Nanoscale sheared droplet: Volume-of-Fluid, phase-field and no-slip molecular dynamics

The motion of the three-phase contact line between two immiscible fluids and a solid surface arises in a variety of wetting phenomena and technological applications. One challenge in continuum theory is the effective representation of molecular phenomena close to the contact line. Here, we characterize the molecular processes of the moving contact line to assess the accuracy of two different continuum two-phase models. Specifically, molecular dynamics (MD) simulations of a two-dimensional droplet between two moving plates are used to create reference data for different capillary numbers and contact angles. We use a simple-point-charge/extended (SPC/E) water model with particle-mesh Ewald electrostatics treatment. This model provides a very small slip and a more realistic representation of the molecular physics than Lennards-Jones models. The Cahn-Hilliard phase-field model and the Volume-of-Fluid model are calibrated against the drop displacement from MD reference data. It is demonstrated that the calibrated continuum models can accurately capture droplet displacement and droplet breakup for different capillary numbers and contact angles. However, we also observe differences between continuum and atomistic simulations in describing the transient and unsteady droplet behavior, in particular, close to dynamical wetting transitions. The molecular dynamics of the sheared droplet provide insight of the line friction experienced by the advancing and receding contact lines and evidence of large-scale temporal "stick-slip" like oscillations. The presented results will serve as a stepping stone towards developing accurate continuum models for nanoscale hydrodynamics.

==> anc/Fig10/Ca0.05_stedInterface.txt <==
# Steady interface, x(left), y, x(right), x(avg)
-8.015600229418637923e-01 7.053884228333732187e-01 -8.246830273792227217e-01 -8.131215251605432570e-01
-6.494741423876817521e-01 9.069278982301421932e-01 -6.488632548960282520e-01 -6.491686986418550021e-01
-7.099280053259633405e-01 1.108467373626911057e+00 -7.030987819236287351e-01 -7.065133936247960378e-01
-7.105104161525161999e-01 1.310006849023680031e+00 -7.006538881193904444e-01 -7.055821521359533222e-01
-7.337461189778053949e-01 1.511546324420449006e+00 -7.261000004937727681e-01 -7.299230597357890815e-01
-7.437429560363071346e-01 1.713085799817217980e+00 -7.348201127302615987e-01 -7.392815343832843666e-01
-7.605876274778466950e-01 1.914625275213986955e+00 -7.426953828811377889e-01 -7.516415051794922420e-01
-7.713629631930345454e-01 2.116164750610755707e+00 -7.431727496106361741e-01 -7.572678564018353597e-01
-7.775937637256760127e-01 2.317704226007524682e+00 -7.504911429483058782e-01 -7.640424533369909454e-01
-7.820809138008328887e-01 2.519243701404293656e+00 -7.536526856193006552e-01 -7.678667997100667719e-01
-7.939501985704140452e-01 2.720783176801062631e+00 -7.600907343151561690e-01 -7.770204664427851071e-01
-8.007640545216148098e-01 2.922322652197831605e+00 -7.616333598087976497e-01 -7.811987071652062298e-01
-8.042673192694849149e-01 3.123862127594600580e+00 -7.672162860687734565e-01 -7.857418026691291857e-01
-8.123077169539101305e-01 3.325401602991369554e+00 -7.642183711885337516e-01 -7.882630440712219411e-01
-8.188257640034066753e-01 3.526941078388138529e+00 -7.627667729466054425e-01 -7.907962684750060589e-01
-8.203174428518806849e-01 3.728480553784907503e+00 -7.572089263320691543e-01 -7.887631845919749196e-01
-8.232647260415362211e-01 3.930020029181676477e+00 -7.524675834595200286e-01 -7.878661547505281249e-01
-8.273909934679295475e-01 4.131559504578445008e+00 -7.472597536506242477e-01 -7.873253735592768976e-01
-8.223936368129685093e-01 4.333098979975214426e+00 -7.477593856628459434e-01 -7.850765112379072264e-01
-8.218970951546253900e-01 4.534638455371982957e+00 -7.434561789810061327e-01 -7.826766370678157614e-01
-8.131084191214625889e-01 4.736177930768752375e+00 -7.405195759906035846e-01 -7.768139975560330868e-01
-8.123333693087460006e-01 4.937717406165520906e+00 -7.378901514531577277e-01 -7.751117603809518641e-01
-8.047301103319881577e-01 5.139256881562290324e+00 -7.325871611494960689e-01 -7.686586357407421133e-01
-8.010855912609002871e-01 5.340796356959058855e+00 -7.327312924108753123e-01 -7.669084418358877997e-01
-7.971772406275121625e-01 5.542335832355828273e+00 -7.270056058822262912e-01 -7.620914232548692269e-01
-7.903064836394264603e-01 5.743875307752596804e+00 -7.218510613869000281e-01 -7.560787725131632442e-01
-7.884004126198504991e-01 5.945414783149366222e+00 -7.148994201034781781e-01 -7.516499163616643386e-01
-7.779806738933672250e-01 6.146954258546134753e+00 -7.146603932802122472e-01 -7.463205335867897361e-01
-7.665905747395029834e-01 6.348493733942904171e+00 -7.045457207972418701e-01 -7.355681477683724268e-01
-7.628320631257423656e-01 6.550033209339672702e+00 -7.007411645192007654e-01 -7.317866138224715655e-01
-7.550651842284565873e-01 6.751572684736441232e+00 -6.982336403454496576e-01 -7.266494122869531225e-01
-7.491776867462931477e-01 6.953112160133210651e+00 -6.907025563256183887e-01 -7.199401215359557682e-01
-7.449905979627047259e-01 7.154651635529979181e+00 -6.829826089314821047e-01 -7.139866034470934153e-01
-7.372630366579215888e-01 7.356191110926748600e+00 -6.784381058126456310e-01 -7.078505712352836099e-01
-7.257025221917672297e-01 7.557730586323517130e+00 -6.709831797226968320e-01 -6.983428509572320309e-01
-7.163651516143048070e-01 7.759270061720286549e+00 -6.651942628190852247e-01 -6.907797072166950159e-01
-7.036004474885757531e-01 7.960809537117055079e+00 -6.531328332882964105e-01 -6.783666403884360818e-01
-6.922282168630857768e-01 8.162349012513823610e+00 -6.433456601768341443e-01 -6.677869385199599606e-01
-6.775521650673255181e-01 8.363888487910593028e+00 -6.342951530922249503e-01 -6.559236590797752342e-01
-6.684853820206555497e-01 8.565427963307362447e+00 -6.231664712900624181e-01 -6.458259266553589839e-01
-6.508815287382390125e-01 8.766967438704131865e+00 -6.100228954264395043e-01 -6.304522120823392584e-01
-6.380167210203069317e-01 8.968506914100899508e+00 -5.963435171218804953e-01 -6.171801190710937135e-01
-6.215644040183150310e-01 9.170046389497668926e+00 -5.838032728646140868e-01 -6.026838384414645589e-01
-6.029909069977605895e-01 9.371585864894438345e+00 -5.709181161469985000e-01 -5.869545115723795448e-01
-5.878771054354032799e-01 9.573125340291207763e+00 -5.581549492508344201e-01 -5.730160273431188500e-01
-5.696391934027928983e-01 9.774664815687975405e+00 -5.435981254409227859e-01 -5.566186594218578421e-01
-5.552530654254184128e-01 9.976204291084744824e+00 -5.200069342610760259e-01 -5.376299998432472194e-01
-5.409950754246821703e-01 1.017774376648151424e+01 -5.040438058168774660e-01 -5.225194406207798181e-01
-5.278540813165761847e-01 1.037928324187828188e+01 -4.897110995864863980e-01 -5.087825904515312914e-01
-5.172289704069328309e-01 1.058082271727505130e+01 -4.762188182393458646e-01 -4.967238943231393478e-01
-5.002168020918063007e-01 1.078236219267182072e+01 -4.596716121933184240e-01 -4.799442071425623624e-01
-4.874683731344831017e-01 1.098390166806859014e+01 -4.410853880745406741e-01 -4.642768806045118879e-01
-4.697363872084210357e-01 1.118544114346535778e+01 -4.251985691206812135e-01 -4.474674781645511246e-01
-4.509594973816959396e-01 1.138698061886212720e+01 -4.095961269524224235e-01 -4.302778121670591815e-01
-4.306119444006526464e-01 1.158852009425889662e+01 -3.910977203573793304e-01 -4.108548323790159884e-01
-4.141667463385516612e-01 1.179005956965566604e+01 -3.743412211958059288e-01 -3.942539837671787950e-01
-3.940586294446433158e-01 1.199159904505243368e+01 -3.537802425505702786e-01 -3.739194359976067972e-01
-3.733265472805484819e-01 1.219313852044920310e+01 -3.268057593578390652e-01 -3.500661533191937735e-01
-3.567062196923203032e-01 1.239467799584597252e+01 -3.076398020066051231e-01 -3.321730108494627132e-01
-3.333318775023244029e-01 1.259621747124274194e+01 -2.915900114439864410e-01 -3.124609444731554220e-01
-3.120639737383825718e-01 1.279775694663950958e+01 -2.738655642028220427e-01 -2.929647689706023073e-01
-2.933708674394353011e-01 1.299929642203627900e+01 -2.581757618871733939e-01 -2.757733146633043475e-01
-2.619279611075171488e-01 1.320083589743304842e+01 -2.404000841650457687e-01 -2.511640226362814587e-01
-2.428178779414693622e-01 1.340237537282981606e+01 -2.232080124037594260e-01 -2.330129451726143941e-01
-2.165302082702709185e-01 1.360391484822658548e+01 -2.045405786601293130e-01 -2.105353934652001158e-01
-1.934391503563617221e-01 1.380545432362335490e+01 -1.861248949236795625e-01 -1.897820226400206423e-01
-1.742411406494852599e-01 1.400699379902012431e+01 -1.683275268919572909e-01 -1.712843337707212754e-01
-1.552824539276542737e-01 1.420853327441689196e+01 -1.427979569079269595e-01 -1.490402054177906166e-01
-1.313941173022570297e-01 1.441007274981366137e+01 -1.147074764085829202e-01 -1.230507968554199749e-01
-1.060208449778912154e-01 1.461161222521043079e+01 -9.486128973418317401e-02 -1.004410673560371947e-01
-8.026017951891617486e-02 1.481315170060720021e+01 -7.059846747770848197e-02 -7.542932349831232841e-02
-5.375228035471479870e-02 1.501469117600396785e+01 -4.702512575714479226e-02 -5.038870305592979548e-02
-2.726097648244518723e-02 1.521623065140073727e+01 -2.162713641732239012e-02 -2.444405644988378867e-02
0.000000000000000000e+00 1.541777012679750669e+01 0.000000000000000000e+00 0.000000000000000000e+00
2.269531557717385795e-02 1.561930960219427611e+01 2.671335593869628156e-02 2.470433575793506975e-02
4.894545177029385741e-02 1.582084907759104375e+01 5.452892158112376819e-02 5.173718667570881280e-02
7.503374339520263447e-02 1.602238855298781317e+01 8.655984459436183442e-02 8.079679399478223445e-02
1.084863769565629354e-01 1.622392802838458081e+01 1.108807538322764685e-01 1.096835653944197020e-01
1.393176397581470383e-01 1.642546750378135201e+01 1.359994738905925260e-01 1.376585568243697821e-01
1.769663345742955585e-01 1.662700697917811965e+01 1.604591393255532239e-01 1.687127369499243912e-01
2.070517442080230808e-01 1.682854645457488729e+01 1.831754840083306135e-01 1.951136141081768471e-01
2.351640575083209228e-01 1.703008592997165849e+01 2.078940344126607442e-01 2.215290459604908335e-01
2.615196064554794475e-01 1.723162540536842613e+01 2.326858083141019051e-01 2.471027073847906763e-01
2.881275566406102939e-01 1.743316488076519732e+01 2.621608154010601766e-01 2.751441860208352352e-01
3.190521093238842809e-01 1.763470435616196497e+01 2.918329510661976656e-01 3.054425301950409732e-01
3.450485990425917748e-01 1.783624383155873261e+01 3.158421485528890571e-01 3.304453737977404160e-01
3.791907934167753069e-01 1.803778330695550380e+01 3.431825631870282223e-01 3.611866783019017646e-01
4.115089238590243781e-01 1.823932278235227145e+01 3.662725470096006575e-01 3.888907354343125178e-01
4.392374527819100649e-01 1.844086225774903909e+01 3.928011303516427688e-01 4.160192915667764169e-01
4.689803401282048867e-01 1.864240173314581028e+01 4.214177216587842167e-01 4.451990308934945517e-01
5.002181656637745277e-01 1.884394120854257793e+01 4.510375773284920342e-01 4.756278714961332810e-01
5.297022953390353450e-01 1.904548068393934912e+01 4.749593198735624355e-01 5.023308076062988903e-01
5.640635172640173778e-01 1.924702015933611676e+01 5.048958353948762579e-01 5.344796763294468178e-01
5.953530575408478853e-01 1.944855963473288440e+01 5.284863389546927692e-01 5.619196982477703273e-01
6.233713170878800724e-01 1.965009911012965560e+01 5.574865180898740391e-01 5.904289175888770558e-01
6.581874842061594677e-01 1.985163858552642324e+01 5.870176277226306638e-01 6.226025559643950658e-01
6.931259511657401617e-01 2.005317806092319088e+01 6.143983510086741262e-01 6.537621510872071440e-01
7.273859530318276256e-01 2.025471753631996208e+01 6.420307161374694260e-01 6.847083345846485258e-01
7.624094395341174391e-01 2.045625701171672972e+01 6.748110743931761135e-01 7.186102569636467763e-01
7.978229812354555861e-01 2.065779648711349736e+01 7.056317728625600694e-01 7.517273770490078277e-01
8.303771991518402729e-01 2.085933596251026856e+01 7.322650506670242976e-01 7.813211249094322852e-01
8.618780191013044600e-01 2.106087543790703620e+01 7.653472622394446034e-01 8.136126406703745317e-01
8.923742255182318672e-01 2.126241491330380740e+01 7.982338986441277484e-01 8.453040620811798078e-01
9.272783618160289620e-01 2.146395438870057504e+01 8.326743392642015351e-01 8.799763505401152486e-01
9.661484197317591338e-01 2.166549386409734268e+01 8.713809208984173438e-01 9.187646703150882388e-01
9.970500709542093887e-01 2.186703333949411387e+01 9.110497698365236374e-01 9.540499203953665130e-01
1.028932547165204880e+00 2.206857281489088152e+01 9.476065552080257248e-01 9.882695511866153026e-01
1.060380266969815466e+00 2.227011229028764916e+01 9.820760724139319109e-01 1.021228169691873688e+00
1.098454306211849030e+00 2.247165176568442035e+01 1.025057213181554516e+00 1.061755759696701773e+00
1.135055912776202547e+00 2.267319124108118800e+01 1.068238511855213346e+00 1.101647212315707947e+00
1.178467020726756687e+00 2.287473071647795564e+01 1.105581168926292435e+00 1.142024094826524561e+00
1.214458855151526961e+00 2.307627019187472683e+01 1.138976284434406239e+00 1.176717569792966600e+00
1.253319682183921202e+00 2.327780966727149448e+01 1.171322779020485427e+00 1.212321230602203315e+00
1.291781616435706326e+00 2.347934914266826567e+01 1.207876489166238798e+00 1.249829052800972562e+00
1.333646242588038433e+00 2.368088861806503331e+01 1.248776847279472690e+00 1.291211544933755562e+00
1.369713416181831178e+00 2.388242809346180096e+01 1.293054885425448219e+00 1.331384150803639699e+00
1.410016905778398666e+00 2.408396756885857215e+01 1.325752773071144475e+00 1.367884839424771570e+00
1.450521527873938510e+00 2.428550704425533979e+01 1.359597885383422522e+00 1.405059706628680516e+00
1.496444654172378819e+00 2.448704651965210743e+01 1.396617061669275017e+00 1.446530857920826918e+00
1.542812376440245714e+00 2.468858599504887863e+01 1.434093428114493918e+00 1.488452902277369816e+00
1.586368858602284604e+00 2.489012547044564627e+01 1.477906892425664864e+00 1.532137875513974734e+00
1.631220450041922732e+00 2.509166494584241747e+01 1.519788486936391791e+00 1.575504468489157262e+00
1.671237119677222438e+00 2.529320442123918511e+01 1.557443082091054976e+00 1.614340100884138707e+00
1.722664258327696984e+00 2.549474389663595275e+01 1.594543035885038762e+00 1.658603647106367873e+00
1.764327284780094374e+00 2.569628337203272395e+01 1.633436190175132197e+00 1.698881737477613285e+00
1.806813889164956777e+00 2.589782284742949159e+01 1.672638088256405808e+00 1.739725988710681293e+00
1.845883757578320683e+00 2.609936232282625923e+01 1.708988192795558803e+00 1.777435975186939743e+00
1.882527012854168902e+00 2.630090179822303043e+01 1.744174826649938836e+00 1.813350919752053869e+00
1.928890693324277095e+00 2.650244127361979807e+01 1.782191881158070146e+00 1.855541287241173620e+00
1.959130522604631608e+00 2.670398074901656571e+01 1.814676113902336851e+00 1.886903318253484230e+00
2.005373570776356473e+00 2.690552022441333690e+01 1.857577064549687407e+00 1.931475317663021940e+00
2.043212858952095701e+00 2.710705969981010455e+01 1.898153810535546882e+00 1.970683334743821291e+00
2.082833808957630595e+00 2.730859917520687574e+01 1.936222525118111548e+00 2.009528167037871071e+00
2.128160327725055367e+00 2.751013865060364338e+01 1.966219390663141553e+00 2.047189859194098460e+00
2.162368928671149604e+00 2.771167812600041103e+01 2.002961509999977352e+00 2.082665219335563478e+00
2.201374609412624750e+00 2.791321760139718222e+01 2.040913068831642363e+00 2.121143839122133556e+00
2.236066232276201049e+00 2.811475707679394986e+01 2.075121698488345601e+00 2.155593965382273325e+00
2.278018409094912045e+00 2.831629655219071751e+01 2.108488010525988443e+00 2.193253209810450244e+00
2.328216892875730082e+00 2.851783602758748870e+01 2.148848504369851753e+00 2.238532698622790917e+00
2.362760404152083993e+00 2.871937550298425634e+01 2.190413343490348552e+00 2.276586873821216273e+00
2.396741770189748877e+00 2.892091497838102754e+01 2.221482251178969136e+00 2.309112010684359007e+00
2.432439230833672639e+00 2.912245445377779518e+01 2.254020459473977667e+00 2.343229845153825153e+00
2.475680769008228310e+00 2.932399392917456282e+01 2.298656181930923026e+00 2.387168475469575668e+00
2.502613156057869048e+00 2.952553340457133402e+01 2.318748414196107888e+00 2.410680785126988468e+00
2.577007523039391401e+00 2.972707287996810166e+01 2.391030627518190954e+00 2.484019075278791178e+00
2.478259374454133024e+00 2.992861235536486930e+01 2.306966706241240672e+00 2.392613040347686848e+00


==> anc/Fig10/Ca0.10_stedInterface.txt <==
# Steady interface, x(left), y, x(right), x(avg)
-2.083922191120329614e+00 7.053884228333732187e-01 -2.326450100215723182e+00 -2.205186145668026398e+00
-1.922717048208518520e+00 9.069278982301421932e-01 -2.169452017331323646e+00 -2.046084532769921083e+00
-1.972495038943854695e+00 1.108467373626911057e+00 -2.220469572532095981e+00 -2.096482305737975338e+00
-1.974357940558576274e+00 1.310006849023680031e+00 -2.211120226139414058e+00 -2.092739083348995166e+00
-1.981016128488903405e+00 1.511546324420449006e+00 -2.218841906584970047e+00 -2.099929017536936726e+00
-1.985013301560087484e+00 1.713085799817217980e+00 -2.217217895251309301e+00 -2.101115598405698393e+00
-1.982393736612479529e+00 1.914625275213986955e+00 -2.212365175076257628e+00 -2.097379455844368579e+00
-1.983337527773684883e+00 2.116164750610755707e+00 -2.203554111341119892e+00 -2.093445819557402388e+00
-1.973014167329679935e+00 2.317704226007524682e+00 -2.194505391064865307e+00 -2.083759779197272621e+00
-1.969258849106978460e+00 2.519243701404293656e+00 -2.183029246615674879e+00 -2.076144047861326669e+00
-1.960305597504365949e+00 2.720783176801062631e+00 -2.171596665897681078e+00 -2.065951131701023513e+00
-1.944829091358769801e+00 2.922322652197831605e+00 -2.160088987323433685e+00 -2.052459039341101743e+00
-1.932065986471151575e+00 3.123862127594600580e+00 -2.144833782548062118e+00 -2.038449884509606846e+00
-1.919105793551445061e+00 3.325401602991369554e+00 -2.129595783765026340e+00 -2.024350788658235700e+00
-1.903874553872896058e+00 3.526941078388138529e+00 -2.113351272648614554e+00 -2.008612913260755306e+00
-1.888584700373428404e+00 3.728480553784907503e+00 -2.091889231329147947e+00 -1.990236965851288176e+00
-1.870135198879367522e+00 3.930020029181676477e+00 -2.069611330693561513e+00 -1.969873264786464517e+00
-1.855522927680802070e+00 4.131559504578445008e+00 -2.047360923572099978e+00 -1.951441925626451024e+00
-1.841930041312082267e+00 4.333098979975214426e+00 -2.030511630787657396e+00 -1.936220836049869831e+00
-1.822501551418824306e+00 4.534638455371982957e+00 -2.006215097135452652e+00 -1.914358324277138479e+00
-1.807213443063979241e+00 4.736177930768752375e+00 -1.987658423964887788e+00 -1.897435933514433515e+00
-1.787908457398764028e+00 4.937717406165520906e+00 -1.962502399623119231e+00 -1.875205428510941630e+00
-1.769718321251509963e+00 5.139256881562290324e+00 -1.935637647191882138e+00 -1.852677984221696050e+00
-1.750485130822681867e+00 5.340796356959058855e+00 -1.911311707517313607e+00 -1.830898419169997737e+00
-1.731227870704721283e+00 5.542335832355828273e+00 -1.885288699283748315e+00 -1.808258284994234799e+00
-1.703938559313087353e+00 5.743875307752596804e+00 -1.857832806820354676e+00 -1.780885683066721015e+00
-1.682242298935989311e+00 5.945414783149366222e+00 -1.830179121370733242e+00 -1.756210710153361276e+00
-1.657536109704118132e+00 6.146954258546134753e+00 -1.800109533414669727e+00 -1.728822821559393930e+00
-1.633591141809056069e+00 6.348493733942904171e+00 -1.770840905773809482e+00 -1.702216023791432775e+00
-1.606954348024217438e+00 6.550033209339672702e+00 -1.735846830387600903e+00 -1.671400589205909171e+00
-1.584362946922574622e+00 6.751572684736441232e+00 -1.705484822507202125e+00 -1.644923884714888374e+00
-1.558422616354718571e+00 6.953112160133210651e+00 -1.674579908677060303e+00 -1.616501262515889437e+00
-1.531808929747114689e+00 7.154651635529979181e+00 -1.644982019170967646e+00 -1.588395474459041168e+00
-1.503629323975808063e+00 7.356191110926748600e+00 -1.613195986185274933e+00 -1.558412655080541498e+00
-1.472836651604183089e+00 7.557730586323517130e+00 -1.579669555150857718e+00 -1.526253103377520404e+00
-1.446563795445079847e+00 7.759270061720286549e+00 -1.546051965624911873e+00 -1.496307880534995860e+00
-1.416215201187092987e+00 7.960809537117055079e+00 -1.513784606879553962e+00 -1.464999904033323475e+00
-1.388639426329177695e+00 8.162349012513823610e+00 -1.482784090423322709e+00 -1.435711758376250202e+00
-1.359529823601384635e+00 8.363888487910593028e+00 -1.451104090436743377e+00 -1.405316957019064006e+00
-1.327259449511508649e+00 8.565427963307362447e+00 -1.414633313486248767e+00 -1.370946381498878708e+00
-1.298568078906114920e+00 8.766967438704131865e+00 -1.377545360899716798e+00 -1.338056719902915859e+00
-1.266276070776434892e+00 8.968506914100899508e+00 -1.340637190548960689e+00 -1.303456630662697791e+00
-1.236457628734100922e+00 9.170046389497668926e+00 -1.306427352099746031e+00 -1.271442490416923476e+00
-1.201076823572670094e+00 9.371585864894438345e+00 -1.271120535168165588e+00 -1.236098679370417841e+00
-1.168488410090752438e+00 9.573125340291207763e+00 -1.235827678515875050e+00 -1.202158044303313744e+00
-1.137305601187563298e+00 9.774664815687975405e+00 -1.197453091646849543e+00 -1.167379346417206420e+00
-1.095900658835610386e+00 9.976204291084744824e+00 -1.156352727735693975e+00 -1.126126693285652181e+00
-1.059871201793093576e+00 1.017774376648151424e+01 -1.117075648991757930e+00 -1.088473425392425753e+00
-1.026898181417323030e+00 1.037928324187828188e+01 -1.081807513337366800e+00 -1.054352847377344915e+00
-9.929206489673703118e-01 1.058082271727505130e+01 -1.046274284801043564e+00 -1.019597466884206938e+00
-9.541046811217839263e-01 1.078236219267182072e+01 -1.011966013452763491e+00 -9.830353472872737086e-01
-9.161106123182278793e-01 1.098390166806859014e+01 -9.769245025452164555e-01 -9.465175574317221674e-01
-8.780487498629767629e-01 1.118544114346535778e+01 -9.340201347288825673e-01 -9.060344422959296651e-01
-8.385877304803628363e-01 1.138698061886212720e+01 -8.959614734600620523e-01 -8.672746019702124443e-01
-8.002963122312252153e-01 1.158852009425889662e+01 -8.584593889001581601e-01 -8.293778505656916877e-01
-7.621019110272726493e-01 1.179005956965566604e+01 -8.189736882337683710e-01 -7.905377996305205102e-01
-7.219283756453549472e-01 1.199159904505243368e+01 -7.781878437823337435e-01 -7.500581097138443454e-01
-6.759079369656078029e-01 1.219313852044920310e+01 -7.308192967798134987e-01 -7.033636168727106508e-01
-6.351970482031177312e-01 1.239467799584597252e+01 -6.862040728529876787e-01 -6.607005605280527050e-01
-5.978690032259521558e-01 1.259621747124274194e+01 -6.444088944936794405e-01 -6.211389488598157982e-01
-5.618778038029006439e-01 1.279775694663950958e+01 -6.020740783427811493e-01 -5.819759410728408966e-01
-5.205019740450467225e-01 1.299929642203627900e+01 -5.533246419379622694e-01 -5.369133079915044959e-01
-4.787329078840940610e-01 1.320083589743304842e+01 -5.090259004299895196e-01 -4.938794041570417903e-01
-4.387060199423160611e-01 1.340237537282981606e+01 -4.659634909593961538e-01 -4.523347554508561075e-01
-4.013246324302102153e-01 1.360391484822658548e+01 -4.223029281933747825e-01 -4.118137803117924989e-01
-3.615770572721501708e-01 1.380545432362335490e+01 -3.795120848824353743e-01 -3.705445710772927725e-01
-3.166773642775169151e-01 1.400699379902012431e+01 -3.297371480352637718e-01 -3.232072561563903434e-01
-2.697924643070876982e-01 1.420853327441689196e+01 -2.840224500615846637e-01 -2.769074571843361809e-01
-2.262118300511204438e-01 1.441007274981366137e+01 -2.414122985820910117e-01 -2.338120643166057278e-01
-1.837207983203725803e-01 1.461161222521043079e+01 -1.933874044716219487e-01 -1.885541013959972645e-01
-1.366029719439367796e-01 1.481315170060720021e+01 -1.414221020034887033e-01 -1.390125369737127414e-01
-9.289143342430605799e-02 1.501469117600396785e+01 -9.365122697701622201e-02 -9.327133020066114000e-02
-4.291048722434709362e-02 1.521623065140073727e+01 -4.721427204371764219e-02 -4.506237963403236790e-02
0.000000000000000000e+00 1.541777012679750669e+01 0.000000000000000000e+00 0.000000000000000000e+00
4.583122901408387406e-02 1.561930960219427611e+01 5.149538873239123404e-02 4.866330887323755405e-02
9.333532717069203954e-02 1.582084907759104375e+01 9.928533054331012409e-02 9.631032885700108181e-02
1.436439536994740251e-01 1.602238855298781317e+01 1.458676843792829914e-01 1.447558190393785083e-01
1.877092107188076398e-01 1.622392802838458081e+01 1.954547271823514620e-01 1.915819689505795509e-01
2.328209181874427713e-01 1.642546750378135201e+01 2.500809900574267886e-01 2.414509541224347799e-01
2.776457024315277522e-01 1.662700697917811965e+01 3.021121465527869532e-01 2.898789244921573527e-01
3.293095789005207052e-01 1.682854645457488729e+01 3.503051155105509906e-01 3.398073472055358479e-01
3.774891538854845408e-01 1.703008592997165849e+01 3.984381864998738365e-01 3.879636701926791886e-01
4.227114128997229159e-01 1.723162540536842613e+01 4.507259025255905271e-01 4.367186577126567215e-01
4.718254295983328461e-01 1.743316488076519732e+01 5.003287214569525077e-01 4.860770755276426769e-01
5.229457746979520039e-01 1.763470435616196497e+01 5.474526249101927533e-01 5.351991998040723786e-01
5.702867023368156651e-01 1.783624383155873261e+01 6.015739550070833275e-01 5.859303286719494963e-01
6.137012240985981748e-01 1.803778330695550380e+01 6.587324584270533023e-01 6.362168412628257386e-01
6.578816234193567425e-01 1.823932278235227145e+01 7.055508939869810092e-01 6.817162587031688759e-01
7.078360661890457095e-01 1.844086225774903909e+01 7.535758214429080226e-01 7.307059438159768661e-01
7.583257958479734384e-01 1.864240173314581028e+01 8.059883671929242155e-01 7.821570815204488270e-01
8.043774634998399620e-01 1.884394120854257793e+01 8.584547066303684915e-01 8.314160850651042267e-01
8.525713291978505026e-01 1.904548068393934912e+01 9.086975857228054565e-01 8.806344574603279796e-01
9.054781336121848767e-01 1.924702015933611676e+01 9.585420859509099500e-01 9.320101097815474134e-01
9.591776750376936889e-01 1.944855963473288440e+01 1.013472699967792323e+00 9.863251875027430060e-01
1.004603440510280166e+00 1.965009911012965560e+01 1.067839272210846957e+00 1.036221356360563561e+00
1.054696638244251972e+00 1.985163858552642324e+01 1.121662846870606245e+00 1.088179742557429108e+00
1.107413173229289782e+00 2.005317806092319088e+01 1.176466215292848005e+00 1.141939694261068894e+00
1.160229522675749081e+00 2.025471753631996208e+01 1.238385966659677706e+00 1.199307744667713393e+00
1.208328941512355925e+00 2.045625701171672972e+01 1.295384099388257937e+00 1.251856520450306931e+00
1.259370546717399009e+00 2.065779648711349736e+01 1.349570867756170856e+00 1.304470707236784932e+00
1.314269709027961142e+00 2.085933596251026856e+01 1.404247060222459709e+00 1.359258384625210425e+00
1.366349957161233419e+00 2.106087543790703620e+01 1.457843590141095547e+00 1.412096773651164483e+00
1.416869372936076843e+00 2.126241491330380740e+01 1.515122309069880657e+00 1.465995841002978750e+00
1.466733890267988727e+00 2.146395438870057504e+01 1.566136414410678412e+00 1.516435152339333570e+00
1.524622223207913407e+00 2.166549386409734268e+01 1.621448565453576407e+00 1.573035394330744907e+00
1.578754588011165083e+00 2.186703333949411387e+01 1.679004498079152086e+00 1.628879543045158584e+00
1.630052674970457360e+00 2.206857281489088152e+01 1.734294374613000400e+00 1.682173524791728880e+00
1.689895909801371943e+00 2.227011229028764916e+01 1.787441130355531982e+00 1.738668520078451962e+00
1.740046285849125240e+00 2.247165176568442035e+01 1.848457307075889844e+00 1.794251796462507542e+00
1.797936122654874680e+00 2.267319124108118800e+01 1.904865205912926740e+00 1.851400664283900710e+00
1.847050969970140955e+00 2.287473071647795564e+01 1.957469440637254365e+00 1.902260205303697660e+00
1.902241876587858371e+00 2.307627019187472683e+01 2.015995437464908946e+00 1.959118657026383659e+00
1.959319843827600494e+00 2.327780966727149448e+01 2.072964640171775841e+00 2.016142241999688167e+00
2.011253536762126259e+00 2.347934914266826567e+01 2.125585084969770833e+00 2.068419310865948546e+00
2.068672338330401317e+00 2.368088861806503331e+01 2.179629942857076230e+00 2.124151140593738774e+00
2.123662311467789721e+00 2.388242809346180096e+01 2.235923573291259459e+00 2.179792942379524590e+00
2.177542735793700501e+00 2.408396756885857215e+01 2.294172197136532532e+00 2.235857466465116516e+00
2.230603705046618757e+00 2.428550704425533979e+01 2.347333046027117121e+00 2.288968375536867939e+00
2.288337594089988158e+00 2.448704651965210743e+01 2.398695374669884472e+00 2.343516484379936315e+00
2.341997050128831859e+00 2.468858599504887863e+01 2.456453943274112817e+00 2.399225496701472338e+00
2.393822123947884961e+00 2.489012547044564627e+01 2.511290701474948150e+00 2.452556412711416556e+00
2.449218476186892701e+00 2.509166494584241747e+01 2.562514271260226906e+00 2.505866373723559803e+00
2.504466601520157099e+00 2.529320442123918511e+01 2.614492328700748658e+00 2.559479465110452878e+00
2.560379544916955297e+00 2.549474389663595275e+01 2.673389786058791628e+00 2.616884665487873463e+00
2.615993056336606060e+00 2.569628337203272395e+01 2.730818256622825402e+00 2.673405656479715731e+00
2.679179847803936809e+00 2.589782284742949159e+01 2.787770539658410485e+00 2.733475193731173647e+00
2.735429291932618412e+00 2.609936232282625923e+01 2.838767712558663447e+00 2.787098502245640930e+00
2.791384329411869203e+00 2.630090179822303043e+01 2.898266109669322077e+00 2.844825219540595640e+00
2.847616814768826998e+00 2.650244127361979807e+01 2.952458655541050803e+00 2.900037735154938900e+00
2.906258056955508096e+00 2.670398074901656571e+01 3.004713014781387415e+00 2.955485535868447755e+00
2.963861223202975737e+00 2.690552022441333690e+01 3.061623923479430687e+00 3.012742573341203212e+00
3.020969508377518764e+00 2.710705969981010455e+01 3.115429746515758325e+00 3.068199627446638544e+00
3.078258169455494908e+00 2.730859917520687574e+01 3.165956424702756067e+00 3.122107297079125487e+00
3.132898132390998569e+00 2.751013865060364338e+01 3.219473919179051791e+00 3.176186025785025180e+00
3.186896823160218162e+00 2.771167812600041103e+01 3.274926768052750958e+00 3.230911795606484560e+00
3.244015388084328322e+00 2.791321760139718222e+01 3.328082142012235067e+00 3.286048765048281695e+00
3.299763892568300605e+00 2.811475707679394986e+01 3.379205613269022024e+00 3.339484752918661314e+00
3.350749674045118809e+00 2.831629655219071751e+01 3.430161104274816353e+00 3.390455389159967581e+00
3.404020923085120387e+00 2.851783602758748870e+01 3.482966980001577895e+00 3.443493951543349141e+00
3.456559172600847774e+00 2.871937550298425634e+01 3.532551415814609186e+00 3.494555294207728480e+00
3.509939233476949028e+00 2.892091497838102754e+01 3.580968484454658096e+00 3.545453858965803562e+00
3.554007745504357274e+00 2.912245445377779518e+01 3.630200829717992406e+00 3.592104287611174840e+00
3.613788953713665819e+00 2.932399392917456282e+01 3.691438905642030477e+00 3.652613929677848148e+00
3.645395452309784901e+00 2.952553340457133402e+01 3.721510335512363099e+00 3.683452893911074000e+00
3.733130172481004649e+00 2.972707287996810166e+01 3.804608840908500156e+00 3.768869506694752403e+00
3.644680687849351841e+00 2.992861235536486930e+01 3.747018504443019538e+00 3.695849596146185689e+00


==> anc/Fig10/Ca0.15_stedInterface.txt <==
# Steady interface, x(left), y, x(right), x(avg)
-4.016845729927716491e+00 7.053884228333732187e-01 -4.287917932772998597e+00 -4.152381831350357544e+00
-3.844174861851797687e+00 9.069278982301421932e-01 -4.088393974834161781e+00 -3.966284418342979734e+00
-3.884210602321019223e+00 1.108467373626911057e+00 -4.127764992015798384e+00 -4.005987797168408804e+00
-3.871872255341550328e+00 1.310006849023680031e+00 -4.115045038961810064e+00 -3.993458647151680196e+00
-3.870685299179335459e+00 1.511546324420449006e+00 -4.112455423870741811e+00 -3.991570361525038635e+00
-3.855326459467022460e+00 1.713085799817217980e+00 -4.097366265774212479e+00 -3.976346362620617469e+00
-3.844104663065543548e+00 1.914625275213986955e+00 -4.078011595999655015e+00 -3.961058129532599281e+00
-3.821576156978892413e+00 2.116164750610755707e+00 -4.047138062862785546e+00 -3.934357109920838980e+00
-3.798937157251238261e+00 2.317704226007524682e+00 -4.020533372095599134e+00 -3.909735264673418698e+00
-3.765400313196039406e+00 2.519243701404293656e+00 -3.989481275795782267e+00 -3.877440794495910836e+00
-3.737629424267197464e+00 2.720783176801062631e+00 -3.958874026673356639e+00 -3.848251725470277051e+00
-3.698201600590451221e+00 2.922322652197831605e+00 -3.921412787550067947e+00 -3.809807194070259584e+00
-3.660417244517574886e+00 3.123862127594600580e+00 -3.886565216556547853e+00 -3.773491230537061369e+00
-3.622668999588704253e+00 3.325401602991369554e+00 -3.847542297355914798e+00 -3.735105648472309525e+00
-3.586640161280705286e+00 3.526941078388138529e+00 -3.797759693898797195e+00 -3.692199927589751240e+00
-3.545853986634874389e+00 3.728480553784907503e+00 -3.749201031444471255e+00 -3.647527509039672822e+00
-3.496437310402065179e+00 3.930020029181676477e+00 -3.700721875953604467e+00 -3.598579593177834823e+00
-3.453251263681885064e+00 4.131559504578445008e+00 -3.655847613208848657e+00 -3.554549438445366860e+00
-3.409131507172695308e+00 4.333098979975214426e+00 -3.606278106152416285e+00 -3.507704806662555796e+00
-3.361709223183495965e+00 4.534638455371982957e+00 -3.551413813360269955e+00 -3.456561518271882960e+00
-3.313777784649232672e+00 4.736177930768752375e+00 -3.501299002493794887e+00 -3.407538393571513780e+00
-3.267453532999624599e+00 4.937717406165520906e+00 -3.454923755898818172e+00 -3.361188644449221385e+00
-3.214502462555017814e+00 5.139256881562290324e+00 -3.394491314352279687e+00 -3.304496888453648751e+00
-3.167111256784217233e+00 5.340796356959058855e+00 -3.343651725442995826e+00 -3.255381491113606529e+00
-3.118646193325801619e+00 5.542335832355828273e+00 -3.282247613300441458e+00 -3.200446903313121538e+00
-3.068347003565641273e+00 5.743875307752596804e+00 -3.236063398391962664e+00 -3.152205200978801969e+00
-3.024265485560363231e+00 5.945414783149366222e+00 -3.173337460146939293e+00 -3.098801472853651262e+00
-2.974577087047407531e+00 6.146954258546134753e+00 -3.120190054963416060e+00 -3.047383571005411795e+00
-2.921665876641917237e+00 6.348493733942904171e+00 -3.064640786844961440e+00 -2.993153331743439338e+00
-2.868646715457558116e+00 6.550033209339672702e+00 -3.006999602072824018e+00 -2.937823158765191067e+00
-2.815844712855977150e+00 6.751572684736441232e+00 -2.951436002404093983e+00 -2.883640357630035567e+00
-2.753201594368221095e+00 6.953112160133210651e+00 -2.898194314472362976e+00 -2.825697954420292035e+00
-2.695425309817252923e+00 7.154651635529979181e+00 -2.838194151426947087e+00 -2.766809730622100005e+00
-2.642153072951778370e+00 7.356191110926748600e+00 -2.772539023454839935e+00 -2.707346048203309152e+00
-2.589454077691861755e+00 7.557730586323517130e+00 -2.711672940042618052e+00 -2.650563508867239904e+00
-2.526808615529596125e+00 7.759270061720286549e+00 -2.643846652312134893e+00 -2.585327633920865509e+00
-2.467760029730101223e+00 7.960809537117055079e+00 -2.580659737775562235e+00 -2.524209883752831729e+00
-2.413694929103670006e+00 8.162349012513823610e+00 -2.510402126950353363e+00 -2.462048528027011685e+00
-2.355833002068820292e+00 8.363888487910593028e+00 -2.443541670145322087e+00 -2.399687336107071189e+00
-2.295290501695241403e+00 8.565427963307362447e+00 -2.377297433728273290e+00 -2.336293967711757347e+00
-2.236739777450210909e+00 8.766967438704131865e+00 -2.312801860618435512e+00 -2.274770819034323210e+00
-2.178017189002339649e+00 8.968506914100899508e+00 -2.247261913318112647e+00 -2.212639551160226148e+00
-2.113152763538401757e+00 9.170046389497668926e+00 -2.182628283655688506e+00 -2.147890523597045132e+00
-2.052831307834040331e+00 9.371585864894438345e+00 -2.116787857469063283e+00 -2.084809582651551807e+00
-1.999214378971736039e+00 9.573125340291207763e+00 -2.045776197086780712e+00 -2.022495288029258376e+00
-1.926906999958575284e+00 9.774664815687975405e+00 -1.983728133452132170e+00 -1.955317566705353727e+00
-1.868692780976424217e+00 9.976204291084744824e+00 -1.915116596017014672e+00 -1.891904688496719444e+00
-1.802504612982311016e+00 1.017774376648151424e+01 -1.843039855715247199e+00 -1.822772234348779108e+00
-1.739112351750314645e+00 1.037928324187828188e+01 -1.782447538918219720e+00 -1.760779945334267182e+00
-1.672164204174357849e+00 1.058082271727505130e+01 -1.717071476095142657e+00 -1.694617840134750253e+00
-1.608140665468390296e+00 1.078236219267182072e+01 -1.643079162374348812e+00 -1.625609913921369554e+00
-1.533103610058709876e+00 1.098390166806859014e+01 -1.580924577266500819e+00 -1.557014093662605347e+00
-1.466278043226978411e+00 1.118544114346535778e+01 -1.516711282362891211e+00 -1.491494662794934811e+00
-1.396364768273151924e+00 1.138698061886212720e+01 -1.442949985561199355e+00 -1.419657376917175640e+00
-1.328110004289108304e+00 1.158852009425889662e+01 -1.380762312600609221e+00 -1.354436158444858762e+00
-1.260326217811069682e+00 1.179005956965566604e+01 -1.312704295854203451e+00 -1.286515256832636567e+00
-1.198301079999488650e+00 1.199159904505243368e+01 -1.239675812763593399e+00 -1.218988446381541024e+00
-1.125113152685592866e+00 1.219313852044920310e+01 -1.174759720167770638e+00 -1.149936436426681752e+00
-1.061371430473755595e+00 1.239467799584597252e+01 -1.104711037133540685e+00 -1.083041233803648140e+00
-9.921101332248767335e-01 1.259621747124274194e+01 -1.029195246304269062e+00 -1.010652689764572898e+00
-9.196241629471515466e-01 1.279775694663950958e+01 -9.634572248287298635e-01 -9.415406938879407051e-01
-8.488778285378160149e-01 1.299929642203627900e+01 -8.914311338810563257e-01 -8.701544812094361703e-01
-7.792107780681050144e-01 1.320083589743304842e+01 -8.148417484879502126e-01 -7.970262632780276135e-01
-6.996514382098766305e-01 1.340237537282981606e+01 -7.444633546714385375e-01 -7.220573964406575840e-01
-6.332692531213126585e-01 1.360391484822658548e+01 -6.685001328398385567e-01 -6.508846929805756076e-01
-5.642955831284837132e-01 1.380545432362335490e+01 -5.958786484739846401e-01 -5.800871158012341766e-01
-4.933817732248684251e-01 1.400699379902012431e+01 -5.278025171128177817e-01 -5.105921451688431034e-01
-4.253511161915781713e-01 1.420853327441689196e+01 -4.490889378946860688e-01 -4.372200270431321201e-01
-3.527614500306981427e-01 1.441007274981366137e+01 -3.758765984901657475e-01 -3.643190242604319451e-01
-2.818637845664468955e-01 1.461161222521043079e+01 -3.035328528835066209e-01 -2.926983187249767582e-01
-2.153777643358125715e-01 1.481315170060720021e+01 -2.234268223410396104e-01 -2.194022933384260909e-01
-1.362288715372983461e-01 1.501469117600396785e+01 -1.524011964426819077e-01 -1.443150339899901269e-01
-6.852576022265566280e-02 1.521623065140073727e+01 -7.423136557970622107e-02 -7.137856290118094194e-02
0.000000000000000000e+00 1.541777012679750669e+01 0.000000000000000000e+00 0.000000000000000000e+00
7.316792179450004596e-02 1.561930960219427611e+01 6.952735503651297222e-02 7.134763841550650909e-02
1.432790758645836604e-01 1.582084907759104375e+01 1.513691063129840586e-01 1.473240910887838595e-01
2.202776187425925514e-01 1.602238855298781317e+01 2.261541957840194073e-01 2.232159072633059793e-01
2.952415903329494995e-01 1.622392802838458081e+01 3.040745247819245378e-01 2.996580575574370187e-01
3.611485593465530997e-01 1.642546750378135201e+01 3.849225291648821212e-01 3.730355442557176104e-01
4.274959166536120847e-01 1.662700697917811965e+01 4.609721936312780599e-01 4.442340551424450723e-01
5.032997325422172707e-01 1.682854645457488729e+01 5.419814108999077007e-01 5.226405717210624857e-01
5.731208681820945117e-01 1.703008592997165849e+01 6.168574950939671453e-01 5.949891816380308285e-01
6.489829085420311117e-01 1.723162540536842613e+01 6.886827057845152922e-01 6.688328071632732019e-01
7.253361026888569540e-01 1.743316488076519732e+01 7.664870272815704766e-01 7.459115649852137153e-01
7.937038684055934823e-01 1.763470435616196497e+01 8.374209162616494950e-01 8.155623923336214887e-01
8.809076823646719845e-01 1.783624383155873261e+01 9.118648486929004093e-01 8.963862655287861969e-01
9.512231965937587574e-01 1.803778330695550380e+01 9.934973191092524303e-01 9.723602578515055939e-01
1.029488282106512997e+00 1.823932278235227145e+01 1.067859767739520294e+00 1.048674024923016646e+00
1.103802180283913970e+00 1.844086225774903909e+01 1.152206056848683602e+00 1.128004118566298786e+00
1.180877285384703157e+00 1.864240173314581028e+01 1.226545810142965820e+00 1.203711547763834488e+00
1.254964641376872692e+00 1.884394120854257793e+01 1.299332617516114396e+00 1.277148629446493544e+00
1.332713967616541595e+00 1.904548068393934912e+01 1.372926683306673112e+00 1.352820325461607354e+00
1.400602990072378873e+00 1.924702015933611676e+01 1.443587054857886187e+00 1.422095022465132530e+00
1.481412968124679708e+00 1.944855963473288440e+01 1.522502102800260104e+00 1.501957535462469906e+00
1.551990116252973451e+00 1.965009911012965560e+01 1.596198237333311454e+00 1.574094176793142452e+00
1.635261144299867908e+00 1.985163858552642324e+01 1.674303322389519622e+00 1.654782233344693765e+00
1.711248367899017353e+00 2.005317806092319088e+01 1.756331707157954725e+00 1.733790037528486039e+00
1.787185792335890255e+00 2.025471753631996208e+01 1.831141072713379003e+00 1.809163432524634629e+00
1.866780306920027499e+00 2.045625701171672972e+01 1.905762651006725150e+00 1.886271478963376325e+00
1.944766489457975922e+00 2.065779648711349736e+01 1.982462872989543712e+00 1.963614681223759817e+00
2.029089466389500274e+00 2.085933596251026856e+01 2.061229205816076160e+00 2.045159336102788217e+00
2.107211986128397996e+00 2.106087543790703620e+01 2.140870393189388210e+00 2.124041189658893103e+00
2.181480711273245277e+00 2.126241491330380740e+01 2.219586679254476280e+00 2.200533695263860778e+00
2.266746914396321699e+00 2.146395438870057504e+01 2.293011803333527610e+00 2.279879358864924654e+00
2.343625129535531926e+00 2.166549386409734268e+01 2.371996873056076538e+00 2.357811001295804232e+00
2.417768761373622510e+00 2.186703333949411387e+01 2.454846794513528607e+00 2.436307777943575559e+00
2.496169899105446177e+00 2.206857281489088152e+01 2.527297608001248364e+00 2.511733753553347270e+00
2.578370869415373079e+00 2.227011229028764916e+01 2.599307639717224561e+00 2.588839254566298820e+00
2.659521630252520197e+00 2.247165176568442035e+01 2.672987669525284105e+00 2.666254649888902151e+00
2.735867652882234324e+00 2.267319124108118800e+01 2.745872733509102659e+00 2.740870193195668492e+00
2.816142304818512798e+00 2.287473071647795564e+01 2.819958083200944543e+00 2.818050194009728671e+00
2.897428280889705832e+00 2.307627019187472683e+01 2.888942620623041080e+00 2.893185450756373456e+00
2.973958023563369579e+00 2.327780966727149448e+01 2.968411107404151039e+00 2.971184565483760309e+00
3.058545987885338491e+00 2.347934914266826567e+01 3.046639834860158658e+00 3.052592911372748574e+00
3.132374907201104008e+00 2.368088861806503331e+01 3.125503747204348315e+00 3.128939327202726162e+00
3.212689098400289822e+00 2.388242809346180096e+01 3.215548732488713313e+00 3.214118915444501567e+00
3.288984687209001834e+00 2.408396756885857215e+01 3.294401268787424897e+00 3.291692977998213365e+00
3.367166259317251331e+00 2.428550704425533979e+01 3.374966221098461006e+00 3.371066240207856168e+00
3.441521693570862794e+00 2.448704651965210743e+01 3.459242284667880085e+00 3.450381989119371440e+00
3.515086994004057885e+00 2.468858599504887863e+01 3.537081978957786532e+00 3.526084486480922209e+00
3.585586003937194732e+00 2.489012547044564627e+01 3.619845553536165994e+00 3.602715778736680363e+00
3.658785715543380945e+00 2.509166494584241747e+01 3.694426874318295972e+00 3.676606294930838459e+00
3.730207923489565758e+00 2.529320442123918511e+01 3.776804810450471450e+00 3.753506366970018604e+00
3.792215951132270391e+00 2.549474389663595275e+01 3.857139468441317831e+00 3.824677709786794111e+00
3.866734796938025909e+00 2.569628337203272395e+01 3.937129780557341974e+00 3.901932288747683941e+00
3.931513393169318249e+00 2.589782284742949159e+01 4.019580823962598970e+00 3.975547108565958609e+00
3.998831966178791220e+00 2.609936232282625923e+01 4.102719382431843087e+00 4.050775674305317153e+00
4.074192306145484110e+00 2.630090179822303043e+01 4.179196766103729033e+00 4.126694536124606572e+00
4.135669730293010105e+00 2.650244127361979807e+01 4.253672800104482121e+00 4.194671265198746113e+00
4.201362652995278779e+00 2.670398074901656571e+01 4.326316246171614921e+00 4.263839449583446850e+00
4.274484776816045439e+00 2.690552022441333690e+01 4.405818947523485463e+00 4.340151862169765451e+00
4.341110918498124249e+00 2.710705969981010455e+01 4.483129152653717142e+00 4.412120035575920696e+00
4.399432762544655873e+00 2.730859917520687574e+01 4.569961514821343940e+00 4.484697138682999906e+00
4.465220183924820674e+00 2.751013865060364338e+01 4.642457447549261929e+00 4.553838815737041301e+00
4.534656899293004528e+00 2.771167812600041103e+01 4.728512709954955540e+00 4.631584804623980034e+00
4.602773285113762824e+00 2.791321760139718222e+01 4.789580510471040498e+00 4.696176897792401661e+00
4.670878780268161279e+00 2.811475707679394986e+01 4.867476175788056025e+00 4.769177478028108652e+00
4.732107678988121791e+00 2.831629655219071751e+01 4.947282496434326049e+00 4.839695087711223920e+00
4.792024566608439784e+00 2.851783602758748870e+01 5.018909423911452450e+00 4.905466995259946117e+00
4.854949128347747944e+00 2.871937550298425634e+01 5.088026322989719574e+00 4.971487725668733759e+00
4.917548553204404982e+00 2.892091497838102754e+01 5.162150300281197701e+00 5.039849426742801342e+00
4.970227958602386309e+00 2.912245445377779518e+01 5.223481629579268315e+00 5.096854794090827312e+00
5.041661613059808644e+00 2.932399392917456282e+01 5.295938248905812884e+00 5.168799930982810764e+00
5.082464329762210298e+00 2.952553340457133402e+01 5.340294458504430963e+00 5.211379394133320631e+00
5.168737397474238549e+00 2.972707287996810166e+01 5.432549759450054694e+00 5.300643578462146621e+00
5.108014700548118014e+00 2.992861235536486930e+01 5.375501985702300090e+00 5.241758343125209052e+00


==> anc/Fig10/Ca0.20_stedInterface.txt <==
# Steady interface, x(left), y, x(right), x(avg)
-6.612528585277402726e+00 7.053884228333732187e-01 -6.639308815678631959e+00 -6.625918700478017342e+00
-6.426438290226982986e+00 9.069278982301421932e-01 -6.430251284587768623e+00 -6.428344787407375804e+00
-6.451485149858555701e+00 1.108467373626911057e+00 -6.465903629603488412e+00 -6.458694389731022056e+00
-6.423944052947653915e+00 1.310006849023680031e+00 -6.431178603245896852e+00 -6.427561328096775384e+00
-6.406733013070258664e+00 1.511546324420449006e+00 -6.410332839010337125e+00 -6.408532926040297895e+00
-6.371253895076335994e+00 1.713085799817217980e+00 -6.379461708153229438e+00 -6.375357801614782716e+00
-6.334305603008289154e+00 1.914625275213986955e+00 -6.337642697304289641e+00 -6.335974150156289397e+00
-6.291254695533694985e+00 2.116164750610755707e+00 -6.292899851905531250e+00 -6.292077273719613117e+00
-6.241710321329783540e+00 2.317704226007524682e+00 -6.242694114864079324e+00 -6.242202218096931432e+00
-6.193983512331996621e+00 2.519243701404293656e+00 -6.187633858813939014e+00 -6.190808685572967818e+00
-6.132425625342513342e+00 2.720783176801062631e+00 -6.133329267382450212e+00 -6.132877446362481777e+00
-6.075280830584802061e+00 2.922322652197831605e+00 -6.069602605777802751e+00 -6.072441718181302406e+00
-6.016780507852978133e+00 3.123862127594600580e+00 -6.006564354146604501e+00 -6.011672430999791317e+00
-5.952845593259006307e+00 3.325401602991369554e+00 -5.941691485966714481e+00 -5.947268539612860394e+00
-5.879786497428447944e+00 3.526941078388138529e+00 -5.873183962796986179e+00 -5.876485230112717062e+00
-5.812854411379774433e+00 3.728480553784907503e+00 -5.798643994664175239e+00 -5.805749203021974836e+00
-5.738431269683623270e+00 3.930020029181676477e+00 -5.724482894593407423e+00 -5.731457082138515347e+00
-5.662709668362339244e+00 4.131559504578445008e+00 -5.646305124038178747e+00 -5.654507396200258995e+00
-5.590617243248821921e+00 4.333098979975214426e+00 -5.564261604570404529e+00 -5.577439423909613225e+00
-5.509226636173380598e+00 4.534638455371982957e+00 -5.487681345052749293e+00 -5.498453990613064946e+00
-5.429566894376648634e+00 4.736177930768752375e+00 -5.408851926798490695e+00 -5.419209410587569664e+00
-5.347810021623814691e+00 4.937717406165520906e+00 -5.326310605893084471e+00 -5.337060313758449581e+00
-5.261752906365941840e+00 5.139256881562290324e+00 -5.242560333652519944e+00 -5.252156620009230892e+00
-5.178940168507715214e+00 5.340796356959058855e+00 -5.158080497947537424e+00 -5.168510333227626319e+00
-5.091701132601905044e+00 5.542335832355828273e+00 -5.073537158147885862e+00 -5.082619145374895453e+00
-5.004403207750961258e+00 5.743875307752596804e+00 -4.986731475464537766e+00 -4.995567341607749512e+00
-4.917389027067116558e+00 5.945414783149366222e+00 -4.898746334080641418e+00 -4.908067680573878988e+00
-4.825875737575834989e+00 6.146954258546134753e+00 -4.805106144087616826e+00 -4.815490940831725908e+00
-4.740356510176312099e+00 6.348493733942904171e+00 -4.708424882649651977e+00 -4.724390696412982038e+00
-4.641066227236393615e+00 6.550033209339672702e+00 -4.615758568085709612e+00 -4.628412397661051614e+00
-4.548475106059690631e+00 6.751572684736441232e+00 -4.520054680439244521e+00 -4.534264893249467576e+00
-4.449999047474712199e+00 6.953112160133210651e+00 -4.422101750061770531e+00 -4.436050398768241365e+00
-4.353463210280906992e+00 7.154651635529979181e+00 -4.323816505841676872e+00 -4.338639858061291932e+00
-4.254763693116181855e+00 7.356191110926748600e+00 -4.222583662085114042e+00 -4.238673677600647949e+00
-4.156459762203240871e+00 7.557730586323517130e+00 -4.126217718559246350e+00 -4.141338740381243610e+00
-4.054282757157920969e+00 7.759270061720286549e+00 -4.026297428484454599e+00 -4.040290092821187784e+00
-3.956284044915669540e+00 7.960809537117055079e+00 -3.927531274869238587e+00 -3.941907659892454063e+00
-3.862180996543862932e+00 8.162349012513823610e+00 -3.823126288817363161e+00 -3.842653642680613046e+00
-3.765968565830490888e+00 8.363888487910593028e+00 -3.722306155229787805e+00 -3.744137360530139347e+00
-3.666476291604865878e+00 8.565427963307362447e+00 -3.616509084999648849e+00 -3.641492688302257363e+00
-3.569385729579963140e+00 8.766967438704131865e+00 -3.515110941097901787e+00 -3.542248335338932463e+00
-3.465826516044337779e+00 8.968506914100899508e+00 -3.411344407263527501e+00 -3.438585461653932640e+00
-3.365537796078363897e+00 9.170046389497668926e+00 -3.310590469544649750e+00 -3.338064132811506823e+00
-3.260093318651030359e+00 9.371585864894438345e+00 -3.206852606578010523e+00 -3.233472962614520441e+00
-3.162642480984679594e+00 9.573125340291207763e+00 -3.108098299080538141e+00 -3.135370390032608867e+00
-3.053189458524322220e+00 9.774664815687975405e+00 -3.008196658170419369e+00 -3.030693058347370794e+00
-2.953038115950192832e+00 9.976204291084744824e+00 -2.907875759327424703e+00 -2.930456937638808768e+00
-2.847360344772233987e+00 1.017774376648151424e+01 -2.803562716375068931e+00 -2.825461530573651459e+00
-2.746744541107005944e+00 1.037928324187828188e+01 -2.700520580837846296e+00 -2.723632560972426120e+00
-2.643578499437317930e+00 1.058082271727505130e+01 -2.597156272488049922e+00 -2.620367385962683926e+00
-2.543546417935729664e+00 1.078236219267182072e+01 -2.491261589658222420e+00 -2.517404003796976042e+00
-2.433563687083719174e+00 1.098390166806859014e+01 -2.393235218421850163e+00 -2.413399452752784669e+00
-2.331685044166043497e+00 1.118544114346535778e+01 -2.285416959940008041e+00 -2.308551002053025769e+00
-2.222851663472376060e+00 1.138698061886212720e+01 -2.185941351698005519e+00 -2.204396507585190790e+00
-2.118401333199471992e+00 1.158852009425889662e+01 -2.081985649840603969e+00 -2.100193491520037981e+00
-2.005813077747340856e+00 1.179005956965566604e+01 -1.978236921065544607e+00 -1.992024999406442731e+00
-1.902013265174524292e+00 1.199159904505243368e+01 -1.864655328776009924e+00 -1.883334296975267108e+00
-1.787332214959512555e+00 1.219313852044920310e+01 -1.761454285650358997e+00 -1.774393250304935776e+00
-1.674497354571450103e+00 1.239467799584597252e+01 -1.646535964150274367e+00 -1.660516659360862235e+00
-1.564527538428883702e+00 1.259621747124274194e+01 -1.542841089029664658e+00 -1.553684313729274180e+00
-1.447950910658050816e+00 1.279775694663950958e+01 -1.431606265762894736e+00 -1.439778588210472776e+00
-1.334839482034134051e+00 1.299929642203627900e+01 -1.330133101185992928e+00 -1.332486291610063489e+00
-1.222413721608468506e+00 1.320083589743304842e+01 -1.220137868460014374e+00 -1.221275795034241440e+00
-1.109499176364288076e+00 1.340237537282981606e+01 -1.115512390704324730e+00 -1.112505783534306403e+00
-9.977405869210187461e-01 1.360391484822658548e+01 -1.001962751240540683e+00 -9.998516690807797147e-01
-8.826568314632581291e-01 1.380545432362335490e+01 -8.910882006466067651e-01 -8.868725160549324471e-01
-7.741260140099015530e-01 1.400699379902012431e+01 -7.816460352791239075e-01 -7.778860246445127302e-01
-6.569459445267398223e-01 1.420853327441689196e+01 -6.688047640784162695e-01 -6.628753543025780459e-01
-5.466856518154514788e-01 1.441007274981366137e+01 -5.596884633328187419e-01 -5.531870575741351104e-01
-4.366991027150817217e-01 1.461161222521043079e+01 -4.454415523651960029e-01 -4.410703275401388623e-01
-3.323372154128350076e-01 1.481315170060720021e+01 -3.345977676947029522e-01 -3.334674915537689799e-01
-2.167826355427990848e-01 1.501469117600396785e+01 -2.206975505635426771e-01 -2.187400930531708809e-01
-1.097015432002379498e-01 1.521623065140073727e+01 -1.132440184581469111e-01 -1.114727808291924305e-01
0.000000000000000000e+00 1.541777012679750669e+01 0.000000000000000000e+00 0.000000000000000000e+00
1.152938112994377207e-01 1.561930960219427611e+01 1.135339373724946199e-01 1.144138743359661703e-01
2.215974810901073511e-01 1.582084907759104375e+01 2.228197800405666840e-01 2.222086305653370175e-01
3.414717656870038809e-01 1.602238855298781317e+01 3.399730452491240840e-01 3.407224054680639824e-01
4.450967315906169119e-01 1.622392802838458081e+01 4.522452625529780335e-01 4.486709970717974727e-01
5.579370956842737428e-01 1.642546750378135201e+01 5.700960844537235062e-01 5.640165900689986245e-01
6.701397970260529746e-01 1.662700697917811965e+01 6.816459096300206966e-01 6.758928533280368356e-01
7.831981342123697232e-01 1.682854645457488729e+01 8.010573648744809816e-01 7.921277495434253524e-01
8.932878882210957272e-01 1.703008592997165849e+01 9.147955986981344267e-01 9.040417434596150770e-01
1.006383144230156290e+00 1.723162540536842613e+01 1.020337218333395413e+00 1.013360181281775851e+00
1.121277776777560575e+00 1.743316488076519732e+01 1.136592175708614150e+00 1.128934976243087362e+00
1.227270862990515354e+00 1.763470435616196497e+01 1.245054563605080489e+00 1.236162713297797922e+00
1.343378918062441585e+00 1.783624383155873261e+01 1.361258250486230281e+00 1.352318584274335933e+00
1.446721541796712529e+00 1.803778330695550380e+01 1.469376753324240781e+00 1.458049147560476655e+00
1.562110747021563384e+00 1.823932278235227145e+01 1.583936490301056210e+00 1.573023618661309797e+00
1.669692902753233454e+00 1.844086225774903909e+01 1.694806132145444622e+00 1.682249517449339038e+00
1.778968133908072957e+00 1.864240173314581028e+01 1.803579206752814912e+00 1.791273670330443935e+00
1.889199394096344520e+00 1.884394120854257793e+01 1.918935496189035916e+00 1.904067445142690218e+00
1.996204718158175240e+00 1.904548068393934912e+01 2.030540863720830203e+00 2.013372790939502721e+00
2.107852565714480875e+00 1.924702015933611676e+01 2.149767619474644675e+00 2.128810092594562775e+00
2.219446093158005340e+00 1.944855963473288440e+01 2.264953979424774388e+00 2.242200036291389864e+00
2.332214833867304549e+00 1.965009911012965560e+01 2.381424981880044811e+00 2.356819907873674680e+00
2.443049028647969578e+00 1.985163858552642324e+01 2.498674863733967300e+00 2.470861946190968439e+00
2.552513496084344524e+00 2.005317806092319088e+01 2.613678428344982763e+00 2.583095962214663643e+00
2.668019138507517596e+00 2.025471753631996208e+01 2.726863363720667621e+00 2.697441251114092609e+00
2.780755974827485488e+00 2.045625701171672972e+01 2.838124221862699414e+00 2.809440098345092451e+00
2.886128096597929016e+00 2.065779648711349736e+01 2.953908305898465869e+00 2.920018201248197443e+00
2.994502178618020594e+00 2.085933596251026856e+01 3.064702904127997840e+00 3.029602541373009217e+00
3.105987510973264420e+00 2.106087543790703620e+01 3.185264258347331179e+00 3.145625884660297800e+00
3.210489265743703413e+00 2.126241491330380740e+01 3.299011265683233773e+00 3.254750265713468593e+00
3.319851682351462330e+00 2.146395438870057504e+01 3.410524919329262161e+00 3.365188300840362245e+00
3.426656333354145545e+00 2.166549386409734268e+01 3.520271237841313905e+00 3.473463785597729725e+00
3.539192368550040158e+00 2.186703333949411387e+01 3.626703995410636594e+00 3.582948181980338376e+00
3.648130429281927434e+00 2.206857281489088152e+01 3.739556410662473240e+00 3.693843419972200337e+00
3.759640030493393681e+00 2.227011229028764916e+01 3.845035406311737347e+00 3.802337718402565514e+00
3.863412143727252612e+00 2.247165176568442035e+01 3.956066944214740033e+00 3.909739543970996323e+00
3.974929001107632587e+00 2.267319124108118800e+01 4.066855895553558753e+00 4.020892448330595670e+00
4.079744206378443039e+00 2.287473071647795564e+01 4.178791971717998877e+00 4.129268089048220958e+00
4.188905641053885631e+00 2.307627019187472683e+01 4.286903724355454415e+00 4.237904682704670023e+00
4.294620382154413107e+00 2.327780966727149448e+01 4.395375591476408772e+00 4.344997986815410940e+00
4.401960338043487297e+00 2.347934914266826567e+01 4.508431347729768390e+00 4.455195842886627844e+00
4.509547465613273687e+00 2.368088861806503331e+01 4.619732027535889074e+00 4.564639746574581380e+00
4.613191557648896435e+00 2.388242809346180096e+01 4.733965638074664639e+00 4.673578597861780537e+00
4.719351382570160069e+00 2.408396756885857215e+01 4.845324662552073391e+00 4.782338022561116730e+00
4.823737195432549640e+00 2.428550704425533979e+01 4.955584845045223119e+00 4.889661020238886380e+00
4.929553797591701425e+00 2.448704651965210743e+01 5.062104811365415458e+00 4.995829304478558441e+00
5.032358694603338733e+00 2.468858599504887863e+01 5.169417781957278635e+00 5.100888238280308684e+00
5.139101658064170408e+00 2.489012547044564627e+01 5.273941692952561766e+00 5.206521675508366087e+00
5.239063501570704773e+00 2.509166494584241747e+01 5.378621244855452233e+00 5.308842373213078503e+00
5.344364860720837385e+00 2.529320442123918511e+01 5.487452696244091044e+00 5.415908778482464214e+00
5.436301412290596602e+00 2.549474389663595275e+01 5.586175537550516879e+00 5.511238474920556740e+00
5.536633290941445296e+00 2.569628337203272395e+01 5.684036502394519630e+00 5.610334896667982463e+00
5.631818926779921242e+00 2.589782284742949159e+01 5.786957820325611124e+00 5.709388373552766183e+00
5.733452892624008257e+00 2.609936232282625923e+01 5.885067436911398886e+00 5.809260164767703571e+00
5.830741509825479341e+00 2.630090179822303043e+01 5.984901136447334125e+00 5.907821323136406733e+00
5.930839625851440644e+00 2.650244127361979807e+01 6.084436841108782801e+00 6.007638233480111722e+00
6.026600120866923760e+00 2.670398074901656571e+01 6.182289867462614552e+00 6.104444994164769156e+00
6.119678355694610161e+00 2.690552022441333690e+01 6.280187022353999282e+00 6.199932689024304722e+00
6.215348816096017970e+00 2.710705969981010455e+01 6.375636929362300975e+00 6.295492872729159473e+00
6.311898755337331579e+00 2.730859917520687574e+01 6.469241865129347957e+00 6.390570310233339768e+00
6.400397456894630466e+00 2.751013865060364338e+01 6.560296515233915216e+00 6.480346986064272841e+00
6.493354903024830094e+00 2.771167812600041103e+01 6.646754400418004138e+00 6.570054651721417116e+00
6.585794623059534558e+00 2.791321760139718222e+01 6.731111896943232864e+00 6.658453260001383711e+00
6.675763944600085154e+00 2.811475707679394986e+01 6.812854804673463605e+00 6.744309374636774379e+00
6.762069471231164641e+00 2.831629655219071751e+01 6.894295463624573017e+00 6.828182467427868829e+00
6.841186391631786989e+00 2.851783602758748870e+01 6.975831673500508145e+00 6.908509032566147567e+00
6.925661989519348083e+00 2.871937550298425634e+01 7.055568566619058402e+00 6.990615278069203242e+00
6.998541162985183917e+00 2.892091497838102754e+01 7.141349126957805993e+00 7.069945144971494955e+00
7.071126091900445942e+00 2.912245445377779518e+01 7.211776965380025217e+00 7.141451528640235580e+00
7.153605947332955850e+00 2.932399392917456282e+01 7.301296478213103569e+00 7.227451212773029710e+00
7.206149742791389201e+00 2.952553340457133402e+01 7.351664592905891027e+00 7.278907167848640114e+00
7.301953766731720918e+00 2.972707287996810166e+01 7.445317214390186678e+00 7.373635490560953798e+00
7.228598416178122932e+00 2.992861235536486930e+01 7.400300498287634809e+00 7.314449457232878871e+00


==> anc/Fig10/Ca0.25_stedInterface.txt <==
# Steady interface, x(left), y, x(right), x(avg)
-1.131614789488844508e+01 7.053884228333732187e-01 -1.170703204211770299e+01 -1.151158996850307403e+01
-1.090858933385057128e+01 9.069278982301421932e-01 -1.136754258897376246e+01 -1.113806596141216687e+01
-1.089561922755903112e+01 1.108467373626911057e+00 -1.137987714830219943e+01 -1.113774818793061527e+01
-1.084699050661232889e+01 1.310006849023680031e+00 -1.136288124910238651e+01 -1.110493587785735770e+01
-1.080909551224233667e+01 1.511546324420449006e+00 -1.132214177562927659e+01 -1.106561864393580663e+01
-1.074589000751587520e+01 1.713085799817217980e+00 -1.124029517002119860e+01 -1.099309258876853690e+01
-1.067387707548434861e+01 1.914625275213986955e+00 -1.119091955557695428e+01 -1.093239831553065144e+01
-1.059997838242276913e+01 2.116164750610755707e+00 -1.111933488039873907e+01 -1.085965663141075410e+01
-1.052345949060995878e+01 2.317704226007524682e+00 -1.101728166484237192e+01 -1.077037057772616535e+01
-1.042739931330097392e+01 2.519243701404293656e+00 -1.090864288284578265e+01 -1.066802109807337828e+01
-1.032420430991707860e+01 2.720783176801062631e+00 -1.078698794336051492e+01 -1.055559612663879676e+01
-1.023738243717072294e+01 2.922322652197831605e+00 -1.069711154447199419e+01 -1.046724699082135857e+01
-1.012198439412065909e+01 3.123862127594600580e+00 -1.059291154230710674e+01 -1.035744796821388292e+01
-1.000341808910864927e+01 3.325401602991369554e+00 -1.048228433517486735e+01 -1.024285121214175831e+01
-9.903687775908792901e+00 3.526941078388138529e+00 -1.037440365246392560e+01 -1.013904571418635925e+01
-9.778965900927481414e+00 3.728480553784907503e+00 -1.025075742933123024e+01 -1.001486166512935583e+01
-9.664083255743584289e+00 3.930020029181676477e+00 -1.013790982706890986e+01 -9.900996541406247076e+00
-9.542361114619573925e+00 4.131559504578445008e+00 -1.001437584778551582e+01 -9.778368481202544871e+00
-9.423763255192433519e+00 4.333098979975214426e+00 -9.886550921305200745e+00 -9.655157088248817132e+00
-9.292740593718022524e+00 4.534638455371982957e+00 -9.753477973913390997e+00 -9.523109283815706760e+00
-9.168289451519804345e+00 4.736177930768752375e+00 -9.609816520739741463e+00 -9.389052986129772904e+00
-9.029298460809876303e+00 4.937717406165520906e+00 -9.473344474421537598e+00 -9.251321467615706950e+00
-8.881742887647682494e+00 5.139256881562290324e+00 -9.334632058205755811e+00 -9.108187472926719153e+00
-8.750402533701858943e+00 5.340796356959058855e+00 -9.190146677331711089e+00 -8.970274605516785016e+00
-8.595944276719563959e+00 5.542335832355828273e+00 -9.041718235113094693e+00 -8.818831255916329326e+00
-8.441852029748162067e+00 5.743875307752596804e+00 -8.887026098041971522e+00 -8.664439063895066795e+00
-8.294062004893341111e+00 5.945414783149366222e+00 -8.747469452348312302e+00 -8.520765728620826707e+00
-8.137328149710775449e+00 6.146954258546134753e+00 -8.587082710163585375e+00 -8.362205429937180412e+00
-7.981011415174023682e+00 6.348493733942904171e+00 -8.409989427636986647e+00 -8.195500421405505165e+00
-7.813715484510588283e+00 6.550033209339672702e+00 -8.257198462850553256e+00 -8.035456973680570769e+00
-7.651340606567025304e+00 6.751572684736441232e+00 -8.082730894440516067e+00 -7.867035750503770686e+00
-7.479299572273355068e+00 6.953112160133210651e+00 -7.939139634035399240e+00 -7.709219603154377154e+00
-7.331602672002091481e+00 7.154651635529979181e+00 -7.743159392769541682e+00 -7.537381032385816582e+00
-7.161161197176689086e+00 7.356191110926748600e+00 -7.559813049491324932e+00 -7.360487123334007009e+00
-6.994476549984092628e+00 7.557730586323517130e+00 -7.379208821345329739e+00 -7.186842685664711183e+00
-6.816810120597743605e+00 7.759270061720286549e+00 -7.193874585785664522e+00 -7.005342353191704063e+00
-6.644354532849561679e+00 7.960809537117055079e+00 -7.009181766629609456e+00 -6.826768149739585567e+00
-6.470769052022610879e+00 8.162349012513823610e+00 -6.816488276726047957e+00 -6.643628664374329418e+00
-6.313279769822337073e+00 8.363888487910593028e+00 -6.632010352184195767e+00 -6.472645061003266420e+00
-6.140749916367774119e+00 8.565427963307362447e+00 -6.446691466026351236e+00 -6.293720691197062678e+00
-5.977604502282538590e+00 8.766967438704131865e+00 -6.261751526542894908e+00 -6.119678014412716749e+00
-5.810486210941597562e+00 8.968506914100899508e+00 -6.081096131093630675e+00 -5.945791171017614118e+00
-5.649623523588338969e+00 9.170046389497668926e+00 -5.901131269392067225e+00 -5.775377396490203097e+00
-5.471228975888614343e+00 9.371585864894438345e+00 -5.711558200821428954e+00 -5.591393588355021649e+00
-5.309451660951957308e+00 9.573125340291207763e+00 -5.525871812596818700e+00 -5.417661736774388004e+00
-5.123660181682218706e+00 9.774664815687975405e+00 -5.332552443399194431e+00 -5.228106312540706568e+00
-4.952047681402163448e+00 9.976204291084744824e+00 -5.144991663211769151e+00 -5.048519672306966299e+00
-4.781590906154171705e+00 1.017774376648151424e+01 -4.959665813161578285e+00 -4.870628359657874995e+00
-4.610898061989558983e+00 1.037928324187828188e+01 -4.778336586483419524e+00 -4.694617324236489253e+00
-4.426781037760015636e+00 1.058082271727505130e+01 -4.591506255265983327e+00 -4.509143646512999482e+00
-4.252071023523910753e+00 1.078236219267182072e+01 -4.397499621336734776e+00 -4.324785322430322765e+00
-4.069825348740415905e+00 1.098390166806859014e+01 -4.205681600076346172e+00 -4.137753474408381038e+00
-3.891053394565233248e+00 1.118544114346535778e+01 -4.014011878793354526e+00 -3.952532636679293887e+00
-3.709070512577824275e+00 1.138698061886212720e+01 -3.816571489788671556e+00 -3.762821001183247915e+00
-3.526451495291937022e+00 1.158852009425889662e+01 -3.623491831573375066e+00 -3.574971663432656044e+00
-3.338376295263820737e+00 1.179005956965566604e+01 -3.428656769310222785e+00 -3.383516532287021761e+00
-3.152533127438815086e+00 1.199159904505243368e+01 -3.231460297672342108e+00 -3.191996712555578597e+00
-2.964940182652455292e+00 1.219313852044920310e+01 -3.037417786522041752e+00 -3.001178984587248522e+00
-2.777815485705552589e+00 1.239467799584597252e+01 -2.842177236433911958e+00 -2.809996361069732274e+00
-2.587332686470048770e+00 1.259621747124274194e+01 -2.648143888931898005e+00 -2.617738287700973387e+00
-2.406787766486161217e+00 1.279775694663950958e+01 -2.457265452597710009e+00 -2.432026609541935613e+00
-2.217364156334248548e+00 1.299929642203627900e+01 -2.261414935623307088e+00 -2.239389545978777818e+00
-2.031979790161237531e+00 1.320083589743304842e+01 -2.072046253331208732e+00 -2.052013021746223131e+00
-1.850510680547522213e+00 1.340237537282981606e+01 -1.881644865666032729e+00 -1.866077773106777471e+00
-1.664443737639196286e+00 1.360391484822658548e+01 -1.689284622662242441e+00 -1.676864180150719363e+00
-1.476428827643474051e+00 1.380545432362335490e+01 -1.497617263081338024e+00 -1.487023045362406037e+00
-1.296391755212326302e+00 1.400699379902012431e+01 -1.302227098470751798e+00 -1.299309426841539050e+00
-1.109699167388683350e+00 1.420853327441689196e+01 -1.109951162365760524e+00 -1.109825164877221937e+00
-9.203833844106839024e-01 1.441007274981366137e+01 -9.215328200132262282e-01 -9.209581022119550653e-01
-7.308508408335043782e-01 1.461161222521043079e+01 -7.358501153518943738e-01 -7.333504780926993760e-01
-5.491594174146001706e-01 1.481315170060720021e+01 -5.560867941665748049e-01 -5.526231057905874877e-01
-3.659973386671993012e-01 1.501469117600396785e+01 -3.700597723850620469e-01 -3.680285555261306740e-01
-1.828382929523684197e-01 1.521623065140073727e+01 -1.884881153204105431e-01 -1.856632041363894814e-01
0.000000000000000000e+00 1.541777012679750669e+01 0.000000000000000000e+00 0.000000000000000000e+00
1.810931262926516183e-01 1.561930960219427611e+01 1.839088181423420565e-01 1.825009722174968374e-01
3.605629063567334924e-01 1.582084907759104375e+01 3.662282381274479803e-01 3.633955722420907364e-01
5.316402627808685111e-01 1.602238855298781317e+01 5.499514460448153841e-01 5.407958544128419476e-01
7.084588976664107918e-01 1.622392802838458081e+01 7.355246136870619011e-01 7.219917556767363465e-01
8.858776597642759043e-01 1.642546750378135201e+01 9.162961993495883917e-01 9.010869295569321480e-01
1.069745438797276904e+00 1.662700697917811965e+01 1.096954060756161198e+00 1.083349749776719051e+00
1.246718505594941462e+00 1.682854645457488729e+01 1.278920662648602047e+00 1.262819584121771754e+00
1.415535224327591379e+00 1.703008592997165849e+01 1.457686368214623940e+00 1.436610796271107660e+00
1.591567386673773399e+00 1.723162540536842613e+01 1.641488216219499918e+00 1.616527801446636659e+00
1.766257822970203506e+00 1.743316488076519732e+01 1.820081686186853176e+00 1.793169754578528341e+00
1.927896261538293743e+00 1.763470435616196497e+01 2.002749194818946421e+00 1.965322728178620082e+00
2.092761512974966820e+00 1.783624383155873261e+01 2.176554828555552490e+00 2.134658170765259655e+00
2.273434976969184618e+00 1.803778330695550380e+01 2.360327213161284021e+00 2.316881095065234319e+00
2.440987470018768590e+00 1.823932278235227145e+01 2.538311147054272965e+00 2.489649308536520778e+00
2.605749548039753449e+00 1.844086225774903909e+01 2.714533485892118847e+00 2.660141516965936148e+00
2.777000557642175238e+00 1.864240173314581028e+01 2.887416201533454796e+00 2.832208379587815017e+00
2.942389184427277371e+00 1.884394120854257793e+01 3.059213068472914188e+00 3.000801126450095779e+00
3.114162782223360182e+00 1.904548068393934912e+01 3.239988020267176694e+00 3.177075401245268438e+00
3.280211681137515711e+00 1.924702015933611676e+01 3.423791856884250251e+00 3.352001769010882981e+00
3.441931541564343888e+00 1.944855963473288440e+01 3.583885364727976253e+00 3.512908453146160070e+00
3.609131145852515488e+00 1.965009911012965560e+01 3.756694514252771455e+00 3.682912830052643471e+00
3.771426547746386859e+00 1.985163858552642324e+01 3.918059334631394108e+00 3.844742941188890484e+00
3.924055062419071760e+00 2.005317806092319088e+01 4.079751351392673087e+00 4.001903206905872423e+00
4.092620450509073748e+00 2.025471753631996208e+01 4.239565086587731457e+00 4.166092768548402603e+00
4.263445480597439996e+00 2.045625701171672972e+01 4.414410599978907612e+00 4.338928040288173804e+00
4.431054955786706273e+00 2.065779648711349736e+01 4.581815192973564876e+00 4.506435074380135575e+00
4.600726063835068658e+00 2.085933596251026856e+01 4.746709732027568407e+00 4.673717897931318532e+00
4.758008788566115754e+00 2.106087543790703620e+01 4.904755755413560792e+00 4.831382271989838273e+00
4.922932708784060196e+00 2.126241491330380740e+01 5.063169987947702566e+00 4.993051348365881381e+00
5.089609909381678676e+00 2.146395438870057504e+01 5.222123522312060118e+00 5.155866715846869397e+00
5.254404181973043819e+00 2.166549386409734268e+01 5.373602864412433178e+00 5.314003523192738498e+00
5.417425647589993787e+00 2.186703333949411387e+01 5.522881340466454958e+00 5.470153494028224372e+00
5.574013224938440203e+00 2.206857281489088152e+01 5.682911881599409298e+00 5.628462553268924751e+00
5.730096526711676574e+00 2.227011229028764916e+01 5.823370274003863756e+00 5.776733400357770165e+00
5.896921858607697686e+00 2.247165176568442035e+01 5.967878508223023459e+00 5.932400183415360573e+00
6.039531336518848548e+00 2.267319124108118800e+01 6.120395483546332116e+00 6.079963410032590332e+00
6.187863899070634943e+00 2.287473071647795564e+01 6.282658685810162069e+00 6.235261292440398506e+00
6.331375154712631570e+00 2.307627019187472683e+01 6.436492704175805102e+00 6.383933929444218336e+00
6.471139720261831485e+00 2.327780966727149448e+01 6.591316118019079795e+00 6.531227919140455640e+00
6.610760497983619643e+00 2.347934914266826567e+01 6.742140692825046244e+00 6.676450595404332944e+00
6.755111757636313996e+00 2.368088861806503331e+01 6.894310112088263054e+00 6.824710934862288525e+00
6.891692030337452479e+00 2.388242809346180096e+01 7.055715800957059969e+00 6.973703915647256224e+00
7.022668332274605518e+00 2.408396756885857215e+01 7.191635025925464220e+00 7.107151679100034869e+00
7.161080824827280367e+00 2.428550704425533979e+01 7.328987147789987944e+00 7.245033986308634155e+00
7.312459495416746336e+00 2.448704651965210743e+01 7.451842441599993094e+00 7.382150968508369715e+00
7.427331070220972720e+00 2.468858599504887863e+01 7.592164076647932802e+00 7.509747573434452761e+00
7.559638891631010438e+00 2.489012547044564627e+01 7.734442057992211517e+00 7.647040474811610977e+00
7.683290921768147541e+00 2.509166494584241747e+01 7.883870445342211042e+00 7.783580683555179291e+00
7.826191221013047539e+00 2.529320442123918511e+01 8.039448685061557853e+00 7.932819953037302696e+00
7.951679249102028280e+00 2.549474389663595275e+01 8.145509453714069537e+00 8.048594351408048908e+00
8.077536526205093992e+00 2.569628337203272395e+01 8.281842330264908014e+00 8.179689428235001003e+00
8.210425440936532482e+00 2.589782284742949159e+01 8.409747823510045350e+00 8.310086632223288916e+00
8.334537809764412941e+00 2.609936232282625923e+01 8.543997258207653545e+00 8.439267533986033243e+00
8.471451808836548025e+00 2.630090179822303043e+01 8.677611392638283405e+00 8.574531600737415715e+00
8.602018110525165184e+00 2.650244127361979807e+01 8.788945788014459026e+00 8.695481949269812105e+00
8.712346060703822559e+00 2.670398074901656571e+01 8.908113283586772013e+00 8.810229672145297286e+00
8.847232375789587877e+00 2.690552022441333690e+01 9.026454866313656566e+00 8.936843621051622222e+00
8.960749389044366353e+00 2.710705969981010455e+01 9.149250266462729542e+00 9.054999827753547947e+00
9.098294892797454736e+00 2.730859917520687574e+01 9.278054812337131807e+00 9.188174852567293271e+00
9.199839346841031329e+00 2.751013865060364338e+01 9.401525235202853992e+00 9.300682291021942660e+00
9.306133927006627005e+00 2.771167812600041103e+01 9.513611887661085120e+00 9.409872907333856062e+00
9.403358021175776571e+00 2.791321760139718222e+01 9.645663087766749300e+00 9.524510554471262935e+00
9.510392081657897734e+00 2.811475707679394986e+01 9.748410197677202405e+00 9.629401139667550069e+00
9.615899607493091139e+00 2.831629655219071751e+01 9.857792732294342386e+00 9.736846169893716763e+00
9.712864243129473607e+00 2.851783602758748870e+01 9.989078218364738859e+00 9.850971230747106233e+00
9.821720143424244043e+00 2.871937550298425634e+01 1.008300703538080256e+01 9.952363589402523303e+00
9.903157710224874677e+00 2.892091497838102754e+01 1.019272063442379306e+01 1.004793917232433387e+01
9.998817948561537605e+00 2.912245445377779518e+01 1.027696323601767858e+01 1.013789059228960809e+01
1.010559379608886843e+01 2.932399392917456282e+01 1.037180038176083485e+01 1.023869708892485164e+01
1.015188707075515140e+01 2.952553340457133402e+01 1.042258198379779799e+01 1.028723452727647469e+01
1.025868311171174696e+01 2.972707287996810166e+01 1.050582947382673638e+01 1.038225629276924167e+01
1.018075265495217252e+01 2.992861235536486930e+01 1.026813737003890026e+01 1.022444501249553639e+01


==> anc/Fig10/PF_Ca0.05_intfShape.txt <==
# Left interface data, wall y = 0.7054 nm, domain height L = 29.2232 nm
# x [nm], y [nm], k [1/nm]
-19.9443 0.7054
-19.9678 1.00058
-19.9872 1.29577
-20.0039 1.59095
-20.0167 1.88614
-20.0265 2.18132
-20.0334 2.4765
-20.0373 2.77169
-20.0389 3.06687
-20.0391 3.36205
-20.036 3.65724
-20.032 3.95242
-20.0264 4.24761
-20.0192 4.54279
-20.011 4.83797
-20.0003 5.13316
-19.9895 5.42834
-19.977 5.72353
-19.9633 6.01871
-19.9492 6.31389
-19.9335 6.60908
-19.9173 6.90426
-19.9001 7.19944
-19.8825 7.49463
-19.8632 7.78981
-19.8441 8.085
-19.8231 8.38018
-19.8024 8.67536
-19.7807 8.97055
-19.7578 9.26573
-19.7347 9.56092
-19.7109 9.8561
-19.6861 10.1513
-19.6613 10.4465
-19.635 10.7417
-19.6083 11.0368
-19.581 11.332
-19.5533 11.6272
-19.5248 11.9224
-19.4964 12.2176
-19.4662 12.5128
-19.4357 12.8079
-19.4049 13.1031
-19.3734 13.3983
-19.3409 13.6935
-19.3084 13.9887
-19.2755 14.2839
-19.2422 14.579
-19.2078 14.8742
-19.1734 15.1694
-19.138 15.4646
-19.1021 15.7598
-19.0655 16.055
-19.0287 16.3501
-18.9913 16.6453
-18.9539 16.9405
-18.9157 17.2357
-18.8769 17.5309
-18.8373 17.8261
-18.7973 18.1212
-18.7576 18.4164
-18.7166 18.7116
-18.6762 19.0068
-18.6344 19.302
-18.5927 19.5972
-18.5505 19.8923
-18.5079 20.1875
-18.4649 20.4827
-18.4212 20.7779
-18.3783 21.0731
-18.3338 21.3683
-18.2898 21.6635
-18.2452 21.9586
-18.2002 22.2538
-18.1545 22.549
-18.1097 22.8442
-18.0636 23.1394
-18.0178 23.4346
-17.9715 23.7297
-17.9246 24.0249
-17.8777 24.3201
-17.8316 24.6153
-17.785 24.9105
-17.7387 25.2057
-17.6918 25.5008
-17.6453 25.796
-17.5988 26.0912
-17.553 26.3864
-17.5068 26.6816
-17.4621 26.9768
-17.4176 27.2719
-17.3736 27.5671
-17.332 27.8623
-17.291 28.1575
-17.2513 28.4527
-17.2138 28.7479
-17.1786 29.043
-17.1456 29.3382
-17.1153 29.6334
-17.0878 29.9286


==> anc/Fig10/PF_Ca0.10_intfShape.txt <==
# Left interface data, wall y = 0.7054 nm, domain height L = 29.2232 nm
# x [nm], y [nm], k [1/nm]
-21.478 0.7054
-21.4997 1.00058
-21.5144 1.29577
-21.5217 1.59095
-21.5225 1.88614
-21.5184 2.18132
-21.5087 2.4765
-21.494 2.77169
-21.4746 3.06687
-21.452 3.36205
-21.4253 3.65724
-21.3957 3.95242
-21.3635 4.24761
-21.328 4.54279
-21.2905 4.83797
-21.2509 5.13316
-21.2096 5.42834
-21.166 5.72353
-21.1213 6.01871
-21.0742 6.31389
-21.0263 6.60908
-20.9767 6.90426
-20.9259 7.19944
-20.8734 7.49463
-20.8199 7.78981
-20.7659 8.085
-20.7104 8.38018
-20.6538 8.67536
-20.5956 8.97055
-20.5371 9.26573
-20.4775 9.56092
-20.4172 9.8561
-20.3557 10.1513
-20.2934 10.4465
-20.2302 10.7417
-20.1667 11.0368
-20.1025 11.332
-20.0371 11.6272
-19.9709 11.9224
-19.9046 12.2176
-19.8372 12.5128
-19.7686 12.8079
-19.6995 13.1031
-19.6307 13.3983
-19.5607 13.6935
-19.4898 13.9887
-19.4184 14.2839
-19.347 14.579
-19.2743 14.8742
-19.2012 15.1694
-19.1278 15.4646
-19.0538 15.7598
-18.9793 16.055
-18.9042 16.3501
-18.8294 16.6453
-18.7534 16.9405
-18.677 17.2357
-18.6001 17.5309
-18.5229 17.8261
-18.4457 18.1212
-18.3677 18.4164
-18.2895 18.7116
-18.2116 19.0068
-18.1323 19.302
-18.0538 19.5972
-17.9744 19.8923
-17.8949 20.1875
-17.8149 20.4827
-17.7346 20.7779
-17.6546 21.0731
-17.5745 21.3683
-17.4949 21.6635
-17.4142 21.9586
-17.334 22.2538
-17.2534 22.549
-17.1727 22.8442
-17.092 23.1394
-17.0112 23.4346
-16.9311 23.7297
-16.851 24.0249
-16.7707 24.3201
-16.6913 24.6153
-16.6126 24.9105
-16.5338 25.2057
-16.4557 25.5008
-16.3785 25.796
-16.3027 26.0912
-16.2283 26.3864
-16.155 26.6816
-16.0839 26.9768
-16.0142 27.2719
-15.9473 27.5671
-15.883 27.8623
-15.8228 28.1575
-15.7665 28.4527
-15.7143 28.7479
-15.6673 29.043
-15.6255 29.3382
-15.59 29.6334
-15.5604 29.9286


==> anc/Fig10/PF_Ca0.15_intfShape.txt <==
# Left interface data, wall y = 0.7054 nm, domain height L = 29.2232 nm
# x [nm], y [nm], k [1/nm]
-23.2387 0.7054
-23.2578 1.00058
-23.2669 1.29577
-23.266 1.59095
-23.2556 1.88614
-23.2362 2.18132
-23.2091 2.4765
-23.1746 2.77169
-23.1328 3.06687
-23.0862 3.36205
-23.035 3.65724
-22.9774 3.95242
-22.9158 4.24761
-22.85 4.54279
-22.7812 4.83797
-22.7089 5.13316
-22.6338 5.42834
-22.555 5.72353
-22.474 6.01871
-22.3907 6.31389
-22.3059 6.60908
-22.2179 6.90426
-22.1291 7.19944
-22.0376 7.49463
-21.945 7.78981
-21.8506 8.085
-21.7545 8.38018
-21.6567 8.67536
-21.5575 8.97055
-21.4575 9.26573
-21.3556 9.56092
-21.2524 9.8561
-21.1482 10.1513
-21.0432 10.4465
-20.9368 10.7417
-20.8295 11.0368
-20.7209 11.332
-20.612 11.6272
-20.502 11.9224
-20.391 12.2176
-20.2785 12.5128
-20.1658 12.8079
-20.0524 13.1031
-19.9384 13.3983
-19.8233 13.6935
-19.7077 13.9887
-19.5921 14.2839
-19.4746 14.579
-19.3579 14.8742
-19.2397 15.1694
-19.1213 15.4646
-19.0029 15.7598
-18.8836 16.055
-18.7642 16.3501
-18.644 16.6453
-18.5238 16.9405
-18.4031 17.2357
-18.2821 17.5309
-18.1609 17.8261
-18.0397 18.1212
-17.9179 18.4164
-17.7961 18.7116
-17.6746 19.0068
-17.5524 19.302
-17.4301 19.5972
-17.3077 19.8923
-17.1859 20.1875
-17.063 20.4827
-16.9412 20.7779
-16.8192 21.0731
-16.6973 21.3683
-16.5756 21.6635
-16.4543 21.9586
-16.3329 22.2538
-16.2122 22.549
-16.0917 22.8442
-15.9709 23.1394
-15.8516 23.4346
-15.7326 23.7297
-15.6142 24.0249
-15.4967 24.3201
-15.3804 24.6153
-15.2649 24.9105
-15.1506 25.2057
-15.038 25.5008
-14.927 25.796
-14.8185 26.0912
-14.7112 26.3864
-14.6072 26.6816
-14.5069 26.9768
-14.4102 27.2719
-14.3172 27.5671
-14.2297 27.8623
-14.1482 28.1575
-14.0727 28.4527
-14.0052 28.7479
-13.9455 29.043
-13.895 29.3382
-13.853 29.6334
-13.8221 29.9286


==> anc/Fig10/PF_Ca0.20_intfShape.txt <==
# Left interface data, wall y = 0.7054 nm, domain height L = 29.2232 nm
# x [nm], y [nm], k [1/nm]
-25.412 0.7054
-25.4301 1.00058
-25.4335 1.29577
-25.4232 1.59095
-25.3994 1.88614
-25.3637 2.18132
-25.3182 2.4765
-25.2607 2.77169
-25.194 3.06687
-25.1193 3.36205
-25.0374 3.65724
-24.948 3.95242
-24.8519 4.24761
-24.7493 4.54279
-24.6418 4.83797
-24.5298 5.13316
-24.413 5.42834
-24.2909 5.72353
-24.1653 6.01871
-24.036 6.31389
-23.9033 6.60908
-23.7678 6.90426
-23.6286 7.19944
-23.4872 7.49463
-23.3421 7.78981
-23.1955 8.085
-23.0462 8.38018
-22.8941 8.67536
-22.7407 8.97055
-22.5848 9.26573
-22.4272 9.56092
-22.2683 9.8561
-22.1072 10.1513
-21.9441 10.4465
-21.7797 10.7417
-21.6138 11.0368
-21.4471 11.332
-21.2785 11.6272
-21.1089 11.9224
-20.9378 12.2176
-20.7658 12.5128
-20.593 12.8079
-20.4192 13.1031
-20.2447 13.3983
-20.0695 13.6935
-19.8933 13.9887
-19.7169 14.2839
-19.5391 14.579
-19.3612 14.8742
-19.1828 15.1694
-19.004 15.4646
-18.825 15.7598
-18.6452 16.055
-18.4658 16.3501
-18.286 16.6453
-18.1062 16.9405
-17.9264 17.2357
-17.7462 17.5309
-17.5664 17.8261
-17.3866 18.1212
-17.2071 18.4164
-17.0277 18.7116
-16.849 19.0068
-16.6697 19.302
-16.4916 19.5972
-16.3132 19.8923
-16.1357 20.1875
-15.9592 20.4827
-15.7824 20.7779
-15.607 21.0731
-15.4317 21.3683
-15.2575 21.6635
-15.0848 21.9586
-14.9116 22.2538
-14.7402 22.549
-14.5696 22.8442
-14.4003 23.1394
-14.2328 23.4346
-14.066 23.7297
-13.9013 24.0249
-13.7374 24.3201
-13.5759 24.6153
-13.417 24.9105
-13.2605 25.2057
-13.106 25.5008
-12.9537 25.796
-12.806 26.0912
-12.6613 26.3864
-12.5216 26.6816
-12.3872 26.9768
-12.2581 27.2719
-12.1355 27.5671
-12.022 27.8623
-11.9159 28.1575
-11.8198 28.4527
-11.7341 28.7479
-11.6602 29.043
-11.5989 29.3382
-11.5514 29.6334
-11.5179 29.9286


==> anc/Fig10/PF_Ca0.25_intfShape.txt <==
# Left interface data, wall y = 0.7054 nm, domain height L = 29.2232 nm
# x [nm], y [nm], k [1/nm]
-29.5566 0.7054
-29.5716 1.00058
-29.5684 1.29577
-29.5468 1.59095
-29.5061 1.88614
-29.45 2.18132
-29.3777 2.4765
-29.2903 2.77169
-29.1894 3.06687
-29.0761 3.36205
-28.9504 3.65724
-28.8129 3.95242
-28.6646 4.24761
-28.5062 4.54279
-28.3384 4.83797
-28.1608 5.13316
-27.9741 5.42834
-27.7802 5.72353
-27.5781 6.01871
-27.3677 6.31389
-27.1508 6.60908
-26.9271 6.90426
-26.697 7.19944
-26.4602 7.49463
-26.2183 7.78981
-25.9687 8.085
-25.7149 8.38018
-25.4567 8.67536
-25.1927 8.97055
-24.9236 9.26573
-24.6507 9.56092
-24.3741 9.8561
-24.093 10.1513
-23.8085 10.4465
-23.5201 10.7417
-23.229 11.0368
-22.934 11.332
-22.6375 11.6272
-22.3386 11.9224
-22.0372 12.2176
-21.7338 12.5128
-21.4292 12.8079
-21.1237 13.1031
-20.8151 13.3983
-20.5075 13.6935
-20.1988 13.9887
-19.8902 14.2839
-19.5805 14.579
-19.2712 14.8742
-18.9618 15.1694
-18.653 15.4646
-18.3443 15.7598
-18.0367 16.055
-17.7304 16.3501
-17.4246 16.6453
-17.1209 16.9405
-16.8184 17.2357
-16.5179 17.5309
-16.2185 17.8261
-15.921 18.1212
-15.6258 18.4164
-15.3325 18.7116
-15.0416 19.0068
-14.7532 19.302
-14.4676 19.5972
-14.1837 19.8923
-13.9035 20.1875
-13.626 20.4827
-13.3507 20.7779
-13.0783 21.0731
-12.81 21.3683
-12.5446 21.6635
-12.2813 21.9586
-12.0224 22.2538
-11.7665 22.549
-11.5145 22.8442
-11.2656 23.1394
-11.0203 23.4346
-10.7785 23.7297
-10.5407 24.0249
-10.3073 24.3201
-10.0786 24.6153
-9.85341 24.9105
-9.63385 25.2057
-9.41875 25.5008
-9.20939 25.796
-9.00648 26.0912
-8.81042 26.3864
-8.62177 26.6816
-8.44154 26.9768
-8.27119 27.2719
-8.1103 27.5671
-7.96192 27.8623
-7.82679 28.1575
-7.70532 28.4527
-7.59831 28.7479
-7.50837 29.043
-7.43593 29.3382
-7.38173 29.6334
-7.34604 29.9286


==> anc/Fig10/VOFDropInterfaceStatsTheta95Ca005_forMD.txt <==
# x [nm], y [nm], k [nm^-1], nx, ny
-9.191280864000006545e-01 1.162012499999999893e+00 -8.494658353636837245e-02 -9.978310999999999709e-01 -6.582599999999999563e-02
-9.474161439999946310e-01 2.075237500000000068e+00 -2.962475019847244859e-02 -9.998479000000000116e-01 -1.744298000000000029e-02
-9.510105976000033934e-01 2.988462499999999800e+00 -1.984013728818199637e-02 -9.999867999999999535e-01 5.147121000000000161e-03
-9.380354967999906535e-01 3.901687499999999975e+00 -1.510088217580552589e-02 -9.997772999999999799e-01 2.110195999999999947e-02
-9.124651967999994895e-01 4.814912500000000151e+00 -1.255811820745161497e-02 -9.994309000000000109e-01 3.373131000000000046e-02
-8.763745448000079818e-01 5.728137499999999882e+00 -1.098244545429658686e-02 -9.990103000000000177e-01 4.448008999999999991e-02
-8.311370312000008198e-01 6.641362499999999613e+00 -9.922934517780394523e-03 -9.985395000000000243e-01 5.402562000000000336e-02
-7.775709056000010833e-01 7.554587499999999345e+00 -9.108506255304005955e-03 -9.980314000000000130e-01 6.271549999999999347e-02
-7.163483016000000703e-01 8.467812500000000853e+00 -8.447271346053820268e-03 -9.974954000000000320e-01 7.073158000000000223e-02
-6.480536832000041159e-01 9.381037499999997920e+00 -7.937104766076268775e-03 -9.969367000000000090e-01 7.821279999999999899e-02
-5.730669519999906925e-01 1.029426249999999854e+01 -7.507155273891976538e-03 -9.963583000000000300e-01 8.526477000000000361e-02
-4.917387863999920228e-01 1.120748749999999916e+01 -7.130584604013249714e-03 -9.957637999999999767e-01 9.194845999999999575e-02
-4.044198648000048024e-01 1.212071249999999978e+01 -6.787675545457034533e-03 -9.951564999999999994e-01 9.830363999999999769e-02
-3.113439727999960382e-01 1.303393750000000040e+01 -6.476131977333078604e-03 -9.945395999999999681e-01 1.043599999999999944e-01
-2.127448959999966860e-01 1.394716250000000102e+01 -6.216536861124038332e-03 -9.939143999999999757e-01 1.101556000000000063e-01
-1.089148664000063604e-01 1.486038749999999808e+01 -5.951531659777162947e-03 -9.932828999999999686e-01 1.157115999999999978e-01
0.000000000000000000e+00 1.577361249999999870e+01 -5.649692709901722038e-03 -9.926513999999999616e-01 1.210087999999999997e-01
1.137366943999964519e-01 1.668683749999999932e+01 -5.373501190834679801e-03 -9.920248999999999873e-01 1.260419999999999874e-01
2.320614312000017776e-01 1.760006249999999994e+01 -5.080956226559719957e-03 -9.914066999999999741e-01 1.308155000000000012e-01
3.547404248000063376e-01 1.851328750000000056e+01 -4.786700292917956019e-03 -9.908017999999999548e-01 1.353210999999999997e-01
4.815106663999983994e-01 1.942651250000000118e+01 -4.512832270251033832e-03 -9.902125999999999983e-01 1.395673000000000052e-01
6.121675935999988383e-01 2.033973749999999825e+01 -4.141302116126913124e-03 -9.896475999999999607e-01 1.435188000000000019e-01
7.463897511999988410e-01 2.125296249999999887e+01 -3.733126420104574631e-03 -9.891195000000000404e-01 1.471142000000000005e-01
8.838264608000017120e-01 2.216618749999999949e+01 -3.250000342193873348e-03 -9.886399999999999633e-01 1.503026000000000084e-01
1.024068597599992358e+00 2.307941250000000011e+01 -2.697111541514960777e-03 -9.882233999999999741e-01 1.530179999999999874e-01
1.166648590400001240e+00 2.399263750000000073e+01 -2.020943633825180146e-03 -9.878873999999999711e-01 1.551722000000000101e-01
1.310952752000005717e+00 2.490586250000000135e+01 -1.062685469079361570e-03 -9.876652999999999683e-01 1.565800999999999998e-01
1.456192055999999013e+00 2.581908749999999841e+01 3.458454241835254425e-04 -9.876133000000000273e-01 1.569072999999999996e-01
1.601139127999999801e+00 2.673231249999999903e+01 2.658487776834843590e-03 -9.878301999999999916e-01 1.555359000000000047e-01
1.743777567200005763e+00 2.764553749999999965e+01 6.750318240302225978e-03 -9.884967999999999533e-01 1.512415000000000009e-01
1.880571366399998112e+00 2.855876250000000027e+01 1.661877891538230193e-02 -9.900691000000000352e-01 1.405812999999999924e-01
2.003104244000006418e+00 2.947198750000000089e+01 7.358619179282215039e-02 -9.957639000000000351e-01 9.194652000000000380e-02


==> anc/Fig10/VOFDropInterfaceStatsTheta95Ca010_forMD.txt <==
# x [nm], y [nm], k [nm^-1], nx, ny
-2.568894619199994622e+00 1.162012499999999893e+00 -1.676351323605902166e-01 -9.994942999999999467e-01 -3.179715999999999793e-02
-2.547795468799989749e+00 2.075237500000000068e+00 -5.607195652769032812e-02 -9.988107000000000513e-01 4.875738999999999768e-02
-2.479734635999996328e+00 2.988462499999999800e+00 -3.499914451531659781e-02 -9.959130000000000482e-01 9.031814000000000509e-02
-2.382129147999997087e+00 3.901687499999999975e+00 -2.497406170439924605e-02 -9.930506000000000055e-01 1.176883999999999986e-01
-2.263278393599996718e+00 4.814912500000000151e+00 -1.945111760519039820e-02 -9.904370000000000118e-01 1.379657999999999995e-01
-2.127711968799992803e+00 5.728137499999999882e+00 -1.619068411399162549e-02 -9.880339999999999678e-01 1.542360999999999871e-01
-1.978176854399990248e+00 6.641362499999999613e+00 -1.372654603191984443e-02 -9.858050999999999897e-01 1.678936000000000039e-01
-1.816660227999989274e+00 7.554587499999999345e+00 -1.185584740890799176e-02 -9.837447000000000275e-01 1.795725999999999989e-01
-1.644769365599984212e+00 8.467812500000000853e+00 -1.044996098989843872e-02 -9.818312000000000150e-01 1.897562000000000138e-01
-1.463673195199994836e+00 9.381037499999997920e+00 -9.502429576500862410e-03 -9.800267000000000284e-01 1.988657000000000064e-01
-1.274131519999990303e+00 1.029426249999999854e+01 -8.483571272139944774e-03 -9.783245999999999887e-01 2.070772999999999919e-01
-1.077079482399994959e+00 1.120748749999999916e+01 -7.615233786854280415e-03 -9.767398999999999942e-01 2.144273999999999902e-01
-8.731892159999929959e-01 1.212071249999999978e+01 -7.030314955241041830e-03 -9.752478999999999454e-01 2.211142000000000107e-01
-6.629575151999915761e-01 1.303393750000000040e+01 -6.373470393386077189e-03 -9.738402000000000447e-01 2.272339999999999915e-01
-4.469980671999920219e-01 1.394716250000000102e+01 -5.668417558652030265e-03 -9.725409000000000415e-01 2.327318999999999916e-01
-2.258953360000006683e-01 1.486038749999999808e+01 -5.248405376550138550e-03 -9.713346000000000480e-01 2.377162999999999915e-01
0.000000000000000000e+00 1.577361249999999870e+01 -4.635779107010867643e-03 -9.702191000000000010e-01 2.422291000000000027e-01
2.301034768000036479e-01 1.668683749999999932e+01 -3.999962358673930969e-03 -9.692262000000000377e-01 2.461718999999999991e-01
4.638890768000081266e-01 1.760006249999999994e+01 -3.617372498562785883e-03 -9.683361999999999803e-01 2.496498000000000050e-01
7.009768984000004366e-01 1.851328750000000056e+01 -2.893464781406553717e-03 -9.675650000000000084e-01 2.526224000000000247e-01
9.407532544000076768e-01 1.942651250000000118e+01 -2.266639519286046869e-03 -9.669467999999999952e-01 2.549782999999999911e-01
1.182604457600007208e+00 2.033973749999999825e+01 -1.701541925593364098e-03 -9.664671999999999707e-01 2.567900000000000182e-01
1.426033713600006081e+00 2.125296249999999887e+01 -7.637257384543787381e-04 -9.661674999999999569e-01 2.579155000000000197e-01
1.670193549600000438e+00 2.216618749999999949e+01 -1.892471050398313582e-05 -9.660720000000000418e-01 2.582728000000000246e-01
1.914324162400006912e+00 2.307941250000000011e+01 1.124305004243204235e-03 -9.662068000000000323e-01 2.577682000000000029e-01
2.157431963200011182e+00 2.399263750000000073e+01 2.597862314873114389e-03 -9.666584999999999761e-01 2.560689999999999911e-01
2.398172684800009336e+00 2.490586250000000135e+01 4.226203838046483328e-03 -9.674783000000000133e-01 2.529540000000000122e-01
2.634997497600011229e+00 2.581908749999999841e+01 6.986781050672069039e-03 -9.688018999999999936e-01 2.478365999999999902e-01
2.865393206400000281e+00 2.673231249999999903e+01 1.117742752333762170e-02 -9.708843999999999808e-01 2.395484999999999975e-01
3.085619241599999896e+00 2.764553749999999965e+01 1.893374100030113111e-02 -9.741699000000000330e-01 2.258165000000000033e-01
3.288778928000006374e+00 2.855876250000000027e+01 3.675620739686276395e-02 -9.797036000000000078e-01 2.004516000000000076e-01
3.459325523200000418e+00 2.947198750000000089e+01 1.526414287278600457e-01 -9.935673999999999895e-01 1.132423000000000041e-01


==> anc/Fig10/VOFDropInterfaceStatsTheta95Ca015_forMD.txt <==
# x [nm], y [nm], k [nm^-1], nx, ny
-4.490758367199994439e+00 1.162012499999999893e+00 -2.518186919981384997e-01 -9.998991999999999880e-01 -1.419944000000000067e-02
-4.419073857599997268e+00 2.075237500000000068e+00 -8.556602288592626837e-02 -9.930670999999999804e-01 1.175490000000000007e-01
-4.274535910399990257e+00 2.988462499999999800e+00 -5.260618275890388551e-02 -9.835760000000000058e-01 1.804943999999999993e-01
-4.083912976799993544e+00 3.901687499999999975e+00 -3.753261107613129616e-02 -9.751408999999999772e-01 2.215859000000000023e-01
-3.859508024000000148e+00 4.814912500000000151e+00 -2.806952352925073252e-02 -9.678569999999999673e-01 2.515012999999999832e-01
-3.609298985599991738e+00 5.728137499999999882e+00 -2.194351063538558730e-02 -9.616398000000000446e-01 2.743151999999999813e-01
-3.338516814399994814e+00 6.641362499999999613e+00 -1.805755358756057014e-02 -9.562448999999999533e-01 2.925675999999999832e-01
-3.050492955199999301e+00 7.554587499999999345e+00 -1.491484163267541019e-02 -9.515112999999999488e-01 3.076138999999999957e-01
-2.748032835199992974e+00 8.467812500000000853e+00 -1.272214884064715688e-02 -9.473407000000000355e-01 3.202274999999999983e-01
-2.433094408800002384e+00 9.381037499999997920e+00 -1.069788045114840325e-02 -9.436600000000000543e-01 3.309166000000000052e-01
-2.107547960799998066e+00 1.029426249999999854e+01 -9.301852637630376661e-03 -9.404088999999999920e-01 3.400457000000000063e-01
-1.772679312000001062e+00 1.120748749999999916e+01 -7.773864600728188669e-03 -9.375539999999999985e-01 3.478397999999999768e-01
-1.429920399199986036e+00 1.212071249999999978e+01 -6.821066823619589825e-03 -9.350551000000000279e-01 3.545023999999999953e-01
-1.080206364799991547e+00 1.303393750000000040e+01 -5.566792822141312588e-03 -9.328916999999999904e-01 3.601569000000000020e-01
-7.247938063999939118e-01 1.394716250000000102e+01 -4.828232363327767188e-03 -9.310456999999999761e-01 3.649025000000000185e-01
-3.643840807999936260e-01 1.486038749999999808e+01 -3.817805716006460789e-03 -9.294892000000000154e-01 3.688491999999999882e-01
0.000000000000000000e+00 1.577361249999999870e+01 -2.981335377371403979e-03 -9.282515000000000072e-01 3.719530999999999810e-01
3.674817400000023326e-01 1.668683749999999932e+01 -2.291195009444551255e-03 -9.272833999999999799e-01 3.743600999999999734e-01
7.373597824000128753e-01 1.760006249999999994e+01 -1.142820772536888531e-03 -9.266489999999999450e-01 3.759275999999999729e-01
1.108435976000009759e+00 1.851328750000000056e+01 -5.856422294615237171e-04 -9.263284999999999991e-01 3.767167000000000154e-01
1.480155080000002954e+00 1.942651250000000118e+01 5.924679706534533973e-04 -9.263297999999999810e-01 3.767135999999999818e-01
1.851231273600014049e+00 2.033973749999999825e+01 1.477419310684661589e-03 -9.267134999999999678e-01 3.757687000000000110e-01
2.220729414400011592e+00 2.125296249999999887e+01 2.496661214377617934e-03 -9.274470000000000214e-01 3.739546000000000259e-01
2.587655913600009683e+00 2.216618749999999949e+01 4.138550877385091184e-03 -9.286623000000000516e-01 3.709263999999999895e-01
2.950257379200003527e+00 2.307941250000000011e+01 5.324451121027129301e-03 -9.303759000000000334e-01 3.666069000000000133e-01
3.307364883200001771e+00 2.399263750000000073e+01 7.669009554052945085e-03 -9.326904999999999779e-01 3.606777999999999929e-01
3.656552900000001216e+00 2.490586250000000135e+01 1.000236798160365759e-02 -9.357689000000000146e-01 3.526137999999999773e-01
3.995600466399999107e+00 2.581908749999999841e+01 1.391400667962441016e-02 -9.398075000000000179e-01 3.417042000000000135e-01
4.320650120000003369e+00 2.673231249999999903e+01 1.976280147280243260e-02 -9.452494999999999647e-01 3.263484999999999858e-01
4.626178676000016310e+00 2.764553749999999965e+01 3.119119056092420003e-02 -9.529459000000000124e-01 3.031402999999999737e-01
4.901665782399994953e+00 2.855876250000000027e+01 5.758058665717649682e-02 -9.648489999999999567e-01 2.628048000000000051e-01
5.123674432800008560e+00 2.947198750000000089e+01 2.343357674724191875e-01 -9.913849000000000133e-01 1.309809999999999863e-01


==> anc/Fig10/VOFDropInterfaceStatsTheta95Ca020_forMD.txt <==
# x [nm], y [nm], k [nm^-1], nx, ny
-6.802167371200006585e+00 1.162012499999999893e+00 -3.230536012483232189e-01 -9.999877000000000349e-01 -4.956274000000000096e-03
-6.690330184800004076e+00 2.075237500000000068e+00 -1.236453228941389176e-01 -9.838803999999999883e-01 1.788279000000000118e-01
-6.470191819200003636e+00 2.988462499999999800e+00 -7.488327766979660516e-02 -9.631370000000000209e-01 2.690113000000000087e-01
-6.180180782400007899e+00 3.901687499999999975e+00 -5.202524022009909904e-02 -9.451135000000000508e-01 3.267420999999999798e-01
-5.838766136800003892e+00 4.814912500000000151e+00 -3.862934244025294922e-02 -9.298178000000000276e-01 3.680202000000000195e-01
-5.457286484000007931e+00 5.728137499999999882e+00 -3.016121095567905058e-02 -9.167916000000000398e-01 3.993657999999999930e-01
-5.043135293600002456e+00 6.641362499999999613e+00 -2.368605423088505219e-02 -9.057051999999999881e-01 4.239082000000000128e-01
-4.602420214400005705e+00 7.554587499999999345e+00 -1.894170385173423940e-02 -8.963516999999999735e-01 4.433437000000000072e-01
-4.139758512000000223e+00 8.467812500000000853e+00 -1.551180568863095091e-02 -8.884066000000000463e-01 4.590575000000000072e-01
-3.658656970400009811e+00 9.381037499999997920e+00 -1.227173957677461791e-02 -8.836317999999999673e-01 4.681823999999999986e-01
-3.162622373600008530e+00 1.029426249999999854e+01 -1.022942730433354375e-02 -8.761740000000000084e-01 4.819950000000000068e-01
-2.653904908000001228e+00 1.120748749999999916e+01 -7.861702346081196613e-03 -8.715832000000000024e-01 4.902475000000000027e-01
-2.135280777600002011e+00 1.212071249999999978e+01 -6.275924607845820985e-03 -8.679230999999999474e-01 4.966985999999999901e-01
-1.608649490400004822e+00 1.303393750000000040e+01 -4.786915875058173585e-03 -8.650468999999999520e-01 5.016909999999999981e-01
-1.075852108000006524e+00 1.394716250000000102e+01 -3.002509307673355537e-03 -8.654279000000000277e-01 5.010335000000000205e-01
-5.391680399999998485e-01 1.486038749999999808e+01 -1.902913096443921426e-03 -8.652275000000000382e-01 5.013794999999999780e-01
0.000000000000000000e+00 1.577361249999999870e+01 -8.011039174354621850e-04 -8.619031000000000331e-01 5.070729999999999960e-01
5.402200751999899353e-01 1.668683749999999932e+01 5.467802978455474534e-04 -8.608318999999999832e-01 5.088894000000000473e-01
1.079738793599993585e+00 1.760006249999999994e+01 1.682494045826603670e-03 -8.614325000000000454e-01 5.078721000000000485e-01
1.617036548799994478e+00 1.851328750000000056e+01 2.763286703714857000e-03 -8.626255000000000450e-01 5.058430999999999900e-01
2.150769073600002912e+00 1.942651250000000118e+01 3.925165621834706547e-03 -8.644380000000000397e-01 5.027395000000000058e-01
2.679416761600002417e+00 2.033973749999999825e+01 5.572329519012291475e-03 -8.688354999999999828e-01 4.951009000000000104e-01
3.200933988799995689e+00 2.125296249999999887e+01 7.020671931889732077e-03 -8.725566000000000155e-01 4.885129999999999750e-01
3.713567363199992144e+00 2.216618749999999949e+01 8.380653042787922571e-03 -8.741354999999999542e-01 4.856821000000000055e-01
4.215738832000006653e+00 2.307941250000000011e+01 1.065054477264639095e-02 -8.789031999999999956e-01 4.770001999999999853e-01
4.704818307199992944e+00 2.399263750000000073e+01 1.289552821046291951e-02 -8.846488999999999603e-01 4.662578000000000000e-01
5.178351040000002570e+00 2.490586250000000135e+01 1.643001450902023194e-02 -8.916444000000000036e-01 4.527363999999999833e-01
5.632567237599992893e+00 2.581908749999999841e+01 2.156780913794519375e-02 -9.001576000000000022e-01 4.355643000000000153e-01
6.062148277599995083e+00 2.673231249999999903e+01 2.865522940677270314e-02 -9.108753000000000544e-01 4.126815999999999818e-01
6.460080592000004174e+00 2.764553749999999965e+01 4.308186646226286332e-02 -9.249629000000000323e-01 3.800572999999999868e-01
6.812600053600000649e+00 2.855876250000000027e+01 8.044290153029100277e-02 -9.460075000000000012e-01 3.241446000000000049e-01
7.085895419999992839e+00 2.947198750000000089e+01 3.151430370390648772e-01 -9.888778000000000290e-01 1.487302000000000068e-01


==> anc/Fig10/VOFDropInterfaceStatsTheta95Ca025_forMD.txt <==
# x [nm], y [nm], k [nm^-1], nx, ny
-1.165336468720000340e+01 1.162012499999999893e+00 -4.158387856223821899e-01 -9.999392999999999754e-01 1.101682000000000008e-02
-1.148343177920000358e+01 2.075237500000000068e+00 -1.734299460702455609e-01 -9.643570999999999671e-01 2.646042000000000116e-01
-1.115221603039999820e+01 2.988462499999999800e+00 -1.085472843494209999e-01 -9.198802999999999841e-01 3.921992999999999729e-01
-1.070469194560000403e+01 3.901687499999999975e+00 -7.777888800678912917e-02 -8.790518999999999972e-01 4.767259999999999831e-01
-1.016169566639999999e+01 4.814912500000000151e+00 -5.854030359440444420e-02 -8.425413999999999959e-01 5.386315999999999882e-01
-9.537078989599997669e+00 5.728137499999999882e+00 -4.184678611514139335e-02 -8.065837000000000145e-01 5.911199000000000314e-01
-8.844781381600000714e+00 6.641362499999999613e+00 -3.315720044348326179e-02 -7.829563000000000494e-01 6.220767000000000380e-01
-8.095264748000005284e+00 7.554587499999999345e+00 -2.732688754140545975e-02 -7.639407999999999754e-01 6.452862999999999793e-01
-7.293204800799998111e+00 8.467812500000000853e+00 -2.283762216321279237e-02 -7.482066000000000550e-01 6.634657999999999944e-01
-6.448186749600004930e+00 9.381037499999997920e+00 -1.458200676175093816e-02 -7.242695000000000105e-01 6.895170000000000465e-01
-5.570409491199995955e+00 1.029426249999999854e+01 -1.145231186180842645e-02 -7.161235000000000239e-01 6.979735999999999718e-01
-4.663993496800003413e+00 1.120748749999999916e+01 -7.112592050151934735e-03 -7.043468000000000506e-01 7.098560000000000425e-01
-3.741475519200001543e+00 1.212071249999999978e+01 -4.358362533877193495e-03 -7.007596999999999854e-01 7.133973999999999593e-01
-2.805690208800001528e+00 1.303393750000000040e+01 -1.264206178652577464e-03 -6.972441999999999807e-01 7.168337000000000181e-01
-1.867245587200009993e+00 1.394716250000000102e+01 9.593607134057871664e-04 -6.971488999999999603e-01 7.169263000000000163e-01
-9.292100904000051287e-01 1.486038749999999808e+01 3.450795942949437707e-03 -6.999218999999999857e-01 7.142193999999999487e-01
0.000000000000000000e+00 1.577361249999999870e+01 5.297349366256947321e-03 -7.026558000000000526e-01 7.115299000000000484e-01
9.184559528000022510e-01 1.668683749999999932e+01 7.571518519532425932e-03 -7.106506999999999685e-01 7.035449999999999759e-01
1.818793521600007068e+00 1.760006249999999994e+01 9.000198472446549816e-03 -7.158288999999999902e-01 6.982757000000000547e-01
2.700369795999989719e+00 1.851328750000000056e+01 1.015919885570368796e-02 -7.218149000000000370e-01 6.920861999999999847e-01
3.557515475199991783e+00 1.942651250000000118e+01 1.268036012483232666e-02 -7.360830999999999902e-01 6.768912000000000262e-01
4.389324639999998112e+00 2.033973749999999825e+01 1.406084891456103533e-02 -7.444412000000000251e-01 6.676879999999999482e-01
5.192202836800007049e+00 2.125296249999999887e+01 1.568790549973993198e-02 -7.537424999999999820e-01 6.571698999999999735e-01
5.965448708799996780e+00 2.216618749999999949e+01 1.968138670645240909e-02 -7.733706999999999665e-01 6.339540999999999649e-01
6.704883338399994841e+00 2.307941250000000011e+01 2.058340633469298367e-02 -7.873181000000000207e-01 6.165469999999999562e-01
7.409542360000003214e+00 2.399263750000000073e+01 2.392157943004188589e-02 -8.013565999999999745e-01 5.981868999999999659e-01
8.075772873600001844e+00 2.490586250000000135e+01 2.689364614415943808e-02 -8.172397000000000133e-01 5.762979999999999769e-01
8.700857121599995025e+00 2.581908749999999841e+01 3.209636179473842471e-02 -8.349438999999999611e-01 5.503350999999999660e-01
9.279944052799990573e+00 2.673231249999999903e+01 4.104868734430178884e-02 -8.558976999999999835e-01 5.171451999999999716e-01
9.804412823199996296e+00 2.764553749999999965e+01 5.816939965506857935e-02 -8.815956999999999821e-01 4.720053000000000165e-01
1.025807377999998948e+01 2.855876250000000027e+01 1.002174642065208621e-01 -9.162306000000000061e-01 4.006512999999999880e-01
1.060308287919998804e+01 2.947198750000000089e+01 4.144590599249911023e-01 -9.838209999999999456e-01 1.791541000000000106e-01


==> anc/Fig10/VOFDropTimeSeriesTheta95Ca005.dat <==
2.000000e-03 1.740130e-03 9.514627e+01 9.485607e+01 
4.000000e-03 3.446510e-03 9.518700e+01 9.481626e+01 
6.000000e-03 5.103570e-03 9.521670e+01 9.478731e+01 
8.000000e-03 6.720290e-03 9.524157e+01 9.476335e+01 
1.000000e-02 8.300820e-03 9.526369e+01 9.474213e+01 
1.200000e-02 9.847330e-03 9.528542e+01 9.472266e+01 
1.400000e-02 1.136230e-02 9.530487e+01 9.470441e+01 
1.600000e-02 1.284951e-02 9.532129e+01 9.468699e+01 
1.800000e-02 1.431013e-02 9.533711e+01 9.467023e+01 
2.000000e-02 1.574498e-02 9.535248e+01 9.465399e+01 
2.200000e-02 1.715475e-02 9.536746e+01 9.463823e+01 
2.400000e-02 1.853998e-02 9.538211e+01 9.462280e+01 
2.600000e-02 1.990116e-02 9.539649e+01 9.460767e+01 
2.800000e-02 2.123871e-02 9.541061e+01 9.459281e+01 
3.000000e-02 2.255300e-02 9.542450e+01 9.457820e+01 
3.200000e-02 2.384441e-02 9.543818e+01 9.456384e+01 
3.400000e-02 2.511325e-02 9.545166e+01 9.454966e+01 
3.600000e-02 2.635980e-02 9.546496e+01 9.453568e+01 
3.800000e-02 2.758435e-02 9.547810e+01 9.452188e+01 
4.000000e-02 2.878716e-02 9.549106e+01 9.450826e+01 
4.200000e-02 2.996848e-02 9.550388e+01 9.449483e+01 
4.400000e-02 3.112859e-02 9.551654e+01 9.448162e+01 
4.600000e-02 3.226825e-02 9.552905e+01 9.446981e+01 
4.800000e-02 3.338978e-02 9.554136e+01 9.445988e+01 
5.000000e-02 3.449265e-02 9.555348e+01 9.444876e+01 
5.200000e-02 3.557618e-02 9.556542e+01 9.443616e+01 
5.400000e-02 3.664024e-02 9.557717e+01 9.442327e+01 
5.600000e-02 3.768651e-02 9.558863e+01 9.441455e+01 
5.800000e-02 3.871725e-02 9.559981e+01 9.440470e+01 
6.000000e-02 3.973047e-02 9.561084e+01 9.439428e+01 
6.200000e-02 4.072635e-02 9.562171e+01 9.438394e+01 
6.400000e-02 4.170516e-02 9.563246e+01 9.437381e+01 
6.600000e-02 4.266728e-02 9.564299e+01 9.436392e+01 
6.800000e-02 4.361299e-02 9.565343e+01 9.435427e+01 
7.000000e-02 4.454309e-02 9.566353e+01 9.434579e+01 
7.200000e-02 4.545817e-02 9.567336e+01 9.433667e+01 
7.400000e-02 4.635760e-02 9.568313e+01 9.432744e+01 
7.600000e-02 4.724237e-02 9.569198e+01 9.431830e+01 
7.800000e-02 4.811286e-02 9.570043e+01 9.430928e+01 
8.000000e-02 4.896983e-02 9.570749e+01 9.430039e+01 
8.200000e-02 4.981151e-02 9.571836e+01 9.429155e+01 
8.400000e-02 5.063878e-02 9.572709e+01 9.428280e+01 
8.600000e-02 5.145110e-02 9.573684e+01 9.427419e+01 
8.800000e-02 5.224821e-02 9.574661e+01 9.426610e+01 
9.000000e-02 5.303077e-02 9.575580e+01 9.425781e+01 
9.200000e-02 5.379906e-02 9.576442e+01 9.424953e+01 
9.400000e-02 5.455566e-02 9.577013e+01 9.424136e+01 
9.600000e-02 5.530089e-02 9.577610e+01 9.423333e+01 
9.800000e-02 5.603470e-02 9.578224e+01 9.422543e+01 
1.000000e-01 5.675710e-02 9.578847e+01 9.421766e+01 
1.020000e-01 5.746816e-02 9.579474e+01 9.421001e+01 
1.040000e-01 5.816796e-02 9.580103e+01 9.420248e+01 
1.060000e-01 5.885658e-02 9.580732e+01 9.419507e+01 
1.080000e-01 5.953413e-02 9.581359e+01 9.418778e+01 
1.100000e-01 6.020072e-02 9.581984e+01 9.418060e+01 
1.120000e-01 6.085657e-02 9.582605e+01 9.417375e+01 
1.140000e-01 6.150185e-02 9.583220e+01 9.416686e+01 
1.160000e-01 6.213654e-02 9.583831e+01 9.416001e+01 
1.180000e-01 6.276075e-02 9.584439e+01 9.415325e+01 
1.200000e-01 6.337457e-02 9.585043e+01 9.414658e+01 
1.220000e-01 6.397811e-02 9.585642e+01 9.414001e+01 
1.240000e-01 6.457150e-02 9.586237e+01 9.413353e+01 
1.260000e-01 6.515484e-02 9.586826e+01 9.412714e+01 
1.280000e-01 6.572826e-02 9.587409e+01 9.412085e+01 
1.300000e-01 6.629187e-02 9.587987e+01 9.411465e+01 
1.320000e-01 6.684579e-02 9.588560e+01 9.410854e+01 
1.340000e-01 6.739014e-02 9.589126e+01 9.410253e+01 
1.360000e-01 6.792504e-02 9.589687e+01 9.409660e+01 
1.380000e-01 6.845060e-02 9.590242e+01 9.409077e+01 
1.400000e-01 6.896696e-02 9.590790e+01 9.408503e+01 
1.420000e-01 6.947423e-02 9.591332e+01 9.407939e+01 
1.440000e-01 6.997253e-02 9.591869e+01 9.407383e+01 
1.460000e-01 7.046203e-02 9.592399e+01 9.406848e+01 
1.480000e-01 7.094290e-02 9.592920e+01 9.406315e+01 
1.500000e-01 7.141517e-02 9.593437e+01 9.405787e+01 
1.520000e-01 7.187896e-02 9.593947e+01 9.405267e+01 
1.540000e-01 7.233435e-02 9.594452e+01 9.404754e+01 
1.560000e-01 7.278146e-02 9.594951e+01 9.404251e+01 
1.580000e-01 7.322041e-02 9.595443e+01 9.403755e+01 
1.600000e-01 7.365131e-02 9.595929e+01 9.403269e+01 
1.620000e-01 7.407427e-02 9.596409e+01 9.402791e+01 
1.640000e-01 7.448941e-02 9.596883e+01 9.402322e+01 
1.660000e-01 7.489731e-02 9.597350e+01 9.401957e+01 
1.680000e-01 7.529932e-02 9.597807e+01 9.401692e+01 
1.700000e-01 7.569525e-02 9.598255e+01 9.401396e+01 
1.720000e-01 7.608500e-02 9.598693e+01 9.401078e+01 
1.740000e-01 7.646855e-02 9.599123e+01 9.400742e+01 
1.760000e-01 7.684588e-02 9.599545e+01 9.400391e+01 
1.780000e-01 7.721685e-02 9.599959e+01 9.399991e+01 
1.800000e-01 7.758158e-02 9.600365e+01 9.399582e+01 
1.820000e-01 7.794012e-02 9.600764e+01 9.399173e+01 
1.840000e-01 7.829248e-02 9.601156e+01 9.398765e+01 
1.860000e-01 7.863874e-02 9.601542e+01 9.398361e+01 
1.880000e-01 7.897893e-02 9.601922e+01 9.397963e+01 
1.900000e-01 7.931311e-02 9.602295e+01 9.397571e+01 
1.920000e-01 7.964135e-02 9.602662e+01 9.397188e+01 
1.940000e-01 7.996372e-02 9.603023e+01 9.396815e+01 
1.960000e-01 8.028029e-02 9.603379e+01 9.396454e+01 
1.980000e-01 8.059114e-02 9.603729e+01 9.396106e+01 
2.000000e-01 8.090419e-02 9.604044e+01 9.396644e+01 
2.020000e-01 8.121292e-02 9.604353e+01 9.396383e+01 
2.040000e-01 8.151659e-02 9.604663e+01 9.396071e+01 
2.060000e-01 8.181515e-02 9.604972e+01 9.395746e+01 
2.080000e-01 8.210852e-02 9.605280e+01 9.395415e+01 
2.100000e-01 8.239675e-02 9.605585e+01 9.395089e+01 
2.120000e-01 8.267990e-02 9.605887e+01 9.394768e+01 
2.140000e-01 8.295804e-02 9.606185e+01 9.394453e+01 
2.160000e-01 8.323127e-02 9.606479e+01 9.394144e+01 
2.180000e-01 8.349967e-02 9.606769e+01 9.393843e+01 
2.200000e-01 8.376332e-02 9.607055e+01 9.393547e+01 
2.220000e-01 8.402230e-02 9.607336e+01 9.393258e+01 
2.240000e-01 8.427670e-02 9.607613e+01 9.392974e+01 
2.260000e-01 8.452660e-02 9.607885e+01 9.392697e+01 
2.280000e-01 8.477207e-02 9.608153e+01 9.392425e+01 
2.300000e-01 8.501320e-02 9.608417e+01 9.392159e+01 
2.320000e-01 8.525005e-02 9.608677e+01 9.391898e+01 
2.340000e-01 8.548271e-02 9.608932e+01 9.391643e+01 
2.360000e-01 8.571126e-02 9.609184e+01 9.391393e+01 
2.380000e-01 8.593575e-02 9.609431e+01 9.391148e+01 
2.400000e-01 8.615627e-02 9.609673e+01 9.390907e+01 
2.420000e-01 8.637288e-02 9.609912e+01 9.390672e+01 
2.440000e-01 8.658565e-02 9.610147e+01 9.390441e+01 
2.460000e-01 8.679465e-02 9.610378e+01 9.390215e+01 
2.480000e-01 8.699995e-02 9.610605e+01 9.389993e+01 
2.500000e-01 8.720160e-02 9.610828e+01 9.389776e+01 
2.520000e-01 8.739969e-02 9.611047e+01 9.389563e+01 
2.540000e-01 8.759426e-02 9.611262e+01 9.389354e+01 
2.560000e-01 8.778537e-02 9.611474e+01 9.389149e+01 
2.580000e-01 8.797310e-02 9.611682e+01 9.388948e+01 
2.600000e-01 8.815750e-02 9.611886e+01 9.388751e+01 
2.620000e-01 8.833863e-02 9.612087e+01 9.388558e+01 
2.640000e-01 8.851655e-02 9.612284e+01 9.388368e+01 
2.660000e-01 8.869132e-02 9.612478e+01 9.388182e+01 
2.680000e-01 8.886298e-02 9.612668e+01 9.388000e+01 
2.700000e-01 8.903161e-02 9.612855e+01 9.387821e+01 
2.720000e-01 8.919784e-02 9.613037e+01 9.387809e+01 
2.740000e-01 8.936285e-02 9.613206e+01 9.387714e+01 
2.760000e-01 8.952505e-02 9.613373e+01 9.387547e+01 
2.780000e-01 8.968449e-02 9.613539e+01 9.387375e+01 
2.800000e-01 8.984116e-02 9.613705e+01 9.387203e+01 
2.820000e-01 8.999509e-02 9.613868e+01 9.387032e+01 
2.840000e-01 9.014633e-02 9.614024e+01 9.386863e+01 
2.860000e-01 9.029483e-02 9.614184e+01 9.386696e+01 
2.880000e-01 9.044100e-02 9.614309e+01 9.386532e+01 
2.900000e-01 9.058486e-02 9.614430e+01 9.386372e+01 
2.920000e-01 9.072649e-02 9.614547e+01 9.386216e+01 
2.940000e-01 9.086592e-02 9.614661e+01 9.386063e+01 
2.960000e-01 9.100323e-02 9.614771e+01 9.385913e+01 
2.980000e-01 9.113843e-02 9.614884e+01 9.385767e+01 
3.000000e-01 9.127154e-02 9.614993e+01 9.385623e+01 
3.020000e-01 9.140265e-02 9.615097e+01 9.385482e+01 
3.040000e-01 9.153180e-02 9.615200e+01 9.385344e+01 
3.060000e-01 9.165927e-02 9.615292e+01 9.385206e+01 
3.080000e-01 9.178421e-02 9.615448e+01 9.385070e+01 
3.100000e-01 9.190698e-02 9.615579e+01 9.384936e+01 
3.120000e-01 9.202768e-02 9.615701e+01 9.384805e+01 
3.140000e-01 9.214638e-02 9.615819e+01 9.384677e+01 
3.160000e-01 9.226311e-02 9.615935e+01 9.384552e+01 
3.180000e-01 9.237789e-02 9.616048e+01 9.384429e+01 
3.200000e-01 9.249018e-02 9.616292e+01 9.384307e+01 
3.220000e-01 9.260048e-02 9.616372e+01 9.384186e+01 
3.240000e-01 9.270927e-02 9.616472e+01 9.384068e+01 
3.260000e-01 9.281640e-02 9.616580e+01 9.383953e+01 
3.280000e-01 9.292179e-02 9.616690e+01 9.383840e+01 
3.300000e-01 9.302545e-02 9.616797e+01 9.383729e+01 
3.320000e-01 9.312736e-02 9.616900e+01 9.383621e+01 
3.340000e-01 9.322748e-02 9.617008e+01 9.383514e+01 
3.360000e-01 9.332580e-02 9.617114e+01 9.383409e+01 
3.380000e-01 9.342237e-02 9.617217e+01 9.383306e+01 
3.400000e-01 9.351718e-02 9.617318e+01 9.383204e+01 
3.420000e-01 9.361024e-02 9.617417e+01 9.383104e+01 
3.440000e-01 9.370158e-02 9.617512e+01 9.383006e+01 
3.460000e-01 9.379124e-02 9.617602e+01 9.382909e+01 
3.480000e-01 9.387929e-02 9.617691e+01 9.382814e+01 
3.500000e-01 9.396575e-02 9.617778e+01 9.382720e+01 
3.520000e-01 9.405066e-02 9.617863e+01 9.382627e+01 
3.540000e-01 9.413405e-02 9.617948e+01 9.382536e+01 
3.560000e-01 9.421594e-02 9.618031e+01 9.382447e+01 
3.580000e-01 9.429636e-02 9.618113e+01 9.382359e+01 
3.600000e-01 9.437535e-02 9.618194e+01 9.382272e+01 
3.620000e-01 9.445294e-02 9.618273e+01 9.382190e+01 
3.640000e-01 9.452921e-02 9.618350e+01 9.382112e+01 
3.660000e-01 9.460413e-02 9.618427e+01 9.382030e+01 
3.680000e-01 9.467772e-02 9.618502e+01 9.381949e+01 
3.700000e-01 9.474999e-02 9.618577e+01 9.381869e+01 
3.720000e-01 9.482097e-02 9.618651e+01 9.381790e+01 
3.740000e-01 9.489067e-02 9.618723e+01 9.381713e+01 
3.760000e-01 9.495912e-02 9.618795e+01 9.381636e+01 
3.780000e-01 9.502633e-02 9.618865e+01 9.381561e+01 
3.800000e-01 9.509233e-02 9.618934e+01 9.381487e+01 
3.820000e-01 9.515713e-02 9.619002e+01 9.381414e+01 
3.840000e-01 9.522076e-02 9.619069e+01 9.381342e+01 
3.860000e-01 9.528324e-02 9.619134e+01 9.381272e+01 
3.880000e-01 9.534458e-02 9.619198e+01 9.381202e+01 
3.900000e-01 9.540481e-02 9.619262e+01 9.381134e+01 
3.920000e-01 9.546394e-02 9.619324e+01 9.381067e+01 
3.940000e-01 9.552199e-02 9.619384e+01 9.381001e+01 
3.960000e-01 9.557899e-02 9.619444e+01 9.380936e+01 
3.980000e-01 9.563495e-02 9.619503e+01 9.380872e+01 
4.000000e-01 9.568988e-02 9.619561e+01 9.380809e+01 
4.020000e-01 9.574381e-02 9.619617e+01 9.380747e+01 
4.040000e-01 9.579676e-02 9.619673e+01 9.380687e+01 
4.060000e-01 9.584873e-02 9.619727e+01 9.380627e+01 
4.080000e-01 9.589975e-02 9.619781e+01 9.380568e+01 
4.100000e-01 9.594984e-02 9.619833e+01 9.380511e+01 
4.120000e-01 9.599901e-02 9.619885e+01 9.380454e+01 
4.140000e-01 9.604728e-02 9.619936e+01 9.380398e+01 
4.160000e-01 9.609466e-02 9.619985e+01 9.380344e+01 
4.180000e-01 9.614117e-02 9.620034e+01 9.380290e+01 
4.200000e-01 9.618682e-02 9.620082e+01 9.380237e+01 
4.220000e-01 9.623164e-02 9.620129e+01 9.380185e+01 
4.240000e-01 9.627563e-02 9.620175e+01 9.380134e+01 
4.260000e-01 9.631881e-02 9.620220e+01 9.380084e+01 
4.280000e-01 9.636120e-02 9.620265e+01 9.380034e+01 
4.300000e-01 9.640280e-02 9.620308e+01 9.379986e+01 
4.320000e-01 9.644365e-02 9.620347e+01 9.379938e+01 
4.340000e-01 9.648393e-02 9.620368e+01 9.379892e+01 
4.360000e-01 9.652366e-02 9.620390e+01 9.379846e+01 
4.380000e-01 9.656281e-02 9.620416e+01 9.379802e+01 
4.400000e-01 9.660141e-02 9.620441e+01 9.379758e+01 
4.420000e-01 9.663946e-02 9.620466e+01 9.379716e+01 
4.440000e-01 9.667697e-02 9.620491e+01 9.379675e+01 
4.460000e-01 9.671395e-02 9.620516e+01 9.379635e+01 
4.480000e-01 9.675040e-02 9.620542e+01 9.379597e+01 
4.500000e-01 9.678632e-02 9.620568e+01 9.379559e+01 
4.520000e-01 9.682174e-02 9.620594e+01 9.379521e+01 
4.540000e-01 9.685664e-02 9.620620e+01 9.379485e+01 
4.560000e-01 9.689104e-02 9.620646e+01 9.379450e+01 
4.580000e-01 9.692495e-02 9.620671e+01 9.379415e+01 
4.600000e-01 9.695837e-02 9.620697e+01 9.379381e+01 
4.620000e-01 9.699131e-02 9.620723e+01 9.379348e+01 
4.640000e-01 9.702378e-02 9.620748e+01 9.379316e+01 
4.660000e-01 9.705578e-02 9.620774e+01 9.379284e+01 
4.680000e-01 9.708731e-02 9.620799e+01 9.379253e+01 
4.700000e-01 9.711840e-02 9.620824e+01 9.379222e+01 
4.720000e-01 9.714904e-02 9.620849e+01 9.379193e+01 
4.740000e-01 9.717923e-02 9.620874e+01 9.379164e+01 
4.760000e-01 9.720900e-02 9.620898e+01 9.379135e+01 
4.780000e-01 9.723833e-02 9.620923e+01 9.379107e+01 
4.800000e-01 9.726724e-02 9.620947e+01 9.379080e+01 
4.820000e-01 9.729574e-02 9.620971e+01 9.379053e+01 
4.840000e-01 9.732383e-02 9.620995e+01 9.379026e+01 
4.860000e-01 9.735151e-02 9.621018e+01 9.379001e+01 
4.880000e-01 9.737880e-02 9.621042e+01 9.378975e+01 
4.900000e-01 9.740570e-02 9.621065e+01 9.378950e+01 
4.920000e-01 9.743220e-02 9.621087e+01 9.378926e+01 
4.940000e-01 9.745833e-02 9.621110e+01 9.378902e+01 
4.960000e-01 9.748409e-02 9.621132e+01 9.378879e+01 
4.980000e-01 9.750947e-02 9.621155e+01 9.378855e+01 
5.000000e-01 9.753449e-02 9.621176e+01 9.378833e+01 
5.020000e-01 9.755915e-02 9.621198e+01 9.378811e+01 
5.040000e-01 9.758345e-02 9.621220e+01 9.378789e+01 
5.060000e-01 9.760741e-02 9.621241e+01 9.378767e+01 
5.080000e-01 9.763102e-02 9.621262e+01 9.378746e+01 
5.100000e-01 9.765429e-02 9.621282e+01 9.378726e+01 
5.120000e-01 9.767724e-02 9.621303e+01 9.378705e+01 
5.140000e-01 9.769985e-02 9.621323e+01 9.378685e+01 
5.160000e-01 9.772213e-02 9.621343e+01 9.378666e+01 
5.180000e-01 9.774410e-02 9.621363e+01 9.378646e+01 
5.200000e-01 9.776575e-02 9.621383e+01 9.378627e+01 
5.220000e-01 9.778709e-02 9.621402e+01 9.378609e+01 
5.240000e-01 9.780813e-02 9.621421e+01 9.378590e+01 
5.260000e-01 9.782886e-02 9.621440e+01 9.378572e+01 
5.280000e-01 9.784929e-02 9.621458e+01 9.378554e+01 
5.300000e-01 9.786944e-02 9.621477e+01 9.378537e+01 
5.320000e-01 9.788929e-02 9.621495e+01 9.378520e+01 
5.340000e-01 9.790886e-02 9.621513e+01 9.378503e+01 
5.360000e-01 9.792815e-02 9.621531e+01 9.378486e+01 
5.380000e-01 9.794716e-02 9.621548e+01 9.378470e+01 
5.400000e-01 9.796589e-02 9.621565e+01 9.378454e+01 
5.420000e-01 9.798437e-02 9.621582e+01 9.378438e+01 
5.440000e-01 9.800257e-02 9.621599e+01 9.378422e+01 
5.460000e-01 9.802051e-02 9.621616e+01 9.378407e+01 
5.480000e-01 9.803820e-02 9.621632e+01 9.378392e+01 
5.500000e-01 9.805563e-02 9.621648e+01 9.378377e+01 
5.520000e-01 9.807281e-02 9.621664e+01 9.378363e+01 
5.540000e-01 9.808975e-02 9.621680e+01 9.378348e+01 
5.560000e-01 9.810644e-02 9.621695e+01 9.378334e+01 
5.580000e-01 9.812289e-02 9.621711e+01 9.378320e+01 
5.600000e-01 9.813911e-02 9.621726e+01 9.378306e+01 
5.620000e-01 9.815509e-02 9.621741e+01 9.378293e+01 
5.640000e-01 9.817084e-02 9.621756e+01 9.378279e+01 
5.660000e-01 9.818637e-02 9.621770e+01 9.378266e+01 
5.680000e-01 9.820167e-02 9.621784e+01 9.378253e+01 
5.700000e-01 9.821675e-02 9.621799e+01 9.378241e+01 
5.720000e-01 9.823163e-02 9.621813e+01 9.378228e+01 
5.740000e-01 9.824628e-02 9.621826e+01 9.378216e+01 
5.760000e-01 9.826072e-02 9.621840e+01 9.378204e+01 
5.780000e-01 9.827496e-02 9.621853e+01 9.378192e+01 
5.800000e-01 9.828899e-02 9.621866e+01 9.378180e+01 
5.820000e-01 9.830282e-02 9.621879e+01 9.378168e+01 
5.840000e-01 9.831645e-02 9.621892e+01 9.378157e+01 
5.860000e-01 9.832988e-02 9.621905e+01 9.378145e+01 
5.880000e-01 9.834312e-02 9.621917e+01 9.378134e+01 
5.900000e-01 9.835618e-02 9.621930e+01 9.378123e+01 
5.920000e-01 9.836904e-02 9.621942e+01 9.378113e+01 
5.940000e-01 9.838172e-02 9.621954e+01 9.378102e+01 
5.960000e-01 9.839422e-02 9.621966e+01 9.378092e+01 
5.980000e-01 9.840653e-02 9.621977e+01 9.378081e+01 
6.000000e-01 9.841867e-02 9.621989e+01 9.378071e+01 
6.020000e-01 9.843064e-02 9.622000e+01 9.378061e+01 
6.040000e-01 9.844243e-02 9.622011e+01 9.378051e+01 
6.060000e-01 9.845405e-02 9.622022e+01 9.378041e+01 
6.080000e-01 9.846551e-02 9.622033e+01 9.378032e+01 
6.100000e-01 9.847680e-02 9.622044e+01 9.378022e+01 
6.120000e-01 9.848793e-02 9.622055e+01 9.378013e+01 
6.140000e-01 9.849890e-02 9.622065e+01 9.378004e+01 
6.160000e-01 9.850971e-02 9.622075e+01 9.377995e+01 
6.180000e-01 9.852036e-02 9.622085e+01 9.377986e+01 
6.200000e-01 9.853086e-02 9.622095e+01 9.377977e+01 
6.220000e-01 9.854121e-02 9.622105e+01 9.377969e+01 
6.240000e-01 9.855141e-02 9.622115e+01 9.377960e+01 
6.260000e-01 9.856147e-02 9.622124e+01 9.377952e+01 
6.280000e-01 9.857137e-02 9.622134e+01 9.377944e+01 
6.300000e-01 9.858114e-02 9.622143e+01 9.377935e+01 
6.320000e-01 9.859077e-02 9.622152e+01 9.377927e+01 
6.340000e-01 9.860025e-02 9.622161e+01 9.377919e+01 
6.360000e-01 9.860960e-02 9.622170e+01 9.377912e+01 
6.380000e-01 9.861882e-02 9.622179e+01 9.377904e+01 
6.400000e-01 9.862790e-02 9.622188e+01 9.377896e+01 
6.420000e-01 9.863685e-02 9.622196e+01 9.377889e+01 
6.440000e-01 9.864568e-02 9.622205e+01 9.377882e+01 
6.460000e-01 9.865437e-02 9.622213e+01 9.377874e+01 
6.480000e-01 9.866294e-02 9.622221e+01 9.377867e+01 
6.500000e-01 9.867139e-02 9.622229e+01 9.377860e+01 
6.520000e-01 9.867971e-02 9.622237e+01 9.377853e+01 
6.540000e-01 9.868792e-02 9.622245e+01 9.377846e+01 
6.560000e-01 9.869601e-02 9.622253e+01 9.377840e+01 
6.580000e-01 9.870397e-02 9.622260e+01 9.377833e+01 
6.600000e-01 9.871183e-02 9.622268e+01 9.377826e+01 
6.620000e-01 9.871957e-02 9.622275e+01 9.377820e+01 
6.640000e-01 9.872720e-02 9.622282e+01 9.377814e+01 
6.660000e-01 9.873472e-02 9.622290e+01 9.377807e+01 
6.680000e-01 9.874213e-02 9.622297e+01 9.377801e+01 
6.700000e-01 9.874943e-02 9.622304e+01 9.377795e+01 
6.720000e-01 9.875663e-02 9.622311e+01 9.377789e+01 
6.740000e-01 9.876373e-02 9.622317e+01 9.377783e+01 
6.760000e-01 9.877072e-02 9.622324e+01 9.377777e+01 
6.780000e-01 9.877761e-02 9.622331e+01 9.377772e+01 
6.800000e-01 9.878440e-02 9.622337e+01 9.377766e+01 
6.820000e-01 9.879110e-02 9.622344e+01 9.377760e+01 
6.840000e-01 9.879769e-02 9.622350e+01 9.377755e+01 
6.860000e-01 9.880420e-02 9.622356e+01 9.377749e+01 
6.880000e-01 9.881060e-02 9.622362e+01 9.377744e+01 
6.900000e-01 9.881692e-02 9.622368e+01 9.377739e+01 
6.920000e-01 9.882315e-02 9.622374e+01 9.377734e+01 
6.940000e-01 9.882928e-02 9.622380e+01 9.377729e+01 
6.960000e-01 9.883532e-02 9.622386e+01 9.377724e+01 
6.980000e-01 9.884128e-02 9.622392e+01 9.377719e+01 
7.000000e-01 9.884715e-02 9.622397e+01 9.377714e+01 
7.020000e-01 9.885294e-02 9.622403e+01 9.377709e+01 
7.040000e-01 9.885865e-02 9.622408e+01 9.377704e+01 
7.060000e-01 9.886427e-02 9.622414e+01 9.377699e+01 
7.080000e-01 9.886981e-02 9.622419e+01 9.377695e+01 
7.100000e-01 9.887527e-02 9.622424e+01 9.377690e+01 
7.120000e-01 9.888065e-02 9.622429e+01 9.377686e+01 
7.140000e-01 9.888595e-02 9.622434e+01 9.377681e+01 
7.160000e-01 9.889118e-02 9.622439e+01 9.377677e+01 
7.180000e-01 9.889633e-02 9.622444e+01 9.377673e+01 
7.200000e-01 9.890140e-02 9.622449e+01 9.377668e+01 
7.220000e-01 9.890641e-02 9.622454e+01 9.377664e+01 
7.240000e-01 9.891134e-02 9.622459e+01 9.377660e+01 
7.260000e-01 9.891620e-02 9.622463e+01 9.377656e+01 
7.280000e-01 9.892099e-02 9.622468e+01 9.377652e+01 
7.300000e-01 9.892571e-02 9.622472e+01 9.377648e+01 
7.320000e-01 9.893036e-02 9.622477e+01 9.377644e+01 
7.340000e-01 9.893495e-02 9.622481e+01 9.377640e+01 
7.360000e-01 9.893946e-02 9.622486e+01 9.377637e+01 
7.380000e-01 9.894391e-02 9.622490e+01 9.377633e+01 
7.400000e-01 9.894831e-02 9.622494e+01 9.377629e+01 
7.420000e-01 9.895263e-02 9.622498e+01 9.377626e+01 
7.440000e-01 9.895689e-02 9.622502e+01 9.377622e+01 
7.460000e-01 9.896109e-02 9.622506e+01 9.377619e+01 
7.480000e-01 9.896523e-02 9.622510e+01 9.377615e+01 
7.500000e-01 9.896931e-02 9.622514e+01 9.377612e+01 
7.520000e-01 9.897334e-02 9.622518e+01 9.377608e+01 
7.540000e-01 9.897730e-02 9.622522e+01 9.377605e+01 
7.560000e-01 9.898120e-02 9.622526e+01 9.377602e+01 
7.580000e-01 9.898505e-02 9.622529e+01 9.377599e+01 
7.600000e-01 9.898884e-02 9.622533e+01 9.377596e+01 
7.620000e-01 9.899258e-02 9.622537e+01 9.377592e+01 
7.640000e-01 9.899627e-02 9.622540e+01 9.377589e+01 
7.660000e-01 9.899990e-02 9.622544e+01 9.377586e+01 
7.680000e-01 9.900347e-02 9.622547e+01 9.377583e+01 
7.700000e-01 9.900700e-02 9.622550e+01 9.377580e+01 
7.720000e-01 9.901048e-02 9.622554e+01 9.377577e+01 
7.740000e-01 9.901390e-02 9.622557e+01 9.377575e+01 
7.760000e-01 9.901728e-02 9.622560e+01 9.377572e+01 
7.780000e-01 9.902061e-02 9.622563e+01 9.377569e+01 
7.800000e-01 9.902388e-02 9.622567e+01 9.377566e+01 
7.820000e-01 9.902712e-02 9.622570e+01 9.377564e+01 
7.840000e-01 9.903030e-02 9.622573e+01 9.377561e+01 
7.860000e-01 9.903344e-02 9.622576e+01 9.377558e+01 
7.880000e-01 9.903653e-02 9.622579e+01 9.377556e+01 
7.900000e-01 9.903958e-02 9.622582e+01 9.377553e+01 
7.920000e-01 9.904258e-02 9.622584e+01 9.377551e+01 
7.940000e-01 9.904554e-02 9.622587e+01 9.377548e+01 
7.960000e-01 9.904846e-02 9.622590e+01 9.377546e+01 
7.980000e-01 9.905133e-02 9.622593e+01 9.377543e+01 
8.000000e-01 9.905417e-02 9.622596e+01 9.377541e+01 
8.020000e-01 9.905696e-02 9.622598e+01 9.377539e+01 
8.040000e-01 9.905971e-02 9.622601e+01 9.377536e+01 
8.060000e-01 9.906243e-02 9.622604e+01 9.377534e+01 
8.080000e-01 9.906510e-02 9.622606e+01 9.377532e+01 
8.100000e-01 9.906773e-02 9.622609e+01 9.377530e+01 
8.120000e-01 9.907033e-02 9.622611e+01 9.377527e+01 
8.140000e-01 9.907289e-02 9.622614e+01 9.377525e+01 
8.160000e-01 9.907541e-02 9.622616e+01 9.377523e+01 
8.180000e-01 9.907789e-02 9.622618e+01 9.377521e+01 
8.200000e-01 9.908034e-02 9.622621e+01 9.377519e+01 
8.220000e-01 9.908275e-02 9.622623e+01 9.377517e+01 
8.240000e-01 9.908513e-02 9.622625e+01 9.377515e+01 
8.260000e-01 9.908748e-02 9.622628e+01 9.377513e+01 
8.280000e-01 9.908978e-02 9.622630e+01 9.377511e+01 
8.300000e-01 9.909206e-02 9.622632e+01 9.377509e+01 
8.320000e-01 9.909431e-02 9.622634e+01 9.377507e+01 
8.340000e-01 9.909652e-02 9.622636e+01 9.377506e+01 
8.360000e-01 9.909870e-02 9.622638e+01 9.377504e+01 
8.380000e-01 9.910084e-02 9.622640e+01 9.377502e+01 
8.400000e-01 9.910296e-02 9.622642e+01 9.377500e+01 
8.420000e-01 9.910505e-02 9.622644e+01 9.377498e+01 
8.440000e-01 9.910710e-02 9.622646e+01 9.377497e+01 
8.460000e-01 9.910912e-02 9.622648e+01 9.377495e+01 
8.480000e-01 9.911112e-02 9.622650e+01 9.377493e+01 
8.500000e-01 9.911309e-02 9.622652e+01 9.377492e+01 
8.520000e-01 9.911503e-02 9.622654e+01 9.377490e+01 
8.540000e-01 9.911694e-02 9.622656e+01 9.377488e+01 
8.560000e-01 9.911882e-02 9.622658e+01 9.377487e+01 
8.580000e-01 9.912067e-02 9.622659e+01 9.377485e+01 
8.600000e-01 9.912251e-02 9.622661e+01 9.377484e+01 
8.620000e-01 9.912431e-02 9.622663e+01 9.377482e+01 
8.640000e-01 9.912608e-02 9.622665e+01 9.377481e+01 
8.660000e-01 9.912783e-02 9.622666e+01 9.377479e+01 
8.680000e-01 9.912956e-02 9.622668e+01 9.377478e+01 
8.700000e-01 9.913126e-02 9.622670e+01 9.377476e+01 
8.720000e-01 9.913293e-02 9.622671e+01 9.377475e+01 
8.740000e-01 9.913458e-02 9.622673e+01 9.377474e+01 
8.760000e-01 9.913621e-02 9.622674e+01 9.377472e+01 
8.780000e-01 9.913782e-02 9.622676e+01 9.377471e+01 
8.800000e-01 9.913939e-02 9.622677e+01 9.377470e+01 
8.820000e-01 9.914095e-02 9.622679e+01 9.377468e+01 
8.840000e-01 9.914249e-02 9.622680e+01 9.377467e+01 
8.860000e-01 9.914400e-02 9.622682e+01 9.377466e+01 
8.880000e-01 9.914549e-02 9.622683e+01 9.377465e+01 
8.900000e-01 9.914696e-02 9.622685e+01 9.377463e+01 
8.920000e-01 9.914841e-02 9.622686e+01 9.377462e+01 
8.940000e-01 9.914983e-02 9.622687e+01 9.377461e+01 
8.960000e-01 9.915124e-02 9.622689e+01 9.377460e+01 
8.980000e-01 9.915262e-02 9.622690e+01 9.377459e+01 
9.000000e-01 9.915399e-02 9.622691e+01 9.377457e+01 
9.020000e-01 9.915534e-02 9.622693e+01 9.377456e+01 
9.040000e-01 9.915666e-02 9.622694e+01 9.377455e+01 
9.060000e-01 9.915797e-02 9.622695e+01 9.377454e+01 
9.080000e-01 9.915926e-02 9.622696e+01 9.377453e+01 
9.100000e-01 9.916052e-02 9.622698e+01 9.377452e+01 
9.120000e-01 9.916177e-02 9.622699e+01 9.377451e+01 
9.140000e-01 9.916301e-02 9.622700e+01 9.377450e+01 
9.160000e-01 9.916422e-02 9.622701e+01 9.377449e+01 
9.180000e-01 9.916542e-02 9.622702e+01 9.377448e+01 
9.200000e-01 9.916660e-02 9.622704e+01 9.377447e+01 
9.220000e-01 9.916776e-02 9.622705e+01 9.377446e+01 
9.240000e-01 9.916891e-02 9.622706e+01 9.377445e+01 
9.260000e-01 9.917004e-02 9.622707e+01 9.377444e+01 
9.280000e-01 9.917115e-02 9.622708e+01 9.377443e+01 
9.300000e-01 9.917225e-02 9.622709e+01 9.377442e+01 
9.320000e-01 9.917333e-02 9.622710e+01 9.377441e+01 
9.340000e-01 9.917439e-02 9.622711e+01 9.377440e+01 
9.360000e-01 9.917544e-02 9.622712e+01 9.377439e+01 
9.380000e-01 9.917648e-02 9.622713e+01 9.377439e+01 
9.400000e-01 9.917750e-02 9.622714e+01 9.377438e+01 
9.420000e-01 9.917850e-02 9.622715e+01 9.377437e+01 
9.440000e-01 9.917949e-02 9.622716e+01 9.377436e+01 
9.460000e-01 9.918047e-02 9.622717e+01 9.377435e+01 
9.480000e-01 9.918143e-02 9.622718e+01 9.377434e+01 
9.500000e-01 9.918238e-02 9.622719e+01 9.377434e+01 
9.520000e-01 9.918331e-02 9.622720e+01 9.377433e+01 
9.540000e-01 9.918423e-02 9.622720e+01 9.377432e+01 
9.560000e-01 9.918514e-02 9.622721e+01 9.377431e+01 
9.580000e-01 9.918603e-02 9.622722e+01 9.377431e+01 
9.600000e-01 9.918691e-02 9.622723e+01 9.377430e+01 
9.620000e-01 9.918778e-02 9.622724e+01 9.377429e+01 
9.640000e-01 9.918864e-02 9.622725e+01 9.377428e+01 
9.660000e-01 9.918948e-02 9.622725e+01 9.377428e+01 
9.680000e-01 9.919031e-02 9.622726e+01 9.377427e+01 
9.700000e-01 9.919113e-02 9.622727e+01 9.377426e+01 
9.720000e-01 9.919193e-02 9.622728e+01 9.377426e+01 
9.740000e-01 9.919273e-02 9.622729e+01 9.377425e+01 
9.760000e-01 9.919351e-02 9.622729e+01 9.377424e+01 
9.780000e-01 9.919428e-02 9.622730e+01 9.377424e+01 
9.800000e-01 9.919505e-02 9.622731e+01 9.377423e+01 
9.820000e-01 9.919580e-02 9.622732e+01 9.377422e+01 
9.840000e-01 9.919653e-02 9.622732e+01 9.377422e+01 
9.860000e-01 9.919727e-02 9.622733e+01 9.377421e+01 
9.880000e-01 9.919798e-02 9.622734e+01 9.377421e+01 
9.900000e-01 9.919869e-02 9.622734e+01 9.377420e+01 
9.920000e-01 9.919939e-02 9.622735e+01 9.377419e+01 
9.940000e-01 9.920007e-02 9.622736e+01 9.377419e+01 
9.960000e-01 9.920075e-02 9.622736e+01 9.377418e+01 
9.980000e-01 9.920142e-02 9.622737e+01 9.377418e+01 
1.000000e+00 9.920208e-02 9.622738e+01 9.377417e+01 
1.002000e+00 9.920272e-02 9.622738e+01 9.377417e+01 
1.004000e+00 9.920336e-02 9.622739e+01 9.377416e+01 
1.006000e+00 9.920399e-02 9.622739e+01 9.377416e+01 
1.008000e+00 9.920461e-02 9.622740e+01 9.377415e+01 
1.010000e+00 9.920523e-02 9.622741e+01 9.377415e+01 
1.012000e+00 9.920583e-02 9.622741e+01 9.377414e+01 
1.014000e+00 9.920642e-02 9.622742e+01 9.377414e+01 
1.016000e+00 9.920701e-02 9.622742e+01 9.377413e+01 
1.018000e+00 9.920779e-02 9.622742e+01 9.377448e+01 
1.020000e+00 9.920876e-02 9.622738e+01 9.377455e+01 
1.022000e+00 9.920977e-02 9.622736e+01 9.377456e+01 
1.024000e+00 9.921080e-02 9.622734e+01 9.377457e+01 
1.026000e+00 9.921183e-02 9.622733e+01 9.377456e+01 
1.028000e+00 9.921286e-02 9.622733e+01 9.377455e+01 
1.030000e+00 9.921389e-02 9.622732e+01 9.377454e+01 
1.032000e+00 9.921490e-02 9.622732e+01 9.377453e+01 
1.034000e+00 9.921591e-02 9.622732e+01 9.377451e+01 
1.036000e+00 9.921690e-02 9.622732e+01 9.377450e+01 
1.038000e+00 9.921788e-02 9.622732e+01 9.377448e+01 
1.040000e+00 9.921884e-02 9.622732e+01 9.377446e+01 
1.042000e+00 9.921979e-02 9.622732e+01 9.377445e+01 
1.044000e+00 9.922072e-02 9.622732e+01 9.377443e+01 
1.046000e+00 9.922164e-02 9.622733e+01 9.377441e+01 
1.048000e+00 9.922254e-02 9.622733e+01 9.377440e+01 
1.050000e+00 9.922343e-02 9.622733e+01 9.377438e+01 
1.052000e+00 9.922431e-02 9.622734e+01 9.377437e+01 
1.054000e+00 9.922517e-02 9.622734e+01 9.377435e+01 
1.056000e+00 9.922601e-02 9.622734e+01 9.377434e+01 
1.058000e+00 9.922685e-02 9.622735e+01 9.377433e+01 
1.060000e+00 9.922766e-02 9.622735e+01 9.377431e+01 
1.062000e+00 9.922846e-02 9.622735e+01 9.377430e+01 
1.064000e+00 9.922926e-02 9.622736e+01 9.377429e+01 
1.066000e+00 9.923003e-02 9.622736e+01 9.377428e+01 
1.068000e+00 9.923080e-02 9.622736e+01 9.377426e+01 
1.070000e+00 9.923155e-02 9.622737e+01 9.377425e+01 
1.072000e+00 9.923229e-02 9.622737e+01 9.377424e+01 
1.074000e+00 9.923302e-02 9.622738e+01 9.377423e+01 
1.076000e+00 9.923374e-02 9.622738e+01 9.377422e+01 
1.078000e+00 9.923444e-02 9.622739e+01 9.377421e+01 
1.080000e+00 9.923513e-02 9.622739e+01 9.377420e+01 
1.082000e+00 9.923581e-02 9.622739e+01 9.377419e+01 
1.084000e+00 9.923648e-02 9.622740e+01 9.377418e+01 
1.086000e+00 9.923714e-02 9.622740e+01 9.377417e+01 
1.088000e+00 9.923779e-02 9.622741e+01 9.377417e+01 
1.090000e+00 9.923843e-02 9.622741e+01 9.377416e+01 
1.092000e+00 9.923905e-02 9.622742e+01 9.377415e+01 
1.094000e+00 9.923967e-02 9.622742e+01 9.377414e+01 
1.096000e+00 9.924028e-02 9.622743e+01 9.377413e+01 
1.098000e+00 9.924088e-02 9.622743e+01 9.377413e+01 
1.100000e+00 9.924147e-02 9.622744e+01 9.377412e+01 
1.102000e+00 9.924204e-02 9.622744e+01 9.377411e+01 
1.104000e+00 9.924261e-02 9.622744e+01 9.377410e+01 
1.106000e+00 9.924318e-02 9.622745e+01 9.377410e+01 
1.108000e+00 9.924373e-02 9.622745e+01 9.377409e+01 
1.110000e+00 9.924427e-02 9.622746e+01 9.377409e+01 
1.112000e+00 9.924481e-02 9.622746e+01 9.377408e+01 
1.114000e+00 9.924533e-02 9.622747e+01 9.377407e+01 
1.116000e+00 9.924585e-02 9.622747e+01 9.377407e+01 
1.118000e+00 9.924636e-02 9.622747e+01 9.377406e+01 
1.120000e+00 9.924686e-02 9.622748e+01 9.377406e+01 
1.122000e+00 9.924735e-02 9.622748e+01 9.377405e+01 
1.124000e+00 9.924784e-02 9.622749e+01 9.377404e+01 
1.126000e+00 9.924831e-02 9.622749e+01 9.377404e+01 
1.128000e+00 9.924878e-02 9.622749e+01 9.377403e+01 
1.130000e+00 9.924925e-02 9.622750e+01 9.377403e+01 
1.132000e+00 9.924970e-02 9.622750e+01 9.377402e+01 
1.134000e+00 9.925015e-02 9.622751e+01 9.377402e+01 
1.136000e+00 9.925060e-02 9.622751e+01 9.377402e+01 
1.138000e+00 9.925103e-02 9.622751e+01 9.377401e+01 
1.140000e+00 9.925146e-02 9.622752e+01 9.377401e+01 
1.142000e+00 9.925188e-02 9.622752e+01 9.377400e+01 
1.144000e+00 9.925229e-02 9.622753e+01 9.377400e+01 
1.146000e+00 9.925270e-02 9.622753e+01 9.377399e+01 
1.148000e+00 9.925311e-02 9.622753e+01 9.377399e+01 
1.150000e+00 9.925350e-02 9.622754e+01 9.377398e+01 
1.152000e+00 9.925389e-02 9.622754e+01 9.377398e+01 
1.154000e+00 9.925484e-02 9.622752e+01 9.377458e+01 
1.156000e+00 9.925582e-02 9.622749e+01 9.377464e+01 
1.158000e+00 9.925683e-02 9.622747e+01 9.377465e+01 
1.160000e+00 9.925785e-02 9.622746e+01 9.377465e+01 
1.162000e+00 9.925886e-02 9.622745e+01 9.377463e+01 
1.164000e+00 9.925985e-02 9.622745e+01 9.377460e+01 
1.166000e+00 9.926084e-02 9.622744e+01 9.377458e+01 
1.168000e+00 9.926180e-02 9.622744e+01 9.377456e+01 
1.170000e+00 9.926274e-02 9.622743e+01 9.377453e+01 
1.172000e+00 9.926368e-02 9.622743e+01 9.377451e+01 
1.174000e+00 9.926459e-02 9.622743e+01 9.377449e+01 
1.176000e+00 9.926548e-02 9.622743e+01 9.377447e+01 
1.178000e+00 9.926637e-02 9.622743e+01 9.377445e+01 
1.180000e+00 9.926724e-02 9.622743e+01 9.377443e+01 
1.182000e+00 9.926808e-02 9.622743e+01 9.377441e+01 
1.184000e+00 9.926893e-02 9.622743e+01 9.377439e+01 
1.186000e+00 9.926975e-02 9.622743e+01 9.377437e+01 
1.188000e+00 9.927055e-02 9.622743e+01 9.377436e+01 
1.190000e+00 9.927135e-02 9.622743e+01 9.377434e+01 
1.192000e+00 9.927213e-02 9.622743e+01 9.377433e+01 
1.194000e+00 9.927290e-02 9.622743e+01 9.377431e+01 
1.196000e+00 9.927366e-02 9.622743e+01 9.377430e+01 
1.198000e+00 9.927440e-02 9.622743e+01 9.377428e+01 
1.200000e+00 9.927513e-02 9.622744e+01 9.377427e+01 
1.202000e+00 9.927586e-02 9.622744e+01 9.377426e+01 
1.204000e+00 9.927656e-02 9.622744e+01 9.377425e+01 
1.206000e+00 9.927726e-02 9.622744e+01 9.377424e+01 
1.208000e+00 9.927795e-02 9.622745e+01 9.377423e+01 
1.210000e+00 9.927862e-02 9.622745e+01 9.377421e+01 
1.212000e+00 9.927928e-02 9.622745e+01 9.377420e+01 
1.214000e+00 9.927994e-02 9.622745e+01 9.377419e+01 
1.216000e+00 9.928058e-02 9.622746e+01 9.377418e+01 
1.218000e+00 9.928121e-02 9.622746e+01 9.377418e+01 
1.220000e+00 9.928184e-02 9.622746e+01 9.377417e+01 
1.222000e+00 9.928245e-02 9.622747e+01 9.377416e+01 
1.224000e+00 9.928306e-02 9.622747e+01 9.377415e+01 
1.226000e+00 9.928365e-02 9.622747e+01 9.377414e+01 
1.228000e+00 9.928424e-02 9.622748e+01 9.377413e+01 
1.230000e+00 9.928481e-02 9.622748e+01 9.377413e+01 
1.232000e+00 9.928538e-02 9.622748e+01 9.377412e+01 
1.234000e+00 9.928594e-02 9.622749e+01 9.377411e+01 
1.236000e+00 9.928649e-02 9.622749e+01 9.377410e+01 
1.238000e+00 9.928703e-02 9.622749e+01 9.377410e+01 
1.240000e+00 9.928757e-02 9.622750e+01 9.377409e+01 
1.242000e+00 9.928809e-02 9.622750e+01 9.377408e+01 
1.244000e+00 9.928861e-02 9.622750e+01 9.377408e+01 
1.246000e+00 9.928912e-02 9.622751e+01 9.377407e+01 
1.248000e+00 9.928962e-02 9.622751e+01 9.377407e+01 
1.250000e+00 9.929012e-02 9.622751e+01 9.377406e+01 
1.252000e+00 9.929060e-02 9.622752e+01 9.377405e+01 
1.254000e+00 9.929108e-02 9.622752e+01 9.377405e+01 
1.256000e+00 9.929156e-02 9.622753e+01 9.377404e+01 
1.258000e+00 9.929202e-02 9.622753e+01 9.377404e+01 
1.260000e+00 9.929248e-02 9.622753e+01 9.377403e+01 
1.262000e+00 9.929293e-02 9.622754e+01 9.377403e+01 
1.264000e+00 9.929337e-02 9.622754e+01 9.377402e+01 
1.266000e+00 9.929381e-02 9.622754e+01 9.377402e+01 
1.268000e+00 9.929424e-02 9.622755e+01 9.377401e+01 
1.270000e+00 9.929467e-02 9.622755e+01 9.377401e+01 
1.272000e+00 9.929508e-02 9.622755e+01 9.377400e+01 
1.274000e+00 9.929550e-02 9.622756e+01 9.377400e+01 
1.276000e+00 9.929591e-02 9.622756e+01 9.377400e+01 
1.278000e+00 9.929630e-02 9.622756e+01 9.377399e+01 
1.280000e+00 9.929670e-02 9.622757e+01 9.377399e+01 
1.282000e+00 9.929709e-02 9.622757e+01 9.377398e+01 
1.284000e+00 9.929747e-02 9.622757e+01 9.377398e+01 
1.286000e+00 9.929785e-02 9.622757e+01 9.377398e+01 
1.288000e+00 9.929822e-02 9.622758e+01 9.377397e+01 
1.290000e+00 9.929858e-02 9.622758e+01 9.377397e+01 
1.292000e+00 9.929895e-02 9.622758e+01 9.377397e+01 
1.294000e+00 9.929930e-02 9.622759e+01 9.377396e+01 
1.296000e+00 9.929965e-02 9.622759e+01 9.377396e+01 
1.298000e+00 9.930000e-02 9.622759e+01 9.377396e+01 
1.300000e+00 9.930034e-02 9.622760e+01 9.377395e+01 
1.302000e+00 9.930067e-02 9.622760e+01 9.377395e+01 
1.304000e+00 9.930100e-02 9.622760e+01 9.377395e+01 
1.306000e+00 9.930132e-02 9.622760e+01 9.377394e+01 
1.308000e+00 9.930164e-02 9.622761e+01 9.377394e+01 
1.310000e+00 9.930196e-02 9.622761e+01 9.377394e+01 
1.312000e+00 9.930227e-02 9.622761e+01 9.377393e+01 
1.314000e+00 9.930258e-02 9.622762e+01 9.377393e+01 
1.316000e+00 9.930288e-02 9.622762e+01 9.377393e+01 
1.318000e+00 9.930318e-02 9.622762e+01 9.377393e+01 
1.320000e+00 9.930347e-02 9.622762e+01 9.377392e+01 
1.322000e+00 9.930376e-02 9.622763e+01 9.377392e+01 
1.324000e+00 9.930404e-02 9.622763e+01 9.377392e+01 
1.326000e+00 9.930432e-02 9.622763e+01 9.377392e+01 
1.328000e+00 9.930460e-02 9.622763e+01 9.377391e+01 
1.330000e+00 9.930487e-02 9.622764e+01 9.377391e+01 
1.332000e+00 9.930514e-02 9.622764e+01 9.377391e+01 
1.334000e+00 9.930541e-02 9.622764e+01 9.377391e+01 
1.336000e+00 9.930566e-02 9.622764e+01 9.377390e+01 
1.338000e+00 9.930592e-02 9.622765e+01 9.377390e+01 
1.340000e+00 9.930618e-02 9.622765e+01 9.377390e+01 
1.342000e+00 9.930642e-02 9.622765e+01 9.377390e+01 
1.344000e+00 9.930667e-02 9.622765e+01 9.377389e+01 
1.346000e+00 9.930691e-02 9.622766e+01 9.377389e+01 
1.348000e+00 9.930715e-02 9.622766e+01 9.377389e+01 
1.350000e+00 9.930738e-02 9.622766e+01 9.377389e+01 
1.352000e+00 9.930762e-02 9.622766e+01 9.377389e+01 
1.354000e+00 9.930784e-02 9.622766e+01 9.377388e+01 
1.356000e+00 9.930807e-02 9.622767e+01 9.377388e+01 
1.358000e+00 9.930829e-02 9.622767e+01 9.377388e+01 
1.360000e+00 9.930851e-02 9.622767e+01 9.377388e+01 
1.362000e+00 9.930872e-02 9.622767e+01 9.377388e+01 
1.364000e+00 9.930894e-02 9.622767e+01 9.377387e+01 
1.366000e+00 9.930914e-02 9.622768e+01 9.377387e+01 
1.368000e+00 9.930935e-02 9.622768e+01 9.377387e+01 
1.370000e+00 9.930955e-02 9.622768e+01 9.377387e+01 
1.372000e+00 9.930975e-02 9.622768e+01 9.377387e+01 
1.374000e+00 9.930995e-02 9.622768e+01 9.377387e+01 
1.376000e+00 9.931014e-02 9.622769e+01 9.377386e+01 
1.378000e+00 9.931033e-02 9.622769e+01 9.377386e+01 
1.380000e+00 9.931052e-02 9.622769e+01 9.377386e+01 
1.382000e+00 9.931071e-02 9.622769e+01 9.377386e+01 
1.384000e+00 9.931089e-02 9.622769e+01 9.377386e+01 
1.386000e+00 9.931107e-02 9.622769e+01 9.377386e+01 
1.388000e+00 9.931125e-02 9.622770e+01 9.377385e+01 
1.390000e+00 9.931142e-02 9.622770e+01 9.377385e+01 
1.392000e+00 9.931160e-02 9.622770e+01 9.377385e+01 
1.394000e+00 9.931177e-02 9.622770e+01 9.377385e+01 
1.396000e+00 9.931194e-02 9.622770e+01 9.377385e+01 
1.398000e+00 9.931210e-02 9.622770e+01 9.377385e+01 
1.400000e+00 9.931227e-02 9.622771e+01 9.377385e+01 
1.402000e+00 9.931242e-02 9.622771e+01 9.377384e+01 
1.404000e+00 9.931258e-02 9.622771e+01 9.377384e+01 
1.406000e+00 9.931274e-02 9.622771e+01 9.377384e+01 
1.408000e+00 9.931289e-02 9.622771e+01 9.377384e+01 
1.410000e+00 9.931304e-02 9.622771e+01 9.377384e+01 
1.412000e+00 9.931319e-02 9.622771e+01 9.377384e+01 
1.414000e+00 9.931334e-02 9.622772e+01 9.377384e+01 
1.416000e+00 9.931348e-02 9.622772e+01 9.377384e+01 
1.418000e+00 9.931363e-02 9.622772e+01 9.377383e+01 
1.420000e+00 9.931377e-02 9.622772e+01 9.377383e+01 
1.422000e+00 9.931390e-02 9.622772e+01 9.377383e+01 
1.424000e+00 9.931404e-02 9.622772e+01 9.377383e+01 
1.426000e+00 9.931418e-02 9.622772e+01 9.377383e+01 
1.428000e+00 9.931431e-02 9.622772e+01 9.377383e+01 
1.430000e+00 9.931444e-02 9.622773e+01 9.377383e+01 
1.432000e+00 9.931457e-02 9.622773e+01 9.377383e+01 
1.434000e+00 9.931469e-02 9.622773e+01 9.377382e+01 
1.436000e+00 9.931482e-02 9.622773e+01 9.377382e+01 
1.438000e+00 9.931494e-02 9.622773e+01 9.377382e+01 
1.440000e+00 9.931506e-02 9.622773e+01 9.377382e+01 
1.442000e+00 9.931519e-02 9.622773e+01 9.377382e+01 
1.444000e+00 9.931530e-02 9.622773e+01 9.377382e+01 
1.446000e+00 9.931542e-02 9.622774e+01 9.377382e+01 
1.448000e+00 9.931554e-02 9.622774e+01 9.377382e+01 
1.450000e+00 9.931565e-02 9.622774e+01 9.377382e+01 
1.452000e+00 9.931576e-02 9.622774e+01 9.377382e+01 
1.454000e+00 9.931587e-02 9.622774e+01 9.377381e+01 
1.456000e+00 9.931598e-02 9.622774e+01 9.377381e+01 
1.458000e+00 9.931608e-02 9.622774e+01 9.377381e+01 
1.460000e+00 9.931619e-02 9.622774e+01 9.377381e+01 
1.462000e+00 9.931629e-02 9.622774e+01 9.377381e+01 
1.464000e+00 9.931639e-02 9.622774e+01 9.377381e+01 
1.466000e+00 9.931649e-02 9.622775e+01 9.377381e+01 
1.468000e+00 9.931659e-02 9.622775e+01 9.377381e+01 
1.470000e+00 9.931669e-02 9.622775e+01 9.377381e+01 
1.472000e+00 9.931679e-02 9.622775e+01 9.377381e+01 
1.474000e+00 9.931688e-02 9.622775e+01 9.377381e+01 
1.476000e+00 9.931697e-02 9.622775e+01 9.377381e+01 
1.478000e+00 9.931707e-02 9.622775e+01 9.377380e+01 
1.480000e+00 9.931716e-02 9.622775e+01 9.377380e+01 
1.482000e+00 9.931724e-02 9.622775e+01 9.377380e+01 
1.484000e+00 9.931734e-02 9.622775e+01 9.377380e+01 
1.486000e+00 9.931742e-02 9.622775e+01 9.377380e+01 
1.488000e+00 9.931750e-02 9.622776e+01 9.377380e+01 
1.490000e+00 9.931759e-02 9.622776e+01 9.377380e+01 
1.492000e+00 9.931767e-02 9.622776e+01 9.377380e+01 
1.494000e+00 9.931775e-02 9.622776e+01 9.377380e+01 
1.496000e+00 9.931784e-02 9.622776e+01 9.377380e+01 
1.498000e+00 9.931792e-02 9.622776e+01 9.377380e+01 
1.500000e+00 9.931799e-02 9.622776e+01 9.377380e+01 
1.502000e+00 9.931807e-02 9.622776e+01 9.377380e+01 
1.504000e+00 9.931815e-02 9.622776e+01 9.377380e+01 
1.506000e+00 9.931822e-02 9.622776e+01 9.377380e+01 
1.508000e+00 9.931830e-02 9.622776e+01 9.377379e+01 
1.510000e+00 9.931837e-02 9.622776e+01 9.377379e+01 
1.512000e+00 9.931844e-02 9.622776e+01 9.377379e+01 
1.514000e+00 9.931851e-02 9.622777e+01 9.377379e+01 
1.516000e+00 9.931858e-02 9.622777e+01 9.377379e+01 
1.518000e+00 9.931865e-02 9.622777e+01 9.377379e+01 
1.520000e+00 9.931872e-02 9.622777e+01 9.377379e+01 
1.522000e+00 9.931878e-02 9.622777e+01 9.377379e+01 
1.524000e+00 9.931885e-02 9.622777e+01 9.377379e+01 
1.526000e+00 9.931892e-02 9.622777e+01 9.377379e+01 
1.528000e+00 9.931898e-02 9.622777e+01 9.377379e+01 
1.530000e+00 9.931904e-02 9.622777e+01 9.377379e+01 
1.532000e+00 9.931910e-02 9.622777e+01 9.377379e+01 
1.534000e+00 9.931916e-02 9.622777e+01 9.377379e+01 
1.536000e+00 9.931922e-02 9.622777e+01 9.377379e+01 
1.538000e+00 9.931929e-02 9.622777e+01 9.377379e+01 
1.540000e+00 9.931934e-02 9.622777e+01 9.377379e+01 
1.542000e+00 9.931940e-02 9.622777e+01 9.377379e+01 
1.544000e+00 9.931946e-02 9.622777e+01 9.377378e+01 
1.546000e+00 9.931951e-02 9.622777e+01 9.377378e+01 
1.548000e+00 9.931957e-02 9.622778e+01 9.377378e+01 
1.550000e+00 9.931962e-02 9.622778e+01 9.377378e+01 
1.552000e+00 9.931968e-02 9.622778e+01 9.377378e+01 
1.554000e+00 9.931973e-02 9.622778e+01 9.377378e+01 
1.556000e+00 9.931978e-02 9.622778e+01 9.377378e+01 
1.558000e+00 9.931983e-02 9.622778e+01 9.377378e+01 
1.560000e+00 9.931988e-02 9.622778e+01 9.377378e+01 
1.562000e+00 9.931993e-02 9.622778e+01 9.377378e+01 
1.564000e+00 9.931998e-02 9.622778e+01 9.377378e+01 
1.566000e+00 9.932003e-02 9.622778e+01 9.377378e+01 
1.568000e+00 9.932008e-02 9.622778e+01 9.377378e+01 
1.570000e+00 9.932012e-02 9.622778e+01 9.377378e+01 
1.572000e+00 9.932017e-02 9.622778e+01 9.377378e+01 
1.574000e+00 9.932022e-02 9.622778e+01 9.377378e+01 
1.576000e+00 9.932026e-02 9.622778e+01 9.377378e+01 
1.578000e+00 9.932030e-02 9.622778e+01 9.377378e+01 
1.580000e+00 9.932035e-02 9.622778e+01 9.377378e+01 
1.582000e+00 9.932039e-02 9.622778e+01 9.377378e+01 
1.584000e+00 9.932043e-02 9.622778e+01 9.377378e+01 
1.586000e+00 9.932048e-02 9.622778e+01 9.377378e+01 
1.588000e+00 9.932052e-02 9.622778e+01 9.377378e+01 
1.590000e+00 9.932056e-02 9.622778e+01 9.377378e+01 
1.592000e+00 9.932060e-02 9.622779e+01 9.377378e+01 
1.594000e+00 9.932064e-02 9.622779e+01 9.377377e+01 
1.596000e+00 9.932067e-02 9.622779e+01 9.377377e+01 
1.598000e+00 9.932072e-02 9.622779e+01 9.377377e+01 
1.600000e+00 9.932075e-02 9.622779e+01 9.377377e+01 
1.602000e+00 9.932079e-02 9.622779e+01 9.377377e+01 
1.604000e+00 9.932083e-02 9.622779e+01 9.377377e+01 
1.606000e+00 9.932086e-02 9.622779e+01 9.377377e+01 
1.608000e+00 9.932090e-02 9.622779e+01 9.377377e+01 
1.610000e+00 9.932093e-02 9.622779e+01 9.377377e+01 
1.612000e+00 9.932097e-02 9.622779e+01 9.377377e+01 
1.614000e+00 9.932100e-02 9.622779e+01 9.377377e+01 
1.616000e+00 9.932104e-02 9.622779e+01 9.377377e+01 
1.618000e+00 9.932107e-02 9.622779e+01 9.377377e+01 
1.620000e+00 9.932110e-02 9.622779e+01 9.377377e+01 
1.622000e+00 9.932113e-02 9.622779e+01 9.377377e+01 
1.624000e+00 9.932116e-02 9.622779e+01 9.377377e+01 
1.626000e+00 9.932119e-02 9.622779e+01 9.377377e+01 
1.628000e+00 9.932123e-02 9.622779e+01 9.377377e+01 
1.630000e+00 9.932126e-02 9.622779e+01 9.377377e+01 
1.632000e+00 9.932128e-02 9.622779e+01 9.377377e+01 
1.634000e+00 9.932132e-02 9.622779e+01 9.377377e+01 
1.636000e+00 9.932134e-02 9.622779e+01 9.377377e+01 
1.638000e+00 9.932137e-02 9.622779e+01 9.377377e+01 
1.640000e+00 9.932140e-02 9.622779e+01 9.377377e+01 
1.642000e+00 9.932143e-02 9.622779e+01 9.377377e+01 
1.644000e+00 9.932145e-02 9.622779e+01 9.377377e+01 
1.646000e+00 9.932148e-02 9.622779e+01 9.377377e+01 
1.648000e+00 9.932151e-02 9.622779e+01 9.377377e+01 
1.650000e+00 9.932153e-02 9.622779e+01 9.377377e+01 
1.652000e+00 9.932156e-02 9.622779e+01 9.377377e+01 
1.654000e+00 9.932159e-02 9.622779e+01 9.377377e+01 
1.656000e+00 9.932161e-02 9.622779e+01 9.377377e+01 
1.658000e+00 9.932164e-02 9.622780e+01 9.377377e+01 
1.660000e+00 9.932166e-02 9.622780e+01 9.377377e+01 
1.662000e+00 9.932168e-02 9.622780e+01 9.377377e+01 
1.664000e+00 9.932171e-02 9.622780e+01 9.377377e+01 
1.666000e+00 9.932173e-02 9.622780e+01 9.377377e+01 
1.668000e+00 9.932175e-02 9.622780e+01 9.377377e+01 
1.670000e+00 9.932178e-02 9.622780e+01 9.377377e+01 
1.672000e+00 9.932180e-02 9.622780e+01 9.377376e+01 
1.674000e+00 9.932182e-02 9.622780e+01 9.377376e+01 
1.676000e+00 9.932184e-02 9.622780e+01 9.377376e+01 
1.678000e+00 9.932186e-02 9.622780e+01 9.377376e+01 
1.680000e+00 9.932188e-02 9.622780e+01 9.377376e+01 
1.682000e+00 9.932191e-02 9.622780e+01 9.377376e+01 
1.684000e+00 9.932193e-02 9.622780e+01 9.377376e+01 
1.686000e+00 9.932194e-02 9.622780e+01 9.377376e+01 
1.688000e+00 9.932197e-02 9.622780e+01 9.377376e+01 
1.690000e+00 9.932199e-02 9.622780e+01 9.377376e+01 
1.692000e+00 9.932200e-02 9.622780e+01 9.377376e+01 
1.694000e+00 9.932203e-02 9.622780e+01 9.377376e+01 
1.696000e+00 9.932204e-02 9.622780e+01 9.377376e+01 
1.698000e+00 9.932206e-02 9.622780e+01 9.377376e+01 
1.700000e+00 9.932208e-02 9.622780e+01 9.377376e+01 
1.702000e+00 9.932210e-02 9.622780e+01 9.377376e+01 
1.704000e+00 9.932211e-02 9.622780e+01 9.377376e+01 
1.706000e+00 9.932213e-02 9.622780e+01 9.377376e+01 
1.708000e+00 9.932215e-02 9.622780e+01 9.377376e+01 
1.710000e+00 9.932216e-02 9.622780e+01 9.377376e+01 
1.712000e+00 9.932218e-02 9.622780e+01 9.377376e+01 
1.714000e+00 9.932220e-02 9.622780e+01 9.377376e+01 
1.716000e+00 9.932221e-02 9.622780e+01 9.377376e+01 
1.718000e+00 9.932223e-02 9.622780e+01 9.377376e+01 
1.720000e+00 9.932225e-02 9.622780e+01 9.377376e+01 
1.722000e+00 9.932226e-02 9.622780e+01 9.377376e+01 
1.724000e+00 9.932228e-02 9.622780e+01 9.377376e+01 
1.726000e+00 9.932229e-02 9.622780e+01 9.377376e+01 
1.728000e+00 9.932231e-02 9.622780e+01 9.377376e+01 
1.730000e+00 9.932232e-02 9.622780e+01 9.377376e+01 
1.732000e+00 9.932234e-02 9.622780e+01 9.377376e+01 
1.734000e+00 9.932235e-02 9.622780e+01 9.377376e+01 
1.736000e+00 9.932237e-02 9.622780e+01 9.377376e+01 
1.738000e+00 9.932238e-02 9.622780e+01 9.377376e+01 
1.740000e+00 9.932239e-02 9.622780e+01 9.377376e+01 
1.742000e+00 9.932241e-02 9.622780e+01 9.377376e+01 
1.744000e+00 9.932242e-02 9.622780e+01 9.377376e+01 
1.746000e+00 9.932243e-02 9.622780e+01 9.377376e+01 
1.748000e+00 9.932245e-02 9.622780e+01 9.377376e+01 
1.750000e+00 9.932246e-02 9.622780e+01 9.377376e+01 
1.752000e+00 9.932247e-02 9.622780e+01 9.377376e+01 
1.754000e+00 9.932248e-02 9.622780e+01 9.377376e+01 
1.756000e+00 9.932249e-02 9.622780e+01 9.377376e+01 
1.758000e+00 9.932250e-02 9.622780e+01 9.377376e+01 
1.760000e+00 9.932252e-02 9.622780e+01 9.377376e+01 
1.762000e+00 9.932253e-02 9.622780e+01 9.377376e+01 
1.764000e+00 9.932254e-02 9.622780e+01 9.377376e+01 
1.766000e+00 9.932255e-02 9.622780e+01 9.377376e+01 
1.768000e+00 9.932256e-02 9.622780e+01 9.377376e+01 
1.770000e+00 9.932257e-02 9.622780e+01 9.377376e+01 
1.772000e+00 9.932259e-02 9.622780e+01 9.377376e+01 
1.774000e+00 9.932259e-02 9.622780e+01 9.377376e+01 
1.776000e+00 9.932260e-02 9.622780e+01 9.377376e+01 
1.778000e+00 9.932262e-02 9.622780e+01 9.377376e+01 
1.780000e+00 9.932263e-02 9.622780e+01 9.377376e+01 
1.782000e+00 9.932263e-02 9.622780e+01 9.377376e+01 
1.784000e+00 9.932265e-02 9.622780e+01 9.377376e+01 
1.786000e+00 9.932265e-02 9.622780e+01 9.377376e+01 
1.788000e+00 9.932266e-02 9.622780e+01 9.377376e+01 
1.790000e+00 9.932268e-02 9.622780e+01 9.377376e+01 
1.792000e+00 9.932268e-02 9.622780e+01 9.377376e+01 
1.794000e+00 9.932269e-02 9.622781e+01 9.377376e+01 
1.796000e+00 9.932270e-02 9.622781e+01 9.377376e+01 
1.798000e+00 9.932271e-02 9.622781e+01 9.377376e+01 
1.800000e+00 9.932272e-02 9.622781e+01 9.377376e+01 
1.802000e+00 9.932273e-02 9.622781e+01 9.377376e+01 
1.804000e+00 9.932274e-02 9.622781e+01 9.377376e+01 
1.806000e+00 9.932274e-02 9.622781e+01 9.377376e+01 
1.808000e+00 9.932275e-02 9.622781e+01 9.377376e+01 
1.810000e+00 9.932276e-02 9.622781e+01 9.377376e+01 
1.812000e+00 9.932277e-02 9.622781e+01 9.377376e+01 
1.814000e+00 9.932278e-02 9.622781e+01 9.377376e+01 
1.816000e+00 9.932278e-02 9.622781e+01 9.377376e+01 
1.818000e+00 9.932279e-02 9.622781e+01 9.377376e+01 
1.820000e+00 9.932280e-02 9.622781e+01 9.377376e+01 
1.822000e+00 9.932281e-02 9.622781e+01 9.377376e+01 
1.824000e+00 9.932281e-02 9.622781e+01 9.377376e+01 
1.826000e+00 9.932282e-02 9.622781e+01 9.377376e+01 
1.828000e+00 9.932283e-02 9.622781e+01 9.377376e+01 
1.830000e+00 9.932283e-02 9.622781e+01 9.377376e+01 
1.832000e+00 9.932284e-02 9.622781e+01 9.377376e+01 
1.834000e+00 9.932285e-02 9.622781e+01 9.377376e+01 
1.836000e+00 9.932285e-02 9.622781e+01 9.377376e+01 
1.838000e+00 9.932286e-02 9.622781e+01 9.377376e+01 
1.840000e+00 9.932287e-02 9.622781e+01 9.377376e+01 
1.842000e+00 9.932287e-02 9.622781e+01 9.377376e+01 
1.844000e+00 9.932288e-02 9.622781e+01 9.377376e+01 
1.846000e+00 9.932289e-02 9.622781e+01 9.377376e+01 
1.848000e+00 9.932289e-02 9.622781e+01 9.377376e+01 
1.850000e+00 9.932290e-02 9.622781e+01 9.377376e+01 
1.852000e+00 9.932291e-02 9.622781e+01 9.377376e+01 
1.854000e+00 9.932291e-02 9.622781e+01 9.377376e+01 
1.856000e+00 9.932292e-02 9.622781e+01 9.377376e+01 
1.858000e+00 9.932292e-02 9.622781e+01 9.377376e+01 
1.860000e+00 9.932293e-02 9.622781e+01 9.377376e+01 
1.862000e+00 9.932294e-02 9.622781e+01 9.377376e+01 
1.864000e+00 9.932294e-02 9.622781e+01 9.377376e+01 
1.866000e+00 9.932294e-02 9.622781e+01 9.377376e+01 
1.868000e+00 9.932295e-02 9.622781e+01 9.377376e+01 
1.870000e+00 9.932296e-02 9.622781e+01 9.377376e+01 
1.872000e+00 9.932296e-02 9.622781e+01 9.377376e+01 
1.874000e+00 9.932297e-02 9.622781e+01 9.377376e+01 
1.876000e+00 9.932297e-02 9.622781e+01 9.377376e+01 
1.878000e+00 9.932298e-02 9.622781e+01 9.377376e+01 
1.880000e+00 9.932298e-02 9.622781e+01 9.377376e+01 
1.882000e+00 9.932299e-02 9.622781e+01 9.377376e+01 
1.884000e+00 9.932299e-02 9.622781e+01 9.377375e+01 
1.886000e+00 9.932300e-02 9.622781e+01 9.377375e+01 
1.888000e+00 9.932300e-02 9.622781e+01 9.377375e+01 
1.890000e+00 9.932300e-02 9.622781e+01 9.377375e+01 
1.892000e+00 9.932301e-02 9.622781e+01 9.377375e+01 
1.894000e+00 9.932301e-02 9.622781e+01 9.377375e+01 
1.896000e+00 9.932302e-02 9.622781e+01 9.377375e+01 
1.898000e+00 9.932302e-02 9.622781e+01 9.377375e+01 
1.900000e+00 9.932303e-02 9.622781e+01 9.377375e+01 
1.902000e+00 9.932303e-02 9.622781e+01 9.377375e+01 
1.904000e+00 9.932304e-02 9.622781e+01 9.377375e+01 
1.906000e+00 9.932304e-02 9.622781e+01 9.377375e+01 
1.908000e+00 9.932304e-02 9.622781e+01 9.377375e+01 
1.910000e+00 9.932305e-02 9.622781e+01 9.377375e+01 
1.912000e+00 9.932305e-02 9.622781e+01 9.377375e+01 
1.914000e+00 9.932305e-02 9.622781e+01 9.377375e+01 
1.916000e+00 9.932306e-02 9.622781e+01 9.377375e+01 
1.918000e+00 9.932306e-02 9.622781e+01 9.377375e+01 
1.920000e+00 9.932306e-02 9.622781e+01 9.377375e+01 
1.922000e+00 9.932307e-02 9.622781e+01 9.377375e+01 
1.924000e+00 9.932307e-02 9.622781e+01 9.377375e+01 
1.926000e+00 9.932307e-02 9.622781e+01 9.377375e+01 
1.928000e+00 9.932308e-02 9.622781e+01 9.377375e+01 
1.930000e+00 9.932308e-02 9.622781e+01 9.377375e+01 
1.932000e+00 9.932308e-02 9.622781e+01 9.377375e+01 
1.934000e+00 9.932309e-02 9.622781e+01 9.377375e+01 
1.936000e+00 9.932309e-02 9.622781e+01 9.377375e+01 
1.938000e+00 9.932309e-02 9.622781e+01 9.377375e+01 
1.940000e+00 9.932310e-02 9.622781e+01 9.377375e+01 
1.942000e+00 9.932310e-02 9.622781e+01 9.377375e+01 
1.944000e+00 9.932310e-02 9.622781e+01 9.377375e+01 
1.946000e+00 9.932311e-02 9.622781e+01 9.377375e+01 
1.948000e+00 9.932311e-02 9.622781e+01 9.377375e+01 
1.950000e+00 9.932311e-02 9.622781e+01 9.377375e+01 
1.952000e+00 9.932312e-02 9.622781e+01 9.377375e+01 
1.954000e+00 9.932312e-02 9.622781e+01 9.377375e+01 
1.956000e+00 9.932312e-02 9.622781e+01 9.377375e+01 
1.958000e+00 9.932313e-02 9.622781e+01 9.377375e+01 
1.960000e+00 9.932313e-02 9.622781e+01 9.377375e+01 
1.962000e+00 9.932313e-02 9.622781e+01 9.377375e+01 
1.964000e+00 9.932314e-02 9.622781e+01 9.377375e+01 
1.966000e+00 9.932314e-02 9.622781e+01 9.377375e+01 
1.968000e+00 9.932314e-02 9.622781e+01 9.377375e+01 
1.970000e+00 9.932314e-02 9.622781e+01 9.377375e+01 
1.972000e+00 9.932314e-02 9.622781e+01 9.377375e+01 
1.974000e+00 9.932314e-02 9.622781e+01 9.377375e+01 
1.976000e+00 9.932315e-02 9.622781e+01 9.377375e+01 
1.978000e+00 9.932315e-02 9.622781e+01 9.377375e+01 
1.980000e+00 9.932315e-02 9.622781e+01 9.377375e+01 
1.982000e+00 9.932316e-02 9.622781e+01 9.377375e+01 
1.984000e+00 9.932316e-02 9.622781e+01 9.377375e+01 
1.986000e+00 9.932316e-02 9.622781e+01 9.377375e+01 
1.988000e+00 9.932316e-02 9.622781e+01 9.377375e+01 
1.990000e+00 9.932316e-02 9.622781e+01 9.377375e+01 
1.992000e+00 9.932316e-02 9.622781e+01 9.377375e+01 
1.994000e+00 9.932317e-02 9.622781e+01 9.377375e+01 
1.996000e+00 9.932317e-02 9.622781e+01 9.377375e+01 
1.998000e+00 9.932317e-02 9.622781e+01 9.377375e+01 
2.000000e+00 9.932318e-02 9.622781e+01 9.377375e+01 
2.002000e+00 9.932318e-02 9.622781e+01 9.377375e+01 
2.004000e+00 9.932318e-02 9.622781e+01 9.377375e+01 
2.006000e+00 9.932318e-02 9.622781e+01 9.377375e+01 
2.008000e+00 9.932318e-02 9.622781e+01 9.377375e+01 
2.010000e+00 9.932318e-02 9.622781e+01 9.377375e+01 
2.012000e+00 9.932319e-02 9.622781e+01 9.377375e+01 
2.014000e+00 9.932319e-02 9.622781e+01 9.377375e+01 
2.016000e+00 9.932319e-02 9.622781e+01 9.377375e+01 
2.018000e+00 9.932319e-02 9.622781e+01 9.377375e+01 
2.020000e+00 9.932319e-02 9.622781e+01 9.377375e+01 
2.022000e+00 9.932319e-02 9.622781e+01 9.377375e+01 
2.024000e+00 9.932320e-02 9.622781e+01 9.377375e+01 
2.026000e+00 9.932320e-02 9.622781e+01 9.377375e+01 
2.028000e+00 9.932320e-02 9.622781e+01 9.377375e+01 
2.030000e+00 9.932320e-02 9.622781e+01 9.377375e+01 
2.032000e+00 9.932320e-02 9.622781e+01 9.377375e+01 
2.034000e+00 9.932320e-02 9.622781e+01 9.377375e+01 
2.036000e+00 9.932321e-02 9.622781e+01 9.377375e+01 
2.038000e+00 9.932321e-02 9.622781e+01 9.377375e+01 
2.040000e+00 9.932321e-02 9.622781e+01 9.377375e+01 
2.042000e+00 9.932321e-02 9.622781e+01 9.377375e+01 
2.044000e+00 9.932321e-02 9.622781e+01 9.377375e+01 
2.046000e+00 9.932321e-02 9.622781e+01 9.377375e+01 
2.048000e+00 9.932322e-02 9.622781e+01 9.377375e+01 
2.050000e+00 9.932322e-02 9.622781e+01 9.377375e+01 
2.052000e+00 9.932322e-02 9.622781e+01 9.377375e+01 
2.054000e+00 9.932322e-02 9.622781e+01 9.377375e+01 
2.056000e+00 9.932322e-02 9.622781e+01 9.377375e+01 
2.058000e+00 9.932322e-02 9.622781e+01 9.377375e+01 
2.060000e+00 9.932323e-02 9.622781e+01 9.377375e+01 
2.062000e+00 9.932323e-02 9.622781e+01 9.377375e+01 
2.064000e+00 9.932322e-02 9.622781e+01 9.377375e+01 
2.066000e+00 9.932323e-02 9.622781e+01 9.377375e+01 
2.068000e+00 9.932323e-02 9.622781e+01 9.377375e+01 
2.070000e+00 9.932323e-02 9.622781e+01 9.377375e+01 
2.072000e+00 9.932323e-02 9.622781e+01 9.377375e+01 
2.074000e+00 9.932323e-02 9.622781e+01 9.377375e+01 
2.076000e+00 9.932323e-02 9.622781e+01 9.377375e+01 
2.078000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.080000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.082000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.084000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.086000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.088000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.090000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.092000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.094000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.096000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.098000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.100000e+00 9.932324e-02 9.622781e+01 9.377375e+01 
2.102000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.104000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.106000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.108000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.110000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.112000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.114000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.116000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.118000e+00 9.932325e-02 9.622781e+01 9.377375e+01 
2.120000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.122000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.124000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.126000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.128000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.130000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.132000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.134000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.136000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.138000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.140000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.142000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.144000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.146000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.148000e+00 9.932326e-02 9.622781e+01 9.377375e+01 
2.150000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.152000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.154000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.156000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.158000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.160000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.162000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.164000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.166000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.168000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.170000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.172000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.174000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.176000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.178000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.180000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.182000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.184000e+00 9.932327e-02 9.622781e+01 9.377375e+01 
2.186000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.188000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.190000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.192000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.194000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.196000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.198000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.200000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.202000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.204000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.206000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.208000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.210000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.212000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.214000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.216000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.218000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.220000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.222000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.224000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.226000e+00 9.932328e-02 9.622781e+01 9.377375e+01 
2.228000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.230000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.232000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.234000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.236000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.238000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.240000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.242000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.244000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.246000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.248000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.250000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.252000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.254000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.256000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.258000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.260000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.262000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.264000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.266000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.268000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.270000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.272000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.274000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.276000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.278000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.280000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.282000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.284000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.286000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.288000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.290000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.292000e+00 9.932329e-02 9.622781e+01 9.377375e+01 
2.294000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.296000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.298000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.300000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.302000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.304000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.306000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.308000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.310000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.312000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.314000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.316000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.318000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.320000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.322000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.324000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.326000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.328000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.330000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.332000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.334000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.336000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.338000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.340000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.342000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.344000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.346000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.348000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.350000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.352000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.354000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.356000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.358000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.360000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.362000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.364000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.366000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.368000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.370000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.372000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.374000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.376000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.378000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.380000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.382000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.384000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.386000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.388000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.390000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.392000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.394000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.396000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.398000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.400000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.402000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.404000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.406000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.408000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.410000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.412000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.414000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.416000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.418000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.420000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.422000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.424000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.426000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.428000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.430000e+00 9.932330e-02 9.622781e+01 9.377375e+01 
2.432000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.434000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.436000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.438000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.440000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.442000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.444000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.446000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.448000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.450000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.452000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.454000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.456000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.458000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.460000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.462000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.464000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.466000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.468000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.470000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.472000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.474000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.476000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.478000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.480000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.482000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.484000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.486000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.488000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.490000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.492000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.494000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.496000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.498000e+00 9.932331e-02 9.622781e+01 9.377375e+01 
2.500000e+00 9.932331e-02 9.622781e+01 9.377375e+01 


==> anc/Fig10/VOFDropTimeSeriesTheta95Ca010.dat <==
2.000000e-03 3.480510e-03 9.529134e+01 9.471153e+01 
4.000000e-03 6.894730e-03 9.537209e+01 9.463275e+01 
6.000000e-03 1.020628e-02 9.543708e+01 9.457526e+01 
8.000000e-03 1.343467e-02 9.548596e+01 9.452752e+01 
1.000000e-02 1.659517e-02 9.552626e+01 9.448492e+01 
1.200000e-02 1.969272e-02 9.556347e+01 9.444536e+01 
1.400000e-02 2.273030e-02 9.559893e+01 9.440756e+01 
1.600000e-02 2.570977e-02 9.563331e+01 9.437095e+01 
1.800000e-02 2.863228e-02 9.566700e+01 9.433510e+01 
2.000000e-02 3.149862e-02 9.570024e+01 9.430002e+01 
2.200000e-02 3.431482e-02 9.573307e+01 9.427334e+01 
2.400000e-02 3.707820e-02 9.576548e+01 9.423684e+01 
2.600000e-02 3.979494e-02 9.579708e+01 9.421101e+01 
2.800000e-02 4.246361e-02 9.582799e+01 9.418350e+01 
3.000000e-02 4.508680e-02 9.585819e+01 9.415893e+01 
3.200000e-02 4.766657e-02 9.588601e+01 9.413348e+01 
3.400000e-02 5.020543e-02 9.591053e+01 9.410750e+01 
3.600000e-02 5.269710e-02 9.594314e+01 9.408187e+01 
3.800000e-02 5.514348e-02 9.596829e+01 9.405617e+01 
4.000000e-02 5.755354e-02 9.598761e+01 9.403022e+01 
4.200000e-02 5.992601e-02 9.600791e+01 9.400428e+01 
4.400000e-02 6.226037e-02 9.602898e+01 9.397865e+01 
4.600000e-02 6.455605e-02 9.605061e+01 9.395279e+01 
4.800000e-02 6.681240e-02 9.607273e+01 9.392677e+01 
5.000000e-02 6.902894e-02 9.609525e+01 9.390070e+01 
5.200000e-02 7.120530e-02 9.611807e+01 9.387469e+01 
5.400000e-02 7.334145e-02 9.614113e+01 9.384910e+01 
5.600000e-02 7.543954e-02 9.616436e+01 9.382900e+01 
5.800000e-02 7.750447e-02 9.618756e+01 9.380884e+01 
6.000000e-02 7.953091e-02 9.621066e+01 9.378114e+01 
6.200000e-02 8.152626e-02 9.623341e+01 9.376740e+01 
6.400000e-02 8.348996e-02 9.625598e+01 9.374860e+01 
6.600000e-02 8.541944e-02 9.627857e+01 9.372945e+01 
6.800000e-02 8.731507e-02 9.630114e+01 9.371085e+01 
7.000000e-02 8.917749e-02 9.632360e+01 9.369300e+01 
7.200000e-02 9.101034e-02 9.634510e+01 9.367814e+01 
7.400000e-02 9.281605e-02 9.635915e+01 9.366008e+01 
7.600000e-02 9.459057e-02 9.638039e+01 9.364182e+01 
7.800000e-02 9.632998e-02 9.640238e+01 9.362356e+01 
8.000000e-02 9.804279e-02 9.641309e+01 9.360528e+01 
8.200000e-02 9.973334e-02 9.642318e+01 9.358786e+01 
8.400000e-02 1.014008e-01 9.643451e+01 9.357029e+01 
8.600000e-02 1.030435e-01 9.644684e+01 9.355232e+01 
8.800000e-02 1.046608e-01 9.645991e+01 9.353434e+01 
9.000000e-02 1.062522e-01 9.647352e+01 9.351634e+01 
9.200000e-02 1.078173e-01 9.648759e+01 9.349836e+01 
9.400000e-02 1.093558e-01 9.650203e+01 9.348045e+01 
9.600000e-02 1.108673e-01 9.651681e+01 9.346263e+01 
9.800000e-02 1.123523e-01 9.653174e+01 9.344562e+01 
1.000000e-01 1.138104e-01 9.654681e+01 9.342824e+01 
1.020000e-01 1.152414e-01 9.656206e+01 9.341097e+01 
1.040000e-01 1.166451e-01 9.657746e+01 9.339399e+01 
1.060000e-01 1.180242e-01 9.659292e+01 9.338234e+01 
1.080000e-01 1.193834e-01 9.660828e+01 9.337195e+01 
1.100000e-01 1.207191e-01 9.662353e+01 9.335538e+01 
1.120000e-01 1.220306e-01 9.663862e+01 9.333736e+01 
1.140000e-01 1.233169e-01 9.665359e+01 9.331986e+01 
1.160000e-01 1.245962e-01 9.666789e+01 9.332370e+01 
1.180000e-01 1.258547e-01 9.668209e+01 9.331290e+01 
1.200000e-01 1.270917e-01 9.669633e+01 9.330079e+01 
1.220000e-01 1.283070e-01 9.671059e+01 9.328852e+01 
1.240000e-01 1.295004e-01 9.672479e+01 9.327641e+01 
1.260000e-01 1.306725e-01 9.673890e+01 9.326459e+01 
1.280000e-01 1.318234e-01 9.675288e+01 9.325318e+01 
1.300000e-01 1.329536e-01 9.676669e+01 9.324210e+01 
1.320000e-01 1.340635e-01 9.678034e+01 9.323157e+01 
1.340000e-01 1.351595e-01 9.679167e+01 9.322532e+01 
1.360000e-01 1.362378e-01 9.680286e+01 9.321465e+01 
1.380000e-01 1.372957e-01 9.681464e+01 9.320380e+01 
1.400000e-01 1.383338e-01 9.682670e+01 9.319286e+01 
1.420000e-01 1.393529e-01 9.683673e+01 9.318188e+01 
1.440000e-01 1.403605e-01 9.683892e+01 9.317102e+01 
1.460000e-01 1.413565e-01 9.684248e+01 9.316057e+01 
1.480000e-01 1.423401e-01 9.684744e+01 9.315014e+01 
1.500000e-01 1.433108e-01 9.685276e+01 9.313975e+01 
1.520000e-01 1.442682e-01 9.685860e+01 9.312949e+01 
1.540000e-01 1.452122e-01 9.686487e+01 9.311936e+01 
1.560000e-01 1.461424e-01 9.687149e+01 9.310935e+01 
1.580000e-01 1.470596e-01 9.687835e+01 9.310102e+01 
1.600000e-01 1.479638e-01 9.688545e+01 9.309170e+01 
1.620000e-01 1.488539e-01 9.689287e+01 9.308215e+01 
1.640000e-01 1.497301e-01 9.690028e+01 9.307260e+01 
1.660000e-01 1.505921e-01 9.690784e+01 9.306312e+01 
1.680000e-01 1.514399e-01 9.691552e+01 9.305373e+01 
1.700000e-01 1.522735e-01 9.692330e+01 9.304443e+01 
1.720000e-01 1.530929e-01 9.693113e+01 9.303524e+01 
1.740000e-01 1.538982e-01 9.693903e+01 9.302617e+01 
1.760000e-01 1.546892e-01 9.694702e+01 9.301721e+01 
1.780000e-01 1.554661e-01 9.695504e+01 9.300839e+01 
1.800000e-01 1.562289e-01 9.696324e+01 9.299970e+01 
1.820000e-01 1.569775e-01 9.697135e+01 9.299121e+01 
1.840000e-01 1.577122e-01 9.697936e+01 9.298286e+01 
1.860000e-01 1.584330e-01 9.698738e+01 9.297467e+01 
1.880000e-01 1.591402e-01 9.699539e+01 9.296668e+01 
1.900000e-01 1.598339e-01 9.700337e+01 9.295899e+01 
1.920000e-01 1.605147e-01 9.701128e+01 9.295189e+01 
1.940000e-01 1.611853e-01 9.701907e+01 9.294854e+01 
1.960000e-01 1.618473e-01 9.702673e+01 9.294539e+01 
1.980000e-01 1.625001e-01 9.703418e+01 9.294010e+01 
2.000000e-01 1.631428e-01 9.704151e+01 9.293294e+01 
2.020000e-01 1.637753e-01 9.704876e+01 9.292548e+01 
2.040000e-01 1.643973e-01 9.705593e+01 9.291789e+01 
2.060000e-01 1.650088e-01 9.706302e+01 9.291033e+01 
2.080000e-01 1.656096e-01 9.707002e+01 9.290289e+01 
2.100000e-01 1.661996e-01 9.707694e+01 9.289566e+01 
2.120000e-01 1.667787e-01 9.708383e+01 9.288872e+01 
2.140000e-01 1.673628e-01 9.709015e+01 9.290502e+01 
2.160000e-01 1.679462e-01 9.709594e+01 9.290276e+01 
2.180000e-01 1.685207e-01 9.710186e+01 9.289748e+01 
2.200000e-01 1.690855e-01 9.710787e+01 9.289144e+01 
2.220000e-01 1.696404e-01 9.711390e+01 9.288522e+01 
2.240000e-01 1.701854e-01 9.711991e+01 9.287902e+01 
2.260000e-01 1.707204e-01 9.712589e+01 9.287292e+01 
2.280000e-01 1.712457e-01 9.713181e+01 9.286695e+01 
2.300000e-01 1.717613e-01 9.713766e+01 9.286112e+01 
2.320000e-01 1.722675e-01 9.714345e+01 9.285543e+01 
2.340000e-01 1.727643e-01 9.714916e+01 9.284988e+01 
2.360000e-01 1.732519e-01 9.715480e+01 9.284447e+01 
2.380000e-01 1.737305e-01 9.716036e+01 9.283919e+01 
2.400000e-01 1.742002e-01 9.716583e+01 9.283404e+01 
2.420000e-01 1.746612e-01 9.717123e+01 9.282902e+01 
2.440000e-01 1.751135e-01 9.717654e+01 9.282413e+01 
2.460000e-01 1.755574e-01 9.718177e+01 9.281936e+01 
2.480000e-01 1.759930e-01 9.718691e+01 9.281471e+01 
2.500000e-01 1.764204e-01 9.719197e+01 9.281017e+01 
2.520000e-01 1.768399e-01 9.719714e+01 9.280574e+01 
2.540000e-01 1.772519e-01 9.720269e+01 9.280142e+01 
2.560000e-01 1.776566e-01 9.720813e+01 9.279723e+01 
2.580000e-01 1.780509e-01 9.721358e+01 9.279313e+01 
2.600000e-01 1.784387e-01 9.721659e+01 9.278917e+01 
2.620000e-01 1.788200e-01 9.721976e+01 9.278532e+01 
2.640000e-01 1.791965e-01 9.722491e+01 9.278773e+01 
2.660000e-01 1.795704e-01 9.722766e+01 9.278516e+01 
2.680000e-01 1.799386e-01 9.723058e+01 9.278160e+01 
2.700000e-01 1.803008e-01 9.723365e+01 9.277782e+01 
2.720000e-01 1.806568e-01 9.723679e+01 9.277395e+01 
2.740000e-01 1.810065e-01 9.723999e+01 9.277005e+01 
2.760000e-01 1.813499e-01 9.724334e+01 9.276613e+01 
2.780000e-01 1.816873e-01 9.724560e+01 9.276224e+01 
2.800000e-01 1.820218e-01 9.724525e+01 9.275844e+01 
2.820000e-01 1.823531e-01 9.724540e+01 9.275475e+01 
2.840000e-01 1.826810e-01 9.724591e+01 9.275116e+01 
2.860000e-01 1.830055e-01 9.724664e+01 9.274779e+01 
2.880000e-01 1.833266e-01 9.724752e+01 9.274445e+01 
2.900000e-01 1.836441e-01 9.724857e+01 9.274116e+01 
2.920000e-01 1.839579e-01 9.724976e+01 9.273794e+01 
2.940000e-01 1.842669e-01 9.725246e+01 9.273476e+01 
2.960000e-01 1.845721e-01 9.725382e+01 9.273162e+01 
2.980000e-01 1.848737e-01 9.725520e+01 9.272857e+01 
3.000000e-01 1.851715e-01 9.725665e+01 9.272559e+01 
3.020000e-01 1.854657e-01 9.725816e+01 9.272270e+01 
3.040000e-01 1.857562e-01 9.725973e+01 9.271987e+01 
3.060000e-01 1.860431e-01 9.726140e+01 9.271710e+01 
3.080000e-01 1.863262e-01 9.726313e+01 9.271438e+01 
3.100000e-01 1.866057e-01 9.726485e+01 9.271173e+01 
3.120000e-01 1.868816e-01 9.726660e+01 9.270914e+01 
3.140000e-01 1.871539e-01 9.726837e+01 9.270661e+01 
3.160000e-01 1.874227e-01 9.727017e+01 9.270414e+01 
3.180000e-01 1.876879e-01 9.727199e+01 9.270171e+01 
3.200000e-01 1.879496e-01 9.727383e+01 9.269934e+01 
3.220000e-01 1.882078e-01 9.727569e+01 9.269702e+01 
3.240000e-01 1.884625e-01 9.727756e+01 9.269474e+01 
3.260000e-01 1.887138e-01 9.727945e+01 9.269250e+01 
3.280000e-01 1.889618e-01 9.728134e+01 9.269031e+01 
3.300000e-01 1.892063e-01 9.728325e+01 9.268816e+01 
3.320000e-01 1.894474e-01 9.728516e+01 9.268605e+01 
3.340000e-01 1.896853e-01 9.728707e+01 9.268399e+01 
3.360000e-01 1.899198e-01 9.728899e+01 9.268195e+01 
3.380000e-01 1.901511e-01 9.729091e+01 9.267996e+01 
3.400000e-01 1.903791e-01 9.729284e+01 9.267800e+01 
3.420000e-01 1.906039e-01 9.729473e+01 9.267613e+01 
3.440000e-01 1.908256e-01 9.729661e+01 9.267426e+01 
3.460000e-01 1.910442e-01 9.729851e+01 9.267241e+01 
3.480000e-01 1.912597e-01 9.730037e+01 9.267059e+01 
3.500000e-01 1.914713e-01 9.730314e+01 9.266876e+01 
3.520000e-01 1.916799e-01 9.730502e+01 9.266694e+01 
3.540000e-01 1.918854e-01 9.730686e+01 9.266517e+01 
3.560000e-01 1.920880e-01 9.730869e+01 9.266344e+01 
3.580000e-01 1.922875e-01 9.731051e+01 9.266174e+01 
3.600000e-01 1.924842e-01 9.731232e+01 9.266007e+01 
3.620000e-01 1.926780e-01 9.731412e+01 9.265843e+01 
3.640000e-01 1.928689e-01 9.731591e+01 9.265682e+01 
3.660000e-01 1.930570e-01 9.731769e+01 9.265524e+01 
3.680000e-01 1.932423e-01 9.731946e+01 9.265368e+01 
3.700000e-01 1.934248e-01 9.732122e+01 9.265215e+01 
3.720000e-01 1.936046e-01 9.732296e+01 9.265065e+01 
3.740000e-01 1.937817e-01 9.732469e+01 9.264917e+01 
3.760000e-01 1.939562e-01 9.732640e+01 9.264771e+01 
3.780000e-01 1.941280e-01 9.732810e+01 9.264628e+01 
3.800000e-01 1.942972e-01 9.732979e+01 9.264487e+01 
3.820000e-01 1.944642e-01 9.733144e+01 9.264468e+01 
3.840000e-01 1.946308e-01 9.733291e+01 9.264470e+01 
3.860000e-01 1.947951e-01 9.733438e+01 9.264361e+01 
3.880000e-01 1.949572e-01 9.733589e+01 9.264238e+01 
3.900000e-01 1.951168e-01 9.733741e+01 9.264109e+01 
3.920000e-01 1.952741e-01 9.733894e+01 9.263977e+01 
3.940000e-01 1.954290e-01 9.734047e+01 9.263844e+01 
3.960000e-01 1.955814e-01 9.734199e+01 9.263712e+01 
3.980000e-01 1.957315e-01 9.734350e+01 9.263581e+01 
4.000000e-01 1.958793e-01 9.734499e+01 9.263451e+01 
4.020000e-01 1.960246e-01 9.734647e+01 9.263322e+01 
4.040000e-01 1.961677e-01 9.734794e+01 9.263196e+01 
4.060000e-01 1.963085e-01 9.734940e+01 9.263071e+01 
4.080000e-01 1.964471e-01 9.735083e+01 9.262949e+01 
4.100000e-01 1.965834e-01 9.735226e+01 9.262828e+01 
4.120000e-01 1.967175e-01 9.735367e+01 9.262709e+01 
4.140000e-01 1.968494e-01 9.735506e+01 9.262593e+01 
4.160000e-01 1.969792e-01 9.735644e+01 9.262478e+01 
4.180000e-01 1.971069e-01 9.735780e+01 9.262365e+01 
4.200000e-01 1.972325e-01 9.735914e+01 9.262254e+01 
4.220000e-01 1.973560e-01 9.736047e+01 9.262144e+01 
4.240000e-01 1.974775e-01 9.736178e+01 9.262037e+01 
4.260000e-01 1.975970e-01 9.736308e+01 9.261931e+01 
4.280000e-01 1.977146e-01 9.736436e+01 9.261828e+01 
4.300000e-01 1.978302e-01 9.736562e+01 9.261725e+01 
4.320000e-01 1.979438e-01 9.736687e+01 9.261625e+01 
4.340000e-01 1.980556e-01 9.736810e+01 9.261526e+01 
4.360000e-01 1.981655e-01 9.736932e+01 9.261429e+01 
4.380000e-01 1.982736e-01 9.737052e+01 9.261334e+01 
4.400000e-01 1.983799e-01 9.737170e+01 9.261240e+01 
4.420000e-01 1.984844e-01 9.737287e+01 9.261148e+01 
4.440000e-01 1.985871e-01 9.737402e+01 9.261057e+01 
4.460000e-01 1.986881e-01 9.737516e+01 9.260968e+01 
4.480000e-01 1.987874e-01 9.737628e+01 9.260881e+01 
4.500000e-01 1.988850e-01 9.737738e+01 9.260794e+01 
4.520000e-01 1.989810e-01 9.737847e+01 9.260710e+01 
4.540000e-01 1.990753e-01 9.737954e+01 9.260627e+01 
4.560000e-01 1.991680e-01 9.738060e+01 9.260545e+01 
4.580000e-01 1.992591e-01 9.738164e+01 9.260464e+01 
4.600000e-01 1.993487e-01 9.738267e+01 9.260385e+01 
4.620000e-01 1.994367e-01 9.738368e+01 9.260308e+01 
4.640000e-01 1.995233e-01 9.738468e+01 9.260231e+01 
4.660000e-01 1.996086e-01 9.738562e+01 9.260187e+01 
4.680000e-01 1.996925e-01 9.738652e+01 9.260123e+01 
4.700000e-01 1.997752e-01 9.738743e+01 9.260055e+01 
4.720000e-01 1.998564e-01 9.738834e+01 9.259986e+01 
4.740000e-01 1.999363e-01 9.738925e+01 9.259918e+01 
4.760000e-01 2.000148e-01 9.739014e+01 9.259849e+01 
4.780000e-01 2.000920e-01 9.739103e+01 9.259782e+01 
4.800000e-01 2.001679e-01 9.739191e+01 9.259715e+01 
4.820000e-01 2.002424e-01 9.739277e+01 9.259649e+01 
4.840000e-01 2.003157e-01 9.739363e+01 9.259584e+01 
4.860000e-01 2.003876e-01 9.739447e+01 9.259520e+01 
4.880000e-01 2.004583e-01 9.739530e+01 9.259457e+01 
4.900000e-01 2.005278e-01 9.739611e+01 9.259396e+01 
4.920000e-01 2.005960e-01 9.739692e+01 9.259335e+01 
4.940000e-01 2.006631e-01 9.739771e+01 9.259275e+01 
4.960000e-01 2.007289e-01 9.739849e+01 9.259216e+01 
4.980000e-01 2.007931e-01 9.739996e+01 9.259156e+01 
5.000000e-01 2.008559e-01 9.740076e+01 9.259095e+01 
5.020000e-01 2.009176e-01 9.740159e+01 9.259035e+01 
5.040000e-01 2.009780e-01 9.740243e+01 9.258976e+01 
5.060000e-01 2.010373e-01 9.740315e+01 9.258919e+01 
5.080000e-01 2.010955e-01 9.740385e+01 9.258864e+01 
5.100000e-01 2.011526e-01 9.740453e+01 9.258810e+01 
5.120000e-01 2.012087e-01 9.740519e+01 9.258758e+01 
5.140000e-01 2.012638e-01 9.740585e+01 9.258707e+01 
5.160000e-01 2.013179e-01 9.740649e+01 9.258657e+01 
5.180000e-01 2.013711e-01 9.740712e+01 9.258608e+01 
5.200000e-01 2.014233e-01 9.740775e+01 9.258560e+01 
5.220000e-01 2.014745e-01 9.740836e+01 9.258513e+01 
5.240000e-01 2.015248e-01 9.740896e+01 9.258466e+01 
5.260000e-01 2.015742e-01 9.740955e+01 9.258421e+01 
5.280000e-01 2.016227e-01 9.741014e+01 9.258377e+01 
5.300000e-01 2.016703e-01 9.741071e+01 9.258333e+01 
5.320000e-01 2.017171e-01 9.741128e+01 9.258291e+01 
5.340000e-01 2.017629e-01 9.741183e+01 9.258249e+01 
5.360000e-01 2.018080e-01 9.741238e+01 9.258208e+01 
5.380000e-01 2.018523e-01 9.741292e+01 9.258168e+01 
5.400000e-01 2.018957e-01 9.741345e+01 9.258128e+01 
5.420000e-01 2.019384e-01 9.741397e+01 9.258090e+01 
5.440000e-01 2.019802e-01 9.741448e+01 9.258052e+01 
5.460000e-01 2.020213e-01 9.741498e+01 9.258015e+01 
5.480000e-01 2.020617e-01 9.741548e+01 9.257979e+01 
5.500000e-01 2.021013e-01 9.741597e+01 9.257943e+01 
5.520000e-01 2.021402e-01 9.741644e+01 9.257908e+01 
5.540000e-01 2.021784e-01 9.741691e+01 9.257874e+01 
5.560000e-01 2.022159e-01 9.741738e+01 9.257841e+01 
5.580000e-01 2.022527e-01 9.741783e+01 9.257809e+01 
5.600000e-01 2.022889e-01 9.741827e+01 9.257778e+01 
5.620000e-01 2.023244e-01 9.741871e+01 9.257748e+01 
5.640000e-01 2.023593e-01 9.741914e+01 9.257718e+01 
5.660000e-01 2.023937e-01 9.741956e+01 9.257689e+01 
5.680000e-01 2.024273e-01 9.741998e+01 9.257660e+01 
5.700000e-01 2.024604e-01 9.742038e+01 9.257632e+01 
5.720000e-01 2.024930e-01 9.742078e+01 9.257605e+01 
5.740000e-01 2.025249e-01 9.742117e+01 9.257578e+01 
5.760000e-01 2.025563e-01 9.742155e+01 9.257552e+01 
5.780000e-01 2.025872e-01 9.742193e+01 9.257526e+01 
5.800000e-01 2.026176e-01 9.742230e+01 9.257501e+01 
5.820000e-01 2.026474e-01 9.742266e+01 9.257477e+01 
5.840000e-01 2.026767e-01 9.742302e+01 9.257452e+01 
5.860000e-01 2.027056e-01 9.742336e+01 9.257429e+01 
5.880000e-01 2.027339e-01 9.742371e+01 9.257405e+01 
5.900000e-01 2.027618e-01 9.742404e+01 9.257382e+01 
5.920000e-01 2.027892e-01 9.742437e+01 9.257360e+01 
5.940000e-01 2.028162e-01 9.742469e+01 9.257338e+01 
5.960000e-01 2.028427e-01 9.742501e+01 9.257316e+01 
5.980000e-01 2.028687e-01 9.742532e+01 9.257294e+01 
6.000000e-01 2.028944e-01 9.742562e+01 9.257273e+01 
6.020000e-01 2.029196e-01 9.742592e+01 9.257253e+01 
6.040000e-01 2.029444e-01 9.742621e+01 9.257232e+01 
6.060000e-01 2.029688e-01 9.742650e+01 9.257212e+01 
6.080000e-01 2.029928e-01 9.742678e+01 9.257192e+01 
6.100000e-01 2.030165e-01 9.742705e+01 9.257173e+01 
6.120000e-01 2.030397e-01 9.742732e+01 9.257154e+01 
6.140000e-01 2.030626e-01 9.742758e+01 9.257135e+01 
6.160000e-01 2.030851e-01 9.742784e+01 9.257117e+01 
6.180000e-01 2.031073e-01 9.742810e+01 9.257099e+01 
6.200000e-01 2.031292e-01 9.742834e+01 9.257081e+01 
6.220000e-01 2.031507e-01 9.742859e+01 9.257064e+01 
6.240000e-01 2.031719e-01 9.742882e+01 9.257047e+01 
6.260000e-01 2.031928e-01 9.742906e+01 9.257030e+01 
6.280000e-01 2.032134e-01 9.742928e+01 9.257014e+01 
6.300000e-01 2.032336e-01 9.742951e+01 9.256997e+01 
6.320000e-01 2.032536e-01 9.742973e+01 9.256981e+01 
6.340000e-01 2.032733e-01 9.742994e+01 9.256965e+01 
6.360000e-01 2.032927e-01 9.743015e+01 9.256949e+01 
6.380000e-01 2.033118e-01 9.743036e+01 9.256934e+01 
6.400000e-01 2.033307e-01 9.743056e+01 9.256918e+01 
6.420000e-01 2.033493e-01 9.743075e+01 9.256903e+01 
6.440000e-01 2.033676e-01 9.743095e+01 9.256888e+01 
6.460000e-01 2.033857e-01 9.743113e+01 9.256872e+01 
6.480000e-01 2.034035e-01 9.743132e+01 9.256857e+01 
6.500000e-01 2.034211e-01 9.743150e+01 9.256843e+01 
6.520000e-01 2.034384e-01 9.743168e+01 9.256828e+01 
6.540000e-01 2.034555e-01 9.743185e+01 9.256813e+01 
6.560000e-01 2.034724e-01 9.743202e+01 9.256798e+01 
6.580000e-01 2.034890e-01 9.743219e+01 9.256784e+01 
6.600000e-01 2.035054e-01 9.743235e+01 9.256770e+01 
6.620000e-01 2.035216e-01 9.743251e+01 9.256755e+01 
6.640000e-01 2.035376e-01 9.743267e+01 9.256741e+01 
6.660000e-01 2.035533e-01 9.743282e+01 9.256727e+01 
6.680000e-01 2.035688e-01 9.743297e+01 9.256713e+01 
6.700000e-01 2.035842e-01 9.743312e+01 9.256699e+01 
6.720000e-01 2.035993e-01 9.743327e+01 9.256685e+01 
6.740000e-01 2.036142e-01 9.743341e+01 9.256671e+01 
6.760000e-01 2.036289e-01 9.743355e+01 9.256658e+01 
6.780000e-01 2.036434e-01 9.743368e+01 9.256644e+01 
6.800000e-01 2.036578e-01 9.743382e+01 9.256631e+01 
6.820000e-01 2.036719e-01 9.743395e+01 9.256617e+01 
6.840000e-01 2.036859e-01 9.743408e+01 9.256604e+01 
6.860000e-01 2.036997e-01 9.743421e+01 9.256591e+01 
6.880000e-01 2.037132e-01 9.743433e+01 9.256578e+01 
6.900000e-01 2.037266e-01 9.743445e+01 9.256565e+01 
6.920000e-01 2.037399e-01 9.743457e+01 9.256552e+01 
6.940000e-01 2.037529e-01 9.743469e+01 9.256539e+01 
6.960000e-01 2.037658e-01 9.743480e+01 9.256526e+01 
6.980000e-01 2.037786e-01 9.743492e+01 9.256514e+01 
7.000000e-01 2.037911e-01 9.743503e+01 9.256501e+01 
7.020000e-01 2.038035e-01 9.743514e+01 9.256489e+01 
7.040000e-01 2.038157e-01 9.743525e+01 9.256477e+01 
7.060000e-01 2.038278e-01 9.743535e+01 9.256464e+01 
7.080000e-01 2.038397e-01 9.743545e+01 9.256452e+01 
7.100000e-01 2.038515e-01 9.743556e+01 9.256440e+01 
7.120000e-01 2.038631e-01 9.743566e+01 9.256428e+01 
7.140000e-01 2.038745e-01 9.743575e+01 9.256416e+01 
7.160000e-01 2.038859e-01 9.743585e+01 9.256405e+01 
7.180000e-01 2.038970e-01 9.743595e+01 9.256393e+01 
7.200000e-01 2.039080e-01 9.743604e+01 9.256381e+01 
7.220000e-01 2.039189e-01 9.743613e+01 9.256370e+01 
7.240000e-01 2.039297e-01 9.743622e+01 9.256359e+01 
7.260000e-01 2.039402e-01 9.743631e+01 9.256347e+01 
7.280000e-01 2.039507e-01 9.743640e+01 9.256336e+01 
7.300000e-01 2.039611e-01 9.743648e+01 9.256325e+01 
7.320000e-01 2.039712e-01 9.743657e+01 9.256314e+01 
7.340000e-01 2.039813e-01 9.743665e+01 9.256303e+01 
7.360000e-01 2.039913e-01 9.743673e+01 9.256293e+01 
7.380000e-01 2.040010e-01 9.743681e+01 9.256282e+01 
7.400000e-01 2.040107e-01 9.743689e+01 9.256271e+01 
7.420000e-01 2.040203e-01 9.743697e+01 9.256261e+01 
7.440000e-01 2.040297e-01 9.743704e+01 9.256251e+01 
7.460000e-01 2.040390e-01 9.743712e+01 9.256240e+01 
7.480000e-01 2.040482e-01 9.743719e+01 9.256230e+01 
7.500000e-01 2.040573e-01 9.743727e+01 9.256220e+01 
7.520000e-01 2.040663e-01 9.743734e+01 9.256210e+01 
7.540000e-01 2.040752e-01 9.743741e+01 9.256200e+01 
7.560000e-01 2.040839e-01 9.743748e+01 9.256190e+01 
7.580000e-01 2.040925e-01 9.743755e+01 9.256181e+01 
7.600000e-01 2.041010e-01 9.743761e+01 9.256171e+01 
7.620000e-01 2.041094e-01 9.743768e+01 9.256162e+01 
7.640000e-01 2.041177e-01 9.743774e+01 9.256152e+01 
7.660000e-01 2.041259e-01 9.743781e+01 9.256143e+01 
7.680000e-01 2.041340e-01 9.743787e+01 9.256134e+01 
7.700000e-01 2.041420e-01 9.743793e+01 9.256125e+01 
7.720000e-01 2.041499e-01 9.743800e+01 9.256116e+01 
7.740000e-01 2.041577e-01 9.743806e+01 9.256107e+01 
7.760000e-01 2.041654e-01 9.743812e+01 9.256098e+01 
7.780000e-01 2.041730e-01 9.743817e+01 9.256089e+01 
7.800000e-01 2.041805e-01 9.743823e+01 9.256081e+01 
7.820000e-01 2.041879e-01 9.743829e+01 9.256072e+01 
7.840000e-01 2.041952e-01 9.743834e+01 9.256064e+01 
7.860000e-01 2.042024e-01 9.743840e+01 9.256055e+01 
7.880000e-01 2.042096e-01 9.743845e+01 9.256047e+01 
7.900000e-01 2.042166e-01 9.743851e+01 9.256039e+01 
7.920000e-01 2.042235e-01 9.743856e+01 9.256031e+01 
7.940000e-01 2.042304e-01 9.743861e+01 9.256023e+01 
7.960000e-01 2.042372e-01 9.743866e+01 9.256015e+01 
7.980000e-01 2.042439e-01 9.743871e+01 9.256007e+01 
8.000000e-01 2.042505e-01 9.743876e+01 9.255999e+01 
8.020000e-01 2.042570e-01 9.743881e+01 9.255991e+01 
8.040000e-01 2.042634e-01 9.743886e+01 9.255984e+01 
8.060000e-01 2.042698e-01 9.743891e+01 9.255976e+01 
8.080000e-01 2.042761e-01 9.743896e+01 9.255969e+01 
8.100000e-01 2.042823e-01 9.743900e+01 9.255961e+01 
8.120000e-01 2.042884e-01 9.743905e+01 9.255954e+01 
8.140000e-01 2.042945e-01 9.743909e+01 9.255947e+01 
8.160000e-01 2.043004e-01 9.743914e+01 9.255940e+01 
8.180000e-01 2.043063e-01 9.743918e+01 9.255933e+01 
8.200000e-01 2.043122e-01 9.743922e+01 9.255926e+01 
8.220000e-01 2.043179e-01 9.743927e+01 9.255919e+01 
8.240000e-01 2.043236e-01 9.743931e+01 9.255912e+01 
8.260000e-01 2.043292e-01 9.743935e+01 9.255905e+01 
8.280000e-01 2.043347e-01 9.743939e+01 9.255899e+01 
8.300000e-01 2.043402e-01 9.743943e+01 9.255892e+01 
8.320000e-01 2.043456e-01 9.743947e+01 9.255886e+01 
8.340000e-01 2.043510e-01 9.743951e+01 9.255879e+01 
8.360000e-01 2.043562e-01 9.743955e+01 9.255873e+01 
8.380000e-01 2.043614e-01 9.743958e+01 9.255866e+01 
8.400000e-01 2.043666e-01 9.743962e+01 9.255860e+01 
8.420000e-01 2.043716e-01 9.743966e+01 9.255854e+01 
8.440000e-01 2.043767e-01 9.743970e+01 9.255848e+01 
8.460000e-01 2.043816e-01 9.743973e+01 9.255842e+01 
8.480000e-01 2.043865e-01 9.743977e+01 9.255836e+01 
8.500000e-01 2.043913e-01 9.743980e+01 9.255830e+01 
8.520000e-01 2.043961e-01 9.743984e+01 9.255824e+01 
8.540000e-01 2.044008e-01 9.743987e+01 9.255819e+01 
8.560000e-01 2.044055e-01 9.743990e+01 9.255813e+01 
8.580000e-01 2.044101e-01 9.743994e+01 9.255808e+01 
8.600000e-01 2.044146e-01 9.743997e+01 9.255802e+01 
8.620000e-01 2.044191e-01 9.744000e+01 9.255797e+01 
8.640000e-01 2.044236e-01 9.744003e+01 9.255791e+01 
8.660000e-01 2.044280e-01 9.744006e+01 9.255786e+01 
8.680000e-01 2.044323e-01 9.744009e+01 9.255781e+01 
8.700000e-01 2.044366e-01 9.744012e+01 9.255776e+01 
8.720000e-01 2.044408e-01 9.744015e+01 9.255771e+01 
8.740000e-01 2.044450e-01 9.744018e+01 9.255766e+01 
8.760000e-01 2.044492e-01 9.744021e+01 9.255761e+01 
8.780000e-01 2.044533e-01 9.744024e+01 9.255756e+01 
8.800000e-01 2.044573e-01 9.744027e+01 9.255751e+01 
8.820000e-01 2.044613e-01 9.744029e+01 9.255746e+01 
8.840000e-01 2.044653e-01 9.744032e+01 9.255741e+01 
8.860000e-01 2.044692e-01 9.744035e+01 9.255737e+01 
8.880000e-01 2.044730e-01 9.744037e+01 9.255732e+01 
8.900000e-01 2.044769e-01 9.744040e+01 9.255727e+01 
8.920000e-01 2.044807e-01 9.744042e+01 9.255723e+01 
8.940000e-01 2.044844e-01 9.744045e+01 9.255718e+01 
8.960000e-01 2.044881e-01 9.744047e+01 9.255714e+01 
8.980000e-01 2.044918e-01 9.744050e+01 9.255709e+01 
9.000000e-01 2.044954e-01 9.744052e+01 9.255705e+01 
9.020000e-01 2.044990e-01 9.744055e+01 9.255700e+01 
9.040000e-01 2.045025e-01 9.744057e+01 9.255696e+01 
9.060000e-01 2.045060e-01 9.744059e+01 9.255692e+01 
9.080000e-01 2.045095e-01 9.744061e+01 9.255688e+01 
9.100000e-01 2.045129e-01 9.744064e+01 9.255683e+01 
9.120000e-01 2.045163e-01 9.744066e+01 9.255679e+01 
9.140000e-01 2.045197e-01 9.744068e+01 9.255675e+01 
9.160000e-01 2.045230e-01 9.744070e+01 9.255671e+01 
9.180000e-01 2.045263e-01 9.744072e+01 9.255667e+01 
9.200000e-01 2.045296e-01 9.744074e+01 9.255663e+01 
9.220000e-01 2.045328e-01 9.744076e+01 9.255659e+01 
9.240000e-01 2.045360e-01 9.744078e+01 9.255655e+01 
9.260000e-01 2.045391e-01 9.744080e+01 9.255651e+01 
9.280000e-01 2.045423e-01 9.744082e+01 9.255647e+01 
9.300000e-01 2.045453e-01 9.744084e+01 9.255643e+01 
9.320000e-01 2.045484e-01 9.744086e+01 9.255640e+01 
9.340000e-01 2.045514e-01 9.744088e+01 9.255636e+01 
9.360000e-01 2.045544e-01 9.744090e+01 9.255632e+01 
9.380000e-01 2.045574e-01 9.744091e+01 9.255629e+01 
9.400000e-01 2.045603e-01 9.744093e+01 9.255625e+01 
9.420000e-01 2.045632e-01 9.744095e+01 9.255621e+01 
9.440000e-01 2.045661e-01 9.744097e+01 9.255618e+01 
9.460000e-01 2.045690e-01 9.744098e+01 9.255614e+01 
9.480000e-01 2.045718e-01 9.744100e+01 9.255611e+01 
9.500000e-01 2.045746e-01 9.744102e+01 9.255607e+01 
9.520000e-01 2.045774e-01 9.744103e+01 9.255604e+01 
9.540000e-01 2.045801e-01 9.744105e+01 9.255600e+01 
9.560000e-01 2.045828e-01 9.744106e+01 9.255597e+01 
9.580000e-01 2.045855e-01 9.744108e+01 9.255593e+01 
9.600000e-01 2.045881e-01 9.744110e+01 9.255590e+01 
9.620000e-01 2.045908e-01 9.744111e+01 9.255587e+01 
9.640000e-01 2.045934e-01 9.744113e+01 9.255583e+01 
9.660000e-01 2.045960e-01 9.744114e+01 9.255580e+01 
9.680000e-01 2.045985e-01 9.744115e+01 9.255577e+01 
9.700000e-01 2.046011e-01 9.744117e+01 9.255574e+01 
9.720000e-01 2.046036e-01 9.744118e+01 9.255570e+01 
9.740000e-01 2.046061e-01 9.744120e+01 9.255567e+01 
9.760000e-01 2.046085e-01 9.744121e+01 9.255564e+01 
9.780000e-01 2.046110e-01 9.744122e+01 9.255561e+01 
9.800000e-01 2.046134e-01 9.744124e+01 9.255558e+01 
9.820000e-01 2.046158e-01 9.744125e+01 9.255555e+01 
9.840000e-01 2.046182e-01 9.744126e+01 9.255552e+01 
9.860000e-01 2.046205e-01 9.744128e+01 9.255549e+01 
9.880000e-01 2.046228e-01 9.744129e+01 9.255546e+01 
9.900000e-01 2.046252e-01 9.744130e+01 9.255543e+01 
9.920000e-01 2.046274e-01 9.744131e+01 9.255540e+01 
9.940000e-01 2.046297e-01 9.744133e+01 9.255537e+01 
9.960000e-01 2.046319e-01 9.744134e+01 9.255534e+01 
9.980000e-01 2.046342e-01 9.744135e+01 9.255531e+01 
1.000000e+00 2.046364e-01 9.744136e+01 9.255528e+01 
1.002000e+00 2.046386e-01 9.744137e+01 9.255525e+01 
1.004000e+00 2.046407e-01 9.744138e+01 9.255523e+01 
1.006000e+00 2.046429e-01 9.744139e+01 9.255520e+01 
1.008000e+00 2.046450e-01 9.744141e+01 9.255517e+01 
1.010000e+00 2.046471e-01 9.744142e+01 9.255514e+01 
1.012000e+00 2.046492e-01 9.744143e+01 9.255512e+01 
1.014000e+00 2.046513e-01 9.744144e+01 9.255509e+01 
1.016000e+00 2.046533e-01 9.744145e+01 9.255506e+01 
1.018000e+00 2.046553e-01 9.744146e+01 9.255503e+01 
1.020000e+00 2.046573e-01 9.744147e+01 9.255501e+01 
1.022000e+00 2.046593e-01 9.744148e+01 9.255498e+01 
1.024000e+00 2.046613e-01 9.744149e+01 9.255496e+01 
1.026000e+00 2.046633e-01 9.744150e+01 9.255493e+01 
1.028000e+00 2.046652e-01 9.744151e+01 9.255490e+01 
1.030000e+00 2.046672e-01 9.744152e+01 9.255488e+01 
1.032000e+00 2.046691e-01 9.744153e+01 9.255485e+01 
1.034000e+00 2.046710e-01 9.744154e+01 9.255483e+01 
1.036000e+00 2.046728e-01 9.744155e+01 9.255480e+01 
1.038000e+00 2.046747e-01 9.744155e+01 9.255478e+01 
1.040000e+00 2.046766e-01 9.744156e+01 9.255476e+01 
1.042000e+00 2.046784e-01 9.744157e+01 9.255473e+01 
1.044000e+00 2.046802e-01 9.744158e+01 9.255471e+01 
1.046000e+00 2.046820e-01 9.744159e+01 9.255468e+01 
1.048000e+00 2.046838e-01 9.744160e+01 9.255466e+01 
1.050000e+00 2.046855e-01 9.744161e+01 9.255464e+01 
1.052000e+00 2.046873e-01 9.744162e+01 9.255461e+01 
1.054000e+00 2.046891e-01 9.744162e+01 9.255459e+01 
1.056000e+00 2.046908e-01 9.744163e+01 9.255457e+01 
1.058000e+00 2.046925e-01 9.744164e+01 9.255454e+01 
1.060000e+00 2.046942e-01 9.744165e+01 9.255452e+01 
1.062000e+00 2.046959e-01 9.744165e+01 9.255450e+01 
1.064000e+00 2.046975e-01 9.744166e+01 9.255448e+01 
1.066000e+00 2.046992e-01 9.744167e+01 9.255445e+01 
1.068000e+00 2.047008e-01 9.744168e+01 9.255443e+01 
1.070000e+00 2.047025e-01 9.744169e+01 9.255441e+01 
1.072000e+00 2.047041e-01 9.744169e+01 9.255439e+01 
1.074000e+00 2.047057e-01 9.744170e+01 9.255437e+01 
1.076000e+00 2.047073e-01 9.744171e+01 9.255434e+01 
1.078000e+00 2.047088e-01 9.744171e+01 9.255432e+01 
1.080000e+00 2.047104e-01 9.744172e+01 9.255430e+01 
1.082000e+00 2.047120e-01 9.744173e+01 9.255428e+01 
1.084000e+00 2.047135e-01 9.744173e+01 9.255426e+01 
1.086000e+00 2.047150e-01 9.744174e+01 9.255424e+01 
1.088000e+00 2.047165e-01 9.744175e+01 9.255422e+01 
1.090000e+00 2.047180e-01 9.744176e+01 9.255420e+01 
1.092000e+00 2.047195e-01 9.744176e+01 9.255418e+01 
1.094000e+00 2.047210e-01 9.744177e+01 9.255416e+01 
1.096000e+00 2.047225e-01 9.744177e+01 9.255414e+01 
1.098000e+00 2.047239e-01 9.744178e+01 9.255412e+01 
1.100000e+00 2.047254e-01 9.744179e+01 9.255410e+01 
1.102000e+00 2.047268e-01 9.744179e+01 9.255408e+01 
1.104000e+00 2.047282e-01 9.744180e+01 9.255406e+01 
1.106000e+00 2.047296e-01 9.744181e+01 9.255404e+01 
1.108000e+00 2.047310e-01 9.744181e+01 9.255402e+01 
1.110000e+00 2.047324e-01 9.744182e+01 9.255400e+01 
1.112000e+00 2.047338e-01 9.744182e+01 9.255398e+01 
1.114000e+00 2.047351e-01 9.744183e+01 9.255397e+01 
1.116000e+00 2.047365e-01 9.744183e+01 9.255395e+01 
1.118000e+00 2.047378e-01 9.744184e+01 9.255393e+01 
1.120000e+00 2.047392e-01 9.744185e+01 9.255391e+01 
1.122000e+00 2.047405e-01 9.744185e+01 9.255389e+01 
1.124000e+00 2.047418e-01 9.744186e+01 9.255387e+01 
1.126000e+00 2.047431e-01 9.744186e+01 9.255386e+01 
1.128000e+00 2.047444e-01 9.744187e+01 9.255384e+01 
1.130000e+00 2.047457e-01 9.744187e+01 9.255382e+01 
1.132000e+00 2.047470e-01 9.744188e+01 9.255380e+01 
1.134000e+00 2.047482e-01 9.744188e+01 9.255379e+01 
1.136000e+00 2.047495e-01 9.744189e+01 9.255377e+01 
1.138000e+00 2.047507e-01 9.744189e+01 9.255375e+01 
1.140000e+00 2.047519e-01 9.744190e+01 9.255374e+01 
1.142000e+00 2.047532e-01 9.744190e+01 9.255372e+01 
1.144000e+00 2.047544e-01 9.744191e+01 9.255370e+01 
1.146000e+00 2.047556e-01 9.744191e+01 9.255368e+01 
1.148000e+00 2.047568e-01 9.744192e+01 9.255367e+01 
1.150000e+00 2.047580e-01 9.744192e+01 9.255365e+01 
1.152000e+00 2.047592e-01 9.744193e+01 9.255364e+01 
1.154000e+00 2.047603e-01 9.744193e+01 9.255362e+01 
1.156000e+00 2.047615e-01 9.744194e+01 9.255360e+01 
1.158000e+00 2.047626e-01 9.744194e+01 9.255359e+01 
1.160000e+00 2.047638e-01 9.744195e+01 9.255357e+01 
1.162000e+00 2.047649e-01 9.744195e+01 9.255356e+01 
1.164000e+00 2.047661e-01 9.744196e+01 9.255354e+01 
1.166000e+00 2.047672e-01 9.744196e+01 9.255352e+01 
1.168000e+00 2.047683e-01 9.744196e+01 9.255351e+01 
1.170000e+00 2.047694e-01 9.744197e+01 9.255349e+01 
1.172000e+00 2.047705e-01 9.744197e+01 9.255348e+01 
1.174000e+00 2.047716e-01 9.744198e+01 9.255346e+01 
1.176000e+00 2.047727e-01 9.744198e+01 9.255345e+01 
1.178000e+00 2.047737e-01 9.744199e+01 9.255343e+01 
1.180000e+00 2.047748e-01 9.744199e+01 9.255342e+01 
1.182000e+00 2.047759e-01 9.744199e+01 9.255340e+01 
1.184000e+00 2.047769e-01 9.744200e+01 9.255339e+01 
1.186000e+00 2.047779e-01 9.744200e+01 9.255337e+01 
1.188000e+00 2.047790e-01 9.744201e+01 9.255336e+01 
1.190000e+00 2.047800e-01 9.744201e+01 9.255335e+01 
1.192000e+00 2.047810e-01 9.744201e+01 9.255333e+01 
1.194000e+00 2.047820e-01 9.744202e+01 9.255332e+01 
1.196000e+00 2.047830e-01 9.744202e+01 9.255330e+01 
1.198000e+00 2.047840e-01 9.744202e+01 9.255329e+01 
1.200000e+00 2.047850e-01 9.744203e+01 9.255327e+01 
1.202000e+00 2.047860e-01 9.744203e+01 9.255326e+01 
1.204000e+00 2.047870e-01 9.744204e+01 9.255325e+01 
1.206000e+00 2.047880e-01 9.744204e+01 9.255323e+01 
1.208000e+00 2.047889e-01 9.744204e+01 9.255322e+01 
1.210000e+00 2.047899e-01 9.744205e+01 9.255321e+01 
1.212000e+00 2.047908e-01 9.744205e+01 9.255319e+01 
1.214000e+00 2.047918e-01 9.744205e+01 9.255318e+01 
1.216000e+00 2.047927e-01 9.744206e+01 9.255317e+01 
1.218000e+00 2.047936e-01 9.744206e+01 9.255315e+01 
1.220000e+00 2.047946e-01 9.744206e+01 9.255314e+01 
1.222000e+00 2.047955e-01 9.744207e+01 9.255313e+01 
1.224000e+00 2.047964e-01 9.744207e+01 9.255311e+01 
1.226000e+00 2.047973e-01 9.744207e+01 9.255310e+01 
1.228000e+00 2.047982e-01 9.744208e+01 9.255309e+01 
1.230000e+00 2.047991e-01 9.744208e+01 9.255308e+01 
1.232000e+00 2.048000e-01 9.744208e+01 9.255306e+01 
1.234000e+00 2.048008e-01 9.744209e+01 9.255305e+01 
1.236000e+00 2.048017e-01 9.744209e+01 9.255304e+01 
1.238000e+00 2.048026e-01 9.744209e+01 9.255303e+01 
1.240000e+00 2.048034e-01 9.744210e+01 9.255302e+01 
1.242000e+00 2.048043e-01 9.744210e+01 9.255300e+01 
1.244000e+00 2.048051e-01 9.744210e+01 9.255299e+01 
1.246000e+00 2.048060e-01 9.744210e+01 9.255298e+01 
1.248000e+00 2.048068e-01 9.744211e+01 9.255297e+01 
1.250000e+00 2.048077e-01 9.744211e+01 9.255296e+01 
1.252000e+00 2.048085e-01 9.744211e+01 9.255294e+01 
1.254000e+00 2.048093e-01 9.744212e+01 9.255293e+01 
1.256000e+00 2.048101e-01 9.744212e+01 9.255292e+01 
1.258000e+00 2.048109e-01 9.744212e+01 9.255291e+01 
1.260000e+00 2.048117e-01 9.744213e+01 9.255290e+01 
1.262000e+00 2.048125e-01 9.744213e+01 9.255289e+01 
1.264000e+00 2.048133e-01 9.744213e+01 9.255288e+01 
1.266000e+00 2.048141e-01 9.744213e+01 9.255286e+01 
1.268000e+00 2.048149e-01 9.744214e+01 9.255285e+01 
1.270000e+00 2.048156e-01 9.744214e+01 9.255284e+01 
1.272000e+00 2.048164e-01 9.744214e+01 9.255283e+01 
1.274000e+00 2.048172e-01 9.744214e+01 9.255282e+01 
1.276000e+00 2.048179e-01 9.744215e+01 9.255281e+01 
1.278000e+00 2.048187e-01 9.744215e+01 9.255280e+01 
1.280000e+00 2.048194e-01 9.744215e+01 9.255279e+01 
1.282000e+00 2.048202e-01 9.744215e+01 9.255278e+01 
1.284000e+00 2.048209e-01 9.744216e+01 9.255277e+01 
1.286000e+00 2.048217e-01 9.744216e+01 9.255276e+01 
1.288000e+00 2.048224e-01 9.744216e+01 9.255275e+01 
1.290000e+00 2.048231e-01 9.744216e+01 9.255274e+01 
1.292000e+00 2.048238e-01 9.744217e+01 9.255272e+01 
1.294000e+00 2.048245e-01 9.744217e+01 9.255271e+01 
1.296000e+00 2.048253e-01 9.744217e+01 9.255270e+01 
1.298000e+00 2.048260e-01 9.744217e+01 9.255269e+01 
1.300000e+00 2.048267e-01 9.744218e+01 9.255268e+01 
1.302000e+00 2.048274e-01 9.744218e+01 9.255267e+01 
1.304000e+00 2.048281e-01 9.744218e+01 9.255266e+01 
1.306000e+00 2.048288e-01 9.744218e+01 9.255265e+01 
1.308000e+00 2.048294e-01 9.744219e+01 9.255264e+01 
1.310000e+00 2.048301e-01 9.744219e+01 9.255264e+01 
1.312000e+00 2.048308e-01 9.744219e+01 9.255263e+01 
1.314000e+00 2.048314e-01 9.744219e+01 9.255262e+01 
1.316000e+00 2.048321e-01 9.744220e+01 9.255261e+01 
1.318000e+00 2.048328e-01 9.744220e+01 9.255260e+01 
1.320000e+00 2.048334e-01 9.744220e+01 9.255259e+01 
1.322000e+00 2.048341e-01 9.744220e+01 9.255258e+01 
1.324000e+00 2.048347e-01 9.744220e+01 9.255257e+01 
1.326000e+00 2.048354e-01 9.744221e+01 9.255256e+01 
1.328000e+00 2.048360e-01 9.744221e+01 9.255255e+01 
1.330000e+00 2.048367e-01 9.744221e+01 9.255254e+01 
1.332000e+00 2.048373e-01 9.744221e+01 9.255253e+01 
1.334000e+00 2.048379e-01 9.744222e+01 9.255252e+01 
1.336000e+00 2.048385e-01 9.744222e+01 9.255251e+01 
1.338000e+00 2.048391e-01 9.744222e+01 9.255251e+01 
1.340000e+00 2.048398e-01 9.744222e+01 9.255250e+01 
1.342000e+00 2.048404e-01 9.744222e+01 9.255249e+01 
1.344000e+00 2.048410e-01 9.744222e+01 9.255248e+01 
1.346000e+00 2.048416e-01 9.744223e+01 9.255247e+01 
1.348000e+00 2.048422e-01 9.744223e+01 9.255246e+01 
1.350000e+00 2.048428e-01 9.744223e+01 9.255245e+01 
1.352000e+00 2.048434e-01 9.744223e+01 9.255244e+01 
1.354000e+00 2.048439e-01 9.744223e+01 9.255244e+01 
1.356000e+00 2.048445e-01 9.744224e+01 9.255243e+01 
1.358000e+00 2.048451e-01 9.744224e+01 9.255242e+01 
1.360000e+00 2.048457e-01 9.744224e+01 9.255241e+01 
1.362000e+00 2.048463e-01 9.744224e+01 9.255240e+01 
1.364000e+00 2.048468e-01 9.744224e+01 9.255239e+01 
1.366000e+00 2.048474e-01 9.744225e+01 9.255239e+01 
1.368000e+00 2.048480e-01 9.744225e+01 9.255238e+01 
1.370000e+00 2.048485e-01 9.744225e+01 9.255237e+01 
1.372000e+00 2.048491e-01 9.744225e+01 9.255236e+01 
1.374000e+00 2.048496e-01 9.744225e+01 9.255235e+01 
1.376000e+00 2.048502e-01 9.744226e+01 9.255235e+01 
1.378000e+00 2.048507e-01 9.744226e+01 9.255234e+01 
1.380000e+00 2.048513e-01 9.744226e+01 9.255233e+01 
1.382000e+00 2.048518e-01 9.744226e+01 9.255232e+01 
1.384000e+00 2.048523e-01 9.744226e+01 9.255232e+01 
1.386000e+00 2.048528e-01 9.744226e+01 9.255231e+01 
1.388000e+00 2.048534e-01 9.744227e+01 9.255230e+01 
1.390000e+00 2.048539e-01 9.744227e+01 9.255229e+01 
1.392000e+00 2.048544e-01 9.744227e+01 9.255229e+01 
1.394000e+00 2.048549e-01 9.744227e+01 9.255228e+01 
1.396000e+00 2.048554e-01 9.744227e+01 9.255227e+01 
1.398000e+00 2.048560e-01 9.744227e+01 9.255226e+01 
1.400000e+00 2.048565e-01 9.744228e+01 9.255226e+01 
1.402000e+00 2.048570e-01 9.744228e+01 9.255225e+01 
1.404000e+00 2.048575e-01 9.744228e+01 9.255224e+01 
1.406000e+00 2.048580e-01 9.744228e+01 9.255223e+01 
1.408000e+00 2.048585e-01 9.744228e+01 9.255223e+01 
1.410000e+00 2.048589e-01 9.744228e+01 9.255222e+01 
1.412000e+00 2.048594e-01 9.744228e+01 9.255221e+01 
1.414000e+00 2.048599e-01 9.744229e+01 9.255221e+01 
1.416000e+00 2.048604e-01 9.744229e+01 9.255220e+01 
1.418000e+00 2.048609e-01 9.744229e+01 9.255219e+01 
1.420000e+00 2.048613e-01 9.744229e+01 9.255218e+01 
1.422000e+00 2.048618e-01 9.744229e+01 9.255218e+01 
1.424000e+00 2.048623e-01 9.744229e+01 9.255217e+01 
1.426000e+00 2.048628e-01 9.744230e+01 9.255216e+01 
1.428000e+00 2.048632e-01 9.744230e+01 9.255216e+01 
1.430000e+00 2.048637e-01 9.744230e+01 9.255215e+01 
1.432000e+00 2.048641e-01 9.744230e+01 9.255214e+01 
1.434000e+00 2.048646e-01 9.744230e+01 9.255214e+01 
1.436000e+00 2.048650e-01 9.744230e+01 9.255213e+01 
1.438000e+00 2.048655e-01 9.744230e+01 9.255212e+01 
1.440000e+00 2.048659e-01 9.744230e+01 9.255212e+01 
1.442000e+00 2.048664e-01 9.744231e+01 9.255211e+01 
1.444000e+00 2.048668e-01 9.744231e+01 9.255210e+01 
1.446000e+00 2.048673e-01 9.744231e+01 9.255210e+01 
1.448000e+00 2.048677e-01 9.744231e+01 9.255209e+01 
1.450000e+00 2.048681e-01 9.744231e+01 9.255209e+01 
1.452000e+00 2.048686e-01 9.744231e+01 9.255208e+01 
1.454000e+00 2.048690e-01 9.744231e+01 9.255207e+01 
1.456000e+00 2.048694e-01 9.744232e+01 9.255207e+01 
1.458000e+00 2.048698e-01 9.744232e+01 9.255206e+01 
1.460000e+00 2.048703e-01 9.744232e+01 9.255205e+01 
1.462000e+00 2.048707e-01 9.744232e+01 9.255205e+01 
1.464000e+00 2.048711e-01 9.744232e+01 9.255204e+01 
1.466000e+00 2.048715e-01 9.744232e+01 9.255204e+01 
1.468000e+00 2.048719e-01 9.744232e+01 9.255203e+01 
1.470000e+00 2.048723e-01 9.744232e+01 9.255202e+01 
1.472000e+00 2.048727e-01 9.744233e+01 9.255202e+01 
1.474000e+00 2.048731e-01 9.744233e+01 9.255201e+01 
1.476000e+00 2.048735e-01 9.744233e+01 9.255201e+01 
1.478000e+00 2.048739e-01 9.744233e+01 9.255200e+01 
1.480000e+00 2.048743e-01 9.744233e+01 9.255200e+01 
1.482000e+00 2.048747e-01 9.744233e+01 9.255199e+01 
1.484000e+00 2.048751e-01 9.744233e+01 9.255198e+01 
1.486000e+00 2.048755e-01 9.744233e+01 9.255198e+01 
1.488000e+00 2.048759e-01 9.744234e+01 9.255197e+01 
1.490000e+00 2.048763e-01 9.744234e+01 9.255197e+01 
1.492000e+00 2.048766e-01 9.744234e+01 9.255196e+01 
1.494000e+00 2.048770e-01 9.744234e+01 9.255196e+01 
1.496000e+00 2.048774e-01 9.744234e+01 9.255195e+01 
1.498000e+00 2.048777e-01 9.744234e+01 9.255195e+01 
1.500000e+00 2.048781e-01 9.744234e+01 9.255194e+01 
1.502000e+00 2.048785e-01 9.744234e+01 9.255193e+01 
1.504000e+00 2.048789e-01 9.744234e+01 9.255193e+01 
1.506000e+00 2.048792e-01 9.744235e+01 9.255192e+01 
1.508000e+00 2.048796e-01 9.744235e+01 9.255192e+01 
1.510000e+00 2.048799e-01 9.744235e+01 9.255191e+01 
1.512000e+00 2.048803e-01 9.744235e+01 9.255191e+01 
1.514000e+00 2.048807e-01 9.744235e+01 9.255190e+01 
1.516000e+00 2.048810e-01 9.744235e+01 9.255190e+01 
1.518000e+00 2.048813e-01 9.744235e+01 9.255189e+01 
1.520000e+00 2.048817e-01 9.744235e+01 9.255189e+01 
1.522000e+00 2.048821e-01 9.744235e+01 9.255188e+01 
1.524000e+00 2.048824e-01 9.744236e+01 9.255188e+01 
1.526000e+00 2.048827e-01 9.744236e+01 9.255187e+01 
1.528000e+00 2.048831e-01 9.744236e+01 9.255187e+01 
1.530000e+00 2.048834e-01 9.744236e+01 9.255186e+01 
1.532000e+00 2.048838e-01 9.744236e+01 9.255186e+01 
1.534000e+00 2.048841e-01 9.744236e+01 9.255185e+01 
1.536000e+00 2.048844e-01 9.744236e+01 9.255185e+01 
1.538000e+00 2.048848e-01 9.744236e+01 9.255184e+01 
1.540000e+00 2.048851e-01 9.744236e+01 9.255184e+01 
1.542000e+00 2.048854e-01 9.744236e+01 9.255183e+01 
1.544000e+00 2.048857e-01 9.744237e+01 9.255183e+01 
1.546000e+00 2.048860e-01 9.744237e+01 9.255182e+01 
1.548000e+00 2.048864e-01 9.744237e+01 9.255182e+01 
1.550000e+00 2.048867e-01 9.744237e+01 9.255181e+01 
1.552000e+00 2.048870e-01 9.744237e+01 9.255181e+01 
1.554000e+00 2.048873e-01 9.744237e+01 9.255181e+01 
1.556000e+00 2.048876e-01 9.744237e+01 9.255180e+01 
1.558000e+00 2.048879e-01 9.744237e+01 9.255180e+01 
1.560000e+00 2.048882e-01 9.744237e+01 9.255179e+01 
1.562000e+00 2.048886e-01 9.744237e+01 9.255179e+01 
1.564000e+00 2.048889e-01 9.744237e+01 9.255178e+01 
1.566000e+00 2.048892e-01 9.744238e+01 9.255178e+01 
1.568000e+00 2.048895e-01 9.744238e+01 9.255177e+01 
1.570000e+00 2.048898e-01 9.744238e+01 9.255177e+01 
1.572000e+00 2.048901e-01 9.744238e+01 9.255177e+01 
1.574000e+00 2.048904e-01 9.744238e+01 9.255176e+01 
1.576000e+00 2.048907e-01 9.744238e+01 9.255176e+01 
1.578000e+00 2.048909e-01 9.744238e+01 9.255175e+01 
1.580000e+00 2.048912e-01 9.744238e+01 9.255175e+01 
1.582000e+00 2.048915e-01 9.744238e+01 9.255174e+01 
1.584000e+00 2.048918e-01 9.744238e+01 9.255174e+01 
1.586000e+00 2.048921e-01 9.744238e+01 9.255174e+01 
1.588000e+00 2.048924e-01 9.744239e+01 9.255173e+01 
1.590000e+00 2.048927e-01 9.744239e+01 9.255173e+01 
1.592000e+00 2.048929e-01 9.744239e+01 9.255172e+01 
1.594000e+00 2.048932e-01 9.744239e+01 9.255172e+01 
1.596000e+00 2.048935e-01 9.744239e+01 9.255172e+01 
1.598000e+00 2.048938e-01 9.744239e+01 9.255171e+01 
1.600000e+00 2.048940e-01 9.744239e+01 9.255171e+01 
1.602000e+00 2.048943e-01 9.744239e+01 9.255170e+01 
1.604000e+00 2.048946e-01 9.744239e+01 9.255170e+01 
1.606000e+00 2.048948e-01 9.744239e+01 9.255170e+01 
1.608000e+00 2.048951e-01 9.744239e+01 9.255169e+01 
1.610000e+00 2.048954e-01 9.744239e+01 9.255169e+01 
1.612000e+00 2.048957e-01 9.744240e+01 9.255168e+01 
1.614000e+00 2.048959e-01 9.744240e+01 9.255168e+01 
1.616000e+00 2.048962e-01 9.744240e+01 9.255168e+01 
1.618000e+00 2.048964e-01 9.744240e+01 9.255167e+01 
1.620000e+00 2.048967e-01 9.744240e+01 9.255167e+01 
1.622000e+00 2.048969e-01 9.744240e+01 9.255166e+01 
1.624000e+00 2.048972e-01 9.744240e+01 9.255166e+01 
1.626000e+00 2.048975e-01 9.744240e+01 9.255166e+01 
1.628000e+00 2.048977e-01 9.744240e+01 9.255165e+01 
1.630000e+00 2.048979e-01 9.744240e+01 9.255165e+01 
1.632000e+00 2.048982e-01 9.744240e+01 9.255165e+01 
1.634000e+00 2.048985e-01 9.744240e+01 9.255164e+01 
1.636000e+00 2.048987e-01 9.744240e+01 9.255164e+01 
1.638000e+00 2.048989e-01 9.744240e+01 9.255164e+01 
1.640000e+00 2.048992e-01 9.744241e+01 9.255163e+01 
1.642000e+00 2.048994e-01 9.744241e+01 9.255163e+01 
1.644000e+00 2.048997e-01 9.744241e+01 9.255162e+01 
1.646000e+00 2.048999e-01 9.744241e+01 9.255162e+01 
1.648000e+00 2.049001e-01 9.744241e+01 9.255162e+01 
1.650000e+00 2.049004e-01 9.744241e+01 9.255161e+01 
1.652000e+00 2.049006e-01 9.744241e+01 9.255161e+01 
1.654000e+00 2.049008e-01 9.744241e+01 9.255161e+01 
1.656000e+00 2.049011e-01 9.744241e+01 9.255160e+01 
1.658000e+00 2.049013e-01 9.744241e+01 9.255160e+01 
1.660000e+00 2.049015e-01 9.744241e+01 9.255160e+01 
1.662000e+00 2.049017e-01 9.744241e+01 9.255159e+01 
1.664000e+00 2.049020e-01 9.744241e+01 9.255159e+01 
1.666000e+00 2.049022e-01 9.744241e+01 9.255159e+01 
1.668000e+00 2.049024e-01 9.744241e+01 9.255158e+01 
1.670000e+00 2.049027e-01 9.744242e+01 9.255158e+01 
1.672000e+00 2.049029e-01 9.744242e+01 9.255158e+01 
1.674000e+00 2.049031e-01 9.744242e+01 9.255157e+01 
1.676000e+00 2.049033e-01 9.744242e+01 9.255157e+01 
1.678000e+00 2.049035e-01 9.744242e+01 9.255157e+01 
1.680000e+00 2.049037e-01 9.744242e+01 9.255156e+01 
1.682000e+00 2.049040e-01 9.744242e+01 9.255156e+01 
1.684000e+00 2.049042e-01 9.744242e+01 9.255156e+01 
1.686000e+00 2.049044e-01 9.744242e+01 9.255155e+01 
1.688000e+00 2.049046e-01 9.744242e+01 9.255155e+01 
1.690000e+00 2.049048e-01 9.744242e+01 9.255155e+01 
1.692000e+00 2.049050e-01 9.744242e+01 9.255155e+01 
1.694000e+00 2.049052e-01 9.744242e+01 9.255154e+01 
1.696000e+00 2.049054e-01 9.744242e+01 9.255154e+01 
1.698000e+00 2.049056e-01 9.744242e+01 9.255154e+01 
1.700000e+00 2.049058e-01 9.744243e+01 9.255153e+01 
1.702000e+00 2.049060e-01 9.744243e+01 9.255153e+01 
1.704000e+00 2.049062e-01 9.744243e+01 9.255153e+01 
1.706000e+00 2.049064e-01 9.744243e+01 9.255152e+01 
1.708000e+00 2.049066e-01 9.744243e+01 9.255152e+01 
1.710000e+00 2.049068e-01 9.744243e+01 9.255152e+01 
1.712000e+00 2.049070e-01 9.744243e+01 9.255152e+01 
1.714000e+00 2.049072e-01 9.744243e+01 9.255151e+01 
1.716000e+00 2.049074e-01 9.744243e+01 9.255151e+01 
1.718000e+00 2.049076e-01 9.744243e+01 9.255151e+01 
1.720000e+00 2.049078e-01 9.744243e+01 9.255150e+01 
1.722000e+00 2.049080e-01 9.744243e+01 9.255150e+01 
1.724000e+00 2.049082e-01 9.744243e+01 9.255150e+01 
1.726000e+00 2.049084e-01 9.744243e+01 9.255150e+01 
1.728000e+00 2.049085e-01 9.744243e+01 9.255149e+01 
1.730000e+00 2.049087e-01 9.744243e+01 9.255149e+01 
1.732000e+00 2.049089e-01 9.744243e+01 9.255149e+01 
1.734000e+00 2.049091e-01 9.744243e+01 9.255149e+01 
1.736000e+00 2.049093e-01 9.744243e+01 9.255148e+01 
1.738000e+00 2.049095e-01 9.744244e+01 9.255148e+01 
1.740000e+00 2.049096e-01 9.744244e+01 9.255148e+01 
1.742000e+00 2.049098e-01 9.744244e+01 9.255147e+01 
1.744000e+00 2.049100e-01 9.744244e+01 9.255147e+01 
1.746000e+00 2.049102e-01 9.744244e+01 9.255147e+01 
1.748000e+00 2.049104e-01 9.744244e+01 9.255147e+01 
1.750000e+00 2.049105e-01 9.744244e+01 9.255146e+01 
1.752000e+00 2.049107e-01 9.744244e+01 9.255146e+01 
1.754000e+00 2.049109e-01 9.744244e+01 9.255146e+01 
1.756000e+00 2.049111e-01 9.744244e+01 9.255146e+01 
1.758000e+00 2.049112e-01 9.744244e+01 9.255145e+01 
1.760000e+00 2.049114e-01 9.744244e+01 9.255145e+01 
1.762000e+00 2.049116e-01 9.744244e+01 9.255145e+01 
1.764000e+00 2.049117e-01 9.744244e+01 9.255145e+01 
1.766000e+00 2.049119e-01 9.744244e+01 9.255144e+01 
1.768000e+00 2.049121e-01 9.744244e+01 9.255144e+01 
1.770000e+00 2.049122e-01 9.744244e+01 9.255144e+01 
1.772000e+00 2.049124e-01 9.744244e+01 9.255144e+01 
1.774000e+00 2.049126e-01 9.744244e+01 9.255143e+01 
1.776000e+00 2.049127e-01 9.744244e+01 9.255143e+01 
1.778000e+00 2.049129e-01 9.744245e+01 9.255143e+01 
1.780000e+00 2.049130e-01 9.744245e+01 9.255143e+01 
1.782000e+00 2.049132e-01 9.744245e+01 9.255142e+01 
1.784000e+00 2.049134e-01 9.744245e+01 9.255142e+01 
1.786000e+00 2.049135e-01 9.744245e+01 9.255142e+01 
1.788000e+00 2.049137e-01 9.744245e+01 9.255142e+01 
1.790000e+00 2.049138e-01 9.744245e+01 9.255142e+01 
1.792000e+00 2.049140e-01 9.744245e+01 9.255141e+01 
1.794000e+00 2.049141e-01 9.744245e+01 9.255141e+01 
1.796000e+00 2.049143e-01 9.744245e+01 9.255141e+01 
1.798000e+00 2.049144e-01 9.744245e+01 9.255141e+01 
1.800000e+00 2.049146e-01 9.744245e+01 9.255140e+01 
1.802000e+00 2.049148e-01 9.744245e+01 9.255140e+01 
1.804000e+00 2.049149e-01 9.744245e+01 9.255140e+01 
1.806000e+00 2.049150e-01 9.744245e+01 9.255140e+01 
1.808000e+00 2.049152e-01 9.744245e+01 9.255140e+01 
1.810000e+00 2.049153e-01 9.744245e+01 9.255139e+01 
1.812000e+00 2.049155e-01 9.744245e+01 9.255139e+01 
1.814000e+00 2.049156e-01 9.744245e+01 9.255139e+01 
1.816000e+00 2.049158e-01 9.744245e+01 9.255139e+01 
1.818000e+00 2.049159e-01 9.744245e+01 9.255138e+01 
1.820000e+00 2.049161e-01 9.744245e+01 9.255138e+01 
1.822000e+00 2.049162e-01 9.744245e+01 9.255138e+01 
1.824000e+00 2.049163e-01 9.744245e+01 9.255138e+01 
1.826000e+00 2.049165e-01 9.744246e+01 9.255138e+01 
1.828000e+00 2.049166e-01 9.744246e+01 9.255137e+01 
1.830000e+00 2.049168e-01 9.744246e+01 9.255137e+01 
1.832000e+00 2.049169e-01 9.744246e+01 9.255137e+01 
1.834000e+00 2.049170e-01 9.744246e+01 9.255137e+01 
1.836000e+00 2.049172e-01 9.744246e+01 9.255137e+01 
1.838000e+00 2.049173e-01 9.744246e+01 9.255136e+01 
1.840000e+00 2.049174e-01 9.744246e+01 9.255136e+01 
1.842000e+00 2.049176e-01 9.744246e+01 9.255136e+01 
1.844000e+00 2.049177e-01 9.744246e+01 9.255136e+01 
1.846000e+00 2.049178e-01 9.744246e+01 9.255136e+01 
1.848000e+00 2.049180e-01 9.744246e+01 9.255135e+01 
1.850000e+00 2.049181e-01 9.744246e+01 9.255135e+01 
1.852000e+00 2.049182e-01 9.744246e+01 9.255135e+01 
1.854000e+00 2.049184e-01 9.744246e+01 9.255135e+01 
1.856000e+00 2.049185e-01 9.744246e+01 9.255135e+01 
1.858000e+00 2.049186e-01 9.744246e+01 9.255134e+01 
1.860000e+00 2.049188e-01 9.744246e+01 9.255134e+01 
1.862000e+00 2.049189e-01 9.744246e+01 9.255134e+01 
1.864000e+00 2.049190e-01 9.744246e+01 9.255134e+01 
1.866000e+00 2.049191e-01 9.744246e+01 9.255134e+01 
1.868000e+00 2.049192e-01 9.744246e+01 9.255134e+01 
1.870000e+00 2.049194e-01 9.744246e+01 9.255133e+01 
1.872000e+00 2.049195e-01 9.744246e+01 9.255133e+01 
1.874000e+00 2.049196e-01 9.744246e+01 9.255133e+01 
1.876000e+00 2.049197e-01 9.744246e+01 9.255133e+01 
1.878000e+00 2.049199e-01 9.744246e+01 9.255133e+01 
1.880000e+00 2.049200e-01 9.744247e+01 9.255132e+01 
1.882000e+00 2.049201e-01 9.744247e+01 9.255132e+01 
1.884000e+00 2.049202e-01 9.744247e+01 9.255132e+01 
1.886000e+00 2.049203e-01 9.744247e+01 9.255132e+01 
1.888000e+00 2.049205e-01 9.744247e+01 9.255132e+01 
1.890000e+00 2.049206e-01 9.744247e+01 9.255132e+01 
1.892000e+00 2.049207e-01 9.744247e+01 9.255131e+01 
1.894000e+00 2.049208e-01 9.744247e+01 9.255131e+01 
1.896000e+00 2.049209e-01 9.744247e+01 9.255131e+01 
1.898000e+00 2.049210e-01 9.744247e+01 9.255131e+01 
1.900000e+00 2.049211e-01 9.744247e+01 9.255131e+01 
1.902000e+00 2.049212e-01 9.744247e+01 9.255131e+01 
1.904000e+00 2.049214e-01 9.744247e+01 9.255130e+01 
1.906000e+00 2.049215e-01 9.744247e+01 9.255130e+01 
1.908000e+00 2.049216e-01 9.744247e+01 9.255130e+01 
1.910000e+00 2.049217e-01 9.744247e+01 9.255130e+01 
1.912000e+00 2.049218e-01 9.744247e+01 9.255130e+01 
1.914000e+00 2.049219e-01 9.744247e+01 9.255130e+01 
1.916000e+00 2.049220e-01 9.744247e+01 9.255129e+01 
1.918000e+00 2.049221e-01 9.744247e+01 9.255129e+01 
1.920000e+00 2.049222e-01 9.744247e+01 9.255129e+01 
1.922000e+00 2.049224e-01 9.744247e+01 9.255129e+01 
1.924000e+00 2.049225e-01 9.744247e+01 9.255129e+01 
1.926000e+00 2.049226e-01 9.744247e+01 9.255129e+01 
1.928000e+00 2.049227e-01 9.744247e+01 9.255128e+01 
1.930000e+00 2.049228e-01 9.744247e+01 9.255128e+01 
1.932000e+00 2.049229e-01 9.744247e+01 9.255128e+01 
1.934000e+00 2.049230e-01 9.744247e+01 9.255128e+01 
1.936000e+00 2.049231e-01 9.744247e+01 9.255128e+01 
1.938000e+00 2.049232e-01 9.744247e+01 9.255128e+01 
1.940000e+00 2.049233e-01 9.744247e+01 9.255128e+01 
1.942000e+00 2.049234e-01 9.744247e+01 9.255127e+01 
1.944000e+00 2.049235e-01 9.744247e+01 9.255127e+01 
1.946000e+00 2.049236e-01 9.744248e+01 9.255127e+01 
1.948000e+00 2.049237e-01 9.744248e+01 9.255127e+01 
1.950000e+00 2.049238e-01 9.744248e+01 9.255127e+01 
1.952000e+00 2.049239e-01 9.744248e+01 9.255127e+01 
1.954000e+00 2.049240e-01 9.744248e+01 9.255127e+01 
1.956000e+00 2.049240e-01 9.744248e+01 9.255126e+01 
1.958000e+00 2.049242e-01 9.744248e+01 9.255126e+01 
1.960000e+00 2.049243e-01 9.744248e+01 9.255126e+01 
1.962000e+00 2.049243e-01 9.744248e+01 9.255126e+01 
1.964000e+00 2.049244e-01 9.744248e+01 9.255126e+01 
1.966000e+00 2.049245e-01 9.744248e+01 9.255126e+01 
1.968000e+00 2.049246e-01 9.744248e+01 9.255126e+01 
1.970000e+00 2.049247e-01 9.744248e+01 9.255125e+01 
1.972000e+00 2.049248e-01 9.744248e+01 9.255125e+01 
1.974000e+00 2.049249e-01 9.744248e+01 9.255125e+01 
1.976000e+00 2.049250e-01 9.744248e+01 9.255125e+01 
1.978000e+00 2.049251e-01 9.744248e+01 9.255125e+01 
1.980000e+00 2.049252e-01 9.744248e+01 9.255125e+01 
1.982000e+00 2.049253e-01 9.744248e+01 9.255125e+01 
1.984000e+00 2.049254e-01 9.744248e+01 9.255124e+01 
1.986000e+00 2.049254e-01 9.744248e+01 9.255124e+01 
1.988000e+00 2.049255e-01 9.744248e+01 9.255124e+01 
1.990000e+00 2.049256e-01 9.744248e+01 9.255124e+01 
1.992000e+00 2.049257e-01 9.744248e+01 9.255124e+01 
1.994000e+00 2.049258e-01 9.744248e+01 9.255124e+01 
1.996000e+00 2.049259e-01 9.744248e+01 9.255124e+01 
1.998000e+00 2.049259e-01 9.744248e+01 9.255124e+01 
2.000000e+00 2.049260e-01 9.744248e+01 9.255123e+01 
2.002000e+00 2.049261e-01 9.744248e+01 9.255123e+01 
2.004000e+00 2.049262e-01 9.744248e+01 9.255123e+01 
2.006000e+00 2.049263e-01 9.744248e+01 9.255123e+01 
2.008000e+00 2.049264e-01 9.744248e+01 9.255123e+01 
2.010000e+00 2.049265e-01 9.744248e+01 9.255123e+01 
2.012000e+00 2.049265e-01 9.744248e+01 9.255123e+01 
2.014000e+00 2.049266e-01 9.744248e+01 9.255123e+01 
2.016000e+00 2.049267e-01 9.744248e+01 9.255122e+01 
2.018000e+00 2.049268e-01 9.744248e+01 9.255122e+01 
2.020000e+00 2.049269e-01 9.744248e+01 9.255122e+01 
2.022000e+00 2.049269e-01 9.744248e+01 9.255122e+01 
2.024000e+00 2.049270e-01 9.744249e+01 9.255122e+01 
2.026000e+00 2.049271e-01 9.744249e+01 9.255122e+01 
2.028000e+00 2.049272e-01 9.744249e+01 9.255122e+01 
2.030000e+00 2.049273e-01 9.744249e+01 9.255122e+01 
2.032000e+00 2.049273e-01 9.744249e+01 9.255122e+01 
2.034000e+00 2.049274e-01 9.744249e+01 9.255121e+01 
2.036000e+00 2.049275e-01 9.744249e+01 9.255121e+01 
2.038000e+00 2.049276e-01 9.744249e+01 9.255121e+01 
2.040000e+00 2.049276e-01 9.744249e+01 9.255121e+01 
2.042000e+00 2.049277e-01 9.744249e+01 9.255121e+01 
2.044000e+00 2.049278e-01 9.744249e+01 9.255121e+01 
2.046000e+00 2.049279e-01 9.744249e+01 9.255121e+01 
2.048000e+00 2.049279e-01 9.744249e+01 9.255121e+01 
2.050000e+00 2.049280e-01 9.744249e+01 9.255121e+01 
2.052000e+00 2.049281e-01 9.744249e+01 9.255120e+01 
2.054000e+00 2.049282e-01 9.744249e+01 9.255120e+01 
2.056000e+00 2.049282e-01 9.744249e+01 9.255120e+01 
2.058000e+00 2.049283e-01 9.744249e+01 9.255120e+01 
2.060000e+00 2.049284e-01 9.744249e+01 9.255120e+01 
2.062000e+00 2.049284e-01 9.744249e+01 9.255120e+01 
2.064000e+00 2.049285e-01 9.744249e+01 9.255120e+01 
2.066000e+00 2.049286e-01 9.744249e+01 9.255120e+01 
2.068000e+00 2.049286e-01 9.744249e+01 9.255120e+01 
2.070000e+00 2.049287e-01 9.744249e+01 9.255119e+01 
2.072000e+00 2.049288e-01 9.744249e+01 9.255119e+01 
2.074000e+00 2.049289e-01 9.744249e+01 9.255119e+01 
2.076000e+00 2.049289e-01 9.744249e+01 9.255119e+01 
2.078000e+00 2.049290e-01 9.744249e+01 9.255119e+01 
2.080000e+00 2.049291e-01 9.744249e+01 9.255119e+01 
2.082000e+00 2.049291e-01 9.744249e+01 9.255119e+01 
2.084000e+00 2.049292e-01 9.744249e+01 9.255119e+01 
2.086000e+00 2.049293e-01 9.744249e+01 9.255119e+01 
2.088000e+00 2.049293e-01 9.744249e+01 9.255119e+01 
2.090000e+00 2.049294e-01 9.744249e+01 9.255118e+01 
2.092000e+00 2.049295e-01 9.744249e+01 9.255118e+01 
2.094000e+00 2.049295e-01 9.744249e+01 9.255118e+01 
2.096000e+00 2.049296e-01 9.744249e+01 9.255118e+01 
2.098000e+00 2.049296e-01 9.744249e+01 9.255118e+01 
2.100000e+00 2.049297e-01 9.744249e+01 9.255118e+01 
2.102000e+00 2.049298e-01 9.744249e+01 9.255118e+01 
2.104000e+00 2.049298e-01 9.744249e+01 9.255118e+01 
2.106000e+00 2.049299e-01 9.744249e+01 9.255118e+01 
2.108000e+00 2.049300e-01 9.744249e+01 9.255118e+01 
2.110000e+00 2.049300e-01 9.744249e+01 9.255118e+01 
2.112000e+00 2.049301e-01 9.744249e+01 9.255117e+01 
2.114000e+00 2.049302e-01 9.744249e+01 9.255117e+01 
2.116000e+00 2.049302e-01 9.744249e+01 9.255117e+01 
2.118000e+00 2.049303e-01 9.744249e+01 9.255117e+01 
2.120000e+00 2.049303e-01 9.744249e+01 9.255117e+01 
2.122000e+00 2.049304e-01 9.744249e+01 9.255117e+01 
2.124000e+00 2.049304e-01 9.744249e+01 9.255117e+01 
2.126000e+00 2.049305e-01 9.744249e+01 9.255117e+01 
2.128000e+00 2.049306e-01 9.744249e+01 9.255117e+01 
2.130000e+00 2.049306e-01 9.744249e+01 9.255117e+01 
2.132000e+00 2.049307e-01 9.744250e+01 9.255117e+01 
2.134000e+00 2.049307e-01 9.744250e+01 9.255116e+01 
2.136000e+00 2.049308e-01 9.744250e+01 9.255116e+01 
2.138000e+00 2.049309e-01 9.744250e+01 9.255116e+01 
2.140000e+00 2.049309e-01 9.744250e+01 9.255116e+01 
2.142000e+00 2.049310e-01 9.744250e+01 9.255116e+01 
2.144000e+00 2.049310e-01 9.744250e+01 9.255116e+01 
2.146000e+00 2.049311e-01 9.744250e+01 9.255116e+01 
2.148000e+00 2.049311e-01 9.744250e+01 9.255116e+01 
2.150000e+00 2.049312e-01 9.744250e+01 9.255116e+01 
2.152000e+00 2.049313e-01 9.744250e+01 9.255116e+01 
2.154000e+00 2.049313e-01 9.744250e+01 9.255116e+01 
2.156000e+00 2.049314e-01 9.744250e+01 9.255116e+01 
2.158000e+00 2.049314e-01 9.744250e+01 9.255115e+01 
2.160000e+00 2.049315e-01 9.744250e+01 9.255115e+01 
2.162000e+00 2.049315e-01 9.744250e+01 9.255115e+01 
2.164000e+00 2.049316e-01 9.744250e+01 9.255115e+01 
2.166000e+00 2.049316e-01 9.744250e+01 9.255115e+01 
2.168000e+00 2.049317e-01 9.744250e+01 9.255115e+01 
2.170000e+00 2.049317e-01 9.744250e+01 9.255115e+01 
2.172000e+00 2.049318e-01 9.744250e+01 9.255115e+01 
2.174000e+00 2.049318e-01 9.744250e+01 9.255115e+01 
2.176000e+00 2.049319e-01 9.744250e+01 9.255115e+01 
2.178000e+00 2.049319e-01 9.744250e+01 9.255115e+01 
2.180000e+00 2.049320e-01 9.744250e+01 9.255115e+01 
2.182000e+00 2.049320e-01 9.744250e+01 9.255115e+01 
2.184000e+00 2.049321e-01 9.744250e+01 9.255114e+01 
2.186000e+00 2.049321e-01 9.744250e+01 9.255114e+01 
2.188000e+00 2.049322e-01 9.744250e+01 9.255114e+01 
2.190000e+00 2.049322e-01 9.744250e+01 9.255114e+01 
2.192000e+00 2.049323e-01 9.744250e+01 9.255114e+01 
2.194000e+00 2.049323e-01 9.744250e+01 9.255114e+01 
2.196000e+00 2.049324e-01 9.744250e+01 9.255114e+01 
2.198000e+00 2.049324e-01 9.744250e+01 9.255114e+01 
2.200000e+00 2.049325e-01 9.744250e+01 9.255114e+01 
2.202000e+00 2.049325e-01 9.744250e+01 9.255114e+01 
2.204000e+00 2.049326e-01 9.744250e+01 9.255114e+01 
2.206000e+00 2.049326e-01 9.744250e+01 9.255114e+01 
2.208000e+00 2.049327e-01 9.744250e+01 9.255114e+01 
2.210000e+00 2.049327e-01 9.744250e+01 9.255114e+01 
2.212000e+00 2.049328e-01 9.744250e+01 9.255113e+01 
2.214000e+00 2.049328e-01 9.744250e+01 9.255113e+01 
2.216000e+00 2.049328e-01 9.744250e+01 9.255113e+01 
2.218000e+00 2.049329e-01 9.744250e+01 9.255113e+01 
2.220000e+00 2.049329e-01 9.744250e+01 9.255113e+01 
2.222000e+00 2.049330e-01 9.744250e+01 9.255113e+01 
2.224000e+00 2.049330e-01 9.744250e+01 9.255113e+01 
2.226000e+00 2.049331e-01 9.744250e+01 9.255113e+01 
2.228000e+00 2.049331e-01 9.744250e+01 9.255113e+01 
2.230000e+00 2.049332e-01 9.744250e+01 9.255113e+01 
2.232000e+00 2.049332e-01 9.744250e+01 9.255113e+01 
2.234000e+00 2.049333e-01 9.744250e+01 9.255113e+01 
2.236000e+00 2.049333e-01 9.744250e+01 9.255113e+01 
2.238000e+00 2.049333e-01 9.744250e+01 9.255113e+01 
2.240000e+00 2.049334e-01 9.744250e+01 9.255113e+01 
2.242000e+00 2.049334e-01 9.744250e+01 9.255112e+01 
2.244000e+00 2.049335e-01 9.744250e+01 9.255112e+01 
2.246000e+00 2.049335e-01 9.744250e+01 9.255112e+01 
2.248000e+00 2.049335e-01 9.744250e+01 9.255112e+01 
2.250000e+00 2.049336e-01 9.744250e+01 9.255112e+01 
2.252000e+00 2.049336e-01 9.744250e+01 9.255112e+01 
2.254000e+00 2.049337e-01 9.744250e+01 9.255112e+01 
2.256000e+00 2.049337e-01 9.744250e+01 9.255112e+01 
2.258000e+00 2.049337e-01 9.744250e+01 9.255112e+01 
2.260000e+00 2.049338e-01 9.744250e+01 9.255112e+01 
2.262000e+00 2.049338e-01 9.744250e+01 9.255112e+01 
2.264000e+00 2.049339e-01 9.744250e+01 9.255112e+01 
2.266000e+00 2.049339e-01 9.744250e+01 9.255112e+01 
2.268000e+00 2.049340e-01 9.744250e+01 9.255112e+01 
2.270000e+00 2.049340e-01 9.744250e+01 9.255112e+01 
2.272000e+00 2.049340e-01 9.744250e+01 9.255112e+01 
2.274000e+00 2.049341e-01 9.744250e+01 9.255112e+01 
2.276000e+00 2.049341e-01 9.744250e+01 9.255111e+01 
2.278000e+00 2.049341e-01 9.744250e+01 9.255111e+01 
2.280000e+00 2.049342e-01 9.744250e+01 9.255111e+01 
2.282000e+00 2.049342e-01 9.744251e+01 9.255111e+01 
2.284000e+00 2.049343e-01 9.744250e+01 9.255111e+01 
2.286000e+00 2.049343e-01 9.744250e+01 9.255111e+01 
2.288000e+00 2.049343e-01 9.744251e+01 9.255111e+01 
2.290000e+00 2.049344e-01 9.744251e+01 9.255111e+01 
2.292000e+00 2.049344e-01 9.744251e+01 9.255111e+01 
2.294000e+00 2.049344e-01 9.744251e+01 9.255111e+01 
2.296000e+00 2.049345e-01 9.744251e+01 9.255111e+01 
2.298000e+00 2.049345e-01 9.744251e+01 9.255111e+01 
2.300000e+00 2.049345e-01 9.744251e+01 9.255111e+01 
2.302000e+00 2.049346e-01 9.744251e+01 9.255111e+01 
2.304000e+00 2.049346e-01 9.744251e+01 9.255111e+01 
2.306000e+00 2.049347e-01 9.744251e+01 9.255111e+01 
2.308000e+00 2.049347e-01 9.744251e+01 9.255111e+01 
2.310000e+00 2.049347e-01 9.744251e+01 9.255111e+01 
2.312000e+00 2.049348e-01 9.744251e+01 9.255110e+01 
2.314000e+00 2.049348e-01 9.744251e+01 9.255110e+01 
2.316000e+00 2.049348e-01 9.744251e+01 9.255110e+01 
2.318000e+00 2.049349e-01 9.744251e+01 9.255110e+01 
2.320000e+00 2.049349e-01 9.744251e+01 9.255110e+01 
2.322000e+00 2.049349e-01 9.744251e+01 9.255110e+01 
2.324000e+00 2.049350e-01 9.744251e+01 9.255110e+01 
2.326000e+00 2.049350e-01 9.744251e+01 9.255110e+01 
2.328000e+00 2.049350e-01 9.744251e+01 9.255110e+01 
2.330000e+00 2.049351e-01 9.744251e+01 9.255110e+01 
2.332000e+00 2.049351e-01 9.744251e+01 9.255110e+01 
2.334000e+00 2.049351e-01 9.744251e+01 9.255110e+01 
2.336000e+00 2.049352e-01 9.744251e+01 9.255110e+01 
2.338000e+00 2.049352e-01 9.744251e+01 9.255110e+01 
2.340000e+00 2.049352e-01 9.744251e+01 9.255110e+01 
2.342000e+00 2.049353e-01 9.744251e+01 9.255110e+01 
2.344000e+00 2.049353e-01 9.744251e+01 9.255110e+01 
2.346000e+00 2.049353e-01 9.744251e+01 9.255110e+01 
2.348000e+00 2.049354e-01 9.744251e+01 9.255110e+01 
2.350000e+00 2.049354e-01 9.744251e+01 9.255110e+01 
2.352000e+00 2.049354e-01 9.744251e+01 9.255109e+01 
2.354000e+00 2.049354e-01 9.744251e+01 9.255109e+01 
2.356000e+00 2.049355e-01 9.744251e+01 9.255109e+01 
2.358000e+00 2.049355e-01 9.744251e+01 9.255109e+01 
2.360000e+00 2.049355e-01 9.744251e+01 9.255109e+01 
2.362000e+00 2.049356e-01 9.744251e+01 9.255109e+01 
2.364000e+00 2.049356e-01 9.744251e+01 9.255109e+01 
2.366000e+00 2.049356e-01 9.744251e+01 9.255109e+01 
2.368000e+00 2.049357e-01 9.744251e+01 9.255109e+01 
2.370000e+00 2.049357e-01 9.744251e+01 9.255109e+01 
2.372000e+00 2.049357e-01 9.744251e+01 9.255109e+01 
2.374000e+00 2.049357e-01 9.744251e+01 9.255109e+01 
2.376000e+00 2.049358e-01 9.744251e+01 9.255109e+01 
2.378000e+00 2.049358e-01 9.744251e+01 9.255109e+01 
2.380000e+00 2.049358e-01 9.744251e+01 9.255109e+01 
2.382000e+00 2.049359e-01 9.744251e+01 9.255109e+01 
2.384000e+00 2.049359e-01 9.744251e+01 9.255109e+01 
2.386000e+00 2.049359e-01 9.744251e+01 9.255109e+01 
2.388000e+00 2.049359e-01 9.744251e+01 9.255109e+01 
2.390000e+00 2.049360e-01 9.744251e+01 9.255109e+01 
2.392000e+00 2.049360e-01 9.744251e+01 9.255109e+01 
2.394000e+00 2.049360e-01 9.744251e+01 9.255109e+01 
2.396000e+00 2.049361e-01 9.744251e+01 9.255109e+01 
2.398000e+00 2.049361e-01 9.744251e+01 9.255108e+01 
2.400000e+00 2.049361e-01 9.744251e+01 9.255108e+01 
2.402000e+00 2.049361e-01 9.744251e+01 9.255108e+01 
2.404000e+00 2.049362e-01 9.744251e+01 9.255108e+01 
2.406000e+00 2.049362e-01 9.744251e+01 9.255108e+01 
2.408000e+00 2.049362e-01 9.744251e+01 9.255108e+01 
2.410000e+00 2.049362e-01 9.744251e+01 9.255108e+01 
2.412000e+00 2.049363e-01 9.744251e+01 9.255108e+01 
2.414000e+00 2.049363e-01 9.744251e+01 9.255108e+01 
2.416000e+00 2.049363e-01 9.744251e+01 9.255108e+01 
2.418000e+00 2.049363e-01 9.744251e+01 9.255108e+01 
2.420000e+00 2.049364e-01 9.744251e+01 9.255108e+01 
2.422000e+00 2.049364e-01 9.744251e+01 9.255108e+01 
2.424000e+00 2.049364e-01 9.744251e+01 9.255108e+01 
2.426000e+00 2.049364e-01 9.744251e+01 9.255108e+01 
2.428000e+00 2.049365e-01 9.744251e+01 9.255108e+01 
2.430000e+00 2.049365e-01 9.744251e+01 9.255108e+01 
2.432000e+00 2.049365e-01 9.744251e+01 9.255108e+01 
2.434000e+00 2.049365e-01 9.744251e+01 9.255108e+01 
2.436000e+00 2.049366e-01 9.744251e+01 9.255108e+01 
2.438000e+00 2.049366e-01 9.744251e+01 9.255108e+01 
2.440000e+00 2.049366e-01 9.744251e+01 9.255108e+01 
2.442000e+00 2.049366e-01 9.744251e+01 9.255108e+01 
2.444000e+00 2.049367e-01 9.744251e+01 9.255108e+01 
2.446000e+00 2.049367e-01 9.744251e+01 9.255108e+01 
2.448000e+00 2.049367e-01 9.744251e+01 9.255108e+01 
2.450000e+00 2.049367e-01 9.744251e+01 9.255108e+01 
2.452000e+00 2.049368e-01 9.744251e+01 9.255107e+01 
2.454000e+00 2.049368e-01 9.744251e+01 9.255107e+01 
2.456000e+00 2.049368e-01 9.744251e+01 9.255107e+01 
2.458000e+00 2.049368e-01 9.744251e+01 9.255107e+01 
2.460000e+00 2.049369e-01 9.744251e+01 9.255107e+01 
2.462000e+00 2.049369e-01 9.744251e+01 9.255107e+01 
2.464000e+00 2.049369e-01 9.744251e+01 9.255107e+01 
2.466000e+00 2.049369e-01 9.744251e+01 9.255107e+01 
2.468000e+00 2.049370e-01 9.744251e+01 9.255107e+01 
2.470000e+00 2.049370e-01 9.744251e+01 9.255107e+01 
2.472000e+00 2.049370e-01 9.744251e+01 9.255107e+01 
2.474000e+00 2.049370e-01 9.744251e+01 9.255107e+01 
2.476000e+00 2.049370e-01 9.744251e+01 9.255107e+01 
2.478000e+00 2.049371e-01 9.744251e+01 9.255107e+01 
2.480000e+00 2.049371e-01 9.744251e+01 9.255107e+01 
2.482000e+00 2.049371e-01 9.744251e+01 9.255107e+01 
2.484000e+00 2.049371e-01 9.744251e+01 9.255107e+01 
2.486000e+00 2.049371e-01 9.744251e+01 9.255107e+01 
2.488000e+00 2.049372e-01 9.744251e+01 9.255107e+01 
2.490000e+00 2.049372e-01 9.744251e+01 9.255107e+01 
2.492000e+00 2.049372e-01 9.744251e+01 9.255107e+01 
2.494000e+00 2.049372e-01 9.744251e+01 9.255107e+01 
2.496000e+00 2.049372e-01 9.744251e+01 9.255107e+01 
2.498000e+00 2.049373e-01 9.744251e+01 9.255107e+01 
2.500000e+00 2.049373e-01 9.744251e+01 9.255107e+01 


==> anc/Fig10/VOFDropTimeSeriesTheta95Ca015.dat <==
2.000000e-03 5.221600e-03 9.543529e+01 9.456729e+01 
4.000000e-03 1.033921e-02 9.556505e+01 9.444981e+01 
6.000000e-03 1.530489e-02 9.565275e+01 9.436377e+01 
8.000000e-03 2.015421e-02 9.572139e+01 9.429120e+01 
1.000000e-02 2.489799e-02 9.578340e+01 9.422506e+01 
1.200000e-02 2.954160e-02 9.584239e+01 9.416236e+01 
1.400000e-02 3.409235e-02 9.589997e+01 9.411148e+01 
1.600000e-02 3.855381e-02 9.595657e+01 9.405361e+01 
1.800000e-02 4.293274e-02 9.601125e+01 9.400550e+01 
2.000000e-02 4.723481e-02 9.606297e+01 9.396463e+01 
2.200000e-02 5.146594e-02 9.610817e+01 9.392121e+01 
2.400000e-02 5.561496e-02 9.615793e+01 9.387775e+01 
2.600000e-02 5.970073e-02 9.619153e+01 9.383288e+01 
2.800000e-02 6.372010e-02 9.622780e+01 9.378749e+01 
3.000000e-02 6.767005e-02 9.626644e+01 9.374091e+01 
3.200000e-02 7.154769e-02 9.630709e+01 9.369352e+01 
3.400000e-02 7.535319e-02 9.634939e+01 9.365219e+01 
3.600000e-02 7.909287e-02 9.639274e+01 9.360749e+01 
3.800000e-02 8.276856e-02 9.643646e+01 9.357327e+01 
4.000000e-02 8.638081e-02 9.648069e+01 9.353806e+01 
4.200000e-02 8.993030e-02 9.652550e+01 9.350831e+01 
4.400000e-02 9.342496e-02 9.655862e+01 9.347610e+01 
4.600000e-02 9.685490e-02 9.660378e+01 9.344122e+01 
4.800000e-02 1.002368e-01 9.662155e+01 9.340624e+01 
5.000000e-02 1.035726e-01 9.664343e+01 9.337035e+01 
5.200000e-02 1.068566e-01 9.666915e+01 9.333275e+01 
5.400000e-02 1.100857e-01 9.669773e+01 9.329419e+01 
5.600000e-02 1.132570e-01 9.672866e+01 9.325568e+01 
5.800000e-02 1.163688e-01 9.676131e+01 9.321713e+01 
6.000000e-02 1.194278e-01 9.679533e+01 9.319050e+01 
6.200000e-02 1.224305e-01 9.683009e+01 9.314575e+01 
6.400000e-02 1.253912e-01 9.686487e+01 9.312905e+01 
6.600000e-02 1.283028e-01 9.690013e+01 9.310213e+01 
6.800000e-02 1.311624e-01 9.693603e+01 9.307520e+01 
7.000000e-02 1.339709e-01 9.697227e+01 9.304998e+01 
7.200000e-02 1.367367e-01 9.700422e+01 9.302979e+01 
7.400000e-02 1.394504e-01 9.703736e+01 9.300268e+01 
7.600000e-02 1.421300e-01 9.704407e+01 9.297445e+01 
7.800000e-02 1.447776e-01 9.705546e+01 9.294605e+01 
8.000000e-02 1.473896e-01 9.707061e+01 9.291826e+01 
8.200000e-02 1.499634e-01 9.708906e+01 9.288943e+01 
8.400000e-02 1.524952e-01 9.710971e+01 9.285932e+01 
8.600000e-02 1.549825e-01 9.713226e+01 9.282877e+01 
8.800000e-02 1.574236e-01 9.715640e+01 9.279831e+01 
9.000000e-02 1.598172e-01 9.718207e+01 9.276899e+01 
9.200000e-02 1.621730e-01 9.720823e+01 9.275020e+01 
9.400000e-02 1.644885e-01 9.723466e+01 9.271758e+01 
9.600000e-02 1.667669e-01 9.726120e+01 9.270441e+01 
9.800000e-02 1.690241e-01 9.728757e+01 9.269120e+01 
1.000000e-01 1.712420e-01 9.731438e+01 9.267095e+01 
1.020000e-01 1.734201e-01 9.734161e+01 9.265010e+01 
1.040000e-01 1.755583e-01 9.736909e+01 9.262972e+01 
1.060000e-01 1.776568e-01 9.739707e+01 9.261026e+01 
1.080000e-01 1.797180e-01 9.742510e+01 9.259832e+01 
1.100000e-01 1.817446e-01 9.744823e+01 9.258047e+01 
1.120000e-01 1.837471e-01 9.745072e+01 9.256042e+01 
1.140000e-01 1.857317e-01 9.745421e+01 9.253995e+01 
1.160000e-01 1.876937e-01 9.746024e+01 9.251897e+01 
1.180000e-01 1.896308e-01 9.746925e+01 9.249769e+01 
1.200000e-01 1.915405e-01 9.748058e+01 9.247622e+01 
1.220000e-01 1.934208e-01 9.749466e+01 9.245465e+01 
1.240000e-01 1.952721e-01 9.750910e+01 9.243570e+01 
1.260000e-01 1.970930e-01 9.752452e+01 9.241474e+01 
1.280000e-01 1.988817e-01 9.754104e+01 9.239355e+01 
1.300000e-01 2.006370e-01 9.755851e+01 9.237262e+01 
1.320000e-01 2.023591e-01 9.757665e+01 9.235318e+01 
1.340000e-01 2.040508e-01 9.759598e+01 9.233981e+01 
1.360000e-01 2.057167e-01 9.761485e+01 9.232009e+01 
1.380000e-01 2.073549e-01 9.763377e+01 9.229673e+01 
1.400000e-01 2.089625e-01 9.765278e+01 9.227265e+01 
1.420000e-01 2.105627e-01 9.767118e+01 9.228780e+01 
1.440000e-01 2.121506e-01 9.768914e+01 9.227890e+01 
1.460000e-01 2.137135e-01 9.770742e+01 9.226657e+01 
1.480000e-01 2.152493e-01 9.772594e+01 9.225232e+01 
1.500000e-01 2.167569e-01 9.774495e+01 9.223757e+01 
1.520000e-01 2.182363e-01 9.776374e+01 9.222292e+01 
1.540000e-01 2.196878e-01 9.778264e+01 9.220863e+01 
1.560000e-01 2.211037e-01 9.781198e+01 9.219479e+01 
1.580000e-01 2.224934e-01 9.782350e+01 9.218155e+01 
1.600000e-01 2.238595e-01 9.783810e+01 9.216965e+01 
1.620000e-01 2.252143e-01 9.784218e+01 9.216600e+01 
1.640000e-01 2.265625e-01 9.783828e+01 9.215394e+01 
1.660000e-01 2.279006e-01 9.783770e+01 9.214103e+01 
1.680000e-01 2.292264e-01 9.783948e+01 9.212786e+01 
1.700000e-01 2.305379e-01 9.784330e+01 9.211453e+01 
1.720000e-01 2.318323e-01 9.785129e+01 9.210110e+01 
1.740000e-01 2.331087e-01 9.785793e+01 9.208754e+01 
1.760000e-01 2.343681e-01 9.786506e+01 9.207478e+01 
1.780000e-01 2.356098e-01 9.787288e+01 9.206157e+01 
1.800000e-01 2.368329e-01 9.788145e+01 9.204835e+01 
1.820000e-01 2.380368e-01 9.789067e+01 9.203522e+01 
1.840000e-01 2.392211e-01 9.790046e+01 9.202224e+01 
1.860000e-01 2.403853e-01 9.791075e+01 9.200943e+01 
1.880000e-01 2.415290e-01 9.792148e+01 9.199687e+01 
1.900000e-01 2.426536e-01 9.793396e+01 9.198790e+01 
1.920000e-01 2.437584e-01 9.794497e+01 9.197658e+01 
1.940000e-01 2.448428e-01 9.795641e+01 9.196558e+01 
1.960000e-01 2.459079e-01 9.796801e+01 9.195538e+01 
1.980000e-01 2.469546e-01 9.797973e+01 9.194564e+01 
2.000000e-01 2.479839e-01 9.799149e+01 9.193480e+01 
2.020000e-01 2.489992e-01 9.800322e+01 9.192350e+01 
2.040000e-01 2.499995e-01 9.801489e+01 9.191119e+01 
2.060000e-01 2.509841e-01 9.802651e+01 9.189853e+01 
2.080000e-01 2.519522e-01 9.803803e+01 9.188605e+01 
2.100000e-01 2.529033e-01 9.804952e+01 9.187392e+01 
2.120000e-01 2.538536e-01 9.806051e+01 9.189731e+01 
2.140000e-01 2.548182e-01 9.807058e+01 9.190311e+01 
2.160000e-01 2.557688e-01 9.808168e+01 9.189668e+01 
2.180000e-01 2.567040e-01 9.809202e+01 9.188770e+01 
2.200000e-01 2.576227e-01 9.810245e+01 9.187799e+01 
2.220000e-01 2.585246e-01 9.811292e+01 9.186816e+01 
2.240000e-01 2.594100e-01 9.812333e+01 9.185894e+01 
2.260000e-01 2.602789e-01 9.813366e+01 9.184957e+01 
2.280000e-01 2.611314e-01 9.814398e+01 9.184038e+01 
2.300000e-01 2.619654e-01 9.815570e+01 9.183141e+01 
2.320000e-01 2.627704e-01 9.818148e+01 9.182335e+01 
2.340000e-01 2.635630e-01 9.818508e+01 9.181585e+01 
2.360000e-01 2.643435e-01 9.818953e+01 9.180793e+01 
2.380000e-01 2.651117e-01 9.819480e+01 9.180018e+01 
2.400000e-01 2.658669e-01 9.820075e+01 9.179263e+01 
2.420000e-01 2.666098e-01 9.820479e+01 9.178531e+01 
2.440000e-01 2.673481e-01 9.820404e+01 9.177835e+01 
2.460000e-01 2.680775e-01 9.820417e+01 9.177162e+01 
2.480000e-01 2.688029e-01 9.820245e+01 9.176521e+01 
2.500000e-01 2.695321e-01 9.820138e+01 9.177029e+01 
2.520000e-01 2.702593e-01 9.820090e+01 9.176553e+01 
2.540000e-01 2.709812e-01 9.820125e+01 9.175968e+01 
2.560000e-01 2.716970e-01 9.820226e+01 9.175345e+01 
2.580000e-01 2.724059e-01 9.820420e+01 9.174706e+01 
2.600000e-01 2.731068e-01 9.820684e+01 9.174056e+01 
2.620000e-01 2.738000e-01 9.820936e+01 9.173407e+01 
2.640000e-01 2.744853e-01 9.821220e+01 9.172766e+01 
2.660000e-01 2.751625e-01 9.821535e+01 9.172132e+01 
2.680000e-01 2.758312e-01 9.821880e+01 9.171507e+01 
2.700000e-01 2.764915e-01 9.822253e+01 9.170891e+01 
2.720000e-01 2.771424e-01 9.822854e+01 9.170285e+01 
2.740000e-01 2.777820e-01 9.823447e+01 9.169676e+01 
2.760000e-01 2.784127e-01 9.823855e+01 9.169073e+01 
2.780000e-01 2.790347e-01 9.824276e+01 9.168483e+01 
2.800000e-01 2.796478e-01 9.824714e+01 9.167906e+01 
2.820000e-01 2.802519e-01 9.825170e+01 9.167340e+01 
2.840000e-01 2.808471e-01 9.825639e+01 9.166786e+01 
2.860000e-01 2.814333e-01 9.826122e+01 9.166243e+01 
2.880000e-01 2.820105e-01 9.826615e+01 9.165711e+01 
2.900000e-01 2.825785e-01 9.827118e+01 9.165190e+01 
2.920000e-01 2.831372e-01 9.827673e+01 9.164678e+01 
2.940000e-01 2.836866e-01 9.828202e+01 9.164175e+01 
2.960000e-01 2.842270e-01 9.828731e+01 9.163685e+01 
2.980000e-01 2.847582e-01 9.829263e+01 9.163208e+01 
3.000000e-01 2.852803e-01 9.829799e+01 9.162743e+01 
3.020000e-01 2.857935e-01 9.830339e+01 9.162289e+01 
3.040000e-01 2.862976e-01 9.830881e+01 9.161848e+01 
3.060000e-01 2.867928e-01 9.831425e+01 9.161419e+01 
3.080000e-01 2.872790e-01 9.831971e+01 9.161004e+01 
3.100000e-01 2.877571e-01 9.832510e+01 9.160688e+01 
3.120000e-01 2.882275e-01 9.833038e+01 9.160367e+01 
3.140000e-01 2.886905e-01 9.833565e+01 9.160082e+01 
3.160000e-01 2.891466e-01 9.834082e+01 9.159805e+01 
3.180000e-01 2.895959e-01 9.834598e+01 9.159531e+01 
3.200000e-01 2.900411e-01 9.835096e+01 9.159596e+01 
3.220000e-01 2.904793e-01 9.835829e+01 9.159424e+01 
3.240000e-01 2.909122e-01 9.836306e+01 9.159181e+01 
3.260000e-01 2.913391e-01 9.836778e+01 9.158884e+01 
3.280000e-01 2.917591e-01 9.837247e+01 9.158279e+01 
3.300000e-01 2.921728e-01 9.837715e+01 9.157688e+01 
3.320000e-01 2.925804e-01 9.838171e+01 9.157122e+01 
3.340000e-01 2.929818e-01 9.838626e+01 9.156559e+01 
3.360000e-01 2.933771e-01 9.839078e+01 9.156008e+01 
3.380000e-01 2.937663e-01 9.839527e+01 9.155470e+01 
3.400000e-01 2.941494e-01 9.839972e+01 9.154946e+01 
3.420000e-01 2.945263e-01 9.840414e+01 9.154444e+01 
3.440000e-01 2.948971e-01 9.840943e+01 9.154062e+01 
3.460000e-01 2.952627e-01 9.841378e+01 9.153678e+01 
3.480000e-01 2.956228e-01 9.841800e+01 9.153299e+01 
3.500000e-01 2.959776e-01 9.842214e+01 9.152926e+01 
3.520000e-01 2.963270e-01 9.842620e+01 9.152563e+01 
3.540000e-01 2.966710e-01 9.843021e+01 9.152209e+01 
3.560000e-01 2.970096e-01 9.843415e+01 9.151867e+01 
3.580000e-01 2.973427e-01 9.843803e+01 9.151536e+01 
3.600000e-01 2.976704e-01 9.844185e+01 9.151217e+01 
3.620000e-01 2.979927e-01 9.844562e+01 9.150910e+01 
3.640000e-01 2.983602e-01 9.844877e+01 9.155521e+01 
3.660000e-01 2.987118e-01 9.845167e+01 9.154653e+01 
3.680000e-01 2.990557e-01 9.845463e+01 9.153997e+01 
3.700000e-01 2.993931e-01 9.845762e+01 9.153457e+01 
3.720000e-01 2.997263e-01 9.845964e+01 9.153467e+01 
3.740000e-01 3.000686e-01 9.846176e+01 9.153825e+01 
3.760000e-01 3.004083e-01 9.846420e+01 9.153637e+01 
3.780000e-01 3.007433e-01 9.846683e+01 9.153250e+01 
3.800000e-01 3.010727e-01 9.846957e+01 9.152790e+01 
3.820000e-01 3.013960e-01 9.847235e+01 9.152305e+01 
3.840000e-01 3.017131e-01 9.847515e+01 9.151818e+01 
3.860000e-01 3.020242e-01 9.847796e+01 9.151338e+01 
3.880000e-01 3.023290e-01 9.848074e+01 9.150869e+01 
3.900000e-01 3.026274e-01 9.848344e+01 9.150413e+01 
3.920000e-01 3.029191e-01 9.848601e+01 9.149971e+01 
3.940000e-01 3.032041e-01 9.848835e+01 9.149541e+01 
3.960000e-01 3.034824e-01 9.849034e+01 9.149125e+01 
3.980000e-01 3.037539e-01 9.849246e+01 9.148721e+01 
4.000000e-01 3.039976e-01 9.851607e+01 9.148306e+01 
4.020000e-01 3.042441e-01 9.851422e+01 9.147894e+01 
4.040000e-01 3.044888e-01 9.851483e+01 9.147500e+01 
4.060000e-01 3.047297e-01 9.851557e+01 9.147124e+01 
4.080000e-01 3.049664e-01 9.851631e+01 9.146764e+01 
4.100000e-01 3.051991e-01 9.851715e+01 9.146417e+01 
4.120000e-01 3.054277e-01 9.851808e+01 9.146084e+01 
4.140000e-01 3.056524e-01 9.851909e+01 9.145762e+01 
4.160000e-01 3.058730e-01 9.852018e+01 9.145452e+01 
4.180000e-01 3.060897e-01 9.852131e+01 9.145153e+01 
4.200000e-01 3.063024e-01 9.852250e+01 9.144864e+01 
4.220000e-01 3.065113e-01 9.852373e+01 9.144585e+01 
4.240000e-01 3.067164e-01 9.852499e+01 9.144315e+01 
4.260000e-01 3.069177e-01 9.852628e+01 9.144054e+01 
4.280000e-01 3.071135e-01 9.852981e+01 9.143797e+01 
4.300000e-01 3.073053e-01 9.853121e+01 9.143542e+01 
4.320000e-01 3.074934e-01 9.853252e+01 9.143297e+01 
4.340000e-01 3.076780e-01 9.853382e+01 9.143063e+01 
4.360000e-01 3.078590e-01 9.853513e+01 9.142837e+01 
4.380000e-01 3.080366e-01 9.853645e+01 9.142619e+01 
4.400000e-01 3.082108e-01 9.853778e+01 9.142408e+01 
4.420000e-01 3.083817e-01 9.853913e+01 9.142204e+01 
4.440000e-01 3.085493e-01 9.854003e+01 9.142006e+01 
4.460000e-01 3.087161e-01 9.853865e+01 9.141817e+01 
4.480000e-01 3.088820e-01 9.853765e+01 9.141640e+01 
4.500000e-01 3.090468e-01 9.853693e+01 9.141472e+01 
4.520000e-01 3.092105e-01 9.853639e+01 9.141313e+01 
4.540000e-01 3.093730e-01 9.853599e+01 9.141163e+01 
4.560000e-01 3.095343e-01 9.853569e+01 9.141021e+01 
4.580000e-01 3.096945e-01 9.853548e+01 9.140886e+01 
4.600000e-01 3.098534e-01 9.853532e+01 9.140759e+01 
4.620000e-01 3.100111e-01 9.853520e+01 9.140639e+01 
4.640000e-01 3.101677e-01 9.853507e+01 9.140525e+01 
4.660000e-01 3.103234e-01 9.853486e+01 9.140418e+01 
4.680000e-01 3.104781e-01 9.853455e+01 9.140316e+01 
4.700000e-01 3.106321e-01 9.853417e+01 9.140221e+01 
4.720000e-01 3.107854e-01 9.853380e+01 9.140131e+01 
4.740000e-01 3.109380e-01 9.853350e+01 9.140046e+01 
4.760000e-01 3.110899e-01 9.853327e+01 9.139967e+01 
4.780000e-01 3.112315e-01 9.854249e+01 9.139871e+01 
4.800000e-01 3.113737e-01 9.854221e+01 9.139775e+01 
4.820000e-01 3.115150e-01 9.854210e+01 9.139687e+01 
4.840000e-01 3.116554e-01 9.854211e+01 9.139606e+01 
4.860000e-01 3.117949e-01 9.854220e+01 9.139531e+01 
4.880000e-01 3.119336e-01 9.854234e+01 9.139461e+01 
4.900000e-01 3.120712e-01 9.854253e+01 9.139395e+01 
4.920000e-01 3.122080e-01 9.854276e+01 9.139333e+01 
4.940000e-01 3.123438e-01 9.854302e+01 9.139274e+01 
4.960000e-01 3.124788e-01 9.854331e+01 9.139219e+01 
4.980000e-01 3.126128e-01 9.854362e+01 9.139167e+01 
5.000000e-01 3.127476e-01 9.854379e+01 9.139304e+01 
5.020000e-01 3.128822e-01 9.854391e+01 9.139312e+01 
5.040000e-01 3.130163e-01 9.854412e+01 9.139297e+01 
5.060000e-01 3.131499e-01 9.854440e+01 9.139273e+01 
5.080000e-01 3.132827e-01 9.854473e+01 9.139242e+01 
5.100000e-01 3.134148e-01 9.854509e+01 9.139207e+01 
5.120000e-01 3.135461e-01 9.854548e+01 9.139170e+01 
5.140000e-01 3.136766e-01 9.854590e+01 9.139132e+01 
5.160000e-01 3.138062e-01 9.854633e+01 9.139094e+01 
5.180000e-01 3.139350e-01 9.854679e+01 9.139057e+01 
5.200000e-01 3.140630e-01 9.854726e+01 9.139020e+01 
5.220000e-01 3.141901e-01 9.854774e+01 9.138983e+01 
5.240000e-01 3.143164e-01 9.854823e+01 9.138947e+01 
5.260000e-01 3.144418e-01 9.854874e+01 9.138912e+01 
5.280000e-01 3.145664e-01 9.854926e+01 9.138876e+01 
5.300000e-01 3.146912e-01 9.854974e+01 9.139074e+01 
5.320000e-01 3.148288e-01 9.854965e+01 9.140209e+01 
5.340000e-01 3.149658e-01 9.854957e+01 9.140288e+01 
5.360000e-01 3.151028e-01 9.854968e+01 9.140277e+01 
5.380000e-01 3.152391e-01 9.854990e+01 9.140225e+01 
5.400000e-01 3.153745e-01 9.855021e+01 9.140153e+01 
5.420000e-01 3.155089e-01 9.855058e+01 9.140070e+01 
5.440000e-01 3.156421e-01 9.855098e+01 9.139983e+01 
5.460000e-01 3.157743e-01 9.855141e+01 9.139895e+01 
5.480000e-01 3.159052e-01 9.855186e+01 9.139807e+01 
5.500000e-01 3.160350e-01 9.855234e+01 9.139721e+01 
5.520000e-01 3.161637e-01 9.855283e+01 9.139637e+01 
5.540000e-01 3.162911e-01 9.855334e+01 9.139554e+01 
5.560000e-01 3.164178e-01 9.855378e+01 9.139525e+01 
5.580000e-01 3.165437e-01 9.855417e+01 9.139465e+01 
5.600000e-01 3.166686e-01 9.855463e+01 9.139400e+01 
5.620000e-01 3.167925e-01 9.855512e+01 9.139334e+01 
5.640000e-01 3.169153e-01 9.855563e+01 9.139268e+01 
5.660000e-01 3.170372e-01 9.855611e+01 9.139206e+01 
5.680000e-01 3.171581e-01 9.855661e+01 9.139142e+01 
5.700000e-01 3.172779e-01 9.855716e+01 9.139078e+01 
5.720000e-01 3.173967e-01 9.855773e+01 9.139014e+01 
5.740000e-01 3.175144e-01 9.855832e+01 9.138950e+01 
5.760000e-01 3.176310e-01 9.855892e+01 9.138888e+01 
5.780000e-01 3.177465e-01 9.855953e+01 9.138827e+01 
5.800000e-01 3.178610e-01 9.856015e+01 9.138767e+01 
5.820000e-01 3.179744e-01 9.856077e+01 9.138709e+01 
5.840000e-01 3.180867e-01 9.856140e+01 9.138651e+01 
5.860000e-01 3.181980e-01 9.856204e+01 9.138594e+01 
5.880000e-01 3.183082e-01 9.856268e+01 9.138539e+01 
5.900000e-01 3.184174e-01 9.856333e+01 9.138484e+01 
5.920000e-01 3.185255e-01 9.856398e+01 9.138431e+01 
5.940000e-01 3.186326e-01 9.856464e+01 9.138378e+01 
5.960000e-01 3.187387e-01 9.856529e+01 9.138327e+01 
5.980000e-01 3.188437e-01 9.856595e+01 9.138276e+01 
6.000000e-01 3.189477e-01 9.856661e+01 9.138226e+01 
6.020000e-01 3.190507e-01 9.856727e+01 9.138177e+01 
6.040000e-01 3.191527e-01 9.856793e+01 9.138129e+01 
6.060000e-01 3.192536e-01 9.856860e+01 9.138081e+01 
6.080000e-01 3.193536e-01 9.856926e+01 9.138034e+01 
6.100000e-01 3.194526e-01 9.856992e+01 9.137988e+01 
6.120000e-01 3.195506e-01 9.857058e+01 9.137943e+01 
6.140000e-01 3.196476e-01 9.857125e+01 9.137898e+01 
6.160000e-01 3.197436e-01 9.857191e+01 9.137854e+01 
6.180000e-01 3.198387e-01 9.857257e+01 9.137810e+01 
6.200000e-01 3.199328e-01 9.857323e+01 9.137767e+01 
6.220000e-01 3.200260e-01 9.857388e+01 9.137725e+01 
6.240000e-01 3.201182e-01 9.857454e+01 9.137683e+01 
6.260000e-01 3.202095e-01 9.857519e+01 9.137642e+01 
6.280000e-01 3.202998e-01 9.857584e+01 9.137601e+01 
6.300000e-01 3.203892e-01 9.857649e+01 9.137561e+01 
6.320000e-01 3.204777e-01 9.857714e+01 9.137521e+01 
6.340000e-01 3.205652e-01 9.857779e+01 9.137481e+01 
6.360000e-01 3.206518e-01 9.857843e+01 9.137442e+01 
6.380000e-01 3.207376e-01 9.857907e+01 9.137404e+01 
6.400000e-01 3.208224e-01 9.857970e+01 9.137366e+01 
6.420000e-01 3.209063e-01 9.858034e+01 9.137328e+01 
6.440000e-01 3.209894e-01 9.858097e+01 9.137291e+01 
6.460000e-01 3.210715e-01 9.858160e+01 9.137254e+01 
6.480000e-01 3.211528e-01 9.858222e+01 9.137218e+01 
6.500000e-01 3.212332e-01 9.858285e+01 9.137182e+01 
6.520000e-01 3.213128e-01 9.858346e+01 9.137146e+01 
6.540000e-01 3.213915e-01 9.858408e+01 9.137111e+01 
6.560000e-01 3.214693e-01 9.858469e+01 9.137076e+01 
6.580000e-01 3.215463e-01 9.858530e+01 9.137042e+01 
6.600000e-01 3.216224e-01 9.858591e+01 9.137007e+01 
6.620000e-01 3.216978e-01 9.858651e+01 9.136973e+01 
6.640000e-01 3.217722e-01 9.858711e+01 9.136940e+01 
6.660000e-01 3.218459e-01 9.858770e+01 9.136907e+01 
6.680000e-01 3.219187e-01 9.858829e+01 9.136874e+01 
6.700000e-01 3.219908e-01 9.858888e+01 9.136841e+01 
6.720000e-01 3.220620e-01 9.858946e+01 9.136809e+01 
6.740000e-01 3.221324e-01 9.859004e+01 9.136777e+01 
6.760000e-01 3.222020e-01 9.859061e+01 9.136745e+01 
6.780000e-01 3.222695e-01 9.859451e+01 9.136713e+01 
6.800000e-01 3.223320e-01 9.859767e+01 9.136663e+01 
6.820000e-01 3.223941e-01 9.859802e+01 9.136612e+01 
6.840000e-01 3.224554e-01 9.859833e+01 9.136566e+01 
6.860000e-01 3.225162e-01 9.859868e+01 9.136523e+01 
6.880000e-01 3.225762e-01 9.859904e+01 9.136482e+01 
6.900000e-01 3.226355e-01 9.859943e+01 9.136443e+01 
6.920000e-01 3.226942e-01 9.859983e+01 9.136405e+01 
6.940000e-01 3.227521e-01 9.860024e+01 9.136369e+01 
6.960000e-01 3.228093e-01 9.860066e+01 9.136333e+01 
6.980000e-01 3.228659e-01 9.860109e+01 9.136298e+01 
7.000000e-01 3.229218e-01 9.860151e+01 9.136263e+01 
7.020000e-01 3.229768e-01 9.860213e+01 9.136230e+01 
7.040000e-01 3.230310e-01 9.860287e+01 9.136194e+01 
7.060000e-01 3.230842e-01 9.860340e+01 9.136157e+01 
7.080000e-01 3.231368e-01 9.860385e+01 9.136123e+01 
7.100000e-01 3.231887e-01 9.860429e+01 9.136091e+01 
7.120000e-01 3.232399e-01 9.860472e+01 9.136060e+01 
7.140000e-01 3.232905e-01 9.860513e+01 9.136029e+01 
7.160000e-01 3.233404e-01 9.860555e+01 9.135999e+01 
7.180000e-01 3.233897e-01 9.860596e+01 9.135969e+01 
7.200000e-01 3.234384e-01 9.860636e+01 9.135940e+01 
7.220000e-01 3.234865e-01 9.860676e+01 9.135911e+01 
7.240000e-01 3.235339e-01 9.860732e+01 9.135884e+01 
7.260000e-01 3.235802e-01 9.860841e+01 9.135853e+01 
7.280000e-01 3.236255e-01 9.860896e+01 9.135820e+01 
7.300000e-01 3.236702e-01 9.860939e+01 9.135789e+01 
7.320000e-01 3.237143e-01 9.860978e+01 9.135760e+01 
7.340000e-01 3.237578e-01 9.861015e+01 9.135732e+01 
7.360000e-01 3.238008e-01 9.861052e+01 9.135705e+01 
7.380000e-01 3.238431e-01 9.861087e+01 9.135679e+01 
7.400000e-01 3.238850e-01 9.861123e+01 9.135653e+01 
7.420000e-01 3.239263e-01 9.861157e+01 9.135628e+01 
7.440000e-01 3.239670e-01 9.861192e+01 9.135603e+01 
7.460000e-01 3.240073e-01 9.861226e+01 9.135578e+01 
7.480000e-01 3.240470e-01 9.861260e+01 9.135554e+01 
7.500000e-01 3.240862e-01 9.861294e+01 9.135531e+01 
7.520000e-01 3.241249e-01 9.861327e+01 9.135508e+01 
7.540000e-01 3.241631e-01 9.861360e+01 9.135485e+01 
7.560000e-01 3.242008e-01 9.861393e+01 9.135463e+01 
7.580000e-01 3.242380e-01 9.861426e+01 9.135441e+01 
7.600000e-01 3.242747e-01 9.861458e+01 9.135419e+01 
7.620000e-01 3.243110e-01 9.861490e+01 9.135398e+01 
7.640000e-01 3.243468e-01 9.861522e+01 9.135377e+01 
7.660000e-01 3.243821e-01 9.861554e+01 9.135356e+01 
7.680000e-01 3.244169e-01 9.861585e+01 9.135336e+01 
7.700000e-01 3.244513e-01 9.861616e+01 9.135316e+01 
7.720000e-01 3.244853e-01 9.861646e+01 9.135297e+01 
7.740000e-01 3.245188e-01 9.861676e+01 9.135277e+01 
7.760000e-01 3.245519e-01 9.861705e+01 9.135266e+01 
7.780000e-01 3.245847e-01 9.861728e+01 9.135260e+01 
7.800000e-01 3.246172e-01 9.861749e+01 9.135250e+01 
7.820000e-01 3.246495e-01 9.861772e+01 9.135237e+01 
7.840000e-01 3.246814e-01 9.861797e+01 9.135222e+01 
7.860000e-01 3.247129e-01 9.861822e+01 9.135207e+01 
7.880000e-01 3.247440e-01 9.861849e+01 9.135191e+01 
7.900000e-01 3.247748e-01 9.861876e+01 9.135176e+01 
7.920000e-01 3.248051e-01 9.861902e+01 9.135160e+01 
7.940000e-01 3.248351e-01 9.861929e+01 9.135144e+01 
7.960000e-01 3.248647e-01 9.861955e+01 9.135128e+01 
7.980000e-01 3.248939e-01 9.861982e+01 9.135112e+01 
8.000000e-01 3.249228e-01 9.862008e+01 9.135096e+01 
8.020000e-01 3.249513e-01 9.862034e+01 9.135081e+01 
8.040000e-01 3.249793e-01 9.862060e+01 9.135065e+01 
8.060000e-01 3.250071e-01 9.862085e+01 9.135050e+01 
8.080000e-01 3.250344e-01 9.862111e+01 9.135034e+01 
8.100000e-01 3.250614e-01 9.862136e+01 9.135019e+01 
8.120000e-01 3.250881e-01 9.862160e+01 9.135004e+01 
8.140000e-01 3.251144e-01 9.862185e+01 9.134990e+01 
8.160000e-01 3.251403e-01 9.862209e+01 9.134975e+01 
8.180000e-01 3.251659e-01 9.862233e+01 9.134961e+01 
8.200000e-01 3.251911e-01 9.862257e+01 9.134947e+01 
8.220000e-01 3.252161e-01 9.862280e+01 9.134933e+01 
8.240000e-01 3.252407e-01 9.862304e+01 9.134919e+01 
8.260000e-01 3.252649e-01 9.862327e+01 9.134905e+01 
8.280000e-01 3.252888e-01 9.862349e+01 9.134892e+01 
8.300000e-01 3.253124e-01 9.862372e+01 9.134879e+01 
8.320000e-01 3.253357e-01 9.862394e+01 9.134866e+01 
8.340000e-01 3.253587e-01 9.862416e+01 9.134853e+01 
8.360000e-01 3.253814e-01 9.862437e+01 9.134840e+01 
8.380000e-01 3.254037e-01 9.862459e+01 9.134828e+01 
8.400000e-01 3.254258e-01 9.862480e+01 9.134815e+01 
8.420000e-01 3.254475e-01 9.862501e+01 9.134803e+01 
8.440000e-01 3.254690e-01 9.862521e+01 9.134791e+01 
8.460000e-01 3.254902e-01 9.862542e+01 9.134779e+01 
8.480000e-01 3.255111e-01 9.862562e+01 9.134768e+01 
8.500000e-01 3.255317e-01 9.862582e+01 9.134756e+01 
8.520000e-01 3.255520e-01 9.862602e+01 9.134745e+01 
8.540000e-01 3.255721e-01 9.862621e+01 9.134734e+01 
8.560000e-01 3.255918e-01 9.862640e+01 9.134723e+01 
8.580000e-01 3.256113e-01 9.862659e+01 9.134712e+01 
8.600000e-01 3.256306e-01 9.862678e+01 9.134701e+01 
8.620000e-01 3.256496e-01 9.862696e+01 9.134691e+01 
8.640000e-01 3.256683e-01 9.862715e+01 9.134681e+01 
8.660000e-01 3.256868e-01 9.862733e+01 9.134670e+01 
8.680000e-01 3.257050e-01 9.862750e+01 9.134660e+01 
8.700000e-01 3.257230e-01 9.862768e+01 9.134650e+01 
8.720000e-01 3.257407e-01 9.862785e+01 9.134641e+01 
8.740000e-01 3.257582e-01 9.862802e+01 9.134631e+01 
8.760000e-01 3.257754e-01 9.862819e+01 9.134621e+01 
8.780000e-01 3.257924e-01 9.862836e+01 9.134612e+01 
8.800000e-01 3.258092e-01 9.862852e+01 9.134603e+01 
8.820000e-01 3.258257e-01 9.862869e+01 9.134594e+01 
8.840000e-01 3.258421e-01 9.862885e+01 9.134585e+01 
8.860000e-01 3.258582e-01 9.862901e+01 9.134576e+01 
8.880000e-01 3.258740e-01 9.862916e+01 9.134567e+01 
8.900000e-01 3.258897e-01 9.862932e+01 9.134558e+01 
8.920000e-01 3.259051e-01 9.862947e+01 9.134550e+01 
8.940000e-01 3.259204e-01 9.862962e+01 9.134541e+01 
8.960000e-01 3.259354e-01 9.862977e+01 9.134533e+01 
8.980000e-01 3.259502e-01 9.862991e+01 9.134525e+01 
9.000000e-01 3.259648e-01 9.863006e+01 9.134517e+01 
9.020000e-01 3.259792e-01 9.863020e+01 9.134509e+01 
9.040000e-01 3.259935e-01 9.863034e+01 9.134501e+01 
9.060000e-01 3.260075e-01 9.863048e+01 9.134493e+01 
9.080000e-01 3.260213e-01 9.863062e+01 9.134486e+01 
9.100000e-01 3.260349e-01 9.863075e+01 9.134478e+01 
9.120000e-01 3.260484e-01 9.863089e+01 9.134471e+01 
9.140000e-01 3.260616e-01 9.863102e+01 9.134463e+01 
9.160000e-01 3.260747e-01 9.863115e+01 9.134456e+01 
9.180000e-01 3.260876e-01 9.863128e+01 9.134449e+01 
9.200000e-01 3.261003e-01 9.863141e+01 9.134442e+01 
9.220000e-01 3.261129e-01 9.863153e+01 9.134435e+01 
9.240000e-01 3.261252e-01 9.863165e+01 9.134428e+01 
9.260000e-01 3.261374e-01 9.863178e+01 9.134421e+01 
9.280000e-01 3.261495e-01 9.863190e+01 9.134415e+01 
9.300000e-01 3.261613e-01 9.863201e+01 9.134408e+01 
9.320000e-01 3.261730e-01 9.863213e+01 9.134402e+01 
9.340000e-01 3.261845e-01 9.863225e+01 9.134395e+01 
9.360000e-01 3.261959e-01 9.863236e+01 9.134389e+01 
9.380000e-01 3.262071e-01 9.863247e+01 9.134383e+01 
9.400000e-01 3.262182e-01 9.863258e+01 9.134377e+01 
9.420000e-01 3.262291e-01 9.863269e+01 9.134371e+01 
9.440000e-01 3.262399e-01 9.863280e+01 9.134365e+01 
9.460000e-01 3.262505e-01 9.863291e+01 9.134359e+01 
9.480000e-01 3.262609e-01 9.863301e+01 9.134353e+01 
9.500000e-01 3.262712e-01 9.863312e+01 9.134347e+01 
9.520000e-01 3.262814e-01 9.863322e+01 9.134342e+01 
9.540000e-01 3.262914e-01 9.863332e+01 9.134336e+01 
9.560000e-01 3.263013e-01 9.863342e+01 9.134331e+01 
9.580000e-01 3.263111e-01 9.863352e+01 9.134325e+01 
9.600000e-01 3.263207e-01 9.863361e+01 9.134320e+01 
9.620000e-01 3.263301e-01 9.863371e+01 9.134315e+01 
9.640000e-01 3.263395e-01 9.863380e+01 9.134310e+01 
9.660000e-01 3.263487e-01 9.863389e+01 9.134304e+01 
9.680000e-01 3.263578e-01 9.863399e+01 9.134299e+01 
9.700000e-01 3.263668e-01 9.863408e+01 9.134294e+01 
9.720000e-01 3.263756e-01 9.863417e+01 9.134289e+01 
9.740000e-01 3.263843e-01 9.863425e+01 9.134285e+01 
9.760000e-01 3.263929e-01 9.863434e+01 9.134280e+01 
9.780000e-01 3.264014e-01 9.863443e+01 9.134275e+01 
9.800000e-01 3.264097e-01 9.863451e+01 9.134271e+01 
9.820000e-01 3.264180e-01 9.863459e+01 9.134266e+01 
9.840000e-01 3.264261e-01 9.863467e+01 9.134261e+01 
9.860000e-01 3.264341e-01 9.863476e+01 9.134257e+01 
9.880000e-01 3.264420e-01 9.863484e+01 9.134253e+01 
9.900000e-01 3.264497e-01 9.863491e+01 9.134248e+01 
9.920000e-01 3.264574e-01 9.863499e+01 9.134244e+01 
9.940000e-01 3.264650e-01 9.863507e+01 9.134240e+01 
9.960000e-01 3.264724e-01 9.863514e+01 9.134236e+01 
9.980000e-01 3.264798e-01 9.863522e+01 9.134232e+01 
1.000000e+00 3.264870e-01 9.863529e+01 9.134227e+01 
1.002000e+00 3.264942e-01 9.863536e+01 9.134223e+01 
1.004000e+00 3.265012e-01 9.863544e+01 9.134220e+01 
1.006000e+00 3.265082e-01 9.863551e+01 9.134216e+01 
1.008000e+00 3.265150e-01 9.863558e+01 9.134212e+01 
1.010000e+00 3.265218e-01 9.863564e+01 9.134208e+01 
1.012000e+00 3.265285e-01 9.863571e+01 9.134204e+01 
1.014000e+00 3.265350e-01 9.863578e+01 9.134201e+01 
1.016000e+00 3.265415e-01 9.863584e+01 9.134197e+01 
1.018000e+00 3.265479e-01 9.863591e+01 9.134194e+01 
1.020000e+00 3.265542e-01 9.863597e+01 9.134190e+01 
1.022000e+00 3.265604e-01 9.863604e+01 9.134187e+01 
1.024000e+00 3.265665e-01 9.863610e+01 9.134183e+01 
1.026000e+00 3.265725e-01 9.863616e+01 9.134180e+01 
1.028000e+00 3.265785e-01 9.863622e+01 9.134176e+01 
1.030000e+00 3.265843e-01 9.863628e+01 9.134173e+01 
1.032000e+00 3.265901e-01 9.863634e+01 9.134170e+01 
1.034000e+00 3.265958e-01 9.863640e+01 9.134167e+01 
1.036000e+00 3.266014e-01 9.863645e+01 9.134164e+01 
1.038000e+00 3.266069e-01 9.863651e+01 9.134160e+01 
1.040000e+00 3.266124e-01 9.863657e+01 9.134157e+01 
1.042000e+00 3.266178e-01 9.863662e+01 9.134154e+01 
1.044000e+00 3.266231e-01 9.863667e+01 9.134151e+01 
1.046000e+00 3.266283e-01 9.863673e+01 9.134149e+01 
1.048000e+00 3.266335e-01 9.863678e+01 9.134146e+01 
1.050000e+00 3.266386e-01 9.863683e+01 9.134143e+01 
1.052000e+00 3.266436e-01 9.863688e+01 9.134140e+01 
1.054000e+00 3.266485e-01 9.863693e+01 9.134137e+01 
1.056000e+00 3.266534e-01 9.863698e+01 9.134134e+01 
1.058000e+00 3.266582e-01 9.863703e+01 9.134132e+01 
1.060000e+00 3.266629e-01 9.863708e+01 9.134129e+01 
1.062000e+00 3.266676e-01 9.863713e+01 9.134126e+01 
1.064000e+00 3.266722e-01 9.863717e+01 9.134124e+01 
1.066000e+00 3.266767e-01 9.863722e+01 9.134121e+01 
1.068000e+00 3.266812e-01 9.863727e+01 9.134119e+01 
1.070000e+00 3.266856e-01 9.863731e+01 9.134116e+01 
1.072000e+00 3.266900e-01 9.863736e+01 9.134114e+01 
1.074000e+00 3.266942e-01 9.863740e+01 9.134112e+01 
1.076000e+00 3.266985e-01 9.863744e+01 9.134109e+01 
1.078000e+00 3.267026e-01 9.863749e+01 9.134107e+01 
1.080000e+00 3.267067e-01 9.863753e+01 9.134105e+01 
1.082000e+00 3.267108e-01 9.863757e+01 9.134102e+01 
1.084000e+00 3.267148e-01 9.863761e+01 9.134100e+01 
1.086000e+00 3.267187e-01 9.863765e+01 9.134098e+01 
1.088000e+00 3.267226e-01 9.863769e+01 9.134096e+01 
1.090000e+00 3.267264e-01 9.863773e+01 9.134093e+01 
1.092000e+00 3.267301e-01 9.863777e+01 9.134091e+01 
1.094000e+00 3.267339e-01 9.863781e+01 9.134089e+01 
1.096000e+00 3.267375e-01 9.863784e+01 9.134087e+01 
1.098000e+00 3.267411e-01 9.863788e+01 9.134085e+01 
1.100000e+00 3.267447e-01 9.863792e+01 9.134083e+01 
1.102000e+00 3.267482e-01 9.863795e+01 9.134081e+01 
1.104000e+00 3.267517e-01 9.863799e+01 9.134079e+01 
1.106000e+00 3.267551e-01 9.863802e+01 9.134077e+01 
1.108000e+00 3.267584e-01 9.863806e+01 9.134075e+01 
1.110000e+00 3.267617e-01 9.863809e+01 9.134074e+01 
1.112000e+00 3.267650e-01 9.863812e+01 9.134072e+01 
1.114000e+00 3.267682e-01 9.863816e+01 9.134070e+01 
1.116000e+00 3.267714e-01 9.863819e+01 9.134068e+01 
1.118000e+00 3.267745e-01 9.863822e+01 9.134066e+01 
1.120000e+00 3.267776e-01 9.863825e+01 9.134065e+01 
1.122000e+00 3.267806e-01 9.863828e+01 9.134063e+01 
1.124000e+00 3.267836e-01 9.863831e+01 9.134061e+01 
1.126000e+00 3.267866e-01 9.863834e+01 9.134060e+01 
1.128000e+00 3.267895e-01 9.863837e+01 9.134058e+01 
1.130000e+00 3.267924e-01 9.863840e+01 9.134056e+01 
1.132000e+00 3.267952e-01 9.863843e+01 9.134055e+01 
1.134000e+00 3.267980e-01 9.863846e+01 9.134053e+01 
1.136000e+00 3.268007e-01 9.863849e+01 9.134052e+01 
1.138000e+00 3.268034e-01 9.863852e+01 9.134050e+01 
1.140000e+00 3.268061e-01 9.863854e+01 9.134049e+01 
1.142000e+00 3.268087e-01 9.863857e+01 9.134047e+01 
1.144000e+00 3.268113e-01 9.863860e+01 9.134046e+01 
1.146000e+00 3.268139e-01 9.863862e+01 9.134044e+01 
1.148000e+00 3.268164e-01 9.863865e+01 9.134043e+01 
1.150000e+00 3.268189e-01 9.863868e+01 9.134041e+01 
1.152000e+00 3.268214e-01 9.863870e+01 9.134040e+01 
1.154000e+00 3.268238e-01 9.863873e+01 9.134039e+01 
1.156000e+00 3.268261e-01 9.863875e+01 9.134037e+01 
1.158000e+00 3.268285e-01 9.863877e+01 9.134036e+01 
1.160000e+00 3.268308e-01 9.863880e+01 9.134035e+01 
1.162000e+00 3.268331e-01 9.863882e+01 9.134033e+01 
1.164000e+00 3.268353e-01 9.863884e+01 9.134032e+01 
1.166000e+00 3.268376e-01 9.863887e+01 9.134031e+01 
1.168000e+00 3.268397e-01 9.863889e+01 9.134030e+01 
1.170000e+00 3.268419e-01 9.863891e+01 9.134028e+01 
1.172000e+00 3.268440e-01 9.863893e+01 9.134027e+01 
1.174000e+00 3.268461e-01 9.863896e+01 9.134026e+01 
1.176000e+00 3.268482e-01 9.863898e+01 9.134025e+01 
1.178000e+00 3.268502e-01 9.863900e+01 9.134024e+01 
1.180000e+00 3.268522e-01 9.863902e+01 9.134023e+01 
1.182000e+00 3.268542e-01 9.863904e+01 9.134021e+01 
1.184000e+00 3.268561e-01 9.863906e+01 9.134020e+01 
1.186000e+00 3.268581e-01 9.863908e+01 9.134019e+01 
1.188000e+00 3.268599e-01 9.863910e+01 9.134018e+01 
1.190000e+00 3.268618e-01 9.863912e+01 9.134017e+01 
1.192000e+00 3.268637e-01 9.863914e+01 9.134016e+01 
1.194000e+00 3.268655e-01 9.863915e+01 9.134015e+01 
1.196000e+00 3.268672e-01 9.863917e+01 9.134014e+01 
1.198000e+00 3.268690e-01 9.863919e+01 9.134013e+01 
1.200000e+00 3.268707e-01 9.863921e+01 9.134012e+01 
1.202000e+00 3.268725e-01 9.863923e+01 9.134011e+01 
1.204000e+00 3.268741e-01 9.863924e+01 9.134010e+01 
1.206000e+00 3.268758e-01 9.863926e+01 9.134009e+01 
1.208000e+00 3.268775e-01 9.863928e+01 9.134008e+01 
1.210000e+00 3.268791e-01 9.863929e+01 9.134007e+01 
1.212000e+00 3.268806e-01 9.863931e+01 9.134007e+01 
1.214000e+00 3.268822e-01 9.863933e+01 9.134006e+01 
1.216000e+00 3.268838e-01 9.863934e+01 9.134005e+01 
1.218000e+00 3.268853e-01 9.863936e+01 9.134004e+01 
1.220000e+00 3.268868e-01 9.863937e+01 9.134003e+01 
1.222000e+00 3.268883e-01 9.863939e+01 9.134002e+01 
1.224000e+00 3.268897e-01 9.863940e+01 9.134001e+01 
1.226000e+00 3.268912e-01 9.863942e+01 9.134001e+01 
1.228000e+00 3.268926e-01 9.863943e+01 9.134000e+01 
1.230000e+00 3.268940e-01 9.863945e+01 9.133999e+01 
1.232000e+00 3.268954e-01 9.863946e+01 9.133998e+01 
1.234000e+00 3.268967e-01 9.863948e+01 9.133997e+01 
1.236000e+00 3.268981e-01 9.863949e+01 9.133997e+01 
1.238000e+00 3.268994e-01 9.863950e+01 9.133996e+01 
1.240000e+00 3.269007e-01 9.863952e+01 9.133995e+01 
1.242000e+00 3.269020e-01 9.863953e+01 9.133994e+01 
1.244000e+00 3.269032e-01 9.863954e+01 9.133994e+01 
1.246000e+00 3.269045e-01 9.863956e+01 9.133993e+01 
1.248000e+00 3.269057e-01 9.863957e+01 9.133992e+01 
1.250000e+00 3.269069e-01 9.863958e+01 9.133992e+01 
1.252000e+00 3.269081e-01 9.863959e+01 9.133991e+01 
1.254000e+00 3.269093e-01 9.863960e+01 9.133990e+01 
1.256000e+00 3.269105e-01 9.863962e+01 9.133990e+01 
1.258000e+00 3.269116e-01 9.863963e+01 9.133989e+01 
1.260000e+00 3.269127e-01 9.863964e+01 9.133988e+01 
1.262000e+00 3.269138e-01 9.863965e+01 9.133988e+01 
1.264000e+00 3.269149e-01 9.863966e+01 9.133987e+01 
1.266000e+00 3.269160e-01 9.863967e+01 9.133987e+01 
1.268000e+00 3.269171e-01 9.863969e+01 9.133986e+01 
1.270000e+00 3.269181e-01 9.863970e+01 9.133985e+01 
1.272000e+00 3.269191e-01 9.863971e+01 9.133985e+01 
1.274000e+00 3.269202e-01 9.863972e+01 9.133984e+01 
1.276000e+00 3.269212e-01 9.863973e+01 9.133984e+01 
1.278000e+00 3.269222e-01 9.863974e+01 9.133983e+01 
1.280000e+00 3.269231e-01 9.863975e+01 9.133982e+01 
1.282000e+00 3.269241e-01 9.863976e+01 9.133982e+01 
1.284000e+00 3.269250e-01 9.863977e+01 9.133981e+01 
1.286000e+00 3.269260e-01 9.863978e+01 9.133981e+01 
1.288000e+00 3.269269e-01 9.863979e+01 9.133980e+01 
1.290000e+00 3.269278e-01 9.863980e+01 9.133980e+01 
1.292000e+00 3.269287e-01 9.863981e+01 9.133979e+01 
1.294000e+00 3.269296e-01 9.863981e+01 9.133979e+01 
1.296000e+00 3.269304e-01 9.863982e+01 9.133978e+01 
1.298000e+00 3.269313e-01 9.863983e+01 9.133978e+01 
1.300000e+00 3.269321e-01 9.863984e+01 9.133977e+01 
1.302000e+00 3.269330e-01 9.863985e+01 9.133977e+01 
1.304000e+00 3.269338e-01 9.863986e+01 9.133976e+01 
1.306000e+00 3.269346e-01 9.863987e+01 9.133976e+01 
1.308000e+00 3.269354e-01 9.863987e+01 9.133976e+01 
1.310000e+00 3.269362e-01 9.863988e+01 9.133975e+01 
1.312000e+00 3.269370e-01 9.863989e+01 9.133975e+01 
1.314000e+00 3.269377e-01 9.863990e+01 9.133974e+01 
1.316000e+00 3.269385e-01 9.863991e+01 9.133974e+01 
1.318000e+00 3.269392e-01 9.863991e+01 9.133973e+01 
1.320000e+00 3.269399e-01 9.863992e+01 9.133973e+01 
1.322000e+00 3.269407e-01 9.863993e+01 9.133973e+01 
1.324000e+00 3.269414e-01 9.863994e+01 9.133972e+01 
1.326000e+00 3.269421e-01 9.863994e+01 9.133972e+01 
1.328000e+00 3.269428e-01 9.863995e+01 9.133971e+01 
1.330000e+00 3.269435e-01 9.863996e+01 9.133971e+01 
1.332000e+00 3.269441e-01 9.863996e+01 9.133971e+01 
1.334000e+00 3.269448e-01 9.863997e+01 9.133970e+01 
1.336000e+00 3.269454e-01 9.863998e+01 9.133970e+01 
1.338000e+00 3.269461e-01 9.863998e+01 9.133969e+01 
1.340000e+00 3.269467e-01 9.863999e+01 9.133969e+01 
1.342000e+00 3.269473e-01 9.864000e+01 9.133969e+01 
1.344000e+00 3.269479e-01 9.864000e+01 9.133968e+01 
1.346000e+00 3.269486e-01 9.864001e+01 9.133968e+01 
1.348000e+00 3.269492e-01 9.864002e+01 9.133968e+01 
1.350000e+00 3.269497e-01 9.864002e+01 9.133967e+01 
1.352000e+00 3.269503e-01 9.864003e+01 9.133967e+01 
1.354000e+00 3.269509e-01 9.864003e+01 9.133967e+01 
1.356000e+00 3.269515e-01 9.864004e+01 9.133966e+01 
1.358000e+00 3.269520e-01 9.864005e+01 9.133966e+01 
1.360000e+00 3.269526e-01 9.864005e+01 9.133966e+01 
1.362000e+00 3.269531e-01 9.864006e+01 9.133966e+01 
1.364000e+00 3.269536e-01 9.864006e+01 9.133965e+01 
1.366000e+00 3.269542e-01 9.864007e+01 9.133965e+01 
1.368000e+00 3.269547e-01 9.864007e+01 9.133965e+01 
1.370000e+00 3.269552e-01 9.864008e+01 9.133964e+01 
1.372000e+00 3.269557e-01 9.864008e+01 9.133964e+01 
1.374000e+00 3.269562e-01 9.864009e+01 9.133964e+01 
1.376000e+00 3.269567e-01 9.864009e+01 9.133963e+01 
1.378000e+00 3.269571e-01 9.864010e+01 9.133963e+01 
1.380000e+00 3.269576e-01 9.864010e+01 9.133963e+01 
1.382000e+00 3.269581e-01 9.864011e+01 9.133963e+01 
1.384000e+00 3.269586e-01 9.864011e+01 9.133962e+01 
1.386000e+00 3.269590e-01 9.864012e+01 9.133962e+01 
1.388000e+00 3.269595e-01 9.864012e+01 9.133962e+01 
1.390000e+00 3.269599e-01 9.864013e+01 9.133962e+01 
1.392000e+00 3.269603e-01 9.864013e+01 9.133961e+01 
1.394000e+00 3.269608e-01 9.864014e+01 9.133961e+01 
1.396000e+00 3.269612e-01 9.864014e+01 9.133961e+01 
1.398000e+00 3.269616e-01 9.864014e+01 9.133961e+01 
1.400000e+00 3.269620e-01 9.864015e+01 9.133960e+01 
1.402000e+00 3.269624e-01 9.864015e+01 9.133960e+01 
1.404000e+00 3.269628e-01 9.864016e+01 9.133960e+01 
1.406000e+00 3.269632e-01 9.864016e+01 9.133960e+01 
1.408000e+00 3.269636e-01 9.864016e+01 9.133960e+01 
1.410000e+00 3.269640e-01 9.864017e+01 9.133959e+01 
1.412000e+00 3.269644e-01 9.864017e+01 9.133959e+01 
1.414000e+00 3.269647e-01 9.864018e+01 9.133959e+01 
1.416000e+00 3.269651e-01 9.864018e+01 9.133959e+01 
1.418000e+00 3.269654e-01 9.864018e+01 9.133959e+01 
1.420000e+00 3.269658e-01 9.864019e+01 9.133958e+01 
1.422000e+00 3.269662e-01 9.864019e+01 9.133958e+01 
1.424000e+00 3.269665e-01 9.864019e+01 9.133958e+01 
1.426000e+00 3.269668e-01 9.864020e+01 9.133958e+01 
1.428000e+00 3.269672e-01 9.864020e+01 9.133958e+01 
1.430000e+00 3.269675e-01 9.864021e+01 9.133957e+01 
1.432000e+00 3.269678e-01 9.864021e+01 9.133957e+01 
1.434000e+00 3.269681e-01 9.864021e+01 9.133957e+01 
1.436000e+00 3.269685e-01 9.864022e+01 9.133957e+01 
1.438000e+00 3.269688e-01 9.864022e+01 9.133957e+01 
1.440000e+00 3.269691e-01 9.864022e+01 9.133956e+01 
1.442000e+00 3.269694e-01 9.864022e+01 9.133956e+01 
1.444000e+00 3.269697e-01 9.864023e+01 9.133956e+01 
1.446000e+00 3.269700e-01 9.864023e+01 9.133956e+01 
1.448000e+00 3.269703e-01 9.864023e+01 9.133956e+01 
1.450000e+00 3.269706e-01 9.864024e+01 9.133956e+01 
1.452000e+00 3.269708e-01 9.864024e+01 9.133955e+01 
1.454000e+00 3.269711e-01 9.864024e+01 9.133955e+01 
1.456000e+00 3.269714e-01 9.864024e+01 9.133955e+01 
1.458000e+00 3.269717e-01 9.864025e+01 9.133955e+01 
1.460000e+00 3.269719e-01 9.864025e+01 9.133955e+01 
1.462000e+00 3.269722e-01 9.864025e+01 9.133955e+01 
1.464000e+00 3.269724e-01 9.864026e+01 9.133955e+01 
1.466000e+00 3.269727e-01 9.864026e+01 9.133954e+01 
1.468000e+00 3.269729e-01 9.864026e+01 9.133954e+01 
1.470000e+00 3.269732e-01 9.864026e+01 9.133954e+01 
1.472000e+00 3.269734e-01 9.864027e+01 9.133954e+01 
1.474000e+00 3.269737e-01 9.864027e+01 9.133954e+01 
1.476000e+00 3.269739e-01 9.864027e+01 9.133954e+01 
1.478000e+00 3.269742e-01 9.864027e+01 9.133954e+01 
1.480000e+00 3.269744e-01 9.864028e+01 9.133953e+01 
1.482000e+00 3.269746e-01 9.864028e+01 9.133953e+01 
1.484000e+00 3.269748e-01 9.864028e+01 9.133953e+01 
1.486000e+00 3.269750e-01 9.864028e+01 9.133953e+01 
1.488000e+00 3.269753e-01 9.864028e+01 9.133953e+01 
1.490000e+00 3.269755e-01 9.864029e+01 9.133953e+01 
1.492000e+00 3.269757e-01 9.864029e+01 9.133953e+01 
1.494000e+00 3.269759e-01 9.864029e+01 9.133953e+01 
1.496000e+00 3.269761e-01 9.864029e+01 9.133952e+01 
1.498000e+00 3.269763e-01 9.864030e+01 9.133952e+01 
1.500000e+00 3.269765e-01 9.864030e+01 9.133952e+01 
1.502000e+00 3.269767e-01 9.864030e+01 9.133952e+01 
1.504000e+00 3.269769e-01 9.864030e+01 9.133952e+01 
1.506000e+00 3.269771e-01 9.864030e+01 9.133952e+01 
1.508000e+00 3.269773e-01 9.864031e+01 9.133952e+01 
1.510000e+00 3.269775e-01 9.864031e+01 9.133952e+01 
1.512000e+00 3.269776e-01 9.864031e+01 9.133952e+01 
1.514000e+00 3.269778e-01 9.864031e+01 9.133951e+01 
1.516000e+00 3.269780e-01 9.864031e+01 9.133951e+01 
1.518000e+00 3.269782e-01 9.864031e+01 9.133951e+01 
1.520000e+00 3.269783e-01 9.864032e+01 9.133951e+01 
1.522000e+00 3.269785e-01 9.864032e+01 9.133951e+01 
1.524000e+00 3.269787e-01 9.864032e+01 9.133951e+01 
1.526000e+00 3.269789e-01 9.864032e+01 9.133951e+01 
1.528000e+00 3.269790e-01 9.864032e+01 9.133951e+01 
1.530000e+00 3.269792e-01 9.864032e+01 9.133951e+01 
1.532000e+00 3.269793e-01 9.864033e+01 9.133951e+01 
1.534000e+00 3.269795e-01 9.864033e+01 9.133951e+01 
1.536000e+00 3.269796e-01 9.864033e+01 9.133950e+01 
1.538000e+00 3.269798e-01 9.864033e+01 9.133950e+01 
1.540000e+00 3.269799e-01 9.864033e+01 9.133950e+01 
1.542000e+00 3.269801e-01 9.864033e+01 9.133950e+01 
1.544000e+00 3.269802e-01 9.864034e+01 9.133950e+01 
1.546000e+00 3.269804e-01 9.864034e+01 9.133950e+01 
1.548000e+00 3.269805e-01 9.864034e+01 9.133950e+01 
1.550000e+00 3.269807e-01 9.864034e+01 9.133950e+01 
1.552000e+00 3.269808e-01 9.864034e+01 9.133950e+01 
1.554000e+00 3.269809e-01 9.864034e+01 9.133950e+01 
1.556000e+00 3.269811e-01 9.864035e+01 9.133950e+01 
1.558000e+00 3.269812e-01 9.864035e+01 9.133950e+01 
1.560000e+00 3.269813e-01 9.864035e+01 9.133950e+01 
1.562000e+00 3.269815e-01 9.864035e+01 9.133949e+01 
1.564000e+00 3.269816e-01 9.864035e+01 9.133949e+01 
1.566000e+00 3.269817e-01 9.864035e+01 9.133949e+01 
1.568000e+00 3.269818e-01 9.864035e+01 9.133949e+01 
1.570000e+00 3.269819e-01 9.864035e+01 9.133949e+01 
1.572000e+00 3.269821e-01 9.864035e+01 9.133949e+01 
1.574000e+00 3.269822e-01 9.864036e+01 9.133949e+01 
1.576000e+00 3.269823e-01 9.864036e+01 9.133949e+01 
1.578000e+00 3.269824e-01 9.864036e+01 9.133949e+01 
1.580000e+00 3.269825e-01 9.864036e+01 9.133949e+01 
1.582000e+00 3.269826e-01 9.864036e+01 9.133949e+01 
1.584000e+00 3.269827e-01 9.864036e+01 9.133949e+01 
1.586000e+00 3.269828e-01 9.864036e+01 9.133949e+01 
1.588000e+00 3.269829e-01 9.864036e+01 9.133949e+01 
1.590000e+00 3.269830e-01 9.864036e+01 9.133949e+01 
1.592000e+00 3.269832e-01 9.864037e+01 9.133948e+01 
1.594000e+00 3.269833e-01 9.864037e+01 9.133948e+01 
1.596000e+00 3.269834e-01 9.864037e+01 9.133948e+01 
1.598000e+00 3.269835e-01 9.864037e+01 9.133948e+01 
1.600000e+00 3.269836e-01 9.864037e+01 9.133948e+01 
1.602000e+00 3.269836e-01 9.864037e+01 9.133948e+01 
1.604000e+00 3.269837e-01 9.864037e+01 9.133948e+01 
1.606000e+00 3.269838e-01 9.864037e+01 9.133948e+01 
1.608000e+00 3.269839e-01 9.864037e+01 9.133948e+01 
1.610000e+00 3.269840e-01 9.864038e+01 9.133948e+01 
1.612000e+00 3.269841e-01 9.864038e+01 9.133948e+01 
1.614000e+00 3.269842e-01 9.864038e+01 9.133948e+01 
1.616000e+00 3.269843e-01 9.864038e+01 9.133948e+01 
1.618000e+00 3.269844e-01 9.864038e+01 9.133948e+01 
1.620000e+00 3.269844e-01 9.864038e+01 9.133948e+01 
1.622000e+00 3.269845e-01 9.864038e+01 9.133948e+01 
1.624000e+00 3.269846e-01 9.864038e+01 9.133948e+01 
1.626000e+00 3.269847e-01 9.864038e+01 9.133948e+01 
1.628000e+00 3.269848e-01 9.864038e+01 9.133948e+01 
1.630000e+00 3.269848e-01 9.864038e+01 9.133948e+01 
1.632000e+00 3.269849e-01 9.864038e+01 9.133947e+01 
1.634000e+00 3.269850e-01 9.864039e+01 9.133947e+01 
1.636000e+00 3.269851e-01 9.864039e+01 9.133947e+01 
1.638000e+00 3.269851e-01 9.864039e+01 9.133947e+01 
1.640000e+00 3.269852e-01 9.864039e+01 9.133947e+01 
1.642000e+00 3.269853e-01 9.864039e+01 9.133947e+01 
1.644000e+00 3.269854e-01 9.864039e+01 9.133947e+01 
1.646000e+00 3.269854e-01 9.864039e+01 9.133947e+01 
1.648000e+00 3.269855e-01 9.864039e+01 9.133947e+01 
1.650000e+00 3.269856e-01 9.864039e+01 9.133947e+01 
1.652000e+00 3.269856e-01 9.864039e+01 9.133947e+01 
1.654000e+00 3.269857e-01 9.864039e+01 9.133947e+01 
1.656000e+00 3.269858e-01 9.864039e+01 9.133947e+01 
1.658000e+00 3.269858e-01 9.864039e+01 9.133947e+01 
1.660000e+00 3.269859e-01 9.864039e+01 9.133947e+01 
1.662000e+00 3.269859e-01 9.864039e+01 9.133947e+01 
1.664000e+00 3.269860e-01 9.864040e+01 9.133947e+01 
1.666000e+00 3.269861e-01 9.864040e+01 9.133947e+01 
1.668000e+00 3.269861e-01 9.864040e+01 9.133947e+01 
1.670000e+00 3.269862e-01 9.864040e+01 9.133947e+01 
1.672000e+00 3.269862e-01 9.864040e+01 9.133947e+01 
1.674000e+00 3.269863e-01 9.864040e+01 9.133947e+01 
1.676000e+00 3.269864e-01 9.864040e+01 9.133947e+01 
1.678000e+00 3.269864e-01 9.864040e+01 9.133947e+01 
1.680000e+00 3.269865e-01 9.864040e+01 9.133947e+01 
1.682000e+00 3.269865e-01 9.864040e+01 9.133947e+01 
1.684000e+00 3.269866e-01 9.864040e+01 9.133947e+01 
1.686000e+00 3.269866e-01 9.864040e+01 9.133946e+01 
1.688000e+00 3.269867e-01 9.864040e+01 9.133946e+01 
1.690000e+00 3.269867e-01 9.864040e+01 9.133946e+01 
1.692000e+00 3.269868e-01 9.864040e+01 9.133946e+01 
1.694000e+00 3.269868e-01 9.864040e+01 9.133946e+01 
1.696000e+00 3.269869e-01 9.864040e+01 9.133946e+01 
1.698000e+00 3.269869e-01 9.864040e+01 9.133946e+01 
1.700000e+00 3.269870e-01 9.864041e+01 9.133946e+01 
1.702000e+00 3.269870e-01 9.864041e+01 9.133946e+01 
1.704000e+00 3.269871e-01 9.864041e+01 9.133946e+01 
1.706000e+00 3.269871e-01 9.864041e+01 9.133946e+01 
1.708000e+00 3.269872e-01 9.864041e+01 9.133946e+01 
1.710000e+00 3.269872e-01 9.864041e+01 9.133946e+01 
1.712000e+00 3.269872e-01 9.864041e+01 9.133946e+01 
1.714000e+00 3.269873e-01 9.864041e+01 9.133946e+01 
1.716000e+00 3.269873e-01 9.864041e+01 9.133946e+01 
1.718000e+00 3.269874e-01 9.864041e+01 9.133946e+01 
1.720000e+00 3.269874e-01 9.864041e+01 9.133946e+01 
1.722000e+00 3.269874e-01 9.864041e+01 9.133946e+01 
1.724000e+00 3.269875e-01 9.864041e+01 9.133946e+01 
1.726000e+00 3.269875e-01 9.864041e+01 9.133946e+01 
1.728000e+00 3.269876e-01 9.864041e+01 9.133946e+01 
1.730000e+00 3.269876e-01 9.864041e+01 9.133946e+01 
1.732000e+00 3.269876e-01 9.864041e+01 9.133946e+01 
1.734000e+00 3.269877e-01 9.864041e+01 9.133946e+01 
1.736000e+00 3.269877e-01 9.864041e+01 9.133946e+01 
1.738000e+00 3.269877e-01 9.864041e+01 9.133946e+01 
1.740000e+00 3.269878e-01 9.864041e+01 9.133946e+01 
1.742000e+00 3.269878e-01 9.864041e+01 9.133946e+01 
1.744000e+00 3.269878e-01 9.864041e+01 9.133946e+01 
1.746000e+00 3.269879e-01 9.864041e+01 9.133946e+01 
1.748000e+00 3.269879e-01 9.864042e+01 9.133946e+01 
1.750000e+00 3.269879e-01 9.864042e+01 9.133946e+01 
1.752000e+00 3.269880e-01 9.864042e+01 9.133946e+01 
1.754000e+00 3.269880e-01 9.864042e+01 9.133946e+01 
1.756000e+00 3.269880e-01 9.864042e+01 9.133946e+01 
1.758000e+00 3.269881e-01 9.864042e+01 9.133946e+01 
1.760000e+00 3.269881e-01 9.864042e+01 9.133946e+01 
1.762000e+00 3.269881e-01 9.864042e+01 9.133946e+01 
1.764000e+00 3.269881e-01 9.864042e+01 9.133946e+01 
1.766000e+00 3.269882e-01 9.864042e+01 9.133946e+01 
1.768000e+00 3.269882e-01 9.864042e+01 9.133946e+01 
1.770000e+00 3.269882e-01 9.864042e+01 9.133946e+01 
1.772000e+00 3.269883e-01 9.864042e+01 9.133946e+01 
1.774000e+00 3.269883e-01 9.864042e+01 9.133946e+01 
1.776000e+00 3.269883e-01 9.864042e+01 9.133946e+01 
1.778000e+00 3.269884e-01 9.864042e+01 9.133946e+01 
1.780000e+00 3.269884e-01 9.864042e+01 9.133945e+01 
1.782000e+00 3.269884e-01 9.864042e+01 9.133945e+01 
1.784000e+00 3.269884e-01 9.864042e+01 9.133945e+01 
1.786000e+00 3.269885e-01 9.864042e+01 9.133945e+01 
1.788000e+00 3.269885e-01 9.864042e+01 9.133945e+01 
1.790000e+00 3.269885e-01 9.864042e+01 9.133945e+01 
1.792000e+00 3.269885e-01 9.864042e+01 9.133945e+01 
1.794000e+00 3.269885e-01 9.864042e+01 9.133945e+01 
1.796000e+00 3.269886e-01 9.864042e+01 9.133945e+01 
1.798000e+00 3.269886e-01 9.864042e+01 9.133945e+01 
1.800000e+00 3.269886e-01 9.864042e+01 9.133945e+01 
1.802000e+00 3.269886e-01 9.864042e+01 9.133945e+01 
1.804000e+00 3.269887e-01 9.864042e+01 9.133945e+01 
1.806000e+00 3.269887e-01 9.864042e+01 9.133945e+01 
1.808000e+00 3.269887e-01 9.864042e+01 9.133945e+01 
1.810000e+00 3.269887e-01 9.864042e+01 9.133945e+01 
1.812000e+00 3.269887e-01 9.864042e+01 9.133945e+01 
1.814000e+00 3.269888e-01 9.864042e+01 9.133945e+01 
1.816000e+00 3.269888e-01 9.864042e+01 9.133945e+01 
1.818000e+00 3.269888e-01 9.864042e+01 9.133945e+01 
1.820000e+00 3.269888e-01 9.864043e+01 9.133945e+01 
1.822000e+00 3.269888e-01 9.864043e+01 9.133945e+01 
1.824000e+00 3.269889e-01 9.864043e+01 9.133945e+01 
1.826000e+00 3.269889e-01 9.864043e+01 9.133945e+01 
1.828000e+00 3.269889e-01 9.864043e+01 9.133945e+01 
1.830000e+00 3.269889e-01 9.864043e+01 9.133945e+01 
1.832000e+00 3.269890e-01 9.864043e+01 9.133945e+01 
1.834000e+00 3.269890e-01 9.864043e+01 9.133945e+01 
1.836000e+00 3.269890e-01 9.864043e+01 9.133945e+01 
1.838000e+00 3.269890e-01 9.864043e+01 9.133945e+01 
1.840000e+00 3.269890e-01 9.864043e+01 9.133945e+01 
1.842000e+00 3.269890e-01 9.864043e+01 9.133945e+01 
1.844000e+00 3.269891e-01 9.864043e+01 9.133945e+01 
1.846000e+00 3.269891e-01 9.864043e+01 9.133945e+01 
1.848000e+00 3.269891e-01 9.864043e+01 9.133945e+01 
1.850000e+00 3.269891e-01 9.864043e+01 9.133945e+01 
1.852000e+00 3.269891e-01 9.864043e+01 9.133945e+01 
1.854000e+00 3.269891e-01 9.864043e+01 9.133945e+01 
1.856000e+00 3.269892e-01 9.864043e+01 9.133945e+01 
1.858000e+00 3.269892e-01 9.864043e+01 9.133945e+01 
1.860000e+00 3.269892e-01 9.864043e+01 9.133945e+01 
1.862000e+00 3.269892e-01 9.864043e+01 9.133945e+01 
1.864000e+00 3.269892e-01 9.864043e+01 9.133945e+01 
1.866000e+00 3.269892e-01 9.864043e+01 9.133945e+01 
1.868000e+00 3.269892e-01 9.864043e+01 9.133945e+01 
1.870000e+00 3.269892e-01 9.864043e+01 9.133945e+01 
1.872000e+00 3.269893e-01 9.864043e+01 9.133945e+01 
1.874000e+00 3.269893e-01 9.864043e+01 9.133945e+01 
1.876000e+00 3.269893e-01 9.864043e+01 9.133945e+01 
1.878000e+00 3.269893e-01 9.864043e+01 9.133945e+01 
1.880000e+00 3.269893e-01 9.864043e+01 9.133945e+01 
1.882000e+00 3.269893e-01 9.864043e+01 9.133945e+01 
1.884000e+00 3.269893e-01 9.864043e+01 9.133945e+01 
1.886000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.888000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.890000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.892000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.894000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.896000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.898000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.900000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.902000e+00 3.269894e-01 9.864043e+01 9.133945e+01 
1.904000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.906000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.908000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.910000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.912000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.914000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.916000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.918000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.920000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.922000e+00 3.269895e-01 9.864043e+01 9.133945e+01 
1.924000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.926000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.928000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.930000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.932000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.934000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.936000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.938000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.940000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.942000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.944000e+00 3.269896e-01 9.864043e+01 9.133945e+01 
1.946000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.948000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.950000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.952000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.954000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.956000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.958000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.960000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.962000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.964000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.966000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.968000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.970000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.972000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.974000e+00 3.269897e-01 9.864043e+01 9.133945e+01 
1.976000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.978000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.980000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.982000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.984000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.986000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.988000e+00 3.269898e-01 9.864044e+01 9.133945e+01 
1.990000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.992000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.994000e+00 3.269898e-01 9.864044e+01 9.133945e+01 
1.996000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
1.998000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
2.000000e+00 3.269898e-01 9.864044e+01 9.133945e+01 
2.002000e+00 3.269898e-01 9.864044e+01 9.133945e+01 
2.004000e+00 3.269898e-01 9.864043e+01 9.133945e+01 
2.006000e+00 3.269898e-01 9.864044e+01 9.133945e+01 
2.008000e+00 3.269898e-01 9.864044e+01 9.133945e+01 
2.010000e+00 3.269898e-01 9.864044e+01 9.133945e+01 
2.012000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.014000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.016000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.018000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.020000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.022000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.024000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.026000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.028000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.030000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.032000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.034000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.036000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.038000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.040000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.042000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.044000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.046000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.048000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.050000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.052000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.054000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.056000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.058000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.060000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.062000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.064000e+00 3.269899e-01 9.864044e+01 9.133945e+01 
2.066000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.068000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.070000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.072000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.074000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.076000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.078000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.080000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.082000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.084000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.086000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.088000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.090000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.092000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.094000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.096000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.098000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.100000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.102000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.104000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.106000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.108000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.110000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.112000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.114000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.116000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.118000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.120000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.122000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.124000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.126000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.128000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.130000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.132000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.134000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.136000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.138000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.140000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.142000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.144000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.146000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.148000e+00 3.269900e-01 9.864044e+01 9.133945e+01 
2.150000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.152000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.154000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.156000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.158000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.160000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.162000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.164000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.166000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.168000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.170000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.172000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.174000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.176000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.178000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.180000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.182000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.184000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.186000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.188000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.190000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.192000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.194000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.196000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.198000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.200000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.202000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.204000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.206000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.208000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.210000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.212000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.214000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.216000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.218000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.220000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.222000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.224000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.226000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.228000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.230000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.232000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.234000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.236000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.238000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.240000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.242000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.244000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.246000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.248000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.250000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.252000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.254000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.256000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.258000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.260000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.262000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.264000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.266000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.268000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.270000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.272000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.274000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.276000e+00 3.269901e-01 9.864044e+01 9.133945e+01 
2.278000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.280000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.282000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.284000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.286000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.288000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.290000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.292000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.294000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.296000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.298000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.300000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.302000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.304000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.306000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.308000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.310000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.312000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.314000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.316000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.318000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.320000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.322000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.324000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.326000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.328000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.330000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.332000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.334000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.336000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.338000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.340000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.342000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.344000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.346000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.348000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.350000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.352000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.354000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.356000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.358000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.360000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.362000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.364000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.366000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.368000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.370000e+00 3.269901e-01 9.864044e+01 9.133944e+01 
2.372000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.374000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.376000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.378000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.380000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.382000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.384000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.386000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.388000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.390000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.392000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.394000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.396000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.398000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.400000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.402000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.404000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.406000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.408000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.410000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.412000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.414000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.416000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.418000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.420000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.422000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.424000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.426000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.428000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.430000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.432000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.434000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.436000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.438000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.440000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.442000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.444000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.446000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.448000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.450000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.452000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.454000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.456000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.458000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.460000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.462000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.464000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.466000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.468000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.470000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.472000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.474000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.476000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.478000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.480000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.482000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.484000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.486000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.488000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.490000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.492000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.494000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.496000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.498000e+00 3.269902e-01 9.864044e+01 9.133944e+01 
2.500000e+00 3.269902e-01 9.864044e+01 9.133944e+01 


==> anc/Fig10/VOFDropTimeSeriesTheta95Ca020.dat <==
2.000000e-03 6.963430e-03 9.557801e+01 9.442323e+01 
4.000000e-03 1.378139e-02 9.575340e+01 9.426727e+01 
6.000000e-03 2.040803e-02 9.586433e+01 9.415162e+01 
8.000000e-03 2.687425e-02 9.595828e+01 9.405190e+01 
1.000000e-02 3.319412e-02 9.604612e+01 9.396758e+01 
1.200000e-02 3.938075e-02 9.613138e+01 9.388330e+01 
1.400000e-02 4.544547e-02 9.621242e+01 9.381703e+01 
1.600000e-02 5.140454e-02 9.628086e+01 9.375594e+01 
1.800000e-02 5.724836e-02 9.634917e+01 9.369302e+01 
2.000000e-02 6.299996e-02 9.639959e+01 9.362730e+01 
2.200000e-02 6.865051e-02 9.645568e+01 9.355907e+01 
2.400000e-02 7.419308e-02 9.651680e+01 9.348978e+01 
2.600000e-02 7.963463e-02 9.658170e+01 9.342487e+01 
2.800000e-02 8.498116e-02 9.664879e+01 9.337464e+01 
3.000000e-02 9.023136e-02 9.671801e+01 9.332971e+01 
3.200000e-02 9.539619e-02 9.677666e+01 9.328264e+01 
3.400000e-02 1.004760e-01 9.681490e+01 9.323022e+01 
3.600000e-02 1.054886e-01 9.684752e+01 9.317610e+01 
3.800000e-02 1.104193e-01 9.688881e+01 9.311719e+01 
4.000000e-02 1.152603e-01 9.693674e+01 9.305734e+01 
4.200000e-02 1.200144e-01 9.698954e+01 9.300817e+01 
4.400000e-02 1.246846e-01 9.704532e+01 9.295614e+01 
4.600000e-02 1.292798e-01 9.710314e+01 9.291345e+01 
4.800000e-02 1.337917e-01 9.716318e+01 9.287391e+01 
5.000000e-02 1.382295e-01 9.721937e+01 9.284061e+01 
5.200000e-02 1.425983e-01 9.724388e+01 9.279645e+01 
5.400000e-02 1.469176e-01 9.726160e+01 9.274947e+01 
5.600000e-02 1.511758e-01 9.728925e+01 9.270207e+01 
5.800000e-02 1.553617e-01 9.732427e+01 9.265031e+01 
6.000000e-02 1.594685e-01 9.736517e+01 9.259898e+01 
6.200000e-02 1.635046e-01 9.741001e+01 9.255373e+01 
6.400000e-02 1.674756e-01 9.745676e+01 9.252012e+01 
6.600000e-02 1.713900e-01 9.750530e+01 9.248671e+01 
6.800000e-02 1.752329e-01 9.755582e+01 9.245172e+01 
7.000000e-02 1.790038e-01 9.761413e+01 9.242349e+01 
7.200000e-02 1.827103e-01 9.765587e+01 9.239490e+01 
7.400000e-02 1.863812e-01 9.765452e+01 9.235795e+01 
7.600000e-02 1.900115e-01 9.766434e+01 9.231829e+01 
7.800000e-02 1.935916e-01 9.768335e+01 9.227647e+01 
8.000000e-02 1.971151e-01 9.771016e+01 9.223652e+01 
8.200000e-02 2.005755e-01 9.774093e+01 9.219423e+01 
8.400000e-02 2.039729e-01 9.777587e+01 9.215925e+01 
8.600000e-02 2.073109e-01 9.781395e+01 9.210746e+01 
8.800000e-02 2.106058e-01 9.785263e+01 9.209654e+01 
9.000000e-02 2.138608e-01 9.789224e+01 9.207321e+01 
9.200000e-02 2.170585e-01 9.793353e+01 9.204525e+01 
9.400000e-02 2.201962e-01 9.797645e+01 9.201714e+01 
9.600000e-02 2.232625e-01 9.802805e+01 9.199071e+01 
9.800000e-02 2.262924e-01 9.804529e+01 9.197432e+01 
1.000000e-01 2.293046e-01 9.803735e+01 9.194571e+01 
1.020000e-01 2.322888e-01 9.804046e+01 9.191436e+01 
1.040000e-01 2.352331e-01 9.805505e+01 9.188194e+01 
1.060000e-01 2.381346e-01 9.807202e+01 9.184819e+01 
1.080000e-01 2.409877e-01 9.809344e+01 9.181409e+01 
1.100000e-01 2.437911e-01 9.811979e+01 9.178483e+01 
1.120000e-01 2.465430e-01 9.814749e+01 9.175445e+01 
1.140000e-01 2.492504e-01 9.817692e+01 9.171695e+01 
1.160000e-01 2.519083e-01 9.820781e+01 9.167232e+01 
1.180000e-01 2.545629e-01 9.823859e+01 9.169460e+01 
1.200000e-01 2.571791e-01 9.827087e+01 9.167597e+01 
1.220000e-01 2.597481e-01 9.830435e+01 9.165345e+01 
1.240000e-01 2.622692e-01 9.833818e+01 9.163066e+01 
1.260000e-01 2.647235e-01 9.839159e+01 9.160970e+01 
1.280000e-01 2.671374e-01 9.841061e+01 9.158863e+01 
1.300000e-01 2.695373e-01 9.840572e+01 9.157990e+01 
1.320000e-01 2.719321e-01 9.839671e+01 9.156080e+01 
1.340000e-01 2.743090e-01 9.839610e+01 9.153832e+01 
1.360000e-01 2.766603e-01 9.840199e+01 9.151422e+01 
1.380000e-01 2.789802e-01 9.841540e+01 9.148912e+01 
1.400000e-01 2.812629e-01 9.842994e+01 9.146334e+01 
1.420000e-01 2.835081e-01 9.844619e+01 9.143757e+01 
1.440000e-01 2.857132e-01 9.846475e+01 9.141254e+01 
1.460000e-01 2.878779e-01 9.848555e+01 9.139032e+01 
1.480000e-01 2.900058e-01 9.850756e+01 9.136712e+01 
1.500000e-01 2.921018e-01 9.853112e+01 9.133985e+01 
1.520000e-01 2.941639e-01 9.855649e+01 9.130958e+01 
1.540000e-01 2.961901e-01 9.858066e+01 9.128583e+01 
1.560000e-01 2.982488e-01 9.860376e+01 9.132686e+01 
1.580000e-01 3.002718e-01 9.862733e+01 9.131418e+01 
1.600000e-01 3.022601e-01 9.865185e+01 9.129705e+01 
1.620000e-01 3.042109e-01 9.867794e+01 9.127861e+01 
1.640000e-01 3.060975e-01 9.873216e+01 9.125996e+01 
1.660000e-01 3.079516e-01 9.874295e+01 9.124153e+01 
1.680000e-01 3.097796e-01 9.874452e+01 9.122392e+01 
1.700000e-01 3.115986e-01 9.873570e+01 9.120758e+01 
1.720000e-01 3.134054e-01 9.873726e+01 9.119404e+01 
1.740000e-01 3.152172e-01 9.873217e+01 9.119534e+01 
1.760000e-01 3.170190e-01 9.873118e+01 9.118216e+01 
1.780000e-01 3.188056e-01 9.873379e+01 9.116741e+01 
1.800000e-01 3.205731e-01 9.873932e+01 9.115116e+01 
1.820000e-01 3.223184e-01 9.874741e+01 9.113417e+01 
1.840000e-01 3.240416e-01 9.875027e+01 9.111681e+01 
1.860000e-01 3.257312e-01 9.876797e+01 9.109933e+01 
1.880000e-01 3.273925e-01 9.878121e+01 9.108193e+01 
1.900000e-01 3.290244e-01 9.879538e+01 9.106526e+01 
1.920000e-01 3.306269e-01 9.881082e+01 9.105045e+01 
1.940000e-01 3.322015e-01 9.882811e+01 9.103722e+01 
1.960000e-01 3.337474e-01 9.884498e+01 9.101490e+01 
1.980000e-01 3.352654e-01 9.886218e+01 9.098752e+01 
2.000000e-01 3.367609e-01 9.887967e+01 9.096731e+01 
2.020000e-01 3.382392e-01 9.889701e+01 9.095310e+01 
2.040000e-01 3.396936e-01 9.891456e+01 9.093538e+01 
2.060000e-01 3.411664e-01 9.893506e+01 9.098729e+01 
2.080000e-01 3.426486e-01 9.895086e+01 9.099062e+01 
2.100000e-01 3.441108e-01 9.896683e+01 9.098146e+01 
2.120000e-01 3.455480e-01 9.898481e+01 9.096889e+01 
2.140000e-01 3.469280e-01 9.904009e+01 9.095495e+01 
2.160000e-01 3.482816e-01 9.904408e+01 9.094051e+01 
2.180000e-01 3.496163e-01 9.904926e+01 9.092627e+01 
2.200000e-01 3.509301e-01 9.905647e+01 9.091241e+01 
2.220000e-01 3.522369e-01 9.904341e+01 9.089916e+01 
2.240000e-01 3.535439e-01 9.903166e+01 9.088716e+01 
2.260000e-01 3.548463e-01 9.902482e+01 9.087583e+01 
2.280000e-01 3.561312e-01 9.903350e+01 9.086508e+01 
2.300000e-01 3.574081e-01 9.903036e+01 9.085497e+01 
2.320000e-01 3.586759e-01 9.903022e+01 9.084571e+01 
2.340000e-01 3.599423e-01 9.903145e+01 9.085160e+01 
2.360000e-01 3.612050e-01 9.903602e+01 9.084618e+01 
2.380000e-01 3.624560e-01 9.903956e+01 9.083759e+01 
2.400000e-01 3.636950e-01 9.904434e+01 9.082963e+01 
2.420000e-01 3.649205e-01 9.905024e+01 9.082042e+01 
2.440000e-01 3.661335e-01 9.905709e+01 9.081892e+01 
2.460000e-01 3.673279e-01 9.906471e+01 9.080816e+01 
2.480000e-01 3.685044e-01 9.907317e+01 9.079736e+01 
2.500000e-01 3.696596e-01 9.908732e+01 9.078662e+01 
2.520000e-01 3.707912e-01 9.909925e+01 9.077583e+01 
2.540000e-01 3.719039e-01 9.910886e+01 9.076531e+01 
2.560000e-01 3.729968e-01 9.911890e+01 9.075552e+01 
2.580000e-01 3.740712e-01 9.912929e+01 9.074717e+01 
2.600000e-01 3.751291e-01 9.914036e+01 9.074014e+01 
2.620000e-01 3.761721e-01 9.915146e+01 9.073390e+01 
2.640000e-01 3.771992e-01 9.916257e+01 9.072463e+01 
2.660000e-01 3.782082e-01 9.917383e+01 9.070670e+01 
2.680000e-01 3.792013e-01 9.918522e+01 9.068982e+01 
2.700000e-01 3.801789e-01 9.919669e+01 9.067394e+01 
2.720000e-01 3.811408e-01 9.920822e+01 9.065902e+01 
2.740000e-01 3.820870e-01 9.921995e+01 9.064509e+01 
2.760000e-01 3.830171e-01 9.923200e+01 9.063316e+01 
2.780000e-01 3.839330e-01 9.924363e+01 9.062383e+01 
2.800000e-01 3.848351e-01 9.925488e+01 9.061761e+01 
2.820000e-01 3.858005e-01 9.926552e+01 9.069107e+01 
2.840000e-01 3.867462e-01 9.927814e+01 9.069057e+01 
2.860000e-01 3.876717e-01 9.933870e+01 9.069158e+01 
2.880000e-01 3.885631e-01 9.933630e+01 9.068419e+01 
2.900000e-01 3.894513e-01 9.933533e+01 9.067418e+01 
2.920000e-01 3.903284e-01 9.933611e+01 9.066342e+01 
2.940000e-01 3.911930e-01 9.933829e+01 9.065257e+01 
2.960000e-01 3.920442e-01 9.934160e+01 9.064188e+01 
2.980000e-01 3.928866e-01 9.933597e+01 9.063151e+01 
3.000000e-01 3.937307e-01 9.932526e+01 9.062169e+01 
3.020000e-01 3.945723e-01 9.931839e+01 9.061247e+01 
3.040000e-01 3.954126e-01 9.931228e+01 9.060513e+01 
3.060000e-01 3.962498e-01 9.930769e+01 9.059752e+01 
3.080000e-01 3.970827e-01 9.930479e+01 9.059017e+01 
3.100000e-01 3.979043e-01 9.931488e+01 9.058311e+01 
3.120000e-01 3.987156e-01 9.931511e+01 9.057618e+01 
3.140000e-01 3.995212e-01 9.931267e+01 9.056951e+01 
3.160000e-01 4.003214e-01 9.931160e+01 9.056326e+01 
3.180000e-01 4.011155e-01 9.931153e+01 9.055743e+01 
3.200000e-01 4.019030e-01 9.931222e+01 9.055201e+01 
3.220000e-01 4.026838e-01 9.931353e+01 9.054698e+01 
3.240000e-01 4.034575e-01 9.931540e+01 9.054232e+01 
3.260000e-01 4.042241e-01 9.931776e+01 9.053802e+01 
3.280000e-01 4.049835e-01 9.932057e+01 9.053406e+01 
3.300000e-01 4.057472e-01 9.932340e+01 9.054674e+01 
3.320000e-01 4.065126e-01 9.932612e+01 9.054672e+01 
3.340000e-01 4.072720e-01 9.932931e+01 9.054375e+01 
3.360000e-01 4.080243e-01 9.933293e+01 9.053966e+01 
3.380000e-01 4.087683e-01 9.933706e+01 9.053496e+01 
3.400000e-01 4.095037e-01 9.934184e+01 9.052997e+01 
3.420000e-01 4.102305e-01 9.934752e+01 9.052487e+01 
3.440000e-01 4.109472e-01 9.935303e+01 9.051974e+01 
3.460000e-01 4.116528e-01 9.936122e+01 9.051466e+01 
3.480000e-01 4.123447e-01 9.936879e+01 9.050947e+01 
3.500000e-01 4.130262e-01 9.937470e+01 9.050436e+01 
3.520000e-01 4.136970e-01 9.938047e+01 9.049935e+01 
3.540000e-01 4.143533e-01 9.939563e+01 9.049702e+01 
3.560000e-01 4.149982e-01 9.940093e+01 9.049317e+01 
3.580000e-01 4.156337e-01 9.940604e+01 9.048909e+01 
3.600000e-01 4.162591e-01 9.941189e+01 9.048494e+01 
3.620000e-01 4.168734e-01 9.941826e+01 9.048073e+01 
3.640000e-01 4.174775e-01 9.942432e+01 9.047697e+01 
3.660000e-01 4.180721e-01 9.943042e+01 9.047384e+01 
3.680000e-01 4.186580e-01 9.943658e+01 9.047116e+01 
3.700000e-01 4.192358e-01 9.944289e+01 9.046876e+01 
3.720000e-01 4.198036e-01 9.945138e+01 9.046639e+01 
3.740000e-01 4.203641e-01 9.945768e+01 9.046395e+01 
3.760000e-01 4.209173e-01 9.946383e+01 9.046142e+01 
3.780000e-01 4.214634e-01 9.946989e+01 9.045871e+01 
3.800000e-01 4.220014e-01 9.947589e+01 9.045224e+01 
3.820000e-01 4.225310e-01 9.948185e+01 9.044325e+01 
3.840000e-01 4.230529e-01 9.948776e+01 9.043458e+01 
3.860000e-01 4.235673e-01 9.949363e+01 9.042619e+01 
3.880000e-01 4.240741e-01 9.949945e+01 9.041806e+01 
3.900000e-01 4.245734e-01 9.950523e+01 9.041017e+01 
3.920000e-01 4.250650e-01 9.951095e+01 9.040253e+01 
3.940000e-01 4.255491e-01 9.951662e+01 9.039512e+01 
3.960000e-01 4.260253e-01 9.952237e+01 9.038794e+01 
3.980000e-01 4.264931e-01 9.952833e+01 9.038101e+01 
4.000000e-01 4.269520e-01 9.953411e+01 9.037434e+01 
4.020000e-01 4.274010e-01 9.953949e+01 9.036792e+01 
4.040000e-01 4.278401e-01 9.954289e+01 9.036173e+01 
4.060000e-01 4.282460e-01 9.960434e+01 9.035570e+01 
4.080000e-01 4.286223e-01 9.959384e+01 9.034950e+01 
4.100000e-01 4.290046e-01 9.959003e+01 9.034346e+01 
4.120000e-01 4.293859e-01 9.959060e+01 9.033777e+01 
4.140000e-01 4.297622e-01 9.959109e+01 9.033244e+01 
4.160000e-01 4.302203e-01 9.959097e+01 9.041117e+01 
4.180000e-01 4.306556e-01 9.959082e+01 9.039927e+01 
4.200000e-01 4.310831e-01 9.959108e+01 9.039065e+01 
4.220000e-01 4.315043e-01 9.959167e+01 9.038398e+01 
4.240000e-01 4.319206e-01 9.959235e+01 9.037867e+01 
4.260000e-01 4.323253e-01 9.959268e+01 9.036439e+01 
4.280000e-01 4.327595e-01 9.959210e+01 9.039043e+01 
4.300000e-01 4.331986e-01 9.959203e+01 9.039487e+01 
4.320000e-01 4.336411e-01 9.958520e+01 9.039281e+01 
4.340000e-01 4.340863e-01 9.957881e+01 9.038816e+01 
4.360000e-01 4.345233e-01 9.958196e+01 9.038234e+01 
4.380000e-01 4.349601e-01 9.957744e+01 9.037609e+01 
4.400000e-01 4.353953e-01 9.957337e+01 9.036988e+01 
4.420000e-01 4.358285e-01 9.956978e+01 9.036385e+01 
4.440000e-01 4.362595e-01 9.956666e+01 9.035807e+01 
4.460000e-01 4.366882e-01 9.956397e+01 9.035255e+01 
4.480000e-01 4.371143e-01 9.956168e+01 9.034730e+01 
4.500000e-01 4.375374e-01 9.956027e+01 9.034234e+01 
4.520000e-01 4.379573e-01 9.955906e+01 9.033760e+01 
4.540000e-01 4.383741e-01 9.955806e+01 9.033315e+01 
4.560000e-01 4.387877e-01 9.955741e+01 9.032897e+01 
4.580000e-01 4.391979e-01 9.955716e+01 9.032503e+01 
4.600000e-01 4.395986e-01 9.956491e+01 9.032124e+01 
4.620000e-01 4.399966e-01 9.956199e+01 9.031759e+01 
4.640000e-01 4.404000e-01 9.955143e+01 9.031426e+01 
4.660000e-01 4.408023e-01 9.955046e+01 9.031117e+01 
4.680000e-01 4.411836e-01 9.957217e+01 9.030798e+01 
4.700000e-01 4.415618e-01 9.957113e+01 9.030470e+01 
4.720000e-01 4.419375e-01 9.957044e+01 9.030171e+01 
4.740000e-01 4.423107e-01 9.957008e+01 9.029897e+01 
4.760000e-01 4.426812e-01 9.956996e+01 9.029644e+01 
4.780000e-01 4.430490e-01 9.957004e+01 9.029409e+01 
4.800000e-01 4.434142e-01 9.957027e+01 9.029191e+01 
4.820000e-01 4.437766e-01 9.957066e+01 9.028988e+01 
4.840000e-01 4.441364e-01 9.957119e+01 9.028799e+01 
4.860000e-01 4.444933e-01 9.957185e+01 9.028622e+01 
4.880000e-01 4.448476e-01 9.957264e+01 9.028459e+01 
4.900000e-01 4.451990e-01 9.957354e+01 9.028306e+01 
4.920000e-01 4.455481e-01 9.957489e+01 9.028165e+01 
4.940000e-01 4.458957e-01 9.957695e+01 9.028034e+01 
4.960000e-01 4.462401e-01 9.957859e+01 9.027914e+01 
4.980000e-01 4.465814e-01 9.958010e+01 9.027803e+01 
5.000000e-01 4.469198e-01 9.958159e+01 9.027701e+01 
5.020000e-01 4.472554e-01 9.958311e+01 9.027605e+01 
5.040000e-01 4.475883e-01 9.958454e+01 9.027537e+01 
5.060000e-01 4.479190e-01 9.958596e+01 9.027549e+01 
5.080000e-01 4.482482e-01 9.958728e+01 9.027562e+01 
5.100000e-01 4.485753e-01 9.958872e+01 9.027547e+01 
5.120000e-01 4.489001e-01 9.959032e+01 9.027522e+01 
5.140000e-01 4.492224e-01 9.959203e+01 9.027490e+01 
5.160000e-01 4.495421e-01 9.959383e+01 9.027455e+01 
5.180000e-01 4.498592e-01 9.959558e+01 9.027420e+01 
5.200000e-01 4.501739e-01 9.959733e+01 9.027386e+01 
5.220000e-01 4.504859e-01 9.959922e+01 9.027349e+01 
5.240000e-01 4.507952e-01 9.960120e+01 9.027311e+01 
5.260000e-01 4.511017e-01 9.960323e+01 9.027275e+01 
5.280000e-01 4.514055e-01 9.960531e+01 9.027240e+01 
5.300000e-01 4.517065e-01 9.960744e+01 9.027205e+01 
5.320000e-01 4.520048e-01 9.960959e+01 9.027167e+01 
5.340000e-01 4.523154e-01 9.961129e+01 9.028968e+01 
5.360000e-01 4.526307e-01 9.961262e+01 9.029308e+01 
5.380000e-01 4.529448e-01 9.961419e+01 9.029374e+01 
5.400000e-01 4.532568e-01 9.961596e+01 9.029327e+01 
5.420000e-01 4.535657e-01 9.961788e+01 9.029220e+01 
5.440000e-01 4.538713e-01 9.961989e+01 9.029081e+01 
5.460000e-01 4.541733e-01 9.962197e+01 9.028925e+01 
5.480000e-01 4.544716e-01 9.962410e+01 9.028762e+01 
5.500000e-01 4.547661e-01 9.962626e+01 9.028595e+01 
5.520000e-01 4.550568e-01 9.962845e+01 9.028428e+01 
5.540000e-01 4.553437e-01 9.963067e+01 9.028262e+01 
5.560000e-01 4.556267e-01 9.963289e+01 9.028099e+01 
5.580000e-01 4.559058e-01 9.963514e+01 9.027938e+01 
5.600000e-01 4.561812e-01 9.963739e+01 9.027781e+01 
5.620000e-01 4.564527e-01 9.963965e+01 9.027627e+01 
5.640000e-01 4.567204e-01 9.964193e+01 9.027476e+01 
5.660000e-01 4.569844e-01 9.964421e+01 9.027328e+01 
5.680000e-01 4.572446e-01 9.964649e+01 9.027184e+01 
5.700000e-01 4.575010e-01 9.964879e+01 9.027043e+01 
5.720000e-01 4.577435e-01 9.966437e+01 9.026890e+01 
5.740000e-01 4.579811e-01 9.966611e+01 9.026719e+01 
5.760000e-01 4.582154e-01 9.966770e+01 9.026558e+01 
5.780000e-01 4.584463e-01 9.966939e+01 9.026404e+01 
5.800000e-01 4.586738e-01 9.967119e+01 9.026256e+01 
5.820000e-01 4.588980e-01 9.967308e+01 9.026114e+01 
5.840000e-01 4.591187e-01 9.967502e+01 9.025977e+01 
5.860000e-01 4.593359e-01 9.967701e+01 9.025843e+01 
5.880000e-01 4.595497e-01 9.967902e+01 9.025714e+01 
5.900000e-01 4.597602e-01 9.968105e+01 9.025589e+01 
5.920000e-01 4.599672e-01 9.968309e+01 9.025467e+01 
5.940000e-01 4.601708e-01 9.968513e+01 9.025349e+01 
5.960000e-01 4.603711e-01 9.968717e+01 9.025235e+01 
5.980000e-01 4.605681e-01 9.968920e+01 9.025124e+01 
6.000000e-01 4.607618e-01 9.969123e+01 9.025016e+01 
6.020000e-01 4.609465e-01 9.969952e+01 9.024900e+01 
6.040000e-01 4.611280e-01 9.970157e+01 9.024776e+01 
6.060000e-01 4.613050e-01 9.970544e+01 9.024662e+01 
6.080000e-01 4.614782e-01 9.970756e+01 9.024542e+01 
6.100000e-01 4.616482e-01 9.970936e+01 9.024435e+01 
6.120000e-01 4.618156e-01 9.971093e+01 9.024353e+01 
6.140000e-01 4.619803e-01 9.971248e+01 9.024268e+01 
6.160000e-01 4.621425e-01 9.971406e+01 9.024197e+01 
6.180000e-01 4.623023e-01 9.971565e+01 9.024140e+01 
6.200000e-01 4.624601e-01 9.971724e+01 9.024093e+01 
6.220000e-01 4.626158e-01 9.971883e+01 9.024055e+01 
6.240000e-01 4.627697e-01 9.972040e+01 9.024022e+01 
6.260000e-01 4.629219e-01 9.972195e+01 9.023993e+01 
6.280000e-01 4.630725e-01 9.972349e+01 9.023966e+01 
6.300000e-01 4.632214e-01 9.972500e+01 9.023940e+01 
6.320000e-01 4.633689e-01 9.972650e+01 9.023913e+01 
6.340000e-01 4.635149e-01 9.972797e+01 9.023885e+01 
6.360000e-01 4.636595e-01 9.972941e+01 9.023855e+01 
6.380000e-01 4.638027e-01 9.973083e+01 9.023822e+01 
6.400000e-01 4.639446e-01 9.973223e+01 9.023785e+01 
6.420000e-01 4.640851e-01 9.973360e+01 9.023745e+01 
6.440000e-01 4.642243e-01 9.973495e+01 9.023701e+01 
6.460000e-01 4.643642e-01 9.973604e+01 9.023886e+01 
6.480000e-01 4.645043e-01 9.973700e+01 9.023946e+01 
6.500000e-01 4.646439e-01 9.973803e+01 9.023956e+01 
6.520000e-01 4.647827e-01 9.973911e+01 9.023936e+01 
6.540000e-01 4.649205e-01 9.974023e+01 9.023895e+01 
6.560000e-01 4.650572e-01 9.974135e+01 9.023838e+01 
6.580000e-01 4.651926e-01 9.974248e+01 9.023768e+01 
6.600000e-01 4.653267e-01 9.974360e+01 9.023688e+01 
6.620000e-01 4.654595e-01 9.974471e+01 9.023600e+01 
6.640000e-01 4.655909e-01 9.974580e+01 9.023506e+01 
6.660000e-01 4.657210e-01 9.974689e+01 9.023405e+01 
6.680000e-01 4.658496e-01 9.974796e+01 9.023300e+01 
6.700000e-01 4.659768e-01 9.974901e+01 9.023190e+01 
6.720000e-01 4.661026e-01 9.975004e+01 9.023077e+01 
6.740000e-01 4.662269e-01 9.975103e+01 9.022959e+01 
6.760000e-01 4.663497e-01 9.975196e+01 9.022839e+01 
6.780000e-01 4.664710e-01 9.975283e+01 9.022715e+01 
6.800000e-01 4.665907e-01 9.975362e+01 9.022589e+01 
6.820000e-01 4.667087e-01 9.975433e+01 9.022408e+01 
6.840000e-01 4.668246e-01 9.975496e+01 9.022140e+01 
6.860000e-01 4.669388e-01 9.975551e+01 9.021878e+01 
6.880000e-01 4.670512e-01 9.975596e+01 9.021623e+01 
6.900000e-01 4.671617e-01 9.975630e+01 9.021372e+01 
6.920000e-01 4.672705e-01 9.975653e+01 9.021126e+01 
6.940000e-01 4.673774e-01 9.975664e+01 9.020884e+01 
6.960000e-01 4.674824e-01 9.975659e+01 9.020647e+01 
6.980000e-01 4.675855e-01 9.975643e+01 9.020413e+01 
7.000000e-01 4.676866e-01 9.975610e+01 9.020183e+01 
7.020000e-01 4.677857e-01 9.975560e+01 9.019957e+01 
7.040000e-01 4.678827e-01 9.975493e+01 9.019735e+01 
7.060000e-01 4.679775e-01 9.975407e+01 9.019516e+01 
7.080000e-01 4.680701e-01 9.975303e+01 9.019301e+01 
7.100000e-01 4.681605e-01 9.975180e+01 9.019089e+01 
7.120000e-01 4.682486e-01 9.975031e+01 9.018881e+01 
7.140000e-01 4.683343e-01 9.974863e+01 9.018677e+01 
7.160000e-01 4.684177e-01 9.974675e+01 9.018475e+01 
7.180000e-01 4.684806e-01 9.978058e+01 9.018269e+01 
7.200000e-01 4.685357e-01 9.977456e+01 9.018037e+01 
7.220000e-01 4.685890e-01 9.976751e+01 9.017798e+01 
7.240000e-01 4.686349e-01 9.977939e+01 9.017559e+01 
7.260000e-01 4.686828e-01 9.977665e+01 9.017323e+01 
7.280000e-01 4.687253e-01 9.978331e+01 9.017090e+01 
7.300000e-01 4.687674e-01 9.978356e+01 9.016861e+01 
7.320000e-01 4.688085e-01 9.978166e+01 9.016635e+01 
7.340000e-01 4.688505e-01 9.977958e+01 9.016418e+01 
7.360000e-01 4.688927e-01 9.977829e+01 9.016209e+01 
7.380000e-01 4.689349e-01 9.977742e+01 9.016008e+01 
7.400000e-01 4.689769e-01 9.977682e+01 9.015815e+01 
7.420000e-01 4.690185e-01 9.977640e+01 9.015629e+01 
7.440000e-01 4.690599e-01 9.977611e+01 9.015449e+01 
7.460000e-01 4.691008e-01 9.977593e+01 9.015276e+01 
7.480000e-01 4.691414e-01 9.977583e+01 9.015109e+01 
7.500000e-01 4.691815e-01 9.977580e+01 9.014948e+01 
7.520000e-01 4.692212e-01 9.977584e+01 9.014793e+01 
7.540000e-01 4.692605e-01 9.977592e+01 9.014644e+01 
7.560000e-01 4.692994e-01 9.977605e+01 9.014500e+01 
7.580000e-01 4.693378e-01 9.977620e+01 9.014361e+01 
7.600000e-01 4.693759e-01 9.977659e+01 9.014223e+01 
7.620000e-01 4.694124e-01 9.977786e+01 9.014087e+01 
7.640000e-01 4.694479e-01 9.977836e+01 9.013956e+01 
7.660000e-01 4.694828e-01 9.977863e+01 9.013831e+01 
7.680000e-01 4.695170e-01 9.977883e+01 9.013712e+01 
7.700000e-01 4.695508e-01 9.977902e+01 9.013596e+01 
7.720000e-01 4.695841e-01 9.977921e+01 9.013485e+01 
7.740000e-01 4.696169e-01 9.977940e+01 9.013379e+01 
7.760000e-01 4.696493e-01 9.977960e+01 9.013276e+01 
7.780000e-01 4.696812e-01 9.977981e+01 9.013177e+01 
7.800000e-01 4.697127e-01 9.978004e+01 9.013081e+01 
7.820000e-01 4.697438e-01 9.978027e+01 9.012989e+01 
7.840000e-01 4.697744e-01 9.978051e+01 9.012900e+01 
7.860000e-01 4.698047e-01 9.978076e+01 9.012814e+01 
7.880000e-01 4.698346e-01 9.978102e+01 9.012731e+01 
7.900000e-01 4.698641e-01 9.978129e+01 9.012652e+01 
7.920000e-01 4.698932e-01 9.978156e+01 9.012575e+01 
7.940000e-01 4.699220e-01 9.978184e+01 9.012500e+01 
7.960000e-01 4.699504e-01 9.978213e+01 9.012428e+01 
7.980000e-01 4.699785e-01 9.978242e+01 9.012359e+01 
8.000000e-01 4.700062e-01 9.978272e+01 9.012292e+01 
8.020000e-01 4.700337e-01 9.978302e+01 9.012227e+01 
8.040000e-01 4.700608e-01 9.978333e+01 9.012165e+01 
8.060000e-01 4.700876e-01 9.978364e+01 9.012104e+01 
8.080000e-01 4.701141e-01 9.978395e+01 9.012046e+01 
8.100000e-01 4.701403e-01 9.978427e+01 9.011989e+01 
8.120000e-01 4.701662e-01 9.978459e+01 9.011935e+01 
8.140000e-01 4.701919e-01 9.978492e+01 9.011882e+01 
8.160000e-01 4.702172e-01 9.978524e+01 9.011831e+01 
8.180000e-01 4.702423e-01 9.978557e+01 9.011781e+01 
8.200000e-01 4.702672e-01 9.978590e+01 9.011733e+01 
8.220000e-01 4.702917e-01 9.978623e+01 9.011686e+01 
8.240000e-01 4.703160e-01 9.978665e+01 9.011642e+01 
8.260000e-01 4.703398e-01 9.978731e+01 9.011597e+01 
8.280000e-01 4.703630e-01 9.978795e+01 9.011554e+01 
8.300000e-01 4.703857e-01 9.978854e+01 9.011509e+01 
8.320000e-01 4.704081e-01 9.978895e+01 9.011468e+01 
8.340000e-01 4.704302e-01 9.978931e+01 9.011428e+01 
8.360000e-01 4.704520e-01 9.978964e+01 9.011390e+01 
8.380000e-01 4.704736e-01 9.978996e+01 9.011352e+01 
8.400000e-01 4.704949e-01 9.979028e+01 9.011316e+01 
8.420000e-01 4.705161e-01 9.979058e+01 9.011280e+01 
8.440000e-01 4.705370e-01 9.979089e+01 9.011245e+01 
8.460000e-01 4.705577e-01 9.979119e+01 9.011211e+01 
8.480000e-01 4.705782e-01 9.979149e+01 9.011178e+01 
8.500000e-01 4.705985e-01 9.979179e+01 9.011145e+01 
8.520000e-01 4.706185e-01 9.979208e+01 9.011114e+01 
8.540000e-01 4.706384e-01 9.979238e+01 9.011083e+01 
8.560000e-01 4.706581e-01 9.979268e+01 9.011053e+01 
8.580000e-01 4.706777e-01 9.979297e+01 9.011023e+01 
8.600000e-01 4.706970e-01 9.979327e+01 9.010995e+01 
8.620000e-01 4.707161e-01 9.979356e+01 9.010967e+01 
8.640000e-01 4.707351e-01 9.979386e+01 9.010940e+01 
8.660000e-01 4.707539e-01 9.979416e+01 9.010914e+01 
8.680000e-01 4.707725e-01 9.979445e+01 9.010888e+01 
8.700000e-01 4.707909e-01 9.979474e+01 9.010863e+01 
8.720000e-01 4.708092e-01 9.979504e+01 9.010839e+01 
8.740000e-01 4.708272e-01 9.979533e+01 9.010815e+01 
8.760000e-01 4.708452e-01 9.979562e+01 9.010792e+01 
8.780000e-01 4.708629e-01 9.979591e+01 9.010769e+01 
8.800000e-01 4.708805e-01 9.979620e+01 9.010747e+01 
8.820000e-01 4.708980e-01 9.979649e+01 9.010726e+01 
8.840000e-01 4.709153e-01 9.979678e+01 9.010705e+01 
8.860000e-01 4.709324e-01 9.979707e+01 9.010685e+01 
8.880000e-01 4.709494e-01 9.979736e+01 9.010665e+01 
8.900000e-01 4.709662e-01 9.979764e+01 9.010645e+01 
8.920000e-01 4.709829e-01 9.979793e+01 9.010626e+01 
8.940000e-01 4.709994e-01 9.979821e+01 9.010608e+01 
8.960000e-01 4.710158e-01 9.979850e+01 9.010590e+01 
8.980000e-01 4.710321e-01 9.979878e+01 9.010572e+01 
9.000000e-01 4.710482e-01 9.979906e+01 9.010555e+01 
9.020000e-01 4.710641e-01 9.979934e+01 9.010538e+01 
9.040000e-01 4.710800e-01 9.979961e+01 9.010521e+01 
9.060000e-01 4.710956e-01 9.979989e+01 9.010505e+01 
9.080000e-01 4.711112e-01 9.980017e+01 9.010489e+01 
9.100000e-01 4.711266e-01 9.980044e+01 9.010474e+01 
9.120000e-01 4.711419e-01 9.980068e+01 9.010459e+01 
9.140000e-01 4.711569e-01 9.980082e+01 9.010444e+01 
9.160000e-01 4.711717e-01 9.980091e+01 9.010429e+01 
9.180000e-01 4.711863e-01 9.980098e+01 9.010415e+01 
9.200000e-01 4.712007e-01 9.980105e+01 9.010401e+01 
9.220000e-01 4.712149e-01 9.980111e+01 9.010387e+01 
9.240000e-01 4.712290e-01 9.980116e+01 9.010373e+01 
9.260000e-01 4.712429e-01 9.980122e+01 9.010360e+01 
9.280000e-01 4.712566e-01 9.980127e+01 9.010346e+01 
9.300000e-01 4.712702e-01 9.980132e+01 9.010333e+01 
9.320000e-01 4.712836e-01 9.980137e+01 9.010320e+01 
9.340000e-01 4.712969e-01 9.980142e+01 9.010308e+01 
9.360000e-01 4.713099e-01 9.980146e+01 9.010295e+01 
9.380000e-01 4.713229e-01 9.980151e+01 9.010283e+01 
9.400000e-01 4.713357e-01 9.980156e+01 9.010270e+01 
9.420000e-01 4.713483e-01 9.980160e+01 9.010258e+01 
9.440000e-01 4.713608e-01 9.980165e+01 9.010246e+01 
9.460000e-01 4.713732e-01 9.980169e+01 9.010235e+01 
9.480000e-01 4.713854e-01 9.980173e+01 9.010223e+01 
9.500000e-01 4.713974e-01 9.980177e+01 9.010212e+01 
9.520000e-01 4.714094e-01 9.980182e+01 9.010201e+01 
9.540000e-01 4.714211e-01 9.980186e+01 9.010190e+01 
9.560000e-01 4.714328e-01 9.980190e+01 9.010179e+01 
9.580000e-01 4.714443e-01 9.980194e+01 9.010168e+01 
9.600000e-01 4.714557e-01 9.980198e+01 9.010157e+01 
9.620000e-01 4.714669e-01 9.980202e+01 9.010147e+01 
9.640000e-01 4.714780e-01 9.980206e+01 9.010136e+01 
9.660000e-01 4.714890e-01 9.980209e+01 9.010126e+01 
9.680000e-01 4.714998e-01 9.980213e+01 9.010116e+01 
9.700000e-01 4.715105e-01 9.980217e+01 9.010106e+01 
9.720000e-01 4.715211e-01 9.980221e+01 9.010097e+01 
9.740000e-01 4.715316e-01 9.980225e+01 9.010087e+01 
9.760000e-01 4.715419e-01 9.980228e+01 9.010078e+01 
9.780000e-01 4.715522e-01 9.980232e+01 9.010068e+01 
9.800000e-01 4.715623e-01 9.980235e+01 9.010059e+01 
9.820000e-01 4.715722e-01 9.980239e+01 9.010050e+01 
9.840000e-01 4.715821e-01 9.980242e+01 9.010041e+01 
9.860000e-01 4.715919e-01 9.980246e+01 9.010032e+01 
9.880000e-01 4.716015e-01 9.980249e+01 9.010024e+01 
9.900000e-01 4.716110e-01 9.980253e+01 9.010015e+01 
9.920000e-01 4.716204e-01 9.980256e+01 9.010007e+01 
9.940000e-01 4.716297e-01 9.980259e+01 9.009999e+01 
9.960000e-01 4.716389e-01 9.980263e+01 9.009990e+01 
9.980000e-01 4.716480e-01 9.980266e+01 9.009982e+01 
1.000000e+00 4.716570e-01 9.980269e+01 9.009974e+01 
1.002000e+00 4.716658e-01 9.980272e+01 9.009967e+01 
1.004000e+00 4.716746e-01 9.980275e+01 9.009959e+01 
1.006000e+00 4.716833e-01 9.980278e+01 9.009951e+01 
1.008000e+00 4.716918e-01 9.980282e+01 9.009944e+01 
1.010000e+00 4.717003e-01 9.980285e+01 9.009936e+01 
1.012000e+00 4.717087e-01 9.980288e+01 9.009929e+01 
1.014000e+00 4.717169e-01 9.980291e+01 9.009922e+01 
1.016000e+00 4.717251e-01 9.980294e+01 9.009915e+01 
1.018000e+00 4.717332e-01 9.980296e+01 9.009908e+01 
1.020000e+00 4.717411e-01 9.980299e+01 9.009901e+01 
1.022000e+00 4.717491e-01 9.980302e+01 9.009895e+01 
1.024000e+00 4.717568e-01 9.980305e+01 9.009888e+01 
1.026000e+00 4.717645e-01 9.980308e+01 9.009881e+01 
1.028000e+00 4.717722e-01 9.980310e+01 9.009875e+01 
1.030000e+00 4.717797e-01 9.980313e+01 9.009869e+01 
1.032000e+00 4.717871e-01 9.980316e+01 9.009863e+01 
1.034000e+00 4.717945e-01 9.980318e+01 9.009856e+01 
1.036000e+00 4.718018e-01 9.980321e+01 9.009850e+01 
1.038000e+00 4.718089e-01 9.980321e+01 9.009844e+01 
1.040000e+00 4.718160e-01 9.980323e+01 9.009838e+01 
1.042000e+00 4.718230e-01 9.980326e+01 9.009833e+01 
1.044000e+00 4.718299e-01 9.980328e+01 9.009827e+01 
1.046000e+00 4.718368e-01 9.980331e+01 9.009821e+01 
1.048000e+00 4.718436e-01 9.980334e+01 9.009816e+01 
1.050000e+00 4.718503e-01 9.980337e+01 9.009810e+01 
1.052000e+00 4.718569e-01 9.980340e+01 9.009805e+01 
1.054000e+00 4.718635e-01 9.980342e+01 9.009800e+01 
1.056000e+00 4.718699e-01 9.980345e+01 9.009794e+01 
1.058000e+00 4.718763e-01 9.980347e+01 9.009789e+01 
1.060000e+00 4.718827e-01 9.980350e+01 9.009784e+01 
1.062000e+00 4.718889e-01 9.980352e+01 9.009779e+01 
1.064000e+00 4.718951e-01 9.980354e+01 9.009774e+01 
1.066000e+00 4.719012e-01 9.980356e+01 9.009769e+01 
1.068000e+00 4.719072e-01 9.980359e+01 9.009764e+01 
1.070000e+00 4.719132e-01 9.980361e+01 9.009760e+01 
1.072000e+00 4.719191e-01 9.980363e+01 9.009755e+01 
1.074000e+00 4.719250e-01 9.980365e+01 9.009750e+01 
1.076000e+00 4.719308e-01 9.980367e+01 9.009746e+01 
1.078000e+00 4.719365e-01 9.980369e+01 9.009741e+01 
1.080000e+00 4.719421e-01 9.980371e+01 9.009737e+01 
1.082000e+00 4.719477e-01 9.980373e+01 9.009733e+01 
1.084000e+00 4.719532e-01 9.980375e+01 9.009728e+01 
1.086000e+00 4.719586e-01 9.980377e+01 9.009724e+01 
1.088000e+00 4.719640e-01 9.980379e+01 9.009720e+01 
1.090000e+00 4.719694e-01 9.980381e+01 9.009716e+01 
1.092000e+00 4.719746e-01 9.980382e+01 9.009712e+01 
1.094000e+00 4.719798e-01 9.980384e+01 9.009708e+01 
1.096000e+00 4.719850e-01 9.980386e+01 9.009704e+01 
1.098000e+00 4.719901e-01 9.980388e+01 9.009700e+01 
1.100000e+00 4.719951e-01 9.980390e+01 9.009696e+01 
1.102000e+00 4.720001e-01 9.980391e+01 9.009693e+01 
1.104000e+00 4.720050e-01 9.980393e+01 9.009689e+01 
1.106000e+00 4.720099e-01 9.980395e+01 9.009685e+01 
1.108000e+00 4.720147e-01 9.980397e+01 9.009682e+01 
1.110000e+00 4.720195e-01 9.980398e+01 9.009678e+01 
1.112000e+00 4.720242e-01 9.980400e+01 9.009675e+01 
1.114000e+00 4.720289e-01 9.980401e+01 9.009671e+01 
1.116000e+00 4.720335e-01 9.980403e+01 9.009668e+01 
1.118000e+00 4.720380e-01 9.980405e+01 9.009664e+01 
1.120000e+00 4.720426e-01 9.980406e+01 9.009661e+01 
1.122000e+00 4.720470e-01 9.980408e+01 9.009658e+01 
1.124000e+00 4.720514e-01 9.980409e+01 9.009654e+01 
1.126000e+00 4.720558e-01 9.980411e+01 9.009651e+01 
1.128000e+00 4.720601e-01 9.980412e+01 9.009648e+01 
1.130000e+00 4.720644e-01 9.980414e+01 9.009645e+01 
1.132000e+00 4.720686e-01 9.980415e+01 9.009642e+01 
1.134000e+00 4.720727e-01 9.980416e+01 9.009639e+01 
1.136000e+00 4.720769e-01 9.980418e+01 9.009636e+01 
1.138000e+00 4.720810e-01 9.980419e+01 9.009633e+01 
1.140000e+00 4.720850e-01 9.980420e+01 9.009630e+01 
1.142000e+00 4.720890e-01 9.980422e+01 9.009627e+01 
1.144000e+00 4.720930e-01 9.980423e+01 9.009624e+01 
1.146000e+00 4.720969e-01 9.980424e+01 9.009622e+01 
1.148000e+00 4.721008e-01 9.980426e+01 9.009619e+01 
1.150000e+00 4.721046e-01 9.980427e+01 9.009616e+01 
1.152000e+00 4.721084e-01 9.980428e+01 9.009614e+01 
1.154000e+00 4.721121e-01 9.980430e+01 9.009611e+01 
1.156000e+00 4.721158e-01 9.980431e+01 9.009608e+01 
1.158000e+00 4.721195e-01 9.980432e+01 9.009606e+01 
1.160000e+00 4.721231e-01 9.980433e+01 9.009603e+01 
1.162000e+00 4.721267e-01 9.980434e+01 9.009601e+01 
1.164000e+00 4.721302e-01 9.980435e+01 9.009598e+01 
1.166000e+00 4.721338e-01 9.980437e+01 9.009596e+01 
1.168000e+00 4.721373e-01 9.980438e+01 9.009593e+01 
1.170000e+00 4.721407e-01 9.980439e+01 9.009591e+01 
1.172000e+00 4.721441e-01 9.980440e+01 9.009589e+01 
1.174000e+00 4.721475e-01 9.980441e+01 9.009586e+01 
1.176000e+00 4.721508e-01 9.980442e+01 9.009584e+01 
1.178000e+00 4.721541e-01 9.980443e+01 9.009582e+01 
1.180000e+00 4.721574e-01 9.980444e+01 9.009580e+01 
1.182000e+00 4.721606e-01 9.980445e+01 9.009577e+01 
1.184000e+00 4.721638e-01 9.980446e+01 9.009575e+01 
1.186000e+00 4.721669e-01 9.980447e+01 9.009573e+01 
1.188000e+00 4.721701e-01 9.980448e+01 9.009571e+01 
1.190000e+00 4.721732e-01 9.980449e+01 9.009569e+01 
1.192000e+00 4.721763e-01 9.980450e+01 9.009567e+01 
1.194000e+00 4.721793e-01 9.980451e+01 9.009565e+01 
1.196000e+00 4.721823e-01 9.980452e+01 9.009563e+01 
1.198000e+00 4.721853e-01 9.980453e+01 9.009561e+01 
1.200000e+00 4.721882e-01 9.980454e+01 9.009559e+01 
1.202000e+00 4.721911e-01 9.980455e+01 9.009557e+01 
1.204000e+00 4.721940e-01 9.980455e+01 9.009555e+01 
1.206000e+00 4.721969e-01 9.980456e+01 9.009553e+01 
1.208000e+00 4.721997e-01 9.980457e+01 9.009551e+01 
1.210000e+00 4.722025e-01 9.980458e+01 9.009550e+01 
1.212000e+00 4.722052e-01 9.980459e+01 9.009548e+01 
1.214000e+00 4.722080e-01 9.980460e+01 9.009546e+01 
1.216000e+00 4.722107e-01 9.980460e+01 9.009544e+01 
1.218000e+00 4.722134e-01 9.980461e+01 9.009543e+01 
1.220000e+00 4.722161e-01 9.980462e+01 9.009541e+01 
1.222000e+00 4.722187e-01 9.980463e+01 9.009539e+01 
1.224000e+00 4.722213e-01 9.980464e+01 9.009537e+01 
1.226000e+00 4.722239e-01 9.980464e+01 9.009536e+01 
1.228000e+00 4.722264e-01 9.980465e+01 9.009534e+01 
1.230000e+00 4.722289e-01 9.980466e+01 9.009533e+01 
1.232000e+00 4.722315e-01 9.980467e+01 9.009531e+01 
1.234000e+00 4.722339e-01 9.980467e+01 9.009529e+01 
1.236000e+00 4.722364e-01 9.980468e+01 9.009528e+01 
1.238000e+00 4.722388e-01 9.980469e+01 9.009526e+01 
1.240000e+00 4.722412e-01 9.980469e+01 9.009525e+01 
1.242000e+00 4.722436e-01 9.980470e+01 9.009523e+01 
1.244000e+00 4.722460e-01 9.980471e+01 9.009522e+01 
1.246000e+00 4.722483e-01 9.980471e+01 9.009520e+01 
1.248000e+00 4.722506e-01 9.980472e+01 9.009519e+01 
1.250000e+00 4.722529e-01 9.980473e+01 9.009517e+01 
1.252000e+00 4.722552e-01 9.980473e+01 9.009516e+01 
1.254000e+00 4.722575e-01 9.980474e+01 9.009515e+01 
1.256000e+00 4.722597e-01 9.980475e+01 9.009513e+01 
1.258000e+00 4.722619e-01 9.980475e+01 9.009512e+01 
1.260000e+00 4.722641e-01 9.980476e+01 9.009511e+01 
1.262000e+00 4.722662e-01 9.980476e+01 9.009509e+01 
1.264000e+00 4.722684e-01 9.980477e+01 9.009508e+01 
1.266000e+00 4.722705e-01 9.980477e+01 9.009507e+01 
1.268000e+00 4.722726e-01 9.980478e+01 9.009505e+01 
1.270000e+00 4.722747e-01 9.980478e+01 9.009504e+01 
1.272000e+00 4.722768e-01 9.980479e+01 9.009503e+01 
1.274000e+00 4.722788e-01 9.980480e+01 9.009502e+01 
1.276000e+00 4.722808e-01 9.980480e+01 9.009500e+01 
1.278000e+00 4.722828e-01 9.980481e+01 9.009499e+01 
1.280000e+00 4.722848e-01 9.980481e+01 9.009498e+01 
1.282000e+00 4.722868e-01 9.980482e+01 9.009497e+01 
1.284000e+00 4.722887e-01 9.980482e+01 9.009496e+01 
1.286000e+00 4.722907e-01 9.980483e+01 9.009494e+01 
1.288000e+00 4.722926e-01 9.980483e+01 9.009493e+01 
1.290000e+00 4.722945e-01 9.980484e+01 9.009492e+01 
1.292000e+00 4.722964e-01 9.980484e+01 9.009491e+01 
1.294000e+00 4.722982e-01 9.980485e+01 9.009490e+01 
1.296000e+00 4.723001e-01 9.980485e+01 9.009489e+01 
1.298000e+00 4.723019e-01 9.980485e+01 9.009488e+01 
1.300000e+00 4.723037e-01 9.980486e+01 9.009487e+01 
1.302000e+00 4.723055e-01 9.980486e+01 9.009486e+01 
1.304000e+00 4.723073e-01 9.980487e+01 9.009485e+01 
1.306000e+00 4.723091e-01 9.980487e+01 9.009484e+01 
1.308000e+00 4.723108e-01 9.980488e+01 9.009483e+01 
1.310000e+00 4.723126e-01 9.980488e+01 9.009482e+01 
1.312000e+00 4.723143e-01 9.980488e+01 9.009481e+01 
1.314000e+00 4.723160e-01 9.980489e+01 9.009480e+01 
1.316000e+00 4.723177e-01 9.980489e+01 9.009479e+01 
1.318000e+00 4.723193e-01 9.980490e+01 9.009478e+01 
1.320000e+00 4.723210e-01 9.980490e+01 9.009477e+01 
1.322000e+00 4.723226e-01 9.980490e+01 9.009476e+01 
1.324000e+00 4.723243e-01 9.980491e+01 9.009475e+01 
1.326000e+00 4.723259e-01 9.980491e+01 9.009474e+01 
1.328000e+00 4.723275e-01 9.980492e+01 9.009473e+01 
1.330000e+00 4.723291e-01 9.980492e+01 9.009472e+01 
1.332000e+00 4.723306e-01 9.980492e+01 9.009471e+01 
1.334000e+00 4.723322e-01 9.980493e+01 9.009470e+01 
1.336000e+00 4.723337e-01 9.980493e+01 9.009470e+01 
1.338000e+00 4.723353e-01 9.980493e+01 9.009469e+01 
1.340000e+00 4.723368e-01 9.980494e+01 9.009468e+01 
1.342000e+00 4.723383e-01 9.980494e+01 9.009467e+01 
1.344000e+00 4.723398e-01 9.980494e+01 9.009466e+01 
1.346000e+00 4.723413e-01 9.980495e+01 9.009465e+01 
1.348000e+00 4.723427e-01 9.980495e+01 9.009465e+01 
1.350000e+00 4.723442e-01 9.980495e+01 9.009464e+01 
1.352000e+00 4.723456e-01 9.980495e+01 9.009463e+01 
1.354000e+00 4.723471e-01 9.980496e+01 9.009462e+01 
1.356000e+00 4.723485e-01 9.980496e+01 9.009461e+01 
1.358000e+00 4.723499e-01 9.980496e+01 9.009461e+01 
1.360000e+00 4.723513e-01 9.980497e+01 9.009460e+01 
1.362000e+00 4.723526e-01 9.980497e+01 9.009459e+01 
1.364000e+00 4.723540e-01 9.980497e+01 9.009458e+01 
1.366000e+00 4.723554e-01 9.980497e+01 9.009458e+01 
1.368000e+00 4.723567e-01 9.980498e+01 9.009457e+01 
1.370000e+00 4.723581e-01 9.980498e+01 9.009456e+01 
1.372000e+00 4.723594e-01 9.980498e+01 9.009455e+01 
1.374000e+00 4.723607e-01 9.980498e+01 9.009455e+01 
1.376000e+00 4.723620e-01 9.980499e+01 9.009454e+01 
1.378000e+00 4.723633e-01 9.980499e+01 9.009453e+01 
1.380000e+00 4.723646e-01 9.980499e+01 9.009453e+01 
1.382000e+00 4.723659e-01 9.980499e+01 9.009452e+01 
1.384000e+00 4.723671e-01 9.980500e+01 9.009451e+01 
1.386000e+00 4.723684e-01 9.980500e+01 9.009451e+01 
1.388000e+00 4.723696e-01 9.980500e+01 9.009450e+01 
1.390000e+00 4.723709e-01 9.980500e+01 9.009449e+01 
1.392000e+00 4.723721e-01 9.980501e+01 9.009449e+01 
1.394000e+00 4.723733e-01 9.980501e+01 9.009448e+01 
1.396000e+00 4.723745e-01 9.980501e+01 9.009447e+01 
1.398000e+00 4.723757e-01 9.980501e+01 9.009447e+01 
1.400000e+00 4.723769e-01 9.980502e+01 9.009446e+01 
1.402000e+00 4.723780e-01 9.980502e+01 9.009446e+01 
1.404000e+00 4.723792e-01 9.980502e+01 9.009445e+01 
1.406000e+00 4.723804e-01 9.980502e+01 9.009444e+01 
1.408000e+00 4.723815e-01 9.980502e+01 9.009444e+01 
1.410000e+00 4.723826e-01 9.980502e+01 9.009443e+01 
1.412000e+00 4.723838e-01 9.980503e+01 9.009443e+01 
1.414000e+00 4.723849e-01 9.980503e+01 9.009442e+01 
1.416000e+00 4.723860e-01 9.980503e+01 9.009442e+01 
1.418000e+00 4.723871e-01 9.980503e+01 9.009441e+01 
1.420000e+00 4.723882e-01 9.980503e+01 9.009440e+01 
1.422000e+00 4.723893e-01 9.980504e+01 9.009440e+01 
1.424000e+00 4.723904e-01 9.980504e+01 9.009439e+01 
1.426000e+00 4.723914e-01 9.980504e+01 9.009439e+01 
1.428000e+00 4.723925e-01 9.980504e+01 9.009438e+01 
1.430000e+00 4.723935e-01 9.980504e+01 9.009438e+01 
1.432000e+00 4.723946e-01 9.980504e+01 9.009437e+01 
1.434000e+00 4.723956e-01 9.980505e+01 9.009437e+01 
1.436000e+00 4.723967e-01 9.980505e+01 9.009436e+01 
1.438000e+00 4.723977e-01 9.980505e+01 9.009436e+01 
1.440000e+00 4.723987e-01 9.980505e+01 9.009435e+01 
1.442000e+00 4.723997e-01 9.980505e+01 9.009435e+01 
1.444000e+00 4.724007e-01 9.980505e+01 9.009434e+01 
1.446000e+00 4.724017e-01 9.980505e+01 9.009434e+01 
1.448000e+00 4.724027e-01 9.980506e+01 9.009433e+01 
1.450000e+00 4.724036e-01 9.980506e+01 9.009433e+01 
1.452000e+00 4.724046e-01 9.980506e+01 9.009432e+01 
1.454000e+00 4.724056e-01 9.980506e+01 9.009432e+01 
1.456000e+00 4.724065e-01 9.980506e+01 9.009431e+01 
1.458000e+00 4.724075e-01 9.980506e+01 9.009431e+01 
1.460000e+00 4.724084e-01 9.980507e+01 9.009430e+01 
1.462000e+00 4.724094e-01 9.980507e+01 9.009430e+01 
1.464000e+00 4.724103e-01 9.980507e+01 9.009429e+01 
1.466000e+00 4.724112e-01 9.980507e+01 9.009429e+01 
1.468000e+00 4.724121e-01 9.980507e+01 9.009429e+01 
1.470000e+00 4.724130e-01 9.980507e+01 9.009428e+01 
1.472000e+00 4.724139e-01 9.980507e+01 9.009428e+01 
1.474000e+00 4.724148e-01 9.980507e+01 9.009427e+01 
1.476000e+00 4.724157e-01 9.980507e+01 9.009427e+01 
1.478000e+00 4.724166e-01 9.980508e+01 9.009426e+01 
1.480000e+00 4.724175e-01 9.980508e+01 9.009426e+01 
1.482000e+00 4.724183e-01 9.980508e+01 9.009426e+01 
1.484000e+00 4.724192e-01 9.980508e+01 9.009425e+01 
1.486000e+00 4.724200e-01 9.980508e+01 9.009425e+01 
1.488000e+00 4.724209e-01 9.980508e+01 9.009424e+01 
1.490000e+00 4.724217e-01 9.980508e+01 9.009424e+01 
1.492000e+00 4.724226e-01 9.980508e+01 9.009424e+01 
1.494000e+00 4.724234e-01 9.980508e+01 9.009423e+01 
1.496000e+00 4.724242e-01 9.980509e+01 9.009423e+01 
1.498000e+00 4.724251e-01 9.980509e+01 9.009422e+01 
1.500000e+00 4.724259e-01 9.980509e+01 9.009422e+01 
1.502000e+00 4.724267e-01 9.980509e+01 9.009422e+01 
1.504000e+00 4.724275e-01 9.980509e+01 9.009421e+01 
1.506000e+00 4.724283e-01 9.980509e+01 9.009421e+01 
1.508000e+00 4.724291e-01 9.980509e+01 9.009421e+01 
1.510000e+00 4.724299e-01 9.980509e+01 9.009420e+01 
1.512000e+00 4.724307e-01 9.980509e+01 9.009420e+01 
1.514000e+00 4.724314e-01 9.980509e+01 9.009420e+01 
1.516000e+00 4.724322e-01 9.980509e+01 9.009419e+01 
1.518000e+00 4.724330e-01 9.980510e+01 9.009419e+01 
1.520000e+00 4.724337e-01 9.980510e+01 9.009419e+01 
1.522000e+00 4.724345e-01 9.980510e+01 9.009418e+01 
1.524000e+00 4.724352e-01 9.980510e+01 9.009418e+01 
1.526000e+00 4.724360e-01 9.980510e+01 9.009417e+01 
1.528000e+00 4.724367e-01 9.980510e+01 9.009417e+01 
1.530000e+00 4.724375e-01 9.980510e+01 9.009417e+01 
1.532000e+00 4.724382e-01 9.980510e+01 9.009417e+01 
1.534000e+00 4.724389e-01 9.980510e+01 9.009416e+01 
1.536000e+00 4.724396e-01 9.980510e+01 9.009416e+01 
1.538000e+00 4.724404e-01 9.980510e+01 9.009416e+01 
1.540000e+00 4.724411e-01 9.980510e+01 9.009415e+01 
1.542000e+00 4.724418e-01 9.980510e+01 9.009415e+01 
1.544000e+00 4.724425e-01 9.980511e+01 9.009415e+01 
1.546000e+00 4.724432e-01 9.980511e+01 9.009414e+01 
1.548000e+00 4.724439e-01 9.980511e+01 9.009414e+01 
1.550000e+00 4.724446e-01 9.980511e+01 9.009414e+01 
1.552000e+00 4.724452e-01 9.980511e+01 9.009413e+01 
1.554000e+00 4.724459e-01 9.980511e+01 9.009413e+01 
1.556000e+00 4.724466e-01 9.980511e+01 9.009413e+01 
1.558000e+00 4.724473e-01 9.980511e+01 9.009413e+01 
1.560000e+00 4.724479e-01 9.980511e+01 9.009412e+01 
1.562000e+00 4.724486e-01 9.980511e+01 9.009412e+01 
1.564000e+00 4.724493e-01 9.980511e+01 9.009412e+01 
1.566000e+00 4.724499e-01 9.980511e+01 9.009411e+01 
1.568000e+00 4.724506e-01 9.980511e+01 9.009411e+01 
1.570000e+00 4.724512e-01 9.980511e+01 9.009411e+01 
1.572000e+00 4.724519e-01 9.980511e+01 9.009411e+01 
1.574000e+00 4.724525e-01 9.980511e+01 9.009410e+01 
1.576000e+00 4.724531e-01 9.980511e+01 9.009410e+01 
1.578000e+00 4.724538e-01 9.980511e+01 9.009410e+01 
1.580000e+00 4.724544e-01 9.980512e+01 9.009409e+01 
1.582000e+00 4.724550e-01 9.980512e+01 9.009409e+01 
1.584000e+00 4.724556e-01 9.980512e+01 9.009409e+01 
1.586000e+00 4.724563e-01 9.980512e+01 9.009409e+01 
1.588000e+00 4.724569e-01 9.980512e+01 9.009408e+01 
1.590000e+00 4.724575e-01 9.980512e+01 9.009408e+01 
1.592000e+00 4.724581e-01 9.980512e+01 9.009408e+01 
1.594000e+00 4.724587e-01 9.980512e+01 9.009408e+01 
1.596000e+00 4.724593e-01 9.980512e+01 9.009407e+01 
1.598000e+00 4.724599e-01 9.980512e+01 9.009407e+01 
1.600000e+00 4.724605e-01 9.980512e+01 9.009407e+01 
1.602000e+00 4.724610e-01 9.980512e+01 9.009407e+01 
1.604000e+00 4.724616e-01 9.980512e+01 9.009406e+01 
1.606000e+00 4.724622e-01 9.980512e+01 9.009406e+01 
1.608000e+00 4.724628e-01 9.980512e+01 9.009406e+01 
1.610000e+00 4.724634e-01 9.980512e+01 9.009406e+01 
1.612000e+00 4.724639e-01 9.980512e+01 9.009405e+01 
1.614000e+00 4.724645e-01 9.980512e+01 9.009405e+01 
1.616000e+00 4.724650e-01 9.980512e+01 9.009405e+01 
1.618000e+00 4.724656e-01 9.980512e+01 9.009405e+01 
1.620000e+00 4.724661e-01 9.980512e+01 9.009405e+01 
1.622000e+00 4.724667e-01 9.980512e+01 9.009404e+01 
1.624000e+00 4.724673e-01 9.980512e+01 9.009404e+01 
1.626000e+00 4.724678e-01 9.980512e+01 9.009404e+01 
1.628000e+00 4.724683e-01 9.980513e+01 9.009404e+01 
1.630000e+00 4.724689e-01 9.980513e+01 9.009403e+01 
1.632000e+00 4.724694e-01 9.980513e+01 9.009403e+01 
1.634000e+00 4.724700e-01 9.980513e+01 9.009403e+01 
1.636000e+00 4.724705e-01 9.980513e+01 9.009403e+01 
1.638000e+00 4.724710e-01 9.980513e+01 9.009403e+01 
1.640000e+00 4.724715e-01 9.980513e+01 9.009402e+01 
1.642000e+00 4.724720e-01 9.980513e+01 9.009402e+01 
1.644000e+00 4.724726e-01 9.980513e+01 9.009402e+01 
1.646000e+00 4.724731e-01 9.980513e+01 9.009402e+01 
1.648000e+00 4.724736e-01 9.980513e+01 9.009402e+01 
1.650000e+00 4.724741e-01 9.980513e+01 9.009401e+01 
1.652000e+00 4.724746e-01 9.980513e+01 9.009401e+01 
1.654000e+00 4.724751e-01 9.980513e+01 9.009401e+01 
1.656000e+00 4.724756e-01 9.980513e+01 9.009401e+01 
1.658000e+00 4.724761e-01 9.980513e+01 9.009401e+01 
1.660000e+00 4.724766e-01 9.980513e+01 9.009400e+01 
1.662000e+00 4.724771e-01 9.980513e+01 9.009400e+01 
1.664000e+00 4.724776e-01 9.980513e+01 9.009400e+01 
1.666000e+00 4.724781e-01 9.980513e+01 9.009400e+01 
1.668000e+00 4.724785e-01 9.980513e+01 9.009400e+01 
1.670000e+00 4.724790e-01 9.980513e+01 9.009400e+01 
1.672000e+00 4.724795e-01 9.980513e+01 9.009399e+01 
1.674000e+00 4.724800e-01 9.980513e+01 9.009399e+01 
1.676000e+00 4.724805e-01 9.980513e+01 9.009399e+01 
1.678000e+00 4.724809e-01 9.980513e+01 9.009399e+01 
1.680000e+00 4.724814e-01 9.980513e+01 9.009399e+01 
1.682000e+00 4.724819e-01 9.980513e+01 9.009398e+01 
1.684000e+00 4.724823e-01 9.980513e+01 9.009398e+01 
1.686000e+00 4.724828e-01 9.980513e+01 9.009398e+01 
1.688000e+00 4.724832e-01 9.980513e+01 9.009398e+01 
1.690000e+00 4.724837e-01 9.980513e+01 9.009398e+01 
1.692000e+00 4.724841e-01 9.980513e+01 9.009398e+01 
1.694000e+00 4.724846e-01 9.980513e+01 9.009397e+01 
1.696000e+00 4.724850e-01 9.980513e+01 9.009397e+01 
1.698000e+00 4.724855e-01 9.980513e+01 9.009397e+01 
1.700000e+00 4.724859e-01 9.980513e+01 9.009397e+01 
1.702000e+00 4.724864e-01 9.980513e+01 9.009397e+01 
1.704000e+00 4.724868e-01 9.980513e+01 9.009397e+01 
1.706000e+00 4.724872e-01 9.980513e+01 9.009396e+01 
1.708000e+00 4.724877e-01 9.980513e+01 9.009396e+01 
1.710000e+00 4.724881e-01 9.980513e+01 9.009396e+01 
1.712000e+00 4.724885e-01 9.980513e+01 9.009396e+01 
1.714000e+00 4.724890e-01 9.980513e+01 9.009396e+01 
1.716000e+00 4.724894e-01 9.980513e+01 9.009396e+01 
1.718000e+00 4.724898e-01 9.980513e+01 9.009395e+01 
1.720000e+00 4.724902e-01 9.980513e+01 9.009395e+01 
1.722000e+00 4.724906e-01 9.980513e+01 9.009395e+01 
1.724000e+00 4.724911e-01 9.980513e+01 9.009395e+01 
1.726000e+00 4.724915e-01 9.980513e+01 9.009395e+01 
1.728000e+00 4.724919e-01 9.980513e+01 9.009395e+01 
1.730000e+00 4.724923e-01 9.980513e+01 9.009395e+01 
1.732000e+00 4.724927e-01 9.980513e+01 9.009394e+01 
1.734000e+00 4.724931e-01 9.980513e+01 9.009394e+01 
1.736000e+00 4.724935e-01 9.980514e+01 9.009394e+01 
1.738000e+00 4.724939e-01 9.980513e+01 9.009394e+01 
1.740000e+00 4.724943e-01 9.980513e+01 9.009394e+01 
1.742000e+00 4.724947e-01 9.980514e+01 9.009394e+01 
1.744000e+00 4.724951e-01 9.980513e+01 9.009394e+01 
1.746000e+00 4.724955e-01 9.980513e+01 9.009393e+01 
1.748000e+00 4.724959e-01 9.980514e+01 9.009393e+01 
1.750000e+00 4.724962e-01 9.980514e+01 9.009393e+01 
1.752000e+00 4.724966e-01 9.980513e+01 9.009393e+01 
1.754000e+00 4.724970e-01 9.980514e+01 9.009393e+01 
1.756000e+00 4.724974e-01 9.980514e+01 9.009393e+01 
1.758000e+00 4.724978e-01 9.980513e+01 9.009393e+01 
1.760000e+00 4.724982e-01 9.980514e+01 9.009392e+01 
1.762000e+00 4.724985e-01 9.980514e+01 9.009392e+01 
1.764000e+00 4.724989e-01 9.980514e+01 9.009392e+01 
1.766000e+00 4.724993e-01 9.980514e+01 9.009392e+01 
1.768000e+00 4.724996e-01 9.980514e+01 9.009392e+01 
1.770000e+00 4.725000e-01 9.980514e+01 9.009392e+01 
1.772000e+00 4.725004e-01 9.980514e+01 9.009392e+01 
1.774000e+00 4.725007e-01 9.980514e+01 9.009392e+01 
1.776000e+00 4.725011e-01 9.980514e+01 9.009391e+01 
1.778000e+00 4.725015e-01 9.980514e+01 9.009391e+01 
1.780000e+00 4.725018e-01 9.980514e+01 9.009391e+01 
1.782000e+00 4.725022e-01 9.980514e+01 9.009391e+01 
1.784000e+00 4.725025e-01 9.980514e+01 9.009391e+01 
1.786000e+00 4.725029e-01 9.980514e+01 9.009391e+01 
1.788000e+00 4.725032e-01 9.980514e+01 9.009391e+01 
1.790000e+00 4.725036e-01 9.980514e+01 9.009391e+01 
1.792000e+00 4.725039e-01 9.980514e+01 9.009390e+01 
1.794000e+00 4.725043e-01 9.980514e+01 9.009390e+01 
1.796000e+00 4.725046e-01 9.980514e+01 9.009390e+01 
1.798000e+00 4.725050e-01 9.980514e+01 9.009390e+01 
1.800000e+00 4.725053e-01 9.980514e+01 9.009390e+01 
1.802000e+00 4.725057e-01 9.980514e+01 9.009390e+01 
1.804000e+00 4.725060e-01 9.980514e+01 9.009390e+01 
1.806000e+00 4.725063e-01 9.980514e+01 9.009390e+01 
1.808000e+00 4.725067e-01 9.980514e+01 9.009390e+01 
1.810000e+00 4.725070e-01 9.980514e+01 9.009389e+01 
1.812000e+00 4.725073e-01 9.980514e+01 9.009389e+01 
1.814000e+00 4.725077e-01 9.980514e+01 9.009389e+01 
1.816000e+00 4.725080e-01 9.980514e+01 9.009389e+01 
1.818000e+00 4.725083e-01 9.980514e+01 9.009389e+01 
1.820000e+00 4.725086e-01 9.980514e+01 9.009389e+01 
1.822000e+00 4.725089e-01 9.980514e+01 9.009389e+01 
1.824000e+00 4.725093e-01 9.980514e+01 9.009389e+01 
1.826000e+00 4.725096e-01 9.980514e+01 9.009389e+01 
1.828000e+00 4.725099e-01 9.980514e+01 9.009388e+01 
1.830000e+00 4.725102e-01 9.980514e+01 9.009388e+01 
1.832000e+00 4.725106e-01 9.980514e+01 9.009388e+01 
1.834000e+00 4.725109e-01 9.980514e+01 9.009388e+01 
1.836000e+00 4.725112e-01 9.980514e+01 9.009388e+01 
1.838000e+00 4.725115e-01 9.980514e+01 9.009388e+01 
1.840000e+00 4.725118e-01 9.980514e+01 9.009388e+01 
1.842000e+00 4.725121e-01 9.980514e+01 9.009388e+01 
1.844000e+00 4.725124e-01 9.980514e+01 9.009388e+01 
1.846000e+00 4.725127e-01 9.980514e+01 9.009388e+01 
1.848000e+00 4.725130e-01 9.980514e+01 9.009387e+01 
1.850000e+00 4.725133e-01 9.980514e+01 9.009387e+01 
1.852000e+00 4.725136e-01 9.980514e+01 9.009387e+01 
1.854000e+00 4.725139e-01 9.980514e+01 9.009387e+01 
1.856000e+00 4.725142e-01 9.980514e+01 9.009387e+01 
1.858000e+00 4.725145e-01 9.980514e+01 9.009387e+01 
1.860000e+00 4.725148e-01 9.980514e+01 9.009387e+01 
1.862000e+00 4.725151e-01 9.980514e+01 9.009387e+01 
1.864000e+00 4.725154e-01 9.980514e+01 9.009387e+01 
1.866000e+00 4.725157e-01 9.980514e+01 9.009387e+01 
1.868000e+00 4.725160e-01 9.980514e+01 9.009386e+01 
1.870000e+00 4.725163e-01 9.980514e+01 9.009386e+01 
1.872000e+00 4.725165e-01 9.980514e+01 9.009386e+01 
1.874000e+00 4.725168e-01 9.980514e+01 9.009386e+01 
1.876000e+00 4.725171e-01 9.980514e+01 9.009386e+01 
1.878000e+00 4.725174e-01 9.980513e+01 9.009386e+01 
1.880000e+00 4.725177e-01 9.980514e+01 9.009386e+01 
1.882000e+00 4.725180e-01 9.980514e+01 9.009386e+01 
1.884000e+00 4.725182e-01 9.980513e+01 9.009386e+01 
1.886000e+00 4.725185e-01 9.980514e+01 9.009386e+01 
1.888000e+00 4.725188e-01 9.980514e+01 9.009386e+01 
1.890000e+00 4.725191e-01 9.980513e+01 9.009386e+01 
1.892000e+00 4.725194e-01 9.980514e+01 9.009385e+01 
1.894000e+00 4.725196e-01 9.980514e+01 9.009385e+01 
1.896000e+00 4.725199e-01 9.980513e+01 9.009385e+01 
1.898000e+00 4.725202e-01 9.980514e+01 9.009385e+01 
1.900000e+00 4.725204e-01 9.980513e+01 9.009385e+01 
1.902000e+00 4.725207e-01 9.980513e+01 9.009385e+01 
1.904000e+00 4.725210e-01 9.980514e+01 9.009385e+01 
1.906000e+00 4.725213e-01 9.980513e+01 9.009385e+01 
1.908000e+00 4.725215e-01 9.980513e+01 9.009385e+01 
1.910000e+00 4.725218e-01 9.980514e+01 9.009385e+01 
1.912000e+00 4.725220e-01 9.980513e+01 9.009385e+01 
1.914000e+00 4.725223e-01 9.980513e+01 9.009385e+01 
1.916000e+00 4.725226e-01 9.980514e+01 9.009384e+01 
1.918000e+00 4.725228e-01 9.980513e+01 9.009384e+01 
1.920000e+00 4.725231e-01 9.980513e+01 9.009384e+01 
1.922000e+00 4.725233e-01 9.980514e+01 9.009384e+01 
1.924000e+00 4.725236e-01 9.980513e+01 9.009384e+01 
1.926000e+00 4.725238e-01 9.980513e+01 9.009384e+01 
1.928000e+00 4.725241e-01 9.980513e+01 9.009384e+01 
1.930000e+00 4.725243e-01 9.980513e+01 9.009384e+01 
1.932000e+00 4.725246e-01 9.980513e+01 9.009384e+01 
1.934000e+00 4.725248e-01 9.980513e+01 9.009384e+01 
1.936000e+00 4.725251e-01 9.980513e+01 9.009384e+01 
1.938000e+00 4.725253e-01 9.980513e+01 9.009384e+01 
1.940000e+00 4.725256e-01 9.980513e+01 9.009384e+01 
1.942000e+00 4.725258e-01 9.980513e+01 9.009383e+01 
1.944000e+00 4.725261e-01 9.980513e+01 9.009383e+01 
1.946000e+00 4.725263e-01 9.980513e+01 9.009383e+01 
1.948000e+00 4.725266e-01 9.980513e+01 9.009383e+01 
1.950000e+00 4.725268e-01 9.980513e+01 9.009383e+01 
1.952000e+00 4.725271e-01 9.980513e+01 9.009383e+01 
1.954000e+00 4.725273e-01 9.980513e+01 9.009383e+01 
1.956000e+00 4.725275e-01 9.980513e+01 9.009383e+01 
1.958000e+00 4.725278e-01 9.980513e+01 9.009383e+01 
1.960000e+00 4.725280e-01 9.980513e+01 9.009383e+01 
1.962000e+00 4.725282e-01 9.980513e+01 9.009383e+01 
1.964000e+00 4.725285e-01 9.980513e+01 9.009383e+01 
1.966000e+00 4.725287e-01 9.980513e+01 9.009383e+01 
1.968000e+00 4.725289e-01 9.980513e+01 9.009383e+01 
1.970000e+00 4.725292e-01 9.980513e+01 9.009382e+01 
1.972000e+00 4.725294e-01 9.980513e+01 9.009382e+01 
1.974000e+00 4.725296e-01 9.980513e+01 9.009382e+01 
1.976000e+00 4.725298e-01 9.980513e+01 9.009382e+01 
1.978000e+00 4.725301e-01 9.980513e+01 9.009382e+01 
1.980000e+00 4.725303e-01 9.980513e+01 9.009382e+01 
1.982000e+00 4.725305e-01 9.980513e+01 9.009382e+01 
1.984000e+00 4.725307e-01 9.980513e+01 9.009382e+01 
1.986000e+00 4.725310e-01 9.980513e+01 9.009382e+01 
1.988000e+00 4.725312e-01 9.980513e+01 9.009382e+01 
1.990000e+00 4.725314e-01 9.980513e+01 9.009382e+01 
1.992000e+00 4.725316e-01 9.980513e+01 9.009382e+01 
1.994000e+00 4.725318e-01 9.980513e+01 9.009382e+01 
1.996000e+00 4.725321e-01 9.980513e+01 9.009382e+01 
1.998000e+00 4.725323e-01 9.980513e+01 9.009382e+01 
2.000000e+00 4.725325e-01 9.980513e+01 9.009382e+01 
2.002000e+00 4.725327e-01 9.980513e+01 9.009381e+01 
2.004000e+00 4.725329e-01 9.980513e+01 9.009381e+01 
2.006000e+00 4.725331e-01 9.980513e+01 9.009381e+01 
2.008000e+00 4.725334e-01 9.980513e+01 9.009381e+01 
2.010000e+00 4.725336e-01 9.980513e+01 9.009381e+01 
2.012000e+00 4.725338e-01 9.980513e+01 9.009381e+01 
2.014000e+00 4.725340e-01 9.980513e+01 9.009381e+01 
2.016000e+00 4.725342e-01 9.980513e+01 9.009381e+01 
2.018000e+00 4.725344e-01 9.980513e+01 9.009381e+01 
2.020000e+00 4.725346e-01 9.980513e+01 9.009381e+01 
2.022000e+00 4.725348e-01 9.980513e+01 9.009381e+01 
2.024000e+00 4.725350e-01 9.980513e+01 9.009381e+01 
2.026000e+00 4.725352e-01 9.980513e+01 9.009381e+01 
2.028000e+00 4.725354e-01 9.980513e+01 9.009381e+01 
2.030000e+00 4.725356e-01 9.980513e+01 9.009381e+01 
2.032000e+00 4.725358e-01 9.980513e+01 9.009381e+01 
2.034000e+00 4.725360e-01 9.980513e+01 9.009381e+01 
2.036000e+00 4.725362e-01 9.980513e+01 9.009380e+01 
2.038000e+00 4.725364e-01 9.980513e+01 9.009380e+01 
2.040000e+00 4.725366e-01 9.980513e+01 9.009380e+01 
2.042000e+00 4.725368e-01 9.980513e+01 9.009380e+01 
2.044000e+00 4.725370e-01 9.980513e+01 9.009380e+01 
2.046000e+00 4.725372e-01 9.980513e+01 9.009380e+01 
2.048000e+00 4.725374e-01 9.980513e+01 9.009380e+01 
2.050000e+00 4.725376e-01 9.980513e+01 9.009380e+01 
2.052000e+00 4.725378e-01 9.980513e+01 9.009380e+01 
2.054000e+00 4.725380e-01 9.980513e+01 9.009380e+01 
2.056000e+00 4.725382e-01 9.980513e+01 9.009380e+01 
2.058000e+00 4.725384e-01 9.980513e+01 9.009380e+01 
2.060000e+00 4.725386e-01 9.980513e+01 9.009380e+01 
2.062000e+00 4.725388e-01 9.980513e+01 9.009380e+01 
2.064000e+00 4.725389e-01 9.980513e+01 9.009380e+01 
2.066000e+00 4.725391e-01 9.980513e+01 9.009380e+01 
2.068000e+00 4.725393e-01 9.980513e+01 9.009380e+01 
2.070000e+00 4.725395e-01 9.980513e+01 9.009380e+01 
2.072000e+00 4.725397e-01 9.980513e+01 9.009379e+01 
2.074000e+00 4.725399e-01 9.980513e+01 9.009379e+01 
2.076000e+00 4.725401e-01 9.980513e+01 9.009379e+01 
2.078000e+00 4.725402e-01 9.980513e+01 9.009379e+01 
2.080000e+00 4.725404e-01 9.980513e+01 9.009379e+01 
2.082000e+00 4.725406e-01 9.980513e+01 9.009379e+01 
2.084000e+00 4.725408e-01 9.980513e+01 9.009379e+01 
2.086000e+00 4.725410e-01 9.980513e+01 9.009379e+01 
2.088000e+00 4.725412e-01 9.980513e+01 9.009379e+01 
2.090000e+00 4.725413e-01 9.980513e+01 9.009379e+01 
2.092000e+00 4.725415e-01 9.980513e+01 9.009379e+01 
2.094000e+00 4.725417e-01 9.980513e+01 9.009379e+01 
2.096000e+00 4.725419e-01 9.980513e+01 9.009379e+01 
2.098000e+00 4.725420e-01 9.980513e+01 9.009379e+01 
2.100000e+00 4.725422e-01 9.980513e+01 9.009379e+01 
2.102000e+00 4.725424e-01 9.980513e+01 9.009379e+01 
2.104000e+00 4.725426e-01 9.980513e+01 9.009379e+01 
2.106000e+00 4.725427e-01 9.980513e+01 9.009379e+01 
2.108000e+00 4.725429e-01 9.980513e+01 9.009379e+01 
2.110000e+00 4.725431e-01 9.980513e+01 9.009379e+01 
2.112000e+00 4.725433e-01 9.980513e+01 9.009379e+01 
2.114000e+00 4.725434e-01 9.980513e+01 9.009378e+01 
2.116000e+00 4.725436e-01 9.980513e+01 9.009378e+01 
2.118000e+00 4.725438e-01 9.980513e+01 9.009378e+01 
2.120000e+00 4.725439e-01 9.980513e+01 9.009378e+01 
2.122000e+00 4.725441e-01 9.980513e+01 9.009378e+01 
2.124000e+00 4.725443e-01 9.980513e+01 9.009378e+01 
2.126000e+00 4.725444e-01 9.980513e+01 9.009378e+01 
2.128000e+00 4.725446e-01 9.980513e+01 9.009378e+01 
2.130000e+00 4.725448e-01 9.980513e+01 9.009378e+01 
2.132000e+00 4.725449e-01 9.980513e+01 9.009378e+01 
2.134000e+00 4.725451e-01 9.980513e+01 9.009378e+01 
2.136000e+00 4.725452e-01 9.980513e+01 9.009378e+01 
2.138000e+00 4.725454e-01 9.980513e+01 9.009378e+01 
2.140000e+00 4.725456e-01 9.980513e+01 9.009378e+01 
2.142000e+00 4.725457e-01 9.980513e+01 9.009378e+01 
2.144000e+00 4.725459e-01 9.980513e+01 9.009378e+01 
2.146000e+00 4.725461e-01 9.980513e+01 9.009378e+01 
2.148000e+00 4.725462e-01 9.980513e+01 9.009378e+01 
2.150000e+00 4.725464e-01 9.980513e+01 9.009378e+01 
2.152000e+00 4.725465e-01 9.980513e+01 9.009378e+01 
2.154000e+00 4.725467e-01 9.980513e+01 9.009378e+01 
2.156000e+00 4.725469e-01 9.980513e+01 9.009378e+01 
2.158000e+00 4.725470e-01 9.980513e+01 9.009378e+01 
2.160000e+00 4.725472e-01 9.980513e+01 9.009378e+01 
2.162000e+00 4.725473e-01 9.980513e+01 9.009377e+01 
2.164000e+00 4.725475e-01 9.980513e+01 9.009377e+01 
2.166000e+00 4.725476e-01 9.980513e+01 9.009377e+01 
2.168000e+00 4.725478e-01 9.980513e+01 9.009377e+01 
2.170000e+00 4.725479e-01 9.980513e+01 9.009377e+01 
2.172000e+00 4.725481e-01 9.980513e+01 9.009377e+01 
2.174000e+00 4.725483e-01 9.980513e+01 9.009377e+01 
2.176000e+00 4.725484e-01 9.980513e+01 9.009377e+01 
2.178000e+00 4.725485e-01 9.980512e+01 9.009377e+01 
2.180000e+00 4.725487e-01 9.980513e+01 9.009377e+01 
2.182000e+00 4.725488e-01 9.980513e+01 9.009377e+01 
2.184000e+00 4.725490e-01 9.980512e+01 9.009377e+01 
2.186000e+00 4.725491e-01 9.980513e+01 9.009377e+01 
2.188000e+00 4.725493e-01 9.980513e+01 9.009377e+01 
2.190000e+00 4.725494e-01 9.980512e+01 9.009377e+01 
2.192000e+00 4.725496e-01 9.980513e+01 9.009377e+01 
2.194000e+00 4.725497e-01 9.980512e+01 9.009377e+01 
2.196000e+00 4.725499e-01 9.980512e+01 9.009377e+01 
2.198000e+00 4.725500e-01 9.980513e+01 9.009377e+01 
2.200000e+00 4.725502e-01 9.980512e+01 9.009377e+01 
2.202000e+00 4.725503e-01 9.980512e+01 9.009377e+01 
2.204000e+00 4.725505e-01 9.980513e+01 9.009377e+01 
2.206000e+00 4.725506e-01 9.980512e+01 9.009377e+01 
2.208000e+00 4.725507e-01 9.980512e+01 9.009377e+01 
2.210000e+00 4.725509e-01 9.980512e+01 9.009377e+01 
2.212000e+00 4.725510e-01 9.980512e+01 9.009377e+01 
2.214000e+00 4.725511e-01 9.980512e+01 9.009377e+01 
2.216000e+00 4.725513e-01 9.980512e+01 9.009376e+01 
2.218000e+00 4.725514e-01 9.980512e+01 9.009376e+01 
2.220000e+00 4.725516e-01 9.980512e+01 9.009376e+01 
2.222000e+00 4.725517e-01 9.980512e+01 9.009376e+01 
2.224000e+00 4.725518e-01 9.980512e+01 9.009376e+01 
2.226000e+00 4.725520e-01 9.980512e+01 9.009376e+01 
2.228000e+00 4.725521e-01 9.980512e+01 9.009376e+01 
2.230000e+00 4.725523e-01 9.980512e+01 9.009376e+01 
2.232000e+00 4.725524e-01 9.980512e+01 9.009376e+01 
2.234000e+00 4.725525e-01 9.980512e+01 9.009376e+01 
2.236000e+00 4.725527e-01 9.980512e+01 9.009376e+01 
2.238000e+00 4.725528e-01 9.980512e+01 9.009376e+01 
2.240000e+00 4.725529e-01 9.980512e+01 9.009376e+01 
2.242000e+00 4.725531e-01 9.980512e+01 9.009376e+01 
2.244000e+00 4.725532e-01 9.980512e+01 9.009376e+01 
2.246000e+00 4.725533e-01 9.980512e+01 9.009376e+01 
2.248000e+00 4.725534e-01 9.980512e+01 9.009376e+01 
2.250000e+00 4.725536e-01 9.980512e+01 9.009376e+01 
2.252000e+00 4.725537e-01 9.980512e+01 9.009376e+01 
2.254000e+00 4.725538e-01 9.980512e+01 9.009376e+01 
2.256000e+00 4.725540e-01 9.980512e+01 9.009376e+01 
2.258000e+00 4.725541e-01 9.980512e+01 9.009376e+01 
2.260000e+00 4.725542e-01 9.980512e+01 9.009376e+01 
2.262000e+00 4.725544e-01 9.980512e+01 9.009376e+01 
2.264000e+00 4.725545e-01 9.980512e+01 9.009376e+01 
2.266000e+00 4.725546e-01 9.980512e+01 9.009376e+01 
2.268000e+00 4.725547e-01 9.980512e+01 9.009376e+01 
2.270000e+00 4.725549e-01 9.980512e+01 9.009376e+01 
2.272000e+00 4.725550e-01 9.980512e+01 9.009376e+01 
2.274000e+00 4.725551e-01 9.980512e+01 9.009376e+01 
2.276000e+00 4.725552e-01 9.980512e+01 9.009376e+01 
2.278000e+00 4.725554e-01 9.980512e+01 9.009375e+01 
2.280000e+00 4.725555e-01 9.980512e+01 9.009375e+01 
2.282000e+00 4.725556e-01 9.980512e+01 9.009375e+01 
2.284000e+00 4.725557e-01 9.980512e+01 9.009375e+01 
2.286000e+00 4.725558e-01 9.980512e+01 9.009375e+01 
2.288000e+00 4.725560e-01 9.980512e+01 9.009375e+01 
2.290000e+00 4.725561e-01 9.980512e+01 9.009375e+01 
2.292000e+00 4.725562e-01 9.980512e+01 9.009375e+01 
2.294000e+00 4.725564e-01 9.980512e+01 9.009375e+01 
2.296000e+00 4.725565e-01 9.980512e+01 9.009375e+01 
2.298000e+00 4.725566e-01 9.980512e+01 9.009375e+01 
2.300000e+00 4.725567e-01 9.980512e+01 9.009375e+01 
2.302000e+00 4.725568e-01 9.980512e+01 9.009375e+01 
2.304000e+00 4.725569e-01 9.980512e+01 9.009375e+01 
2.306000e+00 4.725571e-01 9.980512e+01 9.009375e+01 
2.308000e+00 4.725572e-01 9.980512e+01 9.009375e+01 
2.310000e+00 4.725573e-01 9.980512e+01 9.009375e+01 
2.312000e+00 4.725574e-01 9.980512e+01 9.009375e+01 
2.314000e+00 4.725575e-01 9.980512e+01 9.009375e+01 
2.316000e+00 4.725576e-01 9.980512e+01 9.009375e+01 
2.318000e+00 4.725578e-01 9.980512e+01 9.009375e+01 
2.320000e+00 4.725579e-01 9.980512e+01 9.009375e+01 
2.322000e+00 4.725580e-01 9.980512e+01 9.009375e+01 
2.324000e+00 4.725581e-01 9.980512e+01 9.009375e+01 
2.326000e+00 4.725582e-01 9.980512e+01 9.009375e+01 
2.328000e+00 4.725583e-01 9.980512e+01 9.009375e+01 
2.330000e+00 4.725584e-01 9.980512e+01 9.009375e+01 
2.332000e+00 4.725585e-01 9.980512e+01 9.009375e+01 
2.334000e+00 4.725587e-01 9.980512e+01 9.009375e+01 
2.336000e+00 4.725588e-01 9.980512e+01 9.009375e+01 
2.338000e+00 4.725589e-01 9.980512e+01 9.009375e+01 
2.340000e+00 4.725590e-01 9.980512e+01 9.009375e+01 
2.342000e+00 4.725591e-01 9.980512e+01 9.009375e+01 
2.344000e+00 4.725592e-01 9.980512e+01 9.009375e+01 
2.346000e+00 4.725593e-01 9.980512e+01 9.009375e+01 
2.348000e+00 4.725594e-01 9.980512e+01 9.009375e+01 
2.350000e+00 4.725595e-01 9.980512e+01 9.009374e+01 
2.352000e+00 4.725596e-01 9.980512e+01 9.009374e+01 
2.354000e+00 4.725598e-01 9.980512e+01 9.009374e+01 
2.356000e+00 4.725599e-01 9.980512e+01 9.009374e+01 
2.358000e+00 4.725600e-01 9.980512e+01 9.009374e+01 
2.360000e+00 4.725601e-01 9.980512e+01 9.009374e+01 
2.362000e+00 4.725602e-01 9.980512e+01 9.009374e+01 
2.364000e+00 4.725603e-01 9.980512e+01 9.009374e+01 
2.366000e+00 4.725604e-01 9.980512e+01 9.009374e+01 
2.368000e+00 4.725605e-01 9.980512e+01 9.009374e+01 
2.370000e+00 4.725606e-01 9.980512e+01 9.009374e+01 
2.372000e+00 4.725607e-01 9.980512e+01 9.009374e+01 
2.374000e+00 4.725608e-01 9.980512e+01 9.009374e+01 
2.376000e+00 4.725609e-01 9.980512e+01 9.009374e+01 
2.378000e+00 4.725610e-01 9.980512e+01 9.009374e+01 
2.380000e+00 4.725611e-01 9.980512e+01 9.009374e+01 
2.382000e+00 4.725612e-01 9.980512e+01 9.009374e+01 
2.384000e+00 4.725613e-01 9.980512e+01 9.009374e+01 
2.386000e+00 4.725614e-01 9.980512e+01 9.009374e+01 
2.388000e+00 4.725615e-01 9.980512e+01 9.009374e+01 
2.390000e+00 4.725616e-01 9.980512e+01 9.009374e+01 
2.392000e+00 4.725617e-01 9.980512e+01 9.009374e+01 
2.394000e+00 4.725618e-01 9.980512e+01 9.009374e+01 
2.396000e+00 4.725619e-01 9.980512e+01 9.009374e+01 
2.398000e+00 4.725620e-01 9.980512e+01 9.009374e+01 
2.400000e+00 4.725621e-01 9.980512e+01 9.009374e+01 
2.402000e+00 4.725622e-01 9.980512e+01 9.009374e+01 
2.404000e+00 4.725623e-01 9.980512e+01 9.009374e+01 
2.406000e+00 4.725624e-01 9.980512e+01 9.009374e+01 
2.408000e+00 4.725625e-01 9.980512e+01 9.009374e+01 
2.410000e+00 4.725626e-01 9.980512e+01 9.009374e+01 
2.412000e+00 4.725627e-01 9.980512e+01 9.009374e+01 
2.414000e+00 4.725628e-01 9.980512e+01 9.009374e+01 
2.416000e+00 4.725629e-01 9.980512e+01 9.009374e+01 
2.418000e+00 4.725630e-01 9.980512e+01 9.009374e+01 
2.420000e+00 4.725631e-01 9.980512e+01 9.009374e+01 
2.422000e+00 4.725632e-01 9.980512e+01 9.009374e+01 
2.424000e+00 4.725633e-01 9.980512e+01 9.009374e+01 
2.426000e+00 4.725634e-01 9.980512e+01 9.009374e+01 
2.428000e+00 4.725635e-01 9.980512e+01 9.009374e+01 
2.430000e+00 4.725635e-01 9.980512e+01 9.009374e+01 
2.432000e+00 4.725637e-01 9.980512e+01 9.009374e+01 
2.434000e+00 4.725637e-01 9.980512e+01 9.009374e+01 
2.436000e+00 4.725638e-01 9.980512e+01 9.009374e+01 
2.438000e+00 4.725639e-01 9.980512e+01 9.009374e+01 
2.440000e+00 4.725640e-01 9.980512e+01 9.009373e+01 
2.442000e+00 4.725641e-01 9.980512e+01 9.009373e+01 
2.444000e+00 4.725642e-01 9.980512e+01 9.009373e+01 
2.446000e+00 4.725643e-01 9.980512e+01 9.009373e+01 
2.448000e+00 4.725644e-01 9.980512e+01 9.009373e+01 
2.450000e+00 4.725645e-01 9.980512e+01 9.009373e+01 
2.452000e+00 4.725646e-01 9.980512e+01 9.009373e+01 
2.454000e+00 4.725646e-01 9.980512e+01 9.009373e+01 
2.456000e+00 4.725647e-01 9.980512e+01 9.009373e+01 
2.458000e+00 4.725648e-01 9.980512e+01 9.009373e+01 
2.460000e+00 4.725649e-01 9.980512e+01 9.009373e+01 
2.462000e+00 4.725650e-01 9.980512e+01 9.009373e+01 
2.464000e+00 4.725651e-01 9.980512e+01 9.009373e+01 
2.466000e+00 4.725652e-01 9.980512e+01 9.009373e+01 
2.468000e+00 4.725653e-01 9.980512e+01 9.009373e+01 
2.470000e+00 4.725654e-01 9.980512e+01 9.009373e+01 
2.472000e+00 4.725654e-01 9.980512e+01 9.009373e+01 
2.474000e+00 4.725655e-01 9.980512e+01 9.009373e+01 
2.476000e+00 4.725656e-01 9.980512e+01 9.009373e+01 
2.478000e+00 4.725657e-01 9.980512e+01 9.009373e+01 
2.480000e+00 4.725658e-01 9.980512e+01 9.009373e+01 
2.482000e+00 4.725659e-01 9.980512e+01 9.009373e+01 
2.484000e+00 4.725660e-01 9.980511e+01 9.009373e+01 
2.486000e+00 4.725661e-01 9.980512e+01 9.009373e+01 
2.488000e+00 4.725661e-01 9.980512e+01 9.009373e+01 
2.490000e+00 4.725662e-01 9.980511e+01 9.009373e+01 
2.492000e+00 4.725663e-01 9.980512e+01 9.009373e+01 
2.494000e+00 4.725664e-01 9.980512e+01 9.009373e+01 
2.496000e+00 4.725665e-01 9.980511e+01 9.009373e+01 
2.498000e+00 4.725666e-01 9.980512e+01 9.009373e+01 
2.500000e+00 4.725666e-01 9.980511e+01 9.009373e+01 


==> anc/Fig10/VOFDropTimeSeriesTheta95Ca025.dat <==
2.000000e-03 8.703530e-03 9.572568e+01 9.427931e+01 
4.000000e-03 1.722618e-02 9.593695e+01 9.408466e+01 
6.000000e-03 2.551130e-02 9.607671e+01 9.393775e+01 
8.000000e-03 3.359099e-02 9.620005e+01 9.382084e+01 
1.000000e-02 4.148533e-02 9.631749e+01 9.370356e+01 
1.200000e-02 4.922405e-02 9.641775e+01 9.362066e+01 
1.400000e-02 5.681148e-02 9.651637e+01 9.353737e+01 
1.600000e-02 6.427122e-02 9.658376e+01 9.344960e+01 
1.800000e-02 7.159261e-02 9.666125e+01 9.335738e+01 
2.000000e-02 7.877263e-02 9.674765e+01 9.327160e+01 
2.200000e-02 8.581905e-02 9.683998e+01 9.319477e+01 
2.400000e-02 9.274054e-02 9.692839e+01 9.313738e+01 
2.600000e-02 9.954485e-02 9.699788e+01 9.307074e+01 
2.800000e-02 1.062574e-01 9.703900e+01 9.299831e+01 
3.000000e-02 1.128574e-01 9.709656e+01 9.291774e+01 
3.200000e-02 1.193358e-01 9.716649e+01 9.284783e+01 
3.400000e-02 1.256972e-01 9.724442e+01 9.277281e+01 
3.600000e-02 1.319488e-01 9.732797e+01 9.271465e+01 
3.800000e-02 1.380908e-01 9.741287e+01 9.267004e+01 
4.000000e-02 1.441431e-01 9.744361e+01 9.261022e+01 
4.200000e-02 1.501233e-01 9.747239e+01 9.254534e+01 
4.400000e-02 1.560065e-01 9.751874e+01 9.247342e+01 
4.600000e-02 1.617814e-01 9.757787e+01 9.240886e+01 
4.800000e-02 1.674563e-01 9.764483e+01 9.234513e+01 
5.000000e-02 1.730441e-01 9.771716e+01 9.229576e+01 
5.200000e-02 1.785270e-01 9.779632e+01 9.224960e+01 
5.400000e-02 1.839142e-01 9.785606e+01 9.221249e+01 
5.600000e-02 1.892540e-01 9.785783e+01 9.215749e+01 
5.800000e-02 1.945247e-01 9.788067e+01 9.209617e+01 
6.000000e-02 1.997096e-01 9.792071e+01 9.203569e+01 
6.200000e-02 2.048002e-01 9.797095e+01 9.197593e+01 
6.400000e-02 2.098050e-01 9.802922e+01 9.192199e+01 
6.600000e-02 2.147473e-01 9.809125e+01 9.188669e+01 
6.800000e-02 2.195981e-01 9.815817e+01 9.184499e+01 
7.000000e-02 2.243466e-01 9.823741e+01 9.181498e+01 
7.200000e-02 2.290467e-01 9.823971e+01 9.177587e+01 
7.400000e-02 2.337123e-01 9.824012e+01 9.172689e+01 
7.600000e-02 2.383142e-01 9.826134e+01 9.167384e+01 
7.800000e-02 2.428411e-01 9.829343e+01 9.162238e+01 
8.000000e-02 2.472869e-01 9.833708e+01 9.156774e+01 
8.200000e-02 2.516504e-01 9.838566e+01 9.148873e+01 
8.400000e-02 2.559917e-01 9.843743e+01 9.149938e+01 
8.600000e-02 2.602511e-01 9.849471e+01 9.146411e+01 
8.800000e-02 2.644178e-01 9.858174e+01 9.142993e+01 
9.000000e-02 2.685031e-01 9.861579e+01 9.140433e+01 
9.200000e-02 2.725784e-01 9.859681e+01 9.137650e+01 
9.400000e-02 2.766245e-01 9.859255e+01 9.133621e+01 
9.600000e-02 2.806195e-01 9.860934e+01 9.129152e+01 
9.800000e-02 2.845488e-01 9.863396e+01 9.124568e+01 
1.000000e-01 2.884084e-01 9.866661e+01 9.120331e+01 
1.020000e-01 2.922010e-01 9.870526e+01 9.114273e+01 
1.040000e-01 2.959448e-01 9.875015e+01 9.112931e+01 
1.060000e-01 2.996760e-01 9.878773e+01 9.112037e+01 
1.080000e-01 3.033400e-01 9.883544e+01 9.109172e+01 
1.100000e-01 3.069123e-01 9.892364e+01 9.106006e+01 
1.120000e-01 3.104092e-01 9.895114e+01 9.102921e+01 
1.140000e-01 3.138958e-01 9.893071e+01 9.101387e+01 
1.160000e-01 3.173772e-01 9.891683e+01 9.099059e+01 
1.180000e-01 3.208311e-01 9.891682e+01 9.095875e+01 
1.200000e-01 3.242427e-01 9.892856e+01 9.092329e+01 
1.220000e-01 3.275972e-01 9.895492e+01 9.088714e+01 
1.240000e-01 3.308928e-01 9.898183e+01 9.085576e+01 
1.260000e-01 3.341270e-01 9.901401e+01 9.080346e+01 
1.280000e-01 3.373078e-01 9.904931e+01 9.075125e+01 
1.300000e-01 3.404832e-01 9.908560e+01 9.078712e+01 
1.320000e-01 3.436409e-01 9.912716e+01 9.077713e+01 
1.340000e-01 3.467440e-01 9.916844e+01 9.075406e+01 
1.360000e-01 3.497454e-01 9.924927e+01 9.072727e+01 
1.380000e-01 3.527023e-01 9.926214e+01 9.069972e+01 
1.400000e-01 3.556589e-01 9.922455e+01 9.067430e+01 
1.420000e-01 3.586026e-01 9.922111e+01 9.065962e+01 
1.440000e-01 3.615442e-01 9.921454e+01 9.064678e+01 
1.460000e-01 3.644589e-01 9.922032e+01 9.062364e+01 
1.480000e-01 3.673392e-01 9.923067e+01 9.059699e+01 
1.500000e-01 3.701761e-01 9.924775e+01 9.056903e+01 
1.520000e-01 3.729593e-01 9.927806e+01 9.054387e+01 
1.540000e-01 3.756927e-01 9.930340e+01 9.050944e+01 
1.560000e-01 3.783751e-01 9.933171e+01 9.045434e+01 
1.580000e-01 3.810141e-01 9.936158e+01 9.040997e+01 
1.600000e-01 3.836408e-01 9.939213e+01 9.044658e+01 
1.620000e-01 3.862943e-01 9.942240e+01 9.046191e+01 
1.640000e-01 3.889059e-01 9.945898e+01 9.044802e+01 
1.660000e-01 3.914132e-01 9.954324e+01 9.042748e+01 
1.680000e-01 3.938893e-01 9.955158e+01 9.040452e+01 
1.700000e-01 3.963613e-01 9.951758e+01 9.038256e+01 
1.720000e-01 3.988392e-01 9.949206e+01 9.036191e+01 
1.740000e-01 4.012973e-01 9.949732e+01 9.034270e+01 
1.760000e-01 4.037390e-01 9.949129e+01 9.032528e+01 
1.780000e-01 4.061830e-01 9.949115e+01 9.032784e+01 
1.800000e-01 4.086047e-01 9.949676e+01 9.031102e+01 
1.820000e-01 4.109968e-01 9.950758e+01 9.029126e+01 
1.840000e-01 4.133543e-01 9.952366e+01 9.027063e+01 
1.860000e-01 4.156716e-01 9.954579e+01 9.025408e+01 
1.880000e-01 4.179430e-01 9.957717e+01 9.023939e+01 
1.900000e-01 4.201734e-01 9.959969e+01 9.020410e+01 
1.920000e-01 4.223642e-01 9.962377e+01 9.016053e+01 
1.940000e-01 4.245174e-01 9.964930e+01 9.012154e+01 
1.960000e-01 4.266321e-01 9.967534e+01 9.008848e+01 
1.980000e-01 4.287904e-01 9.970112e+01 9.016929e+01 
2.000000e-01 4.309396e-01 9.973280e+01 9.017014e+01 
2.020000e-01 4.329974e-01 9.979956e+01 9.016287e+01 
2.040000e-01 4.350556e-01 9.980045e+01 9.014855e+01 
2.060000e-01 4.371118e-01 9.977156e+01 9.013152e+01 
2.080000e-01 4.391722e-01 9.974932e+01 9.011377e+01 
2.100000e-01 4.412330e-01 9.973201e+01 9.009640e+01 
2.120000e-01 4.432744e-01 9.974382e+01 9.007978e+01 
2.140000e-01 4.452945e-01 9.974171e+01 9.006383e+01 
2.160000e-01 4.472994e-01 9.974081e+01 9.004919e+01 
2.180000e-01 4.492889e-01 9.974491e+01 9.003737e+01 
2.200000e-01 4.512766e-01 9.975094e+01 9.004588e+01 
2.220000e-01 4.532489e-01 9.975918e+01 9.003692e+01 
2.240000e-01 4.551967e-01 9.977025e+01 9.002421e+01 
2.260000e-01 4.571154e-01 9.978393e+01 9.001011e+01 
2.280000e-01 4.590025e-01 9.979988e+01 9.000000e+01 
2.300000e-01 4.608530e-01 9.982579e+01 8.998494e+01 
2.320000e-01 4.626673e-01 9.984845e+01 8.997490e+01 
2.340000e-01 4.644497e-01 9.987140e+01 8.994721e+01 
2.360000e-01 4.661989e-01 9.989329e+01 8.991438e+01 
2.380000e-01 4.679209e-01 9.991319e+01 8.988385e+01 
2.400000e-01 4.696141e-01 9.993455e+01 8.985617e+01 
2.420000e-01 4.712706e-01 9.995915e+01 8.983173e+01 
2.440000e-01 4.728897e-01 1.000430e+02 8.989272e+01 
2.460000e-01 4.745655e-01 1.000353e+02 8.992316e+01 
2.480000e-01 4.762360e-01 1.000338e+02 8.991804e+01 
2.500000e-01 4.779158e-01 1.000010e+02 8.990594e+01 
2.520000e-01 4.796129e-01 9.997298e+01 8.989726e+01 
2.540000e-01 4.813191e-01 9.995424e+01 8.988684e+01 
2.560000e-01 4.830224e-01 9.994420e+01 8.987449e+01 
2.580000e-01 4.847075e-01 9.996494e+01 8.986159e+01 
2.600000e-01 4.863687e-01 9.996705e+01 8.984815e+01 
2.620000e-01 4.880200e-01 9.996326e+01 8.983514e+01 
2.640000e-01 4.896586e-01 9.996275e+01 8.982310e+01 
2.660000e-01 4.912829e-01 9.996479e+01 8.981221e+01 
2.680000e-01 4.928902e-01 9.997018e+01 8.980215e+01 
2.700000e-01 4.944789e-01 9.997706e+01 8.979302e+01 
2.720000e-01 4.960487e-01 9.998550e+01 8.978506e+01 
2.740000e-01 4.976233e-01 9.999464e+01 8.979914e+01 
2.760000e-01 4.991746e-01 1.000099e+02 8.979338e+01 
2.780000e-01 5.007037e-01 1.000221e+02 8.978477e+01 
2.800000e-01 5.022087e-01 1.000351e+02 8.977614e+01 
2.820000e-01 5.036887e-01 1.000491e+02 8.976902e+01 
2.840000e-01 5.051338e-01 1.000786e+02 8.976270e+01 
2.860000e-01 5.065559e-01 1.000931e+02 8.975670e+01 
2.880000e-01 5.079575e-01 1.001089e+02 8.975060e+01 
2.900000e-01 5.093321e-01 1.001245e+02 8.972342e+01 
2.920000e-01 5.106831e-01 1.001423e+02 8.969759e+01 
2.940000e-01 5.120061e-01 1.001597e+02 8.967366e+01 
2.960000e-01 5.132425e-01 1.002554e+02 8.965125e+01 
2.980000e-01 5.144638e-01 1.002475e+02 8.963269e+01 
3.000000e-01 5.156781e-01 1.002435e+02 8.961499e+01 
3.020000e-01 5.168802e-01 1.002436e+02 8.959910e+01 
3.040000e-01 5.181897e-01 1.002128e+02 8.964885e+01 
3.060000e-01 5.195440e-01 1.001886e+02 8.970460e+01 
3.080000e-01 5.209208e-01 1.001683e+02 8.970754e+01 
3.100000e-01 5.223073e-01 1.001535e+02 8.970030e+01 
3.120000e-01 5.236967e-01 1.001443e+02 8.968970e+01 
3.140000e-01 5.250823e-01 1.001383e+02 8.967830e+01 
3.160000e-01 5.264500e-01 1.001537e+02 8.966682e+01 
3.180000e-01 5.278076e-01 1.001536e+02 8.966278e+01 
3.200000e-01 5.291609e-01 1.001490e+02 8.965482e+01 
3.220000e-01 5.304947e-01 1.001627e+02 8.964580e+01 
3.240000e-01 5.318161e-01 1.001634e+02 8.963644e+01 
3.260000e-01 5.331257e-01 1.001651e+02 8.962718e+01 
3.280000e-01 5.344222e-01 1.001682e+02 8.961821e+01 
3.300000e-01 5.357044e-01 1.001727e+02 8.960962e+01 
3.320000e-01 5.369714e-01 1.001783e+02 8.960152e+01 
3.340000e-01 5.382225e-01 1.001850e+02 8.959422e+01 
3.360000e-01 5.394575e-01 1.001925e+02 8.958767e+01 
3.380000e-01 5.406728e-01 1.002050e+02 8.958184e+01 
3.400000e-01 5.418702e-01 1.002146e+02 8.957655e+01 
3.420000e-01 5.430590e-01 1.002244e+02 8.958735e+01 
3.440000e-01 5.442482e-01 1.002341e+02 8.959135e+01 
3.460000e-01 5.454224e-01 1.002444e+02 8.958876e+01 
3.480000e-01 5.465790e-01 1.002550e+02 8.958407e+01 
3.500000e-01 5.477129e-01 1.002776e+02 8.957863e+01 
3.520000e-01 5.488142e-01 1.002951e+02 8.957469e+01 
3.540000e-01 5.499015e-01 1.003061e+02 8.957257e+01 
3.560000e-01 5.509661e-01 1.003251e+02 8.956935e+01 
3.580000e-01 5.520095e-01 1.003389e+02 8.956532e+01 
3.600000e-01 5.530313e-01 1.003494e+02 8.956123e+01 
3.620000e-01 5.539506e-01 1.004303e+02 8.954330e+01 
3.640000e-01 5.548931e-01 1.004201e+02 8.952456e+01 
3.660000e-01 5.558325e-01 1.004153e+02 8.950646e+01 
3.680000e-01 5.567658e-01 1.004132e+02 8.948864e+01 
3.700000e-01 5.576928e-01 1.004075e+02 8.947168e+01 
3.720000e-01 5.586333e-01 1.003838e+02 8.945621e+01 
3.740000e-01 5.595845e-01 1.003657e+02 8.944263e+01 
3.760000e-01 5.605437e-01 1.003506e+02 8.943052e+01 
3.780000e-01 5.615006e-01 1.003493e+02 8.941954e+01 
3.800000e-01 5.624607e-01 1.003406e+02 8.940952e+01 
3.820000e-01 5.635524e-01 1.003319e+02 8.952132e+01 
3.840000e-01 5.646045e-01 1.003247e+02 8.945789e+01 
3.860000e-01 5.657034e-01 1.003183e+02 8.951974e+01 
3.880000e-01 5.668096e-01 1.003327e+02 8.952797e+01 
3.900000e-01 5.679088e-01 1.003271e+02 8.952499e+01 
3.920000e-01 5.690040e-01 1.003280e+02 8.951783e+01 
3.940000e-01 5.700956e-01 1.003234e+02 8.950897e+01 
3.960000e-01 5.711814e-01 1.003213e+02 8.950010e+01 
3.980000e-01 5.722593e-01 1.003209e+02 8.949094e+01 
4.000000e-01 5.733280e-01 1.003216e+02 8.948204e+01 
4.020000e-01 5.743868e-01 1.003228e+02 8.947339e+01 
4.040000e-01 5.754302e-01 1.003398e+02 8.947178e+01 
4.060000e-01 5.764628e-01 1.003426e+02 8.946687e+01 
4.080000e-01 5.774856e-01 1.003456e+02 8.946119e+01 
4.100000e-01 5.784979e-01 1.003493e+02 8.945530e+01 
4.120000e-01 5.794985e-01 1.003541e+02 8.944944e+01 
4.140000e-01 5.804866e-01 1.003597e+02 8.944394e+01 
4.160000e-01 5.814622e-01 1.003653e+02 8.943846e+01 
4.180000e-01 5.824249e-01 1.003715e+02 8.943314e+01 
4.200000e-01 5.833744e-01 1.003782e+02 8.942830e+01 
4.220000e-01 5.843102e-01 1.003854e+02 8.942346e+01 
4.240000e-01 5.852319e-01 1.003930e+02 8.941893e+01 
4.260000e-01 5.861396e-01 1.004008e+02 8.941473e+01 
4.280000e-01 5.870333e-01 1.004088e+02 8.941083e+01 
4.300000e-01 5.879129e-01 1.004171e+02 8.940734e+01 
4.320000e-01 5.887784e-01 1.004256e+02 8.940423e+01 
4.340000e-01 5.896346e-01 1.004339e+02 8.941197e+01 
4.360000e-01 5.904882e-01 1.004645e+02 8.942289e+01 
4.380000e-01 5.913202e-01 1.004729e+02 8.942201e+01 
4.400000e-01 5.921355e-01 1.004825e+02 8.941964e+01 
4.420000e-01 5.929317e-01 1.004872e+02 8.941556e+01 
4.440000e-01 5.936423e-01 1.005915e+02 8.941293e+01 
4.460000e-01 5.943430e-01 1.005716e+02 8.941152e+01 
4.480000e-01 5.950503e-01 1.005659e+02 8.940968e+01 
4.500000e-01 5.957512e-01 1.005665e+02 8.940644e+01 
4.520000e-01 5.964445e-01 1.005662e+02 8.940358e+01 
4.540000e-01 5.971330e-01 1.005658e+02 8.940075e+01 
4.560000e-01 5.978165e-01 1.005661e+02 8.939760e+01 
4.580000e-01 5.985077e-01 1.005482e+02 8.938874e+01 
4.600000e-01 5.992064e-01 1.005335e+02 8.937378e+01 
4.620000e-01 5.999131e-01 1.005205e+02 8.936057e+01 
4.640000e-01 6.006260e-01 1.005153e+02 8.934827e+01 
4.660000e-01 6.013405e-01 1.005082e+02 8.933643e+01 
4.680000e-01 6.020598e-01 1.005003e+02 8.932523e+01 
4.700000e-01 6.027830e-01 1.004933e+02 8.931470e+01 
4.720000e-01 6.035093e-01 1.004874e+02 8.930483e+01 
4.740000e-01 6.042376e-01 1.004826e+02 8.929561e+01 
4.760000e-01 6.049671e-01 1.004791e+02 8.928742e+01 
4.780000e-01 6.056979e-01 1.004766e+02 8.928121e+01 
4.800000e-01 6.064288e-01 1.004752e+02 8.927501e+01 
4.820000e-01 6.071437e-01 1.004960e+02 8.926893e+01 
4.840000e-01 6.078577e-01 1.004874e+02 8.926287e+01 
4.860000e-01 6.085706e-01 1.004900e+02 8.925812e+01 
4.880000e-01 6.094042e-01 1.004953e+02 8.937789e+01 
4.900000e-01 6.102100e-01 1.004921e+02 8.935996e+01 
4.920000e-01 6.110076e-01 1.004903e+02 8.934837e+01 
4.940000e-01 6.118004e-01 1.004894e+02 8.934077e+01 
4.960000e-01 6.125849e-01 1.004884e+02 8.933107e+01 
4.980000e-01 6.134097e-01 1.004871e+02 8.935598e+01 
5.000000e-01 6.142443e-01 1.004863e+02 8.936310e+01 
5.020000e-01 6.150789e-01 1.004863e+02 8.936139e+01 
5.040000e-01 6.159089e-01 1.004871e+02 8.935632e+01 
5.060000e-01 6.167320e-01 1.004886e+02 8.934992e+01 
5.080000e-01 6.175469e-01 1.004906e+02 8.934305e+01 
5.100000e-01 6.183530e-01 1.004931e+02 8.933614e+01 
5.120000e-01 6.191477e-01 1.004983e+02 8.932884e+01 
5.140000e-01 6.199210e-01 1.005178e+02 8.932421e+01 
5.160000e-01 6.206849e-01 1.005204e+02 8.931906e+01 
5.180000e-01 6.214406e-01 1.005230e+02 8.931385e+01 
5.200000e-01 6.221877e-01 1.005259e+02 8.930879e+01 
5.220000e-01 6.229259e-01 1.005293e+02 8.930398e+01 
5.240000e-01 6.236598e-01 1.005328e+02 8.930628e+01 
5.260000e-01 6.243894e-01 1.005363e+02 8.930586e+01 
5.280000e-01 6.251115e-01 1.005403e+02 8.930386e+01 
5.300000e-01 6.258253e-01 1.005446e+02 8.930112e+01 
5.320000e-01 6.265298e-01 1.005493e+02 8.929797e+01 
5.340000e-01 6.272248e-01 1.005542e+02 8.929462e+01 
5.360000e-01 6.279098e-01 1.005593e+02 8.929120e+01 
5.380000e-01 6.285847e-01 1.005646e+02 8.928781e+01 
5.400000e-01 6.292493e-01 1.005700e+02 8.928451e+01 
5.420000e-01 6.299037e-01 1.005757e+02 8.928134e+01 
5.440000e-01 6.305479e-01 1.005800e+02 8.927795e+01 
5.460000e-01 6.311804e-01 1.005864e+02 8.927550e+01 
5.480000e-01 6.317988e-01 1.005928e+02 8.927211e+01 
5.500000e-01 6.324023e-01 1.005978e+02 8.926895e+01 
5.520000e-01 6.329647e-01 1.006258e+02 8.926581e+01 
5.540000e-01 6.334670e-01 1.007387e+02 8.926257e+01 
5.560000e-01 6.339357e-01 1.007082e+02 8.925893e+01 
5.580000e-01 6.344162e-01 1.006976e+02 8.925495e+01 
5.600000e-01 6.348988e-01 1.006953e+02 8.925157e+01 
5.620000e-01 6.353768e-01 1.006931e+02 8.924872e+01 
5.640000e-01 6.358495e-01 1.006912e+02 8.924626e+01 
5.660000e-01 6.363429e-01 1.006893e+02 8.926717e+01 
5.680000e-01 6.368361e-01 1.006877e+02 8.926973e+01 
5.700000e-01 6.373256e-01 1.006868e+02 8.926912e+01 
5.720000e-01 6.378094e-01 1.006866e+02 8.926706e+01 
5.740000e-01 6.382913e-01 1.006787e+02 8.926501e+01 
5.760000e-01 6.387812e-01 1.006664e+02 8.926474e+01 
5.780000e-01 6.392787e-01 1.006558e+02 8.926606e+01 
5.800000e-01 6.397838e-01 1.006468e+02 8.926669e+01 
5.820000e-01 6.402946e-01 1.006388e+02 8.926654e+01 
5.840000e-01 6.408116e-01 1.006313e+02 8.926664e+01 
5.860000e-01 6.413343e-01 1.006244e+02 8.926671e+01 
5.880000e-01 6.418628e-01 1.006180e+02 8.926673e+01 
5.900000e-01 6.423967e-01 1.006122e+02 8.926663e+01 
5.920000e-01 6.429341e-01 1.006090e+02 8.926706e+01 
5.940000e-01 6.434778e-01 1.006034e+02 8.926712e+01 
5.960000e-01 6.440265e-01 1.005985e+02 8.926552e+01 
5.980000e-01 6.445773e-01 1.005944e+02 8.925736e+01 
6.000000e-01 6.451312e-01 1.005910e+02 8.924955e+01 
6.020000e-01 6.456869e-01 1.005882e+02 8.924041e+01 
6.040000e-01 6.462449e-01 1.005858e+02 8.923399e+01 
6.060000e-01 6.468052e-01 1.005842e+02 8.922784e+01 
6.080000e-01 6.473674e-01 1.005831e+02 8.922183e+01 
6.100000e-01 6.479315e-01 1.005807e+02 8.921596e+01 
6.120000e-01 6.485000e-01 1.005757e+02 8.921026e+01 
6.140000e-01 6.490733e-01 1.005700e+02 8.920475e+01 
6.160000e-01 6.496511e-01 1.005647e+02 8.919945e+01 
6.180000e-01 6.501940e-01 1.005964e+02 8.919396e+01 
6.200000e-01 6.507439e-01 1.005953e+02 8.918721e+01 
6.220000e-01 6.512844e-01 1.006042e+02 8.918089e+01 
6.240000e-01 6.518212e-01 1.006053e+02 8.917489e+01 
6.260000e-01 6.523512e-01 1.006062e+02 8.916034e+01 
6.280000e-01 6.528810e-01 1.006071e+02 8.915545e+01 
6.300000e-01 6.534087e-01 1.006081e+02 8.915277e+01 
6.320000e-01 6.539349e-01 1.006092e+02 8.914867e+01 
6.340000e-01 6.544555e-01 1.006121e+02 8.914329e+01 
6.360000e-01 6.549673e-01 1.006244e+02 8.913874e+01 
6.380000e-01 6.554671e-01 1.006299e+02 8.913565e+01 
6.400000e-01 6.560795e-01 1.006320e+02 8.927795e+01 
6.420000e-01 6.566847e-01 1.006328e+02 8.925734e+01 
6.440000e-01 6.572764e-01 1.006338e+02 8.924337e+01 
6.460000e-01 6.578591e-01 1.006349e+02 8.923399e+01 
6.480000e-01 6.584366e-01 1.006361e+02 8.922855e+01 
6.500000e-01 6.590104e-01 1.006374e+02 8.922471e+01 
6.520000e-01 6.595811e-01 1.006389e+02 8.922176e+01 
6.540000e-01 6.601490e-01 1.006406e+02 8.921939e+01 
6.560000e-01 6.607141e-01 1.006425e+02 8.921740e+01 
6.580000e-01 6.612767e-01 1.006445e+02 8.921651e+01 
6.600000e-01 6.618372e-01 1.006468e+02 8.921544e+01 
6.620000e-01 6.623944e-01 1.006491e+02 8.921374e+01 
6.640000e-01 6.629344e-01 1.006715e+02 8.921190e+01 
6.660000e-01 6.634653e-01 1.006746e+02 8.920842e+01 
6.680000e-01 6.639927e-01 1.006770e+02 8.920764e+01 
6.700000e-01 6.645183e-01 1.006789e+02 8.920735e+01 
6.720000e-01 6.650411e-01 1.006809e+02 8.920633e+01 
6.740000e-01 6.655604e-01 1.006830e+02 8.920492e+01 
6.760000e-01 6.660759e-01 1.006853e+02 8.920326e+01 
6.780000e-01 6.665870e-01 1.006878e+02 8.920138e+01 
6.800000e-01 6.670936e-01 1.006903e+02 8.919936e+01 
6.820000e-01 6.675954e-01 1.006930e+02 8.919721e+01 
6.840000e-01 6.680921e-01 1.006958e+02 8.919498e+01 
6.860000e-01 6.685835e-01 1.006987e+02 8.919270e+01 
6.880000e-01 6.690694e-01 1.007017e+02 8.919038e+01 
6.900000e-01 6.695493e-01 1.007047e+02 8.918806e+01 
6.920000e-01 6.700228e-01 1.007076e+02 8.918630e+01 
6.940000e-01 6.704917e-01 1.007071e+02 8.918433e+01 
6.960000e-01 6.709522e-01 1.007105e+02 8.918146e+01 
6.980000e-01 6.714029e-01 1.007132e+02 8.917858e+01 
7.000000e-01 6.718468e-01 1.007143e+02 8.918126e+01 
7.020000e-01 6.722869e-01 1.007137e+02 8.918334e+01 
7.040000e-01 6.727197e-01 1.007113e+02 8.918323e+01 
7.060000e-01 6.730380e-01 1.008109e+02 8.918146e+01 
7.080000e-01 6.733918e-01 1.007908e+02 8.917879e+01 
7.100000e-01 6.737526e-01 1.007858e+02 8.917580e+01 
7.120000e-01 6.740788e-01 1.008124e+02 8.916323e+01 
7.140000e-01 6.744146e-01 1.008105e+02 8.915973e+01 
7.160000e-01 6.747500e-01 1.008099e+02 8.915625e+01 
7.180000e-01 6.750819e-01 1.008083e+02 8.915284e+01 
7.200000e-01 6.754099e-01 1.008064e+02 8.914925e+01 
7.220000e-01 6.757328e-01 1.008054e+02 8.914523e+01 
7.240000e-01 6.760508e-01 1.008045e+02 8.914147e+01 
7.260000e-01 6.763650e-01 1.008039e+02 8.913973e+01 
7.280000e-01 6.766736e-01 1.008036e+02 8.913529e+01 
7.300000e-01 6.769763e-01 1.008034e+02 8.913119e+01 
7.320000e-01 6.772736e-01 1.008033e+02 8.912747e+01 
7.340000e-01 6.775655e-01 1.008033e+02 8.912411e+01 
7.360000e-01 6.778524e-01 1.008034e+02 8.912106e+01 
7.380000e-01 6.781343e-01 1.008036e+02 8.911832e+01 
7.400000e-01 6.784158e-01 1.007976e+02 8.911586e+01 
7.420000e-01 6.787004e-01 1.007905e+02 8.911372e+01 
7.440000e-01 6.789873e-01 1.007843e+02 8.911188e+01 
7.460000e-01 6.792767e-01 1.007788e+02 8.911032e+01 
7.480000e-01 6.795680e-01 1.007736e+02 8.910902e+01 
7.500000e-01 6.798612e-01 1.007687e+02 8.910795e+01 
7.520000e-01 6.801566e-01 1.007639e+02 8.910711e+01 
7.540000e-01 6.804539e-01 1.007594e+02 8.910648e+01 
7.560000e-01 6.807532e-01 1.007550e+02 8.910606e+01 
7.580000e-01 6.810546e-01 1.007508e+02 8.910583e+01 
7.600000e-01 6.813581e-01 1.007468e+02 8.910578e+01 
7.620000e-01 6.816637e-01 1.007430e+02 8.910592e+01 
7.640000e-01 6.819715e-01 1.007393e+02 8.910623e+01 
7.660000e-01 6.822814e-01 1.007358e+02 8.910668e+01 
7.680000e-01 6.825940e-01 1.007325e+02 8.910810e+01 
7.700000e-01 6.829371e-01 1.007287e+02 8.913348e+01 
7.720000e-01 6.832871e-01 1.007249e+02 8.913935e+01 
7.740000e-01 6.836413e-01 1.007214e+02 8.914181e+01 
7.760000e-01 6.839979e-01 1.007183e+02 8.914275e+01 
7.780000e-01 6.843564e-01 1.007155e+02 8.914374e+01 
7.800000e-01 6.847173e-01 1.007130e+02 8.914540e+01 
7.820000e-01 6.850811e-01 1.007107e+02 8.914772e+01 
7.840000e-01 6.854484e-01 1.007086e+02 8.915062e+01 
7.860000e-01 6.858192e-01 1.007066e+02 8.915324e+01 
7.880000e-01 6.861921e-01 1.007048e+02 8.915405e+01 
7.900000e-01 6.865678e-01 1.007030e+02 8.915572e+01 
7.920000e-01 6.869467e-01 1.007013e+02 8.915724e+01 
7.940000e-01 6.873287e-01 1.006995e+02 8.915867e+01 
7.960000e-01 6.877140e-01 1.006975e+02 8.916004e+01 
7.980000e-01 6.881025e-01 1.006966e+02 8.916144e+01 
8.000000e-01 6.884928e-01 1.006950e+02 8.916346e+01 
8.020000e-01 6.888901e-01 1.006905e+02 8.916521e+01 
8.040000e-01 6.892930e-01 1.006865e+02 8.916669e+01 
8.060000e-01 6.897037e-01 1.006828e+02 8.917690e+01 
8.080000e-01 6.901179e-01 1.006795e+02 8.917780e+01 
8.100000e-01 6.904949e-01 1.007160e+02 8.917808e+01 
8.120000e-01 6.908837e-01 1.007116e+02 8.917810e+01 
8.140000e-01 6.912755e-01 1.007086e+02 8.917526e+01 
8.160000e-01 6.916651e-01 1.007066e+02 8.916112e+01 
8.180000e-01 6.920589e-01 1.007052e+02 8.915638e+01 
8.200000e-01 6.924543e-01 1.007042e+02 8.915176e+01 
8.220000e-01 6.928508e-01 1.007035e+02 8.914729e+01 
8.240000e-01 6.932484e-01 1.007030e+02 8.914294e+01 
8.260000e-01 6.936467e-01 1.007027e+02 8.913870e+01 
8.280000e-01 6.940455e-01 1.007026e+02 8.913458e+01 
8.300000e-01 6.944446e-01 1.007026e+02 8.913056e+01 
8.320000e-01 6.948439e-01 1.007028e+02 8.912666e+01 
8.340000e-01 6.952432e-01 1.007031e+02 8.912292e+01 
8.360000e-01 6.956424e-01 1.007036e+02 8.911929e+01 
8.380000e-01 6.960412e-01 1.007042e+02 8.911574e+01 
8.400000e-01 6.964393e-01 1.007049e+02 8.911227e+01 
8.420000e-01 6.968367e-01 1.007058e+02 8.910888e+01 
8.440000e-01 6.972329e-01 1.007068e+02 8.910557e+01 
8.460000e-01 6.976280e-01 1.007079e+02 8.910235e+01 
8.480000e-01 6.980216e-01 1.007091e+02 8.909922e+01 
8.500000e-01 6.984135e-01 1.007104e+02 8.909618e+01 
8.520000e-01 6.988037e-01 1.007118e+02 8.909324e+01 
8.540000e-01 6.991918e-01 1.007134e+02 8.909042e+01 
8.560000e-01 6.995777e-01 1.007150e+02 8.908771e+01 
8.580000e-01 6.999591e-01 1.007200e+02 8.908377e+01 
8.600000e-01 7.003265e-01 1.007384e+02 8.907974e+01 
8.620000e-01 7.006810e-01 1.007446e+02 8.907574e+01 
8.640000e-01 7.010302e-01 1.007484e+02 8.907264e+01 
8.660000e-01 7.013751e-01 1.007516e+02 8.906962e+01 
8.680000e-01 7.017146e-01 1.007548e+02 8.906608e+01 
8.700000e-01 7.020490e-01 1.007577e+02 8.906183e+01 
8.720000e-01 7.023779e-01 1.007601e+02 8.905894e+01 
8.740000e-01 7.027041e-01 1.007623e+02 8.905782e+01 
8.760000e-01 7.030274e-01 1.007646e+02 8.905653e+01 
8.780000e-01 7.035139e-01 1.007660e+02 8.920339e+01 
8.800000e-01 7.039459e-01 1.007672e+02 8.918422e+01 
8.820000e-01 7.043619e-01 1.007685e+02 8.916217e+01 
8.840000e-01 7.047684e-01 1.007720e+02 8.915202e+01 
8.860000e-01 7.051654e-01 1.007753e+02 8.914430e+01 
8.880000e-01 7.055315e-01 1.008011e+02 8.913821e+01 
8.900000e-01 7.058962e-01 1.008024e+02 8.913315e+01 
8.920000e-01 7.062569e-01 1.008034e+02 8.912893e+01 
8.940000e-01 7.066141e-01 1.008043e+02 8.912533e+01 
8.960000e-01 7.069683e-01 1.008053e+02 8.912223e+01 
8.980000e-01 7.073195e-01 1.008064e+02 8.911950e+01 
9.000000e-01 7.076679e-01 1.008074e+02 8.911708e+01 
9.020000e-01 7.080135e-01 1.008085e+02 8.911481e+01 
9.040000e-01 7.083559e-01 1.008094e+02 8.911264e+01 
9.060000e-01 7.086962e-01 1.008103e+02 8.911383e+01 
9.080000e-01 7.090334e-01 1.008110e+02 8.911051e+01 
9.100000e-01 7.093652e-01 1.008114e+02 8.910689e+01 
9.120000e-01 7.096924e-01 1.008113e+02 8.910470e+01 
9.140000e-01 7.100155e-01 1.008106e+02 8.910292e+01 
9.160000e-01 7.103339e-01 1.008095e+02 8.910100e+01 
9.180000e-01 7.106472e-01 1.008080e+02 8.909905e+01 
9.200000e-01 7.109553e-01 1.008059e+02 8.909739e+01 
9.220000e-01 7.112591e-01 1.008032e+02 8.909688e+01 
9.240000e-01 7.115562e-01 1.007998e+02 8.909431e+01 
9.260000e-01 7.117963e-01 1.009294e+02 8.909164e+01 
9.280000e-01 7.119939e-01 1.008885e+02 8.908788e+01 
9.300000e-01 7.122113e-01 1.008692e+02 8.908419e+01 
9.320000e-01 7.124364e-01 1.008637e+02 8.908073e+01 
9.340000e-01 7.126628e-01 1.008626e+02 8.907941e+01 
9.360000e-01 7.128917e-01 1.008614e+02 8.907870e+01 
9.380000e-01 7.131217e-01 1.008609e+02 8.907737e+01 
9.400000e-01 7.133513e-01 1.008620e+02 8.907498e+01 
9.420000e-01 7.135784e-01 1.008639e+02 8.907223e+01 
9.440000e-01 7.138035e-01 1.008655e+02 8.906948e+01 
9.460000e-01 7.140265e-01 1.008672e+02 8.906677e+01 
9.480000e-01 7.142474e-01 1.008690e+02 8.906411e+01 
9.500000e-01 7.144663e-01 1.008708e+02 8.906151e+01 
9.520000e-01 7.146830e-01 1.008727e+02 8.905896e+01 
9.540000e-01 7.148965e-01 1.008736e+02 8.905649e+01 
9.560000e-01 7.151064e-01 1.008736e+02 8.905407e+01 
9.580000e-01 7.153133e-01 1.008732e+02 8.905173e+01 
9.600000e-01 7.154988e-01 1.009064e+02 8.904938e+01 
9.620000e-01 7.156715e-01 1.009039e+02 8.904673e+01 
9.640000e-01 7.158434e-01 1.009009e+02 8.904332e+01 
9.660000e-01 7.160152e-01 1.008986e+02 8.904311e+01 
9.680000e-01 7.161865e-01 1.008967e+02 8.904122e+01 
9.700000e-01 7.163561e-01 1.008953e+02 8.903898e+01 
9.720000e-01 7.165237e-01 1.008941e+02 8.903676e+01 
9.740000e-01 7.166893e-01 1.008932e+02 8.903461e+01 
9.760000e-01 7.168527e-01 1.008923e+02 8.903254e+01 
9.780000e-01 7.170140e-01 1.008917e+02 8.903055e+01 
9.800000e-01 7.171730e-01 1.008911e+02 8.902865e+01 
9.820000e-01 7.173299e-01 1.008906e+02 8.902684e+01 
9.840000e-01 7.174846e-01 1.008901e+02 8.902511e+01 
9.860000e-01 7.176373e-01 1.008898e+02 8.902346e+01 
9.880000e-01 7.177876e-01 1.008895e+02 8.902158e+01 
9.900000e-01 7.179436e-01 1.008888e+02 8.902891e+01 
9.920000e-01 7.181013e-01 1.008881e+02 8.903117e+01 
9.940000e-01 7.182590e-01 1.008874e+02 8.903198e+01 
9.960000e-01 7.184161e-01 1.008870e+02 8.903195e+01 
9.980000e-01 7.185719e-01 1.008866e+02 8.903138e+01 
1.000000e+00 7.187260e-01 1.008862e+02 8.903046e+01 
1.002000e+00 7.188811e-01 1.008822e+02 8.902934e+01 
1.004000e+00 7.190378e-01 1.008786e+02 8.902813e+01 
1.006000e+00 7.191957e-01 1.008752e+02 8.902689e+01 
1.008000e+00 7.193546e-01 1.008721e+02 8.902565e+01 
1.010000e+00 7.195145e-01 1.008691e+02 8.902446e+01 
1.012000e+00 7.196753e-01 1.008662e+02 8.902332e+01 
1.014000e+00 7.198370e-01 1.008634e+02 8.902224e+01 
1.016000e+00 7.199996e-01 1.008606e+02 8.902124e+01 
1.018000e+00 7.201632e-01 1.008579e+02 8.902031e+01 
1.020000e+00 7.203279e-01 1.008552e+02 8.901946e+01 
1.022000e+00 7.204936e-01 1.008525e+02 8.901869e+01 
1.024000e+00 7.206605e-01 1.008499e+02 8.901801e+01 
1.026000e+00 7.208285e-01 1.008473e+02 8.901741e+01 
1.028000e+00 7.209977e-01 1.008448e+02 8.901689e+01 
1.030000e+00 7.211683e-01 1.008423e+02 8.901646e+01 
1.032000e+00 7.213402e-01 1.008398e+02 8.901610e+01 
1.034000e+00 7.215135e-01 1.008373e+02 8.901582e+01 
1.036000e+00 7.216883e-01 1.008349e+02 8.901562e+01 
1.038000e+00 7.218645e-01 1.008325e+02 8.901550e+01 
1.040000e+00 7.220424e-01 1.008301e+02 8.901546e+01 
1.042000e+00 7.222218e-01 1.008277e+02 8.901549e+01 
1.044000e+00 7.224029e-01 1.008254e+02 8.901559e+01 
1.046000e+00 7.225856e-01 1.008232e+02 8.901576e+01 
1.048000e+00 7.227701e-01 1.008209e+02 8.901600e+01 
1.050000e+00 7.229563e-01 1.008188e+02 8.901630e+01 
1.052000e+00 7.231443e-01 1.008166e+02 8.901668e+01 
1.054000e+00 7.233340e-01 1.008145e+02 8.901713e+01 
1.056000e+00 7.235257e-01 1.008125e+02 8.901763e+01 
1.058000e+00 7.237191e-01 1.008105e+02 8.901819e+01 
1.060000e+00 7.239144e-01 1.008086e+02 8.901880e+01 
1.062000e+00 7.241115e-01 1.008067e+02 8.901947e+01 
1.064000e+00 7.243105e-01 1.008049e+02 8.902018e+01 
1.066000e+00 7.245114e-01 1.008031e+02 8.902094e+01 
1.068000e+00 7.247140e-01 1.008014e+02 8.902175e+01 
1.070000e+00 7.249186e-01 1.007997e+02 8.902261e+01 
1.072000e+00 7.251249e-01 1.007981e+02 8.902351e+01 
1.074000e+00 7.253331e-01 1.007965e+02 8.902445e+01 
1.076000e+00 7.255432e-01 1.007950e+02 8.902543e+01 
1.078000e+00 7.257556e-01 1.007936e+02 8.902767e+01 
1.080000e+00 7.259705e-01 1.007923e+02 8.902904e+01 
1.082000e+00 7.261870e-01 1.007909e+02 8.902997e+01 
1.084000e+00 7.264050e-01 1.007896e+02 8.903090e+01 
1.086000e+00 7.266247e-01 1.007883e+02 8.903185e+01 
1.088000e+00 7.268459e-01 1.007870e+02 8.903286e+01 
1.090000e+00 7.270689e-01 1.007858e+02 8.903393e+01 
1.092000e+00 7.272935e-01 1.007845e+02 8.903507e+01 
1.094000e+00 7.275198e-01 1.007831e+02 8.903628e+01 
1.096000e+00 7.277480e-01 1.007818e+02 8.903755e+01 
1.098000e+00 7.279781e-01 1.007805e+02 8.903889e+01 
1.100000e+00 7.282124e-01 1.007737e+02 8.903995e+01 
1.102000e+00 7.284485e-01 1.007747e+02 8.904062e+01 
1.104000e+00 7.286843e-01 1.007751e+02 8.904133e+01 
1.106000e+00 7.289201e-01 1.007753e+02 8.904220e+01 
1.108000e+00 7.291558e-01 1.007757e+02 8.904275e+01 
1.110000e+00 7.293903e-01 1.007767e+02 8.904307e+01 
1.112000e+00 7.296242e-01 1.007772e+02 8.904363e+01 
1.114000e+00 7.298579e-01 1.007775e+02 8.904442e+01 
1.116000e+00 7.300916e-01 1.007776e+02 8.904540e+01 
1.118000e+00 7.302886e-01 1.008206e+02 8.904626e+01 
1.120000e+00 7.304884e-01 1.008169e+02 8.904701e+01 
1.122000e+00 7.306903e-01 1.008146e+02 8.904786e+01 
1.124000e+00 7.308938e-01 1.008132e+02 8.904883e+01 
1.126000e+00 7.310983e-01 1.008124e+02 8.904988e+01 
1.128000e+00 7.313036e-01 1.008119e+02 8.905100e+01 
1.130000e+00 7.315096e-01 1.008116e+02 8.905217e+01 
1.132000e+00 7.317223e-01 1.008113e+02 8.906432e+01 
1.134000e+00 7.319585e-01 1.008105e+02 8.907967e+01 
1.136000e+00 7.322008e-01 1.008098e+02 8.908622e+01 
1.138000e+00 7.324466e-01 1.008093e+02 8.909036e+01 
1.140000e+00 7.326948e-01 1.008090e+02 8.909352e+01 
1.142000e+00 7.329450e-01 1.008087e+02 8.909636e+01 
1.144000e+00 7.331975e-01 1.008086e+02 8.909982e+01 
1.146000e+00 7.334522e-01 1.008085e+02 8.910291e+01 
1.148000e+00 7.337079e-01 1.008085e+02 8.910407e+01 
1.150000e+00 7.339640e-01 1.008085e+02 8.910478e+01 
1.152000e+00 7.342207e-01 1.008085e+02 8.910556e+01 
1.154000e+00 7.344782e-01 1.008085e+02 8.910638e+01 
1.156000e+00 7.347364e-01 1.008086e+02 8.910723e+01 
1.158000e+00 7.349955e-01 1.008087e+02 8.910807e+01 
1.160000e+00 7.352555e-01 1.008088e+02 8.910890e+01 
1.162000e+00 7.355163e-01 1.008089e+02 8.910968e+01 
1.164000e+00 7.357780e-01 1.008091e+02 8.911042e+01 
1.166000e+00 7.360406e-01 1.008093e+02 8.911110e+01 
1.168000e+00 7.363039e-01 1.008095e+02 8.911171e+01 
1.170000e+00 7.365680e-01 1.008098e+02 8.911225e+01 
1.172000e+00 7.368328e-01 1.008101e+02 8.911270e+01 
1.174000e+00 7.370983e-01 1.008104e+02 8.911307e+01 
1.176000e+00 7.373643e-01 1.008107e+02 8.911334e+01 
1.178000e+00 7.376308e-01 1.008111e+02 8.911352e+01 
1.180000e+00 7.378978e-01 1.008114e+02 8.911360e+01 
1.182000e+00 7.381651e-01 1.008119e+02 8.911357e+01 
1.184000e+00 7.384327e-01 1.008123e+02 8.911345e+01 
1.186000e+00 7.387005e-01 1.008128e+02 8.911321e+01 
1.188000e+00 7.389684e-01 1.008133e+02 8.911288e+01 
1.190000e+00 7.392354e-01 1.008139e+02 8.910938e+01 
1.192000e+00 7.395016e-01 1.008144e+02 8.910549e+01 
1.194000e+00 7.397674e-01 1.008150e+02 8.910171e+01 
1.196000e+00 7.400326e-01 1.008157e+02 8.909803e+01 
1.198000e+00 7.402973e-01 1.008164e+02 8.909468e+01 
1.200000e+00 7.405622e-01 1.008171e+02 8.909209e+01 
1.202000e+00 7.408265e-01 1.008179e+02 8.908866e+01 
1.204000e+00 7.410900e-01 1.008187e+02 8.908515e+01 
1.206000e+00 7.413526e-01 1.008195e+02 8.908167e+01 
1.208000e+00 7.416142e-01 1.008203e+02 8.907825e+01 
1.210000e+00 7.418747e-01 1.008212e+02 8.907489e+01 
1.212000e+00 7.421341e-01 1.008221e+02 8.907161e+01 
1.214000e+00 7.423924e-01 1.008230e+02 8.906840e+01 
1.216000e+00 7.426495e-01 1.008240e+02 8.906527e+01 
1.218000e+00 7.429052e-01 1.008249e+02 8.906222e+01 
1.220000e+00 7.431597e-01 1.008259e+02 8.905925e+01 
1.222000e+00 7.434128e-01 1.008269e+02 8.905636e+01 
1.224000e+00 7.436645e-01 1.008280e+02 8.905354e+01 
1.226000e+00 7.439148e-01 1.008291e+02 8.905080e+01 
1.228000e+00 7.441635e-01 1.008302e+02 8.904813e+01 
1.230000e+00 7.444106e-01 1.008313e+02 8.904556e+01 
1.232000e+00 7.446562e-01 1.008324e+02 8.904307e+01 
1.234000e+00 7.449001e-01 1.008336e+02 8.904069e+01 
1.236000e+00 7.451313e-01 1.008496e+02 8.903841e+01 
1.238000e+00 7.453585e-01 1.008510e+02 8.903601e+01 
1.240000e+00 7.455839e-01 1.008518e+02 8.903318e+01 
1.242000e+00 7.458075e-01 1.008527e+02 8.903084e+01 
1.244000e+00 7.460292e-01 1.008534e+02 8.902830e+01 
1.246000e+00 7.462487e-01 1.008542e+02 8.902575e+01 
1.248000e+00 7.464655e-01 1.008549e+02 8.902265e+01 
1.250000e+00 7.466799e-01 1.008555e+02 8.902041e+01 
1.252000e+00 7.468962e-01 1.008496e+02 8.901732e+01 
1.254000e+00 7.471066e-01 1.008541e+02 8.901482e+01 
1.256000e+00 7.472913e-01 1.008817e+02 8.901053e+01 
1.258000e+00 7.474636e-01 1.008874e+02 8.900546e+01 
1.260000e+00 7.476265e-01 1.008909e+02 8.900027e+01 
1.262000e+00 7.477826e-01 1.008926e+02 8.899582e+01 
1.264000e+00 7.479330e-01 1.008934e+02 8.899205e+01 
1.266000e+00 7.480784e-01 1.008934e+02 8.898876e+01 
1.268000e+00 7.482192e-01 1.008928e+02 8.898583e+01 
1.270000e+00 7.483556e-01 1.008915e+02 8.898316e+01 
1.272000e+00 7.484877e-01 1.008896e+02 8.898069e+01 
1.274000e+00 7.486154e-01 1.008870e+02 8.897837e+01 
1.276000e+00 7.487386e-01 1.008840e+02 8.897617e+01 
1.278000e+00 7.488575e-01 1.008805e+02 8.897407e+01 
1.280000e+00 7.489718e-01 1.008765e+02 8.897205e+01 
1.282000e+00 7.490816e-01 1.008722e+02 8.897011e+01 
1.284000e+00 7.491867e-01 1.008675e+02 8.896823e+01 
1.286000e+00 7.492601e-01 1.008926e+02 8.896630e+01 
1.288000e+00 7.493230e-01 1.009020e+02 8.896425e+01 
1.290000e+00 7.494365e-01 1.009072e+02 8.911612e+01 
1.292000e+00 7.496402e-01 1.009110e+02 8.911058e+01 
1.294000e+00 7.498225e-01 1.008997e+02 8.908765e+01 
1.296000e+00 7.499824e-01 1.009147e+02 8.907114e+01 
1.298000e+00 7.501354e-01 1.009163e+02 8.905877e+01 
1.300000e+00 7.502804e-01 1.009112e+02 8.904908e+01 
1.302000e+00 7.504164e-01 1.009171e+02 8.904126e+01 
1.304000e+00 7.505483e-01 1.009148e+02 8.903483e+01 
1.306000e+00 7.506759e-01 1.009116e+02 8.902951e+01 
1.308000e+00 7.507970e-01 1.009115e+02 8.902510e+01 
1.310000e+00 7.509104e-01 1.009191e+02 8.902145e+01 
1.312000e+00 7.510205e-01 1.009207e+02 8.901842e+01 
1.314000e+00 7.511298e-01 1.009168e+02 8.901583e+01 
1.316000e+00 7.512382e-01 1.009144e+02 8.901224e+01 
1.318000e+00 7.513475e-01 1.009128e+02 8.901161e+01 
1.320000e+00 7.514572e-01 1.009116e+02 8.900994e+01 
1.322000e+00 7.515667e-01 1.009107e+02 8.900787e+01 
1.324000e+00 7.516757e-01 1.009101e+02 8.900559e+01 
1.326000e+00 7.517841e-01 1.009096e+02 8.900321e+01 
1.328000e+00 7.518915e-01 1.009092e+02 8.900080e+01 
1.330000e+00 7.519981e-01 1.009090e+02 8.899839e+01 
1.332000e+00 7.521037e-01 1.009089e+02 8.899601e+01 
1.334000e+00 7.522083e-01 1.009088e+02 8.899367e+01 
1.336000e+00 7.523119e-01 1.009089e+02 8.899139e+01 
1.338000e+00 7.524146e-01 1.009090e+02 8.898916e+01 
1.340000e+00 7.525162e-01 1.009092e+02 8.898698e+01 
1.342000e+00 7.526169e-01 1.009094e+02 8.898487e+01 
1.344000e+00 7.527166e-01 1.009097e+02 8.898284e+01 
1.346000e+00 7.528154e-01 1.009101e+02 8.898088e+01 
1.348000e+00 7.529134e-01 1.009105e+02 8.897900e+01 
1.350000e+00 7.530105e-01 1.009109e+02 8.897719e+01 
1.352000e+00 7.531066e-01 1.009116e+02 8.897514e+01 
1.354000e+00 7.532009e-01 1.009127e+02 8.897284e+01 
1.356000e+00 7.532937e-01 1.009137e+02 8.897071e+01 
1.358000e+00 7.533851e-01 1.009145e+02 8.896874e+01 
1.360000e+00 7.534745e-01 1.009190e+02 8.896683e+01 
1.362000e+00 7.535599e-01 1.009218e+02 8.896499e+01 
1.364000e+00 7.536431e-01 1.009230e+02 8.896326e+01 
1.366000e+00 7.537248e-01 1.009238e+02 8.896162e+01 
1.368000e+00 7.538052e-01 1.009243e+02 8.896007e+01 
1.370000e+00 7.538845e-01 1.009248e+02 8.895859e+01 
1.372000e+00 7.539626e-01 1.009253e+02 8.895717e+01 
1.374000e+00 7.540398e-01 1.009257e+02 8.895582e+01 
1.376000e+00 7.541159e-01 1.009262e+02 8.895453e+01 
1.378000e+00 7.541911e-01 1.009267e+02 8.895328e+01 
1.380000e+00 7.542654e-01 1.009272e+02 8.895210e+01 
1.382000e+00 7.543388e-01 1.009277e+02 8.895095e+01 
1.384000e+00 7.544113e-01 1.009282e+02 8.894986e+01 
1.386000e+00 7.544831e-01 1.009287e+02 8.894881e+01 
1.388000e+00 7.545540e-01 1.009293e+02 8.894780e+01 
1.390000e+00 7.546242e-01 1.009298e+02 8.894684e+01 
1.392000e+00 7.546937e-01 1.009304e+02 8.894591e+01 
1.394000e+00 7.547624e-01 1.009310e+02 8.894502e+01 
1.396000e+00 7.548305e-01 1.009316e+02 8.894417e+01 
1.398000e+00 7.548978e-01 1.009322e+02 8.894336e+01 
1.400000e+00 7.549646e-01 1.009328e+02 8.894257e+01 
1.402000e+00 7.550307e-01 1.009334e+02 8.894182e+01 
1.404000e+00 7.550962e-01 1.009340e+02 8.894110e+01 
1.406000e+00 7.551612e-01 1.009346e+02 8.894041e+01 
1.408000e+00 7.552256e-01 1.009353e+02 8.893975e+01 
1.410000e+00 7.552894e-01 1.009359e+02 8.893911e+01 
1.412000e+00 7.553527e-01 1.009366e+02 8.893850e+01 
1.414000e+00 7.554154e-01 1.009373e+02 8.893792e+01 
1.416000e+00 7.554777e-01 1.009379e+02 8.893736e+01 
1.418000e+00 7.555395e-01 1.009386e+02 8.893683e+01 
1.420000e+00 7.556009e-01 1.009393e+02 8.893632e+01 
1.422000e+00 7.556617e-01 1.009400e+02 8.893583e+01 
1.424000e+00 7.557222e-01 1.009407e+02 8.893536e+01 
1.426000e+00 7.557822e-01 1.009414e+02 8.893491e+01 
1.428000e+00 7.558418e-01 1.009421e+02 8.893448e+01 
1.430000e+00 7.559010e-01 1.009429e+02 8.893407e+01 
1.432000e+00 7.559594e-01 1.009433e+02 8.893368e+01 
1.434000e+00 7.560171e-01 1.009434e+02 8.893331e+01 
1.436000e+00 7.560741e-01 1.009434e+02 8.893294e+01 
1.438000e+00 7.561305e-01 1.009433e+02 8.893260e+01 
1.440000e+00 7.561863e-01 1.009432e+02 8.893227e+01 
1.442000e+00 7.562416e-01 1.009431e+02 8.893195e+01 
1.444000e+00 7.562956e-01 1.009440e+02 8.893130e+01 
1.446000e+00 7.563473e-01 1.009453e+02 8.893035e+01 
1.448000e+00 7.563963e-01 1.009469e+02 8.892922e+01 
1.450000e+00 7.564432e-01 1.009479e+02 8.892821e+01 
1.452000e+00 7.564884e-01 1.009486e+02 8.892733e+01 
1.454000e+00 7.565322e-01 1.009491e+02 8.892655e+01 
1.456000e+00 7.565747e-01 1.009495e+02 8.892586e+01 
1.458000e+00 7.566162e-01 1.009498e+02 8.892522e+01 
1.460000e+00 7.566567e-01 1.009500e+02 8.892464e+01 
1.462000e+00 7.566962e-01 1.009502e+02 8.892410e+01 
1.464000e+00 7.567350e-01 1.009504e+02 8.892360e+01 
1.466000e+00 7.567730e-01 1.009505e+02 8.892313e+01 
1.468000e+00 7.568103e-01 1.009506e+02 8.892270e+01 
1.470000e+00 7.568470e-01 1.009507e+02 8.892229e+01 
1.472000e+00 7.568830e-01 1.009508e+02 8.892190e+01 
1.474000e+00 7.569185e-01 1.009508e+02 8.892154e+01 
1.476000e+00 7.569534e-01 1.009508e+02 8.892120e+01 
1.478000e+00 7.569878e-01 1.009509e+02 8.892088e+01 
1.480000e+00 7.570217e-01 1.009509e+02 8.892058e+01 
1.482000e+00 7.570551e-01 1.009509e+02 8.892030e+01 
1.484000e+00 7.570881e-01 1.009509e+02 8.892003e+01 
1.486000e+00 7.571207e-01 1.009509e+02 8.891978e+01 
1.488000e+00 7.571529e-01 1.009509e+02 8.891955e+01 
1.490000e+00 7.571847e-01 1.009508e+02 8.891933e+01 
1.492000e+00 7.572162e-01 1.009508e+02 8.891912e+01 
1.494000e+00 7.572472e-01 1.009508e+02 8.891892e+01 
1.496000e+00 7.572780e-01 1.009508e+02 8.891874e+01 
1.498000e+00 7.573084e-01 1.009508e+02 8.891856e+01 
1.500000e+00 7.573385e-01 1.009508e+02 8.891840e+01 
1.502000e+00 7.573683e-01 1.009507e+02 8.891824e+01 
1.504000e+00 7.573978e-01 1.009507e+02 8.891809e+01 
1.506000e+00 7.574270e-01 1.009507e+02 8.891795e+01 
1.508000e+00 7.574560e-01 1.009507e+02 8.891782e+01 
1.510000e+00 7.574846e-01 1.009506e+02 8.891770e+01 
1.512000e+00 7.575130e-01 1.009506e+02 8.891758e+01 
1.514000e+00 7.575412e-01 1.009506e+02 8.891747e+01 
1.516000e+00 7.575690e-01 1.009506e+02 8.891736e+01 
1.518000e+00 7.575967e-01 1.009506e+02 8.891726e+01 
1.520000e+00 7.576241e-01 1.009505e+02 8.891716e+01 
1.522000e+00 7.576513e-01 1.009505e+02 8.891707e+01 
1.524000e+00 7.576782e-01 1.009505e+02 8.891698e+01 
1.526000e+00 7.577049e-01 1.009505e+02 8.891690e+01 
1.528000e+00 7.577314e-01 1.009505e+02 8.891682e+01 
1.530000e+00 7.577577e-01 1.009505e+02 8.891674e+01 
1.532000e+00 7.577837e-01 1.009504e+02 8.891667e+01 
1.534000e+00 7.578096e-01 1.009504e+02 8.891660e+01 
1.536000e+00 7.578352e-01 1.009504e+02 8.891653e+01 
1.538000e+00 7.578607e-01 1.009504e+02 8.891647e+01 
1.540000e+00 7.578859e-01 1.009504e+02 8.891641e+01 
1.542000e+00 7.579109e-01 1.009504e+02 8.891635e+01 
1.544000e+00 7.579358e-01 1.009504e+02 8.891629e+01 
1.546000e+00 7.579604e-01 1.009504e+02 8.891623e+01 
1.548000e+00 7.579849e-01 1.009503e+02 8.891618e+01 
1.550000e+00 7.580091e-01 1.009503e+02 8.891613e+01 
1.552000e+00 7.580332e-01 1.009503e+02 8.891608e+01 
1.554000e+00 7.580571e-01 1.009503e+02 8.891603e+01 
1.556000e+00 7.580808e-01 1.009503e+02 8.891599e+01 
1.558000e+00 7.580945e-01 1.009707e+02 8.891594e+01 
1.560000e+00 7.580880e-01 1.009855e+02 8.891560e+01 
1.562000e+00 7.580822e-01 1.009824e+02 8.891514e+01 
1.564000e+00 7.580783e-01 1.009799e+02 8.891471e+01 
1.566000e+00 7.580758e-01 1.009781e+02 8.891422e+01 
1.568000e+00 7.580748e-01 1.009765e+02 8.891440e+01 
1.570000e+00 7.580756e-01 1.009752e+02 8.891520e+01 
1.572000e+00 7.580780e-01 1.009741e+02 8.891574e+01 
1.574000e+00 7.580814e-01 1.009733e+02 8.891611e+01 
1.576000e+00 7.580855e-01 1.009726e+02 8.891634e+01 
1.578000e+00 7.580903e-01 1.009720e+02 8.891646e+01 
1.580000e+00 7.580955e-01 1.009715e+02 8.891647e+01 
1.582000e+00 7.581010e-01 1.009711e+02 8.891641e+01 
1.584000e+00 7.581067e-01 1.009708e+02 8.891628e+01 
1.586000e+00 7.581125e-01 1.009705e+02 8.891610e+01 
1.588000e+00 7.581183e-01 1.009702e+02 8.891589e+01 
1.590000e+00 7.581241e-01 1.009700e+02 8.891564e+01 
1.592000e+00 7.581313e-01 1.009699e+02 8.891680e+01 
1.594000e+00 7.581361e-01 1.009700e+02 8.891435e+01 
1.596000e+00 7.581392e-01 1.009700e+02 8.891238e+01 
1.598000e+00 7.581593e-01 1.009401e+02 8.891084e+01 
1.600000e+00 7.581900e-01 1.009373e+02 8.890988e+01 
1.602000e+00 7.582171e-01 1.009394e+02 8.890918e+01 
1.604000e+00 7.582420e-01 1.009412e+02 8.890866e+01 
1.606000e+00 7.582525e-01 1.009634e+02 8.890824e+01 
1.608000e+00 7.582469e-01 1.009786e+02 8.890771e+01 
1.610000e+00 7.582385e-01 1.009767e+02 8.890713e+01 
1.612000e+00 7.582314e-01 1.009750e+02 8.890664e+01 
1.614000e+00 7.582252e-01 1.009737e+02 8.890623e+01 
1.616000e+00 7.582196e-01 1.009728e+02 8.890590e+01 
1.618000e+00 7.582144e-01 1.009721e+02 8.890563e+01 
1.620000e+00 7.582094e-01 1.009716e+02 8.890540e+01 
1.622000e+00 7.582047e-01 1.009712e+02 8.890520e+01 
1.624000e+00 7.582002e-01 1.009709e+02 8.890503e+01 
1.626000e+00 7.581957e-01 1.009707e+02 8.890488e+01 
1.628000e+00 7.581914e-01 1.009705e+02 8.890474e+01 
1.630000e+00 7.581871e-01 1.009704e+02 8.890462e+01 
1.632000e+00 7.581828e-01 1.009702e+02 8.890451e+01 
1.634000e+00 7.581787e-01 1.009701e+02 8.890440e+01 
1.636000e+00 7.581804e-01 1.009554e+02 8.890431e+01 
1.638000e+00 7.582028e-01 1.009363e+02 8.890447e+01 
1.640000e+00 7.582272e-01 1.009381e+02 8.890478e+01 
1.642000e+00 7.582499e-01 1.009401e+02 8.890508e+01 
1.644000e+00 7.582712e-01 1.009418e+02 8.890535e+01 
1.646000e+00 7.582703e-01 1.009637e+02 8.890548e+01 
1.648000e+00 7.582571e-01 1.009777e+02 8.890536e+01 
1.650000e+00 7.582479e-01 1.009757e+02 8.890518e+01 
1.652000e+00 7.582401e-01 1.009742e+02 8.890502e+01 
1.654000e+00 7.582332e-01 1.009731e+02 8.890488e+01 
1.656000e+00 7.582269e-01 1.009723e+02 8.890476e+01 
1.658000e+00 7.582212e-01 1.009718e+02 8.890466e+01 
1.660000e+00 7.582158e-01 1.009713e+02 8.890457e+01 
1.662000e+00 7.582106e-01 1.009710e+02 8.890448e+01 
1.664000e+00 7.582057e-01 1.009708e+02 8.890440e+01 
1.666000e+00 7.582009e-01 1.009705e+02 8.890432e+01 
1.668000e+00 7.581962e-01 1.009704e+02 8.890425e+01 
1.670000e+00 7.581916e-01 1.009702e+02 8.890417e+01 
1.672000e+00 7.581871e-01 1.009701e+02 8.890410e+01 
1.674000e+00 7.581826e-01 1.009700e+02 8.890404e+01 
1.676000e+00 7.581887e-01 1.009551e+02 8.890405e+01 
1.678000e+00 7.582161e-01 1.009367e+02 8.890429e+01 
1.680000e+00 7.582397e-01 1.009388e+02 8.890463e+01 
1.682000e+00 7.582617e-01 1.009407e+02 8.890494e+01 
1.684000e+00 7.582735e-01 1.009622e+02 8.890522e+01 
1.686000e+00 7.582681e-01 1.009784e+02 8.890526e+01 
1.688000e+00 7.582576e-01 1.009769e+02 8.890510e+01 
1.690000e+00 7.582488e-01 1.009751e+02 8.890494e+01 
1.692000e+00 7.582412e-01 1.009737e+02 8.890480e+01 
1.694000e+00 7.582344e-01 1.009728e+02 8.890468e+01 
1.696000e+00 7.582283e-01 1.009721e+02 8.890457e+01 
1.698000e+00 7.582225e-01 1.009716e+02 8.890448e+01 
1.700000e+00 7.582171e-01 1.009712e+02 8.890440e+01 
1.702000e+00 7.582119e-01 1.009709e+02 8.890432e+01 
1.704000e+00 7.582069e-01 1.009706e+02 8.890425e+01 
1.706000e+00 7.582021e-01 1.009705e+02 8.890418e+01 
1.708000e+00 7.581973e-01 1.009703e+02 8.890411e+01 
1.710000e+00 7.581927e-01 1.009702e+02 8.890404e+01 
1.712000e+00 7.581881e-01 1.009701e+02 8.890398e+01 
1.714000e+00 7.581836e-01 1.009700e+02 8.890391e+01 
1.716000e+00 7.582003e-01 1.009375e+02 8.890397e+01 
1.718000e+00 7.582254e-01 1.009373e+02 8.890430e+01 
1.720000e+00 7.582484e-01 1.009394e+02 8.890463e+01 
1.722000e+00 7.582699e-01 1.009412e+02 8.890494e+01 
1.724000e+00 7.582756e-01 1.009633e+02 8.890517e+01 
1.726000e+00 7.582665e-01 1.009783e+02 8.890514e+01 
1.728000e+00 7.582565e-01 1.009763e+02 8.890498e+01 
1.730000e+00 7.582481e-01 1.009746e+02 8.890482e+01 
1.732000e+00 7.582407e-01 1.009734e+02 8.890469e+01 
1.734000e+00 7.582341e-01 1.009725e+02 8.890458e+01 
1.736000e+00 7.582280e-01 1.009719e+02 8.890448e+01 
1.738000e+00 7.582223e-01 1.009714e+02 8.890440e+01 
1.740000e+00 7.582169e-01 1.009711e+02 8.890432e+01 
1.742000e+00 7.582118e-01 1.009708e+02 8.890424e+01 
1.744000e+00 7.582068e-01 1.009706e+02 8.890417e+01 
1.746000e+00 7.582019e-01 1.009704e+02 8.890411e+01 
1.748000e+00 7.581972e-01 1.009703e+02 8.890404e+01 
1.750000e+00 7.581925e-01 1.009701e+02 8.890398e+01 
1.752000e+00 7.581880e-01 1.009700e+02 8.890391e+01 
1.754000e+00 7.581878e-01 1.009570e+02 8.890385e+01 
1.756000e+00 7.582086e-01 1.009362e+02 8.890401e+01 
1.758000e+00 7.582329e-01 1.009378e+02 8.890435e+01 
1.760000e+00 7.582555e-01 1.009399e+02 8.890468e+01 
1.762000e+00 7.582766e-01 1.009416e+02 8.890498e+01 
1.764000e+00 7.582769e-01 1.009635e+02 8.890515e+01 
1.766000e+00 7.582644e-01 1.009777e+02 8.890506e+01 
1.768000e+00 7.582549e-01 1.009758e+02 8.890490e+01 
1.770000e+00 7.582467e-01 1.009742e+02 8.890475e+01 
1.772000e+00 7.582396e-01 1.009731e+02 8.890463e+01 
1.774000e+00 7.582331e-01 1.009723e+02 8.890452e+01 
1.776000e+00 7.582271e-01 1.009717e+02 8.890443e+01 
1.778000e+00 7.582215e-01 1.009713e+02 8.890435e+01 
1.780000e+00 7.582161e-01 1.009710e+02 8.890427e+01 
1.782000e+00 7.582110e-01 1.009707e+02 8.890420e+01 
1.784000e+00 7.582060e-01 1.009705e+02 8.890413e+01 
1.786000e+00 7.582012e-01 1.009703e+02 8.890406e+01 
1.788000e+00 7.581965e-01 1.009702e+02 8.890400e+01 
1.790000e+00 7.581919e-01 1.009701e+02 8.890394e+01 
1.792000e+00 7.581873e-01 1.009700e+02 8.890388e+01 
1.794000e+00 7.581910e-01 1.009549e+02 8.890386e+01 
1.796000e+00 7.582158e-01 1.009364e+02 8.890408e+01 
1.798000e+00 7.582395e-01 1.009384e+02 8.890442e+01 
1.800000e+00 7.582617e-01 1.009404e+02 8.890475e+01 
1.802000e+00 7.582771e-01 1.009579e+02 8.890507e+01 
1.804000e+00 7.582732e-01 1.009768e+02 8.890515e+01 
1.806000e+00 7.582620e-01 1.009772e+02 8.890500e+01 
1.808000e+00 7.582529e-01 1.009753e+02 8.890484e+01 
1.810000e+00 7.582451e-01 1.009739e+02 8.890470e+01 
1.812000e+00 7.582381e-01 1.009729e+02 8.890458e+01 
1.814000e+00 7.582318e-01 1.009721e+02 8.890448e+01 
1.816000e+00 7.582259e-01 1.009716e+02 8.890439e+01 
1.818000e+00 7.582203e-01 1.009712e+02 8.890431e+01 
1.820000e+00 7.582151e-01 1.009709e+02 8.890424e+01 
1.822000e+00 7.582100e-01 1.009707e+02 8.890417e+01 
1.824000e+00 7.582050e-01 1.009705e+02 8.890410e+01 
1.826000e+00 7.582002e-01 1.009703e+02 8.890404e+01 
1.828000e+00 7.581955e-01 1.009702e+02 8.890397e+01 
1.830000e+00 7.581909e-01 1.009701e+02 8.890391e+01 
1.832000e+00 7.581863e-01 1.009700e+02 8.890385e+01 
1.834000e+00 7.581935e-01 1.009552e+02 8.890389e+01 
1.836000e+00 7.582224e-01 1.009369e+02 8.890416e+01 
1.838000e+00 7.582457e-01 1.009390e+02 8.890450e+01 
1.840000e+00 7.582675e-01 1.009408e+02 8.890482e+01 
1.842000e+00 7.582768e-01 1.009628e+02 8.890509e+01 
1.844000e+00 7.582700e-01 1.009784e+02 8.890510e+01 
1.846000e+00 7.582596e-01 1.009766e+02 8.890495e+01 
1.848000e+00 7.582509e-01 1.009749e+02 8.890479e+01 
1.850000e+00 7.582433e-01 1.009736e+02 8.890466e+01 
1.852000e+00 7.582365e-01 1.009727e+02 8.890455e+01 
1.854000e+00 7.582303e-01 1.009720e+02 8.890445e+01 
1.856000e+00 7.582246e-01 1.009715e+02 8.890436e+01 
1.858000e+00 7.582191e-01 1.009711e+02 8.890429e+01 
1.860000e+00 7.582138e-01 1.009708e+02 8.890421e+01 
1.862000e+00 7.582088e-01 1.009706e+02 8.890414e+01 
1.864000e+00 7.582039e-01 1.009704e+02 8.890408e+01 
1.866000e+00 7.581991e-01 1.009703e+02 8.890401e+01 
1.868000e+00 7.581944e-01 1.009701e+02 8.890395e+01 
1.870000e+00 7.581898e-01 1.009700e+02 8.890389e+01 
1.872000e+00 7.581852e-01 1.009699e+02 8.890383e+01 
1.874000e+00 7.582040e-01 1.009367e+02 8.890391e+01 
1.876000e+00 7.582288e-01 1.009374e+02 8.890425e+01 
1.878000e+00 7.582516e-01 1.009395e+02 8.890458e+01 
1.880000e+00 7.582730e-01 1.009413e+02 8.890489e+01 
1.882000e+00 7.582773e-01 1.009634e+02 8.890511e+01 
1.884000e+00 7.582672e-01 1.009781e+02 8.890506e+01 
1.886000e+00 7.582573e-01 1.009761e+02 8.890490e+01 
1.888000e+00 7.582489e-01 1.009745e+02 8.890475e+01 
1.890000e+00 7.582416e-01 1.009733e+02 8.890462e+01 
1.892000e+00 7.582350e-01 1.009725e+02 8.890452e+01 
1.894000e+00 7.582289e-01 1.009718e+02 8.890442e+01 
1.896000e+00 7.582231e-01 1.009714e+02 8.890434e+01 
1.898000e+00 7.582178e-01 1.009710e+02 8.890426e+01 
1.900000e+00 7.582126e-01 1.009708e+02 8.890419e+01 
1.902000e+00 7.582075e-01 1.009705e+02 8.890412e+01 
1.904000e+00 7.582027e-01 1.009704e+02 8.890406e+01 
1.906000e+00 7.581979e-01 1.009702e+02 8.890400e+01 
1.908000e+00 7.581932e-01 1.009701e+02 8.890393e+01 
1.910000e+00 7.581887e-01 1.009700e+02 8.890387e+01 
1.912000e+00 7.581894e-01 1.009557e+02 8.890382e+01 
1.914000e+00 7.582107e-01 1.009362e+02 8.890400e+01 
1.916000e+00 7.582349e-01 1.009379e+02 8.890434e+01 
1.918000e+00 7.582574e-01 1.009400e+02 8.890466e+01 
1.920000e+00 7.582784e-01 1.009417e+02 8.890496e+01 
1.922000e+00 7.582777e-01 1.009635e+02 8.890512e+01 
1.924000e+00 7.582645e-01 1.009776e+02 8.890502e+01 
1.926000e+00 7.582551e-01 1.009757e+02 8.890486e+01 
1.928000e+00 7.582470e-01 1.009742e+02 8.890471e+01 
1.930000e+00 7.582398e-01 1.009731e+02 8.890459e+01 
1.932000e+00 7.582334e-01 1.009723e+02 8.890449e+01 
1.934000e+00 7.582274e-01 1.009717e+02 8.890440e+01 
1.936000e+00 7.582218e-01 1.009713e+02 8.890432e+01 
1.938000e+00 7.582164e-01 1.009710e+02 8.890424e+01 
1.940000e+00 7.582113e-01 1.009707e+02 8.890417e+01 
1.942000e+00 7.582063e-01 1.009705e+02 8.890411e+01 
1.944000e+00 7.582015e-01 1.009703e+02 8.890404e+01 
1.946000e+00 7.581967e-01 1.009702e+02 8.890398e+01 
1.948000e+00 7.581921e-01 1.009701e+02 8.890392e+01 
1.950000e+00 7.581875e-01 1.009700e+02 8.890386e+01 
1.952000e+00 7.581919e-01 1.009550e+02 8.890385e+01 
1.954000e+00 7.582172e-01 1.009365e+02 8.890408e+01 
1.956000e+00 7.582409e-01 1.009385e+02 8.890442e+01 
1.958000e+00 7.582630e-01 1.009404e+02 8.890474e+01 
1.960000e+00 7.582771e-01 1.009601e+02 8.890506e+01 
1.962000e+00 7.582728e-01 1.009777e+02 8.890513e+01 
1.964000e+00 7.582619e-01 1.009771e+02 8.890498e+01 
1.966000e+00 7.582529e-01 1.009752e+02 8.890482e+01 
1.968000e+00 7.582451e-01 1.009738e+02 8.890468e+01 
1.970000e+00 7.582381e-01 1.009728e+02 8.890456e+01 
1.972000e+00 7.582318e-01 1.009721e+02 8.890447e+01 
1.974000e+00 7.582259e-01 1.009716e+02 8.890438e+01 
1.976000e+00 7.582204e-01 1.009712e+02 8.890430e+01 
1.978000e+00 7.582151e-01 1.009709e+02 8.890422e+01 
1.980000e+00 7.582100e-01 1.009706e+02 8.890415e+01 
1.982000e+00 7.582051e-01 1.009705e+02 8.890409e+01 
1.984000e+00 7.582003e-01 1.009703e+02 8.890402e+01 
1.986000e+00 7.581955e-01 1.009702e+02 8.890396e+01 
1.988000e+00 7.581909e-01 1.009701e+02 8.890390e+01 
1.990000e+00 7.581863e-01 1.009700e+02 8.890384e+01 
1.992000e+00 7.581951e-01 1.009513e+02 8.890387e+01 
1.994000e+00 7.582235e-01 1.009369e+02 8.890417e+01 
1.996000e+00 7.582467e-01 1.009390e+02 8.890451e+01 
1.998000e+00 7.582684e-01 1.009409e+02 8.890482e+01 
2.000000e+00 7.582771e-01 1.009630e+02 8.890508e+01 
2.002000e+00 7.582697e-01 1.009784e+02 8.890509e+01 
2.004000e+00 7.582594e-01 1.009766e+02 8.890494e+01 
2.006000e+00 7.582508e-01 1.009748e+02 8.890478e+01 
2.008000e+00 7.582432e-01 1.009735e+02 8.890465e+01 
2.010000e+00 7.582364e-01 1.009726e+02 8.890454e+01 
2.012000e+00 7.582302e-01 1.009720e+02 8.890444e+01 
2.014000e+00 7.582245e-01 1.009715e+02 8.890436e+01 
2.016000e+00 7.582190e-01 1.009711e+02 8.890428e+01 
2.018000e+00 7.582138e-01 1.009708e+02 8.890421e+01 
2.020000e+00 7.582087e-01 1.009706e+02 8.890414e+01 
2.022000e+00 7.582038e-01 1.009704e+02 8.890407e+01 
2.024000e+00 7.581990e-01 1.009703e+02 8.890401e+01 
2.026000e+00 7.581943e-01 1.009701e+02 8.890395e+01 
2.028000e+00 7.581897e-01 1.009700e+02 8.890388e+01 
2.030000e+00 7.581852e-01 1.009699e+02 8.890382e+01 
2.032000e+00 7.582051e-01 1.009365e+02 8.890392e+01 
2.034000e+00 7.582297e-01 1.009375e+02 8.890426e+01 
2.036000e+00 7.582526e-01 1.009395e+02 8.890459e+01 
2.038000e+00 7.582739e-01 1.009413e+02 8.890490e+01 
2.040000e+00 7.582774e-01 1.009634e+02 8.890511e+01 
2.042000e+00 7.582669e-01 1.009781e+02 8.890506e+01 
2.044000e+00 7.582571e-01 1.009761e+02 8.890489e+01 
2.046000e+00 7.582487e-01 1.009744e+02 8.890474e+01 
2.048000e+00 7.582414e-01 1.009733e+02 8.890462e+01 
2.050000e+00 7.582348e-01 1.009724e+02 8.890451e+01 
2.052000e+00 7.582287e-01 1.009718e+02 8.890442e+01 
2.054000e+00 7.582230e-01 1.009714e+02 8.890433e+01 
2.056000e+00 7.582176e-01 1.009710e+02 8.890426e+01 
2.058000e+00 7.582124e-01 1.009708e+02 8.890419e+01 
2.060000e+00 7.582075e-01 1.009705e+02 8.890412e+01 
2.062000e+00 7.582026e-01 1.009704e+02 8.890405e+01 
2.064000e+00 7.581978e-01 1.009702e+02 8.890399e+01 
2.066000e+00 7.581931e-01 1.009701e+02 8.890393e+01 
2.068000e+00 7.581885e-01 1.009700e+02 8.890387e+01 
2.070000e+00 7.581898e-01 1.009554e+02 8.890382e+01 
2.072000e+00 7.582117e-01 1.009362e+02 8.890401e+01 
2.074000e+00 7.582358e-01 1.009380e+02 8.890435e+01 
2.076000e+00 7.582582e-01 1.009400e+02 8.890467e+01 
2.078000e+00 7.582792e-01 1.009417e+02 8.890497e+01 
2.080000e+00 7.582778e-01 1.009635e+02 8.890512e+01 
2.082000e+00 7.582642e-01 1.009775e+02 8.890502e+01 
2.084000e+00 7.582548e-01 1.009756e+02 8.890485e+01 
2.086000e+00 7.582467e-01 1.009741e+02 8.890471e+01 
2.088000e+00 7.582396e-01 1.009730e+02 8.890459e+01 
2.090000e+00 7.582332e-01 1.009723e+02 8.890449e+01 
2.092000e+00 7.582272e-01 1.009717e+02 8.890440e+01 
2.094000e+00 7.582216e-01 1.009713e+02 8.890431e+01 
2.096000e+00 7.582163e-01 1.009710e+02 8.890424e+01 
2.098000e+00 7.582111e-01 1.009707e+02 8.890417e+01 
2.100000e+00 7.582062e-01 1.009705e+02 8.890410e+01 
2.102000e+00 7.582013e-01 1.009703e+02 8.890404e+01 
2.104000e+00 7.581966e-01 1.009702e+02 8.890398e+01 
2.106000e+00 7.581919e-01 1.009701e+02 8.890391e+01 
2.108000e+00 7.581874e-01 1.009700e+02 8.890385e+01 
2.110000e+00 7.581922e-01 1.009550e+02 8.890386e+01 
2.112000e+00 7.582181e-01 1.009365e+02 8.890409e+01 
2.114000e+00 7.582417e-01 1.009386e+02 8.890443e+01 
2.116000e+00 7.582637e-01 1.009405e+02 8.890475e+01 
2.118000e+00 7.582770e-01 1.009611e+02 8.890506e+01 
2.120000e+00 7.582724e-01 1.009780e+02 8.890513e+01 
2.122000e+00 7.582616e-01 1.009770e+02 8.890497e+01 
2.124000e+00 7.582526e-01 1.009752e+02 8.890481e+01 
2.126000e+00 7.582448e-01 1.009738e+02 8.890468e+01 
2.128000e+00 7.582379e-01 1.009728e+02 8.890456e+01 
2.130000e+00 7.582316e-01 1.009721e+02 8.890446e+01 
2.132000e+00 7.582257e-01 1.009716e+02 8.890437e+01 
2.134000e+00 7.582202e-01 1.009712e+02 8.890429e+01 
2.136000e+00 7.582149e-01 1.009709e+02 8.890422e+01 
2.138000e+00 7.582098e-01 1.009706e+02 8.890415e+01 
2.140000e+00 7.582049e-01 1.009704e+02 8.890409e+01 
2.142000e+00 7.582001e-01 1.009703e+02 8.890402e+01 
2.144000e+00 7.581954e-01 1.009702e+02 8.890396e+01 
2.146000e+00 7.581908e-01 1.009701e+02 8.890390e+01 
2.148000e+00 7.581862e-01 1.009700e+02 8.890384e+01 
2.150000e+00 7.581978e-01 1.009440e+02 8.890386e+01 
2.152000e+00 7.582244e-01 1.009370e+02 8.890418e+01 
2.154000e+00 7.582476e-01 1.009391e+02 8.890452e+01 
2.156000e+00 7.582693e-01 1.009410e+02 8.890483e+01 
2.158000e+00 7.582771e-01 1.009631e+02 8.890509e+01 
2.160000e+00 7.582693e-01 1.009784e+02 8.890509e+01 
2.162000e+00 7.582591e-01 1.009765e+02 8.890493e+01 
2.164000e+00 7.582505e-01 1.009748e+02 8.890477e+01 
2.166000e+00 7.582429e-01 1.009735e+02 8.890464e+01 
2.168000e+00 7.582362e-01 1.009726e+02 8.890453e+01 
2.170000e+00 7.582300e-01 1.009719e+02 8.890444e+01 
2.172000e+00 7.582243e-01 1.009715e+02 8.890435e+01 
2.174000e+00 7.582188e-01 1.009711e+02 8.890428e+01 
2.176000e+00 7.582136e-01 1.009708e+02 8.890420e+01 
2.178000e+00 7.582085e-01 1.009706e+02 8.890413e+01 
2.180000e+00 7.582037e-01 1.009704e+02 8.890407e+01 
2.182000e+00 7.581989e-01 1.009703e+02 8.890401e+01 
2.184000e+00 7.581942e-01 1.009701e+02 8.890394e+01 
2.186000e+00 7.581896e-01 1.009700e+02 8.890388e+01 
2.188000e+00 7.581850e-01 1.009699e+02 8.890382e+01 
2.190000e+00 7.582060e-01 1.009363e+02 8.890393e+01 
2.192000e+00 7.582306e-01 1.009375e+02 8.890427e+01 
2.194000e+00 7.582533e-01 1.009396e+02 8.890460e+01 
2.196000e+00 7.582746e-01 1.009414e+02 8.890491e+01 
2.198000e+00 7.582775e-01 1.009635e+02 8.890511e+01 
2.200000e+00 7.582665e-01 1.009780e+02 8.890505e+01 
2.202000e+00 7.582568e-01 1.009760e+02 8.890489e+01 
2.204000e+00 7.582485e-01 1.009744e+02 8.890474e+01 
2.206000e+00 7.582412e-01 1.009732e+02 8.890461e+01 
2.208000e+00 7.582346e-01 1.009724e+02 8.890451e+01 
2.210000e+00 7.582285e-01 1.009718e+02 8.890441e+01 
2.212000e+00 7.582229e-01 1.009714e+02 8.890433e+01 
2.214000e+00 7.582174e-01 1.009710e+02 8.890426e+01 
2.216000e+00 7.582123e-01 1.009707e+02 8.890418e+01 
2.218000e+00 7.582073e-01 1.009705e+02 8.890412e+01 
2.220000e+00 7.582024e-01 1.009704e+02 8.890405e+01 
2.222000e+00 7.581977e-01 1.009702e+02 8.890399e+01 
2.224000e+00 7.581930e-01 1.009701e+02 8.890393e+01 
2.226000e+00 7.581884e-01 1.009700e+02 8.890387e+01 
2.228000e+00 7.581902e-01 1.009551e+02 8.890383e+01 
2.230000e+00 7.582126e-01 1.009362e+02 8.890402e+01 
2.232000e+00 7.582366e-01 1.009381e+02 8.890436e+01 
2.234000e+00 7.582590e-01 1.009401e+02 8.890469e+01 
2.236000e+00 7.582799e-01 1.009418e+02 8.890498e+01 
2.238000e+00 7.582778e-01 1.009636e+02 8.890512e+01 
2.240000e+00 7.582638e-01 1.009775e+02 8.890501e+01 
2.242000e+00 7.582545e-01 1.009755e+02 8.890485e+01 
2.244000e+00 7.582465e-01 1.009741e+02 8.890470e+01 
2.246000e+00 7.582394e-01 1.009730e+02 8.890458e+01 
2.248000e+00 7.582330e-01 1.009722e+02 8.890448e+01 
2.250000e+00 7.582270e-01 1.009717e+02 8.890439e+01 
2.252000e+00 7.582214e-01 1.009713e+02 8.890431e+01 
2.254000e+00 7.582161e-01 1.009709e+02 8.890424e+01 
2.256000e+00 7.582110e-01 1.009707e+02 8.890417e+01 
2.258000e+00 7.582060e-01 1.009705e+02 8.890410e+01 
2.260000e+00 7.582012e-01 1.009703e+02 8.890404e+01 
2.262000e+00 7.581964e-01 1.009702e+02 8.890397e+01 
2.264000e+00 7.581918e-01 1.009701e+02 8.890391e+01 
2.266000e+00 7.581872e-01 1.009700e+02 8.890385e+01 
2.268000e+00 7.581925e-01 1.009550e+02 8.890386e+01 
2.270000e+00 7.582190e-01 1.009366e+02 8.890410e+01 
2.272000e+00 7.582426e-01 1.009386e+02 8.890445e+01 
2.274000e+00 7.582645e-01 1.009406e+02 8.890477e+01 
2.276000e+00 7.582770e-01 1.009617e+02 8.890507e+01 
2.278000e+00 7.582719e-01 1.009782e+02 8.890512e+01 
2.280000e+00 7.582612e-01 1.009769e+02 8.890497e+01 
2.282000e+00 7.582523e-01 1.009751e+02 8.890481e+01 
2.284000e+00 7.582446e-01 1.009737e+02 8.890467e+01 
2.286000e+00 7.582377e-01 1.009728e+02 8.890456e+01 
2.288000e+00 7.582314e-01 1.009721e+02 8.890446e+01 
2.290000e+00 7.582255e-01 1.009716e+02 8.890437e+01 
2.292000e+00 7.582200e-01 1.009712e+02 8.890429e+01 
2.294000e+00 7.582148e-01 1.009709e+02 8.890422e+01 
2.296000e+00 7.582097e-01 1.009706e+02 8.890415e+01 
2.298000e+00 7.582047e-01 1.009704e+02 8.890408e+01 
2.300000e+00 7.581999e-01 1.009703e+02 8.890402e+01 
2.302000e+00 7.581952e-01 1.009702e+02 8.890396e+01 
2.304000e+00 7.581906e-01 1.009700e+02 8.890390e+01 
2.306000e+00 7.581860e-01 1.009700e+02 8.890384e+01 
2.308000e+00 7.581995e-01 1.009405e+02 8.890387e+01 
2.310000e+00 7.582253e-01 1.009371e+02 8.890419e+01 
2.312000e+00 7.582484e-01 1.009392e+02 8.890453e+01 
2.314000e+00 7.582700e-01 1.009410e+02 8.890484e+01 
2.316000e+00 7.582771e-01 1.009632e+02 8.890509e+01 
2.318000e+00 7.582689e-01 1.009784e+02 8.890508e+01 
2.320000e+00 7.582588e-01 1.009764e+02 8.890492e+01 
2.322000e+00 7.582502e-01 1.009747e+02 8.890477e+01 
2.324000e+00 7.582427e-01 1.009735e+02 8.890464e+01 
2.326000e+00 7.582360e-01 1.009726e+02 8.890453e+01 
2.328000e+00 7.582298e-01 1.009719e+02 8.890443e+01 
2.330000e+00 7.582241e-01 1.009714e+02 8.890435e+01 
2.332000e+00 7.582186e-01 1.009711e+02 8.890427e+01 
2.334000e+00 7.582134e-01 1.009708e+02 8.890420e+01 
2.336000e+00 7.582084e-01 1.009706e+02 8.890413e+01 
2.338000e+00 7.582035e-01 1.009704e+02 8.890407e+01 
2.340000e+00 7.581987e-01 1.009702e+02 8.890400e+01 
2.342000e+00 7.581940e-01 1.009701e+02 8.890394e+01 
2.344000e+00 7.581894e-01 1.009700e+02 8.890388e+01 
2.346000e+00 7.581849e-01 1.009699e+02 8.890382e+01 
2.348000e+00 7.582070e-01 1.009362e+02 8.890395e+01 
2.350000e+00 7.582314e-01 1.009376e+02 8.890428e+01 
2.352000e+00 7.582541e-01 1.009397e+02 8.890462e+01 
2.354000e+00 7.582754e-01 1.009414e+02 8.890492e+01 
2.356000e+00 7.582775e-01 1.009635e+02 8.890511e+01 
2.358000e+00 7.582661e-01 1.009779e+02 8.890504e+01 
2.360000e+00 7.582565e-01 1.009759e+02 8.890488e+01 
2.362000e+00 7.582482e-01 1.009743e+02 8.890473e+01 
2.364000e+00 7.582409e-01 1.009732e+02 8.890461e+01 
2.366000e+00 7.582344e-01 1.009724e+02 8.890450e+01 
2.368000e+00 7.582283e-01 1.009718e+02 8.890441e+01 
2.370000e+00 7.582226e-01 1.009713e+02 8.890433e+01 
2.372000e+00 7.582173e-01 1.009710e+02 8.890425e+01 
2.374000e+00 7.582121e-01 1.009707e+02 8.890418e+01 
2.376000e+00 7.582071e-01 1.009705e+02 8.890411e+01 
2.378000e+00 7.582023e-01 1.009704e+02 8.890405e+01 
2.380000e+00 7.581975e-01 1.009702e+02 8.890399e+01 
2.382000e+00 7.581928e-01 1.009701e+02 8.890392e+01 
2.384000e+00 7.581883e-01 1.009700e+02 8.890386e+01 
2.386000e+00 7.581906e-01 1.009550e+02 8.890383e+01 
2.388000e+00 7.582135e-01 1.009362e+02 8.890403e+01 
2.390000e+00 7.582375e-01 1.009382e+02 8.890437e+01 
2.392000e+00 7.582598e-01 1.009402e+02 8.890470e+01 
2.394000e+00 7.582806e-01 1.009418e+02 8.890499e+01 
2.396000e+00 7.582779e-01 1.009636e+02 8.890513e+01 
2.398000e+00 7.582635e-01 1.009774e+02 8.890500e+01 
2.400000e+00 7.582542e-01 1.009755e+02 8.890484e+01 
2.402000e+00 7.582462e-01 1.009740e+02 8.890470e+01 
2.404000e+00 7.582392e-01 1.009730e+02 8.890458e+01 
2.406000e+00 7.582328e-01 1.009722e+02 8.890448e+01 
2.408000e+00 7.582268e-01 1.009717e+02 8.890439e+01 
2.410000e+00 7.582212e-01 1.009712e+02 8.890431e+01 
2.412000e+00 7.582159e-01 1.009709e+02 8.890423e+01 
2.414000e+00 7.582108e-01 1.009707e+02 8.890416e+01 
2.416000e+00 7.582058e-01 1.009705e+02 8.890410e+01 
2.418000e+00 7.582010e-01 1.009703e+02 8.890403e+01 
2.420000e+00 7.581963e-01 1.009702e+02 8.890397e+01 
2.422000e+00 7.581916e-01 1.009701e+02 8.890391e+01 
2.424000e+00 7.581870e-01 1.009700e+02 8.890385e+01 
2.426000e+00 7.581928e-01 1.009551e+02 8.890387e+01 
2.428000e+00 7.582199e-01 1.009366e+02 8.890412e+01 
2.430000e+00 7.582434e-01 1.009387e+02 8.890446e+01 
2.432000e+00 7.582653e-01 1.009406e+02 8.890478e+01 
2.434000e+00 7.582770e-01 1.009621e+02 8.890507e+01 
2.436000e+00 7.582715e-01 1.009783e+02 8.890511e+01 
2.438000e+00 7.582609e-01 1.009769e+02 8.890496e+01 
2.440000e+00 7.582520e-01 1.009751e+02 8.890480e+01 
2.442000e+00 7.582443e-01 1.009737e+02 8.890467e+01 
2.444000e+00 7.582375e-01 1.009728e+02 8.890455e+01 
2.446000e+00 7.582312e-01 1.009721e+02 8.890445e+01 
2.448000e+00 7.582254e-01 1.009715e+02 8.890437e+01 
2.450000e+00 7.582199e-01 1.009712e+02 8.890429e+01 
2.452000e+00 7.582146e-01 1.009709e+02 8.890422e+01 
2.454000e+00 7.582095e-01 1.009706e+02 8.890415e+01 
2.456000e+00 7.582046e-01 1.009704e+02 8.890408e+01 
2.458000e+00 7.581998e-01 1.009703e+02 8.890402e+01 
2.460000e+00 7.581951e-01 1.009702e+02 8.890395e+01 
2.462000e+00 7.581905e-01 1.009700e+02 8.890389e+01 
2.464000e+00 7.581859e-01 1.009700e+02 8.890383e+01 
2.466000e+00 7.582007e-01 1.009388e+02 8.890388e+01 
2.468000e+00 7.582261e-01 1.009372e+02 8.890420e+01 
2.470000e+00 7.582492e-01 1.009392e+02 8.890454e+01 
2.472000e+00 7.582707e-01 1.009411e+02 8.890485e+01 
2.474000e+00 7.582772e-01 1.009632e+02 8.890509e+01 
2.476000e+00 7.582686e-01 1.009783e+02 8.890508e+01 
2.478000e+00 7.582585e-01 1.009764e+02 8.890492e+01 
2.480000e+00 7.582500e-01 1.009747e+02 8.890477e+01 
2.482000e+00 7.582425e-01 1.009734e+02 8.890464e+01 
2.484000e+00 7.582358e-01 1.009725e+02 8.890453e+01 
2.486000e+00 7.582297e-01 1.009719e+02 8.890443e+01 
2.488000e+00 7.582239e-01 1.009714e+02 8.890435e+01 
2.490000e+00 7.582185e-01 1.009711e+02 8.890427e+01 
2.492000e+00 7.582133e-01 1.009708e+02 8.890420e+01 
2.494000e+00 7.582082e-01 1.009706e+02 8.890413e+01 
2.496000e+00 7.582033e-01 1.009704e+02 8.890406e+01 
2.498000e+00 7.581986e-01 1.009702e+02 8.890400e+01 
2.500000e+00 7.581939e-01 1.009701e+02 8.890394e+01 
2.502000e+00 7.581893e-01 1.009700e+02 8.890388e+01 
2.504000e+00 7.581864e-01 1.009641e+02 8.890381e+01 
2.506000e+00 7.582078e-01 1.009362e+02 8.890396e+01 
2.508000e+00 7.582322e-01 1.009377e+02 8.890429e+01 
2.510000e+00 7.582549e-01 1.009398e+02 8.890463e+01 
2.512000e+00 7.582761e-01 1.009415e+02 8.890493e+01 
2.514000e+00 7.582776e-01 1.009635e+02 8.890511e+01 
2.516000e+00 7.582658e-01 1.009779e+02 8.890504e+01 
2.518000e+00 7.582562e-01 1.009759e+02 8.890488e+01 
2.520000e+00 7.582479e-01 1.009743e+02 8.890473e+01 
2.522000e+00 7.582407e-01 1.009732e+02 8.890461e+01 
2.524000e+00 7.582342e-01 1.009724e+02 8.890450e+01 
2.526000e+00 7.582281e-01 1.009718e+02 8.890441e+01 
2.528000e+00 7.582225e-01 1.009713e+02 8.890433e+01 
2.530000e+00 7.582171e-01 1.009710e+02 8.890425e+01 
2.532000e+00 7.582119e-01 1.009707e+02 8.890418e+01 
2.534000e+00 7.582070e-01 1.009705e+02 8.890411e+01 
2.536000e+00 7.582021e-01 1.009704e+02 8.890405e+01 
2.538000e+00 7.581973e-01 1.009702e+02 8.890398e+01 
2.540000e+00 7.581927e-01 1.009701e+02 8.890392e+01 
2.542000e+00 7.581881e-01 1.009700e+02 8.890386e+01 
2.544000e+00 7.581909e-01 1.009550e+02 8.890384e+01 
2.546000e+00 7.582144e-01 1.009363e+02 8.890404e+01 
2.548000e+00 7.582383e-01 1.009382e+02 8.890438e+01 
2.550000e+00 7.582605e-01 1.009402e+02 8.890471e+01 
2.552000e+00 7.582799e-01 1.009469e+02 8.890502e+01 
2.554000e+00 7.582761e-01 1.009699e+02 8.890514e+01 
2.556000e+00 7.582631e-01 1.009773e+02 8.890500e+01 
2.558000e+00 7.582539e-01 1.009754e+02 8.890484e+01 
2.560000e+00 7.582460e-01 1.009740e+02 8.890470e+01 
2.562000e+00 7.582389e-01 1.009729e+02 8.890458e+01 
2.564000e+00 7.582326e-01 1.009722e+02 8.890448e+01 
2.566000e+00 7.582266e-01 1.009716e+02 8.890439e+01 
2.568000e+00 7.582211e-01 1.009712e+02 8.890431e+01 
2.570000e+00 7.582158e-01 1.009709e+02 8.890423e+01 
2.572000e+00 7.582106e-01 1.009707e+02 8.890416e+01 
2.574000e+00 7.582057e-01 1.009705e+02 8.890410e+01 
2.576000e+00 7.582009e-01 1.009703e+02 8.890403e+01 
2.578000e+00 7.581961e-01 1.009702e+02 8.890397e+01 
2.580000e+00 7.581915e-01 1.009701e+02 8.890391e+01 
2.582000e+00 7.581869e-01 1.009700e+02 8.890385e+01 
2.584000e+00 7.581931e-01 1.009551e+02 8.890387e+01 
2.586000e+00 7.582207e-01 1.009367e+02 8.890413e+01 
2.588000e+00 7.582442e-01 1.009388e+02 8.890447e+01 
2.590000e+00 7.582660e-01 1.009407e+02 8.890479e+01 
2.592000e+00 7.582770e-01 1.009624e+02 8.890507e+01 
2.594000e+00 7.582711e-01 1.009784e+02 8.890511e+01 
2.596000e+00 7.582606e-01 1.009768e+02 8.890496e+01 
2.598000e+00 7.582518e-01 1.009750e+02 8.890480e+01 
2.600000e+00 7.582441e-01 1.009737e+02 8.890466e+01 
2.602000e+00 7.582372e-01 1.009727e+02 8.890455e+01 
2.604000e+00 7.582310e-01 1.009720e+02 8.890445e+01 
2.606000e+00 7.582252e-01 1.009715e+02 8.890437e+01 
2.608000e+00 7.582197e-01 1.009711e+02 8.890429e+01 
2.610000e+00 7.582144e-01 1.009708e+02 8.890421e+01 
2.612000e+00 7.582094e-01 1.009706e+02 8.890414e+01 
2.614000e+00 7.582044e-01 1.009704e+02 8.890408e+01 
2.616000e+00 7.581996e-01 1.009703e+02 8.890401e+01 
2.618000e+00 7.581949e-01 1.009701e+02 8.890395e+01 
2.620000e+00 7.581903e-01 1.009700e+02 8.890389e+01 
2.622000e+00 7.581857e-01 1.009699e+02 8.890383e+01 
2.624000e+00 7.582018e-01 1.009378e+02 8.890389e+01 
2.626000e+00 7.582269e-01 1.009372e+02 8.890422e+01 
2.628000e+00 7.582499e-01 1.009393e+02 8.890455e+01 
2.630000e+00 7.582714e-01 1.009411e+02 8.890486e+01 
2.632000e+00 7.582773e-01 1.009633e+02 8.890510e+01 
2.634000e+00 7.582682e-01 1.009783e+02 8.890507e+01 
2.636000e+00 7.582582e-01 1.009763e+02 8.890491e+01 
2.638000e+00 7.582497e-01 1.009746e+02 8.890476e+01 
2.640000e+00 7.582422e-01 1.009734e+02 8.890463e+01 
2.642000e+00 7.582356e-01 1.009725e+02 8.890452e+01 
2.644000e+00 7.582294e-01 1.009719e+02 8.890443e+01 
2.646000e+00 7.582237e-01 1.009714e+02 8.890434e+01 
2.648000e+00 7.582183e-01 1.009711e+02 8.890427e+01 
2.650000e+00 7.582131e-01 1.009708e+02 8.890420e+01 
2.652000e+00 7.582081e-01 1.009706e+02 8.890413e+01 
2.654000e+00 7.582032e-01 1.009704e+02 8.890406e+01 
2.656000e+00 7.581984e-01 1.009702e+02 8.890400e+01 
2.658000e+00 7.581937e-01 1.009701e+02 8.890394e+01 
2.660000e+00 7.581891e-01 1.009700e+02 8.890388e+01 
2.662000e+00 7.581881e-01 1.009588e+02 8.890380e+01 
2.664000e+00 7.582087e-01 1.009362e+02 8.890397e+01 
2.666000e+00 7.582331e-01 1.009378e+02 8.890431e+01 
2.668000e+00 7.582556e-01 1.009398e+02 8.890464e+01 
2.670000e+00 7.582768e-01 1.009415e+02 8.890494e+01 
2.672000e+00 7.582777e-01 1.009635e+02 8.890512e+01 
2.674000e+00 7.582654e-01 1.009778e+02 8.890503e+01 
2.676000e+00 7.582558e-01 1.009758e+02 8.890487e+01 
2.678000e+00 7.582477e-01 1.009743e+02 8.890472e+01 
2.680000e+00 7.582404e-01 1.009731e+02 8.890460e+01 
2.682000e+00 7.582339e-01 1.009723e+02 8.890450e+01 
2.684000e+00 7.582279e-01 1.009718e+02 8.890441e+01 
2.686000e+00 7.582223e-01 1.009713e+02 8.890432e+01 
2.688000e+00 7.582169e-01 1.009710e+02 8.890425e+01 
2.690000e+00 7.582118e-01 1.009707e+02 8.890418e+01 
2.692000e+00 7.582068e-01 1.009705e+02 8.890411e+01 
2.694000e+00 7.582019e-01 1.009703e+02 8.890405e+01 
2.696000e+00 7.581972e-01 1.009702e+02 8.890398e+01 
2.698000e+00 7.581925e-01 1.009701e+02 8.890392e+01 
2.700000e+00 7.581879e-01 1.009700e+02 8.890386e+01 
2.702000e+00 7.581912e-01 1.009549e+02 8.890384e+01 
2.704000e+00 7.582153e-01 1.009363e+02 8.890405e+01 
2.706000e+00 7.582391e-01 1.009383e+02 8.890439e+01 
2.708000e+00 7.582613e-01 1.009403e+02 8.890472e+01 
2.710000e+00 7.582783e-01 1.009542e+02 8.890504e+01 
2.712000e+00 7.582745e-01 1.009749e+02 8.890514e+01 
2.714000e+00 7.582628e-01 1.009773e+02 8.890499e+01 
2.716000e+00 7.582536e-01 1.009754e+02 8.890483e+01 
2.718000e+00 7.582457e-01 1.009739e+02 8.890469e+01 
2.720000e+00 7.582387e-01 1.009729e+02 8.890457e+01 
2.722000e+00 7.582323e-01 1.009722e+02 8.890447e+01 
2.724000e+00 7.582264e-01 1.009716e+02 8.890438e+01 
2.726000e+00 7.582209e-01 1.009712e+02 8.890430e+01 
2.728000e+00 7.582156e-01 1.009709e+02 8.890423e+01 
2.730000e+00 7.582104e-01 1.009707e+02 8.890416e+01 
2.732000e+00 7.582055e-01 1.009705e+02 8.890409e+01 
2.734000e+00 7.582007e-01 1.009703e+02 8.890403e+01 
2.736000e+00 7.581959e-01 1.009702e+02 8.890397e+01 
2.738000e+00 7.581913e-01 1.009701e+02 8.890391e+01 
2.740000e+00 7.581867e-01 1.009700e+02 8.890384e+01 
2.742000e+00 7.581934e-01 1.009552e+02 8.890387e+01 
2.744000e+00 7.582216e-01 1.009368e+02 8.890414e+01 
2.746000e+00 7.582450e-01 1.009389e+02 8.890448e+01 
2.748000e+00 7.582668e-01 1.009408e+02 8.890480e+01 
2.750000e+00 7.582770e-01 1.009626e+02 8.890508e+01 
2.752000e+00 7.582707e-01 1.009784e+02 8.890510e+01 
2.754000e+00 7.582602e-01 1.009767e+02 8.890495e+01 
2.756000e+00 7.582515e-01 1.009749e+02 8.890479e+01 
2.758000e+00 7.582438e-01 1.009736e+02 8.890466e+01 
2.760000e+00 7.582370e-01 1.009727e+02 8.890455e+01 
2.762000e+00 7.582308e-01 1.009720e+02 8.890445e+01 
2.764000e+00 7.582250e-01 1.009715e+02 8.890436e+01 
2.766000e+00 7.582195e-01 1.009711e+02 8.890428e+01 
2.768000e+00 7.582142e-01 1.009708e+02 8.890421e+01 
2.770000e+00 7.582092e-01 1.009706e+02 8.890414e+01 
2.772000e+00 7.582042e-01 1.009704e+02 8.890408e+01 
2.774000e+00 7.581995e-01 1.009703e+02 8.890401e+01 
2.776000e+00 7.581948e-01 1.009701e+02 8.890395e+01 
2.778000e+00 7.581901e-01 1.009700e+02 8.890389e+01 
2.780000e+00 7.581856e-01 1.009699e+02 8.890383e+01 
2.782000e+00 7.582030e-01 1.009371e+02 8.890390e+01 
2.784000e+00 7.582279e-01 1.009373e+02 8.890423e+01 
2.786000e+00 7.582508e-01 1.009394e+02 8.890457e+01 
2.788000e+00 7.582723e-01 1.009412e+02 8.890488e+01 
2.790000e+00 7.582773e-01 1.009633e+02 8.890510e+01 
2.792000e+00 7.582678e-01 1.009782e+02 8.890507e+01 
2.794000e+00 7.582578e-01 1.009762e+02 8.890491e+01 
2.796000e+00 7.582494e-01 1.009746e+02 8.890475e+01 
2.798000e+00 7.582420e-01 1.009734e+02 8.890463e+01 
2.800000e+00 7.582353e-01 1.009725e+02 8.890452e+01 
2.802000e+00 7.582292e-01 1.009719e+02 8.890443e+01 
2.804000e+00 7.582235e-01 1.009714e+02 8.890434e+01 
2.806000e+00 7.582181e-01 1.009710e+02 8.890426e+01 
2.808000e+00 7.582129e-01 1.009708e+02 8.890419e+01 
2.810000e+00 7.582079e-01 1.009706e+02 8.890412e+01 
2.812000e+00 7.582030e-01 1.009704e+02 8.890406e+01 
2.814000e+00 7.581982e-01 1.009702e+02 8.890400e+01 
2.816000e+00 7.581935e-01 1.009701e+02 8.890393e+01 
2.818000e+00 7.581889e-01 1.009700e+02 8.890387e+01 
2.820000e+00 7.581889e-01 1.009566e+02 8.890381e+01 
2.822000e+00 7.582098e-01 1.009361e+02 8.890398e+01 
2.824000e+00 7.582340e-01 1.009379e+02 8.890432e+01 
2.826000e+00 7.582566e-01 1.009399e+02 8.890465e+01 
2.828000e+00 7.582777e-01 1.009416e+02 8.890495e+01 
2.830000e+00 7.582777e-01 1.009635e+02 8.890512e+01 
2.832000e+00 7.582650e-01 1.009777e+02 8.890503e+01 
2.834000e+00 7.582555e-01 1.009757e+02 8.890487e+01 
2.836000e+00 7.582473e-01 1.009742e+02 8.890472e+01 
2.838000e+00 7.582402e-01 1.009731e+02 8.890460e+01 
2.840000e+00 7.582337e-01 1.009723e+02 8.890449e+01 
2.842000e+00 7.582277e-01 1.009717e+02 8.890440e+01 
2.844000e+00 7.582220e-01 1.009713e+02 8.890432e+01 
2.846000e+00 7.582167e-01 1.009710e+02 8.890425e+01 
2.848000e+00 7.582116e-01 1.009707e+02 8.890417e+01 
2.850000e+00 7.582066e-01 1.009705e+02 8.890411e+01 
2.852000e+00 7.582017e-01 1.009703e+02 8.890404e+01 
2.854000e+00 7.581970e-01 1.009702e+02 8.890398e+01 
2.856000e+00 7.581923e-01 1.009701e+02 8.890392e+01 
2.858000e+00 7.581878e-01 1.009700e+02 8.890386e+01 
2.860000e+00 7.581916e-01 1.009549e+02 8.890385e+01 
2.862000e+00 7.582163e-01 1.009364e+02 8.890407e+01 
2.864000e+00 7.582401e-01 1.009384e+02 8.890441e+01 
2.866000e+00 7.582622e-01 1.009404e+02 8.890473e+01 
2.868000e+00 7.582775e-01 1.009583e+02 8.890505e+01 
2.870000e+00 7.582735e-01 1.009770e+02 8.890514e+01 
2.872000e+00 7.582624e-01 1.009772e+02 8.890499e+01 
2.874000e+00 7.582533e-01 1.009753e+02 8.890482e+01 
2.876000e+00 7.582454e-01 1.009739e+02 8.890468e+01 
2.878000e+00 7.582384e-01 1.009729e+02 8.890457e+01 
2.880000e+00 7.582321e-01 1.009721e+02 8.890447e+01 
2.882000e+00 7.582262e-01 1.009716e+02 8.890438e+01 
2.884000e+00 7.582207e-01 1.009712e+02 8.890430e+01 
2.886000e+00 7.582153e-01 1.009709e+02 8.890423e+01 
2.888000e+00 7.582103e-01 1.009707e+02 8.890416e+01 
2.890000e+00 7.582053e-01 1.009705e+02 8.890409e+01 
2.892000e+00 7.582005e-01 1.009703e+02 8.890403e+01 
2.894000e+00 7.581958e-01 1.009702e+02 8.890396e+01 
2.896000e+00 7.581911e-01 1.009701e+02 8.890390e+01 
2.898000e+00 7.581866e-01 1.009700e+02 8.890384e+01 
2.900000e+00 7.581937e-01 1.009552e+02 8.890388e+01 
2.902000e+00 7.582226e-01 1.009369e+02 8.890415e+01 
2.904000e+00 7.582460e-01 1.009389e+02 8.890450e+01 
2.906000e+00 7.582677e-01 1.009408e+02 8.890481e+01 
2.908000e+00 7.582771e-01 1.009628e+02 8.890508e+01 
2.910000e+00 7.582702e-01 1.009784e+02 8.890510e+01 
2.912000e+00 7.582599e-01 1.009766e+02 8.890494e+01 
2.914000e+00 7.582511e-01 1.009749e+02 8.890479e+01 
2.916000e+00 7.582435e-01 1.009736e+02 8.890465e+01 
2.918000e+00 7.582368e-01 1.009727e+02 8.890454e+01 
2.920000e+00 7.582305e-01 1.009720e+02 8.890444e+01 
2.922000e+00 7.582247e-01 1.009715e+02 8.890436e+01 
2.924000e+00 7.582193e-01 1.009711e+02 8.890428e+01 
2.926000e+00 7.582140e-01 1.009708e+02 8.890421e+01 
2.928000e+00 7.582089e-01 1.009706e+02 8.890414e+01 
2.930000e+00 7.582041e-01 1.009704e+02 8.890407e+01 
2.932000e+00 7.581993e-01 1.009703e+02 8.890401e+01 
2.934000e+00 7.581946e-01 1.009701e+02 8.890395e+01 
2.936000e+00 7.581900e-01 1.009700e+02 8.890389e+01 
2.938000e+00 7.581854e-01 1.009699e+02 8.890383e+01 
2.940000e+00 7.582041e-01 1.009367e+02 8.890391e+01 
2.942000e+00 7.582289e-01 1.009374e+02 8.890424e+01 
2.944000e+00 7.582518e-01 1.009395e+02 8.890458e+01 
2.946000e+00 7.582731e-01 1.009413e+02 8.890489e+01 
2.948000e+00 7.582774e-01 1.009634e+02 8.890510e+01 
2.950000e+00 7.582673e-01 1.009781e+02 8.890506e+01 
2.952000e+00 7.582574e-01 1.009761e+02 8.890490e+01 
2.954000e+00 7.582491e-01 1.009745e+02 8.890475e+01 
2.956000e+00 7.582417e-01 1.009733e+02 8.890462e+01 
2.958000e+00 7.582351e-01 1.009725e+02 8.890451e+01 
2.960000e+00 7.582290e-01 1.009718e+02 8.890442e+01 
2.962000e+00 7.582233e-01 1.009714e+02 8.890434e+01 
2.964000e+00 7.582179e-01 1.009710e+02 8.890426e+01 
2.966000e+00 7.582127e-01 1.009708e+02 8.890419e+01 
2.968000e+00 7.582077e-01 1.009705e+02 8.890412e+01 
2.970000e+00 7.582028e-01 1.009704e+02 8.890406e+01 
2.972000e+00 7.581980e-01 1.009702e+02 8.890399e+01 
2.974000e+00 7.581933e-01 1.009701e+02 8.890393e+01 
2.976000e+00 7.581887e-01 1.009700e+02 8.890387e+01 
2.978000e+00 7.581895e-01 1.009557e+02 8.890382e+01 
2.980000e+00 7.582109e-01 1.009362e+02 8.890399e+01 
2.982000e+00 7.582350e-01 1.009379e+02 8.890433e+01 
2.984000e+00 7.582575e-01 1.009400e+02 8.890466e+01 
2.986000e+00 7.582785e-01 1.009417e+02 8.890496e+01 
2.988000e+00 7.582778e-01 1.009635e+02 8.890512e+01 
2.990000e+00 7.582646e-01 1.009776e+02 8.890502e+01 
2.992000e+00 7.582551e-01 1.009757e+02 8.890486e+01 
2.994000e+00 7.582471e-01 1.009741e+02 8.890471e+01 
2.996000e+00 7.582399e-01 1.009731e+02 8.890459e+01 
2.998000e+00 7.582334e-01 1.009723e+02 8.890449e+01 
3.000000e+00 7.582275e-01 1.009717e+02 8.890440e+01 
3.002000e+00 7.582219e-01 1.009713e+02 8.890432e+01 
3.004000e+00 7.582165e-01 1.009710e+02 8.890424e+01 
3.006000e+00 7.582114e-01 1.009707e+02 8.890417e+01 
3.008000e+00 7.582064e-01 1.009705e+02 8.890410e+01 
3.010000e+00 7.582016e-01 1.009703e+02 8.890404e+01 
3.012000e+00 7.581968e-01 1.009702e+02 8.890398e+01 
3.014000e+00 7.581922e-01 1.009701e+02 8.890392e+01 
3.016000e+00 7.581876e-01 1.009700e+02 8.890386e+01 
3.018000e+00 7.581919e-01 1.009550e+02 8.890385e+01 
3.020000e+00 7.582173e-01 1.009365e+02 8.890408e+01 
3.022000e+00 7.582410e-01 1.009385e+02 8.890442e+01 
3.024000e+00 7.582630e-01 1.009404e+02 8.890474e+01 
3.026000e+00 7.582772e-01 1.009601e+02 8.890506e+01 
3.028000e+00 7.582729e-01 1.009777e+02 8.890513e+01 
3.030000e+00 7.582620e-01 1.009771e+02 8.890498e+01 
3.032000e+00 7.582530e-01 1.009752e+02 8.890482e+01 
3.034000e+00 7.582451e-01 1.009738e+02 8.890468e+01 
3.036000e+00 7.582382e-01 1.009728e+02 8.890456e+01 
3.038000e+00 7.582319e-01 1.009721e+02 8.890446e+01 
3.040000e+00 7.582260e-01 1.009716e+02 8.890438e+01 
3.042000e+00 7.582204e-01 1.009712e+02 8.890430e+01 
3.044000e+00 7.582152e-01 1.009709e+02 8.890422e+01 
3.046000e+00 7.582101e-01 1.009706e+02 8.890415e+01 
3.048000e+00 7.582051e-01 1.009705e+02 8.890409e+01 
3.050000e+00 7.582003e-01 1.009703e+02 8.890402e+01 
3.052000e+00 7.581956e-01 1.009702e+02 8.890396e+01 
3.054000e+00 7.581910e-01 1.009701e+02 8.890390e+01 
3.056000e+00 7.581864e-01 1.009700e+02 8.890384e+01 
3.058000e+00 7.581955e-01 1.009502e+02 8.890387e+01 
3.060000e+00 7.582237e-01 1.009369e+02 8.890417e+01 
3.062000e+00 7.582469e-01 1.009390e+02 8.890451e+01 
3.064000e+00 7.582686e-01 1.009409e+02 8.890482e+01 
3.066000e+00 7.582771e-01 1.009630e+02 8.890508e+01 
3.068000e+00 7.582697e-01 1.009784e+02 8.890509e+01 
3.070000e+00 7.582595e-01 1.009766e+02 8.890494e+01 
3.072000e+00 7.582508e-01 1.009748e+02 8.890478e+01 
3.074000e+00 7.582433e-01 1.009735e+02 8.890465e+01 
3.076000e+00 7.582365e-01 1.009726e+02 8.890454e+01 
3.078000e+00 7.582303e-01 1.009720e+02 8.890444e+01 
3.080000e+00 7.582245e-01 1.009715e+02 8.890436e+01 
3.082000e+00 7.582191e-01 1.009711e+02 8.890428e+01 
3.084000e+00 7.582138e-01 1.009708e+02 8.890421e+01 
3.086000e+00 7.582088e-01 1.009706e+02 8.890414e+01 
3.088000e+00 7.582039e-01 1.009704e+02 8.890407e+01 
3.090000e+00 7.581991e-01 1.009703e+02 8.890401e+01 
3.092000e+00 7.581944e-01 1.009701e+02 8.890395e+01 
3.094000e+00 7.581898e-01 1.009700e+02 8.890388e+01 
3.096000e+00 7.581852e-01 1.009699e+02 8.890382e+01 
3.098000e+00 7.582052e-01 1.009365e+02 8.890392e+01 
3.100000e+00 7.582298e-01 1.009375e+02 8.890426e+01 
3.102000e+00 7.582526e-01 1.009395e+02 8.890459e+01 
3.104000e+00 7.582740e-01 1.009413e+02 8.890490e+01 
3.106000e+00 7.582775e-01 1.009634e+02 8.890511e+01 
3.108000e+00 7.582669e-01 1.009781e+02 8.890505e+01 
3.110000e+00 7.582571e-01 1.009761e+02 8.890489e+01 
3.112000e+00 7.582488e-01 1.009744e+02 8.890474e+01 
3.114000e+00 7.582414e-01 1.009733e+02 8.890462e+01 
3.116000e+00 7.582348e-01 1.009724e+02 8.890451e+01 
3.118000e+00 7.582288e-01 1.009718e+02 8.890442e+01 
3.120000e+00 7.582231e-01 1.009714e+02 8.890433e+01 
3.122000e+00 7.582177e-01 1.009710e+02 8.890426e+01 
3.124000e+00 7.582125e-01 1.009708e+02 8.890419e+01 
3.126000e+00 7.582075e-01 1.009705e+02 8.890412e+01 
3.128000e+00 7.582026e-01 1.009704e+02 8.890405e+01 
3.130000e+00 7.581978e-01 1.009702e+02 8.890399e+01 
3.132000e+00 7.581932e-01 1.009701e+02 8.890393e+01 
3.134000e+00 7.581886e-01 1.009700e+02 8.890387e+01 
3.136000e+00 7.581900e-01 1.009553e+02 8.890382e+01 
3.138000e+00 7.582119e-01 1.009362e+02 8.890401e+01 
3.140000e+00 7.582360e-01 1.009380e+02 8.890435e+01 
3.142000e+00 7.582584e-01 1.009400e+02 8.890468e+01 
3.144000e+00 7.582793e-01 1.009417e+02 8.890498e+01 
3.146000e+00 7.582779e-01 1.009636e+02 8.890512e+01 
3.148000e+00 7.582642e-01 1.009775e+02 8.890501e+01 
3.150000e+00 7.582548e-01 1.009756e+02 8.890485e+01 
3.152000e+00 7.582468e-01 1.009741e+02 8.890471e+01 
3.154000e+00 7.582397e-01 1.009730e+02 8.890459e+01 
3.156000e+00 7.582332e-01 1.009723e+02 8.890449e+01 
3.158000e+00 7.582273e-01 1.009717e+02 8.890440e+01 
3.160000e+00 7.582216e-01 1.009713e+02 8.890431e+01 
3.162000e+00 7.582163e-01 1.009709e+02 8.890424e+01 
3.164000e+00 7.582112e-01 1.009707e+02 8.890417e+01 
3.166000e+00 7.582062e-01 1.009705e+02 8.890410e+01 
3.168000e+00 7.582014e-01 1.009703e+02 8.890404e+01 
3.170000e+00 7.581966e-01 1.009702e+02 8.890397e+01 
3.172000e+00 7.581920e-01 1.009701e+02 8.890391e+01 
3.174000e+00 7.581874e-01 1.009700e+02 8.890385e+01 
3.176000e+00 7.581923e-01 1.009550e+02 8.890386e+01 
3.178000e+00 7.582183e-01 1.009365e+02 8.890409e+01 
3.180000e+00 7.582419e-01 1.009386e+02 8.890444e+01 
3.182000e+00 7.582639e-01 1.009405e+02 8.890476e+01 
3.184000e+00 7.582771e-01 1.009612e+02 8.890506e+01 
3.186000e+00 7.582724e-01 1.009781e+02 8.890512e+01 
3.188000e+00 7.582616e-01 1.009770e+02 8.890497e+01 
3.190000e+00 7.582526e-01 1.009752e+02 8.890481e+01 
3.192000e+00 7.582448e-01 1.009738e+02 8.890468e+01 
3.194000e+00 7.582380e-01 1.009728e+02 8.890456e+01 
3.196000e+00 7.582316e-01 1.009721e+02 8.890446e+01 
3.198000e+00 7.582258e-01 1.009716e+02 8.890437e+01 
3.200000e+00 7.582203e-01 1.009712e+02 8.890429e+01 
3.202000e+00 7.582150e-01 1.009709e+02 8.890422e+01 
3.204000e+00 7.582099e-01 1.009706e+02 8.890415e+01 
3.206000e+00 7.582050e-01 1.009704e+02 8.890409e+01 
3.208000e+00 7.582001e-01 1.009703e+02 8.890402e+01 
3.210000e+00 7.581954e-01 1.009702e+02 8.890396e+01 
3.212000e+00 7.581908e-01 1.009701e+02 8.890390e+01 
3.214000e+00 7.581862e-01 1.009700e+02 8.890384e+01 
3.216000e+00 7.581980e-01 1.009435e+02 8.890386e+01 
3.218000e+00 7.582246e-01 1.009370e+02 8.890418e+01 
3.220000e+00 7.582477e-01 1.009391e+02 8.890452e+01 
3.222000e+00 7.582694e-01 1.009410e+02 8.890483e+01 
3.224000e+00 7.582772e-01 1.009631e+02 8.890509e+01 
3.226000e+00 7.582693e-01 1.009784e+02 8.890509e+01 
3.228000e+00 7.582591e-01 1.009765e+02 8.890493e+01 
3.230000e+00 7.582505e-01 1.009748e+02 8.890477e+01 
3.232000e+00 7.582430e-01 1.009735e+02 8.890464e+01 
3.234000e+00 7.582362e-01 1.009726e+02 8.890453e+01 
3.236000e+00 7.582301e-01 1.009719e+02 8.890444e+01 
3.238000e+00 7.582243e-01 1.009715e+02 8.890435e+01 
3.240000e+00 7.582188e-01 1.009711e+02 8.890428e+01 
3.242000e+00 7.582136e-01 1.009708e+02 8.890420e+01 
3.244000e+00 7.582086e-01 1.009706e+02 8.890413e+01 
3.246000e+00 7.582037e-01 1.009704e+02 8.890407e+01 
3.248000e+00 7.581989e-01 1.009703e+02 8.890401e+01 
3.250000e+00 7.581942e-01 1.009701e+02 8.890394e+01 
3.252000e+00 7.581896e-01 1.009700e+02 8.890388e+01 
3.254000e+00 7.581851e-01 1.009699e+02 8.890382e+01 
3.256000e+00 7.582062e-01 1.009363e+02 8.890394e+01 
3.258000e+00 7.582307e-01 1.009376e+02 8.890427e+01 
3.260000e+00 7.582535e-01 1.009396e+02 8.890461e+01 
3.262000e+00 7.582748e-01 1.009414e+02 8.890491e+01 
3.264000e+00 7.582775e-01 1.009635e+02 8.890511e+01 
3.266000e+00 7.582665e-01 1.009780e+02 8.890505e+01 
3.268000e+00 7.582568e-01 1.009760e+02 8.890489e+01 
3.270000e+00 7.582485e-01 1.009744e+02 8.890474e+01 
3.272000e+00 7.582412e-01 1.009732e+02 8.890461e+01 
3.274000e+00 7.582346e-01 1.009724e+02 8.890451e+01 
3.276000e+00 7.582285e-01 1.009718e+02 8.890441e+01 
3.278000e+00 7.582229e-01 1.009714e+02 8.890433e+01 
3.280000e+00 7.582175e-01 1.009710e+02 8.890426e+01 
3.282000e+00 7.582123e-01 1.009707e+02 8.890418e+01 
3.284000e+00 7.582073e-01 1.009705e+02 8.890412e+01 
3.286000e+00 7.582024e-01 1.009704e+02 8.890405e+01 
3.288000e+00 7.581977e-01 1.009702e+02 8.890399e+01 
3.290000e+00 7.581930e-01 1.009701e+02 8.890393e+01 
3.292000e+00 7.581884e-01 1.009700e+02 8.890387e+01 
3.294000e+00 7.581903e-01 1.009551e+02 8.890383e+01 
3.296000e+00 7.582128e-01 1.009362e+02 8.890402e+01 
3.298000e+00 7.582368e-01 1.009381e+02 8.890436e+01 
3.300000e+00 7.582591e-01 1.009401e+02 8.890469e+01 
3.302000e+00 7.582801e-01 1.009418e+02 8.890499e+01 
3.304000e+00 7.582779e-01 1.009636e+02 8.890513e+01 
3.306000e+00 7.582638e-01 1.009775e+02 8.890501e+01 
3.308000e+00 7.582545e-01 1.009755e+02 8.890485e+01 
3.310000e+00 7.582465e-01 1.009741e+02 8.890470e+01 
3.312000e+00 7.582394e-01 1.009730e+02 8.890458e+01 
3.314000e+00 7.582330e-01 1.009722e+02 8.890448e+01 
3.316000e+00 7.582270e-01 1.009717e+02 8.890439e+01 
3.318000e+00 7.582214e-01 1.009713e+02 8.890431e+01 
3.320000e+00 7.582161e-01 1.009709e+02 8.890424e+01 
3.322000e+00 7.582110e-01 1.009707e+02 8.890417e+01 
3.324000e+00 7.582060e-01 1.009705e+02 8.890410e+01 
3.326000e+00 7.582012e-01 1.009703e+02 8.890404e+01 
3.328000e+00 7.581965e-01 1.009702e+02 8.890397e+01 
3.330000e+00 7.581918e-01 1.009701e+02 8.890391e+01 
3.332000e+00 7.581872e-01 1.009700e+02 8.890385e+01 
3.334000e+00 7.581926e-01 1.009550e+02 8.890386e+01 
3.336000e+00 7.582193e-01 1.009366e+02 8.890411e+01 
3.338000e+00 7.582428e-01 1.009387e+02 8.890445e+01 
3.340000e+00 7.582648e-01 1.009406e+02 8.890477e+01 
3.342000e+00 7.582770e-01 1.009618e+02 8.890507e+01 
3.344000e+00 7.582719e-01 1.009783e+02 8.890512e+01 
3.346000e+00 7.582612e-01 1.009769e+02 8.890497e+01 
3.348000e+00 7.582523e-01 1.009751e+02 8.890481e+01 
3.350000e+00 7.582446e-01 1.009737e+02 8.890467e+01 
3.352000e+00 7.582377e-01 1.009728e+02 8.890456e+01 
3.354000e+00 7.582314e-01 1.009721e+02 8.890446e+01 
3.356000e+00 7.582256e-01 1.009716e+02 8.890437e+01 
3.358000e+00 7.582200e-01 1.009712e+02 8.890429e+01 
3.360000e+00 7.582147e-01 1.009709e+02 8.890422e+01 
3.362000e+00 7.582097e-01 1.009706e+02 8.890415e+01 
3.364000e+00 7.582047e-01 1.009704e+02 8.890408e+01 
3.366000e+00 7.581999e-01 1.009703e+02 8.890402e+01 
3.368000e+00 7.581952e-01 1.009702e+02 8.890396e+01 
3.370000e+00 7.581906e-01 1.009700e+02 8.890390e+01 
3.372000e+00 7.581860e-01 1.009700e+02 8.890384e+01 
3.374000e+00 7.582000e-01 1.009398e+02 8.890387e+01 
3.376000e+00 7.582256e-01 1.009371e+02 8.890420e+01 
3.378000e+00 7.582487e-01 1.009392e+02 8.890454e+01 
3.380000e+00 7.582703e-01 1.009410e+02 8.890485e+01 
3.382000e+00 7.582772e-01 1.009632e+02 8.890509e+01 
3.384000e+00 7.582688e-01 1.009783e+02 8.890508e+01 
3.386000e+00 7.582588e-01 1.009764e+02 8.890492e+01 
3.388000e+00 7.582502e-01 1.009747e+02 8.890477e+01 
3.390000e+00 7.582427e-01 1.009735e+02 8.890464e+01 
3.392000e+00 7.582360e-01 1.009726e+02 8.890453e+01 
3.394000e+00 7.582298e-01 1.009719e+02 8.890443e+01 
3.396000e+00 7.582241e-01 1.009714e+02 8.890435e+01 
3.398000e+00 7.582186e-01 1.009711e+02 8.890427e+01 
3.400000e+00 7.582134e-01 1.009708e+02 8.890420e+01 
3.402000e+00 7.582084e-01 1.009706e+02 8.890413e+01 
3.404000e+00 7.582035e-01 1.009704e+02 8.890407e+01 
3.406000e+00 7.581987e-01 1.009702e+02 8.890400e+01 
3.408000e+00 7.581940e-01 1.009701e+02 8.890394e+01 
3.410000e+00 7.581894e-01 1.009700e+02 8.890388e+01 
3.412000e+00 7.581849e-01 1.009699e+02 8.890382e+01 
3.414000e+00 7.582073e-01 1.009362e+02 8.890395e+01 
3.416000e+00 7.582318e-01 1.009377e+02 8.890429e+01 
3.418000e+00 7.582545e-01 1.009397e+02 8.890462e+01 
3.420000e+00 7.582757e-01 1.009414e+02 8.890492e+01 
3.422000e+00 7.582776e-01 1.009635e+02 8.890511e+01 
3.424000e+00 7.582661e-01 1.009779e+02 8.890504e+01 
3.426000e+00 7.582564e-01 1.009759e+02 8.890488e+01 
3.428000e+00 7.582482e-01 1.009743e+02 8.890473e+01 
3.430000e+00 7.582409e-01 1.009732e+02 8.890461e+01 
3.432000e+00 7.582343e-01 1.009724e+02 8.890450e+01 
3.434000e+00 7.582283e-01 1.009718e+02 8.890441e+01 
3.436000e+00 7.582226e-01 1.009713e+02 8.890433e+01 
3.438000e+00 7.582172e-01 1.009710e+02 8.890425e+01 
3.440000e+00 7.582121e-01 1.009707e+02 8.890418e+01 
3.442000e+00 7.582071e-01 1.009705e+02 8.890411e+01 
3.444000e+00 7.582022e-01 1.009704e+02 8.890405e+01 
3.446000e+00 7.581975e-01 1.009702e+02 8.890399e+01 
3.448000e+00 7.581928e-01 1.009701e+02 8.890392e+01 
3.450000e+00 7.581882e-01 1.009700e+02 8.890386e+01 
3.452000e+00 7.581908e-01 1.009550e+02 8.890383e+01 
3.454000e+00 7.582139e-01 1.009363e+02 8.890403e+01 
3.456000e+00 7.582378e-01 1.009382e+02 8.890438e+01 
3.458000e+00 7.582601e-01 1.009402e+02 8.890470e+01 
3.460000e+00 7.582809e-01 1.009422e+02 8.890500e+01 
3.462000e+00 7.582777e-01 1.009645e+02 8.890513e+01 
3.464000e+00 7.582634e-01 1.009774e+02 8.890500e+01 
3.466000e+00 7.582541e-01 1.009755e+02 8.890484e+01 
3.468000e+00 7.582462e-01 1.009740e+02 8.890470e+01 
3.470000e+00 7.582391e-01 1.009730e+02 8.890458e+01 
3.472000e+00 7.582327e-01 1.009722e+02 8.890448e+01 
3.474000e+00 7.582268e-01 1.009717e+02 8.890439e+01 
3.476000e+00 7.582212e-01 1.009712e+02 8.890431e+01 
3.478000e+00 7.582159e-01 1.009709e+02 8.890423e+01 
3.480000e+00 7.582108e-01 1.009707e+02 8.890416e+01 
3.482000e+00 7.582058e-01 1.009705e+02 8.890410e+01 
3.484000e+00 7.582010e-01 1.009703e+02 8.890403e+01 
3.486000e+00 7.581963e-01 1.009702e+02 8.890397e+01 
3.488000e+00 7.581916e-01 1.009701e+02 8.890391e+01 
3.490000e+00 7.581870e-01 1.009700e+02 8.890385e+01 
3.492000e+00 7.581929e-01 1.009551e+02 8.890387e+01 
3.494000e+00 7.582203e-01 1.009367e+02 8.890412e+01 
3.496000e+00 7.582438e-01 1.009388e+02 8.890446e+01 
3.498000e+00 7.582657e-01 1.009407e+02 8.890478e+01 
3.500000e+00 7.582770e-01 1.009623e+02 8.890507e+01 
3.502000e+00 7.582714e-01 1.009784e+02 8.890511e+01 
3.504000e+00 7.582608e-01 1.009768e+02 8.890496e+01 
3.506000e+00 7.582520e-01 1.009750e+02 8.890480e+01 
3.508000e+00 7.582443e-01 1.009737e+02 8.890466e+01 
3.510000e+00 7.582374e-01 1.009727e+02 8.890455e+01 
3.512000e+00 7.582312e-01 1.009720e+02 8.890445e+01 
3.514000e+00 7.582253e-01 1.009715e+02 8.890437e+01 
3.516000e+00 7.582198e-01 1.009712e+02 8.890429e+01 
3.518000e+00 7.582146e-01 1.009709e+02 8.890422e+01 
3.520000e+00 7.582095e-01 1.009706e+02 8.890415e+01 
3.522000e+00 7.582045e-01 1.009704e+02 8.890408e+01 
3.524000e+00 7.581998e-01 1.009703e+02 8.890402e+01 
3.526000e+00 7.581950e-01 1.009702e+02 8.890395e+01 
3.528000e+00 7.581904e-01 1.009700e+02 8.890389e+01 
3.530000e+00 7.581859e-01 1.009700e+02 8.890383e+01 
3.532000e+00 7.582013e-01 1.009382e+02 8.890388e+01 
3.534000e+00 7.582266e-01 1.009372e+02 8.890421e+01 
3.536000e+00 7.582496e-01 1.009393e+02 8.890455e+01 
3.538000e+00 7.582711e-01 1.009411e+02 8.890486e+01 
3.540000e+00 7.582773e-01 1.009633e+02 8.890509e+01 
3.542000e+00 7.582684e-01 1.009783e+02 8.890508e+01 
3.544000e+00 7.582584e-01 1.009763e+02 8.890492e+01 
3.546000e+00 7.582499e-01 1.009746e+02 8.890476e+01 
3.548000e+00 7.582424e-01 1.009734e+02 8.890463e+01 
3.550000e+00 7.582357e-01 1.009725e+02 8.890452e+01 
3.552000e+00 7.582296e-01 1.009719e+02 8.890443e+01 
3.554000e+00 7.582239e-01 1.009714e+02 8.890435e+01 
3.556000e+00 7.582184e-01 1.009711e+02 8.890427e+01 
3.558000e+00 7.582132e-01 1.009708e+02 8.890420e+01 
3.560000e+00 7.582082e-01 1.009706e+02 8.890413e+01 
3.562000e+00 7.582033e-01 1.009704e+02 8.890406e+01 
3.564000e+00 7.581985e-01 1.009702e+02 8.890400e+01 
3.566000e+00 7.581939e-01 1.009701e+02 8.890394e+01 
3.568000e+00 7.581892e-01 1.009700e+02 8.890388e+01 
3.570000e+00 7.581875e-01 1.009607e+02 8.890380e+01 
3.572000e+00 7.582083e-01 1.009362e+02 8.890396e+01 
3.574000e+00 7.582327e-01 1.009377e+02 8.890430e+01 
3.576000e+00 7.582553e-01 1.009398e+02 8.890463e+01 
3.578000e+00 7.582765e-01 1.009415e+02 8.890494e+01 
3.580000e+00 7.582777e-01 1.009635e+02 8.890511e+01 
3.582000e+00 7.582656e-01 1.009778e+02 8.890504e+01 
3.584000e+00 7.582561e-01 1.009758e+02 8.890487e+01 
3.586000e+00 7.582478e-01 1.009743e+02 8.890473e+01 
3.588000e+00 7.582406e-01 1.009732e+02 8.890460e+01 
3.590000e+00 7.582341e-01 1.009724e+02 8.890450e+01 
3.592000e+00 7.582281e-01 1.009718e+02 8.890441e+01 
3.594000e+00 7.582224e-01 1.009713e+02 8.890433e+01 
3.596000e+00 7.582171e-01 1.009710e+02 8.890425e+01 
3.598000e+00 7.582119e-01 1.009707e+02 8.890418e+01 
3.600000e+00 7.582069e-01 1.009705e+02 8.890411e+01 
3.602000e+00 7.582021e-01 1.009704e+02 8.890405e+01 
3.604000e+00 7.581973e-01 1.009702e+02 8.890398e+01 
3.606000e+00 7.581926e-01 1.009701e+02 8.890392e+01 
3.608000e+00 7.581881e-01 1.009700e+02 8.890386e+01 
3.610000e+00 7.581911e-01 1.009549e+02 8.890384e+01 
3.612000e+00 7.582149e-01 1.009363e+02 8.890405e+01 
3.614000e+00 7.582388e-01 1.009383e+02 8.890439e+01 
3.616000e+00 7.582610e-01 1.009403e+02 8.890471e+01 
3.618000e+00 7.582789e-01 1.009515e+02 8.890504e+01 
3.620000e+00 7.582751e-01 1.009734e+02 8.890514e+01 
3.622000e+00 7.582630e-01 1.009773e+02 8.890500e+01 
3.624000e+00 7.582538e-01 1.009754e+02 8.890483e+01 
3.626000e+00 7.582459e-01 1.009740e+02 8.890469e+01 
3.628000e+00 7.582389e-01 1.009729e+02 8.890457e+01 
3.630000e+00 7.582325e-01 1.009722e+02 8.890447e+01 
3.632000e+00 7.582266e-01 1.009716e+02 8.890439e+01 
3.634000e+00 7.582210e-01 1.009712e+02 8.890431e+01 
3.636000e+00 7.582157e-01 1.009709e+02 8.890423e+01 
3.638000e+00 7.582106e-01 1.009707e+02 8.890416e+01 
3.640000e+00 7.582056e-01 1.009705e+02 8.890409e+01 
3.642000e+00 7.582008e-01 1.009703e+02 8.890403e+01 
3.644000e+00 7.581961e-01 1.009702e+02 8.890397e+01 
3.646000e+00 7.581914e-01 1.009701e+02 8.890391e+01 
3.648000e+00 7.581869e-01 1.009700e+02 8.890385e+01 
3.650000e+00 7.581933e-01 1.009551e+02 8.890387e+01 
3.652000e+00 7.582213e-01 1.009368e+02 8.890414e+01 
3.654000e+00 7.582447e-01 1.009388e+02 8.890448e+01 
3.656000e+00 7.582665e-01 1.009407e+02 8.890479e+01 
3.658000e+00 7.582770e-01 1.009626e+02 8.890508e+01 
3.660000e+00 7.582709e-01 1.009784e+02 8.890511e+01 
3.662000e+00 7.582604e-01 1.009768e+02 8.890495e+01 
3.664000e+00 7.582516e-01 1.009750e+02 8.890479e+01 
3.666000e+00 7.582440e-01 1.009736e+02 8.890466e+01 
3.668000e+00 7.582372e-01 1.009727e+02 8.890455e+01 
3.670000e+00 7.582309e-01 1.009720e+02 8.890445e+01 
3.672000e+00 7.582251e-01 1.009715e+02 8.890436e+01 
3.674000e+00 7.582196e-01 1.009711e+02 8.890429e+01 
3.676000e+00 7.582143e-01 1.009708e+02 8.890421e+01 
3.678000e+00 7.582093e-01 1.009706e+02 8.890414e+01 
3.680000e+00 7.582044e-01 1.009704e+02 8.890408e+01 
3.682000e+00 7.581996e-01 1.009703e+02 8.890401e+01 
3.684000e+00 7.581948e-01 1.009701e+02 8.890395e+01 
3.686000e+00 7.581902e-01 1.009700e+02 8.890389e+01 
3.688000e+00 7.581857e-01 1.009699e+02 8.890383e+01 
3.690000e+00 7.582026e-01 1.009373e+02 8.890389e+01 
3.692000e+00 7.582276e-01 1.009373e+02 8.890423e+01 
3.694000e+00 7.582506e-01 1.009394e+02 8.890456e+01 
3.696000e+00 7.582720e-01 1.009412e+02 8.890487e+01 
3.698000e+00 7.582774e-01 1.009633e+02 8.890510e+01 
3.700000e+00 7.582679e-01 1.009782e+02 8.890507e+01 
3.702000e+00 7.582580e-01 1.009762e+02 8.890491e+01 
3.704000e+00 7.582495e-01 1.009746e+02 8.890476e+01 
3.706000e+00 7.582421e-01 1.009734e+02 8.890463e+01 
3.708000e+00 7.582354e-01 1.009725e+02 8.890452e+01 
3.710000e+00 7.582294e-01 1.009719e+02 8.890443e+01 
3.712000e+00 7.582236e-01 1.009714e+02 8.890434e+01 
3.714000e+00 7.582182e-01 1.009711e+02 8.890427e+01 
3.716000e+00 7.582130e-01 1.009708e+02 8.890419e+01 
3.718000e+00 7.582080e-01 1.009706e+02 8.890413e+01 
3.720000e+00 7.582031e-01 1.009704e+02 8.890406e+01 
3.722000e+00 7.581983e-01 1.009702e+02 8.890400e+01 
3.724000e+00 7.581936e-01 1.009701e+02 8.890394e+01 
3.726000e+00 7.581890e-01 1.009700e+02 8.890387e+01 
3.728000e+00 7.581888e-01 1.009570e+02 8.890381e+01 
3.730000e+00 7.582096e-01 1.009361e+02 8.890398e+01 
3.732000e+00 7.582338e-01 1.009378e+02 8.890432e+01 
3.734000e+00 7.582564e-01 1.009399e+02 8.890465e+01 
3.736000e+00 7.582775e-01 1.009416e+02 8.890495e+01 
3.738000e+00 7.582777e-01 1.009635e+02 8.890512e+01 
3.740000e+00 7.582652e-01 1.009777e+02 8.890503e+01 
3.742000e+00 7.582556e-01 1.009758e+02 8.890487e+01 
3.744000e+00 7.582475e-01 1.009742e+02 8.890472e+01 
3.746000e+00 7.582403e-01 1.009731e+02 8.890460e+01 
3.748000e+00 7.582338e-01 1.009723e+02 8.890449e+01 
3.750000e+00 7.582278e-01 1.009717e+02 8.890440e+01 
3.752000e+00 7.582222e-01 1.009713e+02 8.890432e+01 
3.754000e+00 7.582168e-01 1.009710e+02 8.890425e+01 
3.756000e+00 7.582117e-01 1.009707e+02 8.890418e+01 
3.758000e+00 7.582067e-01 1.009705e+02 8.890411e+01 
3.760000e+00 7.582018e-01 1.009703e+02 8.890404e+01 
3.762000e+00 7.581971e-01 1.009702e+02 8.890398e+01 
3.764000e+00 7.581924e-01 1.009701e+02 8.890392e+01 
3.766000e+00 7.581878e-01 1.009700e+02 8.890386e+01 
3.768000e+00 7.581915e-01 1.009549e+02 8.890385e+01 
3.770000e+00 7.582161e-01 1.009364e+02 8.890406e+01 
3.772000e+00 7.582399e-01 1.009384e+02 8.890441e+01 
3.774000e+00 7.582620e-01 1.009404e+02 8.890473e+01 
3.776000e+00 7.582777e-01 1.009575e+02 8.890505e+01 
3.778000e+00 7.582738e-01 1.009766e+02 8.890514e+01 
3.780000e+00 7.582625e-01 1.009772e+02 8.890499e+01 
3.782000e+00 7.582534e-01 1.009753e+02 8.890483e+01 
3.784000e+00 7.582455e-01 1.009739e+02 8.890469e+01 
3.786000e+00 7.582385e-01 1.009729e+02 8.890457e+01 
3.788000e+00 7.582322e-01 1.009722e+02 8.890447e+01 
3.790000e+00 7.582263e-01 1.009716e+02 8.890438e+01 
3.792000e+00 7.582207e-01 1.009712e+02 8.890430e+01 
3.794000e+00 7.582155e-01 1.009709e+02 8.890423e+01 
3.796000e+00 7.582104e-01 1.009707e+02 8.890416e+01 
3.798000e+00 7.582054e-01 1.009705e+02 8.890409e+01 
3.800000e+00 7.582006e-01 1.009703e+02 8.890403e+01 
3.802000e+00 7.581959e-01 1.009702e+02 8.890396e+01 
3.804000e+00 7.581912e-01 1.009701e+02 8.890390e+01 
3.806000e+00 7.581867e-01 1.009700e+02 8.890384e+01 
3.808000e+00 7.581937e-01 1.009552e+02 8.890388e+01 
3.810000e+00 7.582225e-01 1.009368e+02 8.890415e+01 
3.812000e+00 7.582458e-01 1.009389e+02 8.890449e+01 
3.814000e+00 7.582676e-01 1.009408e+02 8.890481e+01 
3.816000e+00 7.582771e-01 1.009628e+02 8.890508e+01 
3.818000e+00 7.582704e-01 1.009784e+02 8.890510e+01 
3.820000e+00 7.582600e-01 1.009767e+02 8.890495e+01 
3.822000e+00 7.582513e-01 1.009749e+02 8.890479e+01 
3.824000e+00 7.582437e-01 1.009736e+02 8.890465e+01 
3.826000e+00 7.582368e-01 1.009727e+02 8.890454e+01 
3.828000e+00 7.582306e-01 1.009720e+02 8.890445e+01 
3.830000e+00 7.582248e-01 1.009715e+02 8.890436e+01 
3.832000e+00 7.582193e-01 1.009711e+02 8.890428e+01 
3.834000e+00 7.582141e-01 1.009708e+02 8.890421e+01 
3.836000e+00 7.582091e-01 1.009706e+02 8.890414e+01 
3.838000e+00 7.582041e-01 1.009704e+02 8.890407e+01 
3.840000e+00 7.581993e-01 1.009703e+02 8.890401e+01 
3.842000e+00 7.581947e-01 1.009701e+02 8.890395e+01 
3.844000e+00 7.581900e-01 1.009700e+02 8.890389e+01 
3.846000e+00 7.581855e-01 1.009699e+02 8.890383e+01 
3.848000e+00 7.582039e-01 1.009368e+02 8.890391e+01 
3.850000e+00 7.582287e-01 1.009374e+02 8.890424e+01 
3.852000e+00 7.582516e-01 1.009395e+02 8.890458e+01 
3.854000e+00 7.582730e-01 1.009412e+02 8.890489e+01 
3.856000e+00 7.582774e-01 1.009634e+02 8.890510e+01 
3.858000e+00 7.582674e-01 1.009781e+02 8.890506e+01 
3.860000e+00 7.582576e-01 1.009762e+02 8.890490e+01 
3.862000e+00 7.582492e-01 1.009745e+02 8.890475e+01 
3.864000e+00 7.582418e-01 1.009733e+02 8.890462e+01 
3.866000e+00 7.582352e-01 1.009725e+02 8.890452e+01 
3.868000e+00 7.582291e-01 1.009719e+02 8.890442e+01 
3.870000e+00 7.582234e-01 1.009714e+02 8.890434e+01 
3.872000e+00 7.582180e-01 1.009710e+02 8.890426e+01 
3.874000e+00 7.582128e-01 1.009708e+02 8.890419e+01 
3.876000e+00 7.582078e-01 1.009706e+02 8.890412e+01 
3.878000e+00 7.582029e-01 1.009704e+02 8.890406e+01 
3.880000e+00 7.581981e-01 1.009702e+02 8.890399e+01 
3.882000e+00 7.581934e-01 1.009701e+02 8.890393e+01 
3.884000e+00 7.581889e-01 1.009700e+02 8.890387e+01 
3.886000e+00 7.581894e-01 1.009559e+02 8.890381e+01 
3.888000e+00 7.582106e-01 1.009362e+02 8.890399e+01 
3.890000e+00 7.582348e-01 1.009379e+02 8.890433e+01 
3.892000e+00 7.582573e-01 1.009400e+02 8.890466e+01 
3.894000e+00 7.582783e-01 1.009416e+02 8.890496e+01 
3.896000e+00 7.582778e-01 1.009635e+02 8.890512e+01 
3.898000e+00 7.582647e-01 1.009776e+02 8.890502e+01 
3.900000e+00 7.582553e-01 1.009757e+02 8.890486e+01 
3.902000e+00 7.582472e-01 1.009742e+02 8.890472e+01 
3.904000e+00 7.582400e-01 1.009731e+02 8.890459e+01 
3.906000e+00 7.582335e-01 1.009723e+02 8.890449e+01 
3.908000e+00 7.582276e-01 1.009717e+02 8.890440e+01 
3.910000e+00 7.582220e-01 1.009713e+02 8.890432e+01 
3.912000e+00 7.582166e-01 1.009710e+02 8.890424e+01 
3.914000e+00 7.582115e-01 1.009707e+02 8.890417e+01 
3.916000e+00 7.582065e-01 1.009705e+02 8.890411e+01 
3.918000e+00 7.582016e-01 1.009703e+02 8.890404e+01 
3.920000e+00 7.581969e-01 1.009702e+02 8.890398e+01 
3.922000e+00 7.581922e-01 1.009701e+02 8.890392e+01 
3.924000e+00 7.581876e-01 1.009700e+02 8.890386e+01 
3.926000e+00 7.581919e-01 1.009549e+02 8.890385e+01 
3.928000e+00 7.582171e-01 1.009364e+02 8.890408e+01 
3.930000e+00 7.582408e-01 1.009385e+02 8.890442e+01 
3.932000e+00 7.582629e-01 1.009404e+02 8.890474e+01 
3.934000e+00 7.582773e-01 1.009598e+02 8.890506e+01 
3.936000e+00 7.582731e-01 1.009776e+02 8.890513e+01 
3.938000e+00 7.582621e-01 1.009771e+02 8.890498e+01 
3.940000e+00 7.582531e-01 1.009752e+02 8.890482e+01 
3.942000e+00 7.582452e-01 1.009738e+02 8.890468e+01 
3.944000e+00 7.582383e-01 1.009728e+02 8.890457e+01 
3.946000e+00 7.582320e-01 1.009721e+02 8.890447e+01 
3.948000e+00 7.582261e-01 1.009716e+02 8.890438e+01 
3.950000e+00 7.582205e-01 1.009712e+02 8.890430e+01 
3.952000e+00 7.582153e-01 1.009709e+02 8.890422e+01 
3.954000e+00 7.582102e-01 1.009706e+02 8.890416e+01 
3.956000e+00 7.582052e-01 1.009705e+02 8.890409e+01 
3.958000e+00 7.582004e-01 1.009703e+02 8.890402e+01 
3.960000e+00 7.581957e-01 1.009702e+02 8.890396e+01 
3.962000e+00 7.581911e-01 1.009701e+02 8.890390e+01 
3.964000e+00 7.581865e-01 1.009700e+02 8.890384e+01 
3.966000e+00 7.581948e-01 1.009525e+02 8.890387e+01 
3.968000e+00 7.582235e-01 1.009369e+02 8.890417e+01 
3.970000e+00 7.582467e-01 1.009390e+02 8.890451e+01 
3.972000e+00 7.582684e-01 1.009409e+02 8.890482e+01 
3.974000e+00 7.582772e-01 1.009630e+02 8.890508e+01 
3.976000e+00 7.582699e-01 1.009784e+02 8.890509e+01 
3.978000e+00 7.582596e-01 1.009766e+02 8.890494e+01 
3.980000e+00 7.582509e-01 1.009748e+02 8.890478e+01 
3.982000e+00 7.582434e-01 1.009736e+02 8.890465e+01 
3.984000e+00 7.582366e-01 1.009726e+02 8.890454e+01 
3.986000e+00 7.582304e-01 1.009720e+02 8.890444e+01 
3.988000e+00 7.582246e-01 1.009715e+02 8.890436e+01 
3.990000e+00 7.582191e-01 1.009711e+02 8.890428e+01 
3.992000e+00 7.582139e-01 1.009708e+02 8.890421e+01 
3.994000e+00 7.582089e-01 1.009706e+02 8.890414e+01 
3.996000e+00 7.582039e-01 1.009704e+02 8.890407e+01 
3.998000e+00 7.581992e-01 1.009703e+02 8.890401e+01 
4.000000e+00 7.581945e-01 1.009701e+02 8.890395e+01 
4.002000e+00 7.581898e-01 1.009700e+02 8.890389e+01 
4.004000e+00 7.581853e-01 1.009699e+02 8.890383e+01 
4.006000e+00 7.582050e-01 1.009365e+02 8.890392e+01 
4.008000e+00 7.582297e-01 1.009375e+02 8.890426e+01 
4.010000e+00 7.582525e-01 1.009395e+02 8.890459e+01 
4.012000e+00 7.582738e-01 1.009413e+02 8.890490e+01 
4.014000e+00 7.582775e-01 1.009634e+02 8.890511e+01 
4.016000e+00 7.582671e-01 1.009781e+02 8.890506e+01 
4.018000e+00 7.582572e-01 1.009761e+02 8.890490e+01 
4.020000e+00 7.582489e-01 1.009745e+02 8.890474e+01 
4.022000e+00 7.582416e-01 1.009733e+02 8.890462e+01 
4.024000e+00 7.582349e-01 1.009724e+02 8.890451e+01 
4.026000e+00 7.582288e-01 1.009718e+02 8.890442e+01 
4.028000e+00 7.582232e-01 1.009714e+02 8.890434e+01 
4.030000e+00 7.582178e-01 1.009710e+02 8.890426e+01 
4.032000e+00 7.582126e-01 1.009708e+02 8.890419e+01 
4.034000e+00 7.582076e-01 1.009705e+02 8.890412e+01 
4.036000e+00 7.582027e-01 1.009704e+02 8.890406e+01 
4.038000e+00 7.581979e-01 1.009702e+02 8.890399e+01 
4.040000e+00 7.581933e-01 1.009701e+02 8.890393e+01 
4.042000e+00 7.581887e-01 1.009700e+02 8.890387e+01 
4.044000e+00 7.581899e-01 1.009554e+02 8.890382e+01 
4.046000e+00 7.582117e-01 1.009362e+02 8.890401e+01 
4.048000e+00 7.582358e-01 1.009380e+02 8.890435e+01 
4.050000e+00 7.582582e-01 1.009400e+02 8.890467e+01 
4.052000e+00 7.582792e-01 1.009417e+02 8.890497e+01 
4.054000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
4.056000e+00 7.582643e-01 1.009776e+02 8.890502e+01 
4.058000e+00 7.582549e-01 1.009756e+02 8.890485e+01 
4.060000e+00 7.582469e-01 1.009741e+02 8.890471e+01 
4.062000e+00 7.582397e-01 1.009730e+02 8.890459e+01 
4.064000e+00 7.582333e-01 1.009723e+02 8.890449e+01 
4.066000e+00 7.582273e-01 1.009717e+02 8.890440e+01 
4.068000e+00 7.582217e-01 1.009713e+02 8.890432e+01 
4.070000e+00 7.582164e-01 1.009710e+02 8.890424e+01 
4.072000e+00 7.582113e-01 1.009707e+02 8.890417e+01 
4.074000e+00 7.582063e-01 1.009705e+02 8.890410e+01 
4.076000e+00 7.582015e-01 1.009703e+02 8.890404e+01 
4.078000e+00 7.581967e-01 1.009702e+02 8.890398e+01 
4.080000e+00 7.581921e-01 1.009701e+02 8.890391e+01 
4.082000e+00 7.581875e-01 1.009700e+02 8.890385e+01 
4.084000e+00 7.581922e-01 1.009550e+02 8.890386e+01 
4.086000e+00 7.582181e-01 1.009365e+02 8.890409e+01 
4.088000e+00 7.582418e-01 1.009386e+02 8.890443e+01 
4.090000e+00 7.582638e-01 1.009405e+02 8.890475e+01 
4.092000e+00 7.582771e-01 1.009610e+02 8.890506e+01 
4.094000e+00 7.582725e-01 1.009780e+02 8.890513e+01 
4.096000e+00 7.582617e-01 1.009770e+02 8.890497e+01 
4.098000e+00 7.582527e-01 1.009752e+02 8.890481e+01 
4.100000e+00 7.582450e-01 1.009738e+02 8.890468e+01 
4.102000e+00 7.582380e-01 1.009728e+02 8.890456e+01 
4.104000e+00 7.582317e-01 1.009721e+02 8.890446e+01 
4.106000e+00 7.582259e-01 1.009716e+02 8.890437e+01 
4.108000e+00 7.582203e-01 1.009712e+02 8.890430e+01 
4.110000e+00 7.582150e-01 1.009709e+02 8.890422e+01 
4.112000e+00 7.582100e-01 1.009706e+02 8.890415e+01 
4.114000e+00 7.582050e-01 1.009704e+02 8.890409e+01 
4.116000e+00 7.582002e-01 1.009703e+02 8.890402e+01 
4.118000e+00 7.581955e-01 1.009702e+02 8.890396e+01 
4.120000e+00 7.581909e-01 1.009701e+02 8.890390e+01 
4.122000e+00 7.581863e-01 1.009700e+02 8.890384e+01 
4.124000e+00 7.581977e-01 1.009444e+02 8.890386e+01 
4.126000e+00 7.582245e-01 1.009370e+02 8.890418e+01 
4.128000e+00 7.582476e-01 1.009391e+02 8.890452e+01 
4.130000e+00 7.582693e-01 1.009410e+02 8.890483e+01 
4.132000e+00 7.582772e-01 1.009631e+02 8.890509e+01 
4.134000e+00 7.582694e-01 1.009784e+02 8.890509e+01 
4.136000e+00 7.582593e-01 1.009765e+02 8.890493e+01 
4.138000e+00 7.582506e-01 1.009748e+02 8.890478e+01 
4.140000e+00 7.582431e-01 1.009735e+02 8.890464e+01 
4.142000e+00 7.582364e-01 1.009726e+02 8.890453e+01 
4.144000e+00 7.582302e-01 1.009719e+02 8.890444e+01 
4.146000e+00 7.582244e-01 1.009715e+02 8.890435e+01 
4.148000e+00 7.582189e-01 1.009711e+02 8.890428e+01 
4.150000e+00 7.582137e-01 1.009708e+02 8.890420e+01 
4.152000e+00 7.582087e-01 1.009706e+02 8.890413e+01 
4.154000e+00 7.582038e-01 1.009704e+02 8.890407e+01 
4.156000e+00 7.581990e-01 1.009703e+02 8.890401e+01 
4.158000e+00 7.581943e-01 1.009701e+02 8.890394e+01 
4.160000e+00 7.581897e-01 1.009700e+02 8.890388e+01 
4.162000e+00 7.581851e-01 1.009699e+02 8.890382e+01 
4.164000e+00 7.582061e-01 1.009363e+02 8.890393e+01 
4.166000e+00 7.582307e-01 1.009375e+02 8.890427e+01 
4.168000e+00 7.582534e-01 1.009396e+02 8.890460e+01 
4.170000e+00 7.582747e-01 1.009414e+02 8.890491e+01 
4.172000e+00 7.582776e-01 1.009635e+02 8.890511e+01 
4.174000e+00 7.582666e-01 1.009780e+02 8.890505e+01 
4.176000e+00 7.582569e-01 1.009760e+02 8.890489e+01 
4.178000e+00 7.582486e-01 1.009744e+02 8.890474e+01 
4.180000e+00 7.582413e-01 1.009732e+02 8.890461e+01 
4.182000e+00 7.582347e-01 1.009724e+02 8.890451e+01 
4.184000e+00 7.582286e-01 1.009718e+02 8.890442e+01 
4.186000e+00 7.582229e-01 1.009714e+02 8.890433e+01 
4.188000e+00 7.582176e-01 1.009710e+02 8.890426e+01 
4.190000e+00 7.582124e-01 1.009708e+02 8.890419e+01 
4.192000e+00 7.582074e-01 1.009705e+02 8.890412e+01 
4.194000e+00 7.582025e-01 1.009704e+02 8.890405e+01 
4.196000e+00 7.581978e-01 1.009702e+02 8.890399e+01 
4.198000e+00 7.581931e-01 1.009701e+02 8.890393e+01 
4.200000e+00 7.581885e-01 1.009700e+02 8.890387e+01 
4.202000e+00 7.581903e-01 1.009552e+02 8.890383e+01 
4.204000e+00 7.582127e-01 1.009362e+02 8.890402e+01 
4.206000e+00 7.582367e-01 1.009381e+02 8.890436e+01 
4.208000e+00 7.582591e-01 1.009401e+02 8.890469e+01 
4.210000e+00 7.582800e-01 1.009418e+02 8.890498e+01 
4.212000e+00 7.582780e-01 1.009636e+02 8.890513e+01 
4.214000e+00 7.582639e-01 1.009775e+02 8.890501e+01 
4.216000e+00 7.582546e-01 1.009755e+02 8.890485e+01 
4.218000e+00 7.582466e-01 1.009741e+02 8.890470e+01 
4.220000e+00 7.582395e-01 1.009730e+02 8.890458e+01 
4.222000e+00 7.582331e-01 1.009722e+02 8.890448e+01 
4.224000e+00 7.582271e-01 1.009717e+02 8.890439e+01 
4.226000e+00 7.582215e-01 1.009713e+02 8.890431e+01 
4.228000e+00 7.582162e-01 1.009709e+02 8.890424e+01 
4.230000e+00 7.582111e-01 1.009707e+02 8.890417e+01 
4.232000e+00 7.582061e-01 1.009705e+02 8.890410e+01 
4.234000e+00 7.582013e-01 1.009703e+02 8.890404e+01 
4.236000e+00 7.581965e-01 1.009702e+02 8.890397e+01 
4.238000e+00 7.581919e-01 1.009701e+02 8.890391e+01 
4.240000e+00 7.581873e-01 1.009700e+02 8.890385e+01 
4.242000e+00 7.581926e-01 1.009550e+02 8.890386e+01 
4.244000e+00 7.582191e-01 1.009366e+02 8.890411e+01 
4.246000e+00 7.582427e-01 1.009386e+02 8.890445e+01 
4.248000e+00 7.582646e-01 1.009406e+02 8.890477e+01 
4.250000e+00 7.582771e-01 1.009617e+02 8.890507e+01 
4.252000e+00 7.582720e-01 1.009782e+02 8.890512e+01 
4.254000e+00 7.582613e-01 1.009769e+02 8.890497e+01 
4.256000e+00 7.582524e-01 1.009751e+02 8.890481e+01 
4.258000e+00 7.582447e-01 1.009737e+02 8.890467e+01 
4.260000e+00 7.582378e-01 1.009728e+02 8.890456e+01 
4.262000e+00 7.582315e-01 1.009721e+02 8.890446e+01 
4.264000e+00 7.582256e-01 1.009716e+02 8.890437e+01 
4.266000e+00 7.582201e-01 1.009712e+02 8.890429e+01 
4.268000e+00 7.582149e-01 1.009709e+02 8.890422e+01 
4.270000e+00 7.582098e-01 1.009706e+02 8.890415e+01 
4.272000e+00 7.582048e-01 1.009704e+02 8.890408e+01 
4.274000e+00 7.582000e-01 1.009703e+02 8.890402e+01 
4.276000e+00 7.581953e-01 1.009702e+02 8.890396e+01 
4.278000e+00 7.581907e-01 1.009700e+02 8.890390e+01 
4.280000e+00 7.581861e-01 1.009700e+02 8.890384e+01 
4.282000e+00 7.581997e-01 1.009404e+02 8.890387e+01 
4.284000e+00 7.582254e-01 1.009371e+02 8.890419e+01 
4.286000e+00 7.582486e-01 1.009392e+02 8.890453e+01 
4.288000e+00 7.582701e-01 1.009410e+02 8.890484e+01 
4.290000e+00 7.582773e-01 1.009632e+02 8.890509e+01 
4.292000e+00 7.582690e-01 1.009784e+02 8.890508e+01 
4.294000e+00 7.582589e-01 1.009764e+02 8.890493e+01 
4.296000e+00 7.582503e-01 1.009747e+02 8.890477e+01 
4.298000e+00 7.582428e-01 1.009735e+02 8.890464e+01 
4.300000e+00 7.582361e-01 1.009726e+02 8.890453e+01 
4.302000e+00 7.582299e-01 1.009719e+02 8.890443e+01 
4.304000e+00 7.582242e-01 1.009714e+02 8.890435e+01 
4.306000e+00 7.582187e-01 1.009711e+02 8.890427e+01 
4.308000e+00 7.582135e-01 1.009708e+02 8.890420e+01 
4.310000e+00 7.582085e-01 1.009706e+02 8.890413e+01 
4.312000e+00 7.582036e-01 1.009704e+02 8.890407e+01 
4.314000e+00 7.581988e-01 1.009702e+02 8.890400e+01 
4.316000e+00 7.581941e-01 1.009701e+02 8.890394e+01 
4.318000e+00 7.581895e-01 1.009700e+02 8.890388e+01 
4.320000e+00 7.581849e-01 1.009699e+02 8.890382e+01 
4.322000e+00 7.582072e-01 1.009362e+02 8.890395e+01 
4.324000e+00 7.582316e-01 1.009376e+02 8.890428e+01 
4.326000e+00 7.582543e-01 1.009397e+02 8.890462e+01 
4.328000e+00 7.582756e-01 1.009414e+02 8.890492e+01 
4.330000e+00 7.582777e-01 1.009635e+02 8.890511e+01 
4.332000e+00 7.582662e-01 1.009779e+02 8.890504e+01 
4.334000e+00 7.582565e-01 1.009759e+02 8.890488e+01 
4.336000e+00 7.582483e-01 1.009743e+02 8.890473e+01 
4.338000e+00 7.582410e-01 1.009732e+02 8.890461e+01 
4.340000e+00 7.582345e-01 1.009724e+02 8.890450e+01 
4.342000e+00 7.582284e-01 1.009718e+02 8.890441e+01 
4.344000e+00 7.582227e-01 1.009713e+02 8.890433e+01 
4.346000e+00 7.582174e-01 1.009710e+02 8.890425e+01 
4.348000e+00 7.582122e-01 1.009707e+02 8.890418e+01 
4.350000e+00 7.582072e-01 1.009705e+02 8.890412e+01 
4.352000e+00 7.582023e-01 1.009704e+02 8.890405e+01 
4.354000e+00 7.581976e-01 1.009702e+02 8.890399e+01 
4.356000e+00 7.581929e-01 1.009701e+02 8.890393e+01 
4.358000e+00 7.581883e-01 1.009700e+02 8.890386e+01 
4.360000e+00 7.581907e-01 1.009550e+02 8.890383e+01 
4.362000e+00 7.582137e-01 1.009363e+02 8.890403e+01 
4.364000e+00 7.582377e-01 1.009382e+02 8.890437e+01 
4.366000e+00 7.582600e-01 1.009402e+02 8.890470e+01 
4.368000e+00 7.582809e-01 1.009418e+02 8.890500e+01 
4.370000e+00 7.582781e-01 1.009636e+02 8.890513e+01 
4.372000e+00 7.582635e-01 1.009774e+02 8.890500e+01 
4.374000e+00 7.582543e-01 1.009755e+02 8.890484e+01 
4.376000e+00 7.582463e-01 1.009740e+02 8.890470e+01 
4.378000e+00 7.582392e-01 1.009730e+02 8.890458e+01 
4.380000e+00 7.582328e-01 1.009722e+02 8.890448e+01 
4.382000e+00 7.582269e-01 1.009717e+02 8.890439e+01 
4.384000e+00 7.582213e-01 1.009712e+02 8.890431e+01 
4.386000e+00 7.582160e-01 1.009709e+02 8.890423e+01 
4.388000e+00 7.582109e-01 1.009707e+02 8.890416e+01 
4.390000e+00 7.582059e-01 1.009705e+02 8.890410e+01 
4.392000e+00 7.582011e-01 1.009703e+02 8.890403e+01 
4.394000e+00 7.581964e-01 1.009702e+02 8.890397e+01 
4.396000e+00 7.581917e-01 1.009701e+02 8.890391e+01 
4.398000e+00 7.581871e-01 1.009700e+02 8.890385e+01 
4.400000e+00 7.581929e-01 1.009551e+02 8.890387e+01 
4.402000e+00 7.582201e-01 1.009367e+02 8.890412e+01 
4.404000e+00 7.582436e-01 1.009387e+02 8.890446e+01 
4.406000e+00 7.582655e-01 1.009406e+02 8.890478e+01 
4.408000e+00 7.582771e-01 1.009622e+02 8.890507e+01 
4.410000e+00 7.582715e-01 1.009784e+02 8.890511e+01 
4.412000e+00 7.582610e-01 1.009769e+02 8.890496e+01 
4.414000e+00 7.582521e-01 1.009750e+02 8.890480e+01 
4.416000e+00 7.582444e-01 1.009737e+02 8.890467e+01 
4.418000e+00 7.582375e-01 1.009727e+02 8.890455e+01 
4.420000e+00 7.582312e-01 1.009721e+02 8.890445e+01 
4.422000e+00 7.582254e-01 1.009715e+02 8.890437e+01 
4.424000e+00 7.582199e-01 1.009712e+02 8.890429e+01 
4.426000e+00 7.582146e-01 1.009709e+02 8.890422e+01 
4.428000e+00 7.582096e-01 1.009706e+02 8.890415e+01 
4.430000e+00 7.582047e-01 1.009704e+02 8.890408e+01 
4.432000e+00 7.581998e-01 1.009703e+02 8.890402e+01 
4.434000e+00 7.581951e-01 1.009702e+02 8.890395e+01 
4.436000e+00 7.581905e-01 1.009700e+02 8.890389e+01 
4.438000e+00 7.581859e-01 1.009700e+02 8.890383e+01 
4.440000e+00 7.582012e-01 1.009384e+02 8.890388e+01 
4.442000e+00 7.582265e-01 1.009372e+02 8.890421e+01 
4.444000e+00 7.582495e-01 1.009393e+02 8.890455e+01 
4.446000e+00 7.582710e-01 1.009411e+02 8.890486e+01 
4.448000e+00 7.582773e-01 1.009633e+02 8.890509e+01 
4.450000e+00 7.582685e-01 1.009783e+02 8.890508e+01 
4.452000e+00 7.582585e-01 1.009763e+02 8.890492e+01 
4.454000e+00 7.582500e-01 1.009746e+02 8.890476e+01 
4.456000e+00 7.582425e-01 1.009734e+02 8.890463e+01 
4.458000e+00 7.582358e-01 1.009725e+02 8.890453e+01 
4.460000e+00 7.582297e-01 1.009719e+02 8.890443e+01 
4.462000e+00 7.582239e-01 1.009714e+02 8.890435e+01 
4.464000e+00 7.582185e-01 1.009711e+02 8.890427e+01 
4.466000e+00 7.582133e-01 1.009708e+02 8.890420e+01 
4.468000e+00 7.582083e-01 1.009706e+02 8.890413e+01 
4.470000e+00 7.582034e-01 1.009704e+02 8.890406e+01 
4.472000e+00 7.581986e-01 1.009702e+02 8.890400e+01 
4.474000e+00 7.581939e-01 1.009701e+02 8.890394e+01 
4.476000e+00 7.581893e-01 1.009700e+02 8.890388e+01 
4.478000e+00 7.581873e-01 1.009614e+02 8.890380e+01 
4.480000e+00 7.582083e-01 1.009362e+02 8.890396e+01 
4.482000e+00 7.582326e-01 1.009377e+02 8.890430e+01 
4.484000e+00 7.582553e-01 1.009398e+02 8.890463e+01 
4.486000e+00 7.582764e-01 1.009415e+02 8.890493e+01 
4.488000e+00 7.582777e-01 1.009635e+02 8.890511e+01 
4.490000e+00 7.582657e-01 1.009778e+02 8.890504e+01 
4.492000e+00 7.582562e-01 1.009758e+02 8.890488e+01 
4.494000e+00 7.582479e-01 1.009743e+02 8.890473e+01 
4.496000e+00 7.582407e-01 1.009732e+02 8.890460e+01 
4.498000e+00 7.582342e-01 1.009724e+02 8.890450e+01 
4.500000e+00 7.582281e-01 1.009718e+02 8.890441e+01 
4.502000e+00 7.582225e-01 1.009713e+02 8.890433e+01 
4.504000e+00 7.582171e-01 1.009710e+02 8.890425e+01 
4.506000e+00 7.582120e-01 1.009707e+02 8.890418e+01 
4.508000e+00 7.582070e-01 1.009705e+02 8.890411e+01 
4.510000e+00 7.582021e-01 1.009704e+02 8.890405e+01 
4.512000e+00 7.581974e-01 1.009702e+02 8.890398e+01 
4.514000e+00 7.581927e-01 1.009701e+02 8.890392e+01 
4.516000e+00 7.581881e-01 1.009700e+02 8.890386e+01 
4.518000e+00 7.581911e-01 1.009550e+02 8.890384e+01 
4.520000e+00 7.582148e-01 1.009363e+02 8.890405e+01 
4.522000e+00 7.582387e-01 1.009383e+02 8.890439e+01 
4.524000e+00 7.582609e-01 1.009403e+02 8.890471e+01 
4.526000e+00 7.582792e-01 1.009505e+02 8.890504e+01 
4.528000e+00 7.582753e-01 1.009728e+02 8.890514e+01 
4.530000e+00 7.582631e-01 1.009773e+02 8.890500e+01 
4.532000e+00 7.582539e-01 1.009754e+02 8.890483e+01 
4.534000e+00 7.582460e-01 1.009740e+02 8.890469e+01 
4.536000e+00 7.582389e-01 1.009729e+02 8.890458e+01 
4.538000e+00 7.582326e-01 1.009722e+02 8.890447e+01 
4.540000e+00 7.582266e-01 1.009716e+02 8.890439e+01 
4.542000e+00 7.582211e-01 1.009712e+02 8.890431e+01 
4.544000e+00 7.582158e-01 1.009709e+02 8.890423e+01 
4.546000e+00 7.582107e-01 1.009707e+02 8.890416e+01 
4.548000e+00 7.582057e-01 1.009705e+02 8.890410e+01 
4.550000e+00 7.582009e-01 1.009703e+02 8.890403e+01 
4.552000e+00 7.581961e-01 1.009702e+02 8.890397e+01 
4.554000e+00 7.581915e-01 1.009701e+02 8.890391e+01 
4.556000e+00 7.581869e-01 1.009700e+02 8.890385e+01 
4.558000e+00 7.581933e-01 1.009551e+02 8.890387e+01 
4.560000e+00 7.582212e-01 1.009367e+02 8.890413e+01 
4.562000e+00 7.582447e-01 1.009388e+02 8.890448e+01 
4.564000e+00 7.582665e-01 1.009407e+02 8.890479e+01 
4.566000e+00 7.582771e-01 1.009625e+02 8.890508e+01 
4.568000e+00 7.582710e-01 1.009784e+02 8.890511e+01 
4.570000e+00 7.582605e-01 1.009768e+02 8.890495e+01 
4.572000e+00 7.582517e-01 1.009750e+02 8.890480e+01 
4.574000e+00 7.582441e-01 1.009737e+02 8.890466e+01 
4.576000e+00 7.582372e-01 1.009727e+02 8.890455e+01 
4.578000e+00 7.582310e-01 1.009720e+02 8.890445e+01 
4.580000e+00 7.582252e-01 1.009715e+02 8.890436e+01 
4.582000e+00 7.582197e-01 1.009711e+02 8.890429e+01 
4.584000e+00 7.582144e-01 1.009708e+02 8.890421e+01 
4.586000e+00 7.582094e-01 1.009706e+02 8.890414e+01 
4.588000e+00 7.582044e-01 1.009704e+02 8.890408e+01 
4.590000e+00 7.581996e-01 1.009703e+02 8.890401e+01 
4.592000e+00 7.581949e-01 1.009701e+02 8.890395e+01 
4.594000e+00 7.581903e-01 1.009700e+02 8.890389e+01 
4.596000e+00 7.581857e-01 1.009699e+02 8.890383e+01 
4.598000e+00 7.582026e-01 1.009374e+02 8.890389e+01 
4.600000e+00 7.582275e-01 1.009373e+02 8.890422e+01 
4.602000e+00 7.582505e-01 1.009394e+02 8.890456e+01 
4.604000e+00 7.582720e-01 1.009412e+02 8.890487e+01 
4.606000e+00 7.582774e-01 1.009633e+02 8.890510e+01 
4.608000e+00 7.582680e-01 1.009782e+02 8.890507e+01 
4.610000e+00 7.582581e-01 1.009762e+02 8.890491e+01 
4.612000e+00 7.582496e-01 1.009746e+02 8.890476e+01 
4.614000e+00 7.582422e-01 1.009734e+02 8.890463e+01 
4.616000e+00 7.582355e-01 1.009725e+02 8.890452e+01 
4.618000e+00 7.582294e-01 1.009719e+02 8.890443e+01 
4.620000e+00 7.582237e-01 1.009714e+02 8.890434e+01 
4.622000e+00 7.582183e-01 1.009711e+02 8.890427e+01 
4.624000e+00 7.582131e-01 1.009708e+02 8.890419e+01 
4.626000e+00 7.582080e-01 1.009706e+02 8.890413e+01 
4.628000e+00 7.582032e-01 1.009704e+02 8.890406e+01 
4.630000e+00 7.581984e-01 1.009702e+02 8.890400e+01 
4.632000e+00 7.581937e-01 1.009701e+02 8.890394e+01 
4.634000e+00 7.581891e-01 1.009700e+02 8.890388e+01 
4.636000e+00 7.581887e-01 1.009572e+02 8.890381e+01 
4.638000e+00 7.582094e-01 1.009361e+02 8.890398e+01 
4.640000e+00 7.582337e-01 1.009378e+02 8.890431e+01 
4.642000e+00 7.582563e-01 1.009399e+02 8.890465e+01 
4.644000e+00 7.582774e-01 1.009416e+02 8.890495e+01 
4.646000e+00 7.582778e-01 1.009635e+02 8.890512e+01 
4.648000e+00 7.582653e-01 1.009777e+02 8.890503e+01 
4.650000e+00 7.582557e-01 1.009758e+02 8.890487e+01 
4.652000e+00 7.582476e-01 1.009742e+02 8.890472e+01 
4.654000e+00 7.582404e-01 1.009731e+02 8.890460e+01 
4.656000e+00 7.582339e-01 1.009723e+02 8.890450e+01 
4.658000e+00 7.582279e-01 1.009717e+02 8.890440e+01 
4.660000e+00 7.582223e-01 1.009713e+02 8.890432e+01 
4.662000e+00 7.582169e-01 1.009710e+02 8.890425e+01 
4.664000e+00 7.582118e-01 1.009707e+02 8.890418e+01 
4.666000e+00 7.582068e-01 1.009705e+02 8.890411e+01 
4.668000e+00 7.582019e-01 1.009703e+02 8.890404e+01 
4.670000e+00 7.581972e-01 1.009702e+02 8.890398e+01 
4.672000e+00 7.581925e-01 1.009701e+02 8.890392e+01 
4.674000e+00 7.581879e-01 1.009700e+02 8.890386e+01 
4.676000e+00 7.581915e-01 1.009549e+02 8.890385e+01 
4.678000e+00 7.582160e-01 1.009364e+02 8.890406e+01 
4.680000e+00 7.582398e-01 1.009384e+02 8.890440e+01 
4.682000e+00 7.582619e-01 1.009403e+02 8.890473e+01 
4.684000e+00 7.582778e-01 1.009571e+02 8.890505e+01 
4.686000e+00 7.582739e-01 1.009764e+02 8.890514e+01 
4.688000e+00 7.582626e-01 1.009772e+02 8.890499e+01 
4.690000e+00 7.582535e-01 1.009753e+02 8.890483e+01 
4.692000e+00 7.582456e-01 1.009739e+02 8.890469e+01 
4.694000e+00 7.582387e-01 1.009729e+02 8.890457e+01 
4.696000e+00 7.582323e-01 1.009722e+02 8.890447e+01 
4.698000e+00 7.582264e-01 1.009716e+02 8.890438e+01 
4.700000e+00 7.582208e-01 1.009712e+02 8.890430e+01 
4.702000e+00 7.582155e-01 1.009709e+02 8.890423e+01 
4.704000e+00 7.582104e-01 1.009707e+02 8.890416e+01 
4.706000e+00 7.582055e-01 1.009705e+02 8.890409e+01 
4.708000e+00 7.582007e-01 1.009703e+02 8.890403e+01 
4.710000e+00 7.581959e-01 1.009702e+02 8.890397e+01 
4.712000e+00 7.581913e-01 1.009701e+02 8.890390e+01 
4.714000e+00 7.581867e-01 1.009700e+02 8.890384e+01 
4.716000e+00 7.581937e-01 1.009552e+02 8.890388e+01 
4.718000e+00 7.582224e-01 1.009368e+02 8.890415e+01 
4.720000e+00 7.582457e-01 1.009389e+02 8.890449e+01 
4.722000e+00 7.582675e-01 1.009408e+02 8.890481e+01 
4.724000e+00 7.582771e-01 1.009628e+02 8.890508e+01 
4.726000e+00 7.582705e-01 1.009784e+02 8.890510e+01 
4.728000e+00 7.582601e-01 1.009767e+02 8.890495e+01 
4.730000e+00 7.582513e-01 1.009749e+02 8.890479e+01 
4.732000e+00 7.582437e-01 1.009736e+02 8.890466e+01 
4.734000e+00 7.582369e-01 1.009727e+02 8.890454e+01 
4.736000e+00 7.582307e-01 1.009720e+02 8.890445e+01 
4.738000e+00 7.582249e-01 1.009715e+02 8.890436e+01 
4.740000e+00 7.582194e-01 1.009711e+02 8.890428e+01 
4.742000e+00 7.582142e-01 1.009708e+02 8.890421e+01 
4.744000e+00 7.582091e-01 1.009706e+02 8.890414e+01 
4.746000e+00 7.582042e-01 1.009704e+02 8.890408e+01 
4.748000e+00 7.581994e-01 1.009703e+02 8.890401e+01 
4.750000e+00 7.581947e-01 1.009701e+02 8.890395e+01 
4.752000e+00 7.581901e-01 1.009700e+02 8.890389e+01 
4.754000e+00 7.581855e-01 1.009699e+02 8.890383e+01 
4.756000e+00 7.582039e-01 1.009368e+02 8.890391e+01 
4.758000e+00 7.582287e-01 1.009374e+02 8.890424e+01 
4.760000e+00 7.582516e-01 1.009394e+02 8.890458e+01 
4.762000e+00 7.582730e-01 1.009412e+02 8.890488e+01 
4.764000e+00 7.582775e-01 1.009634e+02 8.890510e+01 
4.766000e+00 7.582676e-01 1.009781e+02 8.890506e+01 
4.768000e+00 7.582577e-01 1.009762e+02 8.890490e+01 
4.770000e+00 7.582492e-01 1.009745e+02 8.890475e+01 
4.772000e+00 7.582419e-01 1.009733e+02 8.890462e+01 
4.774000e+00 7.582353e-01 1.009725e+02 8.890452e+01 
4.776000e+00 7.582291e-01 1.009719e+02 8.890442e+01 
4.778000e+00 7.582235e-01 1.009714e+02 8.890434e+01 
4.780000e+00 7.582180e-01 1.009710e+02 8.890426e+01 
4.782000e+00 7.582128e-01 1.009708e+02 8.890419e+01 
4.784000e+00 7.582078e-01 1.009706e+02 8.890412e+01 
4.786000e+00 7.582030e-01 1.009704e+02 8.890406e+01 
4.788000e+00 7.581982e-01 1.009702e+02 8.890399e+01 
4.790000e+00 7.581935e-01 1.009701e+02 8.890393e+01 
4.792000e+00 7.581889e-01 1.009700e+02 8.890387e+01 
4.794000e+00 7.581894e-01 1.009559e+02 8.890381e+01 
4.796000e+00 7.582106e-01 1.009362e+02 8.890399e+01 
4.798000e+00 7.582348e-01 1.009379e+02 8.890433e+01 
4.800000e+00 7.582573e-01 1.009400e+02 8.890466e+01 
4.802000e+00 7.582784e-01 1.009416e+02 8.890496e+01 
4.804000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
4.806000e+00 7.582648e-01 1.009776e+02 8.890502e+01 
4.808000e+00 7.582554e-01 1.009757e+02 8.890486e+01 
4.810000e+00 7.582473e-01 1.009742e+02 8.890472e+01 
4.812000e+00 7.582401e-01 1.009731e+02 8.890459e+01 
4.814000e+00 7.582336e-01 1.009723e+02 8.890449e+01 
4.816000e+00 7.582276e-01 1.009717e+02 8.890440e+01 
4.818000e+00 7.582220e-01 1.009713e+02 8.890432e+01 
4.820000e+00 7.582167e-01 1.009710e+02 8.890424e+01 
4.822000e+00 7.582115e-01 1.009707e+02 8.890417e+01 
4.824000e+00 7.582065e-01 1.009705e+02 8.890411e+01 
4.826000e+00 7.582017e-01 1.009703e+02 8.890404e+01 
4.828000e+00 7.581970e-01 1.009702e+02 8.890398e+01 
4.830000e+00 7.581923e-01 1.009701e+02 8.890392e+01 
4.832000e+00 7.581877e-01 1.009700e+02 8.890386e+01 
4.834000e+00 7.581919e-01 1.009549e+02 8.890385e+01 
4.836000e+00 7.582171e-01 1.009364e+02 8.890408e+01 
4.838000e+00 7.582409e-01 1.009385e+02 8.890442e+01 
4.840000e+00 7.582629e-01 1.009404e+02 8.890474e+01 
4.842000e+00 7.582773e-01 1.009598e+02 8.890506e+01 
4.844000e+00 7.582731e-01 1.009775e+02 8.890513e+01 
4.846000e+00 7.582622e-01 1.009771e+02 8.890498e+01 
4.848000e+00 7.582531e-01 1.009752e+02 8.890482e+01 
4.850000e+00 7.582453e-01 1.009738e+02 8.890468e+01 
4.852000e+00 7.582383e-01 1.009728e+02 8.890457e+01 
4.854000e+00 7.582320e-01 1.009721e+02 8.890447e+01 
4.856000e+00 7.582261e-01 1.009716e+02 8.890438e+01 
4.858000e+00 7.582206e-01 1.009712e+02 8.890430e+01 
4.860000e+00 7.582153e-01 1.009709e+02 8.890423e+01 
4.862000e+00 7.582102e-01 1.009707e+02 8.890416e+01 
4.864000e+00 7.582053e-01 1.009705e+02 8.890409e+01 
4.866000e+00 7.582004e-01 1.009703e+02 8.890402e+01 
4.868000e+00 7.581957e-01 1.009702e+02 8.890396e+01 
4.870000e+00 7.581911e-01 1.009701e+02 8.890390e+01 
4.872000e+00 7.581865e-01 1.009700e+02 8.890384e+01 
4.874000e+00 7.581948e-01 1.009527e+02 8.890387e+01 
4.876000e+00 7.582235e-01 1.009369e+02 8.890417e+01 
4.878000e+00 7.582468e-01 1.009390e+02 8.890451e+01 
4.880000e+00 7.582685e-01 1.009409e+02 8.890482e+01 
4.882000e+00 7.582772e-01 1.009630e+02 8.890508e+01 
4.884000e+00 7.582699e-01 1.009784e+02 8.890509e+01 
4.886000e+00 7.582597e-01 1.009766e+02 8.890494e+01 
4.888000e+00 7.582510e-01 1.009748e+02 8.890478e+01 
4.890000e+00 7.582434e-01 1.009736e+02 8.890465e+01 
4.892000e+00 7.582366e-01 1.009726e+02 8.890454e+01 
4.894000e+00 7.582304e-01 1.009720e+02 8.890444e+01 
4.896000e+00 7.582246e-01 1.009715e+02 8.890436e+01 
4.898000e+00 7.582192e-01 1.009711e+02 8.890428e+01 
4.900000e+00 7.582140e-01 1.009708e+02 8.890421e+01 
4.902000e+00 7.582089e-01 1.009706e+02 8.890414e+01 
4.904000e+00 7.582040e-01 1.009704e+02 8.890407e+01 
4.906000e+00 7.581992e-01 1.009703e+02 8.890401e+01 
4.908000e+00 7.581945e-01 1.009701e+02 8.890395e+01 
4.910000e+00 7.581899e-01 1.009700e+02 8.890389e+01 
4.912000e+00 7.581853e-01 1.009699e+02 8.890383e+01 
4.914000e+00 7.582051e-01 1.009365e+02 8.890392e+01 
4.916000e+00 7.582298e-01 1.009375e+02 8.890426e+01 
4.918000e+00 7.582526e-01 1.009395e+02 8.890459e+01 
4.920000e+00 7.582739e-01 1.009413e+02 8.890490e+01 
4.922000e+00 7.582776e-01 1.009634e+02 8.890511e+01 
4.924000e+00 7.582671e-01 1.009781e+02 8.890506e+01 
4.926000e+00 7.582573e-01 1.009761e+02 8.890490e+01 
4.928000e+00 7.582489e-01 1.009745e+02 8.890475e+01 
4.930000e+00 7.582416e-01 1.009733e+02 8.890462e+01 
4.932000e+00 7.582350e-01 1.009724e+02 8.890451e+01 
4.934000e+00 7.582289e-01 1.009718e+02 8.890442e+01 
4.936000e+00 7.582232e-01 1.009714e+02 8.890434e+01 
4.938000e+00 7.582178e-01 1.009710e+02 8.890426e+01 
4.940000e+00 7.582126e-01 1.009708e+02 8.890419e+01 
4.942000e+00 7.582076e-01 1.009705e+02 8.890412e+01 
4.944000e+00 7.582027e-01 1.009704e+02 8.890406e+01 
4.946000e+00 7.581980e-01 1.009702e+02 8.890399e+01 
4.948000e+00 7.581933e-01 1.009701e+02 8.890393e+01 
4.950000e+00 7.581887e-01 1.009700e+02 8.890387e+01 
4.952000e+00 7.581900e-01 1.009554e+02 8.890382e+01 
4.954000e+00 7.582118e-01 1.009362e+02 8.890401e+01 
4.956000e+00 7.582359e-01 1.009380e+02 8.890435e+01 
4.958000e+00 7.582583e-01 1.009400e+02 8.890467e+01 
4.960000e+00 7.582793e-01 1.009417e+02 8.890497e+01 
4.962000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
4.964000e+00 7.582644e-01 1.009776e+02 8.890502e+01 
4.966000e+00 7.582550e-01 1.009756e+02 8.890485e+01 
4.968000e+00 7.582469e-01 1.009741e+02 8.890471e+01 
4.970000e+00 7.582398e-01 1.009730e+02 8.890459e+01 
4.972000e+00 7.582333e-01 1.009723e+02 8.890449e+01 
4.974000e+00 7.582274e-01 1.009717e+02 8.890440e+01 
4.976000e+00 7.582218e-01 1.009713e+02 8.890432e+01 
4.978000e+00 7.582164e-01 1.009710e+02 8.890424e+01 
4.980000e+00 7.582113e-01 1.009707e+02 8.890417e+01 
4.982000e+00 7.582063e-01 1.009705e+02 8.890410e+01 
4.984000e+00 7.582015e-01 1.009703e+02 8.890404e+01 
4.986000e+00 7.581967e-01 1.009702e+02 8.890398e+01 
4.988000e+00 7.581921e-01 1.009701e+02 8.890391e+01 
4.990000e+00 7.581875e-01 1.009700e+02 8.890385e+01 
4.992000e+00 7.581923e-01 1.009550e+02 8.890386e+01 
4.994000e+00 7.582183e-01 1.009365e+02 8.890409e+01 
4.996000e+00 7.582419e-01 1.009386e+02 8.890444e+01 
4.998000e+00 7.582639e-01 1.009405e+02 8.890476e+01 
5.000000e+00 7.582772e-01 1.009611e+02 8.890506e+01 
5.002000e+00 7.582725e-01 1.009780e+02 8.890513e+01 
5.004000e+00 7.582617e-01 1.009770e+02 8.890497e+01 
5.006000e+00 7.582528e-01 1.009752e+02 8.890481e+01 
5.008000e+00 7.582450e-01 1.009738e+02 8.890468e+01 
5.010000e+00 7.582380e-01 1.009728e+02 8.890456e+01 
5.012000e+00 7.582317e-01 1.009721e+02 8.890446e+01 
5.014000e+00 7.582259e-01 1.009716e+02 8.890437e+01 
5.016000e+00 7.582203e-01 1.009712e+02 8.890430e+01 
5.018000e+00 7.582151e-01 1.009709e+02 8.890422e+01 
5.020000e+00 7.582100e-01 1.009706e+02 8.890415e+01 
5.022000e+00 7.582050e-01 1.009704e+02 8.890409e+01 
5.024000e+00 7.582003e-01 1.009703e+02 8.890402e+01 
5.026000e+00 7.581955e-01 1.009702e+02 8.890396e+01 
5.028000e+00 7.581909e-01 1.009701e+02 8.890390e+01 
5.030000e+00 7.581863e-01 1.009700e+02 8.890384e+01 
5.032000e+00 7.581981e-01 1.009437e+02 8.890386e+01 
5.034000e+00 7.582246e-01 1.009370e+02 8.890418e+01 
5.036000e+00 7.582478e-01 1.009391e+02 8.890452e+01 
5.038000e+00 7.582694e-01 1.009410e+02 8.890483e+01 
5.040000e+00 7.582773e-01 1.009631e+02 8.890509e+01 
5.042000e+00 7.582694e-01 1.009784e+02 8.890509e+01 
5.044000e+00 7.582593e-01 1.009765e+02 8.890493e+01 
5.046000e+00 7.582506e-01 1.009748e+02 8.890478e+01 
5.048000e+00 7.582431e-01 1.009735e+02 8.890464e+01 
5.050000e+00 7.582364e-01 1.009726e+02 8.890453e+01 
5.052000e+00 7.582302e-01 1.009719e+02 8.890444e+01 
5.054000e+00 7.582244e-01 1.009715e+02 8.890435e+01 
5.056000e+00 7.582189e-01 1.009711e+02 8.890428e+01 
5.058000e+00 7.582137e-01 1.009708e+02 8.890420e+01 
5.060000e+00 7.582087e-01 1.009706e+02 8.890413e+01 
5.062000e+00 7.582038e-01 1.009704e+02 8.890407e+01 
5.064000e+00 7.581990e-01 1.009703e+02 8.890401e+01 
5.066000e+00 7.581943e-01 1.009701e+02 8.890394e+01 
5.068000e+00 7.581897e-01 1.009700e+02 8.890388e+01 
5.070000e+00 7.581851e-01 1.009699e+02 8.890382e+01 
5.072000e+00 7.582063e-01 1.009363e+02 8.890394e+01 
5.074000e+00 7.582309e-01 1.009376e+02 8.890427e+01 
5.076000e+00 7.582536e-01 1.009396e+02 8.890461e+01 
5.078000e+00 7.582749e-01 1.009414e+02 8.890491e+01 
5.080000e+00 7.582776e-01 1.009635e+02 8.890511e+01 
5.082000e+00 7.582666e-01 1.009780e+02 8.890505e+01 
5.084000e+00 7.582569e-01 1.009760e+02 8.890489e+01 
5.086000e+00 7.582486e-01 1.009744e+02 8.890474e+01 
5.088000e+00 7.582412e-01 1.009732e+02 8.890461e+01 
5.090000e+00 7.582347e-01 1.009724e+02 8.890451e+01 
5.092000e+00 7.582286e-01 1.009718e+02 8.890442e+01 
5.094000e+00 7.582229e-01 1.009714e+02 8.890433e+01 
5.096000e+00 7.582176e-01 1.009710e+02 8.890426e+01 
5.098000e+00 7.582124e-01 1.009707e+02 8.890419e+01 
5.100000e+00 7.582074e-01 1.009705e+02 8.890412e+01 
5.102000e+00 7.582025e-01 1.009704e+02 8.890405e+01 
5.104000e+00 7.581978e-01 1.009702e+02 8.890399e+01 
5.106000e+00 7.581931e-01 1.009701e+02 8.890393e+01 
5.108000e+00 7.581885e-01 1.009700e+02 8.890387e+01 
5.110000e+00 7.581904e-01 1.009551e+02 8.890383e+01 
5.112000e+00 7.582129e-01 1.009362e+02 8.890402e+01 
5.114000e+00 7.582370e-01 1.009381e+02 8.890436e+01 
5.116000e+00 7.582593e-01 1.009401e+02 8.890469e+01 
5.118000e+00 7.582802e-01 1.009418e+02 8.890499e+01 
5.120000e+00 7.582780e-01 1.009636e+02 8.890513e+01 
5.122000e+00 7.582639e-01 1.009775e+02 8.890501e+01 
5.124000e+00 7.582546e-01 1.009755e+02 8.890485e+01 
5.126000e+00 7.582466e-01 1.009741e+02 8.890470e+01 
5.128000e+00 7.582395e-01 1.009730e+02 8.890458e+01 
5.130000e+00 7.582330e-01 1.009722e+02 8.890448e+01 
5.132000e+00 7.582271e-01 1.009717e+02 8.890439e+01 
5.134000e+00 7.582215e-01 1.009713e+02 8.890431e+01 
5.136000e+00 7.582162e-01 1.009709e+02 8.890424e+01 
5.138000e+00 7.582111e-01 1.009707e+02 8.890417e+01 
5.140000e+00 7.582061e-01 1.009705e+02 8.890410e+01 
5.142000e+00 7.582013e-01 1.009703e+02 8.890404e+01 
5.144000e+00 7.581965e-01 1.009702e+02 8.890397e+01 
5.146000e+00 7.581919e-01 1.009701e+02 8.890391e+01 
5.148000e+00 7.581873e-01 1.009700e+02 8.890385e+01 
5.150000e+00 7.581927e-01 1.009550e+02 8.890386e+01 
5.152000e+00 7.582194e-01 1.009366e+02 8.890411e+01 
5.154000e+00 7.582430e-01 1.009387e+02 8.890445e+01 
5.156000e+00 7.582649e-01 1.009406e+02 8.890477e+01 
5.158000e+00 7.582771e-01 1.009618e+02 8.890507e+01 
5.160000e+00 7.582719e-01 1.009783e+02 8.890512e+01 
5.162000e+00 7.582613e-01 1.009769e+02 8.890497e+01 
5.164000e+00 7.582524e-01 1.009751e+02 8.890481e+01 
5.166000e+00 7.582446e-01 1.009737e+02 8.890467e+01 
5.168000e+00 7.582378e-01 1.009728e+02 8.890456e+01 
5.170000e+00 7.582315e-01 1.009721e+02 8.890446e+01 
5.172000e+00 7.582256e-01 1.009716e+02 8.890437e+01 
5.174000e+00 7.582201e-01 1.009712e+02 8.890429e+01 
5.176000e+00 7.582148e-01 1.009709e+02 8.890422e+01 
5.178000e+00 7.582098e-01 1.009706e+02 8.890415e+01 
5.180000e+00 7.582048e-01 1.009704e+02 8.890408e+01 
5.182000e+00 7.582000e-01 1.009703e+02 8.890402e+01 
5.184000e+00 7.581953e-01 1.009702e+02 8.890396e+01 
5.186000e+00 7.581907e-01 1.009700e+02 8.890390e+01 
5.188000e+00 7.581861e-01 1.009700e+02 8.890384e+01 
5.190000e+00 7.582001e-01 1.009398e+02 8.890387e+01 
5.192000e+00 7.582257e-01 1.009371e+02 8.890420e+01 
5.194000e+00 7.582488e-01 1.009392e+02 8.890454e+01 
5.196000e+00 7.582704e-01 1.009410e+02 8.890485e+01 
5.198000e+00 7.582773e-01 1.009632e+02 8.890509e+01 
5.200000e+00 7.582689e-01 1.009783e+02 8.890508e+01 
5.202000e+00 7.582588e-01 1.009764e+02 8.890492e+01 
5.204000e+00 7.582503e-01 1.009747e+02 8.890477e+01 
5.206000e+00 7.582428e-01 1.009735e+02 8.890464e+01 
5.208000e+00 7.582361e-01 1.009726e+02 8.890453e+01 
5.210000e+00 7.582299e-01 1.009719e+02 8.890443e+01 
5.212000e+00 7.582242e-01 1.009714e+02 8.890435e+01 
5.214000e+00 7.582187e-01 1.009711e+02 8.890427e+01 
5.216000e+00 7.582135e-01 1.009708e+02 8.890420e+01 
5.218000e+00 7.582085e-01 1.009706e+02 8.890413e+01 
5.220000e+00 7.582036e-01 1.009704e+02 8.890407e+01 
5.222000e+00 7.581988e-01 1.009703e+02 8.890400e+01 
5.224000e+00 7.581941e-01 1.009701e+02 8.890394e+01 
5.226000e+00 7.581895e-01 1.009700e+02 8.890388e+01 
5.228000e+00 7.581852e-01 1.009691e+02 8.890382e+01 
5.230000e+00 7.582075e-01 1.009362e+02 8.890395e+01 
5.232000e+00 7.582319e-01 1.009377e+02 8.890429e+01 
5.234000e+00 7.582546e-01 1.009397e+02 8.890462e+01 
5.236000e+00 7.582758e-01 1.009415e+02 8.890492e+01 
5.238000e+00 7.582777e-01 1.009635e+02 8.890511e+01 
5.240000e+00 7.582661e-01 1.009779e+02 8.890504e+01 
5.242000e+00 7.582565e-01 1.009759e+02 8.890488e+01 
5.244000e+00 7.582482e-01 1.009743e+02 8.890473e+01 
5.246000e+00 7.582410e-01 1.009732e+02 8.890461e+01 
5.248000e+00 7.582344e-01 1.009724e+02 8.890450e+01 
5.250000e+00 7.582284e-01 1.009718e+02 8.890441e+01 
5.252000e+00 7.582227e-01 1.009713e+02 8.890433e+01 
5.254000e+00 7.582173e-01 1.009710e+02 8.890425e+01 
5.256000e+00 7.582121e-01 1.009707e+02 8.890418e+01 
5.258000e+00 7.582072e-01 1.009705e+02 8.890411e+01 
5.260000e+00 7.582023e-01 1.009704e+02 8.890405e+01 
5.262000e+00 7.581975e-01 1.009702e+02 8.890399e+01 
5.264000e+00 7.581929e-01 1.009701e+02 8.890392e+01 
5.266000e+00 7.581883e-01 1.009700e+02 8.890386e+01 
5.268000e+00 7.581909e-01 1.009550e+02 8.890384e+01 
5.270000e+00 7.582141e-01 1.009363e+02 8.890404e+01 
5.272000e+00 7.582381e-01 1.009382e+02 8.890438e+01 
5.274000e+00 7.582603e-01 1.009402e+02 8.890470e+01 
5.276000e+00 7.582808e-01 1.009433e+02 8.890501e+01 
5.278000e+00 7.582773e-01 1.009663e+02 8.890514e+01 
5.280000e+00 7.582634e-01 1.009774e+02 8.890500e+01 
5.282000e+00 7.582542e-01 1.009754e+02 8.890484e+01 
5.284000e+00 7.582462e-01 1.009740e+02 8.890470e+01 
5.286000e+00 7.582392e-01 1.009730e+02 8.890458e+01 
5.288000e+00 7.582328e-01 1.009722e+02 8.890448e+01 
5.290000e+00 7.582269e-01 1.009717e+02 8.890439e+01 
5.292000e+00 7.582213e-01 1.009712e+02 8.890431e+01 
5.294000e+00 7.582160e-01 1.009709e+02 8.890423e+01 
5.296000e+00 7.582108e-01 1.009707e+02 8.890416e+01 
5.298000e+00 7.582059e-01 1.009705e+02 8.890410e+01 
5.300000e+00 7.582011e-01 1.009703e+02 8.890403e+01 
5.302000e+00 7.581963e-01 1.009702e+02 8.890397e+01 
5.304000e+00 7.581917e-01 1.009701e+02 8.890391e+01 
5.306000e+00 7.581871e-01 1.009700e+02 8.890385e+01 
5.308000e+00 7.581931e-01 1.009551e+02 8.890387e+01 
5.310000e+00 7.582206e-01 1.009367e+02 8.890412e+01 
5.312000e+00 7.582440e-01 1.009388e+02 8.890447e+01 
5.314000e+00 7.582659e-01 1.009407e+02 8.890478e+01 
5.316000e+00 7.582771e-01 1.009623e+02 8.890507e+01 
5.318000e+00 7.582714e-01 1.009784e+02 8.890511e+01 
5.320000e+00 7.582609e-01 1.009768e+02 8.890496e+01 
5.322000e+00 7.582520e-01 1.009750e+02 8.890480e+01 
5.324000e+00 7.582443e-01 1.009737e+02 8.890466e+01 
5.326000e+00 7.582374e-01 1.009727e+02 8.890455e+01 
5.328000e+00 7.582312e-01 1.009720e+02 8.890445e+01 
5.330000e+00 7.582254e-01 1.009715e+02 8.890437e+01 
5.332000e+00 7.582199e-01 1.009712e+02 8.890429e+01 
5.334000e+00 7.582146e-01 1.009709e+02 8.890422e+01 
5.336000e+00 7.582096e-01 1.009706e+02 8.890415e+01 
5.338000e+00 7.582046e-01 1.009704e+02 8.890408e+01 
5.340000e+00 7.581998e-01 1.009703e+02 8.890402e+01 
5.342000e+00 7.581951e-01 1.009702e+02 8.890395e+01 
5.344000e+00 7.581905e-01 1.009700e+02 8.890389e+01 
5.346000e+00 7.581859e-01 1.009699e+02 8.890383e+01 
5.348000e+00 7.582017e-01 1.009380e+02 8.890388e+01 
5.350000e+00 7.582269e-01 1.009372e+02 8.890421e+01 
5.352000e+00 7.582499e-01 1.009393e+02 8.890455e+01 
5.354000e+00 7.582714e-01 1.009411e+02 8.890486e+01 
5.356000e+00 7.582774e-01 1.009633e+02 8.890510e+01 
5.358000e+00 7.582684e-01 1.009783e+02 8.890507e+01 
5.360000e+00 7.582584e-01 1.009763e+02 8.890492e+01 
5.362000e+00 7.582499e-01 1.009746e+02 8.890476e+01 
5.364000e+00 7.582424e-01 1.009734e+02 8.890463e+01 
5.366000e+00 7.582358e-01 1.009725e+02 8.890452e+01 
5.368000e+00 7.582296e-01 1.009719e+02 8.890443e+01 
5.370000e+00 7.582239e-01 1.009714e+02 8.890435e+01 
5.372000e+00 7.582185e-01 1.009711e+02 8.890427e+01 
5.374000e+00 7.582133e-01 1.009708e+02 8.890420e+01 
5.376000e+00 7.582082e-01 1.009706e+02 8.890413e+01 
5.378000e+00 7.582034e-01 1.009704e+02 8.890406e+01 
5.380000e+00 7.581986e-01 1.009702e+02 8.890400e+01 
5.382000e+00 7.581939e-01 1.009701e+02 8.890394e+01 
5.384000e+00 7.581893e-01 1.009700e+02 8.890388e+01 
5.386000e+00 7.581881e-01 1.009592e+02 8.890380e+01 
5.388000e+00 7.582088e-01 1.009362e+02 8.890397e+01 
5.390000e+00 7.582331e-01 1.009378e+02 8.890431e+01 
5.392000e+00 7.582557e-01 1.009398e+02 8.890464e+01 
5.394000e+00 7.582768e-01 1.009415e+02 8.890494e+01 
5.396000e+00 7.582778e-01 1.009635e+02 8.890512e+01 
5.398000e+00 7.582656e-01 1.009778e+02 8.890504e+01 
5.400000e+00 7.582560e-01 1.009758e+02 8.890487e+01 
5.402000e+00 7.582478e-01 1.009743e+02 8.890473e+01 
5.404000e+00 7.582406e-01 1.009731e+02 8.890460e+01 
5.406000e+00 7.582341e-01 1.009723e+02 8.890450e+01 
5.408000e+00 7.582281e-01 1.009718e+02 8.890441e+01 
5.410000e+00 7.582224e-01 1.009713e+02 8.890432e+01 
5.412000e+00 7.582171e-01 1.009710e+02 8.890425e+01 
5.414000e+00 7.582119e-01 1.009707e+02 8.890418e+01 
5.416000e+00 7.582069e-01 1.009705e+02 8.890411e+01 
5.418000e+00 7.582021e-01 1.009703e+02 8.890405e+01 
5.420000e+00 7.581973e-01 1.009702e+02 8.890398e+01 
5.422000e+00 7.581927e-01 1.009701e+02 8.890392e+01 
5.424000e+00 7.581881e-01 1.009700e+02 8.890386e+01 
5.426000e+00 7.581913e-01 1.009549e+02 8.890384e+01 
5.428000e+00 7.582153e-01 1.009363e+02 8.890405e+01 
5.430000e+00 7.582392e-01 1.009383e+02 8.890439e+01 
5.432000e+00 7.582614e-01 1.009403e+02 8.890472e+01 
5.434000e+00 7.582786e-01 1.009537e+02 8.890504e+01 
5.436000e+00 7.582747e-01 1.009747e+02 8.890514e+01 
5.438000e+00 7.582630e-01 1.009773e+02 8.890499e+01 
5.440000e+00 7.582538e-01 1.009754e+02 8.890483e+01 
5.442000e+00 7.582459e-01 1.009739e+02 8.890469e+01 
5.444000e+00 7.582389e-01 1.009729e+02 8.890457e+01 
5.446000e+00 7.582325e-01 1.009722e+02 8.890447e+01 
5.448000e+00 7.582266e-01 1.009716e+02 8.890438e+01 
5.450000e+00 7.582210e-01 1.009712e+02 8.890430e+01 
5.452000e+00 7.582157e-01 1.009709e+02 8.890423e+01 
5.454000e+00 7.582106e-01 1.009707e+02 8.890416e+01 
5.456000e+00 7.582057e-01 1.009705e+02 8.890409e+01 
5.458000e+00 7.582008e-01 1.009703e+02 8.890403e+01 
5.460000e+00 7.581961e-01 1.009702e+02 8.890397e+01 
5.462000e+00 7.581915e-01 1.009701e+02 8.890391e+01 
5.464000e+00 7.581869e-01 1.009700e+02 8.890385e+01 
5.466000e+00 7.581935e-01 1.009551e+02 8.890388e+01 
5.468000e+00 7.582217e-01 1.009368e+02 8.890414e+01 
5.470000e+00 7.582451e-01 1.009389e+02 8.890448e+01 
5.472000e+00 7.582669e-01 1.009408e+02 8.890480e+01 
5.474000e+00 7.582772e-01 1.009626e+02 8.890508e+01 
5.476000e+00 7.582708e-01 1.009784e+02 8.890510e+01 
5.478000e+00 7.582604e-01 1.009767e+02 8.890495e+01 
5.480000e+00 7.582516e-01 1.009749e+02 8.890479e+01 
5.482000e+00 7.582440e-01 1.009736e+02 8.890466e+01 
5.484000e+00 7.582371e-01 1.009727e+02 8.890455e+01 
5.486000e+00 7.582309e-01 1.009720e+02 8.890445e+01 
5.488000e+00 7.582251e-01 1.009715e+02 8.890436e+01 
5.490000e+00 7.582196e-01 1.009711e+02 8.890428e+01 
5.492000e+00 7.582144e-01 1.009708e+02 8.890421e+01 
5.494000e+00 7.582093e-01 1.009706e+02 8.890414e+01 
5.496000e+00 7.582044e-01 1.009704e+02 8.890408e+01 
5.498000e+00 7.581996e-01 1.009703e+02 8.890401e+01 
5.500000e+00 7.581949e-01 1.009701e+02 8.890395e+01 
5.502000e+00 7.581903e-01 1.009700e+02 8.890389e+01 
5.504000e+00 7.581857e-01 1.009699e+02 8.890383e+01 
5.506000e+00 7.582031e-01 1.009371e+02 8.890390e+01 
5.508000e+00 7.582280e-01 1.009373e+02 8.890423e+01 
5.510000e+00 7.582510e-01 1.009394e+02 8.890457e+01 
5.512000e+00 7.582724e-01 1.009412e+02 8.890488e+01 
5.514000e+00 7.582775e-01 1.009633e+02 8.890510e+01 
5.516000e+00 7.582679e-01 1.009782e+02 8.890507e+01 
5.518000e+00 7.582580e-01 1.009762e+02 8.890491e+01 
5.520000e+00 7.582495e-01 1.009746e+02 8.890476e+01 
5.522000e+00 7.582421e-01 1.009734e+02 8.890463e+01 
5.524000e+00 7.582355e-01 1.009725e+02 8.890452e+01 
5.526000e+00 7.582294e-01 1.009719e+02 8.890443e+01 
5.528000e+00 7.582237e-01 1.009714e+02 8.890434e+01 
5.530000e+00 7.582182e-01 1.009711e+02 8.890427e+01 
5.532000e+00 7.582130e-01 1.009708e+02 8.890419e+01 
5.534000e+00 7.582080e-01 1.009706e+02 8.890413e+01 
5.536000e+00 7.582031e-01 1.009704e+02 8.890406e+01 
5.538000e+00 7.581983e-01 1.009702e+02 8.890400e+01 
5.540000e+00 7.581937e-01 1.009701e+02 8.890394e+01 
5.542000e+00 7.581891e-01 1.009700e+02 8.890387e+01 
5.544000e+00 7.581891e-01 1.009565e+02 8.890381e+01 
5.546000e+00 7.582100e-01 1.009361e+02 8.890398e+01 
5.548000e+00 7.582342e-01 1.009379e+02 8.890432e+01 
5.550000e+00 7.582567e-01 1.009399e+02 8.890465e+01 
5.552000e+00 7.582778e-01 1.009416e+02 8.890495e+01 
5.554000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
5.556000e+00 7.582651e-01 1.009777e+02 8.890503e+01 
5.558000e+00 7.582556e-01 1.009757e+02 8.890487e+01 
5.560000e+00 7.582475e-01 1.009742e+02 8.890472e+01 
5.562000e+00 7.582403e-01 1.009731e+02 8.890460e+01 
5.564000e+00 7.582338e-01 1.009723e+02 8.890449e+01 
5.566000e+00 7.582278e-01 1.009717e+02 8.890440e+01 
5.568000e+00 7.582222e-01 1.009713e+02 8.890432e+01 
5.570000e+00 7.582169e-01 1.009710e+02 8.890425e+01 
5.572000e+00 7.582117e-01 1.009707e+02 8.890418e+01 
5.574000e+00 7.582067e-01 1.009705e+02 8.890411e+01 
5.576000e+00 7.582019e-01 1.009703e+02 8.890404e+01 
5.578000e+00 7.581971e-01 1.009702e+02 8.890398e+01 
5.580000e+00 7.581925e-01 1.009701e+02 8.890392e+01 
5.582000e+00 7.581879e-01 1.009700e+02 8.890386e+01 
5.584000e+00 7.581918e-01 1.009549e+02 8.890385e+01 
5.586000e+00 7.582165e-01 1.009364e+02 8.890407e+01 
5.588000e+00 7.582403e-01 1.009384e+02 8.890441e+01 
5.590000e+00 7.582624e-01 1.009404e+02 8.890473e+01 
5.592000e+00 7.582776e-01 1.009585e+02 8.890506e+01 
5.594000e+00 7.582736e-01 1.009770e+02 8.890514e+01 
5.596000e+00 7.582625e-01 1.009772e+02 8.890499e+01 
5.598000e+00 7.582534e-01 1.009753e+02 8.890482e+01 
5.600000e+00 7.582455e-01 1.009739e+02 8.890469e+01 
5.602000e+00 7.582385e-01 1.009729e+02 8.890457e+01 
5.604000e+00 7.582322e-01 1.009721e+02 8.890447e+01 
5.606000e+00 7.582263e-01 1.009716e+02 8.890438e+01 
5.608000e+00 7.582208e-01 1.009712e+02 8.890430e+01 
5.610000e+00 7.582155e-01 1.009709e+02 8.890423e+01 
5.612000e+00 7.582104e-01 1.009707e+02 8.890416e+01 
5.614000e+00 7.582054e-01 1.009705e+02 8.890409e+01 
5.616000e+00 7.582006e-01 1.009703e+02 8.890403e+01 
5.618000e+00 7.581959e-01 1.009702e+02 8.890396e+01 
5.620000e+00 7.581912e-01 1.009701e+02 8.890390e+01 
5.622000e+00 7.581867e-01 1.009700e+02 8.890384e+01 
5.624000e+00 7.581939e-01 1.009552e+02 8.890388e+01 
5.626000e+00 7.582230e-01 1.009369e+02 8.890416e+01 
5.628000e+00 7.582463e-01 1.009390e+02 8.890450e+01 
5.630000e+00 7.582680e-01 1.009408e+02 8.890481e+01 
5.632000e+00 7.582772e-01 1.009629e+02 8.890508e+01 
5.634000e+00 7.582702e-01 1.009784e+02 8.890510e+01 
5.636000e+00 7.582600e-01 1.009766e+02 8.890494e+01 
5.638000e+00 7.582512e-01 1.009749e+02 8.890479e+01 
5.640000e+00 7.582436e-01 1.009736e+02 8.890465e+01 
5.642000e+00 7.582368e-01 1.009727e+02 8.890454e+01 
5.644000e+00 7.582306e-01 1.009720e+02 8.890444e+01 
5.646000e+00 7.582248e-01 1.009715e+02 8.890436e+01 
5.648000e+00 7.582194e-01 1.009711e+02 8.890428e+01 
5.650000e+00 7.582141e-01 1.009708e+02 8.890421e+01 
5.652000e+00 7.582091e-01 1.009706e+02 8.890414e+01 
5.654000e+00 7.582042e-01 1.009704e+02 8.890407e+01 
5.656000e+00 7.581994e-01 1.009703e+02 8.890401e+01 
5.658000e+00 7.581946e-01 1.009701e+02 8.890395e+01 
5.660000e+00 7.581900e-01 1.009700e+02 8.890389e+01 
5.662000e+00 7.581855e-01 1.009699e+02 8.890383e+01 
5.664000e+00 7.582045e-01 1.009366e+02 8.890391e+01 
5.666000e+00 7.582293e-01 1.009374e+02 8.890425e+01 
5.668000e+00 7.582521e-01 1.009395e+02 8.890458e+01 
5.670000e+00 7.582735e-01 1.009413e+02 8.890489e+01 
5.672000e+00 7.582776e-01 1.009634e+02 8.890510e+01 
5.674000e+00 7.582674e-01 1.009781e+02 8.890506e+01 
5.676000e+00 7.582575e-01 1.009761e+02 8.890490e+01 
5.678000e+00 7.582491e-01 1.009745e+02 8.890475e+01 
5.680000e+00 7.582418e-01 1.009733e+02 8.890462e+01 
5.682000e+00 7.582351e-01 1.009725e+02 8.890451e+01 
5.684000e+00 7.582291e-01 1.009718e+02 8.890442e+01 
5.686000e+00 7.582234e-01 1.009714e+02 8.890434e+01 
5.688000e+00 7.582180e-01 1.009710e+02 8.890426e+01 
5.690000e+00 7.582128e-01 1.009708e+02 8.890419e+01 
5.692000e+00 7.582078e-01 1.009705e+02 8.890412e+01 
5.694000e+00 7.582029e-01 1.009704e+02 8.890406e+01 
5.696000e+00 7.581981e-01 1.009702e+02 8.890399e+01 
5.698000e+00 7.581934e-01 1.009701e+02 8.890393e+01 
5.700000e+00 7.581888e-01 1.009700e+02 8.890387e+01 
5.702000e+00 7.581898e-01 1.009556e+02 8.890382e+01 
5.704000e+00 7.582113e-01 1.009362e+02 8.890400e+01 
5.706000e+00 7.582354e-01 1.009380e+02 8.890434e+01 
5.708000e+00 7.582579e-01 1.009400e+02 8.890467e+01 
5.710000e+00 7.582789e-01 1.009417e+02 8.890497e+01 
5.712000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
5.714000e+00 7.582646e-01 1.009776e+02 8.890502e+01 
5.716000e+00 7.582552e-01 1.009756e+02 8.890486e+01 
5.718000e+00 7.582471e-01 1.009741e+02 8.890471e+01 
5.720000e+00 7.582400e-01 1.009731e+02 8.890459e+01 
5.722000e+00 7.582335e-01 1.009723e+02 8.890449e+01 
5.724000e+00 7.582275e-01 1.009717e+02 8.890440e+01 
5.726000e+00 7.582219e-01 1.009713e+02 8.890432e+01 
5.728000e+00 7.582166e-01 1.009710e+02 8.890424e+01 
5.730000e+00 7.582114e-01 1.009707e+02 8.890417e+01 
5.732000e+00 7.582065e-01 1.009705e+02 8.890410e+01 
5.734000e+00 7.582016e-01 1.009703e+02 8.890404e+01 
5.736000e+00 7.581969e-01 1.009702e+02 8.890398e+01 
5.738000e+00 7.581922e-01 1.009701e+02 8.890392e+01 
5.740000e+00 7.581876e-01 1.009700e+02 8.890386e+01 
5.742000e+00 7.581922e-01 1.009550e+02 8.890386e+01 
5.744000e+00 7.582178e-01 1.009365e+02 8.890409e+01 
5.746000e+00 7.582415e-01 1.009385e+02 8.890443e+01 
5.748000e+00 7.582635e-01 1.009405e+02 8.890475e+01 
5.750000e+00 7.582773e-01 1.009606e+02 8.890506e+01 
5.752000e+00 7.582728e-01 1.009779e+02 8.890513e+01 
5.754000e+00 7.582620e-01 1.009771e+02 8.890498e+01 
5.756000e+00 7.582530e-01 1.009752e+02 8.890482e+01 
5.758000e+00 7.582452e-01 1.009738e+02 8.890468e+01 
5.760000e+00 7.582382e-01 1.009728e+02 8.890456e+01 
5.762000e+00 7.582319e-01 1.009721e+02 8.890446e+01 
5.764000e+00 7.582260e-01 1.009716e+02 8.890438e+01 
5.766000e+00 7.582205e-01 1.009712e+02 8.890430e+01 
5.768000e+00 7.582152e-01 1.009709e+02 8.890422e+01 
5.770000e+00 7.582101e-01 1.009706e+02 8.890415e+01 
5.772000e+00 7.582052e-01 1.009705e+02 8.890409e+01 
5.774000e+00 7.582004e-01 1.009703e+02 8.890402e+01 
5.776000e+00 7.581956e-01 1.009702e+02 8.890396e+01 
5.778000e+00 7.581910e-01 1.009701e+02 8.890390e+01 
5.780000e+00 7.581865e-01 1.009700e+02 8.890384e+01 
5.782000e+00 7.581970e-01 1.009464e+02 8.890386e+01 
5.784000e+00 7.582242e-01 1.009370e+02 8.890418e+01 
5.786000e+00 7.582475e-01 1.009391e+02 8.890452e+01 
5.788000e+00 7.582691e-01 1.009409e+02 8.890483e+01 
5.790000e+00 7.582773e-01 1.009630e+02 8.890509e+01 
5.792000e+00 7.582697e-01 1.009784e+02 8.890509e+01 
5.794000e+00 7.582595e-01 1.009765e+02 8.890493e+01 
5.796000e+00 7.582508e-01 1.009748e+02 8.890478e+01 
5.798000e+00 7.582433e-01 1.009735e+02 8.890465e+01 
5.800000e+00 7.582365e-01 1.009726e+02 8.890454e+01 
5.802000e+00 7.582303e-01 1.009720e+02 8.890444e+01 
5.804000e+00 7.582246e-01 1.009715e+02 8.890435e+01 
5.806000e+00 7.582191e-01 1.009711e+02 8.890428e+01 
5.808000e+00 7.582138e-01 1.009708e+02 8.890420e+01 
5.810000e+00 7.582088e-01 1.009706e+02 8.890414e+01 
5.812000e+00 7.582039e-01 1.009704e+02 8.890407e+01 
5.814000e+00 7.581991e-01 1.009703e+02 8.890401e+01 
5.816000e+00 7.581944e-01 1.009701e+02 8.890394e+01 
5.818000e+00 7.581898e-01 1.009700e+02 8.890388e+01 
5.820000e+00 7.581853e-01 1.009699e+02 8.890382e+01 
5.822000e+00 7.582059e-01 1.009364e+02 8.890393e+01 
5.824000e+00 7.582305e-01 1.009375e+02 8.890427e+01 
5.826000e+00 7.582533e-01 1.009396e+02 8.890460e+01 
5.828000e+00 7.582746e-01 1.009414e+02 8.890491e+01 
5.830000e+00 7.582776e-01 1.009634e+02 8.890511e+01 
5.832000e+00 7.582668e-01 1.009780e+02 8.890505e+01 
5.834000e+00 7.582571e-01 1.009760e+02 8.890489e+01 
5.836000e+00 7.582487e-01 1.009744e+02 8.890474e+01 
5.838000e+00 7.582414e-01 1.009733e+02 8.890462e+01 
5.840000e+00 7.582348e-01 1.009724e+02 8.890451e+01 
5.842000e+00 7.582288e-01 1.009718e+02 8.890442e+01 
5.844000e+00 7.582231e-01 1.009714e+02 8.890433e+01 
5.846000e+00 7.582177e-01 1.009710e+02 8.890426e+01 
5.848000e+00 7.582125e-01 1.009708e+02 8.890419e+01 
5.850000e+00 7.582075e-01 1.009705e+02 8.890412e+01 
5.852000e+00 7.582026e-01 1.009704e+02 8.890405e+01 
5.854000e+00 7.581979e-01 1.009702e+02 8.890399e+01 
5.856000e+00 7.581932e-01 1.009701e+02 8.890393e+01 
5.858000e+00 7.581886e-01 1.009700e+02 8.890387e+01 
5.860000e+00 7.581903e-01 1.009552e+02 8.890383e+01 
5.862000e+00 7.582126e-01 1.009362e+02 8.890402e+01 
5.864000e+00 7.582367e-01 1.009381e+02 8.890436e+01 
5.866000e+00 7.582590e-01 1.009401e+02 8.890468e+01 
5.868000e+00 7.582800e-01 1.009418e+02 8.890498e+01 
5.870000e+00 7.582781e-01 1.009636e+02 8.890513e+01 
5.872000e+00 7.582641e-01 1.009775e+02 8.890501e+01 
5.874000e+00 7.582547e-01 1.009755e+02 8.890485e+01 
5.876000e+00 7.582467e-01 1.009741e+02 8.890471e+01 
5.878000e+00 7.582396e-01 1.009730e+02 8.890459e+01 
5.880000e+00 7.582332e-01 1.009722e+02 8.890448e+01 
5.882000e+00 7.582273e-01 1.009717e+02 8.890439e+01 
5.884000e+00 7.582216e-01 1.009713e+02 8.890431e+01 
5.886000e+00 7.582163e-01 1.009709e+02 8.890424e+01 
5.888000e+00 7.582112e-01 1.009707e+02 8.890417e+01 
5.890000e+00 7.582062e-01 1.009705e+02 8.890410e+01 
5.892000e+00 7.582014e-01 1.009703e+02 8.890404e+01 
5.894000e+00 7.581967e-01 1.009702e+02 8.890397e+01 
5.896000e+00 7.581920e-01 1.009701e+02 8.890391e+01 
5.898000e+00 7.581874e-01 1.009700e+02 8.890385e+01 
5.900000e+00 7.581927e-01 1.009550e+02 8.890386e+01 
5.902000e+00 7.582191e-01 1.009366e+02 8.890410e+01 
5.904000e+00 7.582427e-01 1.009386e+02 8.890445e+01 
5.906000e+00 7.582647e-01 1.009406e+02 8.890477e+01 
5.908000e+00 7.582771e-01 1.009617e+02 8.890507e+01 
5.910000e+00 7.582721e-01 1.009782e+02 8.890512e+01 
5.912000e+00 7.582615e-01 1.009769e+02 8.890497e+01 
5.914000e+00 7.582525e-01 1.009751e+02 8.890481e+01 
5.916000e+00 7.582448e-01 1.009738e+02 8.890467e+01 
5.918000e+00 7.582379e-01 1.009728e+02 8.890456e+01 
5.920000e+00 7.582316e-01 1.009721e+02 8.890446e+01 
5.922000e+00 7.582257e-01 1.009716e+02 8.890437e+01 
5.924000e+00 7.582202e-01 1.009712e+02 8.890429e+01 
5.926000e+00 7.582149e-01 1.009709e+02 8.890422e+01 
5.928000e+00 7.582098e-01 1.009706e+02 8.890415e+01 
5.930000e+00 7.582049e-01 1.009704e+02 8.890408e+01 
5.932000e+00 7.582001e-01 1.009703e+02 8.890402e+01 
5.934000e+00 7.581954e-01 1.009702e+02 8.890396e+01 
5.936000e+00 7.581908e-01 1.009700e+02 8.890390e+01 
5.938000e+00 7.581862e-01 1.009700e+02 8.890384e+01 
5.940000e+00 7.581997e-01 1.009404e+02 8.890387e+01 
5.942000e+00 7.582255e-01 1.009371e+02 8.890419e+01 
5.944000e+00 7.582486e-01 1.009392e+02 8.890453e+01 
5.946000e+00 7.582702e-01 1.009410e+02 8.890484e+01 
5.948000e+00 7.582774e-01 1.009632e+02 8.890509e+01 
5.950000e+00 7.582691e-01 1.009784e+02 8.890508e+01 
5.952000e+00 7.582590e-01 1.009764e+02 8.890493e+01 
5.954000e+00 7.582504e-01 1.009747e+02 8.890477e+01 
5.956000e+00 7.582429e-01 1.009735e+02 8.890464e+01 
5.958000e+00 7.582362e-01 1.009726e+02 8.890453e+01 
5.960000e+00 7.582300e-01 1.009719e+02 8.890444e+01 
5.962000e+00 7.582243e-01 1.009714e+02 8.890435e+01 
5.964000e+00 7.582188e-01 1.009711e+02 8.890427e+01 
5.966000e+00 7.582136e-01 1.009708e+02 8.890420e+01 
5.968000e+00 7.582086e-01 1.009706e+02 8.890413e+01 
5.970000e+00 7.582037e-01 1.009704e+02 8.890407e+01 
5.972000e+00 7.581989e-01 1.009703e+02 8.890400e+01 
5.974000e+00 7.581942e-01 1.009701e+02 8.890394e+01 
5.976000e+00 7.581896e-01 1.009700e+02 8.890388e+01 
5.978000e+00 7.581850e-01 1.009699e+02 8.890382e+01 
5.980000e+00 7.582073e-01 1.009362e+02 8.890395e+01 
5.982000e+00 7.582317e-01 1.009376e+02 8.890429e+01 
5.984000e+00 7.582544e-01 1.009397e+02 8.890462e+01 
5.986000e+00 7.582756e-01 1.009414e+02 8.890492e+01 
5.988000e+00 7.582777e-01 1.009635e+02 8.890511e+01 
5.990000e+00 7.582663e-01 1.009779e+02 8.890504e+01 
5.992000e+00 7.582566e-01 1.009759e+02 8.890488e+01 
5.994000e+00 7.582483e-01 1.009743e+02 8.890473e+01 
5.996000e+00 7.582411e-01 1.009732e+02 8.890461e+01 
5.998000e+00 7.582345e-01 1.009724e+02 8.890450e+01 
6.000000e+00 7.582285e-01 1.009718e+02 8.890441e+01 
6.002000e+00 7.582228e-01 1.009713e+02 8.890433e+01 
6.004000e+00 7.582174e-01 1.009710e+02 8.890425e+01 
6.006000e+00 7.582123e-01 1.009707e+02 8.890418e+01 
6.008000e+00 7.582073e-01 1.009705e+02 8.890412e+01 
6.010000e+00 7.582024e-01 1.009704e+02 8.890405e+01 
6.012000e+00 7.581976e-01 1.009702e+02 8.890399e+01 
6.014000e+00 7.581930e-01 1.009701e+02 8.890393e+01 
6.016000e+00 7.581884e-01 1.009700e+02 8.890387e+01 
6.018000e+00 7.581908e-01 1.009550e+02 8.890383e+01 
6.020000e+00 7.582139e-01 1.009363e+02 8.890403e+01 
6.022000e+00 7.582379e-01 1.009382e+02 8.890438e+01 
6.024000e+00 7.582601e-01 1.009402e+02 8.890470e+01 
6.026000e+00 7.582811e-01 1.009418e+02 8.890500e+01 
6.028000e+00 7.582781e-01 1.009636e+02 8.890513e+01 
6.030000e+00 7.582635e-01 1.009774e+02 8.890500e+01 
6.032000e+00 7.582543e-01 1.009755e+02 8.890484e+01 
6.034000e+00 7.582463e-01 1.009740e+02 8.890470e+01 
6.036000e+00 7.582393e-01 1.009730e+02 8.890458e+01 
6.038000e+00 7.582329e-01 1.009722e+02 8.890448e+01 
6.040000e+00 7.582269e-01 1.009717e+02 8.890439e+01 
6.042000e+00 7.582214e-01 1.009712e+02 8.890431e+01 
6.044000e+00 7.582161e-01 1.009709e+02 8.890423e+01 
6.046000e+00 7.582109e-01 1.009707e+02 8.890416e+01 
6.048000e+00 7.582060e-01 1.009705e+02 8.890410e+01 
6.050000e+00 7.582011e-01 1.009703e+02 8.890403e+01 
6.052000e+00 7.581964e-01 1.009702e+02 8.890397e+01 
6.054000e+00 7.581918e-01 1.009701e+02 8.890391e+01 
6.056000e+00 7.581872e-01 1.009700e+02 8.890385e+01 
6.058000e+00 7.581931e-01 1.009551e+02 8.890387e+01 
6.060000e+00 7.582204e-01 1.009367e+02 8.890412e+01 
6.062000e+00 7.582439e-01 1.009387e+02 8.890446e+01 
6.064000e+00 7.582658e-01 1.009407e+02 8.890478e+01 
6.066000e+00 7.582771e-01 1.009622e+02 8.890507e+01 
6.068000e+00 7.582715e-01 1.009784e+02 8.890511e+01 
6.070000e+00 7.582610e-01 1.009768e+02 8.890496e+01 
6.072000e+00 7.582521e-01 1.009750e+02 8.890480e+01 
6.074000e+00 7.582444e-01 1.009737e+02 8.890467e+01 
6.076000e+00 7.582375e-01 1.009727e+02 8.890455e+01 
6.078000e+00 7.582313e-01 1.009720e+02 8.890445e+01 
6.080000e+00 7.582255e-01 1.009715e+02 8.890437e+01 
6.082000e+00 7.582199e-01 1.009712e+02 8.890429e+01 
6.084000e+00 7.582147e-01 1.009709e+02 8.890422e+01 
6.086000e+00 7.582096e-01 1.009706e+02 8.890415e+01 
6.088000e+00 7.582047e-01 1.009704e+02 8.890408e+01 
6.090000e+00 7.581999e-01 1.009703e+02 8.890402e+01 
6.092000e+00 7.581952e-01 1.009702e+02 8.890395e+01 
6.094000e+00 7.581906e-01 1.009700e+02 8.890389e+01 
6.096000e+00 7.581860e-01 1.009699e+02 8.890383e+01 
6.098000e+00 7.582015e-01 1.009382e+02 8.890388e+01 
6.100000e+00 7.582267e-01 1.009372e+02 8.890421e+01 
6.102000e+00 7.582498e-01 1.009393e+02 8.890455e+01 
6.104000e+00 7.582713e-01 1.009411e+02 8.890486e+01 
6.106000e+00 7.582774e-01 1.009633e+02 8.890510e+01 
6.108000e+00 7.582685e-01 1.009783e+02 8.890508e+01 
6.110000e+00 7.582585e-01 1.009763e+02 8.890492e+01 
6.112000e+00 7.582500e-01 1.009746e+02 8.890476e+01 
6.114000e+00 7.582425e-01 1.009734e+02 8.890463e+01 
6.116000e+00 7.582359e-01 1.009725e+02 8.890453e+01 
6.118000e+00 7.582297e-01 1.009719e+02 8.890443e+01 
6.120000e+00 7.582240e-01 1.009714e+02 8.890435e+01 
6.122000e+00 7.582186e-01 1.009711e+02 8.890427e+01 
6.124000e+00 7.582133e-01 1.009708e+02 8.890420e+01 
6.126000e+00 7.582083e-01 1.009706e+02 8.890413e+01 
6.128000e+00 7.582034e-01 1.009704e+02 8.890406e+01 
6.130000e+00 7.581986e-01 1.009702e+02 8.890400e+01 
6.132000e+00 7.581940e-01 1.009701e+02 8.890394e+01 
6.134000e+00 7.581894e-01 1.009700e+02 8.890388e+01 
6.136000e+00 7.581878e-01 1.009600e+02 8.890380e+01 
6.138000e+00 7.582086e-01 1.009362e+02 8.890397e+01 
6.140000e+00 7.582330e-01 1.009377e+02 8.890430e+01 
6.142000e+00 7.582556e-01 1.009398e+02 8.890463e+01 
6.144000e+00 7.582767e-01 1.009415e+02 8.890494e+01 
6.146000e+00 7.582778e-01 1.009635e+02 8.890512e+01 
6.148000e+00 7.582657e-01 1.009778e+02 8.890504e+01 
6.150000e+00 7.582561e-01 1.009758e+02 8.890487e+01 
6.152000e+00 7.582480e-01 1.009743e+02 8.890473e+01 
6.154000e+00 7.582407e-01 1.009732e+02 8.890460e+01 
6.156000e+00 7.582342e-01 1.009723e+02 8.890450e+01 
6.158000e+00 7.582282e-01 1.009718e+02 8.890441e+01 
6.160000e+00 7.582225e-01 1.009713e+02 8.890433e+01 
6.162000e+00 7.582172e-01 1.009710e+02 8.890425e+01 
6.164000e+00 7.582120e-01 1.009707e+02 8.890418e+01 
6.166000e+00 7.582070e-01 1.009705e+02 8.890411e+01 
6.168000e+00 7.582021e-01 1.009703e+02 8.890405e+01 
6.170000e+00 7.581974e-01 1.009702e+02 8.890398e+01 
6.172000e+00 7.581927e-01 1.009701e+02 8.890392e+01 
6.174000e+00 7.581881e-01 1.009700e+02 8.890386e+01 
6.176000e+00 7.581913e-01 1.009549e+02 8.890384e+01 
6.178000e+00 7.582152e-01 1.009363e+02 8.890405e+01 
6.180000e+00 7.582391e-01 1.009383e+02 8.890439e+01 
6.182000e+00 7.582613e-01 1.009403e+02 8.890472e+01 
6.184000e+00 7.582788e-01 1.009529e+02 8.890504e+01 
6.186000e+00 7.582749e-01 1.009742e+02 8.890515e+01 
6.188000e+00 7.582631e-01 1.009773e+02 8.890500e+01 
6.190000e+00 7.582539e-01 1.009754e+02 8.890483e+01 
6.192000e+00 7.582459e-01 1.009739e+02 8.890469e+01 
6.194000e+00 7.582389e-01 1.009729e+02 8.890457e+01 
6.196000e+00 7.582326e-01 1.009722e+02 8.890447e+01 
6.198000e+00 7.582267e-01 1.009716e+02 8.890439e+01 
6.200000e+00 7.582211e-01 1.009712e+02 8.890431e+01 
6.202000e+00 7.582158e-01 1.009709e+02 8.890423e+01 
6.204000e+00 7.582107e-01 1.009707e+02 8.890416e+01 
6.206000e+00 7.582057e-01 1.009705e+02 8.890409e+01 
6.208000e+00 7.582009e-01 1.009703e+02 8.890403e+01 
6.210000e+00 7.581962e-01 1.009702e+02 8.890397e+01 
6.212000e+00 7.581915e-01 1.009701e+02 8.890391e+01 
6.214000e+00 7.581870e-01 1.009700e+02 8.890385e+01 
6.216000e+00 7.581935e-01 1.009551e+02 8.890387e+01 
6.218000e+00 7.582217e-01 1.009368e+02 8.890414e+01 
6.220000e+00 7.582451e-01 1.009389e+02 8.890448e+01 
6.222000e+00 7.582669e-01 1.009407e+02 8.890480e+01 
6.224000e+00 7.582772e-01 1.009626e+02 8.890508e+01 
6.226000e+00 7.582709e-01 1.009784e+02 8.890511e+01 
6.228000e+00 7.582605e-01 1.009767e+02 8.890495e+01 
6.230000e+00 7.582517e-01 1.009750e+02 8.890479e+01 
6.232000e+00 7.582440e-01 1.009736e+02 8.890466e+01 
6.234000e+00 7.582372e-01 1.009727e+02 8.890455e+01 
6.236000e+00 7.582310e-01 1.009720e+02 8.890445e+01 
6.238000e+00 7.582252e-01 1.009715e+02 8.890436e+01 
6.240000e+00 7.582197e-01 1.009711e+02 8.890429e+01 
6.242000e+00 7.582144e-01 1.009708e+02 8.890421e+01 
6.244000e+00 7.582094e-01 1.009706e+02 8.890414e+01 
6.246000e+00 7.582044e-01 1.009704e+02 8.890408e+01 
6.248000e+00 7.581997e-01 1.009703e+02 8.890401e+01 
6.250000e+00 7.581950e-01 1.009701e+02 8.890395e+01 
6.252000e+00 7.581903e-01 1.009700e+02 8.890389e+01 
6.254000e+00 7.581858e-01 1.009699e+02 8.890383e+01 
6.256000e+00 7.582031e-01 1.009371e+02 8.890390e+01 
6.258000e+00 7.582280e-01 1.009373e+02 8.890423e+01 
6.260000e+00 7.582510e-01 1.009394e+02 8.890457e+01 
6.262000e+00 7.582724e-01 1.009412e+02 8.890488e+01 
6.264000e+00 7.582775e-01 1.009633e+02 8.890510e+01 
6.266000e+00 7.582680e-01 1.009782e+02 8.890507e+01 
6.268000e+00 7.582580e-01 1.009762e+02 8.890491e+01 
6.270000e+00 7.582496e-01 1.009746e+02 8.890476e+01 
6.272000e+00 7.582422e-01 1.009734e+02 8.890463e+01 
6.274000e+00 7.582355e-01 1.009725e+02 8.890452e+01 
6.276000e+00 7.582294e-01 1.009719e+02 8.890443e+01 
6.278000e+00 7.582237e-01 1.009714e+02 8.890434e+01 
6.280000e+00 7.582183e-01 1.009711e+02 8.890427e+01 
6.282000e+00 7.582131e-01 1.009708e+02 8.890419e+01 
6.284000e+00 7.582081e-01 1.009706e+02 8.890413e+01 
6.286000e+00 7.582032e-01 1.009704e+02 8.890406e+01 
6.288000e+00 7.581984e-01 1.009702e+02 8.890400e+01 
6.290000e+00 7.581937e-01 1.009701e+02 8.890394e+01 
6.292000e+00 7.581891e-01 1.009700e+02 8.890387e+01 
6.294000e+00 7.581891e-01 1.009566e+02 8.890381e+01 
6.296000e+00 7.582100e-01 1.009361e+02 8.890398e+01 
6.298000e+00 7.582342e-01 1.009379e+02 8.890432e+01 
6.300000e+00 7.582567e-01 1.009399e+02 8.890465e+01 
6.302000e+00 7.582778e-01 1.009416e+02 8.890495e+01 
6.304000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
6.306000e+00 7.582652e-01 1.009777e+02 8.890503e+01 
6.308000e+00 7.582557e-01 1.009757e+02 8.890487e+01 
6.310000e+00 7.582475e-01 1.009742e+02 8.890472e+01 
6.312000e+00 7.582404e-01 1.009731e+02 8.890460e+01 
6.314000e+00 7.582339e-01 1.009723e+02 8.890449e+01 
6.316000e+00 7.582279e-01 1.009717e+02 8.890440e+01 
6.318000e+00 7.582222e-01 1.009713e+02 8.890432e+01 
6.320000e+00 7.582169e-01 1.009710e+02 8.890425e+01 
6.322000e+00 7.582117e-01 1.009707e+02 8.890418e+01 
6.324000e+00 7.582068e-01 1.009705e+02 8.890411e+01 
6.326000e+00 7.582019e-01 1.009703e+02 8.890404e+01 
6.328000e+00 7.581972e-01 1.009702e+02 8.890398e+01 
6.330000e+00 7.581925e-01 1.009701e+02 8.890392e+01 
6.332000e+00 7.581879e-01 1.009700e+02 8.890386e+01 
6.334000e+00 7.581918e-01 1.009549e+02 8.890385e+01 
6.336000e+00 7.582165e-01 1.009364e+02 8.890407e+01 
6.338000e+00 7.582403e-01 1.009384e+02 8.890441e+01 
6.340000e+00 7.582624e-01 1.009404e+02 8.890473e+01 
6.342000e+00 7.582776e-01 1.009583e+02 8.890506e+01 
6.344000e+00 7.582737e-01 1.009770e+02 8.890514e+01 
6.346000e+00 7.582625e-01 1.009772e+02 8.890499e+01 
6.348000e+00 7.582534e-01 1.009753e+02 8.890483e+01 
6.350000e+00 7.582456e-01 1.009739e+02 8.890469e+01 
6.352000e+00 7.582386e-01 1.009729e+02 8.890457e+01 
6.354000e+00 7.582323e-01 1.009721e+02 8.890447e+01 
6.356000e+00 7.582264e-01 1.009716e+02 8.890438e+01 
6.358000e+00 7.582208e-01 1.009712e+02 8.890430e+01 
6.360000e+00 7.582155e-01 1.009709e+02 8.890423e+01 
6.362000e+00 7.582104e-01 1.009707e+02 8.890416e+01 
6.364000e+00 7.582055e-01 1.009705e+02 8.890409e+01 
6.366000e+00 7.582007e-01 1.009703e+02 8.890403e+01 
6.368000e+00 7.581959e-01 1.009702e+02 8.890396e+01 
6.370000e+00 7.581913e-01 1.009701e+02 8.890390e+01 
6.372000e+00 7.581867e-01 1.009700e+02 8.890384e+01 
6.374000e+00 7.581940e-01 1.009552e+02 8.890388e+01 
6.376000e+00 7.582230e-01 1.009369e+02 8.890416e+01 
6.378000e+00 7.582463e-01 1.009390e+02 8.890450e+01 
6.380000e+00 7.582680e-01 1.009408e+02 8.890481e+01 
6.382000e+00 7.582773e-01 1.009629e+02 8.890508e+01 
6.384000e+00 7.582703e-01 1.009784e+02 8.890510e+01 
6.386000e+00 7.582600e-01 1.009766e+02 8.890494e+01 
6.388000e+00 7.582513e-01 1.009749e+02 8.890479e+01 
6.390000e+00 7.582437e-01 1.009736e+02 8.890465e+01 
6.392000e+00 7.582369e-01 1.009727e+02 8.890454e+01 
6.394000e+00 7.582307e-01 1.009720e+02 8.890445e+01 
6.396000e+00 7.582249e-01 1.009715e+02 8.890436e+01 
6.398000e+00 7.582194e-01 1.009711e+02 8.890428e+01 
6.400000e+00 7.582142e-01 1.009708e+02 8.890421e+01 
6.402000e+00 7.582091e-01 1.009706e+02 8.890414e+01 
6.404000e+00 7.582042e-01 1.009704e+02 8.890407e+01 
6.406000e+00 7.581994e-01 1.009703e+02 8.890401e+01 
6.408000e+00 7.581947e-01 1.009701e+02 8.890395e+01 
6.410000e+00 7.581901e-01 1.009700e+02 8.890389e+01 
6.412000e+00 7.581855e-01 1.009699e+02 8.890383e+01 
6.414000e+00 7.582045e-01 1.009366e+02 8.890391e+01 
6.416000e+00 7.582293e-01 1.009374e+02 8.890425e+01 
6.418000e+00 7.582521e-01 1.009395e+02 8.890458e+01 
6.420000e+00 7.582735e-01 1.009413e+02 8.890489e+01 
6.422000e+00 7.582776e-01 1.009634e+02 8.890510e+01 
6.424000e+00 7.582674e-01 1.009781e+02 8.890506e+01 
6.426000e+00 7.582576e-01 1.009761e+02 8.890490e+01 
6.428000e+00 7.582492e-01 1.009745e+02 8.890475e+01 
6.430000e+00 7.582418e-01 1.009733e+02 8.890462e+01 
6.432000e+00 7.582352e-01 1.009725e+02 8.890451e+01 
6.434000e+00 7.582291e-01 1.009718e+02 8.890442e+01 
6.436000e+00 7.582234e-01 1.009714e+02 8.890434e+01 
6.438000e+00 7.582180e-01 1.009710e+02 8.890426e+01 
6.440000e+00 7.582128e-01 1.009708e+02 8.890419e+01 
6.442000e+00 7.582078e-01 1.009705e+02 8.890412e+01 
6.444000e+00 7.582029e-01 1.009704e+02 8.890406e+01 
6.446000e+00 7.581982e-01 1.009702e+02 8.890399e+01 
6.448000e+00 7.581935e-01 1.009701e+02 8.890393e+01 
6.450000e+00 7.581889e-01 1.009700e+02 8.890387e+01 
6.452000e+00 7.581898e-01 1.009556e+02 8.890382e+01 
6.454000e+00 7.582113e-01 1.009362e+02 8.890400e+01 
6.456000e+00 7.582354e-01 1.009380e+02 8.890434e+01 
6.458000e+00 7.582579e-01 1.009400e+02 8.890467e+01 
6.460000e+00 7.582789e-01 1.009417e+02 8.890497e+01 
6.462000e+00 7.582780e-01 1.009635e+02 8.890512e+01 
6.464000e+00 7.582646e-01 1.009776e+02 8.890502e+01 
6.466000e+00 7.582552e-01 1.009756e+02 8.890486e+01 
6.468000e+00 7.582471e-01 1.009741e+02 8.890471e+01 
6.470000e+00 7.582400e-01 1.009731e+02 8.890459e+01 
6.472000e+00 7.582336e-01 1.009723e+02 8.890449e+01 
6.474000e+00 7.582276e-01 1.009717e+02 8.890440e+01 
6.476000e+00 7.582220e-01 1.009713e+02 8.890432e+01 
6.478000e+00 7.582166e-01 1.009710e+02 8.890424e+01 
6.480000e+00 7.582115e-01 1.009707e+02 8.890417e+01 
6.482000e+00 7.582065e-01 1.009705e+02 8.890411e+01 
6.484000e+00 7.582017e-01 1.009703e+02 8.890404e+01 
6.486000e+00 7.581969e-01 1.009702e+02 8.890398e+01 
6.488000e+00 7.581923e-01 1.009701e+02 8.890392e+01 
6.490000e+00 7.581877e-01 1.009700e+02 8.890386e+01 
6.492000e+00 7.581922e-01 1.009550e+02 8.890386e+01 
6.494000e+00 7.582179e-01 1.009365e+02 8.890409e+01 
6.496000e+00 7.582416e-01 1.009385e+02 8.890443e+01 
6.498000e+00 7.582636e-01 1.009405e+02 8.890475e+01 
6.500000e+00 7.582773e-01 1.009606e+02 8.890506e+01 
6.502000e+00 7.582728e-01 1.009779e+02 8.890513e+01 
6.504000e+00 7.582620e-01 1.009771e+02 8.890498e+01 
6.506000e+00 7.582530e-01 1.009752e+02 8.890482e+01 
6.508000e+00 7.582452e-01 1.009738e+02 8.890468e+01 
6.510000e+00 7.582382e-01 1.009728e+02 8.890456e+01 
6.512000e+00 7.582319e-01 1.009721e+02 8.890446e+01 
6.514000e+00 7.582261e-01 1.009716e+02 8.890438e+01 
6.516000e+00 7.582205e-01 1.009712e+02 8.890430e+01 
6.518000e+00 7.582153e-01 1.009709e+02 8.890422e+01 
6.520000e+00 7.582102e-01 1.009706e+02 8.890415e+01 
6.522000e+00 7.582052e-01 1.009705e+02 8.890409e+01 
6.524000e+00 7.582004e-01 1.009703e+02 8.890402e+01 
6.526000e+00 7.581957e-01 1.009702e+02 8.890396e+01 
6.528000e+00 7.581910e-01 1.009701e+02 8.890390e+01 
6.530000e+00 7.581865e-01 1.009700e+02 8.890384e+01 
6.532000e+00 7.581970e-01 1.009465e+02 8.890386e+01 
6.534000e+00 7.582243e-01 1.009370e+02 8.890418e+01 
6.536000e+00 7.582475e-01 1.009391e+02 8.890452e+01 
6.538000e+00 7.582691e-01 1.009409e+02 8.890483e+01 
6.540000e+00 7.582773e-01 1.009630e+02 8.890509e+01 
6.542000e+00 7.582697e-01 1.009784e+02 8.890509e+01 
6.544000e+00 7.582595e-01 1.009765e+02 8.890493e+01 
6.546000e+00 7.582508e-01 1.009748e+02 8.890478e+01 
6.548000e+00 7.582433e-01 1.009735e+02 8.890465e+01 
6.550000e+00 7.582365e-01 1.009726e+02 8.890454e+01 
6.552000e+00 7.582303e-01 1.009720e+02 8.890444e+01 
6.554000e+00 7.582246e-01 1.009715e+02 8.890436e+01 
6.556000e+00 7.582191e-01 1.009711e+02 8.890428e+01 
6.558000e+00 7.582139e-01 1.009708e+02 8.890421e+01 
6.560000e+00 7.582089e-01 1.009706e+02 8.890414e+01 
6.562000e+00 7.582039e-01 1.009704e+02 8.890407e+01 
6.564000e+00 7.581992e-01 1.009703e+02 8.890401e+01 
6.566000e+00 7.581945e-01 1.009701e+02 8.890395e+01 
6.568000e+00 7.581899e-01 1.009700e+02 8.890388e+01 
6.570000e+00 7.581853e-01 1.009699e+02 8.890382e+01 
6.572000e+00 7.582060e-01 1.009364e+02 8.890393e+01 
6.574000e+00 7.582305e-01 1.009375e+02 8.890427e+01 
6.576000e+00 7.582533e-01 1.009396e+02 8.890460e+01 
6.578000e+00 7.582746e-01 1.009414e+02 8.890491e+01 
6.580000e+00 7.582777e-01 1.009634e+02 8.890511e+01 
6.582000e+00 7.582668e-01 1.009780e+02 8.890505e+01 
6.584000e+00 7.582571e-01 1.009760e+02 8.890489e+01 
6.586000e+00 7.582488e-01 1.009744e+02 8.890474e+01 
6.588000e+00 7.582414e-01 1.009733e+02 8.890462e+01 
6.590000e+00 7.582349e-01 1.009724e+02 8.890451e+01 
6.592000e+00 7.582288e-01 1.009718e+02 8.890442e+01 
6.594000e+00 7.582231e-01 1.009714e+02 8.890433e+01 
6.596000e+00 7.582177e-01 1.009710e+02 8.890426e+01 
6.598000e+00 7.582125e-01 1.009708e+02 8.890419e+01 
6.600000e+00 7.582075e-01 1.009705e+02 8.890412e+01 
6.602000e+00 7.582027e-01 1.009704e+02 8.890405e+01 
6.604000e+00 7.581979e-01 1.009702e+02 8.890399e+01 
6.606000e+00 7.581932e-01 1.009701e+02 8.890393e+01 
6.608000e+00 7.581887e-01 1.009700e+02 8.890387e+01 
6.610000e+00 7.581904e-01 1.009552e+02 8.890383e+01 
6.612000e+00 7.582126e-01 1.009362e+02 8.890402e+01 
6.614000e+00 7.582367e-01 1.009381e+02 8.890436e+01 
6.616000e+00 7.582591e-01 1.009401e+02 8.890468e+01 
6.618000e+00 7.582800e-01 1.009418e+02 8.890498e+01 
6.620000e+00 7.582781e-01 1.009636e+02 8.890513e+01 
6.622000e+00 7.582641e-01 1.009775e+02 8.890501e+01 
6.624000e+00 7.582548e-01 1.009755e+02 8.890485e+01 
6.626000e+00 7.582468e-01 1.009741e+02 8.890471e+01 
6.628000e+00 7.582397e-01 1.009730e+02 8.890459e+01 
6.630000e+00 7.582332e-01 1.009722e+02 8.890448e+01 
6.632000e+00 7.582273e-01 1.009717e+02 8.890439e+01 
6.634000e+00 7.582217e-01 1.009713e+02 8.890431e+01 
6.636000e+00 7.582163e-01 1.009709e+02 8.890424e+01 
6.638000e+00 7.582112e-01 1.009707e+02 8.890417e+01 
6.640000e+00 7.582062e-01 1.009705e+02 8.890410e+01 
6.642000e+00 7.582014e-01 1.009703e+02 8.890404e+01 
6.644000e+00 7.581967e-01 1.009702e+02 8.890397e+01 
6.646000e+00 7.581920e-01 1.009701e+02 8.890391e+01 
6.648000e+00 7.581874e-01 1.009700e+02 8.890385e+01 
6.650000e+00 7.581927e-01 1.009550e+02 8.890386e+01 
6.652000e+00 7.582192e-01 1.009366e+02 8.890410e+01 
6.654000e+00 7.582428e-01 1.009386e+02 8.890445e+01 
6.656000e+00 7.582647e-01 1.009406e+02 8.890477e+01 
6.658000e+00 7.582772e-01 1.009617e+02 8.890507e+01 
6.660000e+00 7.582721e-01 1.009782e+02 8.890512e+01 
6.662000e+00 7.582615e-01 1.009769e+02 8.890497e+01 
6.664000e+00 7.582526e-01 1.009751e+02 8.890481e+01 
6.666000e+00 7.582448e-01 1.009738e+02 8.890467e+01 
6.668000e+00 7.582379e-01 1.009728e+02 8.890456e+01 
6.670000e+00 7.582316e-01 1.009721e+02 8.890446e+01 
6.672000e+00 7.582258e-01 1.009716e+02 8.890437e+01 
6.674000e+00 7.582203e-01 1.009712e+02 8.890429e+01 
6.676000e+00 7.582150e-01 1.009709e+02 8.890422e+01 
6.678000e+00 7.582099e-01 1.009706e+02 8.890415e+01 
6.680000e+00 7.582050e-01 1.009704e+02 8.890408e+01 
6.682000e+00 7.582001e-01 1.009703e+02 8.890402e+01 
6.684000e+00 7.581954e-01 1.009702e+02 8.890396e+01 
6.686000e+00 7.581908e-01 1.009700e+02 8.890390e+01 
6.688000e+00 7.581862e-01 1.009700e+02 8.890384e+01 
6.690000e+00 7.581999e-01 1.009403e+02 8.890387e+01 
6.692000e+00 7.582256e-01 1.009371e+02 8.890420e+01 
6.694000e+00 7.582487e-01 1.009392e+02 8.890453e+01 
6.696000e+00 7.582703e-01 1.009410e+02 8.890485e+01 
6.698000e+00 7.582774e-01 1.009632e+02 8.890509e+01 
6.700000e+00 7.582691e-01 1.009783e+02 8.890508e+01 
6.702000e+00 7.582590e-01 1.009764e+02 8.890493e+01 
6.704000e+00 7.582504e-01 1.009747e+02 8.890477e+01 
6.706000e+00 7.582429e-01 1.009735e+02 8.890464e+01 
6.708000e+00 7.582362e-01 1.009726e+02 8.890453e+01 
6.710000e+00 7.582300e-01 1.009719e+02 8.890444e+01 
6.712000e+00 7.582243e-01 1.009714e+02 8.890435e+01 
6.714000e+00 7.582188e-01 1.009711e+02 8.890427e+01 
6.716000e+00 7.582136e-01 1.009708e+02 8.890420e+01 
6.718000e+00 7.582086e-01 1.009706e+02 8.890413e+01 
6.720000e+00 7.582037e-01 1.009704e+02 8.890407e+01 
6.722000e+00 7.581989e-01 1.009703e+02 8.890400e+01 
6.724000e+00 7.581942e-01 1.009701e+02 8.890394e+01 
6.726000e+00 7.581896e-01 1.009700e+02 8.890388e+01 
6.728000e+00 7.581851e-01 1.009699e+02 8.890382e+01 
6.730000e+00 7.582074e-01 1.009362e+02 8.890395e+01 
6.732000e+00 7.582319e-01 1.009376e+02 8.890429e+01 
6.734000e+00 7.582546e-01 1.009397e+02 8.890462e+01 
6.736000e+00 7.582758e-01 1.009414e+02 8.890492e+01 
6.738000e+00 7.582778e-01 1.009635e+02 8.890511e+01 
6.740000e+00 7.582663e-01 1.009779e+02 8.890504e+01 
6.742000e+00 7.582566e-01 1.009759e+02 8.890488e+01 
6.744000e+00 7.582483e-01 1.009743e+02 8.890473e+01 
6.746000e+00 7.582411e-01 1.009732e+02 8.890461e+01 
6.748000e+00 7.582345e-01 1.009724e+02 8.890450e+01 
6.750000e+00 7.582285e-01 1.009718e+02 8.890441e+01 
6.752000e+00 7.582228e-01 1.009713e+02 8.890433e+01 
6.754000e+00 7.582174e-01 1.009710e+02 8.890425e+01 
6.756000e+00 7.582123e-01 1.009707e+02 8.890418e+01 
6.758000e+00 7.582073e-01 1.009705e+02 8.890412e+01 
6.760000e+00 7.582024e-01 1.009704e+02 8.890405e+01 
6.762000e+00 7.581976e-01 1.009702e+02 8.890399e+01 
6.764000e+00 7.581930e-01 1.009701e+02 8.890393e+01 
6.766000e+00 7.581884e-01 1.009700e+02 8.890387e+01 
6.768000e+00 7.581909e-01 1.009550e+02 8.890384e+01 
6.770000e+00 7.582141e-01 1.009363e+02 8.890404e+01 
6.772000e+00 7.582380e-01 1.009382e+02 8.890438e+01 
6.774000e+00 7.582603e-01 1.009402e+02 8.890470e+01 
6.776000e+00 7.582811e-01 1.009423e+02 8.890500e+01 
6.778000e+00 7.582779e-01 1.009646e+02 8.890513e+01 
6.780000e+00 7.582635e-01 1.009774e+02 8.890500e+01 
6.782000e+00 7.582543e-01 1.009755e+02 8.890484e+01 
6.784000e+00 7.582463e-01 1.009740e+02 8.890470e+01 
6.786000e+00 7.582393e-01 1.009730e+02 8.890458e+01 
6.788000e+00 7.582329e-01 1.009722e+02 8.890448e+01 
6.790000e+00 7.582270e-01 1.009717e+02 8.890439e+01 
6.792000e+00 7.582214e-01 1.009712e+02 8.890431e+01 
6.794000e+00 7.582161e-01 1.009709e+02 8.890423e+01 
6.796000e+00 7.582109e-01 1.009707e+02 8.890416e+01 
6.798000e+00 7.582060e-01 1.009705e+02 8.890410e+01 
6.800000e+00 7.582012e-01 1.009703e+02 8.890403e+01 
6.802000e+00 7.581964e-01 1.009702e+02 8.890397e+01 
6.804000e+00 7.581918e-01 1.009701e+02 8.890391e+01 
6.806000e+00 7.581872e-01 1.009700e+02 8.890385e+01 
6.808000e+00 7.581931e-01 1.009551e+02 8.890387e+01 
6.810000e+00 7.582205e-01 1.009367e+02 8.890412e+01 
6.812000e+00 7.582440e-01 1.009388e+02 8.890447e+01 
6.814000e+00 7.582659e-01 1.009407e+02 8.890478e+01 
6.816000e+00 7.582772e-01 1.009623e+02 8.890507e+01 
6.818000e+00 7.582715e-01 1.009784e+02 8.890511e+01 
6.820000e+00 7.582610e-01 1.009768e+02 8.890496e+01 
6.822000e+00 7.582521e-01 1.009750e+02 8.890480e+01 
6.824000e+00 7.582444e-01 1.009737e+02 8.890467e+01 
6.826000e+00 7.582376e-01 1.009727e+02 8.890455e+01 
6.828000e+00 7.582313e-01 1.009720e+02 8.890445e+01 
6.830000e+00 7.582255e-01 1.009715e+02 8.890437e+01 
6.832000e+00 7.582200e-01 1.009712e+02 8.890429e+01 
6.834000e+00 7.582147e-01 1.009709e+02 8.890422e+01 
6.836000e+00 7.582096e-01 1.009706e+02 8.890415e+01 
6.838000e+00 7.582047e-01 1.009704e+02 8.890408e+01 
6.840000e+00 7.581999e-01 1.009703e+02 8.890402e+01 
6.842000e+00 7.581952e-01 1.009702e+02 8.890395e+01 
6.844000e+00 7.581906e-01 1.009700e+02 8.890389e+01 
6.846000e+00 7.581860e-01 1.009699e+02 8.890383e+01 
6.848000e+00 7.582018e-01 1.009380e+02 8.890388e+01 
6.850000e+00 7.582269e-01 1.009372e+02 8.890421e+01 
6.852000e+00 7.582499e-01 1.009393e+02 8.890455e+01 
6.854000e+00 7.582715e-01 1.009411e+02 8.890486e+01 
6.856000e+00 7.582775e-01 1.009633e+02 8.890510e+01 
6.858000e+00 7.582685e-01 1.009783e+02 8.890507e+01 
6.860000e+00 7.582585e-01 1.009763e+02 8.890492e+01 
6.862000e+00 7.582500e-01 1.009746e+02 8.890476e+01 
6.864000e+00 7.582425e-01 1.009734e+02 8.890463e+01 
6.866000e+00 7.582359e-01 1.009725e+02 8.890453e+01 
6.868000e+00 7.582297e-01 1.009719e+02 8.890443e+01 
6.870000e+00 7.582240e-01 1.009714e+02 8.890435e+01 
6.872000e+00 7.582186e-01 1.009711e+02 8.890427e+01 
6.874000e+00 7.582133e-01 1.009708e+02 8.890420e+01 
6.876000e+00 7.582083e-01 1.009706e+02 8.890413e+01 
6.878000e+00 7.582034e-01 1.009704e+02 8.890406e+01 
6.880000e+00 7.581986e-01 1.009702e+02 8.890400e+01 
6.882000e+00 7.581940e-01 1.009701e+02 8.890394e+01 
6.884000e+00 7.581894e-01 1.009700e+02 8.890388e+01 
6.886000e+00 7.581881e-01 1.009592e+02 8.890380e+01 
6.888000e+00 7.582088e-01 1.009362e+02 8.890397e+01 
6.890000e+00 7.582332e-01 1.009378e+02 8.890431e+01 
6.892000e+00 7.582558e-01 1.009398e+02 8.890464e+01 
6.894000e+00 7.582769e-01 1.009415e+02 8.890494e+01 
6.896000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
6.898000e+00 7.582657e-01 1.009778e+02 8.890504e+01 
6.900000e+00 7.582561e-01 1.009758e+02 8.890487e+01 
6.902000e+00 7.582479e-01 1.009743e+02 8.890473e+01 
6.904000e+00 7.582407e-01 1.009731e+02 8.890460e+01 
6.906000e+00 7.582342e-01 1.009723e+02 8.890450e+01 
6.908000e+00 7.582282e-01 1.009718e+02 8.890441e+01 
6.910000e+00 7.582225e-01 1.009713e+02 8.890433e+01 
6.912000e+00 7.582171e-01 1.009710e+02 8.890425e+01 
6.914000e+00 7.582120e-01 1.009707e+02 8.890418e+01 
6.916000e+00 7.582070e-01 1.009705e+02 8.890411e+01 
6.918000e+00 7.582021e-01 1.009703e+02 8.890405e+01 
6.920000e+00 7.581974e-01 1.009702e+02 8.890398e+01 
6.922000e+00 7.581927e-01 1.009701e+02 8.890392e+01 
6.924000e+00 7.581881e-01 1.009700e+02 8.890386e+01 
6.926000e+00 7.581914e-01 1.009549e+02 8.890384e+01 
6.928000e+00 7.582155e-01 1.009363e+02 8.890405e+01 
6.930000e+00 7.582393e-01 1.009383e+02 8.890440e+01 
6.932000e+00 7.582615e-01 1.009403e+02 8.890472e+01 
6.934000e+00 7.582785e-01 1.009542e+02 8.890505e+01 
6.936000e+00 7.582747e-01 1.009749e+02 8.890514e+01 
6.938000e+00 7.582630e-01 1.009773e+02 8.890499e+01 
6.940000e+00 7.582538e-01 1.009754e+02 8.890483e+01 
6.942000e+00 7.582459e-01 1.009739e+02 8.890469e+01 
6.944000e+00 7.582389e-01 1.009729e+02 8.890457e+01 
6.946000e+00 7.582326e-01 1.009722e+02 8.890447e+01 
6.948000e+00 7.582266e-01 1.009716e+02 8.890439e+01 
6.950000e+00 7.582211e-01 1.009712e+02 8.890430e+01 
6.952000e+00 7.582158e-01 1.009709e+02 8.890423e+01 
6.954000e+00 7.582107e-01 1.009707e+02 8.890416e+01 
6.956000e+00 7.582057e-01 1.009705e+02 8.890409e+01 
6.958000e+00 7.582009e-01 1.009703e+02 8.890403e+01 
6.960000e+00 7.581962e-01 1.009702e+02 8.890397e+01 
6.962000e+00 7.581915e-01 1.009701e+02 8.890391e+01 
6.964000e+00 7.581870e-01 1.009700e+02 8.890385e+01 
6.966000e+00 7.581936e-01 1.009552e+02 8.890388e+01 
6.968000e+00 7.582220e-01 1.009368e+02 8.890414e+01 
6.970000e+00 7.582453e-01 1.009389e+02 8.890448e+01 
6.972000e+00 7.582671e-01 1.009408e+02 8.890480e+01 
6.974000e+00 7.582772e-01 1.009627e+02 8.890508e+01 
6.976000e+00 7.582708e-01 1.009784e+02 8.890510e+01 
6.978000e+00 7.582604e-01 1.009767e+02 8.890495e+01 
6.980000e+00 7.582517e-01 1.009749e+02 8.890479e+01 
6.982000e+00 7.582440e-01 1.009736e+02 8.890466e+01 
6.984000e+00 7.582372e-01 1.009727e+02 8.890455e+01 
6.986000e+00 7.582310e-01 1.009720e+02 8.890445e+01 
6.988000e+00 7.582251e-01 1.009715e+02 8.890436e+01 
6.990000e+00 7.582196e-01 1.009711e+02 8.890428e+01 
6.992000e+00 7.582144e-01 1.009708e+02 8.890421e+01 
6.994000e+00 7.582093e-01 1.009706e+02 8.890414e+01 
6.996000e+00 7.582044e-01 1.009704e+02 8.890408e+01 
6.998000e+00 7.581996e-01 1.009703e+02 8.890401e+01 
7.000000e+00 7.581949e-01 1.009701e+02 8.890395e+01 
7.002000e+00 7.581903e-01 1.009700e+02 8.890389e+01 
7.004000e+00 7.581858e-01 1.009699e+02 8.890383e+01 
7.006000e+00 7.582034e-01 1.009370e+02 8.890390e+01 
7.008000e+00 7.582283e-01 1.009373e+02 8.890423e+01 
7.010000e+00 7.582513e-01 1.009394e+02 8.890457e+01 
7.012000e+00 7.582727e-01 1.009412e+02 8.890488e+01 
7.014000e+00 7.582775e-01 1.009634e+02 8.890510e+01 
7.016000e+00 7.582679e-01 1.009782e+02 8.890507e+01 
7.018000e+00 7.582580e-01 1.009762e+02 8.890491e+01 
7.020000e+00 7.582495e-01 1.009745e+02 8.890475e+01 
7.022000e+00 7.582421e-01 1.009733e+02 8.890463e+01 
7.024000e+00 7.582355e-01 1.009725e+02 8.890452e+01 
7.026000e+00 7.582294e-01 1.009719e+02 8.890443e+01 
7.028000e+00 7.582237e-01 1.009714e+02 8.890434e+01 
7.030000e+00 7.582182e-01 1.009710e+02 8.890427e+01 
7.032000e+00 7.582130e-01 1.009708e+02 8.890419e+01 
7.034000e+00 7.582080e-01 1.009706e+02 8.890413e+01 
7.036000e+00 7.582032e-01 1.009704e+02 8.890406e+01 
7.038000e+00 7.581984e-01 1.009702e+02 8.890400e+01 
7.040000e+00 7.581937e-01 1.009701e+02 8.890393e+01 
7.042000e+00 7.581891e-01 1.009700e+02 8.890387e+01 
7.044000e+00 7.581893e-01 1.009562e+02 8.890381e+01 
7.046000e+00 7.582103e-01 1.009361e+02 8.890399e+01 
7.048000e+00 7.582345e-01 1.009379e+02 8.890433e+01 
7.050000e+00 7.582570e-01 1.009399e+02 8.890466e+01 
7.052000e+00 7.582781e-01 1.009416e+02 8.890496e+01 
7.054000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
7.056000e+00 7.582651e-01 1.009777e+02 8.890503e+01 
7.058000e+00 7.582556e-01 1.009757e+02 8.890486e+01 
7.060000e+00 7.582475e-01 1.009742e+02 8.890472e+01 
7.062000e+00 7.582403e-01 1.009731e+02 8.890460e+01 
7.064000e+00 7.582338e-01 1.009723e+02 8.890449e+01 
7.066000e+00 7.582278e-01 1.009717e+02 8.890440e+01 
7.068000e+00 7.582222e-01 1.009713e+02 8.890432e+01 
7.070000e+00 7.582169e-01 1.009710e+02 8.890425e+01 
7.072000e+00 7.582117e-01 1.009707e+02 8.890418e+01 
7.074000e+00 7.582067e-01 1.009705e+02 8.890411e+01 
7.076000e+00 7.582019e-01 1.009703e+02 8.890404e+01 
7.078000e+00 7.581971e-01 1.009702e+02 8.890398e+01 
7.080000e+00 7.581925e-01 1.009701e+02 8.890392e+01 
7.082000e+00 7.581879e-01 1.009700e+02 8.890386e+01 
7.084000e+00 7.581919e-01 1.009549e+02 8.890385e+01 
7.086000e+00 7.582169e-01 1.009364e+02 8.890407e+01 
7.088000e+00 7.582407e-01 1.009384e+02 8.890442e+01 
7.090000e+00 7.582627e-01 1.009404e+02 8.890474e+01 
7.092000e+00 7.582775e-01 1.009591e+02 8.890506e+01 
7.094000e+00 7.582735e-01 1.009773e+02 8.890514e+01 
7.096000e+00 7.582624e-01 1.009771e+02 8.890498e+01 
7.098000e+00 7.582534e-01 1.009753e+02 8.890482e+01 
7.100000e+00 7.582455e-01 1.009739e+02 8.890468e+01 
7.102000e+00 7.582385e-01 1.009729e+02 8.890457e+01 
7.104000e+00 7.582322e-01 1.009721e+02 8.890447e+01 
7.106000e+00 7.582263e-01 1.009716e+02 8.890438e+01 
7.108000e+00 7.582208e-01 1.009712e+02 8.890430e+01 
7.110000e+00 7.582155e-01 1.009709e+02 8.890423e+01 
7.112000e+00 7.582104e-01 1.009707e+02 8.890416e+01 
7.114000e+00 7.582054e-01 1.009705e+02 8.890409e+01 
7.116000e+00 7.582006e-01 1.009703e+02 8.890403e+01 
7.118000e+00 7.581959e-01 1.009702e+02 8.890396e+01 
7.120000e+00 7.581913e-01 1.009701e+02 8.890390e+01 
7.122000e+00 7.581867e-01 1.009700e+02 8.890384e+01 
7.124000e+00 7.581942e-01 1.009550e+02 8.890388e+01 
7.126000e+00 7.582234e-01 1.009369e+02 8.890416e+01 
7.128000e+00 7.582466e-01 1.009390e+02 8.890450e+01 
7.130000e+00 7.582684e-01 1.009409e+02 8.890482e+01 
7.132000e+00 7.582773e-01 1.009629e+02 8.890508e+01 
7.134000e+00 7.582702e-01 1.009784e+02 8.890510e+01 
7.136000e+00 7.582599e-01 1.009766e+02 8.890494e+01 
7.138000e+00 7.582512e-01 1.009748e+02 8.890478e+01 
7.140000e+00 7.582436e-01 1.009736e+02 8.890465e+01 
7.142000e+00 7.582368e-01 1.009726e+02 8.890454e+01 
7.144000e+00 7.582306e-01 1.009720e+02 8.890444e+01 
7.146000e+00 7.582248e-01 1.009715e+02 8.890436e+01 
7.148000e+00 7.582194e-01 1.009711e+02 8.890428e+01 
7.150000e+00 7.582141e-01 1.009708e+02 8.890421e+01 
7.152000e+00 7.582091e-01 1.009706e+02 8.890414e+01 
7.154000e+00 7.582042e-01 1.009704e+02 8.890407e+01 
7.156000e+00 7.581994e-01 1.009703e+02 8.890401e+01 
7.158000e+00 7.581947e-01 1.009701e+02 8.890395e+01 
7.160000e+00 7.581901e-01 1.009700e+02 8.890389e+01 
7.162000e+00 7.581855e-01 1.009699e+02 8.890383e+01 
7.164000e+00 7.582050e-01 1.009365e+02 8.890392e+01 
7.166000e+00 7.582297e-01 1.009374e+02 8.890425e+01 
7.168000e+00 7.582525e-01 1.009395e+02 8.890459e+01 
7.170000e+00 7.582739e-01 1.009413e+02 8.890490e+01 
7.172000e+00 7.582777e-01 1.009634e+02 8.890511e+01 
7.174000e+00 7.582673e-01 1.009781e+02 8.890506e+01 
7.176000e+00 7.582574e-01 1.009761e+02 8.890490e+01 
7.178000e+00 7.582491e-01 1.009745e+02 8.890475e+01 
7.180000e+00 7.582417e-01 1.009733e+02 8.890462e+01 
7.182000e+00 7.582351e-01 1.009724e+02 8.890451e+01 
7.184000e+00 7.582291e-01 1.009718e+02 8.890442e+01 
7.186000e+00 7.582233e-01 1.009714e+02 8.890434e+01 
7.188000e+00 7.582179e-01 1.009710e+02 8.890426e+01 
7.190000e+00 7.582128e-01 1.009708e+02 8.890419e+01 
7.192000e+00 7.582077e-01 1.009705e+02 8.890412e+01 
7.194000e+00 7.582029e-01 1.009704e+02 8.890406e+01 
7.196000e+00 7.581981e-01 1.009702e+02 8.890399e+01 
7.198000e+00 7.581934e-01 1.009701e+02 8.890393e+01 
7.200000e+00 7.581888e-01 1.009700e+02 8.890387e+01 
7.202000e+00 7.581900e-01 1.009554e+02 8.890382e+01 
7.204000e+00 7.582118e-01 1.009362e+02 8.890401e+01 
7.206000e+00 7.582359e-01 1.009380e+02 8.890435e+01 
7.208000e+00 7.582583e-01 1.009400e+02 8.890467e+01 
7.210000e+00 7.582793e-01 1.009417e+02 8.890497e+01 
7.212000e+00 7.582781e-01 1.009636e+02 8.890512e+01 
7.214000e+00 7.582645e-01 1.009776e+02 8.890502e+01 
7.216000e+00 7.582551e-01 1.009756e+02 8.890486e+01 
7.218000e+00 7.582471e-01 1.009741e+02 8.890471e+01 
7.220000e+00 7.582399e-01 1.009730e+02 8.890459e+01 
7.222000e+00 7.582335e-01 1.009723e+02 8.890449e+01 
7.224000e+00 7.582275e-01 1.009717e+02 8.890440e+01 
7.226000e+00 7.582219e-01 1.009713e+02 8.890432e+01 
7.228000e+00 7.582166e-01 1.009710e+02 8.890424e+01 
7.230000e+00 7.582114e-01 1.009707e+02 8.890417e+01 
7.232000e+00 7.582065e-01 1.009705e+02 8.890410e+01 
7.234000e+00 7.582016e-01 1.009703e+02 8.890404e+01 
7.236000e+00 7.581969e-01 1.009702e+02 8.890398e+01 
7.238000e+00 7.581922e-01 1.009701e+02 8.890392e+01 
7.240000e+00 7.581876e-01 1.009700e+02 8.890386e+01 
7.242000e+00 7.581924e-01 1.009550e+02 8.890386e+01 
7.244000e+00 7.582184e-01 1.009365e+02 8.890409e+01 
7.246000e+00 7.582420e-01 1.009386e+02 8.890444e+01 
7.248000e+00 7.582640e-01 1.009405e+02 8.890476e+01 
7.250000e+00 7.582773e-01 1.009611e+02 8.890506e+01 
7.252000e+00 7.582726e-01 1.009780e+02 8.890513e+01 
7.254000e+00 7.582619e-01 1.009770e+02 8.890498e+01 
7.256000e+00 7.582529e-01 1.009752e+02 8.890481e+01 
7.258000e+00 7.582451e-01 1.009738e+02 8.890468e+01 
7.260000e+00 7.582382e-01 1.009728e+02 8.890456e+01 
7.262000e+00 7.582319e-01 1.009721e+02 8.890446e+01 
7.264000e+00 7.582260e-01 1.009716e+02 8.890438e+01 
7.266000e+00 7.582205e-01 1.009712e+02 8.890430e+01 
7.268000e+00 7.582152e-01 1.009709e+02 8.890422e+01 
7.270000e+00 7.582101e-01 1.009706e+02 8.890415e+01 
7.272000e+00 7.582051e-01 1.009704e+02 8.890409e+01 
7.274000e+00 7.582004e-01 1.009703e+02 8.890402e+01 
7.276000e+00 7.581956e-01 1.009702e+02 8.890396e+01 
7.278000e+00 7.581910e-01 1.009701e+02 8.890390e+01 
7.280000e+00 7.581864e-01 1.009700e+02 8.890384e+01 
7.282000e+00 7.581982e-01 1.009435e+02 8.890386e+01 
7.284000e+00 7.582248e-01 1.009370e+02 8.890418e+01 
7.286000e+00 7.582480e-01 1.009391e+02 8.890452e+01 
7.288000e+00 7.582696e-01 1.009410e+02 8.890484e+01 
7.290000e+00 7.582774e-01 1.009631e+02 8.890509e+01 
7.292000e+00 7.582695e-01 1.009784e+02 8.890509e+01 
7.294000e+00 7.582593e-01 1.009765e+02 8.890493e+01 
7.296000e+00 7.582507e-01 1.009748e+02 8.890478e+01 
7.298000e+00 7.582432e-01 1.009735e+02 8.890464e+01 
7.300000e+00 7.582364e-01 1.009726e+02 8.890453e+01 
7.302000e+00 7.582303e-01 1.009719e+02 8.890444e+01 
7.304000e+00 7.582245e-01 1.009715e+02 8.890435e+01 
7.306000e+00 7.582191e-01 1.009711e+02 8.890428e+01 
7.308000e+00 7.582138e-01 1.009708e+02 8.890420e+01 
7.310000e+00 7.582088e-01 1.009706e+02 8.890414e+01 
7.312000e+00 7.582039e-01 1.009704e+02 8.890407e+01 
7.314000e+00 7.581991e-01 1.009703e+02 8.890401e+01 
7.316000e+00 7.581944e-01 1.009701e+02 8.890394e+01 
7.318000e+00 7.581898e-01 1.009700e+02 8.890388e+01 
7.320000e+00 7.581852e-01 1.009699e+02 8.890382e+01 
7.322000e+00 7.582066e-01 1.009363e+02 8.890394e+01 
7.324000e+00 7.582311e-01 1.009376e+02 8.890427e+01 
7.326000e+00 7.582538e-01 1.009396e+02 8.890461e+01 
7.328000e+00 7.582751e-01 1.009414e+02 8.890491e+01 
7.330000e+00 7.582778e-01 1.009635e+02 8.890511e+01 
7.332000e+00 7.582667e-01 1.009780e+02 8.890505e+01 
7.334000e+00 7.582570e-01 1.009760e+02 8.890489e+01 
7.336000e+00 7.582486e-01 1.009744e+02 8.890474e+01 
7.338000e+00 7.582413e-01 1.009732e+02 8.890461e+01 
7.340000e+00 7.582348e-01 1.009724e+02 8.890451e+01 
7.342000e+00 7.582287e-01 1.009718e+02 8.890442e+01 
7.344000e+00 7.582230e-01 1.009714e+02 8.890433e+01 
7.346000e+00 7.582177e-01 1.009710e+02 8.890426e+01 
7.348000e+00 7.582125e-01 1.009707e+02 8.890419e+01 
7.350000e+00 7.582075e-01 1.009705e+02 8.890412e+01 
7.352000e+00 7.582026e-01 1.009704e+02 8.890405e+01 
7.354000e+00 7.581979e-01 1.009702e+02 8.890399e+01 
7.356000e+00 7.581932e-01 1.009701e+02 8.890393e+01 
7.358000e+00 7.581886e-01 1.009700e+02 8.890387e+01 
7.360000e+00 7.581906e-01 1.009551e+02 8.890383e+01 
7.362000e+00 7.582132e-01 1.009362e+02 8.890402e+01 
7.364000e+00 7.582372e-01 1.009381e+02 8.890437e+01 
7.366000e+00 7.582596e-01 1.009401e+02 8.890469e+01 
7.368000e+00 7.582805e-01 1.009418e+02 8.890499e+01 
7.370000e+00 7.582781e-01 1.009636e+02 8.890513e+01 
7.372000e+00 7.582639e-01 1.009774e+02 8.890501e+01 
7.374000e+00 7.582546e-01 1.009755e+02 8.890485e+01 
7.376000e+00 7.582466e-01 1.009740e+02 8.890470e+01 
7.378000e+00 7.582395e-01 1.009730e+02 8.890458e+01 
7.380000e+00 7.582331e-01 1.009722e+02 8.890448e+01 
7.382000e+00 7.582272e-01 1.009717e+02 8.890439e+01 
7.384000e+00 7.582216e-01 1.009713e+02 8.890431e+01 
7.386000e+00 7.582163e-01 1.009709e+02 8.890424e+01 
7.388000e+00 7.582112e-01 1.009707e+02 8.890417e+01 
7.390000e+00 7.582062e-01 1.009705e+02 8.890410e+01 
7.392000e+00 7.582013e-01 1.009703e+02 8.890404e+01 
7.394000e+00 7.581966e-01 1.009702e+02 8.890397e+01 
7.396000e+00 7.581920e-01 1.009701e+02 8.890391e+01 
7.398000e+00 7.581874e-01 1.009700e+02 8.890385e+01 
7.400000e+00 7.581929e-01 1.009550e+02 8.890387e+01 
7.402000e+00 7.582198e-01 1.009366e+02 8.890411e+01 
7.404000e+00 7.582433e-01 1.009387e+02 8.890445e+01 
7.406000e+00 7.582653e-01 1.009406e+02 8.890477e+01 
7.408000e+00 7.582772e-01 1.009620e+02 8.890507e+01 
7.410000e+00 7.582719e-01 1.009783e+02 8.890512e+01 
7.412000e+00 7.582613e-01 1.009769e+02 8.890497e+01 
7.414000e+00 7.582524e-01 1.009751e+02 8.890481e+01 
7.416000e+00 7.582447e-01 1.009737e+02 8.890467e+01 
7.418000e+00 7.582378e-01 1.009728e+02 8.890456e+01 
7.420000e+00 7.582315e-01 1.009721e+02 8.890446e+01 
7.422000e+00 7.582257e-01 1.009715e+02 8.890437e+01 
7.424000e+00 7.582202e-01 1.009712e+02 8.890429e+01 
7.426000e+00 7.582149e-01 1.009709e+02 8.890422e+01 
7.428000e+00 7.582098e-01 1.009706e+02 8.890415e+01 
7.430000e+00 7.582049e-01 1.009704e+02 8.890408e+01 
7.432000e+00 7.582001e-01 1.009703e+02 8.890402e+01 
7.434000e+00 7.581954e-01 1.009702e+02 8.890396e+01 
7.436000e+00 7.581908e-01 1.009700e+02 8.890390e+01 
7.438000e+00 7.581862e-01 1.009700e+02 8.890384e+01 
7.440000e+00 7.582007e-01 1.009391e+02 8.890387e+01 
7.442000e+00 7.582262e-01 1.009371e+02 8.890420e+01 
7.444000e+00 7.582493e-01 1.009392e+02 8.890454e+01 
7.446000e+00 7.582708e-01 1.009411e+02 8.890485e+01 
7.448000e+00 7.582775e-01 1.009632e+02 8.890509e+01 
7.450000e+00 7.582689e-01 1.009783e+02 8.890508e+01 
7.452000e+00 7.582588e-01 1.009764e+02 8.890492e+01 
7.454000e+00 7.582503e-01 1.009747e+02 8.890477e+01 
7.456000e+00 7.582428e-01 1.009734e+02 8.890464e+01 
7.458000e+00 7.582361e-01 1.009726e+02 8.890453e+01 
7.460000e+00 7.582300e-01 1.009719e+02 8.890443e+01 
7.462000e+00 7.582242e-01 1.009714e+02 8.890435e+01 
7.464000e+00 7.582187e-01 1.009711e+02 8.890427e+01 
7.466000e+00 7.582136e-01 1.009708e+02 8.890420e+01 
7.468000e+00 7.582085e-01 1.009706e+02 8.890413e+01 
7.470000e+00 7.582036e-01 1.009704e+02 8.890407e+01 
7.472000e+00 7.581988e-01 1.009702e+02 8.890400e+01 
7.474000e+00 7.581942e-01 1.009701e+02 8.890394e+01 
7.476000e+00 7.581895e-01 1.009700e+02 8.890388e+01 
7.478000e+00 7.581866e-01 1.009645e+02 8.890381e+01 
7.480000e+00 7.582081e-01 1.009362e+02 8.890396e+01 
7.482000e+00 7.582324e-01 1.009377e+02 8.890429e+01 
7.484000e+00 7.582551e-01 1.009397e+02 8.890463e+01 
7.486000e+00 7.582763e-01 1.009415e+02 8.890493e+01 
7.488000e+00 7.582778e-01 1.009635e+02 8.890511e+01 
7.490000e+00 7.582661e-01 1.009779e+02 8.890504e+01 
7.492000e+00 7.582564e-01 1.009759e+02 8.890488e+01 
7.494000e+00 7.582482e-01 1.009743e+02 8.890473e+01 
7.496000e+00 7.582410e-01 1.009732e+02 8.890461e+01 
7.498000e+00 7.582344e-01 1.009724e+02 8.890450e+01 
7.500000e+00 7.582284e-01 1.009718e+02 8.890441e+01 
7.502000e+00 7.582227e-01 1.009713e+02 8.890433e+01 
7.504000e+00 7.582174e-01 1.009710e+02 8.890425e+01 
7.506000e+00 7.582122e-01 1.009707e+02 8.890418e+01 
7.508000e+00 7.582072e-01 1.009705e+02 8.890411e+01 
7.510000e+00 7.582023e-01 1.009704e+02 8.890405e+01 
7.512000e+00 7.581976e-01 1.009702e+02 8.890399e+01 
7.514000e+00 7.581929e-01 1.009701e+02 8.890392e+01 
7.516000e+00 7.581883e-01 1.009700e+02 8.890386e+01 
7.518000e+00 7.581912e-01 1.009550e+02 8.890384e+01 
7.520000e+00 7.582147e-01 1.009363e+02 8.890404e+01 
7.522000e+00 7.582386e-01 1.009383e+02 8.890439e+01 
7.524000e+00 7.582608e-01 1.009402e+02 8.890471e+01 
7.526000e+00 7.582800e-01 1.009477e+02 8.890503e+01 
7.528000e+00 7.582762e-01 1.009705e+02 8.890514e+01 
7.530000e+00 7.582634e-01 1.009773e+02 8.890500e+01 
7.532000e+00 7.582542e-01 1.009754e+02 8.890484e+01 
7.534000e+00 7.582462e-01 1.009740e+02 8.890470e+01 
7.536000e+00 7.582392e-01 1.009729e+02 8.890458e+01 
7.538000e+00 7.582328e-01 1.009722e+02 8.890448e+01 
7.540000e+00 7.582269e-01 1.009716e+02 8.890439e+01 
7.542000e+00 7.582213e-01 1.009712e+02 8.890431e+01 
7.544000e+00 7.582160e-01 1.009709e+02 8.890423e+01 
7.546000e+00 7.582109e-01 1.009707e+02 8.890416e+01 
7.548000e+00 7.582059e-01 1.009705e+02 8.890410e+01 
7.550000e+00 7.582011e-01 1.009703e+02 8.890403e+01 
7.552000e+00 7.581964e-01 1.009702e+02 8.890397e+01 
7.554000e+00 7.581917e-01 1.009701e+02 8.890391e+01 
7.556000e+00 7.581872e-01 1.009700e+02 8.890385e+01 
7.558000e+00 7.581934e-01 1.009551e+02 8.890387e+01 
7.560000e+00 7.582211e-01 1.009367e+02 8.890413e+01 
7.562000e+00 7.582445e-01 1.009388e+02 8.890447e+01 
7.564000e+00 7.582664e-01 1.009407e+02 8.890479e+01 
7.566000e+00 7.582772e-01 1.009624e+02 8.890508e+01 
7.568000e+00 7.582713e-01 1.009784e+02 8.890511e+01 
7.570000e+00 7.582608e-01 1.009768e+02 8.890496e+01 
7.572000e+00 7.582520e-01 1.009750e+02 8.890480e+01 
7.574000e+00 7.582443e-01 1.009737e+02 8.890466e+01 
7.576000e+00 7.582375e-01 1.009727e+02 8.890455e+01 
7.578000e+00 7.582312e-01 1.009720e+02 8.890445e+01 
7.580000e+00 7.582254e-01 1.009715e+02 8.890437e+01 
7.582000e+00 7.582199e-01 1.009711e+02 8.890429e+01 
7.584000e+00 7.582146e-01 1.009709e+02 8.890421e+01 
7.586000e+00 7.582096e-01 1.009706e+02 8.890415e+01 
7.588000e+00 7.582047e-01 1.009704e+02 8.890408e+01 
7.590000e+00 7.581999e-01 1.009703e+02 8.890402e+01 
7.592000e+00 7.581952e-01 1.009702e+02 8.890395e+01 
7.594000e+00 7.581905e-01 1.009700e+02 8.890389e+01 
7.596000e+00 7.581859e-01 1.009699e+02 8.890383e+01 
7.598000e+00 7.582023e-01 1.009376e+02 8.890389e+01 
7.600000e+00 7.582274e-01 1.009372e+02 8.890422e+01 
7.602000e+00 7.582504e-01 1.009393e+02 8.890456e+01 
7.604000e+00 7.582718e-01 1.009411e+02 8.890487e+01 
7.606000e+00 7.582775e-01 1.009633e+02 8.890510e+01 
7.608000e+00 7.582684e-01 1.009782e+02 8.890507e+01 
7.610000e+00 7.582584e-01 1.009763e+02 8.890491e+01 
7.612000e+00 7.582499e-01 1.009746e+02 8.890476e+01 
7.614000e+00 7.582424e-01 1.009734e+02 8.890463e+01 
7.616000e+00 7.582358e-01 1.009725e+02 8.890452e+01 
7.618000e+00 7.582297e-01 1.009719e+02 8.890443e+01 
7.620000e+00 7.582239e-01 1.009714e+02 8.890435e+01 
7.622000e+00 7.582185e-01 1.009711e+02 8.890427e+01 
7.624000e+00 7.582133e-01 1.009708e+02 8.890420e+01 
7.626000e+00 7.582083e-01 1.009706e+02 8.890413e+01 
7.628000e+00 7.582034e-01 1.009704e+02 8.890406e+01 
7.630000e+00 7.581986e-01 1.009702e+02 8.890400e+01 
7.632000e+00 7.581939e-01 1.009701e+02 8.890394e+01 
7.634000e+00 7.581893e-01 1.009700e+02 8.890388e+01 
7.636000e+00 7.581886e-01 1.009579e+02 8.890381e+01 
7.638000e+00 7.582093e-01 1.009361e+02 8.890397e+01 
7.640000e+00 7.582336e-01 1.009378e+02 8.890431e+01 
7.642000e+00 7.582562e-01 1.009398e+02 8.890464e+01 
7.644000e+00 7.582773e-01 1.009416e+02 8.890494e+01 
7.646000e+00 7.582779e-01 1.009635e+02 8.890512e+01 
7.648000e+00 7.582656e-01 1.009778e+02 8.890503e+01 
7.650000e+00 7.582560e-01 1.009758e+02 8.890487e+01 
7.652000e+00 7.582479e-01 1.009742e+02 8.890472e+01 
7.654000e+00 7.582406e-01 1.009731e+02 8.890460e+01 
7.656000e+00 7.582341e-01 1.009723e+02 8.890450e+01 
7.658000e+00 7.582281e-01 1.009718e+02 8.890441e+01 
7.660000e+00 7.582225e-01 1.009713e+02 8.890432e+01 
7.662000e+00 7.582171e-01 1.009710e+02 8.890425e+01 
7.664000e+00 7.582120e-01 1.009707e+02 8.890418e+01 
7.666000e+00 7.582070e-01 1.009705e+02 8.890411e+01 
7.668000e+00 7.582021e-01 1.009703e+02 8.890405e+01 
7.670000e+00 7.581974e-01 1.009702e+02 8.890398e+01 
7.672000e+00 7.581927e-01 1.009701e+02 8.890392e+01 
7.674000e+00 7.581881e-01 1.009700e+02 8.890386e+01 
7.676000e+00 7.581916e-01 1.009549e+02 8.890385e+01 
7.678000e+00 7.582158e-01 1.009364e+02 8.890406e+01 
7.680000e+00 7.582397e-01 1.009384e+02 8.890440e+01 
7.682000e+00 7.582618e-01 1.009403e+02 8.890472e+01 
7.684000e+00 7.582782e-01 1.009558e+02 8.890505e+01 
7.686000e+00 7.582744e-01 1.009757e+02 8.890514e+01 
7.688000e+00 7.582629e-01 1.009772e+02 8.890499e+01 
7.690000e+00 7.582538e-01 1.009753e+02 8.890483e+01 
7.692000e+00 7.582459e-01 1.009739e+02 8.890469e+01 
7.694000e+00 7.582389e-01 1.009729e+02 8.890457e+01 
7.696000e+00 7.582325e-01 1.009722e+02 8.890447e+01 
7.698000e+00 7.582266e-01 1.009716e+02 8.890438e+01 
7.700000e+00 7.582211e-01 1.009712e+02 8.890430e+01 
7.702000e+00 7.582158e-01 1.009709e+02 8.890423e+01 
7.704000e+00 7.582106e-01 1.009707e+02 8.890416e+01 
7.706000e+00 7.582057e-01 1.009705e+02 8.890409e+01 
7.708000e+00 7.582009e-01 1.009703e+02 8.890403e+01 
7.710000e+00 7.581961e-01 1.009702e+02 8.890397e+01 
7.712000e+00 7.581915e-01 1.009701e+02 8.890391e+01 
7.714000e+00 7.581869e-01 1.009700e+02 8.890385e+01 
7.716000e+00 7.581937e-01 1.009552e+02 8.890388e+01 
7.718000e+00 7.582223e-01 1.009368e+02 8.890415e+01 
7.720000e+00 7.582456e-01 1.009389e+02 8.890449e+01 
7.722000e+00 7.582674e-01 1.009408e+02 8.890480e+01 
7.724000e+00 7.582773e-01 1.009627e+02 8.890508e+01 
7.726000e+00 7.582708e-01 1.009784e+02 8.890510e+01 
7.728000e+00 7.582604e-01 1.009767e+02 8.890495e+01 
7.730000e+00 7.582516e-01 1.009749e+02 8.890479e+01 
7.732000e+00 7.582440e-01 1.009736e+02 8.890466e+01 
7.734000e+00 7.582372e-01 1.009727e+02 8.890455e+01 
7.736000e+00 7.582310e-01 1.009720e+02 8.890445e+01 
7.738000e+00 7.582252e-01 1.009715e+02 8.890436e+01 
7.740000e+00 7.582197e-01 1.009711e+02 8.890428e+01 
7.742000e+00 7.582144e-01 1.009708e+02 8.890421e+01 
7.744000e+00 7.582094e-01 1.009706e+02 8.890414e+01 
7.746000e+00 7.582044e-01 1.009704e+02 8.890408e+01 
7.748000e+00 7.581997e-01 1.009703e+02 8.890401e+01 
7.750000e+00 7.581949e-01 1.009701e+02 8.890395e+01 
7.752000e+00 7.581903e-01 1.009700e+02 8.890389e+01 
7.754000e+00 7.581858e-01 1.009699e+02 8.890383e+01 
7.756000e+00 7.582037e-01 1.009369e+02 8.890390e+01 
7.758000e+00 7.582285e-01 1.009373e+02 8.890424e+01 
7.760000e+00 7.582515e-01 1.009394e+02 8.890457e+01 
7.762000e+00 7.582728e-01 1.009412e+02 8.890488e+01 
7.764000e+00 7.582776e-01 1.009634e+02 8.890510e+01 
7.766000e+00 7.582679e-01 1.009782e+02 8.890507e+01 
7.768000e+00 7.582580e-01 1.009762e+02 8.890491e+01 
7.770000e+00 7.582495e-01 1.009745e+02 8.890475e+01 
7.772000e+00 7.582421e-01 1.009733e+02 8.890463e+01 
7.774000e+00 7.582355e-01 1.009725e+02 8.890452e+01 
7.776000e+00 7.582294e-01 1.009719e+02 8.890443e+01 
7.778000e+00 7.582237e-01 1.009714e+02 8.890434e+01 
7.780000e+00 7.582183e-01 1.009710e+02 8.890426e+01 
7.782000e+00 7.582131e-01 1.009708e+02 8.890419e+01 
7.784000e+00 7.582081e-01 1.009706e+02 8.890413e+01 
7.786000e+00 7.582032e-01 1.009704e+02 8.890406e+01 
7.788000e+00 7.581984e-01 1.009702e+02 8.890400e+01 
7.790000e+00 7.581937e-01 1.009701e+02 8.890393e+01 
7.792000e+00 7.581891e-01 1.009700e+02 8.890387e+01 
7.794000e+00 7.581895e-01 1.009561e+02 8.890381e+01 
7.796000e+00 7.582105e-01 1.009361e+02 8.890399e+01 
7.798000e+00 7.582347e-01 1.009379e+02 8.890433e+01 
7.800000e+00 7.582572e-01 1.009399e+02 8.890466e+01 
7.802000e+00 7.582783e-01 1.009416e+02 8.890496e+01 
7.804000e+00 7.582780e-01 1.009635e+02 8.890512e+01 
7.806000e+00 7.582650e-01 1.009777e+02 8.890503e+01 
7.808000e+00 7.582556e-01 1.009757e+02 8.890486e+01 
7.810000e+00 7.582475e-01 1.009742e+02 8.890472e+01 
7.812000e+00 7.582403e-01 1.009731e+02 8.890460e+01 
7.814000e+00 7.582338e-01 1.009723e+02 8.890449e+01 
7.816000e+00 7.582278e-01 1.009717e+02 8.890440e+01 
7.818000e+00 7.582222e-01 1.009713e+02 8.890432e+01 
7.820000e+00 7.582169e-01 1.009710e+02 8.890425e+01 
7.822000e+00 7.582117e-01 1.009707e+02 8.890417e+01 
7.824000e+00 7.582067e-01 1.009705e+02 8.890411e+01 
7.826000e+00 7.582019e-01 1.009703e+02 8.890404e+01 
7.828000e+00 7.581971e-01 1.009702e+02 8.890398e+01 
7.830000e+00 7.581925e-01 1.009701e+02 8.890392e+01 
7.832000e+00 7.581879e-01 1.009700e+02 8.890386e+01 
7.834000e+00 7.581920e-01 1.009549e+02 8.890385e+01 
7.836000e+00 7.582171e-01 1.009364e+02 8.890408e+01 
7.838000e+00 7.582409e-01 1.009385e+02 8.890442e+01 
7.840000e+00 7.582629e-01 1.009404e+02 8.890474e+01 
7.842000e+00 7.582775e-01 1.009595e+02 8.890506e+01 
7.844000e+00 7.582734e-01 1.009774e+02 8.890514e+01 
7.846000e+00 7.582624e-01 1.009771e+02 8.890498e+01 
7.848000e+00 7.582533e-01 1.009753e+02 8.890482e+01 
7.850000e+00 7.582455e-01 1.009739e+02 8.890468e+01 
7.852000e+00 7.582385e-01 1.009729e+02 8.890457e+01 
7.854000e+00 7.582322e-01 1.009721e+02 8.890447e+01 
7.856000e+00 7.582263e-01 1.009716e+02 8.890438e+01 
7.858000e+00 7.582208e-01 1.009712e+02 8.890430e+01 
7.860000e+00 7.582155e-01 1.009709e+02 8.890423e+01 
7.862000e+00 7.582104e-01 1.009707e+02 8.890416e+01 
7.864000e+00 7.582054e-01 1.009705e+02 8.890409e+01 
7.866000e+00 7.582006e-01 1.009703e+02 8.890403e+01 
7.868000e+00 7.581959e-01 1.009702e+02 8.890396e+01 
7.870000e+00 7.581913e-01 1.009701e+02 8.890390e+01 
7.872000e+00 7.581867e-01 1.009700e+02 8.890384e+01 
7.874000e+00 7.581947e-01 1.009536e+02 8.890388e+01 
7.876000e+00 7.582236e-01 1.009369e+02 8.890417e+01 
7.878000e+00 7.582468e-01 1.009390e+02 8.890451e+01 
7.880000e+00 7.582685e-01 1.009409e+02 8.890482e+01 
7.882000e+00 7.582773e-01 1.009629e+02 8.890508e+01 
7.884000e+00 7.582701e-01 1.009784e+02 8.890510e+01 
7.886000e+00 7.582599e-01 1.009766e+02 8.890494e+01 
7.888000e+00 7.582512e-01 1.009748e+02 8.890478e+01 
7.890000e+00 7.582436e-01 1.009736e+02 8.890465e+01 
7.892000e+00 7.582368e-01 1.009726e+02 8.890454e+01 
7.894000e+00 7.582306e-01 1.009720e+02 8.890444e+01 
7.896000e+00 7.582248e-01 1.009715e+02 8.890436e+01 
7.898000e+00 7.582194e-01 1.009711e+02 8.890428e+01 
7.900000e+00 7.582141e-01 1.009708e+02 8.890421e+01 
7.902000e+00 7.582091e-01 1.009706e+02 8.890414e+01 
7.904000e+00 7.582042e-01 1.009704e+02 8.890407e+01 
7.906000e+00 7.581994e-01 1.009703e+02 8.890401e+01 
7.908000e+00 7.581947e-01 1.009701e+02 8.890395e+01 
7.910000e+00 7.581901e-01 1.009700e+02 8.890389e+01 
7.912000e+00 7.581855e-01 1.009699e+02 8.890383e+01 
7.914000e+00 7.582052e-01 1.009365e+02 8.890392e+01 
7.916000e+00 7.582299e-01 1.009375e+02 8.890426e+01 
7.918000e+00 7.582527e-01 1.009395e+02 8.890459e+01 
7.920000e+00 7.582741e-01 1.009413e+02 8.890490e+01 
7.922000e+00 7.582777e-01 1.009634e+02 8.890511e+01 
7.924000e+00 7.582672e-01 1.009781e+02 8.890506e+01 
7.926000e+00 7.582574e-01 1.009761e+02 8.890490e+01 
7.928000e+00 7.582491e-01 1.009745e+02 8.890475e+01 
7.930000e+00 7.582417e-01 1.009733e+02 8.890462e+01 
7.932000e+00 7.582351e-01 1.009724e+02 8.890451e+01 
7.934000e+00 7.582291e-01 1.009718e+02 8.890442e+01 
7.936000e+00 7.582234e-01 1.009714e+02 8.890434e+01 
7.938000e+00 7.582180e-01 1.009710e+02 8.890426e+01 
7.940000e+00 7.582128e-01 1.009708e+02 8.890419e+01 
7.942000e+00 7.582078e-01 1.009705e+02 8.890412e+01 
7.944000e+00 7.582029e-01 1.009704e+02 8.890406e+01 
7.946000e+00 7.581981e-01 1.009702e+02 8.890399e+01 
7.948000e+00 7.581935e-01 1.009701e+02 8.890393e+01 
7.950000e+00 7.581888e-01 1.009700e+02 8.890387e+01 
7.952000e+00 7.581902e-01 1.009554e+02 8.890382e+01 
7.954000e+00 7.582120e-01 1.009362e+02 8.890401e+01 
7.956000e+00 7.582361e-01 1.009380e+02 8.890435e+01 
7.958000e+00 7.582585e-01 1.009400e+02 8.890468e+01 
7.960000e+00 7.582795e-01 1.009417e+02 8.890498e+01 
7.962000e+00 7.582781e-01 1.009636e+02 8.890512e+01 
7.964000e+00 7.582645e-01 1.009776e+02 8.890502e+01 
7.966000e+00 7.582551e-01 1.009756e+02 8.890485e+01 
7.968000e+00 7.582470e-01 1.009741e+02 8.890471e+01 
7.970000e+00 7.582399e-01 1.009730e+02 8.890459e+01 
7.972000e+00 7.582335e-01 1.009723e+02 8.890449e+01 
7.974000e+00 7.582275e-01 1.009717e+02 8.890440e+01 
7.976000e+00 7.582219e-01 1.009713e+02 8.890432e+01 
7.978000e+00 7.582166e-01 1.009710e+02 8.890424e+01 
7.980000e+00 7.582114e-01 1.009707e+02 8.890417e+01 
7.982000e+00 7.582065e-01 1.009705e+02 8.890410e+01 
7.984000e+00 7.582016e-01 1.009703e+02 8.890404e+01 
7.986000e+00 7.581969e-01 1.009702e+02 8.890398e+01 
7.988000e+00 7.581922e-01 1.009701e+02 8.890392e+01 
7.990000e+00 7.581876e-01 1.009700e+02 8.890385e+01 
7.992000e+00 7.581925e-01 1.009550e+02 8.890386e+01 
7.994000e+00 7.582186e-01 1.009365e+02 8.890410e+01 
7.996000e+00 7.582422e-01 1.009386e+02 8.890444e+01 
7.998000e+00 7.582642e-01 1.009405e+02 8.890476e+01 
8.000000e+00 7.582773e-01 1.009612e+02 8.890507e+01 


==> anc/Fig10/VOFDropTimeSeriesTheta95Ca026.dat <==
2.000000e-03 9.051010e-03 9.575661e+01 9.425055e+01 
4.000000e-03 1.791529e-02 9.597354e+01 9.404810e+01 
6.000000e-03 2.653170e-02 9.611945e+01 9.389479e+01 
8.000000e-03 3.493428e-02 9.624919e+01 9.377299e+01 
1.000000e-02 4.314327e-02 9.637227e+01 9.365332e+01 
1.200000e-02 5.119527e-02 9.647505e+01 9.356830e+01 
1.400000e-02 5.908787e-02 9.656931e+01 9.347967e+01 
1.600000e-02 6.684782e-02 9.664352e+01 9.338575e+01 
1.800000e-02 7.445736e-02 9.672892e+01 9.328903e+01 
2.000000e-02 8.192312e-02 9.682302e+01 9.320231e+01 
2.200000e-02 8.924919e-02 9.692324e+01 9.312964e+01 
2.400000e-02 9.644886e-02 9.701595e+01 9.306885e+01 
2.600000e-02 1.035422e-01 9.705687e+01 9.299581e+01 
2.800000e-02 1.105277e-01 9.711099e+01 9.291349e+01 
3.000000e-02 1.173844e-01 9.718075e+01 9.283122e+01 
3.200000e-02 1.241166e-01 9.726119e+01 9.275239e+01 
3.400000e-02 1.307336e-01 9.734856e+01 9.269068e+01 
3.600000e-02 1.372320e-01 9.744034e+01 9.264330e+01 
3.800000e-02 1.436306e-01 9.748099e+01 9.258203e+01 
4.000000e-02 1.499549e-01 9.750929e+01 9.251380e+01 
4.200000e-02 1.561773e-01 9.755781e+01 9.243798e+01 
4.400000e-02 1.622851e-01 9.762088e+01 9.236777e+01 
4.600000e-02 1.682893e-01 9.769272e+01 9.230430e+01 
4.800000e-02 1.741963e-01 9.777095e+01 9.225085e+01 
5.000000e-02 1.799913e-01 9.786261e+01 9.221051e+01 
5.200000e-02 1.857003e-01 9.789295e+01 9.216149e+01 
5.400000e-02 1.913557e-01 9.790338e+01 9.210042e+01 
5.600000e-02 1.969304e-01 9.793604e+01 9.203613e+01 
5.800000e-02 2.024068e-01 9.798361e+01 9.197151e+01 
6.000000e-02 2.077817e-01 9.804274e+01 9.188701e+01 
6.200000e-02 2.130920e-01 9.810741e+01 9.186510e+01 
6.400000e-02 2.183085e-01 9.817757e+01 9.182110e+01 
6.600000e-02 2.234144e-01 9.826779e+01 9.177995e+01 
6.800000e-02 2.284579e-01 9.828221e+01 9.174761e+01 
7.000000e-02 2.334664e-01 9.827759e+01 9.169612e+01 
7.200000e-02 2.384079e-01 9.829992e+01 9.163926e+01 
7.400000e-02 2.432691e-01 9.833437e+01 9.158460e+01 
7.600000e-02 2.480430e-01 9.838189e+01 9.152112e+01 
7.800000e-02 2.527432e-01 9.843485e+01 9.147973e+01 
8.000000e-02 2.573973e-01 9.849233e+01 9.145260e+01 
8.200000e-02 2.619643e-01 9.855597e+01 9.141402e+01 
8.400000e-02 2.664225e-01 9.864275e+01 9.137883e+01 
8.600000e-02 2.708353e-01 9.864675e+01 9.135683e+01 
8.800000e-02 2.752326e-01 9.863097e+01 9.131640e+01 
9.000000e-02 2.795839e-01 9.863851e+01 9.126913e+01 
9.200000e-02 2.838658e-01 9.866592e+01 9.121935e+01 
9.400000e-02 2.880737e-01 9.869959e+01 9.117452e+01 
9.600000e-02 2.922062e-01 9.874105e+01 9.110565e+01 
9.800000e-02 2.962945e-01 9.878255e+01 9.109637e+01 
1.000000e-01 3.003524e-01 9.883209e+01 9.107838e+01 
1.020000e-01 3.043375e-01 9.888523e+01 9.104618e+01 
1.040000e-01 3.082140e-01 9.897426e+01 9.101186e+01 
1.060000e-01 3.120340e-01 9.897839e+01 9.097993e+01 
1.080000e-01 3.158573e-01 9.896166e+01 9.096694e+01 
1.100000e-01 3.196602e-01 9.895363e+01 9.093404e+01 
1.120000e-01 3.234224e-01 9.896161e+01 9.089604e+01 
1.140000e-01 3.271263e-01 9.898719e+01 9.085620e+01 
1.160000e-01 3.307649e-01 9.901581e+01 9.082115e+01 
1.180000e-01 3.343358e-01 9.905048e+01 9.076047e+01 
1.200000e-01 3.378461e-01 9.908960e+01 9.070053e+01 
1.220000e-01 3.413690e-01 9.912983e+01 9.074696e+01 
1.240000e-01 3.448457e-01 9.917683e+01 9.072865e+01 
1.260000e-01 3.482424e-01 9.926765e+01 9.070125e+01 
1.280000e-01 3.515485e-01 9.929823e+01 9.067133e+01 
1.300000e-01 3.548314e-01 9.927600e+01 9.064220e+01 
1.320000e-01 3.581121e-01 9.926306e+01 9.061692e+01 
1.340000e-01 3.613913e-01 9.925241e+01 9.060937e+01 
1.360000e-01 3.646418e-01 9.925689e+01 9.058323e+01 
1.380000e-01 3.678533e-01 9.926808e+01 9.055304e+01 
1.400000e-01 3.710150e-01 9.928769e+01 9.052217e+01 
1.420000e-01 3.741173e-01 9.932167e+01 9.049597e+01 
1.440000e-01 3.771594e-01 9.935152e+01 9.043490e+01 
1.460000e-01 3.801505e-01 9.938424e+01 9.037975e+01 
1.480000e-01 3.831134e-01 9.941851e+01 9.039633e+01 
1.500000e-01 3.861078e-01 9.945260e+01 9.041937e+01 
1.520000e-01 3.890552e-01 9.949364e+01 9.040405e+01 
1.540000e-01 3.918912e-01 9.958394e+01 9.038124e+01 
1.560000e-01 3.946901e-01 9.959129e+01 9.035574e+01 
1.580000e-01 3.974956e-01 9.954665e+01 9.033186e+01 
1.600000e-01 4.003017e-01 9.952313e+01 9.030954e+01 
1.620000e-01 4.030773e-01 9.952983e+01 9.028916e+01 
1.640000e-01 4.058561e-01 9.952686e+01 9.028873e+01 
1.660000e-01 4.086134e-01 9.953149e+01 9.026946e+01 
1.680000e-01 4.113372e-01 9.954284e+01 9.024668e+01 
1.700000e-01 4.140213e-01 9.956101e+01 9.022438e+01 
1.720000e-01 4.166595e-01 9.958801e+01 9.020633e+01 
1.740000e-01 4.192436e-01 9.962135e+01 9.017567e+01 
1.760000e-01 4.217805e-01 9.964787e+01 9.012314e+01 
1.780000e-01 4.242740e-01 9.967704e+01 9.007641e+01 
1.800000e-01 4.267216e-01 9.970713e+01 9.003711e+01 
1.820000e-01 4.292401e-01 9.973664e+01 9.012799e+01 
1.840000e-01 4.316904e-01 9.983738e+01 9.012315e+01 
1.860000e-01 4.340854e-01 9.983995e+01 9.011064e+01 
1.880000e-01 4.364613e-01 9.983171e+01 9.009246e+01 
1.900000e-01 4.388479e-01 9.979699e+01 9.007257e+01 
1.920000e-01 4.412366e-01 9.977180e+01 9.005262e+01 
1.940000e-01 4.436088e-01 9.977980e+01 9.003355e+01 
1.960000e-01 4.459565e-01 9.977660e+01 9.001549e+01 
1.980000e-01 4.482871e-01 9.977639e+01 9.000000e+01 
2.000000e-01 4.506096e-01 9.978130e+01 9.000000e+01 
2.020000e-01 4.529231e-01 9.978942e+01 9.000000e+01 
2.040000e-01 4.552046e-01 9.980133e+01 8.997909e+01 
2.060000e-01 4.574528e-01 9.981690e+01 8.996228e+01 
2.080000e-01 4.596637e-01 9.983566e+01 8.994763e+01 
2.100000e-01 4.618332e-01 9.986917e+01 8.993545e+01 
2.120000e-01 4.639596e-01 9.989157e+01 8.990314e+01 
2.140000e-01 4.660464e-01 9.992053e+01 8.986307e+01 
2.160000e-01 4.680986e-01 9.994460e+01 8.982626e+01 
2.180000e-01 4.701150e-01 9.997032e+01 8.979357e+01 
2.200000e-01 4.721178e-01 1.000023e+02 8.983345e+01 
2.220000e-01 4.741083e-01 1.000793e+02 8.987766e+01 
2.240000e-01 4.761064e-01 1.000745e+02 8.987128e+01 
2.260000e-01 4.781025e-01 1.000476e+02 8.985683e+01 
2.280000e-01 4.801239e-01 1.000108e+02 8.984755e+01 
2.300000e-01 4.821552e-01 9.998763e+01 8.983404e+01 
2.320000e-01 4.841829e-01 9.997530e+01 8.981910e+01 
2.340000e-01 4.861786e-01 1.000032e+02 8.980354e+01 
2.360000e-01 4.881589e-01 9.999788e+01 8.978788e+01 
2.380000e-01 4.901247e-01 9.999634e+01 8.977353e+01 
2.400000e-01 4.920733e-01 9.999870e+01 8.976058e+01 
2.420000e-01 4.940008e-01 1.000056e+02 8.974890e+01 
2.440000e-01 4.959098e-01 1.000144e+02 8.974893e+01 
2.460000e-01 4.978158e-01 1.000249e+02 8.975110e+01 
2.480000e-01 4.996945e-01 1.000419e+02 8.974208e+01 
2.500000e-01 5.015433e-01 1.000572e+02 8.973087e+01 
2.520000e-01 5.033627e-01 1.000736e+02 8.972307e+01 
2.540000e-01 5.051497e-01 1.001001e+02 8.971520e+01 
2.560000e-01 5.068996e-01 1.001248e+02 8.970751e+01 
2.580000e-01 5.086188e-01 1.001445e+02 8.967859e+01 
2.600000e-01 5.103081e-01 1.001644e+02 8.964508e+01 
2.620000e-01 5.119649e-01 1.001897e+02 8.961456e+01 
2.640000e-01 5.135455e-01 1.002944e+02 8.958740e+01 
2.660000e-01 5.150782e-01 1.002897e+02 8.956455e+01 
2.680000e-01 5.166209e-01 1.002852e+02 8.961537e+01 
2.700000e-01 5.182548e-01 1.002649e+02 8.965064e+01 
2.720000e-01 5.199378e-01 1.002289e+02 8.966122e+01 
2.740000e-01 5.216408e-01 1.002020e+02 8.965431e+01 
2.760000e-01 5.233523e-01 1.001836e+02 8.964224e+01 
2.780000e-01 5.250645e-01 1.001724e+02 8.962871e+01 
2.800000e-01 5.267683e-01 1.001772e+02 8.961838e+01 
2.820000e-01 5.284501e-01 1.001858e+02 8.961043e+01 
2.840000e-01 5.301261e-01 1.001818e+02 8.959958e+01 
2.860000e-01 5.317768e-01 1.001948e+02 8.958794e+01 
2.880000e-01 5.334142e-01 1.001964e+02 8.957623e+01 
2.900000e-01 5.350351e-01 1.002000e+02 8.956490e+01 
2.920000e-01 5.366378e-01 1.002058e+02 8.955416e+01 
2.940000e-01 5.382207e-01 1.002134e+02 8.954417e+01 
2.960000e-01 5.397832e-01 1.002224e+02 8.953575e+01 
2.980000e-01 5.413219e-01 1.002368e+02 8.952837e+01 
3.000000e-01 5.428494e-01 1.002490e+02 8.953961e+01 
3.020000e-01 5.443693e-01 1.002613e+02 8.953949e+01 
3.040000e-01 5.458673e-01 1.002746e+02 8.953402e+01 
3.060000e-01 5.473407e-01 1.002889e+02 8.952739e+01 
3.080000e-01 5.487798e-01 1.003217e+02 8.952548e+01 
3.100000e-01 5.501934e-01 1.003363e+02 8.952048e+01 
3.120000e-01 5.515819e-01 1.003591e+02 8.951609e+01 
3.140000e-01 5.529385e-01 1.003789e+02 8.950148e+01 
3.160000e-01 5.542126e-01 1.004823e+02 8.947487e+01 
3.180000e-01 5.554616e-01 1.004655e+02 8.945036e+01 
3.200000e-01 5.567082e-01 1.004584e+02 8.942711e+01 
3.220000e-01 5.579455e-01 1.004560e+02 8.940489e+01 
3.240000e-01 5.591936e-01 1.004250e+02 8.938490e+01 
3.260000e-01 5.604585e-01 1.003982e+02 8.936770e+01 
3.280000e-01 5.617314e-01 1.003855e+02 8.935336e+01 
3.300000e-01 5.631362e-01 1.003729e+02 8.946567e+01 
3.320000e-01 5.645389e-01 1.003586e+02 8.947218e+01 
3.340000e-01 5.659795e-01 1.003472e+02 8.948027e+01 
3.360000e-01 5.674251e-01 1.003408e+02 8.947563e+01 
3.380000e-01 5.688494e-01 1.003547e+02 8.946618e+01 
3.400000e-01 5.702635e-01 1.003566e+02 8.945561e+01 
3.420000e-01 5.716726e-01 1.003526e+02 8.944436e+01 
3.440000e-01 5.730720e-01 1.003514e+02 8.943311e+01 
3.460000e-01 5.744599e-01 1.003523e+02 8.942301e+01 
3.480000e-01 5.758376e-01 1.003659e+02 8.941971e+01 
3.500000e-01 5.771936e-01 1.003725e+02 8.941216e+01 
3.520000e-01 5.785360e-01 1.003771e+02 8.940400e+01 
3.540000e-01 5.798630e-01 1.003829e+02 8.939567e+01 
3.560000e-01 5.811730e-01 1.003904e+02 8.938766e+01 
3.580000e-01 5.824653e-01 1.003986e+02 8.938050e+01 
3.600000e-01 5.837394e-01 1.004075e+02 8.937333e+01 
3.620000e-01 5.849946e-01 1.004173e+02 8.936660e+01 
3.640000e-01 5.862303e-01 1.004278e+02 8.936050e+01 
3.660000e-01 5.874462e-01 1.004389e+02 8.935510e+01 
3.680000e-01 5.886424e-01 1.004504e+02 8.935033e+01 
3.700000e-01 5.898402e-01 1.004617e+02 8.936684e+01 
3.720000e-01 5.910257e-01 1.004734e+02 8.936698e+01 
3.740000e-01 5.921657e-01 1.005090e+02 8.936329e+01 
3.760000e-01 5.932837e-01 1.005240e+02 8.936129e+01 
3.780000e-01 5.943311e-01 1.006384e+02 8.936064e+01 
3.800000e-01 5.953405e-01 1.006170e+02 8.935702e+01 
3.820000e-01 5.963543e-01 1.006081e+02 8.935350e+01 
3.840000e-01 5.973595e-01 1.006093e+02 8.934938e+01 
3.860000e-01 5.983530e-01 1.006084e+02 8.932898e+01 
3.880000e-01 5.993544e-01 1.005829e+02 8.930703e+01 
3.900000e-01 6.003719e-01 1.005599e+02 8.928829e+01 
3.920000e-01 6.014022e-01 1.005422e+02 8.927080e+01 
3.940000e-01 6.024348e-01 1.005350e+02 8.925442e+01 
3.960000e-01 6.034746e-01 1.005232e+02 8.923920e+01 
3.980000e-01 6.045189e-01 1.005136e+02 8.922533e+01 
4.000000e-01 6.055656e-01 1.005063e+02 8.921333e+01 
4.020000e-01 6.066143e-01 1.005012e+02 8.920451e+01 
4.040000e-01 6.076628e-01 1.004988e+02 8.919689e+01 
4.060000e-01 6.088216e-01 1.005179e+02 8.931803e+01 
4.080000e-01 6.099523e-01 1.005264e+02 8.930244e+01 
4.100000e-01 6.110834e-01 1.005202e+02 8.930703e+01 
4.120000e-01 6.122511e-01 1.005155e+02 8.931888e+01 
4.140000e-01 6.134219e-01 1.005130e+02 8.931726e+01 
4.160000e-01 6.145903e-01 1.005120e+02 8.931186e+01 
4.180000e-01 6.157515e-01 1.005124e+02 8.930359e+01 
4.200000e-01 6.169026e-01 1.005140e+02 8.929361e+01 
4.220000e-01 6.180417e-01 1.005165e+02 8.928399e+01 
4.240000e-01 6.191688e-01 1.005201e+02 8.927509e+01 
4.260000e-01 6.202806e-01 1.005324e+02 8.926678e+01 
4.280000e-01 6.213623e-01 1.005490e+02 8.925914e+01 
4.300000e-01 6.224338e-01 1.005536e+02 8.925226e+01 
4.320000e-01 6.234980e-01 1.005585e+02 8.925303e+01 
4.340000e-01 6.245535e-01 1.005637e+02 8.925043e+01 
4.360000e-01 6.255970e-01 1.005697e+02 8.924626e+01 
4.380000e-01 6.266270e-01 1.005765e+02 8.924140e+01 
4.400000e-01 6.276425e-01 1.005838e+02 8.923623e+01 
4.420000e-01 6.286435e-01 1.005918e+02 8.923197e+01 
4.440000e-01 6.296287e-01 1.006002e+02 8.922658e+01 
4.460000e-01 6.305975e-01 1.006091e+02 8.922130e+01 
4.480000e-01 6.315487e-01 1.006182e+02 8.921625e+01 
4.500000e-01 6.324803e-01 1.006288e+02 8.921131e+01 
4.520000e-01 6.333817e-01 1.006593e+02 8.920672e+01 
4.540000e-01 6.342420e-01 1.006709e+02 8.920179e+01 
4.560000e-01 6.349791e-01 1.007579e+02 8.919688e+01 
4.580000e-01 6.357681e-01 1.007455e+02 8.920881e+01 
4.600000e-01 6.365715e-01 1.007382e+02 8.921419e+01 
4.620000e-01 6.373710e-01 1.007338e+02 8.921315e+01 
4.640000e-01 6.381643e-01 1.007315e+02 8.921255e+01 
4.660000e-01 6.389580e-01 1.007203e+02 8.921451e+01 
4.680000e-01 6.397683e-01 1.006984e+02 8.921425e+01 
4.700000e-01 6.405911e-01 1.006808e+02 8.921285e+01 
4.720000e-01 6.414254e-01 1.006660e+02 8.921175e+01 
4.740000e-01 6.422698e-01 1.006531e+02 8.921064e+01 
4.760000e-01 6.431221e-01 1.006418e+02 8.920720e+01 
4.780000e-01 6.439777e-01 1.006342e+02 8.919466e+01 
4.800000e-01 6.448415e-01 1.006253e+02 8.918231e+01 
4.820000e-01 6.457085e-01 1.006184e+02 8.916125e+01 
4.840000e-01 6.465816e-01 1.006133e+02 8.914979e+01 
4.860000e-01 6.474576e-01 1.006100e+02 8.913879e+01 
4.880000e-01 6.483347e-01 1.006085e+02 8.912827e+01 
4.900000e-01 6.491892e-01 1.006276e+02 8.911809e+01 
4.920000e-01 6.500538e-01 1.006180e+02 8.910841e+01 
4.940000e-01 6.509159e-01 1.006216e+02 8.909928e+01 
4.960000e-01 6.517743e-01 1.006236e+02 8.908940e+01 
4.980000e-01 6.526207e-01 1.006293e+02 8.908006e+01 
5.000000e-01 6.534619e-01 1.006309e+02 8.907164e+01 
5.020000e-01 6.542991e-01 1.006329e+02 8.906686e+01 
5.040000e-01 6.552730e-01 1.006350e+02 8.920459e+01 
5.060000e-01 6.562067e-01 1.006486e+02 8.918670e+01 
5.080000e-01 6.571237e-01 1.006527e+02 8.917712e+01 
5.100000e-01 6.580165e-01 1.006557e+02 8.913736e+01 
5.120000e-01 6.589601e-01 1.006567e+02 8.919017e+01 
5.140000e-01 6.599111e-01 1.006582e+02 8.919823e+01 
5.160000e-01 6.608598e-01 1.006605e+02 8.919605e+01 
5.180000e-01 6.618010e-01 1.006635e+02 8.919007e+01 
5.200000e-01 6.627323e-01 1.006671e+02 8.918316e+01 
5.220000e-01 6.636544e-01 1.006710e+02 8.917780e+01 
5.240000e-01 6.645445e-01 1.006962e+02 8.916184e+01 
5.260000e-01 6.654243e-01 1.007010e+02 8.915426e+01 
5.280000e-01 6.662919e-01 1.007056e+02 8.914668e+01 
5.300000e-01 6.671472e-01 1.007103e+02 8.913929e+01 
5.320000e-01 6.679899e-01 1.007153e+02 8.913219e+01 
5.340000e-01 6.688201e-01 1.007206e+02 8.912545e+01 
5.360000e-01 6.696376e-01 1.007261e+02 8.911915e+01 
5.380000e-01 6.704422e-01 1.007322e+02 8.911329e+01 
5.400000e-01 6.712354e-01 1.007387e+02 8.911304e+01 
5.420000e-01 6.720200e-01 1.007450e+02 8.911402e+01 
5.440000e-01 6.727931e-01 1.007483e+02 8.911183e+01 
5.460000e-01 6.735496e-01 1.007521e+02 8.911080e+01 
5.480000e-01 6.742292e-01 1.008749e+02 8.910486e+01 
5.500000e-01 6.748755e-01 1.008437e+02 8.909816e+01 
5.520000e-01 6.754993e-01 1.008647e+02 8.909133e+01 
5.540000e-01 6.761257e-01 1.008583e+02 8.908482e+01 
5.560000e-01 6.767450e-01 1.008537e+02 8.907822e+01 
5.580000e-01 6.773559e-01 1.008510e+02 8.907210e+01 
5.600000e-01 6.779581e-01 1.008494e+02 8.906672e+01 
5.620000e-01 6.785514e-01 1.008486e+02 8.906202e+01 
5.640000e-01 6.791452e-01 1.008345e+02 8.905798e+01 
5.660000e-01 6.797473e-01 1.008188e+02 8.905464e+01 
5.680000e-01 6.803555e-01 1.008055e+02 8.905200e+01 
5.700000e-01 6.809688e-01 1.007938e+02 8.905001e+01 
5.720000e-01 6.815866e-01 1.007833e+02 8.904863e+01 
5.740000e-01 6.822185e-01 1.007736e+02 8.906361e+01 
5.760000e-01 6.828743e-01 1.007643e+02 8.907365e+01 
5.780000e-01 6.835383e-01 1.007559e+02 8.907804e+01 
5.800000e-01 6.842098e-01 1.007486e+02 8.908259e+01 
5.820000e-01 6.848896e-01 1.007424e+02 8.908898e+01 
5.840000e-01 6.855758e-01 1.007372e+02 8.909161e+01 
5.860000e-01 6.862656e-01 1.007331e+02 8.909266e+01 
5.880000e-01 6.869591e-01 1.007300e+02 8.909366e+01 
5.900000e-01 6.876556e-01 1.007280e+02 8.909453e+01 
5.920000e-01 6.883542e-01 1.007274e+02 8.909516e+01 
5.940000e-01 6.890356e-01 1.007508e+02 8.909536e+01 
5.960000e-01 6.897186e-01 1.007453e+02 8.909300e+01 
5.980000e-01 6.904099e-01 1.007350e+02 8.908342e+01 
6.000000e-01 6.911098e-01 1.007260e+02 8.907446e+01 
6.020000e-01 6.918026e-01 1.007329e+02 8.906545e+01 
6.040000e-01 6.925010e-01 1.007297e+02 8.905667e+01 
6.060000e-01 6.932010e-01 1.007280e+02 8.904823e+01 
6.080000e-01 6.939016e-01 1.007272e+02 8.904017e+01 
6.100000e-01 6.946023e-01 1.007270e+02 8.903256e+01 
6.120000e-01 6.953025e-01 1.007272e+02 8.902538e+01 
6.140000e-01 6.960002e-01 1.007276e+02 8.901755e+01 
6.160000e-01 6.966984e-01 1.007283e+02 8.901264e+01 
6.180000e-01 6.973955e-01 1.007295e+02 8.900770e+01 
6.200000e-01 6.980909e-01 1.007311e+02 8.900286e+01 
6.220000e-01 6.987837e-01 1.007331e+02 8.899817e+01 
6.240000e-01 6.994731e-01 1.007355e+02 8.899367e+01 
6.260000e-01 7.001587e-01 1.007381e+02 8.898940e+01 
6.280000e-01 7.008400e-01 1.007403e+02 8.898496e+01 
6.300000e-01 7.015036e-01 1.007627e+02 8.897883e+01 
6.320000e-01 7.023143e-01 1.007709e+02 8.911277e+01 
6.340000e-01 7.030676e-01 1.007762e+02 8.909406e+01 
6.360000e-01 7.038060e-01 1.007808e+02 8.908215e+01 
6.380000e-01 7.045345e-01 1.007853e+02 8.907515e+01 
6.400000e-01 7.052557e-01 1.007896e+02 8.907039e+01 
6.420000e-01 7.059694e-01 1.007955e+02 8.906592e+01 
6.440000e-01 7.066552e-01 1.008221e+02 8.904966e+01 
6.460000e-01 7.073682e-01 1.008289e+02 8.908063e+01 
6.480000e-01 7.080865e-01 1.008315e+02 8.908679e+01 
6.500000e-01 7.088006e-01 1.008345e+02 8.908383e+01 
6.520000e-01 7.095082e-01 1.008383e+02 8.908042e+01 
6.540000e-01 7.102033e-01 1.008420e+02 8.907239e+01 
6.560000e-01 7.108848e-01 1.008454e+02 8.906417e+01 
6.580000e-01 7.115515e-01 1.008486e+02 8.905611e+01 
6.600000e-01 7.122043e-01 1.008503e+02 8.905026e+01 
6.620000e-01 7.128417e-01 1.008497e+02 8.904360e+01 
6.640000e-01 7.134113e-01 1.009795e+02 8.903847e+01 
6.660000e-01 7.139396e-01 1.009422e+02 8.903202e+01 
6.680000e-01 7.144830e-01 1.009273e+02 8.902551e+01 
6.700000e-01 7.150296e-01 1.009241e+02 8.901888e+01 
6.720000e-01 7.155705e-01 1.009229e+02 8.901232e+01 
6.740000e-01 7.160981e-01 1.009389e+02 8.900624e+01 
6.760000e-01 7.165904e-01 1.009521e+02 8.900014e+01 
6.780000e-01 7.170815e-01 1.009478e+02 8.899442e+01 
6.800000e-01 7.175687e-01 1.009446e+02 8.899089e+01 
6.820000e-01 7.180498e-01 1.009422e+02 8.898572e+01 
6.840000e-01 7.185315e-01 1.009402e+02 8.898925e+01 
6.860000e-01 7.190201e-01 1.009258e+02 8.898863e+01 
6.880000e-01 7.195163e-01 1.009127e+02 8.898678e+01 
6.900000e-01 7.200182e-01 1.009012e+02 8.898438e+01 
6.920000e-01 7.205246e-01 1.008908e+02 8.898173e+01 
6.940000e-01 7.210347e-01 1.008813e+02 8.897904e+01 
6.960000e-01 7.215479e-01 1.008725e+02 8.897644e+01 
6.980000e-01 7.220639e-01 1.008644e+02 8.897401e+01 
7.000000e-01 7.225824e-01 1.008568e+02 8.897180e+01 
7.020000e-01 7.231032e-01 1.008499e+02 8.896987e+01 
7.040000e-01 7.236261e-01 1.008434e+02 8.896823e+01 
7.060000e-01 7.241510e-01 1.008375e+02 8.896690e+01 
7.080000e-01 7.246776e-01 1.008322e+02 8.896585e+01 
7.100000e-01 7.252058e-01 1.008274e+02 8.896506e+01 
7.120000e-01 7.257352e-01 1.008232e+02 8.896454e+01 
7.140000e-01 7.262656e-01 1.008196e+02 8.896429e+01 
7.160000e-01 7.267968e-01 1.008166e+02 8.896430e+01 
7.180000e-01 7.273294e-01 1.008142e+02 8.896615e+01 
7.200000e-01 7.278623e-01 1.008124e+02 8.896667e+01 
7.220000e-01 7.283949e-01 1.008109e+02 8.896721e+01 
7.240000e-01 7.289272e-01 1.008095e+02 8.896797e+01 
7.260000e-01 7.294630e-01 1.008025e+02 8.896843e+01 
7.280000e-01 7.300206e-01 1.008010e+02 8.899076e+01 
7.300000e-01 7.305910e-01 1.007972e+02 8.899963e+01 
7.320000e-01 7.311686e-01 1.007932e+02 8.900603e+01 
7.340000e-01 7.317231e-01 1.008324e+02 8.901170e+01 
7.360000e-01 7.322752e-01 1.008286e+02 8.901402e+01 
7.380000e-01 7.328294e-01 1.008265e+02 8.901489e+01 
7.400000e-01 7.333852e-01 1.008255e+02 8.901583e+01 
7.420000e-01 7.339422e-01 1.008252e+02 8.901679e+01 
7.440000e-01 7.345003e-01 1.008253e+02 8.901771e+01 
7.460000e-01 7.350594e-01 1.008256e+02 8.901853e+01 
7.480000e-01 7.356193e-01 1.008262e+02 8.901919e+01 
7.500000e-01 7.361800e-01 1.008269e+02 8.901964e+01 
7.520000e-01 7.367412e-01 1.008278e+02 8.901984e+01 
7.540000e-01 7.373007e-01 1.008289e+02 8.901315e+01 
7.560000e-01 7.378597e-01 1.008300e+02 8.900594e+01 
7.580000e-01 7.384179e-01 1.008313e+02 8.899887e+01 
7.600000e-01 7.389752e-01 1.008328e+02 8.899202e+01 
7.620000e-01 7.395323e-01 1.008344e+02 8.898685e+01 
7.640000e-01 7.400871e-01 1.008364e+02 8.897900e+01 
7.660000e-01 7.406392e-01 1.008384e+02 8.897167e+01 
7.680000e-01 7.411885e-01 1.008405e+02 8.896483e+01 
7.700000e-01 7.417351e-01 1.008427e+02 8.895845e+01 
7.720000e-01 7.422792e-01 1.008451e+02 8.895332e+01 
7.740000e-01 7.428211e-01 1.008476e+02 8.894828e+01 
7.760000e-01 7.433599e-01 1.008501e+02 8.894308e+01 
7.780000e-01 7.438955e-01 1.008528e+02 8.893812e+01 
7.800000e-01 7.444272e-01 1.008558e+02 8.893297e+01 
7.820000e-01 7.449545e-01 1.008590e+02 8.892805e+01 
7.840000e-01 7.454773e-01 1.008623e+02 8.892356e+01 
7.860000e-01 7.459956e-01 1.008656e+02 8.891941e+01 
7.880000e-01 7.465004e-01 1.008836e+02 8.891563e+01 
7.900000e-01 7.469959e-01 1.008876e+02 8.891192e+01 
7.920000e-01 7.474900e-01 1.008827e+02 8.890809e+01 
7.940000e-01 7.479779e-01 1.008904e+02 8.890390e+01 
7.960000e-01 7.484482e-01 1.009169e+02 8.889997e+01 
7.980000e-01 7.489616e-01 1.009279e+02 8.905198e+01 
8.000000e-01 7.495249e-01 1.009331e+02 8.903160e+01 
8.020000e-01 7.500615e-01 1.009353e+02 8.901253e+01 
8.040000e-01 7.505799e-01 1.009353e+02 8.899977e+01 
8.060000e-01 7.510841e-01 1.009335e+02 8.899085e+01 
8.080000e-01 7.515217e-01 1.010702e+02 8.898415e+01 
8.100000e-01 7.519146e-01 1.010322e+02 8.897825e+01 
8.120000e-01 7.523264e-01 1.010150e+02 8.897320e+01 
8.140000e-01 7.527459e-01 1.010086e+02 8.896887e+01 
8.160000e-01 7.531687e-01 1.010069e+02 8.896507e+01 
8.180000e-01 7.535931e-01 1.010073e+02 8.896162e+01 
8.200000e-01 7.540168e-01 1.010077e+02 8.895841e+01 
8.220000e-01 7.544372e-01 1.010064e+02 8.895537e+01 
8.240000e-01 7.548550e-01 1.010047e+02 8.895242e+01 
8.260000e-01 7.552700e-01 1.010030e+02 8.894936e+01 
8.280000e-01 7.556810e-01 1.010022e+02 8.894581e+01 
8.300000e-01 7.560883e-01 1.010013e+02 8.894240e+01 
8.320000e-01 7.564917e-01 1.010005e+02 8.893911e+01 
8.340000e-01 7.568715e-01 1.010379e+02 8.893530e+01 
8.360000e-01 7.572318e-01 1.010374e+02 8.893081e+01 
8.380000e-01 7.575889e-01 1.010350e+02 8.892647e+01 
8.400000e-01 7.579494e-01 1.010245e+02 8.892239e+01 
8.420000e-01 7.583138e-01 1.010153e+02 8.891855e+01 
8.440000e-01 7.586813e-01 1.010071e+02 8.891493e+01 
8.460000e-01 7.590516e-01 1.009995e+02 8.891150e+01 
8.480000e-01 7.594249e-01 1.009923e+02 8.890865e+01 
8.500000e-01 7.598019e-01 1.009854e+02 8.890671e+01 
8.520000e-01 7.601821e-01 1.009787e+02 8.890465e+01 
8.540000e-01 7.605653e-01 1.009724e+02 8.890254e+01 
8.560000e-01 7.609550e-01 1.009665e+02 8.890650e+01 
8.580000e-01 7.613478e-01 1.009608e+02 8.890330e+01 
8.600000e-01 7.617416e-01 1.009552e+02 8.889971e+01 
8.620000e-01 7.621365e-01 1.009498e+02 8.889638e+01 
8.640000e-01 7.625325e-01 1.009447e+02 8.889331e+01 
8.660000e-01 7.629297e-01 1.009398e+02 8.889051e+01 
8.680000e-01 7.633281e-01 1.009351e+02 8.888798e+01 
8.700000e-01 7.637278e-01 1.009306e+02 8.888571e+01 
8.720000e-01 7.641289e-01 1.009264e+02 8.888368e+01 
8.740000e-01 7.645315e-01 1.009225e+02 8.888247e+01 
8.760000e-01 7.649360e-01 1.009188e+02 8.888142e+01 
8.780000e-01 7.653419e-01 1.009153e+02 8.888019e+01 
8.800000e-01 7.657490e-01 1.009122e+02 8.887907e+01 
8.820000e-01 7.661574e-01 1.009092e+02 8.887812e+01 
8.840000e-01 7.665668e-01 1.009065e+02 8.887702e+01 
8.860000e-01 7.669863e-01 1.009037e+02 8.888755e+01 
8.880000e-01 7.674111e-01 1.009010e+02 8.889062e+01 
8.900000e-01 7.678386e-01 1.008985e+02 8.889194e+01 
8.920000e-01 7.682680e-01 1.008961e+02 8.889252e+01 
8.940000e-01 7.686988e-01 1.008937e+02 8.889265e+01 
8.960000e-01 7.691311e-01 1.008912e+02 8.889256e+01 
8.980000e-01 7.695648e-01 1.008884e+02 8.889238e+01 
9.000000e-01 7.700002e-01 1.008851e+02 8.889222e+01 
9.020000e-01 7.704377e-01 1.008816e+02 8.889213e+01 
9.040000e-01 7.708772e-01 1.008781e+02 8.889216e+01 
9.060000e-01 7.713189e-01 1.008746e+02 8.889233e+01 
9.080000e-01 7.717367e-01 1.009177e+02 8.889255e+01 
9.100000e-01 7.721437e-01 1.009124e+02 8.889260e+01 
9.120000e-01 7.725515e-01 1.009145e+02 8.889270e+01 
9.140000e-01 7.729564e-01 1.009106e+02 8.889323e+01 
9.160000e-01 7.733670e-01 1.009056e+02 8.889390e+01 
9.180000e-01 7.737800e-01 1.009022e+02 8.889464e+01 
9.200000e-01 7.741945e-01 1.009000e+02 8.889546e+01 
9.220000e-01 7.746097e-01 1.008987e+02 8.889638e+01 
9.240000e-01 7.750250e-01 1.008980e+02 8.889744e+01 
9.260000e-01 7.754401e-01 1.008978e+02 8.889864e+01 
9.280000e-01 7.758547e-01 1.008980e+02 8.889999e+01 
9.300000e-01 7.762685e-01 1.008985e+02 8.890148e+01 
9.320000e-01 7.766825e-01 1.008994e+02 8.890477e+01 
9.340000e-01 7.770955e-01 1.009005e+02 8.890634e+01 
9.360000e-01 7.775068e-01 1.009017e+02 8.890779e+01 
9.380000e-01 7.779166e-01 1.009030e+02 8.890944e+01 
9.400000e-01 7.783253e-01 1.009045e+02 8.891209e+01 
9.420000e-01 7.787341e-01 1.009061e+02 8.891591e+01 
9.440000e-01 7.791592e-01 1.009075e+02 8.893933e+01 
9.460000e-01 7.796026e-01 1.009085e+02 8.895377e+01 
9.480000e-01 7.800521e-01 1.009095e+02 8.896320e+01 
9.500000e-01 7.805044e-01 1.009108e+02 8.896777e+01 
9.520000e-01 7.809571e-01 1.009122e+02 8.897056e+01 
9.540000e-01 7.814102e-01 1.009138e+02 8.897282e+01 
9.560000e-01 7.818633e-01 1.009155e+02 8.897476e+01 
9.580000e-01 7.823163e-01 1.009172e+02 8.897646e+01 
9.600000e-01 7.827692e-01 1.009190e+02 8.897795e+01 
9.620000e-01 7.832219e-01 1.009208e+02 8.897922e+01 
9.640000e-01 7.836744e-01 1.009227e+02 8.898026e+01 
9.660000e-01 7.841264e-01 1.009246e+02 8.898108e+01 
9.680000e-01 7.845786e-01 1.009265e+02 8.898242e+01 
9.700000e-01 7.850305e-01 1.009285e+02 8.898312e+01 
9.720000e-01 7.854800e-01 1.009305e+02 8.897794e+01 
9.740000e-01 7.859274e-01 1.009326e+02 8.897153e+01 
9.760000e-01 7.863728e-01 1.009348e+02 8.896530e+01 
9.780000e-01 7.868155e-01 1.009369e+02 8.895920e+01 
9.800000e-01 7.872551e-01 1.009387e+02 8.895324e+01 
9.820000e-01 7.876909e-01 1.009402e+02 8.894741e+01 
9.840000e-01 7.881221e-01 1.009413e+02 8.894170e+01 
9.860000e-01 7.885480e-01 1.009419e+02 8.893612e+01 
9.880000e-01 7.889682e-01 1.009413e+02 8.893067e+01 
9.900000e-01 7.893817e-01 1.009407e+02 8.892474e+01 
9.920000e-01 7.897787e-01 1.009476e+02 8.891915e+01 
9.940000e-01 7.900492e-01 1.011068e+02 8.891230e+01 
9.960000e-01 7.903192e-01 1.010755e+02 8.890488e+01 
9.980000e-01 7.906020e-01 1.010626e+02 8.889778e+01 
1.000000e+00 7.908902e-01 1.010574e+02 8.889118e+01 
1.002000e+00 7.911806e-01 1.010556e+02 8.888504e+01 
1.004000e+00 7.914721e-01 1.010555e+02 8.888001e+01 
1.006000e+00 7.917642e-01 1.010563e+02 8.887497e+01 
1.008000e+00 7.920562e-01 1.010578e+02 8.887087e+01 
1.010000e+00 7.923443e-01 1.010591e+02 8.886356e+01 
1.012000e+00 7.926271e-01 1.010588e+02 8.885700e+01 
1.014000e+00 7.929060e-01 1.010578e+02 8.885141e+01 
1.016000e+00 7.931815e-01 1.010568e+02 8.884652e+01 
1.018000e+00 7.934539e-01 1.010556e+02 8.884202e+01 
1.020000e+00 7.937219e-01 1.010558e+02 8.883729e+01 
1.022000e+00 7.939857e-01 1.010556e+02 8.883295e+01 
1.024000e+00 7.942428e-01 1.010593e+02 8.882811e+01 
1.026000e+00 7.944918e-01 1.010620e+02 8.882348e+01 
1.028000e+00 7.948071e-01 1.010634e+02 8.898372e+01 
1.030000e+00 7.951803e-01 1.010639e+02 8.895949e+01 
1.032000e+00 7.955339e-01 1.010637e+02 8.894230e+01 
1.034000e+00 7.958748e-01 1.010633e+02 8.892910e+01 
1.036000e+00 7.962132e-01 1.010567e+02 8.892263e+01 
1.038000e+00 7.965532e-01 1.010498e+02 8.891697e+01 
1.040000e+00 7.968948e-01 1.010435e+02 8.891210e+01 
1.042000e+00 7.972009e-01 1.010788e+02 8.890758e+01 
1.044000e+00 7.975104e-01 1.010714e+02 8.890331e+01 
1.046000e+00 7.978228e-01 1.010644e+02 8.889943e+01 
1.048000e+00 7.981381e-01 1.010580e+02 8.889589e+01 
1.050000e+00 7.984560e-01 1.010522e+02 8.889266e+01 
1.052000e+00 7.987762e-01 1.010467e+02 8.888964e+01 
1.054000e+00 7.990987e-01 1.010414e+02 8.888674e+01 
1.056000e+00 7.994232e-01 1.010364e+02 8.888395e+01 
1.058000e+00 7.997496e-01 1.010315e+02 8.888125e+01 
1.060000e+00 8.000779e-01 1.010268e+02 8.887865e+01 
1.062000e+00 8.004079e-01 1.010222e+02 8.887613e+01 
1.064000e+00 8.007397e-01 1.010177e+02 8.887371e+01 
1.066000e+00 8.010694e-01 1.010157e+02 8.887195e+01 
1.068000e+00 8.014056e-01 1.010082e+02 8.887023e+01 
1.070000e+00 8.017456e-01 1.010020e+02 8.886851e+01 
1.072000e+00 8.020889e-01 1.009964e+02 8.886679e+01 
1.074000e+00 8.024350e-01 1.009912e+02 8.886510e+01 
1.076000e+00 8.027838e-01 1.009864e+02 8.886348e+01 
1.078000e+00 8.031351e-01 1.009818e+02 8.886193e+01 
1.080000e+00 8.034886e-01 1.009775e+02 8.886047e+01 
1.082000e+00 8.038444e-01 1.009733e+02 8.885908e+01 
1.084000e+00 8.042022e-01 1.009694e+02 8.885778e+01 
1.086000e+00 8.045620e-01 1.009657e+02 8.885656e+01 
1.088000e+00 8.049238e-01 1.009621e+02 8.885542e+01 
1.090000e+00 8.052874e-01 1.009587e+02 8.885437e+01 
1.092000e+00 8.056528e-01 1.009555e+02 8.885340e+01 
1.094000e+00 8.060200e-01 1.009525e+02 8.885251e+01 
1.096000e+00 8.063887e-01 1.009496e+02 8.885169e+01 
1.098000e+00 8.067590e-01 1.009468e+02 8.885095e+01 
1.100000e+00 8.071310e-01 1.009442e+02 8.885029e+01 
1.102000e+00 8.075044e-01 1.009417e+02 8.884971e+01 
1.104000e+00 8.078794e-01 1.009392e+02 8.884920e+01 
1.106000e+00 8.082553e-01 1.009378e+02 8.884833e+01 
1.108000e+00 8.086295e-01 1.009381e+02 8.884706e+01 
1.110000e+00 8.090032e-01 1.009370e+02 8.884596e+01 
1.112000e+00 8.093775e-01 1.009353e+02 8.884508e+01 
1.114000e+00 8.097526e-01 1.009332e+02 8.884440e+01 
1.116000e+00 8.101288e-01 1.009309e+02 8.884389e+01 
1.118000e+00 8.105098e-01 1.009287e+02 8.884642e+01 
1.120000e+00 8.108903e-01 1.009263e+02 8.884505e+01 
1.122000e+00 8.112729e-01 1.009238e+02 8.884522e+01 
1.124000e+00 8.116577e-01 1.009214e+02 8.884558e+01 
1.126000e+00 8.119953e-01 1.009659e+02 8.884504e+01 
1.128000e+00 8.123439e-01 1.009608e+02 8.884440e+01 
1.130000e+00 8.126947e-01 1.009575e+02 8.884387e+01 
1.132000e+00 8.130467e-01 1.009553e+02 8.884348e+01 
1.134000e+00 8.133994e-01 1.009537e+02 8.884324e+01 
1.136000e+00 8.137525e-01 1.009526e+02 8.884313e+01 
1.138000e+00 8.141057e-01 1.009518e+02 8.884314e+01 
1.140000e+00 8.144601e-01 1.009513e+02 8.884591e+01 
1.142000e+00 8.148154e-01 1.009510e+02 8.884584e+01 
1.144000e+00 8.151697e-01 1.009509e+02 8.884537e+01 
1.146000e+00 8.155231e-01 1.009509e+02 8.884510e+01 
1.148000e+00 8.158757e-01 1.009510e+02 8.884503e+01 
1.150000e+00 8.162341e-01 1.009510e+02 8.885319e+01 
1.152000e+00 8.165964e-01 1.009509e+02 8.885778e+01 
1.154000e+00 8.169605e-01 1.009510e+02 8.886077e+01 
1.156000e+00 8.173254e-01 1.009512e+02 8.886284e+01 
1.158000e+00 8.176903e-01 1.009516e+02 8.886429e+01 
1.160000e+00 8.180547e-01 1.009522e+02 8.886536e+01 
1.162000e+00 8.184183e-01 1.009529e+02 8.886619e+01 
1.164000e+00 8.187809e-01 1.009537e+02 8.886689e+01 
1.166000e+00 8.191422e-01 1.009546e+02 8.886752e+01 
1.168000e+00 8.195021e-01 1.009556e+02 8.886813e+01 
1.170000e+00 8.198605e-01 1.009566e+02 8.886874e+01 
1.172000e+00 8.202174e-01 1.009578e+02 8.886938e+01 
1.174000e+00 8.205727e-01 1.009590e+02 8.887005e+01 
1.176000e+00 8.209262e-01 1.009604e+02 8.887076e+01 
1.178000e+00 8.212780e-01 1.009617e+02 8.887153e+01 
1.180000e+00 8.216280e-01 1.009632e+02 8.887235e+01 
1.182000e+00 8.219761e-01 1.009646e+02 8.887323e+01 
1.184000e+00 8.223241e-01 1.009663e+02 8.887621e+01 
1.186000e+00 8.226694e-01 1.009680e+02 8.887647e+01 
1.188000e+00 8.230122e-01 1.009697e+02 8.887684e+01 
1.190000e+00 8.233524e-01 1.009714e+02 8.887738e+01 
1.192000e+00 8.236901e-01 1.009732e+02 8.887807e+01 
1.194000e+00 8.240289e-01 1.009691e+02 8.887860e+01 
1.196000e+00 8.243622e-01 1.009750e+02 8.887760e+01 
1.198000e+00 8.246920e-01 1.009795e+02 8.888039e+01 
1.200000e+00 8.250184e-01 1.009834e+02 8.888244e+01 
1.202000e+00 8.253413e-01 1.009870e+02 8.888434e+01 
1.204000e+00 8.256611e-01 1.009901e+02 8.888680e+01 
1.206000e+00 8.259787e-01 1.009927e+02 8.889013e+01 
1.208000e+00 8.262947e-01 1.009946e+02 8.889417e+01 
1.210000e+00 8.266097e-01 1.009960e+02 8.889878e+01 
1.212000e+00 8.269238e-01 1.009966e+02 8.890378e+01 
1.214000e+00 8.272424e-01 1.009964e+02 8.891800e+01 
1.216000e+00 8.275811e-01 1.009970e+02 8.893553e+01 
1.218000e+00 8.279206e-01 1.009956e+02 8.894241e+01 
1.220000e+00 8.282586e-01 1.009929e+02 8.894622e+01 
1.222000e+00 8.285935e-01 1.009890e+02 8.894849e+01 
1.224000e+00 8.288534e-01 1.011318e+02 8.894978e+01 
1.226000e+00 8.290908e-01 1.010850e+02 8.895005e+01 
1.228000e+00 8.293516e-01 1.010697e+02 8.894976e+01 
1.230000e+00 8.296208e-01 1.010640e+02 8.894921e+01 
1.232000e+00 8.298956e-01 1.010610e+02 8.894852e+01 
1.234000e+00 8.301747e-01 1.010597e+02 8.894770e+01 
1.236000e+00 8.304566e-01 1.010599e+02 8.894633e+01 
1.238000e+00 8.307398e-01 1.010610e+02 8.894460e+01 
1.240000e+00 8.310239e-01 1.010626e+02 8.894227e+01 
1.242000e+00 8.312875e-01 1.010904e+02 8.893990e+01 
1.244000e+00 8.315482e-01 1.010897e+02 8.893253e+01 
1.246000e+00 8.318083e-01 1.010872e+02 8.892518e+01 
1.248000e+00 8.320641e-01 1.010926e+02 8.891730e+01 
1.250000e+00 8.323080e-01 1.010990e+02 8.890912e+01 
1.252000e+00 8.325463e-01 1.011012e+02 8.890136e+01 
1.254000e+00 8.327818e-01 1.011021e+02 8.889538e+01 
1.256000e+00 8.330137e-01 1.011023e+02 8.888817e+01 
1.258000e+00 8.332426e-01 1.011022e+02 8.888123e+01 
1.260000e+00 8.334687e-01 1.011018e+02 8.887460e+01 
1.262000e+00 8.336922e-01 1.011013e+02 8.886826e+01 
1.264000e+00 8.339134e-01 1.011008e+02 8.886219e+01 
1.266000e+00 8.341324e-01 1.011001e+02 8.885636e+01 
1.268000e+00 8.343492e-01 1.010995e+02 8.885078e+01 
1.270000e+00 8.345639e-01 1.010988e+02 8.884542e+01 
1.272000e+00 8.347764e-01 1.010981e+02 8.884028e+01 
1.274000e+00 8.349869e-01 1.010975e+02 8.883534e+01 
1.276000e+00 8.351953e-01 1.010969e+02 8.883060e+01 
1.278000e+00 8.354021e-01 1.010951e+02 8.882605e+01 
1.280000e+00 8.356117e-01 1.010892e+02 8.882170e+01 
1.282000e+00 8.358238e-01 1.010839e+02 8.881755e+01 
1.284000e+00 8.360386e-01 1.010790e+02 8.881412e+01 
1.286000e+00 8.362557e-01 1.010743e+02 8.881108e+01 
1.288000e+00 8.364745e-01 1.010697e+02 8.880716e+01 
1.290000e+00 8.366945e-01 1.010653e+02 8.880316e+01 
1.292000e+00 8.369157e-01 1.010609e+02 8.879944e+01 
1.294000e+00 8.371380e-01 1.010566e+02 8.879575e+01 
1.296000e+00 8.373614e-01 1.010524e+02 8.879216e+01 
1.298000e+00 8.375453e-01 1.010918e+02 8.878829e+01 
1.300000e+00 8.377336e-01 1.010860e+02 8.878431e+01 
1.302000e+00 8.379249e-01 1.010804e+02 8.878089e+01 
1.304000e+00 8.381195e-01 1.010753e+02 8.877847e+01 
1.306000e+00 8.383170e-01 1.010705e+02 8.877599e+01 
1.308000e+00 8.385172e-01 1.010661e+02 8.877359e+01 
1.310000e+00 8.387197e-01 1.010620e+02 8.877130e+01 
1.312000e+00 8.389245e-01 1.010581e+02 8.876914e+01 
1.314000e+00 8.391314e-01 1.010543e+02 8.876709e+01 
1.316000e+00 8.393404e-01 1.010506e+02 8.876517e+01 
1.318000e+00 8.395513e-01 1.010471e+02 8.876336e+01 
1.320000e+00 8.397642e-01 1.010436e+02 8.876167e+01 
1.322000e+00 8.399790e-01 1.010403e+02 8.876008e+01 
1.324000e+00 8.401957e-01 1.010370e+02 8.875861e+01 
1.326000e+00 8.404142e-01 1.010338e+02 8.875726e+01 
1.328000e+00 8.406313e-01 1.010349e+02 8.875525e+01 
1.330000e+00 8.410399e-01 1.010338e+02 8.891789e+01 
1.332000e+00 8.413872e-01 1.010316e+02 8.889343e+01 
1.334000e+00 8.417218e-01 1.010292e+02 8.887636e+01 
1.336000e+00 8.420482e-01 1.010267e+02 8.886424e+01 
1.338000e+00 8.423695e-01 1.010241e+02 8.885542e+01 
1.340000e+00 8.426874e-01 1.010216e+02 8.884893e+01 
1.342000e+00 8.430033e-01 1.010190e+02 8.884421e+01 
1.344000e+00 8.433181e-01 1.010164e+02 8.884089e+01 
1.346000e+00 8.436326e-01 1.010139e+02 8.883872e+01 
1.348000e+00 8.439473e-01 1.010113e+02 8.883761e+01 
1.350000e+00 8.442631e-01 1.010087e+02 8.883711e+01 
1.352000e+00 8.445828e-01 1.010061e+02 8.883767e+01 
1.354000e+00 8.449054e-01 1.010035e+02 8.883767e+01 
1.356000e+00 8.452306e-01 1.010010e+02 8.883738e+01 
1.358000e+00 8.455580e-01 1.009985e+02 8.883695e+01 
1.360000e+00 8.458877e-01 1.009961e+02 8.883646e+01 
1.362000e+00 8.462194e-01 1.009936e+02 8.883598e+01 
1.364000e+00 8.465532e-01 1.009912e+02 8.883550e+01 
1.366000e+00 8.468890e-01 1.009888e+02 8.883504e+01 
1.368000e+00 8.472268e-01 1.009864e+02 8.883462e+01 
1.370000e+00 8.475667e-01 1.009839e+02 8.883425e+01 
1.372000e+00 8.479086e-01 1.009815e+02 8.883394e+01 
1.374000e+00 8.482526e-01 1.009790e+02 8.883368e+01 
1.376000e+00 8.485987e-01 1.009764e+02 8.883347e+01 
1.378000e+00 8.489469e-01 1.009739e+02 8.883331e+01 
1.380000e+00 8.492983e-01 1.009714e+02 8.883451e+01 
1.382000e+00 8.496499e-01 1.009689e+02 8.883199e+01 
1.384000e+00 8.500020e-01 1.009665e+02 8.883021e+01 
1.386000e+00 8.503550e-01 1.009641e+02 8.882888e+01 
1.388000e+00 8.507090e-01 1.009618e+02 8.882794e+01 
1.390000e+00 8.510643e-01 1.009595e+02 8.882734e+01 
1.392000e+00 8.513823e-01 1.010073e+02 8.882682e+01 
1.394000e+00 8.517002e-01 1.010011e+02 8.882630e+01 
1.396000e+00 8.520215e-01 1.009968e+02 8.882592e+01 
1.398000e+00 8.523457e-01 1.009938e+02 8.882671e+01 
1.400000e+00 8.526719e-01 1.009916e+02 8.882672e+01 
1.402000e+00 8.529991e-01 1.009899e+02 8.882656e+01 
1.404000e+00 8.533272e-01 1.009886e+02 8.882644e+01 
1.406000e+00 8.536558e-01 1.009875e+02 8.882637e+01 
1.408000e+00 8.539915e-01 1.009804e+02 8.882572e+01 
1.410000e+00 8.543215e-01 1.009848e+02 8.882489e+01 
1.412000e+00 8.546476e-01 1.009882e+02 8.882412e+01 
1.414000e+00 8.549702e-01 1.009911e+02 8.882351e+01 
1.416000e+00 8.552897e-01 1.009937e+02 8.882302e+01 
1.418000e+00 8.556065e-01 1.009959e+02 8.882265e+01 
1.420000e+00 8.559210e-01 1.009978e+02 8.882235e+01 
1.422000e+00 8.562334e-01 1.009995e+02 8.882211e+01 
1.424000e+00 8.565441e-01 1.010008e+02 8.882194e+01 
1.426000e+00 8.568531e-01 1.010020e+02 8.882180e+01 
1.428000e+00 8.571606e-01 1.010031e+02 8.882172e+01 
1.430000e+00 8.574669e-01 1.010040e+02 8.882170e+01 
1.432000e+00 8.577717e-01 1.010052e+02 8.882145e+01 
1.434000e+00 8.580738e-01 1.010072e+02 8.882088e+01 
1.436000e+00 8.583721e-01 1.010110e+02 8.881979e+01 
1.438000e+00 8.586656e-01 1.010140e+02 8.881874e+01 
1.440000e+00 8.589560e-01 1.010162e+02 8.881792e+01 
1.442000e+00 8.592439e-01 1.010179e+02 8.881730e+01 
1.444000e+00 8.595295e-01 1.010194e+02 8.881685e+01 
1.446000e+00 8.598131e-01 1.010207e+02 8.881653e+01 
1.448000e+00 8.600949e-01 1.010220e+02 8.881629e+01 
1.450000e+00 8.603750e-01 1.010232e+02 8.881614e+01 
1.452000e+00 8.606535e-01 1.010243e+02 8.881605e+01 
1.454000e+00 8.609304e-01 1.010254e+02 8.881602e+01 
1.456000e+00 8.612062e-01 1.010264e+02 8.881681e+01 
1.458000e+00 8.614835e-01 1.010272e+02 8.881966e+01 
1.460000e+00 8.617612e-01 1.010279e+02 8.882158e+01 
1.462000e+00 8.620423e-01 1.010288e+02 8.882608e+01 
1.464000e+00 8.623193e-01 1.010298e+02 8.882368e+01 
1.466000e+00 8.625935e-01 1.010308e+02 8.882213e+01 
1.468000e+00 8.628651e-01 1.010317e+02 8.882101e+01 
1.470000e+00 8.631345e-01 1.010326e+02 8.882022e+01 
1.472000e+00 8.634020e-01 1.010335e+02 8.881972e+01 
1.474000e+00 8.636677e-01 1.010344e+02 8.881945e+01 
1.476000e+00 8.639317e-01 1.010353e+02 8.881937e+01 
1.478000e+00 8.641943e-01 1.010363e+02 8.881947e+01 
1.480000e+00 8.644554e-01 1.010372e+02 8.881969e+01 
1.482000e+00 8.647151e-01 1.010382e+02 8.882004e+01 
1.484000e+00 8.649735e-01 1.010391e+02 8.882048e+01 
1.486000e+00 8.652329e-01 1.010397e+02 8.882574e+01 
1.488000e+00 8.654980e-01 1.010399e+02 8.883226e+01 
1.490000e+00 8.657642e-01 1.010397e+02 8.883605e+01 
1.492000e+00 8.660302e-01 1.010394e+02 8.883861e+01 
1.494000e+00 8.662949e-01 1.010388e+02 8.884036e+01 
1.496000e+00 8.665575e-01 1.010379e+02 8.884157e+01 
1.498000e+00 8.668176e-01 1.010364e+02 8.884345e+01 
1.500000e+00 8.670757e-01 1.010346e+02 8.884470e+01 
1.502000e+00 8.673284e-01 1.010324e+02 8.884358e+01 
1.504000e+00 8.675751e-01 1.010298e+02 8.884241e+01 
1.506000e+00 8.678160e-01 1.010263e+02 8.884156e+01 
1.508000e+00 8.680512e-01 1.010219e+02 8.884099e+01 
1.510000e+00 8.682397e-01 1.011520e+02 8.884065e+01 
1.512000e+00 8.683545e-01 1.011291e+02 8.883992e+01 
1.514000e+00 8.685010e-01 1.011025e+02 8.883920e+01 
1.516000e+00 8.686606e-01 1.010908e+02 8.883862e+01 
1.518000e+00 8.688276e-01 1.010853e+02 8.883823e+01 
1.520000e+00 8.689986e-01 1.010873e+02 8.883796e+01 
1.522000e+00 8.691688e-01 1.010891e+02 8.883779e+01 
1.524000e+00 8.693397e-01 1.010896e+02 8.883772e+01 
1.526000e+00 8.695114e-01 1.010901e+02 8.883777e+01 
1.528000e+00 8.696841e-01 1.010907e+02 8.883790e+01 
1.530000e+00 8.698574e-01 1.010916e+02 8.883810e+01 
1.532000e+00 8.700313e-01 1.010926e+02 8.883834e+01 
1.534000e+00 8.702058e-01 1.010938e+02 8.883863e+01 
1.536000e+00 8.703806e-01 1.010952e+02 8.883895e+01 
1.538000e+00 8.705557e-01 1.010966e+02 8.883930e+01 
1.540000e+00 8.707310e-01 1.010981e+02 8.883981e+01 
1.542000e+00 8.709053e-01 1.010981e+02 8.884085e+01 
1.544000e+00 8.710796e-01 1.010974e+02 8.884251e+01 
1.546000e+00 8.712545e-01 1.010964e+02 8.884468e+01 
1.548000e+00 8.714306e-01 1.010954e+02 8.884724e+01 
1.550000e+00 8.716083e-01 1.010944e+02 8.885010e+01 
1.552000e+00 8.717877e-01 1.010934e+02 8.885319e+01 
1.554000e+00 8.719691e-01 1.010924e+02 8.885646e+01 
1.556000e+00 8.721484e-01 1.011039e+02 8.885955e+01 
1.558000e+00 8.723048e-01 1.011177e+02 8.886058e+01 
1.560000e+00 8.724670e-01 1.011148e+02 8.886182e+01 
1.562000e+00 8.726323e-01 1.011121e+02 8.886358e+01 
1.564000e+00 8.728006e-01 1.011097e+02 8.886599e+01 
1.566000e+00 8.729719e-01 1.011077e+02 8.886787e+01 
1.568000e+00 8.731453e-01 1.011060e+02 8.886929e+01 
1.570000e+00 8.733305e-01 1.011042e+02 8.888157e+01 
1.572000e+00 8.735391e-01 1.011023e+02 8.889555e+01 
1.574000e+00 8.737550e-01 1.011005e+02 8.890168e+01 
1.576000e+00 8.739771e-01 1.010949e+02 8.890441e+01 
1.578000e+00 8.742052e-01 1.010940e+02 8.890658e+01 
1.580000e+00 8.744246e-01 1.011002e+02 8.890462e+01 
1.582000e+00 8.746413e-01 1.011007e+02 8.890208e+01 
1.584000e+00 8.748566e-01 1.010997e+02 8.889952e+01 
1.586000e+00 8.750714e-01 1.010979e+02 8.889703e+01 
1.588000e+00 8.752864e-01 1.010956e+02 8.889462e+01 
1.590000e+00 8.755019e-01 1.010931e+02 8.889227e+01 
1.592000e+00 8.757184e-01 1.010903e+02 8.888995e+01 
1.594000e+00 8.759361e-01 1.010873e+02 8.888766e+01 
1.596000e+00 8.761551e-01 1.010842e+02 8.888537e+01 
1.598000e+00 8.763758e-01 1.010810e+02 8.888309e+01 
1.600000e+00 8.765982e-01 1.010777e+02 8.888080e+01 
1.602000e+00 8.768221e-01 1.010744e+02 8.887701e+01 
1.604000e+00 8.770469e-01 1.010711e+02 8.887118e+01 
1.606000e+00 8.772732e-01 1.010677e+02 8.886561e+01 
1.608000e+00 8.775012e-01 1.010643e+02 8.886026e+01 
1.610000e+00 8.777023e-01 1.011065e+02 8.885504e+01 
1.612000e+00 8.778940e-01 1.011019e+02 8.884976e+01 
1.614000e+00 8.780890e-01 1.010967e+02 8.884463e+01 
1.616000e+00 8.782870e-01 1.010919e+02 8.883970e+01 
1.618000e+00 8.784876e-01 1.010875e+02 8.883496e+01 
1.620000e+00 8.786892e-01 1.010850e+02 8.882989e+01 
1.622000e+00 8.788911e-01 1.010826e+02 8.882493e+01 
1.624000e+00 8.790936e-01 1.010799e+02 8.882024e+01 
1.626000e+00 8.792972e-01 1.010771e+02 8.881583e+01 
1.628000e+00 8.795019e-01 1.010744e+02 8.881166e+01 
1.630000e+00 8.797077e-01 1.010716e+02 8.880770e+01 
1.632000e+00 8.799150e-01 1.010689e+02 8.880402e+01 
1.634000e+00 8.801240e-01 1.010662e+02 8.880100e+01 
1.636000e+00 8.803339e-01 1.010636e+02 8.879771e+01 
1.638000e+00 8.805445e-01 1.010610e+02 8.879410e+01 
1.640000e+00 8.807560e-01 1.010584e+02 8.879039e+01 
1.642000e+00 8.809685e-01 1.010559e+02 8.878695e+01 
1.644000e+00 8.811821e-01 1.010534e+02 8.878420e+01 
1.646000e+00 8.813965e-01 1.010509e+02 8.878078e+01 
1.648000e+00 8.816124e-01 1.010485e+02 8.877842e+01 
1.650000e+00 8.818298e-01 1.010460e+02 8.877650e+01 
1.652000e+00 8.820482e-01 1.010437e+02 8.877391e+01 
1.654000e+00 8.822677e-01 1.010413e+02 8.877107e+01 
1.656000e+00 8.824889e-01 1.010391e+02 8.876947e+01 
1.658000e+00 8.827113e-01 1.010369e+02 8.876745e+01 
1.660000e+00 8.829342e-01 1.010353e+02 8.876471e+01 
1.662000e+00 8.831579e-01 1.010336e+02 8.876315e+01 
1.664000e+00 8.833823e-01 1.010317e+02 8.876080e+01 
1.666000e+00 8.836080e-01 1.010299e+02 8.875949e+01 
1.668000e+00 8.838350e-01 1.010280e+02 8.875821e+01 
1.670000e+00 8.840636e-01 1.010251e+02 8.875679e+01 
1.672000e+00 8.843021e-01 1.010190e+02 8.875466e+01 
1.674000e+00 8.845326e-01 1.010225e+02 8.875278e+01 
1.676000e+00 8.847604e-01 1.010245e+02 8.875079e+01 
1.678000e+00 8.849865e-01 1.010258e+02 8.874959e+01 
1.680000e+00 8.852116e-01 1.010265e+02 8.874852e+01 
1.682000e+00 8.854361e-01 1.010267e+02 8.874747e+01 
1.684000e+00 8.856606e-01 1.010266e+02 8.874653e+01 
1.686000e+00 8.858853e-01 1.010261e+02 8.874580e+01 
1.688000e+00 8.861107e-01 1.010254e+02 8.874558e+01 
1.690000e+00 8.863365e-01 1.010246e+02 8.874467e+01 
1.692000e+00 8.865634e-01 1.010236e+02 8.874385e+01 
1.694000e+00 8.867914e-01 1.010225e+02 8.874313e+01 
1.696000e+00 8.870203e-01 1.010222e+02 8.874224e+01 
1.698000e+00 8.872453e-01 1.010261e+02 8.874088e+01 
1.700000e+00 8.874689e-01 1.010271e+02 8.873959e+01 
1.702000e+00 8.876919e-01 1.010274e+02 8.873850e+01 
1.704000e+00 8.879147e-01 1.010273e+02 8.873757e+01 
1.706000e+00 8.881376e-01 1.010270e+02 8.873678e+01 
1.708000e+00 8.883608e-01 1.010266e+02 8.873608e+01 
1.710000e+00 8.885844e-01 1.010261e+02 8.873545e+01 
1.712000e+00 8.888085e-01 1.010256e+02 8.873488e+01 
1.714000e+00 8.890331e-01 1.010250e+02 8.873435e+01 
1.716000e+00 8.892236e-01 1.010778e+02 8.873373e+01 
1.718000e+00 8.894068e-01 1.010719e+02 8.873293e+01 
1.720000e+00 8.895937e-01 1.010677e+02 8.873210e+01 
1.722000e+00 8.899195e-01 1.010646e+02 8.892494e+01 
1.724000e+00 8.902631e-01 1.010619e+02 8.889611e+01 
1.726000e+00 8.905911e-01 1.010596e+02 8.887508e+01 
1.728000e+00 8.909079e-01 1.010579e+02 8.885865e+01 
1.730000e+00 8.912168e-01 1.010565e+02 8.884612e+01 
1.732000e+00 8.915199e-01 1.010553e+02 8.883629e+01 
1.734000e+00 8.918185e-01 1.010544e+02 8.882840e+01 
1.736000e+00 8.921136e-01 1.010535e+02 8.882204e+01 
1.738000e+00 8.924060e-01 1.010528e+02 8.881692e+01 
1.740000e+00 8.926963e-01 1.010521e+02 8.881283e+01 
1.742000e+00 8.929849e-01 1.010515e+02 8.880958e+01 
1.744000e+00 8.932719e-01 1.010509e+02 8.880690e+01 
1.746000e+00 8.935575e-01 1.010504e+02 8.880473e+01 
1.748000e+00 8.938418e-01 1.010499e+02 8.880303e+01 
1.750000e+00 8.941248e-01 1.010495e+02 8.880179e+01 
1.752000e+00 8.944066e-01 1.010491e+02 8.880101e+01 
1.754000e+00 8.946873e-01 1.010487e+02 8.880065e+01 
1.756000e+00 8.949668e-01 1.010484e+02 8.880074e+01 
1.758000e+00 8.952453e-01 1.010481e+02 8.880131e+01 
1.760000e+00 8.955229e-01 1.010478e+02 8.880239e+01 
1.762000e+00 8.957995e-01 1.010475e+02 8.880396e+01 
1.764000e+00 8.960754e-01 1.010473e+02 8.880600e+01 
1.766000e+00 8.963518e-01 1.010472e+02 8.880780e+01 
1.768000e+00 8.966281e-01 1.010472e+02 8.880772e+01 
1.770000e+00 8.969040e-01 1.010472e+02 8.880736e+01 
1.772000e+00 8.971794e-01 1.010472e+02 8.880692e+01 
1.774000e+00 8.974541e-01 1.010472e+02 8.880651e+01 
1.776000e+00 8.977284e-01 1.010473e+02 8.880619e+01 
1.778000e+00 8.980021e-01 1.010473e+02 8.880597e+01 
1.780000e+00 8.982753e-01 1.010475e+02 8.880583e+01 
1.782000e+00 8.985480e-01 1.010476e+02 8.880576e+01 
1.784000e+00 8.988203e-01 1.010478e+02 8.880575e+01 
1.786000e+00 8.990921e-01 1.010480e+02 8.880578e+01 
1.788000e+00 8.993634e-01 1.010482e+02 8.880585e+01 
1.790000e+00 8.996342e-01 1.010484e+02 8.880593e+01 
1.792000e+00 8.999044e-01 1.010487e+02 8.880603e+01 
1.794000e+00 9.001740e-01 1.010490e+02 8.880615e+01 
1.796000e+00 9.004431e-01 1.010494e+02 8.880627e+01 
1.798000e+00 9.007114e-01 1.010498e+02 8.880639e+01 
1.800000e+00 9.009791e-01 1.010502e+02 8.880652e+01 
1.802000e+00 9.012460e-01 1.010506e+02 8.880665e+01 
1.804000e+00 9.015122e-01 1.010511e+02 8.880679e+01 
1.806000e+00 9.017776e-01 1.010516e+02 8.880692e+01 
1.808000e+00 9.020421e-01 1.010521e+02 8.880705e+01 
1.810000e+00 9.023058e-01 1.010527e+02 8.880718e+01 
1.812000e+00 9.025683e-01 1.010535e+02 8.880701e+01 
1.814000e+00 9.028285e-01 1.010550e+02 8.880651e+01 
1.816000e+00 9.030869e-01 1.010561e+02 8.880611e+01 
1.818000e+00 9.033436e-01 1.010571e+02 8.880581e+01 
1.820000e+00 9.035988e-01 1.010579e+02 8.880558e+01 
1.822000e+00 9.038527e-01 1.010587e+02 8.880543e+01 
1.824000e+00 9.041052e-01 1.010594e+02 8.880534e+01 
1.826000e+00 9.043563e-01 1.010600e+02 8.880529e+01 
1.828000e+00 9.046058e-01 1.010604e+02 8.880529e+01 
1.830000e+00 9.048536e-01 1.010605e+02 8.880531e+01 
1.832000e+00 9.050997e-01 1.010603e+02 8.880535e+01 
1.834000e+00 9.053438e-01 1.010598e+02 8.880541e+01 
1.836000e+00 9.055857e-01 1.010590e+02 8.880547e+01 
1.838000e+00 9.058241e-01 1.010595e+02 8.880515e+01 
1.840000e+00 9.060567e-01 1.010600e+02 8.880455e+01 
1.842000e+00 9.062847e-01 1.010589e+02 8.880402e+01 
1.844000e+00 9.065083e-01 1.010569e+02 8.880360e+01 
1.846000e+00 9.067276e-01 1.010542e+02 8.880327e+01 
1.848000e+00 9.069425e-01 1.010508e+02 8.880300e+01 
1.850000e+00 9.071529e-01 1.010467e+02 8.880276e+01 
1.852000e+00 9.073586e-01 1.010419e+02 8.880256e+01 
1.854000e+00 9.075126e-01 1.011543e+02 8.880232e+01 
1.856000e+00 9.076135e-01 1.011546e+02 8.880171e+01 
1.858000e+00 9.077258e-01 1.011278e+02 8.880088e+01 
1.860000e+00 9.078536e-01 1.011137e+02 8.880004e+01 
1.862000e+00 9.079893e-01 1.011068e+02 8.879968e+01 
1.864000e+00 9.081308e-01 1.011032e+02 8.879991e+01 
1.866000e+00 9.082763e-01 1.011013e+02 8.879969e+01 
1.868000e+00 9.084246e-01 1.011003e+02 8.879928e+01 
1.870000e+00 9.085757e-01 1.011008e+02 8.879879e+01 
1.872000e+00 9.087244e-01 1.011071e+02 8.879821e+01 
1.874000e+00 9.088722e-01 1.011089e+02 8.879762e+01 
1.876000e+00 9.090200e-01 1.011099e+02 8.879705e+01 
1.878000e+00 9.091678e-01 1.011106e+02 8.879651e+01 
1.880000e+00 9.093159e-01 1.011114e+02 8.879599e+01 
1.882000e+00 9.094647e-01 1.011122e+02 8.879646e+01 
1.884000e+00 9.096165e-01 1.011129e+02 8.879863e+01 
1.886000e+00 9.097710e-01 1.011137e+02 8.880112e+01 
1.888000e+00 9.099267e-01 1.011146e+02 8.880187e+01 
1.890000e+00 9.100832e-01 1.011156e+02 8.880217e+01 
1.892000e+00 9.102401e-01 1.011168e+02 8.880219e+01 
1.894000e+00 9.103972e-01 1.011180e+02 8.880203e+01 
1.896000e+00 9.105542e-01 1.011192e+02 8.880175e+01 
1.898000e+00 9.107134e-01 1.011194e+02 8.880370e+01 
1.900000e+00 9.108671e-01 1.011190e+02 8.879997e+01 
1.902000e+00 9.110176e-01 1.011183e+02 8.879722e+01 
1.904000e+00 9.111655e-01 1.011174e+02 8.879507e+01 
1.906000e+00 9.113113e-01 1.011166e+02 8.879339e+01 
1.908000e+00 9.114554e-01 1.011157e+02 8.879209e+01 
1.910000e+00 9.115980e-01 1.011149e+02 8.879111e+01 
1.912000e+00 9.117393e-01 1.011141e+02 8.879038e+01 
1.914000e+00 9.118795e-01 1.011133e+02 8.878985e+01 
1.916000e+00 9.120241e-01 1.011124e+02 8.879650e+01 
1.918000e+00 9.121736e-01 1.011113e+02 8.880108e+01 
1.920000e+00 9.123250e-01 1.011102e+02 8.880373e+01 
1.922000e+00 9.124774e-01 1.011093e+02 8.880531e+01 
1.924000e+00 9.126300e-01 1.011084e+02 8.880620e+01 
1.926000e+00 9.127823e-01 1.011077e+02 8.880661e+01 
1.928000e+00 9.129341e-01 1.011070e+02 8.880673e+01 
1.930000e+00 9.130851e-01 1.011063e+02 8.880666e+01 
1.932000e+00 9.132352e-01 1.011057e+02 8.880649e+01 
1.934000e+00 9.133848e-01 1.011040e+02 8.880624e+01 
1.936000e+00 9.135285e-01 1.011221e+02 8.880547e+01 
1.938000e+00 9.136533e-01 1.011263e+02 8.880453e+01 
1.940000e+00 9.137821e-01 1.011216e+02 8.880376e+01 
1.942000e+00 9.139137e-01 1.011168e+02 8.880313e+01 
1.944000e+00 9.140480e-01 1.011122e+02 8.880262e+01 
1.946000e+00 9.141849e-01 1.011078e+02 8.880222e+01 
1.948000e+00 9.143242e-01 1.011036e+02 8.880190e+01 
1.950000e+00 9.144660e-01 1.010996e+02 8.880166e+01 
1.952000e+00 9.146102e-01 1.010957e+02 8.880150e+01 
1.954000e+00 9.147568e-01 1.010919e+02 8.880141e+01 
1.956000e+00 9.149057e-01 1.010882e+02 8.880139e+01 
1.958000e+00 9.150570e-01 1.010846e+02 8.880145e+01 
1.960000e+00 9.152107e-01 1.010809e+02 8.880157e+01 
1.962000e+00 9.153670e-01 1.010774e+02 8.880175e+01 
1.964000e+00 9.155258e-01 1.010739e+02 8.880200e+01 
1.966000e+00 9.156872e-01 1.010705e+02 8.880232e+01 
1.968000e+00 9.158512e-01 1.010670e+02 8.880270e+01 
1.970000e+00 9.160276e-01 1.010509e+02 8.880252e+01 
1.972000e+00 9.161990e-01 1.010592e+02 8.880399e+01 
1.974000e+00 9.163655e-01 1.010636e+02 8.880242e+01 
1.976000e+00 9.165275e-01 1.010661e+02 8.880110e+01 
1.978000e+00 9.166872e-01 1.010674e+02 8.880053e+01 
1.980000e+00 9.168458e-01 1.010678e+02 8.880065e+01 
1.982000e+00 9.170048e-01 1.010674e+02 8.880133e+01 
1.984000e+00 9.171253e-01 1.011174e+02 8.880228e+01 
1.986000e+00 9.172431e-01 1.011145e+02 8.880331e+01 
1.988000e+00 9.173644e-01 1.011113e+02 8.880455e+01 
1.990000e+00 9.174892e-01 1.011084e+02 8.880601e+01 
1.992000e+00 9.176174e-01 1.011057e+02 8.880767e+01 
1.994000e+00 9.177480e-01 1.011057e+02 8.880920e+01 
1.996000e+00 9.178741e-01 1.011109e+02 8.881034e+01 
1.998000e+00 9.179993e-01 1.011123e+02 8.881115e+01 
2.000000e+00 9.181238e-01 1.011127e+02 8.881094e+01 
2.002000e+00 9.182483e-01 1.011127e+02 8.881099e+01 
2.004000e+00 9.183734e-01 1.011122e+02 8.881122e+01 
2.006000e+00 9.184995e-01 1.011115e+02 8.881156e+01 
2.008000e+00 9.186267e-01 1.011106e+02 8.881198e+01 
2.010000e+00 9.187555e-01 1.011095e+02 8.881246e+01 
2.012000e+00 9.188858e-01 1.011083e+02 8.881298e+01 
2.014000e+00 9.190179e-01 1.011070e+02 8.881352e+01 
2.016000e+00 9.191518e-01 1.011056e+02 8.881409e+01 
2.018000e+00 9.192877e-01 1.011042e+02 8.881467e+01 
2.020000e+00 9.194256e-01 1.011027e+02 8.881528e+01 
2.022000e+00 9.195655e-01 1.011012e+02 8.881589e+01 
2.024000e+00 9.197076e-01 1.010997e+02 8.881652e+01 
2.026000e+00 9.198518e-01 1.010981e+02 8.881717e+01 
2.028000e+00 9.199983e-01 1.010965e+02 8.881782e+01 
2.030000e+00 9.201471e-01 1.010949e+02 8.881849e+01 
2.032000e+00 9.202981e-01 1.010932e+02 8.881917e+01 
2.034000e+00 9.204515e-01 1.010916e+02 8.881987e+01 
2.036000e+00 9.206073e-01 1.010899e+02 8.882056e+01 
2.038000e+00 9.207655e-01 1.010883e+02 8.882126e+01 
2.040000e+00 9.209262e-01 1.010866e+02 8.882195e+01 
2.042000e+00 9.210893e-01 1.010849e+02 8.882264e+01 
2.044000e+00 9.212607e-01 1.010830e+02 8.882882e+01 
2.046000e+00 9.214599e-01 1.010807e+02 8.884466e+01 
2.048000e+00 9.216686e-01 1.010784e+02 8.885165e+01 
2.050000e+00 9.218857e-01 1.010762e+02 8.886051e+01 
2.052000e+00 9.221012e-01 1.010745e+02 8.885281e+01 
2.054000e+00 9.223138e-01 1.010729e+02 8.884726e+01 
2.056000e+00 9.225245e-01 1.010712e+02 8.884266e+01 
2.058000e+00 9.227341e-01 1.010696e+02 8.883887e+01 
2.060000e+00 9.229431e-01 1.010679e+02 8.883581e+01 
2.062000e+00 9.231522e-01 1.010661e+02 8.883337e+01 
2.064000e+00 9.233620e-01 1.010644e+02 8.883142e+01 
2.066000e+00 9.235728e-01 1.010627e+02 8.882985e+01 
2.068000e+00 9.237848e-01 1.010610e+02 8.882857e+01 
2.070000e+00 9.239983e-01 1.010592e+02 8.882749e+01 
2.072000e+00 9.242135e-01 1.010575e+02 8.882656e+01 
2.074000e+00 9.244305e-01 1.010558e+02 8.882573e+01 
2.076000e+00 9.246493e-01 1.010541e+02 8.882496e+01 
2.078000e+00 9.248700e-01 1.010524e+02 8.882423e+01 
2.080000e+00 9.250926e-01 1.010508e+02 8.882352e+01 
2.082000e+00 9.253171e-01 1.010491e+02 8.882283e+01 
2.084000e+00 9.255433e-01 1.010474e+02 8.882122e+01 
2.086000e+00 9.257707e-01 1.010458e+02 8.881836e+01 
2.088000e+00 9.259999e-01 1.010442e+02 8.881564e+01 
2.090000e+00 9.262308e-01 1.010426e+02 8.881304e+01 
2.092000e+00 9.264634e-01 1.010410e+02 8.881055e+01 
2.094000e+00 9.266978e-01 1.010395e+02 8.880815e+01 
2.096000e+00 9.269339e-01 1.010379e+02 8.880584e+01 
2.098000e+00 9.271717e-01 1.010364e+02 8.880362e+01 
2.100000e+00 9.274113e-01 1.010350e+02 8.880147e+01 
2.102000e+00 9.276526e-01 1.010335e+02 8.879939e+01 
2.104000e+00 9.278961e-01 1.010321e+02 8.879808e+01 
2.106000e+00 9.281410e-01 1.010307e+02 8.879620e+01 
2.108000e+00 9.283419e-01 1.010830e+02 8.879479e+01 
2.110000e+00 9.285473e-01 1.010765e+02 8.879253e+01 
2.112000e+00 9.287572e-01 1.010720e+02 8.879148e+01 
2.114000e+00 9.289702e-01 1.010689e+02 8.878973e+01 
2.116000e+00 9.291853e-01 1.010666e+02 8.878781e+01 
2.118000e+00 9.294034e-01 1.010649e+02 8.878794e+01 
2.120000e+00 9.296235e-01 1.010636e+02 8.878655e+01 
2.122000e+00 9.298441e-01 1.010625e+02 8.878447e+01 
2.124000e+00 9.300654e-01 1.010616e+02 8.878227e+01 
2.126000e+00 9.302878e-01 1.010608e+02 8.878071e+01 
2.128000e+00 9.305111e-01 1.010601e+02 8.878040e+01 
2.130000e+00 9.307351e-01 1.010594e+02 8.877859e+01 
2.132000e+00 9.309601e-01 1.010589e+02 8.877774e+01 
2.134000e+00 9.311843e-01 1.010612e+02 8.877617e+01 
2.136000e+00 9.314043e-01 1.010647e+02 8.877448e+01 
2.138000e+00 9.316222e-01 1.010663e+02 8.877229e+01 
2.140000e+00 9.318388e-01 1.010673e+02 8.877061e+01 
2.142000e+00 9.320549e-01 1.010680e+02 8.876974e+01 
2.144000e+00 9.322703e-01 1.010686e+02 8.876837e+01 
2.146000e+00 9.324852e-01 1.010690e+02 8.876734e+01 
2.148000e+00 9.326998e-01 1.010694e+02 8.876634e+01 
2.150000e+00 9.329121e-01 1.010717e+02 8.876523e+01 
2.152000e+00 9.331222e-01 1.010730e+02 8.876291e+01 
2.154000e+00 9.333316e-01 1.010739e+02 8.876258e+01 
2.156000e+00 9.335397e-01 1.010746e+02 8.876088e+01 
2.158000e+00 9.337472e-01 1.010751e+02 8.876044e+01 
2.160000e+00 9.339537e-01 1.010755e+02 8.875889e+01 
2.162000e+00 9.341598e-01 1.010759e+02 8.875830e+01 
2.164000e+00 9.343653e-01 1.010763e+02 8.875745e+01 
2.166000e+00 9.345703e-01 1.010766e+02 8.875676e+01 
2.168000e+00 9.347748e-01 1.010769e+02 8.875627e+01 
2.170000e+00 9.349786e-01 1.010772e+02 8.875506e+01 
2.172000e+00 9.351820e-01 1.010775e+02 8.875471e+01 
2.174000e+00 9.353850e-01 1.010777e+02 8.875445e+01 
2.176000e+00 9.355875e-01 1.010780e+02 8.875393e+01 
2.178000e+00 9.357895e-01 1.010782e+02 8.875354e+01 
2.180000e+00 9.359912e-01 1.010785e+02 8.875336e+01 
2.182000e+00 9.361921e-01 1.010788e+02 8.875265e+01 
2.184000e+00 9.363927e-01 1.010790e+02 8.875238e+01 
2.186000e+00 9.365928e-01 1.010793e+02 8.875240e+01 
2.188000e+00 9.367922e-01 1.010796e+02 8.875188e+01 
2.190000e+00 9.369913e-01 1.010799e+02 8.875122e+01 
2.192000e+00 9.371900e-01 1.010802e+02 8.875049e+01 
2.194000e+00 9.373882e-01 1.010805e+02 8.875019e+01 
2.196000e+00 9.375864e-01 1.010809e+02 8.874983e+01 
2.198000e+00 9.377840e-01 1.010813e+02 8.874899e+01 
2.200000e+00 9.379806e-01 1.010816e+02 8.874805e+01 
2.202000e+00 9.381765e-01 1.010820e+02 8.874707e+01 
2.204000e+00 9.383714e-01 1.010824e+02 8.874607e+01 
2.206000e+00 9.385653e-01 1.010828e+02 8.874506e+01 
2.208000e+00 9.387582e-01 1.010833e+02 8.874403e+01 
2.210000e+00 9.391541e-01 1.010832e+02 8.893366e+01 
2.212000e+00 9.394961e-01 1.010829e+02 8.890580e+01 
2.214000e+00 9.398218e-01 1.010826e+02 8.888527e+01 
2.216000e+00 9.401362e-01 1.010825e+02 8.886988e+01 
2.218000e+00 9.404421e-01 1.010825e+02 8.885787e+01 
2.220000e+00 9.407415e-01 1.010826e+02 8.884815e+01 
2.222000e+00 9.410356e-01 1.010828e+02 8.884007e+01 
2.224000e+00 9.413252e-01 1.010831e+02 8.883323e+01 
2.226000e+00 9.416111e-01 1.010834e+02 8.882739e+01 
2.228000e+00 9.418903e-01 1.010948e+02 8.882256e+01 
2.230000e+00 9.421677e-01 1.010829e+02 8.881894e+01 
2.232000e+00 9.424522e-01 1.010751e+02 8.881577e+01 
2.234000e+00 9.427387e-01 1.010702e+02 8.881276e+01 
2.236000e+00 9.430253e-01 1.010668e+02 8.880985e+01 
2.238000e+00 9.433107e-01 1.010643e+02 8.880708e+01 
2.240000e+00 9.435940e-01 1.010622e+02 8.880453e+01 
2.242000e+00 9.438744e-01 1.010602e+02 8.880222e+01 
2.244000e+00 9.441514e-01 1.010581e+02 8.880011e+01 
2.246000e+00 9.444245e-01 1.010556e+02 8.879830e+01 
2.248000e+00 9.446933e-01 1.010527e+02 8.879684e+01 
2.250000e+00 9.449576e-01 1.010494e+02 8.879581e+01 
2.252000e+00 9.452169e-01 1.010456e+02 8.879525e+01 
2.254000e+00 9.454710e-01 1.010412e+02 8.879522e+01 
2.256000e+00 9.457198e-01 1.010361e+02 8.879574e+01 
2.258000e+00 9.459632e-01 1.010302e+02 8.879688e+01 
2.260000e+00 9.460901e-01 1.011491e+02 8.879955e+01 
2.262000e+00 9.462330e-01 1.011254e+02 8.880132e+01 
2.264000e+00 9.463971e-01 1.011076e+02 8.880336e+01 
2.266000e+00 9.465704e-01 1.010990e+02 8.880662e+01 
2.268000e+00 9.467507e-01 1.010945e+02 8.880702e+01 
2.270000e+00 9.469357e-01 1.010921e+02 8.880648e+01 
2.272000e+00 9.471242e-01 1.010904e+02 8.880568e+01 
2.274000e+00 9.473124e-01 1.010968e+02 8.880474e+01 
2.276000e+00 9.474994e-01 1.010986e+02 8.880386e+01 
2.278000e+00 9.476867e-01 1.010992e+02 8.880307e+01 
2.280000e+00 9.478747e-01 1.010997e+02 8.880239e+01 
2.282000e+00 9.480633e-01 1.011002e+02 8.880181e+01 
2.284000e+00 9.482527e-01 1.011008e+02 8.880130e+01 
2.286000e+00 9.484427e-01 1.011016e+02 8.880083e+01 
2.288000e+00 9.486334e-01 1.011024e+02 8.880040e+01 
2.290000e+00 9.488247e-01 1.011034e+02 8.879999e+01 
2.292000e+00 9.490165e-01 1.011044e+02 8.879960e+01 
2.294000e+00 9.492087e-01 1.011055e+02 8.879921e+01 
2.296000e+00 9.494006e-01 1.011060e+02 8.879883e+01 
2.298000e+00 9.495913e-01 1.011053e+02 8.879843e+01 
2.300000e+00 9.497812e-01 1.011042e+02 8.879797e+01 
2.302000e+00 9.499674e-01 1.011064e+02 8.879701e+01 
2.304000e+00 9.501509e-01 1.011067e+02 8.879608e+01 
2.306000e+00 9.503327e-01 1.011064e+02 8.879527e+01 
2.308000e+00 9.505131e-01 1.011059e+02 8.879456e+01 
2.310000e+00 9.506922e-01 1.011052e+02 8.879394e+01 
2.312000e+00 9.508702e-01 1.011045e+02 8.879336e+01 
2.314000e+00 9.510472e-01 1.011037e+02 8.879282e+01 
2.316000e+00 9.512234e-01 1.011030e+02 8.879269e+01 
2.318000e+00 9.513989e-01 1.011022e+02 8.879241e+01 
2.320000e+00 9.515735e-01 1.011015e+02 8.879198e+01 
2.322000e+00 9.517471e-01 1.011008e+02 8.879152e+01 
2.324000e+00 9.519199e-01 1.011001e+02 8.879104e+01 
2.326000e+00 9.520916e-01 1.010995e+02 8.879056e+01 
2.328000e+00 9.522624e-01 1.010989e+02 8.879007e+01 
2.330000e+00 9.524349e-01 1.010940e+02 8.878960e+01 
2.332000e+00 9.526116e-01 1.010884e+02 8.878916e+01 
2.334000e+00 9.527917e-01 1.010833e+02 8.878875e+01 
2.336000e+00 9.529751e-01 1.010784e+02 8.878839e+01 
2.338000e+00 9.531616e-01 1.010736e+02 8.878806e+01 
2.340000e+00 9.533512e-01 1.010690e+02 8.878777e+01 
2.342000e+00 9.535421e-01 1.010688e+02 8.878689e+01 
2.344000e+00 9.537154e-01 1.010819e+02 8.878543e+01 
2.346000e+00 9.538810e-01 1.010919e+02 8.878364e+01 
2.348000e+00 9.540391e-01 1.010983e+02 8.878190e+01 
2.350000e+00 9.541921e-01 1.011017e+02 8.878038e+01 
2.352000e+00 9.543416e-01 1.011034e+02 8.877910e+01 
2.354000e+00 9.544890e-01 1.011041e+02 8.877798e+01 
2.356000e+00 9.546351e-01 1.011039e+02 8.877700e+01 
2.358000e+00 9.547805e-01 1.011032e+02 8.877610e+01 
2.360000e+00 9.549258e-01 1.011020e+02 8.877528e+01 
2.362000e+00 9.550712e-01 1.011006e+02 8.877452e+01 
2.364000e+00 9.552171e-01 1.010988e+02 8.877382e+01 
2.366000e+00 9.553638e-01 1.010969e+02 8.877318e+01 
2.368000e+00 9.555113e-01 1.010949e+02 8.877258e+01 
2.370000e+00 9.556599e-01 1.010927e+02 8.877205e+01 
2.372000e+00 9.558097e-01 1.010904e+02 8.877156e+01 
2.374000e+00 9.559609e-01 1.010881e+02 8.877113e+01 
2.376000e+00 9.561135e-01 1.010856e+02 8.877076e+01 
2.378000e+00 9.562677e-01 1.010831e+02 8.877044e+01 
2.380000e+00 9.564236e-01 1.010806e+02 8.877018e+01 
2.382000e+00 9.565813e-01 1.010780e+02 8.876997e+01 
2.384000e+00 9.567409e-01 1.010754e+02 8.876983e+01 
2.386000e+00 9.569025e-01 1.010727e+02 8.876974e+01 
2.388000e+00 9.570661e-01 1.010700e+02 8.876971e+01 
2.390000e+00 9.571991e-01 1.011207e+02 8.876965e+01 
2.392000e+00 9.573204e-01 1.011166e+02 8.876935e+01 
2.394000e+00 9.574454e-01 1.011120e+02 8.876903e+01 
2.396000e+00 9.575736e-01 1.011079e+02 8.876878e+01 
2.398000e+00 9.577046e-01 1.011042e+02 8.876861e+01 
2.400000e+00 9.578382e-01 1.011009e+02 8.876852e+01 
2.402000e+00 9.579742e-01 1.010979e+02 8.876834e+01 
2.404000e+00 9.581144e-01 1.010950e+02 8.877090e+01 
2.406000e+00 9.582590e-01 1.010921e+02 8.877308e+01 
2.408000e+00 9.584072e-01 1.010893e+02 8.877470e+01 
2.410000e+00 9.585586e-01 1.010866e+02 8.877595e+01 
2.412000e+00 9.587128e-01 1.010841e+02 8.877692e+01 
2.414000e+00 9.588697e-01 1.010816e+02 8.877768e+01 
2.416000e+00 9.590290e-01 1.010792e+02 8.877829e+01 
2.418000e+00 9.591905e-01 1.010768e+02 8.877880e+01 
2.420000e+00 9.593543e-01 1.010745e+02 8.877925e+01 
2.422000e+00 9.595202e-01 1.010722e+02 8.877966e+01 
2.424000e+00 9.596883e-01 1.010697e+02 8.878000e+01 
2.426000e+00 9.598505e-01 1.010774e+02 8.877964e+01 
2.428000e+00 9.600094e-01 1.010796e+02 8.877921e+01 
2.430000e+00 9.601670e-01 1.010805e+02 8.877888e+01 
2.432000e+00 9.603240e-01 1.010806e+02 8.877871e+01 
2.434000e+00 9.604817e-01 1.010804e+02 8.878123e+01 
2.436000e+00 9.606415e-01 1.010799e+02 8.878048e+01 
2.438000e+00 9.608007e-01 1.010792e+02 8.878185e+01 
2.440000e+00 9.609664e-01 1.010780e+02 8.878608e+01 
2.442000e+00 9.611345e-01 1.010766e+02 8.878797e+01 
2.444000e+00 9.613046e-01 1.010752e+02 8.878902e+01 
2.446000e+00 9.614761e-01 1.010737e+02 8.878959e+01 
2.448000e+00 9.616490e-01 1.010722e+02 8.878988e+01 
2.450000e+00 9.618230e-01 1.010708e+02 8.879002e+01 
2.452000e+00 9.619981e-01 1.010693e+02 8.879012e+01 
2.454000e+00 9.621744e-01 1.010678e+02 8.879022e+01 
2.456000e+00 9.623518e-01 1.010663e+02 8.879034e+01 
2.458000e+00 9.625303e-01 1.010648e+02 8.879051e+01 
2.460000e+00 9.627102e-01 1.010633e+02 8.879074e+01 
2.462000e+00 9.628913e-01 1.010618e+02 8.879103e+01 
2.464000e+00 9.630737e-01 1.010603e+02 8.879138e+01 
2.466000e+00 9.632575e-01 1.010588e+02 8.879178e+01 
2.468000e+00 9.634427e-01 1.010573e+02 8.879225e+01 
2.470000e+00 9.636294e-01 1.010558e+02 8.879277e+01 
2.472000e+00 9.638175e-01 1.010543e+02 8.879334e+01 
2.474000e+00 9.640072e-01 1.010528e+02 8.879397e+01 
2.476000e+00 9.641983e-01 1.010514e+02 8.879464e+01 
2.478000e+00 9.643910e-01 1.010500e+02 8.879536e+01 
2.480000e+00 9.645853e-01 1.010485e+02 8.879613e+01 
2.482000e+00 9.647811e-01 1.010471e+02 8.879694e+01 
2.484000e+00 9.649785e-01 1.010458e+02 8.879779e+01 
2.486000e+00 9.651775e-01 1.010444e+02 8.879868e+01 
2.488000e+00 9.653780e-01 1.010431e+02 8.879962e+01 
2.490000e+00 9.655801e-01 1.010417e+02 8.880059e+01 
2.492000e+00 9.657839e-01 1.010405e+02 8.880161e+01 
2.494000e+00 9.659892e-01 1.010392e+02 8.880265e+01 
2.496000e+00 9.661960e-01 1.010380e+02 8.880373e+01 
2.498000e+00 9.663871e-01 1.010873e+02 8.880485e+01 
2.500000e+00 9.665497e-01 1.010881e+02 8.880680e+01 
2.502000e+00 9.667203e-01 1.010825e+02 8.880825e+01 
2.504000e+00 9.668946e-01 1.010792e+02 8.880945e+01 
2.506000e+00 9.670712e-01 1.010775e+02 8.881076e+01 
2.508000e+00 9.672500e-01 1.010761e+02 8.881247e+01 
2.510000e+00 9.674312e-01 1.010751e+02 8.881452e+01 
2.512000e+00 9.676147e-01 1.010742e+02 8.881684e+01 
2.514000e+00 9.678006e-01 1.010735e+02 8.881936e+01 
2.516000e+00 9.679891e-01 1.010729e+02 8.882204e+01 
2.518000e+00 9.681800e-01 1.010724e+02 8.882485e+01 
2.520000e+00 9.683736e-01 1.010719e+02 8.882777e+01 
2.522000e+00 9.685688e-01 1.010715e+02 8.882912e+01 
2.524000e+00 9.687653e-01 1.010711e+02 8.883042e+01 
2.526000e+00 9.689634e-01 1.010708e+02 8.883176e+01 
2.528000e+00 9.691633e-01 1.010711e+02 8.883482e+01 
2.530000e+00 9.693641e-01 1.010713e+02 8.883491e+01 
2.532000e+00 9.695649e-01 1.010715e+02 8.883504e+01 
2.534000e+00 9.697661e-01 1.010715e+02 8.883546e+01 
2.536000e+00 9.699681e-01 1.010715e+02 8.883610e+01 
2.538000e+00 9.701709e-01 1.010715e+02 8.883692e+01 
2.540000e+00 9.703748e-01 1.010715e+02 8.883789e+01 
2.542000e+00 9.705797e-01 1.010714e+02 8.883896e+01 
2.544000e+00 9.707859e-01 1.010714e+02 8.884011e+01 
2.546000e+00 9.709934e-01 1.010714e+02 8.884131e+01 
2.548000e+00 9.712022e-01 1.010714e+02 8.884256e+01 
2.550000e+00 9.714122e-01 1.010714e+02 8.884383e+01 
2.552000e+00 9.716237e-01 1.010714e+02 8.884508e+01 
2.554000e+00 9.718365e-01 1.010714e+02 8.884632e+01 
2.556000e+00 9.720611e-01 1.010714e+02 8.885635e+01 
2.558000e+00 9.723036e-01 1.010713e+02 8.886481e+01 
2.560000e+00 9.725481e-01 1.010727e+02 8.886657e+01 
2.562000e+00 9.727921e-01 1.010734e+02 8.886591e+01 
2.564000e+00 9.730349e-01 1.010739e+02 8.886436e+01 
2.566000e+00 9.732763e-01 1.010743e+02 8.886257e+01 
2.568000e+00 9.735085e-01 1.010955e+02 8.886053e+01 
2.570000e+00 9.737399e-01 1.010809e+02 8.885891e+01 
2.572000e+00 9.739773e-01 1.010746e+02 8.885755e+01 
2.574000e+00 9.742177e-01 1.010710e+02 8.885628e+01 
2.576000e+00 9.744596e-01 1.010690e+02 8.885504e+01 
2.578000e+00 9.747022e-01 1.010681e+02 8.885382e+01 
2.580000e+00 9.749448e-01 1.010677e+02 8.885263e+01 
2.582000e+00 9.751874e-01 1.010678e+02 8.885147e+01 
2.584000e+00 9.754295e-01 1.010681e+02 8.885033e+01 
2.586000e+00 9.756711e-01 1.010686e+02 8.884921e+01 
2.588000e+00 9.759123e-01 1.010691e+02 8.884810e+01 
2.590000e+00 9.761521e-01 1.010696e+02 8.884434e+01 
2.592000e+00 9.763911e-01 1.010702e+02 8.884064e+01 
2.594000e+00 9.766293e-01 1.010707e+02 8.883711e+01 
2.596000e+00 9.768669e-01 1.010712e+02 8.883372e+01 
2.598000e+00 9.771038e-01 1.010717e+02 8.883046e+01 
2.600000e+00 9.773402e-01 1.010722e+02 8.882732e+01 
2.602000e+00 9.775760e-01 1.010728e+02 8.882429e+01 
2.604000e+00 9.778112e-01 1.010733e+02 8.882136e+01 
2.606000e+00 9.780463e-01 1.010738e+02 8.881931e+01 
2.608000e+00 9.782807e-01 1.010743e+02 8.881692e+01 
2.610000e+00 9.785146e-01 1.010748e+02 8.881478e+01 
2.612000e+00 9.787475e-01 1.010753e+02 8.881190e+01 
2.614000e+00 9.789802e-01 1.010759e+02 8.880995e+01 
2.616000e+00 9.792120e-01 1.010763e+02 8.880783e+01 
2.618000e+00 9.794433e-01 1.010766e+02 8.880617e+01 
2.620000e+00 9.796735e-01 1.010768e+02 8.880362e+01 
2.622000e+00 9.799028e-01 1.010767e+02 8.880199e+01 
2.624000e+00 9.801313e-01 1.010764e+02 8.880049e+01 
2.626000e+00 9.803585e-01 1.010757e+02 8.879930e+01 
2.628000e+00 9.805841e-01 1.010746e+02 8.879757e+01 
2.630000e+00 9.808082e-01 1.010731e+02 8.879662e+01 
2.632000e+00 9.810299e-01 1.010711e+02 8.879415e+01 
2.634000e+00 9.812498e-01 1.010687e+02 8.879333e+01 
2.636000e+00 9.814667e-01 1.010657e+02 8.879159e+01 
2.638000e+00 9.816814e-01 1.010622e+02 8.879099e+01 
2.640000e+00 9.818925e-01 1.010588e+02 8.878907e+01 
2.642000e+00 9.820993e-01 1.010564e+02 8.878911e+01 
2.644000e+00 9.823004e-01 1.010522e+02 8.878596e+01 
2.646000e+00 9.824969e-01 1.010470e+02 8.878452e+01 
2.648000e+00 9.826095e-01 1.011532e+02 8.878240e+01 
2.650000e+00 9.827108e-01 1.011535e+02 8.878047e+01 
2.652000e+00 9.828161e-01 1.011343e+02 8.877859e+01 
2.654000e+00 9.829350e-01 1.011213e+02 8.877557e+01 
2.656000e+00 9.830608e-01 1.011149e+02 8.877378e+01 
2.658000e+00 9.831906e-01 1.011113e+02 8.877158e+01 
2.660000e+00 9.833236e-01 1.011093e+02 8.877023e+01 
2.662000e+00 9.834587e-01 1.011081e+02 8.876836e+01 
2.664000e+00 9.835961e-01 1.011076e+02 8.876688e+01 
2.666000e+00 9.837354e-01 1.011074e+02 8.876579e+01 
2.668000e+00 9.838762e-01 1.011076e+02 8.876439e+01 
2.670000e+00 9.840161e-01 1.011144e+02 8.876289e+01 
2.672000e+00 9.841538e-01 1.011169e+02 8.876176e+01 
2.674000e+00 9.842910e-01 1.011180e+02 8.876068e+01 
2.676000e+00 9.844283e-01 1.011188e+02 8.875922e+01 
2.678000e+00 9.845658e-01 1.011194e+02 8.875764e+01 
2.680000e+00 9.847036e-01 1.011201e+02 8.875601e+01 
2.682000e+00 9.848415e-01 1.011208e+02 8.875434e+01 
2.684000e+00 9.849795e-01 1.011216e+02 8.875266e+01 
2.686000e+00 9.851174e-01 1.011224e+02 8.875096e+01 
2.688000e+00 9.852551e-01 1.011233e+02 8.874926e+01 
2.690000e+00 9.853928e-01 1.011243e+02 8.874756e+01 
2.692000e+00 9.855301e-01 1.011253e+02 8.874585e+01 
2.694000e+00 9.856672e-01 1.011263e+02 8.874415e+01 
2.696000e+00 9.858039e-01 1.011274e+02 8.874245e+01 
2.698000e+00 9.859399e-01 1.011282e+02 8.874076e+01 
2.700000e+00 9.860742e-01 1.011278e+02 8.873906e+01 
2.702000e+00 9.864159e-01 1.011267e+02 8.892513e+01 
2.704000e+00 9.866970e-01 1.011250e+02 8.889739e+01 
2.706000e+00 9.869624e-01 1.011234e+02 8.887683e+01 
2.708000e+00 9.872168e-01 1.011218e+02 8.886127e+01 
2.710000e+00 9.874628e-01 1.011204e+02 8.884899e+01 
2.712000e+00 9.877025e-01 1.011190e+02 8.883893e+01 
2.714000e+00 9.879370e-01 1.011177e+02 8.883048e+01 
2.716000e+00 9.881672e-01 1.011165e+02 8.882325e+01 
2.718000e+00 9.883938e-01 1.011153e+02 8.881701e+01 
2.720000e+00 9.886171e-01 1.011141e+02 8.881160e+01 
2.722000e+00 9.888376e-01 1.011130e+02 8.880672e+01 
2.724000e+00 9.890553e-01 1.011119e+02 8.880221e+01 
2.726000e+00 9.892703e-01 1.011109e+02 8.879805e+01 
2.728000e+00 9.894827e-01 1.011099e+02 8.879424e+01 
2.730000e+00 9.896924e-01 1.011089e+02 8.879076e+01 
2.732000e+00 9.898995e-01 1.011079e+02 8.878763e+01 
2.734000e+00 9.901040e-01 1.011070e+02 8.878485e+01 
2.736000e+00 9.903067e-01 1.011041e+02 8.878247e+01 
2.738000e+00 9.905117e-01 1.010983e+02 8.878047e+01 
2.740000e+00 9.907184e-01 1.010930e+02 8.877893e+01 
2.742000e+00 9.909265e-01 1.010880e+02 8.877793e+01 
2.744000e+00 9.911361e-01 1.010832e+02 8.877752e+01 
2.746000e+00 9.913471e-01 1.010785e+02 8.877774e+01 
2.748000e+00 9.915597e-01 1.010738e+02 8.877862e+01 
2.750000e+00 9.917740e-01 1.010691e+02 8.878014e+01 
2.752000e+00 9.919903e-01 1.010645e+02 8.878229e+01 
2.754000e+00 9.922091e-01 1.010599e+02 8.878552e+01 
2.756000e+00 9.924318e-01 1.010553e+02 8.878603e+01 
2.758000e+00 9.926579e-01 1.010508e+02 8.878586e+01 
2.760000e+00 9.928871e-01 1.010463e+02 8.878547e+01 
2.762000e+00 9.931195e-01 1.010419e+02 8.878506e+01 
2.764000e+00 9.933463e-01 1.010546e+02 8.878377e+01 
2.766000e+00 9.935563e-01 1.010640e+02 8.878210e+01 
2.768000e+00 9.937595e-01 1.010714e+02 8.878046e+01 
2.770000e+00 9.939579e-01 1.010748e+02 8.877913e+01 
2.772000e+00 9.941536e-01 1.010764e+02 8.877808e+01 
2.774000e+00 9.943476e-01 1.010767e+02 8.877723e+01 
2.776000e+00 9.945410e-01 1.010763e+02 8.877651e+01 
2.778000e+00 9.947344e-01 1.010752e+02 8.877589e+01 
2.780000e+00 9.949284e-01 1.010736e+02 8.877534e+01 
2.782000e+00 9.951231e-01 1.010717e+02 8.877483e+01 
2.784000e+00 9.953171e-01 1.010724e+02 8.877395e+01 
2.786000e+00 9.955096e-01 1.010722e+02 8.877298e+01 
2.788000e+00 9.957019e-01 1.010710e+02 8.877209e+01 
2.790000e+00 9.958948e-01 1.010694e+02 8.877134e+01 
2.792000e+00 9.960884e-01 1.010675e+02 8.877071e+01 
2.794000e+00 9.962751e-01 1.010896e+02 8.877019e+01 
2.796000e+00 9.964152e-01 1.011179e+02 8.876940e+01 
2.798000e+00 9.965655e-01 1.011135e+02 8.876860e+01 
2.800000e+00 9.967184e-01 1.011094e+02 8.876783e+01 
2.802000e+00 9.968737e-01 1.011057e+02 8.876726e+01 
2.804000e+00 9.970316e-01 1.011025e+02 8.876717e+01 
2.806000e+00 9.971914e-01 1.010996e+02 8.876665e+01 
2.808000e+00 9.973530e-01 1.010969e+02 8.876613e+01 
2.810000e+00 9.975162e-01 1.010943e+02 8.876567e+01 
2.812000e+00 9.976810e-01 1.010918e+02 8.876529e+01 
2.814000e+00 9.978474e-01 1.010894e+02 8.876497e+01 
2.816000e+00 9.980132e-01 1.010871e+02 8.876028e+01 
2.818000e+00 9.981874e-01 1.010845e+02 8.877050e+01 
2.820000e+00 9.983680e-01 1.010819e+02 8.877559e+01 
2.822000e+00 9.985537e-01 1.010795e+02 8.877895e+01 
2.824000e+00 9.987438e-01 1.010771e+02 8.878227e+01 
2.826000e+00 9.989376e-01 1.010748e+02 8.878378e+01 
2.828000e+00 9.991338e-01 1.010726e+02 8.878431e+01 
2.830000e+00 9.993318e-01 1.010704e+02 8.878445e+01 
2.832000e+00 9.995314e-01 1.010683e+02 8.878435e+01 
2.834000e+00 9.997327e-01 1.010661e+02 8.878410e+01 
2.836000e+00 9.999353e-01 1.010640e+02 8.878378e+01 
2.838000e+00 1.000139e+00 1.010619e+02 8.878341e+01 
2.840000e+00 1.000345e+00 1.010598e+02 8.878304e+01 
2.842000e+00 1.000551e+00 1.010578e+02 8.878268e+01 
2.844000e+00 1.000759e+00 1.010558e+02 8.878234e+01 
2.846000e+00 1.000969e+00 1.010538e+02 8.878204e+01 
2.848000e+00 1.001179e+00 1.010518e+02 8.878177e+01 
2.850000e+00 1.001387e+00 1.010573e+02 8.878105e+01 
2.852000e+00 1.001589e+00 1.010612e+02 8.878010e+01 
2.854000e+00 1.001789e+00 1.010625e+02 8.877921e+01 
2.856000e+00 1.001987e+00 1.010630e+02 8.877849e+01 
2.858000e+00 1.002184e+00 1.010630e+02 8.877792e+01 
2.860000e+00 1.002381e+00 1.010626e+02 8.877747e+01 
2.862000e+00 1.002579e+00 1.010620e+02 8.877709e+01 
2.864000e+00 1.002777e+00 1.010612e+02 8.877678e+01 
2.866000e+00 1.002975e+00 1.010602e+02 8.877652e+01 
2.868000e+00 1.003173e+00 1.010592e+02 8.877632e+01 
2.870000e+00 1.003373e+00 1.010581e+02 8.877615e+01 
2.872000e+00 1.003573e+00 1.010569e+02 8.877603e+01 
2.874000e+00 1.003774e+00 1.010558e+02 8.877596e+01 
2.876000e+00 1.003976e+00 1.010545e+02 8.877592e+01 
2.878000e+00 1.004179e+00 1.010533e+02 8.877592e+01 
2.880000e+00 1.004383e+00 1.010520e+02 8.877596e+01 
2.882000e+00 1.004588e+00 1.010508e+02 8.877603e+01 
2.884000e+00 1.004794e+00 1.010495e+02 8.877614e+01 
2.886000e+00 1.005001e+00 1.010483e+02 8.877628e+01 
2.888000e+00 1.005209e+00 1.010471e+02 8.877646e+01 
2.890000e+00 1.005419e+00 1.010460e+02 8.877667e+01 
2.892000e+00 1.005629e+00 1.010449e+02 8.877691e+01 
2.894000e+00 1.005840e+00 1.010438e+02 8.877719e+01 
2.896000e+00 1.006025e+00 1.011000e+02 8.877745e+01 
2.898000e+00 1.006192e+00 1.010939e+02 8.877754e+01 
2.900000e+00 1.006364e+00 1.010885e+02 8.877760e+01 
2.902000e+00 1.006540e+00 1.010850e+02 8.877769e+01 
2.904000e+00 1.006717e+00 1.010825e+02 8.877783e+01 
2.906000e+00 1.006896e+00 1.010807e+02 8.877797e+01 
2.908000e+00 1.007076e+00 1.010795e+02 8.877803e+01 
2.910000e+00 1.007257e+00 1.010785e+02 8.877816e+01 
2.912000e+00 1.007439e+00 1.010777e+02 8.877836e+01 
2.914000e+00 1.007621e+00 1.010770e+02 8.877861e+01 
2.916000e+00 1.007804e+00 1.010764e+02 8.877874e+01 
2.918000e+00 1.007987e+00 1.010760e+02 8.877890e+01 
2.920000e+00 1.008170e+00 1.010756e+02 8.877914e+01 
2.922000e+00 1.008353e+00 1.010753e+02 8.877943e+01 
2.924000e+00 1.008537e+00 1.010749e+02 8.877977e+01 
2.926000e+00 1.008721e+00 1.010747e+02 8.878014e+01 
2.928000e+00 1.008908e+00 1.010744e+02 8.878276e+01 
2.930000e+00 1.009092e+00 1.010743e+02 8.877945e+01 
2.932000e+00 1.009270e+00 1.010883e+02 8.877819e+01 
2.934000e+00 1.009451e+00 1.010729e+02 8.877808e+01 
2.936000e+00 1.009640e+00 1.010658e+02 8.877879e+01 
2.938000e+00 1.009834e+00 1.010612e+02 8.877979e+01 
2.940000e+00 1.010031e+00 1.010580e+02 8.878092e+01 
2.942000e+00 1.010231e+00 1.010558e+02 8.878207e+01 
2.944000e+00 1.010432e+00 1.010543e+02 8.878323e+01 
2.946000e+00 1.010636e+00 1.010533e+02 8.878442e+01 
2.948000e+00 1.010841e+00 1.010525e+02 8.878563e+01 
2.950000e+00 1.011047e+00 1.010520e+02 8.878685e+01 
2.952000e+00 1.011254e+00 1.010516e+02 8.878807e+01 
2.954000e+00 1.011462e+00 1.010513e+02 8.878939e+01 
2.956000e+00 1.011672e+00 1.010511e+02 8.879083e+01 
2.958000e+00 1.011887e+00 1.010509e+02 8.879936e+01 
2.960000e+00 1.012109e+00 1.010505e+02 8.880547e+01 
2.962000e+00 1.012335e+00 1.010502e+02 8.880948e+01 
2.964000e+00 1.012565e+00 1.010501e+02 8.881523e+01 
2.966000e+00 1.012794e+00 1.010501e+02 8.881376e+01 
2.968000e+00 1.013021e+00 1.010501e+02 8.881293e+01 
2.970000e+00 1.013247e+00 1.010503e+02 8.881240e+01 
2.972000e+00 1.013473e+00 1.010504e+02 8.881237e+01 
2.974000e+00 1.013698e+00 1.010506e+02 8.881254e+01 
2.976000e+00 1.013922e+00 1.010508e+02 8.881287e+01 
2.978000e+00 1.014145e+00 1.010510e+02 8.881337e+01 
2.980000e+00 1.014369e+00 1.010513e+02 8.881400e+01 
2.982000e+00 1.014592e+00 1.010517e+02 8.881475e+01 
2.984000e+00 1.014814e+00 1.010521e+02 8.881559e+01 
2.986000e+00 1.015036e+00 1.010545e+02 8.881628e+01 
2.988000e+00 1.015251e+00 1.010602e+02 8.881661e+01 
2.990000e+00 1.015464e+00 1.010630e+02 8.881695e+01 
2.992000e+00 1.015674e+00 1.010650e+02 8.881744e+01 
2.994000e+00 1.015882e+00 1.010666e+02 8.881807e+01 
2.996000e+00 1.016089e+00 1.010680e+02 8.881881e+01 
2.998000e+00 1.016295e+00 1.010694e+02 8.881947e+01 
3.000000e+00 1.016499e+00 1.010707e+02 8.882015e+01 
3.002000e+00 1.016702e+00 1.010719e+02 8.882098e+01 
3.004000e+00 1.016905e+00 1.010730e+02 8.882230e+01 
3.006000e+00 1.017106e+00 1.010739e+02 8.882417e+01 
3.008000e+00 1.017308e+00 1.010746e+02 8.882647e+01 
3.010000e+00 1.017511e+00 1.010750e+02 8.882911e+01 
3.012000e+00 1.017713e+00 1.010751e+02 8.883201e+01 
3.014000e+00 1.017916e+00 1.010749e+02 8.883512e+01 
3.016000e+00 1.018120e+00 1.010743e+02 8.883840e+01 
3.018000e+00 1.018324e+00 1.010732e+02 8.884180e+01 
3.020000e+00 1.018529e+00 1.010717e+02 8.884458e+01 
3.022000e+00 1.018731e+00 1.010697e+02 8.884618e+01 
3.024000e+00 1.018933e+00 1.010671e+02 8.884795e+01 
3.026000e+00 1.019134e+00 1.010640e+02 8.884969e+01 
3.028000e+00 1.019332e+00 1.010603e+02 8.885143e+01 
3.030000e+00 1.019529e+00 1.010562e+02 8.885317e+01 
3.032000e+00 1.019724e+00 1.010515e+02 8.885490e+01 
3.034000e+00 1.019917e+00 1.010461e+02 8.885660e+01 
3.036000e+00 1.020067e+00 1.011479e+02 8.885824e+01 
3.038000e+00 1.020166e+00 1.011529e+02 8.885958e+01 
3.040000e+00 1.020267e+00 1.011391e+02 8.886259e+01 
3.042000e+00 1.020388e+00 1.011215e+02 8.886243e+01 
3.044000e+00 1.020518e+00 1.011129e+02 8.886230e+01 
3.046000e+00 1.020655e+00 1.011082e+02 8.886233e+01 
3.048000e+00 1.020796e+00 1.011055e+02 8.885764e+01 
3.050000e+00 1.020968e+00 1.011038e+02 8.887611e+01 
3.052000e+00 1.021147e+00 1.011027e+02 8.888034e+01 
3.054000e+00 1.021332e+00 1.011021e+02 8.888090e+01 
3.056000e+00 1.021520e+00 1.011031e+02 8.887938e+01 
3.058000e+00 1.021705e+00 1.011094e+02 8.887720e+01 
3.060000e+00 1.021888e+00 1.011112e+02 8.887486e+01 
3.062000e+00 1.022072e+00 1.011119e+02 8.887260e+01 
3.064000e+00 1.022255e+00 1.011124e+02 8.887045e+01 
3.066000e+00 1.022439e+00 1.011129e+02 8.886843e+01 
3.068000e+00 1.022623e+00 1.011134e+02 8.886650e+01 
3.070000e+00 1.022808e+00 1.011140e+02 8.886465e+01 
3.072000e+00 1.022993e+00 1.011146e+02 8.886285e+01 
3.074000e+00 1.023179e+00 1.011153e+02 8.886108e+01 
3.076000e+00 1.023366e+00 1.011161e+02 8.885932e+01 
3.078000e+00 1.023552e+00 1.011181e+02 8.885684e+01 
3.080000e+00 1.023737e+00 1.011200e+02 8.885167e+01 
3.082000e+00 1.023921e+00 1.011214e+02 8.884678e+01 
3.084000e+00 1.024103e+00 1.011215e+02 8.884216e+01 
3.086000e+00 1.024284e+00 1.011208e+02 8.883776e+01 
3.088000e+00 1.024464e+00 1.011198e+02 8.883354e+01 
3.090000e+00 1.024643e+00 1.011187e+02 8.882949e+01 
3.092000e+00 1.024822e+00 1.011175e+02 8.882557e+01 
3.094000e+00 1.025000e+00 1.011163e+02 8.882179e+01 
3.096000e+00 1.025178e+00 1.011152e+02 8.881870e+01 
3.098000e+00 1.025356e+00 1.011140e+02 8.881539e+01 
3.100000e+00 1.025533e+00 1.011128e+02 8.881239e+01 
3.102000e+00 1.025709e+00 1.011117e+02 8.880935e+01 
3.104000e+00 1.025885e+00 1.011106e+02 8.880628e+01 
3.106000e+00 1.026061e+00 1.011095e+02 8.880388e+01 
3.108000e+00 1.026237e+00 1.011084e+02 8.880150e+01 
3.110000e+00 1.026412e+00 1.011074e+02 8.879908e+01 
3.112000e+00 1.026587e+00 1.011071e+02 8.879663e+01 
3.114000e+00 1.026759e+00 1.011084e+02 8.879382e+01 
3.116000e+00 1.026929e+00 1.011086e+02 8.879120e+01 
3.118000e+00 1.027098e+00 1.011079e+02 8.878862e+01 
3.120000e+00 1.027271e+00 1.011025e+02 8.878684e+01 
3.122000e+00 1.027446e+00 1.010975e+02 8.878424e+01 
3.124000e+00 1.027625e+00 1.010935e+02 8.878178e+01 
3.126000e+00 1.027805e+00 1.010898e+02 8.877931e+01 
3.128000e+00 1.027987e+00 1.010859e+02 8.877756e+01 
3.130000e+00 1.028172e+00 1.010819e+02 8.877545e+01 
3.132000e+00 1.028360e+00 1.010778e+02 8.877313e+01 
3.134000e+00 1.028550e+00 1.010737e+02 8.877170e+01 
3.136000e+00 1.028743e+00 1.010696e+02 8.876971e+01 
3.138000e+00 1.028939e+00 1.010654e+02 8.876841e+01 
3.140000e+00 1.029137e+00 1.010612e+02 8.876722e+01 
3.142000e+00 1.029339e+00 1.010570e+02 8.876605e+01 
3.144000e+00 1.029543e+00 1.010528e+02 8.876467e+01 
3.146000e+00 1.029751e+00 1.010487e+02 8.876328e+01 
3.148000e+00 1.029962e+00 1.010446e+02 8.876222e+01 
3.150000e+00 1.030176e+00 1.010405e+02 8.876172e+01 
3.152000e+00 1.030393e+00 1.010364e+02 8.876058e+01 
3.154000e+00 1.030614e+00 1.010323e+02 8.876001e+01 
3.156000e+00 1.030837e+00 1.010283e+02 8.875916e+01 
3.158000e+00 1.031065e+00 1.010223e+02 8.875854e+01 
3.160000e+00 1.031278e+00 1.010437e+02 8.875667e+01 
3.162000e+00 1.031480e+00 1.010521e+02 8.875478e+01 
3.164000e+00 1.031677e+00 1.010563e+02 8.875341e+01 
3.166000e+00 1.031870e+00 1.010585e+02 8.875183e+01 
3.168000e+00 1.032063e+00 1.010594e+02 8.875215e+01 
3.170000e+00 1.032255e+00 1.010594e+02 8.875026e+01 
3.172000e+00 1.032446e+00 1.010586e+02 8.874839e+01 
3.174000e+00 1.032637e+00 1.010574e+02 8.874663e+01 
3.176000e+00 1.032829e+00 1.010558e+02 8.874499e+01 
3.178000e+00 1.032999e+00 1.011082e+02 8.874345e+01 
3.180000e+00 1.033142e+00 1.011080e+02 8.874171e+01 
3.182000e+00 1.033289e+00 1.011036e+02 8.873998e+01 
3.184000e+00 1.033439e+00 1.010995e+02 8.873832e+01 
3.186000e+00 1.033591e+00 1.010959e+02 8.873691e+01 
3.188000e+00 1.033745e+00 1.010926e+02 8.873554e+01 
3.190000e+00 1.033900e+00 1.010896e+02 8.873415e+01 
3.192000e+00 1.034058e+00 1.010869e+02 8.873280e+01 
3.194000e+00 1.034217e+00 1.010843e+02 8.873150e+01 
3.196000e+00 1.034378e+00 1.010818e+02 8.873025e+01 
3.198000e+00 1.034540e+00 1.010794e+02 8.872903e+01 
3.200000e+00 1.034704e+00 1.010770e+02 8.872785e+01 
3.202000e+00 1.035070e+00 1.010744e+02 8.891857e+01 
3.204000e+00 1.035389e+00 1.010714e+02 8.889032e+01 
3.206000e+00 1.035693e+00 1.010685e+02 8.886955e+01 
3.208000e+00 1.035989e+00 1.010657e+02 8.885407e+01 
3.210000e+00 1.036278e+00 1.010631e+02 8.884204e+01 
3.212000e+00 1.036563e+00 1.010605e+02 8.883236e+01 
3.214000e+00 1.036844e+00 1.010581e+02 8.882438e+01 
3.216000e+00 1.037124e+00 1.010556e+02 8.881770e+01 
3.218000e+00 1.037403e+00 1.010532e+02 8.881207e+01 
3.220000e+00 1.037681e+00 1.010509e+02 8.880733e+01 
3.222000e+00 1.037958e+00 1.010486e+02 8.880319e+01 
3.224000e+00 1.038235e+00 1.010463e+02 8.879950e+01 
3.226000e+00 1.038512e+00 1.010440e+02 8.879619e+01 
3.228000e+00 1.038788e+00 1.010417e+02 8.879325e+01 
3.230000e+00 1.039065e+00 1.010395e+02 8.879069e+01 
3.232000e+00 1.039341e+00 1.010373e+02 8.878851e+01 
3.234000e+00 1.039618e+00 1.010351e+02 8.878679e+01 
3.236000e+00 1.039894e+00 1.010343e+02 8.878534e+01 
3.238000e+00 1.040166e+00 1.010351e+02 8.878408e+01 
3.240000e+00 1.040437e+00 1.010343e+02 8.878331e+01 
3.242000e+00 1.040707e+00 1.010332e+02 8.878314e+01 
3.244000e+00 1.040974e+00 1.010373e+02 8.878320e+01 
3.246000e+00 1.041232e+00 1.010428e+02 8.878348e+01 
3.248000e+00 1.041487e+00 1.010447e+02 8.878429e+01 
3.250000e+00 1.041738e+00 1.010456e+02 8.878577e+01 
3.252000e+00 1.041988e+00 1.010460e+02 8.878870e+01 
3.254000e+00 1.042238e+00 1.010461e+02 8.878815e+01 
3.256000e+00 1.042487e+00 1.010459e+02 8.878721e+01 
3.258000e+00 1.042736e+00 1.010456e+02 8.878620e+01 
3.260000e+00 1.042984e+00 1.010450e+02 8.878530e+01 
3.262000e+00 1.043231e+00 1.010444e+02 8.878458e+01 
3.264000e+00 1.043479e+00 1.010436e+02 8.878407e+01 
3.266000e+00 1.043727e+00 1.010428e+02 8.878376e+01 
3.268000e+00 1.043949e+00 1.010995e+02 8.877697e+01 
3.270000e+00 1.044155e+00 1.010941e+02 8.878849e+01 
3.272000e+00 1.044366e+00 1.010912e+02 8.879418e+01 
3.274000e+00 1.044591e+00 1.010816e+02 8.879805e+01 
3.276000e+00 1.044823e+00 1.010755e+02 8.880079e+01 
3.278000e+00 1.045061e+00 1.010711e+02 8.880266e+01 
3.280000e+00 1.045302e+00 1.010678e+02 8.880391e+01 
3.282000e+00 1.045546e+00 1.010652e+02 8.880471e+01 
3.284000e+00 1.045792e+00 1.010631e+02 8.880520e+01 
3.286000e+00 1.046040e+00 1.010613e+02 8.880548e+01 
3.288000e+00 1.046289e+00 1.010598e+02 8.880561e+01 
3.290000e+00 1.046539e+00 1.010584e+02 8.880564e+01 
3.292000e+00 1.046789e+00 1.010572e+02 8.880560e+01 
3.294000e+00 1.047040e+00 1.010561e+02 8.880548e+01 
3.296000e+00 1.047291e+00 1.010556e+02 8.880502e+01 
3.298000e+00 1.047541e+00 1.010550e+02 8.880457e+01 
3.300000e+00 1.047792e+00 1.010544e+02 8.880417e+01 
3.302000e+00 1.048042e+00 1.010538e+02 8.880381e+01 
3.304000e+00 1.048292e+00 1.010532e+02 8.880350e+01 
3.306000e+00 1.048542e+00 1.010526e+02 8.880322e+01 
3.308000e+00 1.048792e+00 1.010520e+02 8.880297e+01 
3.310000e+00 1.049042e+00 1.010515e+02 8.880275e+01 
3.312000e+00 1.049292e+00 1.010510e+02 8.880257e+01 
3.314000e+00 1.049541e+00 1.010505e+02 8.880241e+01 
3.316000e+00 1.049791e+00 1.010501e+02 8.880231e+01 
3.318000e+00 1.050040e+00 1.010497e+02 8.880238e+01 
3.320000e+00 1.050290e+00 1.010493e+02 8.880243e+01 
3.322000e+00 1.050539e+00 1.010490e+02 8.880246e+01 
3.324000e+00 1.050789e+00 1.010487e+02 8.880250e+01 
3.326000e+00 1.051038e+00 1.010484e+02 8.880254e+01 
3.328000e+00 1.051287e+00 1.010482e+02 8.880260e+01 
3.330000e+00 1.051536e+00 1.010481e+02 8.880266e+01 
3.332000e+00 1.051784e+00 1.010480e+02 8.880274e+01 
3.334000e+00 1.052033e+00 1.010479e+02 8.880284e+01 
3.336000e+00 1.052281e+00 1.010479e+02 8.880295e+01 
3.338000e+00 1.052529e+00 1.010480e+02 8.880307e+01 
3.340000e+00 1.052776e+00 1.010480e+02 8.880320e+01 
3.342000e+00 1.053024e+00 1.010482e+02 8.880459e+01 
3.344000e+00 1.053271e+00 1.010484e+02 8.880449e+01 
3.346000e+00 1.053518e+00 1.010486e+02 8.880432e+01 
3.348000e+00 1.053764e+00 1.010489e+02 8.880419e+01 
3.350000e+00 1.054009e+00 1.010492e+02 8.880413e+01 
3.352000e+00 1.054253e+00 1.010495e+02 8.880412e+01 
3.354000e+00 1.054497e+00 1.010499e+02 8.880416e+01 
3.356000e+00 1.054740e+00 1.010503e+02 8.880425e+01 
3.358000e+00 1.054982e+00 1.010507e+02 8.880437e+01 
3.360000e+00 1.055223e+00 1.010512e+02 8.880484e+01 
3.362000e+00 1.055464e+00 1.010517e+02 8.880523e+01 
3.364000e+00 1.055705e+00 1.010523e+02 8.880543e+01 
3.366000e+00 1.055944e+00 1.010529e+02 8.880562e+01 
3.368000e+00 1.056183e+00 1.010535e+02 8.880583e+01 
3.370000e+00 1.056420e+00 1.010540e+02 8.880605e+01 
3.372000e+00 1.056657e+00 1.010543e+02 8.880630e+01 
3.374000e+00 1.056892e+00 1.010542e+02 8.880654e+01 
3.376000e+00 1.057120e+00 1.010605e+02 8.880625e+01 
3.378000e+00 1.057343e+00 1.010627e+02 8.880593e+01 
3.380000e+00 1.057562e+00 1.010634e+02 8.880569e+01 
3.382000e+00 1.057778e+00 1.010633e+02 8.880558e+01 
3.384000e+00 1.057990e+00 1.010623e+02 8.880556e+01 
3.386000e+00 1.058199e+00 1.010607e+02 8.880561e+01 
3.388000e+00 1.058404e+00 1.010584e+02 8.880571e+01 
3.390000e+00 1.058605e+00 1.010555e+02 8.880583e+01 
3.392000e+00 1.058802e+00 1.010519e+02 8.880599e+01 
3.394000e+00 1.058996e+00 1.010478e+02 8.880618e+01 
3.396000e+00 1.059187e+00 1.010429e+02 8.880930e+01 
3.398000e+00 1.059371e+00 1.010372e+02 8.880532e+01 
3.400000e+00 1.059448e+00 1.011233e+02 8.880341e+01 
3.402000e+00 1.059520e+00 1.011400e+02 8.880202e+01 
3.404000e+00 1.059621e+00 1.011199e+02 8.880103e+01 
3.406000e+00 1.059731e+00 1.011104e+02 8.880041e+01 
3.408000e+00 1.059847e+00 1.011054e+02 8.880008e+01 
3.410000e+00 1.059969e+00 1.011027e+02 8.879997e+01 
3.412000e+00 1.060093e+00 1.011012e+02 8.880001e+01 
3.414000e+00 1.060221e+00 1.011005e+02 8.880016e+01 
3.416000e+00 1.060353e+00 1.010998e+02 8.880039e+01 
3.418000e+00 1.060483e+00 1.011075e+02 8.880056e+01 
3.420000e+00 1.060621e+00 1.011097e+02 8.881001e+01 
3.422000e+00 1.060763e+00 1.011105e+02 8.881419e+01 
3.424000e+00 1.060908e+00 1.011109e+02 8.881679e+01 
3.426000e+00 1.061056e+00 1.011113e+02 8.881840e+01 
3.428000e+00 1.061205e+00 1.011118e+02 8.881936e+01 
3.430000e+00 1.061357e+00 1.011124e+02 8.882383e+01 
3.432000e+00 1.061510e+00 1.011132e+02 8.882106e+01 
3.434000e+00 1.061660e+00 1.011141e+02 8.881823e+01 
3.436000e+00 1.061809e+00 1.011150e+02 8.881613e+01 
3.438000e+00 1.061958e+00 1.011159e+02 8.881455e+01 
3.440000e+00 1.062105e+00 1.011169e+02 8.881338e+01 
3.442000e+00 1.062252e+00 1.011177e+02 8.881257e+01 
3.444000e+00 1.062398e+00 1.011173e+02 8.881205e+01 
3.446000e+00 1.062543e+00 1.011162e+02 8.881175e+01 
3.448000e+00 1.062687e+00 1.011150e+02 8.881163e+01 
3.450000e+00 1.062830e+00 1.011137e+02 8.881166e+01 
3.452000e+00 1.062974e+00 1.011124e+02 8.881180e+01 
3.454000e+00 1.063117e+00 1.011111e+02 8.881203e+01 
3.456000e+00 1.063260e+00 1.011098e+02 8.881240e+01 
3.458000e+00 1.063403e+00 1.011085e+02 8.881316e+01 
3.460000e+00 1.063547e+00 1.011073e+02 8.881437e+01 
3.462000e+00 1.063692e+00 1.011061e+02 8.881601e+01 
3.464000e+00 1.063838e+00 1.011050e+02 8.881797e+01 
3.466000e+00 1.063985e+00 1.011039e+02 8.882019e+01 
3.468000e+00 1.064135e+00 1.011028e+02 8.882262e+01 
3.470000e+00 1.064286e+00 1.011017e+02 8.882520e+01 
3.472000e+00 1.064440e+00 1.011007e+02 8.882791e+01 
3.474000e+00 1.064595e+00 1.010997e+02 8.883071e+01 
3.476000e+00 1.064754e+00 1.010960e+02 8.883299e+01 
3.478000e+00 1.064919e+00 1.010897e+02 8.883402e+01 
3.480000e+00 1.065089e+00 1.010839e+02 8.883517e+01 
3.482000e+00 1.065265e+00 1.010784e+02 8.883642e+01 
3.484000e+00 1.065447e+00 1.010730e+02 8.883774e+01 
3.486000e+00 1.065634e+00 1.010678e+02 8.883908e+01 
3.488000e+00 1.065826e+00 1.010626e+02 8.884046e+01 
3.490000e+00 1.066024e+00 1.010575e+02 8.884184e+01 
3.492000e+00 1.066227e+00 1.010523e+02 8.884323e+01 
3.494000e+00 1.066436e+00 1.010472e+02 8.884462e+01 
3.496000e+00 1.066650e+00 1.010421e+02 8.884600e+01 
3.498000e+00 1.066870e+00 1.010370e+02 8.884739e+01 
3.500000e+00 1.067095e+00 1.010320e+02 8.884876e+01 
3.502000e+00 1.067326e+00 1.010270e+02 8.885013e+01 
3.504000e+00 1.067563e+00 1.010221e+02 8.885150e+01 
3.506000e+00 1.067805e+00 1.010172e+02 8.885285e+01 
3.508000e+00 1.068053e+00 1.010124e+02 8.885420e+01 
3.510000e+00 1.068307e+00 1.010075e+02 8.885551e+01 
3.512000e+00 1.068566e+00 1.010028e+02 8.885677e+01 
3.514000e+00 1.068847e+00 1.009980e+02 8.886799e+01 
3.516000e+00 1.069145e+00 1.009931e+02 8.887473e+01 
3.518000e+00 1.069443e+00 1.010040e+02 8.887608e+01 
3.520000e+00 1.069726e+00 1.010150e+02 8.887485e+01 
3.522000e+00 1.070005e+00 1.010193e+02 8.887472e+01 
3.524000e+00 1.070281e+00 1.010212e+02 8.887117e+01 
3.526000e+00 1.070554e+00 1.010217e+02 8.886791e+01 
3.528000e+00 1.070796e+00 1.010780e+02 8.886501e+01 
3.530000e+00 1.071017e+00 1.010761e+02 8.886222e+01 
3.532000e+00 1.071240e+00 1.010722e+02 8.885965e+01 
3.534000e+00 1.071466e+00 1.010684e+02 8.885732e+01 
3.536000e+00 1.071694e+00 1.010649e+02 8.885520e+01 
3.538000e+00 1.071924e+00 1.010615e+02 8.885324e+01 
3.540000e+00 1.072157e+00 1.010583e+02 8.885141e+01 
3.542000e+00 1.072392e+00 1.010553e+02 8.884780e+01 
3.544000e+00 1.072628e+00 1.010523e+02 8.884347e+01 
3.546000e+00 1.072867e+00 1.010494e+02 8.883938e+01 
3.548000e+00 1.073108e+00 1.010465e+02 8.883551e+01 
3.550000e+00 1.073350e+00 1.010446e+02 8.883164e+01 
3.552000e+00 1.073593e+00 1.010441e+02 8.882843e+01 
3.554000e+00 1.073836e+00 1.010426e+02 8.882479e+01 
3.556000e+00 1.074081e+00 1.010407e+02 8.882216e+01 
3.558000e+00 1.074326e+00 1.010387e+02 8.881788e+01 
3.560000e+00 1.074574e+00 1.010366e+02 8.881583e+01 
3.562000e+00 1.074823e+00 1.010345e+02 8.881323e+01 
3.564000e+00 1.075074e+00 1.010323e+02 8.881030e+01 
3.566000e+00 1.075327e+00 1.010312e+02 8.880740e+01 
3.568000e+00 1.075579e+00 1.010303e+02 8.880495e+01 
3.570000e+00 1.075833e+00 1.010288e+02 8.880269e+01 
3.572000e+00 1.076089e+00 1.010272e+02 8.880081e+01 
3.574000e+00 1.076347e+00 1.010254e+02 8.879918e+01 
3.576000e+00 1.076605e+00 1.010236e+02 8.879607e+01 
3.578000e+00 1.076866e+00 1.010217e+02 8.879479e+01 
3.580000e+00 1.077128e+00 1.010198e+02 8.879305e+01 
3.582000e+00 1.077392e+00 1.010180e+02 8.879098e+01 
3.584000e+00 1.077658e+00 1.010161e+02 8.878899e+01 
3.586000e+00 1.077925e+00 1.010143e+02 8.878773e+01 
3.588000e+00 1.078195e+00 1.010125e+02 8.878638e+01 
3.590000e+00 1.078466e+00 1.010107e+02 8.878474e+01 
3.592000e+00 1.078738e+00 1.010089e+02 8.878308e+01 
3.594000e+00 1.079010e+00 1.010108e+02 8.878339e+01 
3.596000e+00 1.079285e+00 1.010092e+02 8.878231e+01 
3.598000e+00 1.079556e+00 1.010120e+02 8.878056e+01 
3.600000e+00 1.079826e+00 1.010121e+02 8.877962e+01 
3.602000e+00 1.080096e+00 1.010118e+02 8.877821e+01 
3.604000e+00 1.080321e+00 1.010683e+02 8.877686e+01 
3.606000e+00 1.080548e+00 1.010620e+02 8.877606e+01 
3.608000e+00 1.080778e+00 1.010575e+02 8.877465e+01 
3.610000e+00 1.081011e+00 1.010543e+02 8.877338e+01 
3.612000e+00 1.081245e+00 1.010518e+02 8.877267e+01 
3.614000e+00 1.081482e+00 1.010498e+02 8.877193e+01 
3.616000e+00 1.081720e+00 1.010482e+02 8.877151e+01 
3.618000e+00 1.081958e+00 1.010467e+02 8.877086e+01 
3.620000e+00 1.082196e+00 1.010485e+02 8.876958e+01 
3.622000e+00 1.082432e+00 1.010494e+02 8.876858e+01 
3.624000e+00 1.082667e+00 1.010494e+02 8.876773e+01 
3.626000e+00 1.082902e+00 1.010493e+02 8.876705e+01 
3.628000e+00 1.083136e+00 1.010491e+02 8.876595e+01 
3.630000e+00 1.083371e+00 1.010488e+02 8.876479e+01 
3.632000e+00 1.083605e+00 1.010485e+02 8.876360e+01 
3.634000e+00 1.083840e+00 1.010482e+02 8.876240e+01 
3.636000e+00 1.084074e+00 1.010479e+02 8.876120e+01 
3.638000e+00 1.084308e+00 1.010475e+02 8.875999e+01 
3.640000e+00 1.084542e+00 1.010472e+02 8.875876e+01 
3.642000e+00 1.084776e+00 1.010470e+02 8.875888e+01 
3.644000e+00 1.085010e+00 1.010467e+02 8.875709e+01 
3.646000e+00 1.085243e+00 1.010465e+02 8.875532e+01 
3.648000e+00 1.085475e+00 1.010463e+02 8.875366e+01 
3.650000e+00 1.085706e+00 1.010461e+02 8.875209e+01 
3.652000e+00 1.086071e+00 1.010458e+02 8.895445e+01 
3.654000e+00 1.086462e+00 1.010455e+02 8.892488e+01 
3.656000e+00 1.086834e+00 1.010449e+02 8.890135e+01 
3.658000e+00 1.087193e+00 1.010444e+02 8.888405e+01 
3.660000e+00 1.087543e+00 1.010440e+02 8.887084e+01 
3.662000e+00 1.087886e+00 1.010437e+02 8.886032e+01 
3.664000e+00 1.088224e+00 1.010434e+02 8.885168e+01 
3.666000e+00 1.088557e+00 1.010432e+02 8.884444e+01 
3.668000e+00 1.088887e+00 1.010430e+02 8.883828e+01 
3.670000e+00 1.089214e+00 1.010429e+02 8.883305e+01 
3.672000e+00 1.089538e+00 1.010429e+02 8.882854e+01 
3.674000e+00 1.089860e+00 1.010428e+02 8.882447e+01 
3.676000e+00 1.090179e+00 1.010429e+02 8.882076e+01 
3.678000e+00 1.090496e+00 1.010429e+02 8.881737e+01 
3.680000e+00 1.090810e+00 1.010431e+02 8.881431e+01 
3.682000e+00 1.091122e+00 1.010432e+02 8.881164e+01 
3.684000e+00 1.091431e+00 1.010440e+02 8.880909e+01 
3.686000e+00 1.091736e+00 1.010449e+02 8.880680e+01 
3.688000e+00 1.092038e+00 1.010456e+02 8.880493e+01 
3.690000e+00 1.092337e+00 1.010462e+02 8.880358e+01 
3.692000e+00 1.092633e+00 1.010468e+02 8.880284e+01 
3.694000e+00 1.092926e+00 1.010474e+02 8.880276e+01 
3.696000e+00 1.093216e+00 1.010479e+02 8.880339e+01 
3.698000e+00 1.093503e+00 1.010484e+02 8.880476e+01 
3.700000e+00 1.093787e+00 1.010488e+02 8.880689e+01 
3.702000e+00 1.094068e+00 1.010490e+02 8.880975e+01 
3.704000e+00 1.094346e+00 1.010489e+02 8.881322e+01 
3.706000e+00 1.094624e+00 1.010485e+02 8.881814e+01 
3.708000e+00 1.094906e+00 1.010478e+02 8.882416e+01 
3.710000e+00 1.095189e+00 1.010466e+02 8.882812e+01 
3.712000e+00 1.095472e+00 1.010450e+02 8.883097e+01 
3.714000e+00 1.095754e+00 1.010429e+02 8.883304e+01 
3.716000e+00 1.096034e+00 1.010402e+02 8.883451e+01 
3.718000e+00 1.096312e+00 1.010369e+02 8.883554e+01 
3.720000e+00 1.096587e+00 1.010332e+02 8.883626e+01 
3.722000e+00 1.096858e+00 1.010287e+02 8.883675e+01 
3.724000e+00 1.097123e+00 1.010261e+02 8.883685e+01 
3.726000e+00 1.097380e+00 1.010247e+02 8.883648e+01 
3.728000e+00 1.097490e+00 1.011562e+02 8.883572e+01 
3.730000e+00 1.097650e+00 1.011224e+02 8.883476e+01 
3.732000e+00 1.097825e+00 1.011075e+02 8.883374e+01 
3.734000e+00 1.098009e+00 1.011005e+02 8.883275e+01 
3.736000e+00 1.098198e+00 1.010968e+02 8.883178e+01 
3.738000e+00 1.098390e+00 1.010949e+02 8.883084e+01 
3.740000e+00 1.098585e+00 1.010980e+02 8.882989e+01 
3.742000e+00 1.098777e+00 1.011020e+02 8.882891e+01 
3.744000e+00 1.098969e+00 1.011032e+02 8.882793e+01 
3.746000e+00 1.099161e+00 1.011038e+02 8.882695e+01 
3.748000e+00 1.099353e+00 1.011043e+02 8.882599e+01 
3.750000e+00 1.099546e+00 1.011048e+02 8.882504e+01 
3.752000e+00 1.099738e+00 1.011054e+02 8.882410e+01 
3.754000e+00 1.099931e+00 1.011061e+02 8.882317e+01 
3.756000e+00 1.100124e+00 1.011069e+02 8.882225e+01 
3.758000e+00 1.100317e+00 1.011077e+02 8.882134e+01 
3.760000e+00 1.100510e+00 1.011086e+02 8.882045e+01 
3.762000e+00 1.100703e+00 1.011096e+02 8.881957e+01 
3.764000e+00 1.100895e+00 1.011097e+02 8.881871e+01 
3.766000e+00 1.101086e+00 1.011087e+02 8.881787e+01 
3.768000e+00 1.101276e+00 1.011073e+02 8.881704e+01 
3.770000e+00 1.101465e+00 1.011058e+02 8.881623e+01 
3.772000e+00 1.101654e+00 1.011042e+02 8.881544e+01 
3.774000e+00 1.101842e+00 1.011026e+02 8.881467e+01 
3.776000e+00 1.102029e+00 1.011010e+02 8.881391e+01 
3.778000e+00 1.102215e+00 1.010994e+02 8.881318e+01 
3.780000e+00 1.102401e+00 1.010978e+02 8.881247e+01 
3.782000e+00 1.102587e+00 1.010963e+02 8.881178e+01 
3.784000e+00 1.102772e+00 1.010948e+02 8.881112e+01 
3.786000e+00 1.102957e+00 1.010934e+02 8.881166e+01 
3.788000e+00 1.103142e+00 1.010920e+02 8.881072e+01 
3.790000e+00 1.103325e+00 1.010907e+02 8.880977e+01 
3.792000e+00 1.103508e+00 1.010894e+02 8.880890e+01 
3.794000e+00 1.103692e+00 1.010840e+02 8.880810e+01 
3.796000e+00 1.103882e+00 1.010769e+02 8.880740e+01 
3.798000e+00 1.104075e+00 1.010704e+02 8.880680e+01 
3.800000e+00 1.104274e+00 1.010642e+02 8.880628e+01 
3.802000e+00 1.104476e+00 1.010581e+02 8.880585e+01 
3.804000e+00 1.104682e+00 1.010522e+02 8.880549e+01 
3.806000e+00 1.104892e+00 1.010463e+02 8.880521e+01 
3.808000e+00 1.105107e+00 1.010405e+02 8.880500e+01 
3.810000e+00 1.105326e+00 1.010347e+02 8.880485e+01 
3.812000e+00 1.105549e+00 1.010290e+02 8.880478e+01 
3.814000e+00 1.105776e+00 1.010233e+02 8.880476e+01 
3.816000e+00 1.106007e+00 1.010177e+02 8.880482e+01 
3.818000e+00 1.106243e+00 1.010122e+02 8.880493e+01 
3.820000e+00 1.106483e+00 1.010067e+02 8.880511e+01 
3.822000e+00 1.106728e+00 1.010013e+02 8.880535e+01 
3.824000e+00 1.106977e+00 1.009960e+02 8.880566e+01 
3.826000e+00 1.107233e+00 1.009908e+02 8.881031e+01 
3.828000e+00 1.107491e+00 1.009856e+02 8.880556e+01 
3.830000e+00 1.107752e+00 1.009806e+02 8.880395e+01 
3.832000e+00 1.108016e+00 1.009756e+02 8.880346e+01 
3.834000e+00 1.108284e+00 1.009707e+02 8.880329e+01 
3.836000e+00 1.108556e+00 1.009679e+02 8.880322e+01 
3.838000e+00 1.108810e+00 1.009880e+02 8.880280e+01 
3.840000e+00 1.109058e+00 1.009932e+02 8.880240e+01 
3.842000e+00 1.109263e+00 1.010529e+02 8.880220e+01 
3.844000e+00 1.109458e+00 1.010521e+02 8.880212e+01 
3.846000e+00 1.109655e+00 1.010498e+02 8.880341e+01 
3.848000e+00 1.109863e+00 1.010470e+02 8.881202e+01 
3.850000e+00 1.110076e+00 1.010440e+02 8.881616e+01 
3.852000e+00 1.110294e+00 1.010409e+02 8.881886e+01 
3.854000e+00 1.110516e+00 1.010380e+02 8.882066e+01 
3.856000e+00 1.110742e+00 1.010351e+02 8.882185e+01 
3.858000e+00 1.110970e+00 1.010322e+02 8.882266e+01 
3.860000e+00 1.111200e+00 1.010294e+02 8.882323e+01 
3.862000e+00 1.111435e+00 1.010267e+02 8.882791e+01 
3.864000e+00 1.111671e+00 1.010241e+02 8.882447e+01 
3.866000e+00 1.111907e+00 1.010215e+02 8.882204e+01 
3.868000e+00 1.112144e+00 1.010189e+02 8.882039e+01 
3.870000e+00 1.112381e+00 1.010164e+02 8.881932e+01 
3.872000e+00 1.112619e+00 1.010138e+02 8.881872e+01 
3.874000e+00 1.112859e+00 1.010113e+02 8.881852e+01 
3.876000e+00 1.113101e+00 1.010088e+02 8.881863e+01 
3.878000e+00 1.113345e+00 1.010064e+02 8.881899e+01 
3.880000e+00 1.113591e+00 1.010039e+02 8.881956e+01 
3.882000e+00 1.113840e+00 1.010016e+02 8.882032e+01 
3.884000e+00 1.114091e+00 1.009992e+02 8.882153e+01 
3.886000e+00 1.114343e+00 1.009993e+02 8.882336e+01 
3.888000e+00 1.114602e+00 1.009937e+02 8.882576e+01 
3.890000e+00 1.114866e+00 1.009899e+02 8.882860e+01 
3.892000e+00 1.115135e+00 1.009866e+02 8.883175e+01 
3.894000e+00 1.115410e+00 1.009835e+02 8.883516e+01 
3.896000e+00 1.115690e+00 1.009807e+02 8.883878e+01 
3.898000e+00 1.115975e+00 1.009779e+02 8.884259e+01 
3.900000e+00 1.116266e+00 1.009753e+02 8.884655e+01 
3.902000e+00 1.116561e+00 1.009728e+02 8.884876e+01 
3.904000e+00 1.116860e+00 1.009703e+02 8.885084e+01 
3.906000e+00 1.117164e+00 1.009679e+02 8.885306e+01 
3.908000e+00 1.117406e+00 1.010284e+02 8.885486e+01 
3.910000e+00 1.117662e+00 1.010266e+02 8.885642e+01 
3.912000e+00 1.117922e+00 1.010248e+02 8.885787e+01 
3.914000e+00 1.118184e+00 1.010237e+02 8.885924e+01 
3.916000e+00 1.118448e+00 1.010227e+02 8.886074e+01 
3.918000e+00 1.118712e+00 1.010241e+02 8.886195e+01 
3.920000e+00 1.118978e+00 1.010246e+02 8.886317e+01 
3.922000e+00 1.119245e+00 1.010245e+02 8.886446e+01 
3.924000e+00 1.119513e+00 1.010243e+02 8.886581e+01 
3.926000e+00 1.119783e+00 1.010240e+02 8.886718e+01 
3.928000e+00 1.120055e+00 1.010236e+02 8.886853e+01 
3.930000e+00 1.120332e+00 1.010231e+02 8.887231e+01 
3.932000e+00 1.120633e+00 1.010226e+02 8.888551e+01 
3.934000e+00 1.120939e+00 1.010220e+02 8.888938e+01 
3.936000e+00 1.121248e+00 1.010213e+02 8.889007e+01 
3.938000e+00 1.121558e+00 1.010207e+02 8.888937e+01 
3.940000e+00 1.121867e+00 1.010202e+02 8.888812e+01 
3.942000e+00 1.122178e+00 1.010197e+02 8.888853e+01 
3.944000e+00 1.122489e+00 1.010192e+02 8.888618e+01 
3.946000e+00 1.122798e+00 1.010188e+02 8.888361e+01 
3.948000e+00 1.123107e+00 1.010184e+02 8.888132e+01 
3.950000e+00 1.123413e+00 1.010214e+02 8.887892e+01 
3.952000e+00 1.123716e+00 1.010231e+02 8.887664e+01 
3.954000e+00 1.124017e+00 1.010240e+02 8.887455e+01 
3.956000e+00 1.124316e+00 1.010247e+02 8.887081e+01 
3.958000e+00 1.124614e+00 1.010251e+02 8.886589e+01 
3.960000e+00 1.124911e+00 1.010256e+02 8.886132e+01 
3.962000e+00 1.125207e+00 1.010259e+02 8.885703e+01 
3.964000e+00 1.125503e+00 1.010263e+02 8.885298e+01 
3.966000e+00 1.125797e+00 1.010267e+02 8.884913e+01 
3.968000e+00 1.126091e+00 1.010270e+02 8.884546e+01 
3.970000e+00 1.126384e+00 1.010288e+02 8.884222e+01 
3.972000e+00 1.126675e+00 1.010301e+02 8.883935e+01 
3.974000e+00 1.126965e+00 1.010311e+02 8.883538e+01 
3.976000e+00 1.127253e+00 1.010319e+02 8.883249e+01 
3.978000e+00 1.127540e+00 1.010327e+02 8.883002e+01 
3.980000e+00 1.127827e+00 1.010334e+02 8.882781e+01 
3.982000e+00 1.128112e+00 1.010341e+02 8.882446e+01 
3.984000e+00 1.128397e+00 1.010348e+02 8.882258e+01 
3.986000e+00 1.128682e+00 1.010355e+02 8.882102e+01 
3.988000e+00 1.128965e+00 1.010362e+02 8.881842e+01 
3.990000e+00 1.129248e+00 1.010369e+02 8.881745e+01 
3.992000e+00 1.129530e+00 1.010375e+02 8.881502e+01 
3.994000e+00 1.129812e+00 1.010378e+02 8.881401e+01 
3.996000e+00 1.130092e+00 1.010380e+02 8.881264e+01 
3.998000e+00 1.130371e+00 1.010379e+02 8.881140e+01 
4.000000e+00 1.130648e+00 1.010375e+02 8.880940e+01 
4.002000e+00 1.130924e+00 1.010367e+02 8.880829e+01 
4.004000e+00 1.131196e+00 1.010354e+02 8.880752e+01 
4.006000e+00 1.131466e+00 1.010335e+02 8.880599e+01 
4.008000e+00 1.131733e+00 1.010311e+02 8.880491e+01 
4.010000e+00 1.131997e+00 1.010280e+02 8.880332e+01 
4.012000e+00 1.132257e+00 1.010244e+02 8.880261e+01 
4.014000e+00 1.132513e+00 1.010200e+02 8.880180e+01 
4.016000e+00 1.132765e+00 1.010146e+02 8.880114e+01 
4.018000e+00 1.132955e+00 1.011550e+02 8.879984e+01 
4.020000e+00 1.133087e+00 1.011245e+02 8.879913e+01 
4.022000e+00 1.133252e+00 1.010979e+02 8.879747e+01 
4.024000e+00 1.133431e+00 1.010860e+02 8.879558e+01 
4.026000e+00 1.133619e+00 1.010802e+02 8.879359e+01 
4.028000e+00 1.133813e+00 1.010809e+02 8.879155e+01 
4.030000e+00 1.134006e+00 1.010841e+02 8.878946e+01 
4.032000e+00 1.134198e+00 1.010895e+02 8.878705e+01 
4.034000e+00 1.134386e+00 1.010932e+02 8.878446e+01 
4.036000e+00 1.134572e+00 1.010952e+02 8.878187e+01 
4.038000e+00 1.134758e+00 1.010967e+02 8.877938e+01 
4.040000e+00 1.134944e+00 1.010980e+02 8.877761e+01 
4.042000e+00 1.135131e+00 1.010993e+02 8.877563e+01 
4.044000e+00 1.135316e+00 1.011006e+02 8.877269e+01 
4.046000e+00 1.135501e+00 1.011019e+02 8.876986e+01 
4.048000e+00 1.135877e+00 1.011029e+02 8.895357e+01 
4.050000e+00 1.136208e+00 1.011024e+02 8.892585e+01 
4.052000e+00 1.136523e+00 1.011008e+02 8.890537e+01 
4.054000e+00 1.136827e+00 1.010990e+02 8.889002e+01 
4.056000e+00 1.137123e+00 1.010971e+02 8.887800e+01 
4.058000e+00 1.137413e+00 1.010953e+02 8.886825e+01 
4.060000e+00 1.137698e+00 1.010935e+02 8.886012e+01 
4.062000e+00 1.137979e+00 1.010917e+02 8.885325e+01 
4.064000e+00 1.138256e+00 1.010899e+02 8.884745e+01 
4.066000e+00 1.138530e+00 1.010882e+02 8.884257e+01 
4.068000e+00 1.138802e+00 1.010865e+02 8.883841e+01 
4.070000e+00 1.139070e+00 1.010848e+02 8.883480e+01 
4.072000e+00 1.139337e+00 1.010831e+02 8.883174e+01 
4.074000e+00 1.139600e+00 1.010815e+02 8.882920e+01 
4.076000e+00 1.139862e+00 1.010789e+02 8.882721e+01 
4.078000e+00 1.140127e+00 1.010705e+02 8.882585e+01 
4.080000e+00 1.140395e+00 1.010629e+02 8.882521e+01 
4.082000e+00 1.140666e+00 1.010557e+02 8.882534e+01 
4.084000e+00 1.140940e+00 1.010487e+02 8.882630e+01 
4.086000e+00 1.141217e+00 1.010418e+02 8.882810e+01 
4.088000e+00 1.141497e+00 1.010351e+02 8.883069e+01 
4.090000e+00 1.141781e+00 1.010284e+02 8.883358e+01 
4.092000e+00 1.142071e+00 1.010217e+02 8.883653e+01 
4.094000e+00 1.142372e+00 1.010150e+02 8.884139e+01 
4.096000e+00 1.142681e+00 1.010082e+02 8.884452e+01 
4.098000e+00 1.142997e+00 1.010019e+02 8.884655e+01 
4.100000e+00 1.143318e+00 1.009962e+02 8.884774e+01 
4.102000e+00 1.143644e+00 1.009904e+02 8.884847e+01 
4.104000e+00 1.143976e+00 1.009844e+02 8.884890e+01 
4.106000e+00 1.144312e+00 1.009785e+02 8.884911e+01 
4.108000e+00 1.144653e+00 1.009726e+02 8.884916e+01 
4.110000e+00 1.144999e+00 1.009668e+02 8.884910e+01 
4.112000e+00 1.145349e+00 1.009611e+02 8.884894e+01 
4.114000e+00 1.145703e+00 1.009555e+02 8.884853e+01 
4.116000e+00 1.146061e+00 1.009500e+02 8.884823e+01 
4.118000e+00 1.146424e+00 1.009447e+02 8.884797e+01 
4.120000e+00 1.146787e+00 1.009487e+02 8.884741e+01 
4.122000e+00 1.147086e+00 1.010191e+02 8.884626e+01 
4.124000e+00 1.147378e+00 1.010220e+02 8.884482e+01 
4.126000e+00 1.147669e+00 1.010218e+02 8.884344e+01 
4.128000e+00 1.147959e+00 1.010205e+02 8.884223e+01 
4.130000e+00 1.148249e+00 1.010185e+02 8.884116e+01 
4.132000e+00 1.148541e+00 1.010161e+02 8.884020e+01 
4.134000e+00 1.148834e+00 1.010135e+02 8.883932e+01 
4.136000e+00 1.149128e+00 1.010108e+02 8.883850e+01 
4.138000e+00 1.149423e+00 1.010080e+02 8.883772e+01 
4.140000e+00 1.149721e+00 1.010051e+02 8.883700e+01 
4.142000e+00 1.150020e+00 1.010023e+02 8.883631e+01 
4.144000e+00 1.150320e+00 1.009994e+02 8.883565e+01 
4.146000e+00 1.150623e+00 1.009965e+02 8.883499e+01 
4.148000e+00 1.150926e+00 1.009945e+02 8.883434e+01 
4.150000e+00 1.151233e+00 1.009906e+02 8.883364e+01 
4.152000e+00 1.151541e+00 1.009871e+02 8.883308e+01 
4.154000e+00 1.151852e+00 1.009838e+02 8.883262e+01 
4.156000e+00 1.152166e+00 1.009805e+02 8.883222e+01 
4.158000e+00 1.152481e+00 1.009773e+02 8.883186e+01 
4.160000e+00 1.152800e+00 1.009742e+02 8.883155e+01 
4.162000e+00 1.153120e+00 1.009711e+02 8.883127e+01 
4.164000e+00 1.153443e+00 1.009680e+02 8.883103e+01 
4.166000e+00 1.153768e+00 1.009650e+02 8.883083e+01 
4.168000e+00 1.154096e+00 1.009620e+02 8.883067e+01 
4.170000e+00 1.154426e+00 1.009590e+02 8.883055e+01 
4.172000e+00 1.154758e+00 1.009561e+02 8.883048e+01 
4.174000e+00 1.155092e+00 1.009533e+02 8.883044e+01 
4.176000e+00 1.155429e+00 1.009505e+02 8.883100e+01 
4.178000e+00 1.155769e+00 1.009478e+02 8.883158e+01 
4.180000e+00 1.156060e+00 1.010016e+02 8.883121e+01 
4.182000e+00 1.156358e+00 1.009945e+02 8.883080e+01 
4.184000e+00 1.156660e+00 1.009893e+02 8.883048e+01 
4.186000e+00 1.156960e+00 1.009938e+02 8.882991e+01 
4.188000e+00 1.157257e+00 1.009952e+02 8.882931e+01 
4.190000e+00 1.157552e+00 1.009953e+02 8.882881e+01 
4.192000e+00 1.157847e+00 1.009952e+02 8.882849e+01 
4.194000e+00 1.158141e+00 1.009949e+02 8.882832e+01 
4.196000e+00 1.158436e+00 1.009945e+02 8.882829e+01 
4.198000e+00 1.158731e+00 1.009940e+02 8.882835e+01 
4.200000e+00 1.159026e+00 1.009934e+02 8.882851e+01 
4.202000e+00 1.159322e+00 1.009929e+02 8.883300e+01 
4.204000e+00 1.159618e+00 1.009923e+02 8.882829e+01 
4.206000e+00 1.159912e+00 1.009917e+02 8.882662e+01 
4.208000e+00 1.160206e+00 1.009911e+02 8.882578e+01 
4.210000e+00 1.160499e+00 1.009906e+02 8.882549e+01 
4.212000e+00 1.160792e+00 1.009901e+02 8.882561e+01 
4.214000e+00 1.161085e+00 1.009896e+02 8.882603e+01 
4.216000e+00 1.161379e+00 1.009892e+02 8.882666e+01 
4.218000e+00 1.161676e+00 1.009887e+02 8.883253e+01 
4.220000e+00 1.161981e+00 1.009883e+02 8.883936e+01 
4.222000e+00 1.162290e+00 1.009878e+02 8.884351e+01 
4.224000e+00 1.162600e+00 1.009886e+02 8.884639e+01 
4.226000e+00 1.162909e+00 1.009903e+02 8.884810e+01 
4.228000e+00 1.163218e+00 1.009912e+02 8.884924e+01 
4.230000e+00 1.163528e+00 1.009918e+02 8.885413e+01 
4.232000e+00 1.163836e+00 1.009923e+02 8.885085e+01 
4.234000e+00 1.164137e+00 1.009969e+02 8.884836e+01 
4.236000e+00 1.164434e+00 1.009994e+02 8.884655e+01 
4.238000e+00 1.164727e+00 1.010011e+02 8.884532e+01 
4.240000e+00 1.165017e+00 1.010025e+02 8.884462e+01 
4.242000e+00 1.165304e+00 1.010038e+02 8.884436e+01 
4.244000e+00 1.165590e+00 1.010050e+02 8.884444e+01 
4.246000e+00 1.165874e+00 1.010062e+02 8.884480e+01 
4.248000e+00 1.166157e+00 1.010074e+02 8.884528e+01 
4.250000e+00 1.166438e+00 1.010085e+02 8.884632e+01 
4.252000e+00 1.166719e+00 1.010096e+02 8.884822e+01 
4.254000e+00 1.166999e+00 1.010105e+02 8.885082e+01 
4.256000e+00 1.167280e+00 1.010111e+02 8.885397e+01 
4.258000e+00 1.167561e+00 1.010114e+02 8.885754e+01 
4.260000e+00 1.167843e+00 1.010114e+02 8.886144e+01 
4.262000e+00 1.168125e+00 1.010110e+02 8.886561e+01 
4.264000e+00 1.168407e+00 1.010099e+02 8.886937e+01 
4.266000e+00 1.168687e+00 1.010083e+02 8.887139e+01 
4.268000e+00 1.168965e+00 1.010060e+02 8.887358e+01 
4.270000e+00 1.169242e+00 1.010030e+02 8.887586e+01 
4.272000e+00 1.169516e+00 1.009990e+02 8.887820e+01 
4.274000e+00 1.169788e+00 1.009940e+02 8.888056e+01 
4.276000e+00 1.170006e+00 1.011487e+02 8.888290e+01 
4.278000e+00 1.170162e+00 1.011036e+02 8.888495e+01 
4.280000e+00 1.170355e+00 1.010769e+02 8.888684e+01 
4.282000e+00 1.170566e+00 1.010655e+02 8.888861e+01 
4.284000e+00 1.170784e+00 1.010678e+02 8.889027e+01 
4.286000e+00 1.171023e+00 1.010667e+02 8.890453e+01 
4.288000e+00 1.171278e+00 1.010666e+02 8.891057e+01 
4.290000e+00 1.171538e+00 1.010674e+02 8.891197e+01 
4.292000e+00 1.171801e+00 1.010680e+02 8.891144e+01 
4.294000e+00 1.172066e+00 1.010687e+02 8.891013e+01 
4.296000e+00 1.172333e+00 1.010697e+02 8.890987e+01 
4.298000e+00 1.172597e+00 1.010764e+02 8.890666e+01 
4.300000e+00 1.172856e+00 1.010794e+02 8.890354e+01 
4.302000e+00 1.173111e+00 1.010796e+02 8.890064e+01 
4.304000e+00 1.173364e+00 1.010788e+02 8.889802e+01 
4.306000e+00 1.173616e+00 1.010776e+02 8.889561e+01 
4.308000e+00 1.173867e+00 1.010762e+02 8.889257e+01 
4.310000e+00 1.174116e+00 1.010747e+02 8.888669e+01 
4.312000e+00 1.174364e+00 1.010731e+02 8.888119e+01 
4.314000e+00 1.174612e+00 1.010716e+02 8.887600e+01 
4.316000e+00 1.174859e+00 1.010700e+02 8.887107e+01 
4.318000e+00 1.175105e+00 1.010684e+02 8.886636e+01 
4.320000e+00 1.175352e+00 1.010669e+02 8.886184e+01 
4.322000e+00 1.175598e+00 1.010648e+02 8.885750e+01 
4.324000e+00 1.175850e+00 1.010556e+02 8.885333e+01 
4.326000e+00 1.176109e+00 1.010472e+02 8.884974e+01 
4.328000e+00 1.176374e+00 1.010393e+02 8.884671e+01 
4.330000e+00 1.176644e+00 1.010316e+02 8.884294e+01 
4.332000e+00 1.176920e+00 1.010241e+02 8.884021e+01 
4.334000e+00 1.177202e+00 1.010167e+02 8.883728e+01 
4.336000e+00 1.177489e+00 1.010094e+02 8.883419e+01 
4.338000e+00 1.177782e+00 1.010021e+02 8.883189e+01 
4.340000e+00 1.178081e+00 1.009949e+02 8.883018e+01 
4.342000e+00 1.178385e+00 1.009879e+02 8.882804e+01 
4.344000e+00 1.178696e+00 1.009811e+02 8.882608e+01 
4.346000e+00 1.179012e+00 1.009744e+02 8.882377e+01 
4.348000e+00 1.179334e+00 1.009677e+02 8.882227e+01 
4.350000e+00 1.179661e+00 1.009610e+02 8.882067e+01 
4.352000e+00 1.179996e+00 1.009545e+02 8.882032e+01 
4.354000e+00 1.180336e+00 1.009481e+02 8.881915e+01 
4.356000e+00 1.180681e+00 1.009418e+02 8.881764e+01 
4.358000e+00 1.181032e+00 1.009356e+02 8.881668e+01 
4.360000e+00 1.181389e+00 1.009296e+02 8.881565e+01 
4.362000e+00 1.181750e+00 1.009238e+02 8.881461e+01 
4.364000e+00 1.182117e+00 1.009182e+02 8.881369e+01 
4.366000e+00 1.182421e+00 1.009867e+02 8.881164e+01 
4.368000e+00 1.182723e+00 1.009938e+02 8.880902e+01 
4.370000e+00 1.183022e+00 1.009950e+02 8.880622e+01 
4.372000e+00 1.183321e+00 1.009944e+02 8.880350e+01 
4.374000e+00 1.183620e+00 1.009931e+02 8.880076e+01 
4.376000e+00 1.183921e+00 1.009906e+02 8.879805e+01 
4.378000e+00 1.184220e+00 1.009901e+02 8.879545e+01 
4.380000e+00 1.184521e+00 1.009881e+02 8.879296e+01 
4.382000e+00 1.184822e+00 1.009855e+02 8.879060e+01 
4.384000e+00 1.185126e+00 1.009825e+02 8.878832e+01 
4.386000e+00 1.185431e+00 1.009794e+02 8.878613e+01 
4.388000e+00 1.185739e+00 1.009761e+02 8.878520e+01 
4.390000e+00 1.186048e+00 1.009728e+02 8.878270e+01 
4.392000e+00 1.186433e+00 1.009694e+02 8.896824e+01 
4.394000e+00 1.186908e+00 1.009659e+02 8.895093e+01 
4.396000e+00 1.187363e+00 1.009621e+02 8.892674e+01 
4.398000e+00 1.187808e+00 1.009584e+02 8.890940e+01 
4.400000e+00 1.188247e+00 1.009548e+02 8.889659e+01 
4.402000e+00 1.188683e+00 1.009513e+02 8.888678e+01 
4.404000e+00 1.189116e+00 1.009479e+02 8.887899e+01 
4.406000e+00 1.189547e+00 1.009445e+02 8.887282e+01 
4.408000e+00 1.189978e+00 1.009411e+02 8.886803e+01 
4.410000e+00 1.190409e+00 1.009378e+02 8.886447e+01 
4.412000e+00 1.190839e+00 1.009345e+02 8.886204e+01 
4.414000e+00 1.191270e+00 1.009312e+02 8.886057e+01 
4.416000e+00 1.191702e+00 1.009281e+02 8.885994e+01 
4.418000e+00 1.192073e+00 1.009803e+02 8.886002e+01 
4.420000e+00 1.192461e+00 1.009735e+02 8.886087e+01 
4.422000e+00 1.192852e+00 1.009685e+02 8.886254e+01 
4.424000e+00 1.193244e+00 1.009647e+02 8.886504e+01 
4.426000e+00 1.193638e+00 1.009616e+02 8.886856e+01 
4.428000e+00 1.194030e+00 1.009667e+02 8.886823e+01 
4.430000e+00 1.194418e+00 1.009693e+02 8.886731e+01 
4.432000e+00 1.194803e+00 1.009702e+02 8.886625e+01 
4.434000e+00 1.195185e+00 1.009705e+02 8.886364e+01 
4.436000e+00 1.195573e+00 1.009703e+02 8.887183e+01 
4.438000e+00 1.195965e+00 1.009700e+02 8.887634e+01 
4.440000e+00 1.196360e+00 1.009695e+02 8.887946e+01 
4.442000e+00 1.196757e+00 1.009690e+02 8.888165e+01 
4.444000e+00 1.197155e+00 1.009685e+02 8.888315e+01 
4.446000e+00 1.197554e+00 1.009680e+02 8.888412e+01 
4.448000e+00 1.197954e+00 1.009674e+02 8.888471e+01 
4.450000e+00 1.198353e+00 1.009669e+02 8.888500e+01 
4.452000e+00 1.198752e+00 1.009670e+02 8.888490e+01 
4.454000e+00 1.199150e+00 1.009671e+02 8.888457e+01 
4.456000e+00 1.199547e+00 1.009671e+02 8.888414e+01 
4.458000e+00 1.199943e+00 1.009671e+02 8.888366e+01 
4.460000e+00 1.200339e+00 1.009670e+02 8.888313e+01 
4.462000e+00 1.200733e+00 1.009669e+02 8.888256e+01 
4.464000e+00 1.201125e+00 1.009670e+02 8.888197e+01 
4.466000e+00 1.201517e+00 1.009670e+02 8.888135e+01 
4.468000e+00 1.201907e+00 1.009672e+02 8.888072e+01 
4.470000e+00 1.202296e+00 1.009674e+02 8.888008e+01 
4.472000e+00 1.202684e+00 1.009676e+02 8.887943e+01 
4.474000e+00 1.203070e+00 1.009680e+02 8.887879e+01 
4.476000e+00 1.203454e+00 1.009684e+02 8.887782e+01 
4.478000e+00 1.203836e+00 1.009689e+02 8.887704e+01 
4.480000e+00 1.204216e+00 1.009719e+02 8.887620e+01 
4.482000e+00 1.204590e+00 1.009752e+02 8.887522e+01 
4.484000e+00 1.204960e+00 1.009772e+02 8.887420e+01 
4.486000e+00 1.205324e+00 1.009811e+02 8.887278e+01 
4.488000e+00 1.205682e+00 1.009831e+02 8.887151e+01 
4.490000e+00 1.206036e+00 1.009840e+02 8.887042e+01 
4.492000e+00 1.206384e+00 1.009842e+02 8.886946e+01 
4.494000e+00 1.206727e+00 1.009835e+02 8.886858e+01 
4.496000e+00 1.207064e+00 1.009820e+02 8.886769e+01 
4.498000e+00 1.207396e+00 1.009795e+02 8.886790e+01 
4.500000e+00 1.207723e+00 1.009758e+02 8.886695e+01 
4.502000e+00 1.208043e+00 1.009709e+02 8.886583e+01 
4.504000e+00 1.208266e+00 1.011193e+02 8.886473e+01 
4.506000e+00 1.208482e+00 1.010711e+02 8.886356e+01 
4.508000e+00 1.208720e+00 1.010570e+02 8.886236e+01 
4.510000e+00 1.208965e+00 1.010516e+02 8.886122e+01 
4.512000e+00 1.209215e+00 1.010485e+02 8.886020e+01 
4.514000e+00 1.209469e+00 1.010469e+02 8.885930e+01 
4.516000e+00 1.209725e+00 1.010464e+02 8.885851e+01 
4.518000e+00 1.209983e+00 1.010466e+02 8.885781e+01 
4.520000e+00 1.210245e+00 1.010473e+02 8.885788e+01 
4.522000e+00 1.210505e+00 1.010476e+02 8.885422e+01 
4.524000e+00 1.210762e+00 1.010459e+02 8.885207e+01 
4.526000e+00 1.211017e+00 1.010436e+02 8.885067e+01 
4.528000e+00 1.211272e+00 1.010410e+02 8.884980e+01 
4.530000e+00 1.211521e+00 1.010449e+02 8.884898e+01 
4.532000e+00 1.211767e+00 1.010452e+02 8.884837e+01 
4.534000e+00 1.212019e+00 1.010444e+02 8.885634e+01 
4.536000e+00 1.212273e+00 1.010430e+02 8.886042e+01 
4.538000e+00 1.212530e+00 1.010414e+02 8.886290e+01 
4.540000e+00 1.212786e+00 1.010398e+02 8.886444e+01 
4.542000e+00 1.213050e+00 1.010292e+02 8.886535e+01 
4.544000e+00 1.213324e+00 1.010194e+02 8.886772e+01 
4.546000e+00 1.213602e+00 1.010103e+02 8.886474e+01 
4.548000e+00 1.213884e+00 1.010015e+02 8.886261e+01 
4.550000e+00 1.214171e+00 1.009929e+02 8.886107e+01 
4.552000e+00 1.214462e+00 1.009845e+02 8.886004e+01 
4.554000e+00 1.214759e+00 1.009761e+02 8.885946e+01 
4.556000e+00 1.215061e+00 1.009692e+02 8.885899e+01 
4.558000e+00 1.215367e+00 1.009621e+02 8.885881e+01 
4.560000e+00 1.215678e+00 1.009548e+02 8.885891e+01 
4.562000e+00 1.215995e+00 1.009475e+02 8.885943e+01 
4.564000e+00 1.216318e+00 1.009402e+02 8.886083e+01 
4.566000e+00 1.216649e+00 1.009330e+02 8.886314e+01 
4.568000e+00 1.216987e+00 1.009259e+02 8.886618e+01 
4.570000e+00 1.217334e+00 1.009190e+02 8.886978e+01 
4.572000e+00 1.217690e+00 1.009122e+02 8.887384e+01 
4.574000e+00 1.218055e+00 1.009057e+02 8.887828e+01 
4.576000e+00 1.218428e+00 1.008993e+02 8.888225e+01 
4.578000e+00 1.218809e+00 1.008932e+02 8.888448e+01 
4.580000e+00 1.219138e+00 1.009495e+02 8.888657e+01 
4.582000e+00 1.219463e+00 1.009600e+02 8.888829e+01 
4.584000e+00 1.219787e+00 1.009666e+02 8.888979e+01 
4.586000e+00 1.220110e+00 1.009683e+02 8.889137e+01 
4.588000e+00 1.220435e+00 1.009676e+02 8.889313e+01 
4.590000e+00 1.220764e+00 1.009655e+02 8.889502e+01 
4.592000e+00 1.221097e+00 1.009628e+02 8.889696e+01 
4.594000e+00 1.221442e+00 1.009595e+02 8.890758e+01 
4.596000e+00 1.221812e+00 1.009559e+02 8.891775e+01 
4.598000e+00 1.222190e+00 1.009521e+02 8.892090e+01 
4.600000e+00 1.222572e+00 1.009482e+02 8.892150e+01 
4.602000e+00 1.222960e+00 1.009443e+02 8.892231e+01 
4.604000e+00 1.223351e+00 1.009406e+02 8.892077e+01 
4.606000e+00 1.223745e+00 1.009368e+02 8.891847e+01 
4.608000e+00 1.224142e+00 1.009331e+02 8.891633e+01 
4.610000e+00 1.224541e+00 1.009294e+02 8.891437e+01 
4.612000e+00 1.224943e+00 1.009257e+02 8.891258e+01 
4.614000e+00 1.225349e+00 1.009219e+02 8.891095e+01 
4.616000e+00 1.225757e+00 1.009181e+02 8.890725e+01 
4.618000e+00 1.226168e+00 1.009143e+02 8.890175e+01 
4.620000e+00 1.226582e+00 1.009105e+02 8.889663e+01 
4.622000e+00 1.226999e+00 1.009068e+02 8.889183e+01 
4.624000e+00 1.227420e+00 1.009033e+02 8.888731e+01 
4.626000e+00 1.227789e+00 1.009556e+02 8.888293e+01 
4.628000e+00 1.228170e+00 1.009485e+02 8.887871e+01 
4.630000e+00 1.228557e+00 1.009433e+02 8.887467e+01 
4.632000e+00 1.228947e+00 1.009394e+02 8.887080e+01 
4.634000e+00 1.229340e+00 1.009363e+02 8.886782e+01 
4.636000e+00 1.229735e+00 1.009338e+02 8.886473e+01 
4.638000e+00 1.230129e+00 1.009380e+02 8.886170e+01 
4.640000e+00 1.230518e+00 1.009416e+02 8.885884e+01 
4.642000e+00 1.230906e+00 1.009428e+02 8.885598e+01 
4.644000e+00 1.231294e+00 1.009433e+02 8.885357e+01 
4.646000e+00 1.231681e+00 1.009436e+02 8.885084e+01 
4.648000e+00 1.232068e+00 1.009437e+02 8.884920e+01 
4.650000e+00 1.232456e+00 1.009436e+02 8.884807e+01 
4.652000e+00 1.232845e+00 1.009435e+02 8.884661e+01 
4.654000e+00 1.233234e+00 1.009433e+02 8.884554e+01 
4.656000e+00 1.233624e+00 1.009431e+02 8.884424e+01 
4.658000e+00 1.234014e+00 1.009429e+02 8.884312e+01 
4.660000e+00 1.234404e+00 1.009428e+02 8.884199e+01 
4.662000e+00 1.234795e+00 1.009426e+02 8.884067e+01 
4.664000e+00 1.235187e+00 1.009425e+02 8.883893e+01 
4.666000e+00 1.235579e+00 1.009425e+02 8.883700e+01 
4.668000e+00 1.235970e+00 1.009426e+02 8.883494e+01 
4.670000e+00 1.236362e+00 1.009428e+02 8.883278e+01 
4.672000e+00 1.236752e+00 1.009430e+02 8.883056e+01 
4.674000e+00 1.237142e+00 1.009433e+02 8.882829e+01 
4.676000e+00 1.237531e+00 1.009437e+02 8.882601e+01 
4.678000e+00 1.237918e+00 1.009442e+02 8.882383e+01 
4.680000e+00 1.238305e+00 1.009448e+02 8.882235e+01 
4.682000e+00 1.238689e+00 1.009455e+02 8.881949e+01 
4.684000e+00 1.239071e+00 1.009463e+02 8.881675e+01 
4.686000e+00 1.239450e+00 1.009471e+02 8.881417e+01 
4.688000e+00 1.239974e+00 1.009475e+02 8.899428e+01 
4.690000e+00 1.240493e+00 1.009475e+02 8.896807e+01 
4.692000e+00 1.240993e+00 1.009470e+02 8.894899e+01 
4.694000e+00 1.241478e+00 1.009488e+02 8.893535e+01 
4.696000e+00 1.241949e+00 1.009496e+02 8.892525e+01 
4.698000e+00 1.242408e+00 1.009483e+02 8.891766e+01 
4.700000e+00 1.242858e+00 1.009452e+02 8.891200e+01 
4.702000e+00 1.243299e+00 1.009405e+02 8.890791e+01 
4.704000e+00 1.243652e+00 1.010919e+02 8.890513e+01 
4.706000e+00 1.243983e+00 1.010469e+02 8.890347e+01 
4.708000e+00 1.244331e+00 1.010321e+02 8.890263e+01 
4.710000e+00 1.244686e+00 1.010254e+02 8.890287e+01 
4.712000e+00 1.245045e+00 1.010224e+02 8.890416e+01 
4.714000e+00 1.245406e+00 1.010214e+02 8.890650e+01 
4.716000e+00 1.245771e+00 1.010214e+02 8.890925e+01 
4.718000e+00 1.246138e+00 1.010216e+02 8.890907e+01 
4.720000e+00 1.246504e+00 1.010197e+02 8.890840e+01 
4.722000e+00 1.246870e+00 1.010169e+02 8.890753e+01 
4.724000e+00 1.247234e+00 1.010146e+02 8.890650e+01 
4.726000e+00 1.247598e+00 1.010124e+02 8.890541e+01 
4.728000e+00 1.247961e+00 1.010100e+02 8.890444e+01 
4.730000e+00 1.248322e+00 1.010076e+02 8.890359e+01 
4.732000e+00 1.248679e+00 1.010115e+02 8.890251e+01 
4.734000e+00 1.249034e+00 1.010074e+02 8.890140e+01 
4.736000e+00 1.249395e+00 1.009964e+02 8.890271e+01 
4.738000e+00 1.249772e+00 1.009860e+02 8.890910e+01 
4.740000e+00 1.250159e+00 1.009759e+02 8.891277e+01 
4.742000e+00 1.250555e+00 1.009661e+02 8.891500e+01 
4.744000e+00 1.250960e+00 1.009565e+02 8.891621e+01 
4.746000e+00 1.251373e+00 1.009470e+02 8.891665e+01 
4.748000e+00 1.251792e+00 1.009377e+02 8.891655e+01 
4.750000e+00 1.252218e+00 1.009285e+02 8.891604e+01 
4.752000e+00 1.252651e+00 1.009196e+02 8.891526e+01 
4.754000e+00 1.253089e+00 1.009108e+02 8.891429e+01 
4.756000e+00 1.253534e+00 1.009022e+02 8.891319e+01 
4.758000e+00 1.253984e+00 1.008938e+02 8.891200e+01 
4.760000e+00 1.254440e+00 1.008857e+02 8.891077e+01 
4.762000e+00 1.254901e+00 1.008777e+02 8.890951e+01 
4.764000e+00 1.255368e+00 1.008701e+02 8.890824e+01 
4.766000e+00 1.255839e+00 1.008627e+02 8.890652e+01 
4.768000e+00 1.256286e+00 1.009001e+02 8.890470e+01 
4.770000e+00 1.256712e+00 1.009200e+02 8.890284e+01 
4.772000e+00 1.257120e+00 1.009302e+02 8.890094e+01 
4.774000e+00 1.257525e+00 1.009318e+02 8.889966e+01 
4.776000e+00 1.257929e+00 1.009308e+02 8.889734e+01 
4.778000e+00 1.258332e+00 1.009283e+02 8.889524e+01 
4.780000e+00 1.258737e+00 1.009250e+02 8.889339e+01 
4.782000e+00 1.259143e+00 1.009211e+02 8.889176e+01 
4.784000e+00 1.259551e+00 1.009173e+02 8.889024e+01 
4.786000e+00 1.259960e+00 1.009146e+02 8.888869e+01 
4.788000e+00 1.260370e+00 1.009111e+02 8.888726e+01 
4.790000e+00 1.260783e+00 1.009075e+02 8.888598e+01 
4.792000e+00 1.261197e+00 1.009038e+02 8.888483e+01 
4.794000e+00 1.261614e+00 1.008999e+02 8.888401e+01 
4.796000e+00 1.262034e+00 1.008960e+02 8.888234e+01 
4.798000e+00 1.262454e+00 1.008920e+02 8.887930e+01 
4.800000e+00 1.262875e+00 1.008877e+02 8.887726e+01 
4.802000e+00 1.263299e+00 1.008834e+02 8.887586e+01 
4.804000e+00 1.263725e+00 1.008790e+02 8.887496e+01 
4.806000e+00 1.264153e+00 1.008747e+02 8.887452e+01 
4.808000e+00 1.264573e+00 1.009246e+02 8.888333e+01 
4.810000e+00 1.264972e+00 1.009207e+02 8.888713e+01 
4.812000e+00 1.265379e+00 1.009142e+02 8.888946e+01 
4.814000e+00 1.265792e+00 1.009094e+02 8.889358e+01 
4.816000e+00 1.266207e+00 1.009058e+02 8.889075e+01 
4.818000e+00 1.266621e+00 1.009029e+02 8.888830e+01 
4.820000e+00 1.267036e+00 1.009006e+02 8.888663e+01 
4.822000e+00 1.267444e+00 1.009072e+02 8.888526e+01 
4.824000e+00 1.267847e+00 1.009098e+02 8.888425e+01 
4.826000e+00 1.268247e+00 1.009109e+02 8.888352e+01 
4.828000e+00 1.268645e+00 1.009116e+02 8.888315e+01 
4.830000e+00 1.269042e+00 1.009121e+02 8.888316e+01 
4.832000e+00 1.269437e+00 1.009123e+02 8.888348e+01 
4.834000e+00 1.269832e+00 1.009125e+02 8.888415e+01 
4.836000e+00 1.270226e+00 1.009126e+02 8.888576e+01 
4.838000e+00 1.270622e+00 1.009126e+02 8.888847e+01 
4.840000e+00 1.271020e+00 1.009127e+02 8.889207e+01 
4.842000e+00 1.271420e+00 1.009128e+02 8.889637e+01 
4.844000e+00 1.271823e+00 1.009129e+02 8.890122e+01 
4.846000e+00 1.272230e+00 1.009131e+02 8.890651e+01 
4.848000e+00 1.272638e+00 1.009134e+02 8.890926e+01 
4.850000e+00 1.273048e+00 1.009137e+02 8.891201e+01 
4.852000e+00 1.273460e+00 1.009141e+02 8.891495e+01 
4.854000e+00 1.273874e+00 1.009147e+02 8.891798e+01 
4.856000e+00 1.274290e+00 1.009153e+02 8.892103e+01 
4.858000e+00 1.274711e+00 1.009160e+02 8.892977e+01 
4.860000e+00 1.275157e+00 1.009168e+02 8.894492e+01 
4.862000e+00 1.275607e+00 1.009177e+02 8.894957e+01 
4.864000e+00 1.276056e+00 1.009185e+02 8.894993e+01 
4.866000e+00 1.276504e+00 1.009192e+02 8.894921e+01 
4.868000e+00 1.276949e+00 1.009196e+02 8.894815e+01 
4.870000e+00 1.277390e+00 1.009195e+02 8.894704e+01 
4.872000e+00 1.277827e+00 1.009188e+02 8.894599e+01 
4.874000e+00 1.278259e+00 1.009172e+02 8.894502e+01 
4.876000e+00 1.278688e+00 1.009138e+02 8.894411e+01 
4.878000e+00 1.279108e+00 1.009129e+02 8.894122e+01 
4.880000e+00 1.279451e+00 1.010669e+02 8.893504e+01 
4.882000e+00 1.279759e+00 1.010246e+02 8.892906e+01 
4.884000e+00 1.280091e+00 1.010051e+02 8.892333e+01 
4.886000e+00 1.280435e+00 1.009968e+02 8.891790e+01 
4.888000e+00 1.280787e+00 1.009934e+02 8.891276e+01 
4.890000e+00 1.281145e+00 1.009923e+02 8.890790e+01 
4.892000e+00 1.281507e+00 1.009912e+02 8.890330e+01 
4.894000e+00 1.281868e+00 1.009881e+02 8.889894e+01 
4.896000e+00 1.282229e+00 1.009870e+02 8.889455e+01 
4.898000e+00 1.282590e+00 1.009849e+02 8.889138e+01 
4.900000e+00 1.282950e+00 1.009823e+02 8.888776e+01 
4.902000e+00 1.283311e+00 1.009796e+02 8.888405e+01 
4.904000e+00 1.283672e+00 1.009769e+02 8.888154e+01 
4.906000e+00 1.284041e+00 1.009642e+02 8.887912e+01 
4.908000e+00 1.284417e+00 1.009567e+02 8.887680e+01 
4.910000e+00 1.284800e+00 1.009469e+02 8.887477e+01 
4.912000e+00 1.285192e+00 1.009366e+02 8.887293e+01 
4.914000e+00 1.285592e+00 1.009262e+02 8.887111e+01 
4.916000e+00 1.286002e+00 1.009158e+02 8.886896e+01 
4.918000e+00 1.286420e+00 1.009056e+02 8.886663e+01 
4.920000e+00 1.286847e+00 1.008957e+02 8.886416e+01 
4.922000e+00 1.287282e+00 1.008859e+02 8.886159e+01 
4.924000e+00 1.287725e+00 1.008764e+02 8.885893e+01 
4.926000e+00 1.288177e+00 1.008671e+02 8.885712e+01 
4.928000e+00 1.288635e+00 1.008581e+02 8.885357e+01 
4.930000e+00 1.289099e+00 1.008494e+02 8.885005e+01 
4.932000e+00 1.289569e+00 1.008410e+02 8.884685e+01 
4.934000e+00 1.290050e+00 1.008316e+02 8.884376e+01 
4.936000e+00 1.290498e+00 1.008822e+02 8.884086e+01 
4.938000e+00 1.290930e+00 1.008854e+02 8.883797e+01 
4.940000e+00 1.291447e+00 1.008997e+02 8.901547e+01 
4.942000e+00 1.292005e+00 1.009005e+02 8.899075e+01 
4.944000e+00 1.292547e+00 1.008983e+02 8.897108e+01 
4.946000e+00 1.293081e+00 1.008949e+02 8.895790e+01 
4.948000e+00 1.293610e+00 1.008914e+02 8.894893e+01 
4.950000e+00 1.294138e+00 1.008873e+02 8.894295e+01 
4.952000e+00 1.294664e+00 1.008829e+02 8.893917e+01 
4.954000e+00 1.295192e+00 1.008785e+02 8.893723e+01 
4.956000e+00 1.295720e+00 1.008741e+02 8.893691e+01 
4.958000e+00 1.296250e+00 1.008697e+02 8.893800e+01 
4.960000e+00 1.296783e+00 1.008652e+02 8.894064e+01 
4.962000e+00 1.297320e+00 1.008605e+02 8.894029e+01 
4.964000e+00 1.297861e+00 1.008555e+02 8.893963e+01 
4.966000e+00 1.298406e+00 1.008502e+02 8.893887e+01 
4.968000e+00 1.298955e+00 1.008447e+02 8.893822e+01 
4.970000e+00 1.299508e+00 1.008393e+02 8.893775e+01 
4.972000e+00 1.300036e+00 1.008903e+02 8.893742e+01 
4.974000e+00 1.300551e+00 1.008827e+02 8.893711e+01 
4.976000e+00 1.301070e+00 1.008765e+02 8.893682e+01 
4.978000e+00 1.301594e+00 1.008719e+02 8.893655e+01 
4.980000e+00 1.302119e+00 1.008690e+02 8.893618e+01 
4.982000e+00 1.302646e+00 1.008671e+02 8.893570e+01 
4.984000e+00 1.303173e+00 1.008663e+02 8.893516e+01 
4.986000e+00 1.303692e+00 1.008739e+02 8.893440e+01 
4.988000e+00 1.304208e+00 1.008759e+02 8.893354e+01 
4.990000e+00 1.304721e+00 1.008768e+02 8.893268e+01 
4.992000e+00 1.305233e+00 1.008773e+02 8.893190e+01 
4.994000e+00 1.305744e+00 1.008776e+02 8.893117e+01 
4.996000e+00 1.306253e+00 1.008782e+02 8.893039e+01 
4.998000e+00 1.306760e+00 1.008786e+02 8.892966e+01 
5.000000e+00 1.307264e+00 1.008788e+02 8.892842e+01 
5.002000e+00 1.307773e+00 1.008790e+02 8.893458e+01 
5.004000e+00 1.308285e+00 1.008791e+02 8.893785e+01 
5.006000e+00 1.308797e+00 1.008793e+02 8.894004e+01 
5.008000e+00 1.309310e+00 1.008797e+02 8.894188e+01 
5.010000e+00 1.309822e+00 1.008801e+02 8.894248e+01 
5.012000e+00 1.310333e+00 1.008807e+02 8.894175e+01 
5.014000e+00 1.310842e+00 1.008814e+02 8.894060e+01 
5.016000e+00 1.311348e+00 1.008822e+02 8.893920e+01 
5.018000e+00 1.311851e+00 1.008831e+02 8.893765e+01 
5.020000e+00 1.312352e+00 1.008842e+02 8.893601e+01 
5.022000e+00 1.312848e+00 1.008854e+02 8.893433e+01 
5.024000e+00 1.313340e+00 1.008864e+02 8.893265e+01 
5.026000e+00 1.313827e+00 1.008872e+02 8.893100e+01 
5.028000e+00 1.314308e+00 1.008876e+02 8.892940e+01 
5.030000e+00 1.314782e+00 1.008873e+02 8.892787e+01 
5.032000e+00 1.315251e+00 1.008856e+02 8.892967e+01 
5.034000e+00 1.315711e+00 1.008819e+02 8.892381e+01 
5.036000e+00 1.316162e+00 1.008763e+02 8.892061e+01 
5.038000e+00 1.316481e+00 1.010078e+02 8.891809e+01 
5.040000e+00 1.316833e+00 1.009799e+02 8.891592e+01 
5.042000e+00 1.317200e+00 1.009684e+02 8.891410e+01 
5.044000e+00 1.317581e+00 1.009638e+02 8.892109e+01 
5.046000e+00 1.317974e+00 1.009622e+02 8.892791e+01 
5.048000e+00 1.318367e+00 1.009589e+02 8.892565e+01 
5.050000e+00 1.318759e+00 1.009548e+02 8.892326e+01 
5.052000e+00 1.319149e+00 1.009507e+02 8.892126e+01 
5.054000e+00 1.319538e+00 1.009468e+02 8.891972e+01 
5.056000e+00 1.319927e+00 1.009431e+02 8.891855e+01 
5.058000e+00 1.320316e+00 1.009358e+02 8.891774e+01 
5.060000e+00 1.320715e+00 1.009208e+02 8.891704e+01 
5.062000e+00 1.321122e+00 1.009106e+02 8.891650e+01 
5.064000e+00 1.321533e+00 1.009017e+02 8.891613e+01 
5.066000e+00 1.321951e+00 1.008909e+02 8.891601e+01 
5.068000e+00 1.322376e+00 1.008798e+02 8.891623e+01 
5.070000e+00 1.322811e+00 1.008687e+02 8.891740e+01 
5.072000e+00 1.323255e+00 1.008578e+02 8.892003e+01 
5.074000e+00 1.323709e+00 1.008472e+02 8.892385e+01 
5.076000e+00 1.324176e+00 1.008369e+02 8.892862e+01 
5.078000e+00 1.324655e+00 1.008268e+02 8.893414e+01 
5.080000e+00 1.325146e+00 1.008171e+02 8.893867e+01 
5.082000e+00 1.325652e+00 1.007990e+02 8.894159e+01 
5.084000e+00 1.326164e+00 1.007999e+02 8.894569e+01 
5.086000e+00 1.326642e+00 1.008485e+02 8.894612e+01 
5.088000e+00 1.327140e+00 1.008594e+02 8.896884e+01 
5.090000e+00 1.327629e+00 1.008662e+02 8.897242e+01 
5.092000e+00 1.328121e+00 1.008652e+02 8.897304e+01 
5.094000e+00 1.328615e+00 1.008621e+02 8.897255e+01 
5.096000e+00 1.329114e+00 1.008579e+02 8.897172e+01 
5.098000e+00 1.329617e+00 1.008533e+02 8.897084e+01 
5.100000e+00 1.330125e+00 1.008485e+02 8.896998e+01 
5.102000e+00 1.330638e+00 1.008438e+02 8.896914e+01 
5.104000e+00 1.331156e+00 1.008391e+02 8.896829e+01 
5.106000e+00 1.331678e+00 1.008344e+02 8.896316e+01 
5.108000e+00 1.332204e+00 1.008296e+02 8.895683e+01 
5.110000e+00 1.332735e+00 1.008242e+02 8.895088e+01 
5.112000e+00 1.333272e+00 1.008182e+02 8.894588e+01 
5.114000e+00 1.333815e+00 1.008117e+02 8.894042e+01 
5.116000e+00 1.334364e+00 1.008052e+02 8.893510e+01 
5.118000e+00 1.334895e+00 1.008533e+02 8.893005e+01 
5.120000e+00 1.335408e+00 1.008468e+02 8.892519e+01 
5.122000e+00 1.335928e+00 1.008403e+02 8.892052e+01 
5.124000e+00 1.336452e+00 1.008356e+02 8.891588e+01 
5.126000e+00 1.336979e+00 1.008319e+02 8.891169e+01 
5.128000e+00 1.337508e+00 1.008289e+02 8.890817e+01 
5.130000e+00 1.338037e+00 1.008328e+02 8.890525e+01 
5.132000e+00 1.338561e+00 1.008363e+02 8.890292e+01 
5.134000e+00 1.339085e+00 1.008378e+02 8.890086e+01 
5.136000e+00 1.339608e+00 1.008388e+02 8.889871e+01 
5.138000e+00 1.340132e+00 1.008393e+02 8.889649e+01 
5.140000e+00 1.340657e+00 1.008396e+02 8.889494e+01 
5.142000e+00 1.341182e+00 1.008400e+02 8.889196e+01 
5.144000e+00 1.341705e+00 1.008416e+02 8.888870e+01 
5.146000e+00 1.342227e+00 1.008426e+02 8.888543e+01 
5.148000e+00 1.342746e+00 1.008434e+02 8.888224e+01 
5.150000e+00 1.343265e+00 1.008442e+02 8.887918e+01 
5.152000e+00 1.343781e+00 1.008450e+02 8.887623e+01 
5.154000e+00 1.344294e+00 1.008459e+02 8.887304e+01 
5.156000e+00 1.344804e+00 1.008469e+02 8.887029e+01 
5.158000e+00 1.345312e+00 1.008480e+02 8.886790e+01 
5.160000e+00 1.345918e+00 1.008492e+02 8.904046e+01 
5.162000e+00 1.346562e+00 1.008504e+02 8.901820e+01 
5.164000e+00 1.347188e+00 1.008518e+02 8.900166e+01 
5.166000e+00 1.347802e+00 1.008529e+02 8.899171e+01 
5.168000e+00 1.348405e+00 1.008539e+02 8.898607e+01 
5.170000e+00 1.348998e+00 1.008544e+02 8.898339e+01 
5.172000e+00 1.349583e+00 1.008540e+02 8.898294e+01 
5.174000e+00 1.350162e+00 1.008514e+02 8.898334e+01 
5.176000e+00 1.350733e+00 1.008466e+02 8.898196e+01 
5.178000e+00 1.351209e+00 1.009907e+02 8.898072e+01 
5.180000e+00 1.351679e+00 1.009493e+02 8.897963e+01 
5.182000e+00 1.352170e+00 1.009354e+02 8.897866e+01 
5.184000e+00 1.352669e+00 1.009311e+02 8.897785e+01 
5.186000e+00 1.353173e+00 1.009284e+02 8.897726e+01 
5.188000e+00 1.353678e+00 1.009240e+02 8.897686e+01 
5.190000e+00 1.354184e+00 1.009192e+02 8.897658e+01 
5.192000e+00 1.354690e+00 1.009147e+02 8.897634e+01 
5.194000e+00 1.355197e+00 1.009105e+02 8.897611e+01 
5.196000e+00 1.355708e+00 1.008995e+02 8.897584e+01 
5.198000e+00 1.356234e+00 1.008801e+02 8.897463e+01 
5.200000e+00 1.356772e+00 1.008625e+02 8.897381e+01 
5.202000e+00 1.357317e+00 1.008537e+02 8.897316e+01 
5.204000e+00 1.357870e+00 1.008422e+02 8.897239e+01 
5.206000e+00 1.358430e+00 1.008318e+02 8.897145e+01 
5.208000e+00 1.358998e+00 1.008208e+02 8.897043e+01 
5.210000e+00 1.359574e+00 1.008097e+02 8.897039e+01 
5.212000e+00 1.360158e+00 1.007986e+02 8.896919e+01 
5.214000e+00 1.360750e+00 1.007878e+02 8.896783e+01 
5.216000e+00 1.361350e+00 1.007773e+02 8.896655e+01 
5.218000e+00 1.361962e+00 1.007655e+02 8.896522e+01 
5.220000e+00 1.362547e+00 1.008139e+02 8.896388e+01 
5.222000e+00 1.363112e+00 1.008196e+02 8.896233e+01 
5.224000e+00 1.363661e+00 1.008298e+02 8.896053e+01 
5.226000e+00 1.364208e+00 1.008290e+02 8.895859e+01 
5.228000e+00 1.364757e+00 1.008256e+02 8.895671e+01 
5.230000e+00 1.365307e+00 1.008212e+02 8.895493e+01 
5.232000e+00 1.365861e+00 1.008163e+02 8.895327e+01 
5.234000e+00 1.366417e+00 1.008113e+02 8.895177e+01 
5.236000e+00 1.366977e+00 1.008064e+02 8.895024e+01 
5.238000e+00 1.367539e+00 1.008017e+02 8.894875e+01 
5.240000e+00 1.368104e+00 1.007970e+02 8.894745e+01 
5.242000e+00 1.368675e+00 1.007916e+02 8.894896e+01 
5.244000e+00 1.369251e+00 1.007848e+02 8.894901e+01 
5.246000e+00 1.369833e+00 1.007772e+02 8.894872e+01 
5.248000e+00 1.370421e+00 1.007695e+02 8.894841e+01 
5.250000e+00 1.370991e+00 1.008164e+02 8.895567e+01 
5.252000e+00 1.371553e+00 1.008088e+02 8.895739e+01 
5.254000e+00 1.372120e+00 1.008026e+02 8.895718e+01 
5.256000e+00 1.372689e+00 1.007979e+02 8.895636e+01 
5.258000e+00 1.373260e+00 1.007943e+02 8.895527e+01 
5.260000e+00 1.373832e+00 1.007935e+02 8.895406e+01 
5.262000e+00 1.374395e+00 1.007998e+02 8.895278e+01 
5.264000e+00 1.374954e+00 1.008011e+02 8.895158e+01 
5.266000e+00 1.375511e+00 1.008017e+02 8.895062e+01 
5.268000e+00 1.376065e+00 1.008020e+02 8.894994e+01 
5.270000e+00 1.376618e+00 1.008022e+02 8.894957e+01 
5.272000e+00 1.377169e+00 1.008024e+02 8.894948e+01 
5.274000e+00 1.377717e+00 1.008026e+02 8.894971e+01 
5.276000e+00 1.378265e+00 1.008029e+02 8.895111e+01 
5.278000e+00 1.378813e+00 1.008033e+02 8.895419e+01 
5.280000e+00 1.379363e+00 1.008038e+02 8.895955e+01 
5.282000e+00 1.379915e+00 1.008045e+02 8.896432e+01 
5.284000e+00 1.380470e+00 1.008058e+02 8.896912e+01 
5.286000e+00 1.381023e+00 1.008079e+02 8.897138e+01 
5.288000e+00 1.381586e+00 1.008097e+02 8.898904e+01 
5.290000e+00 1.382167e+00 1.008115e+02 8.899790e+01 
5.292000e+00 1.382748e+00 1.008141e+02 8.900057e+01 
5.294000e+00 1.383327e+00 1.008163e+02 8.900139e+01 
5.296000e+00 1.383901e+00 1.008182e+02 8.900145e+01 
5.298000e+00 1.384472e+00 1.008195e+02 8.900189e+01 
5.300000e+00 1.385036e+00 1.008191e+02 8.900142e+01 
5.302000e+00 1.385596e+00 1.008160e+02 8.900074e+01 
5.304000e+00 1.386149e+00 1.008129e+02 8.899998e+01 
5.306000e+00 1.386556e+00 1.009306e+02 8.899394e+01 
5.308000e+00 1.387027e+00 1.009048e+02 8.898670e+01 
5.310000e+00 1.387512e+00 1.008987e+02 8.897972e+01 
5.312000e+00 1.388002e+00 1.008949e+02 8.897306e+01 
5.314000e+00 1.388494e+00 1.008897e+02 8.896676e+01 
5.316000e+00 1.388988e+00 1.008844e+02 8.896080e+01 
5.318000e+00 1.389483e+00 1.008796e+02 8.895517e+01 
5.320000e+00 1.389980e+00 1.008737e+02 8.894986e+01 
5.322000e+00 1.390493e+00 1.008514e+02 8.894473e+01 
5.324000e+00 1.391022e+00 1.008316e+02 8.893978e+01 
5.326000e+00 1.391562e+00 1.008195e+02 8.893481e+01 
5.328000e+00 1.392110e+00 1.008062e+02 8.893143e+01 
5.330000e+00 1.392670e+00 1.007921e+02 8.892857e+01 
5.332000e+00 1.393244e+00 1.007783e+02 8.892642e+01 
5.334000e+00 1.393828e+00 1.007676e+02 8.892369e+01 
5.336000e+00 1.394422e+00 1.007564e+02 8.892104e+01 
5.338000e+00 1.395027e+00 1.007451e+02 8.891855e+01 
5.340000e+00 1.395645e+00 1.007246e+02 8.891611e+01 
5.342000e+00 1.396245e+00 1.007745e+02 8.891368e+01 
5.344000e+00 1.396821e+00 1.007865e+02 8.891105e+01 
5.346000e+00 1.397384e+00 1.007935e+02 8.890831e+01 
5.348000e+00 1.397948e+00 1.007919e+02 8.890567e+01 
5.350000e+00 1.398512e+00 1.007880e+02 8.890332e+01 
5.352000e+00 1.399080e+00 1.007831e+02 8.890138e+01 
5.354000e+00 1.399772e+00 1.007778e+02 8.906714e+01 
5.356000e+00 1.400484e+00 1.007724e+02 8.904673e+01 
5.358000e+00 1.401186e+00 1.007673e+02 8.903416e+01 
5.360000e+00 1.401885e+00 1.007625e+02 8.902760e+01 
5.362000e+00 1.402584e+00 1.007574e+02 8.902175e+01 
5.364000e+00 1.403285e+00 1.007501e+02 8.901790e+01 
5.366000e+00 1.403993e+00 1.007411e+02 8.901548e+01 
5.368000e+00 1.404706e+00 1.007319e+02 8.901315e+01 
5.370000e+00 1.405395e+00 1.007766e+02 8.901212e+01 
5.372000e+00 1.406077e+00 1.007684e+02 8.901219e+01 
5.374000e+00 1.406764e+00 1.007621e+02 8.901273e+01 
5.376000e+00 1.407456e+00 1.007575e+02 8.901347e+01 
5.378000e+00 1.408152e+00 1.007538e+02 8.901429e+01 
5.380000e+00 1.408844e+00 1.007603e+02 8.901487e+01 
5.382000e+00 1.409533e+00 1.007620e+02 8.901517e+01 
5.384000e+00 1.410221e+00 1.007626e+02 8.901522e+01 
5.386000e+00 1.410909e+00 1.007629e+02 8.901509e+01 
5.388000e+00 1.411595e+00 1.007631e+02 8.901543e+01 
5.390000e+00 1.412281e+00 1.007633e+02 8.901495e+01 
5.392000e+00 1.412965e+00 1.007635e+02 8.901378e+01 
5.394000e+00 1.413647e+00 1.007638e+02 8.901252e+01 
5.396000e+00 1.414327e+00 1.007642e+02 8.901126e+01 
5.398000e+00 1.415004e+00 1.007648e+02 8.900998e+01 
5.400000e+00 1.415678e+00 1.007656e+02 8.900867e+01 
5.402000e+00 1.416350e+00 1.007666e+02 8.900732e+01 
5.404000e+00 1.417019e+00 1.007678e+02 8.900611e+01 
5.406000e+00 1.417685e+00 1.007692e+02 8.900459e+01 
5.408000e+00 1.418346e+00 1.007711e+02 8.900249e+01 
5.410000e+00 1.419001e+00 1.007741e+02 8.900021e+01 
5.412000e+00 1.419648e+00 1.007771e+02 8.899813e+01 
5.414000e+00 1.420286e+00 1.007793e+02 8.899610e+01 
5.416000e+00 1.420916e+00 1.007795e+02 8.899409e+01 
5.418000e+00 1.421536e+00 1.007766e+02 8.899211e+01 
5.420000e+00 1.422091e+00 1.009269e+02 8.899014e+01 
5.422000e+00 1.422596e+00 1.008832e+02 8.898849e+01 
5.424000e+00 1.423132e+00 1.008639e+02 8.898921e+01 
5.426000e+00 1.423676e+00 1.008590e+02 8.898875e+01 
5.428000e+00 1.424222e+00 1.008531e+02 8.898777e+01 
5.430000e+00 1.424770e+00 1.008473e+02 8.898818e+01 
5.432000e+00 1.425318e+00 1.008421e+02 8.898887e+01 
5.434000e+00 1.425873e+00 1.008313e+02 8.899046e+01 
5.436000e+00 1.426445e+00 1.008073e+02 8.899028e+01 
5.438000e+00 1.427033e+00 1.007897e+02 8.898942e+01 
5.440000e+00 1.427628e+00 1.007754e+02 8.898815e+01 
5.442000e+00 1.428234e+00 1.007596e+02 8.898674e+01 
5.444000e+00 1.428850e+00 1.007442e+02 8.898543e+01 
5.446000e+00 1.429477e+00 1.007294e+02 8.898433e+01 
5.448000e+00 1.430113e+00 1.007167e+02 8.898340e+01 
5.450000e+00 1.430757e+00 1.007053e+02 8.898268e+01 
5.452000e+00 1.431408e+00 1.006936e+02 8.898224e+01 
5.454000e+00 1.432029e+00 1.007341e+02 8.898253e+01 
5.456000e+00 1.432626e+00 1.007538e+02 8.898221e+01 
5.458000e+00 1.433223e+00 1.007541e+02 8.898384e+01 
5.460000e+00 1.433823e+00 1.007505e+02 8.898732e+01 
5.462000e+00 1.434431e+00 1.007455e+02 8.899293e+01 
5.464000e+00 1.435048e+00 1.007399e+02 8.899764e+01 
5.466000e+00 1.435685e+00 1.007344e+02 8.901734e+01 
5.468000e+00 1.436347e+00 1.007293e+02 8.903050e+01 
5.470000e+00 1.437022e+00 1.007249e+02 8.903741e+01 
5.472000e+00 1.437698e+00 1.007223e+02 8.903515e+01 
5.474000e+00 1.438380e+00 1.007116e+02 8.903307e+01 
5.476000e+00 1.439072e+00 1.007010e+02 8.903109e+01 
5.478000e+00 1.439772e+00 1.006906e+02 8.902933e+01 
5.480000e+00 1.440433e+00 1.007334e+02 8.902774e+01 
5.482000e+00 1.441103e+00 1.007256e+02 8.902203e+01 
5.484000e+00 1.441777e+00 1.007201e+02 8.901368e+01 
5.486000e+00 1.442454e+00 1.007156e+02 8.900572e+01 
5.488000e+00 1.443125e+00 1.007230e+02 8.899772e+01 
5.490000e+00 1.443794e+00 1.007241e+02 8.899033e+01 
5.492000e+00 1.444463e+00 1.007244e+02 8.898362e+01 
5.494000e+00 1.445132e+00 1.007244e+02 8.897775e+01 
5.496000e+00 1.445801e+00 1.007244e+02 8.897190e+01 
5.498000e+00 1.446470e+00 1.007245e+02 8.896643e+01 
5.500000e+00 1.447138e+00 1.007247e+02 8.896142e+01 
5.502000e+00 1.447806e+00 1.007250e+02 8.895633e+01 
5.504000e+00 1.448471e+00 1.007255e+02 8.895203e+01 
5.506000e+00 1.449138e+00 1.007262e+02 8.895092e+01 
5.508000e+00 1.449806e+00 1.007272e+02 8.894966e+01 
5.510000e+00 1.450474e+00 1.007283e+02 8.894837e+01 
5.512000e+00 1.451142e+00 1.007298e+02 8.894700e+01 
5.514000e+00 1.451809e+00 1.007316e+02 8.894553e+01 
5.516000e+00 1.452473e+00 1.007341e+02 8.894322e+01 
5.518000e+00 1.453131e+00 1.007367e+02 8.894162e+01 
5.520000e+00 1.453783e+00 1.007391e+02 8.894002e+01 
5.522000e+00 1.454426e+00 1.007408e+02 8.893909e+01 
5.524000e+00 1.455059e+00 1.007387e+02 8.893537e+01 
5.526000e+00 1.455761e+00 1.008868e+02 8.909228e+01 
5.528000e+00 1.456416e+00 1.008419e+02 8.907228e+01 
5.530000e+00 1.457083e+00 1.008276e+02 8.906023e+01 
5.532000e+00 1.457752e+00 1.008196e+02 8.905361e+01 
5.534000e+00 1.458421e+00 1.008120e+02 8.905029e+01 
5.536000e+00 1.459092e+00 1.008053e+02 8.904909e+01 
5.538000e+00 1.459765e+00 1.007960e+02 8.904923e+01 
5.540000e+00 1.460460e+00 1.007689e+02 8.905019e+01 
5.542000e+00 1.461171e+00 1.007516e+02 8.905146e+01 
5.544000e+00 1.461896e+00 1.007341e+02 8.905276e+01 
5.546000e+00 1.462636e+00 1.007166e+02 8.905442e+01 
5.548000e+00 1.463388e+00 1.006996e+02 8.905309e+01 
5.550000e+00 1.464191e+00 1.006833e+02 8.907691e+01 
5.552000e+00 1.465016e+00 1.006688e+02 8.908416e+01 
5.554000e+00 1.465851e+00 1.006566e+02 8.908487e+01 
5.556000e+00 1.466652e+00 1.007035e+02 8.908209e+01 
5.558000e+00 1.467434e+00 1.007110e+02 8.907723e+01 
5.560000e+00 1.468208e+00 1.007119e+02 8.907142e+01 
5.562000e+00 1.468979e+00 1.007079e+02 8.906541e+01 
5.564000e+00 1.469749e+00 1.007023e+02 8.905954e+01 
5.566000e+00 1.470518e+00 1.006963e+02 8.905387e+01 
5.568000e+00 1.471287e+00 1.006907e+02 8.904852e+01 
5.570000e+00 1.472055e+00 1.006859e+02 8.904348e+01 
5.572000e+00 1.472808e+00 1.007125e+02 8.903871e+01 
5.574000e+00 1.473551e+00 1.007019e+02 8.903415e+01 
5.576000e+00 1.474300e+00 1.006894e+02 8.902979e+01 
5.578000e+00 1.475055e+00 1.006776e+02 8.902564e+01 
5.580000e+00 1.475805e+00 1.006839e+02 8.902169e+01 
5.582000e+00 1.476552e+00 1.006774e+02 8.901798e+01 
5.584000e+00 1.477301e+00 1.006730e+02 8.901753e+01 
5.586000e+00 1.478047e+00 1.006773e+02 8.901617e+01 
5.588000e+00 1.478789e+00 1.006798e+02 8.901731e+01 
5.590000e+00 1.479524e+00 1.006805e+02 8.901133e+01 
5.592000e+00 1.480256e+00 1.006807e+02 8.901142e+01 
5.594000e+00 1.480990e+00 1.006808e+02 8.901344e+01 
5.596000e+00 1.481723e+00 1.006809e+02 8.901333e+01 
5.598000e+00 1.482453e+00 1.006811e+02 8.901253e+01 
5.600000e+00 1.483181e+00 1.006814e+02 8.901137e+01 
5.602000e+00 1.483905e+00 1.006820e+02 8.901007e+01 
5.604000e+00 1.484626e+00 1.006828e+02 8.900878e+01 
5.606000e+00 1.485342e+00 1.006839e+02 8.900764e+01 
5.608000e+00 1.486055e+00 1.006853e+02 8.900730e+01 
5.610000e+00 1.486764e+00 1.006870e+02 8.900687e+01 
5.612000e+00 1.487468e+00 1.006891e+02 8.900596e+01 
5.614000e+00 1.488166e+00 1.006920e+02 8.900514e+01 
5.616000e+00 1.488857e+00 1.006951e+02 8.900610e+01 
5.618000e+00 1.489541e+00 1.006982e+02 8.900939e+01 
5.620000e+00 1.490220e+00 1.006991e+02 8.901450e+01 
5.622000e+00 1.490893e+00 1.006969e+02 8.901981e+01 
5.624000e+00 1.491481e+00 1.008285e+02 8.904290e+01 
5.626000e+00 1.492095e+00 1.007978e+02 8.905388e+01 
5.628000e+00 1.492734e+00 1.007851e+02 8.906023e+01 
5.630000e+00 1.493383e+00 1.007752e+02 8.906445e+01 
5.632000e+00 1.494039e+00 1.007671e+02 8.906732e+01 
5.634000e+00 1.494701e+00 1.007580e+02 8.906923e+01 
5.636000e+00 1.495384e+00 1.007332e+02 8.907029e+01 
5.638000e+00 1.496084e+00 1.007118e+02 8.906806e+01 
5.640000e+00 1.496801e+00 1.006907e+02 8.905972e+01 
5.642000e+00 1.497534e+00 1.006707e+02 8.905179e+01 
5.644000e+00 1.498284e+00 1.006520e+02 8.904406e+01 
5.646000e+00 1.499049e+00 1.006353e+02 8.903662e+01 
5.648000e+00 1.499826e+00 1.006222e+02 8.902908e+01 
5.650000e+00 1.500576e+00 1.006690e+02 8.902142e+01 
5.652000e+00 1.501307e+00 1.006751e+02 8.901452e+01 
5.654000e+00 1.502042e+00 1.006685e+02 8.900789e+01 
5.656000e+00 1.502780e+00 1.006668e+02 8.900597e+01 
5.658000e+00 1.503519e+00 1.006614e+02 8.899221e+01 
5.660000e+00 1.504257e+00 1.006553e+02 8.898110e+01 
5.662000e+00 1.504996e+00 1.006495e+02 8.897187e+01 
5.664000e+00 1.505737e+00 1.006446e+02 8.896432e+01 
5.666000e+00 1.506460e+00 1.006699e+02 8.895826e+01 
5.668000e+00 1.507184e+00 1.006572e+02 8.895347e+01 
5.670000e+00 1.507918e+00 1.006442e+02 8.894974e+01 
5.672000e+00 1.508661e+00 1.006319e+02 8.894690e+01 
5.674000e+00 1.509393e+00 1.006397e+02 8.894395e+01 
5.676000e+00 1.510133e+00 1.006341e+02 8.894220e+01 
5.678000e+00 1.511014e+00 1.006401e+02 8.910018e+01 
5.680000e+00 1.511879e+00 1.006409e+02 8.908373e+01 
5.682000e+00 1.512734e+00 1.006408e+02 8.907524e+01 
5.684000e+00 1.513587e+00 1.006404e+02 8.907195e+01 
5.686000e+00 1.514439e+00 1.006400e+02 8.907166e+01 
5.688000e+00 1.515291e+00 1.006398e+02 8.907333e+01 
5.690000e+00 1.516147e+00 1.006397e+02 8.907636e+01 
5.692000e+00 1.517004e+00 1.006399e+02 8.907861e+01 
5.694000e+00 1.517867e+00 1.006403e+02 8.909126e+01 
5.696000e+00 1.518772e+00 1.006410e+02 8.911588e+01 
5.698000e+00 1.519684e+00 1.006420e+02 8.912395e+01 
5.700000e+00 1.520595e+00 1.006433e+02 8.912499e+01 
5.702000e+00 1.521501e+00 1.006451e+02 8.912260e+01 
5.704000e+00 1.522399e+00 1.006477e+02 8.911844e+01 
5.706000e+00 1.523287e+00 1.006511e+02 8.911334e+01 
5.708000e+00 1.524162e+00 1.006548e+02 8.910776e+01 
5.710000e+00 1.525022e+00 1.006568e+02 8.910196e+01 
5.712000e+00 1.525867e+00 1.006554e+02 8.909608e+01 
5.714000e+00 1.526605e+00 1.007930e+02 8.909013e+01 
5.716000e+00 1.527338e+00 1.007580e+02 8.908421e+01 
5.718000e+00 1.528085e+00 1.007430e+02 8.907842e+01 
5.720000e+00 1.528832e+00 1.007320e+02 8.907286e+01 
5.722000e+00 1.529576e+00 1.007233e+02 8.906755e+01 
5.724000e+00 1.530322e+00 1.007079e+02 8.906237e+01 
5.726000e+00 1.531084e+00 1.006814e+02 8.905737e+01 
5.728000e+00 1.531862e+00 1.006570e+02 8.905449e+01 
5.730000e+00 1.532656e+00 1.006344e+02 8.905257e+01 
5.732000e+00 1.533466e+00 1.006136e+02 8.905146e+01 
5.734000e+00 1.534284e+00 1.005965e+02 8.904550e+01 
5.736000e+00 1.535111e+00 1.005803e+02 8.904030e+01 
5.738000e+00 1.535894e+00 1.006363e+02 8.904385e+01 
5.740000e+00 1.536676e+00 1.006338e+02 8.904264e+01 
5.742000e+00 1.537460e+00 1.006272e+02 8.904074e+01 
5.744000e+00 1.538248e+00 1.006199e+02 8.903947e+01 
5.746000e+00 1.539039e+00 1.006145e+02 8.903692e+01 
5.748000e+00 1.539831e+00 1.006079e+02 8.903471e+01 
5.750000e+00 1.540626e+00 1.006019e+02 8.903204e+01 
5.752000e+00 1.541423e+00 1.005973e+02 8.902982e+01 
5.754000e+00 1.542190e+00 1.006174e+02 8.902814e+01 
5.756000e+00 1.542973e+00 1.006036e+02 8.902699e+01 
5.758000e+00 1.543766e+00 1.005903e+02 8.902637e+01 
5.760000e+00 1.544549e+00 1.005968e+02 8.902713e+01 
5.762000e+00 1.545337e+00 1.005991e+02 8.903037e+01 
5.764000e+00 1.546124e+00 1.005997e+02 8.903568e+01 
5.766000e+00 1.546917e+00 1.005992e+02 8.904712e+01 
5.768000e+00 1.547742e+00 1.005985e+02 8.907089e+01 
5.770000e+00 1.548573e+00 1.005978e+02 8.907934e+01 
5.772000e+00 1.549411e+00 1.005972e+02 8.908546e+01 
5.774000e+00 1.550253e+00 1.005969e+02 8.908985e+01 
5.776000e+00 1.551098e+00 1.005970e+02 8.909292e+01 
5.778000e+00 1.551945e+00 1.005975e+02 8.909473e+01 
5.780000e+00 1.552794e+00 1.005983e+02 8.909601e+01 
5.782000e+00 1.553641e+00 1.005994e+02 8.908793e+01 
5.784000e+00 1.554487e+00 1.006010e+02 8.907993e+01 
5.786000e+00 1.555331e+00 1.006030e+02 8.907218e+01 
5.788000e+00 1.556174e+00 1.006058e+02 8.906453e+01 
5.790000e+00 1.557011e+00 1.006096e+02 8.905648e+01 
5.792000e+00 1.557842e+00 1.006140e+02 8.904935e+01 
5.794000e+00 1.558663e+00 1.006170e+02 8.904260e+01 
5.796000e+00 1.559471e+00 1.006195e+02 8.903601e+01 
5.798000e+00 1.560166e+00 1.007474e+02 8.902966e+01 
5.800000e+00 1.560883e+00 1.007162e+02 8.902358e+01 
5.802000e+00 1.561614e+00 1.007005e+02 8.901776e+01 
5.804000e+00 1.562350e+00 1.006904e+02 8.901226e+01 
5.806000e+00 1.563082e+00 1.006855e+02 8.900714e+01 
5.808000e+00 1.563836e+00 1.006538e+02 8.900246e+01 
5.810000e+00 1.564611e+00 1.006257e+02 8.899831e+01 
5.812000e+00 1.565405e+00 1.006003e+02 8.899503e+01 
5.814000e+00 1.566216e+00 1.005789e+02 8.899238e+01 
5.816000e+00 1.567174e+00 1.005596e+02 8.914706e+01 
5.818000e+00 1.568140e+00 1.005592e+02 8.913055e+01 
5.820000e+00 1.569043e+00 1.006005e+02 8.912123e+01 
5.822000e+00 1.569956e+00 1.005932e+02 8.911712e+01 
5.824000e+00 1.570874e+00 1.005849e+02 8.911599e+01 
5.826000e+00 1.571801e+00 1.005765e+02 8.911833e+01 
5.828000e+00 1.572745e+00 1.005703e+02 8.913251e+01 
5.830000e+00 1.573736e+00 1.005623e+02 8.915481e+01 
5.832000e+00 1.574740e+00 1.005554e+02 8.916082e+01 
5.834000e+00 1.575732e+00 1.005791e+02 8.916021e+01 
5.836000e+00 1.576723e+00 1.005647e+02 8.915656e+01 
5.838000e+00 1.577722e+00 1.005499e+02 8.915145e+01 
5.840000e+00 1.578711e+00 1.005569e+02 8.914531e+01 
5.842000e+00 1.579691e+00 1.005580e+02 8.913859e+01 
5.844000e+00 1.580666e+00 1.005564e+02 8.913132e+01 
5.846000e+00 1.581634e+00 1.005551e+02 8.912415e+01 
5.848000e+00 1.582595e+00 1.005540e+02 8.911744e+01 
5.850000e+00 1.583551e+00 1.005531e+02 8.911108e+01 
5.852000e+00 1.584500e+00 1.005524e+02 8.910505e+01 
5.854000e+00 1.585443e+00 1.005522e+02 8.909932e+01 
5.856000e+00 1.586380e+00 1.005524e+02 8.909387e+01 
5.858000e+00 1.587310e+00 1.005530e+02 8.908866e+01 
5.860000e+00 1.588234e+00 1.005540e+02 8.908518e+01 
5.862000e+00 1.589155e+00 1.005555e+02 8.908630e+01 
5.864000e+00 1.590069e+00 1.005575e+02 8.907978e+01 
5.866000e+00 1.590974e+00 1.005601e+02 8.907471e+01 
5.868000e+00 1.591869e+00 1.005641e+02 8.906946e+01 
5.870000e+00 1.592756e+00 1.005695e+02 8.907117e+01 
5.872000e+00 1.593629e+00 1.005794e+02 8.907128e+01 
5.874000e+00 1.594488e+00 1.005808e+02 8.907001e+01 
5.876000e+00 1.595246e+00 1.007106e+02 8.906846e+01 
5.878000e+00 1.596007e+00 1.006758e+02 8.906600e+01 
5.880000e+00 1.596780e+00 1.006607e+02 8.906343e+01 
5.882000e+00 1.597551e+00 1.006544e+02 8.906034e+01 
5.884000e+00 1.598324e+00 1.006367e+02 8.905837e+01 
5.886000e+00 1.599122e+00 1.006026e+02 8.905690e+01 
5.888000e+00 1.599941e+00 1.005740e+02 8.905591e+01 
5.890000e+00 1.600778e+00 1.005498e+02 8.905539e+01 
5.892000e+00 1.601632e+00 1.005271e+02 8.905664e+01 
5.894000e+00 1.602502e+00 1.005150e+02 8.906017e+01 
5.896000e+00 1.603320e+00 1.005640e+02 8.906547e+01 
5.898000e+00 1.604183e+00 1.005548e+02 8.909427e+01 
5.900000e+00 1.605065e+00 1.005450e+02 8.910367e+01 
5.902000e+00 1.605960e+00 1.005355e+02 8.910923e+01 
5.904000e+00 1.606867e+00 1.005269e+02 8.911369e+01 
5.906000e+00 1.607785e+00 1.005196e+02 8.911704e+01 
5.908000e+00 1.608711e+00 1.005142e+02 8.911949e+01 
5.910000e+00 1.609628e+00 1.005363e+02 8.912074e+01 
5.912000e+00 1.610551e+00 1.005209e+02 8.911212e+01 
5.914000e+00 1.611483e+00 1.005221e+02 8.910374e+01 
5.916000e+00 1.612408e+00 1.005219e+02 8.909554e+01 
5.918000e+00 1.613338e+00 1.005182e+02 8.908754e+01 
5.920000e+00 1.614272e+00 1.005154e+02 8.907981e+01 
5.922000e+00 1.615207e+00 1.005132e+02 8.907239e+01 
5.924000e+00 1.616143e+00 1.005115e+02 8.906532e+01 
5.926000e+00 1.617081e+00 1.005103e+02 8.905858e+01 
5.928000e+00 1.618018e+00 1.005098e+02 8.905299e+01 
5.930000e+00 1.618954e+00 1.005097e+02 8.904613e+01 
5.932000e+00 1.619888e+00 1.005102e+02 8.903959e+01 
5.934000e+00 1.620818e+00 1.005112e+02 8.903384e+01 
5.936000e+00 1.621745e+00 1.005127e+02 8.902891e+01 
5.938000e+00 1.622667e+00 1.005147e+02 8.902360e+01 
5.940000e+00 1.623583e+00 1.005174e+02 8.901955e+01 
5.942000e+00 1.624492e+00 1.005252e+02 8.901647e+01 
5.944000e+00 1.625566e+00 1.005346e+02 8.916500e+01 
5.946000e+00 1.626574e+00 1.005407e+02 8.915224e+01 
5.948000e+00 1.627565e+00 1.005425e+02 8.914729e+01 
5.950000e+00 1.628437e+00 1.006560e+02 8.914663e+01 
5.952000e+00 1.629329e+00 1.006332e+02 8.910875e+01 
5.954000e+00 1.630289e+00 1.006204e+02 8.918634e+01 
5.956000e+00 1.631270e+00 1.006104e+02 8.920493e+01 
5.958000e+00 1.632280e+00 1.005745e+02 8.921024e+01 
5.960000e+00 1.633316e+00 1.005427e+02 8.920965e+01 
5.962000e+00 1.634371e+00 1.005140e+02 8.920611e+01 
5.964000e+00 1.635444e+00 1.004881e+02 8.920064e+01 
5.966000e+00 1.636507e+00 1.005190e+02 8.919252e+01 
5.968000e+00 1.637530e+00 1.005234e+02 8.918419e+01 
5.970000e+00 1.638558e+00 1.005119e+02 8.917588e+01 
5.972000e+00 1.639583e+00 1.005004e+02 8.915861e+01 
5.974000e+00 1.640612e+00 1.004897e+02 8.915088e+01 
5.976000e+00 1.641642e+00 1.004804e+02 8.914350e+01 
5.978000e+00 1.642672e+00 1.004728e+02 8.913653e+01 
5.980000e+00 1.643702e+00 1.004670e+02 8.913078e+01 
5.982000e+00 1.644703e+00 1.004892e+02 8.912567e+01 
5.984000e+00 1.645716e+00 1.004778e+02 8.912132e+01 
5.986000e+00 1.646714e+00 1.004846e+02 8.911338e+01 
5.988000e+00 1.647709e+00 1.004784e+02 8.910649e+01 
5.990000e+00 1.648702e+00 1.004741e+02 8.910024e+01 
5.992000e+00 1.649695e+00 1.004709e+02 8.910153e+01 
5.994000e+00 1.650691e+00 1.004684e+02 8.910137e+01 
5.996000e+00 1.651686e+00 1.004666e+02 8.909997e+01 
5.998000e+00 1.652678e+00 1.004655e+02 8.909825e+01 
6.000000e+00 1.653668e+00 1.004652e+02 8.909678e+01 
6.002000e+00 1.654654e+00 1.004656e+02 8.909451e+01 
6.004000e+00 1.655635e+00 1.004666e+02 8.909231e+01 
6.006000e+00 1.656611e+00 1.004683e+02 8.909039e+01 
6.008000e+00 1.657580e+00 1.004715e+02 8.908876e+01 
6.010000e+00 1.658538e+00 1.004800e+02 8.908742e+01 
6.012000e+00 1.659484e+00 1.004874e+02 8.908653e+01 
6.014000e+00 1.660419e+00 1.004955e+02 8.908797e+01 
6.016000e+00 1.661341e+00 1.004996e+02 8.909137e+01 
6.018000e+00 1.662228e+00 1.006363e+02 8.912036e+01 
6.020000e+00 1.663076e+00 1.006067e+02 8.913117e+01 
6.022000e+00 1.663954e+00 1.005872e+02 8.913783e+01 
6.024000e+00 1.664841e+00 1.005760e+02 8.914251e+01 
6.026000e+00 1.665746e+00 1.005481e+02 8.914581e+01 
6.028000e+00 1.666686e+00 1.005112e+02 8.914756e+01 
6.030000e+00 1.667654e+00 1.004791e+02 8.914717e+01 
6.032000e+00 1.668648e+00 1.004446e+02 8.913742e+01 
6.034000e+00 1.669622e+00 1.004953e+02 8.912883e+01 
6.036000e+00 1.670586e+00 1.004855e+02 8.911926e+01 
6.038000e+00 1.671562e+00 1.004719e+02 8.910953e+01 
6.040000e+00 1.672549e+00 1.004589e+02 8.910037e+01 
6.042000e+00 1.673546e+00 1.004472e+02 8.909188e+01 
6.044000e+00 1.674552e+00 1.004373e+02 8.908409e+01 
6.046000e+00 1.675565e+00 1.004292e+02 8.907701e+01 
6.048000e+00 1.676583e+00 1.004234e+02 8.907032e+01 
6.050000e+00 1.677572e+00 1.004491e+02 8.906445e+01 
6.052000e+00 1.678567e+00 1.004537e+02 8.905939e+01 
6.054000e+00 1.679565e+00 1.004438e+02 8.905498e+01 
6.056000e+00 1.680568e+00 1.004366e+02 8.905109e+01 
6.058000e+00 1.681575e+00 1.004314e+02 8.904810e+01 
6.060000e+00 1.682644e+00 1.004277e+02 8.920548e+01 
6.062000e+00 1.683794e+00 1.004249e+02 8.920030e+01 
6.064000e+00 1.684932e+00 1.004229e+02 8.919121e+01 
6.066000e+00 1.686067e+00 1.004218e+02 8.918887e+01 
6.068000e+00 1.687182e+00 1.004215e+02 8.911864e+01 
6.070000e+00 1.688360e+00 1.004229e+02 8.921767e+01 
6.072000e+00 1.689553e+00 1.004272e+02 8.924001e+01 
6.074000e+00 1.690747e+00 1.004328e+02 8.924718e+01 
6.076000e+00 1.691936e+00 1.004377e+02 8.924763e+01 
6.078000e+00 1.693115e+00 1.004442e+02 8.924462e+01 
6.080000e+00 1.694277e+00 1.004524e+02 8.923964e+01 
6.082000e+00 1.695419e+00 1.004592e+02 8.923348e+01 
6.084000e+00 1.696463e+00 1.005923e+02 8.922638e+01 
6.086000e+00 1.697489e+00 1.005595e+02 8.921901e+01 
6.088000e+00 1.698520e+00 1.005422e+02 8.920971e+01 
6.090000e+00 1.699547e+00 1.005278e+02 8.920049e+01 
6.092000e+00 1.700597e+00 1.004845e+02 8.919144e+01 
6.094000e+00 1.701669e+00 1.004477e+02 8.918612e+01 
6.096000e+00 1.702763e+00 1.004166e+02 8.917725e+01 
6.098000e+00 1.703824e+00 1.004599e+02 8.915897e+01 
6.100000e+00 1.704870e+00 1.004472e+02 8.914945e+01 
6.102000e+00 1.705921e+00 1.004315e+02 8.914057e+01 
6.104000e+00 1.706978e+00 1.004170e+02 8.913513e+01 
6.106000e+00 1.708047e+00 1.004041e+02 8.913579e+01 
6.108000e+00 1.709122e+00 1.003934e+02 8.913352e+01 
6.110000e+00 1.710203e+00 1.003848e+02 8.913089e+01 
6.112000e+00 1.711274e+00 1.004113e+02 8.912809e+01 
6.114000e+00 1.712325e+00 1.004081e+02 8.912473e+01 
6.116000e+00 1.713374e+00 1.004107e+02 8.912165e+01 
6.118000e+00 1.714419e+00 1.004048e+02 8.911864e+01 
6.120000e+00 1.715470e+00 1.003952e+02 8.911630e+01 
6.122000e+00 1.716524e+00 1.003887e+02 8.911446e+01 
6.124000e+00 1.717577e+00 1.003840e+02 8.911255e+01 
6.126000e+00 1.718630e+00 1.003808e+02 8.911355e+01 
6.128000e+00 1.719685e+00 1.003796e+02 8.911773e+01 
6.130000e+00 1.720770e+00 1.003797e+02 8.914944e+01 
6.132000e+00 1.721862e+00 1.003831e+02 8.915990e+01 
6.134000e+00 1.722955e+00 1.003875e+02 8.916705e+01 
6.136000e+00 1.724052e+00 1.003913e+02 8.918030e+01 
6.138000e+00 1.725146e+00 1.003955e+02 8.918223e+01 
6.140000e+00 1.726235e+00 1.004016e+02 8.918333e+01 
6.142000e+00 1.727314e+00 1.004130e+02 8.917852e+01 
6.144000e+00 1.728369e+00 1.004245e+02 8.915897e+01 
6.146000e+00 1.729345e+00 1.005596e+02 8.914910e+01 
6.148000e+00 1.730301e+00 1.005233e+02 8.913966e+01 
6.150000e+00 1.731275e+00 1.005033e+02 8.913053e+01 
6.152000e+00 1.732258e+00 1.004834e+02 8.912169e+01 
6.154000e+00 1.733275e+00 1.004383e+02 8.911404e+01 
6.156000e+00 1.734325e+00 1.004004e+02 8.910731e+01 
6.158000e+00 1.735390e+00 1.003889e+02 8.910124e+01 
6.160000e+00 1.736422e+00 1.004191e+02 8.909575e+01 
6.162000e+00 1.737471e+00 1.004010e+02 8.909092e+01 
6.164000e+00 1.738535e+00 1.003838e+02 8.908683e+01 
6.166000e+00 1.739612e+00 1.003687e+02 8.908353e+01 
6.168000e+00 1.740699e+00 1.003559e+02 8.908067e+01 
6.170000e+00 1.741922e+00 1.003455e+02 8.923919e+01 
6.172000e+00 1.743149e+00 1.003475e+02 8.922691e+01 
6.174000e+00 1.744346e+00 1.003713e+02 8.922193e+01 
6.176000e+00 1.745532e+00 1.003713e+02 8.917753e+01 
6.178000e+00 1.746782e+00 1.003628e+02 8.925358e+01 
6.180000e+00 1.748051e+00 1.003629e+02 8.927391e+01 
6.182000e+00 1.749336e+00 1.003502e+02 8.928039e+01 
6.184000e+00 1.750627e+00 1.003437e+02 8.928052e+01 
6.186000e+00 1.751919e+00 1.003395e+02 8.927762e+01 
6.188000e+00 1.753206e+00 1.003366e+02 8.927134e+01 
6.190000e+00 1.754483e+00 1.003398e+02 8.926400e+01 
6.192000e+00 1.755750e+00 1.003418e+02 8.925702e+01 
6.194000e+00 1.757006e+00 1.003443e+02 8.924792e+01 
6.196000e+00 1.758248e+00 1.003475e+02 8.923759e+01 
6.198000e+00 1.759475e+00 1.003517e+02 8.922745e+01 
6.200000e+00 1.760683e+00 1.003665e+02 8.921947e+01 
6.202000e+00 1.761862e+00 1.003811e+02 8.920922e+01 
6.204000e+00 1.763015e+00 1.003873e+02 8.919931e+01 
6.206000e+00 1.764047e+00 1.004990e+02 8.918995e+01 
6.208000e+00 1.765098e+00 1.004711e+02 8.918117e+01 
6.210000e+00 1.766154e+00 1.004541e+02 8.917813e+01 
6.212000e+00 1.767233e+00 1.004126e+02 8.917691e+01 
6.214000e+00 1.768346e+00 1.003630e+02 8.916474e+01 
6.216000e+00 1.769466e+00 1.003568e+02 8.916124e+01 
6.218000e+00 1.770556e+00 1.003829e+02 8.915735e+01 
6.220000e+00 1.771660e+00 1.003624e+02 8.915326e+01 
6.222000e+00 1.772776e+00 1.003436e+02 8.914933e+01 
6.224000e+00 1.773901e+00 1.003272e+02 8.914500e+01 
6.226000e+00 1.775034e+00 1.003134e+02 8.914248e+01 
6.228000e+00 1.776169e+00 1.003102e+02 8.914080e+01 
6.230000e+00 1.777302e+00 1.003079e+02 8.913994e+01 
6.232000e+00 1.778410e+00 1.003285e+02 8.914018e+01 
6.234000e+00 1.779545e+00 1.003285e+02 8.916680e+01 
6.236000e+00 1.780704e+00 1.003207e+02 8.918787e+01 
6.238000e+00 1.781869e+00 1.003166e+02 8.919397e+01 
6.240000e+00 1.783036e+00 1.003191e+02 8.920051e+01 
6.242000e+00 1.784218e+00 1.003074e+02 8.920515e+01 
6.244000e+00 1.785407e+00 1.003046e+02 8.920840e+01 
6.246000e+00 1.786600e+00 1.003029e+02 8.920577e+01 
6.248000e+00 1.787792e+00 1.003023e+02 8.919523e+01 
6.250000e+00 1.788984e+00 1.003031e+02 8.918567e+01 
6.252000e+00 1.790175e+00 1.003053e+02 8.917712e+01 
6.254000e+00 1.791358e+00 1.003139e+02 8.916005e+01 
6.256000e+00 1.792532e+00 1.003263e+02 8.915281e+01 
6.258000e+00 1.793693e+00 1.003390e+02 8.914540e+01 
6.260000e+00 1.794838e+00 1.003474e+02 8.913842e+01 
6.262000e+00 1.795897e+00 1.004711e+02 8.913188e+01 
6.264000e+00 1.796950e+00 1.004359e+02 8.912607e+01 
6.266000e+00 1.798016e+00 1.004156e+02 8.912116e+01 
6.268000e+00 1.799103e+00 1.003760e+02 8.911710e+01 
6.270000e+00 1.800228e+00 1.003391e+02 8.911344e+01 
6.272000e+00 1.801476e+00 1.003389e+02 8.927034e+01 
6.274000e+00 1.802716e+00 1.003417e+02 8.925942e+01 
6.276000e+00 1.803975e+00 1.003192e+02 8.925389e+01 
6.278000e+00 1.805251e+00 1.002990e+02 8.925996e+01 
6.280000e+00 1.806595e+00 1.002817e+02 8.929617e+01 
6.282000e+00 1.807962e+00 1.002746e+02 8.930748e+01 
6.284000e+00 1.809333e+00 1.002693e+02 8.930924e+01 
6.286000e+00 1.810696e+00 1.002926e+02 8.930664e+01 
6.288000e+00 1.812049e+00 1.002807e+02 8.930169e+01 
6.290000e+00 1.813392e+00 1.002829e+02 8.929530e+01 
6.292000e+00 1.814736e+00 1.002758e+02 8.928793e+01 
6.294000e+00 1.816077e+00 1.002714e+02 8.927983e+01 
6.296000e+00 1.817408e+00 1.002730e+02 8.927108e+01 
6.298000e+00 1.818722e+00 1.002742e+02 8.926281e+01 
6.300000e+00 1.820039e+00 1.002664e+02 8.925359e+01 
6.302000e+00 1.821349e+00 1.002624e+02 8.924414e+01 
6.304000e+00 1.822649e+00 1.002634e+02 8.923491e+01 
6.306000e+00 1.823937e+00 1.002663e+02 8.922558e+01 
6.308000e+00 1.825206e+00 1.002771e+02 8.921699e+01 
6.310000e+00 1.826466e+00 1.002854e+02 8.921836e+01 
6.312000e+00 1.827711e+00 1.002964e+02 8.921541e+01 
6.314000e+00 1.828935e+00 1.003055e+02 8.921146e+01 
6.316000e+00 1.830076e+00 1.004304e+02 8.920688e+01 
6.318000e+00 1.831195e+00 1.003936e+02 8.920194e+01 
6.320000e+00 1.832324e+00 1.003723e+02 8.919618e+01 
6.322000e+00 1.833472e+00 1.003263e+02 8.919003e+01 
6.324000e+00 1.834640e+00 1.003031e+02 8.918451e+01 
6.326000e+00 1.835793e+00 1.003205e+02 8.917986e+01 
6.328000e+00 1.836951e+00 1.002949e+02 8.917628e+01 
6.330000e+00 1.838125e+00 1.002716e+02 8.917568e+01 
6.332000e+00 1.839343e+00 1.002515e+02 8.920371e+01 
6.334000e+00 1.840582e+00 1.002427e+02 8.921512e+01 
6.336000e+00 1.841830e+00 1.002360e+02 8.922052e+01 
6.338000e+00 1.843089e+00 1.002298e+02 8.922492e+01 
6.340000e+00 1.844334e+00 1.002495e+02 8.922637e+01 
6.342000e+00 1.845583e+00 1.002479e+02 8.922777e+01 
6.344000e+00 1.846840e+00 1.002384e+02 8.922116e+01 
6.346000e+00 1.848100e+00 1.002365e+02 8.921082e+01 
6.348000e+00 1.849362e+00 1.002350e+02 8.920140e+01 
6.350000e+00 1.850626e+00 1.002344e+02 8.919271e+01 
6.352000e+00 1.851883e+00 1.002448e+02 8.918473e+01 
6.354000e+00 1.853148e+00 1.002346e+02 8.917740e+01 
6.356000e+00 1.854414e+00 1.002305e+02 8.916158e+01 
6.358000e+00 1.855680e+00 1.002358e+02 8.915735e+01 
6.360000e+00 1.856941e+00 1.002404e+02 8.915049e+01 
6.362000e+00 1.858195e+00 1.002460e+02 8.914394e+01 
6.364000e+00 1.859437e+00 1.002556e+02 8.913844e+01 
6.366000e+00 1.860662e+00 1.002649e+02 8.913413e+01 
6.368000e+00 1.861907e+00 1.003877e+02 8.929011e+01 
6.370000e+00 1.863167e+00 1.003507e+02 8.927769e+01 
6.372000e+00 1.864439e+00 1.003289e+02 8.927620e+01 
6.374000e+00 1.865748e+00 1.002910e+02 8.929495e+01 
6.376000e+00 1.867132e+00 1.002599e+02 8.932839e+01 
6.378000e+00 1.868509e+00 1.002733e+02 8.934045e+01 
6.380000e+00 1.869919e+00 1.002456e+02 8.934355e+01 
6.382000e+00 1.871348e+00 1.002229e+02 8.934193e+01 
6.384000e+00 1.872784e+00 1.002116e+02 8.933737e+01 
6.386000e+00 1.874222e+00 1.002006e+02 8.933080e+01 
6.388000e+00 1.875660e+00 1.001913e+02 8.932270e+01 
6.390000e+00 1.877087e+00 1.002119e+02 8.931590e+01 
6.392000e+00 1.878495e+00 1.002092e+02 8.930307e+01 
6.394000e+00 1.879897e+00 1.002021e+02 8.929322e+01 
6.396000e+00 1.881293e+00 1.001970e+02 8.928265e+01 
6.398000e+00 1.882680e+00 1.001947e+02 8.927206e+01 
6.400000e+00 1.884056e+00 1.001960e+02 8.926189e+01 
6.402000e+00 1.885422e+00 1.001972e+02 8.925586e+01 
6.404000e+00 1.886784e+00 1.002003e+02 8.925441e+01 
6.406000e+00 1.888128e+00 1.002055e+02 8.924785e+01 
6.408000e+00 1.889470e+00 1.002031e+02 8.924004e+01 
6.410000e+00 1.890805e+00 1.002035e+02 8.923410e+01 
6.412000e+00 1.892129e+00 1.002065e+02 8.922851e+01 
6.414000e+00 1.893439e+00 1.002145e+02 8.922373e+01 
6.416000e+00 1.894729e+00 1.002237e+02 8.922004e+01 
6.418000e+00 1.895938e+00 1.003438e+02 8.921678e+01 
6.420000e+00 1.897126e+00 1.003071e+02 8.921325e+01 
6.422000e+00 1.898326e+00 1.002799e+02 8.921067e+01 
6.424000e+00 1.899560e+00 1.002523e+02 8.923444e+01 
6.426000e+00 1.900819e+00 1.002589e+02 8.924744e+01 
6.428000e+00 1.902091e+00 1.002288e+02 8.925100e+01 
6.430000e+00 1.903389e+00 1.002014e+02 8.925449e+01 
6.432000e+00 1.904707e+00 1.001857e+02 8.925747e+01 
6.434000e+00 1.906039e+00 1.001711e+02 8.925981e+01 
6.436000e+00 1.907385e+00 1.001585e+02 8.925367e+01 
6.438000e+00 1.908739e+00 1.001491e+02 8.924293e+01 
6.440000e+00 1.910080e+00 1.001698e+02 8.923450e+01 
6.442000e+00 1.911420e+00 1.001699e+02 8.922315e+01 
6.444000e+00 1.912767e+00 1.001635e+02 8.921214e+01 
6.446000e+00 1.914115e+00 1.001602e+02 8.920216e+01 
6.448000e+00 1.915465e+00 1.001584e+02 8.919335e+01 
6.450000e+00 1.916814e+00 1.001580e+02 8.918602e+01 
6.452000e+00 1.918159e+00 1.001617e+02 8.917908e+01 
6.454000e+00 1.919494e+00 1.001685e+02 8.916383e+01 
6.456000e+00 1.920814e+00 1.001799e+02 8.915806e+01 
6.458000e+00 1.922187e+00 1.001720e+02 8.929699e+01 
6.460000e+00 1.923649e+00 1.001708e+02 8.930321e+01 
6.462000e+00 1.925095e+00 1.001755e+02 8.929833e+01 
6.464000e+00 1.926536e+00 1.001844e+02 8.931530e+01 
6.466000e+00 1.927965e+00 1.003060e+02 8.935018e+01 
6.468000e+00 1.929379e+00 1.002676e+02 8.936349e+01 
6.470000e+00 1.930809e+00 1.002573e+02 8.936615e+01 
6.472000e+00 1.932260e+00 1.002160e+02 8.936891e+01 
6.474000e+00 1.933711e+00 1.002186e+02 8.936733e+01 
6.476000e+00 1.935181e+00 1.001847e+02 8.936289e+01 
6.478000e+00 1.936668e+00 1.001617e+02 8.935857e+01 
6.480000e+00 1.938159e+00 1.001435e+02 8.934638e+01 
6.482000e+00 1.939656e+00 1.001273e+02 8.933783e+01 
6.484000e+00 1.941153e+00 1.001169e+02 8.932666e+01 
6.486000e+00 1.942644e+00 1.001107e+02 8.931525e+01 
6.488000e+00 1.944095e+00 1.001392e+02 8.930122e+01 
6.490000e+00 1.945545e+00 1.001295e+02 8.929015e+01 
6.492000e+00 1.946996e+00 1.001228e+02 8.928538e+01 
6.494000e+00 1.948444e+00 1.001189e+02 8.927970e+01 
6.496000e+00 1.949886e+00 1.001172e+02 8.927272e+01 
6.498000e+00 1.951316e+00 1.001230e+02 8.926588e+01 
6.500000e+00 1.952734e+00 1.001275e+02 8.925966e+01 
6.502000e+00 1.954142e+00 1.001317e+02 8.925448e+01 
6.504000e+00 1.955537e+00 1.001364e+02 8.924942e+01 
6.506000e+00 1.956915e+00 1.001422e+02 8.924505e+01 
6.508000e+00 1.958293e+00 1.001396e+02 8.924161e+01 
6.510000e+00 1.959656e+00 1.001465e+02 8.923863e+01 
6.512000e+00 1.961028e+00 1.001530e+02 8.926538e+01 
6.514000e+00 1.962297e+00 1.002385e+02 8.927822e+01 
6.516000e+00 1.963610e+00 1.002286e+02 8.928405e+01 
6.518000e+00 1.964942e+00 1.001892e+02 8.929015e+01 
6.520000e+00 1.966284e+00 1.001871e+02 8.929288e+01 
6.522000e+00 1.967656e+00 1.001516e+02 8.929256e+01 
6.524000e+00 1.969043e+00 1.001295e+02 8.927819e+01 
6.526000e+00 1.970449e+00 1.001078e+02 8.926483e+01 
6.528000e+00 1.971869e+00 1.000935e+02 8.925306e+01 
6.530000e+00 1.973299e+00 1.000840e+02 8.924192e+01 
6.532000e+00 1.974725e+00 1.001027e+02 8.923150e+01 
6.534000e+00 1.976141e+00 1.001026e+02 8.922203e+01 
6.536000e+00 1.977564e+00 1.000914e+02 8.921310e+01 
6.538000e+00 1.978991e+00 1.000841e+02 8.920533e+01 
6.540000e+00 1.980421e+00 1.000794e+02 8.919932e+01 
6.542000e+00 1.981847e+00 1.000842e+02 8.919490e+01 
6.544000e+00 1.983316e+00 1.000868e+02 8.932610e+01 
6.546000e+00 1.984869e+00 1.000897e+02 8.933226e+01 
6.548000e+00 1.986399e+00 1.000932e+02 8.929246e+01 
6.550000e+00 1.987970e+00 1.000974e+02 8.936144e+01 
6.552000e+00 1.989567e+00 1.001038e+02 8.938750e+01 
6.554000e+00 1.991159e+00 1.001131e+02 8.939754e+01 
6.556000e+00 1.992749e+00 1.001160e+02 8.940079e+01 
6.558000e+00 1.994259e+00 1.002221e+02 8.939969e+01 
6.560000e+00 1.995761e+00 1.001979e+02 8.939507e+01 
6.562000e+00 1.997255e+00 1.001769e+02 8.938782e+01 
6.564000e+00 1.998760e+00 1.001655e+02 8.938092e+01 
6.566000e+00 2.000280e+00 1.001281e+02 8.937172e+01 
6.568000e+00 2.001813e+00 1.000997e+02 8.936159e+01 
6.570000e+00 2.003353e+00 1.000789e+02 8.934750e+01 
6.572000e+00 2.004892e+00 1.000636e+02 8.933232e+01 
6.574000e+00 2.006430e+00 1.000506e+02 8.932056e+01 
6.576000e+00 2.007972e+00 1.000411e+02 8.931584e+01 
6.578000e+00 2.009485e+00 1.000655e+02 8.930951e+01 
6.580000e+00 2.011002e+00 1.000529e+02 8.930272e+01 
6.582000e+00 2.012521e+00 1.000446e+02 8.929629e+01 
6.584000e+00 2.014032e+00 1.000454e+02 8.929040e+01 
6.586000e+00 2.015536e+00 1.000460e+02 8.928509e+01 
6.588000e+00 2.017032e+00 1.000473e+02 8.928033e+01 
6.590000e+00 2.018518e+00 1.000505e+02 8.927522e+01 
6.592000e+00 2.019992e+00 1.000549e+02 8.927174e+01 
6.594000e+00 2.021466e+00 1.000599e+02 8.928725e+01 
6.596000e+00 2.022956e+00 1.000664e+02 8.930388e+01 
6.598000e+00 2.024439e+00 1.000774e+02 8.931097e+01 
6.600000e+00 2.025901e+00 1.000904e+02 8.931325e+01 
6.602000e+00 2.027281e+00 1.001778e+02 8.931507e+01 
6.604000e+00 2.028666e+00 1.001707e+02 8.931662e+01 
6.606000e+00 2.030068e+00 1.001315e+02 8.930988e+01 
6.608000e+00 2.031474e+00 1.001214e+02 8.929632e+01 
6.610000e+00 2.032914e+00 1.000888e+02 8.928367e+01 
6.612000e+00 2.034375e+00 1.000640e+02 8.927189e+01 
6.614000e+00 2.035856e+00 1.000418e+02 8.926031e+01 
6.616000e+00 2.037353e+00 1.000237e+02 8.924991e+01 
6.618000e+00 2.038862e+00 1.000101e+02 8.924139e+01 
6.620000e+00 2.040365e+00 1.000247e+02 8.923465e+01 
6.622000e+00 2.041865e+00 1.000204e+02 8.922941e+01 
6.624000e+00 2.043375e+00 1.000112e+02 8.922551e+01 
6.626000e+00 2.044949e+00 1.000095e+02 8.936544e+01 
6.628000e+00 2.046591e+00 1.000087e+02 8.936279e+01 
6.630000e+00 2.048220e+00 1.000097e+02 8.935210e+01 
6.632000e+00 2.049905e+00 1.000122e+02 8.940379e+01 
6.634000e+00 2.051604e+00 1.000155e+02 8.942076e+01 
6.636000e+00 2.053304e+00 1.000198e+02 8.942656e+01 
6.638000e+00 2.054998e+00 1.000252e+02 8.942654e+01 
6.640000e+00 2.056679e+00 1.000341e+02 8.942279e+01 
6.642000e+00 2.058338e+00 1.000469e+02 8.941779e+01 
6.644000e+00 2.059905e+00 1.001575e+02 8.940786e+01 
6.646000e+00 2.061444e+00 1.001425e+02 8.939786e+01 
6.648000e+00 2.062990e+00 1.001038e+02 8.938666e+01 
6.650000e+00 2.064527e+00 1.000976e+02 8.937571e+01 
6.652000e+00 2.066088e+00 1.000617e+02 8.936437e+01 
6.654000e+00 2.067667e+00 1.000309e+02 8.935683e+01 
6.656000e+00 2.069267e+00 1.000057e+02 8.935495e+01 
6.658000e+00 2.070879e+00 9.998582e+01 8.935019e+01 
6.660000e+00 2.072498e+00 9.997105e+01 8.934433e+01 
6.662000e+00 2.074101e+00 9.998297e+01 8.933616e+01 
6.664000e+00 2.075693e+00 9.998118e+01 8.932853e+01 
6.666000e+00 2.077283e+00 9.997725e+01 8.932067e+01 
6.668000e+00 2.078866e+00 9.997448e+01 8.931412e+01 
6.670000e+00 2.080445e+00 9.997347e+01 8.931024e+01 
6.672000e+00 2.082013e+00 9.997403e+01 8.930335e+01 
6.674000e+00 2.083594e+00 9.997608e+01 8.932297e+01 
6.676000e+00 2.085178e+00 9.997945e+01 8.933164e+01 
6.678000e+00 2.086760e+00 9.998401e+01 8.933587e+01 
6.680000e+00 2.088337e+00 9.998987e+01 8.933807e+01 
6.682000e+00 2.089905e+00 1.000020e+02 8.933955e+01 
6.684000e+00 2.091455e+00 1.000130e+02 8.934019e+01 
6.686000e+00 2.092873e+00 1.001247e+02 8.932617e+01 
6.688000e+00 2.094330e+00 1.000975e+02 8.931306e+01 
6.690000e+00 2.095802e+00 1.000754e+02 8.930029e+01 
6.692000e+00 2.097304e+00 1.000354e+02 8.928895e+01 
6.694000e+00 2.098836e+00 1.000011e+02 8.927915e+01 
6.696000e+00 2.100394e+00 9.997311e+01 8.927123e+01 
6.698000e+00 2.101973e+00 9.995096e+01 8.926440e+01 
6.700000e+00 2.103567e+00 9.993429e+01 8.925879e+01 
6.702000e+00 2.105156e+00 9.994936e+01 8.925325e+01 
6.704000e+00 2.106797e+00 9.995145e+01 8.939006e+01 
6.706000e+00 2.108511e+00 9.994362e+01 8.938688e+01 
6.708000e+00 2.110227e+00 9.993855e+01 8.939394e+01 
6.710000e+00 2.112000e+00 9.993593e+01 8.943439e+01 
6.712000e+00 2.113789e+00 9.993538e+01 8.944847e+01 
6.714000e+00 2.115579e+00 9.993663e+01 8.945351e+01 
6.716000e+00 2.117367e+00 9.993945e+01 8.945255e+01 
6.718000e+00 2.119142e+00 9.994368e+01 8.944438e+01 
6.720000e+00 2.120902e+00 9.994936e+01 8.943519e+01 
6.722000e+00 2.122641e+00 9.996168e+01 8.942679e+01 
6.724000e+00 2.124344e+00 9.999454e+01 8.941862e+01 
6.726000e+00 2.125913e+00 1.000860e+02 8.940882e+01 
6.728000e+00 2.127504e+00 1.000759e+02 8.939863e+01 
6.730000e+00 2.129094e+00 1.000403e+02 8.938906e+01 
6.732000e+00 2.130739e+00 9.997313e+01 8.938959e+01 
6.734000e+00 2.132410e+00 9.994638e+01 8.938543e+01 
6.736000e+00 2.134097e+00 9.992214e+01 8.938024e+01 
6.738000e+00 2.135794e+00 9.990411e+01 8.937465e+01 
6.740000e+00 2.137497e+00 9.989077e+01 8.936815e+01 
6.742000e+00 2.139173e+00 9.991988e+01 8.936443e+01 
6.744000e+00 2.140846e+00 9.990907e+01 8.935709e+01 
6.746000e+00 2.142517e+00 9.990168e+01 8.934974e+01 
6.748000e+00 2.144183e+00 9.989758e+01 8.934649e+01 
6.750000e+00 2.145871e+00 9.989613e+01 8.936689e+01 
6.752000e+00 2.147559e+00 9.989685e+01 8.937174e+01 
6.754000e+00 2.149242e+00 9.989935e+01 8.937181e+01 
6.756000e+00 2.150920e+00 9.990338e+01 8.937073e+01 
6.758000e+00 2.152591e+00 9.990875e+01 8.936957e+01 
6.760000e+00 2.154251e+00 9.991952e+01 8.936289e+01 
6.762000e+00 2.155882e+00 9.994935e+01 8.934629e+01 
6.764000e+00 2.157402e+00 1.000658e+02 8.933212e+01 
6.766000e+00 2.158926e+00 1.000440e+02 8.931926e+01 
6.768000e+00 2.160446e+00 1.000250e+02 8.930848e+01 
6.770000e+00 2.162023e+00 9.996856e+01 8.929912e+01 
6.772000e+00 2.163637e+00 9.992526e+01 8.929001e+01 
6.774000e+00 2.165287e+00 9.987842e+01 8.928205e+01 
6.776000e+00 2.166956e+00 9.986291e+01 8.927597e+01 
6.778000e+00 2.168634e+00 9.985400e+01 8.927179e+01 
6.780000e+00 2.170453e+00 9.987994e+01 8.941016e+01 
6.782000e+00 2.172240e+00 9.986861e+01 8.940946e+01 
6.784000e+00 2.174093e+00 9.986090e+01 8.945636e+01 
6.786000e+00 2.175967e+00 9.985673e+01 8.947408e+01 
6.788000e+00 2.177847e+00 9.985542e+01 8.947772e+01 
6.790000e+00 2.179721e+00 9.985637e+01 8.947316e+01 
6.792000e+00 2.181585e+00 9.985918e+01 8.946723e+01 
6.794000e+00 2.183437e+00 9.986399e+01 8.945876e+01 
6.796000e+00 2.185274e+00 9.987296e+01 8.945289e+01 
6.798000e+00 2.187091e+00 9.988609e+01 8.944456e+01 
6.800000e+00 2.188855e+00 9.992958e+01 8.943508e+01 
6.802000e+00 2.190506e+00 1.000288e+02 8.942539e+01 
6.804000e+00 2.192150e+00 1.000383e+02 8.942118e+01 
6.806000e+00 2.193819e+00 9.997627e+01 8.941886e+01 
6.808000e+00 2.195531e+00 9.992139e+01 8.941405e+01 
6.810000e+00 2.197275e+00 9.987812e+01 8.940840e+01 
6.812000e+00 2.199041e+00 9.984452e+01 8.940182e+01 
6.814000e+00 2.200823e+00 9.981579e+01 8.939585e+01 
6.816000e+00 2.202604e+00 9.982809e+01 8.939051e+01 
6.818000e+00 2.204362e+00 9.983218e+01 8.938534e+01 
6.820000e+00 2.206122e+00 9.982259e+01 8.938097e+01 
6.822000e+00 2.207900e+00 9.981732e+01 8.939914e+01 
6.824000e+00 2.209684e+00 9.981572e+01 8.940422e+01 
6.826000e+00 2.211467e+00 9.981661e+01 8.940638e+01 
6.828000e+00 2.213245e+00 9.981959e+01 8.940537e+01 
6.830000e+00 2.215015e+00 9.982705e+01 8.940442e+01 
6.832000e+00 2.216776e+00 9.983506e+01 8.940015e+01 
6.834000e+00 2.218518e+00 9.984897e+01 8.937972e+01 
6.836000e+00 2.220220e+00 9.989430e+01 8.936163e+01 
6.838000e+00 2.221836e+00 1.000092e+02 8.934708e+01 
6.840000e+00 2.223422e+00 1.000086e+02 8.933275e+01 
6.842000e+00 2.225016e+00 9.996223e+01 8.931947e+01 
6.844000e+00 2.226663e+00 9.990098e+01 8.930866e+01 
6.846000e+00 2.228352e+00 9.985329e+01 8.930065e+01 
6.848000e+00 2.230073e+00 9.981820e+01 8.929532e+01 
6.850000e+00 2.231871e+00 9.979575e+01 8.942934e+01 
6.852000e+00 2.233755e+00 9.977960e+01 8.942948e+01 
6.854000e+00 2.235637e+00 9.979321e+01 8.945557e+01 
6.856000e+00 2.237581e+00 9.978405e+01 8.948820e+01 
6.858000e+00 2.239541e+00 9.977859e+01 8.949746e+01 
6.860000e+00 2.241501e+00 9.977663e+01 8.949591e+01 
6.862000e+00 2.243455e+00 9.977878e+01 8.949152e+01 
6.864000e+00 2.245396e+00 9.978499e+01 8.948463e+01 
6.866000e+00 2.247324e+00 9.979170e+01 8.947888e+01 
6.868000e+00 2.249234e+00 9.980340e+01 8.947150e+01 
6.870000e+00 2.251122e+00 9.982142e+01 8.946266e+01 
6.872000e+00 2.252957e+00 9.986201e+01 8.945369e+01 
6.874000e+00 2.254697e+00 9.997394e+01 8.944734e+01 
6.876000e+00 2.256412e+00 9.997582e+01 8.944659e+01 
6.878000e+00 2.258148e+00 9.991582e+01 8.944174e+01 
6.880000e+00 2.259932e+00 9.985523e+01 8.943556e+01 
6.882000e+00 2.261749e+00 9.980971e+01 8.942871e+01 
6.884000e+00 2.263586e+00 9.977976e+01 8.942224e+01 
6.886000e+00 2.265436e+00 9.975674e+01 8.941620e+01 
6.888000e+00 2.267281e+00 9.976455e+01 8.941071e+01 
6.890000e+00 2.269115e+00 9.975750e+01 8.940604e+01 
6.892000e+00 2.270978e+00 9.974113e+01 8.942382e+01 
6.894000e+00 2.272847e+00 9.973901e+01 8.942814e+01 
6.896000e+00 2.274713e+00 9.974232e+01 8.943017e+01 
6.898000e+00 2.276572e+00 9.974669e+01 8.942887e+01 
6.900000e+00 2.278424e+00 9.975382e+01 8.942820e+01 
6.902000e+00 2.280262e+00 9.976633e+01 8.942171e+01 
6.904000e+00 2.282083e+00 9.977816e+01 8.940277e+01 
6.906000e+00 2.283870e+00 9.981756e+01 8.938667e+01 
6.908000e+00 2.285622e+00 9.984596e+01 8.937122e+01 
6.910000e+00 2.287260e+00 9.994690e+01 8.935591e+01 
6.912000e+00 2.288917e+00 9.991506e+01 8.934196e+01 
6.914000e+00 2.290631e+00 9.984569e+01 8.933035e+01 
6.916000e+00 2.292389e+00 9.979537e+01 8.932170e+01 
6.918000e+00 2.294177e+00 9.975913e+01 8.931651e+01 
6.920000e+00 2.296103e+00 9.973167e+01 8.945462e+01 
6.922000e+00 2.298054e+00 9.971309e+01 8.944860e+01 
6.924000e+00 2.300047e+00 9.972940e+01 8.950137e+01 
6.926000e+00 2.302077e+00 9.971492e+01 8.952142e+01 
6.928000e+00 2.304120e+00 9.970339e+01 8.952535e+01 
6.930000e+00 2.306161e+00 9.970507e+01 8.952047e+01 
6.932000e+00 2.308191e+00 9.970882e+01 8.951329e+01 
6.934000e+00 2.310207e+00 9.972036e+01 8.951041e+01 
6.936000e+00 2.312206e+00 9.973099e+01 8.950469e+01 
6.938000e+00 2.314186e+00 9.974242e+01 8.949507e+01 
6.940000e+00 2.316118e+00 9.978434e+01 8.948429e+01 
6.942000e+00 2.318011e+00 9.980995e+01 8.947631e+01 
6.944000e+00 2.319791e+00 9.991867e+01 8.947416e+01 
6.946000e+00 2.321582e+00 9.988477e+01 8.946842e+01 
6.948000e+00 2.323423e+00 9.981256e+01 8.946180e+01 
6.950000e+00 2.325301e+00 9.976366e+01 8.945486e+01 
6.952000e+00 2.327205e+00 9.972520e+01 8.944830e+01 
6.954000e+00 2.329126e+00 9.969779e+01 8.944187e+01 
6.956000e+00 2.331049e+00 9.969933e+01 8.943629e+01 
6.958000e+00 2.332957e+00 9.969520e+01 8.943135e+01 
6.960000e+00 2.334897e+00 9.968339e+01 8.945449e+01 
6.962000e+00 2.336844e+00 9.967629e+01 8.945953e+01 
6.964000e+00 2.338791e+00 9.967532e+01 8.945961e+01 
6.966000e+00 2.340731e+00 9.968077e+01 8.945739e+01 
6.968000e+00 2.342659e+00 9.969065e+01 8.945572e+01 
6.970000e+00 2.344574e+00 9.970112e+01 8.944512e+01 
6.972000e+00 2.346465e+00 9.973361e+01 8.942663e+01 
6.974000e+00 2.348322e+00 9.976191e+01 8.940855e+01 
6.976000e+00 2.350121e+00 9.986424e+01 8.939131e+01 
6.978000e+00 2.351845e+00 9.988004e+01 8.937806e+01 
6.980000e+00 2.353596e+00 9.982728e+01 8.936394e+01 
6.982000e+00 2.355400e+00 9.976603e+01 8.935170e+01 
6.984000e+00 2.357242e+00 9.971869e+01 8.934244e+01 
6.986000e+00 2.359187e+00 9.968319e+01 8.947596e+01 
6.988000e+00 2.361195e+00 9.965816e+01 8.944696e+01 
6.990000e+00 2.363262e+00 9.967495e+01 8.951955e+01 
6.992000e+00 2.365355e+00 9.965906e+01 8.954105e+01 
6.994000e+00 2.367464e+00 9.965027e+01 8.954803e+01 
6.996000e+00 2.369576e+00 9.964698e+01 8.954925e+01 
6.998000e+00 2.371682e+00 9.964991e+01 8.954489e+01 
7.000000e+00 2.373780e+00 9.965090e+01 8.954118e+01 
7.002000e+00 2.375864e+00 9.966125e+01 8.953489e+01 
7.004000e+00 2.377924e+00 9.968425e+01 8.952719e+01 
7.006000e+00 2.379940e+00 9.971714e+01 8.951768e+01 
7.008000e+00 2.381922e+00 9.974172e+01 8.951047e+01 
7.010000e+00 2.383793e+00 9.985580e+01 8.950334e+01 
7.012000e+00 2.385660e+00 9.982445e+01 8.949377e+01 
7.014000e+00 2.387571e+00 9.975435e+01 8.948532e+01 
7.016000e+00 2.389521e+00 9.970023e+01 8.947797e+01 
7.018000e+00 2.391499e+00 9.965993e+01 8.947170e+01 
7.020000e+00 2.393495e+00 9.963366e+01 8.946598e+01 
7.022000e+00 2.395486e+00 9.964072e+01 8.946086e+01 
7.024000e+00 2.397475e+00 9.963284e+01 8.947281e+01 
7.026000e+00 2.399490e+00 9.962131e+01 8.948146e+01 
7.028000e+00 2.401508e+00 9.961889e+01 8.948671e+01 
7.030000e+00 2.403523e+00 9.961956e+01 8.948708e+01 
7.032000e+00 2.405532e+00 9.962333e+01 8.948426e+01 
7.034000e+00 2.407532e+00 9.962997e+01 8.948010e+01 
7.036000e+00 2.409509e+00 9.965631e+01 8.945869e+01 
7.038000e+00 2.411451e+00 9.968371e+01 8.943843e+01 
7.040000e+00 2.413366e+00 9.970923e+01 8.942141e+01 
7.042000e+00 2.415180e+00 9.982633e+01 8.940868e+01 
7.044000e+00 2.416991e+00 9.979982e+01 8.939701e+01 
7.046000e+00 2.418853e+00 9.972634e+01 8.938484e+01 
7.048000e+00 2.420761e+00 9.967039e+01 8.937432e+01 
7.050000e+00 2.422751e+00 9.963132e+01 8.949754e+01 
7.052000e+00 2.424826e+00 9.960537e+01 8.946410e+01 
7.054000e+00 2.426965e+00 9.961873e+01 8.954482e+01 
7.056000e+00 2.429128e+00 9.960189e+01 8.956820e+01 
7.058000e+00 2.431309e+00 9.959319e+01 8.957710e+01 
7.060000e+00 2.433495e+00 9.958933e+01 8.957922e+01 
7.062000e+00 2.435677e+00 9.958923e+01 8.957673e+01 
7.064000e+00 2.437852e+00 9.959267e+01 8.957228e+01 
7.066000e+00 2.440010e+00 9.959970e+01 8.956095e+01 
7.068000e+00 2.442125e+00 9.963726e+01 8.954639e+01 
7.070000e+00 2.444207e+00 9.965628e+01 8.953268e+01 
7.072000e+00 2.446254e+00 9.967923e+01 8.952862e+01 
7.074000e+00 2.448179e+00 9.978928e+01 8.952373e+01 
7.076000e+00 2.450124e+00 9.974923e+01 8.951750e+01 
7.078000e+00 2.452122e+00 9.967851e+01 8.951291e+01 
7.080000e+00 2.454155e+00 9.962949e+01 8.950533e+01 
7.082000e+00 2.456211e+00 9.959405e+01 8.949619e+01 
7.084000e+00 2.458278e+00 9.956987e+01 8.948730e+01 
7.086000e+00 2.460325e+00 9.958258e+01 8.947979e+01 
7.088000e+00 2.462398e+00 9.956985e+01 8.949958e+01 
7.090000e+00 2.464481e+00 9.956226e+01 8.950531e+01 
7.092000e+00 2.466567e+00 9.955928e+01 8.950947e+01 
7.094000e+00 2.468648e+00 9.956124e+01 8.950682e+01 
7.096000e+00 2.470721e+00 9.956678e+01 8.950478e+01 
7.098000e+00 2.472771e+00 9.959899e+01 8.949178e+01 
7.100000e+00 2.474791e+00 9.961837e+01 8.947283e+01 
7.102000e+00 2.476791e+00 9.963958e+01 8.945445e+01 
7.104000e+00 2.478702e+00 9.977370e+01 8.943655e+01 
7.106000e+00 2.480577e+00 9.974850e+01 8.942026e+01 
7.108000e+00 2.482491e+00 9.968259e+01 8.940818e+01 
7.110000e+00 2.484458e+00 9.962401e+01 8.940054e+01 
7.112000e+00 2.486465e+00 9.958064e+01 8.939612e+01 
7.114000e+00 2.488635e+00 9.955022e+01 8.947942e+01 
7.116000e+00 2.490846e+00 9.956100e+01 8.957520e+01 
7.118000e+00 2.493083e+00 9.954604e+01 8.960065e+01 
7.120000e+00 2.495340e+00 9.953542e+01 8.961085e+01 
7.122000e+00 2.497604e+00 9.953112e+01 8.961379e+01 
7.124000e+00 2.499861e+00 9.953128e+01 8.960705e+01 
7.126000e+00 2.502107e+00 9.953535e+01 8.959908e+01 
7.128000e+00 2.504326e+00 9.956491e+01 8.958895e+01 
7.130000e+00 2.506507e+00 9.958462e+01 8.957772e+01 
7.132000e+00 2.508660e+00 9.960199e+01 8.956418e+01 
7.134000e+00 2.510768e+00 9.965189e+01 8.956187e+01 
7.136000e+00 2.512756e+00 9.972743e+01 8.955858e+01 
7.138000e+00 2.514791e+00 9.967171e+01 8.955232e+01 
7.140000e+00 2.516872e+00 9.960623e+01 8.953715e+01 
7.142000e+00 2.518978e+00 9.955833e+01 8.951882e+01 
7.144000e+00 2.521097e+00 9.952476e+01 8.950145e+01 
7.146000e+00 2.523210e+00 9.953357e+01 8.949273e+01 
7.148000e+00 2.525322e+00 9.952062e+01 8.950310e+01 
7.150000e+00 2.527468e+00 9.950974e+01 8.952379e+01 
7.152000e+00 2.529623e+00 9.950432e+01 8.953480e+01 
7.154000e+00 2.531780e+00 9.950365e+01 8.953766e+01 
7.156000e+00 2.533932e+00 9.950709e+01 8.953782e+01 
7.158000e+00 2.536064e+00 9.954048e+01 8.953786e+01 
7.160000e+00 2.538171e+00 9.955681e+01 8.951522e+01 
7.162000e+00 2.540280e+00 9.957273e+01 8.952625e+01 
7.164000e+00 2.542326e+00 9.962794e+01 8.950017e+01 
7.166000e+00 2.544277e+00 9.970018e+01 8.947869e+01 
7.168000e+00 2.546299e+00 9.964680e+01 8.950311e+01 
7.170000e+00 2.548401e+00 9.957738e+01 8.952423e+01 
7.172000e+00 2.550590e+00 9.953011e+01 8.962992e+01 
7.174000e+00 2.552890e+00 9.950002e+01 8.964280e+01 
7.176000e+00 2.555246e+00 9.951162e+01 8.967834e+01 
7.178000e+00 2.557621e+00 9.949437e+01 8.968757e+01 
7.180000e+00 2.560014e+00 9.948222e+01 8.970005e+01 
7.182000e+00 2.562401e+00 9.947704e+01 8.969085e+01 
7.184000e+00 2.564811e+00 9.947420e+01 8.975047e+01 
7.186000e+00 2.567207e+00 9.948034e+01 8.971429e+01 
7.188000e+00 2.569551e+00 9.951659e+01 8.970667e+01 
7.190000e+00 2.571857e+00 9.953221e+01 8.966496e+01 
7.192000e+00 2.574130e+00 9.955739e+01 8.964719e+01 
7.194000e+00 2.576627e+00 9.967593e+01 9.034221e+01 
7.196000e+00 2.579137e+00 9.965109e+01 9.018335e+01 
7.198000e+00 2.581564e+00 9.957622e+01 8.983857e+01 
7.200000e+00 2.583880e+00 9.951662e+01 8.974661e+01 
7.202000e+00 2.586208e+00 9.947545e+01 8.966786e+01 
7.204000e+00 2.588225e+00 9.945604e+01 8.931271e+01 
7.206000e+00 2.590012e+00 9.946784e+01 8.906502e+01 
7.208000e+00 2.591821e+00 9.944528e+01 8.910680e+01 
7.210000e+00 2.593731e+00 9.944067e+01 8.914126e+01 
7.212000e+00 2.595705e+00 9.943687e+01 8.926823e+01 
7.214000e+00 2.597745e+00 9.943747e+01 8.932036e+01 
7.216000e+00 2.599709e+00 9.947813e+01 8.925418e+01 
7.218000e+00 2.601641e+00 9.949598e+01 8.931647e+01 
7.220000e+00 2.603620e+00 9.951534e+01 8.931531e+01 
7.222000e+00 2.605615e+00 9.956767e+01 8.936524e+01 
7.224000e+00 2.607555e+00 9.964926e+01 8.941059e+01 
7.226000e+00 2.609617e+00 9.959701e+01 8.953446e+01 
7.228000e+00 2.611907e+00 9.951719e+01 8.981801e+01 
7.230000e+00 2.613801e+00 9.953491e+01 8.894307e+01 
7.232000e+00 2.615739e+00 9.948533e+01 8.903832e+01 
7.234000e+00 2.618245e+00 9.946910e+01 9.016014e+01 
7.236000e+00 2.620998e+00 9.944623e+01 9.022413e+01 
7.238000e+00 2.623689e+00 9.942646e+01 9.006184e+01 
7.240000e+00 2.626251e+00 9.942496e+01 8.980477e+01 
7.242000e+00 2.628566e+00 9.943893e+01 8.958257e+01 
7.244000e+00 2.630837e+00 9.947277e+01 8.957162e+01 
7.246000e+00 2.633024e+00 9.948893e+01 8.950282e+01 
7.248000e+00 2.635190e+00 9.949701e+01 8.946011e+01 
7.250000e+00 2.637344e+00 9.952156e+01 8.948892e+01 
7.252000e+00 2.639561e+00 9.963930e+01 8.968835e+01 
7.254000e+00 2.641719e+00 9.961612e+01 8.958077e+01 
7.256000e+00 2.643916e+00 9.953640e+01 8.961161e+01 
7.258000e+00 2.646142e+00 9.948001e+01 8.959816e+01 
7.260000e+00 2.648355e+00 9.944930e+01 8.951992e+01 
7.262000e+00 2.650565e+00 9.942395e+01 8.952032e+01 
7.264000e+00 2.653106e+00 9.940029e+01 9.038855e+01 
7.266000e+00 2.656265e+00 9.937114e+01 9.029814e+01 
7.268000e+00 2.658112e+00 9.938808e+01 8.950185e+01 
7.270000e+00 2.659651e+00 9.942535e+01 8.870082e+01 
7.272000e+00 2.661905e+00 9.941383e+01 8.989768e+01 
7.274000e+00 2.664498e+00 9.942067e+01 9.010446e+01 
7.276000e+00 2.666992e+00 9.947332e+01 8.988289e+01 
7.278000e+00 2.669468e+00 9.950500e+01 8.975971e+01 
7.280000e+00 2.671383e+00 9.964771e+01 8.921369e+01 
7.282000e+00 2.673050e+00 9.962660e+01 8.904083e+01 
7.284000e+00 2.674896e+00 9.954970e+01 8.914422e+01 
7.286000e+00 2.677330e+00 9.946333e+01 9.031206e+01 
7.288000e+00 2.679836e+00 9.941901e+01 8.967039e+01 
7.290000e+00 2.682147e+00 9.941672e+01 8.957170e+01 
7.292000e+00 2.684085e+00 9.942160e+01 8.906510e+01 
7.294000e+00 2.686144e+00 9.940317e+01 8.930551e+01 
7.296000e+00 2.688545e+00 9.939093e+01 8.967631e+01 
7.298000e+00 2.691090e+00 9.938444e+01 8.982262e+01 
7.300000e+00 2.693638e+00 9.940100e+01 8.981403e+01 
7.302000e+00 2.696141e+00 9.942680e+01 8.980564e+01 
7.304000e+00 2.698603e+00 9.944610e+01 8.977168e+01 
7.306000e+00 2.701100e+00 9.946453e+01 8.996131e+01 
7.308000e+00 2.703505e+00 9.953662e+01 8.945590e+01 
7.310000e+00 2.705499e+00 9.963060e+01 8.950935e+01 
7.312000e+00 2.707625e+00 9.955284e+01 8.947154e+01 
7.314000e+00 2.710148e+00 9.947716e+01 9.019977e+01 
7.316000e+00 2.712765e+00 9.945990e+01 9.011094e+01 
7.318000e+00 2.714946e+00 9.945537e+01 8.955024e+01 
7.320000e+00 2.716861e+00 9.948520e+01 8.910309e+01 
7.322000e+00 2.718840e+00 9.947283e+01 8.935044e+01 
7.324000e+00 2.720861e+00 9.945597e+01 8.933823e+01 
7.326000e+00 2.723549e+00 9.944678e+01 9.007506e+01 
7.328000e+00 2.726581e+00 9.943737e+01 9.054644e+01 
7.330000e+00 2.729742e+00 9.945302e+01 9.066103e+01 
7.332000e+00 2.732935e+00 9.945054e+01 9.076092e+01 
7.334000e+00 2.736284e+00 9.944602e+01 9.086071e+01 
7.336000e+00 2.739702e+00 9.947283e+01 9.092481e+01 
7.338000e+00 2.742955e+00 9.955094e+01 9.088510e+01 
7.340000e+00 2.746551e+00 9.950524e+01 9.118407e+01 
7.342000e+00 2.749357e+00 9.944428e+01 9.014600e+01 
7.344000e+00 2.752080e+00 9.939002e+01 8.993404e+01 
7.346000e+00 2.754093e+00 9.938837e+01 8.883050e+01 
7.348000e+00 2.756314e+00 9.938647e+01 8.945706e+01 
7.350000e+00 2.759223e+00 9.933711e+01 9.056616e+01 
7.352000e+00 2.762303e+00 9.934654e+01 9.037739e+01 
7.354000e+00 2.765113e+00 9.936157e+01 8.996143e+01 
7.356000e+00 2.767683e+00 9.938479e+01 9.003861e+01 
7.358000e+00 2.770306e+00 9.939399e+01 9.000000e+01 
7.360000e+00 2.773388e+00 9.937473e+01 9.070122e+01 
7.362000e+00 2.777048e+00 9.934429e+01 9.142767e+01 
7.364000e+00 2.781590e+00 9.938858e+01 9.219655e+01 
7.366000e+00 2.785005e+00 9.945195e+01 9.057982e+01 
7.368000e+00 2.788205e+00 9.936615e+01 9.059476e+01 
7.370000e+00 2.790715e+00 9.933500e+01 9.000000e+01 
7.372000e+00 2.793802e+00 9.930750e+01 9.049952e+01 
7.374000e+00 2.797211e+00 9.930334e+01 9.075077e+01 
7.376000e+00 2.800366e+00 9.928242e+01 9.030612e+01 
7.378000e+00 2.802469e+00 9.928756e+01 8.896837e+01 
7.380000e+00 2.803596e+00 9.929354e+01 8.800110e+01 
7.382000e+00 2.804806e+00 9.932269e+01 8.827560e+01 
7.384000e+00 2.806643e+00 9.933382e+01 8.901029e+01 
7.386000e+00 2.808796e+00 9.934263e+01 8.935453e+01 
7.388000e+00 2.811052e+00 9.935225e+01 8.949028e+01 
7.390000e+00 2.813359e+00 9.938289e+01 8.968737e+01 
7.392000e+00 2.815409e+00 9.946495e+01 8.948076e+01 
7.394000e+00 2.817632e+00 9.939477e+01 8.940412e+01 
7.396000e+00 2.820018e+00 9.934347e+01 8.990368e+01 
7.398000e+00 2.822614e+00 9.923474e+01 8.992774e+01 
7.400000e+00 2.823850e+00 9.929897e+01 8.827957e+01 
7.402000e+00 2.825171e+00 9.933194e+01 8.834686e+01 
7.404000e+00 2.828522e+00 9.926315e+01 9.119053e+01 
7.406000e+00 2.831328e+00 9.928538e+01 8.983739e+01 
7.408000e+00 2.832472e+00 9.929996e+01 8.791166e+01 
7.410000e+00 2.833035e+00 9.932769e+01 8.763795e+01 
7.412000e+00 2.834737e+00 9.934007e+01 8.894222e+01 
7.414000e+00 2.836982e+00 9.935798e+01 8.944412e+01 
7.416000e+00 2.838961e+00 9.940944e+01 8.915621e+01 
7.418000e+00 2.840506e+00 9.949051e+01 8.877583e+01 
7.420000e+00 2.842024e+00 9.944537e+01 8.878454e+01 
7.422000e+00 2.843979e+00 9.937568e+01 8.921223e+01 
7.424000e+00 2.846320e+00 9.932687e+01 8.958535e+01 
7.426000e+00 2.848947e+00 9.927736e+01 8.996502e+01 
7.428000e+00 2.852029e+00 9.925863e+01 9.084094e+01 
7.430000e+00 2.854773e+00 9.925587e+01 8.965150e+01 
7.432000e+00 2.857251e+00 9.927744e+01 8.954636e+01 
7.434000e+00 2.860403e+00 9.925009e+01 9.010058e+01 
7.436000e+00 2.861861e+00 9.931851e+01 8.839469e+01 
7.438000e+00 2.863391e+00 9.935516e+01 8.814426e+01 
7.440000e+00 2.865828e+00 9.934053e+01 8.911363e+01 
7.442000e+00 2.867500e+00 9.941487e+01 8.906859e+01 
7.444000e+00 2.869984e+00 9.952166e+01 8.957357e+01 
7.446000e+00 2.873253e+00 9.945721e+01 9.055163e+01 
7.448000e+00 2.875355e+00 9.944252e+01 8.930290e+01 
7.450000e+00 2.877126e+00 9.942261e+01 8.900911e+01 
7.452000e+00 2.879741e+00 9.937642e+01 9.009409e+01 
7.454000e+00 2.882601e+00 9.936191e+01 9.019433e+01 
7.456000e+00 2.886018e+00 9.931131e+01 9.085221e+01 
7.458000e+00 2.889867e+00 9.927507e+01 9.138418e+01 
7.460000e+00 2.893707e+00 9.926981e+01 9.120643e+01 
7.462000e+00 2.897081e+00 9.927196e+01 9.071443e+01 
7.464000e+00 2.899928e+00 9.927670e+01 9.004725e+01 
7.466000e+00 2.902262e+00 9.928963e+01 8.948789e+01 
7.468000e+00 2.904521e+00 9.932511e+01 8.946918e+01 
7.470000e+00 2.906887e+00 9.942291e+01 8.964956e+01 
7.472000e+00 2.909182e+00 9.941521e+01 8.953147e+01 
7.474000e+00 2.911396e+00 9.934823e+01 8.945650e+01 
7.476000e+00 2.914140e+00 9.925347e+01 8.990586e+01 
7.478000e+00 2.916861e+00 9.924737e+01 8.978831e+01 
7.480000e+00 2.920105e+00 9.924612e+01 9.036280e+01 
7.482000e+00 2.922805e+00 9.923820e+01 8.982474e+01 
7.484000e+00 2.924876e+00 9.926614e+01 8.944755e+01 
7.486000e+00 2.927111e+00 9.924622e+01 8.940885e+01 
7.488000e+00 2.929416e+00 9.928258e+01 8.968067e+01 
7.490000e+00 2.931730e+00 9.932727e+01 8.887231e+01 
7.492000e+00 2.934745e+00 9.928929e+01 9.034308e+01 
7.494000e+00 2.937388e+00 9.934021e+01 8.984082e+01 
7.496000e+00 2.940803e+00 9.938891e+01 9.158518e+01 
7.498000e+00 2.943471e+00 9.935482e+01 9.007433e+01 
7.500000e+00 2.946086e+00 9.926770e+01 9.006998e+01 
7.502000e+00 2.948084e+00 9.927292e+01 8.888432e+01 
7.504000e+00 2.950124e+00 9.924960e+01 8.932720e+01 
7.506000e+00 2.952529e+00 9.922849e+01 8.959171e+01 
7.508000e+00 2.955115e+00 9.922259e+01 8.956328e+01 
7.510000e+00 2.957192e+00 9.926567e+01 8.915509e+01 
7.512000e+00 2.959705e+00 9.926758e+01 8.989547e+01 
7.514000e+00 2.962463e+00 9.930613e+01 8.991494e+01 
7.516000e+00 2.965524e+00 9.927549e+01 9.051623e+01 
7.518000e+00 2.968941e+00 9.926042e+01 9.100215e+01 
7.520000e+00 2.972098e+00 9.929696e+01 9.033455e+01 
7.522000e+00 2.974072e+00 9.939657e+01 8.899570e+01 
7.524000e+00 2.975515e+00 9.936957e+01 8.861490e+01 
7.526000e+00 2.977460e+00 9.928505e+01 8.912615e+01 
7.528000e+00 2.979020e+00 9.928843e+01 8.854342e+01 
7.530000e+00 2.981338e+00 9.924621e+01 8.965291e+01 
7.532000e+00 2.984857e+00 9.923270e+01 9.106689e+01 
7.534000e+00 2.988942e+00 9.919227e+01 9.154929e+01 
7.536000e+00 2.992385e+00 9.921330e+01 9.058341e+01 
7.538000e+00 2.995804e+00 9.923680e+01 9.076980e+01 
7.540000e+00 2.998950e+00 9.925609e+01 9.064362e+01 
7.542000e+00 3.003159e+00 9.922716e+01 9.246009e+01 
7.544000e+00 3.008625e+00 9.918980e+01 9.349427e+01 
7.546000e+00 3.013814e+00 9.920860e+01 9.271652e+01 
7.548000e+00 3.018609e+00 9.924291e+01 9.132969e+01 
7.550000e+00 3.021151e+00 9.924996e+01 9.013376e+01 
7.552000e+00 3.024744e+00 9.922686e+01 9.075168e+01 
7.554000e+00 3.028465e+00 9.919165e+01 9.072095e+01 
7.556000e+00 3.032048e+00 9.920909e+01 9.072910e+01 
7.558000e+00 3.035312e+00 9.919302e+01 9.036207e+01 
7.560000e+00 3.037633e+00 9.921496e+01 8.890664e+01 
7.562000e+00 3.039791e+00 9.921787e+01 8.910245e+01 
7.564000e+00 3.042716e+00 9.922522e+01 9.075725e+01 
7.566000e+00 3.045945e+00 9.926698e+01 9.024287e+01 
7.568000e+00 3.049467e+00 9.924877e+01 9.092289e+01 
7.570000e+00 3.052250e+00 9.929201e+01 8.992288e+01 
7.572000e+00 3.054303e+00 9.938028e+01 8.908129e+01 
7.574000e+00 3.055114e+00 9.941789e+01 8.800815e+01 
7.576000e+00 3.056299e+00 9.932376e+01 8.828426e+01 
7.578000e+00 3.058469e+00 9.923813e+01 8.934544e+01 
7.580000e+00 3.061125e+00 9.919143e+01 8.985396e+01 
7.582000e+00 3.063859e+00 9.918689e+01 8.957561e+01 
7.584000e+00 3.066433e+00 9.916243e+01 8.964685e+01 
7.586000e+00 3.069213e+00 9.915130e+01 9.001667e+01 
7.588000e+00 3.072078e+00 9.915574e+01 9.020526e+01 
7.590000e+00 3.075286e+00 9.915371e+01 9.042562e+01 
7.592000e+00 3.078424e+00 9.916787e+01 9.025936e+01 
7.594000e+00 3.081255e+00 9.919752e+01 8.989817e+01 
7.596000e+00 3.083842e+00 9.922586e+01 8.974409e+01 
7.598000e+00 3.086530e+00 9.928028e+01 8.984637e+01 
7.600000e+00 3.089211e+00 9.922390e+01 9.000000e+01 
7.602000e+00 3.092542e+00 9.917751e+01 9.009175e+01 
7.604000e+00 3.095589e+00 9.914520e+01 9.097544e+01 
7.606000e+00 3.101565e+00 9.914847e+01 9.429570e+01 
7.608000e+00 3.107549e+00 9.914717e+01 9.294470e+01 
7.610000e+00 3.111200e+00 9.919750e+01 9.076820e+01 
7.612000e+00 3.114762e+00 9.921239e+01 9.141460e+01 
7.614000e+00 3.119681e+00 9.914639e+01 9.372445e+01 
7.616000e+00 3.122115e+00 9.920672e+01 8.876367e+01 
7.618000e+00 3.124659e+00 9.926615e+01 8.988491e+01 
7.620000e+00 3.128862e+00 9.930388e+01 9.216317e+01 
7.622000e+00 3.134174e+00 9.937727e+01 9.316292e+01 
7.624000e+00 3.138979e+00 9.932761e+01 9.188511e+01 
7.626000e+00 3.142726e+00 9.925161e+01 9.121454e+01 
7.628000e+00 3.147112e+00 9.915227e+01 9.184132e+01 
7.630000e+00 3.151412e+00 9.914907e+01 9.206310e+01 
7.632000e+00 3.154941e+00 9.919281e+01 9.003952e+01 
7.634000e+00 3.158509e+00 9.917382e+01 9.073423e+01 
7.636000e+00 3.162368e+00 9.914566e+01 9.119240e+01 
7.638000e+00 3.166480e+00 9.911662e+01 9.174763e+01 
7.640000e+00 3.169443e+00 9.920679e+01 8.981059e+01 
7.642000e+00 3.173448e+00 9.916442e+01 9.054301e+01 
7.644000e+00 3.176605e+00 9.917263e+01 9.109263e+01 
7.646000e+00 3.179227e+00 9.927333e+01 8.972784e+01 
7.648000e+00 3.183135e+00 9.934663e+01 9.193955e+01 
7.650000e+00 3.187927e+00 9.922902e+01 9.156442e+01 
7.652000e+00 3.192801e+00 9.913046e+01 9.203440e+01 
7.654000e+00 3.197769e+00 9.905662e+01 9.279678e+01 
7.656000e+00 3.202179e+00 9.906687e+01 9.213478e+01 
7.658000e+00 3.208911e+00 9.898653e+01 9.408558e+01 
7.660000e+00 3.214872e+00 9.898246e+01 9.358201e+01 
7.662000e+00 3.221322e+00 9.900248e+01 9.403698e+01 
7.664000e+00 3.228105e+00 9.897381e+01 9.409645e+01 
7.666000e+00 3.233192e+00 9.900464e+01 9.280028e+01 
7.668000e+00 3.237835e+00 9.906032e+01 9.143848e+01 
7.670000e+00 3.242226e+00 9.912151e+01 9.096538e+01 
7.672000e+00 3.244700e+00 9.912491e+01 8.994383e+01 
7.674000e+00 3.248605e+00 9.905345e+01 9.118661e+01 
7.676000e+00 3.252378e+00 9.901505e+01 9.128714e+01 
7.678000e+00 3.255970e+00 9.901762e+01 9.092685e+01 
7.680000e+00 3.260934e+00 9.896968e+01 9.204672e+01 
7.682000e+00 3.265199e+00 9.897735e+01 9.090453e+01 
7.684000e+00 3.266197e+00 9.898836e+01 8.682061e+01 
7.686000e+00 3.268471e+00 9.897306e+01 8.930975e+01 
7.688000e+00 3.271875e+00 9.895008e+01 8.967928e+01 
7.690000e+00 3.274074e+00 9.899194e+01 8.911092e+01 
7.692000e+00 3.275422e+00 9.910123e+01 8.836000e+01 
7.694000e+00 3.277439e+00 9.909181e+01 8.967479e+01 
7.696000e+00 3.280900e+00 9.899730e+01 9.063414e+01 
7.698000e+00 3.285055e+00 9.894209e+01 9.167037e+01 
7.700000e+00 3.289396e+00 9.893931e+01 9.135304e+01 
7.702000e+00 3.294112e+00 9.892777e+01 9.152313e+01 
7.704000e+00 3.296862e+00 9.902563e+01 8.849995e+01 
7.706000e+00 3.299434e+00 9.909023e+01 8.981605e+01 
7.708000e+00 3.304168e+00 9.901746e+01 9.239325e+01 
7.710000e+00 3.309174e+00 9.895595e+01 9.186076e+01 
7.712000e+00 3.313427e+00 9.898803e+01 9.192600e+01 
7.714000e+00 3.317064e+00 9.904825e+01 9.056186e+01 
7.716000e+00 3.322001e+00 9.904546e+01 9.335580e+01 
7.718000e+00 3.328698e+00 9.897651e+01 9.399157e+01 
7.720000e+00 3.334732e+00 9.887103e+01 9.387830e+01 
7.722000e+00 3.340552e+00 9.885870e+01 9.265205e+01 
7.724000e+00 3.346092e+00 9.885793e+01 9.327123e+01 
7.726000e+00 3.350810e+00 9.889319e+01 9.246847e+01 
7.728000e+00 3.354239e+00 9.890354e+01 9.028465e+01 
7.730000e+00 3.360208e+00 9.888006e+01 9.381781e+01 
7.732000e+00 3.366093e+00 9.892750e+01 9.329300e+01 
7.734000e+00 3.372728e+00 9.889269e+01 9.498581e+01 
7.736000e+00 3.378246e+00 9.898186e+01 9.224143e+01 
7.738000e+00 3.383578e+00 9.902868e+01 9.327206e+01 
7.740000e+00 3.390438e+00 9.878964e+01 9.448284e+01 
7.742000e+00 3.397227e+00 9.879047e+01 9.360921e+01 
7.744000e+00 3.404869e+00 9.882337e+01 9.574334e+01 
7.746000e+00 3.410928e+00 9.891145e+01 9.131845e+01 
7.748000e+00 3.415471e+00 9.899174e+01 9.350480e+01 
7.750000e+00 3.422750e+00 9.900993e+01 9.479577e+01 
7.752000e+00 3.430049e+00 9.893972e+01 9.519583e+01 
7.754000e+00 3.439053e+00 9.889113e+01 9.757077e+01 
7.756000e+00 3.447980e+00 9.894042e+01 9.666128e+01 
7.758000e+00 3.456382e+00 9.905984e+01 9.643742e+01 
7.760000e+00 3.464395e+00 9.905888e+01 9.613640e+01 
7.762000e+00 3.471663e+00 9.896712e+01 9.553715e+01 
7.764000e+00 3.478883e+00 9.894458e+01 9.526822e+01 
7.766000e+00 3.486419e+00 9.889996e+01 9.591942e+01 
7.768000e+00 3.492737e+00 9.894385e+01 9.388790e+01 
7.770000e+00 3.499141e+00 9.893635e+01 9.369979e+01 
7.772000e+00 3.504928e+00 9.887404e+01 9.271816e+01 
7.774000e+00 3.509819e+00 9.884091e+01 9.241399e+01 
7.776000e+00 3.513136e+00 9.881339e+01 8.924826e+01 
7.778000e+00 3.511114e+00 9.885390e+01 8.320880e+01 
7.780000e+00 3.509966e+00 9.888431e+01 8.527904e+01 
7.782000e+00 3.511074e+00 9.885713e+01 8.817377e+01 
7.784000e+00 3.512436e+00 9.887496e+01 8.853506e+01 
7.786000e+00 3.514305e+00 9.894197e+01 8.883730e+01 
7.788000e+00 3.514793e+00 9.902700e+01 8.536175e+01 
7.790000e+00 3.516149e+00 9.906666e+01 8.799638e+01 
7.792000e+00 3.521880e+00 9.895655e+01 9.322329e+01 
7.794000e+00 3.527471e+00 9.901896e+01 9.322329e+01 
7.796000e+00 3.532099e+00 9.902348e+01 9.124907e+01 
7.798000e+00 3.534167e+00 9.917668e+01 8.914016e+01 
7.800000e+00 3.537399e+00 9.924118e+01 8.964710e+01 
7.802000e+00 3.541787e+00 9.920600e+01 9.164027e+01 
7.804000e+00 3.542822e+00 9.936217e+01 8.810658e+01 
7.806000e+00 3.543559e+00 9.928254e+01 8.732537e+01 
7.808000e+00 3.542639e+00 9.923516e+01 8.548169e+01 
7.810000e+00 3.541091e+00 9.927745e+01 8.571873e+01 
7.812000e+00 3.540869e+00 9.928085e+01 8.598955e+01 
7.814000e+00 3.539978e+00 9.929345e+01 8.567928e+01 
7.816000e+00 3.539604e+00 9.933019e+01 8.653487e+01 
7.818000e+00 3.540885e+00 9.935655e+01 8.889253e+01 
7.820000e+00 3.544084e+00 9.936217e+01 9.118541e+01 
7.822000e+00 3.548777e+00 9.935637e+01 9.293647e+01 
7.824000e+00 3.554829e+00 9.933770e+01 9.454136e+01 
7.826000e+00 3.562484e+00 9.932869e+01 9.653721e+01 
7.828000e+00 3.571862e+00 9.930700e+01 9.812451e+01 
7.830000e+00 3.580962e+00 9.931376e+01 9.744546e+01 
7.832000e+00 3.589864e+00 9.919092e+01 9.735771e+01 
7.834000e+00 3.598124e+00 9.908119e+01 9.605119e+01 
7.836000e+00 3.605223e+00 9.900072e+01 9.474183e+01 
7.838000e+00 3.611510e+00 9.898011e+01 9.380531e+01 
7.840000e+00 3.617251e+00 9.894022e+01 9.315493e+01 
7.842000e+00 3.622613e+00 9.891831e+01 9.275644e+01 
7.844000e+00 3.628107e+00 9.889618e+01 9.293639e+01 
7.846000e+00 3.633976e+00 9.888399e+01 9.344145e+01 
7.848000e+00 3.640330e+00 9.889805e+01 9.405919e+01 
7.850000e+00 3.647195e+00 9.890215e+01 9.468232e+01 
7.852000e+00 3.654475e+00 9.895119e+01 9.525677e+01 
7.854000e+00 3.662263e+00 9.886506e+01 9.580655e+01 
7.856000e+00 3.670495e+00 9.879651e+01 9.624967e+01 
7.858000e+00 3.679087e+00 9.877487e+01 9.666972e+01 
7.860000e+00 3.687948e+00 9.875200e+01 9.693503e+01 
7.862000e+00 -1.771763e+00 9.874018e+01 9.720137e+01 
7.864000e+00 -1.762445e+00 9.872891e+01 9.747871e+01 
7.866000e+00 -1.752986e+00 9.872504e+01 9.759637e+01 
7.868000e+00 -1.743437e+00 9.874185e+01 9.774279e+01 
7.870000e+00 -1.733724e+00 9.874884e+01 9.795678e+01 
7.872000e+00 -1.724027e+00 9.880486e+01 9.796543e+01 
7.874000e+00 -1.714248e+00 9.874856e+01 9.805910e+01 
7.876000e+00 -1.704260e+00 9.867857e+01 9.821953e+01 
7.878000e+00 -1.694290e+00 9.864529e+01 9.815826e+01 
7.880000e+00 -1.684225e+00 9.862184e+01 9.825778e+01 
7.882000e+00 -1.674065e+00 9.859990e+01 9.827658e+01 
7.884000e+00 -1.663948e+00 9.858788e+01 9.825742e+01 
7.886000e+00 -1.653753e+00 9.859582e+01 9.836500e+01 
7.888000e+00 -1.643563e+00 9.860033e+01 9.830693e+01 
7.890000e+00 -1.633422e+00 9.861282e+01 9.831296e+01 
7.892000e+00 -1.623244e+00 9.866414e+01 9.844061e+01 
7.894000e+00 -1.613110e+00 9.857724e+01 9.828890e+01 
7.896000e+00 -1.602893e+00 9.852568e+01 9.833386e+01 
7.898000e+00 -1.592598e+00 9.849117e+01 9.832607e+01 
7.900000e+00 -1.582374e+00 9.846045e+01 9.825678e+01 
7.902000e+00 -1.572092e+00 9.844103e+01 9.831604e+01 
7.904000e+00 -1.561803e+00 9.844296e+01 9.824949e+01 
7.906000e+00 -1.551602e+00 9.844227e+01 9.821153e+01 
7.908000e+00 -1.541338e+00 9.845429e+01 9.830892e+01 
7.910000e+00 -1.531214e+00 9.851057e+01 9.816627e+01 
7.912000e+00 -1.521070e+00 9.842144e+01 9.816150e+01 
7.914000e+00 -1.510803e+00 9.837291e+01 9.820021e+01 
7.916000e+00 -1.500624e+00 9.832595e+01 9.807016e+01 
7.918000e+00 -1.490404e+00 9.829242e+01 9.809865e+01 
7.920000e+00 -1.480147e+00 9.827292e+01 9.805823e+01 
7.922000e+00 -1.469988e+00 9.827502e+01 9.797802e+01 
7.924000e+00 -1.459818e+00 9.828203e+01 9.801444e+01 
7.926000e+00 -1.449675e+00 9.830014e+01 9.794223e+01 
7.928000e+00 -1.439657e+00 9.831095e+01 9.788463e+01 
7.930000e+00 -1.429520e+00 9.821853e+01 9.793103e+01 
7.932000e+00 -1.419397e+00 9.817350e+01 9.782760e+01 
7.934000e+00 -1.409294e+00 9.813204e+01 9.778461e+01 
7.936000e+00 -1.399128e+00 9.810978e+01 9.784406e+01 
7.938000e+00 -1.389052e+00 9.811623e+01 9.771576e+01 
7.940000e+00 -1.379011e+00 9.811558e+01 9.768262e+01 
7.942000e+00 -1.368934e+00 9.811821e+01 9.773101e+01 
7.944000e+00 -1.358997e+00 9.814336e+01 9.759969e+01 
7.946000e+00 -1.349010e+00 9.804822e+01 9.757545e+01 
7.948000e+00 -1.338940e+00 9.799629e+01 9.761024e+01 
7.950000e+00 -1.328942e+00 9.795716e+01 9.748267e+01 
7.952000e+00 -1.318942e+00 9.793822e+01 9.746343e+01 
7.954000e+00 -1.308908e+00 9.793473e+01 9.747567e+01 
7.956000e+00 -1.298977e+00 9.793699e+01 9.736805e+01 
7.958000e+00 -1.289069e+00 9.794183e+01 9.734765e+01 
7.960000e+00 -1.279156e+00 9.793231e+01 9.735872e+01 
7.962000e+00 -1.269261e+00 9.785435e+01 9.725314e+01 
7.964000e+00 -1.259346e+00 9.780343e+01 9.722811e+01 
7.966000e+00 -1.249376e+00 9.777410e+01 9.725454e+01 
7.968000e+00 -1.239492e+00 9.776562e+01 9.714033e+01 
7.970000e+00 -1.229627e+00 9.775822e+01 9.710846e+01 
7.972000e+00 -1.219740e+00 9.775815e+01 9.713779e+01 
7.974000e+00 -1.209965e+00 9.778452e+01 9.702604e+01 
7.976000e+00 -1.200163e+00 9.770338e+01 9.699085e+01 
7.978000e+00 -1.190297e+00 9.764475e+01 9.701564e+01 
7.980000e+00 -1.180462e+00 9.760532e+01 9.691298e+01 
7.982000e+00 -1.170658e+00 9.759493e+01 9.687338e+01 
7.984000e+00 -1.160840e+00 9.758507e+01 9.688498e+01 
7.986000e+00 -1.151061e+00 9.758393e+01 9.680791e+01 
7.988000e+00 -1.141370e+00 9.761307e+01 9.675576e+01 
7.990000e+00 -1.131623e+00 9.753067e+01 9.675491e+01 
7.992000e+00 -1.121842e+00 9.747028e+01 9.670414e+01 
7.994000e+00 -1.112097e+00 9.744192e+01 9.664109e+01 
7.996000e+00 -1.102356e+00 9.742201e+01 9.662365e+01 
7.998000e+00 -1.092607e+00 9.741633e+01 9.660425e+01 
8.000000e+00 -1.082934e+00 9.742851e+01 9.653078e+01 
8.002000e+00 -1.073308e+00 9.741269e+01 9.649671e+01 
8.004000e+00 -1.063611e+00 9.734199e+01 9.650371e+01 
8.006000e+00 -1.053925e+00 9.729428e+01 9.642103e+01 
8.008000e+00 -1.044266e+00 9.727511e+01 9.637161e+01 
8.010000e+00 -1.034609e+00 9.726407e+01 9.635956e+01 
8.012000e+00 -1.024975e+00 9.726735e+01 9.631164e+01 
8.014000e+00 -1.015415e+00 9.728501e+01 9.625290e+01 
8.016000e+00 -1.005836e+00 9.720813e+01 9.622129e+01 
8.018000e+00 -9.962099e-01 9.715084e+01 9.620861e+01 
8.020000e+00 -9.866198e-01 9.712367e+01 9.613219e+01 
8.022000e+00 -9.770536e-01 9.710919e+01 9.608669e+01 
8.024000e+00 -9.675037e-01 9.710701e+01 9.606488e+01 
8.026000e+00 -9.579934e-01 9.712415e+01 9.601225e+01 
8.028000e+00 -9.485082e-01 9.705878e+01 9.595145e+01 
8.030000e+00 -9.390007e-01 9.700019e+01 9.591158e+01 
8.032000e+00 -9.294853e-01 9.697145e+01 9.588885e+01 
8.034000e+00 -9.200109e-01 9.695634e+01 9.581317e+01 
8.036000e+00 -9.105789e-01 9.695084e+01 9.575640e+01 
8.038000e+00 -9.011896e-01 9.696480e+01 9.571594e+01 
8.040000e+00 -8.917968e-01 9.689936e+01 9.566968e+01 
8.042000e+00 -8.824126e-01 9.684805e+01 9.559838e+01 
8.044000e+00 -8.730576e-01 9.682538e+01 9.553773e+01 
8.046000e+00 -8.637310e-01 9.681186e+01 9.548759e+01 
8.048000e+00 -8.544481e-01 9.681278e+01 9.542513e+01 
8.050000e+00 -8.452369e-01 9.682385e+01 9.535310e+01 
8.052000e+00 -8.360357e-01 9.675985e+01 9.528639e+01 
8.054000e+00 -8.268568e-01 9.673142e+01 9.522224e+01 
8.056000e+00 -8.177261e-01 9.672505e+01 9.514856e+01 
8.058000e+00 -8.086622e-01 9.672909e+01 9.507017e+01 
8.060000e+00 -7.996675e-01 9.674005e+01 9.499417e+01 
8.062000e+00 -7.907420e-01 9.673063e+01 9.491718e+01 
8.064000e+00 -7.818321e-01 9.667956e+01 9.483771e+01 
8.066000e+00 -7.729730e-01 9.666787e+01 9.475598e+01 
8.068000e+00 -7.641851e-01 9.667796e+01 9.467430e+01 
8.070000e+00 -7.554824e-01 9.669902e+01 9.458901e+01 
8.072000e+00 -7.468736e-01 9.673165e+01 9.450394e+01 
8.074000e+00 -7.383181e-01 9.669815e+01 9.442473e+01 
8.076000e+00 -7.297979e-01 9.667718e+01 9.434814e+01 
8.078000e+00 -7.213451e-01 9.667935e+01 9.426299e+01 
8.080000e+00 -7.129803e-01 9.669708e+01 9.416703e+01 
8.082000e+00 -7.047149e-01 9.672602e+01 9.407460e+01 
8.084000e+00 -6.965318e-01 9.674443e+01 9.400322e+01 
8.086000e+00 -6.883837e-01 9.670717e+01 9.392158e+01 
8.088000e+00 -6.802933e-01 9.669617e+01 9.382984e+01 
8.090000e+00 -6.722855e-01 9.669794e+01 9.372705e+01 
8.092000e+00 -6.643663e-01 9.671336e+01 9.363164e+01 
8.094000e+00 -6.565344e-01 9.675812e+01 9.356375e+01 
8.096000e+00 -6.487674e-01 9.673992e+01 9.348789e+01 
8.098000e+00 -6.410373e-01 9.670936e+01 9.340059e+01 
8.100000e+00 -6.333828e-01 9.670856e+01 9.330082e+01 
8.102000e+00 -6.258151e-01 9.671790e+01 9.320738e+01 
8.104000e+00 -6.183325e-01 9.674208e+01 9.312114e+01 
8.106000e+00 -6.109302e-01 9.678573e+01 9.306284e+01 
8.108000e+00 -6.035653e-01 9.674751e+01 9.299090e+01 
8.110000e+00 -5.962473e-01 9.672696e+01 9.290539e+01 
8.112000e+00 -5.890103e-01 9.673577e+01 9.281001e+01 
8.114000e+00 -5.818626e-01 9.675229e+01 9.272106e+01 
8.116000e+00 -5.748023e-01 9.678433e+01 9.263846e+01 
8.118000e+00 -5.678135e-01 9.680329e+01 9.258428e+01 
8.120000e+00 -5.608473e-01 9.677773e+01 9.252428e+01 
8.122000e+00 -5.539305e-01 9.677399e+01 9.245089e+01 
8.124000e+00 -5.470897e-01 9.678348e+01 9.236625e+01 
8.126000e+00 -5.403387e-01 9.680214e+01 9.227292e+01 
8.128000e+00 -5.336897e-01 9.684791e+01 9.218390e+01 
8.130000e+00 -5.270978e-01 9.683134e+01 9.212223e+01 
8.132000e+00 -5.205139e-01 9.680534e+01 9.207932e+01 
8.134000e+00 -5.139546e-01 9.679368e+01 9.202778e+01 
8.136000e+00 -5.074749e-01 9.685874e+01 9.195001e+01 
8.138000e+00 -5.014399e-01 9.721079e+01 9.189372e+01 
8.140000e+00 -4.958582e-01 9.768605e+01 9.161353e+01 
8.142000e+00 -4.909729e-01 9.835502e+01 9.140011e+01 
8.144000e+00 -4.863988e-01 9.834827e+01 9.128281e+01 
8.146000e+00 -4.821645e-01 9.851410e+01 9.119619e+01 
8.148000e+00 -4.766213e-01 9.707535e+01 9.129847e+01 
8.150000e+00 -4.705713e-01 9.676479e+01 9.132981e+01 
8.152000e+00 -4.648262e-01 9.703604e+01 9.131678e+01 
8.154000e+00 -4.595572e-01 9.784312e+01 9.137971e+01 
8.156000e+00 -4.555174e-01 9.919408e+01 9.139037e+01 
8.158000e+00 -4.516808e-01 9.938707e+01 9.144516e+01 
8.160000e+00 -4.471956e-01 9.858066e+01 9.149623e+01 
8.162000e+00 -4.424331e-01 9.845210e+01 9.137659e+01 
8.164000e+00 -4.378784e-01 9.868849e+01 9.107475e+01 
8.166000e+00 -4.330083e-01 9.776956e+01 9.120046e+01 
8.168000e+00 -4.277636e-01 9.753739e+01 9.110955e+01 
8.170000e+00 -4.225034e-01 9.744519e+01 9.109637e+01 
8.172000e+00 -4.171604e-01 9.734499e+01 9.108119e+01 
8.174000e+00 -4.117682e-01 9.721647e+01 9.104046e+01 
8.176000e+00 -4.060001e-01 9.676017e+01 9.105566e+01 
8.178000e+00 -4.001038e-01 9.663480e+01 9.105338e+01 
8.180000e+00 -3.942515e-01 9.667779e+01 9.103135e+01 
8.182000e+00 -3.884856e-01 9.676286e+01 9.099304e+01 
8.184000e+00 -3.828560e-01 9.685224e+01 9.093763e+01 
8.186000e+00 -3.772602e-01 9.684079e+01 9.090685e+01 
8.188000e+00 -3.716228e-01 9.681543e+01 9.089659e+01 
8.190000e+00 -3.660804e-01 9.690520e+01 9.083320e+01 
8.192000e+00 -3.606511e-01 9.695952e+01 9.080597e+01 
8.194000e+00 -3.552414e-01 9.695562e+01 9.075168e+01 
8.196000e+00 -3.499210e-01 9.698813e+01 9.070294e+01 
8.198000e+00 -3.448595e-01 9.731225e+01 9.043733e+01 
8.200000e+00 -3.410628e-01 9.825859e+01 9.020068e+01 
8.202000e+00 -3.376636e-01 9.861212e+01 8.993338e+01 
8.204000e+00 -3.340280e-01 9.852063e+01 9.012530e+01 
8.206000e+00 -3.302165e-01 9.809373e+01 8.997882e+01 
8.208000e+00 -3.262487e-01 9.778515e+01 8.998852e+01 
8.210000e+00 -3.218946e-01 9.749060e+01 9.010709e+01 
8.212000e+00 -3.172795e-01 9.730121e+01 9.019609e+01 
8.214000e+00 -3.127075e-01 9.737064e+01 9.014886e+01 
8.216000e+00 -3.081356e-01 9.750331e+01 9.031127e+01 
8.218000e+00 -3.034243e-01 9.751565e+01 9.033938e+01 
8.220000e+00 -2.990964e-01 9.791409e+01 9.021532e+01 
8.222000e+00 -2.946923e-01 9.756613e+01 9.024130e+01 
8.224000e+00 -2.904754e-01 9.812346e+01 9.024265e+01 
8.226000e+00 -2.859379e-01 9.741639e+01 9.021800e+01 
8.228000e+00 -2.812172e-01 9.721519e+01 9.021406e+01 
8.230000e+00 -2.765442e-01 9.726888e+01 9.018605e+01 
8.232000e+00 -2.720000e-01 9.757799e+01 9.022638e+01 
8.234000e+00 -2.675904e-01 9.775882e+01 9.038690e+01 
8.236000e+00 -2.629564e-01 9.750166e+01 9.053579e+01 
8.238000e+00 -2.589933e-01 9.874032e+01 9.042671e+01 
8.240000e+00 -2.555475e-01 9.870415e+01 9.054029e+01 
8.242000e+00 -2.514594e-01 9.834954e+01 9.045141e+01 
8.244000e+00 -2.469364e-01 9.780400e+01 9.055556e+01 
8.246000e+00 -2.421114e-01 9.753934e+01 9.075141e+01 
8.248000e+00 -2.371571e-01 9.761440e+01 9.083359e+01 
8.250000e+00 -2.318935e-01 9.739134e+01 9.088531e+01 
8.252000e+00 -2.269576e-01 9.790409e+01 9.113466e+01 
8.254000e+00 -2.223040e-01 9.834639e+01 9.114852e+01 
8.256000e+00 -2.178848e-01 9.839538e+01 9.112769e+01 
8.258000e+00 -2.137765e-01 9.846215e+01 9.091203e+01 
8.260000e+00 -2.092486e-01 9.791512e+01 9.075657e+01 
8.262000e+00 -2.045473e-01 9.777949e+01 9.072735e+01 
8.264000e+00 -1.995705e-01 9.759648e+01 9.081050e+01 
8.266000e+00 -1.946551e-01 9.751904e+01 9.069402e+01 
8.268000e+00 -1.897114e-01 9.749771e+01 9.078033e+01 
8.270000e+00 -1.848443e-01 9.730981e+01 9.061739e+01 
8.272000e+00 -1.804964e-01 9.786039e+01 9.014248e+01 
8.274000e+00 -1.762482e-01 9.776051e+01 9.012026e+01 
8.276000e+00 -1.720733e-01 9.768880e+01 8.993679e+01 
8.278000e+00 -1.680290e-01 9.764894e+01 8.971805e+01 
8.280000e+00 -1.640333e-01 9.754540e+01 8.965554e+01 
8.282000e+00 -1.597818e-01 9.721667e+01 8.967748e+01 
8.284000e+00 -1.553184e-01 9.709287e+01 8.967006e+01 
8.286000e+00 -1.508571e-01 9.707923e+01 8.967509e+01 
8.288000e+00 -1.464998e-01 9.714670e+01 8.964565e+01 
8.290000e+00 -1.423895e-01 9.731795e+01 8.952814e+01 
8.292000e+00 -1.383832e-01 9.735803e+01 8.950833e+01 
8.294000e+00 -1.344317e-01 9.749786e+01 8.948323e+01 
8.296000e+00 -1.306344e-01 9.755817e+01 8.942285e+01 
8.298000e+00 -1.265968e-01 9.737203e+01 8.949136e+01 
8.300000e+00 -1.224869e-01 9.726946e+01 8.963490e+01 
8.302000e+00 -1.178725e-01 9.687220e+01 8.991181e+01 
8.304000e+00 -1.127835e-01 9.678464e+01 9.017308e+01 
8.306000e+00 -1.081835e-01 9.726956e+01 9.017497e+01 
8.308000e+00 -1.037139e-01 9.729525e+01 9.012738e+01 
8.310000e+00 -9.855262e-02 9.680748e+01 9.029867e+01 
8.312000e+00 -9.343189e-02 9.682119e+01 9.023543e+01 
8.314000e+00 -8.851816e-02 9.710711e+01 9.012474e+01 
8.316000e+00 -8.420480e-02 9.765049e+01 9.006547e+01 
8.318000e+00 -8.005742e-02 9.759838e+01 9.004427e+01 
8.320000e+00 -7.554704e-02 9.739403e+01 8.993523e+01 
8.322000e+00 -7.097383e-02 9.727151e+01 9.027154e+01 
8.324000e+00 -6.647043e-02 9.735733e+01 9.007641e+01 
8.326000e+00 -6.200499e-02 9.731554e+01 9.000000e+01 
8.328000e+00 -5.720940e-02 9.709040e+01 9.022629e+01 
8.330000e+00 -5.206261e-02 9.705732e+01 9.061210e+01 
8.332000e+00 -4.710846e-02 9.735805e+01 9.068416e+01 
8.334000e+00 -4.217869e-02 9.746724e+01 9.074790e+01 
8.336000e+00 -3.754612e-02 9.771348e+01 9.064603e+01 
8.338000e+00 -3.288889e-02 9.770940e+01 9.066291e+01 
8.340000e+00 -2.768421e-02 9.734844e+01 9.100123e+01 
8.342000e+00 -2.241341e-02 9.753619e+01 9.100065e+01 
8.344000e+00 -1.753074e-02 9.771602e+01 9.093650e+01 
8.346000e+00 -1.282842e-02 9.792800e+01 9.080881e+01 
8.348000e+00 -7.951300e-03 9.765469e+01 9.089844e+01 
8.350000e+00 -3.325090e-03 9.775249e+01 9.049674e+01 
8.352000e+00 7.458100e-04 9.787249e+01 9.015041e+01 
8.354000e+00 5.127960e-03 9.752331e+01 9.019724e+01 
8.356000e+00 1.026211e-02 9.722112e+01 9.076936e+01 
8.358000e+00 1.573676e-02 9.708984e+01 9.110957e+01 
8.360000e+00 2.160605e-02 9.695443e+01 9.141387e+01 
8.362000e+00 2.714383e-02 9.720110e+01 9.132691e+01 
8.364000e+00 3.313651e-02 9.701050e+01 9.158842e+01 
8.366000e+00 3.897232e-02 9.724160e+01 9.157649e+01 
8.368000e+00 4.496876e-02 9.714292e+01 9.169724e+01 
8.370000e+00 5.103868e-02 9.734331e+01 9.196801e+01 
8.372000e+00 5.689638e-02 9.750102e+01 9.192311e+01 
8.374000e+00 6.288145e-02 9.761813e+01 9.200490e+01 
8.376000e+00 6.850285e-02 9.775010e+01 9.187110e+01 
8.378000e+00 7.372318e-02 9.785544e+01 9.147749e+01 
8.380000e+00 7.906474e-02 9.765185e+01 9.146306e+01 
8.382000e+00 8.445404e-02 9.758847e+01 9.138124e+01 
8.384000e+00 8.985388e-02 9.753935e+01 9.134704e+01 
8.386000e+00 9.528069e-02 9.754638e+01 9.142643e+01 
8.388000e+00 1.005464e-01 9.776800e+01 9.123957e+01 
8.390000e+00 1.049609e-01 9.828364e+01 9.071740e+01 
8.392000e+00 1.095209e-01 9.773088e+01 9.063804e+01 
8.394000e+00 1.143351e-01 9.771117e+01 9.086660e+01 
8.396000e+00 1.191186e-01 9.775517e+01 9.097000e+01 
8.398000e+00 1.238360e-01 9.774985e+01 9.065636e+01 
8.400000e+00 1.285149e-01 9.767053e+01 9.060330e+01 
8.402000e+00 1.328064e-01 9.795844e+01 9.019243e+01 
8.404000e+00 1.364150e-01 9.799375e+01 8.943106e+01 
8.406000e+00 1.395318e-01 9.802676e+01 8.888934e+01 
8.408000e+00 1.423785e-01 9.799258e+01 8.859113e+01 
8.410000e+00 1.453036e-01 9.787429e+01 8.854940e+01 
8.412000e+00 1.480443e-01 9.795234e+01 8.850553e+01 
8.414000e+00 1.513256e-01 9.770759e+01 8.884868e+01 
8.416000e+00 1.548254e-01 9.753058e+01 8.899588e+01 
8.418000e+00 1.582950e-01 9.765834e+01 8.903339e+01 
8.420000e+00 1.616914e-01 9.761011e+01 8.888533e+01 
8.422000e+00 1.653710e-01 9.740500e+01 8.904527e+01 
8.424000e+00 1.691073e-01 9.733345e+01 8.909807e+01 
8.426000e+00 1.728589e-01 9.738203e+01 8.909766e+01 
8.428000e+00 1.768880e-01 9.745235e+01 8.960960e+01 
8.430000e+00 1.811158e-01 9.763955e+01 9.000709e+01 
8.432000e+00 1.855079e-01 9.757468e+01 9.020700e+01 
8.434000e+00 1.900849e-01 9.756494e+01 9.030692e+01 
8.436000e+00 1.946358e-01 9.752299e+01 9.034096e+01 
8.438000e+00 1.998083e-01 9.740064e+01 9.097218e+01 
8.440000e+00 2.051852e-01 9.740279e+01 9.120321e+01 
8.442000e+00 2.105832e-01 9.750836e+01 9.136839e+01 
8.444000e+00 2.161061e-01 9.753793e+01 9.157714e+01 
8.446000e+00 2.220397e-01 9.737037e+01 9.194986e+01 
8.448000e+00 2.285167e-01 9.719766e+01 9.267260e+01 
8.450000e+00 2.356795e-01 9.712774e+01 9.308612e+01 
8.452000e+00 2.427321e-01 9.717836e+01 9.312672e+01 
8.454000e+00 2.499272e-01 9.733228e+01 9.337803e+01 
8.456000e+00 2.568158e-01 9.761298e+01 9.338600e+01 
8.458000e+00 2.637502e-01 9.754240e+01 9.333634e+01 
8.460000e+00 2.707970e-01 9.742908e+01 9.335052e+01 
8.462000e+00 2.779143e-01 9.741261e+01 9.338857e+01 
8.464000e+00 2.849093e-01 9.744374e+01 9.323125e+01 
8.466000e+00 2.918261e-01 9.750860e+01 9.317726e+01 
8.468000e+00 2.986697e-01 9.762027e+01 9.322118e+01 
8.470000e+00 3.053276e-01 9.785579e+01 9.310856e+01 
8.472000e+00 3.114564e-01 9.812605e+01 9.273406e+01 
8.474000e+00 3.174805e-01 9.825519e+01 9.292023e+01 
8.476000e+00 3.235181e-01 9.819625e+01 9.287533e+01 
8.478000e+00 3.296916e-01 9.826652e+01 9.315095e+01 
8.480000e+00 3.358398e-01 9.859415e+01 9.334827e+01 
8.482000e+00 3.418341e-01 9.885902e+01 9.349598e+01 
8.484000e+00 3.476854e-01 9.902004e+01 9.348456e+01 
8.486000e+00 3.532773e-01 9.921368e+01 9.329193e+01 
8.488000e+00 3.588286e-01 9.933262e+01 9.332950e+01 
8.490000e+00 3.641712e-01 9.969097e+01 9.350179e+01 
8.492000e+00 3.693358e-01 9.991983e+01 9.354282e+01 
8.494000e+00 3.744642e-01 9.996788e+01 9.365989e+01 
8.496000e+00 3.797060e-01 9.998454e+01 9.379679e+01 
8.498000e+00 3.850089e-01 9.994680e+01 9.379999e+01 
8.500000e+00 3.903643e-01 9.987730e+01 9.379683e+01 
8.502000e+00 3.957978e-01 9.978977e+01 9.382032e+01 
8.504000e+00 4.010616e-01 9.980283e+01 9.357126e+01 
8.506000e+00 4.061458e-01 9.983396e+01 9.336527e+01 
8.508000e+00 4.110731e-01 9.983675e+01 9.319654e+01 
8.510000e+00 4.158978e-01 9.981994e+01 9.306112e+01 
8.512000e+00 4.205430e-01 1.000552e+02 9.301359e+01 
8.514000e+00 4.249762e-01 1.003207e+02 9.309989e+01 
8.516000e+00 4.294029e-01 1.004944e+02 9.330876e+01 
8.518000e+00 4.339406e-01 1.006246e+02 9.358945e+01 
8.520000e+00 4.385740e-01 1.007340e+02 9.382978e+01 
8.522000e+00 4.432897e-01 1.008262e+02 9.402851e+01 
8.524000e+00 4.480933e-01 1.009121e+02 9.421960e+01 
8.526000e+00 4.529812e-01 1.009910e+02 9.439210e+01 
8.528000e+00 4.579525e-01 1.010228e+02 9.454258e+01 
8.530000e+00 4.629917e-01 1.010306e+02 9.462049e+01 
8.532000e+00 4.680414e-01 1.010323e+02 9.462698e+01 
8.534000e+00 4.730668e-01 1.010330e+02 9.459351e+01 
8.536000e+00 4.780304e-01 1.010498e+02 9.452931e+01 
8.538000e+00 4.829378e-01 1.010838e+02 9.449361e+01 
8.540000e+00 4.877968e-01 1.011307e+02 9.448985e+01 
8.542000e+00 4.926211e-01 1.011730e+02 9.449161e+01 
8.544000e+00 4.974313e-01 1.012126e+02 9.451199e+01 
8.546000e+00 5.022128e-01 1.012608e+02 9.453072e+01 
8.548000e+00 5.069613e-01 1.013142e+02 9.455441e+01 
8.550000e+00 5.116734e-01 1.013626e+02 9.456045e+01 
8.552000e+00 5.163644e-01 1.013831e+02 9.455977e+01 
8.554000e+00 5.210331e-01 1.014186e+02 9.456404e+01 
8.556000e+00 5.256474e-01 1.014567e+02 9.454635e+01 
8.558000e+00 5.302185e-01 1.014920e+02 9.453263e+01 
8.560000e+00 5.347551e-01 1.015109e+02 9.451236e+01 
8.562000e+00 5.392118e-01 1.015123e+02 9.439269e+01 
8.564000e+00 5.436143e-01 1.015222e+02 9.435104e+01 
8.566000e+00 5.479839e-01 1.015325e+02 9.433348e+01 
8.568000e+00 5.523116e-01 1.015436e+02 9.428162e+01 
8.570000e+00 5.565931e-01 1.015535e+02 9.423781e+01 
8.572000e+00 5.608265e-01 1.015569e+02 9.418399e+01 
8.574000e+00 5.650095e-01 1.015617e+02 9.412460e+01 
8.576000e+00 5.691309e-01 1.015640e+02 9.405693e+01 
8.578000e+00 5.731898e-01 1.015628e+02 9.397256e+01 
8.580000e+00 5.771893e-01 1.015588e+02 9.389592e+01 
8.582000e+00 5.811224e-01 1.015522e+02 9.380706e+01 
8.584000e+00 5.849778e-01 1.015508e+02 9.370807e+01 
8.586000e+00 5.887574e-01 1.015331e+02 9.360909e+01 
8.588000e+00 5.924635e-01 1.015163e+02 9.349151e+01 
8.590000e+00 5.961014e-01 1.014990e+02 9.338833e+01 
8.592000e+00 5.996719e-01 1.014803e+02 9.328442e+01 
8.594000e+00 6.031591e-01 1.014612e+02 9.316498e+01 
8.596000e+00 6.065556e-01 1.014426e+02 9.303913e+01 
8.598000e+00 6.098608e-01 1.014238e+02 9.290418e+01 
8.600000e+00 6.130944e-01 1.014043e+02 9.278795e+01 
8.602000e+00 6.162490e-01 1.013848e+02 9.267312e+01 
8.604000e+00 6.193823e-01 1.013132e+02 9.257134e+01 
8.606000e+00 6.224302e-01 1.012994e+02 9.245511e+01 
8.608000e+00 6.253834e-01 1.012844e+02 9.232947e+01 
8.610000e+00 6.282391e-01 1.012689e+02 9.220844e+01 
8.612000e+00 6.310075e-01 1.012528e+02 9.206358e+01 
8.614000e+00 6.337329e-01 1.012358e+02 9.198303e+01 
8.616000e+00 6.363847e-01 1.012184e+02 9.187660e+01 
8.618000e+00 6.389642e-01 1.012015e+02 9.177477e+01 
8.620000e+00 6.414822e-01 1.011853e+02 9.169006e+01 
8.622000e+00 6.439333e-01 1.011694e+02 9.159268e+01 
8.624000e+00 6.463064e-01 1.011541e+02 9.148964e+01 
8.626000e+00 6.485979e-01 1.011394e+02 9.138893e+01 
8.628000e+00 6.507795e-01 1.011782e+02 9.127677e+01 
8.630000e+00 6.528808e-01 1.011591e+02 9.115025e+01 
8.632000e+00 6.549951e-01 1.011412e+02 9.113562e+01 
8.634000e+00 6.570701e-01 1.011249e+02 9.106835e+01 
8.636000e+00 6.590964e-01 1.011105e+02 9.099685e+01 
8.638000e+00 6.610712e-01 1.010974e+02 9.092513e+01 
8.640000e+00 6.629945e-01 1.010855e+02 9.085647e+01 
8.642000e+00 6.648790e-01 1.010752e+02 9.081636e+01 
8.644000e+00 6.667200e-01 1.010662e+02 9.075505e+01 
8.646000e+00 6.685071e-01 1.010574e+02 9.068974e+01 
8.648000e+00 6.702383e-01 1.010492e+02 9.062667e+01 
8.650000e+00 6.719191e-01 1.010416e+02 9.057173e+01 
8.652000e+00 6.735450e-01 1.010345e+02 9.047811e+01 
8.654000e+00 6.751315e-01 1.010277e+02 9.039663e+01 
8.656000e+00 6.767087e-01 1.010209e+02 9.039698e+01 
8.658000e+00 6.783330e-01 1.010134e+02 9.039276e+01 
8.660000e+00 6.799344e-01 1.010000e+02 9.035678e+01 
8.662000e+00 6.815123e-01 1.009978e+02 9.032225e+01 
8.664000e+00 6.830553e-01 1.009955e+02 9.028237e+01 
8.666000e+00 6.845633e-01 1.009926e+02 9.024178e+01 
8.668000e+00 6.860359e-01 1.009895e+02 9.020164e+01 
8.670000e+00 6.874728e-01 1.009863e+02 9.016265e+01 
8.672000e+00 6.888751e-01 1.009832e+02 9.012629e+01 
8.674000e+00 6.902535e-01 1.009800e+02 9.010982e+01 
8.676000e+00 6.916162e-01 1.009766e+02 9.008595e+01 
8.678000e+00 6.929476e-01 1.009733e+02 9.005457e+01 
8.680000e+00 6.942454e-01 1.009703e+02 9.002326e+01 
8.682000e+00 6.955135e-01 1.009680e+02 9.000000e+01 
8.684000e+00 6.967492e-01 1.009664e+02 8.995663e+01 
8.686000e+00 6.979551e-01 1.009645e+02 8.989968e+01 
8.688000e+00 6.991373e-01 1.009624e+02 8.984696e+01 
8.690000e+00 7.002962e-01 1.009603e+02 8.979954e+01 
8.692000e+00 7.014310e-01 1.009583e+02 8.975793e+01 
8.694000e+00 7.026516e-01 1.009558e+02 8.985022e+01 
8.696000e+00 7.038925e-01 1.009523e+02 8.985331e+01 
8.698000e+00 7.051212e-01 1.009558e+02 8.983758e+01 
8.700000e+00 7.063325e-01 1.009486e+02 8.981487e+01 
8.702000e+00 7.075255e-01 1.009446e+02 8.979088e+01 
8.704000e+00 7.086974e-01 1.009417e+02 8.976587e+01 
8.706000e+00 7.098513e-01 1.009395e+02 8.974803e+01 
8.708000e+00 7.109870e-01 1.009376e+02 8.972786e+01 
8.710000e+00 7.121013e-01 1.009363e+02 8.970592e+01 
8.712000e+00 7.131933e-01 1.009354e+02 8.968578e+01 
8.714000e+00 7.142641e-01 1.009349e+02 8.966667e+01 
8.716000e+00 7.153132e-01 1.009349e+02 8.964820e+01 
8.718000e+00 7.163405e-01 1.009353e+02 8.963075e+01 
8.720000e+00 7.173412e-01 1.009439e+02 8.961322e+01 
8.722000e+00 7.183251e-01 1.009512e+02 8.961600e+01 
8.724000e+00 7.192960e-01 1.009553e+02 8.960629e+01 
8.726000e+00 7.202426e-01 1.009582e+02 8.959225e+01 
8.728000e+00 7.211671e-01 1.009601e+02 8.958210e+01 
8.730000e+00 7.220456e-01 1.009865e+02 8.956996e+01 
8.732000e+00 7.229085e-01 1.009856e+02 8.955901e+01 
8.734000e+00 7.237487e-01 1.009867e+02 8.953481e+01 
8.736000e+00 7.245644e-01 1.009853e+02 8.950020e+01 
8.738000e+00 7.253606e-01 1.009817e+02 8.946793e+01 
8.740000e+00 7.260139e-01 1.010894e+02 8.943759e+01 
8.742000e+00 7.267049e-01 1.010689e+02 8.940931e+01 
8.744000e+00 7.273945e-01 1.010596e+02 8.938354e+01 
8.746000e+00 7.280777e-01 1.010555e+02 8.936043e+01 
8.748000e+00 7.287518e-01 1.010540e+02 8.933999e+01 
8.750000e+00 7.295510e-01 1.010534e+02 8.945155e+01 
8.752000e+00 7.303331e-01 1.010527e+02 8.945483e+01 
8.754000e+00 7.311493e-01 1.010521e+02 8.946542e+01 
8.756000e+00 7.319651e-01 1.010518e+02 8.946079e+01 
8.758000e+00 7.327708e-01 1.010505e+02 8.944789e+01 
8.760000e+00 7.335624e-01 1.010495e+02 8.943464e+01 
8.762000e+00 7.343417e-01 1.010481e+02 8.942127e+01 
8.764000e+00 7.351062e-01 1.010467e+02 8.940640e+01 
8.766000e+00 7.358554e-01 1.010454e+02 8.939158e+01 
8.768000e+00 7.365893e-01 1.010442e+02 8.937711e+01 
8.770000e+00 7.373079e-01 1.010433e+02 8.936321e+01 
8.772000e+00 7.380112e-01 1.010425e+02 8.935004e+01 
8.774000e+00 7.387069e-01 1.010417e+02 8.934633e+01 
8.776000e+00 7.393742e-01 1.010778e+02 8.933844e+01 
8.778000e+00 7.400133e-01 1.010782e+02 8.932928e+01 
8.780000e+00 7.406397e-01 1.010759e+02 8.931850e+01 
8.782000e+00 7.412582e-01 1.010681e+02 8.930788e+01 
8.784000e+00 7.418686e-01 1.010613e+02 8.929660e+01 
8.786000e+00 7.424712e-01 1.010552e+02 8.928828e+01 
8.788000e+00 7.430668e-01 1.010496e+02 8.928063e+01 
8.790000e+00 7.436554e-01 1.010445e+02 8.927359e+01 
8.792000e+00 7.442373e-01 1.010397e+02 8.926718e+01 
8.794000e+00 7.448123e-01 1.010351e+02 8.926145e+01 
8.796000e+00 7.454015e-01 1.010305e+02 8.927882e+01 
8.798000e+00 7.459967e-01 1.010257e+02 8.928085e+01 
8.800000e+00 7.465911e-01 1.010210e+02 8.928198e+01 
8.802000e+00 7.471865e-01 1.010167e+02 8.928397e+01 
8.804000e+00 7.477806e-01 1.010125e+02 8.928185e+01 
8.806000e+00 7.483743e-01 1.010085e+02 8.927994e+01 
8.808000e+00 7.489678e-01 1.010045e+02 8.927697e+01 
8.810000e+00 7.495610e-01 1.010007e+02 8.927311e+01 
8.812000e+00 7.501491e-01 1.009969e+02 8.925421e+01 
8.814000e+00 7.507357e-01 1.009933e+02 8.923638e+01 
8.816000e+00 7.513209e-01 1.009898e+02 8.921967e+01 
8.818000e+00 7.519048e-01 1.009865e+02 8.920403e+01 
8.820000e+00 7.524876e-01 1.009832e+02 8.918951e+01 
8.822000e+00 7.530690e-01 1.009802e+02 8.917596e+01 
8.824000e+00 7.536449e-01 1.009773e+02 8.915393e+01 
8.826000e+00 7.542212e-01 1.009745e+02 8.914197e+01 
8.828000e+00 7.547953e-01 1.009718e+02 8.913086e+01 
8.830000e+00 7.553666e-01 1.009693e+02 8.912052e+01 
8.832000e+00 7.559348e-01 1.009670e+02 8.911100e+01 
8.834000e+00 7.564995e-01 1.009648e+02 8.910242e+01 
8.836000e+00 7.572103e-01 1.009623e+02 8.924102e+01 
8.838000e+00 7.578872e-01 1.009595e+02 8.922572e+01 
8.840000e+00 7.585583e-01 1.009570e+02 8.921713e+01 
8.842000e+00 7.592365e-01 1.009541e+02 8.922811e+01 
8.844000e+00 7.599574e-01 1.009510e+02 8.924747e+01 
8.846000e+00 7.606849e-01 1.009483e+02 8.924982e+01 
8.848000e+00 7.614118e-01 1.009460e+02 8.924591e+01 
8.850000e+00 7.621342e-01 1.009438e+02 8.923881e+01 
8.852000e+00 7.628508e-01 1.009416e+02 8.923118e+01 
8.854000e+00 7.635645e-01 1.009392e+02 8.922714e+01 
8.856000e+00 7.642716e-01 1.009367e+02 8.921832e+01 
8.858000e+00 7.649728e-01 1.009341e+02 8.921172e+01 
8.860000e+00 7.656645e-01 1.009346e+02 8.920713e+01 
8.862000e+00 7.663600e-01 1.009268e+02 8.920366e+01 
8.864000e+00 7.670542e-01 1.009211e+02 8.919882e+01 
8.866000e+00 7.677459e-01 1.009166e+02 8.919396e+01 
8.868000e+00 7.683979e-01 1.009597e+02 8.918907e+01 
8.870000e+00 7.690441e-01 1.009533e+02 8.918477e+01 
8.872000e+00 7.696936e-01 1.009489e+02 8.918871e+01 
8.874000e+00 7.703445e-01 1.009458e+02 8.918972e+01 
8.876000e+00 7.709934e-01 1.009436e+02 8.918876e+01 
8.878000e+00 7.716390e-01 1.009421e+02 8.918801e+01 
8.880000e+00 7.722797e-01 1.009411e+02 8.918471e+01 
8.882000e+00 7.729141e-01 1.009404e+02 8.918085e+01 
8.884000e+00 7.735411e-01 1.009400e+02 8.917618e+01 
8.886000e+00 7.741572e-01 1.009398e+02 8.916258e+01 
8.888000e+00 7.747677e-01 1.009397e+02 8.915834e+01 
8.890000e+00 7.753707e-01 1.009398e+02 8.915424e+01 
8.892000e+00 7.759660e-01 1.009400e+02 8.915059e+01 
8.894000e+00 7.765540e-01 1.009402e+02 8.914739e+01 
8.896000e+00 7.771347e-01 1.009405e+02 8.914428e+01 
8.898000e+00 7.777324e-01 1.009417e+02 8.916565e+01 
8.900000e+00 7.783360e-01 1.009433e+02 8.918016e+01 
8.902000e+00 7.789319e-01 1.009447e+02 8.918048e+01 
8.904000e+00 7.795235e-01 1.009459e+02 8.918000e+01 
8.906000e+00 7.801092e-01 1.009471e+02 8.917642e+01 
8.908000e+00 7.806858e-01 1.009483e+02 8.916358e+01 
8.910000e+00 7.812594e-01 1.009495e+02 8.916011e+01 
8.912000e+00 7.818291e-01 1.009507e+02 8.915670e+01 
8.914000e+00 7.823948e-01 1.009519e+02 8.915241e+01 
8.916000e+00 7.829532e-01 1.009531e+02 8.913717e+01 
8.918000e+00 7.835071e-01 1.009544e+02 8.912295e+01 
8.920000e+00 7.840568e-01 1.009556e+02 8.910956e+01 
8.922000e+00 7.846023e-01 1.009569e+02 8.909693e+01 
8.924000e+00 7.851435e-01 1.009583e+02 8.908477e+01 
8.926000e+00 7.856803e-01 1.009596e+02 8.907302e+01 
8.928000e+00 7.862124e-01 1.009610e+02 8.906189e+01 
8.930000e+00 7.867398e-01 1.009624e+02 8.905136e+01 
8.932000e+00 7.872622e-01 1.009639e+02 8.904142e+01 
8.934000e+00 7.877795e-01 1.009653e+02 8.903213e+01 
8.936000e+00 7.882917e-01 1.009669e+02 8.902340e+01 
8.938000e+00 7.887984e-01 1.009685e+02 8.901516e+01 
8.940000e+00 7.892995e-01 1.009702e+02 8.900740e+01 
8.942000e+00 7.897946e-01 1.009719e+02 8.900014e+01 
8.944000e+00 7.902836e-01 1.009736e+02 8.899335e+01 
8.946000e+00 7.907659e-01 1.009753e+02 8.898697e+01 
8.948000e+00 7.913896e-01 1.009764e+02 8.912629e+01 
8.950000e+00 7.919786e-01 1.009769e+02 8.910780e+01 
8.952000e+00 7.925539e-01 1.009771e+02 8.909616e+01 
8.954000e+00 7.931197e-01 1.009769e+02 8.908950e+01 
8.956000e+00 7.936780e-01 1.009763e+02 8.908486e+01 
8.958000e+00 7.942293e-01 1.009750e+02 8.908145e+01 
8.960000e+00 7.947836e-01 1.009721e+02 8.909379e+01 
8.962000e+00 7.953707e-01 1.009678e+02 8.911237e+01 
8.964000e+00 7.959573e-01 1.009625e+02 8.911555e+01 
8.966000e+00 7.963991e-01 1.010697e+02 8.911232e+01 
8.968000e+00 7.969012e-01 1.010505e+02 8.910635e+01 
8.970000e+00 7.973782e-01 1.010759e+02 8.909656e+01 
8.972000e+00 7.978477e-01 1.010784e+02 8.909121e+01 
8.974000e+00 7.983126e-01 1.010797e+02 8.908574e+01 
8.976000e+00 7.987723e-01 1.010813e+02 8.908003e+01 
8.978000e+00 7.992263e-01 1.010830e+02 8.907431e+01 
8.980000e+00 7.996773e-01 1.010850e+02 8.907117e+01 
8.982000e+00 8.001180e-01 1.010872e+02 8.906074e+01 
8.984000e+00 8.005508e-01 1.010889e+02 8.905450e+01 
8.986000e+00 8.009777e-01 1.010888e+02 8.905147e+01 
8.988000e+00 8.013963e-01 1.010882e+02 8.904403e+01 
8.990000e+00 8.018062e-01 1.010874e+02 8.903694e+01 
8.992000e+00 8.022077e-01 1.010866e+02 8.903030e+01 
8.994000e+00 8.026013e-01 1.010858e+02 8.902410e+01 
8.996000e+00 8.029871e-01 1.010852e+02 8.901834e+01 
8.998000e+00 8.033655e-01 1.010846e+02 8.901301e+01 
9.000000e+00 8.037389e-01 1.010840e+02 8.901264e+01 
9.002000e+00 8.041132e-01 1.010832e+02 8.901487e+01 
9.004000e+00 8.044840e-01 1.010825e+02 8.901432e+01 
9.006000e+00 8.048521e-01 1.010820e+02 8.901486e+01 
9.008000e+00 8.052136e-01 1.010824e+02 8.901140e+01 
9.010000e+00 8.055695e-01 1.010811e+02 8.900739e+01 
9.012000e+00 8.059189e-01 1.010804e+02 8.900300e+01 
9.014000e+00 8.062618e-01 1.010793e+02 8.899853e+01 
9.016000e+00 8.066031e-01 1.010725e+02 8.899431e+01 
9.018000e+00 8.069434e-01 1.010665e+02 8.899038e+01 
9.020000e+00 8.072825e-01 1.010610e+02 8.898676e+01 
9.022000e+00 8.076204e-01 1.010555e+02 8.898347e+01 
9.024000e+00 8.079535e-01 1.010555e+02 8.898007e+01 
9.026000e+00 8.082459e-01 1.010960e+02 8.897678e+01 
9.028000e+00 8.085345e-01 1.010918e+02 8.897377e+01 
9.030000e+00 8.088219e-01 1.010875e+02 8.897124e+01 
9.032000e+00 8.091084e-01 1.010834e+02 8.896970e+01 
9.034000e+00 8.093941e-01 1.010797e+02 8.896833e+01 
9.036000e+00 8.096788e-01 1.010761e+02 8.896693e+01 
9.038000e+00 8.099628e-01 1.010728e+02 8.896639e+01 
9.040000e+00 8.102514e-01 1.010695e+02 8.897550e+01 
9.042000e+00 8.105699e-01 1.010659e+02 8.899776e+01 
9.044000e+00 8.108980e-01 1.010622e+02 8.900757e+01 
9.046000e+00 8.112333e-01 1.010586e+02 8.901399e+01 
9.048000e+00 8.115725e-01 1.010552e+02 8.901555e+01 
9.050000e+00 8.119142e-01 1.010518e+02 8.901586e+01 
9.052000e+00 8.122581e-01 1.010486e+02 8.901582e+01 
9.054000e+00 8.126045e-01 1.010454e+02 8.901556e+01 
9.056000e+00 8.129535e-01 1.010422e+02 8.901516e+01 
9.058000e+00 8.133050e-01 1.010391e+02 8.901461e+01 
9.060000e+00 8.136591e-01 1.010360e+02 8.901392e+01 
9.062000e+00 8.140158e-01 1.010330e+02 8.901307e+01 
9.064000e+00 8.143748e-01 1.010301e+02 8.901038e+01 
9.066000e+00 8.147340e-01 1.010272e+02 8.900170e+01 
9.068000e+00 8.150946e-01 1.010243e+02 8.899333e+01 
9.070000e+00 8.154569e-01 1.010215e+02 8.898540e+01 
9.072000e+00 8.158209e-01 1.010188e+02 8.897785e+01 
9.074000e+00 8.161865e-01 1.010161e+02 8.897061e+01 
9.076000e+00 8.165527e-01 1.010135e+02 8.896351e+01 
9.078000e+00 8.169244e-01 1.010108e+02 8.896073e+01 
9.080000e+00 8.173000e-01 1.010082e+02 8.895695e+01 
9.082000e+00 8.176787e-01 1.010057e+02 8.895276e+01 
9.084000e+00 8.180601e-01 1.010033e+02 8.894837e+01 
9.086000e+00 8.184437e-01 1.010011e+02 8.894389e+01 
9.088000e+00 8.188290e-01 1.009989e+02 8.893939e+01 
9.090000e+00 8.192158e-01 1.009968e+02 8.893493e+01 
9.092000e+00 8.196036e-01 1.009953e+02 8.893039e+01 
9.094000e+00 8.199908e-01 1.009944e+02 8.892575e+01 
9.096000e+00 8.203780e-01 1.009931e+02 8.892133e+01 
9.098000e+00 8.207650e-01 1.009916e+02 8.891718e+01 
9.100000e+00 8.211521e-01 1.009901e+02 8.891327e+01 
9.102000e+00 8.215390e-01 1.009884e+02 8.890968e+01 
9.104000e+00 8.219259e-01 1.009868e+02 8.890615e+01 
9.106000e+00 8.223126e-01 1.009850e+02 8.890276e+01 
9.108000e+00 8.226996e-01 1.009832e+02 8.890029e+01 
9.110000e+00 8.230859e-01 1.009813e+02 8.889688e+01 
9.112000e+00 8.235753e-01 1.009792e+02 8.905359e+01 
9.114000e+00 8.240915e-01 1.009767e+02 8.903208e+01 
9.116000e+00 8.245953e-01 1.009740e+02 8.901701e+01 
9.118000e+00 8.250929e-01 1.009715e+02 8.900756e+01 
9.120000e+00 8.255875e-01 1.009690e+02 8.900151e+01 
9.122000e+00 8.260813e-01 1.009667e+02 8.899759e+01 
9.124000e+00 8.265750e-01 1.009645e+02 8.899475e+01 
9.126000e+00 8.270446e-01 1.010127e+02 8.899275e+01 
9.128000e+00 8.274988e-01 1.010070e+02 8.899117e+01 
9.130000e+00 8.279569e-01 1.010022e+02 8.898991e+01 
9.132000e+00 8.284172e-01 1.009988e+02 8.898893e+01 
9.134000e+00 8.288787e-01 1.009964e+02 8.898738e+01 
9.136000e+00 8.293407e-01 1.009946e+02 8.898610e+01 
9.138000e+00 8.298029e-01 1.009931e+02 8.898481e+01 
9.140000e+00 8.302649e-01 1.009918e+02 8.898346e+01 
9.142000e+00 8.307263e-01 1.009908e+02 8.898201e+01 
9.144000e+00 8.311867e-01 1.009900e+02 8.898046e+01 
9.146000e+00 8.316460e-01 1.009891e+02 8.897875e+01 
9.148000e+00 8.321009e-01 1.009921e+02 8.897650e+01 
9.150000e+00 8.325517e-01 1.009934e+02 8.897409e+01 
9.152000e+00 8.329992e-01 1.009943e+02 8.897178e+01 
9.154000e+00 8.334438e-01 1.009949e+02 8.897002e+01 
9.156000e+00 8.338853e-01 1.009955e+02 8.896772e+01 
9.158000e+00 8.343236e-01 1.009960e+02 8.896527e+01 
9.160000e+00 8.347584e-01 1.009965e+02 8.896271e+01 
9.162000e+00 8.351897e-01 1.009969e+02 8.895998e+01 
9.164000e+00 8.356244e-01 1.009925e+02 8.895687e+01 
9.166000e+00 8.360488e-01 1.009975e+02 8.895360e+01 
9.168000e+00 8.364678e-01 1.010016e+02 8.895512e+01 
9.170000e+00 8.368794e-01 1.010053e+02 8.894890e+01 
9.172000e+00 8.372849e-01 1.010083e+02 8.894565e+01 
9.174000e+00 8.376840e-01 1.010109e+02 8.894216e+01 
9.176000e+00 8.380772e-01 1.010131e+02 8.893878e+01 
9.178000e+00 8.384648e-01 1.010150e+02 8.893555e+01 
9.180000e+00 8.388470e-01 1.010167e+02 8.893248e+01 
9.182000e+00 8.392243e-01 1.010182e+02 8.892956e+01 
9.184000e+00 8.395974e-01 1.010195e+02 8.892856e+01 
9.186000e+00 8.399670e-01 1.010208e+02 8.892567e+01 
9.188000e+00 8.403306e-01 1.010219e+02 8.892134e+01 
9.190000e+00 8.406894e-01 1.010228e+02 8.891956e+01 
9.192000e+00 8.410522e-01 1.010235e+02 8.892491e+01 
9.194000e+00 8.414139e-01 1.010239e+02 8.892588e+01 
9.196000e+00 8.417735e-01 1.010244e+02 8.892552e+01 
9.198000e+00 8.421302e-01 1.010249e+02 8.892439e+01 
9.200000e+00 8.424835e-01 1.010255e+02 8.892268e+01 
9.202000e+00 8.428331e-01 1.010262e+02 8.892067e+01 
9.204000e+00 8.431784e-01 1.010268e+02 8.891828e+01 
9.206000e+00 8.435211e-01 1.010274e+02 8.891762e+01 
9.208000e+00 8.438607e-01 1.010281e+02 8.891658e+01 
9.210000e+00 8.441971e-01 1.010288e+02 8.891531e+01 
9.212000e+00 8.445301e-01 1.010296e+02 8.891401e+01 
9.214000e+00 8.448596e-01 1.010304e+02 8.891276e+01 
9.216000e+00 8.451857e-01 1.010312e+02 8.891159e+01 
9.218000e+00 8.455083e-01 1.010320e+02 8.891052e+01 
9.220000e+00 8.458272e-01 1.010327e+02 8.890957e+01 
9.222000e+00 8.461425e-01 1.010332e+02 8.890880e+01 
9.224000e+00 8.464555e-01 1.010334e+02 8.891006e+01 
9.226000e+00 8.467641e-01 1.010332e+02 8.890869e+01 
9.228000e+00 8.470677e-01 1.010328e+02 8.890738e+01 
9.230000e+00 8.473663e-01 1.010320e+02 8.890626e+01 
9.232000e+00 8.476593e-01 1.010307e+02 8.890475e+01 
9.234000e+00 8.479451e-01 1.010286e+02 8.890192e+01 
9.236000e+00 8.482245e-01 1.010261e+02 8.890052e+01 
9.238000e+00 8.484985e-01 1.010230e+02 8.890041e+01 
9.240000e+00 8.487678e-01 1.010191e+02 8.890141e+01 
9.242000e+00 8.490333e-01 1.010143e+02 8.890326e+01 
9.244000e+00 8.492458e-01 1.011600e+02 8.890583e+01 
9.246000e+00 8.494209e-01 1.011178e+02 8.893016e+01 
9.248000e+00 8.496408e-01 1.010927e+02 8.893964e+01 
9.250000e+00 8.498781e-01 1.010816e+02 8.894331e+01 
9.252000e+00 8.501253e-01 1.010799e+02 8.894515e+01 
9.254000e+00 8.503749e-01 1.010809e+02 8.894573e+01 
9.256000e+00 8.506270e-01 1.010808e+02 8.894562e+01 
9.258000e+00 8.508814e-01 1.010807e+02 8.894511e+01 
9.260000e+00 8.511378e-01 1.010809e+02 8.894437e+01 
9.262000e+00 8.513958e-01 1.010814e+02 8.894340e+01 
9.264000e+00 8.516554e-01 1.010821e+02 8.894232e+01 
9.266000e+00 8.519161e-01 1.010832e+02 8.894088e+01 
9.268000e+00 8.521777e-01 1.010845e+02 8.893926e+01 
9.270000e+00 8.524399e-01 1.010858e+02 8.893766e+01 
9.272000e+00 8.527015e-01 1.010859e+02 8.893602e+01 
9.274000e+00 8.529621e-01 1.010849e+02 8.893377e+01 
9.276000e+00 8.532204e-01 1.010836e+02 8.892680e+01 
9.278000e+00 8.534755e-01 1.010892e+02 8.892012e+01 
9.280000e+00 8.537039e-01 1.011074e+02 8.891366e+01 
9.282000e+00 8.539373e-01 1.011041e+02 8.890737e+01 
9.284000e+00 8.541716e-01 1.011010e+02 8.890128e+01 
9.286000e+00 8.544064e-01 1.010983e+02 8.889539e+01 
9.288000e+00 8.546414e-01 1.010959e+02 8.888969e+01 
9.290000e+00 8.548763e-01 1.010939e+02 8.888417e+01 
9.292000e+00 8.551092e-01 1.010957e+02 8.887851e+01 
9.294000e+00 8.553273e-01 1.011087e+02 8.887225e+01 
9.296000e+00 8.555382e-01 1.011134e+02 8.886619e+01 
9.298000e+00 8.557440e-01 1.011161e+02 8.886065e+01 
9.300000e+00 8.559460e-01 1.011179e+02 8.885559e+01 
9.302000e+00 8.561449e-01 1.011190e+02 8.885092e+01 
9.304000e+00 8.563412e-01 1.011198e+02 8.884656e+01 
9.306000e+00 8.565358e-01 1.011191e+02 8.884247e+01 
9.308000e+00 8.567324e-01 1.011155e+02 8.883950e+01 
9.310000e+00 8.569310e-01 1.011122e+02 8.883581e+01 
9.312000e+00 8.571304e-01 1.011091e+02 8.883180e+01 
9.314000e+00 8.573308e-01 1.011060e+02 8.882797e+01 
9.316000e+00 8.575321e-01 1.011029e+02 8.882435e+01 
9.318000e+00 8.577343e-01 1.010999e+02 8.882096e+01 
9.320000e+00 8.579377e-01 1.010968e+02 8.881776e+01 
9.322000e+00 8.581423e-01 1.010937e+02 8.881470e+01 
9.324000e+00 8.583482e-01 1.010907e+02 8.881213e+01 
9.326000e+00 8.585540e-01 1.010876e+02 8.880868e+01 
9.328000e+00 8.587582e-01 1.010846e+02 8.880314e+01 
9.330000e+00 8.589623e-01 1.010817e+02 8.879908e+01 
9.332000e+00 8.591669e-01 1.010787e+02 8.879562e+01 
9.334000e+00 8.593721e-01 1.010757e+02 8.879271e+01 
9.336000e+00 8.595785e-01 1.010727e+02 8.879027e+01 
9.338000e+00 8.597862e-01 1.010696e+02 8.878817e+01 
9.340000e+00 8.599476e-01 1.011114e+02 8.878623e+01 
9.342000e+00 8.601197e-01 1.011065e+02 8.878436e+01 
9.344000e+00 8.602946e-01 1.011019e+02 8.878269e+01 
9.346000e+00 8.604719e-01 1.010978e+02 8.878120e+01 
9.348000e+00 8.606513e-01 1.010941e+02 8.877989e+01 
9.350000e+00 8.608325e-01 1.010907e+02 8.877873e+01 
9.352000e+00 8.610154e-01 1.010876e+02 8.877772e+01 
9.354000e+00 8.611997e-01 1.010847e+02 8.877685e+01 
9.356000e+00 8.615371e-01 1.010816e+02 8.894551e+01 
9.358000e+00 8.618632e-01 1.010781e+02 8.892493e+01 
9.360000e+00 8.621782e-01 1.010748e+02 8.891078e+01 
9.362000e+00 8.624875e-01 1.010717e+02 8.890138e+01 
9.364000e+00 8.627937e-01 1.010687e+02 8.889492e+01 
9.366000e+00 8.630988e-01 1.010659e+02 8.889044e+01 
9.368000e+00 8.634041e-01 1.010630e+02 8.888743e+01 
9.370000e+00 8.637104e-01 1.010602e+02 8.888528e+01 
9.372000e+00 8.640182e-01 1.010575e+02 8.888377e+01 
9.374000e+00 8.643279e-01 1.010548e+02 8.888279e+01 
9.376000e+00 8.646400e-01 1.010521e+02 8.888288e+01 
9.378000e+00 8.649547e-01 1.010495e+02 8.888278e+01 
9.380000e+00 8.652718e-01 1.010469e+02 8.888273e+01 
9.382000e+00 8.655913e-01 1.010444e+02 8.888274e+01 
9.384000e+00 8.659132e-01 1.010419e+02 8.888277e+01 
9.386000e+00 8.662375e-01 1.010394e+02 8.888281e+01 
9.388000e+00 8.665637e-01 1.010369e+02 8.888264e+01 
9.390000e+00 8.668920e-01 1.010345e+02 8.888245e+01 
9.392000e+00 8.672227e-01 1.010322e+02 8.888214e+01 
9.394000e+00 8.675526e-01 1.010299e+02 8.887944e+01 
9.396000e+00 8.678826e-01 1.010276e+02 8.887724e+01 
9.398000e+00 8.682129e-01 1.010254e+02 8.887541e+01 
9.400000e+00 8.685436e-01 1.010232e+02 8.887387e+01 
9.402000e+00 8.688749e-01 1.010210e+02 8.887260e+01 
9.404000e+00 8.692071e-01 1.010188e+02 8.887153e+01 
9.406000e+00 8.695401e-01 1.010166e+02 8.887062e+01 
9.408000e+00 8.698727e-01 1.010173e+02 8.886966e+01 
9.410000e+00 8.702022e-01 1.010184e+02 8.886850e+01 
9.412000e+00 8.705307e-01 1.010182e+02 8.886746e+01 
9.414000e+00 8.708587e-01 1.010174e+02 8.886658e+01 
9.416000e+00 8.711865e-01 1.010164e+02 8.886568e+01 
9.418000e+00 8.715143e-01 1.010152e+02 8.886480e+01 
9.420000e+00 8.718498e-01 1.010059e+02 8.886379e+01 
9.422000e+00 8.721799e-01 1.010108e+02 8.886310e+01 
9.424000e+00 8.725065e-01 1.010136e+02 8.886214e+01 
9.426000e+00 8.728299e-01 1.010156e+02 8.886119e+01 
9.428000e+00 8.731507e-01 1.010169e+02 8.886004e+01 
9.430000e+00 8.734693e-01 1.010177e+02 8.885884e+01 
9.432000e+00 8.737860e-01 1.010181e+02 8.885765e+01 
9.434000e+00 8.741011e-01 1.010183e+02 8.885650e+01 
9.436000e+00 8.744149e-01 1.010181e+02 8.885545e+01 
9.438000e+00 8.747276e-01 1.010177e+02 8.885448e+01 
9.440000e+00 8.750396e-01 1.010172e+02 8.885358e+01 
9.442000e+00 8.753508e-01 1.010166e+02 8.885274e+01 
9.444000e+00 8.756614e-01 1.010159e+02 8.885198e+01 
9.446000e+00 8.759408e-01 1.010683e+02 8.885124e+01 
9.448000e+00 8.762082e-01 1.010625e+02 8.885038e+01 
9.450000e+00 8.764784e-01 1.010581e+02 8.884953e+01 
9.452000e+00 8.767501e-01 1.010552e+02 8.884886e+01 
9.454000e+00 8.770222e-01 1.010532e+02 8.884775e+01 
9.456000e+00 8.772944e-01 1.010517e+02 8.884686e+01 
9.458000e+00 8.775663e-01 1.010504e+02 8.884574e+01 
9.460000e+00 8.778394e-01 1.010493e+02 8.884735e+01 
9.462000e+00 8.781145e-01 1.010483e+02 8.884881e+01 
9.464000e+00 8.783927e-01 1.010473e+02 8.885448e+01 
9.466000e+00 8.786696e-01 1.010466e+02 8.884997e+01 
9.468000e+00 8.789436e-01 1.010460e+02 8.884669e+01 
9.470000e+00 8.792142e-01 1.010464e+02 8.884370e+01 
9.472000e+00 8.794816e-01 1.010466e+02 8.884111e+01 
9.474000e+00 8.797464e-01 1.010466e+02 8.883893e+01 
9.476000e+00 8.800089e-01 1.010465e+02 8.883700e+01 
9.478000e+00 8.802694e-01 1.010464e+02 8.883542e+01 
9.480000e+00 8.805280e-01 1.010464e+02 8.883410e+01 
9.482000e+00 8.807850e-01 1.010464e+02 8.883301e+01 
9.484000e+00 8.810405e-01 1.010464e+02 8.883212e+01 
9.486000e+00 8.813011e-01 1.010463e+02 8.884014e+01 
9.488000e+00 8.815669e-01 1.010462e+02 8.884558e+01 
9.490000e+00 8.818347e-01 1.010461e+02 8.884885e+01 
9.492000e+00 8.821035e-01 1.010462e+02 8.885101e+01 
9.494000e+00 8.823726e-01 1.010463e+02 8.885245e+01 
9.496000e+00 8.826414e-01 1.010465e+02 8.885341e+01 
9.498000e+00 8.829097e-01 1.010467e+02 8.885404e+01 
9.500000e+00 8.831771e-01 1.010470e+02 8.885444e+01 
9.502000e+00 8.834452e-01 1.010473e+02 8.885607e+01 
9.504000e+00 8.837106e-01 1.010477e+02 8.885462e+01 
9.506000e+00 8.839736e-01 1.010480e+02 8.885343e+01 
9.508000e+00 8.842344e-01 1.010484e+02 8.885247e+01 
9.510000e+00 8.844932e-01 1.010487e+02 8.885170e+01 
9.512000e+00 8.847501e-01 1.010491e+02 8.885113e+01 
9.514000e+00 8.850052e-01 1.010495e+02 8.885075e+01 
9.516000e+00 8.852582e-01 1.010499e+02 8.884969e+01 
9.518000e+00 8.855085e-01 1.010503e+02 8.884815e+01 
9.520000e+00 8.857565e-01 1.010506e+02 8.884701e+01 
9.522000e+00 8.860020e-01 1.010509e+02 8.884586e+01 
9.524000e+00 8.862454e-01 1.010513e+02 8.884497e+01 
9.526000e+00 8.864868e-01 1.010516e+02 8.884427e+01 
9.528000e+00 8.867262e-01 1.010520e+02 8.884375e+01 
9.530000e+00 8.869638e-01 1.010524e+02 8.884338e+01 
9.532000e+00 8.871997e-01 1.010529e+02 8.884316e+01 
9.534000e+00 8.874339e-01 1.010534e+02 8.884307e+01 
9.536000e+00 8.876665e-01 1.010539e+02 8.884310e+01 
9.538000e+00 8.878977e-01 1.010545e+02 8.884342e+01 
9.540000e+00 8.881279e-01 1.010551e+02 8.884440e+01 
9.542000e+00 8.883580e-01 1.010557e+02 8.884607e+01 
9.544000e+00 8.885884e-01 1.010563e+02 8.884831e+01 
9.546000e+00 8.888197e-01 1.010569e+02 8.885099e+01 
9.548000e+00 8.890520e-01 1.010575e+02 8.885404e+01 
9.550000e+00 8.892860e-01 1.010582e+02 8.885762e+01 
9.552000e+00 8.895219e-01 1.010587e+02 8.886148e+01 
9.554000e+00 8.897594e-01 1.010592e+02 8.886432e+01 
9.556000e+00 8.899943e-01 1.010629e+02 8.886559e+01 
9.558000e+00 8.902276e-01 1.010647e+02 8.886695e+01 
9.560000e+00 8.904602e-01 1.010657e+02 8.886849e+01 
9.562000e+00 8.906923e-01 1.010661e+02 8.887015e+01 
9.564000e+00 8.909249e-01 1.010661e+02 8.887269e+01 
9.566000e+00 8.911857e-01 1.010654e+02 8.889676e+01 
9.568000e+00 8.914536e-01 1.010641e+02 8.890627e+01 
9.570000e+00 8.917245e-01 1.010624e+02 8.891156e+01 
9.572000e+00 8.919961e-01 1.010603e+02 8.891471e+01 
9.574000e+00 8.922668e-01 1.010577e+02 8.891653e+01 
9.576000e+00 8.925359e-01 1.010546e+02 8.891787e+01 
9.578000e+00 8.928037e-01 1.010510e+02 8.892021e+01 
9.580000e+00 8.930685e-01 1.010469e+02 8.891975e+01 
9.582000e+00 8.933295e-01 1.010420e+02 8.891891e+01 
9.584000e+00 8.935864e-01 1.010363e+02 8.891794e+01 
9.586000e+00 8.937292e-01 1.011436e+02 8.891744e+01 
9.588000e+00 8.938882e-01 1.011317e+02 8.891589e+01 
9.590000e+00 8.940702e-01 1.011139e+02 8.891396e+01 
9.592000e+00 8.942621e-01 1.011054e+02 8.891197e+01 
9.594000e+00 8.944593e-01 1.011009e+02 8.890756e+01 
9.596000e+00 8.946597e-01 1.010984e+02 8.890123e+01 
9.598000e+00 8.948632e-01 1.010972e+02 8.889520e+01 
9.600000e+00 8.950694e-01 1.010972e+02 8.888941e+01 
9.602000e+00 8.952735e-01 1.011034e+02 8.888379e+01 
9.604000e+00 8.954767e-01 1.011051e+02 8.887833e+01 
9.606000e+00 8.956800e-01 1.011059e+02 8.887305e+01 
9.608000e+00 8.958835e-01 1.011065e+02 8.886803e+01 
9.610000e+00 8.960875e-01 1.011072e+02 8.886323e+01 
9.612000e+00 8.962916e-01 1.011080e+02 8.885857e+01 
9.614000e+00 8.964960e-01 1.011089e+02 8.885403e+01 
9.616000e+00 8.967001e-01 1.011106e+02 8.884948e+01 
9.618000e+00 8.969027e-01 1.011128e+02 8.884484e+01 
9.620000e+00 8.971043e-01 1.011146e+02 8.884039e+01 
9.622000e+00 8.973051e-01 1.011162e+02 8.883615e+01 
9.624000e+00 8.975055e-01 1.011177e+02 8.883231e+01 
9.626000e+00 8.977053e-01 1.011187e+02 8.882933e+01 
9.628000e+00 8.979026e-01 1.011185e+02 8.882516e+01 
9.630000e+00 8.980973e-01 1.011178e+02 8.882023e+01 
9.632000e+00 8.982883e-01 1.011169e+02 8.881434e+01 
9.634000e+00 8.984762e-01 1.011159e+02 8.880908e+01 
9.636000e+00 8.986614e-01 1.011149e+02 8.880403e+01 
9.638000e+00 8.988437e-01 1.011140e+02 8.879935e+01 
9.640000e+00 8.990237e-01 1.011131e+02 8.879593e+01 
9.642000e+00 8.992022e-01 1.011124e+02 8.879314e+01 
9.644000e+00 8.993789e-01 1.011118e+02 8.879024e+01 
9.646000e+00 8.995536e-01 1.011111e+02 8.878703e+01 
9.648000e+00 8.997268e-01 1.011105e+02 8.878458e+01 
9.650000e+00 8.998983e-01 1.011099e+02 8.878219e+01 
9.652000e+00 9.000682e-01 1.011093e+02 8.877983e+01 
9.654000e+00 9.002364e-01 1.011088e+02 8.877760e+01 
9.656000e+00 9.004032e-01 1.011082e+02 8.877550e+01 
9.658000e+00 9.005683e-01 1.011077e+02 8.877288e+01 
9.660000e+00 9.007321e-01 1.011072e+02 8.877048e+01 
9.662000e+00 9.008652e-01 1.011351e+02 8.876820e+01 
9.664000e+00 9.010029e-01 1.011327e+02 8.876595e+01 
9.666000e+00 9.011437e-01 1.011268e+02 8.876383e+01 
9.668000e+00 9.012882e-01 1.011214e+02 8.876182e+01 
9.670000e+00 9.014357e-01 1.011165e+02 8.875976e+01 
9.672000e+00 9.015858e-01 1.011119e+02 8.875766e+01 
9.674000e+00 9.017383e-01 1.011075e+02 8.875567e+01 
9.676000e+00 9.018930e-01 1.011034e+02 8.875378e+01 
9.678000e+00 9.020499e-01 1.010993e+02 8.875194e+01 
9.680000e+00 9.022089e-01 1.010954e+02 8.875017e+01 
9.682000e+00 9.023699e-01 1.010915e+02 8.874843e+01 
9.684000e+00 9.025328e-01 1.010877e+02 8.874675e+01 
9.686000e+00 9.026976e-01 1.010840e+02 8.874511e+01 
9.688000e+00 9.028643e-01 1.010802e+02 8.874359e+01 
9.690000e+00 9.032265e-01 1.010763e+02 8.891909e+01 
9.692000e+00 9.035396e-01 1.010721e+02 8.889472e+01 
9.694000e+00 9.038419e-01 1.010679e+02 8.887750e+01 
9.696000e+00 9.041379e-01 1.010639e+02 8.886527e+01 
9.698000e+00 9.044306e-01 1.010600e+02 8.885633e+01 
9.700000e+00 9.047189e-01 1.010634e+02 8.885053e+01 
9.702000e+00 9.049949e-01 1.010702e+02 8.884471e+01 
9.704000e+00 9.052653e-01 1.010718e+02 8.883996e+01 
9.706000e+00 9.055322e-01 1.010720e+02 8.883655e+01 
9.708000e+00 9.057767e-01 1.011015e+02 8.883430e+01 
9.710000e+00 9.060074e-01 1.011101e+02 8.883246e+01 
9.712000e+00 9.062308e-01 1.011139e+02 8.883114e+01 
9.714000e+00 9.064503e-01 1.011160e+02 8.883064e+01 
9.716000e+00 9.066669e-01 1.011172e+02 8.883090e+01 
9.718000e+00 9.068815e-01 1.011178e+02 8.883185e+01 
9.720000e+00 9.070946e-01 1.011179e+02 8.883341e+01 
9.722000e+00 9.073079e-01 1.011177e+02 8.883435e+01 
9.724000e+00 9.075207e-01 1.011172e+02 8.883353e+01 
9.726000e+00 9.077331e-01 1.011165e+02 8.883226e+01 
9.728000e+00 9.079450e-01 1.011155e+02 8.883087e+01 
9.730000e+00 9.081565e-01 1.011144e+02 8.882953e+01 
9.732000e+00 9.083678e-01 1.011131e+02 8.882830e+01 
9.734000e+00 9.085792e-01 1.011117e+02 8.882717e+01 
9.736000e+00 9.087907e-01 1.011102e+02 8.882598e+01 
9.738000e+00 9.090021e-01 1.011086e+02 8.882474e+01 
9.740000e+00 9.092138e-01 1.011069e+02 8.882359e+01 
9.742000e+00 9.094257e-01 1.011052e+02 8.882249e+01 
9.744000e+00 9.096379e-01 1.011034e+02 8.882138e+01 
9.746000e+00 9.098504e-01 1.011016e+02 8.882031e+01 
9.748000e+00 9.100632e-01 1.010998e+02 8.881928e+01 
9.750000e+00 9.102765e-01 1.010980e+02 8.881828e+01 
9.752000e+00 9.104901e-01 1.010961e+02 8.881731e+01 
9.754000e+00 9.107043e-01 1.010943e+02 8.881639e+01 
9.756000e+00 9.109190e-01 1.010924e+02 8.881550e+01 
9.758000e+00 9.111342e-01 1.010906e+02 8.881465e+01 
9.760000e+00 9.113500e-01 1.010887e+02 8.881385e+01 
9.762000e+00 9.115664e-01 1.010868e+02 8.881308e+01 
9.764000e+00 9.117835e-01 1.010850e+02 8.881236e+01 
9.766000e+00 9.120012e-01 1.010831e+02 8.881168e+01 
9.768000e+00 9.122197e-01 1.010813e+02 8.881104e+01 
9.770000e+00 9.124389e-01 1.010794e+02 8.881043e+01 
9.772000e+00 9.126589e-01 1.010776e+02 8.880985e+01 
9.774000e+00 9.128798e-01 1.010757e+02 8.880932e+01 
9.776000e+00 9.131014e-01 1.010739e+02 8.880881e+01 
9.778000e+00 9.133239e-01 1.010721e+02 8.880833e+01 
9.780000e+00 9.135473e-01 1.010703e+02 8.880792e+01 
9.782000e+00 9.137717e-01 1.010685e+02 8.880757e+01 
9.784000e+00 9.139970e-01 1.010668e+02 8.880727e+01 
9.786000e+00 9.142234e-01 1.010650e+02 8.880703e+01 
9.788000e+00 9.144509e-01 1.010633e+02 8.880682e+01 
9.790000e+00 9.146794e-01 1.010615e+02 8.880665e+01 
9.792000e+00 9.149091e-01 1.010598e+02 8.880650e+01 
9.794000e+00 9.151399e-01 1.010581e+02 8.880656e+01 
9.796000e+00 9.153722e-01 1.010563e+02 8.880666e+01 
9.798000e+00 9.156057e-01 1.010545e+02 8.880663e+01 
9.800000e+00 9.158405e-01 1.010528e+02 8.880655e+01 
9.802000e+00 9.160764e-01 1.010511e+02 8.880645e+01 
9.804000e+00 9.163134e-01 1.010494e+02 8.880635e+01 
9.806000e+00 9.165518e-01 1.010477e+02 8.880654e+01 
9.808000e+00 9.167907e-01 1.010460e+02 8.880565e+01 
9.810000e+00 9.170302e-01 1.010442e+02 8.880438e+01 
9.812000e+00 9.172687e-01 1.010423e+02 8.880143e+01 
9.814000e+00 9.175068e-01 1.010403e+02 8.879919e+01 
9.816000e+00 9.177447e-01 1.010383e+02 8.879721e+01 
9.818000e+00 9.179825e-01 1.010363e+02 8.879528e+01 
9.820000e+00 9.182201e-01 1.010344e+02 8.879338e+01 
9.822000e+00 9.184576e-01 1.010325e+02 8.879153e+01 
9.824000e+00 9.186951e-01 1.010306e+02 8.878975e+01 
9.826000e+00 9.189325e-01 1.010288e+02 8.878803e+01 
9.828000e+00 9.191699e-01 1.010270e+02 8.878640e+01 
9.830000e+00 9.194073e-01 1.010252e+02 8.878485e+01 
9.832000e+00 9.196448e-01 1.010235e+02 8.878339e+01 
9.834000e+00 9.198824e-01 1.010218e+02 8.878202e+01 
9.836000e+00 9.200743e-01 1.010733e+02 8.878068e+01 
9.838000e+00 9.202701e-01 1.010667e+02 8.877923e+01 
9.840000e+00 9.204685e-01 1.010620e+02 8.877760e+01 
9.842000e+00 9.206686e-01 1.010587e+02 8.877619e+01 
9.844000e+00 9.208696e-01 1.010563e+02 8.877493e+01 
9.846000e+00 9.210711e-01 1.010544e+02 8.877380e+01 
9.848000e+00 9.212720e-01 1.010544e+02 8.877260e+01 
9.850000e+00 9.214708e-01 1.010560e+02 8.877128e+01 
9.852000e+00 9.216652e-01 1.010605e+02 8.877217e+01 
9.854000e+00 9.218595e-01 1.010622e+02 8.877356e+01 
9.856000e+00 9.220533e-01 1.010631e+02 8.877427e+01 
9.858000e+00 9.222466e-01 1.010638e+02 8.877475e+01 
9.860000e+00 9.224395e-01 1.010643e+02 8.877502e+01 
9.862000e+00 9.226318e-01 1.010647e+02 8.877511e+01 
9.864000e+00 9.228236e-01 1.010651e+02 8.877507e+01 
9.866000e+00 9.230148e-01 1.010653e+02 8.877493e+01 
9.868000e+00 9.232052e-01 1.010655e+02 8.877433e+01 
9.870000e+00 9.233947e-01 1.010657e+02 8.877376e+01 
9.872000e+00 9.235834e-01 1.010657e+02 8.877319e+01 
9.874000e+00 9.237713e-01 1.010658e+02 8.877263e+01 
9.876000e+00 9.239600e-01 1.010658e+02 8.877569e+01 
9.878000e+00 9.241478e-01 1.010658e+02 8.877187e+01 
9.880000e+00 9.243315e-01 1.010658e+02 8.876790e+01 
9.882000e+00 9.245126e-01 1.010658e+02 8.876531e+01 
9.884000e+00 9.246915e-01 1.010657e+02 8.876306e+01 
9.886000e+00 9.248692e-01 1.010657e+02 8.876179e+01 
9.888000e+00 9.250454e-01 1.010656e+02 8.876017e+01 
9.890000e+00 9.252201e-01 1.010656e+02 8.875871e+01 
9.892000e+00 9.253936e-01 1.010656e+02 8.875753e+01 
9.894000e+00 9.255661e-01 1.010655e+02 8.875663e+01 
9.896000e+00 9.257379e-01 1.010656e+02 8.875598e+01 
9.898000e+00 9.259091e-01 1.010656e+02 8.875554e+01 
9.900000e+00 9.260797e-01 1.010657e+02 8.875528e+01 
9.902000e+00 9.262501e-01 1.010658e+02 8.875519e+01 
9.904000e+00 9.264270e-01 1.010658e+02 8.876400e+01 
9.906000e+00 9.266097e-01 1.010656e+02 8.876949e+01 
9.908000e+00 9.267953e-01 1.010655e+02 8.877308e+01 
9.910000e+00 9.269828e-01 1.010655e+02 8.877558e+01 
9.912000e+00 9.271715e-01 1.010656e+02 8.877734e+01 
9.914000e+00 9.273608e-01 1.010657e+02 8.877862e+01 
9.916000e+00 9.275505e-01 1.010659e+02 8.877957e+01 
9.918000e+00 9.277403e-01 1.010661e+02 8.878033e+01 
9.920000e+00 9.279301e-01 1.010663e+02 8.878096e+01 
9.922000e+00 9.281198e-01 1.010666e+02 8.878156e+01 
9.924000e+00 9.283093e-01 1.010670e+02 8.878226e+01 
9.926000e+00 9.284987e-01 1.010673e+02 8.878292e+01 
9.928000e+00 9.286878e-01 1.010678e+02 8.878358e+01 
9.930000e+00 9.288766e-01 1.010682e+02 8.878426e+01 
9.932000e+00 9.290652e-01 1.010687e+02 8.878496e+01 
9.934000e+00 9.292535e-01 1.010692e+02 8.878568e+01 
9.936000e+00 9.294415e-01 1.010697e+02 8.878643e+01 
9.938000e+00 9.296292e-01 1.010703e+02 8.878740e+01 
9.940000e+00 9.298169e-01 1.010710e+02 8.878859e+01 
9.942000e+00 9.300045e-01 1.010716e+02 8.878969e+01 
9.944000e+00 9.301919e-01 1.010723e+02 8.879077e+01 
9.946000e+00 9.303790e-01 1.010730e+02 8.879185e+01 
9.948000e+00 9.305659e-01 1.010737e+02 8.879291e+01 
9.950000e+00 9.307525e-01 1.010743e+02 8.879397e+01 
9.952000e+00 9.309385e-01 1.010748e+02 8.879501e+01 
9.954000e+00 9.311240e-01 1.010752e+02 8.879605e+01 
9.956000e+00 9.313088e-01 1.010753e+02 8.879707e+01 
9.958000e+00 9.314927e-01 1.010752e+02 8.879809e+01 
9.960000e+00 9.316756e-01 1.010749e+02 8.879910e+01 
9.962000e+00 9.318572e-01 1.010741e+02 8.880011e+01 
9.964000e+00 9.320374e-01 1.010729e+02 8.880111e+01 
9.966000e+00 9.322158e-01 1.010714e+02 8.880212e+01 
9.968000e+00 9.323921e-01 1.010693e+02 8.880313e+01 
9.970000e+00 9.325661e-01 1.010668e+02 8.880396e+01 
9.972000e+00 9.327333e-01 1.010767e+02 8.880487e+01 
9.974000e+00 9.329007e-01 1.010592e+02 8.880609e+01 
9.976000e+00 9.330738e-01 1.010482e+02 8.880932e+01 
9.978000e+00 9.332480e-01 1.010393e+02 8.880945e+01 
9.980000e+00 9.334208e-01 1.010312e+02 8.880960e+01 
9.982000e+00 9.335298e-01 1.011415e+02 8.881026e+01 
9.984000e+00 9.335931e-01 1.011354e+02 8.881118e+01 
9.986000e+00 9.336867e-01 1.011090e+02 8.881237e+01 
9.988000e+00 9.337955e-01 1.010969e+02 8.881394e+01 
9.990000e+00 9.339143e-01 1.010909e+02 8.881588e+01 
9.992000e+00 9.340409e-01 1.010877e+02 8.881814e+01 
9.994000e+00 9.341741e-01 1.010861e+02 8.882068e+01 
9.996000e+00 9.343135e-01 1.010879e+02 8.882343e+01 
9.998000e+00 9.344541e-01 1.010927e+02 8.882633e+01 
1.000000e+01 9.345968e-01 1.010942e+02 8.882793e+01 


==> anc/Fig10/VOFDropTimeSeriesTheta95Ca030.dat <==
2.000000e-03 1.043997e-02 9.588143e+01 9.413557e+01 
4.000000e-03 2.067199e-02 9.611978e+01 9.390161e+01 
6.000000e-03 3.061203e-02 9.629176e+01 9.372329e+01 
8.000000e-03 4.030278e-02 9.644861e+01 9.357377e+01 
1.000000e-02 4.978454e-02 9.657944e+01 9.346280e+01 
1.200000e-02 5.907331e-02 9.670049e+01 9.335608e+01 
1.400000e-02 6.819904e-02 9.679099e+01 9.324242e+01 
1.600000e-02 7.714508e-02 9.689757e+01 9.313734e+01 
1.800000e-02 8.591344e-02 9.701622e+01 9.302715e+01 
2.000000e-02 9.452419e-02 9.713194e+01 9.295479e+01 
2.200000e-02 1.029961e-01 9.719887e+01 9.286976e+01 
2.400000e-02 1.113433e-01 9.726274e+01 9.277146e+01 
2.600000e-02 1.195363e-01 9.735002e+01 9.267898e+01 
2.800000e-02 1.275780e-01 9.745264e+01 9.258383e+01 
3.000000e-02 1.354757e-01 9.756640e+01 9.252064e+01 
3.200000e-02 1.432442e-01 9.763391e+01 9.245254e+01 
3.400000e-02 1.509231e-01 9.766603e+01 9.236987e+01 
3.600000e-02 1.584737e-01 9.772868e+01 9.227835e+01 
3.800000e-02 1.658801e-01 9.781211e+01 9.217270e+01 
4.000000e-02 1.731776e-01 9.790770e+01 9.212313e+01 
4.200000e-02 1.803305e-01 9.802318e+01 9.207252e+01 
4.400000e-02 1.873845e-01 9.804994e+01 9.201137e+01 
4.600000e-02 1.943649e-01 9.807100e+01 9.193318e+01 
4.800000e-02 2.012336e-01 9.812259e+01 9.185456e+01 
5.000000e-02 2.079715e-01 9.819439e+01 9.174714e+01 
5.200000e-02 2.146245e-01 9.827798e+01 9.171530e+01 
5.400000e-02 2.211502e-01 9.837374e+01 9.166100e+01 
5.600000e-02 2.275508e-01 9.844873e+01 9.162206e+01 
5.800000e-02 2.339156e-01 9.843490e+01 9.155897e+01 
6.000000e-02 2.401958e-01 9.846259e+01 9.148661e+01 
6.200000e-02 2.463695e-01 9.851321e+01 9.141339e+01 
6.400000e-02 2.524391e-01 9.857908e+01 9.134265e+01 
6.600000e-02 2.584407e-01 9.865491e+01 9.130495e+01 
6.800000e-02 2.643234e-01 9.874437e+01 9.125638e+01 
7.000000e-02 2.700876e-01 9.880196e+01 9.122635e+01 
7.200000e-02 2.758360e-01 9.878139e+01 9.117599e+01 
7.400000e-02 2.815242e-01 9.879474e+01 9.111341e+01 
7.600000e-02 2.871189e-01 9.883087e+01 9.105284e+01 
7.800000e-02 2.926097e-01 9.888275e+01 9.095479e+01 
8.000000e-02 2.980536e-01 9.894771e+01 9.095007e+01 
8.200000e-02 3.034198e-01 9.901825e+01 9.091093e+01 
8.400000e-02 3.086525e-01 9.913423e+01 9.086667e+01 
8.600000e-02 3.138172e-01 9.912747e+01 9.083796e+01 
8.800000e-02 3.189794e-01 9.911004e+01 9.080991e+01 
9.000000e-02 3.240935e-01 9.911283e+01 9.075767e+01 
9.200000e-02 3.291285e-01 9.914535e+01 9.070589e+01 
9.400000e-02 3.340667e-01 9.918708e+01 9.061413e+01 
9.600000e-02 3.389429e-01 9.924048e+01 9.059192e+01 
9.800000e-02 3.438015e-01 9.929906e+01 9.058201e+01 
1.000000e-01 3.485662e-01 9.937312e+01 9.054666e+01 
1.020000e-01 3.531845e-01 9.946600e+01 9.050702e+01 
1.040000e-01 3.578069e-01 9.941305e+01 9.047162e+01 
1.060000e-01 3.624257e-01 9.940420e+01 9.045350e+01 
1.080000e-01 3.670043e-01 9.940865e+01 9.041358e+01 
1.100000e-01 3.715188e-01 9.942975e+01 9.037219e+01 
1.120000e-01 3.759455e-01 9.947427e+01 9.029847e+01 
1.140000e-01 3.802899e-01 9.951970e+01 9.020952e+01 
1.160000e-01 3.846407e-01 9.956883e+01 9.026061e+01 
1.180000e-01 3.889485e-01 9.962236e+01 9.024305e+01 
1.200000e-01 3.931220e-01 9.974391e+01 9.021165e+01 
1.220000e-01 3.972406e-01 9.972614e+01 9.017730e+01 
1.240000e-01 4.013760e-01 9.967558e+01 9.014595e+01 
1.260000e-01 4.054932e-01 9.967543e+01 9.013573e+01 
1.280000e-01 4.095882e-01 9.967550e+01 9.010526e+01 
1.300000e-01 4.136305e-01 9.969265e+01 9.007125e+01 
1.320000e-01 4.176111e-01 9.972534e+01 9.003475e+01 
1.340000e-01 4.215033e-01 9.977311e+01 8.994912e+01 
1.360000e-01 4.253268e-01 9.981630e+01 8.987571e+01 
1.380000e-01 4.292057e-01 9.986144e+01 8.995920e+01 
1.400000e-01 4.329941e-01 9.998393e+01 8.994689e+01 
1.420000e-01 4.366871e-01 1.000038e+02 8.992242e+01 
1.440000e-01 4.403824e-01 9.995102e+01 8.989336e+01 
1.460000e-01 4.440869e-01 9.991102e+01 8.986443e+01 
1.480000e-01 4.477554e-01 9.991909e+01 8.983862e+01 
1.500000e-01 4.514207e-01 9.991880e+01 8.983597e+01 
1.520000e-01 4.550504e-01 9.993022e+01 8.981191e+01 
1.540000e-01 4.586288e-01 9.995181e+01 8.979004e+01 
1.560000e-01 4.621483e-01 9.998181e+01 8.974673e+01 
1.580000e-01 4.655905e-01 1.000310e+02 8.967424e+01 
1.600000e-01 4.689701e-01 1.000754e+02 8.961179e+01 
1.620000e-01 4.723916e-01 1.001204e+02 8.970121e+01 
1.640000e-01 4.757232e-01 1.002375e+02 8.969363e+01 
1.660000e-01 4.790157e-01 1.002281e+02 8.967555e+01 
1.680000e-01 4.823421e-01 1.001567e+02 8.965487e+01 
1.700000e-01 4.856808e-01 1.001182e+02 8.963035e+01 
1.720000e-01 4.889841e-01 1.001390e+02 8.960537e+01 
1.740000e-01 4.922615e-01 1.001335e+02 8.958282e+01 
1.760000e-01 4.955184e-01 1.001394e+02 8.958070e+01 
1.780000e-01 4.987517e-01 1.001531e+02 8.956723e+01 
1.800000e-01 5.019383e-01 1.001775e+02 8.955328e+01 
1.820000e-01 5.050781e-01 1.002057e+02 8.953986e+01 
1.840000e-01 5.081466e-01 1.002536e+02 8.947284e+01 
1.860000e-01 5.111575e-01 1.002895e+02 8.941239e+01 
1.880000e-01 5.141070e-01 1.003359e+02 8.936239e+01 
1.900000e-01 5.170555e-01 1.004489e+02 8.947674e+01 
1.920000e-01 5.200061e-01 1.004336e+02 8.947284e+01 
1.940000e-01 5.229947e-01 1.003624e+02 8.945451e+01 
1.960000e-01 5.260055e-01 1.003187e+02 8.943506e+01 
1.980000e-01 5.290228e-01 1.002973e+02 8.941843e+01 
2.000000e-01 5.319981e-01 1.003148e+02 8.939774e+01 
2.020000e-01 5.349458e-01 1.003261e+02 8.937678e+01 
2.040000e-01 5.378624e-01 1.003325e+02 8.935751e+01 
2.060000e-01 5.407468e-01 1.003454e+02 8.935067e+01 
2.080000e-01 5.436140e-01 1.003647e+02 8.935018e+01 
2.100000e-01 5.464380e-01 1.003893e+02 8.934445e+01 
2.120000e-01 5.492220e-01 1.004167e+02 8.933641e+01 
2.140000e-01 5.519408e-01 1.004660e+02 8.928739e+01 
2.160000e-01 5.545997e-01 1.005102e+02 8.923330e+01 
2.180000e-01 5.571359e-01 1.006348e+02 8.918669e+01 
2.200000e-01 5.596591e-01 1.006216e+02 8.924230e+01 
2.220000e-01 5.623205e-01 1.005621e+02 8.928387e+01 
2.240000e-01 5.650478e-01 1.005080e+02 8.928388e+01 
2.260000e-01 5.677904e-01 1.004792e+02 8.927043e+01 
2.280000e-01 5.705350e-01 1.004618e+02 8.925245e+01 
2.300000e-01 5.732378e-01 1.004828e+02 8.923156e+01 
2.320000e-01 5.759346e-01 1.004775e+02 8.921968e+01 
2.340000e-01 5.786071e-01 1.004877e+02 8.920379e+01 
2.360000e-01 5.812384e-01 1.005042e+02 8.918699e+01 
2.380000e-01 5.838334e-01 1.005180e+02 8.916198e+01 
2.400000e-01 5.863901e-01 1.005363e+02 8.914782e+01 
2.420000e-01 5.889292e-01 1.005580e+02 8.915942e+01 
2.440000e-01 5.914356e-01 1.005820e+02 8.916122e+01 
2.460000e-01 5.939022e-01 1.006222e+02 8.915816e+01 
2.480000e-01 5.962908e-01 1.006719e+02 8.912235e+01 
2.500000e-01 5.985323e-01 1.007810e+02 8.907078e+01 
2.520000e-01 6.007788e-01 1.007720e+02 8.902566e+01 
2.540000e-01 6.030522e-01 1.007065e+02 8.898662e+01 
2.560000e-01 6.054143e-01 1.006630e+02 8.909857e+01 
2.580000e-01 6.078834e-01 1.006312e+02 8.911156e+01 
2.600000e-01 6.103951e-01 1.006096e+02 8.911306e+01 
2.620000e-01 6.128904e-01 1.006320e+02 8.910097e+01 
2.640000e-01 6.153567e-01 1.006336e+02 8.908551e+01 
2.660000e-01 6.178120e-01 1.006300e+02 8.906747e+01 
2.680000e-01 6.202459e-01 1.006331e+02 8.904981e+01 
2.700000e-01 6.226568e-01 1.006413e+02 8.903845e+01 
2.720000e-01 6.250258e-01 1.006713e+02 8.902474e+01 
2.740000e-01 6.273581e-01 1.006887e+02 8.901079e+01 
2.760000e-01 6.296544e-01 1.007061e+02 8.899724e+01 
2.780000e-01 6.319114e-01 1.007264e+02 8.898493e+01 
2.800000e-01 6.341347e-01 1.007511e+02 8.899096e+01 
2.820000e-01 6.363263e-01 1.007920e+02 8.900130e+01 
2.840000e-01 6.383728e-01 1.009223e+02 8.900507e+01 
2.860000e-01 6.404225e-01 1.009023e+02 8.899264e+01 
2.880000e-01 6.424754e-01 1.008544e+02 8.894661e+01 
2.900000e-01 6.445712e-01 1.007991e+02 8.890508e+01 
2.920000e-01 6.466935e-01 1.007599e+02 8.886881e+01 
2.940000e-01 6.488295e-01 1.007357e+02 8.883902e+01 
2.960000e-01 6.510125e-01 1.007193e+02 8.894683e+01 
2.980000e-01 6.532886e-01 1.007353e+02 8.896723e+01 
3.000000e-01 6.555898e-01 1.007332e+02 8.898289e+01 
3.020000e-01 6.578866e-01 1.007385e+02 8.897917e+01 
3.040000e-01 6.601678e-01 1.007502e+02 8.896527e+01 
3.060000e-01 6.624189e-01 1.007620e+02 8.895080e+01 
3.080000e-01 6.646458e-01 1.007724e+02 8.893545e+01 
3.100000e-01 6.668420e-01 1.007850e+02 8.891712e+01 
3.120000e-01 6.689865e-01 1.008216e+02 8.890027e+01 
3.140000e-01 6.711002e-01 1.008386e+02 8.889167e+01 
3.160000e-01 6.731805e-01 1.008569e+02 8.888001e+01 
3.180000e-01 6.752176e-01 1.008835e+02 8.886833e+01 
3.200000e-01 6.772020e-01 1.009063e+02 8.885747e+01 
3.220000e-01 6.790112e-01 1.010359e+02 8.884736e+01 
3.240000e-01 6.808536e-01 1.010190e+02 8.886025e+01 
3.260000e-01 6.827396e-01 1.009643e+02 8.887621e+01 
3.280000e-01 6.846705e-01 1.009129e+02 8.887768e+01 
3.300000e-01 6.866264e-01 1.008750e+02 8.885782e+01 
3.320000e-01 6.885942e-01 1.008482e+02 8.881924e+01 
3.340000e-01 6.905721e-01 1.008307e+02 8.878439e+01 
3.360000e-01 6.925523e-01 1.008247e+02 8.875432e+01 
3.380000e-01 6.945017e-01 1.008557e+02 8.872930e+01 
3.400000e-01 6.964481e-01 1.008460e+02 8.870773e+01 
3.420000e-01 6.985012e-01 1.008414e+02 8.878380e+01 
3.440000e-01 7.006263e-01 1.008396e+02 8.887093e+01 
3.460000e-01 7.027586e-01 1.008418e+02 8.887992e+01 
3.480000e-01 7.048785e-01 1.008484e+02 8.887113e+01 
3.500000e-01 7.069657e-01 1.008746e+02 8.885513e+01 
3.520000e-01 7.090152e-01 1.008919e+02 8.883678e+01 
3.540000e-01 7.110254e-01 1.009284e+02 8.882284e+01 
3.560000e-01 7.129848e-01 1.009544e+02 8.880612e+01 
3.580000e-01 7.149041e-01 1.009788e+02 8.879250e+01 
3.600000e-01 7.167747e-01 1.010003e+02 8.877855e+01 
3.620000e-01 7.184948e-01 1.011077e+02 8.877202e+01 
3.640000e-01 7.202277e-01 1.011212e+02 8.876634e+01 
3.660000e-01 7.219472e-01 1.010833e+02 8.875494e+01 
3.680000e-01 7.236983e-01 1.010285e+02 8.874387e+01 
3.700000e-01 7.254686e-01 1.009868e+02 8.873511e+01 
3.720000e-01 7.272606e-01 1.009551e+02 8.874677e+01 
3.740000e-01 7.290974e-01 1.009313e+02 8.877018e+01 
3.760000e-01 7.309511e-01 1.009112e+02 8.877495e+01 
3.780000e-01 7.328107e-01 1.009040e+02 8.876300e+01 
3.800000e-01 7.346404e-01 1.009268e+02 8.872959e+01 
3.820000e-01 7.364571e-01 1.009327e+02 8.869742e+01 
3.840000e-01 7.382740e-01 1.009299e+02 8.866831e+01 
3.860000e-01 7.400836e-01 1.009314e+02 8.864266e+01 
3.880000e-01 7.418822e-01 1.009360e+02 8.862030e+01 
3.900000e-01 7.436652e-01 1.009436e+02 8.860135e+01 
3.920000e-01 7.455931e-01 1.009524e+02 8.875497e+01 
3.940000e-01 7.475120e-01 1.009609e+02 8.876944e+01 
3.960000e-01 7.494579e-01 1.009704e+02 8.878588e+01 
3.980000e-01 7.513927e-01 1.009917e+02 8.878665e+01 
4.000000e-01 7.532982e-01 1.010097e+02 8.877702e+01 
4.020000e-01 7.551334e-01 1.010620e+02 8.876258e+01 
4.040000e-01 7.568463e-01 1.012082e+02 8.874587e+01 
4.060000e-01 7.585254e-01 1.011758e+02 8.872844e+01 
4.080000e-01 7.601940e-01 1.011603e+02 8.871075e+01 
4.100000e-01 7.618457e-01 1.011497e+02 8.869799e+01 
4.120000e-01 7.635161e-01 1.011038e+02 8.868324e+01 
4.140000e-01 7.652008e-01 1.010667e+02 8.866824e+01 
4.160000e-01 7.669012e-01 1.010371e+02 8.866249e+01 
4.180000e-01 7.686079e-01 1.010145e+02 8.865480e+01 
4.200000e-01 7.703165e-01 1.009986e+02 8.865026e+01 
4.220000e-01 7.720207e-01 1.009891e+02 8.864357e+01 
4.240000e-01 7.737083e-01 1.010155e+02 8.864787e+01 
4.260000e-01 7.753966e-01 1.010263e+02 8.867958e+01 
4.280000e-01 7.771066e-01 1.010111e+02 8.869422e+01 
4.300000e-01 7.788277e-01 1.010043e+02 8.870063e+01 
4.320000e-01 7.805435e-01 1.010022e+02 8.867494e+01 
4.340000e-01 7.822569e-01 1.010037e+02 8.864938e+01 
4.360000e-01 7.839635e-01 1.010083e+02 8.862378e+01 
4.380000e-01 7.856605e-01 1.010153e+02 8.860033e+01 
4.400000e-01 7.873449e-01 1.010245e+02 8.857940e+01 
4.420000e-01 7.890139e-01 1.010353e+02 8.856124e+01 
4.440000e-01 7.906647e-01 1.010480e+02 8.854613e+01 
4.460000e-01 7.924475e-01 1.010654e+02 8.870548e+01 
4.480000e-01 7.942007e-01 1.010811e+02 8.870829e+01 
4.500000e-01 7.958719e-01 1.012511e+02 8.873331e+01 
4.520000e-01 7.975331e-01 1.012219e+02 8.873312e+01 
4.540000e-01 7.991934e-01 1.012057e+02 8.872218e+01 
4.560000e-01 8.008654e-01 1.011602e+02 8.870783e+01 
4.580000e-01 8.025147e-01 1.011628e+02 8.868785e+01 
4.600000e-01 8.041810e-01 1.011246e+02 8.866985e+01 
4.620000e-01 8.058573e-01 1.010935e+02 8.865353e+01 
4.640000e-01 8.075387e-01 1.010686e+02 8.863784e+01 
4.660000e-01 8.092208e-01 1.010497e+02 8.862343e+01 
4.680000e-01 8.109007e-01 1.010365e+02 8.861307e+01 
4.700000e-01 8.125802e-01 1.010286e+02 8.860697e+01 
4.720000e-01 8.142238e-01 1.010559e+02 8.860174e+01 
4.740000e-01 8.158576e-01 1.010584e+02 8.859980e+01 
4.760000e-01 8.174879e-01 1.010518e+02 8.859739e+01 
4.780000e-01 8.191082e-01 1.010498e+02 8.859431e+01 
4.800000e-01 8.207188e-01 1.010510e+02 8.859736e+01 
4.820000e-01 8.223269e-01 1.010547e+02 8.860969e+01 
4.840000e-01 8.239597e-01 1.010604e+02 8.863975e+01 
4.860000e-01 8.255927e-01 1.010675e+02 8.865150e+01 
4.880000e-01 8.272160e-01 1.010762e+02 8.863763e+01 
4.900000e-01 8.288293e-01 1.010838e+02 8.861120e+01 
4.920000e-01 8.304248e-01 1.010988e+02 8.858621e+01 
4.940000e-01 8.319976e-01 1.011182e+02 8.856312e+01 
4.960000e-01 8.335401e-01 1.011351e+02 8.854142e+01 
4.980000e-01 8.349541e-01 1.012749e+02 8.852522e+01 
5.000000e-01 8.363682e-01 1.012444e+02 8.849902e+01 
5.020000e-01 8.377498e-01 1.012549e+02 8.848006e+01 
5.040000e-01 8.393270e-01 1.012190e+02 8.863802e+01 
5.060000e-01 8.409069e-01 1.011734e+02 8.863143e+01 
5.080000e-01 8.425274e-01 1.011793e+02 8.866060e+01 
5.100000e-01 8.441880e-01 1.011448e+02 8.866260e+01 
5.120000e-01 8.458679e-01 1.011165e+02 8.865557e+01 
5.140000e-01 8.475557e-01 1.010982e+02 8.864564e+01 
5.160000e-01 8.492433e-01 1.010845e+02 8.863353e+01 
5.180000e-01 8.509264e-01 1.010750e+02 8.862063e+01 
5.200000e-01 8.525919e-01 1.010978e+02 8.860791e+01 
5.220000e-01 8.542322e-01 1.010891e+02 8.859612e+01 
5.240000e-01 8.558607e-01 1.010837e+02 8.858356e+01 
5.260000e-01 8.574803e-01 1.010843e+02 8.857130e+01 
5.280000e-01 8.590845e-01 1.010864e+02 8.856150e+01 
5.300000e-01 8.606720e-01 1.010906e+02 8.855348e+01 
5.320000e-01 8.622461e-01 1.010968e+02 8.855352e+01 
5.340000e-01 8.638061e-01 1.011084e+02 8.855299e+01 
5.360000e-01 8.653474e-01 1.011194e+02 8.855188e+01 
5.380000e-01 8.668606e-01 1.011308e+02 8.854168e+01 
5.400000e-01 8.683517e-01 1.011428e+02 8.854259e+01 
5.420000e-01 8.698300e-01 1.011570e+02 8.855259e+01 
5.440000e-01 8.713000e-01 1.011745e+02 8.857227e+01 
5.460000e-01 8.727656e-01 1.011830e+02 8.858431e+01 
5.480000e-01 8.740993e-01 1.013196e+02 8.857944e+01 
5.500000e-01 8.754562e-01 1.012861e+02 8.855467e+01 
5.520000e-01 8.768222e-01 1.012672e+02 8.853100e+01 
5.540000e-01 8.781975e-01 1.012478e+02 8.850915e+01 
5.560000e-01 8.796075e-01 1.011979e+02 8.849108e+01 
5.580000e-01 8.810358e-01 1.012000e+02 8.847223e+01 
5.600000e-01 8.824469e-01 1.011859e+02 8.845596e+01 
5.620000e-01 8.838911e-01 1.011530e+02 8.844021e+01 
5.640000e-01 8.853355e-01 1.011395e+02 8.842699e+01 
5.660000e-01 8.869656e-01 1.011293e+02 8.859386e+01 
5.680000e-01 8.885567e-01 1.011205e+02 8.855761e+01 
5.700000e-01 8.902172e-01 1.011147e+02 8.861479e+01 
5.720000e-01 8.918694e-01 1.011422e+02 8.862496e+01 
5.740000e-01 8.935152e-01 1.011479e+02 8.862093e+01 
5.760000e-01 8.951532e-01 1.011409e+02 8.861151e+01 
5.780000e-01 8.967837e-01 1.011379e+02 8.860228e+01 
5.800000e-01 8.984017e-01 1.011377e+02 8.859087e+01 
5.820000e-01 9.000021e-01 1.011394e+02 8.857573e+01 
5.840000e-01 9.015924e-01 1.011426e+02 8.857307e+01 
5.860000e-01 9.031683e-01 1.011471e+02 8.856598e+01 
5.880000e-01 9.047270e-01 1.011529e+02 8.855762e+01 
5.900000e-01 9.062668e-01 1.011599e+02 8.854876e+01 
5.920000e-01 9.077843e-01 1.011696e+02 8.853932e+01 
5.940000e-01 9.092765e-01 1.011825e+02 8.853370e+01 
5.960000e-01 9.107382e-01 1.011976e+02 8.852201e+01 
5.980000e-01 9.121611e-01 1.012108e+02 8.851655e+01 
6.000000e-01 9.134167e-01 1.013377e+02 8.851346e+01 
6.020000e-01 9.147245e-01 1.012998e+02 8.850786e+01 
6.040000e-01 9.160394e-01 1.012782e+02 8.851202e+01 
6.060000e-01 9.173981e-01 1.012186e+02 8.852584e+01 
6.080000e-01 9.188019e-01 1.011867e+02 8.854247e+01 
6.100000e-01 9.202430e-01 1.011636e+02 8.855963e+01 
6.120000e-01 9.216651e-01 1.011923e+02 8.855135e+01 
6.140000e-01 9.230951e-01 1.011729e+02 8.852776e+01 
6.160000e-01 9.245316e-01 1.011636e+02 8.850442e+01 
6.180000e-01 9.259759e-01 1.011527e+02 8.848248e+01 
6.200000e-01 9.274257e-01 1.011443e+02 8.846257e+01 
6.220000e-01 9.288783e-01 1.011390e+02 8.844489e+01 
6.240000e-01 9.303084e-01 1.011684e+02 8.842942e+01 
6.260000e-01 9.317351e-01 1.011679e+02 8.841606e+01 
6.280000e-01 9.331600e-01 1.011586e+02 8.840634e+01 
6.300000e-01 9.347259e-01 1.011532e+02 8.857801e+01 
6.320000e-01 9.363023e-01 1.011533e+02 8.856268e+01 
6.340000e-01 9.378827e-01 1.011573e+02 8.857906e+01 
6.360000e-01 9.395062e-01 1.011626e+02 8.860238e+01 
6.380000e-01 9.411266e-01 1.011675e+02 8.860575e+01 
6.400000e-01 9.427431e-01 1.011730e+02 8.860654e+01 
6.420000e-01 9.443389e-01 1.011965e+02 8.860241e+01 
6.440000e-01 9.459290e-01 1.011835e+02 8.859630e+01 
6.460000e-01 9.475072e-01 1.011855e+02 8.858965e+01 
6.480000e-01 9.490612e-01 1.011940e+02 8.858020e+01 
6.500000e-01 9.505855e-01 1.011984e+02 8.856979e+01 
6.520000e-01 9.519565e-01 1.013271e+02 8.856010e+01 
6.540000e-01 9.533577e-01 1.012931e+02 8.854846e+01 
6.560000e-01 9.547556e-01 1.012738e+02 8.853723e+01 
6.580000e-01 9.561754e-01 1.012178e+02 8.852711e+01 
6.600000e-01 9.576237e-01 1.011713e+02 8.851799e+01 
6.620000e-01 9.590870e-01 1.011511e+02 8.851066e+01 
6.640000e-01 9.605244e-01 1.011848e+02 8.850396e+01 
6.660000e-01 9.619366e-01 1.011706e+02 8.849763e+01 
6.680000e-01 9.633590e-01 1.011538e+02 8.850075e+01 
6.700000e-01 9.647908e-01 1.011423e+02 8.850821e+01 
6.720000e-01 9.662250e-01 1.011403e+02 8.851388e+01 
6.740000e-01 9.676789e-01 1.011369e+02 8.853446e+01 
6.760000e-01 9.691323e-01 1.011686e+02 8.854589e+01 
6.780000e-01 9.705833e-01 1.011623e+02 8.852830e+01 
6.800000e-01 9.720339e-01 1.011587e+02 8.850962e+01 
6.820000e-01 9.734887e-01 1.011549e+02 8.848777e+01 
6.840000e-01 9.749414e-01 1.011547e+02 8.846712e+01 
6.860000e-01 9.763892e-01 1.011563e+02 8.844778e+01 
6.880000e-01 9.778221e-01 1.011703e+02 8.843080e+01 
6.900000e-01 9.792548e-01 1.011635e+02 8.841573e+01 
6.920000e-01 9.806784e-01 1.011670e+02 8.840276e+01 
6.940000e-01 9.820925e-01 1.011710e+02 8.839242e+01 
6.960000e-01 9.836853e-01 1.011772e+02 8.856388e+01 
6.980000e-01 9.852058e-01 1.011869e+02 8.848676e+01 
7.000000e-01 9.867872e-01 1.011985e+02 8.858978e+01 
7.020000e-01 9.883686e-01 1.012057e+02 8.861101e+01 
7.040000e-01 9.898024e-01 1.013345e+02 8.861268e+01 
7.060000e-01 9.912814e-01 1.013031e+02 8.860677e+01 
7.080000e-01 9.927602e-01 1.012849e+02 8.859762e+01 
7.100000e-01 9.942649e-01 1.012277e+02 8.858711e+01 
7.120000e-01 9.957992e-01 1.011787e+02 8.857605e+01 
7.140000e-01 9.973554e-01 1.011382e+02 8.856486e+01 
7.160000e-01 9.989179e-01 1.011236e+02 8.855272e+01 
7.180000e-01 1.000423e+00 1.011638e+02 8.854028e+01 
7.200000e-01 1.001929e+00 1.011482e+02 8.852808e+01 
7.220000e-01 1.003430e+00 1.011386e+02 8.851633e+01 
7.240000e-01 1.004926e+00 1.011299e+02 8.850709e+01 
7.260000e-01 1.006413e+00 1.011312e+02 8.849873e+01 
7.280000e-01 1.007865e+00 1.011687e+02 8.849724e+01 
7.300000e-01 1.009305e+00 1.011559e+02 8.848625e+01 
7.320000e-01 1.010722e+00 1.011647e+02 8.847928e+01 
7.340000e-01 1.012133e+00 1.011734e+02 8.847978e+01 
7.360000e-01 1.013551e+00 1.011592e+02 8.849086e+01 
7.380000e-01 1.014974e+00 1.011543e+02 8.849515e+01 
7.400000e-01 1.016405e+00 1.011524e+02 8.850995e+01 
7.420000e-01 1.017859e+00 1.011524e+02 8.852483e+01 
7.440000e-01 1.019311e+00 1.011543e+02 8.851150e+01 
7.460000e-01 1.020760e+00 1.011580e+02 8.849207e+01 
7.480000e-01 1.022200e+00 1.011690e+02 8.847256e+01 
7.500000e-01 1.023625e+00 1.011829e+02 8.845645e+01 
7.520000e-01 1.025030e+00 1.011965e+02 8.843961e+01 
7.540000e-01 1.026409e+00 1.012059e+02 8.842230e+01 
7.560000e-01 1.027631e+00 1.013259e+02 8.841516e+01 
7.580000e-01 1.028921e+00 1.012964e+02 8.840703e+01 
7.600000e-01 1.030222e+00 1.012726e+02 8.840079e+01 
7.620000e-01 1.031713e+00 1.012131e+02 8.857938e+01 
7.640000e-01 1.033252e+00 1.011664e+02 8.856783e+01 
7.660000e-01 1.034833e+00 1.011261e+02 8.858496e+01 
7.680000e-01 1.036498e+00 1.010919e+02 8.861454e+01 
7.700000e-01 1.038125e+00 1.011494e+02 8.861967e+01 
7.720000e-01 1.039753e+00 1.011369e+02 8.861332e+01 
7.740000e-01 1.041382e+00 1.011246e+02 8.860354e+01 
7.760000e-01 1.043009e+00 1.011150e+02 8.859252e+01 
7.780000e-01 1.044629e+00 1.011085e+02 8.858105e+01 
7.800000e-01 1.046212e+00 1.011438e+02 8.856897e+01 
7.820000e-01 1.047768e+00 1.011569e+02 8.855725e+01 
7.840000e-01 1.049313e+00 1.011472e+02 8.854474e+01 
7.860000e-01 1.050848e+00 1.011417e+02 8.853262e+01 
7.880000e-01 1.052371e+00 1.011391e+02 8.852122e+01 
7.900000e-01 1.053880e+00 1.011392e+02 8.851021e+01 
7.920000e-01 1.055373e+00 1.011410e+02 8.850035e+01 
7.940000e-01 1.056851e+00 1.011440e+02 8.849189e+01 
7.960000e-01 1.058316e+00 1.011484e+02 8.849378e+01 
7.980000e-01 1.059767e+00 1.011542e+02 8.848655e+01 
8.000000e-01 1.061199e+00 1.011629e+02 8.848565e+01 
8.020000e-01 1.062615e+00 1.011758e+02 8.849325e+01 
8.040000e-01 1.064010e+00 1.011901e+02 8.850330e+01 
8.060000e-01 1.065281e+00 1.013442e+02 8.850804e+01 
8.080000e-01 1.066586e+00 1.013038e+02 8.852736e+01 
8.100000e-01 1.067906e+00 1.012818e+02 8.851662e+01 
8.120000e-01 1.069252e+00 1.012347e+02 8.849688e+01 
8.140000e-01 1.070644e+00 1.011816e+02 8.847756e+01 
8.160000e-01 1.072077e+00 1.011379e+02 8.846375e+01 
8.180000e-01 1.073546e+00 1.011013e+02 8.845208e+01 
8.200000e-01 1.075044e+00 1.010654e+02 8.843837e+01 
8.220000e-01 1.076483e+00 1.011254e+02 8.842534e+01 
8.240000e-01 1.077940e+00 1.011138e+02 8.841390e+01 
8.260000e-01 1.079403e+00 1.011027e+02 8.840463e+01 
8.280000e-01 1.081010e+00 1.010961e+02 8.858194e+01 
8.300000e-01 1.082625e+00 1.011255e+02 8.856872e+01 
8.320000e-01 1.084239e+00 1.011107e+02 8.858504e+01 
8.340000e-01 1.085897e+00 1.011242e+02 8.861479e+01 
8.360000e-01 1.087567e+00 1.011190e+02 8.861917e+01 
8.380000e-01 1.089233e+00 1.011181e+02 8.861514e+01 
8.400000e-01 1.090887e+00 1.011205e+02 8.860566e+01 
8.420000e-01 1.092526e+00 1.011229e+02 8.859398e+01 
8.440000e-01 1.094147e+00 1.011261e+02 8.858189e+01 
8.460000e-01 1.095750e+00 1.011304e+02 8.856969e+01 
8.480000e-01 1.097333e+00 1.011359e+02 8.855754e+01 
8.500000e-01 1.098893e+00 1.011453e+02 8.854551e+01 
8.520000e-01 1.100424e+00 1.011586e+02 8.853523e+01 
8.540000e-01 1.101922e+00 1.011675e+02 8.852481e+01 
8.560000e-01 1.103293e+00 1.013229e+02 8.851459e+01 
8.580000e-01 1.104642e+00 1.012862e+02 8.850441e+01 
8.600000e-01 1.105993e+00 1.012653e+02 8.849592e+01 
8.620000e-01 1.107358e+00 1.012173e+02 8.848871e+01 
8.640000e-01 1.108768e+00 1.011647e+02 8.848976e+01 
8.660000e-01 1.110204e+00 1.011217e+02 8.848980e+01 
8.680000e-01 1.111670e+00 1.010858e+02 8.849780e+01 
8.700000e-01 1.113167e+00 1.010556e+02 8.850816e+01 
8.720000e-01 1.114624e+00 1.011051e+02 8.850978e+01 
8.740000e-01 1.116116e+00 1.010966e+02 8.853144e+01 
8.760000e-01 1.117615e+00 1.010887e+02 8.851994e+01 
8.780000e-01 1.119125e+00 1.010800e+02 8.850436e+01 
8.800000e-01 1.120628e+00 1.011094e+02 8.848732e+01 
8.820000e-01 1.122128e+00 1.011020e+02 8.847091e+01 
8.840000e-01 1.123629e+00 1.010962e+02 8.845560e+01 
8.860000e-01 1.125132e+00 1.010966e+02 8.844281e+01 
8.880000e-01 1.126632e+00 1.010954e+02 8.842895e+01 
8.900000e-01 1.128127e+00 1.010984e+02 8.841684e+01 
8.920000e-01 1.129614e+00 1.011010e+02 8.840715e+01 
8.940000e-01 1.131250e+00 1.011078e+02 8.858324e+01 
8.960000e-01 1.132874e+00 1.011141e+02 8.857051e+01 
8.980000e-01 1.134507e+00 1.011214e+02 8.859429e+01 
9.000000e-01 1.136176e+00 1.011322e+02 8.861902e+01 
9.020000e-01 1.137832e+00 1.011453e+02 8.862281e+01 
9.040000e-01 1.139462e+00 1.011532e+02 8.861852e+01 
9.060000e-01 1.140932e+00 1.012802e+02 8.861162e+01 
9.080000e-01 1.142447e+00 1.012459e+02 8.860071e+01 
9.100000e-01 1.143957e+00 1.012222e+02 8.858826e+01 
9.120000e-01 1.145499e+00 1.011632e+02 8.857560e+01 
9.140000e-01 1.147067e+00 1.011152e+02 8.856322e+01 
9.160000e-01 1.148656e+00 1.010756e+02 8.855139e+01 
9.180000e-01 1.150260e+00 1.010426e+02 8.854024e+01 
9.200000e-01 1.151854e+00 1.010644e+02 8.852972e+01 
9.220000e-01 1.153407e+00 1.010762e+02 8.851912e+01 
9.240000e-01 1.154951e+00 1.010697e+02 8.850907e+01 
9.260000e-01 1.156490e+00 1.010612e+02 8.850039e+01 
9.280000e-01 1.158025e+00 1.010545e+02 8.849734e+01 
9.300000e-01 1.159529e+00 1.010770e+02 8.849595e+01 
9.320000e-01 1.161031e+00 1.010791e+02 8.849718e+01 
9.340000e-01 1.162543e+00 1.010718e+02 8.850822e+01 
9.360000e-01 1.164054e+00 1.010746e+02 8.851482e+01 
9.380000e-01 1.165571e+00 1.010750e+02 8.852603e+01 
9.400000e-01 1.167109e+00 1.010761e+02 8.853936e+01 
9.420000e-01 1.168645e+00 1.010782e+02 8.852330e+01 
9.440000e-01 1.170180e+00 1.010815e+02 8.850565e+01 
9.460000e-01 1.171709e+00 1.010908e+02 8.848784e+01 
9.480000e-01 1.173224e+00 1.011052e+02 8.847178e+01 
9.500000e-01 1.174719e+00 1.011204e+02 8.845636e+01 
9.520000e-01 1.176191e+00 1.011301e+02 8.844365e+01 
9.540000e-01 1.177505e+00 1.012544e+02 8.843059e+01 
9.560000e-01 1.178876e+00 1.012216e+02 8.841972e+01 
9.580000e-01 1.180316e+00 1.011823e+02 8.857679e+01 
9.600000e-01 1.181913e+00 1.011297e+02 8.858462e+01 
9.620000e-01 1.183522e+00 1.010839e+02 8.856378e+01 
9.640000e-01 1.185240e+00 1.010362e+02 8.861991e+01 
9.660000e-01 1.186992e+00 1.010146e+02 8.863287e+01 
9.680000e-01 1.188731e+00 1.010500e+02 8.863192e+01 
9.700000e-01 1.190447e+00 1.010525e+02 8.862594e+01 
9.720000e-01 1.192159e+00 1.010436e+02 8.861792e+01 
9.740000e-01 1.193867e+00 1.010337e+02 8.860615e+01 
9.760000e-01 1.195551e+00 1.010631e+02 8.859361e+01 
9.780000e-01 1.197215e+00 1.010615e+02 8.858103e+01 
9.800000e-01 1.198868e+00 1.010486e+02 8.856868e+01 
9.820000e-01 1.200516e+00 1.010399e+02 8.855668e+01 
9.840000e-01 1.202145e+00 1.010456e+02 8.854495e+01 
9.860000e-01 1.203758e+00 1.010470e+02 8.853390e+01 
9.880000e-01 1.205355e+00 1.010492e+02 8.852381e+01 
9.900000e-01 1.206937e+00 1.010526e+02 8.851490e+01 
9.920000e-01 1.208500e+00 1.010582e+02 8.850723e+01 
9.940000e-01 1.210052e+00 1.010666e+02 8.850950e+01 
9.960000e-01 1.211578e+00 1.010803e+02 8.850644e+01 
9.980000e-01 1.213078e+00 1.010928e+02 8.851290e+01 
1.000000e+00 1.214445e+00 1.012419e+02 8.851936e+01 
1.002000e+00 1.215832e+00 1.012035e+02 8.852057e+01 
1.004000e+00 1.217262e+00 1.011742e+02 8.854259e+01 
1.006000e+00 1.218744e+00 1.011076e+02 8.853303e+01 
1.008000e+00 1.220275e+00 1.010501e+02 8.851450e+01 
1.010000e+00 1.221833e+00 1.010242e+02 8.849602e+01 
1.012000e+00 1.223414e+00 1.009982e+02 8.847869e+01 
1.014000e+00 1.224995e+00 1.010300e+02 8.846393e+01 
1.016000e+00 1.226558e+00 1.010271e+02 8.845178e+01 
1.018000e+00 1.228119e+00 1.010219e+02 8.843853e+01 
1.020000e+00 1.229686e+00 1.010122e+02 8.842739e+01 
1.022000e+00 1.231241e+00 1.010409e+02 8.841871e+01 
1.024000e+00 1.232978e+00 1.010391e+02 8.859501e+01 
1.026000e+00 1.234667e+00 1.010252e+02 8.855112e+01 
1.028000e+00 1.236435e+00 1.010152e+02 8.862583e+01 
1.030000e+00 1.238221e+00 1.010172e+02 8.864287e+01 
1.032000e+00 1.240004e+00 1.010188e+02 8.864367e+01 
1.034000e+00 1.241777e+00 1.010206e+02 8.863813e+01 
1.036000e+00 1.243539e+00 1.010238e+02 8.863188e+01 
1.038000e+00 1.245284e+00 1.010285e+02 8.862073e+01 
1.040000e+00 1.247007e+00 1.010372e+02 8.860871e+01 
1.042000e+00 1.248699e+00 1.010511e+02 8.859654e+01 
1.044000e+00 1.250355e+00 1.010596e+02 8.858450e+01 
1.046000e+00 1.251844e+00 1.011876e+02 8.857226e+01 
1.048000e+00 1.253372e+00 1.011545e+02 8.856046e+01 
1.050000e+00 1.254911e+00 1.011065e+02 8.854904e+01 
1.052000e+00 1.256499e+00 1.010379e+02 8.853833e+01 
1.054000e+00 1.258102e+00 1.010068e+02 8.852816e+01 
1.056000e+00 1.259713e+00 1.009798e+02 8.851913e+01 
1.058000e+00 1.261342e+00 1.009550e+02 8.851907e+01 
1.060000e+00 1.262931e+00 1.009904e+02 8.851650e+01 
1.062000e+00 1.264519e+00 1.009925e+02 8.852404e+01 
1.064000e+00 1.266116e+00 1.009824e+02 8.853038e+01 
1.066000e+00 1.267724e+00 1.009732e+02 8.853595e+01 
1.068000e+00 1.269331e+00 1.009948e+02 8.855286e+01 
1.070000e+00 1.270942e+00 1.009964e+02 8.853661e+01 
1.072000e+00 1.272566e+00 1.009864e+02 8.851900e+01 
1.074000e+00 1.274196e+00 1.009831e+02 8.850143e+01 
1.076000e+00 1.275821e+00 1.009889e+02 8.848477e+01 
1.078000e+00 1.277444e+00 1.009917e+02 8.847149e+01 
1.080000e+00 1.279061e+00 1.009956e+02 8.845717e+01 
1.082000e+00 1.280671e+00 1.010008e+02 8.844462e+01 
1.084000e+00 1.282268e+00 1.010096e+02 8.843447e+01 
1.086000e+00 1.283921e+00 1.010242e+02 8.860872e+01 
1.088000e+00 1.285638e+00 1.010329e+02 8.860237e+01 
1.090000e+00 1.287201e+00 1.011580e+02 8.860681e+01 
1.092000e+00 1.288877e+00 1.011246e+02 8.864815e+01 
1.094000e+00 1.290600e+00 1.010554e+02 8.865756e+01 
1.096000e+00 1.292370e+00 1.010074e+02 8.865552e+01 
1.098000e+00 1.294167e+00 1.009690e+02 8.865064e+01 
1.100000e+00 1.295975e+00 1.009424e+02 8.863975e+01 
1.102000e+00 1.297793e+00 1.009163e+02 8.862758e+01 
1.104000e+00 1.299560e+00 1.009500e+02 8.861519e+01 
1.106000e+00 1.301319e+00 1.009533e+02 8.860267e+01 
1.108000e+00 1.303074e+00 1.009423e+02 8.859022e+01 
1.110000e+00 1.304811e+00 1.009687e+02 8.857816e+01 
1.112000e+00 1.306522e+00 1.009684e+02 8.856675e+01 
1.114000e+00 1.308227e+00 1.009545e+02 8.855596e+01 
1.116000e+00 1.309927e+00 1.009454e+02 8.854606e+01 
1.118000e+00 1.311615e+00 1.009473e+02 8.853708e+01 
1.120000e+00 1.313290e+00 1.009516e+02 8.853639e+01 
1.122000e+00 1.314949e+00 1.009563e+02 8.852947e+01 
1.124000e+00 1.316599e+00 1.009616e+02 8.853363e+01 
1.126000e+00 1.318242e+00 1.009693e+02 8.854159e+01 
1.128000e+00 1.319868e+00 1.009829e+02 8.854011e+01 
1.130000e+00 1.321495e+00 1.009946e+02 8.856021e+01 
1.132000e+00 1.323008e+00 1.011423e+02 8.855138e+01 
1.134000e+00 1.324526e+00 1.010975e+02 8.852821e+01 
1.136000e+00 1.326078e+00 1.010407e+02 8.851347e+01 
1.138000e+00 1.327681e+00 1.009884e+02 8.849801e+01 
1.140000e+00 1.329324e+00 1.009426e+02 8.848410e+01 
1.142000e+00 1.330996e+00 1.009108e+02 8.846945e+01 
1.144000e+00 1.332686e+00 1.008862e+02 8.845676e+01 
1.146000e+00 1.334343e+00 1.009198e+02 8.844653e+01 
1.148000e+00 1.335998e+00 1.009218e+02 8.843839e+01 
1.150000e+00 1.337873e+00 1.009106e+02 8.861504e+01 
1.152000e+00 1.339686e+00 1.009353e+02 8.860817e+01 
1.154000e+00 1.341553e+00 1.009351e+02 8.865838e+01 
1.156000e+00 1.343442e+00 1.009195e+02 8.867165e+01 
1.158000e+00 1.345340e+00 1.009093e+02 8.867263e+01 
1.160000e+00 1.347234e+00 1.009104e+02 8.866735e+01 
1.162000e+00 1.349111e+00 1.009137e+02 8.865725e+01 
1.164000e+00 1.350971e+00 1.009166e+02 8.864599e+01 
1.166000e+00 1.352814e+00 1.009214e+02 8.863404e+01 
1.168000e+00 1.354634e+00 1.009304e+02 8.862164e+01 
1.170000e+00 1.356422e+00 1.009467e+02 8.860915e+01 
1.172000e+00 1.358173e+00 1.009573e+02 8.859692e+01 
1.174000e+00 1.359766e+00 1.010847e+02 8.858504e+01 
1.176000e+00 1.361390e+00 1.010473e+02 8.857368e+01 
1.178000e+00 1.363047e+00 1.009787e+02 8.856275e+01 
1.180000e+00 1.364735e+00 1.009269e+02 8.855273e+01 
1.182000e+00 1.366453e+00 1.008836e+02 8.854915e+01 
1.184000e+00 1.368184e+00 1.008564e+02 8.854444e+01 
1.186000e+00 1.369901e+00 1.008898e+02 8.854718e+01 
1.188000e+00 1.371609e+00 1.008855e+02 8.855183e+01 
1.190000e+00 1.373318e+00 1.008762e+02 8.855483e+01 
1.192000e+00 1.375063e+00 1.008661e+02 8.857153e+01 
1.194000e+00 1.376784e+00 1.008872e+02 8.855463e+01 
1.196000e+00 1.378505e+00 1.008881e+02 8.853459e+01 
1.198000e+00 1.380240e+00 1.008771e+02 8.851484e+01 
1.200000e+00 1.381978e+00 1.008751e+02 8.849711e+01 
1.202000e+00 1.383709e+00 1.008799e+02 8.848281e+01 
1.204000e+00 1.385439e+00 1.008830e+02 8.847195e+01 
1.206000e+00 1.387164e+00 1.008874e+02 8.846220e+01 
1.208000e+00 1.388880e+00 1.008945e+02 8.845428e+01 
1.210000e+00 1.390686e+00 1.009091e+02 8.863495e+01 
1.212000e+00 1.392524e+00 1.009186e+02 8.862612e+01 
1.214000e+00 1.394239e+00 1.010504e+02 8.865513e+01 
1.216000e+00 1.396045e+00 1.010115e+02 8.868455e+01 
1.218000e+00 1.397908e+00 1.009374e+02 8.869146e+01 
1.220000e+00 1.399811e+00 1.008848e+02 8.868697e+01 
1.222000e+00 1.401742e+00 1.008405e+02 8.867839e+01 
1.224000e+00 1.403687e+00 1.008127e+02 8.866789e+01 
1.226000e+00 1.405601e+00 1.008437e+02 8.865644e+01 
1.228000e+00 1.407498e+00 1.008425e+02 8.864408e+01 
1.230000e+00 1.409388e+00 1.008314e+02 8.863138e+01 
1.232000e+00 1.411265e+00 1.008504e+02 8.861873e+01 
1.234000e+00 1.413110e+00 1.008566e+02 8.860634e+01 
1.236000e+00 1.414950e+00 1.008418e+02 8.859445e+01 
1.238000e+00 1.416784e+00 1.008324e+02 8.858327e+01 
1.240000e+00 1.418603e+00 1.008369e+02 8.857284e+01 
1.242000e+00 1.420411e+00 1.008399e+02 8.856804e+01 
1.244000e+00 1.422199e+00 1.008438e+02 8.855862e+01 
1.246000e+00 1.423973e+00 1.008495e+02 8.855836e+01 
1.248000e+00 1.425736e+00 1.008610e+02 8.856378e+01 
1.250000e+00 1.427472e+00 1.008772e+02 8.855999e+01 
1.252000e+00 1.429135e+00 1.010331e+02 8.858392e+01 
1.254000e+00 1.430780e+00 1.009837e+02 8.857307e+01 
1.256000e+00 1.432460e+00 1.009119e+02 8.855186e+01 
1.258000e+00 1.434199e+00 1.008580e+02 8.853130e+01 
1.260000e+00 1.435976e+00 1.008108e+02 8.851152e+01 
1.262000e+00 1.437779e+00 1.007799e+02 8.849256e+01 
1.264000e+00 1.439567e+00 1.008100e+02 8.847655e+01 
1.266000e+00 1.441345e+00 1.008059e+02 8.846326e+01 
1.268000e+00 1.443126e+00 1.007951e+02 8.845132e+01 
1.270000e+00 1.445010e+00 1.007848e+02 8.863826e+01 
1.272000e+00 1.446937e+00 1.008203e+02 8.863549e+01 
1.274000e+00 1.448896e+00 1.008048e+02 8.866355e+01 
1.276000e+00 1.450919e+00 1.007944e+02 8.869725e+01 
1.278000e+00 1.452948e+00 1.007988e+02 8.870482e+01 
1.280000e+00 1.454970e+00 1.008007e+02 8.870291e+01 
1.282000e+00 1.456981e+00 1.008040e+02 8.869655e+01 
1.284000e+00 1.458976e+00 1.008093e+02 8.868773e+01 
1.286000e+00 1.460947e+00 1.008214e+02 8.867733e+01 
1.288000e+00 1.462883e+00 1.008365e+02 8.866595e+01 
1.290000e+00 1.464690e+00 1.009791e+02 8.865393e+01 
1.292000e+00 1.466489e+00 1.009337e+02 8.864148e+01 
1.294000e+00 1.468314e+00 1.008633e+02 8.862861e+01 
1.296000e+00 1.470193e+00 1.007956e+02 8.861563e+01 
1.298000e+00 1.472090e+00 1.007543e+02 8.860504e+01 
1.300000e+00 1.474000e+00 1.007242e+02 8.859313e+01 
1.302000e+00 1.475856e+00 1.007667e+02 8.858173e+01 
1.304000e+00 1.477710e+00 1.007563e+02 8.857318e+01 
1.306000e+00 1.479571e+00 1.007458e+02 8.857579e+01 
1.308000e+00 1.481415e+00 1.007696e+02 8.857739e+01 
1.310000e+00 1.483257e+00 1.007690e+02 8.858897e+01 
1.312000e+00 1.485131e+00 1.007570e+02 8.859827e+01 
1.314000e+00 1.487002e+00 1.007590e+02 8.857668e+01 
1.316000e+00 1.488870e+00 1.007610e+02 8.855586e+01 
1.318000e+00 1.490734e+00 1.007640e+02 8.853480e+01 
1.320000e+00 1.492590e+00 1.007690e+02 8.851592e+01 
1.322000e+00 1.494437e+00 1.007785e+02 8.849957e+01 
1.324000e+00 1.496260e+00 1.007961e+02 8.848595e+01 
1.326000e+00 1.497993e+00 1.009539e+02 8.847674e+01 
1.328000e+00 1.499687e+00 1.009035e+02 8.846759e+01 
1.330000e+00 1.501598e+00 1.008405e+02 8.864544e+01 
1.332000e+00 1.503556e+00 1.007574e+02 8.864147e+01 
1.334000e+00 1.505622e+00 1.007167e+02 8.869577e+01 
1.336000e+00 1.507732e+00 1.006931e+02 8.871447e+01 
1.338000e+00 1.509809e+00 1.007267e+02 8.871900e+01 
1.340000e+00 1.511897e+00 1.007129e+02 8.871684e+01 
1.342000e+00 1.513990e+00 1.007004e+02 8.871041e+01 
1.344000e+00 1.516059e+00 1.007221e+02 8.870131e+01 
1.346000e+00 1.518108e+00 1.007221e+02 8.869049e+01 
1.348000e+00 1.520156e+00 1.007109e+02 8.867870e+01 
1.350000e+00 1.522187e+00 1.007159e+02 8.866649e+01 
1.352000e+00 1.524202e+00 1.007174e+02 8.865494e+01 
1.354000e+00 1.526199e+00 1.007208e+02 8.864111e+01 
1.356000e+00 1.528173e+00 1.007266e+02 8.862659e+01 
1.358000e+00 1.530122e+00 1.007390e+02 8.861276e+01 
1.360000e+00 1.532033e+00 1.007557e+02 8.860378e+01 
1.362000e+00 1.533810e+00 1.008917e+02 8.859444e+01 
1.364000e+00 1.535590e+00 1.008481e+02 8.859180e+01 
1.366000e+00 1.537419e+00 1.007673e+02 8.859380e+01 
1.368000e+00 1.539323e+00 1.006877e+02 8.860661e+01 
1.370000e+00 1.541278e+00 1.006568e+02 8.861587e+01 
1.372000e+00 1.543217e+00 1.006868e+02 8.859459e+01 
1.374000e+00 1.545151e+00 1.006793e+02 8.857193e+01 
1.376000e+00 1.547099e+00 1.006648e+02 8.855104e+01 
1.378000e+00 1.549044e+00 1.006868e+02 8.853314e+01 
1.380000e+00 1.550974e+00 1.006869e+02 8.851800e+01 
1.382000e+00 1.552912e+00 1.006730e+02 8.850305e+01 
1.384000e+00 1.554844e+00 1.006762e+02 8.849103e+01 
1.386000e+00 1.556801e+00 1.006769e+02 8.858993e+01 
1.388000e+00 1.558906e+00 1.006794e+02 8.865895e+01 
1.390000e+00 1.560994e+00 1.006842e+02 8.867833e+01 
1.392000e+00 1.563130e+00 1.006938e+02 8.871264e+01 
1.394000e+00 1.565252e+00 1.007120e+02 8.872417e+01 
1.396000e+00 1.567280e+00 1.008584e+02 8.873203e+01 
1.398000e+00 1.569292e+00 1.008097e+02 8.873221e+01 
1.400000e+00 1.571346e+00 1.007333e+02 8.872896e+01 
1.402000e+00 1.573456e+00 1.006624e+02 8.872134e+01 
1.404000e+00 1.575603e+00 1.006093e+02 8.871119e+01 
1.406000e+00 1.577715e+00 1.006462e+02 8.870101e+01 
1.408000e+00 1.579816e+00 1.006330e+02 8.868636e+01 
1.410000e+00 1.581913e+00 1.006188e+02 8.867111e+01 
1.412000e+00 1.583991e+00 1.006411e+02 8.865702e+01 
1.414000e+00 1.586041e+00 1.006396e+02 8.864193e+01 
1.416000e+00 1.588080e+00 1.006328e+02 8.862693e+01 
1.418000e+00 1.590103e+00 1.006330e+02 8.861450e+01 
1.420000e+00 1.592109e+00 1.006339e+02 8.860686e+01 
1.422000e+00 1.594108e+00 1.006372e+02 8.861077e+01 
1.424000e+00 1.596099e+00 1.006431e+02 8.861433e+01 
1.426000e+00 1.598104e+00 1.006561e+02 8.863263e+01 
1.428000e+00 1.600084e+00 1.006729e+02 8.862066e+01 
1.430000e+00 1.601937e+00 1.007970e+02 8.859858e+01 
1.432000e+00 1.603818e+00 1.007525e+02 8.857859e+01 
1.434000e+00 1.605764e+00 1.006623e+02 8.855659e+01 
1.436000e+00 1.607760e+00 1.006023e+02 8.853757e+01 
1.438000e+00 1.609776e+00 1.006001e+02 8.852167e+01 
1.440000e+00 1.611769e+00 1.006010e+02 8.850888e+01 
1.442000e+00 1.613773e+00 1.005853e+02 8.849899e+01 
1.444000e+00 1.615973e+00 1.005714e+02 8.867508e+01 
1.446000e+00 1.618128e+00 1.006050e+02 8.869011e+01 
1.448000e+00 1.620356e+00 1.005937e+02 8.873139e+01 
1.450000e+00 1.622596e+00 1.005918e+02 8.874348e+01 
1.452000e+00 1.624836e+00 1.005907e+02 8.874463e+01 
1.454000e+00 1.627066e+00 1.005924e+02 8.873428e+01 
1.456000e+00 1.629289e+00 1.005969e+02 8.873974e+01 
1.458000e+00 1.631498e+00 1.006065e+02 8.873703e+01 
1.460000e+00 1.633677e+00 1.006257e+02 8.873169e+01 
1.462000e+00 1.635738e+00 1.007631e+02 8.872223e+01 
1.464000e+00 1.637779e+00 1.007216e+02 8.870755e+01 
1.466000e+00 1.639863e+00 1.006333e+02 8.869237e+01 
1.468000e+00 1.641991e+00 1.005663e+02 8.868454e+01 
1.470000e+00 1.644119e+00 1.005701e+02 8.865896e+01 
1.472000e+00 1.646227e+00 1.005573e+02 8.864926e+01 
1.474000e+00 1.648329e+00 1.005415e+02 8.863316e+01 
1.476000e+00 1.650431e+00 1.005270e+02 8.862732e+01 
1.478000e+00 1.652502e+00 1.005601e+02 8.863102e+01 
1.480000e+00 1.654589e+00 1.005538e+02 8.864486e+01 
1.482000e+00 1.656696e+00 1.005503e+02 8.865643e+01 
1.484000e+00 1.658800e+00 1.005496e+02 8.863358e+01 
1.486000e+00 1.660899e+00 1.005519e+02 8.860838e+01 
1.488000e+00 1.662990e+00 1.005572e+02 8.858576e+01 
1.490000e+00 1.665069e+00 1.005687e+02 8.856631e+01 
1.492000e+00 1.667122e+00 1.005874e+02 8.855031e+01 
1.494000e+00 1.669049e+00 1.007134e+02 8.853801e+01 
1.496000e+00 1.670998e+00 1.006621e+02 8.852584e+01 
1.498000e+00 1.673104e+00 1.005761e+02 8.869937e+01 
1.500000e+00 1.675318e+00 1.005102e+02 8.865955e+01 
1.502000e+00 1.677594e+00 1.005321e+02 8.873980e+01 
1.504000e+00 1.679905e+00 1.005097e+02 8.876130e+01 
1.506000e+00 1.682236e+00 1.004926e+02 8.876744e+01 
1.508000e+00 1.684563e+00 1.005110e+02 8.876667e+01 
1.510000e+00 1.686869e+00 1.005146e+02 8.876366e+01 
1.512000e+00 1.689173e+00 1.005088e+02 8.875593e+01 
1.514000e+00 1.691463e+00 1.005057e+02 8.874012e+01 
1.516000e+00 1.693733e+00 1.005063e+02 8.872246e+01 
1.518000e+00 1.695991e+00 1.005100e+02 8.871624e+01 
1.520000e+00 1.698228e+00 1.005174e+02 8.870651e+01 
1.522000e+00 1.700436e+00 1.005371e+02 8.870135e+01 
1.524000e+00 1.702535e+00 1.006888e+02 8.868030e+01 
1.526000e+00 1.704589e+00 1.006446e+02 8.867201e+01 
1.528000e+00 1.706677e+00 1.005614e+02 8.865809e+01 
1.530000e+00 1.708820e+00 1.004860e+02 8.865137e+01 
1.532000e+00 1.710965e+00 1.005005e+02 8.865817e+01 
1.534000e+00 1.713125e+00 1.004748e+02 8.866924e+01 
1.536000e+00 1.715322e+00 1.004547e+02 8.867713e+01 
1.538000e+00 1.717519e+00 1.004695e+02 8.865814e+01 
1.540000e+00 1.719692e+00 1.004777e+02 8.863303e+01 
1.542000e+00 1.721870e+00 1.004700e+02 8.861128e+01 
1.544000e+00 1.724051e+00 1.004662e+02 8.859101e+01 
1.546000e+00 1.726228e+00 1.004660e+02 8.857264e+01 
1.548000e+00 1.728398e+00 1.004693e+02 8.855616e+01 
1.550000e+00 1.730556e+00 1.004761e+02 8.854393e+01 
1.552000e+00 1.732796e+00 1.004980e+02 8.871889e+01 
1.554000e+00 1.734994e+00 1.006482e+02 8.870339e+01 
1.556000e+00 1.737228e+00 1.006084e+02 8.877049e+01 
1.558000e+00 1.739535e+00 1.005185e+02 8.878792e+01 
1.560000e+00 1.741915e+00 1.004398e+02 8.879270e+01 
1.562000e+00 1.744281e+00 1.004600e+02 8.879089e+01 
1.564000e+00 1.746662e+00 1.004304e+02 8.878062e+01 
1.566000e+00 1.749050e+00 1.004081e+02 8.876827e+01 
1.568000e+00 1.751420e+00 1.004276e+02 8.875515e+01 
1.570000e+00 1.753757e+00 1.004344e+02 8.874171e+01 
1.572000e+00 1.756089e+00 1.004264e+02 8.872819e+01 
1.574000e+00 1.758408e+00 1.004227e+02 8.871488e+01 
1.576000e+00 1.760713e+00 1.004230e+02 8.870390e+01 
1.578000e+00 1.763006e+00 1.004270e+02 8.870206e+01 
1.580000e+00 1.765284e+00 1.004386e+02 8.869565e+01 
1.582000e+00 1.767519e+00 1.004634e+02 8.868686e+01 
1.584000e+00 1.769623e+00 1.005930e+02 8.868173e+01 
1.586000e+00 1.771734e+00 1.005395e+02 8.868066e+01 
1.588000e+00 1.773941e+00 1.004456e+02 8.869984e+01 
1.590000e+00 1.776180e+00 1.004399e+02 8.869496e+01 
1.592000e+00 1.778420e+00 1.004072e+02 8.866774e+01 
1.594000e+00 1.780683e+00 1.003791e+02 8.864217e+01 
1.596000e+00 1.782963e+00 1.003603e+02 8.861960e+01 
1.598000e+00 1.785202e+00 1.004036e+02 8.859835e+01 
1.600000e+00 1.787449e+00 1.003915e+02 8.858130e+01 
1.602000e+00 1.789699e+00 1.003848e+02 8.856901e+01 
1.604000e+00 1.791995e+00 1.003829e+02 8.871051e+01 
1.606000e+00 1.794390e+00 1.003850e+02 8.868078e+01 
1.608000e+00 1.796846e+00 1.003944e+02 8.878159e+01 
1.610000e+00 1.799300e+00 1.004170e+02 8.880549e+01 
1.612000e+00 1.801670e+00 1.005683e+02 8.881378e+01 
1.614000e+00 1.803998e+00 1.005270e+02 8.881053e+01 
1.616000e+00 1.806384e+00 1.004290e+02 8.880345e+01 
1.618000e+00 1.808806e+00 1.004080e+02 8.879417e+01 
1.620000e+00 1.811223e+00 1.003739e+02 8.878324e+01 
1.622000e+00 1.813656e+00 1.003419e+02 8.877124e+01 
1.624000e+00 1.816095e+00 1.003233e+02 8.875852e+01 
1.626000e+00 1.818489e+00 1.003686e+02 8.874662e+01 
1.628000e+00 1.820876e+00 1.003521e+02 8.873865e+01 
1.630000e+00 1.823266e+00 1.003434e+02 8.873635e+01 
1.632000e+00 1.825647e+00 1.003403e+02 8.872579e+01 
1.634000e+00 1.828009e+00 1.003440e+02 8.871598e+01 
1.636000e+00 1.830351e+00 1.003543e+02 8.871272e+01 
1.638000e+00 1.832675e+00 1.003767e+02 8.872548e+01 
1.640000e+00 1.834929e+00 1.005290e+02 8.874051e+01 
1.642000e+00 1.837137e+00 1.004886e+02 8.872267e+01 
1.644000e+00 1.839406e+00 1.003867e+02 8.869122e+01 
1.646000e+00 1.841705e+00 1.003744e+02 8.866253e+01 
1.648000e+00 1.844017e+00 1.003329e+02 8.863673e+01 
1.650000e+00 1.846355e+00 1.003010e+02 8.861894e+01 
1.652000e+00 1.848706e+00 1.002885e+02 8.860076e+01 
1.654000e+00 1.851018e+00 1.003218e+02 8.858567e+01 
1.656000e+00 1.853459e+00 1.003149e+02 8.875827e+01 
1.658000e+00 1.855950e+00 1.003048e+02 8.877366e+01 
1.660000e+00 1.858506e+00 1.003035e+02 8.881609e+01 
1.662000e+00 1.861068e+00 1.003095e+02 8.882870e+01 
1.664000e+00 1.863620e+00 1.003180e+02 8.883004e+01 
1.666000e+00 1.866140e+00 1.003493e+02 8.882666e+01 
1.668000e+00 1.868539e+00 1.004778e+02 8.882032e+01 
1.670000e+00 1.870937e+00 1.004174e+02 8.881310e+01 
1.672000e+00 1.873405e+00 1.003260e+02 8.880187e+01 
1.674000e+00 1.875858e+00 1.003199e+02 8.878888e+01 
1.676000e+00 1.878336e+00 1.002785e+02 8.877511e+01 
1.678000e+00 1.880829e+00 1.002549e+02 8.876985e+01 
1.680000e+00 1.883304e+00 1.002741e+02 8.875947e+01 
1.682000e+00 1.885751e+00 1.002744e+02 8.874589e+01 
1.684000e+00 1.888186e+00 1.002728e+02 8.873329e+01 
1.686000e+00 1.890612e+00 1.002671e+02 8.872707e+01 
1.688000e+00 1.893034e+00 1.002689e+02 8.873587e+01 
1.690000e+00 1.895477e+00 1.002744e+02 8.875726e+01 
1.692000e+00 1.897902e+00 1.002993e+02 8.875558e+01 
1.694000e+00 1.900275e+00 1.003664e+02 8.873091e+01 
1.696000e+00 1.902538e+00 1.004140e+02 8.870853e+01 
1.698000e+00 1.904895e+00 1.003122e+02 8.868663e+01 
1.700000e+00 1.907262e+00 1.003023e+02 8.865643e+01 
1.702000e+00 1.909657e+00 1.002543e+02 8.863290e+01 
1.704000e+00 1.912071e+00 1.002250e+02 8.861370e+01 
1.706000e+00 1.914632e+00 1.002229e+02 8.878117e+01 
1.708000e+00 1.917201e+00 1.002399e+02 8.881085e+01 
1.710000e+00 1.919834e+00 1.002309e+02 8.883972e+01 
1.712000e+00 1.922468e+00 1.002360e+02 8.884872e+01 
1.714000e+00 1.925106e+00 1.002321e+02 8.885079e+01 
1.716000e+00 1.927735e+00 1.002392e+02 8.884682e+01 
1.718000e+00 1.930337e+00 1.002570e+02 8.883987e+01 
1.720000e+00 1.932898e+00 1.002830e+02 8.882970e+01 
1.722000e+00 1.935318e+00 1.003808e+02 8.881792e+01 
1.724000e+00 1.937801e+00 1.002903e+02 8.880664e+01 
1.726000e+00 1.940302e+00 1.002706e+02 8.879663e+01 
1.728000e+00 1.942825e+00 1.002185e+02 8.877849e+01 
1.730000e+00 1.945366e+00 1.001891e+02 8.876968e+01 
1.732000e+00 1.947905e+00 1.001731e+02 8.875686e+01 
1.734000e+00 1.950396e+00 1.002011e+02 8.874477e+01 
1.736000e+00 1.952893e+00 1.001942e+02 8.874599e+01 
1.738000e+00 1.955399e+00 1.002095e+02 8.877018e+01 
1.740000e+00 1.957921e+00 1.002001e+02 8.878114e+01 
1.742000e+00 1.960435e+00 1.002089e+02 8.876614e+01 
1.744000e+00 1.962934e+00 1.002240e+02 8.874216e+01 
1.746000e+00 1.965401e+00 1.002497e+02 8.871628e+01 
1.748000e+00 1.967738e+00 1.003398e+02 8.869457e+01 
1.750000e+00 1.970154e+00 1.002566e+02 8.867520e+01 
1.752000e+00 1.972590e+00 1.002277e+02 8.865952e+01 
1.754000e+00 1.975157e+00 1.001760e+02 8.882465e+01 
1.756000e+00 1.977823e+00 1.001511e+02 8.883755e+01 
1.758000e+00 1.980549e+00 1.001630e+02 8.887376e+01 
1.760000e+00 1.983268e+00 1.001629e+02 8.888099e+01 
1.762000e+00 1.985992e+00 1.001567e+02 8.887869e+01 
1.764000e+00 1.988707e+00 1.001594e+02 8.887184e+01 
1.766000e+00 1.991395e+00 1.001732e+02 8.886254e+01 
1.768000e+00 1.994068e+00 1.001782e+02 8.885181e+01 
1.770000e+00 1.996715e+00 1.001954e+02 8.884268e+01 
1.772000e+00 1.999265e+00 1.003325e+02 8.882942e+01 
1.774000e+00 2.001771e+00 1.002746e+02 8.881441e+01 
1.776000e+00 2.004305e+00 1.002321e+02 8.879484e+01 
1.778000e+00 2.006866e+00 1.001691e+02 8.878549e+01 
1.780000e+00 2.009449e+00 1.001313e+02 8.877319e+01 
1.782000e+00 2.012037e+00 1.001064e+02 8.876251e+01 
1.784000e+00 2.014601e+00 1.001341e+02 8.876482e+01 
1.786000e+00 2.017189e+00 1.001236e+02 8.879199e+01 
1.788000e+00 2.019794e+00 1.001222e+02 8.880564e+01 
1.790000e+00 2.022393e+00 1.001302e+02 8.878618e+01 
1.792000e+00 2.024966e+00 1.001469e+02 8.875729e+01 
1.794000e+00 2.027536e+00 1.001512e+02 8.873255e+01 
1.796000e+00 2.030079e+00 1.001737e+02 8.871021e+01 
1.798000e+00 2.032504e+00 1.002711e+02 8.869224e+01 
1.800000e+00 2.034974e+00 1.002009e+02 8.867739e+01 
1.802000e+00 2.037587e+00 1.001614e+02 8.884430e+01 
1.804000e+00 2.040308e+00 1.001122e+02 8.887091e+01 
1.806000e+00 2.043110e+00 1.000792e+02 8.890078e+01 
1.808000e+00 2.045914e+00 1.001034e+02 8.890409e+01 
1.810000e+00 2.048706e+00 1.000920e+02 8.890008e+01 
1.812000e+00 2.051496e+00 1.000858e+02 8.889269e+01 
1.814000e+00 2.054273e+00 1.000916e+02 8.888396e+01 
1.816000e+00 2.057028e+00 1.001019e+02 8.887379e+01 
1.818000e+00 2.059749e+00 1.001171e+02 8.885873e+01 
1.820000e+00 2.062438e+00 1.001337e+02 8.883973e+01 
1.822000e+00 2.065012e+00 1.002477e+02 8.882268e+01 
1.824000e+00 2.067577e+00 1.001919e+02 8.881122e+01 
1.826000e+00 2.070167e+00 1.001418e+02 8.880036e+01 
1.828000e+00 2.072793e+00 1.000867e+02 8.878865e+01 
1.830000e+00 2.075439e+00 1.000512e+02 8.878352e+01 
1.832000e+00 2.078094e+00 1.000611e+02 8.880263e+01 
1.834000e+00 2.080764e+00 1.000591e+02 8.882570e+01 
1.836000e+00 2.083447e+00 1.000502e+02 8.882097e+01 
1.838000e+00 2.086117e+00 1.000568e+02 8.879104e+01 
1.840000e+00 2.088777e+00 1.000656e+02 8.876463e+01 
1.842000e+00 2.091424e+00 1.000779e+02 8.874018e+01 
1.844000e+00 2.094039e+00 1.001026e+02 8.871846e+01 
1.846000e+00 2.096563e+00 1.002187e+02 8.870155e+01 
1.848000e+00 2.099133e+00 1.001674e+02 8.884717e+01 
1.850000e+00 2.101843e+00 1.001121e+02 8.886437e+01 
1.852000e+00 2.104668e+00 1.000552e+02 8.891235e+01 
1.854000e+00 2.107539e+00 1.000208e+02 8.892729e+01 
1.856000e+00 2.110416e+00 1.000278e+02 8.892491e+01 
1.858000e+00 2.113274e+00 1.000234e+02 8.891877e+01 
1.860000e+00 2.116136e+00 1.000181e+02 8.891285e+01 
1.862000e+00 2.118980e+00 1.000216e+02 8.890133e+01 
1.864000e+00 2.121801e+00 1.000294e+02 8.888352e+01 
1.866000e+00 2.124589e+00 1.000430e+02 8.886505e+01 
1.868000e+00 2.127330e+00 1.000770e+02 8.884625e+01 
1.870000e+00 2.129959e+00 1.001747e+02 8.883474e+01 
1.872000e+00 2.132577e+00 1.001360e+02 8.882364e+01 
1.874000e+00 2.135227e+00 1.000716e+02 8.881220e+01 
1.876000e+00 2.137915e+00 1.000188e+02 8.880581e+01 
1.878000e+00 2.140638e+00 9.998435e+01 8.882482e+01 
1.880000e+00 2.143384e+00 1.000031e+02 8.884509e+01 
1.882000e+00 2.146138e+00 9.998692e+01 8.884553e+01 
1.884000e+00 2.148891e+00 9.998549e+01 8.882127e+01 
1.886000e+00 2.151638e+00 9.998950e+01 8.879183e+01 
1.888000e+00 2.154371e+00 9.999917e+01 8.876415e+01 
1.890000e+00 2.157084e+00 1.000141e+02 8.874030e+01 
1.892000e+00 2.159762e+00 1.000450e+02 8.872106e+01 
1.894000e+00 2.162382e+00 1.001487e+02 8.887327e+01 
1.896000e+00 2.165131e+00 1.000952e+02 8.889585e+01 
1.898000e+00 2.167996e+00 1.000250e+02 8.893360e+01 
1.900000e+00 2.170917e+00 9.997453e+01 8.894453e+01 
1.902000e+00 2.173868e+00 9.994324e+01 8.894711e+01 
1.904000e+00 2.176798e+00 9.996045e+01 8.894263e+01 
1.906000e+00 2.179728e+00 9.995287e+01 8.893265e+01 
1.908000e+00 2.182645e+00 9.995262e+01 8.891816e+01 
1.910000e+00 2.185536e+00 9.995876e+01 8.889894e+01 
1.912000e+00 2.188400e+00 9.997001e+01 8.888261e+01 
1.914000e+00 2.191223e+00 9.999136e+01 8.886249e+01 
1.916000e+00 2.193939e+00 1.001425e+02 8.885465e+01 
1.918000e+00 2.196614e+00 1.000916e+02 8.884233e+01 
1.920000e+00 2.199315e+00 1.000262e+02 8.883222e+01 
1.922000e+00 2.202065e+00 9.996236e+01 8.883112e+01 
1.924000e+00 2.204875e+00 9.992086e+01 8.886195e+01 
1.926000e+00 2.207700e+00 9.993445e+01 8.887221e+01 
1.928000e+00 2.210524e+00 9.992395e+01 8.885945e+01 
1.930000e+00 2.213348e+00 9.991975e+01 8.882832e+01 
1.932000e+00 2.216164e+00 9.992273e+01 8.879739e+01 
1.934000e+00 2.218965e+00 9.993168e+01 8.877004e+01 
1.936000e+00 2.221747e+00 9.994631e+01 8.874899e+01 
1.938000e+00 2.224485e+00 9.998620e+01 8.872736e+01 
1.940000e+00 2.227229e+00 1.000872e+02 8.887072e+01 
1.942000e+00 2.230102e+00 1.000104e+02 8.894173e+01 
1.944000e+00 2.233061e+00 9.994106e+01 8.896044e+01 
1.946000e+00 2.236067e+00 9.989290e+01 8.896514e+01 
1.948000e+00 2.239087e+00 9.989273e+01 8.896358e+01 
1.950000e+00 2.242088e+00 9.989199e+01 8.896004e+01 
1.952000e+00 2.245086e+00 9.988442e+01 8.894737e+01 
1.954000e+00 2.248065e+00 9.988518e+01 8.892853e+01 
1.956000e+00 2.251019e+00 9.989283e+01 8.891139e+01 
1.958000e+00 2.253938e+00 9.990586e+01 8.888909e+01 
1.960000e+00 2.256813e+00 9.994593e+01 8.887987e+01 
1.962000e+00 2.259536e+00 1.000603e+02 8.886667e+01 
1.964000e+00 2.262271e+00 1.000058e+02 8.885534e+01 
1.966000e+00 2.265082e+00 9.990538e+01 8.885042e+01 
1.968000e+00 2.267955e+00 9.986012e+01 8.887954e+01 
1.970000e+00 2.270861e+00 9.985859e+01 8.889100e+01 
1.972000e+00 2.273754e+00 9.985741e+01 8.888167e+01 
1.974000e+00 2.276655e+00 9.984891e+01 8.885383e+01 
1.976000e+00 2.279550e+00 9.984945e+01 8.882205e+01 
1.978000e+00 2.282432e+00 9.985718e+01 8.879271e+01 
1.980000e+00 2.285294e+00 9.987065e+01 8.876927e+01 
1.982000e+00 2.288111e+00 9.992310e+01 8.874841e+01 
1.984000e+00 2.290935e+00 1.000315e+02 8.888849e+01 
1.986000e+00 2.293852e+00 9.997380e+01 8.895957e+01 
1.988000e+00 2.296871e+00 9.988590e+01 8.897890e+01 
1.990000e+00 2.299954e+00 9.981937e+01 8.898307e+01 
1.992000e+00 2.303045e+00 9.982713e+01 8.898072e+01 
1.994000e+00 2.306120e+00 9.981925e+01 8.897447e+01 
1.996000e+00 2.309194e+00 9.981133e+01 8.896477e+01 
1.998000e+00 2.312252e+00 9.981274e+01 8.895042e+01 
2.000000e+00 2.315290e+00 9.982142e+01 8.893857e+01 
2.002000e+00 2.318289e+00 9.983885e+01 8.891832e+01 
2.004000e+00 2.321226e+00 9.989929e+01 8.890671e+01 
2.006000e+00 2.324008e+00 1.000177e+02 8.889073e+01 
2.008000e+00 2.326828e+00 9.992469e+01 8.887670e+01 
2.010000e+00 2.329714e+00 9.984046e+01 8.887181e+01 
2.012000e+00 2.332672e+00 9.978990e+01 8.890282e+01 
2.014000e+00 2.335650e+00 9.979477e+01 8.891076e+01 
2.016000e+00 2.338624e+00 9.977987e+01 8.889074e+01 
2.018000e+00 2.341601e+00 9.977508e+01 8.886401e+01 
2.020000e+00 2.344574e+00 9.977943e+01 8.883845e+01 
2.022000e+00 2.347529e+00 9.979335e+01 8.881080e+01 
2.024000e+00 2.350454e+00 9.981879e+01 8.878513e+01 
2.026000e+00 2.353323e+00 9.998068e+01 8.892231e+01 
2.028000e+00 2.356238e+00 9.997336e+01 8.896020e+01 
2.030000e+00 2.359289e+00 9.986277e+01 8.899812e+01 
2.032000e+00 2.362416e+00 9.978895e+01 8.900517e+01 
2.034000e+00 2.365579e+00 9.974822e+01 8.900323e+01 
2.036000e+00 2.368732e+00 9.975079e+01 8.899673e+01 
2.038000e+00 2.371886e+00 9.974075e+01 8.898515e+01 
2.040000e+00 2.375027e+00 9.974040e+01 8.897324e+01 
2.042000e+00 2.378144e+00 9.975106e+01 8.896222e+01 
2.044000e+00 2.381229e+00 9.976996e+01 8.894511e+01 
2.046000e+00 2.384259e+00 9.982679e+01 8.893886e+01 
2.048000e+00 2.387155e+00 9.994250e+01 8.892362e+01 
2.050000e+00 2.390032e+00 9.988593e+01 8.890743e+01 
2.052000e+00 2.392985e+00 9.979103e+01 8.889501e+01 
2.054000e+00 2.395994e+00 9.973603e+01 8.891766e+01 
2.056000e+00 2.399035e+00 9.973934e+01 8.892969e+01 
2.058000e+00 2.402086e+00 9.970676e+01 8.892128e+01 
2.060000e+00 2.405137e+00 9.970583e+01 8.889102e+01 
2.062000e+00 2.408183e+00 9.971312e+01 8.886476e+01 
2.064000e+00 2.411214e+00 9.973051e+01 8.884283e+01 
2.066000e+00 2.414210e+00 9.977487e+01 8.882178e+01 
2.068000e+00 2.417113e+00 9.991844e+01 8.880771e+01 
2.070000e+00 2.420114e+00 9.990600e+01 8.897486e+01 
2.072000e+00 2.423245e+00 9.979386e+01 8.902202e+01 
2.074000e+00 2.426448e+00 9.972517e+01 8.903053e+01 
2.076000e+00 2.429688e+00 9.968397e+01 8.902996e+01 
2.078000e+00 2.432910e+00 9.969281e+01 8.902329e+01 
2.080000e+00 2.436142e+00 9.967089e+01 8.901287e+01 
2.082000e+00 2.439364e+00 9.967586e+01 8.900207e+01 
2.084000e+00 2.442555e+00 9.969292e+01 8.898884e+01 
2.086000e+00 2.445703e+00 9.972474e+01 8.896658e+01 
2.088000e+00 2.448778e+00 9.977930e+01 8.895240e+01 
2.090000e+00 2.451704e+00 9.989820e+01 8.893822e+01 
2.092000e+00 2.454687e+00 9.979014e+01 8.892581e+01 
2.094000e+00 2.457729e+00 9.971075e+01 8.891644e+01 
2.096000e+00 2.460822e+00 9.966233e+01 8.893889e+01 
2.098000e+00 2.463927e+00 9.966899e+01 8.894894e+01 
2.100000e+00 2.467043e+00 9.965258e+01 8.893693e+01 
2.102000e+00 2.470156e+00 9.964279e+01 8.890378e+01 
2.104000e+00 2.473259e+00 9.965964e+01 8.887648e+01 
2.106000e+00 2.476340e+00 9.968771e+01 8.885432e+01 
2.108000e+00 2.479368e+00 9.974286e+01 8.883626e+01 
2.110000e+00 2.482271e+00 9.987248e+01 8.882308e+01 
2.112000e+00 2.485409e+00 9.977885e+01 8.901011e+01 
2.114000e+00 2.488658e+00 9.969223e+01 8.905537e+01 
2.116000e+00 2.491967e+00 9.963838e+01 8.906538e+01 
2.118000e+00 2.495275e+00 9.964363e+01 8.906308e+01 
2.120000e+00 2.498590e+00 9.962538e+01 8.905601e+01 
2.122000e+00 2.501893e+00 9.962265e+01 8.904198e+01 
2.124000e+00 2.505172e+00 9.962615e+01 8.902140e+01 
2.126000e+00 2.508410e+00 9.965821e+01 8.900486e+01 
2.128000e+00 2.511585e+00 9.970856e+01 8.898843e+01 
2.130000e+00 2.514631e+00 9.984220e+01 8.898427e+01 
2.132000e+00 2.517686e+00 9.975562e+01 8.897044e+01 
2.134000e+00 2.520802e+00 9.966565e+01 8.895055e+01 
2.136000e+00 2.523947e+00 9.961126e+01 8.893691e+01 
2.138000e+00 2.527114e+00 9.961657e+01 8.896481e+01 
2.140000e+00 2.530297e+00 9.959844e+01 8.897022e+01 
2.142000e+00 2.533477e+00 9.959679e+01 8.894578e+01 
2.144000e+00 2.536647e+00 9.960383e+01 8.891478e+01 
2.146000e+00 2.539793e+00 9.963577e+01 8.888622e+01 
2.148000e+00 2.542890e+00 9.968289e+01 8.886153e+01 
2.150000e+00 2.545857e+00 9.981254e+01 8.884042e+01 
2.152000e+00 2.548952e+00 9.972283e+01 8.894694e+01 
2.154000e+00 2.552255e+00 9.963377e+01 8.905909e+01 
2.156000e+00 2.555625e+00 9.958296e+01 8.908152e+01 
2.158000e+00 2.558997e+00 9.958800e+01 8.908431e+01 
2.160000e+00 2.562376e+00 9.957221e+01 8.907695e+01 
2.162000e+00 2.565745e+00 9.956991e+01 8.906527e+01 
2.164000e+00 2.569093e+00 9.957733e+01 8.905104e+01 
2.166000e+00 2.572395e+00 9.961802e+01 8.903607e+01 
2.168000e+00 2.575640e+00 9.966175e+01 8.902236e+01 
2.170000e+00 2.578740e+00 9.978046e+01 8.901345e+01 
2.172000e+00 2.581892e+00 9.967764e+01 8.900442e+01 
2.174000e+00 2.585108e+00 9.959639e+01 8.899296e+01 
2.176000e+00 2.588350e+00 9.955084e+01 8.898715e+01 
2.178000e+00 2.591601e+00 9.955667e+01 8.901682e+01 
2.180000e+00 2.594874e+00 9.954472e+01 8.902006e+01 
2.182000e+00 2.598137e+00 9.954409e+01 8.899442e+01 
2.184000e+00 2.601385e+00 9.955307e+01 8.896065e+01 
2.186000e+00 2.604591e+00 9.960193e+01 8.893398e+01 
2.188000e+00 2.607750e+00 9.964666e+01 8.890409e+01 
2.190000e+00 2.610757e+00 9.974087e+01 8.887254e+01 
2.192000e+00 2.613962e+00 9.962841e+01 8.898083e+01 
2.194000e+00 2.617344e+00 9.955724e+01 8.907111e+01 
2.196000e+00 2.620769e+00 9.954950e+01 8.909367e+01 
2.198000e+00 2.624204e+00 9.952771e+01 8.909814e+01 
2.200000e+00 2.627642e+00 9.951819e+01 8.909144e+01 
2.202000e+00 2.631067e+00 9.952118e+01 8.908344e+01 
2.204000e+00 2.634464e+00 9.955597e+01 8.908028e+01 
2.206000e+00 2.637816e+00 9.958834e+01 8.907287e+01 
2.208000e+00 2.641051e+00 9.974041e+01 8.906130e+01 
2.210000e+00 2.644256e+00 9.967301e+01 8.905264e+01 
2.212000e+00 2.647535e+00 9.957416e+01 8.904170e+01 
2.214000e+00 2.650853e+00 9.951387e+01 8.903041e+01 
2.216000e+00 2.654163e+00 9.951502e+01 8.902769e+01 
2.218000e+00 2.657516e+00 9.949706e+01 8.906512e+01 
2.220000e+00 2.660881e+00 9.949298e+01 8.907686e+01 
2.222000e+00 2.664227e+00 9.949884e+01 8.903835e+01 
2.224000e+00 2.667530e+00 9.954495e+01 8.900953e+01 
2.226000e+00 2.670779e+00 9.958529e+01 8.893812e+01 
2.228000e+00 2.673894e+00 9.970771e+01 8.890216e+01 
2.230000e+00 2.677154e+00 9.960088e+01 8.910799e+01 
2.232000e+00 2.680627e+00 9.951854e+01 8.918986e+01 
2.234000e+00 2.684191e+00 9.949596e+01 8.920362e+01 
2.236000e+00 2.687763e+00 9.948212e+01 8.921861e+01 
2.238000e+00 2.691330e+00 9.947073e+01 8.918997e+01 
2.240000e+00 2.695177e+00 9.947426e+01 8.948407e+01 
2.242000e+00 2.698985e+00 9.949421e+01 8.950326e+01 
2.244000e+00 2.703192e+00 9.949982e+01 8.980244e+01 
2.246000e+00 2.707084e+00 9.967118e+01 8.959133e+01 
2.248000e+00 2.710748e+00 9.960511e+01 8.949644e+01 
2.250000e+00 2.714333e+00 9.950872e+01 8.939568e+01 
2.252000e+00 2.717851e+00 9.944419e+01 8.927574e+01 
2.254000e+00 2.721773e+00 9.941277e+01 8.952049e+01 
2.256000e+00 2.725294e+00 9.940639e+01 8.898735e+01 
2.258000e+00 2.728174e+00 9.941487e+01 8.814696e+01 
2.260000e+00 2.730518e+00 9.944167e+01 8.794534e+01 
2.262000e+00 2.732433e+00 9.948020e+01 8.720108e+01 
2.264000e+00 2.734555e+00 9.955564e+01 8.767799e+01 
2.266000e+00 2.737368e+00 9.962777e+01 8.861945e+01 
2.268000e+00 2.740532e+00 9.951903e+01 8.878264e+01 
2.270000e+00 2.743531e+00 9.944963e+01 8.853938e+01 
2.272000e+00 2.746504e+00 9.944182e+01 8.856908e+01 
2.274000e+00 2.749487e+00 9.944249e+01 8.818561e+01 
2.276000e+00 2.753287e+00 9.942922e+01 8.885031e+01 
2.278000e+00 2.756546e+00 9.946284e+01 8.859261e+01 
2.280000e+00 2.759784e+00 9.949971e+01 8.884213e+01 
2.282000e+00 2.763537e+00 9.953180e+01 8.961935e+01 
2.284000e+00 2.767297e+00 9.963922e+01 8.980457e+01 
2.286000e+00 2.771036e+00 9.953673e+01 8.962499e+01 
2.288000e+00 2.774788e+00 9.945864e+01 8.936758e+01 
2.290000e+00 2.778544e+00 9.943976e+01 8.920266e+01 
2.292000e+00 2.781632e+00 9.945742e+01 8.855651e+01 
2.294000e+00 2.784724e+00 9.945093e+01 8.881324e+01 
2.296000e+00 2.787748e+00 9.945448e+01 8.882765e+01 
2.298000e+00 2.790935e+00 9.949960e+01 8.892925e+01 
2.300000e+00 2.794165e+00 9.952802e+01 8.891456e+01 
2.302000e+00 2.797559e+00 9.966405e+01 8.926116e+01 
2.304000e+00 2.801184e+00 9.957947e+01 8.950758e+01 
2.306000e+00 2.804991e+00 9.946730e+01 8.953685e+01 
2.308000e+00 2.808912e+00 9.940692e+01 8.962973e+01 
2.310000e+00 2.812854e+00 9.940864e+01 8.960388e+01 
2.312000e+00 2.816961e+00 9.937085e+01 9.036362e+01 
2.314000e+00 2.820841e+00 9.939182e+01 8.908793e+01 
2.316000e+00 2.824355e+00 9.942986e+01 8.890985e+01 
2.318000e+00 2.827820e+00 9.944794e+01 8.898525e+01 
2.320000e+00 2.831147e+00 9.952147e+01 8.892688e+01 
2.322000e+00 2.834396e+00 9.958701e+01 8.903019e+01 
2.324000e+00 2.838077e+00 9.947680e+01 8.929803e+01 
2.326000e+00 2.841663e+00 9.940284e+01 8.917546e+01 
2.328000e+00 2.845263e+00 9.940898e+01 8.936072e+01 
2.330000e+00 2.849007e+00 9.938760e+01 8.956728e+01 
2.332000e+00 2.853423e+00 9.936821e+01 8.997175e+01 
2.334000e+00 2.857165e+00 9.942923e+01 8.919127e+01 
2.336000e+00 2.860982e+00 9.943964e+01 8.962275e+01 
2.338000e+00 2.864746e+00 9.949528e+01 8.949923e+01 
2.340000e+00 2.869051e+00 9.957870e+01 9.018499e+01 
2.342000e+00 2.873031e+00 9.945599e+01 8.951601e+01 
2.344000e+00 2.876299e+00 9.940506e+01 8.873733e+01 
2.346000e+00 2.879288e+00 9.936802e+01 8.903871e+01 
2.348000e+00 2.883055e+00 9.933357e+01 8.915833e+01 
2.350000e+00 2.887241e+00 9.931902e+01 8.992031e+01 
2.352000e+00 2.892062e+00 9.935254e+01 9.072071e+01 
2.354000e+00 2.897118e+00 9.937567e+01 9.078499e+01 
2.356000e+00 2.901372e+00 9.942579e+01 8.985843e+01 
2.358000e+00 2.904431e+00 9.951070e+01 8.870200e+01 
2.360000e+00 2.907235e+00 9.939951e+01 8.843856e+01 
2.362000e+00 2.909968e+00 9.936805e+01 8.763479e+01 
2.364000e+00 2.912786e+00 9.939485e+01 8.838842e+01 
2.366000e+00 2.916083e+00 9.937716e+01 8.879654e+01 
2.368000e+00 2.919434e+00 9.935568e+01 8.893032e+01 
2.370000e+00 2.923128e+00 9.940185e+01 8.878830e+01 
2.372000e+00 2.926535e+00 9.940840e+01 8.879871e+01 
2.374000e+00 2.930063e+00 9.948151e+01 8.912377e+01 
2.376000e+00 2.933387e+00 9.957822e+01 8.889391e+01 
2.378000e+00 2.936541e+00 9.950933e+01 8.843099e+01 
2.380000e+00 2.941062e+00 9.937962e+01 9.005193e+01 
2.382000e+00 2.945570e+00 9.937091e+01 8.976051e+01 
2.384000e+00 2.949400e+00 9.938615e+01 8.972525e+01 
2.386000e+00 2.953626e+00 9.936420e+01 9.017443e+01 
2.388000e+00 2.958490e+00 9.941380e+01 8.939851e+01 
2.390000e+00 2.959726e+00 9.957038e+01 8.724830e+01 
2.392000e+00 2.962824e+00 9.955119e+01 8.942664e+01 
2.394000e+00 2.968378e+00 9.959362e+01 9.180922e+01 
2.396000e+00 2.974281e+00 9.947615e+01 9.221046e+01 
2.398000e+00 2.979993e+00 9.935554e+01 9.191546e+01 
2.400000e+00 2.986156e+00 9.932573e+01 9.264993e+01 
2.402000e+00 2.991909e+00 9.932013e+01 9.167533e+01 
2.404000e+00 2.996961e+00 9.932848e+01 9.065591e+01 
2.406000e+00 3.001388e+00 9.940836e+01 9.034474e+01 
2.408000e+00 3.004761e+00 9.942316e+01 8.876712e+01 
2.410000e+00 3.007724e+00 9.948597e+01 8.806019e+01 
2.412000e+00 3.011583e+00 9.963577e+01 8.991688e+01 
2.414000e+00 3.016666e+00 9.948737e+01 9.167845e+01 
2.416000e+00 3.023048e+00 9.940772e+01 9.256887e+01 
2.418000e+00 3.030480e+00 9.933824e+01 9.399917e+01 
2.420000e+00 3.037228e+00 9.930169e+01 9.271603e+01 
2.422000e+00 3.043395e+00 9.928564e+01 9.166804e+01 
2.424000e+00 3.048530e+00 9.933195e+01 9.042725e+01 
2.426000e+00 3.054294e+00 9.932151e+01 9.138762e+01 
2.428000e+00 3.059591e+00 9.941069e+01 9.081147e+01 
2.430000e+00 3.064443e+00 9.947417e+01 9.043570e+01 
2.432000e+00 3.067310e+00 9.945021e+01 8.797657e+01 
2.434000e+00 3.070596e+00 9.934681e+01 8.937101e+01 
2.436000e+00 3.075391e+00 9.926230e+01 9.011931e+01 
2.438000e+00 3.080546e+00 9.922430e+01 9.096303e+01 
2.440000e+00 3.085860e+00 9.923341e+01 9.101358e+01 
2.442000e+00 3.091454e+00 9.922525e+01 9.169074e+01 
2.444000e+00 3.096946e+00 9.923587e+01 9.113900e+01 
2.446000e+00 3.102311e+00 9.928576e+01 9.074419e+01 
2.448000e+00 3.107204e+00 9.937304e+01 9.050700e+01 
2.450000e+00 3.111916e+00 9.925887e+01 9.073910e+01 
2.452000e+00 3.116384e+00 9.917874e+01 9.014382e+01 
2.454000e+00 3.120069e+00 9.918489e+01 8.921549e+01 
2.456000e+00 3.123518e+00 9.918549e+01 8.907715e+01 
2.458000e+00 3.126916e+00 9.924611e+01 8.923732e+01 
2.460000e+00 3.131557e+00 9.925528e+01 9.121990e+01 
2.462000e+00 3.135042e+00 9.931343e+01 8.891934e+01 
2.464000e+00 3.139992e+00 9.943257e+01 9.063659e+01 
2.466000e+00 3.145497e+00 9.930382e+01 9.017101e+01 
2.468000e+00 3.149917e+00 9.924540e+01 8.943034e+01 
2.470000e+00 3.154442e+00 9.921947e+01 8.945239e+01 
2.472000e+00 3.157852e+00 9.923803e+01 8.869869e+01 
2.474000e+00 3.162333e+00 9.921348e+01 9.094137e+01 
2.476000e+00 3.169796e+00 9.924358e+01 9.363386e+01 
2.478000e+00 3.176221e+00 9.930675e+01 9.249938e+01 
2.480000e+00 3.183306e+00 9.928530e+01 9.260908e+01 
2.482000e+00 3.191199e+00 9.927366e+01 9.389643e+01 
2.484000e+00 3.194939e+00 9.926356e+01 8.730632e+01 
2.486000e+00 3.196870e+00 9.925438e+01 8.687754e+01 
2.488000e+00 3.201651e+00 9.919590e+01 9.064904e+01 
2.490000e+00 3.206264e+00 9.917187e+01 9.054507e+01 
2.492000e+00 3.210669e+00 9.917827e+01 9.017983e+01 
2.494000e+00 3.214340e+00 9.923286e+01 8.843812e+01 
2.496000e+00 3.215625e+00 9.927665e+01 8.624722e+01 
2.498000e+00 3.219972e+00 9.929825e+01 9.022593e+01 
2.500000e+00 3.224280e+00 9.938864e+01 8.907595e+01 
2.502000e+00 3.227287e+00 9.931595e+01 8.834189e+01 
2.504000e+00 3.229993e+00 9.925112e+01 8.810330e+01 
2.506000e+00 3.235204e+00 9.924020e+01 9.131408e+01 
2.508000e+00 3.242199e+00 9.916135e+01 9.302560e+01 
2.510000e+00 3.249018e+00 9.914266e+01 9.202917e+01 
2.512000e+00 3.254075e+00 9.920828e+01 9.069939e+01 
2.514000e+00 3.259007e+00 9.929438e+01 9.065918e+01 
2.516000e+00 3.263729e+00 9.941335e+01 9.024347e+01 
2.518000e+00 3.266982e+00 9.939098e+01 8.878482e+01 
2.520000e+00 3.271260e+00 9.923864e+01 8.982271e+01 
2.522000e+00 3.276699e+00 9.914407e+01 9.161047e+01 
2.524000e+00 3.281706e+00 9.910597e+01 9.012264e+01 
2.526000e+00 3.286003e+00 9.907745e+01 9.025363e+01 
2.528000e+00 3.291065e+00 9.904886e+01 9.086247e+01 
2.530000e+00 3.298517e+00 9.904964e+01 9.313389e+01 
2.532000e+00 3.303738e+00 9.915563e+01 9.097402e+01 
2.534000e+00 3.309288e+00 9.912255e+01 9.070955e+01 
2.536000e+00 3.313880e+00 9.901871e+01 8.981864e+01 
2.538000e+00 3.318626e+00 9.898509e+01 9.001839e+01 
2.540000e+00 3.322859e+00 9.903339e+01 8.963617e+01 
2.542000e+00 3.326747e+00 9.907111e+01 9.038719e+01 
2.544000e+00 3.332995e+00 9.907715e+01 9.195324e+01 
2.546000e+00 3.335685e+00 9.916873e+01 8.686794e+01 
2.548000e+00 3.335579e+00 9.917368e+01 8.336363e+01 
2.550000e+00 3.334226e+00 9.922872e+01 8.334197e+01 
2.552000e+00 3.334647e+00 9.911615e+01 8.559307e+01 
2.554000e+00 3.335928e+00 9.907184e+01 8.646877e+01 
2.556000e+00 3.337225e+00 9.912010e+01 8.643811e+01 
2.558000e+00 3.338977e+00 9.914207e+01 8.686853e+01 
2.560000e+00 3.340579e+00 9.915568e+01 8.639307e+01 
2.562000e+00 3.343611e+00 9.916402e+01 8.741733e+01 
2.564000e+00 3.348486e+00 9.916366e+01 9.107037e+01 
2.566000e+00 3.354670e+00 9.928393e+01 9.279578e+01 
2.568000e+00 3.362450e+00 9.913506e+01 9.285281e+01 
2.570000e+00 3.366915e+00 9.921919e+01 9.011109e+01 
2.572000e+00 3.373507e+00 9.915240e+01 9.241733e+01 
2.574000e+00 3.378929e+00 9.914038e+01 8.998702e+01 
2.576000e+00 3.383559e+00 9.909947e+01 9.015533e+01 
2.578000e+00 3.388946e+00 9.914797e+01 9.085936e+01 
2.580000e+00 3.394702e+00 9.915485e+01 9.124794e+01 
2.582000e+00 3.396623e+00 9.931228e+01 8.685850e+01 
2.584000e+00 3.397847e+00 9.910940e+01 8.724288e+01 
2.586000e+00 3.402567e+00 9.887470e+01 9.036242e+01 
2.588000e+00 3.410260e+00 9.879242e+01 9.373070e+01 
2.590000e+00 3.418258e+00 9.886301e+01 9.388745e+01 
2.592000e+00 3.425653e+00 9.883286e+01 9.355224e+01 
2.594000e+00 3.433329e+00 9.890145e+01 9.360297e+01 
2.596000e+00 3.441227e+00 9.906951e+01 9.521084e+01 
2.598000e+00 3.451584e+00 9.911586e+01 9.654217e+01 
2.600000e+00 3.460081e+00 9.909618e+01 9.469375e+01 
2.602000e+00 3.468640e+00 9.904082e+01 9.396935e+01 
2.604000e+00 3.473960e+00 9.912884e+01 9.006621e+01 
2.606000e+00 3.478359e+00 9.921791e+01 9.030195e+01 
2.608000e+00 3.483648e+00 9.922624e+01 9.129661e+01 
2.610000e+00 3.490017e+00 9.923805e+01 9.201216e+01 
2.612000e+00 3.495650e+00 9.928058e+01 9.113224e+01 
2.614000e+00 3.503790e+00 9.943310e+01 9.418946e+01 
2.616000e+00 3.510619e+00 9.952496e+01 9.283843e+01 
2.618000e+00 3.517093e+00 9.939063e+01 9.240348e+01 
2.620000e+00 3.523943e+00 9.933046e+01 9.373784e+01 
2.622000e+00 3.533185e+00 9.928716e+01 9.638408e+01 
2.624000e+00 3.541361e+00 9.928803e+01 9.359129e+01 
2.626000e+00 3.549800e+00 9.922565e+01 9.451403e+01 
2.628000e+00 3.556073e+00 9.919267e+01 9.256484e+01 
2.630000e+00 3.560822e+00 9.939074e+01 9.049947e+01 
2.632000e+00 3.568675e+00 9.930485e+01 9.386577e+01 
2.634000e+00 3.573998e+00 9.933166e+01 9.133472e+01 
2.636000e+00 3.579172e+00 9.936924e+01 9.044164e+01 
2.638000e+00 3.583996e+00 9.938393e+01 9.089988e+01 
2.640000e+00 -1.880014e+00 9.930624e+01 8.988488e+01 
2.642000e+00 -1.879612e+00 9.938618e+01 8.654869e+01 
2.644000e+00 -1.873821e+00 9.929924e+01 9.026549e+01 
2.646000e+00 -1.868581e+00 9.906190e+01 9.163698e+01 
2.648000e+00 -1.861635e+00 9.894121e+01 9.307264e+01 
2.650000e+00 -1.852899e+00 9.894693e+01 9.524918e+01 
2.652000e+00 -1.843408e+00 9.875464e+01 9.584347e+01 
2.654000e+00 -1.832843e+00 9.863839e+01 9.715395e+01 
2.656000e+00 -1.821418e+00 9.853953e+01 9.801192e+01 
2.658000e+00 -1.809422e+00 9.847732e+01 9.857511e+01 
2.660000e+00 -1.796948e+00 9.844658e+01 9.898551e+01 
2.662000e+00 -1.784313e+00 9.843071e+01 9.925934e+01 
2.664000e+00 -1.771384e+00 9.842606e+01 9.955813e+01 
2.666000e+00 -1.758358e+00 9.826327e+01 9.957421e+01 
2.668000e+00 -1.745045e+00 9.818542e+01 9.982015e+01 
2.670000e+00 -1.731731e+00 9.810285e+01 9.970467e+01 
2.672000e+00 -1.718264e+00 9.805672e+01 9.984078e+01 
2.674000e+00 -1.704813e+00 9.805293e+01 9.974737e+01 
2.676000e+00 -1.691383e+00 9.812292e+01 9.982325e+01 
2.678000e+00 -1.677896e+00 9.806117e+01 9.978182e+01 
2.680000e+00 -1.664416e+00 9.806553e+01 9.983740e+01 
2.682000e+00 -1.650890e+00 9.807565e+01 9.980313e+01 
2.684000e+00 -1.637459e+00 9.812839e+01 9.983808e+01 
2.686000e+00 -1.624022e+00 9.819413e+01 9.980344e+01 
2.688000e+00 -1.610786e+00 9.833393e+01 9.976637e+01 
2.690000e+00 -1.597488e+00 9.831576e+01 9.980646e+01 
2.692000e+00 -1.584320e+00 9.832166e+01 9.973350e+01 
2.694000e+00 -1.571044e+00 9.833534e+01 9.987931e+01 
2.696000e+00 -1.558017e+00 9.836271e+01 9.962754e+01 
2.698000e+00 -1.544902e+00 9.841345e+01 9.977057e+01 
2.700000e+00 -1.532001e+00 9.846398e+01 9.951252e+01 
2.702000e+00 -1.519144e+00 9.854982e+01 9.961794e+01 
2.704000e+00 -1.506291e+00 9.844731e+01 9.941220e+01 
2.706000e+00 -1.493463e+00 9.841931e+01 9.943900e+01 
2.708000e+00 -1.480586e+00 9.839434e+01 9.932535e+01 
2.710000e+00 -1.467833e+00 9.839161e+01 9.928875e+01 
2.712000e+00 -1.455017e+00 9.841748e+01 9.929490e+01 
2.714000e+00 -1.442425e+00 9.845817e+01 9.916959e+01 
2.716000e+00 -1.429775e+00 9.848217e+01 9.933700e+01 
2.718000e+00 -1.417259e+00 9.841312e+01 9.904794e+01 
2.720000e+00 -1.404666e+00 9.837799e+01 9.912148e+01 
2.722000e+00 -1.392116e+00 9.836523e+01 9.895796e+01 
2.724000e+00 -1.379658e+00 9.838550e+01 9.892787e+01 
2.726000e+00 -1.367191e+00 9.841402e+01 9.887035e+01 
2.728000e+00 -1.354922e+00 9.851059e+01 9.880398e+01 
2.730000e+00 -1.342574e+00 9.843697e+01 9.890683e+01 
2.732000e+00 -1.330344e+00 9.839427e+01 9.869852e+01 
2.734000e+00 -1.318058e+00 9.836359e+01 9.873359e+01 
2.736000e+00 -1.305812e+00 9.835889e+01 9.860168e+01 
2.738000e+00 -1.293651e+00 9.838362e+01 9.857975e+01 
2.740000e+00 -1.281500e+00 9.841735e+01 9.853554e+01 
2.742000e+00 -1.269549e+00 9.849618e+01 9.844764e+01 
2.744000e+00 -1.257486e+00 9.839004e+01 9.851927e+01 
2.746000e+00 -1.245511e+00 9.835943e+01 9.832726e+01 
2.748000e+00 -1.233527e+00 9.833502e+01 9.832817e+01 
2.750000e+00 -1.221535e+00 9.833431e+01 9.825885e+01 
2.752000e+00 -1.209683e+00 9.836237e+01 9.818921e+01 
2.754000e+00 -1.197800e+00 9.840246e+01 9.827359e+01 
2.756000e+00 -1.186107e+00 9.840172e+01 9.807427e+01 
2.758000e+00 -1.174330e+00 9.833646e+01 9.809012e+01 
2.760000e+00 -1.162521e+00 9.828873e+01 9.801730e+01 
2.762000e+00 -1.150799e+00 9.826880e+01 9.793990e+01 
2.764000e+00 -1.139037e+00 9.828019e+01 9.800829e+01 
2.766000e+00 -1.127405e+00 9.830135e+01 9.784719e+01 
2.768000e+00 -1.115861e+00 9.836916e+01 9.782994e+01 
2.770000e+00 -1.104249e+00 9.826152e+01 9.778115e+01 
2.772000e+00 -1.092692e+00 9.821450e+01 9.769450e+01 
2.774000e+00 -1.081083e+00 9.818160e+01 9.772860e+01 
2.776000e+00 -1.069527e+00 9.818110e+01 9.761391e+01 
2.778000e+00 -1.058046e+00 9.819568e+01 9.757017e+01 
2.780000e+00 -1.046580e+00 9.826432e+01 9.757080e+01 
2.782000e+00 -1.035212e+00 9.818921e+01 9.745932e+01 
2.784000e+00 -1.023790e+00 9.812426e+01 9.745278e+01 
2.786000e+00 -1.012335e+00 9.807612e+01 9.738549e+01 
2.788000e+00 -1.000955e+00 9.807279e+01 9.731054e+01 
2.790000e+00 -9.895772e-01 9.807532e+01 9.733252e+01 
2.792000e+00 -9.782674e-01 9.809511e+01 9.722734e+01 
2.794000e+00 -9.670497e-01 9.808000e+01 9.717250e+01 
2.796000e+00 -9.557251e-01 9.800048e+01 9.720377e+01 
2.798000e+00 -9.444466e-01 9.794463e+01 9.707402e+01 
2.800000e+00 -9.331872e-01 9.793870e+01 9.703815e+01 
2.802000e+00 -9.219217e-01 9.793727e+01 9.701864e+01 
2.804000e+00 -9.107546e-01 9.794627e+01 9.692472e+01 
2.806000e+00 -8.996321e-01 9.792428e+01 9.689912e+01 
2.808000e+00 -8.884348e-01 9.783952e+01 9.685156e+01 
2.810000e+00 -8.772767e-01 9.779036e+01 9.677029e+01 
2.812000e+00 -8.661251e-01 9.777699e+01 9.674951e+01 
2.814000e+00 -8.549983e-01 9.777221e+01 9.668226e+01 
2.816000e+00 -8.439671e-01 9.780631e+01 9.660439e+01 
2.818000e+00 -8.329314e-01 9.771956e+01 9.658175e+01 
2.820000e+00 -8.218663e-01 9.764942e+01 9.650148e+01 
2.822000e+00 -8.108414e-01 9.760869e+01 9.642120e+01 
2.824000e+00 -7.998318e-01 9.759679e+01 9.639171e+01 
2.826000e+00 -7.888631e-01 9.758752e+01 9.630577e+01 
2.828000e+00 -7.779947e-01 9.760141e+01 9.621938e+01 
2.830000e+00 -7.670927e-01 9.750204e+01 9.617272e+01 
2.832000e+00 -7.561905e-01 9.744512e+01 9.609013e+01 
2.834000e+00 -7.453475e-01 9.741930e+01 9.599511e+01 
2.836000e+00 -7.345527e-01 9.740630e+01 9.592577e+01 
2.838000e+00 -7.238210e-01 9.743223e+01 9.584581e+01 
2.840000e+00 -7.131422e-01 9.735177e+01 9.574197e+01 
2.842000e+00 -7.024752e-01 9.729230e+01 9.565725e+01 
2.844000e+00 -6.918454e-01 9.727099e+01 9.557877e+01 
2.846000e+00 -6.813032e-01 9.726562e+01 9.546145e+01 
2.848000e+00 -6.708524e-01 9.729356e+01 9.536227e+01 
2.850000e+00 -6.604668e-01 9.724310e+01 9.527050e+01 
2.852000e+00 -6.501070e-01 9.718807e+01 9.516256e+01 
2.854000e+00 -6.398178e-01 9.717225e+01 9.505261e+01 
2.856000e+00 -6.296152e-01 9.717429e+01 9.494681e+01 
2.858000e+00 -6.195073e-01 9.719170e+01 9.484171e+01 
2.860000e+00 -6.095001e-01 9.717303e+01 9.473237e+01 
2.862000e+00 -5.995213e-01 9.711871e+01 9.462313e+01 
2.864000e+00 -5.896148e-01 9.710319e+01 9.450587e+01 
2.866000e+00 -5.798043e-01 9.710276e+01 9.438822e+01 
2.868000e+00 -5.700959e-01 9.713131e+01 9.428189e+01 
2.870000e+00 -5.604964e-01 9.711963e+01 9.416919e+01 
2.872000e+00 -5.509448e-01 9.707513e+01 9.404443e+01 
2.874000e+00 -5.414796e-01 9.706396e+01 9.391909e+01 
2.876000e+00 -5.320990e-01 9.707484e+01 9.382481e+01 
2.878000e+00 -5.228252e-01 9.710596e+01 9.371548e+01 
2.880000e+00 -5.136702e-01 9.709665e+01 9.359022e+01 
2.882000e+00 -5.045745e-01 9.705598e+01 9.346320e+01 
2.884000e+00 -4.955580e-01 9.705044e+01 9.335594e+01 
2.886000e+00 -4.866183e-01 9.706172e+01 9.326318e+01 
2.888000e+00 -4.777899e-01 9.710640e+01 9.315209e+01 
2.890000e+00 -4.690685e-01 9.707461e+01 9.302339e+01 
2.892000e+00 -4.604105e-01 9.703721e+01 9.288727e+01 
2.894000e+00 -4.518131e-01 9.703746e+01 9.281518e+01 
2.896000e+00 -4.432942e-01 9.705610e+01 9.273276e+01 
2.898000e+00 -4.348882e-01 9.710977e+01 9.262953e+01 
2.900000e+00 -4.265832e-01 9.707769e+01 9.250763e+01 
2.902000e+00 -4.183446e-01 9.704844e+01 9.238758e+01 
2.904000e+00 -4.101871e-01 9.705992e+01 9.229272e+01 
2.906000e+00 -4.020950e-01 9.708073e+01 9.222805e+01 
2.908000e+00 -3.941001e-01 9.713690e+01 9.214831e+01 
2.910000e+00 -3.861775e-01 9.709274e+01 9.204980e+01 
2.912000e+00 -3.783048e-01 9.705635e+01 9.193839e+01 
2.914000e+00 -3.705291e-01 9.706665e+01 9.182158e+01 
2.916000e+00 -3.628146e-01 9.708459e+01 9.176189e+01 
2.918000e+00 -3.551768e-01 9.714672e+01 9.171221e+01 
2.920000e+00 -3.475881e-01 9.710371e+01 9.164670e+01 
2.922000e+00 -3.400275e-01 9.707401e+01 9.156752e+01 
2.924000e+00 -3.323258e-01 9.696929e+01 9.161316e+01 
2.926000e+00 -3.248398e-01 9.707643e+01 9.148461e+01 
2.928000e+00 -3.175334e-01 9.723160e+01 9.141273e+01 
2.930000e+00 -3.102159e-01 9.717611e+01 9.140741e+01 
2.932000e+00 -3.033312e-01 9.756084e+01 9.125123e+01 
2.934000e+00 -2.965054e-01 9.754631e+01 9.112597e+01 
2.936000e+00 -2.898904e-01 9.770929e+01 9.099447e+01 
2.938000e+00 -2.834801e-01 9.778376e+01 9.086641e+01 
2.940000e+00 -2.773072e-01 9.795164e+01 9.071266e+01 
2.942000e+00 -2.712516e-01 9.802395e+01 9.066092e+01 
2.944000e+00 -2.654904e-01 9.846075e+01 9.053560e+01 
2.946000e+00 -2.601638e-01 9.904296e+01 9.041312e+01 
2.948000e+00 -2.548568e-01 9.912762e+01 9.082771e+01 
2.950000e+00 -2.498458e-01 9.921361e+01 9.083376e+01 
2.952000e+00 -2.445710e-01 9.891993e+01 9.070881e+01 
2.954000e+00 -2.389348e-01 9.850727e+01 9.074533e+01 
2.956000e+00 -2.330276e-01 9.814455e+01 9.070514e+01 
2.958000e+00 -2.269633e-01 9.792951e+01 9.064230e+01 
2.960000e+00 -2.208948e-01 9.787692e+01 9.052179e+01 
2.962000e+00 -2.147100e-01 9.774336e+01 9.053870e+01 
2.964000e+00 -2.084399e-01 9.761837e+01 9.055250e+01 
2.966000e+00 -2.019606e-01 9.742029e+01 9.061015e+01 
2.968000e+00 -1.955566e-01 9.755234e+01 9.048468e+01 
2.970000e+00 -1.895223e-01 9.795145e+01 9.042399e+01 
2.972000e+00 -1.837238e-01 9.802518e+01 9.037935e+01 
2.974000e+00 -1.781076e-01 9.820157e+01 9.016196e+01 
2.976000e+00 -1.734405e-01 9.918589e+01 9.011340e+01 
2.978000e+00 -1.693882e-01 9.969091e+01 8.979749e+01 
2.980000e+00 -1.646473e-01 9.894284e+01 9.002399e+01 
2.982000e+00 -1.597131e-01 9.889138e+01 9.014266e+01 
2.984000e+00 -1.547940e-01 9.887823e+01 9.017364e+01 
2.986000e+00 -1.497179e-01 9.871013e+01 9.020056e+01 
2.988000e+00 -1.444578e-01 9.846661e+01 9.015075e+01 
2.990000e+00 -1.391863e-01 9.842056e+01 8.997791e+01 
2.992000e+00 -1.341140e-01 9.865836e+01 8.983480e+01 
2.994000e+00 -1.295496e-01 9.874827e+01 8.981073e+01 
2.996000e+00 -1.246418e-01 9.836345e+01 8.956057e+01 
2.998000e+00 -1.195010e-01 9.824090e+01 8.961512e+01 
3.000000e+00 -1.147742e-01 9.847141e+01 8.948550e+01 
3.002000e+00 -1.101087e-01 9.851318e+01 8.948208e+01 
3.004000e+00 -1.055389e-01 9.851934e+01 8.932012e+01 
3.006000e+00 -1.007584e-01 9.819399e+01 8.935004e+01 
3.008000e+00 -9.567626e-02 9.791142e+01 8.935313e+01 
3.010000e+00 -9.016555e-02 9.753325e+01 8.945114e+01 
3.012000e+00 -8.462750e-02 9.758896e+01 8.967123e+01 
3.014000e+00 -7.896949e-02 9.756902e+01 8.972718e+01 
3.016000e+00 -7.295047e-02 9.737988e+01 8.990403e+01 
3.018000e+00 -6.708220e-02 9.747643e+01 9.000000e+01 
3.020000e+00 -6.096124e-02 9.734071e+01 9.005692e+01 
3.022000e+00 -5.495233e-02 9.750322e+01 9.011205e+01 
3.024000e+00 -4.899311e-02 9.751322e+01 9.006004e+01 
3.026000e+00 -4.316931e-02 9.768493e+01 9.000000e+01 
3.028000e+00 -3.774040e-02 9.802539e+01 8.982310e+01 
3.030000e+00 -3.206960e-02 9.793014e+01 9.010203e+01 
3.032000e+00 -2.648684e-02 9.815412e+01 9.010457e+01 
3.034000e+00 -2.079429e-02 9.812971e+01 9.030412e+01 
3.036000e+00 -1.516530e-02 9.812376e+01 9.038285e+01 
3.038000e+00 -9.356170e-03 9.808722e+01 9.039616e+01 
3.040000e+00 -3.630780e-03 9.821676e+01 9.048714e+01 
3.042000e+00 2.122370e-03 9.820495e+01 9.060815e+01 
3.044000e+00 7.880480e-03 9.822722e+01 9.051154e+01 
3.046000e+00 1.366271e-02 9.819271e+01 9.056969e+01 
3.048000e+00 1.956377e-02 9.810339e+01 9.057149e+01 
3.050000e+00 2.545622e-02 9.799426e+01 9.049752e+01 
3.052000e+00 3.130797e-02 9.798328e+01 9.006146e+01 
3.054000e+00 3.607751e-02 9.839367e+01 8.965498e+01 
3.056000e+00 4.100399e-02 9.833098e+01 8.957430e+01 
3.058000e+00 4.650621e-02 9.797361e+01 9.012789e+01 
3.060000e+00 5.239164e-02 9.781730e+01 9.043965e+01 
3.062000e+00 5.874618e-02 9.779823e+01 9.084470e+01 
3.064000e+00 6.520350e-02 9.783620e+01 9.101676e+01 
3.066000e+00 7.185136e-02 9.780247e+01 9.122668e+01 
3.068000e+00 7.865018e-02 9.775601e+01 9.133439e+01 
3.070000e+00 8.534544e-02 9.792289e+01 9.134142e+01 
3.072000e+00 9.165108e-02 9.814251e+01 9.093008e+01 
3.074000e+00 9.751982e-02 9.820402e+01 9.067445e+01 
3.076000e+00 1.028215e-01 9.850785e+01 8.998742e+01 
3.078000e+00 1.077328e-01 9.843481e+01 8.994624e+01 
3.080000e+00 1.136855e-01 9.793423e+01 9.068737e+01 
3.082000e+00 1.203061e-01 9.772353e+01 9.103297e+01 
3.084000e+00 1.267853e-01 9.796365e+01 9.119696e+01 
3.086000e+00 1.332759e-01 9.796991e+01 9.116671e+01 
3.088000e+00 1.397840e-01 9.806198e+01 9.117823e+01 
3.090000e+00 1.461457e-01 9.823575e+01 9.137793e+01 
3.092000e+00 1.526892e-01 9.831881e+01 9.158526e+01 
3.094000e+00 1.592214e-01 9.833355e+01 9.158501e+01 
3.096000e+00 1.657823e-01 9.832836e+01 9.166489e+01 
3.098000e+00 1.727440e-01 9.818510e+01 9.197426e+01 
3.100000e+00 1.798207e-01 9.801386e+01 9.186994e+01 
3.102000e+00 1.868178e-01 9.796684e+01 9.185889e+01 
3.104000e+00 1.937820e-01 9.802387e+01 9.171049e+01 
3.106000e+00 2.007388e-01 9.815767e+01 9.201636e+01 
3.108000e+00 2.078631e-01 9.826089e+01 9.237443e+01 
3.110000e+00 2.155674e-01 9.814565e+01 9.303852e+01 
3.112000e+00 2.237034e-01 9.812700e+01 9.331281e+01 
3.114000e+00 2.318923e-01 9.815964e+01 9.351826e+01 
3.116000e+00 2.401303e-01 9.821377e+01 9.353412e+01 
3.118000e+00 2.479171e-01 9.839583e+01 9.311267e+01 
3.120000e+00 2.556012e-01 9.839388e+01 9.307728e+01 
3.122000e+00 2.631204e-01 9.831330e+01 9.289503e+01 
3.124000e+00 2.707006e-01 9.835011e+01 9.294416e+01 
3.126000e+00 2.783363e-01 9.831013e+01 9.284488e+01 
3.128000e+00 2.861399e-01 9.807800e+01 9.294445e+01 
3.130000e+00 2.941436e-01 9.775915e+01 9.270073e+01 
3.132000e+00 3.019012e-01 9.760951e+01 9.244351e+01 
3.134000e+00 3.098086e-01 9.747465e+01 9.239325e+01 
3.136000e+00 3.175723e-01 9.738899e+01 9.212724e+01 
3.138000e+00 3.252673e-01 9.737568e+01 9.202650e+01 
3.140000e+00 3.330162e-01 9.718286e+01 9.204598e+01 
3.142000e+00 3.407402e-01 9.710741e+01 9.180148e+01 
3.144000e+00 3.485146e-01 9.696468e+01 9.181764e+01 
3.146000e+00 3.565681e-01 9.680428e+01 9.192344e+01 
3.148000e+00 3.643063e-01 9.682964e+01 9.148113e+01 
3.150000e+00 3.716792e-01 9.682670e+01 9.098709e+01 
3.152000e+00 3.788386e-01 9.684476e+01 9.072864e+01 
3.154000e+00 3.854345e-01 9.692742e+01 9.008792e+01 
3.156000e+00 3.915750e-01 9.700509e+01 8.961581e+01 
3.158000e+00 3.973540e-01 9.707277e+01 8.925329e+01 
3.160000e+00 4.029241e-01 9.698917e+01 8.894087e+01 
3.162000e+00 4.083956e-01 9.689539e+01 8.873700e+01 
3.164000e+00 4.138302e-01 9.681508e+01 8.863137e+01 
3.166000e+00 4.192980e-01 9.676265e+01 8.864410e+01 
3.168000e+00 4.248843e-01 9.671879e+01 8.879812e+01 
3.170000e+00 4.307645e-01 9.663736e+01 8.910857e+01 
3.172000e+00 4.369795e-01 9.661508e+01 8.951700e+01 
3.174000e+00 4.435199e-01 9.663700e+01 8.992887e+01 
3.176000e+00 4.503353e-01 9.672959e+01 9.034904e+01 
3.178000e+00 4.575307e-01 9.678026e+01 9.086220e+01 
3.180000e+00 4.650150e-01 9.686172e+01 9.131895e+01 
3.182000e+00 4.727549e-01 9.698904e+01 9.176990e+01 
3.184000e+00 4.807518e-01 9.713687e+01 9.223009e+01 
3.186000e+00 4.889338e-01 9.733417e+01 9.265613e+01 
3.188000e+00 4.973570e-01 9.744130e+01 9.308407e+01 
3.190000e+00 5.061331e-01 9.757466e+01 9.370217e+01 
3.192000e+00 5.151708e-01 9.772701e+01 9.414219e+01 
3.194000e+00 5.244475e-01 9.792424e+01 9.463828e+01 
3.196000e+00 5.339270e-01 9.815497e+01 9.510340e+01 
3.198000e+00 5.434155e-01 9.844666e+01 9.538533e+01 
3.200000e+00 5.529399e-01 9.858401e+01 9.559176e+01 
3.202000e+00 5.624511e-01 9.875907e+01 9.574581e+01 
3.204000e+00 5.718631e-01 9.895500e+01 9.580707e+01 
3.206000e+00 5.811084e-01 9.915850e+01 9.580091e+01 
3.208000e+00 5.901441e-01 9.936865e+01 9.575249e+01 
3.210000e+00 5.988984e-01 9.958622e+01 9.561575e+01 
3.212000e+00 6.073258e-01 9.978456e+01 9.542156e+01 
3.214000e+00 6.153615e-01 1.000694e+02 9.520991e+01 
3.216000e+00 6.230442e-01 1.001909e+02 9.495697e+01 
3.218000e+00 6.304531e-01 1.002244e+02 9.466986e+01 
3.220000e+00 6.375859e-01 1.002766e+02 9.437987e+01 
3.222000e+00 6.444173e-01 1.003398e+02 9.407515e+01 
3.224000e+00 6.509227e-01 1.004348e+02 9.375597e+01 
3.226000e+00 6.571084e-01 1.005080e+02 9.345166e+01 
3.228000e+00 6.630053e-01 1.005718e+02 9.315885e+01 
3.230000e+00 6.686060e-01 1.006339e+02 9.286658e+01 
3.232000e+00 6.739101e-01 1.006969e+02 9.258735e+01 
3.234000e+00 6.789435e-01 1.007503e+02 9.229819e+01 
3.236000e+00 6.837420e-01 1.008001e+02 9.204955e+01 
3.238000e+00 6.883112e-01 1.008475e+02 9.182735e+01 
3.240000e+00 6.926772e-01 1.008916e+02 9.162992e+01 
3.242000e+00 6.968297e-01 1.009350e+02 9.142488e+01 
3.244000e+00 7.007615e-01 1.009821e+02 9.122940e+01 
3.246000e+00 7.044209e-01 1.011668e+02 9.102633e+01 
3.248000e+00 7.078222e-01 1.011857e+02 9.083379e+01 
3.250000e+00 7.111814e-01 1.011830e+02 9.073571e+01 
3.252000e+00 7.144263e-01 1.011580e+02 9.059964e+01 
3.254000e+00 7.175733e-01 1.011571e+02 9.047079e+01 
3.256000e+00 7.206307e-01 1.011299e+02 9.035165e+01 
3.258000e+00 7.236137e-01 1.011069e+02 9.025395e+01 
3.260000e+00 7.265285e-01 1.010884e+02 9.015372e+01 
3.262000e+00 7.293574e-01 1.010746e+02 9.005427e+01 
3.264000e+00 7.321059e-01 1.010649e+02 8.996505e+01 
3.266000e+00 7.347625e-01 1.010593e+02 8.981998e+01 
3.268000e+00 7.373319e-01 1.010893e+02 8.969258e+01 
3.270000e+00 7.398947e-01 1.010916e+02 8.971286e+01 
3.272000e+00 7.424745e-01 1.010829e+02 8.967649e+01 
3.274000e+00 7.450080e-01 1.010770e+02 8.961490e+01 
3.276000e+00 7.474871e-01 1.010743e+02 8.954987e+01 
3.278000e+00 7.499094e-01 1.010741e+02 8.948982e+01 
3.280000e+00 7.522787e-01 1.010757e+02 8.943404e+01 
3.282000e+00 7.545896e-01 1.010792e+02 8.937763e+01 
3.284000e+00 7.568409e-01 1.010850e+02 8.932437e+01 
3.286000e+00 7.590297e-01 1.010921e+02 8.927258e+01 
3.288000e+00 7.611658e-01 1.011026e+02 8.924256e+01 
3.290000e+00 7.632602e-01 1.011118e+02 8.921206e+01 
3.292000e+00 7.652940e-01 1.011302e+02 8.917943e+01 
3.294000e+00 7.672585e-01 1.011425e+02 8.911840e+01 
3.296000e+00 7.690328e-01 1.012517e+02 8.904260e+01 
3.298000e+00 7.708077e-01 1.012585e+02 8.897353e+01 
3.300000e+00 7.725566e-01 1.012374e+02 8.891141e+01 
3.302000e+00 7.743175e-01 1.011817e+02 8.885709e+01 
3.304000e+00 7.761592e-01 1.011812e+02 8.895183e+01 
3.306000e+00 7.780876e-01 1.011433e+02 8.897789e+01 
3.308000e+00 7.800297e-01 1.011122e+02 8.895966e+01 
3.310000e+00 7.819703e-01 1.010863e+02 8.893023e+01 
3.312000e+00 7.839005e-01 1.010655e+02 8.889623e+01 
3.314000e+00 7.858108e-01 1.010499e+02 8.885962e+01 
3.316000e+00 7.877020e-01 1.010399e+02 8.882780e+01 
3.318000e+00 7.895446e-01 1.010599e+02 8.879841e+01 
3.320000e+00 7.913553e-01 1.010615e+02 8.876546e+01 
3.322000e+00 7.931455e-01 1.010526e+02 8.873547e+01 
3.324000e+00 7.949081e-01 1.010478e+02 8.870744e+01 
3.326000e+00 7.966487e-01 1.010461e+02 8.868578e+01 
3.328000e+00 7.983612e-01 1.010468e+02 8.866326e+01 
3.330000e+00 8.000441e-01 1.010498e+02 8.864173e+01 
3.332000e+00 8.016992e-01 1.010547e+02 8.862670e+01 
3.334000e+00 8.033256e-01 1.010620e+02 8.861390e+01 
3.336000e+00 8.049357e-01 1.010709e+02 8.862157e+01 
3.338000e+00 8.065528e-01 1.010825e+02 8.863114e+01 
3.340000e+00 8.081375e-01 1.011017e+02 8.862456e+01 
3.342000e+00 8.096841e-01 1.011152e+02 8.860050e+01 
3.344000e+00 8.110687e-01 1.012290e+02 8.856248e+01 
3.346000e+00 8.124693e-01 1.012330e+02 8.852661e+01 
3.348000e+00 8.138623e-01 1.012139e+02 8.849306e+01 
3.350000e+00 8.152877e-01 1.011589e+02 8.846255e+01 
3.352000e+00 8.167026e-01 1.011593e+02 8.843544e+01 
3.354000e+00 8.181386e-01 1.011212e+02 8.841189e+01 
3.356000e+00 8.195890e-01 1.010940e+02 8.839147e+01 
3.358000e+00 8.210510e-01 1.010705e+02 8.837372e+01 
3.360000e+00 8.227010e-01 1.010519e+02 8.853117e+01 
3.362000e+00 8.243031e-01 1.010391e+02 8.847249e+01 
3.364000e+00 8.259758e-01 1.010309e+02 8.853802e+01 
3.366000e+00 8.276358e-01 1.010488e+02 8.854654e+01 
3.368000e+00 8.292955e-01 1.010496e+02 8.853919e+01 
3.370000e+00 8.309497e-01 1.010429e+02 8.852111e+01 
3.372000e+00 8.325883e-01 1.010417e+02 8.850352e+01 
3.374000e+00 8.342091e-01 1.010428e+02 8.848640e+01 
3.376000e+00 8.358099e-01 1.010460e+02 8.846951e+01 
3.378000e+00 8.373940e-01 1.010479e+02 8.845303e+01 
3.380000e+00 8.389496e-01 1.010582e+02 8.843642e+01 
3.382000e+00 8.404778e-01 1.010692e+02 8.842048e+01 
3.384000e+00 8.419789e-01 1.010808e+02 8.840611e+01 
3.386000e+00 8.434509e-01 1.010961e+02 8.839387e+01 
3.388000e+00 8.448868e-01 1.011141e+02 8.838555e+01 
3.390000e+00 8.462518e-01 1.012510e+02 8.838038e+01 
3.392000e+00 8.475295e-01 1.012353e+02 8.837504e+01 
3.394000e+00 8.488175e-01 1.012400e+02 8.837270e+01 
3.396000e+00 8.500880e-01 1.012096e+02 8.835570e+01 
3.398000e+00 8.513890e-01 1.011646e+02 8.835641e+01 
3.400000e+00 8.526841e-01 1.011705e+02 8.834728e+01 
3.402000e+00 8.539855e-01 1.011354e+02 8.833929e+01 
3.404000e+00 8.553035e-01 1.011058e+02 8.833466e+01 
3.406000e+00 8.566375e-01 1.010819e+02 8.833584e+01 
3.408000e+00 8.579846e-01 1.010684e+02 8.834066e+01 
3.410000e+00 8.593393e-01 1.010574e+02 8.833994e+01 
3.412000e+00 8.607151e-01 1.010508e+02 8.835786e+01 
3.414000e+00 8.620899e-01 1.010719e+02 8.837206e+01 
3.416000e+00 8.634771e-01 1.010648e+02 8.836557e+01 
3.418000e+00 8.648655e-01 1.010628e+02 8.834581e+01 
3.420000e+00 8.662515e-01 1.010631e+02 8.832570e+01 
3.422000e+00 8.676333e-01 1.010658e+02 8.830768e+01 
3.424000e+00 8.690100e-01 1.010705e+02 8.829216e+01 
3.426000e+00 8.703773e-01 1.010813e+02 8.827801e+01 
3.428000e+00 8.717318e-01 1.010919e+02 8.826327e+01 
3.430000e+00 8.730745e-01 1.011024e+02 8.825110e+01 
3.432000e+00 8.744047e-01 1.011138e+02 8.824026e+01 
3.434000e+00 8.757196e-01 1.011279e+02 8.823086e+01 
3.436000e+00 8.770119e-01 1.011457e+02 8.822286e+01 
3.438000e+00 8.782800e-01 1.011569e+02 8.821758e+01 
3.440000e+00 8.794943e-01 1.012833e+02 8.840247e+01 
3.442000e+00 8.808241e-01 1.012519e+02 8.838568e+01 
3.444000e+00 8.821465e-01 1.012316e+02 8.836807e+01 
3.446000e+00 8.834723e-01 1.012008e+02 8.835942e+01 
3.448000e+00 8.848555e-01 1.011501e+02 8.837371e+01 
3.450000e+00 8.862919e-01 1.011682e+02 8.841375e+01 
3.452000e+00 8.877605e-01 1.011361e+02 8.842469e+01 
3.454000e+00 8.892595e-01 1.010932e+02 8.842463e+01 
3.456000e+00 8.907689e-01 1.010870e+02 8.841948e+01 
3.458000e+00 8.922790e-01 1.010784e+02 8.841303e+01 
3.460000e+00 8.937866e-01 1.010725e+02 8.840560e+01 
3.462000e+00 8.952716e-01 1.011075e+02 8.839740e+01 
3.464000e+00 8.967335e-01 1.011094e+02 8.838969e+01 
3.466000e+00 8.981838e-01 1.011053e+02 8.838243e+01 
3.468000e+00 8.996298e-01 1.011019e+02 8.837666e+01 
3.470000e+00 9.010670e-01 1.011016e+02 8.836901e+01 
3.472000e+00 9.024914e-01 1.011035e+02 8.836082e+01 
3.474000e+00 9.039007e-01 1.011082e+02 8.835212e+01 
3.476000e+00 9.052933e-01 1.011142e+02 8.834383e+01 
3.478000e+00 9.066685e-01 1.011211e+02 8.833622e+01 
3.480000e+00 9.080258e-01 1.011289e+02 8.832924e+01 
3.482000e+00 9.093646e-01 1.011378e+02 8.832329e+01 
3.484000e+00 9.106842e-01 1.011522e+02 8.831927e+01 
3.486000e+00 9.119709e-01 1.011700e+02 8.831496e+01 
3.488000e+00 9.132241e-01 1.011809e+02 8.830763e+01 
3.490000e+00 9.143188e-01 1.013003e+02 8.830562e+01 
3.492000e+00 9.154686e-01 1.012786e+02 8.831252e+01 
3.494000e+00 9.166282e-01 1.012472e+02 8.831459e+01 
3.496000e+00 9.178372e-01 1.011769e+02 8.831238e+01 
3.498000e+00 9.190626e-01 1.011594e+02 8.831119e+01 
3.500000e+00 9.203239e-01 1.011667e+02 8.833171e+01 
3.502000e+00 9.215860e-01 1.011566e+02 8.833823e+01 
3.504000e+00 9.228650e-01 1.011409e+02 8.832456e+01 
3.506000e+00 9.241609e-01 1.011250e+02 8.831011e+01 
3.508000e+00 9.254700e-01 1.011124e+02 8.829560e+01 
3.510000e+00 9.267895e-01 1.011036e+02 8.828266e+01 
3.512000e+00 9.281183e-01 1.010987e+02 8.827281e+01 
3.514000e+00 9.294187e-01 1.011207e+02 8.826080e+01 
3.516000e+00 9.307242e-01 1.011230e+02 8.824730e+01 
3.518000e+00 9.320379e-01 1.011209e+02 8.824325e+01 
3.520000e+00 9.333497e-01 1.011232e+02 8.823657e+01 
3.522000e+00 9.346596e-01 1.011257e+02 8.823106e+01 
3.524000e+00 9.359657e-01 1.011294e+02 8.822561e+01 
3.526000e+00 9.372659e-01 1.011342e+02 8.822109e+01 
3.528000e+00 9.387116e-01 1.011400e+02 8.840972e+01 
3.530000e+00 9.401595e-01 1.011462e+02 8.839257e+01 
3.532000e+00 9.415915e-01 1.011532e+02 8.838545e+01 
3.534000e+00 9.429862e-01 1.011802e+02 8.833114e+01 
3.536000e+00 9.444409e-01 1.011743e+02 8.841597e+01 
3.538000e+00 9.459078e-01 1.011709e+02 8.843811e+01 
3.540000e+00 9.472572e-01 1.013040e+02 8.844124e+01 
3.542000e+00 9.486292e-01 1.012621e+02 8.843680e+01 
3.544000e+00 9.500066e-01 1.012416e+02 8.842929e+01 
3.546000e+00 9.514079e-01 1.011865e+02 8.842047e+01 
3.548000e+00 9.528440e-01 1.011365e+02 8.841044e+01 
3.550000e+00 9.542776e-01 1.011255e+02 8.839941e+01 
3.552000e+00 9.556818e-01 1.011558e+02 8.838872e+01 
3.554000e+00 9.570816e-01 1.011362e+02 8.837800e+01 
3.556000e+00 9.584823e-01 1.011251e+02 8.836838e+01 
3.558000e+00 9.598763e-01 1.011180e+02 8.835825e+01 
3.560000e+00 9.612656e-01 1.011116e+02 8.834952e+01 
3.562000e+00 9.626487e-01 1.011081e+02 8.834203e+01 
3.564000e+00 9.639980e-01 1.011371e+02 8.833589e+01 
3.566000e+00 9.653391e-01 1.011407e+02 8.833013e+01 
3.568000e+00 9.666735e-01 1.011335e+02 8.832430e+01 
3.570000e+00 9.680047e-01 1.011305e+02 8.832222e+01 
3.572000e+00 9.693278e-01 1.011305e+02 8.831922e+01 
3.574000e+00 9.706489e-01 1.011359e+02 8.832426e+01 
3.576000e+00 9.719548e-01 1.011439e+02 8.832453e+01 
3.578000e+00 9.732502e-01 1.011602e+02 8.833029e+01 
3.580000e+00 9.745398e-01 1.011575e+02 8.834090e+01 
3.582000e+00 9.758352e-01 1.011578e+02 8.834586e+01 
3.584000e+00 9.771283e-01 1.011630e+02 8.834935e+01 
3.586000e+00 9.784186e-01 1.011735e+02 8.836292e+01 
3.588000e+00 9.797115e-01 1.011823e+02 8.837133e+01 
3.590000e+00 9.809037e-01 1.013401e+02 8.835448e+01 
3.592000e+00 9.820786e-01 1.012928e+02 8.834008e+01 
3.594000e+00 9.832739e-01 1.012676e+02 8.832400e+01 
3.596000e+00 9.844899e-01 1.012267e+02 8.830859e+01 
3.598000e+00 9.857543e-01 1.011710e+02 8.829432e+01 
3.600000e+00 9.870574e-01 1.011257e+02 8.828145e+01 
3.602000e+00 9.883784e-01 1.011136e+02 8.827166e+01 
3.604000e+00 9.896592e-01 1.011519e+02 8.825828e+01 
3.606000e+00 9.909509e-01 1.011351e+02 8.824663e+01 
3.608000e+00 9.922530e-01 1.011202e+02 8.823667e+01 
3.610000e+00 9.935613e-01 1.011130e+02 8.822863e+01 
3.612000e+00 9.948660e-01 1.011125e+02 8.822146e+01 
3.614000e+00 9.963621e-01 1.011464e+02 8.840699e+01 
3.616000e+00 9.978052e-01 1.011334e+02 8.839463e+01 
3.618000e+00 9.992389e-01 1.011390e+02 8.839191e+01 
3.620000e+00 1.000684e+00 1.011331e+02 8.840188e+01 
3.622000e+00 1.002197e+00 1.011306e+02 8.844597e+01 
3.624000e+00 1.003718e+00 1.011424e+02 8.845944e+01 
3.626000e+00 1.005247e+00 1.011293e+02 8.846204e+01 
3.628000e+00 1.006777e+00 1.011253e+02 8.846092e+01 
3.630000e+00 1.008300e+00 1.011282e+02 8.845716e+01 
3.632000e+00 1.009808e+00 1.011350e+02 8.845089e+01 
3.634000e+00 1.011299e+00 1.011424e+02 8.844431e+01 
3.636000e+00 1.012767e+00 1.011570e+02 8.843694e+01 
3.638000e+00 1.014203e+00 1.011721e+02 8.842936e+01 
3.640000e+00 1.015586e+00 1.012471e+02 8.842112e+01 
3.642000e+00 1.016832e+00 1.012984e+02 8.840867e+01 
3.644000e+00 1.018117e+00 1.012716e+02 8.839656e+01 
3.646000e+00 1.019400e+00 1.012444e+02 8.838484e+01 
3.648000e+00 1.020714e+00 1.011883e+02 8.837414e+01 
3.650000e+00 1.022056e+00 1.011427e+02 8.836463e+01 
3.652000e+00 1.023418e+00 1.011047e+02 8.835601e+01 
3.654000e+00 1.024762e+00 1.011469e+02 8.834815e+01 
3.656000e+00 1.026075e+00 1.011363e+02 8.834097e+01 
3.658000e+00 1.027403e+00 1.011211e+02 8.834712e+01 
3.660000e+00 1.028736e+00 1.011099e+02 8.834764e+01 
3.662000e+00 1.030076e+00 1.011041e+02 8.835418e+01 
3.664000e+00 1.031417e+00 1.011090e+02 8.836019e+01 
3.666000e+00 1.032724e+00 1.011392e+02 8.836529e+01 
3.668000e+00 1.034039e+00 1.011448e+02 8.837247e+01 
3.670000e+00 1.035381e+00 1.011468e+02 8.839757e+01 
3.672000e+00 1.036743e+00 1.011358e+02 8.839595e+01 
3.674000e+00 1.038112e+00 1.011312e+02 8.838381e+01 
3.676000e+00 1.039486e+00 1.011295e+02 8.837069e+01 
3.678000e+00 1.040863e+00 1.011299e+02 8.835715e+01 
3.680000e+00 1.042239e+00 1.011323e+02 8.834529e+01 
3.682000e+00 1.043613e+00 1.011363e+02 8.833424e+01 
3.684000e+00 1.044982e+00 1.011421e+02 8.832401e+01 
3.686000e+00 1.046337e+00 1.011583e+02 8.831639e+01 
3.688000e+00 1.047671e+00 1.011745e+02 8.830660e+01 
3.690000e+00 1.048980e+00 1.011841e+02 8.829838e+01 
3.692000e+00 1.050136e+00 1.013127e+02 8.829170e+01 
3.694000e+00 1.051500e+00 1.012808e+02 8.847686e+01 
3.696000e+00 1.052877e+00 1.012589e+02 8.846100e+01 
3.698000e+00 1.054288e+00 1.011970e+02 8.845225e+01 
3.700000e+00 1.055764e+00 1.011460e+02 8.847997e+01 
3.702000e+00 1.057325e+00 1.011034e+02 8.850539e+01 
3.704000e+00 1.058925e+00 1.010616e+02 8.850981e+01 
3.706000e+00 1.060478e+00 1.011204e+02 8.850456e+01 
3.708000e+00 1.062027e+00 1.011096e+02 8.849461e+01 
3.710000e+00 1.063576e+00 1.010979e+02 8.848462e+01 
3.712000e+00 1.065121e+00 1.010886e+02 8.847285e+01 
3.714000e+00 1.066659e+00 1.010831e+02 8.846102e+01 
3.716000e+00 1.068154e+00 1.011224e+02 8.844970e+01 
3.718000e+00 1.069631e+00 1.011282e+02 8.843918e+01 
3.720000e+00 1.071098e+00 1.011218e+02 8.842906e+01 
3.722000e+00 1.072557e+00 1.011182e+02 8.842037e+01 
3.724000e+00 1.074007e+00 1.011170e+02 8.841384e+01 
3.726000e+00 1.075446e+00 1.011175e+02 8.840611e+01 
3.728000e+00 1.076872e+00 1.011197e+02 8.839957e+01 
3.730000e+00 1.078286e+00 1.011233e+02 8.839362e+01 
3.732000e+00 1.079685e+00 1.011282e+02 8.838840e+01 
3.734000e+00 1.081068e+00 1.011352e+02 8.838325e+01 
3.736000e+00 1.082437e+00 1.011460e+02 8.839419e+01 
3.738000e+00 1.083787e+00 1.011584e+02 8.839189e+01 
3.740000e+00 1.085109e+00 1.011743e+02 8.839888e+01 
3.742000e+00 1.086274e+00 1.012991e+02 8.840650e+01 
3.744000e+00 1.087502e+00 1.012701e+02 8.840964e+01 
3.746000e+00 1.088751e+00 1.012422e+02 8.842393e+01 
3.748000e+00 1.090076e+00 1.011829e+02 8.844124e+01 
3.750000e+00 1.091443e+00 1.011347e+02 8.842755e+01 
3.752000e+00 1.092848e+00 1.010949e+02 8.841253e+01 
3.754000e+00 1.094284e+00 1.010613e+02 8.839629e+01 
3.756000e+00 1.095694e+00 1.011069e+02 8.837848e+01 
3.758000e+00 1.097098e+00 1.010964e+02 8.835958e+01 
3.760000e+00 1.098510e+00 1.010840e+02 8.834260e+01 
3.762000e+00 1.099926e+00 1.010759e+02 8.832707e+01 
3.764000e+00 1.101346e+00 1.010672e+02 8.831568e+01 
3.766000e+00 1.102736e+00 1.010907e+02 8.830300e+01 
3.768000e+00 1.104120e+00 1.011009e+02 8.829209e+01 
3.770000e+00 1.105611e+00 1.010969e+02 8.847583e+01 
3.772000e+00 1.107154e+00 1.010952e+02 8.845832e+01 
3.774000e+00 1.108684e+00 1.010981e+02 8.844922e+01 
3.776000e+00 1.110222e+00 1.011009e+02 8.847082e+01 
3.778000e+00 1.111817e+00 1.011037e+02 8.850632e+01 
3.780000e+00 1.113418e+00 1.011076e+02 8.851645e+01 
3.782000e+00 1.115014e+00 1.011130e+02 8.851787e+01 
3.784000e+00 1.116597e+00 1.011213e+02 8.851400e+01 
3.786000e+00 1.118158e+00 1.011343e+02 8.850836e+01 
3.788000e+00 1.119690e+00 1.011435e+02 8.850377e+01 
3.790000e+00 1.121098e+00 1.012976e+02 8.849823e+01 
3.792000e+00 1.122491e+00 1.012620e+02 8.848929e+01 
3.794000e+00 1.123885e+00 1.012418e+02 8.847917e+01 
3.796000e+00 1.125298e+00 1.011885e+02 8.846971e+01 
3.798000e+00 1.126746e+00 1.011366e+02 8.846082e+01 
3.800000e+00 1.128220e+00 1.010941e+02 8.845243e+01 
3.802000e+00 1.129713e+00 1.010589e+02 8.844423e+01 
3.804000e+00 1.131210e+00 1.010679e+02 8.843674e+01 
3.806000e+00 1.132662e+00 1.010838e+02 8.842987e+01 
3.808000e+00 1.134115e+00 1.010751e+02 8.842346e+01 
3.810000e+00 1.135563e+00 1.010666e+02 8.841791e+01 
3.812000e+00 1.137021e+00 1.010585e+02 8.842478e+01 
3.814000e+00 1.138454e+00 1.010855e+02 8.842539e+01 
3.816000e+00 1.139885e+00 1.010844e+02 8.842941e+01 
3.818000e+00 1.141317e+00 1.010781e+02 8.842821e+01 
3.820000e+00 1.142748e+00 1.010760e+02 8.842942e+01 
3.822000e+00 1.144209e+00 1.010740e+02 8.845255e+01 
3.824000e+00 1.145671e+00 1.010760e+02 8.844016e+01 
3.826000e+00 1.147129e+00 1.010780e+02 8.842070e+01 
3.828000e+00 1.148579e+00 1.010858e+02 8.840149e+01 
3.830000e+00 1.150020e+00 1.010926e+02 8.838317e+01 
3.832000e+00 1.151452e+00 1.011016e+02 8.836643e+01 
3.834000e+00 1.152865e+00 1.011167e+02 8.835168e+01 
3.836000e+00 1.154255e+00 1.011277e+02 8.833881e+01 
3.838000e+00 1.155530e+00 1.012841e+02 8.832811e+01 
3.840000e+00 1.156801e+00 1.012392e+02 8.832117e+01 
3.842000e+00 1.158083e+00 1.012204e+02 8.831349e+01 
3.844000e+00 1.159485e+00 1.011656e+02 8.849791e+01 
3.846000e+00 1.161008e+00 1.011134e+02 8.848683e+01 
3.848000e+00 1.162558e+00 1.010705e+02 8.848124e+01 
3.850000e+00 1.164158e+00 1.010350e+02 8.850985e+01 
3.852000e+00 1.165837e+00 1.010309e+02 8.854429e+01 
3.854000e+00 1.167489e+00 1.010586e+02 8.855453e+01 
3.856000e+00 1.169145e+00 1.010524e+02 8.855522e+01 
3.858000e+00 1.170806e+00 1.010426e+02 8.855158e+01 
3.860000e+00 1.172466e+00 1.010354e+02 8.854621e+01 
3.862000e+00 1.174094e+00 1.010608e+02 8.854054e+01 
3.864000e+00 1.175717e+00 1.010617e+02 8.853442e+01 
3.866000e+00 1.177336e+00 1.010517e+02 8.852425e+01 
3.868000e+00 1.178940e+00 1.010552e+02 8.851392e+01 
3.870000e+00 1.180530e+00 1.010553e+02 8.850370e+01 
3.872000e+00 1.182106e+00 1.010562e+02 8.849180e+01 
3.874000e+00 1.183664e+00 1.010581e+02 8.847786e+01 
3.876000e+00 1.185202e+00 1.010611e+02 8.846437e+01 
3.878000e+00 1.186720e+00 1.010690e+02 8.845176e+01 
3.880000e+00 1.188207e+00 1.010838e+02 8.844044e+01 
3.882000e+00 1.189660e+00 1.010995e+02 8.843006e+01 
3.884000e+00 1.191086e+00 1.011095e+02 8.843389e+01 
3.886000e+00 1.192350e+00 1.012329e+02 8.842991e+01 
3.888000e+00 1.193672e+00 1.011998e+02 8.843488e+01 
3.890000e+00 1.195014e+00 1.011571e+02 8.843519e+01 
3.892000e+00 1.196401e+00 1.011036e+02 8.843543e+01 
3.894000e+00 1.197847e+00 1.010580e+02 8.845832e+01 
3.896000e+00 1.199345e+00 1.010090e+02 8.845325e+01 
3.898000e+00 1.200865e+00 1.009897e+02 8.843640e+01 
3.900000e+00 1.202363e+00 1.010247e+02 8.841957e+01 
3.902000e+00 1.203851e+00 1.010319e+02 8.840476e+01 
3.904000e+00 1.205350e+00 1.010219e+02 8.839003e+01 
3.906000e+00 1.206859e+00 1.010125e+02 8.837715e+01 
3.908000e+00 1.208350e+00 1.010396e+02 8.836649e+01 
3.910000e+00 1.209841e+00 1.010391e+02 8.835753e+01 
3.912000e+00 1.211337e+00 1.010274e+02 8.834962e+01 
3.914000e+00 1.212834e+00 1.010270e+02 8.834288e+01 
3.916000e+00 1.214456e+00 1.010291e+02 8.852873e+01 
3.918000e+00 1.216108e+00 1.010305e+02 8.851606e+01 
3.920000e+00 1.217738e+00 1.010329e+02 8.849081e+01 
3.922000e+00 1.219440e+00 1.010363e+02 8.856225e+01 
3.924000e+00 1.221157e+00 1.010413e+02 8.858256e+01 
3.926000e+00 1.222867e+00 1.010517e+02 8.858677e+01 
3.928000e+00 1.224553e+00 1.010687e+02 8.858448e+01 
3.930000e+00 1.226205e+00 1.010830e+02 8.857792e+01 
3.932000e+00 1.227683e+00 1.012025e+02 8.856781e+01 
3.934000e+00 1.229216e+00 1.011720e+02 8.855559e+01 
3.936000e+00 1.230762e+00 1.011192e+02 8.854157e+01 
3.938000e+00 1.232346e+00 1.010634e+02 8.852746e+01 
3.940000e+00 1.233956e+00 1.010128e+02 8.851321e+01 
3.942000e+00 1.235574e+00 1.009865e+02 8.849933e+01 
3.944000e+00 1.237199e+00 1.009620e+02 8.848622e+01 
3.946000e+00 1.238772e+00 1.010024e+02 8.847423e+01 
3.948000e+00 1.240334e+00 1.010043e+02 8.846261e+01 
3.950000e+00 1.241891e+00 1.009943e+02 8.845178e+01 
3.952000e+00 1.243443e+00 1.009857e+02 8.844267e+01 
3.954000e+00 1.244964e+00 1.010077e+02 8.844950e+01 
3.956000e+00 1.246485e+00 1.010089e+02 8.844416e+01 
3.958000e+00 1.248016e+00 1.009982e+02 8.845001e+01 
3.960000e+00 1.249550e+00 1.009996e+02 8.845572e+01 
3.962000e+00 1.251079e+00 1.010020e+02 8.845811e+01 
3.964000e+00 1.252625e+00 1.010043e+02 8.848102e+01 
3.966000e+00 1.254185e+00 1.010077e+02 8.848144e+01 
3.968000e+00 1.255742e+00 1.010124e+02 8.846620e+01 
3.970000e+00 1.257294e+00 1.010203e+02 8.844990e+01 
3.972000e+00 1.258832e+00 1.010341e+02 8.843399e+01 
3.974000e+00 1.260351e+00 1.010403e+02 8.842021e+01 
3.976000e+00 1.261730e+00 1.011826e+02 8.840795e+01 
3.978000e+00 1.263142e+00 1.011454e+02 8.839676e+01 
3.980000e+00 1.264574e+00 1.011040e+02 8.838814e+01 
3.982000e+00 1.266065e+00 1.010237e+02 8.837951e+01 
3.984000e+00 1.267589e+00 1.009943e+02 8.837179e+01 
3.986000e+00 1.269331e+00 1.009663e+02 8.855254e+01 
3.988000e+00 1.271055e+00 1.009409e+02 8.854339e+01 
3.990000e+00 1.272775e+00 1.009753e+02 8.857458e+01 
3.992000e+00 1.274544e+00 1.009767e+02 8.860168e+01 
3.994000e+00 1.276326e+00 1.009651e+02 8.860550e+01 
3.996000e+00 1.278114e+00 1.009548e+02 8.860137e+01 
3.998000e+00 1.279869e+00 1.009758e+02 8.859377e+01 
4.000000e+00 1.281616e+00 1.009775e+02 8.858474e+01 


==> anc/Fig10/plot_ca95_angleDist.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Define the contact angle, in degrees, Ca number
caVal = 95.0
CaNum = "Ca = 0.10"
ChNum = "e = 0.60"
# yWb   =  0.906928
# yWt   = 29.727073
yWb   =  0.7054
yWt   = 29.9286

# Number of interface points to skip, based on equilibrium tests
nSkp = 4

# Read the MD data
MDdataAvg = {}
PFdataAvg = {}
VFdataAvg = {}
VFdataAvgA = {}

nMD=5
MDdataAvg[0] = np.loadtxt("Ca0.05_stedInterface.txt")
MDdataAvg[1] = np.loadtxt("Ca0.10_stedInterface.txt")
MDdataAvg[2] = np.loadtxt("Ca0.15_stedInterface.txt")
MDdataAvg[3] = np.loadtxt("Ca0.20_stedInterface.txt")
MDdataAvg[4] = np.loadtxt("Ca0.25_stedInterface.txt")

PFdataAvg[0] = np.loadtxt("PF_Ca0.05_intfShape.txt")
PFdataAvg[1] = np.loadtxt("PF_Ca0.10_intfShape.txt")
PFdataAvg[2] = np.loadtxt("PF_Ca0.15_intfShape.txt")
PFdataAvg[3] = np.loadtxt("PF_Ca0.20_intfShape.txt")
PFdataAvg[4] = np.loadtxt("PF_Ca0.25_intfShape.txt")

VFdataAvg[0] = np.loadtxt("VOFDropInterfaceStatsTheta95Ca005_forMD.txt")
VFdataAvg[1] = np.loadtxt("VOFDropInterfaceStatsTheta95Ca010_forMD.txt")
VFdataAvg[2] = np.loadtxt("VOFDropInterfaceStatsTheta95Ca015_forMD.txt")
VFdataAvg[3] = np.loadtxt("VOFDropInterfaceStatsTheta95Ca020_forMD.txt")
VFdataAvg[4] = np.loadtxt("VOFDropInterfaceStatsTheta95Ca025_forMD.txt")
VFdataAvgA[0] = np.loadtxt("VOFDropTimeSeriesTheta95Ca005.dat")
VFdataAvgA[1] = np.loadtxt("VOFDropTimeSeriesTheta95Ca010.dat")
VFdataAvgA[2] = np.loadtxt("VOFDropTimeSeriesTheta95Ca015.dat")
VFdataAvgA[3] = np.loadtxt("VOFDropTimeSeriesTheta95Ca020.dat")
VFdataAvgA[4] = np.loadtxt("VOFDropTimeSeriesTheta95Ca025.dat")

CurveSpec= ['g-.','r--','g-.','r--','g-.','r--','g-.','r--','g-.','r--']

# Replace the x coordinate of MD results with the averaged one, cut the redundant rows
for i in range(0,nMD):
    MDdataAvg[i][:,0] = MDdataAvg[i][:, 3]
    MDdataAvg[i]      = MDdataAvg[i][:,:2]

# Cut away the points to neglect from the top and the bottom
for i in range(0,nMD):
    MDdataAvg[i] = MDdataAvg[i][nSkp:-nSkp,:]

# Create the interpolations of all the interface shapes
Nitp   = 10000
OrdSa  = np.array([3, 11, 7, 7, 5]) # Ok, confirmed from the results
Ifit   = {}
for i in range(nMD):
    p1     = np.polyfit(MDdataAvg[i][:,1],MDdataAvg[i][:,0],OrdSa[i])
    fit_eq = np.poly1d(p1)
    Ifit[i]= np.zeros((Nitp,2)) 
    Ifit[i][:,0] = np.linspace(yWb,yWt,Nitp)
    Ifit[i][:,1] = fit_eq(Ifit[i][:,0])

    
# Compute interface angle (based on coordinate differences) and produce a plot of this
# First append all data arrays with extra columns for arch legth
# and angle information.
for i in range(nMD):
    MDdataAvg[i] = np.append(MDdataAvg[i][:,:],np.zeros(np.shape(MDdataAvg[i][:,0:2])),axis=1)
    Ifit[i] = np.append(Ifit[i][:,:],np.zeros((len(Ifit[i][:,0]),2)),axis=1)
    PFdataAvg[i] = np.append(PFdataAvg[i][:,:],np.zeros(np.shape(PFdataAvg[i][:,0:2])),axis=1)
    VFdataAvg[i] = np.append(VFdataAvg[i][:,:],np.zeros(np.shape(VFdataAvg[i][:,0:2])),axis=1)
# Now, compute the curviliniar coordinate and angles
for i in range(nMD):
    for j in range(len(MDdataAvg[i][:,0])-1):
        dx = MDdataAvg[i][j+1,0]-MDdataAvg[i][j,0]
        dy = MDdataAvg[i][j+1,1]-MDdataAvg[i][j,1]
        MDdataAvg[i][j+1,2] = MDdataAvg[i][j,2] + np.sqrt(dx**2 + dy**2)
        MDdataAvg[i][j  ,3] = np.arctan2(dy,dx)
    for j in range(len(Ifit[i][:,0])-1):
        dx = Ifit[i][j+1,1]-Ifit[i][j,1]
        dy = Ifit[i][j+1,0]-Ifit[i][j,0]
        Ifit[i][j+1,2] = Ifit[i][j,2] + np.sqrt(dx**2 + dy**2)
        Ifit[i][j  ,3] = np.arctan2(dy,dx)
    for j in range(len(PFdataAvg[i][:,0])-1):
        dx = PFdataAvg[i][j+1,0]-PFdataAvg[i][j,0]
        dy = PFdataAvg[i][j+1,1]-PFdataAvg[i][j,1]
        PFdataAvg[i][j+1,2] = PFdataAvg[i][j,2] + np.sqrt(dx**2 + dy**2)
        PFdataAvg[i][j  ,3] = np.arctan2(dy,dx)
    for j in range(len(VFdataAvg[i][:,0])-1):
        dx = VFdataAvg[i][j+1,0]-VFdataAvg[i][j,0]
        dy = VFdataAvg[i][j+1,1]-VFdataAvg[i][j,1]
        VFdataAvg[i][j+1,5] = VFdataAvg[i][j,2] + np.sqrt(dx**2 + dy**2)
        VFdataAvg[i][j  ,6] = np.arctan2(dy,dx)

# Create the angle array along with the appropriate coordinates (y,s,theta)
MDangleArr = {}
IfitA = {}
PFangleArr = {}
VFangleArr = {}
for i in range(nMD):
    MDangleArr[i] = np.zeros((len(MDdataAvg[i][:,0])-1,3))
    MDangleArr[i][:,0] = 0.5*(MDdataAvg[i][:-1,1]+MDdataAvg[i][1:,1])
    MDangleArr[i][:,1] = 0.5*(MDdataAvg[i][:-1,2]+MDdataAvg[i][1:,2])
    MDangleArr[i][:,2] =      MDdataAvg[i][:-1,3]
    IfitA[i]      = np.zeros((len(Ifit[i][:,0])-1,3))
    IfitA[i][:,0] = 0.5*(Ifit[i][:-1,0]+Ifit[i][1:,0])
    IfitA[i][:,1] = 0.5*(Ifit[i][:-1,2]+Ifit[i][1:,2])
    IfitA[i][:,2] =      Ifit[i][:-1,3]
    PFangleArr[i] = np.zeros((len(PFdataAvg[i][:,0])-1,3))
    PFangleArr[i][:,0] = 0.5*(PFdataAvg[i][:-1,1]+PFdataAvg[i][1:,1])
    PFangleArr[i][:,1] = 0.5*(PFdataAvg[i][:-1,2]+PFdataAvg[i][1:,2])
    PFangleArr[i][:,2] =      PFdataAvg[i][:-1,3]
    # VFangleArr[i] = np.zeros((len(VFdataAvg[i][:,0]),3))  # Old version, based on N computation
    # VFangleArr[i][:,0] = VFdataAvg[i][:,1]
    # VFangleArr[i][:,2] = np.arctan2(-VFdataAvg[i][:,3],VFdataAvg[i][:,4])
    VFangleArr[i] = np.zeros((len(VFdataAvg[i][:,0])+1,3))
    VFangleArr[i][1:-1,0] = 0.5*(VFdataAvg[i][:-1,1]+VFdataAvg[i][1:,1])
    VFangleArr[i][1:-1,1] = 0.5*(VFdataAvg[i][:-1,5]+VFdataAvg[i][1:,5])
    VFangleArr[i][1:-1,2] =      VFdataAvg[i][:-1,6]
    # Add the imposed contact angle at the wall
    VFangleArr[i][ 0,0] = yWb; VFangleArr[i][-1,0] = yWt
    VFangleArr[i][ 0,2] =         VFdataAvgA[i][-1,2]/180.0*np.pi
    VFangleArr[i][-1,2] = np.pi - VFdataAvgA[i][-1,3]/180.0*np.pi


# # Now, distribute the angles in a central way - biased
# for i in range(nMD):
#     Ny = len(MDdataAvg[i][:,3])
#     MDdataAvg[i][Ny-1,3] = MDdataAvg[i][Ny-2,3]
#     MDdataAvg[i][1:-1,3] =(MDdataAvg[i][0:-2,3]+MDdataAvg[i][1:-1,3])*0.5
#     Ny = len(Ifit[i][:,3])
#     Ifit[i][Ny-1,3] = Ifit[i][Ny-2,3]
#     Ifit[i][1:-1,3] =(Ifit[i][0:-2,3]+Ifit[i][1:-1,3])*0.5

# Create an array to store distance values to where does MD data start from
MDdist = np.zeros(nMD)
indD = ( IfitA[0][:,0] <= MDdataAvg[0][-1,1]).nonzero()[0][-1]
for i in range(nMD):
    MDdist[i] = IfitA[i][-1,2]-IfitA[i][indD,2]
MDdistR = np.zeros(nMD)
indD = ( IfitA[0][:,0] >= MDdataAvg[0][0,1]).nonzero()[0][0]
for i in range(nMD):
    MDdistR[i] = IfitA[i][indD,2]

# Plot the interface angle data
# fig = plt.figure(1, figsize=(10.8, 12.75), dpi=80)
fig = plt.figure(1, figsize=(16.8, 9.75), dpi=80)
ax = {}
# ( ((ax[0]), (ax[1])), ((ax[2]), (ax[3])), ((ax[4]), (ax[5])) ) = fig.subplots(3, 2, sharex=True, sharey=True)
( ((ax[0]), (ax[1]), (ax[2])), ((ax[3]), (ax[4]), (ax[5])) ) = fig.subplots(2, 3, sharex=True, sharey=True)

for i in range(1):
    ax[i].plot(MDangleArr[i][:,0],MDangleArr[i][:,2]/np.pi*180.0,'k-',label="MD data")
    ax[i].plot(PFangleArr[i][:,0],PFangleArr[i][:,2]/np.pi*180.0,'g-',label="PF data")
    ax[i].plot(VFangleArr[i][:,0],VFangleArr[i][:,2]/np.pi*180.0,'r-',label="VOF data")
    # ax[i].plot(IfitA[i][:,0],IfitA[i][:,2]/np.pi*180.0,'m:',label="Polynomial fit")
    # ax[i].scatter(np.array([yWb,yWt]),np.array([IfitA[i][0,2]/np.pi*180.0,IfitA[i][-1,2]/np.pi*180.0]),c='m',marker='x')
    ax[i].plot([yWb,yWb],[caVal-18,caVal+2],'k--',label="Wall locations")
    ax[i].plot([yWt,yWt],[180-caVal-18,180-caVal+2],'k--')
    ax[i].plot([0 ,10],[    caVal      ,    caVal      ],'k:')
    ax[i].plot([21,31],[180-caVal      ,180-caVal      ],'k:')
    handles, labels = ax[i].get_legend_handles_labels()
for i in range(2,6):
    ax[i].plot(MDangleArr[i-1][:,0],MDangleArr[i-1][:,2]/np.pi*180.0,'k-')
    ax[i].plot(PFangleArr[i-1][:,0],PFangleArr[i-1][:,2]/np.pi*180.0,'g-')
    ax[i].plot(VFangleArr[i-1][:,0],VFangleArr[i-1][:,2]/np.pi*180.0,'r-')
    # ax[i].plot(IfitA[i-1][:,0],IfitA[i-1][:,2]/np.pi*180.0,'m:')
    ax[i].plot([yWb,yWb],[caVal-18,caVal+2],'k--')
    ax[i].plot([yWt,yWt],[180-caVal-18,180-caVal+2],'k--')
    # ax[i].scatter(np.array([yWb,yWt]),np.array([IfitA[i-1][0,2]/np.pi*180.0,IfitA[i-1][-1,2]/np.pi*180.0]),c='m',marker='x')
    ax[i].plot([0 ,10],[    caVal      ,    caVal      ],'k:')
    ax[i].plot([21,31],[180-caVal      ,180-caVal      ],'k:')


# fig.suptitle("Interface angle")
ax[3].set_xlabel("y [nm]");
ax[4].set_xlabel("y [nm]"); ax[5].set_xlabel("y [nm]");
ax[0].set_ylabel(r"$\theta$ [deg]"); ax[3].set_ylabel(r"$\theta$ [deg]"); # ax[4].set_ylabel(r"$\theta$ [deg]");

preArr = ["a", " ", "b", "c", "d", "e"]

for i in list(range(1))+list(range(2,6)):
    # ax[i].set_aspect("auto")
    ax[i].set_aspect(0.42)
    if i<2:
        ax[i].set_title("(%s) Ca = %.2f"%(preArr[i],0.05+i*0.05))
    else:
        ax[i].set_title("(%s) Ca = %.2f"%(preArr[i],i*0.05))
    ax[i].set_ylim([40.0,103.0])
    ax[i].text(0.23, 0.88, r"$\theta_0$", transform=ax[i].transAxes)
    ax[i].text(0.58, 0.73, r"$180-\theta_0$", transform=ax[i].transAxes)
 
ax[1].set_axis_off()
legend = ax[1].legend(handles, labels, loc='center')

fig.savefig("plot_ca95_angleDist.pdf", format="pdf")

plt.show()


==> anc/Fig11/MD_ca127_dx_Ca.txt <==
# Summary of steady results from MD, drop displacement (dx), needed polynomial order (Np)
# Angle results seem to be a bit like mess at the wall (not really fitted to that)
# Consequently, "reliable" dynamic angle measurements have been used
# Ca, dx [nm], Np [1], th_rec [deg], th_adv [deg]
0.15 3.01 7 126.65 130.88
0.30 5.13 11 126.06 131.49
0.60 11.73 11 124.32 137.93
0.90 24.93 11 125.42 142.13


==> anc/Fig11/MD_ca38_dx_Ca.txt <==
# Summary of steady results from MD, drop displacement (dx), needed polynomial order (Np)
# Angle results seem to be a bit like mess at the wall (not really fitted to that)
# Consequently, "reliable" dynamic angle measurements have been used
# Ca, dx [nm], Np [1], th_rec [deg], th_adv [deg]
0.010 2.73 9 36.54 40.09  
0.015 5.31 11 31.21 43.36
0.020 7.35 11 29.34 42.43



==> anc/Fig11/MD_ca69_dx_Ca.txt <==
# Summary of steady results from MD, drop displacement (dx), needed polynomial order (Np)
# Angle results seem to be a bit like mess at the wall (not really fitted to that)
# Consequently, "reliable" dynamic angle measurements have been used
# Ca, dx [nm], Np [1], th_rec [deg], th_adv [deg]
0.03  4.09 9 67.04 78.32
0.05  6.45 7 64.84 81.25
0.06  7.73 7 62.39 84.77
0.08 11.64 7 55.35 86.10
0.10 16.98 7 50.16 87.19



==> anc/Fig11/MD_ca95_dx_Ca.txt <==
# Summary of steady results from MD, drop displacement (dx), needed polynomial order (Np)
# Angle results seem to be a bit like mess at the wall (not really fitted to that)
# Consequently, "reliable" dynamic angle measurements have been used
# Ca, dx [nm], Np [1], th_rec [deg], th_adv [deg]
0.05 3.40 3 91.92 100.29
0.10 5.93 11 88.98 103.07
0.15 9.11 7 84.71 106.63
0.20 13.89 7 80.10 110.03 
0.25 21.80 5 70.97 116.12



==> anc/Fig11/PF_ca127_dx_Ca.txt <==
# Ca, dx [nm]
1.499999999999999944e-01 2.494580021599999586e+00
2.999999999999999889e-01 5.133581097599999588e+00
5.999999999999999778e-01 1.174328447359999927e+01
8.000000000000000444e-01 2.212619976399999899e+01


==> anc/Fig11/PF_ca38_dx_Ca.txt <==
# Ca, dx [nm]
1.000000000000000021e-02 3.462393959199999927e+00
1.499999999999999944e-02 5.313128438399999709e+00
2.000000000000000042e-02 7.260971611199999565e+00
2.999999999999999889e-02 1.192137065440000043e+01
3.599999999999999728e-02 1.622133074879999981e+01


==> anc/Fig11/PF_ca69_dx_Ca.txt <==
# Ca, dx [nm]
2.000000000000000042e-02 2.539507769280000105e+00
4.000000000000000083e-02 5.232589299199999822e+00
5.999999999999999778e-02 8.186587248000000372e+00
8.000000000000000167e-02 1.172946189999999866e+01
1.000000000000000056e-01 1.699089449759999937e+01


==> anc/Fig11/PF_ca95_dx_Ca.txt <==
# Ca, dx [nm]
5.000000000000000278e-02 2.856640858000000005e+00
1.000000000000000056e-01 5.917113535999999563e+00
1.499999999999999944e-01 9.415568924000000450e+00
2.000000000000000111e-01 1.389434577919999825e+01
2.500000000000000000e-01 2.221007034799999857e+01


==> anc/Fig11/VOF_ca127_dx_Ca.txt <==
# Ca, dx [nm]
1.499999999999999944e-01 2.545280227975999843e+00
2.999999999999999889e-01 5.186504312799999461e+00
5.999999999999999778e-01 1.152783643159999905e+01
6.999999999999999556e-01 2.557704763687999971e+01


==> anc/Fig11/VOF_ca38_dx_Ca.txt <==
# Ca, dx [nm]
1.000000000000000021e-02 3.522570372639999725e+00
1.499999999999999944e-02 5.384579162399999674e+00
2.000000000000000042e-02 7.954046556319999794e+00
2.999999999999999889e-02 1.741494066351999948e+01


==> anc/Fig11/VOF_ca69_dx_Ca.txt <==
# Ca, dx [nm]
2.000000000000000042e-02 2.348059864743999636e+00
4.000000000000000083e-02 4.824171700640000005e+00
5.999999999999999778e-02 7.720608712399999796e+00
8.000000000000000167e-02 1.117444319632000038e+01
1.000000000000000056e-01 1.674928876927999610e+01


==> anc/Fig11/VOF_ca95_dx_Ca.txt <==
# Ca, dx [nm]
5.000000000000000278e-02 2.902544952791999755e+00
1.000000000000000056e-01 5.988923705359999516e+00
1.500000000000000222e-01 9.555700012639999130e+00
2.000000000000000111e-01 1.380990826511999892e+01
2.500000000000000000e-01 2.215928919335999936e+01


==> anc/Fig11/plot_allCa_dxVsCa.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Script to plot the drop displacement as function of Ca number
# Read the summary files and do the plots

# Read the MD data
MDdataAvg = {}
PFdataAvg = {}
VFdataAvg = {}

nMD=4
MDdataAvg[0] = np.loadtxt("MD_ca127_dx_Ca.txt")
MDdataAvg[1] = np.loadtxt("MD_ca95_dx_Ca.txt")
MDdataAvg[2] = np.loadtxt("MD_ca69_dx_Ca.txt")
MDdataAvg[3] = np.loadtxt("MD_ca38_dx_Ca.txt")

PFdataAvg[0] = np.loadtxt("PF_ca127_dx_Ca.txt")
PFdataAvg[1] = np.loadtxt("PF_ca95_dx_Ca.txt")
PFdataAvg[2] = np.loadtxt("PF_ca69_dx_Ca.txt")
PFdataAvg[3] = np.loadtxt("PF_ca38_dx_Ca.txt")

VFdataAvg[0] = np.loadtxt("VOF_ca127_dx_Ca.txt")
VFdataAvg[1] = np.loadtxt("VOF_ca95_dx_Ca.txt")
VFdataAvg[2] = np.loadtxt("VOF_ca69_dx_Ca.txt")
VFdataAvg[3] = np.loadtxt("VOF_ca38_dx_Ca.txt")

angArr = np.array([127, 95, 69, 38])
letArr = ["a","b","c","d"]

# Plot the interface angle data
# fig = plt.figure(1, figsize=(10.8, 12.75), dpi=80)
fig = plt.figure(1, figsize=(16.8, 9.75/2), dpi=80)
ax = {}
# ( ((ax[0]), (ax[1])), ((ax[2]), (ax[3])), ((ax[4]), (ax[5])) ) = fig.subplots(3, 2, sharex=True, sharey=True)
( ( (ax[0]), (ax[1]), (ax[2]), (ax[3]) ) ) = fig.subplots(1, 4, sharey=True)

# for i in range(nMD):
#     ax[i].plot(PFdataAvg[i][:,0],PFdataAvg[i][:,1],'g-x',label="PF data")
#     if i > 0:
#         ax[i].plot(VFdataAvg[i][:,0],VFdataAvg[i][:,1],'r-x',label="VOF data")
#     ax[i].plot(MDdataAvg[i][:,0],MDdataAvg[i][:,1],'k-x',label="MD data")
#     if i == 2:
#         ax[i].legend(loc='upper left')
#     ax[i].set_title(r"$\theta_0 = %d^\circ$"%angArr[i])

for i in range(nMD):
    if i == 0:
        ax[i].plot(PFdataAvg[i][:,0],PFdataAvg[i][:,1],'g-x')
        ax[i].plot(VFdataAvg[i][:,0],VFdataAvg[i][:,1],'r-x')
        ax[i].plot(MDdataAvg[i][:,0],MDdataAvg[i][:,1],'k-x')
        ax[i].scatter(MDdataAvg[i][2,0],MDdataAvg[i][2,1],s=1,c='g',marker='o',label="Calibration")
        ax[i].legend(loc='upper left')
    if i == 1:
        ax[i].plot(PFdataAvg[i][:,0],PFdataAvg[i][:,1],'g-x')
        ax[i].plot(VFdataAvg[i][:,0],VFdataAvg[i][:,1],'r-x')
        ax[i].plot(MDdataAvg[i][:,0],MDdataAvg[i][:,1],'k-x',label="MD data")
        ax[i].legend(loc='upper left')
    if i == 2:
        ax[i].plot(PFdataAvg[i][:,0],PFdataAvg[i][:,1],'g-x',label="PF data")
        ax[i].plot(VFdataAvg[i][:,0],VFdataAvg[i][:,1],'r-x')
        ax[i].plot(MDdataAvg[i][:,0],MDdataAvg[i][:,1],'k-x')
        ax[i].legend(loc='upper left')
    if i == 3:
        ax[i].plot(PFdataAvg[i][:,0],PFdataAvg[i][:,1],'g-x')
        ax[i].plot(VFdataAvg[i][:,0],VFdataAvg[i][:,1],'r-x',label="VOF data")
        ax[i].plot(MDdataAvg[i][:,0],MDdataAvg[i][:,1],'k-x')
        ax[i].legend(loc='upper left')
    ax[i].grid()
    ax[i].set_title(r"(%s) $\theta_0 = %d^\circ$"%(letArr[i],angArr[i]))

    
# fig.suptitle("Interface angle")
ax[0].set_xlabel(r"$Ca$ [1]"); ax[1].set_xlabel(r"$Ca$ [1]"); ax[2].set_xlabel(r"$Ca$ [1]"); ax[3].set_xlabel(r"$Ca$ [1]");
ax[0].set_ylabel(r"$\Delta x$ [nm]");


fig.savefig("plot_allCa_dxVsCa.pdf", format="pdf")


plt.show()


==> anc/Fig12/MD_Cac_vs_th.txt <==
# Critical Ca number as function of equilibrium angle
# theta_0 [deg], Ca_c [1], Delta Ca_c [1]
38 0.025 0.005
69 0.125 0.025
95 0.275 0.025
127 0.990 0.090


==> anc/Fig12/PF_Cac_vs_th.txt <==
# Critical Ca number as function of equilibrium angle
# theta_0 [deg], Ca_c [1], Delta Ca_c [1]
38 0.039 0.001
69 0.1117 0.0017
95 0.265 0.005
127 0.825 0.025


==> anc/Fig12/VOF_Cac_vs_th.txt <==
# Critical Ca number as function of equilibrium angle
# theta_0 [deg], Ca_c [1], Delta Ca_c [1]
38 0.031 0.001
69 0.105 0.005
95 0.255 0.005


==> anc/Fig12/plot_CacVsTh_logy.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt
import scipy.optimize as opt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Script to plot the critical Ca mi,ber as function of Ca contact angle
# Read the summary files and do the plots

# Read the data
MD = np.loadtxt("MD_Cac_vs_th.txt")
PF = np.loadtxt("PF_Cac_vs_th.txt")
VF = np.loadtxt("VOF_Cac_vs_th.txt")

# Geenrate Ca_c estimates
thArr = np.linspace(30,130,400)

# For these estimates, we assume that the largest length scale could be in interval of L/10 -> L/2 (Eggers,
# Hocking used capillary length, but we have cut-off due to walls). Whereas slip could be between 0.1 nm and
# 0.54 nm. However, we are sure that 0.54 nm slip length should not be coupled with L/10 apparent length scale.
# Then possible ls/H combinations are
# 2*0.54nm/L = 0.0369569, 10*0.10nm/L = 0.034219387 and 2*0.10nm/L = 0.006843877

# Hockings bounds (lambda between (0 + err) 0.1 nm and (0.44+err) 0.54 nm
lLmin = 0.00684388
lLmax = 0.0369569
HCaArrU = 0.6/(3*np.log(1/lLmax))*(thArr/180.0*np.pi)**3
HCaArrL = 0.6/(3*np.log(1/lLmin))*(thArr/180.0*np.pi)**3

# Eggers bounds (vary only lambda, choose theta_in = pi/2, max(Ai) = 0.535657
# Function for finding the roots of the implicit function
thArrE = np.linspace(50,130,40)

maxAi = 0.535657
thIn  = np.pi/2
def rootF(CaIn,thC,lL):
    return CaIn - thC**3/9/np.log(CaIn**(1/3)*thC/(18**(1/3)*np.pi*maxAi**2*lL*thIn))
def getSol(th, CaM, lL):
    CacArr = np.zeros(np.shape(th))
    for i in range(len(th)):
        CacArr[i] = opt.bisect(rootF, CaM, 2.5, args = (th[i]/180.0*np.pi, lL))
    return CacArr
        
# Upper bound is determined for
CaMin = 0.02
ECaArrU = getSol(thArr,CaMin,lLmax)

# Lower bound is determined for
CaMin = 0.01
ECaArrL = getSol(thArr,CaMin,lLmin)
# # ECaArrLa= getSol(thArr ,CaMin,lLmin)

# Plot the interface angle data
# fig = plt.figure(1, figsize=(10.8, 12.75), dpi=80)
plt.figure(1, figsize=(16.8/2, 9.75/1.5), dpi=80)
A1, t1, t2, = plt.errorbar(PF[:,0], PF[:,1], yerr=PF[:,2],fmt='g-x',capsize=5.0,label="PF data")
A2, t1, t2, = plt.errorbar(VF[:,0], VF[:,1], yerr=VF[:,2],fmt='r-x',capsize=5.0,label="VOF data")
A3, t1, t2, = plt.errorbar(MD[:,0], MD[:,1], yerr=MD[:,2],fmt='k-x',capsize=5.0,label="MD data")
# B1 = plt.fill_between(thArr,HCaArrL,HCaArrU,facecolor='green',alpha=0.2)
# B2 = plt.fill_between(thArr,ECaArrL,ECaArrU,facecolor='red',alpha=0.2)
# plt.plot(thArr,ECaArrLa,"r-",alpha=0.2)
plt.xlabel(r"$\theta_0$ [deg]")
plt.ylabel(r"$Ca_c$")
# ar = plt.legend(loc="upper left")
# plt.legend([A1, A2, A3], ["PF data", "VOF data", "MD data"], loc="upper left")
# plt.legend([B1, B2],     ["Hocking (2001)", "Eggers (2004)"], loc="lower right")
# plt.gca().add_artist(ar)
plt.xlim([34, 131])
plt.yscale('log')
plt.ylim([0.018, 1.1])


plt.savefig("plot_CacVsTh_logy.pdf", format="pdf")


plt.show()


==> anc/Fig15/line_friction_shear.sh <==
#!/usr/bin/python3

from math import isnan
import numpy as np
import matplotlib.pyplot as plt
import scipy.ndimage as smg
import scipy.signal as sgn
import scipy.optimize as opt

def array_from_file( filename ):
    my_list = []
    with open(filename, 'r') as f:
        for line in f:
            my_list.append(float(line.split()[0]))
    return np.array(my_list)

theta0    = dict()
theta_adv = dict()
theta_rec = dict()
ca        = dict()
theta_rec_fit = dict()
theta_adv_fit = dict()
err_adv = dict()
err_rec = dict()

"""
    The numerical values below are obtained by running the script that produces the
    linear or polynomial fit of the interface; error bars refer to a perturbation of
    the optimal polynomial order by +/- 2 degrees.
"""

theta0['q1'] = 126.01
theta_rec['q1'] = np.array([126.65, 126.06, 124.32, 125.42])
theta_adv['q1'] = np.array([130.88, 131.49, 137.93, 142.13])
err_adv['q1'] =  np.array([1.027, 0.3170, 0.3123, 0.2346])
err_rec['q1'] =  np.array([1.745, 1.0524, 1.3838, 3.128])
ca['q1'] = np.array([0.15, 0.30, 0.60, 0.90])

theta0['q2'] = 94.9
theta_rec['q2'] = np.array([91.92, 89.29, 84.71, 80.10, 70.97])
theta_adv['q2'] = np.array([100.29, 104.47, 106.63, 110.03, 116.12])
err_adv['q2'] =  np.array([3.4160, 0.9342, 0.7004, 0.7892, 4.4365])
err_rec['q2'] =  np.array([5.1389, 1.5293,  2.194,  1.553, 6.9790])
ca['q2'] = np.array([0.05, 0.10, 0.15, 0.20, 0.25])

theta0['q3'] = 70.5
theta_rec['q3'] = np.array([67.04, 64.84, 62.39, 55.35, 50.16])
theta_adv['q3'] = np.array([78.32, 81.25, 84.77, 86.10, 87.19])
err_adv['q3'] =  np.array([0.6232, 0.9263, 1.578,  1.773, 2.925])
err_rec['q3'] =  np.array([0.5128, 0.4506, 0.9719, 2.350, 4.213])
ca['q3'] = np.array([0.03, 0.05, 0.06, 0.08, 0.10])

theta0['q4'] = 39.2
theta_rec['q4'] = np.array([36.54, 31.2, 29.34])
theta_adv['q4'] = np.array([40.09, 43.36, 42.43])
err_adv['q4'] =  np.array([0.2937,  0.8878,  0.2764])
err_rec['q4'] =  np.array([0.3322, 0.2743, 0.1396])
ca['q4'] = np.array([0.010, 0.015, 0.020])

for l in theta0.keys():
   
    low_bound = min(theta_rec[l])
    upp_bound = max(theta_adv[l])
    theta_rec_fit[l] = np.linspace(low_bound, theta0[l], 25)
    theta_adv_fit[l] = np.linspace(theta0[l], upp_bound, 25)


cos = lambda t : np.cos(np.deg2rad(t))
sin = lambda t : np.sin(np.deg2rad(t))

# Wall-relaxation model of contact line friction
def lin_pf_formula(t, a_pf, t0) :
    return (3.0/np.sqrt(2.0))*((cos(t0)-cos(t))/sin(t))/a_pf

mkt_fit = dict()
pf_fit  = dict()
muf_mkt_adv = dict()
muf_mkt_rec = dict()
muf_pf_adv = dict()
muf_pf_rec = dict()
err_mkt_adv = dict()
err_mkt_rec = dict()
err_pf_adv = dict()
err_pf_rec = dict()
friction_ratio_0 = 0.1

for l in theta0.keys() :

    pf_fit[l]  = lambda t, a_pf : lin_pf_formula(t, a_pf, theta0[l])
    popt_adv, pcov_adv = opt.curve_fit(pf_fit[l], theta_adv[l], ca[l], p0=friction_ratio_0)
    muf_pf_adv[l] = popt_adv[0]
    err_pf_adv[l] = np.sqrt( pcov_adv[0,0]/len(ca[l]) )
    popt_rec, pcov_rec = opt.curve_fit(pf_fit[l], theta_rec[l], -ca[l], p0=friction_ratio_0)
    muf_pf_rec[l] = popt_rec[0]
    err_pf_rec[l] = np.sqrt( pcov_rec[0,0]/len(ca[l]) )

print("muf_pf_adv")
print(muf_pf_adv)

print("err_pf_adv")
print(err_pf_adv)

print("muf_pf_rec")
print(muf_pf_rec)

print("err_pf_rec")
print(err_pf_rec)

size_markers = 7.5
size_edges = 2.0
size_lines = 2.0


fig = plt.figure(1, figsize=(11.8*2, 9.17*2), dpi=40)
((ax1, ax2), (ax3, ax4)) = fig.subplots(2, 2)

ax1.set_ylabel(r'$Ca$', fontsize=30.0)
ax1.tick_params(axis='both', labelsize=22.5)
ax1.plot( theta_adv_fit['q1'], lin_pf_formula(theta_adv_fit['q1'], muf_pf_adv['q1'], theta0['q1']), \
        'r-.', linewidth=size_lines, label='fit (adv.)' )
ax1.plot( theta_rec_fit['q1'], lin_pf_formula(theta_rec_fit['q1'], muf_pf_rec['q1'], theta0['q1']), \
        'b--', linewidth=size_lines, label='fit (rec.)' )
ax1.plot( [min(theta_rec_fit['q1']), max(theta_adv_fit['q1'])], [0.0, 0.0], 'k:', label='equilibrium' )
ax1.plot( [theta0['q1'], theta0['q1']], [-ca['q1'][-1], ca['q1'][-1]], 'k:'  )
ax1.errorbar( theta_adv['q1'], ca['q1'], xerr=err_adv['q1'], \
        fmt='rs', elinewidth=2, markersize=size_markers, \
        markerfacecolor='none', markeredgewidth=size_edges, label='MD (adv.)' )
ax1.errorbar( theta_rec['q1'], -ca['q1'], xerr=err_rec['q1'], \
        fmt='bD', elinewidth=2, markersize=size_markers, \
        markerfacecolor='none', markeredgewidth=size_edges, label='MD (rec.)' )
ax1.tick_params(axis='both', labelsize=22.5)
ax1.legend(fontsize=22.5, loc='lower right')
ax1.text(min(theta_rec_fit['q1'])-2, ca['q1'][-2], r'(a)    $\theta_0=127$°', fontsize=30.0, \
        bbox={'facecolor': 'white', 'alpha': 1.0, 'edgecolor':'none', 'pad': 10})

ax2.plot( theta_adv_fit['q2'], lin_pf_formula(theta_adv_fit['q2'], muf_pf_adv['q2'], theta0['q2']), \
        'r-.', linewidth=size_lines, label='fit (adv.)' )
ax2.plot( theta_rec_fit['q2'], lin_pf_formula(theta_rec_fit['q2'], muf_pf_rec['q2'], theta0['q2']), \
        'b--', linewidth=size_lines, label='fit (rec.)' )
ax2.errorbar( theta_adv['q2'], ca['q2'], xerr=err_adv['q2'], \
        fmt='rs', elinewidth=2, markersize=size_markers, \
        markerfacecolor='none', markeredgewidth=size_edges, label='MD (adv.)' )
ax2.errorbar( theta_rec['q2'], -ca['q2'], xerr=err_rec['q2'], \
        fmt='bD', elinewidth=2, markersize=size_markers, \
        markerfacecolor='none', markeredgewidth=size_edges, label='MD (rec.)' )
ax2.plot( [min(theta_rec_fit['q2']), max(theta_adv_fit['q2'])], [0.0, 0.0], 'k:'  )
ax2.plot( [theta0['q2'], theta0['q2']], [-ca['q2'][-1], ca['q2'][-1]], 'k:'  )
ax2.tick_params(axis='both', labelsize=22.5)
ax2.text(min(theta_rec_fit['q2']), ca['q2'][-2], r'(b)    $\theta_0=95$°', fontsize=30.0, \
        bbox={'facecolor': 'white', 'alpha': 1.0, 'edgecolor':'none', 'pad': 10})

ax3.plot( theta_adv_fit['q3'], lin_pf_formula(theta_adv_fit['q3'], muf_pf_adv['q3'], theta0['q3']), \
        'r-.', linewidth=size_lines )
ax3.plot( theta_rec_fit['q3'], lin_pf_formula(theta_rec_fit['q3'], muf_pf_rec['q3'], theta0['q3']), \
        'b--', linewidth=size_lines )
ax3.errorbar( theta_adv['q3'], ca['q3'], xerr=err_adv['q3'], \
        fmt='rs', elinewidth=2, markersize=size_markers, \
        markerfacecolor='none', markeredgewidth=size_edges, label='MD (adv.)' )
ax3.errorbar( theta_rec['q3'], -ca['q3'], xerr=err_rec['q3'], \
        fmt='bD', elinewidth=2, markersize=size_markers, \
        markerfacecolor='none', markeredgewidth=size_edges, label='MD (rec.)' )
ax3.plot( [min(theta_rec_fit['q3']), max(theta_adv_fit['q3'])], [0.0, 0.0], 'k:'  )
ax3.plot( [theta0['q3'], theta0['q3']], [-ca['q3'][-1], ca['q3'][-1]], 'k:'  )
ax3.set_xlabel(r'$\theta$', fontsize=30.0)
ax3.set_ylabel(r'$Ca$', fontsize=30.0)
ax3.tick_params(axis='both', labelsize=22.5)
ax3.text(min(theta_rec_fit['q3'])-3, ca['q3'][-2], r'(c)    $\theta_0=69$°', fontsize=30.0, \
        bbox={'facecolor': 'white', 'alpha': 1.0, 'edgecolor':'none', 'pad': 10})

ax4.set_title(r'$q_4$', fontsize=30.0)
ax4.plot( theta_adv_fit['q4'], lin_pf_formula(theta_adv_fit['q4'], muf_pf_adv['q4'], theta0['q4']), \
        'r-.', linewidth=size_lines )
ax4.plot( theta_rec_fit['q4'], lin_pf_formula(theta_rec_fit['q4'], muf_pf_rec['q4'], theta0['q4']), \
        'b--', linewidth=size_lines )
ax4.errorbar( theta_adv['q4'], ca['q4'], xerr=err_adv['q4'], \
        fmt='rs', elinewidth=2, markersize=size_markers, \
        markerfacecolor='none', markeredgewidth=size_edges, label='MD (adv.)' )
ax4.errorbar( theta_rec['q4'], -ca['q4'], xerr=err_rec['q4'], \
        fmt='bD', elinewidth=2, markersize=size_markers, \
        markerfacecolor='none', markeredgewidth=size_edges, label='MD (rec.)' )
ax4.plot( [min(theta_rec_fit['q4']), max(theta_adv_fit['q4'])], [0.0, 0.0], 'k:'  )
ax4.plot( [theta0['q4'], theta0['q4']], [-ca['q4'][-1], ca['q4'][-1]], 'k:'  )
ax4.set_xlabel(r'$\theta$', fontsize=30.0)
ax4.tick_params(axis='both', labelsize=22.5)
ax4.text(min(theta_rec_fit['q4']), ca['q4'][-2], r'(d)    $\theta_0=38$°', fontsize=30.0, \
        bbox={'facecolor': 'white', 'alpha': 1.0, 'edgecolor':'none', 'pad': 10})

fig.savefig("line_friction_shear.pdf", format="pdf")

plt.show()


==> anc/Fig16/Q2_Ca025/angle_bl.txt <==
1.114206740965101829e+02
9.377299380472122436e+01
9.336322875652238906e+01
9.889156396724861509e+01
1.001117118875087755e+02
1.101518407433116380e+02
9.985339823074630772e+01
9.300460499866137809e+01
9.172088786939426086e+01
9.964822176833699530e+01
9.535353411975596316e+01
8.670202374153259939e+01
8.884275055605209559e+01
9.461838825219656712e+01
8.858064382320266361e+01
1.003688044616910133e+02
1.056939496910354990e+02
9.604613300539396903e+01
9.842851947890767406e+01
9.917869086766529563e+01
8.276860457502601776e+01
9.014173051774704959e+01
9.401972264371170240e+01
9.106919688051692674e+01
1.016901852536807098e+02
9.451168104240372259e+01
9.062265501011980007e+01
7.665000818730960930e+01
8.549515189230558576e+01
8.837009219880053479e+01
9.855961758386385441e+01
8.577459148899126262e+01
7.835622576734263589e+01
9.394918149175801148e+01
9.107906681701268781e+01
9.326891098398107260e+01
9.994017485657782629e+01
9.181119785224065311e+01
9.003784719839592299e+01
9.563810385008351034e+01
1.013498846628348389e+02
9.738583389445385308e+01
8.964779738563588296e+01
8.166057906394235033e+01
7.374115521037316512e+01
6.909840720152992333e+01
7.333786844698938978e+01
7.882643526832694647e+01
7.893216616000887598e+01
7.853007137070819965e+01
7.612608075696249443e+01
7.595165613479338163e+01
8.293244624451595826e+01
8.275297807820680873e+01
7.498386896795216217e+01
7.165487641766584659e+01
6.666901411749479678e+01
8.732361178732786300e+01
8.930007010769205067e+01
9.766653756906642059e+01
9.492805109441540878e+01
9.352977606918392439e+01
9.113150800286200592e+01
9.605175554476313948e+01
8.026753155790926542e+01
8.249769546796346731e+01
7.888145189874349228e+01
7.460955085597676373e+01
8.482940365326157917e+01
8.289637962494808221e+01
7.559982129334089507e+01
8.960174351489852995e+01
8.404821029136842014e+01
8.390010282324389834e+01
8.531020223428251370e+01
9.732560682117774320e+01
8.615534030206765692e+01
8.083184796704611585e+01
8.423349924662119292e+01
8.545680670691592695e+01
8.442861608604508206e+01
8.708108300003543434e+01
8.210190164733987217e+01
8.108614814385599345e+01
7.630481180060438362e+01
8.391473340973205097e+01
7.861633324987445803e+01
8.123797369967212489e+01
8.441093392164488307e+01
8.427196059221559210e+01
9.622665783431065734e+01
1.001787380228074653e+02
8.493541988232335882e+01
7.381584657300707875e+01
8.282334073664337382e+01
8.859174559851646791e+01
8.805921655692189631e+01
8.179429141586398089e+01
7.475225725716420300e+01
8.755806472542516872e+01
1.035511440603403059e+02
8.856614179895667860e+01
8.842112112340858232e+01
9.011843343973049514e+01
8.932450105545198937e+01
8.781585233255543699e+01
8.705673085904528818e+01
8.557422738070758328e+01
8.806026219325096349e+01
8.512854395229339843e+01
9.383160880175921648e+01
9.599442323939135235e+01
8.336667825885069760e+01
7.940199755919024938e+01
9.557960566710693229e+01
9.594382635220023303e+01
9.075173571798596583e+01
8.504649854672790354e+01
9.630270623260017260e+01
9.153096953915824940e+01
8.685556207391435635e+01
8.847247675421640167e+01
8.388181926821336276e+01
8.758922788027632578e+01
8.253398106113547783e+01
7.806838616027141597e+01
7.627398141993484160e+01
8.298987326423618072e+01
8.241129311141551739e+01
8.344021305639812169e+01
8.445125077604171793e+01
8.808002789007564104e+01
8.342157446584856473e+01
7.950690726046595103e+01
8.837271198358068602e+01
8.578850553084507169e+01
7.713908767932728949e+01
7.156111029755696507e+01
7.176548276670897053e+01
7.961420192758922099e+01
9.002511774344976914e+01
7.653076445415939588e+01
7.439379620055740361e+01
8.752466533145755534e+01
7.800578973654248216e+01
7.204740507981405528e+01
7.946565134962317245e+01
8.530726480554653790e+01
8.688966341536841753e+01
8.274357517665512773e+01
8.593948173516174904e+01
8.946593064979849430e+01
8.646123035218982977e+01
8.546560006528561360e+01
8.964725790462526334e+01
9.090448586056471925e+01
8.956240657116033788e+01
8.939318119204200741e+01
8.444261376903349969e+01
7.869547469100298542e+01
6.951951674640073975e+01
8.420090910535365936e+01
9.020745955843558761e+01
7.943184587527142071e+01
8.022767325242962499e+01
9.070251643897252336e+01
8.950330494446541252e+01
8.146998051263533114e+01
8.890879538002535298e+01
8.219054149795219644e+01
8.294196756823538408e+01
7.605806128814165845e+01
8.291433760174298584e+01
8.410654734506185548e+01
7.039161420891699095e+01
6.704492399536657388e+01
5.692672597667419154e+01
6.495442292332370471e+01
8.473864767437019907e+01
8.477610667791635990e+01
8.858466581494829484e+01
8.897588402505391514e+01
8.576551760050098494e+01
8.073850706550091161e+01
8.409599387629235423e+01
8.737057016201902115e+01
7.344993091528088769e+01
7.985998428387274828e+01
9.952914284390354283e+01
8.121514057179857105e+01
8.347270451431336369e+01
7.362867483149311454e+01
8.386062410431749470e+01
7.353854563375405462e+01
8.774391486123232653e+01
8.380509350763533405e+01
7.903871027117503445e+01
6.113130937148713429e+01
6.779145133536712819e+01
6.740115582204086309e+01
6.952517260738031268e+01
7.629418703009426395e+01
8.550507418816823701e+01
7.970212775764494495e+01
6.528614437922092861e+01
6.609058863463421574e+01
7.716900736472669564e+01
8.447828782863601305e+01
8.659094294996226893e+01
9.170356112140839855e+01
8.598605233752962818e+01
9.138169947994390441e+01
8.922667152734449303e+01
8.158392330788348090e+01
7.180205645778687540e+01
7.245607165747958334e+01
7.605030776920806090e+01
7.561291459982699337e+01
7.958107753782206828e+01
8.016707054198144533e+01
6.768853640999486743e+01
7.598266294761216955e+01
7.280294236013010334e+01
9.133956353050504617e+01
8.285195660864816602e+01
8.642270094124573632e+01
7.796956331095120163e+01
8.868142993509235339e+01
8.262686185716793830e+01
8.315302846760681632e+01
8.427261222858570022e+01
8.780639427541541409e+01
7.826886742811593933e+01
8.380020314366878154e+01
9.180494377012742291e+01
9.248096298709802454e+01
9.358499858533370741e+01
1.002306756165682202e+02
9.077813094993474863e+01
9.303196411975280000e+01
8.483645031941239267e+01
8.847029830841805165e+01
7.926384536557083038e+01
7.935602907057197797e+01
8.067715823501772832e+01
8.808948608734570485e+01
8.416839961445681695e+01
8.566355864824463140e+01
7.885195979690362833e+01
7.797411577140211136e+01
8.153087957024004595e+01
9.716554975928166016e+01
9.207951968497367545e+01
8.315603360714987957e+01
8.123919681115884828e+01
7.176836602914237062e+01
7.059696486775743551e+01
7.609858849520379920e+01
8.110446668835263040e+01
7.579528398720039206e+01
8.254937248908679237e+01
8.137806167356492892e+01
7.790329045855412460e+01
9.023546942463956100e+01
8.707807326370294732e+01
6.759083005211338957e+01
7.511611865719305570e+01
7.510416332696168240e+01
8.165688904955155181e+01
7.409304949592659284e+01
7.592870835936345486e+01
8.556498107564164002e+01
8.380074492995308333e+01
8.378961519336168351e+01
8.692785137180906929e+01
7.721641938533406346e+01
7.632085993826879644e+01
8.332703352920322004e+01
8.273771361989430773e+01
7.600456236724673431e+01
8.781134024848428510e+01
8.379023297751167831e+01
9.140577959217988280e+01
7.380716662524768878e+01
8.369742897305205531e+01
7.456804860233378918e+01
7.832253911279775593e+01
7.132539820297286326e+01
6.723370984520931870e+01
7.251378205003528876e+01
6.994167091355106436e+01
8.223557514285893433e+01
8.404006286646503554e+01
7.760308706127624134e+01
8.154341862691227050e+01
8.029733949773084589e+01
7.548122908297482070e+01
6.925385752332336153e+01
7.461049510331802992e+01
7.449080432121859019e+01
7.440512121553315694e+01
7.651629997022050134e+01
8.874136293443194745e+01
8.418873633756732033e+01
7.945448909588672848e+01
8.502552073794571186e+01
9.239749090638331097e+01
8.499445694841503496e+01
8.032033469741351439e+01
7.845587880147797932e+01
7.742197971323851391e+01
8.509097676228448393e+01
7.959516638531661670e+01
7.526492347693927343e+01
7.182115493145214202e+01
7.460801195317623069e+01
7.335831300432855073e+01
8.515314314698390774e+01
7.871049125704053040e+01
8.747956461367759573e+01
8.916683594050518025e+01
9.602834970245774571e+01
7.806768305568382971e+01
7.701477078483338801e+01
7.024367808023974646e+01
7.512576754711852800e+01
7.783646090592554856e+01
6.789800584647797166e+01
7.926324331304439852e+01
9.030353334933674603e+01
9.240333620295866979e+01
8.342590686376289000e+01
8.653611826136832974e+01
8.254133705235352636e+01
9.300773176328827674e+01
8.927942232142169132e+01
8.927000827772566538e+01
7.059058799068918688e+01
9.048914398083000776e+01
7.449751997287054905e+01
7.081040828551836341e+01
7.288515555647424549e+01
7.247978003920317747e+01
6.913662285914760730e+01
7.679010373984068849e+01
8.171190119140207742e+01
7.955757419685463105e+01
7.922044966158412649e+01
6.919215802829997131e+01
7.488022225573415369e+01
7.195405326507145105e+01
9.156081088356927467e+01
8.010612390486978995e+01
8.009673256023044985e+01
7.963826163560179339e+01
8.075610068060898072e+01
7.667180480126795317e+01
7.782108173808889262e+01
8.702380869124304752e+01
7.779195059214642072e+01
7.392551353179678131e+01
8.580181162785969207e+01
8.274213279677090327e+01
7.018782202156268113e+01
7.124808761519769007e+01
8.479720260970718471e+01
7.866207320086341781e+01
6.995403676154985817e+01
6.687515256822607057e+01
7.139269336588647263e+01
7.615831732004141941e+01
7.870475827208646535e+01
7.525246211193200452e+01
7.707648725324963834e+01
7.225737504520995458e+01
8.389828433277612874e+01
8.941137259996901321e+01
9.070779207033280045e+01
7.742947430081234472e+01
8.078580739424403134e+01
7.727760408674566861e+01
6.943582815923620899e+01
6.602973980817859001e+01
8.538111520082000538e+01
8.694043589387308657e+01
8.224414073962347516e+01
8.175563303439103890e+01
8.256263896924271251e+01
7.779766308484032322e+01
8.044873889413250367e+01
7.981759580545391941e+01
7.448781888446606558e+01
7.280547684288356436e+01
7.404551145926811273e+01
7.750649262051591393e+01
7.696790437146867703e+01
7.388949904767353871e+01
7.026959715913561411e+01
7.508625025888562732e+01
7.517064973334200317e+01
6.873362964363849414e+01
7.248206461362521225e+01
7.087037274686342414e+01
7.916352919502612906e+01
7.555753354166222380e+01
7.660824463584646082e+01
7.558814300875698677e+01
7.439643070331365493e+01
7.138445701807457056e+01
7.711430340785470605e+01
6.128804188939152908e+01
6.668708888717037553e+01
5.795180453673037846e+01
6.126257015218767776e+01
6.885651001418418105e+01
8.211489952858515551e+01
8.394241245830622233e+01
7.269014306115946056e+01
7.771561281533078613e+01
8.356254505722270665e+01
8.348298148882867054e+01
6.995383222914804833e+01
8.965912803832806333e+01
9.576164645883399373e+01
9.015102339209485649e+01
8.743482769401724397e+01
8.046691810222482388e+01
7.015606561810577091e+01
7.621934598234260250e+01
7.771125089176175038e+01
7.634747730326706971e+01
8.221835604915665385e+01
8.681474790749339832e+01
7.561415051859961522e+01
7.197293648957469259e+01
7.972863973960608064e+01
6.827762291237131365e+01
6.271600493455023440e+01
6.789644766689787048e+01
8.408740573518207384e+01
8.578859943785064957e+01
8.889722132267186794e+01
7.484144146303479772e+01
8.580377287587785418e+01
8.774066647291465415e+01
7.928288369273781200e+01
7.565724255378839302e+01
7.788137911291669013e+01
8.330163646876441419e+01
8.234291790232636288e+01
8.416695091009576402e+01
7.569171018035457621e+01
7.310012615207875797e+01
9.073983754435965920e+01
8.517050012691144900e+01
8.734615345732828473e+01
9.149453511275427786e+01
8.472450240017268186e+01
8.858469824995317765e+01
8.067232286254665041e+01
7.696508994282062588e+01
7.330276438372932546e+01
7.578370286389245791e+01
8.187345843673851675e+01
8.336150866447137275e+01
8.863760910053704833e+01
7.306006722822944255e+01
7.172070872319750379e+01
7.838673848057540283e+01
8.027172947502123179e+01
7.755292470408694783e+01
6.735748249089178330e+01
7.136683538010015582e+01
8.648131721430097230e+01
7.618089887253613313e+01
8.093932255637047035e+01
7.249431405114749793e+01
7.436383391874649362e+01
7.625302656922386291e+01
6.417105752810000752e+01
7.263147723128101063e+01
6.856924669667085936e+01
7.172258930171545899e+01
9.498907975689280647e+01
8.160183576132293126e+01
7.955232423921017926e+01
7.646496396766508497e+01
7.823119583764983531e+01
8.166473261541742090e+01
9.132582875265197231e+01
9.621326647188671188e+01
7.342478449872001534e+01
7.294971640961719572e+01
6.669211530827138290e+01
7.902124202377882511e+01
7.486555758674769834e+01
8.042936804927678907e+01
8.191942373655675169e+01
8.036514897904413601e+01
7.171359640020811810e+01
7.787658897547439096e+01
7.981145337098108428e+01
7.613423012274860469e+01
7.589601727024010813e+01
7.574562898463994998e+01
7.633497863198280697e+01
8.002496800922104114e+01
9.514490546403945359e+01
7.770767927121841012e+01
7.041838939742166303e+01
7.867368553686884525e+01
8.779034678766183220e+01
7.452017052501011563e+01
6.883773412377833267e+01
7.648771351377524752e+01
7.990325242561729624e+01
7.619596559639822431e+01
8.712220122542161960e+01
9.119919347902623485e+01
8.447601459581582617e+01
7.156063939461897405e+01
7.829334447682967379e+01
9.027455241904746686e+01
8.426224708780868866e+01
8.593587314961521884e+01
9.238270297296487854e+01
8.333808361886181615e+01
7.739376254801132404e+01
7.717872403201818088e+01
7.593769100381474857e+01
8.736775663151462368e+01
8.861877999541729878e+01
7.643133120339039976e+01
7.985802563124148890e+01
8.172770359921914007e+01
8.409037244207705442e+01
9.448910127235248524e+01
8.759803224991649984e+01
8.731153526066516690e+01
9.478802157016210117e+01
8.306574519874818918e+01
7.279321056682326230e+01
9.788703005419252179e+01
8.631581632336104803e+01
7.626941020756275691e+01
8.699470104303500761e+01
8.008091669832803916e+01
7.579291155729539753e+01
7.494465102930624312e+01
7.668165239535225908e+01
7.283705538741685359e+01
7.803027461811197441e+01
7.968545140922830683e+01
8.592503807260364113e+01
8.494843351439988055e+01
8.491735358472639916e+01
8.326722497081614449e+01
8.647124561292714873e+01
8.165552334300981840e+01
8.532766441099451526e+01
8.182942512573396243e+01
8.437905293001426799e+01
8.209412399147855410e+01
8.175273743048710173e+01
8.801994667884483192e+01
9.220397136865885557e+01
8.542594927714540631e+01
7.539305594814142353e+01
8.091718689723568048e+01
8.151009000193683107e+01
9.374069891536615273e+01
9.183087509306496088e+01
8.028567279178972171e+01
8.234568178984001463e+01
8.559834693075470113e+01
8.268924718461212819e+01
7.595619577897343788e+01
7.944539889124156673e+01
8.308986711122749114e+01
6.955952755288257094e+01
6.728825555604224462e+01
8.104347280440894963e+01
7.550532954074451197e+01
7.186312420461797501e+01
9.404678370277183319e+01
1.015743178992610893e+02
8.518232398135904759e+01
5.988628605665004301e+01
8.266008401151280793e+01
8.219254724050652783e+01
7.886681820199254389e+01
7.661867552325320219e+01
8.971357837232859822e+01
8.128634035816523351e+01
7.927952182774437517e+01
7.462750705471546553e+01
7.816116155317541825e+01
8.025584442828031229e+01
8.049559725929226772e+01
8.635386320844442309e+01
7.874719130363250486e+01
7.275542734904122710e+01
7.344170779552793249e+01
7.186362924541637653e+01
6.344162466827926750e+01
6.600431187890954732e+01
8.070801383849806143e+01
9.908863470471472112e+01
9.296017423908735111e+01
8.726693164714993145e+01
7.692564481161898016e+01
8.026479050819273198e+01
7.623586784391642368e+01
7.805878805453535563e+01
8.145255847030830409e+01
8.289118017587064458e+01
9.512521484017808859e+01
9.061977533108225202e+01
9.502002773864279561e+01
8.947011410572476109e+01
9.348741149914881987e+01
9.791082515750854043e+01
9.137275038404717975e+01
8.533591841768073039e+01
7.682753357072583356e+01
7.205708128711775373e+01
7.233999944805667326e+01
7.928671776173931107e+01
7.572753235907822500e+01
8.620814374112831047e+01
7.605653916192655117e+01
7.337205947256941840e+01
6.696352314269280726e+01
7.743035699949732020e+01
8.228700774561032460e+01
9.147955839372103526e+01
7.575270588339601829e+01
7.406915557239528880e+01
7.673941379121131945e+01
8.611128134629389308e+01
8.791045724007859974e+01
8.204362611434486041e+01
7.843109466746439296e+01
8.043334510552782035e+01
8.470540561420658321e+01
7.575843942596901570e+01
7.298664592470038315e+01
6.872440119774783795e+01
5.875784610620990378e+01
6.180657913852016350e+01
8.410851765587140960e+01
8.879024055783803249e+01
7.613643411347027268e+01
8.199346826310676306e+01
7.559823409571461639e+01
8.073727745703220648e+01
7.092357386705455724e+01
7.484871143085507583e+01
8.098333115085424083e+01
7.392827280563800230e+01
8.297045656953383741e+01
7.439634245740143115e+01
8.350835875740881420e+01
8.026321773256725578e+01
8.166314706604045170e+01
8.587532224306272610e+01
8.952322267143964041e+01
8.259221342791161646e+01
8.041971433404567904e+01
8.567754115933136916e+01
8.801438372919832887e+01
9.217667659938125269e+01
8.622132016409868527e+01
7.257776660347911957e+01
7.622259178532326018e+01
8.601574812300998474e+01
9.733110426811819593e+01
9.155325812142611142e+01
8.664896778537531929e+01
9.951665888415143968e+01
9.422228056491120185e+01
9.605576326043069457e+01
8.946959104968470911e+01
8.195990583694232612e+01
8.731383239713521505e+01
7.495036974763854687e+01
6.810656643355764572e+01
6.760418337305495129e+01
7.097814788576096134e+01
6.606486809913843672e+01
6.676259584024843718e+01
7.141047525480300351e+01
8.179034412131740339e+01
7.384473263717097780e+01
7.119381416411488317e+01
7.740902596166115757e+01
7.550983273464173351e+01
7.799565282582270243e+01
8.121297397604816126e+01
8.170987497499254459e+01
7.943253610738265991e+01
8.875931657991804968e+01
7.890103216969652067e+01
7.182381874297728075e+01
5.934785670959316661e+01
6.390242351132119580e+01
6.943032659866697998e+01
7.894785166395573128e+01
7.900421274670220839e+01
8.036004455883472986e+01
8.621185535318922177e+01
9.571944997817561784e+01
9.199060761339232783e+01
8.977344816252760040e+01
9.309195028385362036e+01
9.218709882441527270e+01
9.006098879189381989e+01
9.067780557135402830e+01
9.715176611034837606e+01
9.615585392616753779e+01
9.928422186006123695e+01
9.217676737821470567e+01
8.539957793703700872e+01
9.518600647012027594e+01
8.530511290101543409e+01
8.767789228882406860e+01
8.715735708042012675e+01
9.193766636972434014e+01
8.139908258566643440e+01
7.840916515076577298e+01
8.168079552351488815e+01
7.675700611513219940e+01
8.567849879058456963e+01
8.471075340859881919e+01
9.189981359221991397e+01
8.696058645444998092e+01
8.761355834487549998e+01
9.366468416910223027e+01
9.066427183344521268e+01
9.337339412166949160e+01
8.470490445355375186e+01
8.603594380798892871e+01
7.921934081445763809e+01
7.664133494501400889e+01
6.382870401599726051e+01
6.920035678311961647e+01
8.117720473492576616e+01
7.902473766431820934e+01
8.350359625496788851e+01
9.648689747815775775e+01
9.579699920930703172e+01
9.179481651995683933e+01
7.490254625421243873e+01
8.497664768112818479e+01
7.450627470942743003e+01
9.345619794792510504e+01
9.118550644597655719e+01
8.335159745936518050e+01
9.085579717857548587e+01
9.767483280646538901e+01
1.006754406764395071e+02
9.917812552499934498e+01
8.639017049233054024e+01
7.888685802537740699e+01
7.704928607398404949e+01
6.355958929209869979e+01
6.036467519209180921e+01
6.824088289885040126e+01
7.064425795190648216e+01
8.082304556511982696e+01
7.763930397426462093e+01
7.783747940456444780e+01
7.029953888090346936e+01
6.818926713239181936e+01
6.976553862233926395e+01
7.308523074711079914e+01
7.771817723427648161e+01
6.824681006592108190e+01
7.410870264591630985e+01
6.684502563669978770e+01
8.208540395879219886e+01
8.731918627308937175e+01
9.336775911903207259e+01
8.464261907368371851e+01
9.004561936178878057e+01
7.811312055984660674e+01
8.078157094555461981e+01
7.253551009643685177e+01
8.039855040978387990e+01
8.219396576392524878e+01
7.402317517082890674e+01
6.637793719041839324e+01
7.635461017708233555e+01
7.212361786785380957e+01
8.384362118845625389e+01
9.179303417291752965e+01
1.004721306724264736e+02
8.570897111111297306e+01
8.780838960381602476e+01
9.333750183074275242e+01
8.970496291449781268e+01
7.630972958890572500e+01
7.809297505730226874e+01
8.525708016155991231e+01
8.234719935446037198e+01
6.977897648360732319e+01
8.199643839520551580e+01
8.951568255938738616e+01
8.943429081867806474e+01
8.042337324525399822e+01
8.530117062409458129e+01
8.260478434013543847e+01
7.496023889111390304e+01
7.286171735457929799e+01
7.873522674328974347e+01
7.826286399578241060e+01
7.358606269255822951e+01
6.655779620583464862e+01
7.062790264018472897e+01
7.406318410846377276e+01
6.178968651361069675e+01
6.362894729295417307e+01
7.379129558420642354e+01
7.961009491353190981e+01
7.919828699204367695e+01
7.336727649940431206e+01
7.492476629414768752e+01
7.375137075596569503e+01
7.560885049229483457e+01
8.839873137078522802e+01
8.901027252840167137e+01
9.747953750162493236e+01
9.363208404857716971e+01
8.750478393657643039e+01
8.279721197223375384e+01
8.623707277232128376e+01
7.949503744394509397e+01
7.426240112451549180e+01
7.456816814456401232e+01
6.625428419426671667e+01
7.659432169265996038e+01
8.375645149066713202e+01
8.414496307474337300e+01
8.381407779088171139e+01
7.601299579875208678e+01
7.269104456845740003e+01
7.165322946536198856e+01
8.067661556282133972e+01
7.633031111780591971e+01
7.814474119727879042e+01
7.556547344446025249e+01
7.825055860686103415e+01
7.032804985382475138e+01
6.348004676846684191e+01
6.628951715585910165e+01
5.591352708304629004e+01
6.676979225363945147e+01
5.873725428655373548e+01
7.364192009014257678e+01
6.612112224868145915e+01
6.242630367617433507e+01
8.540208721701675643e+01
8.733785563502456739e+01
8.200901916928933133e+01
7.864162645789603800e+01
7.822023794277770037e+01
7.083235650432375508e+01
7.775476576268290785e+01
8.759868988650960375e+01
8.798184684717067228e+01
7.558903919305856789e+01
7.710513905011558222e+01
8.704291518944768313e+01
7.703958735826289228e+01
8.182762293637462392e+01
7.565827289866687977e+01
6.899866618312350397e+01
5.121452093961644181e+01
5.522210896809911418e+01
5.880918933533395432e+01
7.895013080242118519e+01
8.564023985050458521e+01
8.732781948729601140e+01
8.691145541194990187e+01
8.104550125999284660e+01
7.860231792604854206e+01
7.514844281734706044e+01
7.827210731526581355e+01
7.650370353108979771e+01
7.191702359610721373e+01
8.128500360789765011e+01
8.345017670828573841e+01
8.595751437416009821e+01
7.660537295942118874e+01
8.088528014251566844e+01
8.264380837409636626e+01
8.159574163805545766e+01
8.432864467448798962e+01
7.974895465904911873e+01
7.334391046154844673e+01
8.775589033682331319e+01
8.208986340815096128e+01
8.699820703760525475e+01
9.280367685170902803e+01
1.019753033641564173e+02
8.318922812126326960e+01
7.823689571748813876e+01
8.779817191422127109e+01
7.908925390777601194e+01
7.667975558296680560e+01
7.354648444859721224e+01
7.130473413592586951e+01
7.578234343814303031e+01
8.164273553791009874e+01
8.739217851687838845e+01
8.068756647424616801e+01
8.490530439591125855e+01
9.094144478722627412e+01
8.194120960022719657e+01
9.090907583586525220e+01
8.334462679894586756e+01
9.448387557165419537e+01
9.514586182409833270e+01
8.145833229909456463e+01
9.057629220786667190e+01
8.578265452080422904e+01
7.378607538261861976e+01
7.901625380710265745e+01
8.393527572777458090e+01
9.738119856050941792e+01
1.034695876260262111e+02
9.232067644718789268e+01
9.437418615687388979e+01
9.421476124012259845e+01
8.090072479716931753e+01
8.240676518223934011e+01
7.562785553605625921e+01
7.131516350029187379e+01
8.161590780377594001e+01
7.536095700299932787e+01
7.313520518785888669e+01
7.328797192801796712e+01
9.295153361382904222e+01
8.423510991128193837e+01
7.968309861180472353e+01
7.471754364785482494e+01
7.018503479476986229e+01
7.721722751953721797e+01
9.324659846949111852e+01
8.944180362348348012e+01
8.578928228516728893e+01
7.492290231186757410e+01
6.601870493869995471e+01
8.081276224235668337e+01
8.220555745223990129e+01
8.463924108307462291e+01
8.321014126171452574e+01
7.742445123527956241e+01
7.669063018800416387e+01
8.058061611826792614e+01
7.740484666571617822e+01
8.061152908352934787e+01
8.862598117130583830e+01
7.643930015706243353e+01
7.462423235333035620e+01
8.377500459342182637e+01
9.603493762959600133e+01
9.736488897906210127e+01
8.748937059820507045e+01
8.496851707531003228e+01
7.616623952837477418e+01
8.299216190557858397e+01
8.561495379984255294e+01
8.356840807477739475e+01
9.413512666481209124e+01
8.642438474944246707e+01
9.564800122460242449e+01
8.696541427004731872e+01
8.633497474923544246e+01
8.337189685019549756e+01
8.643318892555817001e+01
7.825976306678718686e+01
7.339672094681203873e+01
7.487403102833864921e+01
8.526847609716746490e+01
7.794335143262745191e+01
8.088173180412439933e+01
8.089748851221779091e+01
8.509138542996035426e+01
8.056424668109085019e+01
7.842511431437830538e+01
7.984710154017841433e+01
9.290032945876461667e+01
9.471295829966436486e+01
8.960772075748334942e+01
8.591848656719382404e+01
9.319595008633947941e+01
9.263567508566110575e+01
8.642359529494676451e+01
6.507639062535406538e+01
5.702976697867417499e+01
5.437316406819206804e+01
6.342383812550644251e+01
6.608630709983663110e+01
7.479602547503495202e+01
8.045320984882307869e+01
8.721254358657044747e+01
7.638951843006202580e+01
6.817080784795506077e+01
7.210520000359309734e+01
7.780098086313698502e+01
8.459931706978780142e+01
7.354414531818787282e+01
7.569043020604243566e+01
7.340329451855940590e+01
7.945025827161418874e+01
7.121250494116013385e+01
7.733454834302214920e+01
7.268544165078367314e+01
7.631752859531424349e+01
7.535308798969558097e+01
7.995430174215881891e+01
7.982957012506439298e+01
7.699915967894408197e+01
8.554056378532658300e+01
7.945318753501960884e+01
7.890916323545015132e+01
7.681971598117799260e+01
7.442237914172596902e+01
7.404523942975771433e+01
7.378275301405585651e+01
8.766427658706531645e+01
8.566366855622423770e+01
8.304142686726031286e+01
8.211117335282504825e+01
8.167080603261155147e+01
7.560841713988908452e+01
7.772259653081235342e+01
8.630432188582339847e+01
8.813961655816076757e+01
9.502165474313646598e+01
8.485723843526638177e+01
8.827923194006412189e+01
9.260382954666438593e+01
7.901407301985803144e+01
8.281084452059261025e+01
7.584149891037107238e+01
7.502048518868701876e+01
7.564609487506002949e+01
8.121436101172311339e+01
7.380781270303739916e+01
9.881059828548917778e+01
9.380290494530835588e+01
9.621233822071461361e+01
9.017661199768780023e+01
7.503484420361687057e+01
7.726590199851082730e+01
7.942229814041613167e+01
8.319093365551071884e+01
8.382989827928534510e+01
8.673281558208003617e+01
8.631491718678528002e+01
7.589682257305288715e+01
7.644851841439007956e+01
8.277841630347477064e+01
9.006690763228633045e+01
8.540982002888374325e+01
8.183136427417949221e+01
8.251300016259538950e+01
8.237411771911648373e+01
9.567853042367859473e+01
7.654272251856360754e+01
7.971424699041106976e+01
8.893077048185924127e+01
8.900034135642469835e+01
7.652220986694440796e+01
9.833077502872410491e+01
8.695810716654322903e+01
8.271986795421705096e+01
9.289548522851723078e+01
9.816224841936113421e+01
7.745565392061492105e+01
8.259003344728441220e+01
8.172312921289906740e+01
7.753994459540774642e+01
8.645651405544288082e+01
8.716794676546049914e+01
7.702815709695646262e+01
8.679349940913590444e+01
8.296019725526156208e+01
8.886168353193495761e+01
8.267010930184007123e+01
7.510429893945192248e+01
7.769213059426800783e+01
8.073800814602375908e+01
7.905167473872558048e+01
7.714647025865767205e+01
8.285805251312891073e+01
9.695170404989394797e+01
9.251188140786700842e+01
8.930773632454094013e+01
8.704021357989034868e+01
8.914540589309426366e+01
7.894891945201635508e+01
7.783937079347938948e+01
8.777281297032509144e+01
7.716573978296194980e+01
8.075886330870170582e+01
6.558607721745836727e+01
7.733988323278785515e+01
8.306831391539836318e+01
8.136752588665605401e+01
8.786272655706937940e+01
8.119438815004311039e+01
7.922580068559244637e+01
7.428417537444023822e+01
8.869798463590814208e+01
9.382442037149081671e+01
8.715705895011200255e+01
7.700616302406828595e+01
6.092348388317541463e+01
6.086116433037680906e+01
7.108250009409870529e+01
7.902527579294037707e+01
7.815609897320641153e+01
8.223214728731440459e+01
8.761660392612054693e+01
8.378784341954879267e+01
9.048899915415150019e+01
7.602181695024076191e+01
7.467378917420957407e+01
8.105572871123320056e+01
7.398131244474342338e+01
6.582039416940332899e+01
6.601330337746297516e+01
6.791021230897497674e+01
7.678532907506539118e+01
7.280217212216696510e+01
7.678954086101261112e+01
7.483234949300360483e+01
6.281649890989196905e+01
7.435206062599289112e+01
8.410876540570362181e+01
8.307137193112285445e+01
7.735759191680831748e+01
6.842655800483463224e+01
8.766156080584755728e+01
7.963863438863761246e+01
8.733888162066625682e+01
7.374100064317676129e+01
8.727380577445902077e+01
8.565357285620723360e+01
8.210358686107633730e+01
8.296315457389540882e+01
7.456496513440986007e+01
8.412797478795452832e+01
8.047146576719767097e+01
8.715354302740135495e+01
8.469744003467330629e+01
8.609222323703249913e+01
7.554158731847699926e+01
7.251142724400308737e+01
6.727840017657609906e+01
8.216571544345731581e+01
7.137662731432961039e+01
6.815159185531965136e+01
7.311763782228207731e+01
7.878909672008593645e+01
7.555184469945277215e+01
7.926934828020991120e+01
7.267579307384009724e+01
7.083292151341230181e+01
6.897146907260386683e+01
8.149052204905422059e+01
8.350654651859184696e+01
9.432005336393032735e+01
7.944198310394673967e+01
7.339153218794646705e+01
7.468550041781243465e+01
8.950756862768116662e+01
9.514819777436100878e+01
9.298136864714459193e+01
8.794256861128287994e+01
8.399598070510600678e+01
8.492392875697936461e+01
7.885078757985738207e+01
7.915904319559460589e+01
7.502615490687927036e+01
7.529136134621963095e+01
6.897623436931944241e+01
6.704063351924237679e+01
7.612869373806832130e+01
8.313196867020602099e+01
8.012735795045570342e+01
7.237046916740021629e+01
7.299118460908810846e+01
7.468426990393936649e+01
6.566220508587012716e+01
6.831591472572426937e+01
6.509823171984150747e+01
6.414533710550820444e+01
6.777557997686975000e+01
6.640050345277668953e+01
7.376783624549216256e+01
7.067712465325629978e+01
6.384332808448402119e+01
6.485268473040233062e+01
6.271841630613354113e+01
6.525157218996223207e+01
7.442245617584093509e+01
6.759508880595379310e+01
7.359193336703550870e+01
6.737465792196667280e+01
5.758494483387998031e+01
6.603290940670548537e+01
6.308898877466548072e+01
6.657448639793149425e+01
5.779143195160740731e+01
6.147208283065675971e+01
7.693672163756843929e+01
8.468251752725690551e+01
8.231468349962493392e+01
8.628816432890779708e+01
8.193630573260065830e+01
8.149103968838799972e+01
6.594445870395480824e+01
7.664971923505541440e+01
7.937500909867269172e+01
6.728636864115919991e+01
6.536780365656397862e+01
7.649229416623529687e+01
6.941481861468299996e+01
7.710228992222731392e+01
7.615517530679998970e+01
7.934296112188793870e+01
9.063365886799961402e+01
7.738633270521827967e+01
7.019362993408832097e+01
7.906733377420209763e+01
7.995685526097135210e+01
8.471061154220643630e+01
8.645734870751427081e+01
8.333163549055883834e+01
7.903123310244806987e+01
6.958360278258355436e+01
7.572450077773451937e+01
8.319336503894959378e+01
7.746679771456358310e+01
7.691581496290847042e+01
8.484832912038731934e+01
9.162471961762879857e+01
8.630568739802593825e+01
8.396822205905667147e+01
6.921671637553336609e+01
7.086835335445195483e+01
7.329124119666978743e+01
7.336295956582972622e+01
7.104092720272321060e+01
7.710591510516042035e+01
7.933286572292855965e+01
8.719952524222112800e+01
9.339285177203049670e+01
8.859836170692084067e+01
6.980941793349185787e+01
6.916116776139210742e+01
6.697478193483397035e+01
7.590175979731846212e+01
7.683265382012490363e+01
7.361529084644305954e+01
7.137338003422108557e+01
7.858808779760921936e+01
8.660979219410278063e+01
7.620120436017438692e+01
7.264566229782998619e+01
7.287813262751517129e+01
6.635616470316402626e+01
7.386267099095179844e+01
7.984011134596980241e+01
7.441189737093593237e+01
8.569386082317559783e+01
8.152446487346115589e+01
8.707717963419331397e+01
7.928507990765221791e+01
8.104781093552874438e+01
7.465092270257083840e+01
6.827765058946911836e+01
8.809175859826908095e+01
8.248113325289958198e+01
6.983346906328175407e+01
7.917233117994750558e+01
7.496512859733014977e+01
7.986482961686662918e+01
7.146151526876685978e+01
8.201073937213759280e+01
7.911489964945882036e+01
7.759077743927214499e+01
7.879883897213611021e+01
8.514488842455048712e+01
8.729452033907988096e+01
8.092034494408079581e+01
7.228100526662468894e+01
8.074273685480467577e+01
7.833350330043158749e+01
7.810042551254372256e+01
7.454115103085050009e+01
8.781861832692536041e+01
8.595464375145209601e+01
7.299344328252247749e+01
7.106215175487484714e+01
7.992990352866610237e+01
8.382003479289485881e+01
7.613972565061365572e+01
8.311253930394674683e+01
8.547330798090565906e+01
9.347022434412430414e+01
8.157385650308484060e+01
7.973395509168398121e+01
8.082367137623727160e+01
1.123418405321072697e+02
7.840452549642883184e+01
7.437036932064381745e+01
8.363399070583059824e+01
9.104419890486285283e+01
9.400907657012341190e+01
7.956473012738587158e+01
9.681572700096836570e+01
8.364618418618159978e+01
9.074818486607159684e+01
7.956611378576396021e+01
7.410454866887508274e+01
7.484990844089051620e+01
7.231688161426401962e+01
6.599066483590071641e+01
6.616140896729149290e+01
6.413075665487218657e+01
6.891756974896443921e+01
7.762997742657761080e+01
8.199149778354328078e+01
6.795047930513290169e+01
8.316113368550207952e+01
8.918757982724937960e+01
7.418433685943008982e+01
8.257698710414445031e+01
8.231813620988184255e+01
9.184333605100955822e+01
8.335043997241544389e+01
7.302518097937691266e+01
7.348891393739695843e+01
6.738046826218274532e+01
6.290022787032816609e+01
7.833844640082553212e+01
8.337830005080799367e+01
8.150492587949122480e+01
8.736827238988183808e+01
8.224319578935367758e+01
8.499030684647949840e+01
8.228430904749311026e+01
6.705742760301745875e+01
6.774537993036413752e+01
6.873105986988595362e+01
7.639833086667141515e+01
7.269054622245576525e+01
7.774561504800685441e+01
1.082345211480290459e+02
9.603797355826513638e+01
8.710539719094468580e+01
8.981539320376383273e+01
9.104061971229754135e+01
8.220516701318992148e+01
8.245946306393028635e+01
8.397913097685182038e+01
7.411180271287526011e+01
8.237449819664004735e+01
8.223184678533586123e+01
9.582506754581767439e+01
8.574889937325865219e+01
7.682546117860101731e+01
9.102381122568114336e+01
8.382879056436389931e+01
8.683613586388810290e+01
9.218451733704982587e+01
8.599011918382026920e+01
8.352188758406967395e+01
7.989520654605182415e+01
7.209458586646553613e+01
7.027358791930720372e+01
7.432990019898495859e+01
6.420362466659118184e+01
7.412587226794092032e+01
7.934885088952867704e+01
7.546921511149730577e+01
8.366702269940968506e+01
7.481831507052304175e+01
7.629692027916489394e+01
8.006756782275023454e+01
8.232401660446929270e+01
8.373009157451826923e+01
8.196975367180404248e+01
8.026505739220900182e+01
8.516137435261836686e+01
7.623902395959032674e+01
8.251804181686132722e+01
8.122859773333928501e+01
9.382677807003625503e+01
9.055941982804439760e+01
7.871002203251801177e+01
7.462909909453192370e+01
8.317639529022275724e+01
7.279620667179334248e+01
7.686022975688388215e+01
8.085011561158623294e+01
7.830330788278520515e+01
8.087703266216610132e+01
8.264020943490594107e+01
8.647483175566627267e+01
8.482993638385984525e+01
8.434528648375552962e+01
7.772200415665514583e+01
7.841070291184583141e+01
7.446908782722678666e+01
7.332511327178781357e+01
7.604232895970773143e+01
8.273265283061395792e+01
7.895712264416528114e+01
7.132828152610531447e+01
6.825191991981702699e+01
6.806603204513299943e+01
8.328732628946789873e+01
8.178380238612909636e+01
8.142855247913270489e+01
8.272284629533683642e+01
6.642231869429318181e+01
7.715122740361485398e+01
6.831517528724660338e+01
7.397848386629384265e+01
8.305861764270495939e+01
8.130700637523247565e+01
9.026495149800649642e+01
9.021391393279361637e+01
8.935100892574146769e+01
9.769946616842025833e+01
9.791459829779672930e+01
9.436911764012018011e+01
8.904637610323850083e+01
8.470585982142866044e+01
7.833911017455730530e+01
7.848538035758467402e+01
8.066110086664312462e+01
9.272823671839067572e+01
8.453141528973229413e+01
9.100917792712250787e+01
8.622015839167491436e+01
8.151618114731373055e+01
7.289171861551196230e+01
8.017649445663066388e+01
8.428365959089731518e+01
8.157845936196893888e+01
8.459821647988134430e+01
8.921973452493323009e+01
8.928769107462743193e+01
8.501475441781330744e+01
7.786543924698833052e+01
6.769209483602075750e+01
8.212198119546907549e+01
7.398601252892302682e+01
7.676564202226458633e+01
7.509160199249919287e+01
8.729100654840840434e+01
8.580305427529987128e+01
8.445799842356892384e+01
7.482150027528466296e+01
6.835461365102636933e+01
7.581627449373836214e+01
7.266242710409947847e+01
7.613980594180371497e+01
8.465905274957482618e+01
8.101263914808616562e+01
9.476047778403665234e+01
9.350092964595489775e+01
8.026305182266824545e+01
7.613687815570465034e+01
7.971586804244761026e+01
7.645066249768980526e+01
7.044933832134074692e+01
7.149176693333760113e+01
8.626690568446468887e+01
8.614294404333172395e+01
7.899239960455751941e+01
6.833416490310021629e+01
6.592451856962996715e+01
7.213530956853797704e+01
8.180865478115893552e+01
8.442569401016071140e+01
8.882268385173087211e+01
9.050763635861144962e+01
9.256588015408574677e+01
8.355780635766222986e+01
6.316767189319195808e+01
7.434262947901711982e+01
7.074024219385179890e+01
7.584853606219152766e+01
8.494798567932541289e+01
8.600479003628294095e+01
7.751133958991057682e+01
7.068919025450625782e+01
7.103974870752648485e+01
6.996082464651131261e+01
6.861219504652008538e+01
6.557426612684928102e+01
8.569511224771456170e+01
7.876953025287299681e+01
8.591834939226988865e+01
8.761331642359640171e+01
7.545867658137622414e+01
7.671793653139309299e+01
7.964809249413586656e+01
7.970718621131656789e+01
8.871484793957442605e+01
9.650477162139941356e+01
7.891572192109090622e+01
7.313922472928325647e+01
8.295347287052950946e+01
7.575944315618674807e+01
8.410520399992256557e+01
8.184362738263359915e+01
8.848725900999363603e+01
8.454709988001815191e+01
8.172972357045485126e+01
8.500171489816032988e+01
9.062761467832287110e+01
8.306741493482414285e+01
9.102290695341612548e+01
9.803747992534451328e+01
9.516786563593286985e+01
9.350798734603294804e+01
8.541060781656963741e+01
7.949861382088602113e+01
7.690948972799584737e+01
8.759870607731205894e+01
7.991814029092537908e+01
8.866612035320996199e+01
9.004654949637753703e+01
8.926297841794379906e+01
8.086018030936671153e+01
7.931416523387603945e+01
8.077341970136610882e+01
7.999996054608192253e+01
6.375478037558920619e+01
6.881531605068263957e+01
7.542534762945443561e+01
7.222632002298067277e+01
6.861172977196522993e+01
7.145967161076042373e+01
8.345211379481933989e+01
7.733242883231889664e+01
7.726985404260743451e+01
7.792846752665643351e+01
8.121280287234866080e+01
8.246800560787724521e+01
8.205539286055896753e+01
8.374060799675726230e+01
8.156048861753403401e+01
7.204595956327945316e+01
7.004940373655698238e+01
7.022989879744949349e+01
6.692145634114731934e+01
6.678311180615301623e+01
8.075590118936027295e+01
8.745387793158820955e+01
8.226474508199579816e+01
7.670292708543937010e+01
9.737535265455936440e+01
9.093656369683132823e+01
8.790073694533791127e+01
8.410264710368474539e+01
7.991404221844224764e+01
7.965711771137952724e+01
8.090595222429182343e+01
7.749715743600080486e+01
7.293894347006019530e+01
6.982301521602859395e+01
7.709764286893846474e+01
8.532059657887914739e+01
8.793761333827538351e+01
9.462378639083023302e+01
8.872135099612431475e+01
8.054278499037748418e+01
8.420857090358629193e+01
7.987345119683998007e+01
8.448088817438070919e+01
9.211414142028759500e+01
8.894698575918600625e+01
8.706423723228573408e+01
7.268977607868421842e+01
7.341018336011430279e+01
6.986071481488409063e+01
6.968641513498465656e+01
7.427334631208901783e+01
8.249327267135980435e+01
8.184402252197962468e+01
8.944962519077655827e+01
7.568049561298165884e+01
7.554035795361693317e+01
7.425104017177525861e+01
8.015728794202709651e+01
7.545891155886714330e+01
7.936610083024912399e+01
8.466724767313780831e+01
8.350133607813764058e+01
9.498137486700640864e+01
9.237641467714344401e+01
8.938810938717898580e+01
8.408158179005870636e+01
7.682589616591786807e+01
7.509505839123299609e+01
8.800149839939724927e+01
8.555016132792393080e+01
9.609427473967826927e+01
9.596268145075850953e+01
8.061014081611939730e+01
8.240572784891281799e+01
8.210991612760001601e+01
8.358224156559546714e+01
7.769038393816114763e+01
6.075214614233991028e+01
7.591881367353182952e+01
6.641911457121942419e+01
6.734342156722730977e+01
5.277858373026676730e+01
6.778661401483206816e+01
7.076993310404384374e+01
7.952432262817470132e+01
7.997161311465801248e+01
9.325047439871330823e+01
8.315764457026089929e+01
7.962466505288918484e+01
7.692302631243214250e+01
6.567317544834604348e+01
7.543317284890109420e+01
7.952938599831547606e+01
9.438352855563313426e+01
8.554284488646710827e+01
6.951029381211866109e+01
7.884506233694074240e+01
7.740812537087768419e+01
8.066130473219376995e+01
8.362758140012057595e+01
8.472979568334633882e+01
7.503627622586520829e+01
7.902880601278863537e+01
8.353617285330621201e+01
9.158391316230482460e+01
9.621069191676555477e+01
8.793884148931165612e+01
8.153954903564617496e+01
9.595580302248656324e+01
8.360162579516850201e+01
6.883184611167943956e+01
7.664018135504936424e+01
7.912447687007974650e+01
7.459939956284944174e+01
7.764822141840748770e+01
6.807698620317528082e+01
7.396220078089966421e+01
6.966814482775632200e+01
6.498199590077653909e+01
7.349498921198170365e+01
8.562595792726931165e+01
8.819660222439674158e+01
9.917145408285244912e+01
8.928733979855742575e+01
7.312233021265107880e+01
8.082371914150145642e+01
7.664430221415210553e+01
7.703581062964943271e+01
8.905315047777321524e+01
8.868391274773688338e+01
9.893682889785280565e+01
8.536941669277490519e+01
8.916595188750771683e+01
9.077879359317488195e+01
8.789878772375607241e+01
9.099396483672678926e+01
8.630260932989102685e+01
7.996495897021382859e+01
8.621643555037141482e+01
8.388398898170999018e+01
8.098632246143164082e+01
8.562591803537544877e+01
8.879325816560908891e+01
8.742380808154891270e+01
8.276376866625503226e+01
7.848869713384655711e+01
7.633921250459106034e+01
7.144622331624640310e+01
7.464151736539866988e+01
7.384266492352973899e+01
6.369617355701312533e+01
6.963645613480538543e+01
6.951046661402507709e+01
7.176056396055730602e+01
7.193811946728180828e+01
8.005480658400570348e+01
7.966846027752058035e+01
7.241727444392499535e+01
6.960109632300299154e+01
7.805169364800728715e+01
8.119283773262458226e+01
8.693311032769842939e+01
9.238134458283749950e+01
8.800402904756830935e+01
7.823051154160648935e+01
8.257242358833387641e+01
8.405852265168864790e+01
7.985552995036627522e+01
6.838343693093894160e+01
8.514427799948634856e+01
8.659346893872506712e+01
8.247699930835779014e+01
7.539157016186331361e+01
8.232970082472363060e+01
8.607452211798390351e+01
7.910628541337631248e+01
7.097490154488833980e+01
8.144914779346829903e+01
8.539003059459392375e+01
8.890612616408579072e+01
8.692410807514391990e+01
7.752902306970393909e+01
7.060185807659746615e+01
7.721418245287256354e+01
8.997931782263043488e+01
9.824914749436140937e+01
9.432047803965744492e+01
8.790520755326846825e+01
8.969443211198151289e+01
8.941899971647195855e+01
8.366581290206147514e+01
8.762223352222602557e+01
7.828863053676768402e+01
8.886962929174418946e+01
9.201649609692330500e+01
9.029972498835270756e+01
9.665957794355922772e+01
7.705920623901680244e+01
8.005601173703831819e+01
8.199083800038189906e+01
8.132879157950993942e+01
7.671226361240738356e+01
7.624498831661695419e+01
7.489493887010311823e+01
8.900147699989611283e+01
7.880483000146871575e+01
8.348396860007582632e+01
8.189670955152153908e+01
8.206079777437169298e+01
9.027298038637641753e+01
8.490920714901211852e+01
7.501925813605207338e+01
7.884018811136600391e+01
8.170569961205467280e+01
7.127280051336585132e+01
8.336720911426766634e+01
8.265212832321699921e+01
8.008483883966654560e+01
8.388874293630460954e+01
7.314077473508081084e+01
7.620461565276971783e+01
7.713729827431382091e+01
6.290267097385854811e+01
7.284124432804334504e+01
7.483468413378022888e+01
6.439780913501900272e+01
5.934186416894699789e+01
7.278234376561313468e+01
7.267724608533212916e+01
6.433888202096555631e+01
6.386284125743304685e+01
5.930804655646029033e+01
7.083833572284733293e+01
6.760018402696151441e+01
6.312599710415288001e+01
8.248435773634680857e+01
8.494494188189402450e+01
7.554796088510001084e+01
6.556225436753791769e+01
6.428192239979068745e+01
7.404622065312923951e+01
6.812769339066373675e+01
7.701122616381977082e+01
6.300122895016792057e+01
6.425649292601727325e+01
5.778905857243578481e+01
6.028857810426197972e+01
7.690628471025729596e+01
7.045330749957230410e+01
6.941968666941269817e+01
8.011007658076911753e+01
7.754158714012004339e+01
7.990320230920058009e+01
7.714965950494628544e+01
8.388844564879111942e+01
7.752917023767614069e+01
7.270738476444616083e+01
7.104792251855397467e+01
8.123042370977169924e+01
8.972814478871687527e+01
8.058557475432662898e+01
6.641077196313398190e+01
8.361289078867694968e+01
7.773089705839218766e+01
7.033361489195917216e+01
6.609220190752417068e+01
7.170187192406528709e+01
8.243479368637586902e+01
7.746073523189544119e+01
8.022771516548010595e+01
8.021038943976257940e+01
8.957482843778190329e+01
8.342688340945313996e+01
8.726375572032527828e+01
8.518282045182897377e+01
8.616379821682178886e+01
7.730797655552436254e+01
7.913907909018415410e+01
7.662550659195613889e+01
9.155208683459153463e+01
9.413693563104708062e+01
9.700996132030796559e+01
8.551082313114875433e+01
7.160680110955840405e+01
7.626682417088382238e+01
8.351087351389274716e+01
8.423959349168299582e+01
7.956658453365551509e+01
7.968840995594884191e+01
7.640878409381528513e+01
7.616560767881095728e+01
8.454146265911634828e+01
8.188595095397657531e+01
7.965393858276061678e+01
8.420149542703262568e+01
7.334782859089028761e+01
7.385796742632446410e+01
7.377676422587225602e+01
8.440660104435465882e+01
7.961695866470221006e+01
8.275108485227490007e+01
9.369487309445089807e+01
8.234621556029597400e+01
9.156000752000986154e+01
1.098070384669360919e+02
8.553951638809419933e+01
8.788888009270381474e+01
9.339060064529823535e+01
7.982514441561602325e+01
8.372409957829225391e+01
6.967629668753939143e+01
7.464603344260514461e+01
7.863844312885652243e+01
7.981523212547534740e+01
9.032441126784750907e+01
8.709176366757027665e+01
8.249453853583386831e+01
8.379655219686432588e+01
8.710870477591045358e+01
7.760316507605251957e+01
7.185025503219583243e+01
6.874091914993719854e+01
7.413534880401626026e+01
8.117849949911646945e+01
8.383711666110332317e+01
8.311997321735458399e+01
7.988308392290487348e+01
8.357256388393260238e+01
1.023380455107444931e+02
9.242785041880063091e+01
9.289298847164170070e+01
8.333454702285568771e+01
9.132358401408868076e+01
7.909159511608962134e+01
8.041013196984273748e+01
7.630677814589110142e+01
7.114683859095489993e+01
6.926458940393423802e+01
7.982136988469137862e+01
7.842775735864054809e+01
7.383496987889209606e+01
7.123354455365959836e+01
7.887913892956281359e+01
7.898843681262111716e+01
7.939709222744708939e+01
7.268917596895731492e+01
6.411817261845720850e+01
6.653935333061035351e+01
7.984402099679542175e+01
8.416590612447878073e+01
8.234088285085088899e+01
6.515606478238082389e+01
6.996477894795197017e+01
7.958015119033754559e+01
6.749154708456022433e+01
8.698373948062571515e+01
8.002039664749572978e+01
8.965876922633977131e+01
8.432845907931512386e+01
8.316572839784318205e+01
7.096394434091317294e+01
8.747458593400590132e+01
7.626500392065148048e+01
8.341569834059913546e+01
8.196201773089715914e+01
6.985671476789408985e+01
7.335337481358131129e+01
7.224311914483554631e+01
7.537606469266877696e+01
7.727479646025138038e+01
7.715011714226714901e+01
7.444197114662105719e+01
8.306517148619769841e+01
8.453492682752012399e+01
8.495536591122761649e+01
7.876868215189880118e+01
7.786493785045836091e+01
9.125022740117820774e+01
7.235294006795054145e+01
7.626455919617971801e+01
8.962390962180117526e+01
8.893853003927009127e+01
9.301235251930623349e+01
8.232328307535046008e+01
8.199361310749503673e+01
7.807739592628944081e+01
8.879550742576672917e+01
8.667035655398825611e+01
8.566075963102188950e+01
8.353945973044201878e+01
8.054025527415203101e+01
7.305552882970339112e+01
7.050572993811604761e+01
8.072907907470941780e+01
7.009179064043453877e+01
7.897040614211663012e+01
7.172238339513991434e+01
7.690759427479417809e+01
8.555270434018423487e+01
7.997041487061768805e+01
7.270439322017853101e+01
6.638527821048256783e+01
6.955435028430819955e+01
7.631103616276875812e+01
7.980666623517902281e+01
8.134597654405469314e+01
8.867539710136043141e+01
8.236146697994014687e+01
7.319437844713372954e+01
7.667268867966059531e+01
7.403159318622067531e+01
7.926802562028127852e+01
8.389135273968898332e+01
7.728179819876179124e+01
7.870174111640693582e+01
8.127613928916701980e+01
8.120889330152508023e+01
6.597228680993995908e+01
6.996253123347828762e+01
6.813954836149220284e+01
7.253737420921244450e+01
7.782095168691705567e+01
8.223443552203485751e+01
9.495453914062555612e+01
9.101528812902101606e+01
8.506034106091691172e+01
8.842642270612277855e+01
9.037363531980976461e+01
9.853674442523343657e+01
8.345771185040270268e+01
7.559858834499117108e+01
8.859012649692456876e+01
9.099725319722310246e+01
9.621838597108246915e+01
9.107733551482803591e+01
8.217808758319534945e+01
7.518497477330340928e+01
6.855005622994661962e+01
6.808585500050008932e+01
7.009331871130400771e+01
7.565143752810547539e+01
7.439863316444051122e+01
7.805201224950158689e+01
9.314587986430923650e+01
8.633713458767772408e+01
8.431593907773829244e+01
7.575954972307339119e+01
7.891374168547680767e+01
7.401923389695893718e+01
7.028437821835102284e+01
7.488393008359423675e+01
6.452661059708292157e+01
8.109885739092059964e+01
8.050188942010487381e+01
8.429015893893343048e+01
7.515637293587806766e+01
7.190273298341190866e+01
8.371706089304484522e+01
8.022749573900004805e+01
7.313254073619897611e+01
7.729133311663628092e+01
8.078499170242527327e+01
7.863935953492061515e+01
8.417656255843979807e+01
7.657423243256998546e+01
7.334831944614566623e+01
6.615579929627691058e+01
6.536237472013658589e+01
7.054031747318033752e+01
6.754896272094349285e+01
6.832292232952062250e+01
7.874249011932651854e+01
7.656808860706649966e+01
6.348673498257817727e+01
6.906415422014946159e+01
7.409726401048963851e+01
8.249204330921345729e+01
7.580602101642595869e+01
8.232998211382137299e+01
7.980337352614061786e+01
8.290211168130744568e+01
8.354289420402261612e+01
8.656024436082940099e+01
8.670093874704861037e+01
9.989645039771997403e+01
8.412642881135080586e+01
8.189460969351438280e+01
8.249947484784271978e+01
7.240958821705764592e+01
6.906596188814786785e+01
7.397622216719759081e+01
7.647618000821741191e+01
8.758065572806327737e+01
8.452391411417335121e+01
8.666887051261160479e+01
8.479866437317781447e+01
8.269526840511210253e+01
7.290205417403504384e+01
7.854714493218382643e+01
8.517119680417017946e+01
7.919207780879935399e+01
7.469049844723394926e+01
7.314466057192657900e+01
7.390616893879892757e+01
8.172912053196509419e+01
7.954749152761817754e+01
8.166972496716407193e+01
7.173794421871291149e+01
7.091522962915537676e+01
7.746387797947771503e+01
7.413483741098991686e+01
6.504819955433499956e+01
6.548639371876404880e+01
6.531227186794625084e+01
7.694144921177468177e+01
9.062208226746902540e+01
7.977998551593398702e+01
7.596970753709460666e+01
6.842222866868929998e+01
7.855678381513251907e+01
6.612895347104256416e+01
7.165183564865769483e+01
7.495766352731351390e+01
9.122040039809964185e+01
8.631385407869362325e+01
8.868523282627185722e+01
7.362786507419014015e+01
7.478640129176248763e+01
7.660363293639882443e+01
7.643772960494969482e+01
7.595835784247547906e+01
7.201885379035662993e+01
7.900810447342448128e+01
9.229306297956451033e+01
9.634986193083305750e+01
9.322521265151918612e+01
8.849397495184592799e+01
8.880545022135572708e+01
8.304392398916337470e+01
7.390696395686069309e+01
6.987309007793848536e+01
8.779748973679593860e+01
8.642296043381448101e+01
9.516478625823839366e+01
8.555557260100616190e+01
7.960842036149949763e+01
7.029876980357812499e+01
6.796895730514599165e+01
7.814631594907483247e+01
7.991209615792487853e+01
7.617006596192196355e+01
7.284672227484244900e+01
7.194821747217991970e+01
8.071045082467018972e+01
8.171122823297261561e+01
7.651263751366126087e+01
7.655319928799107743e+01
6.333703591806840194e+01
5.439529725824873196e+01
7.772017529563954952e+01
7.545364060983897048e+01
7.424494404979661510e+01
7.399727172441785683e+01
8.179337608320953734e+01
7.376364287305028711e+01
6.999459813723400714e+01
6.472180502729798945e+01
7.267500857434797013e+01
7.942392835247902383e+01
8.174529107009111328e+01
8.395965281813103331e+01
8.691372011256422070e+01
8.635701993882352667e+01
8.186723355373382560e+01
7.472445231725725989e+01
7.425474879087084901e+01
8.121709146115686906e+01
7.765646864433300323e+01
7.319225590350652055e+01
8.267505740009497117e+01
8.397937159297293874e+01
8.845047471346107670e+01
8.919082588011571033e+01
8.879372070409058892e+01
7.810347104138807595e+01
6.362369264317612050e+01
7.230761841714232219e+01
8.176657191183959128e+01
8.020491378887184908e+01
8.363495002584278382e+01
7.910444622055761954e+01
8.150497388473722538e+01
7.137467861018753013e+01
7.328078965243304310e+01
6.444121762586033242e+01
7.798456692977809723e+01
8.140279937841326330e+01
8.430722428762703657e+01
8.793223646902258395e+01
7.643818760993482897e+01
8.742274472869037538e+01
8.497213099019013782e+01
7.866402213921713837e+01
9.078431795922442404e+01
8.047561264118110103e+01
8.319713007987506614e+01
7.910095482311326975e+01
7.017480978220704912e+01
7.594108517836487238e+01
7.168326278432894583e+01
9.823367395614927489e+01
7.966257913762589737e+01
7.268408156865335457e+01
6.946468783201390806e+01
7.457346608675557320e+01
6.436021866623883625e+01
6.485421031847387496e+01
5.986703914920556002e+01
7.411538445446643664e+01
8.083029837333162959e+01
7.128731059808396253e+01
6.558874081551823565e+01
8.307816058024603478e+01
7.970689806100105557e+01
8.433934506579896606e+01
9.142431667429887909e+01
7.970896489938739649e+01
7.645348590401397360e+01
8.523330722097871615e+01
7.788125409339248506e+01
7.628618313477265644e+01
7.040820534434357114e+01
7.562734245865067351e+01
7.658692257681718729e+01
8.725704852344996709e+01
8.796240602385880436e+01
7.745170523925575878e+01
8.104149298758326836e+01
8.506143335684976137e+01
9.041701396313030159e+01
9.111478262028535369e+01
8.234937920086179020e+01
8.063336155615878909e+01
7.468108201695116577e+01
7.851281906761175833e+01
8.835254979289607036e+01
9.863173223772352571e+01
9.417992301636174091e+01
8.737598666239273371e+01
9.494724828913663828e+01
9.018085509899890440e+01
8.450136088538960166e+01
8.822747314111646233e+01
1.026379665403831325e+02
9.295810242091360465e+01
9.469658897435544986e+01
8.574024496076714286e+01
7.870288924945485576e+01
8.739781749394268218e+01
8.282553979924247756e+01
7.780120639245237157e+01
8.117226344475790256e+01
8.520688845132733036e+01
8.881030803239384852e+01
7.887427016009777958e+01
7.592129961784358727e+01
8.214474352098781651e+01
8.176620270488356823e+01
8.105891516689135301e+01
8.227528956888490086e+01
9.174023334766901883e+01
8.889394239910747331e+01
8.562003890048470112e+01
8.844634975947396072e+01
7.390793932477242834e+01
7.974946158048717848e+01
7.202398890457288871e+01
7.471069536824542467e+01
7.806121886558247525e+01
7.728156627502212928e+01
8.123583732222523679e+01
7.330959399619240457e+01
6.774300726425570929e+01
7.412067939033487107e+01
7.359906625902365818e+01
6.403213490855857515e+01
7.611858337254338380e+01
7.564386041007925598e+01
7.421988755021118322e+01
7.999267007052094414e+01
7.783557034171715827e+01
7.856768266622324859e+01
7.987514553861998934e+01
7.848411417149074509e+01
7.881929972323315781e+01
7.177011298933079786e+01
7.677897435391550118e+01
7.289490931614233205e+01
7.830431470256498017e+01
7.684044058580023773e+01
6.813074609307651031e+01
8.493263921310432352e+01
8.078036636784793245e+01
8.703597829218085735e+01
8.809740542684988895e+01
8.253519058643914263e+01
7.530609305093669548e+01
7.346486180115066134e+01
8.330167859476237879e+01
8.039794989039158679e+01
7.360279882684609731e+01
8.306358482837261192e+01
9.086902420204370401e+01
8.638149013316672153e+01
8.215279729913366680e+01
7.724263808703973666e+01
7.086415516982418694e+01
8.801671658048019253e+01
8.011626929105835870e+01
8.553566620656347652e+01
9.240004511899678619e+01
8.448928157235346248e+01
7.969669261589994846e+01
6.840759906490895048e+01
7.861009638169070968e+01
9.222432768831916405e+01
8.381072826474890292e+01
8.456921260401229290e+01
7.099334188658109213e+01
8.181764698977687544e+01
9.153663535555220676e+01
6.818483568456190369e+01
9.268841643549993137e+01
6.873795899474070836e+01
6.251995947798460662e+01
8.228642722344805804e+01
8.840283160136256413e+01
7.826759469120918311e+01
7.289148883064309814e+01
7.503018502857831606e+01
6.329457985548617671e+01
7.708320739005378641e+01
7.027075745085318204e+01
6.690764161501546425e+01
7.453412491762367154e+01
7.458114536395358130e+01
8.106503313098649244e+01
7.292286799678646503e+01
8.134449840961056566e+01
6.702296800857155290e+01
7.156948926035614988e+01
7.230096263389319233e+01
7.430323104275896640e+01
7.121480162414005122e+01
6.294779084711597505e+01
7.702938979267567277e+01
7.763783114953622544e+01
7.842543097755522297e+01
7.131712908638672843e+01
7.630139741347308302e+01
7.976650432915130295e+01
7.179646002315350017e+01
7.948686909175800963e+01
8.346843339686915897e+01
8.614379878553738479e+01
8.216109030262011004e+01
8.977240408924433268e+01
7.623904201567502525e+01
7.473189466800262437e+01
7.265876609332342184e+01
7.847879164186491607e+01
7.874180650131289383e+01
8.268038923532942874e+01
7.713627186015074244e+01
7.755734171155870627e+01
8.663455021178619120e+01
7.146488327081873138e+01
7.600128564596876402e+01
7.992010744268894484e+01
7.579312334956732400e+01
7.865112494206816507e+01
7.921205501293547968e+01
9.352707302455763738e+01
9.718484574386953057e+01
9.366230719859980525e+01
8.130829472463724983e+01
7.636390046515862196e+01
7.812115710255609713e+01
7.065275530854803776e+01
7.438044916120406924e+01
7.441063468947568538e+01
7.770731340755656902e+01
7.554841502321562530e+01
8.361967513427123322e+01
9.567421168260359821e+01
8.312212586722675667e+01
7.910291504499430459e+01
7.043683772670188148e+01
7.240123121975715037e+01
7.740108113474687457e+01
8.963863202069107672e+01
9.418224988303906287e+01
8.856649781622678574e+01
7.480209682482123412e+01
7.683075390935606208e+01
7.714668912556197711e+01
8.808118030149651645e+01
8.663949533436266393e+01
8.639099035723282327e+01
8.976050038607614567e+01
1.007239065584315938e+02
9.894005772924367648e+01
9.601109372614588722e+01
8.913250924897366190e+01
8.726480545602581174e+01
8.469767925282516785e+01
8.808973111790200505e+01
8.843685820617594118e+01
9.200110944520881162e+01
8.114095046048782933e+01
8.307466801731840178e+01
7.229006404210934988e+01
7.174558807151792905e+01
7.866957484214312046e+01
7.654963806147176797e+01
7.522283232067933056e+01
8.097501220087637819e+01
8.019368557269415021e+01
7.529270685184140177e+01
7.306037630011458361e+01
7.708344750353717245e+01
8.453298113530667024e+01
8.011538160944526510e+01
8.943501061566838928e+01
8.094437018540646989e+01
7.535887527379875905e+01
7.759706497772413059e+01
8.794110723085570669e+01
6.975663234392011702e+01
6.775464769823244637e+01
8.073867834927739295e+01
8.466370405113983111e+01
7.867450166008349299e+01
7.420663185073037482e+01
6.869628151947138406e+01
7.133889714685098227e+01
7.795679644168801303e+01
7.171862144383452176e+01
7.494634233499489540e+01
8.416137387253962743e+01
8.910646825192766585e+01
7.876963886836827555e+01
7.137175760519198775e+01
7.941073144428446540e+01
6.925331963322132367e+01
7.228520454519266991e+01
7.920607601949350851e+01
7.997000155975251801e+01
8.381533541077325822e+01
7.635155125543982990e+01
7.920447243343689081e+01
8.889794768544908266e+01
8.505681516438869494e+01
7.664027228422634153e+01
8.241979486486410167e+01
8.806129075570102316e+01
8.643014489462701988e+01
8.014361861102069895e+01
6.746076407088666826e+01
8.049454029510643238e+01
8.937485468632816321e+01
9.087134206442580364e+01
8.712966228921072798e+01
8.192696130320004499e+01
8.354232579305617890e+01
8.060153113194594710e+01
7.987330775862479015e+01
8.571758068287947196e+01
9.230044575178510513e+01
9.220342543124290557e+01
8.823075700250350906e+01
8.359232630698600985e+01
8.828092170495058610e+01
8.448599483432491297e+01
8.793766805118490026e+01
7.240879846176652279e+01
7.668341908860216449e+01
8.960900159229757378e+01
8.769774592911616651e+01
7.130936456602785256e+01
6.557701861944653388e+01
6.768190814917321063e+01
6.491912327794341309e+01
6.487619200146778553e+01
7.248473949911975467e+01
8.081484539377615306e+01
7.519203625113235034e+01
7.603584753264510709e+01
8.525499599246491300e+01
8.663827558417622754e+01
8.595200208092799699e+01
7.371236513792651124e+01
8.113525638123383033e+01
8.461947143972506069e+01
7.948065167782159790e+01
7.907832001687148704e+01
8.319813149677537467e+01
8.553886260277447207e+01
8.298394585087741859e+01
8.753292117210375523e+01
7.903080866343925948e+01
7.629303241359312437e+01
8.494909420176665549e+01
8.359775977502567912e+01
7.417378124596102396e+01
8.420067984891134927e+01
7.800251977021636662e+01
7.391138554775881175e+01
7.279610249637741504e+01
8.151035150646526972e+01
7.781150718131415545e+01
8.844900725404831121e+01
7.631141049624271488e+01
8.071024204426900894e+01
8.613398965494441484e+01
9.121829429106679754e+01
8.289941896735425075e+01
8.759934182418287207e+01
8.945288186941508002e+01
8.704861680337847929e+01
8.619645536188053825e+01
8.209053783492967682e+01
7.431431662771028357e+01
6.653339560290426391e+01
7.264163839655009269e+01
6.496591112992878436e+01
6.891883909271233222e+01
8.203977817948761242e+01
9.064408480820242175e+01
1.033805576917398952e+02
8.906017729416569750e+01
9.666737509485930957e+01
8.465054116453008248e+01
7.296913932124701319e+01
7.416974424536395816e+01
7.900738993075697181e+01
6.752492995538936782e+01
7.830578697799258237e+01
7.769074078459919974e+01
7.547871450764864676e+01
7.654677557674528998e+01
8.343420309259893486e+01
8.875127657553620963e+01
7.054721770790666824e+01
6.459387352160257478e+01
7.117027157855143571e+01
7.489327225044222303e+01
7.255488955062772050e+01
6.612453605798616252e+01
6.350944988315438877e+01
7.114957766233359848e+01
8.722291736345050595e+01
9.166524688685767330e+01
9.663585418996159149e+01
8.034943270357949530e+01
7.916385359350456952e+01
7.198231971933407181e+01
7.943007052780117760e+01
7.657958698329483127e+01
7.339410715620141445e+01
6.945826253657226346e+01
8.757410104124140560e+01
9.363418191257024148e+01
8.438803366618249413e+01
7.955148290236928688e+01
8.161008729920594362e+01
9.335654871542142530e+01
8.516543003816940427e+01
7.274728001891182316e+01
8.603787724543632009e+01
8.396712754747962038e+01
8.957439861225934408e+01
8.163441174817126011e+01
8.601861550826799885e+01
8.392144514390695065e+01
8.628944240917618913e+01
9.309131984442176133e+01
9.332127401755263918e+01
8.288350060103260830e+01
8.052901333688126329e+01
7.962287975227681613e+01
8.203799096960872816e+01
9.302461424233275977e+01
7.608273419918589298e+01
8.093208684469007608e+01
9.381806384776464824e+01
9.366975211684628277e+01
8.166128741024817828e+01
7.949763935158630090e+01
7.955695264465803973e+01
8.777050176410901372e+01
9.657622840453332458e+01
9.327069742601570113e+01
8.655197851955792032e+01
8.593332856023171473e+01
8.084249170982376143e+01
8.379448527503060973e+01
9.413473340906186593e+01
9.909497670874178255e+01
7.475219023966342036e+01
7.979428325459987548e+01
8.979824065405914268e+01
9.231011527232899994e+01
8.879767822563511004e+01
7.814402157732179433e+01
7.603283581268605928e+01
9.303763002909913382e+01
9.070148439862282430e+01
8.602131924505314942e+01
8.187436389775042755e+01
8.925457812579500683e+01
9.313057209143734383e+01
9.869477488111371599e+01
9.363673177753437926e+01
8.821247213144160071e+01
8.067759688114617234e+01
7.526979267189817335e+01
7.762642979389811160e+01
8.081781601594131814e+01
8.705540314286031389e+01
7.664705688457677013e+01
7.649748494079391037e+01
8.071376982829018232e+01
7.757224034144692837e+01
8.418844640745551544e+01
9.163932263450283244e+01
8.186699996842298788e+01
7.688908575081859453e+01
7.976635346062239762e+01
7.580158163395299198e+01
7.611991755744990940e+01
8.068493663436832719e+01
6.938159984602050656e+01
7.604459281126452197e+01
7.238141133137114025e+01
7.328884226503168975e+01
6.689241162549771502e+01
7.499393872454149346e+01
8.424398690938878076e+01
7.066451913738788448e+01
6.799867641145350206e+01
6.139974903703325992e+01
7.029945783906475754e+01
6.675246584577591591e+01
6.897304906602896324e+01
7.027528103569233053e+01
9.034711296885888032e+01
8.149143675565973410e+01
8.531614574453473665e+01
7.427671114037353561e+01
6.982716495819902036e+01
7.709395041893918687e+01
7.254111258614292979e+01
8.538821229437172633e+01
7.928616066874667467e+01
8.432235634017816039e+01
8.266333275913198975e+01
7.385618382605889565e+01
7.814315262631853898e+01
7.637928550671699668e+01
7.009760119194301353e+01
7.877321537094564974e+01
7.876273281472417409e+01
9.628657408192120215e+01
8.946971882293381384e+01
9.665611057506151838e+01
8.539626943976486473e+01
8.541156204517578487e+01
7.489645958263095338e+01
7.532960032053009058e+01
8.597776381595839723e+01
8.891737388630731687e+01
9.645442197884086966e+01
9.152574371938580100e+01
9.360866386375437287e+01
8.153167401368918377e+01
8.005508654056163209e+01
8.414876639834632499e+01
8.301036341198195601e+01
8.793694662382468152e+01
8.242525791528399282e+01
8.314216862624108728e+01
7.224946709120652599e+01
7.841717630223060098e+01
7.112148511593724720e+01
8.128083190816724368e+01
8.034184428236439146e+01
7.299590704927817342e+01
7.816188960190633850e+01
7.321997341780026147e+01
7.560794464739538512e+01
7.262632081119042482e+01
7.456808522253997751e+01
7.919316139491758122e+01
7.514630860485988251e+01
8.473679955977375755e+01
7.437783089311942319e+01
7.981480965128720584e+01
8.362479281051228952e+01
9.600347268367224274e+01
9.011650906265700200e+01
7.254024446819855143e+01
7.600931204184919920e+01
7.729239892299733583e+01
7.222999610115491009e+01
8.485213103417788716e+01
9.123311210124307991e+01
8.664554723797621705e+01
8.025955693361609633e+01
7.852942617362714373e+01
7.504787488850652721e+01
7.928163061301182779e+01
7.813319976523244748e+01
6.827348337025881619e+01
6.946227151860149718e+01
6.003783479121356237e+01
5.753882403986889216e+01
6.946830497567179918e+01
7.713929574315461934e+01
7.151637030520650740e+01
8.358080079422740027e+01
7.154498790072427994e+01
7.581775597734711880e+01
7.503749208204756371e+01
6.560031946073347342e+01
7.648872768945810208e+01
7.550662054984309179e+01
8.267245756305315751e+01
7.679296298265086307e+01
7.027379088408277141e+01
7.368327813549456096e+01
7.347501682591013150e+01
9.090505885584299506e+01
7.731626637666123258e+01
7.099241979359247523e+01
8.315586681318156081e+01
7.914056375830719503e+01
7.813478653601974599e+01
8.937060783784886553e+01
8.935273087331661657e+01
7.639283730239986880e+01
8.792626112276555261e+01
7.931551909104551612e+01
9.317257573521577285e+01
8.835844658321694567e+01
8.716321407010188693e+01
9.271000679693385393e+01
7.797816844538802172e+01
8.531082628818134594e+01
9.196454514756251797e+01
8.140698577799197722e+01
7.654082834664602331e+01
7.596375114583088362e+01
7.335294138968467337e+01
9.043462801286140973e+01
8.663025972064033908e+01
8.354369658975504365e+01
9.715597463861060135e+01
8.809318037548680991e+01
8.025892395736499907e+01
8.069179642336570168e+01
8.633380075370226336e+01
7.573580538680924690e+01
8.155838480038981686e+01
8.898313338327936606e+01
9.916290418296787834e+01
9.652574255645646417e+01
8.789690850307975722e+01
7.914445093310365564e+01
7.553418938492211510e+01
8.738717723629021350e+01
7.889501293578183549e+01
7.991020779477867109e+01
7.106538604348234855e+01
8.673873542640836831e+01
7.170560033777492492e+01
7.880643402656637875e+01
9.572716713859462345e+01
9.356866089169460565e+01
8.526060701229546623e+01
7.797084962576711575e+01
9.095696867652500828e+01
8.907702153776793352e+01
9.801630970167956036e+01
8.924193909356563381e+01
9.738754023048878139e+01
8.453479696810941846e+01
8.821037155342064295e+01
9.045313240385490872e+01
8.151618546096176487e+01
8.173273197297028503e+01
8.484138641794170610e+01
8.141384065223185473e+01
8.631518419131596431e+01
8.542100142092654380e+01
8.804886949096633941e+01
9.207263603848437583e+01
7.737401834108203502e+01
7.774449819695163910e+01
8.315139951910279592e+01
8.235007981702229074e+01
7.851767263293004362e+01
8.865804596256461423e+01
8.478527273418276877e+01
7.729819444987535348e+01
7.849938182013401899e+01
8.518659777722537285e+01
8.900945870604353161e+01
7.855749087338828929e+01
8.247749012691843973e+01
9.041116878632105625e+01
8.488044839895208327e+01
7.684623722825531900e+01
8.717538977419712865e+01
9.449573651930126061e+01
8.806130922035698916e+01
8.855154150408368707e+01
9.084227850174157481e+01
9.735379561504700519e+01
9.229655141535337748e+01
7.529730027630850486e+01
7.812900510617690486e+01
7.063106117718231758e+01
7.337556126135694967e+01
8.091056072036865032e+01
7.859787451996790253e+01
8.540106879844805121e+01
9.149621154574903414e+01
7.859301626211325242e+01
7.856893955115887707e+01
6.318634167286168690e+01
6.806143579001984278e+01
7.842472564504072352e+01
7.559028320166069648e+01
6.873254174960081286e+01
5.871652234670763448e+01
7.232590243712155598e+01
8.284771992676806462e+01
8.057906960444628908e+01
8.256832840888976932e+01
7.137823790220646458e+01
8.350549348291629315e+01
8.068362451485396036e+01
6.900713005198743133e+01
6.566450483411576045e+01
6.530449327257969117e+01
8.288470040193843147e+01
8.224426401935420472e+01
7.914858904100196924e+01
8.168478160847149638e+01
7.572057151966710364e+01
8.731409262476765321e+01
7.810679791809752714e+01
8.231950791174135418e+01
8.180761784056792862e+01
9.119889763409696570e+01
8.497939879794455464e+01
7.958261551253444566e+01
7.653860342768962255e+01
8.736306573470713488e+01
8.478643758422668952e+01
8.835324422785757292e+01
8.346021960022754627e+01
8.528959609271988995e+01
8.831289384267346065e+01
7.055445644305980579e+01
9.317369882797699177e+01
9.279852376728541685e+01
9.790170007410716835e+01
8.901942739805248550e+01
8.177340140497081222e+01
8.343209267253571682e+01
8.388401707793298101e+01
8.341592747385362827e+01
9.822772876407523768e+01
7.560251672103193243e+01
8.179142749848990945e+01
7.989069528173843082e+01
7.035217963774030636e+01
7.778741639374963768e+01
7.362625165667147087e+01
7.851584849062254534e+01
8.710055994206923913e+01
8.708690031232238482e+01
8.385290246380600365e+01
7.789175831743339984e+01
7.684794319899565096e+01
7.786725239596191273e+01
8.515677171912864196e+01
7.876110407642775613e+01
7.868765477476203785e+01
9.739328000820766817e+01
9.555803156476989102e+01
8.583076444668689930e+01
8.221974617486894488e+01
9.394065261542928624e+01
8.381389633469470368e+01
7.994267742027612655e+01
8.635561988754784579e+01
8.515664228132474989e+01
8.445248961222657158e+01
8.399486251620312771e+01
7.980090497251151760e+01
8.249969766684817785e+01
8.091277783310081873e+01
7.471082405386489711e+01
6.933751220610561461e+01
7.697020696393741446e+01
7.353362482897067309e+01
7.555778083471108175e+01
7.217387237723170301e+01
6.957880988959297497e+01
8.570739077193363187e+01
8.925357753731860555e+01
6.959994557348950650e+01
6.900596303123806763e+01
7.972973641750168383e+01
9.192139242493863094e+01
9.371009906495373798e+01
1.004751375010241503e+02
7.660361310351497366e+01
7.231187659704070825e+01
8.743308487881868984e+01
8.388279016345813943e+01
8.247537141749940304e+01
8.210604576468816163e+01
7.423773551369973234e+01
7.783297036729413776e+01
7.260878988743235141e+01
7.573220450792891256e+01
6.902644902500051671e+01
8.545077266762270085e+01
8.234204962657777571e+01
8.556062015183516678e+01
6.628081631488566927e+01
8.047259512228895062e+01
9.049706862036754274e+01
8.153947956687353837e+01
8.731390759889623610e+01
8.462105149466390230e+01
8.113129436362022773e+01
8.967605973092426552e+01
8.220935098348090264e+01
8.443613942286114593e+01
8.624252718821956876e+01
7.592636822619981274e+01
8.195365772006084626e+01
7.602205402606271889e+01
8.078102944668980001e+01
8.311874356688075238e+01
7.573527572794559148e+01
8.002165666531146826e+01
7.559362357252939546e+01
7.021957435497243694e+01
7.037531795647691979e+01
7.616728149758499455e+01
8.570056246496316987e+01
7.971801934572917503e+01
8.390760139538879514e+01
8.389448138964952761e+01
7.480976929743115988e+01
7.508495127481197073e+01
8.226653281903124082e+01
8.788478419632392047e+01
8.620763897120339436e+01
9.379563281587255119e+01
8.726466421184314015e+01
8.834985290379492540e+01
6.907748467093212241e+01
7.887430062776232376e+01
7.662594622118315613e+01
9.477590416220327540e+01
8.492221502721878323e+01
7.951148619314494681e+01
8.299116507987481839e+01
9.347607686084913325e+01
9.534173133022110846e+01
9.476014463343695127e+01
7.920901991166873302e+01
8.167677641632840846e+01
7.486254652273251509e+01
6.879586795984647551e+01
8.939699246881288275e+01
9.476808718812888799e+01
7.278168046025915316e+01
7.455576379100418194e+01
7.905285783887691764e+01
8.442205291197272743e+01
8.197394565769523922e+01
8.800623982221156894e+01
8.413172521573116569e+01
8.147856427991739281e+01
7.730164878536878348e+01
7.674734941080744477e+01
7.773892167697682964e+01
7.222279027162069553e+01
8.311413401089841102e+01
9.202895959348802535e+01
8.292024573121530295e+01
7.755739334195536117e+01
9.085958097869105643e+01
7.939452422799216436e+01
7.821722291819453687e+01
8.359057070617515706e+01
7.954380322078468168e+01
8.113208649155740204e+01
8.550642563587149425e+01
6.951659747607526185e+01
8.562120773715271582e+01
8.215044237555241580e+01
7.662185622631093906e+01
7.161578212235916396e+01
9.310326191841282650e+01
8.028514440344933689e+01
6.931144975977794331e+01
7.241316880447298843e+01
7.131080533625134876e+01
8.693204109547738767e+01
8.008309134087521386e+01
8.716580127134788825e+01
9.269198132465646722e+01
9.011648983442678684e+01
8.141473222516870578e+01
8.687497449212381184e+01
7.363862942436718129e+01
7.789758451455759314e+01
7.897604228744573618e+01
8.767399494174621566e+01
8.265331032799610966e+01
8.602665950399155292e+01
7.913266151599728460e+01
7.251925948461938276e+01
7.505849249191287242e+01
9.545305952065389477e+01
8.656499299711526874e+01
7.782001049449223729e+01
7.654540590202434203e+01
7.351006665464228718e+01
6.943054472033885816e+01
6.958411639390078562e+01
8.488941502745160506e+01
7.848138223594945373e+01
7.115563965519395140e+01
7.704739018723564925e+01
7.763793256793110231e+01
8.055040705375130017e+01
6.403723850048004351e+01
7.597980385430592776e+01
8.996099397779838114e+01
9.257072375449963886e+01
8.355592216957195717e+01
7.597621342940202283e+01
7.377883571713034883e+01
7.062013779322398932e+01
6.762174126604783453e+01
6.690186564256190138e+01
7.172590609953216756e+01
7.832151233833108961e+01
8.086654118904392874e+01
8.179376353473024608e+01
7.938812945088596962e+01
7.240377127826016590e+01
7.035337784731747490e+01
7.439626696475944811e+01
8.327622738013354819e+01
7.864024678283669800e+01
8.528758157232350356e+01
9.069984420214072429e+01
8.305027138337081283e+01
8.056203491720084742e+01
8.534442675194613059e+01
9.104060111479996920e+01
9.324410834201935927e+01
9.550455853262145922e+01
9.176122761894234259e+01
8.192147265939819079e+01
8.448262783130327591e+01
8.910360312385012094e+01
7.573129778734448792e+01
7.171744686380563394e+01
8.757839086230934811e+01
7.973851879621940952e+01
7.652273610355157984e+01
8.021060485078038482e+01
8.457537445601583670e+01
8.670264446759830435e+01
9.988934552213787299e+01
9.455747844370942801e+01
8.564734834046784329e+01
8.476979457650473648e+01
8.772271626216078744e+01
7.341470532749167432e+01
6.321450261498745249e+01
7.634014339248518866e+01
8.534853274401960732e+01
8.407506054703551968e+01
9.059201874157035661e+01
9.402081810200623124e+01
8.476503914658005101e+01
8.973762347074381296e+01
8.565123905285311423e+01
8.205777149976640317e+01
8.177003601477477446e+01
8.907157666656401318e+01
8.141013298013126587e+01
8.403091864944229883e+01
7.698632490097683956e+01
6.810153477044889314e+01
7.051196496431317939e+01
7.044121962192687647e+01
7.116962387777357435e+01
7.413595923770766660e+01
7.772891281426861099e+01
7.989592632910954251e+01
7.802572797031758967e+01
7.614432984263274307e+01
8.695496615110332073e+01
7.667591296874356033e+01
6.716237931231411551e+01
6.558463133898291630e+01
7.583109552714532242e+01
7.424179688048479875e+01
7.257191808497837826e+01
6.913557312557841783e+01
7.166601321667145896e+01
8.135663244079258050e+01
7.838644284739910972e+01
7.667067070071139767e+01
7.608999059423304345e+01
7.964394924319826430e+01
8.290538377423395389e+01
8.161042774596873528e+01
8.950248790999518178e+01
8.339062494017679228e+01
7.939829734633239866e+01
8.143254248064530998e+01
7.850137984064362229e+01
7.660438008450080360e+01
8.867825592637247212e+01
9.538006644198178208e+01
7.921259334543243824e+01
7.136322793523902419e+01
7.720147051574824104e+01
7.628527376945142180e+01
8.781810844307948116e+01
9.782430463485300720e+01
8.566343487430738435e+01
8.297787104523008850e+01
8.358899626441176167e+01
8.124497794276035734e+01
9.251795797751847772e+01
8.500649270944676061e+01
7.455290593602943261e+01
6.718383018383856609e+01
7.185662147494657859e+01
7.138125602916457524e+01
7.625650363372346874e+01
8.078919569152267854e+01
7.537174780264199114e+01
7.392339897277430794e+01
7.212782017966199533e+01
7.870342193075060777e+01
6.930316870614106506e+01
7.827877654531246776e+01
7.795616182576361552e+01
7.579841583677534800e+01
6.378082331831501506e+01
8.511464660350104339e+01
7.377161383635342418e+01
7.590587726352025300e+01
8.439652883634299485e+01
9.102574480405453983e+01
9.979544571584584389e+01
8.972855797004275757e+01
8.432450933720974717e+01
8.980871064021482653e+01
9.325948190889596390e+01
9.356229335906142808e+01
8.820062900263843630e+01
8.846205898244934929e+01
8.947273218821267449e+01
8.472205128465719781e+01
8.464579857974834454e+01
7.360477587823467616e+01
6.760300748055203712e+01
7.388036363492057035e+01
6.796044901912216574e+01
6.880405307893322231e+01
6.571945656143743975e+01
6.820827934927967817e+01
7.458776799991647977e+01
8.754038781924438695e+01
8.683981539878301703e+01
8.586254281384258036e+01
7.595294774319155806e+01
8.212580773833572323e+01
8.557152889964751807e+01
7.876802530275256231e+01
7.487154028872200229e+01
7.566281127216291225e+01
7.240518768811094219e+01
7.909815051730647895e+01
7.830603072596048264e+01
7.579005158860564961e+01
8.069535375922991705e+01
7.701377925443814831e+01
7.328042118086990797e+01
8.092015125816529064e+01
6.975806269713126540e+01
7.878155487107692068e+01
7.580380143864685749e+01
7.584739280818561724e+01
8.535689114460708993e+01
8.331128550404258704e+01
9.329877807453613059e+01
9.536213246530643062e+01
8.901381875985548220e+01
8.975472608878988012e+01
9.609956263615327998e+01
8.681820628448494404e+01
8.979916053961548528e+01
8.606327810934769218e+01
7.785836759230539883e+01
8.550182008273193901e+01
8.297035031311935427e+01
8.235760982405375330e+01
8.091783152945451718e+01
8.021116419297908351e+01
8.953857432112438630e+01
7.670164292007744677e+01
8.262609857321811546e+01
7.236352948090490145e+01
7.662493977656181698e+01
7.164868085452719981e+01
6.838584894885389076e+01
6.429046365895487725e+01
8.353900543033708459e+01
7.705114517627973214e+01
7.616618961881914629e+01
6.443588660411484170e+01
6.298806141010893356e+01
6.914749843855317124e+01
6.667478641577574194e+01
6.528453101534884695e+01
6.699647692467509330e+01
6.482240289563212343e+01
6.596323906868262554e+01
7.381504435073743764e+01
7.543796129458416999e+01
7.189880037029503512e+01
6.705135428952300458e+01
7.338730905315395603e+01
7.173482840636089009e+01
6.997445870954668123e+01
8.443642083041569890e+01
7.595820581501584456e+01
7.191133443402853231e+01
7.096391838127645713e+01
8.023024326078819968e+01
8.553099888964646880e+01
8.150550257222072048e+01
7.175100746307410304e+01
7.135309868695945568e+01
6.937947566463037674e+01
7.042718148047413251e+01
6.406740118491184433e+01
7.487480210723751384e+01
6.669609150271702447e+01
8.035249922938061218e+01
8.090169756407239277e+01
7.918832531128528274e+01
8.741483455872351271e+01
8.844357938682661313e+01
8.675658275483742443e+01
8.942772190816873490e+01
7.605708306482233638e+01
7.066450329076877779e+01
7.958136899146695953e+01
8.847482473902782374e+01
7.671104383465640808e+01
8.458080756860030647e+01
7.690341998672909085e+01
7.634474174015294068e+01
7.834453659596202613e+01
8.094754985237635481e+01
8.284892319513126324e+01
8.798431466816822422e+01
9.926976116392167171e+01
8.101934392074315383e+01
7.480395986015207654e+01
8.451741418236697712e+01
8.128085443754346784e+01
8.141062026346763503e+01
8.219258881005755768e+01
7.937803910856865741e+01
7.465296694317282800e+01
6.301604781033985603e+01
6.632255111460412422e+01
7.393868278311968822e+01
8.177267957591585912e+01
7.839331423968229728e+01
8.164879740838291866e+01
7.750584834848307025e+01
8.190985592703917462e+01
7.493428223492129803e+01
6.521657795505932143e+01
8.314649837816740785e+01
8.233133154167026646e+01
9.986111683149523799e+01
8.664116984271929311e+01
6.942729547123715861e+01
6.124262420112736294e+01
6.964379979047258473e+01
7.524392465390218376e+01
8.458866109730837479e+01
8.970520387258183348e+01
8.268195039428310622e+01
8.012748532002677848e+01
6.867326836964562631e+01
6.970837595175571266e+01
7.259798452331565954e+01
8.317917960904745200e+01
8.292137558315468482e+01
8.056174508421406699e+01
8.661510607074026780e+01
8.765662992449141200e+01
8.299573508766310681e+01
7.305132867131254670e+01
8.306602230707549950e+01
7.935155974727524608e+01
6.853132694037567774e+01
7.507280672313584091e+01
7.796012602307793316e+01
7.245766629827892302e+01
8.092007464954677687e+01
7.044215646449146107e+01
7.226481767376075993e+01
8.045824816857791006e+01
7.841691673554704778e+01
7.141931236720709819e+01
6.437226646954093212e+01
7.583543767327249441e+01
8.480404911203470419e+01
8.300588687465702264e+01
7.598276392043251803e+01
8.080632910043443928e+01
7.872325608915889461e+01
7.282848294677347667e+01
7.836274855032125686e+01
6.959872936598107174e+01
7.275681201123717301e+01
7.281324769891365634e+01
8.054109971734979467e+01
7.918998069881568824e+01
8.087345109853409042e+01
7.029925620342918080e+01
7.339897519585886698e+01
7.149755101133477808e+01
7.524518981544896690e+01
8.004112473414176065e+01
7.871835949331607196e+01
7.465624260729008199e+01
7.444081404814585312e+01
6.901326155204515089e+01
8.290896667893950678e+01
7.621241331286024945e+01
6.376473732919949100e+01
5.923247772245485976e+01
6.369705892139054981e+01
8.200365840773028481e+01
8.183379815199216978e+01
7.104299905313858687e+01
7.289922248531961202e+01
6.985542873184864732e+01
7.079668169658914678e+01
6.648990455996255378e+01
6.051502328786195761e+01
7.198072021788956931e+01
8.168306519661827281e+01
7.911839351006727838e+01
8.171089816306880493e+01
7.925323740946285511e+01
7.328851495314941644e+01
7.511802907529626339e+01
6.669638005357026600e+01
6.241499575318437110e+01
5.786483362821027754e+01
8.131572512765158933e+01
8.481591054428217547e+01
7.960438372586689582e+01
7.430220624868069024e+01
7.702494355113347524e+01
8.577814429318247846e+01
9.339333324791596169e+01
7.949310011760805139e+01
8.439415239028775773e+01
7.746912071729347815e+01
8.330703172394709100e+01
8.386146774473380106e+01
8.027318808801258854e+01
8.440183012187355871e+01
8.885744032360612721e+01
8.148600112431340392e+01
7.693401231436061494e+01
8.353077507579470762e+01
7.658072162160273422e+01
8.320838094017423714e+01
7.848925430852287377e+01
8.762787474281421396e+01
7.606037979775804558e+01
7.201607240049538916e+01
7.404415442100388134e+01
7.439804263669356033e+01
7.156612964435932156e+01
6.728102487640819618e+01
6.022377567414862654e+01
6.625706527930996970e+01
7.684149668145711587e+01
7.134557279417542475e+01
6.326018499789045535e+01
8.046846367127092492e+01
7.249857442373945560e+01
7.533630236904136268e+01
7.727168502234943048e+01
8.131358983311147881e+01
7.236388772121730995e+01
6.760073890380090234e+01
7.795186694155513862e+01
6.956096150339769224e+01
7.669757474419337484e+01
8.223379577030446796e+01
8.656460009445460457e+01
9.526706319692229386e+01
7.954163237421425947e+01
8.111596831387447537e+01
8.865190534309033410e+01
8.572257378681445061e+01
9.145979405546957253e+01
9.171976036891372530e+01
8.500059602212792242e+01
8.699075149003478202e+01
9.124648856128936814e+01
8.856111134326575041e+01
8.077426222344226403e+01
7.845508559779574398e+01
7.364468316707963425e+01
7.678701718878868121e+01
8.126594944805111709e+01
7.228871183823561353e+01
7.471406572153499326e+01
7.106710653148438439e+01
7.423547804688642771e+01
7.971860863632200278e+01
8.863042775664564488e+01
8.411287772705260579e+01
1.038813357479419608e+02
1.022629896858073550e+02
1.051602654825317131e+02
8.399644798107900101e+01
8.308354177420719111e+01
8.229846898942909661e+01
8.191535952894912498e+01
9.055408050188103175e+01
8.780876728820965127e+01
7.698706494734423700e+01
7.795627139827037411e+01
7.550759976308938803e+01
7.274584078575600188e+01
6.928672786844788334e+01
7.003602094672670830e+01
7.608455382986512916e+01
8.279132416927156157e+01
9.051730231763373524e+01
8.628385081337233942e+01
8.675971142935728153e+01
7.382287411583924097e+01
7.138506177932487162e+01
7.072118613975941059e+01
7.567675936157944250e+01
7.350720619148374624e+01
6.613129404992790228e+01
6.044368695281879411e+01
6.172493621315891943e+01
7.521991323729301371e+01
7.593597743015924095e+01
7.218036857273908424e+01
9.044701038134624582e+01
8.262208554805641825e+01
7.159861609396057247e+01
7.765073784131644175e+01
8.040456056284793362e+01
7.885948543750411943e+01
7.183962215539816043e+01
6.538630161728865176e+01
6.703331303423372844e+01
6.957201290544142580e+01
6.423633741262437979e+01
8.711962257954223787e+01
8.550942872537179085e+01
8.362038675493494111e+01
7.409622951735393315e+01
6.987518073759149217e+01
6.689889910121233640e+01
8.514639066169930004e+01
7.285179258283437775e+01
8.610214676950357671e+01
7.954417119876089259e+01
8.433878985352862401e+01
7.616106292516909093e+01
8.866763299050278135e+01
7.952663133428539766e+01
6.527006320943350204e+01
6.133887997084789845e+01
6.550708479447858679e+01
7.607737096244058250e+01
8.423838018657090743e+01
7.510736332960995298e+01
7.879750795369047012e+01
7.566662779214682644e+01
8.085994708863498204e+01
6.933662168961230066e+01
7.213556667937584166e+01
7.161822535271939216e+01
8.453824096662762599e+01
8.220703813783958935e+01
8.041298704672836095e+01
7.638836924632337855e+01
8.187262299417329814e+01
8.644244993845435943e+01
8.118621781347761157e+01
8.990152634331748516e+01
8.474813752203080242e+01
8.440714745257150753e+01
8.871067676513899869e+01
8.056316930934431753e+01
6.611587379423406219e+01
8.305097659421826961e+01
9.707942547273016487e+01
8.468733076443692198e+01
8.624609713547395984e+01
8.550233496024151236e+01
8.923664851403994192e+01
9.401090607444342595e+01
7.425265303539946160e+01
7.345835865750525784e+01
8.760822840890254781e+01
8.957085135230221340e+01
8.791266547590723235e+01
7.584347196332780072e+01
7.731289404990224057e+01
8.262677747244062232e+01
7.858258616240651406e+01
7.581494353530840158e+01
7.820532194007394367e+01
7.510842128715324861e+01
7.452796015194968504e+01
9.151359955956316128e+01
9.259119845439417418e+01
8.216080368511907750e+01
7.890414372573836488e+01
8.247391469920098928e+01
7.923265473317037788e+01
7.858501189697733480e+01
7.932361774564834889e+01
8.205577838006895774e+01
7.449452996699203311e+01
6.722024932748014692e+01
6.302488313076162996e+01
6.780214366278559623e+01
8.166017037986152616e+01
6.718559060295714858e+01
6.817407958854170147e+01
7.422045890549551928e+01
8.048095589765479474e+01
7.893984595018844175e+01
7.420607277256783618e+01
7.104534136672280908e+01
6.284260108373872811e+01
6.389253072720109117e+01
6.732011364056943137e+01
6.985600478903342037e+01
6.021113397655275890e+01
6.110338416768628633e+01
7.038954315936244654e+01
7.356036759965107308e+01
7.281445912119346531e+01
7.122247335676280500e+01
7.757267959986722872e+01
8.058612770338142184e+01
8.655386867210560808e+01
7.211268113293894544e+01
7.162023100109739460e+01
6.388381710135982416e+01
7.414974204345595865e+01
7.959112415521919104e+01
8.307450973348765899e+01
7.933742537528536332e+01
8.016482310656991217e+01
8.011224517420761515e+01
8.851007827118819193e+01
7.985472592374102874e+01
7.833079070720249604e+01
7.993297755839165575e+01
8.652771890008305888e+01
7.919739518649257093e+01
7.100861078167535823e+01
6.704290908017931372e+01
6.895764836616096716e+01
7.994149964207792891e+01
6.853709731357628243e+01
7.141220948861725049e+01
6.986370834125085594e+01
6.216910926187676978e+01
6.354264381538367701e+01
8.367062091191058926e+01
7.393965104451000059e+01
8.962799804583426067e+01
8.033695015939929363e+01
7.318710798945609497e+01
7.443867909727440235e+01
8.607949687267715433e+01
7.567945541121034125e+01
7.930925746788618369e+01
8.636648090692190749e+01
7.987801262786507550e+01
7.792992114152828265e+01
7.939693344723576729e+01
8.072790488392699615e+01
7.428706687739990855e+01
7.324296728708276305e+01
8.679085195101134786e+01
7.844618239720033159e+01
7.010170663422050552e+01
7.899914989290722644e+01
7.539577161778287007e+01
7.427202725534125705e+01
8.815247779745088508e+01
8.365021944009562560e+01
7.641618349985355962e+01
7.919836682686772633e+01
8.353842007292962535e+01
8.515174193922585744e+01
9.146960010343845227e+01
8.602575822218076951e+01
8.977372848982771814e+01
8.711641730128151551e+01
1.074227488140013520e+02
9.362935927987493301e+01
1.017230890515729413e+02
8.715489818455615989e+01
8.739790598594287019e+01
9.241901275189766807e+01
7.932425618312039717e+01
8.942527550066917286e+01
8.902993271238351269e+01
8.105710786287181691e+01
7.945172158167643772e+01
7.403651368867589611e+01
8.631465413827883992e+01
8.687907408143705368e+01
7.945905763606675976e+01
7.230767375714667367e+01
6.716624077525423786e+01
8.612627490959388865e+01
9.361013233929158162e+01
7.250670651479269679e+01
8.204441686899956210e+01
7.831794935608154162e+01
8.012090386338243775e+01
7.947637994857551291e+01
7.737380812259452512e+01
7.898515598755787437e+01
7.218218499237843844e+01
7.218771078656966722e+01
7.417547817511191965e+01
8.492230324745943904e+01
7.947357685634992208e+01
7.041076478000226757e+01
8.153236187114815436e+01
7.148505769899375650e+01
7.954883698407860493e+01
7.061084813919320879e+01
6.695944928099936533e+01
7.313327845418861273e+01
7.374294443353869610e+01
7.724454664770108536e+01
8.009770039959175847e+01
7.773397193316303344e+01
8.114094549853766125e+01
8.173661207520967764e+01
6.582050597895559463e+01
7.366185692230648385e+01
6.622431388563113330e+01
6.734236403001705185e+01
6.929687039300621620e+01
6.705585417653965408e+01
6.777369565154069164e+01
6.871241549021718242e+01
7.086775416564124441e+01
7.215240401675539772e+01
6.676884753143708906e+01
7.359942801461383510e+01
6.806614095922478214e+01
7.191359527480730662e+01
8.004197500780534824e+01
8.718588907314681080e+01
8.925973516194201807e+01
9.260397144303125572e+01
9.869160887900928003e+01
7.723152365928338270e+01
7.003591717253785021e+01
7.435344290564526659e+01
8.945565822726192096e+01
7.913587200626511731e+01
7.660100116353886790e+01
8.327462132090572311e+01
7.629319132643894363e+01
6.972783257690954883e+01
7.297781731838847463e+01
7.978589189811755489e+01
7.927443184170012103e+01
7.694199364290130916e+01
8.290393111265314019e+01
6.895815006595285013e+01
6.724752537356754090e+01
6.862984217357482919e+01
6.638802931726257839e+01
7.148523970842397546e+01
7.164343742670808979e+01
7.518305648809474917e+01
8.158606157257088398e+01
7.735307086427337708e+01
7.487294024289305128e+01
7.728121893530966702e+01
8.150744884432796766e+01
8.932583825087306195e+01
8.306498828165709369e+01
7.867319371054622934e+01
6.509431003230248791e+01
7.271734312090643471e+01
7.709416092181517399e+01
6.944637786189213102e+01
6.906202029972608614e+01
7.658228841026752320e+01
7.629103748720056899e+01
7.367904457056562251e+01
7.360342171640094477e+01
6.630635405412219541e+01
7.062308702657030324e+01
7.976227370010995799e+01
7.948678285824709633e+01
7.522408986443461743e+01
7.673444537602634341e+01
7.957894207074919279e+01
6.697156950260996666e+01
7.914615080667414304e+01
7.925860661573352672e+01
8.056670574349784886e+01
8.264894809491973149e+01
7.422158396134356906e+01
7.135619443818278285e+01
6.755233914925135252e+01
7.567576971947920583e+01
8.431734265293714259e+01
8.409259099273025129e+01
7.556914167191631293e+01
8.323309993728811662e+01
7.591067698205893066e+01
7.717799360717533830e+01
7.509851427779388189e+01
8.343295109389859476e+01
8.430221502021089464e+01
8.617856396453346690e+01
8.815406885866246967e+01
8.541676951705423448e+01
7.239837044129994581e+01
6.554026988137896126e+01
6.294838971518033333e+01
7.404529434338147098e+01
8.189478228135016025e+01
7.651448071457356548e+01
8.541834590283016837e+01
8.436544807167970816e+01
7.380432086193769692e+01
8.344929091546674726e+01
7.863810774534584880e+01
8.590815125442685485e+01
8.100606337680302715e+01
8.692438169311870411e+01
8.653057552474744796e+01
8.761497545407442544e+01
7.736030725245069561e+01
7.659126981485610486e+01
7.525978335983107570e+01
7.504953198476994203e+01
7.431050443676903683e+01
7.327567052318276808e+01
7.149716994881313781e+01
8.204232955250725468e+01
8.602451471984450393e+01
8.316930910684908440e+01
8.362601346474940556e+01
8.051266850376002537e+01
9.354969478465363864e+01
7.377436417964004534e+01
6.957638764118360086e+01
7.554867996223889293e+01
7.125804976734605134e+01
7.916351831722747079e+01
8.831450807193412800e+01
7.315028112065492394e+01
6.819472132492070671e+01
7.127255845014592239e+01
7.337982218454885697e+01
8.654961279355244130e+01
7.698456520629297017e+01
7.281653319127963186e+01
7.330862174633402617e+01
7.288124269695806845e+01
7.221467418970239294e+01
8.033434375857430609e+01
7.335911617888670833e+01
7.536216271629085384e+01
8.265379875171127821e+01
8.235748242781725992e+01
7.632736117606117432e+01
7.194834432310032923e+01
6.693650964935471848e+01
7.273787071137279270e+01
6.241698620219484894e+01
6.435113446910520452e+01
6.634594412966539778e+01
7.670647401102435481e+01
7.324887979609064814e+01
7.264723181023002496e+01
7.969022547572694748e+01
7.911672823301694280e+01
8.894889947751231318e+01
8.905655039092748382e+01
8.739521960482738905e+01
7.333192576749658542e+01
7.192179918748550449e+01
8.361073331925847185e+01
8.147571415433642983e+01
7.830730709851361837e+01
7.193458753295415420e+01
8.130833818641487198e+01
7.764851445883176950e+01
7.212280451516360813e+01
7.271270374563314931e+01
8.521779290113835259e+01
8.763067955893922090e+01
9.106527738100464830e+01
8.898366562315086981e+01
7.997161402238042172e+01
9.144906044000258305e+01
8.219925423102110074e+01
8.530855159797410181e+01
7.681713296764451115e+01
7.408441631905161273e+01
8.846195382760251391e+01
7.843876143926033251e+01
7.700659264618772681e+01
8.210023377558597701e+01
8.077046400800962545e+01
7.601618997856691351e+01
8.130769353498268970e+01
8.422833129914992867e+01
8.389119670660549843e+01
7.929137385259065240e+01
8.328759927110624517e+01
7.955460141400823204e+01
7.956813581416545844e+01
7.334934461080277401e+01
6.719514930118970142e+01
8.847075435084158812e+01
8.314073634762428355e+01
8.230609019308711538e+01
8.370783470336293419e+01
6.962318816582470049e+01
8.608676431377116955e+01
8.689702851632145553e+01
8.646902523714388167e+01
8.352214053647041681e+01
8.271842069806591269e+01
8.878375885816163304e+01
8.561436315416294462e+01
8.163933843324595330e+01
7.990136125585542004e+01
8.242731600705809569e+01
9.864801281435670433e+01
9.078687357046432282e+01
8.938924141160273962e+01
8.267891407987278285e+01
8.119277204517000257e+01
9.398174937626765768e+01
9.297554752080142748e+01
8.524156264401369754e+01
9.244216286828918783e+01
9.940802829490169756e+01
8.744574058209248335e+01
8.986422220404567440e+01
8.493030730424500518e+01
8.099666510778955342e+01
7.410664798703821532e+01
7.139440491344754491e+01
7.881303194564962666e+01
7.408995890311561539e+01
7.529652562854843723e+01
8.105261505545776402e+01
8.364179353495856617e+01
7.295440244191942725e+01
6.356309449473396711e+01
7.097627290759085383e+01
7.620104690559801952e+01
8.477095460288958861e+01
8.748855749747612265e+01
7.465017494175408785e+01
8.037889682543557512e+01
9.304250273549364181e+01
8.553353639613183645e+01
8.974105719301302031e+01
8.980875966150553324e+01
8.607463503529254467e+01
7.727704078321436043e+01
8.005013228553801241e+01
7.403047263476280193e+01
8.006535440824249861e+01
8.475215560663474434e+01
8.301659653415474338e+01
7.985434355346569646e+01
8.336101922812535747e+01
7.797878512852044253e+01
7.063065339542062304e+01
8.048606371832828188e+01
8.587496760757169056e+01
8.329740808187170842e+01
8.263889841534121672e+01
8.162453314205501442e+01
7.707766409815184261e+01
7.740902712547905651e+01
8.134278107780671974e+01
8.075248103822403323e+01
7.870881919330695098e+01
8.274158254626263442e+01
7.745513636413707559e+01
7.114037740573826341e+01
6.677923397229950808e+01
7.749238015273360247e+01
7.351281582988715968e+01
8.724590955973822304e+01
8.260730339460418747e+01
8.717678099325704011e+01
9.364512904807894245e+01
9.191280831069660451e+01
9.070443381630664703e+01
7.660096335279881430e+01
7.515822186412958672e+01
7.496048154860766033e+01
7.391461481530400590e+01
7.834233093150834293e+01
7.546638924647571400e+01
8.551951619083095579e+01
8.324248802456291685e+01
8.511687841291812617e+01
8.587461481988889034e+01
9.735316587503696439e+01
1.025463806210193098e+02
7.580444122628995274e+01
8.296715329771666347e+01
7.877581551587708475e+01
8.395066686304720349e+01
8.764513656585624801e+01
8.397852780957225605e+01
7.515004719116241461e+01
8.122157027893408099e+01
7.338747145055263843e+01
7.055357132071286230e+01
7.684792133163136896e+01
6.718546541052106136e+01
7.751560964373732077e+01
7.670814103886631585e+01
8.512022493332025874e+01
8.248905866601282355e+01
7.739796648148420388e+01
7.675328107861933802e+01
7.470321834104144898e+01
7.138770422169343988e+01
7.571251408642099534e+01
6.520360913043151641e+01
7.133581340298815121e+01
7.691932967109542574e+01
6.555310714130210670e+01
6.538605333511593187e+01
7.052259266038267072e+01
7.015754612540116852e+01
7.400112473254540646e+01
7.740083032066029034e+01
7.937507060578123230e+01
7.864378569098086302e+01
7.583241667884608717e+01
7.730072819712830778e+01
7.288810006702470901e+01
7.968489004307778600e+01
9.431622433441478393e+01
9.552817184826700725e+01
8.100332210611297512e+01
7.948970867277758146e+01
9.751062958618334164e+01
8.137211626479827942e+01
7.594917113914749507e+01
7.999861193474229992e+01
7.377346537703834883e+01
7.389833503438927664e+01
8.048311866633082445e+01
7.972584658620570508e+01
7.818794027024173943e+01
9.510147897029025899e+01
9.597018817845257388e+01
9.538789987543687232e+01
8.367502686361585518e+01
7.789614403461391134e+01
8.202526792486311535e+01
7.903895029861894272e+01
8.735594903558609303e+01
8.534664537440046672e+01
8.193543442247724329e+01
6.718725884393919046e+01
6.518898519914230860e+01
6.675792882793804495e+01
6.052597493807639495e+01
7.193849878566999223e+01
7.409476162068929739e+01
7.311399762141658698e+01
8.599549028969015296e+01
7.638967833962523457e+01
7.534369242709475145e+01
7.787139087504881729e+01
6.624904343031616349e+01
6.910426682717954350e+01
8.876465233655258658e+01
8.418157180651114402e+01
8.515153161739459620e+01
8.399174730278799927e+01
8.258303747907763182e+01
9.092546696180427546e+01
9.140267708351571230e+01
7.517900159599300025e+01
7.674077547007678390e+01
6.878577306592131890e+01
6.860356650303253900e+01
6.671500464969257393e+01
6.948309120803953931e+01
7.142291412083410762e+01
6.359690108807031805e+01
6.774206981722295495e+01
8.185660346263996701e+01
8.389439005429683505e+01
7.911770589327308301e+01
8.607350110790969211e+01
8.000486087297336724e+01
6.802980254314105935e+01
6.221044239216080740e+01
6.585567458445255795e+01
7.872353150894065266e+01
7.244901713654719799e+01
7.041794936444574660e+01
7.394441359109238476e+01
7.566040681366337139e+01
7.376141965822949942e+01
7.018283570013724670e+01
7.537329903925298424e+01
8.469166764583478368e+01
8.838887572382471092e+01
8.464566250641263423e+01
8.549906341408231469e+01
9.243474386776809126e+01
8.520721264317968746e+01
9.329314011393476846e+01
8.288202875343581866e+01
8.510169550938041994e+01
8.029487970524503737e+01
8.464315557398749945e+01
7.183598418243963124e+01
8.150731278239058497e+01
7.175965172775501344e+01
7.847082407140402438e+01
7.892578339385377717e+01
8.292593846499468668e+01
7.169024150018904606e+01
6.954972780684445866e+01
6.991090178815676381e+01
6.923564323850723667e+01
7.207669392608814007e+01
7.858910665140659546e+01
7.229995017279578917e+01
8.685602195826855620e+01
8.899125690628217455e+01
7.972973757015219576e+01
9.053359322485873406e+01
7.822218243806422322e+01
7.464049506004130308e+01
7.307588822560016695e+01
8.182973823347333564e+01
9.618640317591609801e+01
8.526722714588656515e+01
8.372037899492200097e+01
8.210203430892042320e+01
8.044093696188805609e+01
7.119115082508155012e+01
7.573163233048892096e+01
6.788505596541845932e+01
6.882760228395230229e+01
7.070832749060852507e+01
6.881334138506285569e+01
6.826480155649279880e+01
7.610869761970556624e+01
6.983838306725893119e+01
6.211647438689457346e+01
8.564877554406787397e+01
9.285462799738333217e+01
8.416621238946301276e+01
8.337147142816669998e+01
8.857216354453233009e+01
9.795837825761643103e+01
8.708617985985016219e+01
8.884226888876536066e+01
8.885921193723073941e+01
8.746579298027809557e+01
8.911554251422796824e+01
9.177188533935185433e+01
8.425323003206864314e+01
8.638147745759904694e+01
7.916483892009598833e+01
8.821157936846614689e+01
8.807909865325279952e+01
8.545214279335850449e+01
8.372921262017324295e+01
8.184054979494872839e+01
7.948659710531332223e+01
7.249471705477417061e+01
7.240105198103098871e+01
7.575229890878512151e+01
7.414222371916694954e+01
7.012352806137742789e+01
6.654270495859505274e+01
7.170896898331260161e+01
6.590655745090292328e+01
7.520937734493195137e+01
8.061495037092571181e+01
7.823314439427718980e+01
6.985955172319194162e+01
7.101847251386335813e+01
8.231733387052618411e+01
7.886581834305999905e+01
8.980934690616972205e+01
9.304886413886485741e+01
9.047840460427094911e+01
8.791115709254633259e+01
8.749891083404644121e+01
9.613051448019177769e+01
9.047657762329083653e+01
8.378070233375250098e+01
9.427438706496656096e+01
8.532365230943064205e+01
8.483064786358715992e+01
8.107045140642952674e+01
7.470509183698361255e+01
7.318386157686822457e+01
8.023216477370574751e+01
8.480089603091825268e+01
8.537652954671057159e+01
8.532873552175244924e+01
8.790547125325133493e+01
8.080561226511713357e+01
8.565548296422245755e+01
8.180953806969696984e+01
8.712701236357668222e+01
9.488066271449346800e+01
8.645767326906926087e+01
7.880775360355256964e+01
7.497776209107134093e+01
7.748068531598968889e+01
7.949293734529953781e+01
8.238200042070107543e+01
8.353916030966708206e+01
8.111383704381111670e+01
6.999569501490702805e+01
7.242960912444426924e+01
6.180577153680614799e+01
7.383753916726749367e+01
8.286449717943102655e+01
7.381598044094955924e+01
6.694079454775729232e+01
7.635862132204674424e+01
8.182112717703884641e+01
8.437239914576387889e+01
7.660390991325471077e+01
8.428917085001785381e+01
8.427428121652172877e+01
8.412539183215723426e+01
9.134366385822565348e+01
9.273953576541387633e+01
7.774562783300680735e+01
8.550301232374867766e+01
8.378426949437064764e+01
8.298110119333149726e+01


==> anc/Fig16/Q2_Ca025/angle_br.txt <==
9.681781330134062102e+01
9.773025850314066076e+01
9.804073484208326761e+01
1.041561699459917634e+02
1.021923390576949942e+02
1.025588189195323139e+02
1.093897357715197529e+02
1.153889635958009450e+02
1.008735343502916493e+02
9.705628985849010348e+01
9.141694851256971788e+01
9.499781171833269866e+01
9.311781404126939776e+01
9.669560394223300648e+01
9.603116560820311065e+01
9.601347777476688350e+01
9.111635111235831630e+01
9.242468623311611964e+01
9.957555246410665006e+01
9.988054687388191155e+01
1.034616506676804022e+02
9.555865835242377671e+01
8.824208321936045252e+01
1.007911863920276687e+02
9.594444681524815621e+01
9.691947478743892930e+01
8.814133225585976561e+01
1.037622654828180089e+02
1.005581439291215275e+02
9.451030422906703166e+01
1.038989588249262539e+02
1.042017351605727384e+02
9.779152523141914344e+01
1.026593877365495473e+02
1.036042510363862164e+02
1.018635118171118563e+02
1.007736190242250842e+02
9.843407321429079104e+01
1.079038892649011814e+02
1.063008308602535834e+02
1.027064196016405333e+02
1.058992311649530791e+02
1.047915611993842617e+02
1.083884444413018429e+02
9.761254596490192625e+01
9.704017386085247665e+01
9.211498045574789728e+01
9.845973885058162978e+01
9.927022060400338432e+01
1.090554366505069197e+02
1.000113781619310629e+02
1.105112260990836717e+02
1.104479632673449316e+02
1.127386977938821957e+02
1.078430370307326314e+02
1.057605015350481779e+02
1.170867857750247936e+02
1.059780356227901024e+02
1.120683096032887391e+02
1.213553948895586672e+02
1.080700739959930985e+02
9.768708826584393989e+01
1.018260811476639986e+02
1.010635519792066503e+02
1.042383110354206650e+02
1.057571780593830937e+02
1.120137303675478933e+02
1.087337364133873905e+02
9.887086156082384036e+01
9.840117825974475352e+01
9.736384661377292105e+01
1.000648270542582878e+02
1.042910419488536604e+02
1.108123108504550487e+02
1.025998245927754624e+02
9.821955944106329639e+01
1.062911208008611368e+02
9.889786345166930914e+01
9.949684450355148613e+01
9.751653944458870171e+01
1.043464950174653296e+02
1.060985768030288341e+02
1.097539201232141437e+02
1.042029373908758885e+02
1.106436368202603120e+02
1.146979872975825145e+02
1.121725749442690301e+02
1.024527842008154863e+02
1.017825746001463187e+02
1.040149159772033016e+02
9.499405920124139868e+01
1.040976548170468021e+02
1.107680712433118231e+02
1.050491875167541167e+02
1.060928557412999993e+02
1.167674701846498380e+02
1.181988773736612757e+02
1.005663754548194788e+02
9.301433062528558082e+01
9.425699877717090658e+01
1.060995469621553156e+02
1.121713220313210115e+02
1.029291753022514797e+02
1.020971610225273452e+02
1.114363728267588698e+02
1.195094478065844186e+02
1.161872192427328230e+02
1.049153352121820006e+02
1.163480878613162162e+02
1.171629558637765598e+02
1.059366022648399621e+02
1.090419216328496645e+02
1.005103862238333505e+02
1.006235658945327032e+02
1.151871030012287633e+02
1.055398543276686212e+02
1.016905038294686534e+02
1.068706892063078158e+02
1.006049279541843333e+02
1.114123834517707223e+02
1.088886859948531196e+02
1.098605015797896129e+02
1.017148105156664002e+02
1.037471339950087241e+02
1.011850383103786726e+02
9.718914861072352096e+01
1.108875250583819536e+02
1.150741853404296506e+02
1.121039703751353045e+02
1.015347996768820167e+02
1.182386451981535345e+02
1.283619754486278168e+02
1.216267885511568494e+02
1.134414485608793797e+02
1.142944257620269326e+02
9.951640528562697341e+01
9.829211121951519203e+01
1.003418921874091723e+02
1.176800155560529504e+02
1.239198161237284239e+02
1.110469291586143186e+02
1.125515131209395747e+02
1.094892249410498408e+02
1.031395912645930082e+02
9.806783443242623832e+01
9.673920122383125886e+01
1.026946980300394046e+02
1.139655552235054330e+02
1.163025723133742844e+02
1.176032603599742004e+02
1.194651413706961165e+02
1.023083376463949605e+02
1.024244955272031632e+02
1.087457435416163776e+02
1.027859528321370277e+02
1.013831161533678085e+02
1.112142905954852807e+02
1.194387083480269496e+02
1.143668250741665986e+02
1.201333040169000412e+02
1.144640289847159380e+02
1.167594995014607662e+02
1.138638973666527789e+02
1.172091627972744305e+02
1.229572885342230961e+02
1.109339153285266804e+02
1.123023610252488425e+02
9.635175707638239828e+01
1.073239652045957655e+02
1.018946643721038328e+02
1.081816579849848097e+02
1.110301355112935227e+02
1.092167136271935277e+02
1.050282679127613079e+02
1.074479397461118708e+02
9.804356906949585948e+01
9.650742804256584861e+01
1.039452552058946964e+02
1.026264639549759323e+02
1.075820673688912450e+02
1.185221650897879897e+02
1.104786500508009368e+02
9.565135301355468300e+01
1.097137388275121594e+02
1.054862232717423467e+02
1.047714771075963398e+02
1.057255543282533381e+02
1.084229685822169387e+02
1.099726458569706580e+02
1.238410619738387481e+02
1.135448284590468830e+02
1.109285863027197649e+02
1.192658594573235291e+02
1.082060612737041652e+02
1.125440587362634375e+02
1.176190525003384550e+02
1.143426292289606607e+02
1.125409387808945922e+02
1.146802710269634531e+02
1.228091368215947909e+02
1.157195038963746185e+02
1.123139441827446063e+02
1.219083270610380509e+02
1.202460023873205728e+02
1.054147841253469551e+02
1.125088879447693699e+02
1.157475764406461423e+02
1.137789442050743105e+02
1.135455195686798220e+02
1.198818078966037319e+02
1.283445576453063381e+02
1.276695680255488696e+02
1.208232935735035625e+02
1.033102437123582718e+02
1.001491040117685714e+02
1.077593166485134333e+02
1.136946346501399177e+02
1.110168724640593751e+02
1.142516701703222566e+02
9.727777887024139147e+01
1.027609024246266642e+02
1.039200024517026435e+02
1.047775035594281405e+02
1.118383919189241880e+02
1.089969848503260437e+02
1.026782706480953209e+02
1.114865375803650096e+02
1.197857369082459940e+02
1.073084452663276238e+02
1.015157613909971559e+02
9.771820532731094033e+01
1.023851740973929481e+02
1.156959714329113069e+02
1.027686104621666914e+02
1.099264720850935788e+02
1.080194088456507444e+02
1.090279791455834584e+02
1.097429127748493727e+02
1.016647403210777298e+02
1.061813609823247475e+02
1.102136936789970463e+02
1.014017127752283614e+02
1.130654673411980582e+02
1.013872503703029508e+02
1.072003515141845611e+02
1.098275271887438436e+02
9.949100004047150492e+01
1.004508145242516832e+02
1.068823340789203371e+02
1.044363842954004298e+02
1.100564694072198364e+02
1.118079343142068467e+02
1.018790289914214213e+02
1.076046940611716991e+02
1.047988251745029515e+02
1.105357839525602373e+02
1.020859555315007583e+02
1.008281969522512753e+02
1.082940574991152687e+02
1.068676530378803733e+02
1.162880413312255143e+02
1.218611481951016913e+02
1.148440832826163955e+02
1.078126938203351699e+02
1.071017867879837837e+02
1.079366205657204034e+02
1.018503170190513032e+02
1.147967863946926599e+02
1.116617333830792660e+02
1.094325602946337170e+02
1.130614294776941477e+02
1.114448650763950042e+02
1.146111897582737384e+02
1.168655959543705478e+02
1.025184720933852418e+02
1.150559304581170750e+02
1.201067178053893230e+02
1.203341380197471437e+02
1.140926001728669661e+02
1.151792897512551832e+02
1.077962193441020418e+02
1.122005833043199061e+02
1.120550448183405763e+02
1.103432858232372240e+02
1.162690319510150658e+02
1.127129599831235822e+02
1.073326916906494404e+02
9.721895226908122822e+01
1.018997634868743205e+02
1.117287732298116225e+02
1.119009198002679568e+02
1.091360511578115648e+02
1.126807154206647823e+02
1.156691292370785078e+02
1.230469066673762342e+02
1.225686601647644949e+02
1.182018837888305001e+02
1.186583218071484680e+02
1.080759101425709190e+02
1.017949281626024316e+02
1.098341960118937237e+02
1.136030261469466467e+02
1.113406138243213093e+02
1.012595080142870074e+02
9.981934020092799642e+01
1.062643328478012563e+02
9.865950520689959546e+01
1.064265451093225892e+02
1.092726317102831359e+02
1.143620003566362584e+02
1.187937805273729452e+02
1.200987454830006129e+02
1.179318008907449098e+02
1.161801256938596651e+02
1.145559278924502564e+02
1.170261905907043740e+02
1.208440586829879351e+02
1.237428935516383888e+02
1.177683292693149184e+02
1.085959449213306414e+02
1.003573631271301565e+02
1.083576824571292008e+02
1.103180771213034177e+02
1.087582485522625291e+02
1.127338769532990028e+02
1.049438944664654514e+02
1.168948631765125867e+02
1.223159249932631951e+02
1.289284047582595747e+02
1.162390422095066640e+02
1.073015274735132749e+02
1.102405869876673137e+02
1.220813453290852237e+02
1.205408063658928057e+02
1.135707725885012422e+02
1.125346420530981959e+02
1.177533909902066398e+02
1.158107590697165676e+02
1.135249910630864321e+02
1.066706883158464052e+02
1.142260866747615609e+02
1.158331338064582354e+02
1.157537405351494044e+02
1.200441423600634891e+02
1.110162474140659583e+02
1.042808535431134658e+02
1.083911754821460818e+02
1.109717926607394531e+02
1.032820064096211325e+02
1.102991296828985526e+02
1.078623578568670922e+02
1.109654634049588253e+02
1.157958376641228142e+02
1.207902559817562178e+02
1.118828673189390486e+02
1.088610418885205888e+02
1.091723398616839376e+02
1.080431785218225116e+02
1.022306008232072116e+02
1.080171951825901004e+02
1.042018430238323390e+02
9.914980661854245625e+01
9.511584776057574686e+01
9.616575474230502607e+01
1.095522078688809131e+02
1.163023163244846501e+02
1.150305766077397607e+02
1.106406356768107457e+02
1.124597814130111857e+02
1.047513399037419219e+02
1.106521896179209108e+02
1.062613330940752121e+02
1.104708760345776284e+02
1.161585425269725533e+02
1.149380425858502690e+02
1.070006823634716255e+02
1.097600519434735418e+02
1.169552438490201212e+02
1.042026617692116019e+02
1.077720552061082344e+02
1.001018804091474834e+02
9.496153583116870323e+01
9.603292481653494406e+01
9.184693289202364497e+01
1.150703171736502526e+02
1.066896407335324994e+02
1.137889415258754440e+02
1.125539909628367781e+02
1.185725460782452814e+02
1.140497958277458252e+02
1.106706607409031307e+02
1.117790277036410629e+02
1.145815901129100922e+02
1.162082200312824085e+02
1.159494532528788113e+02
1.095200950662812005e+02
1.172424868271915557e+02
1.157959579627093092e+02
1.046658545437252883e+02
1.150711459765310707e+02
1.168088745102317603e+02
1.169513516774840696e+02
1.066099917620642827e+02
1.019296640308369462e+02
9.526069274315671009e+01
9.735893185437799957e+01
1.085457943289256377e+02
1.107996020064764622e+02
1.202419000053488105e+02
1.065361993739596755e+02
1.043149718044670919e+02
1.192274137252774153e+02
1.112008027663172527e+02
1.118807096299393606e+02
1.078776546761469035e+02
1.140953014261900336e+02
1.062953382900477663e+02
1.039201842704193837e+02
1.054485795265489543e+02
1.047794404747207011e+02
1.013855853861696801e+02
1.081643143293015186e+02
1.121715724895336450e+02
1.057849657222932223e+02
1.138910923059313376e+02
1.191314684175293337e+02
1.073060375224324048e+02
1.106329839473679613e+02
1.136802884259152648e+02
1.169536600024305244e+02
1.036244346391703601e+02
1.123870968635303456e+02
1.154815900666756505e+02
1.052761623962976643e+02
1.051886697720478168e+02
1.020633829971588256e+02
1.074147789402777988e+02
1.083722782723365015e+02
1.182726248993237448e+02
1.169557649829834247e+02
1.101302756247141872e+02
1.096056813972754469e+02
1.020281375158027117e+02
1.088907019636048688e+02
1.078758041325753112e+02
1.148313691653062705e+02
1.053718068469435138e+02
1.054414860156353342e+02
1.119605052955703997e+02
1.087210274399384105e+02
1.042634131417354553e+02
1.082695929245983706e+02
1.072170667485420665e+02
1.028591011481657489e+02
9.379883216346706831e+01
1.076143445342991640e+02
1.067191285656711415e+02
1.120204294816289945e+02
1.112273142389357190e+02
1.135954258527847287e+02
1.061016466980802733e+02
1.124094223021146917e+02
1.125668132387911129e+02
1.061431950552824759e+02
1.125829925241475706e+02
1.184390444519616494e+02
1.186796423354869603e+02
9.800776882825067560e+01
9.807610948366888692e+01
1.126091725446198382e+02
1.064024110944679933e+02
9.637841648164041430e+01
1.197501059250546405e+02
1.124106170540301974e+02
1.177480657107895752e+02
1.192215112415652811e+02
1.176873973790319923e+02
1.134825022742057286e+02
1.091418412355128424e+02
1.149187354421607523e+02
1.152810884558314086e+02
1.087738797050461415e+02
1.163356404137633433e+02
1.133495657244503292e+02
1.127485342304296125e+02
1.155002758969891659e+02
1.117742422235194937e+02
1.154865598419911379e+02
1.190154743279622096e+02
1.177813678684959200e+02
1.138166341387268403e+02
1.121150300395917441e+02
1.192838003897393833e+02
1.135773434097025216e+02
1.072376600882624444e+02
1.172374708984122691e+02
1.046655818097507051e+02
9.651544127555152386e+01
1.114384553002950895e+02
1.031110791199290588e+02
1.040414509113576997e+02
1.077645315500420224e+02
9.782733242358757764e+01
1.135525471801636854e+02
1.160427980182019496e+02
1.179376859867142855e+02
1.150452923546090886e+02
1.154306006776799620e+02
1.119627698881500351e+02
1.175394171449837017e+02
1.209382476583095638e+02
1.154058126966183266e+02
1.118517426851171592e+02
1.096566844621314232e+02
9.939306323722264835e+01
9.586306173958968202e+01
1.040317034502161420e+02
1.013370700715517359e+02
9.813056265093999286e+01
1.026620031724872462e+02
1.062732971357800835e+02
1.085220192881561445e+02
9.528477724515816760e+01
1.045793221595844500e+02
1.071969016301795250e+02
1.054856408106039538e+02
1.140772164833935989e+02
1.108566610178935434e+02
1.024954317994688040e+02
9.750907405971682351e+01
1.115243313384710859e+02
1.058786116938689332e+02
1.069168747345022865e+02
1.087433135264702599e+02
1.072093706027922337e+02
1.076058197224837301e+02
9.508446691110967208e+01
1.115908738141630181e+02
1.050883145091591189e+02
9.677806125206164722e+01
9.894294098992050124e+01
1.051669761377059302e+02
1.028394791439876315e+02
1.049629628236376107e+02
1.055864384404424356e+02
1.138321925262966943e+02
1.012979338492887393e+02
1.149232157099683889e+02
1.175869300114686240e+02
1.136599888346496101e+02
1.166288087378115677e+02
1.048551466739594531e+02
1.081139457286183330e+02
1.128964562895898780e+02
1.106367723621475960e+02
1.086061703856125717e+02
9.853396614045226443e+01
1.031376386380958508e+02
9.810091714889368575e+01
1.047016954335322083e+02
1.127621038062991374e+02
1.131356430314591819e+02
1.122769957550122086e+02
1.084189341859630531e+02
1.089131907970057114e+02
1.025879072346648684e+02
1.110450490536394170e+02
9.465352163730571533e+01
1.024856569096635042e+02
1.074254017257294151e+02
1.045538048420766160e+02
9.506995283579549039e+01
1.059138192403211036e+02
1.107109306316663009e+02
1.140106313213241407e+02
1.095597424166252125e+02
9.765496063144537686e+01
9.967833616428501387e+01
1.105680168949371023e+02
1.112069935049760119e+02
1.083688669944433940e+02
1.099808312785222029e+02
1.055066419087272038e+02
1.055795905785637387e+02
1.017923894858951002e+02
1.049948108737427503e+02
1.127123577014041302e+02
1.086690109802114961e+02
1.162065398893836630e+02
1.132526296499172815e+02
1.092868171767815539e+02
1.150422435061271642e+02
1.123359968391592787e+02
1.100490417450315732e+02
9.855304298868446722e+01
9.874469014376673215e+01
9.547038591103658689e+01
1.149771602054700850e+02
1.061876151505370416e+02
1.067253876260931236e+02
1.110088333127611975e+02
1.119344032494534673e+02
1.105963770118959104e+02
1.067146744955833242e+02
1.132218006146140965e+02
1.115162815170283466e+02
1.072213321817256428e+02
1.106173870850942649e+02
1.074780674843004391e+02
9.646497848638222194e+01
1.105359070637340295e+02
1.111710145307325490e+02
1.149883117363630447e+02
1.173323693613061351e+02
1.186721652536548959e+02
1.113083226188437607e+02
1.118163441700014715e+02
1.111375827806068060e+02
1.086336883403487263e+02
1.081242333792290111e+02
1.114866196112908625e+02
1.102663716661890447e+02
1.127524190638200565e+02
1.061234657885480317e+02
1.112340950299841467e+02
1.157873191163444631e+02
1.106026413883640203e+02
1.045713376739942930e+02
1.084196993619782603e+02
1.097328200083344711e+02
1.159183742588030128e+02
1.125188018861812935e+02
1.117582072473819750e+02
1.069796770388625760e+02
1.099946850091621826e+02
1.060047680465182509e+02
1.017322003086393067e+02
1.064576670106374365e+02
1.117780016882343261e+02
1.042852002277958832e+02
1.122350167325325145e+02
1.016556639724283571e+02
1.114493992008718948e+02
1.087052571253435502e+02
1.140295652875668679e+02
1.103024802212601685e+02
1.065584382781606791e+02
9.991946391018834106e+01
1.096066949795421834e+02
1.183574829233884884e+02
1.207011323645185854e+02
1.151176097482125869e+02
1.126945298257225119e+02
1.083637052193098782e+02
1.098978707283996101e+02
9.881054490314809868e+01
1.057785404258888065e+02
1.177421140200756611e+02
1.135027380763704627e+02
1.246905720218051954e+02
1.206889980493328380e+02
1.139213991913582049e+02
1.119756308883581823e+02
1.182256421804844990e+02
1.135623019818374786e+02
1.049269813814415642e+02
1.202850352133814340e+02
1.259207799811855182e+02
1.282442704743658055e+02
1.182840422983784663e+02
1.144415132502389270e+02
1.083136203311707249e+02
1.094821446112163699e+02
1.090464238983495733e+02
1.128490079619665920e+02
1.042315306486608222e+02
1.015968014565286808e+02
9.188514711181636585e+01
1.017888188248299031e+02
1.123352609630687908e+02
1.111242961782281498e+02
1.132178811143207753e+02
1.151482283593692983e+02
1.048208431091302515e+02
1.202016498191864571e+02
1.114325805498811093e+02
1.030694442211273127e+02
1.094009826704800759e+02
1.062153187102041727e+02
1.083984768325376251e+02
1.118372207242118606e+02
1.032699547926321770e+02
1.081770494221700574e+02
1.093252970306321288e+02
1.215307459373770342e+02
1.174579627417431880e+02
1.214605486817853546e+02
1.122673754703258737e+02
1.064332838964901100e+02
1.109369976675437073e+02
1.147124486052125576e+02
1.053164012380890853e+02
1.037228211019109949e+02
1.082018081071088744e+02
1.083223750800393219e+02
1.190338282489100266e+02
1.281668969605267137e+02
1.212093644202876703e+02
1.179392383090978740e+02
1.064092220867303240e+02
1.071828471013338628e+02
1.068687108639389720e+02
1.091903777957660395e+02
1.092682087015093515e+02
1.151692010879737893e+02
1.213221418313788575e+02
1.047985389537346492e+02
1.102463603274581629e+02
1.045950411356782865e+02
1.054915250236932280e+02
1.073556732981953701e+02
9.250758386766968044e+01
9.227587681328962788e+01
1.027898958297744088e+02
1.073294394922146040e+02
1.126342283212880204e+02
1.072368366047812884e+02
1.050925318830967399e+02
1.128036378320872046e+02
1.066426071866146970e+02
1.070226996562512767e+02
1.117674420412335650e+02
1.163197537944104170e+02
1.231203440904955499e+02
1.210191688170557427e+02
1.159702119565541096e+02
1.122837574904815341e+02
1.115296660032041984e+02
1.137513889643686014e+02
1.111511915812015872e+02
1.126292334599910419e+02
9.631407684421137105e+01
1.132788385928076735e+02
1.125253067717457611e+02
1.129833845080062815e+02
1.106827098388255877e+02
1.080531581913514430e+02
1.013777243230493497e+02
1.043115339078580917e+02
9.787797830921712716e+01
1.131269748086411369e+02
1.017456212735109204e+02
1.137672066552672447e+02
9.706234149428635760e+01
9.166778877148337301e+01
1.055826103965086276e+02
1.168126584909387873e+02
1.220364937448915441e+02
1.070070641381901453e+02
1.052703733559673509e+02
1.162315906206710281e+02
1.174643795851205823e+02
1.194995055820223513e+02
1.249135802873680916e+02
1.225369788754978799e+02
1.298659080705121482e+02
1.234958717882104651e+02
1.138446819869100750e+02
1.085863773863815425e+02
1.066106486721647855e+02
1.049137999382779896e+02
1.092942282842212904e+02
1.046669245317135903e+02
1.009361467494825320e+02
1.044352178410726708e+02
1.115216981111438201e+02
1.003864606117432317e+02
9.694568285389151185e+01
1.017330723329818483e+02
1.120447557700093313e+02
1.052550148063948257e+02
1.097788889684765223e+02
1.171341444885353837e+02
1.202909623976015041e+02
1.142222734317962818e+02
1.148885402717128414e+02
1.136997431947716990e+02
1.135462881528555386e+02
1.191872117229813028e+02
1.136942087075806285e+02
1.158590738214218732e+02
1.195367504645319912e+02
1.235118997311789144e+02
1.171854531388127612e+02
1.288237522790600451e+02
1.266412625051384850e+02
1.184656652263119412e+02
1.161538667311679944e+02
1.173354953038452635e+02
1.103639591152446542e+02
1.089792991040344248e+02
1.086761988924446456e+02
1.064502624094748029e+02
1.051726612805498746e+02
9.691626457269610739e+01
1.142273704835839538e+02
1.141072721246639787e+02
1.077785953316579679e+02
1.195944019102950335e+02
1.253195955974884725e+02
1.117420714174093916e+02
1.213032051479238618e+02
1.251452708252084847e+02
1.139463527222193733e+02
1.001397207854928126e+02
1.001576307016075873e+02
1.101070950488460056e+02
1.008805098151529904e+02
1.036803577001627161e+02
1.060180001861362911e+02
1.023369992058810567e+02
1.131591097475901933e+02
1.001556003241861674e+02
1.074672112337872960e+02
9.987325629819724782e+01
1.015155299917227296e+02
1.007309428836674243e+02
1.080559186420270805e+02
1.071319851158281011e+02
1.109403850313041460e+02
1.065492248256394561e+02
1.141655410464327929e+02
1.101193374624562864e+02
1.042835915537958584e+02
1.060644493719312891e+02
1.127864194394576458e+02
1.027538622119696754e+02
1.193432043570958854e+02
1.190781987051422277e+02
1.178634595688625097e+02
1.153507885128126134e+02
1.056523693542826408e+02
1.021534659929288864e+02
1.090201225344846705e+02
1.039703498387162313e+02
1.024680949052547874e+02
1.003142147341791315e+02
1.070343453285811393e+02
1.111256441296254991e+02
1.073850342529275252e+02
1.168077359137272424e+02
1.035654698655892076e+02
1.113576331079576676e+02
1.160187698042492173e+02
1.190541235457653642e+02
1.066032954398716157e+02
1.078635964871825763e+02
1.161562218607626704e+02
1.093010191215764735e+02
1.095949897632249446e+02
1.121425917551359390e+02
1.142193006655314065e+02
1.077451347401435129e+02
1.074052569781139539e+02
1.102494744364451265e+02
1.027139909231454027e+02
1.038911141302405383e+02
1.114114593050332189e+02
1.033192578041434047e+02
9.979889367637173336e+01
9.750805686836858399e+01
1.041286409771919494e+02
1.035174228933554019e+02
1.136459839648697994e+02
1.215833928300808964e+02
1.247948788797701241e+02
1.259179791822753316e+02
1.238709960530404572e+02
1.221461861724314133e+02
1.165937991892572398e+02
1.198035568069971930e+02
1.184630965593629952e+02
1.228298240414143692e+02
1.254975812460388624e+02
1.240047869305551131e+02
1.210169813040374720e+02
1.107807427451076023e+02
1.137668781271936638e+02
1.120437012617042853e+02
1.052044511434724399e+02
1.115223746848065360e+02
1.158904498965258085e+02
1.172209243069662534e+02
1.185072426916041195e+02
1.078669008278070152e+02
9.810711082776923320e+01
1.136995064974571932e+02
1.096146374399740893e+02
1.188321863569330503e+02
1.031784080925849594e+02
1.012297557617641104e+02
1.032254504931255354e+02
1.196223927366824853e+02
1.242194101676597313e+02
1.110996865244632090e+02
1.051523633074841797e+02
1.125392875638513175e+02
1.147668415460454696e+02
1.124908868775123949e+02
1.134492120921011065e+02
1.167489864492036702e+02
1.137667950829473824e+02
1.168637769918098570e+02
1.139053269958743186e+02
1.177093211607439542e+02
1.083804757585789531e+02
1.136461540741993019e+02
1.075379583245571808e+02
1.134494463944955669e+02
1.188133501413489626e+02
1.089886827427710045e+02
1.104242906170416205e+02
1.172021243627137608e+02
1.185464030038217800e+02
1.065153425599946360e+02
1.046116651876749302e+02
1.048630832720204609e+02
1.020125760226959812e+02
1.088736282331083345e+02
1.066682024860146925e+02
1.045708635669936797e+02
1.019216604782279774e+02
1.114939047871746851e+02
1.051929046559832273e+02
1.099342771656048825e+02
1.058943451406568670e+02
1.031783546187552076e+02
1.141140119301587816e+02
1.087941893077069153e+02
1.079206319300785424e+02
1.053049991401511249e+02
1.132495017468701377e+02
1.155650503329289336e+02
1.181837244526046788e+02
1.233123762834399884e+02
1.228978809137639985e+02
1.198066107266139966e+02
1.122145057666228496e+02
1.116472883864252736e+02
1.051447428423092845e+02
1.027399515585161112e+02
9.900614285541526272e+01
1.085411121779676904e+02
1.140116266235506401e+02
1.136782065800151713e+02
1.098975422154911712e+02
1.105726593591095792e+02
1.119464727071352854e+02
1.168212293226047223e+02
1.136688288509258484e+02
1.147908674966579383e+02
1.046571348847721339e+02
1.074389649276953378e+02
1.067283497488642183e+02
1.009841689229919126e+02
1.034491568944888797e+02
1.110760796770513821e+02
1.066577140700140092e+02
9.706018634304213322e+01
9.367236722881952460e+01
1.047861400942076529e+02
1.052662042090190937e+02
1.071387383420633341e+02
1.073010352940894876e+02
1.076885450589099662e+02
1.074499830357174517e+02
1.066886040304558634e+02
1.039665188176215906e+02
1.035985182160517724e+02
1.079358540268429181e+02
1.155309882188134196e+02
1.156828738218200812e+02
1.086863886729399979e+02
1.171343217919886115e+02
1.109608099647831949e+02
1.176760448637339351e+02
1.109109336241842811e+02
1.094944099540234390e+02
1.099607157480679263e+02
1.173538039827083423e+02
1.073674564921711294e+02
9.983848887555861040e+01
1.015931350709005585e+02
1.146625739224707985e+02
1.093332651093379155e+02
1.004403748895453532e+02
1.078806480841980573e+02
1.136140811751966595e+02
1.143835803613105071e+02
1.295654175924741480e+02
1.097571802244133039e+02
1.025263090769300618e+02
1.099288363627360496e+02
1.070096745491331092e+02
9.973746944354523691e+01
9.470252405197172152e+01
9.503929996425965498e+01
9.984084792772245009e+01
1.073313799841893825e+02
1.087416715381097418e+02
1.120752402012502387e+02
1.167182241058906982e+02
1.122469953644687308e+02
1.139316309499483140e+02
1.187640165133189498e+02
1.117546992635577396e+02
1.169508815500935555e+02
1.228214591772189692e+02
1.176251969169865816e+02
1.128655887383749956e+02
1.236466710807977165e+02
1.110229227014063298e+02
1.220792043959601614e+02
1.184946888968135994e+02
1.053341340650269728e+02
1.119723772349483113e+02
1.099259877858937102e+02
1.007191802271962189e+02
1.100287884750703427e+02
1.121034321200998960e+02
1.107270092875713061e+02
1.054944036877651428e+02
1.064183608837701769e+02
1.101702913169105216e+02
1.187576974034604405e+02
1.130647579710514776e+02
1.066567387110019212e+02
1.122047481902456525e+02
1.117606082914191035e+02
1.120825994525238229e+02
1.109213809784822757e+02
1.119134479981783556e+02
1.116847237347537174e+02
1.235036656227607352e+02
1.191458995413487401e+02
1.148192097079696623e+02
1.087286167191118409e+02
1.142534870162164395e+02
1.102670678895755287e+02
1.033802600743712077e+02
1.199096030343213215e+02
1.181126144782950718e+02
1.238982887825944772e+02
1.241656670628366754e+02
1.318838602414664365e+02
1.186007711971292053e+02
1.207045155368116269e+02
1.157107393821911643e+02
1.172403686808049486e+02
1.144549960998314049e+02
1.180368344749935119e+02
1.171643140238296894e+02
1.144254945335122216e+02
1.212528233958536390e+02
1.162316516576721597e+02
1.122604317703307686e+02
1.144909814317444585e+02
1.059978997529896105e+02
1.182501490751986637e+02
1.149770750166050561e+02
1.134768451631462796e+02
1.118826245045559489e+02
1.062676697358593998e+02
1.148750735389700566e+02
1.158519127461790106e+02
1.129503039382264120e+02
1.081545473119509779e+02
1.009014011346105804e+02
9.941735848774042950e+01
1.103005999584030974e+02
1.015090817527840414e+02
1.191498798106145784e+02
1.098944130150285901e+02
1.094496418923437915e+02
1.231418532975185371e+02
1.229612358754119725e+02
1.268622790288223428e+02
1.234149979248799411e+02
1.284463104139939560e+02
1.194530744851588224e+02
1.178079682729132855e+02
1.145132625685310188e+02
1.196526102901917454e+02
1.215963312133646070e+02
1.151014860562239193e+02
1.107931404817128964e+02
1.081145912252762997e+02
1.112835052549796728e+02
1.161640985081620414e+02
1.153456353132802263e+02
1.086644671982215868e+02
1.125178730931046402e+02
1.204604789490073529e+02
1.169179488806403953e+02
1.066599979337343882e+02
1.123918028419979578e+02
1.125622552195583665e+02
1.178069082038089306e+02
1.097760028095171236e+02
1.106799609958438424e+02
1.071320512240008469e+02
1.142335104492050419e+02
1.087733541250300675e+02
1.081384696418425193e+02
1.024063887647674989e+02
9.880200502323614842e+01
1.081412181146860974e+02
1.108818599958084548e+02
1.028830058205309399e+02
1.056625398082188809e+02
1.178018539838530501e+02
1.220303064879799138e+02
1.003851420025695376e+02
1.063375864674533631e+02
1.176333673124386365e+02
1.143084005722887184e+02
1.131487866206027348e+02
1.149383250803229686e+02
1.040770950351444668e+02
1.114296516244773869e+02
1.138798273951769602e+02
1.205360786345497388e+02
1.235401740431524615e+02
1.191572776690313731e+02
1.221854464290323392e+02
1.283684986941071600e+02
1.245157091832368508e+02
1.116370439364445275e+02
1.129148058959288790e+02
1.176539284403039858e+02
1.104552211463046660e+02
1.055311520269401626e+02
1.096590377732875794e+02
1.105400315337079746e+02
9.981288351267325254e+01
1.013514496093488759e+02
1.164695776702682508e+02
1.178960529935263253e+02
1.296154161260061812e+02
1.251100064708911361e+02
1.165371665890096438e+02
1.125588811724658882e+02
1.109255331903986104e+02
1.132124366458309197e+02
1.101294063163683177e+02
1.132380005040715787e+02
1.074155706090216711e+02
1.044397321836015209e+02
1.127476891605136586e+02
1.134003904753634799e+02
1.194411682590507269e+02
1.100922345472870489e+02
1.092969538903890907e+02
1.083831962925278845e+02
1.088164058322469288e+02
1.063375386647992684e+02
1.036009930328940669e+02
1.110392348726582981e+02
1.122541908039986822e+02
1.162859935920545524e+02
1.152668139199759594e+02
1.123807817833622096e+02
1.132798861487074049e+02
1.135553009142194725e+02
1.168501600318664089e+02
1.099155542062463979e+02
1.127284431510772720e+02
1.124005863415919464e+02
1.174150732756686466e+02
1.142491969784078947e+02
1.078589166120221989e+02
1.134330953293690527e+02
1.073952597715629196e+02
1.096753078569120134e+02
1.146446036801538639e+02
1.139005867990869518e+02
1.050319940266927148e+02
1.114238069619426170e+02
1.125818547569755737e+02
1.049009988446542252e+02
1.130087610696543408e+02
1.052104745729559454e+02
1.068906743401514490e+02
1.185554001546045697e+02
1.142463508665924365e+02
1.082286457524170231e+02
1.180368587534995157e+02
1.152440505745330199e+02
1.135673318957533979e+02
1.149668304921001294e+02
1.113323500171565712e+02
1.119426652527090198e+02
1.164342846633011277e+02
1.207212587195176638e+02
1.172091902835418296e+02
1.197502284513587369e+02
1.154404877093870425e+02
1.226343286716538046e+02
1.178742320001858275e+02
1.187088573824580635e+02
1.274533703727514933e+02
1.203569414273701454e+02
1.211161324356432942e+02
1.168793193065106806e+02
1.126221956185427189e+02
1.072177367173504194e+02
1.186533420006740869e+02
1.056695841602411008e+02
1.066182735133277646e+02
1.015671545588867417e+02
1.161953143782505151e+02
1.059519492355957624e+02
1.014986321649196981e+02
1.003140347850471130e+02
1.053257983744554451e+02
9.682879554287274004e+01
1.018459392136456501e+02
1.184505605779225732e+02
1.160270371484180600e+02
1.135654636871785215e+02
1.084489412137374558e+02
1.126400374415854344e+02
1.087976148772292362e+02
1.114431497896490129e+02
1.108433458323175671e+02
1.054355960025691274e+02
1.106016786968210113e+02
1.097844187149685951e+02
1.092866622673048340e+02
1.055505786237311412e+02
1.044694376436791572e+02
1.008352112017772129e+02
1.034282515812534342e+02
1.131929727776894339e+02
1.130795712134681992e+02
1.015197576658050735e+02
1.100409634884146897e+02
1.097616701610330523e+02
1.070085907916069203e+02
1.105653699072712044e+02
9.742938596467809020e+01
1.099281926956501820e+02
1.216022111099526057e+02
1.153973101152567438e+02
1.188714487180534718e+02
1.068108836797043040e+02
1.095672801365646478e+02
1.013413586340356005e+02
1.019261609532611459e+02
1.078846406299700362e+02
1.114260338675374697e+02
1.076781058429067173e+02
1.054510199550924483e+02
1.071003470294118358e+02
1.037179702457708999e+02
1.193073784138748152e+02
1.055889737887010540e+02
1.123079201151155502e+02
1.179604595779826184e+02
1.166081908227073995e+02
1.149754168270942642e+02
1.125332128000531355e+02
1.082972465672643807e+02
1.168906259111668362e+02
1.093351211879630256e+02
1.106364513867031860e+02
1.147189714435778001e+02
1.134862040918312545e+02
1.166928091755255252e+02
1.196908203885235480e+02
1.193876842266387541e+02
1.126543827195950200e+02
1.145503677562615508e+02
1.172267808556241562e+02
1.103756557867260994e+02
1.198448241323363987e+02
1.251111610250851527e+02
1.116667350641234293e+02
1.030373206518747651e+02
1.169869696923859550e+02
1.202631716138431841e+02
1.201023779913214184e+02
1.209118272031930985e+02
1.170826749259399975e+02
1.166614101417380311e+02
1.114027365644731304e+02
1.117959474209744286e+02
1.153122542744884953e+02
1.301167076043794566e+02
1.219524954517808624e+02
1.174000781889971563e+02
1.209953606028099387e+02
1.155065232377890396e+02
1.080162834355985666e+02
1.052571962037485918e+02
1.109780097402690302e+02
1.069617440197344820e+02
1.003062631940972551e+02
1.068957528881074523e+02
1.139507391744352276e+02
1.119810791120428206e+02
1.097455797479741904e+02
1.122868709095915563e+02
1.063104834025977112e+02
1.032506928361421501e+02
1.083711311330525717e+02
9.676928969876784947e+01
9.890781086109001308e+01
1.039520052745203600e+02
1.101291509675794913e+02
1.134832734153666820e+02
1.078193431139243756e+02
1.002442597716011932e+02
1.063931112961801375e+02
1.081726489551794685e+02
1.173599251656992664e+02
1.129303196566332446e+02
1.102493927237485849e+02
1.041569512349893927e+02
1.304297657443213723e+02
1.244568292652041919e+02
1.109958111888196584e+02
1.058615494548929234e+02
1.099333174367000368e+02
1.137010733461702472e+02
1.093912567757643757e+02
1.120295413825906365e+02
1.042412624491827415e+02
1.123300749441781647e+02
1.099731465847481218e+02
9.323373047635527655e+01
1.025669307707824913e+02
9.423219510395590248e+01
1.075889991371203109e+02
1.128367214912340160e+02
1.094540416798129314e+02
1.152335888560363202e+02
1.257463546790987152e+02
1.259978662002746148e+02
1.205844088870858570e+02
1.226751350709815824e+02
1.122524567557420880e+02
1.039290660730057141e+02
1.163070478000247761e+02
1.092983302646659780e+02
1.097638840499114394e+02
1.160570740203227444e+02
1.109337323292365198e+02
1.021539484329860272e+02
1.076538097272972863e+02
1.111143830488973805e+02
1.133786843695348949e+02
1.228446088625644421e+02
1.196031290645725846e+02
1.193289338676365787e+02
1.100238494468958947e+02
1.105333843598573651e+02
1.094102489499791631e+02
9.205594170310945401e+01
9.838882396332600422e+01
1.061930443175693597e+02
1.067903559819566368e+02
1.116764704638671191e+02
1.184908359142699794e+02
1.120882945611885901e+02
1.096101401430227327e+02
1.094561251927980834e+02
1.039228696044282003e+02
1.004219273905464860e+02
1.026490536817396872e+02
9.636165658967429692e+01
9.769603336043562081e+01
1.089649663680644522e+02
1.064352867875184216e+02
1.097721833976401484e+02
1.092495401244759563e+02
1.036799507241483838e+02
1.039253291085510540e+02
1.061012740625920685e+02
1.139055111729562384e+02
1.069693931451451192e+02
1.040622422493452319e+02
1.071470052580620091e+02
1.102938249460094937e+02
1.156901717168584725e+02
1.156711839808259725e+02
1.135995457262802688e+02
1.254945619263937857e+02
1.260506932845307517e+02
1.163190328550673769e+02
1.129827845756624498e+02
1.262626929704450447e+02
1.239018251995336755e+02
1.261654259386161812e+02
1.173613464936411930e+02
1.280674562156975753e+02
1.273054093110706333e+02
1.242636385057172106e+02
1.094121692703942870e+02
1.058850756299525102e+02
1.131185096346797394e+02
1.130912069073717561e+02
1.256363427945805427e+02
1.220742710146521688e+02
1.199958524701493445e+02
1.229072740100274785e+02
1.211707094493458925e+02
1.255729650391037922e+02
1.202614711291951153e+02
1.176980208580666272e+02
1.203813593960638002e+02
1.259812593908447838e+02
1.161685092002477404e+02
1.294342085952256980e+02
1.146128025951609146e+02
1.107201487085749818e+02
1.059385918170931404e+02
1.052761271039399702e+02
9.924643388843945502e+01
9.944673181228783676e+01
1.117406724003776191e+02
9.890960342723285237e+01
1.029031045470601953e+02
1.109366071621405183e+02
1.169480407903967603e+02
1.134694176481733905e+02
1.169970670908161026e+02
1.079761363221967088e+02
1.096413493675079849e+02
1.105062720122950424e+02
1.085450515374210454e+02
1.118367385299546584e+02
1.039122253485947169e+02
1.065699684947747414e+02
1.095121240816583281e+02
1.027757968309048238e+02
1.065378100862563286e+02
1.050995783489708941e+02
1.043315595773224089e+02
1.156875325851244298e+02
1.136767790085200005e+02
1.038419377055107020e+02
1.096045169637920225e+02
1.104659559676701832e+02
1.060501991202152539e+02
1.108508834875786278e+02
1.133003150405290000e+02
1.192406739346823201e+02
1.152793050699245896e+02
1.106941158415524882e+02
1.181557549203986071e+02
1.154773696205720483e+02
1.082667096763504873e+02
1.065850912766611884e+02
1.101498633795150255e+02
1.027919232285860716e+02
1.082092462547298908e+02
1.132026411932149017e+02
1.129530463585539337e+02
1.081711689330573307e+02
1.066272525825735187e+02
1.046551786080953548e+02
9.716622654041398732e+01
8.659116062254653912e+01
9.081781022735636100e+01
1.002524992763067075e+02
1.107259312132642890e+02
1.079483118048596424e+02
1.108117995192745440e+02
1.022073955138345127e+02
1.111841988579345326e+02
1.046734968296639039e+02
1.034432960751883286e+02
9.940280399498199415e+01
9.816078581355779420e+01
1.037353020354124311e+02
1.038474154646377343e+02
1.101292783745620483e+02
1.097449107457615867e+02
1.106246154829737094e+02
1.151660243090375957e+02
1.118416571499424634e+02
1.137846775606447096e+02
1.122120779552208774e+02
1.141351017507372205e+02
1.190700792886050579e+02
1.136374246880519649e+02
1.067699888990431276e+02
1.111011525144474348e+02
1.051647755344987729e+02
9.928985799933575151e+01
1.111798735506105658e+02
1.061929546724892788e+02
1.111797813180493932e+02
1.113025005878065485e+02
1.195697227022360494e+02
1.110362258000677826e+02
1.052405090345697971e+02
1.029244105472205177e+02
1.125366513185727086e+02
1.121351110223501735e+02
1.117051382730529667e+02
1.134339155432286930e+02
1.070372951948903477e+02
1.086243510305443323e+02
1.137563896690076888e+02
1.050348610402112968e+02
1.048373242012814615e+02
1.087719081025918797e+02
1.091919920355652920e+02
1.105927470477867729e+02
1.060916093379860854e+02
1.122488225726877573e+02
1.146920269063297866e+02
1.150542152070433417e+02
1.151941388587704296e+02
1.176601230570980761e+02
1.106624482043435762e+02
1.091775763114729472e+02
1.030743322048704016e+02
1.158701719882084973e+02
1.129767877744415188e+02
1.134653649356334455e+02
1.112089558012864217e+02
1.034979770073118317e+02
1.229758301413331480e+02
1.159854416211743313e+02
1.081444385279190783e+02
1.021236760628248703e+02
1.172913602194181806e+02
1.137683834048602733e+02
1.068573115837088210e+02
1.105697603208271858e+02
1.203959038390619583e+02
1.246706468983715013e+02
1.201229514251626966e+02
1.117743973410209861e+02
1.137501256596288641e+02
1.172313664675951372e+02
1.162387311571176554e+02
1.119346848235247762e+02
1.026521707141749715e+02
1.025677006697020346e+02
1.107681439431712533e+02
1.152229778977791455e+02
1.147046096058547420e+02
1.074324736522899855e+02
1.087800332929568725e+02
1.279807478491444641e+02
1.312904937319392502e+02
1.245870115267090767e+02
1.133457582883575583e+02
1.117240844953238508e+02
1.048317288756215930e+02
1.108139249864000533e+02
1.277666992893219913e+02
1.218558339686906749e+02
1.158767373770864424e+02
1.238097248829581076e+02
1.194841234596815696e+02
1.057829524384321616e+02
1.084687787947905235e+02
1.166138055863465723e+02
1.128547846227164229e+02
1.087297608836935296e+02
1.100739923716648718e+02
1.165073641210275497e+02
1.026678633651888788e+02
1.058505278532936700e+02
1.058314048024680858e+02
1.066244660145815715e+02
1.123072419609479624e+02
1.074529260672816093e+02
1.133625115476512946e+02
1.106301102163613876e+02
1.149935191102556047e+02
1.246681794400989673e+02
1.157073598995008155e+02
1.168314547607805736e+02
1.170851692398876196e+02
1.243653962020671884e+02
1.139120621558752049e+02
1.187045436366202864e+02
1.184989099614381161e+02
1.129657491343094762e+02
1.155416131797337727e+02
1.071899247021599706e+02
1.022092301852855485e+02
1.064458349222498725e+02
1.124813152115966659e+02
1.109614828641168032e+02
1.033912785219531685e+02
1.101676068937288306e+02
1.144509277429633869e+02
1.050488737954757852e+02
1.137319603742661087e+02
1.093561475593504042e+02
1.031100548891890298e+02
1.128260929365926302e+02
1.064400437339458847e+02
1.190804845581446045e+02
1.198376583610164801e+02
1.135201311306078935e+02
1.125536570244874639e+02
1.150668679129315990e+02
1.154580338334471605e+02
1.123127125067218799e+02
1.142840303607535191e+02
1.073053043019788504e+02
1.036970723892934103e+02
1.008707101780309330e+02
1.058914030551245276e+02
1.075523632371405114e+02
1.088269744619631325e+02
1.004409635140174117e+02
1.170572919416085824e+02
1.257888103956938721e+02
1.078158198030442634e+02
9.976634609064426229e+01
1.110128146539874194e+02
1.163419351285056962e+02
1.155497075415539854e+02
1.042666256104537013e+02
1.124439291960897691e+02
1.223220267511015606e+02
1.178266896820355782e+02
1.183246700985655764e+02
1.096123543594193563e+02
1.068283441108364968e+02
1.091688469458071609e+02
1.084556024073168885e+02
1.102871820663041547e+02
1.114409330448329172e+02
1.075373764484139940e+02
1.157014154098342686e+02
1.139329597875972411e+02
9.638872243962833863e+01
9.933030204174042410e+01
1.008162445518836137e+02
1.004606246874060531e+02
1.045215702627091474e+02
1.074365926659163080e+02
1.130352716449872048e+02
1.108789202127416758e+02
1.156669484262327074e+02
1.192574438685360292e+02
1.144354973763717851e+02
1.234552828387440115e+02
1.162272779773174278e+02
1.131292772182495412e+02
1.205056159610299886e+02
1.200686462911658907e+02
1.146553644579529845e+02
1.137217753551494326e+02
1.130877871150964467e+02
1.037578888800898085e+02
1.191098512806333360e+02
1.141969406955610111e+02
1.070429137929569947e+02
1.111115887068009442e+02
1.004140165546575076e+02
1.198147610558980460e+02
1.215142678425346645e+02
1.174668733257494466e+02
1.187696125541249756e+02
1.040185379796893272e+02
1.023053542492775279e+02
1.082999273025859281e+02
1.027696683960975861e+02
1.017612507283241712e+02
1.139502827909031311e+02
1.204453593938749520e+02
1.115919432634351978e+02
1.157805964932198037e+02
1.185924864077054792e+02
1.121033610009117609e+02
1.065422437834105409e+02
1.026807615336544188e+02
1.009757651643380285e+02
1.095240605072872597e+02
1.138720210083750004e+02
1.111480623468651601e+02
1.093127048857624288e+02
1.077360674973221677e+02
1.080748504647258272e+02
1.091932880119971259e+02
1.198316715246142223e+02
1.084026075481381639e+02
1.116504255134422152e+02
1.029180353561164054e+02
1.049436143861661890e+02
1.158603397662465397e+02
1.203622473409861300e+02
1.144494022654455847e+02
1.255066604150676710e+02
1.199083660435095453e+02
1.106383850104379434e+02
1.041121119811308660e+02
1.048450427125892190e+02
1.055712477337990265e+02
1.055889355932857541e+02
9.971579118987867218e+01
9.132452301689937713e+01
1.011000239402119547e+02
1.047706770874256961e+02
1.165460585605542434e+02
1.114719477665199037e+02
1.100071007468394413e+02
1.076346771303696670e+02
1.096685608989860441e+02
1.153425378588021886e+02
1.133254125379198740e+02
1.124922131009533786e+02
1.093166471366543675e+02
1.170495626168652734e+02
1.167669650818114491e+02
1.126232703399683857e+02
1.066451801890315920e+02
1.172536601157081577e+02
1.092421770748310763e+02
1.049341492399474305e+02
1.109305276402587737e+02
1.062916861215683042e+02
1.106824302637483015e+02
1.062100599008867050e+02
1.090221941107936203e+02
1.089021033220838177e+02
1.038908886145307520e+02
1.043244150531992886e+02
1.141571710590663713e+02
1.094952772999042594e+02
1.054928402312383469e+02
1.031434456818650176e+02
1.067032405077226116e+02
1.017646888627989767e+02
1.130990680846524867e+02
1.162665345395249403e+02
1.231829268620384710e+02
1.159135300918395473e+02
1.040320355714401330e+02
1.040402666034136985e+02
1.235982659784111917e+02
1.183754019548708811e+02
1.180217828199795491e+02
1.166165578817022208e+02
1.085201647397456242e+02
1.044466212658314817e+02
1.115133885823930768e+02
1.171306253634817267e+02
1.209636663441826414e+02
1.183012890021458077e+02
1.235821003876449140e+02
1.277695917501589236e+02
1.289405932880665659e+02
1.255803420214801918e+02
1.082487616538519575e+02
1.104745704412733858e+02
1.078175677231186427e+02
1.042047260019531194e+02
1.088927046125135405e+02
1.165955056424359242e+02
1.178414322574290054e+02
1.194108955877666176e+02
1.011056721294682603e+02
1.051689631188673530e+02
1.135297908474494619e+02
1.125677538498632373e+02
1.105737929259028505e+02
9.168240103082341363e+01
9.393467667818494249e+01
9.434949689870192913e+01
1.064836807712816977e+02
9.746315601678359997e+01
1.114196760475062149e+02
1.113993435497641400e+02
9.865313921443120648e+01
1.012859004264419269e+02
1.157925890192448577e+02
1.220195202526067817e+02
1.125530508916213961e+02
1.074688003329281685e+02
8.928686297565812424e+01
1.048824882072049007e+02
1.113397862089418453e+02
1.113730934936081098e+02
1.076839876992844154e+02
1.081032741179825365e+02
1.087102058111047285e+02
1.182370486552801054e+02
1.184019212571442665e+02
1.158168802204737915e+02
1.125113536613389016e+02
1.186515041127326668e+02
1.056451207878755412e+02
1.030109866254835964e+02
1.080191322312134332e+02
1.087447987939124516e+02
1.114029213583729785e+02
1.153774716556122968e+02
1.215456501178894371e+02
1.061886107789141960e+02
1.033771803941618401e+02
1.185518240762318101e+02
1.173920953722974332e+02
1.132956651613366006e+02
1.117474526034601183e+02
1.087594694297387150e+02
1.142313540402325174e+02
1.131363345099929063e+02
1.167096955845758828e+02
1.209698711921931817e+02
1.195504809158721145e+02
1.112551051543763236e+02
1.085124787207620329e+02
1.098178720563839192e+02
1.076075104531369959e+02
1.122659921335731639e+02
1.101891545804584638e+02
1.198415804002594314e+02
1.087043741933673289e+02
1.106215224815970828e+02
1.109987026344010133e+02
1.173715129337898304e+02
1.095715050997567772e+02
1.090786912092815157e+02
1.098738721454534613e+02
1.002917615796455379e+02
1.074796269598910357e+02
1.040061083061761167e+02
1.097846311509026549e+02
1.148599087193677377e+02
1.148905980977293524e+02
1.075955507403407267e+02
1.084414848701854481e+02
1.234897125217691354e+02
1.199307031635703140e+02
1.260811791425180104e+02
1.220183297790932215e+02
1.083888983352369593e+02
1.098991017682895688e+02
1.154737573340826060e+02
1.186938314699209798e+02
1.272817150957601200e+02
1.207478327038814996e+02
1.193472302862460310e+02
1.119211565613607888e+02
1.110630138088657048e+02
1.150099657698399511e+02
1.206198192804164790e+02
1.158475379095433482e+02
1.125683780468601469e+02
1.181186955640061171e+02
1.162583194843195002e+02
1.166746678654353815e+02
1.075826953345481769e+02
9.666940176115646466e+01
1.078629417599625668e+02
1.148797210555356116e+02
1.060072728376589737e+02
1.132929963733291032e+02
1.130722276357462874e+02
1.064784207507960474e+02
1.112366346109937467e+02
1.072822292303099800e+02
1.148588189451743489e+02
1.142470742647834498e+02
1.189592597099212128e+02
1.254016515379173313e+02
1.124457106536903979e+02
1.183091482316062013e+02
1.168544624281502706e+02
1.160195620443037683e+02
1.169028078704210856e+02
1.235800021023632240e+02
1.240851694182264708e+02
1.216393722821194103e+02
1.124192316024262652e+02
1.111636574387056982e+02
1.102921172062849706e+02
1.189596341317566157e+02
1.095285981981072609e+02
9.923027887299197403e+01
1.157199680447732959e+02
1.025478259183613545e+02
1.106034471327048720e+02
1.135225583039795367e+02
1.124092291318674626e+02
1.143866034808866488e+02
1.255486479071418842e+02
1.134062486696620908e+02
1.057484293282011976e+02
1.153168863426705002e+02
1.030952458987305391e+02
1.064607470670416660e+02
1.089007158133713347e+02
1.064562560584270727e+02
1.073812654517686127e+02
1.111829905591726231e+02
1.077802819278961408e+02
1.037099765198942549e+02
9.721272047585480891e+01
9.831822179737157796e+01
1.051665602632253211e+02
1.068646093191385091e+02
1.086681939695075840e+02
1.135902318392475649e+02
1.093823849419016625e+02
9.435036116322534383e+01
1.044579704810418832e+02
1.046208428761392497e+02
1.139373153259586218e+02
1.124543934510344769e+02
9.376265898449715053e+01
8.748210009191346614e+01
1.010110299487994325e+02
9.644467993320169796e+01
1.007666195182472251e+02
1.060521181632725956e+02
1.137175351731657145e+02
1.209380846443375503e+02
1.171729944489301118e+02
1.151578165378386132e+02
1.063852818226850161e+02
1.032143167017746350e+02
1.021785523782170344e+02
1.028583096996322297e+02
1.168154606387194292e+02
1.200595808708599179e+02
1.139310857799269598e+02
1.052965784247132319e+02
1.034158592855631440e+02
1.071937976614488974e+02
1.117566713519850623e+02
1.103145909060979193e+02
1.165000037433630382e+02
9.988415195573115568e+01
1.123459192600182774e+02
1.074305453657998157e+02
1.080014369347781411e+02
1.080933663100052655e+02
1.073261864804444343e+02
1.055249310226522255e+02
1.105473095205093443e+02
1.088059128579050849e+02
1.110324018042076091e+02
1.081451083109759281e+02
1.019541758122449409e+02
1.010742986430120283e+02
1.034688653190099501e+02
1.010167068439602076e+02
9.796711292878779886e+01
9.489590297885520442e+01
9.763170099841431693e+01
1.063727809112353668e+02
1.009394645981544585e+02
1.034423404060049165e+02
1.011572567484103757e+02
1.099720507392830910e+02
9.150971460739519614e+01
1.114030688201932264e+02
1.126739030219679734e+02
1.092551578083902228e+02
1.130666783371098774e+02
1.102448701549982246e+02
1.148994345715766343e+02
1.154744884501004236e+02
1.150019822626216808e+02
1.069808999273337804e+02
1.143384455006779206e+02
1.075813548742761014e+02
1.038335373201852718e+02
1.123774887245717053e+02
1.013048074964766982e+02
1.046150111182555236e+02
1.079501131601045074e+02
1.056254214901547783e+02
1.004342301860893798e+02
1.015146482279133551e+02
1.134315017058743678e+02
1.127081189411395172e+02
1.155992759877689764e+02
1.199520654391928645e+02
1.052980761095741968e+02
9.514494883005603754e+01
1.092858295623888694e+02
1.063948786486130587e+02
1.147900186754200007e+02
1.197263852126204426e+02
1.096376397792498665e+02
9.881227458284585907e+01
1.037288839191151197e+02
1.133074184889547666e+02
1.099388997086851134e+02
1.096495851178349881e+02
1.042959747607345520e+02
1.122545143169243573e+02
1.095563644135887813e+02
1.188318495979628011e+02
1.114493985396837559e+02
1.075645394760821461e+02
1.099085465056022599e+02
1.185743439791426113e+02
1.134177132286885552e+02
1.024377844321048485e+02
1.081851064660141049e+02
1.131238819987454747e+02
1.140610826062755621e+02
1.142815709871010057e+02
1.077001991810186468e+02
1.067295670490854604e+02
1.091317526488503944e+02
1.149897433556060946e+02
1.129921094144667251e+02
1.104155001784926213e+02
1.122698267566382100e+02
1.128297125409682593e+02
1.144668170919389638e+02
1.200669497771191203e+02
1.205123615905591663e+02
1.127759433003506189e+02
1.220198169635641534e+02
1.211935633590478147e+02
1.100828107340622495e+02
1.079656822098192634e+02
9.889581469817377979e+01
1.114725179215239024e+02
1.129344201000585457e+02
1.219977497094061221e+02
1.265250943585312768e+02
1.251778401295595700e+02
1.099483248772649091e+02
1.149799492863375860e+02
1.126025628307725981e+02
1.130916324626228544e+02
1.134953390125931350e+02
1.129275388843320229e+02
1.065745813548489451e+02
1.077622814271232414e+02
1.081901281770535945e+02
1.088545633177592862e+02
9.966002014188940450e+01
1.037291680150476338e+02
9.335586642485762354e+01
9.524696940762210318e+01
9.852051583531023482e+01
1.041135593030089552e+02
1.029629747103503803e+02
1.145102567566204641e+02
1.180106459584228276e+02
1.112091205256087250e+02
1.029149469964552992e+02
1.022997052409066754e+02
1.103757815484458717e+02
1.077746160745682857e+02
1.176506999386103161e+02
1.147964777358500612e+02
1.169386712367573296e+02
1.191498097061098917e+02
1.108560790504674713e+02
1.093838321014839181e+02
1.011375272306200799e+02
1.018532375488623245e+02
1.117163960364824078e+02
1.101668392835848920e+02
1.082346205333074067e+02
1.081376890849239203e+02
1.054904380331061589e+02
1.011207239318353288e+02
1.105488252980785262e+02
1.186758582902776453e+02
1.120413023478517687e+02
1.148714619928167338e+02
1.200606172703445651e+02
1.277447899179072692e+02
1.220028232512667046e+02
1.117119271852818372e+02
1.086036107732447817e+02
1.088004810613458204e+02
1.026519406161732633e+02
1.077806023320904245e+02
9.379979362296407430e+01
9.896831626884413424e+01
1.083478103060385394e+02
1.162662809208150776e+02
1.279139519927639697e+02
1.284881274070285713e+02
1.137670849987472934e+02
1.093565741573857508e+02
1.100707819975021380e+02
1.184970884910208611e+02
1.172657992087111296e+02
1.194189183599743984e+02
1.217076920655608490e+02
1.121316661077060246e+02
1.033683036481069166e+02
1.137184473178949986e+02
1.104198809849939238e+02
9.625170585454939953e+01
1.086928883444302016e+02
1.064783299767980083e+02
9.899931797132177280e+01
1.105625299587750874e+02
1.108125236219205476e+02
1.139119909174320213e+02
1.109277197833948918e+02
1.054080682730555054e+02
1.095271951759819871e+02
1.139793668151681914e+02
1.064942945026239158e+02
1.016736699718325809e+02
1.020332899180152140e+02
1.030275451569555827e+02
1.137617287160153552e+02
1.229196356536052690e+02
1.128322928287197726e+02
1.090982492316001782e+02
1.053132972179070208e+02
1.166992907710855718e+02
1.097997972727939384e+02
1.229950261357425489e+02
1.257997588020612909e+02
1.190984094175739187e+02
1.115448687165502122e+02
1.092520395979493202e+02
1.081637478565463795e+02
1.105257034365302644e+02
1.153500814139539301e+02
1.175372690163918605e+02
1.182149487848502645e+02
1.141621407001192523e+02
1.080881277633669697e+02
1.188813447102861005e+02
1.123946191110115080e+02
9.735381857844228648e+01
1.038512190632732626e+02
1.034954127345633168e+02
1.096172419976708738e+02
1.119298647422628932e+02
1.119668397206448560e+02
1.070992074229755531e+02
1.013878473513857159e+02
1.074193125557489452e+02
1.109380148385663034e+02
1.055087402365224136e+02
1.080117722663009090e+02
1.155157684832658305e+02
1.139357115265977427e+02
1.050567050993518166e+02
9.693575919502568183e+01
1.102231761960495930e+02
1.191184051536833408e+02
1.192217473630294649e+02
1.125461570832639069e+02
1.055517469840965390e+02
1.043976336536768343e+02
1.191948257532215507e+02
1.160982852624911601e+02
1.213152207500565680e+02
1.218892003311021881e+02
1.159612329820609489e+02
1.142572055648866751e+02
1.143459093702320644e+02
1.117086451630671604e+02
1.141966849205558248e+02
1.260269391154545815e+02
1.192467913846094376e+02
1.141452260547335840e+02
1.115282815343143454e+02
1.106074173459565344e+02
1.088404037174787078e+02
1.048142524722105122e+02
1.222648601288776860e+02
1.213389093242358001e+02
1.105103404000241341e+02
1.094585260274289027e+02
1.033953353959241070e+02
1.057145539182641869e+02
1.042543934122529237e+02
1.145406440207521399e+02
1.050929159086677913e+02
1.115254081784200082e+02
1.106547549985806711e+02
1.059527865643765523e+02
1.042768977575149307e+02
1.059360470269846246e+02
1.226757699695702115e+02
1.256845795908517829e+02
1.222360928244010694e+02
1.143767887897962652e+02
1.098974385269676901e+02
1.150364616960257109e+02
1.137120955700804217e+02
1.146735847331474361e+02
1.196162166388039338e+02
1.145109384691931638e+02
1.161950437818988178e+02
1.137748087981131562e+02
1.263925568207988874e+02
1.216076537489598195e+02
1.175325126339678832e+02
1.203232109992067365e+02
1.250089215276483969e+02
1.206179189931534665e+02
1.221551090638671440e+02
1.205590675694251956e+02
1.114893736682529237e+02
9.909462893854340848e+01
1.170869668587938861e+02
1.134278660814771200e+02
1.025386932968963833e+02
1.112366727287616044e+02
1.120263763155412562e+02
1.082688158108007173e+02
1.190564238477097803e+02
1.144684916141531232e+02
1.184169720147533837e+02
1.179084155546869681e+02
1.049237394166698465e+02
1.081099515227688102e+02
1.170119944589899319e+02
1.194673449219586132e+02
1.206132170420866032e+02
1.203835154088841364e+02
1.151175979225849773e+02
1.175614398541503220e+02
1.199376667266400034e+02
1.245051490593096446e+02
1.270989470240016885e+02
1.176769376062412960e+02
1.155127590985052422e+02
1.185537433472365336e+02
1.085262276570530986e+02
1.126255556859786964e+02
1.179688073168932760e+02
1.115265445693889745e+02
1.047190122281574247e+02
1.037255885524023853e+02
1.068606021831374875e+02
1.070220219504129062e+02
1.090963562861725080e+02
1.110643918949028688e+02
1.163876588358322550e+02
1.160631636333431658e+02
1.143021107608530968e+02
1.049210218342161767e+02
1.052064430053106605e+02
1.151674994584133742e+02
1.072002422835803941e+02
1.102145398543914609e+02
1.070187387799033445e+02
1.150703595087475435e+02
1.179000354144384914e+02
1.128164468578050617e+02
1.099850775984806717e+02
1.075145103020406481e+02
1.042050206289183194e+02
1.001990439719386927e+02
9.670970950519530618e+01
9.143032555928542138e+01
1.150529033083597170e+02
1.071816228760414162e+02
1.026876102011966339e+02
1.060712389917074887e+02
9.227200229654202701e+01
9.687240902681649857e+01
9.627209187296749349e+01
1.014855170087946874e+02
9.963160867616558392e+01
1.021884825396471541e+02
1.170515669438395179e+02
1.105721458644572834e+02
9.919569490731889516e+01
1.101425490796217161e+02
9.794700860843029488e+01
1.095240508905060608e+02
1.101214608169587450e+02
1.102423704269183133e+02
1.065571699226165947e+02
1.167981751512077011e+02
1.120427646490930869e+02
1.117644510082342180e+02
1.094536901878091300e+02
9.843422350255926290e+01
1.048153619085684198e+02
1.042977112461222191e+02
1.089783864052327402e+02
1.160181656892745252e+02
1.108531431010624715e+02
1.036254747447807461e+02
1.030093271136001789e+02
9.770810874441390581e+01
1.131309796468241586e+02
1.185157649443309538e+02
1.242530564031610822e+02
1.128958196591536023e+02
1.168053567021740378e+02
1.180070402045456603e+02
1.145006802510571333e+02
1.143862983040779540e+02
1.134280562359012379e+02
1.132264466947740971e+02
1.221530461679444528e+02
1.198020606769926815e+02
1.189152867835514371e+02
1.047793185049350910e+02
1.143338331424361201e+02
1.049845847599257951e+02
1.026166525549542712e+02
1.060562257964542994e+02
1.110866591192959021e+02
1.186534104547305333e+02
1.136075349295904289e+02
1.072736987940707252e+02
1.157767170188584771e+02
1.029129042053054945e+02
1.092211349881128086e+02
1.176014751254449351e+02
1.044128472197402857e+02
1.020768949484196924e+02
1.075928812548314397e+02
1.013224799745960070e+02
1.208197721913779503e+02
1.116916387750771804e+02
1.123868083234401780e+02
1.184042493797485633e+02
1.192693839654487107e+02
1.196034048840182891e+02
1.126259985116101490e+02
1.145962440353517025e+02
1.216582672670899683e+02
1.147914628305013878e+02
1.048165946909588371e+02
1.057002738982659622e+02
1.033779825429468247e+02
1.105279990605205995e+02
1.139287063939030986e+02
1.048535502415328011e+02
1.003862501491086618e+02
1.081935835538426431e+02
1.113410593061172591e+02
1.077928041898249347e+02
1.111073496937336955e+02
1.134939508671903070e+02
1.160668288087005067e+02
1.201871651496343816e+02
1.180382729008642286e+02
1.110945975725575465e+02
1.060426810250533123e+02
1.068410607057210058e+02
1.110959952981539658e+02
1.077742799842573049e+02
1.079799782816324552e+02
1.010347774376251806e+02
1.014535475308026236e+02
1.060079581476830981e+02
1.082758293074834057e+02
1.158745506421352900e+02
1.193733145062609537e+02
1.119017300384647768e+02
1.148653352015310958e+02
1.154527386454704327e+02
1.165323267480043512e+02
1.121686138594767783e+02
1.107223791155965387e+02
1.220357213468229531e+02
1.269012078789768481e+02
1.262946608632964569e+02
1.163574973325839323e+02
1.078933157844221711e+02
1.229521878100441654e+02
1.167309084573776516e+02
1.140729731715589708e+02
1.119127590031781239e+02
1.159976675353503452e+02
1.104040007151854468e+02
1.050880164319917327e+02
9.816649673655663833e+01
1.011480967780656925e+02
1.131581333496413890e+02
1.111327052892568332e+02
1.055050291200958554e+02
1.176574517515911680e+02
1.125446107168689736e+02
1.098331090086332011e+02
1.139580189881381926e+02
1.203110865292651397e+02
1.072138565127181380e+02
1.113454821551709273e+02
1.038866415571854418e+02
1.168345291882305901e+02
1.179715674873819751e+02
1.116771633582400085e+02
1.070993842872652095e+02
1.121055553570964349e+02
1.123068755157812149e+02
1.125690252651816365e+02
1.007350411627423199e+02
1.103856694613652110e+02
1.109947400343153987e+02
1.215217637433385249e+02
1.167607215146278179e+02
1.150736964837201270e+02
1.149362383383244293e+02
1.213579033314643141e+02
1.125041585958230712e+02
1.218568657348117625e+02
1.134868202592185611e+02
1.042144020058136817e+02
1.082623074463557771e+02
1.033632678061891710e+02
1.067646749191829798e+02
9.809591491835502097e+01
1.094779793069438369e+02
1.096169141551904431e+02
1.113774408751326774e+02
1.151788521013374549e+02
1.131227306957076451e+02
1.150869010115224000e+02
1.165268735915109630e+02
1.118598600356788069e+02
1.167697443604580485e+02
1.120285193020657744e+02
1.144232783031896048e+02
1.116889667384129723e+02
1.150487628849102464e+02
1.129297059840353086e+02
1.196432491971588092e+02
1.113887225550745796e+02
1.205227926792333335e+02
1.197221593587856319e+02
1.191372017642072194e+02
1.133158313187481241e+02
1.106466833340502234e+02
1.062887261536547072e+02
1.084853326560539699e+02
1.221910455057935536e+02
1.168803501129852407e+02
1.242839657184210438e+02
1.117734458730764970e+02
1.106650146539997479e+02
1.176543298275442879e+02
1.162862618006310811e+02
1.179013116942299462e+02
1.263689008273605907e+02
1.216987313848230201e+02
1.208704943254370505e+02
1.260341167152541715e+02
1.202545172731321941e+02
1.273263123847537912e+02
1.225031560450271115e+02
1.214937663085766104e+02
1.066793665805371774e+02
1.036960556004550540e+02
1.115646583350229406e+02
1.135675767248703778e+02
1.131229244553894944e+02
1.064758575303303445e+02
1.098042447500012031e+02
1.033711840524817660e+02
1.113697034220089392e+02
1.104182536848533829e+02
1.025835507748893320e+02
1.081524062832950221e+02
1.145929805598211857e+02
1.033612799439761716e+02
9.790955809970178336e+01
1.038048749490741187e+02
1.048251281552092991e+02
1.087592828445743578e+02
1.165755232504223216e+02
1.035269670174719039e+02
1.140070382978843355e+02
1.136602973059253117e+02
1.023292053516632336e+02
9.705739222608187333e+01
1.028579880328487519e+02
1.066625714747943761e+02
1.073335840780991219e+02
1.045371644124999619e+02
1.154008760668750853e+02
1.092230315674674586e+02
1.095765756743142134e+02
1.024813106503292772e+02
1.062041975815109822e+02
1.203073084983330716e+02
1.176258789725629015e+02
1.193840970146838458e+02
1.106727399134706928e+02
1.148361806677745989e+02
1.293129262013256380e+02
1.203462448935348732e+02
1.027981069747190759e+02
1.156639285986167494e+02
1.134260213921328955e+02
1.189082393010458674e+02
1.254585970670095492e+02
1.101396153696562266e+02
9.012274405441512215e+01
1.031428218421782930e+02
8.875654676320833403e+01
1.008769735893206985e+02
1.005111880563106865e+02
1.059830395912082537e+02
1.128660247185538736e+02
1.135414701962497332e+02
1.197316022821591872e+02
1.089299979121260691e+02
1.087659502874382724e+02
1.149121151883999516e+02
1.167243454470259394e+02
1.092165950418257552e+02
9.743295222708373160e+01
1.072962326970415035e+02
1.061300235169944131e+02
1.102255227608516748e+02
1.184000943809903958e+02
1.085491002259170301e+02
1.044566294342855599e+02
1.002228622346258931e+02
1.082231095889875974e+02
1.124766353596437227e+02
1.129623375689550073e+02
1.123485378695317962e+02
1.155262014537078414e+02
1.137086446664221597e+02
1.187610261276069110e+02
1.178505642274242007e+02
1.056018036841011138e+02
1.052571966986672862e+02
1.034353337479989818e+02
1.020203153410680130e+02
1.132984117218358051e+02
1.155552067085100703e+02
1.211384072344257703e+02
1.160526615807565491e+02
1.151616211019337186e+02
1.188547513957038291e+02
1.133203711387004660e+02
1.017507246951366398e+02
1.117257818309589368e+02
1.079474471723947318e+02
1.048774869552173215e+02
1.118159522415105016e+02
1.111449569210246437e+02
1.034083550343155053e+02
1.042940576560208683e+02
1.090988154344273084e+02
1.023070323072036842e+02
1.149939337497612115e+02
1.084051870124753805e+02
1.156704040175828965e+02
1.055968036782228694e+02
1.090812678251284353e+02
1.135218799368346509e+02
1.111417095681234599e+02
1.113671997577985735e+02
1.130436784240954609e+02
1.166831337831358582e+02
1.159628649765001427e+02
1.158080543459681309e+02
1.134392686121468330e+02
1.142754124948705794e+02
1.182138808125214808e+02
1.148993991411979323e+02
1.141625038458258956e+02
1.084852809880568714e+02
1.044888581775595640e+02
1.041473643197384149e+02
1.147827005013864579e+02
1.174514262404998988e+02
1.122557570622987839e+02
1.021518927696836556e+02
1.089911077006286604e+02
1.007867334700814865e+02
1.061399977194256508e+02
1.097990697098242663e+02
1.161549055396240107e+02
1.001968137924912838e+02
1.120605026718397141e+02
1.189670457598687392e+02
1.096726965231096074e+02
1.102096560998079440e+02
1.041108383948647571e+02
1.035712647348641298e+02
1.144125848955172273e+02
1.162717784110529919e+02
1.071655885442951046e+02
1.051957885919224793e+02
1.082131161774104839e+02
1.161675697003246341e+02
1.136331701524990478e+02
1.011899265864511648e+02
9.608751322623893998e+01
1.077504456844801695e+02
1.074780275842771005e+02
1.035937884510311306e+02
1.075897003347001828e+02
9.841878690585832601e+01
1.067149993013901081e+02
1.083193157877302326e+02
1.192226197775574974e+02
1.189401330605607114e+02
1.179669960198046397e+02
1.112209329148091399e+02
1.164034076905987689e+02
1.058871540663492823e+02
1.186785570339775120e+02
1.211392490465850074e+02
1.172111284770477511e+02
1.133062587821687686e+02
1.048879633027482896e+02
9.905308228792691239e+01
1.071824921845085470e+02
1.043390650762947871e+02
9.597570979794528512e+01
1.036513533972168233e+02
1.044594194679901875e+02
1.107439528254908083e+02
1.119124367636884045e+02
1.055514357346162484e+02
1.046837401576912754e+02
1.041969172030563584e+02
1.087047970344087560e+02
1.056430252324171732e+02
1.090482438392340185e+02
1.139901276870387505e+02
1.082685941267060628e+02
1.078954788195994752e+02
1.046625188460384521e+02
1.160985879904046953e+02
1.056363281962171499e+02
9.473530323117641672e+01
9.547652995888789462e+01
1.049806842045748425e+02
1.147886130654729300e+02
1.100867863275629190e+02
1.197302195070340787e+02
1.116995088348815131e+02
1.139653882833925991e+02
1.252628711020914807e+02
1.251560351034174090e+02
1.126870527907812374e+02
1.150372214525875307e+02
1.147786017605886855e+02
1.131124852967384413e+02
1.101982608722362613e+02
1.144115152257682979e+02
1.172144742974985974e+02
1.151760960951545485e+02
1.132960313034225805e+02
9.339032151226840028e+01
9.865395417221590435e+01
1.098644549322114159e+02
1.046239589927073013e+02
1.056796599993458443e+02
1.025993002502682288e+02
1.029624752864346249e+02
1.031184165288746897e+02
1.134310517889682757e+02
1.237228785956046693e+02
1.118178470981722512e+02
1.089839577206382870e+02
1.111441722782702755e+02
1.079912625083830306e+02
1.156245082361598122e+02
1.169754064874005053e+02
1.236413526957758364e+02
1.274054276473124503e+02
1.218286514270971850e+02
1.212520267444877362e+02
1.095620700431299213e+02
1.031534546307802600e+02
1.148277569727564611e+02
1.242245289929620355e+02
1.147666506122150025e+02
1.143481207948692173e+02
1.213326737354285569e+02
1.101029369927011459e+02
1.096665195341472696e+02
1.092790487964210087e+02
1.004939330462402438e+02
9.719511290199419307e+01
1.115586423540444940e+02
1.166550069900196149e+02
1.156457501323461088e+02
1.113675279774950724e+02
1.160643744333240193e+02
1.121851667311623686e+02
1.055638345997113987e+02
1.060069704020040859e+02
9.882732847359531547e+01
1.169574012464010622e+02
1.142582551458434779e+02
1.057451787460858270e+02
1.012246108762057020e+02
1.092055609471359503e+02
1.089232505120688330e+02
1.066347698795061945e+02
1.073518822946250424e+02
9.730359843471201486e+01
1.029549650943694132e+02
1.096414393510000735e+02
1.150117076594141423e+02
1.069460554796639968e+02
1.142383014481908674e+02
1.172097748173989089e+02
1.035256749409768560e+02
1.029341136293536607e+02
1.065596856107275840e+02
1.055836767345245448e+02
9.764752217681966329e+01
9.920793739507264775e+01
1.063504537569949946e+02
9.770025203426391158e+01
1.121839880610614131e+02
1.144389358200726576e+02
1.105973709502269315e+02
1.171225010608498991e+02
1.127995752333076780e+02
1.165413860492313347e+02
1.090052141852107042e+02
9.869796937939959491e+01
1.090939329815340670e+02
1.070472110734786355e+02
1.194557356392107010e+02
1.212665239176090211e+02
1.057496448730851313e+02
9.849098569936242598e+01
1.067373837193900812e+02
1.195337278876851883e+02
1.150606199481420049e+02
1.150986093539419954e+02
1.162540812807908992e+02
1.087544228342575110e+02
1.077437460132093321e+02
1.115806745941829945e+02
1.117573905606665079e+02
1.165113935745837637e+02
1.113131756090120490e+02
1.104993522898597575e+02
1.138724509067509842e+02
1.118622612015819726e+02
1.103968551632539885e+02
1.133832887325336429e+02
1.127363151698608164e+02
1.166894870404134537e+02
1.126694131680418565e+02
1.125750014086502802e+02
1.122756170975927148e+02
1.231202197450379288e+02
1.180012795848275857e+02
1.175783654172333570e+02
9.955013526117332390e+01
9.376499759151873548e+01
9.490455554551699890e+01
1.050171380462887640e+02
9.907952535255674320e+01
1.098326748025883006e+02
1.073878289215089694e+02
1.132995843893735213e+02
1.132888904958529395e+02
1.005684529789763957e+02
1.010992178594415236e+02
1.081894395277569743e+02
1.175391604536760894e+02
1.273566594822889897e+02
1.159185447448223982e+02
1.010013176838854889e+02
9.726231818240364646e+01
1.033250309205301818e+02
1.127353592732556677e+02
1.150476835329745740e+02
1.028701860659072054e+02
1.097903845584788627e+02
1.071597953745465759e+02
1.146977987315515861e+02
1.177528101438855686e+02
1.115221494831771025e+02
1.063709375148782073e+02
1.082441330321348687e+02
1.064125490712333999e+02
9.404598235610703227e+01
1.026241322848314326e+02
1.146141563627822535e+02
1.196241549615267274e+02
1.211687167447757929e+02
1.099087734133398726e+02
1.153547378125610408e+02
1.139744346522151659e+02
1.115215280537332490e+02
1.064125141361084559e+02
1.001507138426969732e+02
1.021846594490559141e+02
1.093227341984026140e+02
1.007037939366751118e+02
1.082882707971668594e+02
1.197538243306026118e+02
1.104585375782024244e+02
1.090318256017931446e+02
1.106129937486498704e+02
1.083607190785232746e+02
1.092589252549655612e+02
1.192855351775989590e+02
1.219042738052656318e+02
1.076519150024203668e+02
9.945309686627690837e+01
1.103288802180753834e+02
1.084198872682168968e+02
1.175794922877241788e+02
1.195723430217503562e+02
1.096654450083761532e+02
1.100700115587943912e+02
1.062880520071749686e+02
1.005644702646329591e+02
9.946412442973850432e+01
1.045469141774292439e+02
1.204141662785000619e+02
1.087873690511717797e+02
1.085415185237776114e+02
9.805475129765500242e+01
1.033817699605779978e+02
1.074067538710486645e+02
1.138519459830567229e+02
1.074077947075210773e+02
1.072774947659431888e+02
1.070223858673031003e+02
1.048021401514211561e+02
1.187007540646581845e+02
1.056762089945118817e+02
1.133208395753495239e+02
1.114908848966301917e+02
1.000948993945405192e+02
1.104494642159290407e+02
1.151895504802915298e+02
1.089217447853283147e+02
1.140818042187078731e+02
1.093550044022980217e+02
1.079497777948389938e+02
1.159090854933972849e+02
1.149094739860173746e+02
1.125082494983405326e+02
1.149536285417482873e+02
1.123801545872157135e+02
1.199810159188727141e+02
1.180999400284533323e+02
1.145605425607217427e+02
1.108482760819175468e+02
1.130978348106094700e+02
1.111634799146371790e+02
1.045439341533845550e+02
1.044901999781241670e+02
1.129721672494492140e+02
1.181791304622178700e+02
1.221920786291690604e+02
1.244312756665524660e+02
1.225058824114261000e+02
1.102938997869425606e+02
1.191267234078522108e+02
1.152332777131385342e+02
1.197640270105104037e+02
1.204174370807787824e+02
1.106776222267104828e+02
1.101264367346293085e+02
1.138888726045728390e+02
1.158233850736805977e+02
1.131204653027277516e+02
1.194142436777206910e+02
1.107283566552231662e+02
1.107333571536018155e+02
1.172269908328726444e+02
1.183723836534911413e+02
1.155499565434242015e+02
1.124806302688579791e+02
1.098929042770347451e+02
1.119730295724396996e+02
8.897124262301440467e+01
1.013464492753557806e+02
9.993584970619248509e+01
1.099158950425174908e+02
9.944774446972850512e+01
1.007306855974661346e+02
1.083834366582186135e+02
1.057604456412824874e+02
1.054759041601685965e+02
1.149616082768983745e+02
1.092321393721070137e+02
1.033310167552593697e+02
1.100540178922897070e+02
1.134428505654345400e+02
1.143565593370086759e+02
1.201084631243337100e+02
1.223030427066274655e+02
1.153222400517086186e+02
1.206337404348589644e+02
1.237490941434764409e+02
1.224530311257193773e+02
1.196682359424612798e+02
1.171270814482082869e+02
1.134214684686583468e+02
1.169609947909905259e+02
1.182085275826198512e+02
1.118011019018875203e+02
1.142131271994939823e+02
1.155795129517526618e+02
1.232951495000309450e+02
1.106136847346938339e+02
1.113526352662525625e+02
1.118154058329722460e+02
1.124497153524242634e+02
1.044905379103315965e+02
1.046868233992942550e+02
1.129876109485602171e+02
1.151346131446867247e+02
9.803395605976581351e+01
9.986926053224037503e+01
1.067198916837172078e+02
1.131218777081421649e+02
1.245087143546436721e+02
1.189971813344039617e+02
1.200781212789222820e+02
1.247010451358139989e+02
1.218408637308061060e+02
1.253054309482115514e+02
1.198064491870735253e+02
1.191576334509806685e+02
1.128886157064745817e+02
1.085511560425799189e+02
1.085103004775470339e+02
1.129737313332804689e+02
1.115913081925521908e+02
1.035275497427172269e+02
1.039068718227969157e+02
1.013511804630422546e+02
1.035863986942469666e+02
1.017361608230594356e+02
1.082958985026046435e+02
1.056228739871731079e+02
1.135371808217439593e+02
1.134362426154943080e+02
1.046320124368065194e+02
1.079981809855253942e+02
1.181065552389530069e+02
1.115909151657123743e+02
9.836509157991491747e+01
1.008693847211072381e+02
1.089145578559032117e+02
1.099662820246224157e+02
1.198039020435102486e+02
1.185635959286078673e+02
1.278103234305810929e+02
1.202505261511404626e+02
1.154018688005126876e+02
1.159899805945190394e+02
1.095454298485878724e+02
1.067841234260654630e+02
1.145047968351045995e+02
1.024282897987825578e+02
9.961664691587020570e+01
1.208073069010408602e+02
1.069780245146513096e+02
1.036059903489486942e+02
1.112158037253965688e+02
1.039989382430920415e+02
1.105978409769927424e+02
1.099564861440390757e+02
1.147868314408191566e+02
1.152033008307677733e+02
1.154315699716897399e+02
1.136994309203438576e+02
1.217775496545115175e+02
1.221305043630066507e+02
1.285134441453081422e+02
1.221567745826451556e+02
1.146993481143594380e+02
9.838931868428254290e+01
1.033567658581454793e+02
1.018535371854892873e+02
1.138331461468210222e+02
1.148935961196500699e+02
1.110460672682839203e+02
1.026699387198917464e+02
1.024864372425416974e+02
9.988317653357609061e+01
1.027743099159807656e+02
1.156251324645565717e+02
1.185608134216584517e+02
1.145737006091185322e+02
1.195472636902233603e+02
1.100633464895566220e+02
1.015396398998266676e+02
1.116727922480552024e+02
1.173540859872192925e+02
1.219739214381568075e+02
1.164563389657157160e+02
1.169540487629936223e+02
9.888801407688629297e+01
9.144543902540843305e+01
9.603291066459894409e+01
1.112740377260128923e+02
1.003801051812879734e+02
1.093716522671783054e+02
1.144652394647266362e+02
1.103080583248702595e+02
1.094843067960202632e+02
1.093999450839636012e+02
1.066910880240355652e+02
1.113589883293564924e+02
1.134623274586025872e+02
1.201549074603869656e+02
1.216151156800817716e+02
1.207260615602813232e+02
1.130269071350048478e+02
9.693691617451581521e+01
9.665037272165142213e+01
1.075485791484050964e+02
1.076120318692624380e+02
1.010720910766945906e+02
9.271941477562400280e+01
9.545806202645910332e+01
1.008985369417518854e+02
1.096671540539373524e+02
1.126972697742841518e+02
1.101435585217813866e+02
1.096406734964404990e+02
1.114245845632557916e+02
1.200396304731957002e+02
1.161988503947703464e+02
1.085319675204395224e+02
1.065347672253993352e+02
1.187890872665916930e+02
1.060952580296738859e+02
1.123424832947738707e+02
1.063868957346374771e+02
1.116298004918011628e+02
1.099501763806207322e+02
1.146487008950904425e+02
1.129987113809387580e+02
1.184871057073152372e+02
1.104892242325067429e+02
1.168605863039750830e+02
1.244404316223207871e+02
1.199952503424692907e+02
1.141942177149021944e+02
1.195050129741379124e+02
1.230543597159566218e+02
1.209110201061854468e+02
1.180650238971825559e+02
1.068084939172457268e+02
1.042331050700808390e+02
1.132348184541596794e+02
1.062451387975091421e+02
1.093891911037616751e+02
1.068100802396918425e+02
1.105963893511275558e+02
1.058757906069376133e+02
1.142800580847896867e+02
1.120070054416826792e+02
1.093286351911976908e+02
1.110988398054055608e+02
1.124685324765676597e+02
1.250245520988312080e+02
1.162655936808250061e+02
1.130203484011239254e+02
1.182243093731499357e+02
1.147630242803240179e+02
1.061133937984144353e+02
1.069220651244199729e+02
1.131338611784190107e+02
1.183204682926330236e+02
1.196152148211882462e+02
1.255189742432944229e+02
1.186806528184825424e+02
1.115265650313638588e+02
1.225647403899707797e+02
1.214985770626861949e+02
1.244532811597196087e+02
1.183504567827659741e+02
1.178632428092227258e+02
1.119410383647192049e+02
1.052677163781681173e+02
1.043531648332372157e+02
1.050303011937773476e+02
9.838910838319566210e+01
8.886100843374183000e+01
9.661505520385836121e+01
1.102687029609659959e+02
1.095950886046920232e+02
1.083423344169746656e+02
1.173455195905674771e+02
1.124132904443623033e+02
1.197272865945947871e+02
1.217816743780958006e+02
1.126120024015902885e+02
1.140621744860691535e+02
1.010336539601689765e+02
1.226758708704149967e+02
1.111332515012363729e+02
1.170031752746452298e+02
1.119588373006686339e+02
1.187333400790666929e+02
1.138999616004591786e+02
1.147436972885842721e+02
1.056477983156391360e+02
1.254598343853254079e+02
1.241223806756683530e+02
1.073729343987576215e+02
1.085386835365992795e+02
1.144900009015176039e+02
1.043020620735050414e+02
1.115970003478963832e+02
1.077386397794613373e+02
1.123745348987317669e+02
1.114062295309142883e+02
1.152501116292874030e+02
1.121597656393438314e+02
1.021582819981820762e+02
1.142811520298850638e+02
1.140574774010633234e+02
1.147851992281782714e+02
1.163991631287334485e+02
1.177120611419270801e+02
1.115360799264084335e+02
1.049908213489984661e+02
1.170382905237317743e+02
1.242034458124976197e+02
1.063609290712762885e+02
1.088714159170880578e+02
1.165389296282309317e+02
1.142028730888281700e+02
1.121608002728811329e+02
1.089216519016998745e+02
1.012194708084520158e+02
9.185143326320586254e+01
9.838262563978041442e+01
1.117601660363961287e+02
1.138368483648377634e+02
1.129681566175177778e+02
1.131263400878933396e+02
1.010586668897742584e+02
1.021486779985003466e+02
1.172566101340147355e+02
1.175366360434515514e+02
1.045147230000871446e+02
1.046085000249901071e+02
1.101103529130929246e+02
1.066308023970791936e+02
1.073185459728696856e+02
1.112945129533686668e+02
1.098643438398718786e+02
1.128542189331062104e+02
1.253918949594845742e+02
1.138157316382543343e+02
1.088635496045311157e+02
1.101555253460829249e+02
1.189060290358258101e+02
1.136522206381643372e+02
1.107107534587466802e+02
1.156800175371992339e+02
1.078697293303804088e+02
1.086718165688794642e+02
1.043763591525178214e+02
1.098549681205753927e+02
1.187496695544807324e+02
1.143206740491770006e+02
1.072925170625074571e+02
1.123696139535433787e+02
1.075278918530009378e+02
1.052742049316627231e+02
1.129143746319944199e+02
1.105283027395094848e+02
1.131485827277812177e+02
1.218603850644504405e+02
1.124432333958954331e+02
1.083439584647603056e+02
1.102619264029257664e+02
1.058938758614931430e+02
1.191316911478100167e+02
1.071985060633233076e+02
1.017253989202990425e+02
1.132258763237834529e+02
1.209945467294020887e+02
1.158423253636214412e+02
1.140925627740096218e+02
1.073077236357513726e+02
1.026673106773277766e+02
1.054150955320604623e+02
1.090847716868887716e+02
1.104588519934879400e+02
1.294071058783528940e+02
1.242242924364293799e+02
1.084493302845669120e+02
1.103377822756650488e+02
9.793107365701236233e+01
9.727828808700876095e+01
1.074667106754257162e+02
1.123366426844380896e+02
1.087319697523516879e+02
1.173800167186595331e+02
1.200424339269544021e+02
1.139514079309808210e+02
1.101022403913228942e+02
1.122193156200510771e+02
1.128408170682643714e+02
1.134244065895454128e+02
1.207248305549435656e+02
1.179269248631037215e+02
1.136289936122583271e+02
1.122160214315662898e+02
1.139215461231128330e+02
1.213307216013336927e+02
1.086697533896994088e+02
1.057056269757220690e+02
1.069141920797191432e+02
1.226885112653099270e+02
1.192289404025032411e+02
1.116113495780289355e+02
1.180829507866317272e+02
1.121231562081933077e+02
1.055602299864586371e+02
1.075890053982336951e+02
1.022264382249793613e+02
1.020738631428793752e+02
1.042677372902642787e+02
1.053806054065247793e+02
1.037890455299331052e+02
8.794510341022518674e+01
1.067069737074946403e+02
1.123591675199739939e+02
1.094221840303131899e+02
1.135215776992919388e+02
1.130809342244728413e+02
1.078426588717726844e+02
1.128481767092202972e+02
1.012164763030503565e+02
1.011152713133077583e+02
1.148015925431390656e+02
1.141887411505061749e+02
1.198861014675794792e+02
1.039049863931577136e+02
9.828605248620779378e+01
1.038025247872206478e+02
1.183585352802029149e+02
1.086253859092103085e+02
1.150628570815149487e+02
1.118892200008294395e+02
1.100106613859835818e+02
1.114848891704731244e+02
1.226440302389298296e+02
1.169550047921778457e+02
1.148528027997652003e+02
1.111449942007736240e+02
1.065926436876508063e+02
1.087598346559399261e+02
1.131431394270131960e+02
1.131884072118422324e+02
1.135702791648292305e+02
1.149892222441262390e+02
1.091819388961164918e+02
1.013792496533540799e+02
1.041429454430279975e+02
9.976564658825087406e+01
1.010483075005473665e+02
1.040356088759413780e+02
1.065079653851928327e+02
1.074250427760385662e+02
1.077465207510335006e+02
1.036371897983416943e+02
1.146248830807744241e+02
1.053471768317392190e+02
1.099039307180738518e+02
1.095603961860861375e+02
1.120367301204338020e+02
1.106980503156348590e+02
1.139215186963605930e+02
1.160114704643919765e+02
1.106869298740335807e+02
1.149899721870986156e+02
1.130652305199646150e+02
1.208288301151823703e+02
1.089569137723921699e+02
1.116110870594748690e+02
1.105989921025921916e+02
1.122973735228575549e+02
1.080702503583827934e+02
1.122248008655360110e+02
1.100144661734614004e+02
1.038626256487909814e+02
1.115965495677778563e+02
1.171928728026031195e+02
1.128932158880964778e+02
1.007794529798019738e+02
1.079750400902391050e+02
1.065781454374322834e+02
9.980230073237986232e+01
1.098508299451579688e+02
1.142485916696876416e+02
1.077007200735776422e+02
1.069736798010343364e+02
1.113914864188252807e+02
1.082929084312072092e+02
1.028929555085313723e+02
1.058876828461741013e+02
1.123323815079454278e+02
1.175591395047454881e+02
1.206761405958044548e+02
1.162052235202660313e+02
1.129307693948482552e+02
1.118603812162748312e+02
1.102801515098209535e+02
1.142475061119292690e+02
1.054573611330510801e+02
9.401008073801237686e+01
9.503792270462079728e+01
9.588793838744744846e+01
1.042746491749099107e+02
1.074085118463891604e+02
1.038737221070406918e+02
9.949819696446969886e+01
1.072639969614524205e+02
1.098261242129446913e+02
1.049707021014628054e+02
1.030357290028427997e+02
1.053641067944137859e+02
1.078181146475410799e+02
1.135304798628149427e+02
1.170873582664037400e+02
1.198726556491908042e+02
1.184124524846325812e+02
1.108529729418725367e+02
1.063569515927278673e+02
1.136832564709886952e+02
1.155893744187034002e+02
1.093822429777651166e+02
1.071825700200424194e+02
1.048384714653460605e+02
1.113038007394663822e+02
9.348905154803385642e+01
1.075406495325769924e+02
1.106568667856158044e+02
1.130870420063582742e+02
1.059036356347512822e+02
1.039488780592701858e+02
1.043907794261168931e+02
1.003261214587186458e+02
1.049814709944620148e+02
1.055756587403395059e+02
9.792649749521208946e+01
1.044589178867835955e+02
1.060835290641902873e+02
1.115424487979617538e+02
1.088641427339696861e+02
1.042141362625326622e+02
1.063200115574083640e+02
1.054499456949212970e+02
1.124133047732919692e+02
1.213147357234401937e+02
1.191771233641110115e+02
1.155926386768938556e+02
1.062423684890779043e+02
1.103096865476250059e+02
1.133927076250044763e+02
1.092040968423231675e+02
1.095797914693952038e+02
9.177954387406144576e+01
9.793813684196963720e+01
1.056629401524353540e+02
1.048481047380651034e+02
1.029091665216641331e+02
1.084052832658774577e+02
1.092151889506449152e+02
1.053551004165614984e+02
1.099071904784721028e+02
1.162288642149862028e+02
1.244682550937404528e+02
1.087773498683088036e+02
9.725577335902454479e+01
1.021569101028352407e+02
1.041332961449571144e+02
1.046781767613224048e+02
1.171834546661982444e+02
1.122339591300896018e+02
1.031679175643665474e+02
1.015738919371601554e+02
1.140852504323064665e+02
1.135840749671590117e+02
1.061512558096116976e+02
1.179326534038783905e+02
1.278831594459959859e+02
1.260421306735114229e+02
1.215862297650613755e+02
1.236284308289747429e+02
1.175501521520255181e+02
1.147151964674883544e+02
1.012941899852449694e+02
1.007348301848031298e+02
1.083402859117019119e+02
1.121982581981147575e+02
1.127881687432399787e+02
1.201461334471567142e+02
1.081913705090699693e+02
1.191703517177142828e+02
1.173194598507407136e+02
1.118221711703558867e+02
1.089010016074385732e+02
1.088338580418474777e+02
1.107502592788928979e+02
1.127071112819905068e+02
1.080488407383089111e+02
1.024798077583422042e+02
1.157428949843847761e+02
1.171172816519942330e+02
1.075042526868340360e+02
1.105945508388919620e+02
1.181069751283287843e+02
1.050407427953506527e+02
1.112383140349650574e+02
1.165495571634695864e+02
1.199317252533888620e+02
1.045269564032936103e+02
1.217529002326922836e+02
1.189315090303205125e+02
1.238002354151516329e+02
1.104182762818434185e+02
1.094736348385599456e+02
1.086519813332005526e+02
1.132284368329204369e+02
1.172859912491274201e+02
1.184254017484337567e+02
1.175449150977470651e+02
1.214651373145442363e+02
1.180425628033396066e+02
1.226377314498315911e+02
1.219875782001764151e+02
1.163930410225557353e+02
1.120758589206157581e+02
1.087199462708733080e+02
1.101267511263097560e+02
1.105222058180635827e+02
1.170181762088750901e+02
1.008844300582489524e+02
1.059604660196113315e+02
1.116978005125065181e+02
1.179252340057183090e+02
1.142639733406554257e+02
1.141573123000624435e+02
1.127945824371448111e+02
1.198382940634097054e+02
1.194184872437584204e+02
1.065429265868326496e+02
9.310159380746522118e+01
1.017182566409604192e+02
1.120513584780282343e+02
1.019466830011728433e+02
1.093693896137354358e+02
1.166612367684186324e+02
1.167735042864304091e+02
1.088348296641040349e+02
1.221151383595833124e+02
1.122977066549629797e+02
1.143183958498387653e+02
1.180302703844303380e+02
1.085758593267593426e+02
1.158598906677498945e+02
1.111628017684506204e+02
1.087998603710564964e+02
1.196270117157934578e+02
9.952632504048321493e+01
1.080867345909767181e+02
1.124774611979542698e+02
1.102286695996998418e+02
1.055288826184989972e+02
1.133905885426075315e+02
1.120024111633445898e+02
1.068149075361252756e+02
1.122641457100631186e+02
1.090511193019187601e+02
1.094139825628906664e+02
1.101920354415035490e+02
1.073244041569058709e+02
1.003494759359389406e+02
1.026448604296221561e+02
1.085009121557184812e+02
1.169204493087766821e+02
1.095380736927122172e+02
1.095299119037185562e+02
1.181829583127236560e+02
1.102921685409652639e+02
1.153398637339399926e+02
1.122748795164339555e+02
1.011480306406425314e+02
1.097849964078220637e+02
1.134433224863124821e+02
1.179374922743192826e+02
1.216046859510039155e+02
1.192327869084944183e+02
1.078072365234486654e+02
1.073558314186258684e+02
1.007740727163402426e+02
1.039640131226389457e+02
1.187321941368246598e+02
1.178198600213468836e+02
1.008249235474168728e+02
1.059461957099757683e+02
1.145366282960387991e+02
1.183397858574512327e+02
1.242527358648683844e+02
1.237574967921217421e+02
1.228874014265286689e+02
1.179130797729136333e+02
1.077746576049140401e+02
1.100990582841846361e+02
1.112011063195035092e+02
1.115076607487218183e+02
1.195244706088350171e+02
1.081904774629049939e+02
1.137481089695514385e+02
1.181746473428790125e+02
1.148002739437090156e+02
1.153972256460001660e+02
1.042806230739730466e+02
1.094623630546270618e+02
1.040688105223077997e+02
1.187938029390586792e+02
1.257360667814134843e+02
1.285053524538857914e+02
1.243079601552156532e+02
1.296648408399595667e+02
1.320438724552737142e+02
1.222861943152000350e+02
1.222397721241002841e+02
1.226067602436015562e+02
1.266289652392212162e+02
1.166315598647333616e+02
1.184252276683539264e+02
1.212391330562364260e+02
1.155612489796866527e+02
1.116433158487179043e+02
1.112143368162343506e+02
1.118752459094112766e+02
1.129918551769168857e+02
1.190842530874947442e+02
1.282995900437913974e+02
1.145808854253786393e+02
1.176058713151839612e+02
1.183414635617276645e+02
1.131356967590861871e+02
1.083472671504317475e+02
9.571019952297615419e+01
9.334447175527364493e+01
1.096348815720205323e+02
1.112460908531377299e+02
1.080543096770059606e+02
1.116485683215652642e+02
1.092113292490036542e+02
1.039041818320660724e+02
1.100001215823945842e+02
1.098325648250271342e+02
1.166164115191171504e+02
1.086712898954256445e+02
1.160624556263574618e+02
1.098456527404437395e+02
1.185727331627596755e+02
1.196984752163837413e+02
1.229924991572682700e+02
1.115501930489726874e+02
1.167534423905190266e+02
1.198169363663607925e+02
1.136785303846953781e+02
1.057106465175484544e+02
1.037728582466531435e+02
1.105116777697910777e+02
1.095560771598221521e+02
1.055157647088412034e+02
1.027005759841130441e+02
9.842635954026302159e+01
9.934679518670010623e+01
1.080874009497072876e+02
1.091215389870575905e+02
1.046302312303116082e+02
1.062277188370631222e+02
1.063541998979184768e+02
1.147937763550869903e+02
1.116530279823972478e+02
1.181784829361101004e+02
1.109108082426732551e+02
1.138509713274214477e+02
1.091616746808834790e+02
1.202307352345602709e+02
1.115204892648395258e+02
1.101175494059801139e+02
1.156718518913189229e+02
1.146689559370043554e+02
1.154803793638771339e+02
1.020339308106159564e+02
1.108707381061779529e+02
1.181940070349291148e+02
1.123664107902752818e+02
1.000771368584491796e+02
1.080436475342389429e+02
1.092360522399322775e+02
1.014190487197694353e+02
1.034940286544396884e+02
1.120665276645748918e+02
1.163710496523300435e+02
1.073227373913760658e+02
9.585025618152562288e+01
1.010565994143971125e+02
1.049613946409004939e+02
1.098606823134980175e+02
1.104032140948361302e+02
1.082182909675647551e+02
1.256057429740300506e+02
1.057019128149386802e+02
1.064807472808719524e+02
1.039306515645948679e+02
9.223898261287824596e+01
9.138054364649059380e+01
1.003378834351618991e+02
1.106237329209689193e+02
1.072946399735916998e+02
1.077778473528053667e+02
1.124606518325896900e+02
9.777002429202151745e+01
1.067857518290166468e+02
1.028096225079627430e+02
1.108532851617906658e+02
1.127953643111649171e+02
1.093376780373725126e+02
1.018251235081690851e+02
1.092402552935842266e+02
1.035016032060722750e+02
1.062553961560772677e+02
1.046200591480067459e+02
1.198362761336315998e+02
1.248878350256032945e+02
1.127417539215904583e+02
1.208384554703274603e+02
1.179063604396115466e+02
1.148720996058564339e+02
1.108041638445516810e+02
1.115345361682434486e+02
1.132902686767694149e+02
1.037539112794069354e+02
9.651697749377555624e+01
9.757732040849062116e+01
1.027929111324525024e+02
1.054903179494419589e+02
1.088836776573863432e+02
1.145631538791376158e+02
1.230132202882714125e+02
1.176083659698582267e+02
1.137311246359479213e+02
1.028338505222333055e+02
9.893864673231632878e+01
1.049186059057451104e+02
1.132908863076470283e+02
1.085321921813110180e+02
1.234630702986609947e+02
1.250014016292366250e+02
1.174821871966330207e+02
1.198041582349186029e+02
1.186111191892124452e+02
1.133693695221048330e+02
1.148848795157031475e+02
1.090198705711092373e+02
1.094684864093374870e+02
1.143141795546738280e+02
1.107298533187252616e+02
1.052355469942107931e+02
1.000138484602005207e+02
9.950843750234179197e+01
1.092334728359894740e+02
1.117497073388033471e+02
1.192882105982719878e+02
1.210863121412807004e+02
1.159526781981658559e+02
1.234811133560163228e+02
1.194735991716133299e+02
1.107315434738665232e+02
1.015920781601982128e+02
1.008201663487625126e+02
1.039585779479429704e+02
9.157629524708825386e+01
9.694328130793380183e+01
9.821433389913087808e+01
1.034407622030077789e+02
1.047563189525432819e+02
1.128412582389333210e+02
1.079976333631300491e+02
1.155085533665162103e+02
1.128845277693923919e+02
9.190299982422479275e+01
9.486454875719974211e+01
1.128396073818569079e+02
1.028867223087763563e+02
1.072860889005568339e+02
9.996947042931584804e+01
1.066932181200160557e+02
1.004549500133629749e+02
1.008734281597453020e+02
1.036056356683061779e+02
1.049024206963528059e+02
1.033506247401694651e+02
1.127469375025536351e+02
1.108345873060922315e+02
1.128470811770228721e+02
1.171415414510259865e+02
1.071884617252550669e+02
9.961236007139801529e+01
1.065051861731257361e+02
1.060041663146590594e+02
9.634815994609265033e+01
1.087170267479024517e+02
1.137218385395755149e+02
1.124634423332473148e+02
1.040398686759449163e+02
1.014274510493868888e+02
1.043413405759105785e+02
1.082340012751776896e+02
1.206014280888501560e+02
1.068758970221024924e+02
1.150328664169087318e+02
1.168659095454654278e+02
1.163614656053305225e+02
1.107520597270428624e+02
1.148569845854813565e+02
1.103842854471775894e+02
1.107508868708118683e+02
1.123872059003594899e+02
1.135675666424786101e+02
1.133348586582287254e+02
1.178956528469462484e+02
1.100572602483821214e+02
9.852320082420386882e+01
1.033763271519399609e+02
1.052189225783510835e+02
1.023062131914322919e+02
9.493122487329077330e+01
1.009631067596757816e+02
1.076591137693163489e+02
1.069228679929739769e+02
1.026620190901982568e+02
1.005667065693026956e+02
9.536752653441723737e+01
9.939057943834141895e+01
1.088754273238563286e+02
1.077536627581068274e+02
9.762168785601072329e+01
1.095552752187466439e+02
1.066554587040341318e+02
1.088466011511566620e+02
1.107404181783053474e+02
1.064732908309879491e+02
1.045183042650671013e+02
1.109498170730683171e+02
1.171185544754457482e+02
1.146493808209429091e+02
1.170845269463802367e+02
1.113709187973474855e+02
1.156010456270386584e+02
1.131671082962743782e+02
1.113339875738458460e+02
1.016811410729060157e+02
1.220908138381402495e+02
1.026405528385442523e+02
1.109704869148606434e+02
9.610775599576794548e+01
1.005875440426825520e+02
1.175933007806136601e+02
1.073380813417298612e+02
1.049877417904327928e+02
1.050078969563850677e+02
1.068829507891096711e+02
1.107167615726855558e+02
1.065855658965725468e+02
9.888879766723022158e+01
1.149260875056295248e+02
1.207769716600141123e+02
1.178755582282667689e+02
1.120685258761063352e+02
1.063770619837477369e+02
1.121351177151970262e+02
1.083475263489214200e+02
1.095067488489217169e+02
1.065624226064302462e+02
1.068738303046672513e+02
1.001657062272870462e+02
1.116800920561939705e+02
1.129238303077959245e+02
1.069793203956788830e+02
1.096022022497774202e+02
9.957729472159472550e+01
1.055251532273297386e+02
1.054984879650402405e+02
1.029899390039347509e+02
1.173447713464702815e+02
1.260114909256042210e+02
1.130186907876886266e+02
1.172246692361015334e+02
1.169315369752043807e+02
1.168024964053963686e+02
1.121011618575859927e+02
1.107777442199503923e+02
1.089575133226442745e+02
1.167211150177656691e+02
1.147015600844773644e+02
1.124069906235456955e+02
1.143896385774395839e+02
1.112302658934564903e+02
1.148239766731235534e+02
1.173615591887653409e+02
1.177846501390382485e+02
1.149888834661096695e+02
1.116007194813376060e+02
1.060613490681978419e+02
1.110449649342333629e+02
1.116310665055693079e+02
1.111337440269001888e+02
1.194194758697233425e+02
1.215619174720124107e+02
1.178169848007470648e+02
1.182287518973724048e+02
1.152382892195588795e+02
1.082560791796913975e+02
1.207189801625360701e+02
1.130037416192935211e+02
1.194667600661645395e+02
1.199658365907176290e+02
1.138292941925796384e+02
1.123721969079376919e+02
1.088548291277394071e+02
1.060976258497676099e+02
1.096613187485983758e+02
1.136775834326875270e+02
1.102243183888908078e+02
1.076494628835623359e+02
1.138385421197568235e+02
1.157262265851121015e+02
1.116951631127765978e+02
1.086983561880313829e+02
1.188682054790609754e+02
1.140808114891090952e+02
1.002322874450119912e+02
1.022805789536285914e+02
1.045321419318135838e+02
1.116645647418741447e+02
1.173266961944785862e+02
1.108252759565040577e+02
9.991968035371691315e+01
1.073374402541965793e+02
1.048196651825919901e+02
1.107454186885148459e+02
1.088397047128244850e+02
1.116759105110490395e+02
1.127324379085734876e+02
1.195045247304669829e+02
1.179376416731264925e+02
1.090979163943538026e+02
1.133337908694502403e+02
1.053615282945593776e+02
1.061305150681458116e+02
9.576303840264242240e+01
1.068331194557867292e+02
1.093578624459067328e+02
9.405874745061805697e+01
9.317378493415684204e+01
1.132101565732896802e+02
1.128152013368506772e+02
1.147606505522859237e+02
1.090580801274591636e+02
1.249659241459420400e+02
1.105773841570487406e+02
1.098260269119160881e+02
1.102711689520510419e+02
1.144605125976681990e+02
1.102384674243558749e+02
1.109266275059121512e+02
1.037849281209161489e+02
1.051557922583248086e+02
1.089938045136245677e+02
1.216789764458206520e+02
1.149489674155362025e+02
1.216242918776700890e+02
1.223086763854609700e+02
1.113867731004057617e+02
1.100715664364421258e+02
1.200360686187298143e+02
1.080048923854603373e+02
1.014575268458646775e+02
1.206247618450770176e+02
1.102338388458966563e+02
1.063296359998071381e+02
1.219744144750069808e+02
1.256276445484562601e+02
1.114465999256429853e+02
1.082036438194310506e+02
1.113081698980708012e+02
1.126709346319525622e+02
1.020266224463370293e+02
1.099727522906431716e+02
1.183519094461233863e+02
1.116769922325844817e+02
1.029333692483557599e+02
1.046076014221184636e+02
1.075979483169837891e+02
1.155360984822272314e+02
1.028085278674931260e+02
1.098175562955578215e+02
1.114084179973258273e+02
1.098361832092422645e+02
1.207488338665755236e+02
1.107912632680836538e+02
1.067743691769413488e+02
1.051238083080201449e+02
1.061019374645115931e+02
1.118232033734337421e+02
1.090273147804256695e+02
1.180850116546019990e+02
1.177811901182082863e+02
1.145383685850385831e+02
1.133700030401577976e+02
1.120713632750454281e+02
1.067705537346668763e+02
1.016852016442697959e+02
1.019099512188904697e+02
9.825233378126583261e+01
9.758648945435091093e+01
9.970244894894405263e+01
1.051881381712154280e+02
1.061380063999149712e+02
1.077616034685784001e+02
1.003885418551661957e+02
1.073968459015815853e+02
1.081980462499128919e+02
1.020916402182989060e+02
1.085763489031507874e+02
1.149823786467871969e+02
1.231803418277265081e+02
1.142085839871183026e+02
1.113392734410233516e+02
1.082174295881996500e+02
1.097578653217196347e+02
1.093133746950559555e+02
1.136779518137360725e+02
1.061471075743281745e+02
1.139748095616500763e+02
9.857978651204355458e+01
1.009574860693089562e+02
1.087172304093668060e+02
1.069841511112423404e+02
1.012431086132539946e+02
1.100417985500110376e+02
1.175055255205024878e+02
1.121969020748459656e+02
1.121473294203555895e+02
1.137175295956384673e+02
1.184197681745559123e+02
1.160391474020396174e+02
1.149972858268425000e+02
1.145094526947877398e+02
1.080843297788888577e+02
1.021364925248005591e+02
1.020612993508370181e+02
9.657714033349044769e+01
1.031711187680421347e+02
9.777557159175545110e+01
1.048840593330540401e+02
1.017677676722604758e+02
1.062217283138386108e+02
1.100854460206740271e+02
1.074850656380581455e+02
1.205936711291072356e+02
1.094569317889990856e+02
1.101390203113965924e+02
1.049810334141536998e+02
1.063666318588706616e+02
1.125451984345680074e+02
1.133773363177617028e+02
1.050346176798251037e+02
1.148866590530023046e+02
1.082078781120756048e+02
1.083255058478668929e+02
1.093550336795697007e+02
9.913076577279200308e+01
1.009855601182579363e+02
1.088090717678560253e+02
1.109567214539173960e+02
1.115690554753327319e+02
9.831807413588589384e+01
1.030921770153096872e+02
1.185870556530525022e+02
1.115133932593158335e+02
1.060697245948001068e+02
1.118427697681555344e+02
1.160857252563006625e+02
1.068837897411308120e+02
1.075761938545395111e+02
1.120906192338497505e+02
1.182864257676941548e+02
1.095026538003600791e+02
1.024888999251276971e+02
1.127216966347620826e+02
1.140660279258120084e+02
1.088281758735353577e+02
1.149490736636396520e+02
1.114102809012062636e+02
1.190847424224073166e+02
1.204478612856350708e+02
1.094169442843297304e+02
1.087338261436404849e+02
1.013130729943401747e+02
9.715474245648587726e+01
1.126640708415948495e+02
1.185305765673771816e+02
1.103009380699735260e+02
1.158654850355404591e+02
1.159233244304999175e+02
1.174662116596375085e+02
1.210106139235910518e+02
1.208086958633497261e+02
1.133772582047913602e+02
1.105195032750467448e+02
1.085074671090403342e+02
1.131883828611061773e+02
1.281178562864574246e+02
1.232653215642727957e+02
1.228864410967362915e+02
1.168842707353373100e+02
1.060468434965912223e+02
1.106228194381376824e+02
1.187038925273176062e+02
1.117207022691800660e+02
1.020768008862828538e+02
1.055887724794834668e+02
1.101857020011356951e+02
1.096386325868297860e+02
1.101983768881805901e+02
1.260730212031866415e+02
1.180762936689386891e+02
1.174841512524449172e+02
1.193860324400003492e+02
1.210620468851142562e+02
1.117687038799407588e+02
1.206598006661486266e+02
1.230481016662227205e+02
1.143538962951817837e+02
1.100274927129081703e+02
1.051645298081630813e+02
1.111684543892499448e+02
1.085355047094710557e+02
1.065634232590305857e+02
1.117935084719196652e+02
1.066410716337730946e+02
1.124702062465589449e+02
1.142719687086503910e+02
1.084683600567578168e+02
1.048875015220773008e+02
1.005363735240667040e+02
1.079533416262790553e+02
1.185903581881077571e+02
1.117089135121594410e+02
1.023375987506170759e+02
1.106240641071905628e+02
1.001799971109098237e+02
1.038229359855047420e+02
9.687570922280956154e+01
1.012123950389749325e+02
1.091694120497966054e+02
1.045474309942088951e+02
1.080679608868114485e+02
1.163537009422890804e+02
1.127336009491425557e+02
1.116121618070448136e+02
1.205946156291767011e+02
1.218435983359758552e+02
1.179858359582708545e+02
1.118486412182848113e+02
1.210251835151363764e+02
1.061409980102575190e+02
1.135366298922740640e+02
1.094536487778978682e+02
1.071356936132700639e+02
1.016446768015315030e+02
1.018474528669691352e+02
1.056742501474998335e+02
1.033486932072117952e+02
1.045194995382110505e+02
1.015179237716597243e+02
8.491793107433676369e+01
9.534353855838057257e+01
9.979840123312101241e+01
1.063789109756490774e+02
9.792826485275769244e+01
9.976524571896052862e+01
9.688381110946360764e+01
9.439120734878899555e+01
1.137543867897873895e+02
1.135879448729080252e+02
1.112555920147324855e+02
1.117630936543825015e+02
1.157844855493089398e+02
1.075156050647080832e+02
1.085045044984274512e+02
1.075600198724948058e+02
1.100036518263814429e+02
1.139558231707293459e+02
1.023915946700869455e+02
1.004364403133365613e+02
1.127264344066756507e+02
1.123970998398152119e+02
1.157890301612123238e+02
1.174998073155145306e+02
1.202576449640149576e+02
1.194470914249408082e+02
1.175938131764821435e+02
1.119366176588521569e+02
1.102807606037589068e+02
1.150284856678149765e+02
1.152509536065736313e+02
1.148697695067939719e+02
1.095615474159993141e+02
1.109718336936845731e+02
1.124239852246048486e+02
1.155636003889348018e+02
9.916472056748337138e+01
9.817657882176814610e+01
1.052504759554582563e+02
1.140154338456827787e+02
1.100522210666206462e+02
1.185477786602908310e+02
1.116351662502833904e+02
9.655859558330924131e+01
1.049392117745585438e+02
1.193055747621523039e+02
1.121622355613429818e+02
9.880159188096557443e+01
1.030987718617296736e+02
1.125240190808106888e+02
1.257908090548773998e+02
1.216804896199311941e+02
1.260885031085877728e+02
1.227436637609741155e+02
1.139946911285533417e+02
1.067580593832230988e+02
1.172791208377796437e+02
1.251771077922604860e+02
1.231554019478438420e+02
1.158720175068447276e+02
1.077868912857829713e+02
1.070700036999413385e+02
1.048365665855277058e+02
1.140101648363135922e+02
1.282963806445377770e+02
1.091432291573932929e+02


==> anc/Fig16/Q2_Ca025/angle_tl.txt <==
9.344082242995123977e+01
8.966146833102735059e+01
1.006711068066062751e+02
9.357793172477606447e+01
1.038760367819808295e+02
1.153990021758240090e+02
1.068492431937374363e+02
1.084274900586415100e+02
1.004727739657277681e+02
1.006320345041385877e+02
1.083075807725417548e+02
9.530174116468728585e+01
9.336486507187828465e+01
1.099211184447363365e+02
1.090155476540131048e+02
1.037117711293482500e+02
9.416028960606729470e+01
9.982530810327219228e+01
9.612228685835280828e+01
9.870674133681558260e+01
9.253315897000472035e+01
9.273626695626154515e+01
1.013097778235058826e+02
9.359019493479848961e+01
8.962521812497678297e+01
9.020792505749480483e+01
1.017487324529260064e+02
1.023708011883377935e+02
9.375986686103320267e+01
9.713655188393015294e+01
9.857494196746564796e+01
8.162595098876367672e+01
8.643810075206242516e+01
7.709986044238679881e+01
8.545553056909551515e+01
8.536406365391549400e+01
9.295346245864682544e+01
1.021622508227998054e+02
1.109579218134201284e+02
1.079084793715910990e+02
1.110166975684300752e+02
1.133830196994302781e+02
1.037107787115905211e+02
1.023282546649290481e+02
9.548673986487705179e+01
1.032770622914490559e+02
1.100729544679910958e+02
9.671305434122767508e+01
9.336576844776075745e+01
9.839431897230060997e+01
1.075753457925813876e+02
1.052955337725898488e+02
1.161603133614039791e+02
9.878651023000821851e+01
1.116857538955644031e+02
1.118903879064659748e+02
1.014893183048046126e+02
8.993532635110626927e+01
9.992796774733595555e+01
9.171201172994921080e+01
9.971876036057820158e+01
1.099038570030317885e+02
1.155549708410372460e+02
1.155216099231751485e+02
1.155598911740660242e+02
1.140060010909027426e+02
1.145936259847382104e+02
1.094855266977886572e+02
1.076431502307343635e+02
1.159405594472509904e+02
1.197703568024302996e+02
1.093780949272953364e+02
1.033479839991066456e+02
1.071131816589275445e+02
9.756682950953151590e+01
1.174487433946976154e+02
9.673812571062757115e+01
9.677417580271838915e+01
1.059223379943431098e+02
1.086522807880936909e+02
1.037648735830095745e+02
1.103879692677206066e+02
1.053692690552688163e+02
1.072705565380763204e+02
9.354491623801095557e+01
1.100534871466723956e+02
1.102862845370990073e+02
1.025873254796543534e+02
1.012192461128246919e+02
1.077194612634126685e+02
1.076111166559013128e+02
1.057630813577682574e+02
1.108380462015386172e+02
1.068190515310148925e+02
1.047444892768932476e+02
1.022886123801520597e+02
1.029358576560833285e+02
1.063894107656160628e+02
9.960262923385541001e+01
1.132603242859270978e+02
1.084046124825089805e+02
1.078602964540990286e+02
1.085464249916885535e+02
9.335252675649779519e+01
1.033325091293091162e+02
1.030084153169896553e+02
9.725334220822330167e+01
9.704714333001463444e+01
9.788136979121519232e+01
1.099783464605402514e+02
9.495483658857978071e+01
7.992541061137899305e+01
9.328623868207884584e+01
1.021104658781943328e+02
1.122704440824847438e+02
1.178314989096723195e+02
9.564131092194756434e+01
1.062840086769426620e+02
1.160115042072388718e+02
1.047756582705995356e+02
1.117494475429255658e+02
1.137170456911233316e+02
1.092283873784811874e+02
1.123834741281607421e+02
1.113705683745282613e+02
1.049734254475471715e+02
1.122577750607023859e+02
1.252936304740587161e+02
1.048702339764939353e+02
1.081835117639859050e+02
1.163757732103775737e+02
1.051179305304235783e+02
1.097125314677525125e+02
1.055317611556571791e+02
1.081730086808939149e+02
1.062814797125974877e+02
1.091612737915007187e+02
1.089752239214885634e+02
1.136710596881580528e+02
1.072767245265363982e+02
1.058929573509762037e+02
1.125483711493490802e+02
1.124964826877432245e+02
1.116850156650275778e+02
1.156505788163421613e+02
1.190819471523242044e+02
1.097512131723660929e+02
9.685217206516041699e+01
9.810417609382744786e+01
1.111156221558840969e+02
1.202411892344900224e+02
1.230305184143529829e+02
1.207449985524211655e+02
1.288821051751184825e+02
1.135793798131932562e+02
1.098272288093193652e+02
1.057142878234774344e+02
1.066993505147901544e+02
1.137487372442131885e+02
1.064203617125937598e+02
1.114378843882312680e+02
1.137033680519452332e+02
1.171665231873003847e+02
1.096707835528408879e+02
1.079060846490073970e+02
1.004839893313775860e+02
9.241506685536045040e+01
1.077529948469260290e+02
1.178247521535484594e+02
1.134096603583428902e+02
1.120688841272994409e+02
1.173308680236963113e+02
1.152507415333870142e+02
1.049606436949122497e+02
1.149935871737968824e+02
1.065422566913035496e+02
1.053384703306492440e+02
1.051914498037456980e+02
1.110560202354512143e+02
1.166531397749490395e+02
1.123799929079818014e+02
1.057058642492833371e+02
1.069169330336413992e+02
1.175275118570295945e+02
1.142285571365343060e+02
1.058879737905248817e+02
1.054143043174052963e+02
1.056190874586642963e+02
1.079957012335087541e+02
1.054436725080529698e+02
1.109705011954292075e+02
1.085688175314807040e+02
1.128883495436730726e+02
1.183698642401370762e+02
1.094057288962827954e+02
1.170536180720202992e+02
1.138429153609283304e+02
1.049793583696375947e+02
1.044750922121459524e+02
1.120162374718967726e+02
1.068611040827911438e+02
1.010824630985074606e+02
1.177915255046551977e+02
1.200015136835082501e+02
1.194011913540444425e+02
1.040236128990689082e+02
1.081555295343413121e+02
1.130989240993332743e+02
1.127947534525689264e+02
1.114127217823116638e+02
1.075877761091281997e+02
1.094494702671346289e+02
1.162778031750760590e+02
1.107533631882764382e+02
1.123631879903944650e+02
1.176816582938363780e+02
1.170499764777120646e+02
1.216866719317128940e+02
1.191413169725990997e+02
1.059799901517455396e+02
1.121592127713603730e+02
1.073225130874369881e+02
1.149485388848436713e+02
1.194882312154296500e+02
1.180282815477132772e+02
1.096426086188428002e+02
1.077631698538333467e+02
1.090097752870828032e+02
1.056552877996347064e+02
1.096507908296480309e+02
1.130747156576068591e+02
1.106524933127111296e+02
1.165873907752395979e+02
1.124096296471241487e+02
1.152077842799824481e+02
1.123240322096018957e+02
1.153929572264175221e+02
1.157054923763867862e+02
1.047492311885524714e+02
1.015039842412481335e+02
1.043943440277687671e+02
1.215066224067958132e+02
1.068251476881308122e+02
1.090998274650595761e+02
1.184525128521284358e+02
1.158725377287250211e+02
1.207031507562442414e+02
1.196465675105677775e+02
1.099117860161002795e+02
1.087192043060903615e+02
1.050598257586584623e+02
1.089135323622312228e+02
1.041433601852988176e+02
1.068534517315565893e+02
1.085926393441561260e+02
1.005461479490673185e+02
1.019599904884750998e+02
1.155727459609889252e+02
1.057133502619423524e+02
1.029152049895109826e+02
1.029232576167372173e+02
1.091905328163128246e+02
1.150101781941041992e+02
1.132472826882236632e+02
1.010916097305797479e+02
1.104430415017525178e+02
1.061183558108255767e+02
1.048933770480094694e+02
1.045644784655272304e+02
1.088862717963336024e+02
1.057431006478134776e+02
1.097183747848821582e+02
1.032690599657587853e+02
1.065219087269425842e+02
1.157881572624275606e+02
1.193803641661313293e+02
1.116099606659195871e+02
1.073639496035661267e+02
1.066858940723199822e+02
1.018050789094302360e+02
9.290105776547916605e+01
9.891775070311157947e+01
1.004073540766935650e+02
1.066786465674406372e+02
1.048914250437306777e+02
1.034431038512690293e+02
1.165572924271269954e+02
1.087910904964925578e+02
1.019977002441263210e+02
1.028264243274444425e+02
1.037298361067712733e+02
9.810398581075500601e+01
1.144304492540356648e+02
1.190444840921735903e+02
1.175738206802891028e+02
1.185288004539580129e+02
1.121138600956537772e+02
1.081424590690360645e+02
1.085361580506880870e+02
9.428886368155659170e+01
1.007720657685233903e+02
1.013920152380984092e+02
1.185687984364339371e+02
1.134989266525818721e+02
1.147633271938633897e+02
1.114525077537581836e+02
1.085374356220964813e+02
1.200452707957035301e+02
1.148077799179710325e+02
1.146241571878740046e+02
1.010158238463239400e+02
1.088130226167895529e+02
1.130994702637011784e+02
1.181716144773901362e+02
1.106252826848575239e+02
1.235789948226943693e+02
1.190458895461488993e+02
1.153214442316264012e+02
1.180031087376573566e+02
9.999196084137064133e+01
1.132131167075378642e+02
1.163035825116347013e+02
1.225801200192234006e+02
1.219402828831490382e+02
1.288490676376638362e+02
1.207053146811110764e+02
1.099419621310143782e+02
1.111912911095832612e+02
1.100963323767580562e+02
1.038715386394465696e+02
1.079093785352444570e+02
1.185731910276280558e+02
1.164674766228619944e+02
1.176962985785572755e+02
1.157039001841885977e+02
1.069150813652509129e+02
1.048272378487465772e+02
1.101412224355934626e+02
1.098776710343236971e+02
1.069040685011389371e+02
1.026639035666063506e+02
1.047412415980461446e+02
1.087091052796242536e+02
1.178380636262940584e+02
1.169613349082215450e+02
1.213195512904685529e+02
1.109839734566259466e+02
1.137206743915930645e+02
1.133697645028655501e+02
9.791616083318363906e+01
9.919560088923495300e+01
1.054752807581562593e+02
1.104551395498576056e+02
1.159413404811756010e+02
1.160077921263083596e+02
1.187468011967075228e+02
1.171031617600237098e+02
1.058165679629877189e+02
1.150730102710112277e+02
1.069099690539760417e+02
1.066913725635548076e+02
1.043758363782488345e+02
1.079394659286213312e+02
1.172641281898085310e+02
1.209734479937922771e+02
1.237184123053721976e+02
1.151014025360195774e+02
9.992948261474701610e+01
1.031840798438167326e+02
1.063702735739569221e+02
1.050629421015488276e+02
9.849104281242799175e+01
1.052197226645866266e+02
1.075431815795313497e+02
1.000054609397782599e+02
9.555931166066611127e+01
1.020693507517212169e+02
1.124098772286210703e+02
1.164842027192502343e+02
1.158167146650891226e+02
1.197587291611874321e+02
1.224278699876712153e+02
1.128528729395353594e+02
1.064857693432673500e+02
1.160187395865690689e+02
1.205539046650752510e+02
1.203098047968726689e+02
9.831417629047031426e+01
9.679257895069643780e+01
1.041668718553460451e+02
1.093199953894362721e+02
1.007791747479784590e+02
1.111788565067498809e+02
1.097621943656842376e+02
1.162972413852104125e+02
1.204729566291991318e+02
1.130875775330955548e+02
1.056016716585637880e+02
1.161247412768037179e+02
1.159226021442592724e+02
1.055740898465079454e+02
1.049211860216654344e+02
9.700548149962077105e+01
1.068591154729619319e+02
1.083704849034072595e+02
1.104501658027567856e+02
1.104858783014635719e+02
9.959436334474241903e+01
1.038072473969039038e+02
1.108239134069620064e+02
1.099741287163254810e+02
1.136038478216858039e+02
9.307487292712950477e+01
9.826727452746837344e+01
1.049225055699497062e+02
9.920614445250704705e+01
1.163793312534268409e+02
1.136414544437323570e+02
1.049429977704223376e+02
9.508387839923921092e+01
9.066224352786632323e+01
9.814747052679553008e+01
1.093850175620380156e+02
1.159277659233358690e+02
1.147213246474403121e+02
1.153115244433899846e+02
1.059763262415231964e+02
1.099402267827645829e+02
1.107111563440699911e+02
1.094866556619706586e+02
1.084306960944778666e+02
1.029218012597444130e+02
1.154542757271855180e+02
1.165594644942299709e+02
1.212647729767423357e+02
1.160025672969214554e+02
1.070597995923166366e+02
1.156326937482374149e+02
1.151354049162978157e+02
1.251612895303869948e+02
1.237369842012485748e+02
1.189516275709694355e+02
1.127714850027828390e+02
9.910635589772644494e+01
1.025431621993030689e+02
1.015666846240095964e+02
1.106241216243831786e+02
1.199361576603933912e+02
1.158949005379092512e+02
9.947722632620130412e+01
1.048761717883285343e+02
1.065401020933537382e+02
1.000962155121345205e+02
1.057810529239660724e+02
1.098772943575884682e+02
1.074717347582672033e+02
9.658369216484989295e+01
9.170312137165539923e+01
1.085453375065596333e+02
1.117677655258153635e+02
1.119566455952268598e+02
1.148259099722194492e+02
1.181365883830442698e+02
1.177678602472225151e+02
1.205479726877057232e+02
1.217800053725766105e+02
1.154041522295062805e+02
1.010612476869113436e+02
1.017312834973520097e+02
1.134239377346152366e+02
1.113635690378141305e+02
1.098804878318860574e+02
1.142148512707989028e+02
1.024340326346177790e+02
1.001056669607689287e+02
1.169535335427602121e+02
1.166960082776482892e+02
1.111372600894185325e+02
1.141694727954006083e+02
1.107924716321871443e+02
1.094895135580152186e+02
1.129571854173053538e+02
1.159353763337724672e+02
1.077596075267989448e+02
1.152608148361310469e+02
1.223812001815262249e+02
1.231496390411977728e+02
1.192703029323876507e+02
1.105411255530078307e+02
1.136928240144308120e+02
1.112484081825259921e+02
1.082691788934764645e+02
9.890885559647912828e+01
1.110057341041733991e+02
1.073770972941754565e+02
1.015805123957725584e+02
1.179233636782639820e+02
1.174343711305263582e+02
1.073749746369825715e+02
1.083919600859781411e+02
1.113815604295516550e+02
1.161660595573546431e+02
1.177665787559150630e+02
1.071865870923183621e+02
1.175717547173000668e+02
1.153800690930187471e+02
9.918419645015609376e+01
1.133210076317918578e+02
1.008055845143185820e+02
1.098747678048735850e+02
1.133809871041370769e+02
1.107213831060712437e+02
1.001597607576151461e+02
1.187602287765168114e+02
1.194851452739977304e+02
1.169822484825670159e+02
1.057428605794906815e+02
1.054393432000997137e+02
1.006503093532271009e+02
1.062091235930831914e+02
1.059589980852499309e+02
1.051872336347103243e+02
1.098226884032691970e+02
1.067921535299025066e+02
1.051479990411736622e+02
1.097308550895045585e+02
9.665757464459582593e+01
1.041302344945880805e+02
1.067373650753843748e+02
1.111453110346261042e+02
1.265633646235154686e+02
1.135901406503638214e+02
1.180236392556767555e+02
1.179500236579127801e+02
1.160306626995895982e+02
1.122559125656734835e+02
1.124132264766733158e+02
1.101059730688957217e+02
1.068476100694601030e+02
1.127280753666620114e+02
1.040418236994297843e+02
1.007101228439580041e+02
1.091169176451905827e+02
1.116575694505522591e+02
1.014167049721778397e+02
1.065857182122293239e+02
1.070097482064566492e+02
1.121444097986307042e+02
1.080219752323776703e+02
1.035360075187593765e+02
9.834356403700282101e+01
1.072831437618961843e+02
1.004884585769244296e+02
9.102122439869742720e+01
1.087560539796625960e+02
1.025392385519342326e+02
1.065037538289250563e+02
9.425856628982924690e+01
1.088144464272326246e+02
1.008260586892076418e+02
1.080937335028026638e+02
1.114563120023544798e+02
1.165506914847995148e+02
1.172954349389843856e+02
1.137763890362571573e+02
1.148601637211574626e+02
9.480895828710458773e+01
1.072380598853413716e+02
1.130781118622176393e+02
1.085888972663668568e+02
1.081971749873754192e+02
1.143043804493053415e+02
1.138124813565416673e+02
1.051039589108316648e+02
1.086852409870545131e+02
1.209271165622430431e+02
1.212551030948031325e+02
1.233725510844924997e+02
1.142525244321159050e+02
1.120042758341559619e+02
1.086083512282572912e+02
1.018634186847070993e+02
1.084313954544081753e+02
1.144436562152744727e+02
1.151199412807166311e+02
1.051848645698180746e+02
1.080115625992196726e+02
9.854385853804991768e+01
1.113462097364962631e+02
1.156009059682086360e+02
1.161106849343771756e+02
1.200424747158120482e+02
1.176223800485259119e+02
1.115604428932235095e+02
9.873833463883757133e+01
1.170880559094742779e+02
1.037911619181763285e+02
9.732632285169918873e+01
1.127761322560522785e+02
9.828412178979866098e+01
1.074638899932434555e+02
9.093872179716476012e+01
1.237079550423722907e+02
1.220928694651551609e+02
1.193588534798727778e+02
1.119079069288863764e+02
1.198152335111364408e+02
1.098989826585569460e+02
1.100141966009327916e+02
1.143915697923563499e+02
1.183810564279822444e+02
1.218178012630211242e+02
1.206242250699167471e+02
1.121167759833676314e+02
1.192979990296655046e+02
1.092744062915033680e+02
1.164722337672651378e+02
1.131753755025244459e+02
1.188192116965831246e+02
1.212805297982655617e+02
1.251136173194950629e+02
1.168740751136711111e+02
1.091986733106350016e+02
1.098729002123723006e+02
1.072683223863234190e+02
9.958701821814707955e+01
9.762098046342596547e+01
1.063639658496656892e+02
1.165842768497530102e+02
1.097376788598962349e+02
1.114078762263762883e+02
1.061162349348726082e+02
1.028645749440676411e+02
1.128034964218438319e+02
1.209559464691022015e+02
1.157118649858823005e+02
1.077543973620805531e+02
1.122566581198951496e+02
1.097650271403292805e+02
1.113962482461776631e+02
1.154841107886617664e+02
1.075496975680868417e+02
1.102005121307540634e+02
1.092892558362763680e+02
1.098029433123318626e+02
1.100289065157745796e+02
1.158841001794977359e+02
1.149309788321817223e+02
1.162071769371352019e+02
1.085942250143911281e+02
1.023241675598376901e+02
1.107624425778669206e+02
1.110936397174147885e+02
1.120334096122191880e+02
1.064131130668717304e+02
1.143707111328859156e+02
1.132018284574965890e+02
1.105080495789818826e+02
1.074236276533669923e+02
1.108518344607030457e+02
1.249644767679212691e+02
1.104295990379563079e+02
1.006145592703308864e+02
1.197195042586483851e+02
1.157364297022232478e+02
1.115475794652381012e+02
1.128480875966514105e+02
1.257171483772451666e+02
1.108419473864413050e+02
1.059333125818143060e+02
1.088703792955676874e+02
1.050521969609723669e+02
1.190938170767265518e+02
1.165068817532475975e+02
1.101384162989326967e+02
1.083652609477223479e+02
1.036955905961463316e+02
1.125846827721989172e+02
1.109004895453541337e+02
1.025934256940362417e+02
1.027059916202237417e+02
1.059610313867226523e+02
9.935356237429176929e+01
1.118695678611845921e+02
1.032765345561307555e+02
1.044158011345953838e+02
1.093930378362780687e+02
1.156282635766893492e+02
1.235895061924481695e+02
1.301237818065446845e+02
1.275480795969521211e+02
1.151571692204717152e+02
1.247173003684099513e+02
1.182514267880999626e+02
1.166609497956609260e+02
1.122047626093828541e+02
1.026937500619014685e+02
1.064924229591772615e+02
1.114402938651220012e+02
1.072704746183343900e+02
1.044489790659219040e+02
1.062930869275190844e+02
1.096311738878574431e+02
1.112973531516048382e+02
1.119335187890748671e+02
1.181017847106025442e+02
1.137091450886113506e+02
1.081547391315045701e+02
1.123674325205066964e+02
1.042290317451839883e+02
1.096433106058475886e+02
1.113933557311990370e+02
1.172425054426558546e+02
1.174256695294582613e+02
1.176703106180302569e+02
1.233734054009306931e+02
1.148913790400141153e+02
1.028769864475049900e+02
1.112468383313907339e+02
1.151972487092963888e+02
1.175868215172521474e+02
1.220510359381820678e+02
1.169324612162406396e+02
1.142956036849430177e+02
1.081203071075718611e+02
1.072653323061683750e+02
1.102506637986788576e+02
1.195224275265126579e+02
1.172554823795975523e+02
1.215544149903831652e+02
1.247988248583919386e+02
1.190046336237469262e+02
1.078555110979379066e+02
1.069245855057656200e+02
1.015263456293222077e+02
9.933883322408389915e+01
1.003006601243218654e+02
1.109466881291367883e+02
1.089057388923292393e+02
1.126669903460887383e+02
1.099881710884142905e+02
1.131453578659871084e+02
1.142186157218541211e+02
1.183839762929370067e+02
1.152008974829809347e+02
9.849543151528855844e+01
1.122703350293313491e+02
1.105499171983702240e+02
1.165494412984021864e+02
1.154284211423604916e+02
1.104497627026834010e+02
1.064892216776925693e+02
1.104018886679264000e+02
1.000924526339598657e+02
1.057260670839697809e+02
1.173248019460311582e+02
9.695400209276094472e+01
1.034156594839908792e+02
1.084913046129290848e+02
1.137504361887496316e+02
1.100015372075983322e+02
1.083954373366413364e+02
1.116041463980156294e+02
1.061945894716657364e+02
1.157827834021303062e+02
1.164092383912826563e+02
1.107195747416831608e+02
1.056294372875600516e+02
1.019991314505225120e+02
1.200000992851996244e+02
1.177598711997324301e+02
1.000691852424304216e+02
1.184786916310053044e+02
1.207136226743298977e+02
1.092176511581223792e+02
1.103857384142254432e+02
1.115139603531505514e+02
1.116649042575903223e+02
1.124676151520315415e+02
1.159324665365354434e+02
1.188461977352155827e+02
1.115595769100729910e+02
1.027032627114932524e+02
1.056381828359178030e+02
9.890237384738513526e+01
9.958158124408809897e+01
1.036781102501394827e+02
1.094169002775589661e+02
1.122487877244657426e+02
1.187963597227242332e+02
1.148554528090431006e+02
1.056868605941053403e+02
1.020130089358878536e+02
1.051517899027648610e+02
1.080524750611025837e+02
1.172667152582071424e+02
1.235853785512116616e+02
1.218361017995953262e+02
1.210755809439198316e+02
1.171188862540869167e+02
1.200778210003081767e+02
1.178530330804419037e+02
1.230259455930471972e+02
1.284942640510528520e+02
1.049826646618814010e+02
1.095950594940810134e+02
1.128835769911910489e+02
1.139056293765738133e+02
1.169603361883178252e+02
1.166024126038301603e+02
1.109766058938077293e+02
1.089557135892079458e+02
1.141387499451306411e+02
1.117201841518949408e+02
1.143821262623733901e+02
1.043165662582542694e+02
1.165408205342767332e+02
1.139274869850269170e+02
1.071574702165717952e+02
1.071580922376913207e+02
1.080282662099969428e+02
1.030418502933680145e+02
9.502561869088846436e+01
1.039845020767583890e+02
1.042371543283154693e+02
1.018113963318781856e+02
1.001946637615636888e+02
1.097873550321698701e+02
1.134061636399275130e+02
1.191445389185559520e+02
1.192693327994664259e+02
1.206418784419789034e+02
1.102499151343703829e+02
1.103745423458979076e+02
1.085013627943597498e+02
9.807580113832933932e+01
1.041297714407318438e+02
1.093892519271529977e+02
1.166320599702569609e+02
1.141114050109781459e+02
1.219017587816234993e+02
1.188024878958362223e+02
1.140917216908722907e+02
1.052281983086961361e+02
1.047952504622946748e+02
1.082474740068536221e+02
1.166825687432428538e+02
1.086368027678851007e+02
1.173390504226197777e+02
1.212097113799056700e+02
1.148808738214783887e+02
1.183977903392363373e+02
1.159210371774747443e+02
1.167944451896480302e+02
1.145382791664179649e+02
1.056894187090000372e+02
9.836573243926316934e+01
1.094480708799485598e+02
1.056441648340263271e+02
1.012111348840144274e+02
9.568896398992168884e+01
1.116810388700744028e+02
1.082347613029524922e+02
1.077221989692860120e+02
1.142178398378723188e+02
1.237817418514903665e+02
1.155821124582982975e+02
1.047711822886333266e+02
1.133363060649907368e+02
9.772132370582622229e+01
9.760552206613607495e+01
1.068116892754612479e+02
9.901194792801587141e+01
1.078607099954729165e+02
1.085126907621551311e+02
1.096618975718918705e+02
1.167717977540965535e+02
1.246278826748799133e+02
1.172241577233241543e+02
1.136912241410958870e+02
1.084088877636718280e+02
1.210583845625165083e+02
1.171356040368204816e+02
1.168950556907186922e+02
1.144419991823503580e+02
1.078964422109254429e+02
1.069868666635938865e+02
1.163105672509398261e+02
1.166408004149838149e+02
1.089325692331747888e+02
1.113238495265885462e+02
1.146411286702134760e+02
1.077937250080476446e+02
1.030052100789871616e+02
1.074153005984082370e+02
1.050325054293391531e+02
1.079357807787233980e+02
1.131235406080786134e+02
1.120889701007335333e+02
1.095495354299873867e+02
1.025608552156006681e+02
1.011287077375604042e+02
1.072521567920261703e+02
9.768559668698794951e+01
1.034576100048075205e+02
1.067675252813786386e+02
1.088965777219335820e+02
1.027402176336664894e+02
1.074445367431182206e+02
1.130435287274075620e+02
1.028220268031704734e+02
1.072565710330238318e+02
1.085411684538986634e+02
1.037940466689449437e+02
1.042498971095017879e+02
1.099851953125931345e+02
1.231352568776832754e+02
1.155120285181913857e+02
1.035943183918490433e+02
1.073968061276059558e+02
1.115468224169714091e+02
1.023496232657305853e+02
1.108096691300743544e+02
1.106607892234941772e+02
1.139428444008790535e+02
1.217936440688698667e+02
1.214210583767628435e+02
1.176405015933260501e+02
1.240023953220849080e+02
1.220709982711775723e+02
1.179379674434411953e+02
1.159700761701912057e+02
1.087056934526140282e+02
1.107025808415781540e+02
1.091228643388119224e+02
1.116178809989048943e+02
1.125053648770856540e+02
1.189061933617259257e+02
1.183268319472388868e+02
1.064372733427809550e+02
1.214261681945371691e+02
1.201255380196203362e+02
1.221893106471333397e+02
1.192143109797102909e+02
1.126793076828070355e+02
1.106703334530908052e+02
1.144479352490410520e+02
1.044877629809370490e+02
1.209595768310356192e+02
1.181627333747196218e+02
1.180155983959284782e+02
1.175390942408790949e+02
1.154919989340629343e+02
1.161094830098478781e+02
1.153993889114164091e+02
1.080224857933029909e+02
1.165113858796775475e+02
1.167081558528235234e+02
1.203896693379715970e+02
1.190402347889682488e+02
1.078145432911214670e+02
1.036643706699524898e+02
1.032053086785410869e+02
1.003497818723190989e+02
1.025024968471255562e+02
1.076765727384766649e+02
1.004842518546948753e+02
9.986982423595617320e+01
1.033054419889735271e+02
1.076807443974577865e+02
1.037653495063975697e+02
1.108766317211817380e+02
1.065473393779317917e+02
1.124257098643369659e+02
1.111809021839524974e+02
1.234757114558979225e+02
1.146710863624980306e+02
1.126628701325896458e+02
1.108564374404148936e+02
1.092807983136743815e+02
1.159247413505804332e+02
1.138203936679300767e+02
1.113933213198578613e+02
1.179424311438588688e+02
1.140472546863374532e+02
1.118909477652061497e+02
1.172736910147840064e+02
1.090903283827415180e+02
1.073446696892472261e+02
1.048601953315611155e+02
1.129913135603652847e+02
1.136208412955733138e+02
1.148401650219153112e+02
1.057498897637494082e+02
1.095526518201340167e+02
1.125998321283884280e+02
1.126270477562703434e+02
1.172766107836329326e+02
1.137482426574769505e+02
1.190857588407403398e+02
1.151898702623822572e+02
1.163984758340953647e+02
1.131895771546549270e+02
1.192839934100216652e+02
1.141713469260690488e+02
1.122764757795639667e+02
1.096167838255664293e+02
1.057881079378672950e+02
1.213861672884516736e+02
1.176194121079475394e+02
1.215992119466441181e+02
1.252598460071499318e+02
1.068731149266667444e+02
1.086363671955291181e+02
1.188242185210989987e+02
1.188186560618418071e+02
1.091552926420534249e+02
1.118620433504220699e+02
1.153278097321192490e+02
1.117111012842497928e+02
1.072184491841467917e+02
1.071188594989112346e+02
9.624203468282890128e+01
1.144845458484417549e+02
1.089748764017712404e+02
9.912135325702048760e+01
1.064725842780394203e+02
1.084520840390418641e+02
1.072271911198988903e+02
1.050818920338348477e+02
1.154797458584542227e+02
1.205053527083643417e+02
1.140164916868248355e+02
1.194178446065975834e+02
1.211519336515791565e+02
1.153542171124456956e+02
1.182783032273508610e+02
1.129033700377107863e+02
1.017205931271418535e+02
1.078835224895357072e+02
1.110870923730993383e+02
1.113714621882598124e+02
1.117936009981745542e+02
1.080040745429975573e+02
1.161649229257398446e+02
1.281624213137924642e+02
1.208593502219722922e+02
1.217666347481066254e+02
1.173414480834819500e+02
1.045956984336192619e+02
1.045074807690394039e+02
1.066727396602799871e+02
1.024098261990338870e+02
1.019338086418594429e+02
1.086181631669785901e+02
1.029985665056044724e+02
1.088489177834306076e+02
1.046867533551340301e+02
1.075576197047083724e+02
1.057897843499523560e+02
1.196197876194095500e+02
1.070947009589944514e+02
1.190961178542451933e+02
1.142890537924896677e+02
1.146785022832292356e+02
1.116757585203422707e+02
1.237337025171319596e+02
1.275592687127201827e+02
1.255694909814619251e+02
1.198782517386227937e+02
1.038558007246888621e+02
1.024414138262722531e+02
1.121917517936905284e+02
1.200434532827442951e+02
1.181061256565381683e+02
1.259249219241403637e+02
1.251893087609594488e+02
1.246142600254443380e+02
1.223099852929004783e+02
1.108668333525973537e+02
1.111775520614350086e+02
1.079410168812022590e+02
1.102671809594039445e+02
1.113362386495825973e+02
1.165462853997272248e+02
1.161115188974463592e+02
1.142331133414526647e+02
1.177945000053864675e+02
1.121322770608168327e+02
1.152566810009933107e+02
1.135074390946400342e+02
1.216927022872306878e+02
1.223382858904567456e+02
1.207410363507974438e+02
1.211379821576035596e+02
1.153589104715228189e+02
1.147972585369906398e+02
9.608271822460717715e+01
1.039308809427234337e+02
1.159520906774472451e+02
1.181639115985448427e+02
1.218404964504010479e+02
1.222568043368015651e+02
1.188707603411868661e+02
1.136511356775391732e+02
1.153969029950776104e+02
1.146727134624591145e+02
1.116435950570455020e+02
1.073435817339373131e+02
1.081856320886858640e+02
9.873637178655705782e+01
1.071171173829258549e+02
1.102701035090737065e+02
1.091524009511451823e+02
1.141430355448111129e+02
1.114059162448566980e+02
1.047019252549300603e+02
1.045839123125312113e+02
1.007940105027555404e+02
1.095544265300428464e+02
1.056300009696229694e+02
1.110009174846903619e+02
1.153993004273943086e+02
1.169467949034215479e+02
1.074087548140591224e+02
1.143971581242902289e+02
1.136087769913763736e+02
1.125387594694212794e+02
1.051128181223837430e+02
1.130131490321841738e+02
1.090271725708443995e+02
1.079205273381168126e+02
1.064555669417635357e+02
1.034013953865781588e+02
1.065498721920932041e+02
1.117481301657904709e+02
1.028780486678307966e+02
1.112918848081471879e+02
1.126949720359662450e+02
1.099011847424931290e+02
1.169675273913512683e+02
9.694457325724033581e+01
1.048837612573580884e+02
1.158638601437085640e+02
1.159234568857994816e+02
1.150875012317607684e+02
1.095315259233779557e+02
1.065841403948653436e+02
1.064563194072031536e+02
1.111340889857898873e+02
1.158591681500810040e+02
1.176686991132643669e+02
1.157014947984210806e+02
1.197240204941958410e+02
1.141987979080564060e+02
1.122756102848166364e+02
1.146642143156338136e+02
1.080865206321241345e+02
1.041103792151244392e+02
1.128362152817264530e+02
1.023790439274415860e+02
1.052742437486694769e+02
1.057373768761533057e+02
1.129829356011915422e+02
1.039721433315201580e+02
1.107371565715104538e+02
1.135304717846711213e+02
9.208141030253416659e+01
9.914602884005054761e+01
1.066917903542062049e+02
1.003258451024063618e+02
9.984267296919027501e+01
1.012193866202225223e+02
1.123195943946089841e+02
1.060933860477962725e+02
1.159581927532945116e+02
1.096783316780810651e+02
1.114508274448558325e+02
1.171353936900297015e+02
1.199851120729725409e+02
1.248764531454262965e+02
1.169961221775430715e+02
1.200552299222981389e+02
1.133746924724009943e+02
1.122650183525943532e+02
1.232946366476969615e+02
1.282743333598049560e+02
1.221046584952462695e+02
1.272175246456494762e+02
1.172261725178613574e+02
1.080490323358552303e+02
1.035892200185425764e+02
1.083236272959421171e+02
1.062744510637675148e+02
1.132823610810926596e+02
1.144691591443188230e+02
1.180091545486046130e+02
1.119402580130160629e+02
1.074066065879994056e+02
1.172189668288869768e+02
1.088660936750550974e+02
1.098672066836702328e+02
1.115067138631161896e+02
1.168834731895488517e+02
1.177271672778554432e+02
1.125035805769860389e+02
1.117840500675888791e+02
1.205210620224079605e+02
1.211507021578318728e+02
1.158214851143680022e+02
1.172952123047639361e+02
1.143352529432510920e+02
1.242161354021846620e+02
1.139925971090923156e+02
1.153403695883193194e+02
1.115592795358451070e+02
9.189272335835414651e+01
9.887117917471060480e+01
1.166194512469376150e+02
1.110135133473824567e+02
1.071142499935565269e+02
9.735591637339200588e+01
9.638524684603282822e+01
9.698963208904949340e+01
9.541762835073463123e+01
1.002168606586235597e+02
1.081044157774342978e+02
1.216709014101786437e+02
1.125752926019961393e+02
1.047678928605341184e+02
1.075274347230463547e+02
1.084985202645262916e+02
1.145467440116440940e+02
1.123107145379060796e+02
1.051425889478010021e+02
1.063081274945321297e+02
1.054022539444158042e+02
1.102592699665368059e+02
1.107870227490183623e+02
1.020614075550894029e+02
1.012036535252220091e+02
9.896610846102495884e+01
1.056848412687268421e+02
1.019943884936606935e+02
1.147337713492574096e+02
1.229530044537061286e+02
1.183885400070891905e+02
1.064167751902128316e+02
1.025606842102777989e+02
1.054064192437984673e+02
1.117692657629971080e+02
1.142158910094904201e+02
1.144367167159095686e+02
1.133712055771983529e+02
1.122502558505176182e+02
1.156038211874071919e+02
1.197230320215831085e+02
1.199120574456639901e+02
1.149338303238538543e+02
1.016974220303359999e+02
1.114665999117708566e+02
1.134674069642398422e+02
1.073572831932236795e+02
1.111110056693915169e+02
1.139204439291089273e+02
1.172448747331959851e+02
1.097636927640168807e+02
1.158198089729149132e+02
1.181273347610840432e+02
1.063045962880611484e+02
9.850541201624999132e+01
1.043143328508001275e+02
1.053317777820494570e+02
1.107360275786097077e+02
1.013482675010561138e+02
9.938728740909489545e+01
9.735912940291720474e+01
9.251742980132091532e+01
1.065231731735518110e+02
9.871618067624946491e+01
1.077398721676532176e+02
9.930914742975353704e+01
1.182143847392831191e+02
1.111608587693702646e+02
1.136759118859348234e+02
1.052418339042151985e+02
1.105774721201181165e+02
1.227516960182768315e+02
1.232603365985639812e+02
1.176780183727513247e+02
1.179668342374029208e+02
1.126485697804699839e+02
1.081912431125077205e+02
1.086234617625663503e+02
9.722655175865125443e+01
9.324856272620557718e+01
9.922207124146295598e+01
1.077287753162110988e+02
1.118248895755236987e+02
1.226602231013611970e+02
1.171974530845162832e+02
1.256900068329325109e+02
1.203575715110065261e+02
1.231011252913634593e+02
1.238456990424840711e+02
1.214422116141458901e+02
1.255328324338778714e+02
1.197191174929921829e+02
1.112262135401037142e+02
1.172643074130855751e+02
1.177401471695099531e+02
1.270527027343917865e+02
1.049045686675152353e+02
1.092784924349583662e+02
1.064857724746084386e+02
1.162360151889163120e+02
1.256085909660113487e+02
1.275382074989275196e+02
1.167718236057678780e+02
1.126146182745566904e+02
1.158807770329635929e+02
1.132722921771189704e+02
1.094225908837146761e+02
1.094771204008045515e+02
1.172645391672943731e+02
1.241201080592088033e+02
1.151189012522015673e+02
1.093356396353620568e+02
1.074696746617921264e+02
1.131385780002362651e+02
1.114073128624622058e+02
1.056615261785865414e+02
9.885888860097239217e+01
1.047981577314581045e+02
1.020743504926403773e+02
9.123836635978045706e+01
9.584232334060195058e+01
1.021724706183452582e+02
1.072269285279147510e+02
9.435953835443342541e+01
1.135658670872490035e+02
1.097022496904841944e+02
1.115777094543708472e+02
1.157906249096406697e+02
1.101525460196557162e+02
1.098022810024218074e+02
1.115039263934059193e+02
1.176450929720874683e+02
1.205269751687121271e+02
1.166612797494960745e+02
1.026187737288694422e+02
9.953465425493349983e+01
1.061700022678393935e+02
1.216229821710625458e+02
1.271006237855331733e+02
1.255127061601361333e+02
1.093481321140698697e+02
1.146418508727082042e+02
1.123195907790994994e+02
1.131029451781465553e+02
1.244756284881542427e+02
1.185180959942056944e+02
1.245192943497211218e+02
1.150290537323528781e+02
1.080669211219730812e+02
1.116055709701120406e+02
1.077127253464743575e+02
1.092176530617925323e+02
1.228057162980598633e+02
1.131408769117178252e+02
1.102593990940205941e+02
1.095711800307732062e+02
1.112177589396834634e+02
1.196798748836911415e+02
1.168917809296779069e+02
1.169448810782290451e+02
1.126887662220400159e+02
1.137007671500949044e+02
1.185988458785564461e+02
1.198565406071447228e+02
1.112083823446602651e+02
1.120324979871995481e+02
1.246840233477125537e+02
1.182602775716823089e+02
1.059219081284771562e+02
1.023494787704337767e+02
1.064271108788970821e+02
1.063654932823904460e+02
1.167164090695453638e+02
1.063659996776760295e+02
1.052773711622803177e+02
1.042343199856811680e+02
1.152398819703730766e+02
1.149105912946499188e+02
1.132145880402254647e+02
1.161704850545407766e+02
1.147669823292842182e+02
1.080434265008932186e+02
1.018331388482935580e+02
1.161548702028672295e+02
1.040677884415657104e+02
1.043665483292203646e+02
1.131758582885196631e+02
1.128914535937607013e+02
1.060249546982481803e+02
1.007245557081104721e+02
1.031160370523962371e+02
1.094240128874731113e+02
1.126722763431866383e+02
1.002642421798050520e+02
1.086161211734737293e+02
1.241616069959149229e+02
1.182878377680128636e+02
1.063269653362675626e+02
1.080056984680976342e+02
9.520442180233527552e+01
1.100964566882739177e+02
1.124546703248962700e+02
1.159097082930680216e+02
1.033818480145254171e+02
1.131719538937727663e+02
1.110984822663611595e+02
1.052220301579671542e+02
1.042565766225831538e+02
1.172043515840791628e+02
1.109114853984494431e+02
1.184786879046614416e+02
1.132884106698369067e+02
1.094131437002307194e+02
1.190615468987239183e+02
1.141048199123778772e+02
9.889068981961527527e+01
9.715325220440347209e+01
1.111375558238763404e+02
1.127673879103784174e+02
1.065888303573076996e+02
9.497473043268843185e+01
1.032982329472811358e+02
9.470330339619482629e+01
1.041104787939019616e+02
1.118853561343326817e+02
1.062702665329337748e+02
1.054572593610754581e+02
1.062605689164236651e+02
1.120737902513485693e+02
1.112486421582662643e+02
1.064111445276549262e+02
1.040096815359760711e+02
1.063159251929858300e+02
1.062129650558242986e+02
1.010216505758414769e+02
1.027805449873240633e+02
1.105872435718551543e+02
1.113683120525615209e+02
1.124501278647449709e+02
9.767742471741992460e+01
1.000750209753643674e+02
9.805900498681853605e+01
1.015821524420440625e+02
9.765569697883579181e+01
9.490023423278788073e+01
8.484321709936938305e+01
9.503831013343383916e+01
1.068137901491732862e+02
1.101524264956347849e+02
1.130177332635999790e+02
1.197703309808571959e+02
1.108988422505646554e+02
1.112933305795151711e+02
1.101690887965764034e+02
1.115849221160907234e+02
1.142993457844973619e+02
1.067508096415594707e+02
1.150996931308843330e+02
1.065704263176733804e+02
1.083040901637462525e+02
9.722756419983303999e+01
9.274211994230711298e+01
9.392923419792258244e+01
1.044057958463260718e+02
1.073652907681774735e+02
1.188061476859362102e+02
1.198014356735346126e+02
1.165407342913344593e+02
1.140483334300205058e+02
1.101547753299221029e+02
1.056988953347357381e+02
1.068536334628694249e+02
1.027087572718526758e+02
1.082553647086964332e+02
1.031714426922397223e+02
1.003759573445383495e+02
1.110040556073458475e+02
1.043868997355321113e+02
9.853963963239650070e+01
1.020760124537322184e+02
1.121689217318664902e+02
1.145709410595022035e+02
1.132354166499664245e+02
1.030262800673735200e+02
1.094784088789142089e+02
1.107861610229029168e+02
1.179826816167175281e+02
1.259282109388727235e+02
1.165972325856947407e+02
1.215952275089252907e+02
1.097840526955223197e+02
1.014450739041050014e+02
1.084911134243816093e+02
1.115251620882153247e+02
1.085542367387333940e+02
1.063119263838774344e+02
1.134295547547347383e+02
1.194951151652493309e+02
1.242852768794800085e+02
1.189958103077619143e+02
1.139948558255304647e+02
1.120304394347221120e+02
1.051507245873380185e+02
9.637165247841855376e+01
1.047023306641754488e+02
1.076905791222900319e+02
1.016983322971478572e+02
1.055367588220826605e+02
1.137041264657362660e+02
9.831757218465804726e+01
1.067135322639717288e+02
1.018047879564882408e+02
1.048262013498437710e+02
1.082148154384598939e+02
1.061756819695633283e+02
1.159303940767047010e+02
1.217871154784912733e+02
1.286683413430019698e+02
1.221077939150480631e+02
1.157476958720657478e+02
1.166685338849522680e+02
1.310871080148557155e+02
1.220412911776654568e+02
1.269344160974828100e+02
1.210077484006333037e+02
1.100870780631258157e+02
1.076698366733915719e+02
1.040836425518686781e+02
1.149807712719480008e+02
1.124602023710324659e+02
1.094268128545393211e+02
1.124027961196588166e+02
1.031836074111948847e+02
1.015364471194852030e+02
1.033241216831917200e+02
1.020125194553355925e+02
1.087442166607974485e+02
1.107486755772375062e+02
1.013923743624076792e+02
1.148758791955978182e+02
1.156898230446800113e+02
1.088566859482889981e+02
1.151750534911775503e+02
1.166589993918555876e+02
1.095379307836896459e+02
1.048212457512681084e+02
1.108642464616742984e+02
1.144551908584425206e+02
1.133319737237870442e+02
1.087744120077236829e+02
1.125424275805511058e+02
1.140309131310184938e+02
1.149704433122762737e+02
1.227812720126212440e+02
1.121716343506407014e+02
1.071775367446138461e+02
1.027918462846472352e+02
1.123750254606048031e+02
1.139206372144953718e+02
1.108610676520451506e+02
1.121565033231719610e+02
1.095937096466177820e+02
1.112879673746696199e+02
1.030093716506017358e+02
1.079496337695439081e+02
1.063862049146911488e+02
1.030527769795930908e+02
1.025692082562089240e+02
9.430189837260941488e+01
1.041143256672393136e+02
1.021903845555178947e+02
1.134091486345868276e+02
1.124425809209923983e+02
1.003368732981003006e+02
1.052172287158060726e+02
1.075641139383201761e+02
1.074604641910058831e+02
1.054229471511062428e+02
1.020941203180969552e+02
1.101161427072304235e+02
1.077071447301639893e+02
1.097910963264511111e+02
9.724515116147122740e+01
1.049267792834194211e+02
1.106697062249814252e+02
1.190992271893155134e+02
1.163233241256754980e+02
1.153199066502494787e+02
1.200517226866034974e+02
1.143115138563233444e+02
1.123874812551196669e+02
1.205422409675537239e+02
1.075730317620396903e+02
1.039380223188461230e+02
1.100844324068917928e+02
1.078098552554080953e+02
1.184375026077603934e+02
1.221888770943390057e+02
1.122334664453806710e+02
1.182364459414044546e+02
1.139034217813807146e+02
1.194463124423562306e+02
1.112168694594496685e+02
1.098122707513088727e+02
1.197499982518035182e+02
1.142033106929767001e+02
1.116409837068777762e+02
1.252746139384666151e+02
1.239603182771247702e+02
1.114499427371354869e+02
1.180105188674725269e+02
1.112620693359024813e+02
1.170086249427804290e+02
1.233055895837454727e+02
1.124844126739802448e+02
1.137108506997775521e+02
1.184415174515629161e+02
1.221070748260806056e+02
1.123759278331123710e+02
1.166589602263764363e+02
1.055003613108860918e+02
9.461159061886999666e+01
1.050588356845419469e+02
1.148280142868140956e+02
1.108441868744611583e+02
1.077863263068711461e+02
1.188113618681718719e+02
1.067965336488995689e+02
1.081847597145178383e+02
1.164915968145978979e+02
1.154268766962183719e+02
1.114866418085727986e+02
1.094819555302223932e+02
1.051202728598016307e+02
1.114249699823952682e+02
1.200639974696362202e+02
1.104046230561817055e+02
1.112126918569066731e+02
1.023492181379045007e+02
1.051647839189570277e+02
1.076669433555803863e+02
1.035459031730807595e+02
1.109396772549168588e+02
1.062942909119935706e+02
1.159456289834956806e+02
9.454572734588651883e+01
1.082773105455490992e+02
1.154906432159041856e+02
1.166497742420003902e+02
1.047136661790548970e+02
1.070701457567275270e+02
9.775137175587900629e+01
1.056816139842135982e+02
1.030611741904052394e+02
8.803149028918208785e+01
9.185048640522354901e+01
9.980631091205914629e+01
1.048453875132859423e+02
9.579597497197403300e+01
1.004728854832892608e+02
9.663596724941075422e+01
1.017412400590422692e+02
1.084234487195423355e+02
1.042739890897147319e+02
1.129226143179732418e+02
1.030793971599716201e+02
1.073435306372433899e+02
1.172356807516527510e+02
1.021253480195067027e+02
1.064875090780912359e+02
9.975821149405599897e+01
1.022500956292416276e+02
9.914085662592987092e+01
9.806349976242231037e+01
1.011917891180650315e+02
1.174548097270286746e+02
1.053439306324148532e+02
1.207771122157764125e+02
1.145139292644777669e+02
1.167034371039391516e+02
1.266562506592531321e+02
1.150842742555252727e+02
1.162091974773398704e+02
1.189454016431694612e+02
9.629895988330629564e+01
1.050603736779670925e+02
1.100526198383284679e+02
1.065745284414130367e+02
1.046244731362117193e+02
1.105925364161896169e+02
1.199272892370665460e+02
1.130282687053276902e+02
9.509427908099489457e+01
1.058283733662545529e+02
1.089927130852816219e+02
1.126378694219194472e+02
1.152248376961205452e+02
1.104823972923903312e+02
1.128539963266755564e+02
1.140380371214032351e+02
1.058552395417923577e+02
1.148059061368420970e+02
1.195938425702747168e+02
1.083948115866689932e+02
1.130335193368717199e+02
1.186557347962611999e+02
1.071795067902206995e+02
1.033381687973830907e+02
1.114624662416042611e+02
1.101340944623017322e+02
1.029017393158790128e+02
1.181472969836391229e+02
1.132442130280037702e+02
1.218857247769160352e+02
1.154453839274300861e+02
1.119795154603133085e+02
1.139645174424352660e+02
9.797461704329457177e+01
1.201068783732169720e+02
1.072507045108587960e+02
1.070264304571928307e+02
1.004095029121994287e+02
9.895256580207536956e+01
9.699785898164682862e+01
9.496026110914583285e+01
1.124511707189575844e+02
1.179712966986470519e+02
1.132446871450073758e+02
1.055023692146560279e+02
1.103222536492293813e+02
1.164964509956292744e+02
1.154399337046682632e+02
1.180349055531160900e+02
1.197313564039213816e+02
1.121961959742336603e+02
1.086363401011652883e+02
1.101193199215269800e+02
1.180489766002119154e+02
1.139127551316480691e+02
1.137311425742824440e+02
1.102202765411535950e+02
1.116061236453297312e+02
1.134520740248333368e+02
1.137161689982671078e+02
1.198303144875444275e+02
1.168962395476926304e+02
1.085773159511359296e+02
1.055972863252918330e+02
1.104662251250927056e+02
1.119404702292039815e+02
1.174293330942696656e+02
1.131677892876020621e+02
1.063847619281103363e+02
1.137987321468651913e+02
1.209526081312860128e+02
1.180731210250673371e+02
1.036598501448626735e+02
1.082965631151828632e+02
1.076495175061820504e+02
1.210546698617465466e+02
1.212438953098435803e+02
1.130498179070750666e+02
1.128063989913400889e+02
1.167666224311857519e+02
1.203147432645262001e+02
1.274350689673181023e+02
1.204583051758017547e+02
1.113868357052307800e+02
1.166651687196681024e+02
1.081883641590701046e+02
1.118619523738073127e+02
1.227964899487497235e+02
1.182593799073042931e+02
1.066000861071395036e+02
1.071210994965363028e+02
1.114798327651041063e+02
1.156081187304391875e+02
1.221028543102670483e+02
1.226341543408655639e+02
1.058009117513340271e+02
1.071500705958101065e+02
1.170592700569083320e+02
1.124711200209556665e+02
9.876466845859191324e+01
1.105539668856071245e+02
1.051394002619004482e+02
9.307549970114708060e+01
1.047282022808454798e+02
1.111477544195920899e+02
1.102430097008855796e+02
1.049588736272840208e+02
1.120127459471672182e+02
1.099800604254940879e+02
1.095757384319968821e+02
1.059915566354980001e+02
1.053888696092950283e+02
9.598472639911683757e+01
1.043181488825512702e+02
1.113038825832877023e+02
9.557618136187424795e+01
1.042323485838317083e+02
1.174030007496380961e+02
1.093086307804854727e+02
1.215024124818818336e+02
1.186863443226324080e+02
1.208759608281420839e+02
1.214227882752976342e+02
1.202517377070794424e+02
1.186619540157971358e+02
1.161631416090364581e+02
9.844638727551776469e+01
1.087754064793476090e+02
1.128909778782449536e+02
1.203223737747069606e+02
1.156999496785205821e+02
1.055996797777184781e+02
9.644936213863479679e+01
9.997966440427795476e+01
1.085625506907829276e+02
1.104071593504646245e+02
1.082498091315327713e+02
1.145304527394590082e+02
1.128021270337455064e+02
1.181376778487856711e+02
1.123783696329284254e+02
1.064219035785097560e+02
1.071019129243529591e+02
1.152758301413305020e+02
1.054091052164164637e+02
1.043366165692232812e+02
1.104388360374199465e+02
1.052042379655225091e+02
1.059778125105383566e+02
1.113797442011240548e+02
1.169888880246810032e+02
1.044226836659690605e+02
1.066603338052828462e+02
1.066190903778777965e+02
1.128290219390513869e+02
1.041847479941551882e+02
1.129581953082247878e+02
9.809469796270347786e+01
1.041076838313909150e+02
1.098372351871390720e+02
1.089678591972358817e+02
1.054964541121275943e+02
1.092444884406965571e+02
1.017108116201310821e+02
1.009752682721049126e+02
1.143711582262550337e+02
1.133822653931398321e+02
1.084697432638629522e+02
9.958113633044210644e+01
1.056866201699324819e+02
1.038451241594820686e+02
1.092728072419060794e+02
1.177520933302411237e+02
1.139817426588080735e+02
1.017084999775935898e+02
1.023072450258959947e+02
1.160254818405280446e+02
1.069974649715734074e+02
9.859931433982806936e+01
1.025926001174852189e+02
1.106065793774430688e+02
1.125742480313618898e+02
1.143193102742930733e+02
1.102336347735978421e+02
1.162584719700285234e+02
1.179006376700945253e+02
1.174189069862739530e+02
1.178446288393851802e+02
1.078619347328765201e+02
1.161753089688366742e+02
1.121829567093419229e+02
1.176773865565837838e+02
1.089158532268031934e+02
1.136850211307736345e+02
1.030734156671825161e+02
1.037079874406435209e+02
1.006168755090253200e+02
1.114906618831857372e+02
1.156917646400856938e+02
1.122710706495616648e+02
1.095357261022168274e+02
1.159277473413776676e+02
1.194093601430922575e+02
1.168466573376978630e+02
1.162254852039885975e+02
1.145584274515218084e+02
1.107791805494279629e+02
1.037415165494236930e+02
1.085716955086141127e+02
1.079275519108214638e+02
1.137071310635022172e+02
1.115900050294034287e+02
1.083483876349579873e+02
1.116472015265141096e+02
1.085304018890954865e+02
1.052120466737782607e+02
1.171400201029497339e+02
9.453028433517376072e+01
1.062206410599699495e+02
1.023523407941912495e+02
1.088232220341614038e+02
1.047155935017870547e+02
9.782915040226068015e+01
9.882380954511562265e+01
1.054973715279257931e+02
8.814376010325055688e+01
9.813684269728776144e+01
1.131564584023365825e+02
1.012505617759410370e+02
1.028265218915475288e+02
1.053953233570824182e+02
1.113095730966042538e+02
1.144165786431894958e+02
1.102924813264505843e+02
1.049106825943430010e+02
1.145761922736138274e+02
1.097762453412498758e+02
9.518143040525718845e+01
1.048505610768265512e+02
1.193540721199793069e+02
1.219389278790650195e+02
1.116836571699759872e+02
1.054839260325322812e+02
1.082879452358092465e+02
1.070543062593434485e+02
1.016510745878855460e+02
9.374192605232724418e+01
9.451190424475409202e+01
1.091356759912233514e+02
1.088110006446704148e+02
1.036483997890426281e+02
1.125669095107927973e+02
1.122308901901845957e+02
1.170588852253033281e+02
1.124985240843396355e+02
1.056229753997499188e+02
1.155289807887919125e+02
1.126806638943291716e+02
1.171684557863751621e+02
1.115687731777523339e+02
1.119589672938898843e+02
1.081862601887516888e+02
1.170202349550520324e+02
1.177448626804801819e+02
1.146673126113356886e+02
1.093689499510802250e+02
9.090407082353171120e+01
9.572139272876150073e+01
1.121826167891328794e+02
1.186992359224649221e+02
1.118204094797352752e+02
1.197588642557064418e+02
1.033715976770041323e+02
1.035705214253794963e+02
1.029533891782265869e+02
1.010726055174337006e+02
1.075497303327048115e+02
1.078418347860677216e+02
1.166327482757804717e+02
1.078831212262911095e+02
1.119765805054846197e+02
1.179341266472062415e+02
1.176477497156025009e+02
1.144295157569940216e+02
1.128554274501706516e+02
1.153847115471918414e+02
1.084584814620413908e+02
1.007876286922327580e+02
1.150701059642910025e+02
1.110522325394421017e+02
1.109226863448384535e+02
1.157411537808609410e+02
1.104435152600875085e+02
1.162902836889706464e+02
1.153793304469582353e+02
1.074218435606088065e+02
1.063083604510606506e+02
1.007471548811962947e+02
1.132056368207869639e+02
1.137172100785472253e+02
1.135303246086663904e+02
1.068586015884503269e+02
1.031600806659405691e+02
1.102699620765812654e+02
1.113391473010801462e+02
1.145974995533895537e+02
1.125599078842881511e+02
1.119965115395025350e+02
1.059423865476586712e+02
1.051172692718922832e+02
1.000359990392616965e+02
1.032094302183153616e+02
1.028190813321281922e+02
1.107822423483255534e+02
1.099528625052467277e+02
1.041755014491598672e+02
9.992361095904851709e+01
1.010339097853094898e+02
1.133010043133643308e+02
1.098008969138251842e+02
1.045434730148648441e+02
1.113193703475061085e+02
1.050715474989864475e+02
1.115658457144248388e+02
1.052044406834943260e+02
1.118970787826198148e+02
1.181479582805513360e+02
1.159453513112230354e+02
1.104020837884677917e+02
1.252502630768736367e+02
1.180138124409767073e+02
1.053058526318533552e+02
1.023361794559077680e+02
1.047282814687197430e+02
1.099485637046434903e+02
1.148096999595527024e+02
1.135187219066872899e+02
9.817043486138017272e+01
1.155180403552274271e+02
1.235722843078602580e+02
1.226788140886500997e+02
9.683963670697819737e+01
1.053586195354018855e+02
1.074732989439777526e+02
1.159526763926540696e+02
9.496936776849946682e+01
1.030205421828983958e+02
1.074568887813347544e+02
1.042409898383247793e+02
1.182712627704383550e+02
1.134047982093876499e+02
1.098449837135530345e+02
1.138426314236420041e+02
1.148794055516895440e+02
1.180185530985132658e+02
1.208576913442042979e+02
1.265037871686096622e+02
1.204199114351437601e+02
1.189430437140316741e+02
1.233264231646914766e+02
1.181297935970044364e+02
1.159332289283718893e+02
1.188753004612353124e+02
1.123784556324685724e+02
1.118266661137236042e+02
1.135933662754178641e+02
1.131890460148593291e+02
1.118789592219377482e+02
9.926903744129904794e+01
9.555678187544027935e+01
9.998331611318042178e+01
1.032686040048607197e+02
1.101151522883443761e+02
1.203305182739294281e+02
1.209027587669328199e+02
1.146050984563379274e+02
1.091170802378563849e+02
1.084500609447735116e+02
1.187115167101118942e+02
1.122302587497676711e+02
1.255800214667576284e+02
1.210338940977766384e+02
1.218164747635473191e+02
1.230735265451786233e+02
1.163442167459045891e+02
1.067228870352633834e+02
1.189169062653002555e+02
1.170025937548839892e+02
1.116256352031098658e+02
1.014269601722443781e+02
1.032485927419359228e+02
1.162753699589333678e+02
1.116526905029133019e+02
1.033721390515701444e+02
9.788158156017932754e+01
1.058880862196712513e+02
1.154491432295764497e+02
1.095706876684926812e+02
1.125006619209009244e+02
1.108490791015266552e+02
1.107324489517867363e+02
1.080579307455430467e+02
9.737855008102127385e+01
1.081306628295415209e+02
1.100444481697052197e+02
1.179195867485349822e+02
1.172734412290085402e+02
1.193405855547914882e+02
1.164366969143890174e+02
1.125686199748936218e+02
1.145793714956883775e+02
1.165461835208668617e+02
1.139475995418322611e+02
1.089973768183206175e+02
1.130117684616404290e+02
1.096161256174955838e+02
1.186972539864483167e+02
1.083571904521838292e+02
1.126421152572090989e+02
1.059253526681574158e+02
1.038890939147537580e+02
1.004269582065428068e+02
9.884136364453723900e+01
9.994417891315760016e+01
1.052747525405233944e+02
1.162781502442191766e+02
1.155991993658674772e+02
1.176190766389785978e+02
1.225204958159394550e+02
1.183182336582632956e+02
1.120955710322562169e+02
1.039141161071456452e+02
1.070959687516008927e+02
1.077259159724001307e+02
1.088533793594443040e+02
1.053825246572293537e+02
1.138899952531491522e+02
1.069970801401486256e+02
1.136159231079981993e+02
1.191631835280678615e+02
1.190262384370833928e+02
1.044014894929240853e+02
1.099620944041626842e+02
1.185028114019402352e+02
1.201779174405415915e+02
1.093355401634456712e+02
1.200011109568151539e+02
1.188123600165846199e+02
1.216185374285863929e+02
1.226845432692959150e+02
1.200913995002717058e+02
1.166214958211302957e+02
1.161896277512602182e+02
1.061466365331960446e+02
1.014545081309071719e+02
1.152638441790827244e+02
1.195465245097490623e+02
1.192692677636066918e+02
1.068153745988704770e+02
1.197686415991454112e+02
1.130249249921403987e+02
1.170476040841351733e+02
1.156887518545318159e+02
1.151159759331745960e+02
1.150478714842408152e+02
1.223472313001254008e+02
1.316701293986221799e+02
1.255360849246030170e+02
1.174991133052540135e+02
1.243706291077697870e+02
1.199934733815871368e+02
1.208038074255606915e+02
1.049685997048378283e+02
1.168124301326502064e+02
1.099370862586024487e+02
1.102136090222693667e+02
1.045049500518160954e+02
1.183325478993870661e+02
1.157357959880268794e+02
1.154082203828630639e+02
1.118076457880381867e+02
1.123790163305875183e+02
1.122708895462250496e+02
1.140435719946280955e+02
1.104771022387628108e+02
1.128329323153571266e+02
1.103863982201842759e+02
1.018132206619313394e+02
9.814502293281704226e+01
1.005021485039572440e+02
1.149692554615038773e+02
1.153437106835219339e+02
1.190409972729084558e+02
1.177310065793452054e+02
1.124117693503837927e+02
1.202802173870165490e+02
1.276179792209727708e+02
1.172771330530271143e+02
1.173956515216593743e+02
1.164440164792130190e+02
1.158967147804032436e+02
1.074572202900123017e+02
1.133543449511025898e+02
1.097165901497651959e+02
1.102071487283875513e+02
1.125561738842488779e+02
1.135491388878038919e+02
1.181979288149415197e+02
1.243172566845366021e+02
1.219943473684189996e+02
1.234822603196368505e+02
1.171905121420045219e+02
1.185955051884252640e+02
1.152932965434879549e+02
1.046615105884915948e+02
1.098943086953546526e+02
1.051492156183522582e+02
1.067461733012770253e+02
1.070876913688440482e+02
1.015668917778170908e+02
9.912750877488511492e+01
1.080418441610188012e+02
1.201399100801889404e+02
1.195708476676474987e+02
1.185980874658512079e+02
1.140968209712184773e+02
1.198874342821591483e+02
1.112916315969651180e+02
1.081271673450037412e+02
1.176910946033784882e+02
1.166532642993417426e+02
1.158711741503619237e+02
1.229051563039811583e+02
1.037195917988104128e+02
1.058970498216440603e+02
1.018934521594746201e+02
9.732823857558125269e+01
1.079490296242084497e+02
9.652206581150433351e+01
1.012388279332175074e+02
1.115291479206940153e+02
1.067393723340460099e+02
1.104147761165111774e+02
1.090518492055606004e+02
1.161314222862501992e+02
1.142872138997134215e+02
1.090000699362765602e+02
1.108494906455422466e+02
1.137744406956455236e+02
1.161445664534396656e+02
1.182970810730179068e+02
1.181668254614078677e+02
1.116325752860621776e+02
1.158672877213743391e+02
1.201313620542362912e+02
1.007273141589618888e+02
1.038975845357667822e+02
1.062493851200677994e+02
1.085138328646871884e+02
1.105993895224938370e+02
1.132313395172907065e+02
1.103644068286443343e+02
1.046621120307742956e+02
1.066680424214546576e+02
1.103764107854114513e+02
1.076998666760465397e+02
1.089876084626976080e+02
1.090096071555994968e+02
1.067551017049374451e+02
1.066803060386314712e+02
1.186443183323265629e+02
1.128716546086327241e+02
1.039553783081434659e+02
1.076671484481025090e+02
1.180623157471373048e+02
1.096583120117158501e+02
1.094257418263141943e+02
1.140280024499162010e+02
1.162924301652806349e+02
1.165178625567348973e+02
1.101529194916541741e+02
1.097651359500732724e+02
1.178857180219369809e+02
1.094055743309798032e+02
1.150674002024531148e+02
1.141845565441262096e+02
9.984742071993180446e+01
1.080770504178014306e+02
1.142924182932407575e+02
1.156189432370440926e+02
1.162703643989522533e+02
1.067551667960437811e+02
1.127084796927068453e+02
1.107214523539999362e+02
1.135458393216613047e+02
1.057622368377813586e+02
1.072124544852104435e+02
1.202314155422940587e+02
1.274802396798635726e+02
1.243984661119497872e+02
1.240220692156035796e+02
1.046952263638978309e+02
1.009155812374129653e+02
1.117667988350415129e+02
1.091456573990460015e+02
1.023475853081509257e+02
1.087899171873868340e+02
1.133008934684064144e+02
1.100750959829984765e+02
1.103393641502132141e+02
1.080705040834388342e+02
1.084738285798386670e+02
1.122369971526282200e+02
1.076006349990012438e+02
1.138833756272932050e+02
1.117014136028521989e+02
1.055916766990025195e+02
1.123489486352029019e+02
1.077866942256065386e+02
1.111686040444386521e+02
1.117064749326789581e+02
1.109250776528717921e+02
1.116706489006950704e+02
1.123137644651301059e+02
1.071236043361119528e+02
1.119150351392946732e+02
1.046792297435552825e+02
1.091491127808339456e+02
1.064994040100395551e+02
9.716371812473626335e+01
9.815814816707136004e+01
1.041128729781134297e+02
1.058477732484380596e+02
1.081564965311337403e+02
1.107426412054705906e+02
1.135067242410678858e+02
1.117882187020476579e+02
1.072403722912559658e+02
1.142745917604116102e+02
1.155768460295106479e+02
1.056499190470199352e+02
9.815517081503490715e+01
1.013834153423015749e+02
1.187123852022925803e+02
1.200463096230892575e+02
1.203738785847565964e+02
1.142421264665514684e+02
1.243894390760035975e+02
1.175152851255194264e+02
1.104545598065629974e+02
1.146355923708391771e+02
1.272146776565340360e+02
1.313479039199115164e+02
1.232349821918299568e+02
1.217665982096769426e+02
1.181315424462242163e+02
9.421956524063475058e+01
9.989186422541312993e+01
9.688651528188118789e+01
1.019417012225923429e+02
1.128904968344177746e+02
1.072810008955566019e+02
1.082187414635227611e+02
1.094038124040520188e+02
1.078520159324602048e+02
1.058919654581423373e+02
1.224878336905484133e+02
1.287456991645721587e+02
1.167822996394358768e+02
1.171637040715779534e+02
1.140861986371901935e+02
1.011882356719122669e+02
1.146101898276093607e+02
1.108989497879818629e+02
1.127995138965044646e+02
1.187879088403004459e+02
1.199287863531350808e+02
1.190900113576439736e+02
1.184369898099128164e+02
1.117845853092248660e+02
1.258474180583666424e+02
1.281776764909975554e+02
1.183294367141987209e+02
1.071062509207003046e+02
9.887678042815346657e+01
1.097627338946579840e+02
1.087715661250378929e+02
1.101074970974913327e+02
1.160493392946588642e+02
1.172274469878311578e+02
1.213815597139581115e+02
1.205262302318917875e+02
1.214683274917773872e+02
1.207836297861783521e+02
1.215850454018187605e+02
1.204033532584035271e+02
1.093387751906567757e+02
1.130155088298491819e+02
1.104363161444405534e+02
1.174895863755697007e+02
1.145763510483471919e+02
1.058112219807953238e+02
1.087262927211719159e+02
1.093132102147324929e+02
1.090624557515868673e+02
1.120913312033525244e+02
1.244724661843059721e+02
1.164625844868269411e+02
1.033490193360210014e+02
1.058909867607624875e+02
1.024322253065191859e+02
1.035294566620400047e+02
1.184523453409169065e+02
1.147247593313597349e+02
1.188217050345701011e+02
1.164837872107172387e+02
1.109120460010892231e+02
1.093105817884462283e+02
1.050069098321826857e+02
9.740457249250034977e+01
1.035327617290462143e+02
1.070574564800879784e+02
1.049874332527355278e+02
9.672344196430206864e+01
9.854222968938202598e+01
1.095290887845860368e+02
1.069069963193648931e+02
1.064747688253077484e+02
1.076018977762108761e+02
1.070337587281379399e+02
1.117857718347865870e+02
9.862662540047287507e+01
1.016360613583571535e+02
1.038316226389715524e+02
1.120202989946365335e+02
1.075639395726004750e+02
1.163611983712875713e+02
1.107472902554055594e+02
1.087704744794746148e+02
1.070036153356391679e+02
1.109151314627395379e+02
1.151535704831832589e+02
1.202455290463529991e+02
1.085183960696657834e+02
1.170899545917808666e+02
1.128584936220721886e+02
1.073107610284207851e+02
1.088107405645179711e+02
1.114339917455693723e+02
1.096354055257562692e+02
1.217478751672123423e+02
1.177004114521375584e+02
1.180948601352818343e+02
1.043181864887036170e+02
9.948156422532613874e+01
1.041761975124181845e+02
9.999535143701193363e+01
1.093741735422953383e+02
1.145936915217297098e+02
1.130538432923189305e+02
1.178992523119631102e+02
1.118127439366934368e+02
1.221952826178271465e+02
1.179613060440312040e+02
1.187031111404295132e+02
1.216764241496515524e+02
1.139163846258247617e+02
1.176054407256792729e+02
1.100129812509693892e+02
1.157136129027068279e+02
1.173328039257803823e+02
1.253242014337426866e+02
1.215768083354563487e+02
1.078368509816510681e+02
1.113807389180479817e+02
1.181525435525026069e+02
1.133427369663874913e+02
1.171349989007892276e+02
9.867543626825420233e+01
1.062635085455553821e+02
1.025378636946922910e+02
1.074731930567355107e+02
1.102779385121171316e+02
1.001222286403120023e+02
1.238705875382958368e+02
1.099458504081883774e+02
1.143624595661653842e+02
1.137539611347033031e+02
1.158457554156961038e+02
1.128045867448446558e+02
1.217458148474403146e+02
1.128781615262171840e+02
1.107776703372395133e+02
1.137107899797566830e+02
1.153190446057346179e+02
1.164290354004480719e+02
1.098980995668069056e+02
1.104327380555572944e+02
1.109400146726265888e+02
1.128650228554201220e+02
1.109369831049297517e+02
1.035272897962543937e+02
1.062160171087372902e+02
1.023605742175735145e+02
1.040006926415159541e+02
1.154462589815775999e+02
1.211005127820778995e+02
1.151221218762158287e+02
1.130501333944227014e+02
1.093546404221295774e+02
1.065185036168331862e+02
1.081888548574568176e+02
1.080785511096310216e+02
1.093946636295320332e+02
1.098302406927958259e+02
1.131290113160319493e+02
1.221800387914832839e+02
1.199648937005631808e+02
9.724258150672984868e+01
1.017511836308022453e+02
1.027079909802546496e+02
1.113749522343379397e+02
1.082623193671357456e+02
1.057921609216671186e+02
1.041966623573541426e+02
9.829308603033581448e+01
1.110726272037935445e+02
1.096085631257969766e+02
1.125959474613451050e+02
9.486484032698143665e+01
9.555559858103757165e+01
1.001291519780051829e+02
1.071561887335362542e+02
1.137551475435691515e+02
1.185325640786072228e+02
1.166975442343502891e+02
1.101880677301143550e+02
1.110850496147006368e+02
1.199044938006027081e+02
1.138720779871428448e+02
1.214142380804412653e+02
1.040862010141666474e+02
9.910036671473923775e+01
9.947259836502193764e+01
1.150329546938296090e+02
1.056026480370100415e+02
1.056315745968913689e+02
1.101469178068554129e+02
1.004776969264260771e+02
1.008414190704634734e+02
1.004971027647223281e+02
1.036955555188640403e+02
9.822493452287804416e+01
1.075973542102255607e+02
9.949708023192691542e+01
1.093114266823537122e+02
1.067494406512977037e+02
9.786247912724014952e+01
1.062436857534662948e+02
1.184471300106186362e+02
1.153937237159834552e+02
1.035781746928170293e+02
1.052772339776374366e+02
1.059170357465106207e+02
1.081267827794073924e+02
1.161509565001067159e+02
1.113570513489987093e+02
1.066710633684845249e+02
1.148651505519960949e+02
1.164163630235492661e+02
1.063769343899888042e+02
1.112005638744079192e+02
1.200418035712883693e+02
1.146983044991776808e+02
1.153594388399182549e+02
1.184983009772426357e+02
1.182636963412060993e+02
1.075599341871993886e+02
1.105220954914799592e+02
1.189993548090327238e+02
1.198125675518614344e+02
1.055720394574376400e+02
1.031296829910467210e+02
1.088991834928176985e+02
1.129687446809922733e+02
1.229328261100786506e+02
1.065886641077265296e+02
1.057056377129313915e+02
1.092055922545651896e+02
9.969156871075735182e+01
1.090145484333183674e+02
1.033789821188824760e+02
9.869703309717462503e+01
1.089867092907362007e+02
1.126615967257503712e+02
1.086022897219924914e+02
1.106854859865217549e+02
1.169407838680976823e+02
1.186232643376153959e+02
1.125691244167254439e+02
1.179672679006723257e+02
1.179938905021256232e+02
1.211841245884639591e+02
1.278508471826326627e+02
1.188543548939625225e+02
1.217276550915748885e+02
1.101218420826674418e+02
1.107544434366563593e+02
1.106772199019440137e+02
1.000982311232465207e+02
1.138345960721467662e+02
1.169573825507813183e+02
1.072090788598588063e+02
9.851100004515888031e+01
1.098064964853957548e+02
1.077878716439383311e+02
1.021582935637683107e+02
1.124667670484496540e+02
1.277668959815711816e+02
1.182616420781261866e+02
1.045324256827149014e+02
1.146192836473039023e+02
1.207650325980284975e+02
1.151605896680690222e+02
1.148588261661032988e+02
1.136993976744826398e+02
1.096101821142623720e+02
1.135201084792643229e+02
1.044104538170857239e+02
1.085573515767068500e+02
1.145780231676539529e+02
1.150332215290138578e+02
1.223063424068777891e+02
1.129789611525544331e+02
1.179652793354004103e+02
1.055319057396366134e+02
1.051565204538850793e+02
1.074832144867959300e+02
1.128696622604837785e+02
1.155550074013430901e+02
1.169322824545171073e+02
1.111061745768484457e+02
1.073549090861183117e+02
1.076766024694501027e+02
1.015330460532703114e+02
1.136590229789869682e+02
1.088401871359188817e+02
1.052679458420017369e+02
1.119866890649304878e+02
1.165456106098655766e+02
1.152307281068127622e+02
1.091716024796532452e+02
1.142804136701981008e+02
1.194118124556378859e+02
1.197376931649467906e+02
1.167791599600469397e+02
1.114155370229564284e+02
1.101392331222035637e+02
1.047382742883379905e+02
1.045357252110587041e+02
1.062845160218502087e+02
1.116525684249011618e+02
1.145940057565778574e+02
1.095779748216050820e+02
1.102536304851641376e+02
9.360168195511455735e+01
9.838418852129375125e+01
9.491805670082464985e+01
9.847481721424057355e+01
9.780195786082769871e+01
1.014598423758899202e+02
1.001973176305171194e+02
1.166971686573508009e+02
1.187539644355563269e+02
1.196583438179245462e+02
1.176591408386334621e+02
1.192419848144771208e+02
1.255065199650824042e+02
1.219045075779129235e+02
1.124443195508205662e+02
1.126579136426353358e+02
1.188275242105253540e+02
1.017990971575015635e+02
9.959584371713984297e+01
1.081188925986903371e+02
1.138018705061797107e+02
1.079931636962415382e+02
1.047272598497297054e+02
1.053774618958242684e+02
1.080649759978692686e+02
1.168534147189533456e+02
1.134029798926272292e+02
1.055697499523123213e+02
1.070625000445526922e+02
1.068251305932730730e+02
1.099426287930906909e+02
1.163063438363740687e+02
9.746122318394520789e+01
9.456850946372462374e+01
1.096219784140735811e+02
1.121430629747455612e+02
1.173614392041428545e+02
1.122005068594421431e+02
1.056238742985450756e+02
1.132282204768073228e+02
1.137915167134385968e+02
1.075543262650070631e+02
1.096204904552252231e+02
1.137799903008346689e+02
1.147741856192711936e+02
1.205526127133398262e+02
1.166539226513826435e+02
9.807315105391388954e+01
9.554087372707046200e+01
1.071285038430897743e+02
1.027049643291882575e+02
1.082701936138657857e+02
1.197816741439870754e+02
1.156686531079913323e+02
1.116252361723008590e+02
1.059969301380852897e+02
1.141207977142636310e+02
1.080062219212166639e+02
1.101926051993405480e+02
1.178587976887222197e+02
1.176586635264034868e+02
1.046285512840310759e+02
1.000123720597565438e+02
1.109733320968694130e+02
1.116543364298668024e+02
1.041773462043980913e+02
1.177625934187932017e+02
1.269925227472423472e+02
1.153805904562287736e+02
1.097241777142830443e+02
1.087674264561544391e+02
1.034492599640396548e+02
1.136237561573176009e+02
1.094915942907761632e+02
9.887676784781709216e+01
1.035890927769050478e+02
1.083624813668814539e+02
1.094393272000411770e+02
1.253449702321374843e+02
1.208062078047090608e+02
1.104829717404229967e+02
1.025200843606004497e+02
1.043613930207735052e+02
1.129442215352781886e+02
1.246851356105447479e+02
1.164255388445182859e+02
1.123913172402795766e+02
1.016504008847269489e+02
1.011671009516699087e+02
1.101444640260564114e+02
1.111946672581225499e+02
1.010226581024527093e+02
9.948621359870476510e+01
1.113807829193960970e+02
9.860727048571696685e+01
9.592605496150362399e+01
9.926990338334445596e+01
1.007723028329925086e+02
1.044501800895483825e+02
1.130972016823185839e+02
1.184014525908860520e+02
1.045795151321384679e+02
1.125660866619015792e+02
1.088792868515990051e+02
1.071314758287758906e+02
1.000576643462117374e+02
1.092316512112306697e+02
1.016158790711675834e+02
1.062412319367550992e+02
1.185205259442890195e+02
1.074922070105846075e+02
1.077490629131771271e+02
1.138787763513698224e+02
1.050391118920397133e+02
1.080987636951651467e+02
1.167350083659749203e+02
1.114611685964035672e+02
1.033475109730873243e+02
1.105962958459653009e+02
1.069381203645189515e+02
1.003498234535673674e+02
1.067860218380816235e+02
1.181082201535719349e+02
1.195672014245446064e+02
1.276156054961136022e+02
1.155031967535358461e+02
1.190181285169698810e+02
1.091975032597814703e+02
1.118606699139920408e+02
1.191175563187944562e+02
1.230730121431338233e+02
1.205353017593222660e+02
1.249702604199764977e+02
1.289709183641965353e+02
1.203883563003263788e+02
1.138879929160969908e+02
1.103525506087488424e+02
1.053357177921945578e+02
1.027903878632419463e+02
1.146696729586489454e+02
1.130671090001102783e+02
1.096408512188042153e+02
1.031138020590226887e+02
1.080190126879793269e+02
1.113198089118171481e+02
1.141900382719636298e+02
1.088207511132425935e+02
1.092324180400098328e+02
1.080164692761041039e+02
1.064719417260545669e+02
1.010399645148304444e+02
1.117029086065842307e+02
1.078184087756593215e+02
1.068216151983943831e+02
1.105415683172698920e+02
1.105350287337782476e+02
9.633920384026208694e+01
1.058913471416086622e+02
1.095557191933666275e+02
1.101249009993920112e+02
1.049227687626937353e+02
1.127021096520307992e+02
1.179532394595809848e+02
1.189334436351922761e+02
1.168268767786495488e+02
1.249182969574400772e+02
1.222178992050596094e+02
1.186397279254323678e+02
1.135126581710261178e+02
1.135846247514373175e+02
1.176042177114593130e+02
1.229053059895928186e+02
1.223116066968067486e+02
1.167947665483938806e+02
1.213021194523583830e+02
1.138078837738972879e+02
1.147821128005655282e+02
1.012913615687043034e+02
1.037468316863022011e+02
1.165465386594964627e+02
1.007631488014477554e+02
1.080262438052963745e+02
9.518775850106027292e+01
9.244010809576096221e+01
1.016918731188285676e+02
1.061545943396785674e+02
1.149419206901320507e+02
1.171568673243665728e+02
1.166903627485536390e+02
1.170696099991736787e+02
1.209997000232291526e+02
1.190137252047426131e+02
1.200728380874222836e+02
1.107801883505205041e+02
1.144779829056493696e+02
1.129173978711572772e+02
1.184311754143171243e+02
1.166715804502859726e+02
1.255721907431462228e+02
1.238804988127598250e+02
1.147429099977747171e+02
1.016058774433059568e+02
1.138222650997852412e+02
1.127696320384676625e+02
1.132453922810591536e+02
1.112023255472606991e+02
1.032599624409646424e+02
1.032513622332065921e+02
1.109956204044446508e+02
1.232004590634594763e+02
1.189310369715574609e+02
1.124250812411144693e+02
1.080001132905228332e+02
1.254474677014366222e+02
1.103212137585354498e+02
1.116633513646465161e+02
1.070072856364824077e+02
1.038853052434378696e+02
1.094247719806819816e+02
1.191311821615278603e+02
1.173998371633119007e+02
1.218268970874721759e+02
1.179874578861612378e+02
1.125149940779196953e+02
1.192741695861114266e+02
1.154976229687744365e+02
9.879426380667328544e+01
1.050487224405805478e+02
9.543918044561959846e+01
1.107336875000211620e+02
1.127629592155318505e+02
1.016241245566456115e+02
1.121198182777109054e+02
1.101583518474102874e+02
1.184778068460092157e+02
1.075465767540560620e+02
1.088458116391675503e+02
1.107907280878577581e+02
1.310354875967930468e+02
1.315513847165489949e+02
1.253727010898755054e+02
1.206862910367682389e+02
1.184839497728667936e+02
1.150118101752290727e+02
1.152898389266906634e+02
1.230624768180722555e+02
1.177918667328755191e+02
1.161626229500575676e+02
1.254328137788523918e+02
1.158951683604386886e+02
1.108595975519425565e+02
1.088277139593787695e+02
1.106105370910479166e+02
1.060912554006719688e+02
1.146651586702337653e+02
1.131652361155066018e+02
1.117151330966128029e+02
1.110943024153746137e+02
1.105292289461527986e+02
1.114833001402744515e+02
1.130587955360048795e+02
1.108623035059659401e+02
1.119747252074591017e+02
1.108576022635113247e+02
1.062461284154005909e+02
1.096370773496770141e+02
1.011828337131808127e+02
1.005882931957975046e+02
1.221573406828920128e+02
1.094955509124580999e+02
1.069313259675645611e+02
1.159996368113756517e+02
1.220763429950358443e+02
1.240621875462884987e+02
1.148705816180918049e+02
1.120718245591138498e+02
1.133756778651077752e+02
1.108427902217818399e+02
1.011282446346267250e+02
1.051761931634537746e+02
1.042719920911150666e+02
1.164115245997510186e+02
1.148322114642707845e+02
1.209028609233763376e+02
1.205605599579119627e+02
1.152490532620463597e+02
1.251191076685968966e+02
1.253726735655660462e+02
1.141819418771492565e+02
1.188732721856934944e+02
1.183191633085401264e+02
1.101779698389687780e+02
1.110139733313945811e+02
1.171320739201869117e+02
1.145060702135539970e+02
1.055374557307242327e+02
1.156501091426369925e+02
1.118123393407986583e+02
1.104058810218117799e+02
1.119982007397784827e+02
1.166785949450110422e+02
1.058909579224597479e+02
1.058470922910028094e+02
1.017663351425181304e+02
1.085768854913564923e+02
1.026477912148832274e+02
1.255335968750747071e+02
1.234763587689391500e+02
1.155583170765943493e+02
1.096674392473133679e+02
9.417316737749918332e+01
1.017412474327728518e+02
1.014408331968707557e+02
1.075070595562472135e+02
1.073456749788751665e+02
1.071622988118222395e+02
1.202093803751991175e+02
1.153408078387146674e+02
1.185563576363126543e+02
1.137986721012300961e+02
1.109334721285976997e+02
1.157772325900127157e+02
1.165604187994426013e+02
1.257512178177350819e+02
1.217206646596357871e+02
1.099346120183704016e+02
1.064034500918793498e+02
1.074853308543212762e+02
1.010112368713646873e+02
1.008987429473304758e+02
1.110593823082540723e+02
1.021429362371711278e+02
8.739002114636237195e+01
1.048000990234371272e+02
1.094844225849438999e+02
1.205863252743172751e+02
1.100023364084946280e+02
1.138447660532494297e+02
1.130155314066572885e+02
1.100088540662247425e+02
1.072388738856813291e+02
1.095995956039641612e+02
1.136987409883316786e+02
1.091142350239248486e+02
9.471082043960674923e+01
9.930918887832874020e+01
1.099212140740198009e+02
1.137576330563442468e+02
1.200300802275331478e+02
1.159413263072123357e+02
1.185619249488273823e+02
1.054567881271383527e+02
1.115433659802639994e+02
1.155630333021230030e+02
1.204938352306445495e+02
1.157019116451300249e+02
1.052063533643357971e+02
1.108392284785109752e+02
1.193404939677227361e+02
1.116702545841513796e+02
1.071087884324420116e+02
1.080293887642409203e+02
1.139954943565212773e+02
1.248507597703896721e+02
1.176646885609795135e+02
1.143024397960894163e+02
1.102595420424644601e+02
1.112252213740120368e+02
1.042074900269248872e+02
1.039190063925559144e+02
9.579366994602735019e+01
1.055726388084325009e+02
1.067023641801432774e+02
1.072260117631020933e+02
1.062362619247487459e+02
1.031410780581589535e+02
9.656973758719911416e+01
1.018347808044606921e+02
9.680835048017756606e+01
1.095152059826831419e+02
1.099541603044471572e+02
9.936204727761011668e+01
1.023716449547258662e+02
1.030947318407231705e+02
1.000203190155134081e+02
1.035070675247030465e+02
1.071343546907759361e+02
1.058647934601768554e+02
1.138582235262491196e+02
1.115240350451870484e+02
1.154678764668365147e+02
1.157923478785820350e+02
1.267218425630414913e+02
1.179220657731036255e+02
1.013683151364921144e+02
1.097056683156802137e+02
1.076373034219522111e+02
1.020755973577483076e+02
1.032589392415421656e+02
1.044047993691017808e+02
1.048538907122544259e+02
1.058879012448882975e+02
1.106880673562262984e+02
1.096334615388626617e+02
1.091703490132485967e+02
1.013721031935326238e+02
1.000074546847631041e+02
1.063059120482950988e+02
1.130588804426478333e+02
1.138995248879306672e+02
1.023961945303057206e+02
1.064605220993654910e+02
9.507286265237264899e+01
1.064527329547171632e+02
1.073535709732685746e+02
1.027406316899149061e+02
9.838341809340548139e+01
1.070032864570138003e+02
1.122904711639847193e+02
1.128856691899965767e+02
1.068293709993018865e+02
9.957661349330754774e+01
1.009311473670874904e+02
1.100218276324879838e+02
1.023131785304222490e+02
1.041432246014966836e+02
1.065671629889203160e+02
1.107604432751635954e+02
1.014550523676614091e+02
1.044260393095721469e+02
1.007702836143995029e+02
1.047187006855529887e+02
1.074146589656781288e+02
1.000603843186199242e+02
1.050619863843899253e+02
1.142180428177406526e+02
1.167981822704116297e+02
1.076720945448987123e+02
1.068648635617240075e+02
1.116167567766449906e+02
1.154920568542027723e+02
1.080504426234245301e+02
1.116859434324470755e+02
1.061232454034070685e+02
1.104753427323406356e+02
1.133438486335897011e+02
1.087774205458276953e+02
1.101042237451492696e+02
1.126166223604517285e+02
1.081397733006873523e+02
9.857322621229124593e+01
1.038893029411946145e+02
1.081883812519995445e+02
1.162930725023865222e+02
1.078321495693829064e+02
1.031512225300609060e+02
1.160191128671404783e+02
1.105654721333580710e+02
1.056910089067639547e+02
1.143423368131489752e+02
1.140335153041864515e+02
1.122928094682871887e+02
1.188905642358956101e+02
1.176938267705298529e+02
1.192174734159227825e+02
1.157489201016201292e+02
1.111585094625308585e+02
1.155116550984647290e+02
1.181577148343250911e+02
1.043260499192218589e+02
1.125377626880072341e+02
1.063580405036081373e+02
1.119208824083736715e+02
1.091261230895810286e+02
1.164355479107768758e+02
1.052349846764541041e+02
1.045026415780257594e+02
1.249417413569559443e+02
1.171076755480369371e+02
1.092742039977693622e+02
1.040491174477215139e+02
1.065985248429339833e+02
1.141738654329733720e+02
1.086557560401239613e+02
1.138843727383886630e+02
1.101098770749406697e+02
1.001652643463919503e+02
1.026132928634337276e+02
1.021830363099591921e+02
1.012867473779269574e+02
1.058881983838046779e+02
1.084770538032736340e+02
1.084387815334036134e+02
1.092916011234021312e+02
1.076484398098670709e+02
1.101451553548426858e+02
1.047609838453232669e+02
1.048885940554487348e+02
1.015858177003279081e+02
1.057618004634344970e+02
1.130139921412750255e+02
1.145136751330898051e+02
1.111693159401293514e+02
1.114463118342325032e+02
1.072960714920189673e+02
1.110728408552360378e+02
1.128401322015759831e+02
1.128007416535786547e+02
1.097771213123230325e+02
1.059169269934002529e+02
1.143382110667586744e+02
1.055613778618227769e+02
1.075857714752422112e+02
1.159864502881923727e+02
9.583729432699382755e+01
1.003410309935248250e+02
1.038570304756543550e+02
1.164512003226875265e+02
1.118665293131535066e+02
1.122608851733977815e+02
1.148316615958378719e+02
1.159025160141460873e+02
1.199439036547884854e+02
1.140521525388474089e+02
1.073750978477341675e+02
1.052903555369948947e+02
1.079546997965695141e+02
1.117941322779660283e+02
1.129756012516789951e+02
1.101636000067010883e+02
1.116080199673207431e+02
1.121482245885104874e+02
1.110569313809374563e+02
1.168626010394968802e+02
1.082698127976378828e+02
1.175984271603870042e+02
1.085326229006006429e+02
9.842420583453738914e+01
1.074087384859042515e+02
1.048457183749756467e+02
1.064008299884752233e+02
1.085493514822442194e+02
1.188216558727971233e+02
1.049521300414385223e+02
1.148715394597027029e+02
1.207400410019886721e+02
1.252941345375286062e+02
1.202207873534800200e+02
1.175965500760816269e+02
1.145560223786176550e+02
1.170735740336731538e+02
1.194736791909990217e+02
1.270713463777037333e+02
1.257584806648436739e+02
1.122707766248902885e+02
1.091172547364019323e+02
1.147240605764186085e+02
1.176405510302347892e+02
1.152183880587238178e+02
1.151004413909335113e+02
1.097348326502625611e+02
1.154948520511443490e+02
1.226038146274917580e+02
1.193486050426540999e+02
1.066451669426549103e+02
1.104695765595628671e+02
1.051668294251595910e+02
1.048870668462655544e+02
9.446728568336327214e+01
1.007034122039876962e+02
1.051656427682424351e+02
1.046032436212889678e+02
9.605775297875194951e+01
9.984599239819250727e+01
1.147312135776601565e+02
1.196839310398023883e+02
1.054087872740959426e+02
1.099973408974158389e+02
1.126269561444284193e+02
1.093811693294044005e+02
1.178358936111178821e+02
1.087601782145244016e+02
1.147776712775123400e+02
1.120513684836563897e+02
1.123851377017974755e+02
1.218401849349481836e+02
1.212257692965228415e+02
1.101177976724035972e+02
1.208417410673679484e+02
1.128924291199787717e+02
1.111581073480784312e+02
1.160763659872626334e+02
1.222205290325377405e+02
1.225568130247821159e+02
1.163834395863716651e+02
1.077962350295427854e+02
1.094612604645346750e+02
1.203997294378000049e+02
1.241341712867995426e+02
1.304517262377815143e+02
1.245556917430215123e+02
1.151017699035628254e+02
1.174963580362519622e+02
1.142633158520990548e+02
1.152678620530274998e+02
1.095805641220969875e+02
9.865333558940906755e+01
1.030124506459206941e+02
1.034071473397539478e+02
9.627222179120958856e+01
1.047660734944166023e+02
1.053236053231815674e+02
1.099126214387093370e+02
1.127912319813706858e+02
1.053832229787538495e+02
1.059504020530536366e+02
1.076536621157622164e+02
1.166491810924579795e+02
1.109924355315906155e+02
1.218306591719256318e+02
1.231645104150589702e+02
1.231790263010795314e+02
1.188171885602681499e+02
1.143912061769310924e+02
1.205381107946513026e+02
1.233536924795655665e+02
1.273759699948068231e+02
1.203549367244144577e+02
1.270926750590845273e+02
1.157154043154077385e+02
1.135523129206204800e+02
1.145269760699072776e+02
1.103315150538196150e+02
1.052422763722181145e+02
1.055444607413037090e+02
1.002459730300769678e+02
1.071770226049968215e+02
1.063490911516824724e+02
1.059472263196671662e+02
1.137048864011424740e+02
1.030563537031096644e+02
1.111654762951851865e+02
1.128352422611323931e+02
1.201088580004951183e+02
1.213782406245901484e+02
1.054089121442562487e+02
1.094262120070740991e+02
1.105722294218669930e+02
1.132335601101251967e+02
1.078083506885006955e+02
1.153271700322140418e+02
1.113395110258320102e+02
1.172950919572098485e+02
1.073837774721964280e+02
1.155378814232266222e+02
1.054623256013244941e+02
1.059929069089446472e+02
1.082680519472658034e+02
1.201278050449580377e+02
1.286550696316341202e+02
1.223439568545342269e+02
1.242378647351420256e+02
1.172964263377818952e+02
1.219701909895631076e+02
1.069615612190286669e+02
1.184349316259318527e+02
1.072800631076645601e+02
1.038951636217956320e+02
1.086525576171978287e+02
1.083443970441735615e+02
1.149681654681278502e+02
1.140012380731741501e+02
1.171487482850017017e+02
1.150620807173304456e+02
1.176256513009064406e+02
1.253577490960957732e+02
1.119792227757834127e+02
1.120103395885005000e+02
1.161355122256844226e+02
1.109373000642045213e+02
1.119986235256820777e+02
1.188613281218647586e+02
1.229646229465934653e+02
1.192547649458519743e+02
1.266371693920774959e+02
1.255615608867133659e+02
1.077745619629094591e+02
1.062445132725822106e+02
1.061168154653524311e+02
1.103565298761599820e+02
1.054560761200936128e+02
1.051692567881337368e+02
9.767584814843657171e+01
1.102727938324422325e+02
1.056919908204444738e+02
1.109835402171448209e+02
1.147582378944401853e+02
1.185269392251655489e+02
1.067522394105066468e+02
1.120419941912920621e+02
1.172903209599647028e+02
1.264148244235957463e+02
1.175590535089604174e+02
1.138669228147748100e+02
1.127198540631965642e+02
1.097565498618930633e+02
1.172585358959748163e+02
1.259554082403662107e+02
1.172227764616467454e+02
1.189558379342786054e+02
1.092841542671651354e+02
1.152492933691981563e+02
1.191067599409137188e+02
1.090481359114211983e+02
1.193041973535096787e+02
1.172075057995260465e+02
1.103510434683853703e+02
9.971000511685763001e+01
1.033723161466914036e+02
1.033406897374192255e+02
9.840548918701493619e+01
1.008451012363136954e+02
1.020184955353691123e+02
1.185171914238613482e+02
1.011689751553109176e+02
9.621541787683402447e+01
1.142127278284664698e+02
1.207006352311508977e+02
1.159477178166396953e+02
1.109851256687411762e+02
1.251679174003168526e+02
1.118832980086673388e+02
9.946023068233186848e+01
1.107484970836954261e+02
1.127891746847828074e+02
1.227360742181031554e+02
1.221939968012190860e+02
1.073255755636698012e+02
1.159279340999979269e+02
1.100893430160661097e+02
1.054733269162481832e+02
1.035169745864428563e+02
1.147359675962373871e+02
1.189497390100352021e+02
1.152721476597597103e+02
1.107800457373649863e+02
1.010383597213961053e+02
9.883123650344950306e+01
1.027656495572050801e+02
1.026510036488860322e+02
1.118463087090659798e+02
1.099230035742247225e+02
9.870399295257625738e+01
1.033411493324609012e+02
9.995162483931225950e+01
1.048509980773058743e+02
1.056109133080814075e+02
1.156456662268435451e+02
1.126992472924107318e+02
1.103679230300714948e+02
1.122399189441819516e+02
1.068472666169815710e+02
1.129416803665558433e+02
1.076200528557097016e+02
1.057907900226477267e+02
1.038380495704073212e+02
1.151055992220762505e+02
1.078825397981220675e+02
1.083121858108342934e+02
1.127600470008563462e+02
1.112262788011366865e+02
1.021968461249150550e+02
1.016449966508280909e+02
1.046867233146097220e+02
1.070503629674700790e+02
1.172674880644449615e+02
1.195395786105084710e+02
1.069617879412567021e+02
1.085187088080510165e+02
1.174166149827059513e+02
1.148957234069965097e+02
1.220844284624605365e+02
1.214125043707844895e+02
1.262152410123461692e+02
1.273071328087317795e+02
1.170535876533156596e+02
1.246545048512140710e+02
1.161679038365084580e+02
1.149076498584011432e+02
9.980332247726239814e+01
1.057751900681049477e+02
1.052379818833952214e+02
9.806472504377092037e+01
1.027554881767558754e+02
9.644482619478922913e+01
1.063514183996532694e+02
1.096487780873714541e+02
1.178640726536152243e+02
1.260144455015731069e+02
1.018604589903087998e+02
1.092518417510145241e+02
1.128545258528748576e+02
1.115999334211256553e+02
1.098788438830805916e+02
1.237218483048857536e+02
1.212534672207305846e+02
1.264011433757146960e+02
1.179571662882120791e+02
1.187633770689012351e+02
1.108584681211223284e+02
1.186729730260796600e+02
1.309086136584655833e+02
9.999345619017896070e+01
9.160615048867288124e+01
1.159544862264690011e+02
1.044383971804110303e+02
1.060286747398803016e+02
1.092884216692265085e+02
1.071609415609669327e+02
1.079573038873149500e+02
1.146629673962101350e+02
1.108204038139138561e+02
1.189437328895413231e+02
1.096987106171426944e+02
1.157480912621099520e+02
1.063232680497656020e+02
1.087473064438471368e+02
1.095925553576573321e+02
1.131455883398651565e+02
1.131406116204079382e+02
1.052543784558189799e+02
1.125630512736002515e+02
1.183280185244984182e+02
1.181520044806886460e+02
1.202034935004352150e+02
1.156740017413279134e+02
1.232746255544008420e+02
1.166266221775290717e+02
1.139151741560507531e+02
1.044244985980273270e+02
1.127144052982296500e+02
1.089991924448394229e+02
1.105457707974324677e+02
1.172555435706362914e+02
1.255826845474749121e+02
1.278812815073105895e+02
1.153317590908176982e+02
1.075470993435472877e+02
1.083930190486947680e+02
1.169990166651062253e+02
1.089488250480848990e+02
1.053764292850504773e+02
1.035227775679225743e+02
1.097419130928983293e+02
1.093725741444633854e+02
1.206291207806784058e+02
1.030333179998684017e+02
1.125338504731291636e+02
1.099374783305504621e+02
1.142949723582755439e+02
1.170545899120798765e+02
1.245787270243218217e+02
1.256264292960102722e+02
1.207985728526553544e+02
1.271870239017749924e+02
1.166851783490059660e+02
1.200795196616487743e+02
1.067901644900000377e+02
9.783705809565452682e+01
9.765093539653908294e+01
1.008937168099113393e+02
1.006324264531931192e+02
9.799122110369725647e+01
1.154445645119675561e+02
1.190323008711741437e+02
1.179874667540175750e+02
1.151615561996846679e+02
1.163797483116753142e+02
1.081396383910207817e+02
1.072043315925795071e+02
1.097210288219273195e+02
1.182701559274243266e+02
1.159991685035449933e+02
1.098243778629951635e+02
1.142136121857412832e+02
1.088500413141930068e+02
1.150198194777043881e+02
1.166596582398737922e+02
1.146462774984955217e+02
1.096076685974625349e+02
1.064607414592199603e+02
1.115510283841391725e+02
1.152698305131480936e+02
1.251544079352965326e+02
1.203713686841876438e+02
1.214367791787207267e+02
1.181464347287103180e+02
1.206370296856954951e+02
1.133047371010048749e+02
1.142960162865423115e+02
1.170526233508753506e+02
1.154781196504714558e+02
1.189533784234892124e+02
1.107140754107915370e+02
1.102488790898503055e+02
1.138340361387039081e+02
1.110515270678613717e+02
1.038062749980790755e+02
1.064408792122707013e+02
1.053865380871536956e+02
1.027080113554667662e+02
1.135143584548135891e+02
1.076492521989055007e+02
1.160181484638017082e+02
1.143974798113712978e+02
1.123488327266248348e+02
1.115170619452684377e+02
1.103447886520068693e+02
1.041391096289742677e+02
1.139440488081981044e+02
1.120442724760685991e+02
1.092146212162907659e+02
1.136003706157415110e+02
1.133890134745511205e+02
1.082710532658969385e+02
9.579901246911146018e+01
9.890135849506877719e+01
1.082886374491034616e+02
1.090372201583141702e+02
1.099860346913513638e+02
1.012876834829522608e+02
1.104426341866443408e+02
1.088502716318903083e+02
1.188801070209101169e+02
1.131077168224227592e+02
1.147020157766838651e+02
1.157845947178716983e+02
1.105761543348493916e+02
1.102311624574807070e+02
1.148941797034884615e+02
1.160123242767449909e+02
1.160356174476664393e+02
1.082185209443195930e+02
1.163321765055021899e+02
1.108760267465489022e+02
1.162435793789437781e+02
1.078013104272718294e+02
1.092060102902015188e+02
1.049990966830918353e+02
1.132048521799183760e+02
1.059184801842821031e+02
1.191212333484730550e+02
1.164910658517691218e+02
1.136750552517794262e+02
1.162875713192683378e+02
1.212588420779031964e+02
1.147511837539130113e+02
1.115590445715477728e+02
1.151792404538153392e+02
1.164768721572246761e+02
1.084211993380922081e+02
1.066739838190611067e+02
1.106537562044028107e+02
1.090513161603878984e+02
9.707503897851158570e+01
1.000531561638860154e+02
1.072522841852205318e+02
1.163206716992465459e+02
1.096696175972324596e+02
1.144635789763657669e+02
1.105879252785166926e+02
1.150321254533323270e+02
1.148622030882444847e+02
1.110154864517037794e+02
1.134106790304683727e+02
1.077829428177359574e+02
1.086470517432145613e+02
1.045588414489931637e+02
1.110270172469494838e+02
1.068832609071659761e+02
1.087630484141549942e+02
1.051906092122218865e+02
1.115712854051898546e+02
1.023421444634330015e+02
1.149100991805488547e+02
1.160245375185000682e+02
1.202957369377094068e+02
1.130049091955525711e+02
1.063620807752200648e+02
1.142685692281892784e+02
1.094803247401632404e+02
1.223205723241683103e+02
1.152917250354392422e+02
1.144977538570191200e+02
1.135856607631149018e+02
1.115565968951255655e+02
1.141849057500857469e+02
1.213631807225332153e+02
1.246565560631486704e+02
1.160588250931866554e+02
1.173488074648852120e+02
1.183118686316525157e+02
1.184976994763850229e+02
1.086277425335330236e+02
1.029981734649404359e+02
1.051228511975680817e+02
1.091531041439074983e+02
1.126881589691282528e+02
1.122208243680889836e+02
1.020451092915497355e+02
1.201573434328234242e+02
1.145492092493726659e+02
1.095135363559648169e+02
9.831488707535191907e+01
1.084353886229292812e+02
1.048747626698736894e+02
1.111450612584369111e+02
1.058161688123778532e+02
1.049694248891023705e+02
1.071659950396980037e+02
1.124350021400675956e+02
1.165081220732664207e+02
1.265541876543492066e+02
1.241772469526749347e+02
1.104753978766150766e+02
1.025481503516920156e+02
1.107081175595989180e+02
1.015968149578961288e+02
1.061511372009700978e+02
1.082893134141421001e+02
1.074705713636155338e+02
1.035938069322160544e+02
1.029223284419453535e+02
1.129530221228006752e+02
1.120212960168004201e+02
1.261852008331523933e+02
1.164083695704180741e+02
1.191061863551344544e+02
1.206145569315041968e+02
1.140230442392527976e+02
1.017414326483029612e+02
1.040723223954607164e+02
1.150119884076134156e+02
1.171387959390480376e+02
1.132915592719631377e+02
1.140140254726395028e+02
1.205929702363473410e+02
1.167634208442426882e+02
1.089363719188147428e+02
1.195970791465448428e+02
1.099450171584406490e+02
1.028588518086483106e+02
1.121181579587786530e+02
1.157934099346695263e+02
1.151049105779539445e+02
1.148423970904610485e+02
1.209560209056129736e+02
1.251657648815029376e+02
1.213182890421558255e+02
1.139841613934900408e+02
1.105326080040830874e+02
1.154323903322419369e+02
1.138043829419447093e+02
1.106075933201221346e+02
1.144658847960307213e+02
1.210684708074392830e+02
1.201668883219876705e+02
1.105316207974915841e+02
1.019365477145680501e+02
1.114761091737823051e+02
1.128111789305239085e+02
1.129986742907789790e+02
1.058105429090069123e+02
1.073511773953871113e+02
1.142810650745127248e+02
1.119439468890544305e+02
1.044831072946387138e+02
1.047905568180828055e+02
1.033924307143756494e+02
1.093704782387515735e+02
1.071741657420886185e+02
1.151526729439999741e+02
1.145123372103980728e+02
1.160280547048553217e+02
1.202563406805591626e+02
1.159063325073400961e+02
1.165071767409266386e+02
1.158963660725687532e+02
1.066369095979657828e+02
9.716393117379783462e+01
1.024022872245322162e+02
1.053634494728210456e+02
1.116429132986212522e+02
1.113684056511609839e+02
1.132849714974884279e+02
1.135786765933203242e+02
1.146195370669346119e+02
1.077081587849004194e+02
1.137226937232796757e+02
1.111227463666510857e+02
1.077555499031355453e+02
1.058065804188563561e+02
1.150492424955825470e+02
1.114269425344687363e+02
1.043882449862464625e+02
1.119856645019912094e+02
1.018481185439613199e+02
1.018286671970294748e+02
1.011641928655646154e+02
1.071360557861909513e+02
1.110623443320842085e+02
1.126558403767288468e+02
1.145478647506825354e+02
1.106760335125685799e+02
1.100335679424402429e+02
1.125452131105317193e+02
1.106559620590079618e+02
1.137036769602120501e+02
1.232638304153487070e+02
1.215869893801583146e+02
1.032980133685304622e+02
1.023960712813540255e+02
1.064968042399259787e+02
1.206063366756392412e+02
1.124614165182555183e+02
1.177252155271336420e+02
1.155552872844237271e+02
1.055812092168685865e+02
1.080823631027876814e+02
1.075117841412900077e+02
1.088742167328081791e+02
1.030280014860360751e+02
9.838889732855903958e+01
1.105596972406156482e+02
1.105963905656532944e+02
1.077121605366428128e+02
1.074776147007827234e+02
1.193118144535559537e+02
1.156575842570179020e+02
1.127504036084651773e+02
1.129361636312047352e+02
1.091565387386898749e+02
1.077992372015218052e+02
1.139632606737131653e+02
1.143759817928932705e+02
1.117411995180027020e+02
1.131874438400281093e+02
1.081747647343067200e+02
1.076872227789069711e+02
9.808534445591401152e+01
1.015088936129454424e+02
9.813105880780464929e+01
9.748113188435242193e+01
1.023730899676192365e+02
1.048015859940133225e+02
1.141019994591569997e+02
1.107009314419324255e+02
1.059316148504626085e+02
1.145273484796239671e+02
1.119396282157920552e+02
1.065048462127861626e+02
1.165536597244605019e+02
1.139165231902854600e+02
1.095931568810796506e+02
1.076529762313176235e+02
1.056210534226514994e+02
1.135557207099419941e+02
1.100365022513093578e+02
1.115379366658169573e+02
9.998371643694871125e+01
1.157416467669556965e+02
1.108640120387726853e+02
1.112900049828483162e+02
1.049004265474265765e+02
1.102613756175101827e+02
1.137322020058692971e+02
1.109020491216242590e+02
1.087035537601258568e+02
1.132946758692602032e+02
1.110746177749345804e+02
1.169731908655956545e+02
1.178996584962963965e+02
1.190761750430381340e+02
1.164929243061872768e+02
1.144165902437306244e+02
1.167301329268749583e+02
1.257443505215232307e+02
1.172295697242369670e+02
1.199344324614164350e+02
1.117720909017225921e+02
1.163520375118421413e+02
1.154663819479841749e+02
1.055285092859338789e+02
9.779345607895255910e+01
8.783822090205889310e+01
9.354664809078408894e+01
1.121691601482106506e+02
1.110128581096557667e+02
1.134038722405656472e+02
1.089981981239101145e+02
1.012728784386344927e+02
1.085832552225201511e+02
1.226221687766231128e+02
1.121884546236709497e+02
1.124679192093733633e+02
1.101049902154028217e+02
1.021128478691051384e+02
1.111858104460041829e+02
1.111263471822037729e+02
1.093846496939341364e+02
1.072386232464743330e+02
1.017721497167479043e+02
9.784496530665754221e+01
1.021692521877708515e+02
1.169106407490263138e+02
1.209857656820585277e+02
1.105075603167970968e+02
1.141431484827114531e+02
1.053139487745379199e+02
1.112497787146481016e+02
1.222720022223641791e+02
1.192397099026660072e+02
1.073439574719017173e+02
1.113883967253475902e+02
1.190150033534300462e+02
1.196617073829023923e+02
1.123907799158892828e+02
1.173436305767041148e+02
1.143617357454115790e+02
1.193718616488130095e+02
1.131793388959111297e+02
1.113991985145948007e+02
1.107225290611321640e+02
1.068651736785722477e+02
1.048625382591242925e+02
1.077574584418503036e+02
1.138663334137326473e+02
1.187814871370422765e+02
1.103902712582204231e+02
1.039487399953980145e+02
9.698934176463198753e+01
1.139623843550528619e+02
1.144130269082153433e+02
1.117350028252093637e+02
1.021648742137061419e+02
1.053095921490198208e+02
1.097036506122006756e+02
1.070512801839510217e+02
1.123033426453166896e+02
1.091950587808878339e+02
1.163006863825760604e+02
1.231594803200781456e+02
1.253947441289514018e+02
1.240629147555018932e+02
1.128342476690683753e+02
1.148401218363583496e+02
1.092065484423548014e+02
1.039132001952482085e+02
1.082814218436033116e+02
1.123202529874513118e+02
1.141569351139259396e+02
1.199032489781669142e+02
1.248781251005602400e+02
1.060418276960023150e+02
1.130863281281296082e+02
1.248892834174274213e+02
1.190196686796277987e+02
1.135926770921039406e+02
1.158616398961921590e+02
1.137992697691421995e+02
1.197137763192232001e+02
1.126381909549896676e+02
1.079184035799222841e+02
1.127384695046440015e+02
1.183450782391279148e+02
1.146486600761667347e+02
1.133101666780152925e+02
1.063502914452945447e+02
1.126067101208720516e+02
1.208415311349255603e+02
1.127914349791833359e+02
1.138751329015705522e+02
1.153059856455075476e+02
1.180443478513553544e+02
1.079708120384441656e+02
1.077845944682487982e+02
1.062845443111250034e+02
1.045815621723410231e+02
1.023699068280126738e+02
1.076189745904022743e+02
1.062931462617238196e+02
1.109843991463944661e+02
1.087381147029968389e+02
1.230623056836613074e+02
1.119983134447704032e+02
1.068460180587329234e+02
1.163834485419085354e+02
1.101588918850716823e+02
1.127233416593664828e+02
1.087623837686665951e+02
1.163251663869197046e+02
1.065852773533498095e+02
1.086133380425961832e+02
1.176962818609739259e+02
1.187662872896494974e+02
1.150536258144951773e+02
9.780424907665920387e+01
1.072461262921885492e+02
1.027091275672023301e+02
1.069129790452716406e+02
1.091344500987190287e+02
1.092085800848598183e+02
1.079324411987614525e+02
1.106028411230397666e+02
1.114407312258361458e+02
1.130053398713211124e+02
1.145893050070886687e+02
1.115821162492555914e+02
1.080841896799636004e+02
1.058687785376602619e+02
1.075574789546201231e+02
1.150093314679985497e+02
1.256556777183485991e+02
1.154670743911436546e+02
1.132136758391787765e+02
1.122506631671782742e+02
1.087168037244193215e+02
1.220570856968634956e+02
1.094777229724352878e+02
1.129233316178585795e+02
1.135396535263596576e+02
1.128888670501785327e+02
1.054561936323447355e+02
1.024364233342232779e+02
1.034890309505502444e+02
1.051770578338210953e+02
1.161869935715617714e+02
1.160758880027050992e+02
1.116052687402689827e+02
1.194973903803499695e+02
1.191989791087646182e+02
1.103736243816288436e+02
1.231877857252919455e+02
1.191115956630480071e+02
1.143786755433240359e+02
1.045252856633726850e+02
1.069291815519900979e+02
1.032834863482619596e+02
1.092127655893037996e+02
1.110699618142716218e+02
1.133669830568708079e+02
1.115432374477119595e+02
1.181927069938814014e+02
1.116792623893483238e+02
1.053519036758923022e+02
1.131765792804894062e+02
1.081361378290375086e+02
1.158276208855929070e+02
1.118323910498760938e+02
1.137494300635869280e+02
1.125284141796648640e+02
1.196015171790174207e+02
1.235847881746674659e+02
1.118371807295920775e+02
1.171769789115492557e+02
1.077645069370355912e+02
1.015810568809977070e+02
1.025783871801254179e+02
1.100594549176658603e+02
1.131118512981318247e+02
1.067619413515451896e+02
1.085526429644308735e+02
1.081972360546808005e+02
1.182205843553090716e+02
1.207277604360046581e+02
1.069612591750773163e+02
1.106538659331843206e+02
1.153621511374591790e+02
1.091706594642154045e+02
1.202165278685235705e+02
1.090155229504815679e+02
1.094197401622780319e+02
1.111592050410508818e+02
1.219814752012022154e+02
1.308200106421836892e+02
1.065167334973539113e+02
1.088131052977273612e+02
1.097132034699138075e+02
1.201068170104799009e+02
1.127521123807311483e+02
1.180831567876715411e+02
1.092907290857097564e+02
1.129254225219597316e+02
1.133580776848831846e+02
1.116786534094362509e+02
1.094250916558466287e+02
1.076821232272433662e+02
1.155783273079847504e+02
1.112564874571071414e+02
1.090965700284478004e+02
1.080059582042083264e+02
1.120251795996411488e+02
1.078865458187105872e+02
1.071187435678425999e+02
1.036840924478877071e+02
1.066616903371665757e+02
1.126853262276111423e+02
1.094235197909950585e+02
1.016591789237242835e+02
9.166355476641621181e+01
1.086452022859827480e+02
1.165505185563968809e+02
1.068646061594648558e+02
1.050288010832095154e+02
1.057611023824033651e+02
1.107936556666556527e+02
1.141438595490629808e+02
1.079484329381659506e+02
1.133301704253168367e+02
1.271262475873167688e+02
1.092339680430421112e+02
1.036401699030663224e+02
1.058300419501702407e+02
1.165976284335883122e+02
1.118461332391936196e+02
1.070450142095678956e+02
1.110115997829002481e+02
1.232502748557076018e+02
1.134777063735573392e+02
1.174222689755175253e+02
1.202190155558552647e+02
1.220983372717818582e+02
1.230505677693198550e+02
1.022512885569833685e+02
1.078210018660169709e+02
1.009308445415126130e+02
1.072724380374131954e+02
1.091487134373866468e+02
1.148638994019477337e+02
1.170663242139270181e+02
1.141162908113065839e+02
1.199783677549608143e+02
1.204684090660284710e+02
1.181301650124412816e+02
1.188981664300566194e+02
1.093000982524092279e+02
1.122769288123687517e+02
1.161413451342473024e+02
1.186915463661894279e+02
1.177657832976070154e+02
1.154440356454266805e+02
1.244842656059921637e+02
1.153457286710395095e+02
1.043983086835089011e+02
1.028796075077952707e+02
1.082602827199199993e+02
1.058002039119285911e+02
1.005385098464887648e+02
1.020053886294678307e+02
1.062404017862479293e+02
1.042779027715948530e+02
1.094422510622747353e+02
1.070456703783848269e+02
1.092250644603939804e+02
1.135004118681356999e+02
1.154089962190375900e+02
1.113238638792881403e+02
1.130024867278940519e+02
1.136028799343006312e+02
1.110417867556368350e+02
1.110901591805266975e+02
1.181820826597301561e+02
1.114653573240400846e+02
1.129279588786703385e+02
1.161991452314445610e+02
1.151674827926086522e+02
1.154641584753138375e+02
1.179483193008507698e+02
1.185739726239073661e+02
1.143603623635797675e+02
1.174783857432109784e+02
1.136981864692096025e+02
1.046043646833641958e+02
1.057998339443238507e+02
1.124242756517841002e+02
1.100257232922600821e+02
1.074566262264975194e+02
1.047834990933118036e+02
9.627262059828248653e+01
1.145832659881370006e+02
1.205902409281501946e+02
1.113363251944176398e+02
1.156828954638172604e+02
1.220076213991795839e+02
1.225490938956065463e+02
1.076087082485494051e+02
9.994848809590217797e+01
1.039215030461377012e+02
1.142146741316622069e+02


==> anc/Fig16/Q2_Ca025/angle_tr.txt <==
1.029057098209665355e+02
9.159435999571482512e+01
8.449872718710182085e+01
1.053675448893345816e+02
1.057273891641884944e+02
1.033944392645846051e+02
9.827893897710156068e+01
9.847935288850671043e+01
8.947656348679085170e+01
8.528512534452565319e+01
9.224328921839044426e+01
8.126356904794593561e+01
8.625989771120784155e+01
9.682965431137625956e+01
8.701324408121186593e+01
9.581244984802580689e+01
9.115896581048225755e+01
8.764833094551730142e+01
9.256791434445280231e+01
9.990128770822727233e+01
1.015790363370946068e+02
9.932427344226094590e+01
9.490690130924333801e+01
8.722875960204109447e+01
8.634350757130314946e+01
8.799044949559502982e+01
1.020161493195125928e+02
9.744239475283288243e+01
1.011659025026962695e+02
1.017322441899161305e+02
1.005557534375468833e+02
1.004987090615633463e+02
7.910958348558163777e+01
8.863002438875302857e+01
7.957985498072437736e+01
7.813616665469510281e+01
9.148528561564720007e+01
8.604053473359974191e+01
8.505972635563222184e+01
8.174588381678877624e+01
9.960452222676018152e+01
9.501260076802746823e+01
1.027118440980522109e+02
1.075075775395950330e+02
9.008378846288856323e+01
9.287764111119255972e+01
8.833828414962107445e+01
8.751202459083611984e+01
8.848139401682227856e+01
7.283612862676758937e+01
8.076767516135370784e+01
7.990420615638967661e+01
8.346304744800389130e+01
8.064118111440163261e+01
8.708584719043145128e+01
8.009378686539697867e+01
8.035505779936144677e+01
9.251389495644498595e+01
9.157227950222664958e+01
9.924873122712598672e+01
9.182834961248759953e+01
1.057780014551484129e+02
1.000405217787792935e+02
9.181263314699023681e+01
8.926227964361591205e+01
8.106008506212374698e+01
7.972724840136653768e+01
8.185485876602277244e+01
8.449552717098845278e+01
7.759103658978088447e+01
8.816412217927546635e+01
9.197168225136486797e+01
8.678151624782242379e+01
8.044209563320931977e+01
8.158633299191345145e+01
9.793552846989186378e+01
9.091557060873905982e+01
9.936019313610738379e+01
1.021890127894552762e+02
8.752265987455098184e+01
7.996176479957944139e+01
8.024687125545428046e+01
8.362760762097423139e+01
9.014837565320608803e+01
8.203089371479327951e+01
8.998435360502064384e+01
9.969262012281957652e+01
9.822661624447607664e+01
9.154413566936185020e+01
8.605825464278694881e+01
8.118100470390430701e+01
8.516952443379392435e+01
8.783940626592765000e+01
8.770999485871453771e+01
8.042363437673024862e+01
8.266592575132673915e+01
9.317348095462460833e+01
1.001076823269994378e+02
8.657993479957167438e+01
8.976326806571481143e+01
1.063961481461108320e+02
1.002749860864133211e+02
1.017049472819903286e+02
9.457934101314779696e+01
9.026014657651181494e+01
8.786433876477981642e+01
9.718011526008579892e+01
8.354434803380621588e+01
6.874264667721034527e+01
7.849460219425171204e+01
8.460797801600818957e+01
7.512953568894867828e+01
8.032006203379124543e+01
8.362229699004251415e+01
8.945049158992358684e+01
8.120895895919845486e+01
7.896540379553253786e+01
8.234291961430865570e+01
7.477856738953484239e+01
7.963647862653337484e+01
9.003414221040900145e+01
8.336586050775935064e+01
1.021206451076228348e+02
9.994254467122765107e+01
9.654082225893081670e+01
8.100785313180044511e+01
9.214244758456347029e+01
9.170316972003256240e+01
7.804794982193821795e+01
8.139221248442630952e+01
9.860007115326106941e+01
8.604207981402753092e+01
9.333335434248668605e+01
8.680174395879863880e+01
8.801576412041171693e+01
7.959568509647874635e+01
7.703711284106059054e+01
7.442612907237811726e+01
8.520175125769571878e+01
8.493071520239864469e+01
8.485482421427444422e+01
8.886739635593444575e+01
7.927598795113196672e+01
7.659570643613881202e+01
8.295050324622724247e+01
9.303883831665757498e+01
9.422922808706344711e+01
8.788176855609718530e+01
8.792738032509129198e+01
8.223504631970661194e+01
7.889998224217831080e+01
8.200244670284162396e+01
8.010902767794028989e+01
9.032474929358664895e+01
8.851406473020573173e+01
8.813677670124791064e+01
8.047256559610684690e+01
8.770968063594889941e+01
8.914156044992662942e+01
8.819273447350630590e+01
8.946016914110029461e+01
9.199284399602687756e+01
9.351369204498135446e+01
8.903778417809954249e+01
9.612874601252194395e+01
9.912851621188227114e+01
8.201127829119168666e+01
7.156951512625404632e+01
7.826578539984838301e+01
8.093012711221560096e+01
8.058574691783589117e+01
8.008958463812886919e+01
8.674055747377408920e+01
8.969142151189915069e+01
9.114693667892626650e+01
8.149286282700704476e+01
8.557176073826309448e+01
8.729811926690599932e+01
7.627505233191895684e+01
8.127509979165797915e+01
8.148431943996678228e+01
8.503984664680588423e+01
8.469087999062850258e+01
8.469597887322815666e+01
8.095895095523050600e+01
8.785975338838836990e+01
8.441195532639461874e+01
9.859864185250265223e+01
1.012226377812649929e+02
9.726420472780536386e+01
8.232705842103423777e+01
8.626746604581892086e+01
7.424701783802518662e+01
7.566687341714452941e+01
7.766712487538600840e+01
7.828845593019369176e+01
8.514401891722133087e+01
8.491513373417298283e+01
7.410794908067066444e+01
7.027710095884073382e+01
8.047348359237469140e+01
8.615151711064687845e+01
8.078045163526284966e+01
9.331343804315936552e+01
1.060063578095298311e+02
9.926776268613880916e+01
1.026359321995789173e+02
9.707945714292930006e+01
9.820641438476616258e+01
1.013325388580088315e+02
9.757709477133312248e+01
9.251343807639048578e+01
9.613320680156583364e+01
9.334510162705524294e+01
9.362348498910633054e+01
8.790036507103293673e+01
7.951904776858837920e+01
8.811668677140538364e+01
1.021345435824746488e+02
9.776190946802023518e+01
8.761968802044428628e+01
8.662780850432987734e+01
8.604265006868179455e+01
8.003421768468341213e+01
8.359120562983405023e+01
7.600625207560719332e+01
8.871928284342119753e+01
7.862004707414493510e+01
8.327685377526239563e+01
8.186890311360561157e+01
8.154573976891043685e+01
8.103230124212043961e+01
6.907059667607356346e+01
7.729594999290210922e+01
8.674543885863222670e+01
7.266489265900784744e+01
7.731008960383765327e+01
7.397884591018379297e+01
7.582469332278625984e+01
7.663556893390440905e+01
9.196909240731879720e+01
1.005823773919496489e+02
9.621630486472484733e+01
9.191331744708000429e+01
9.326200352116200065e+01
8.201299858364426143e+01
8.507978327914639749e+01
7.581602431025122257e+01
8.774180720951970613e+01
9.002413835406285614e+01
8.715790367572959951e+01
8.851650042778685190e+01
8.265998890010548905e+01
8.430730382224800223e+01
8.851793248870524167e+01
8.594606863423463494e+01
8.748274945621579946e+01
6.854702921785739989e+01
7.092053890419320794e+01
8.649366638661810214e+01
8.173820806557732510e+01
8.352833447773616626e+01
9.245075729049776214e+01
8.359302300439856026e+01
8.605920356851657971e+01
8.905662639562584104e+01
8.290511780393570973e+01
8.890248026941927151e+01
7.568053416801944877e+01
8.140503106328786487e+01
8.567402006300216044e+01
7.204160604089319975e+01
8.487412676355549479e+01
8.921773831365050000e+01
9.517241327549787400e+01
9.466876851616710553e+01
9.739541444451377572e+01
9.261797549787657147e+01
1.067086245363437769e+02
1.031022248403172483e+02
9.283950904837425355e+01
9.001599000053020916e+01
8.821793694271966046e+01
7.793598460535557138e+01
7.997839226515996813e+01
8.378444945781976116e+01
6.537827095554138168e+01
7.254618996798471642e+01
8.473870636592239691e+01
7.902337391525448140e+01
7.329683262706242886e+01
6.971452876717825120e+01
6.921733130599355377e+01
7.035613328614658712e+01
8.352372158386032197e+01
9.055518020614186980e+01
8.418118055581750525e+01
8.767990340240136504e+01
7.696089526380349355e+01
8.552892845174132219e+01
9.196936390294740704e+01
9.877766326155972365e+01
7.953958093953571051e+01
8.238404611905129116e+01
8.369290101200674314e+01
7.627229878261769613e+01
6.835490334902077336e+01
7.282225412775815698e+01
7.999814995556526753e+01
8.652309233586161952e+01
8.191422661597655974e+01
7.728738906702862721e+01
6.983197279983014027e+01
7.501781134208390256e+01
7.613706266575584891e+01
7.668997088168042353e+01
8.156215342507435651e+01
8.139345755198048948e+01
8.571862045809866970e+01
8.258868524508608289e+01
7.996468199947078404e+01
7.992664406747364580e+01
8.055536574425173058e+01
8.683583184728847471e+01
8.864151377936805432e+01
8.606919765501375252e+01
8.657823717473094405e+01
7.723894386571808468e+01
7.902120657950960947e+01
7.955259037172058356e+01
8.506443010505316238e+01
8.355328546734715189e+01
8.828892924461807468e+01
9.052927695554177490e+01
7.834186583964080342e+01
8.130810012533989095e+01
6.414436699137509379e+01
8.501295086084803643e+01
8.321057376991669230e+01
7.379658883546622405e+01
8.968296415716879721e+01
7.850061359453086141e+01
7.614113247904194282e+01
9.328208953890451482e+01
9.010983010887160560e+01
8.705102532814809990e+01
8.195276078494144656e+01
7.262984577499666727e+01
7.645478013141399742e+01
6.981986660198835182e+01
7.706642809096720725e+01
8.170544088901463908e+01
7.257959689038230522e+01
7.228876110136559419e+01
7.335125489764756423e+01
6.802623491340561657e+01
7.113387010510462005e+01
7.206649309114548885e+01
6.657645025519909154e+01
7.601402568559630879e+01
7.601179917972426381e+01
7.109261949460912433e+01
6.716035911400358316e+01
7.863302338819603676e+01
7.784752126339523670e+01
6.756362435060759708e+01
7.106938211985412579e+01
7.306953888074843917e+01
6.771486387849614630e+01
7.092043729705697785e+01
7.864166516485421710e+01
7.347428028399090749e+01
7.704854707431042016e+01
7.620344664966236792e+01
7.585229993464373877e+01
7.900010102961084613e+01
8.578023775192865230e+01
8.466977106020053156e+01
7.895367366574707546e+01
7.178920407101524859e+01
8.393339628038749822e+01
8.224367597388642537e+01
7.774563132648805208e+01
7.539550875670626340e+01
7.490984667208327608e+01
7.435115089796622101e+01
7.924616091410547369e+01
8.445455830948624509e+01
7.754048846049418842e+01
7.023788458315051741e+01
6.682368554496063950e+01
6.934080982291116868e+01
7.530721300456805523e+01
8.013844827985886354e+01
8.193736549456487239e+01
8.346702857451698776e+01
8.340337882014918591e+01
7.434686251991146833e+01
8.090605956587150160e+01
8.571212255163075611e+01
7.672272123948872036e+01
8.572372719584093659e+01
7.789232847977724816e+01
8.548667581123729065e+01
8.231466123444836569e+01
9.503730745743551722e+01
8.672589697178864299e+01
8.052061983582585469e+01
8.600443840865112577e+01
8.479750590074711170e+01
8.230239185933281476e+01
7.951979567898622747e+01
7.804747175831926143e+01
7.690183428543518573e+01
8.656692858179546590e+01
8.995783463007337843e+01
8.184682876903640647e+01
7.928633280731139621e+01
6.922286051917211580e+01
6.660030959576648968e+01
7.769137945935536038e+01
7.292984976350673776e+01
7.296787221644008525e+01
7.915854933069499566e+01
8.305459828478204543e+01
7.680587199323559844e+01
7.992897334506162110e+01
9.063266244920575332e+01
8.710002546950995850e+01
9.034080202882304889e+01
9.551485080752154033e+01
8.907406815531369659e+01
7.708543155379966549e+01
7.437301636686697748e+01
7.878561156729564630e+01
8.625931403611389214e+01
8.667265300637902214e+01
9.378510382924172006e+01
9.771803958256423073e+01
9.314664856362340117e+01
9.467780732695975132e+01
8.709432735713183149e+01
8.751773430205381032e+01
9.338479855793764273e+01
9.251975519070360576e+01
7.625692080034920650e+01
7.861049356902462648e+01
8.485755564328931655e+01
6.613665310741012604e+01
7.145185917938998443e+01
7.668698040634029667e+01
7.414258753180364181e+01
8.009528114931994480e+01
7.861895648937202452e+01
9.111432259866063532e+01
8.577785128562118189e+01
8.498289198990909199e+01
9.032831544333097895e+01
8.333600777794920589e+01
8.011558847760495894e+01
8.535973699138342852e+01
8.030685055828082852e+01
6.991917294717580944e+01
6.379899896180951657e+01
7.331329202849286730e+01
7.266231501770900536e+01
7.678030716154574975e+01
6.609868556561748676e+01
6.680044338866625253e+01
6.864286525465392685e+01
8.486886938345436704e+01
8.119909952414202792e+01
7.283829347302516055e+01
7.405569649198032778e+01
8.038692312158742936e+01
8.332429077539212869e+01
8.057589014914547931e+01
8.440676584209961675e+01
8.031959746647083875e+01
9.451086945742147805e+01
8.877678904803570958e+01
7.969055186044114691e+01
7.541343361956323577e+01
7.344121727406364641e+01
7.722526122159285933e+01
7.944871312397074803e+01
7.832910598782194711e+01
8.867452035238213170e+01
8.994738942164100592e+01
7.642571969223284611e+01
8.586228147022454493e+01
8.636745259865016067e+01
8.704122673783153630e+01
8.502114779462559113e+01
8.554159342096099294e+01
7.896705615649375432e+01
8.037828183093718337e+01
7.643480598813322047e+01
7.336816607251144262e+01
7.539636597344862423e+01
8.494694174104895978e+01
7.137742951345450138e+01
8.006491036471327050e+01
8.523019915476126585e+01
8.414126501812805259e+01
8.571334928987532464e+01
7.447956187930650174e+01
7.539725514736791467e+01
8.206042604971780463e+01
8.490185422934429482e+01
7.723858794753732582e+01
7.985663978454140022e+01
7.822151772764702571e+01
7.868148262460283604e+01
7.567394032937522752e+01
7.665281797601372205e+01
7.408744668942269129e+01
7.410843128899277588e+01
7.923796635910805719e+01
7.451345621250131046e+01
6.954824193170725266e+01
7.618390003891988727e+01
8.533153178971610942e+01
8.635106364021744696e+01
7.765774290012970482e+01
7.689508923499914772e+01
8.262780920230379422e+01
7.680064991363425975e+01
7.960584163600165652e+01
9.345930067363497074e+01
8.498637491208788219e+01
9.658412589049484609e+01
8.709199539156563219e+01
8.255321370215357035e+01
6.605384559292053837e+01
7.418419633674405134e+01
8.458271002058516785e+01
9.129161970984182517e+01
9.745711283031873506e+01
8.039598118847290209e+01
7.980127302278575030e+01
7.848343244580964040e+01
7.420746332738775664e+01
8.135691142881769622e+01
6.953869273764668435e+01
6.356879396620094269e+01
6.925484863110062861e+01
7.996708840154776965e+01
6.876632339868827160e+01
7.676048773762317978e+01
7.297479467772970452e+01
8.579389271921127147e+01
8.099339669400416142e+01
8.181269200863422952e+01
8.528675442679461582e+01
7.879099890146933660e+01
9.113442217539861190e+01
8.599963898420396902e+01
6.920209536172480114e+01
7.641698332473526989e+01
8.890067071080842709e+01
8.817041661538813457e+01
8.274431161767357423e+01
8.589399497426124697e+01
8.557540104881202581e+01
7.896978874896707623e+01
8.330578398069381763e+01
8.588198037387412853e+01
7.601587420544728957e+01
8.362426379826011669e+01
6.853717089822649200e+01
8.012543214872789576e+01
8.514091158060354303e+01
9.010520115318595913e+01
8.392830977300921802e+01
8.633360717476541879e+01
8.941570125162283489e+01
7.448913817355820299e+01
6.961043079710614734e+01
7.320024462683619504e+01
7.826187536139913448e+01
8.182712182167060178e+01
7.782520051364843994e+01
7.157797632836735602e+01
7.396133192019333080e+01
9.308142913008214236e+01
9.293953884408867339e+01
8.597924445252715486e+01
8.880287063738946074e+01
9.433835052460830184e+01
7.890329768026830948e+01
7.601605979439837313e+01
7.438711052055553807e+01
7.305838714197804507e+01
7.162271783034621819e+01
7.219860689841883072e+01
7.457694495508226851e+01
7.344157766578297242e+01
9.474483997295465088e+01
9.447712811855947734e+01
8.621343180225527192e+01
9.223793897882831061e+01
8.719508136220566996e+01
9.205039175209384439e+01
8.950107427427492723e+01
8.592997222785633937e+01
8.281879069548698169e+01
8.091316389989523827e+01
7.062600555854523066e+01
7.985570877349054797e+01
8.965671084479897956e+01
8.372032490207941180e+01
8.380658224361380348e+01
8.664632416257187231e+01
7.393794013149155830e+01
6.811054736450103064e+01
7.219545593443314146e+01
7.181419822247821116e+01
7.811453304714784451e+01
8.411814769584590579e+01
8.260057374557207766e+01
7.300472678152831918e+01
7.875147014662626077e+01
1.006397630508189280e+02
8.940484862463158322e+01
7.893168480372682438e+01
7.762857398418705657e+01
8.498156379930739490e+01
8.198921674454805952e+01
8.193175986695312929e+01
7.198005796926348410e+01
7.852373048947991663e+01
8.038553481929783118e+01
7.151905907039029842e+01
6.994794065779527159e+01
7.184233594936306133e+01
8.265344616938826050e+01
8.171313403490241001e+01
9.243486683382954539e+01
8.830343327439966572e+01
7.735454396196828952e+01
7.813162650546333055e+01
6.755449611668328203e+01
8.047244349514745920e+01
8.442197427508959606e+01
8.287777068393019420e+01
8.345023298435252457e+01
7.767622670021710007e+01
7.227588931560114816e+01
8.228547654752247809e+01
8.624881779603857979e+01
7.745844521675249439e+01
7.530708638269882726e+01
8.488302293490615114e+01
8.890982237652490028e+01
7.928709496082755948e+01
7.871101538980316548e+01
7.494405520387758202e+01
9.160651808047364852e+01
9.097123320823210690e+01
8.262332650777588583e+01
8.505688475993517272e+01
8.780066228778620996e+01
8.519298924807938533e+01
7.952452568959213863e+01
9.163794660334279740e+01
8.564755833987206302e+01
8.375108871346904493e+01
7.175029558871399615e+01
6.980229869496848494e+01
7.894188747969606368e+01
8.350214328557910903e+01
7.855929670362590400e+01
6.751686361296759742e+01
7.430469137622733911e+01
8.957838782179264570e+01
8.729041051334647250e+01
8.225617038686628746e+01
7.581993677756288719e+01
8.899631555777764902e+01
7.801697614098331712e+01
7.326741739402005749e+01
7.434789633349811311e+01
8.118299403236650846e+01
7.368722659978416800e+01
8.191367105446313701e+01
7.760960778137801697e+01
8.046496634839861883e+01
8.543641608388571740e+01
8.224570155429199758e+01
7.790367824501363714e+01
8.281831372789643808e+01
9.111849275809368010e+01
8.381725040662483650e+01
8.551866567960325938e+01
9.238480749947210313e+01
9.746831151805430693e+01
8.345382479861345359e+01
7.105365842524555831e+01
7.073664675630013221e+01
8.636120727823184495e+01
8.147159946871408920e+01
7.224684825389628884e+01
7.305093255154527299e+01
7.938953514316781934e+01
7.849098522154261559e+01
6.820954909766012975e+01
8.114296940926807622e+01
7.842011996170000998e+01
8.369082057943035124e+01
8.128224629835060000e+01
8.374954001232653411e+01
8.831431721350480757e+01
7.871361026786601656e+01
7.339696234592962298e+01
8.182590964813722678e+01
9.133666030783673762e+01
9.529347935096387801e+01
8.476368524250709413e+01
8.627367329942241270e+01
8.612221219501805081e+01
7.941930702076105320e+01
8.703001941750046910e+01
8.276442321775195410e+01
7.466855459064422007e+01
8.188023216765643042e+01
6.363497037806472179e+01
7.270740763909775239e+01
7.037834747796935631e+01
8.746073611932428093e+01
9.471781901271818072e+01
8.619737390634838903e+01
7.771509204584819486e+01
7.878606501383899285e+01
7.348365279602001010e+01
8.323191412771355147e+01
8.822883674852172931e+01
9.164385258652271204e+01
9.509582795484787709e+01
7.735315900357008445e+01
8.305449255787254970e+01
8.439596680224961744e+01
8.185713170527070304e+01
7.953749190115142653e+01
8.041352501767167382e+01
8.857719963674637143e+01
8.561096812787776855e+01
7.709091003133080733e+01
7.810590994631049000e+01
7.571353557142994362e+01
7.511071540491023768e+01
8.703482325856336388e+01
8.195061629770665945e+01
8.354357954144303733e+01
8.196742783709174773e+01
8.126833550543554452e+01
7.753053563701273276e+01
7.699206815572173923e+01
7.346535834933693820e+01
9.902486680286845910e+01
8.877294671834758333e+01
8.682065864124382415e+01
8.513480109390262385e+01
8.258779422698657413e+01
8.400420620805498118e+01
8.161358945029496681e+01
8.934546672667703149e+01
9.090180786789090916e+01
8.759078788984049879e+01
9.121393581341669687e+01
8.526034246065434274e+01
8.207565671128014628e+01
9.453287547345541952e+01
8.157521172870298187e+01
7.695897850247963845e+01
7.741976503479125427e+01
8.512823776516997043e+01
8.843312642095764886e+01
9.197720431228209748e+01
8.613581572700725530e+01
7.912319811345375342e+01
8.398308385811449739e+01
8.224122897089152673e+01
8.306636515501934070e+01
8.765135057764815940e+01
7.651428330818019674e+01
7.576466744401217568e+01
8.108010759088288921e+01
8.507991805840235600e+01
8.544053133149796508e+01
7.045992395453451707e+01
7.066247136479728397e+01
7.472020355080211118e+01
7.878960085976980565e+01
7.419626436299829209e+01
6.618116569769351543e+01
7.469108874766861561e+01
9.019117100011862931e+01
1.012224239368010217e+02
9.301776030312085197e+01
9.528489307438574940e+01
7.748476403448218264e+01
7.355244579584406495e+01
6.399861619185638517e+01
6.759363502793030420e+01
8.094070203045349388e+01
8.361523616525882119e+01
8.019841978665655802e+01
8.854178108237726974e+01
9.398531248022858620e+01
9.707880640405362271e+01
8.171016511895552981e+01
8.436595182342814780e+01
8.695580502528592604e+01
8.308367512416812417e+01
7.390272075261420071e+01
8.346365608933164992e+01
8.078204081104028944e+01
8.761169020846105582e+01
9.703389543218932545e+01
8.776384810398059244e+01
9.461816475978143615e+01
8.276326334039258370e+01
7.949889376937898078e+01
8.588521484032246178e+01
9.053681411907908227e+01
8.233263502247889676e+01
9.133882809469201902e+01
9.495693035940938387e+01
8.566520253437143140e+01
7.818189390589235188e+01
8.264495262722427071e+01
9.063594001045872517e+01
9.187224084866035412e+01
8.414765515203359314e+01
9.912130461363989298e+01
9.354155180131746761e+01
8.902840160039296791e+01
7.855987633043424978e+01
7.590028369200236114e+01
7.353329691074765151e+01
8.005210930201501185e+01
7.667043497405616392e+01
6.511443258255947342e+01
6.443869107313574318e+01
6.680774246502944891e+01
7.436672116862206394e+01
6.842044899694899129e+01
7.204717169299679824e+01
6.714466846134074274e+01
6.138738600319413763e+01
7.983116440961738647e+01
8.162141326533883046e+01
9.323474139735026256e+01
8.743318921731393800e+01
8.306465079299664467e+01
6.468700285710401943e+01
7.040621001490175956e+01
8.005694576830354947e+01
8.246944422284038012e+01
9.212493838130988877e+01
8.457314479601984658e+01
7.102634275229056016e+01
7.579676651922329711e+01
7.260972663756048462e+01
7.304215975927364468e+01
8.351846798634367985e+01
7.199081359294613947e+01
7.667204212859907386e+01
8.305380828737402510e+01
8.645103114476408734e+01
6.909248486830153979e+01
7.490271823739033152e+01
7.814816159979852728e+01
8.216187128484439484e+01
7.589572037890705758e+01
8.436199409887680645e+01
8.334399365350950006e+01
7.788496627618536650e+01
8.172249863788769630e+01
7.559514590539484402e+01
7.047419427202581232e+01
8.693880666588570705e+01
8.388936851923274673e+01
8.068780070791676451e+01
7.460390386271032526e+01
8.685277264041076251e+01
8.958357032047565838e+01
8.820876572754987421e+01
8.001816167664148338e+01
8.709489918675940601e+01
7.964167650680828103e+01
7.501614328602059345e+01
7.588694262631175036e+01
7.708270376193294737e+01
8.734441818326153850e+01
9.017736871793283626e+01
8.376509003878710757e+01
8.306532324296392744e+01
7.992608344163782874e+01
8.770149709768779189e+01
9.126187393389409408e+01
8.755380920752033092e+01
8.200607657762573410e+01
7.711378290505172117e+01
7.884923720323011764e+01
8.500701252635175820e+01
7.395269880533693652e+01
7.064180950153559024e+01
8.247892677929733907e+01
8.328662337944744820e+01
8.624454928661248232e+01
7.877805121964826185e+01
9.537682514422650115e+01
9.845766959433473176e+01
9.058877405389375781e+01
8.625450050560826298e+01
8.227232653378106875e+01
9.119547659483713176e+01
8.255507176436209704e+01
8.639008131886721742e+01
9.471075634344151695e+01
8.482814646386461277e+01
9.645118079053176530e+01
9.403647720848745450e+01
9.918352635543284634e+01
9.399683237609494313e+01
8.628669203285653566e+01
9.699399978434122715e+01
9.015856022981121498e+01
8.873138814028901322e+01
7.497176155683088439e+01
7.287820271945992090e+01
6.908169153476306690e+01
7.670104787877713193e+01
8.931889043482063073e+01
8.939911639976600100e+01
7.872172196407301215e+01
7.646637277741265848e+01
8.633510236352013578e+01
7.761783233754692901e+01
7.612446834043922195e+01
9.154711965544765917e+01
7.742586899113477727e+01
7.867419889846637204e+01
9.994441034043570937e+01
9.985863008454566625e+01
8.665804023771089248e+01
7.544589658233604723e+01
8.066481856023324326e+01
7.447517503114849546e+01
8.115426563206519006e+01
8.338626622103394936e+01
7.224531262808218912e+01
7.005078793027138317e+01
7.985756492031714515e+01
7.939481155263683831e+01
9.567040367139530588e+01
8.176760697021904889e+01
7.000546364519495057e+01
7.947686986914885665e+01
7.439535263216710348e+01
7.188296921750740864e+01
8.008141404931713225e+01
8.462742064979016732e+01
8.805700788325241035e+01
9.487289598619037179e+01
9.124392720843327709e+01
9.362756842930100731e+01
8.102968741158726118e+01
8.624263845361222991e+01
8.419330065108353267e+01
8.216988821247743147e+01
8.411777113784486914e+01
9.114504916873478635e+01
8.517447740601851081e+01
8.236989962916305785e+01
9.241203424645330244e+01
9.162373903939189290e+01
8.611104576791075260e+01
8.476274335840882657e+01
7.569763586829917301e+01
8.007868950035995681e+01
7.291232392718578126e+01
7.626221030158012582e+01
7.491488601880435283e+01
7.274516029979811549e+01
7.267821637329173257e+01
5.793945923428735512e+01
7.260295302865623057e+01
8.163110929902964585e+01
6.623186779015247794e+01
8.885020127674403057e+01
9.399048077833830916e+01
8.944461299851771230e+01
8.373461846336222436e+01
7.159142330580328917e+01
7.832098589128209198e+01
7.823323423045009406e+01
7.944747659149308561e+01
7.508560512350588567e+01
7.871557010239108365e+01
8.494539452674513313e+01
9.884212916051585296e+01
9.906732843496578766e+01
8.557126816782675860e+01
7.546086319809394638e+01
7.012271707856019987e+01
7.223013949850965787e+01
8.334867136910348506e+01
8.836886987160572460e+01
8.255155108486920312e+01
8.489794162006546685e+01
8.465578024315516359e+01
8.065759219458598750e+01
7.482242364964008630e+01
7.827528265029012289e+01
8.179779867742246324e+01
8.159556586533216205e+01
7.835371109358405306e+01
7.135063669664123154e+01
7.357967972748072327e+01
7.767712714176413158e+01
8.256840649998584070e+01
8.026332886561759494e+01
8.175695845943160123e+01
8.458997952809083642e+01
6.859137729106778636e+01
7.594705123651958445e+01
7.414819947931390232e+01
7.420969841537353773e+01
7.201781663347635742e+01
8.250848795168268168e+01
7.831576991116538977e+01
7.519692323329110195e+01
7.284987188265843372e+01
6.560816202376899753e+01
7.107638909032829133e+01
7.019539604715976111e+01
7.620719728612644417e+01
7.236266964516025268e+01
7.818354630625417201e+01
8.432590723625249041e+01
1.051575330396768493e+02
9.534544463017755334e+01
1.011366749477310663e+02
8.692809374241701903e+01
8.369832883244188793e+01
7.200094304860570560e+01
7.490875969527861855e+01
8.073759280902245905e+01
9.080177497877595272e+01
7.427333084063147339e+01
7.382716968665594948e+01
6.590646050204892958e+01
6.814239032888245617e+01
7.762279852814042158e+01
8.291074330169288942e+01
6.903867514989255483e+01
6.674768514151803345e+01
6.220426022927270537e+01
7.039668424245465417e+01
8.482596489228659209e+01
8.145275455628754457e+01
8.438216521463878905e+01
7.960252648289348087e+01
7.225727110350591431e+01
7.333875296226973717e+01
8.945655940294129493e+01
8.921031586308745887e+01
8.953963324019571246e+01
8.598311442360714807e+01
8.981001919680124956e+01
8.908688688990000060e+01
7.846509149294294616e+01
7.402536685982209974e+01
8.508073139332115886e+01
7.726739345796994485e+01
8.823274499768407964e+01
9.377920626940998261e+01
8.065083909841513332e+01
8.275125568188903458e+01
8.762197956486890860e+01
8.435941926503448940e+01
8.681821762586213254e+01
9.213660332094796956e+01
7.757157315448462498e+01
7.989593735697636134e+01
8.538459355576561904e+01
8.234491166832269471e+01
7.776791431170337887e+01
8.708330751258047542e+01
9.118783426349402532e+01
8.228876294292327032e+01
7.698495343775216782e+01
8.765201854388658376e+01
6.868034093011193875e+01
6.706082766866802558e+01
6.722615459253154313e+01
6.312738995537172570e+01
6.213606335317960827e+01
6.901750236398379457e+01
8.370214062955871270e+01
6.875740649149263106e+01
6.822523889628247673e+01
5.527529826672605395e+01
7.800121337025554169e+01
7.175056910518181041e+01
7.056863671428808971e+01
7.471062451730101373e+01
7.533500362284289054e+01
8.413162352529830912e+01
8.369896067496138414e+01
9.314709647004953297e+01
8.536041672447264261e+01
7.668647588492132172e+01
7.558513098512503348e+01
7.147141731617521998e+01
7.083642460477315694e+01
8.032699608648231049e+01
8.681921716829262436e+01
8.089948575638348416e+01
8.066622755502343978e+01
9.022555314230108081e+01
7.793517194306259910e+01
8.352121025499434381e+01
9.832974532695666880e+01
8.399968352525526427e+01
8.640593906180276917e+01
8.209406108041831374e+01
7.769934814756290109e+01
8.802772046644182069e+01
9.394166537877897838e+01
9.330877986377103639e+01
8.579041341659008424e+01
8.665394693589691144e+01
7.605488158274361865e+01
7.457316447389797531e+01
7.915324788675236789e+01
7.091552944989757634e+01
8.041822783619048209e+01
9.231305381468762050e+01
8.437941423938542584e+01
8.357573130458952448e+01
7.887789841944947966e+01
8.168592954630467773e+01
8.254737229488306127e+01
7.213897273698813706e+01
8.150124167220094762e+01
7.502100179101631738e+01
6.908695196548558215e+01
7.526066687549695189e+01
7.203367963557826670e+01
6.932426294188871907e+01
7.046669189854262072e+01
7.663030953131116974e+01
7.329877625325201507e+01
7.574963567702617695e+01
8.849637300275333018e+01
9.214756439814154021e+01
9.475504336832916863e+01
9.537204776049868826e+01
8.802473356777554159e+01
8.201259277420770388e+01
7.948696226302553214e+01
8.228660491047591563e+01
8.417042812450699785e+01
8.016393523417262656e+01
8.232069568854834074e+01
8.074999972580317831e+01
8.616210979355270183e+01
9.376663716124319592e+01
9.572664117753558344e+01
8.310288769901148953e+01
8.941030464201979555e+01
7.394037652961866058e+01
8.624161675252666726e+01
8.405113181750908780e+01
8.456914052837386464e+01
7.729009394859275517e+01
8.015614665423007068e+01
7.556194589542747053e+01
7.912748872283022195e+01
8.132021381958902850e+01
8.173441677478693634e+01
6.608046958068493382e+01
7.037539003837203211e+01
6.936573848859900693e+01
8.192613126665878553e+01
7.678052890517157891e+01
7.632054596536777069e+01
7.110663142113206447e+01
6.993903672710040098e+01
7.650883546793913581e+01
7.828633754119323385e+01
8.046257293807850886e+01
8.780583200574089631e+01
8.533732007368080019e+01
7.359454377332033914e+01
7.281623852081585824e+01
7.661103832597321173e+01
7.855305152152044457e+01
8.791421434050850792e+01
8.642642200470965008e+01
7.338526395159502158e+01
8.423981765789378073e+01
9.661467060512593719e+01
9.388322570174841530e+01
9.409649629929914738e+01
8.404805737217699857e+01
7.869425279074845037e+01
7.158090162768914411e+01
8.296493060010709542e+01
8.204892479209392775e+01
8.778756501238180476e+01
8.345543594655644881e+01
8.913666957987976502e+01
9.063368825229311199e+01
8.845593878214849326e+01
9.131593144451335320e+01
8.349209916760636929e+01
8.035371850382765047e+01
7.438681164885700525e+01
7.631625641039120467e+01
8.192505901649860789e+01
7.503822253518067953e+01
7.845328747748880005e+01
7.798366006082416391e+01
8.512132579142078725e+01
7.435840362919364566e+01
7.828771760515569156e+01
7.048035034651708486e+01
7.225171320096386296e+01
6.629512153344684577e+01
6.551150469175379953e+01
7.441609086351813573e+01
7.976527595869804088e+01
8.537340329497641278e+01
8.823524714103457711e+01
7.055445751114935149e+01
7.719019965088897095e+01
7.448704479348350560e+01
8.283619295752924927e+01
7.714912058878877588e+01
8.640483709793208789e+01
8.553709032623058306e+01
8.417710394299167831e+01
8.274515222804490122e+01
7.671683806591182986e+01
8.506215868474440356e+01
8.131060483975571174e+01
6.973798344390385751e+01
7.649048202043010747e+01
8.215822934895167862e+01
8.115960043031063265e+01
8.935203226408501109e+01
9.380771180175435120e+01
8.328286264450892418e+01
6.751032397851999178e+01
7.255925224227374315e+01
7.292336018547362642e+01
8.274981437316262145e+01
7.843359644161760968e+01
6.984956247494125137e+01
6.905123613700737906e+01
7.152467454923124990e+01
7.487448591083033023e+01
8.384205986050963588e+01
8.809817850901336556e+01
7.884505052631291733e+01
7.837427311547787667e+01
7.411366806085217718e+01
6.986283837796862883e+01
7.714238175758974592e+01
7.915303808227523064e+01
6.862302753824724277e+01
6.845446153812035561e+01
8.349794884031496167e+01
7.708714157172866521e+01
9.802333657747946916e+01
8.962831800393993831e+01
8.308423971836657529e+01
8.587928115132818618e+01
9.563356027456252662e+01
8.760833654577737661e+01
8.065595210687298788e+01
9.178056842963739825e+01
8.530797851622108396e+01
7.690885780846021191e+01
8.397080024490944083e+01
7.724788640496544190e+01
7.965291126074053807e+01
9.395989369751900711e+01
9.970737136358637542e+01
7.401014303474757128e+01
6.578024871158679332e+01
6.701496901597268163e+01
7.067847701884195999e+01
7.932235532282220447e+01
7.286849997761574116e+01
7.465062487736868491e+01
7.602441979090568225e+01
7.856703573211196101e+01
7.018752170567809401e+01
7.744415885479246242e+01
7.962527275482251810e+01
8.912385060681822324e+01
8.869234852721109519e+01
8.249934216504944118e+01
8.445301717355249593e+01
8.899646586345686217e+01
8.674618524913688589e+01
8.305347694987543150e+01
8.763847877436397482e+01
8.462015304473135302e+01
8.370479067223476477e+01
8.376300430247697193e+01
8.228181341585163011e+01
8.513459516424057938e+01
8.998463493663599877e+01
9.616007079981659444e+01
7.903326425584802450e+01
7.427458462020214824e+01
8.427827418889066280e+01
8.762996050856727948e+01
8.615783301595230625e+01
7.872928740717105711e+01
8.418035401828237241e+01
8.774424377568833222e+01
6.749259530150409603e+01
7.343294154433968401e+01
8.064175246916148865e+01
8.522817039134272932e+01
8.204084346803490746e+01
7.847734970090156992e+01
7.920117628060212667e+01
7.783029346209164601e+01
7.336668760914952259e+01
7.232376193851023061e+01
7.774447108578169718e+01
6.801876930101435903e+01
6.445834072357185107e+01
6.889807340068418284e+01
8.696781909919560860e+01
8.592118684978944998e+01
6.052790849709603549e+01
8.163994241308644462e+01
8.365051133328887545e+01
7.277915705941001079e+01
7.682350840950155657e+01
8.655077382780125106e+01
7.719745566783915081e+01
8.550719045179027944e+01
7.348350495633442847e+01
7.416466709316041772e+01
7.821497492389930528e+01
7.557967780491861731e+01
7.288111866962475460e+01
7.754390874122478294e+01
7.868393743595346734e+01
8.328008809111247501e+01
1.041498776480942468e+02
8.412222270316277672e+01
8.228087724207998122e+01
8.168892913072036777e+01
7.819998411273587635e+01
7.761992477631129361e+01
6.986453555708014562e+01
6.997705544717618409e+01
7.989712555052702214e+01
7.520014464153662459e+01
7.247736515149584591e+01
7.667693031176830232e+01
6.506623089717801633e+01
6.992827759037328406e+01
6.325080815237019749e+01
6.770841686395070269e+01
6.296615793423893592e+01
6.519535261761487277e+01
6.070187767439095694e+01
5.745578718203171320e+01
7.125021836765685634e+01
7.047999097881917407e+01
6.788448583122676894e+01
8.005668133336716608e+01
8.143701435007831435e+01
9.090325077346855664e+01
9.110701188762274683e+01
8.411044238733731504e+01
7.761382760746148790e+01
7.684891171312092695e+01
7.028016267404620976e+01
7.716999379800658687e+01
7.734731171467002753e+01
7.043252002125882427e+01
8.999577141340286346e+01
9.303399413673298568e+01
7.808988951934530576e+01
6.590777747600630221e+01
7.597545895220206091e+01
7.503465412728253625e+01
7.832189342306119784e+01
8.034375572783534381e+01
7.875042167563125872e+01
8.050256292311475192e+01
7.653487922636735163e+01
7.230951871083487958e+01
7.458458892493487724e+01
7.929539540926114682e+01
7.434391960606312466e+01
7.542027017632945274e+01
6.988951298298867698e+01
6.231090247659588499e+01
7.021704548540829194e+01
6.955317729259134296e+01
5.361650437292097138e+01
5.706179293116778695e+01
5.819874486943201930e+01
7.204163969764354647e+01
6.127714162581888502e+01
6.408176698179617858e+01
7.002928790360461164e+01
6.502697111884830861e+01
7.040493104714421690e+01
8.278532569588350043e+01
8.585832217972094327e+01
9.392645969915156456e+01
8.891148745591051750e+01
9.486715318908098027e+01
8.491094550049908207e+01
8.673426803233817850e+01
7.673119504209756769e+01
7.517087400946233799e+01
7.771551876419006533e+01
7.748589727627582135e+01
6.536559967069443644e+01
7.452453237262760410e+01
8.556346479939264782e+01
9.525522443009997176e+01
8.764972747985588342e+01
7.380544953579284595e+01
8.883468019448484654e+01
9.108473947822491823e+01
8.223136372535324767e+01
8.697093847621567875e+01
7.679193416926534610e+01
7.785648841556685795e+01
8.933554457116416359e+01
9.376231022141055860e+01
7.649534183619506678e+01
8.875660888285925409e+01
8.875138247116487378e+01
7.761650118956016797e+01
8.375371794708318873e+01
9.570383886452806621e+01
9.314205902700362572e+01
9.282442306162836587e+01
8.917619990862452539e+01
7.932188813921501946e+01
8.095231290622173503e+01
8.542506038841358418e+01
9.279584482059284767e+01
7.850353901348005081e+01
8.720764704038256809e+01
8.045273971278560055e+01
9.057895760838688659e+01
8.788724718114484347e+01
9.016044941666397960e+01
8.947339878805044577e+01
8.641796427245952827e+01
6.763487118759877603e+01
7.294437646991656266e+01
7.446760513462791664e+01
7.174710365029669390e+01
8.419190421551010672e+01
8.495409032479686573e+01
7.447386056609221328e+01
8.196954028695422778e+01
9.550791915436356305e+01
9.640097141401508907e+01
8.333283965776922741e+01
8.445817713675559446e+01
8.404340388135979367e+01
8.964167682797931036e+01
9.034956109347561437e+01
8.737843729015307304e+01
8.937529575435478080e+01
8.703908685272388368e+01
8.217629828532950853e+01
7.216813549619352841e+01
7.716633228963895874e+01
6.984816708324410683e+01
6.336638045843012890e+01
7.018567831939814994e+01
6.778725311460662795e+01
7.324487791499402078e+01
6.738763375566331604e+01
5.928254478783185277e+01
7.250374480063895533e+01
6.200471543644334815e+01
6.194828711520591469e+01
7.633415496905071507e+01
9.198675705753394993e+01
8.677698642966291231e+01
7.566139469618875069e+01
6.833672903303516932e+01
7.190796728762306600e+01
7.653163021390054155e+01
8.456163956127191739e+01
8.065503124912176247e+01
7.777938401247001821e+01
7.955744819499550147e+01
7.547359680255387104e+01
7.628798642297284971e+01
6.894364007048864096e+01
7.568766273768267183e+01
7.816788527925372421e+01
7.021361496690498427e+01
7.447768883005970508e+01
7.470801360993142737e+01
7.414298416263984848e+01
6.743244203236501733e+01
8.248491008003966840e+01
8.951490790711443424e+01
8.018948350349153031e+01
8.460675963438696101e+01
8.560032809632161843e+01
7.905136823922420319e+01
7.891263438129821850e+01
8.833777868687774060e+01
8.557792079436984523e+01
8.257654772160034895e+01
7.855405741392115715e+01
6.989549874054063139e+01
8.734024319895414123e+01
9.348925334572592760e+01
9.401996060421708989e+01
9.763571442383310739e+01
9.183310802748563617e+01
8.580251399227344677e+01
8.579892313516937463e+01
7.867024142224079242e+01
1.000489875457203937e+02
9.022748647583820514e+01
9.639762463171635432e+01
8.887804378320122112e+01
8.758068901043405674e+01
8.435713479178768637e+01
7.910052324456182760e+01
7.513708771669206499e+01
8.605071532408314283e+01
8.166220009993263318e+01
7.480922646054696656e+01
8.360087627058024395e+01
8.458031121410790831e+01
7.469946847119260269e+01
7.879975339689914904e+01
9.281259505268579346e+01
7.895724598598326338e+01
7.933455460063227349e+01
7.772197339488575096e+01
7.948939798304233761e+01
7.490705062794675939e+01
7.197232420766356142e+01
8.115425587918718975e+01
7.504072713037810161e+01
7.540573868034456950e+01
7.106229429369463446e+01
7.332835817451750415e+01
6.780527132521019951e+01
8.475709673351178708e+01
8.465082835802814998e+01
8.988944967102499106e+01
7.941929710532708953e+01
7.433073287218316239e+01
8.095303842679648199e+01
6.725101460971448830e+01
6.789562282328950005e+01
6.760255444157218108e+01
7.911081471693981371e+01
8.666273844726396192e+01
8.411844383139565196e+01
8.881070576855827881e+01
8.209286870960859517e+01
7.925794233997078209e+01
8.250856419692765087e+01
8.694242524105605696e+01
8.021123508730245533e+01
8.283229726642797175e+01
8.140805189468331093e+01
8.851129838035080866e+01
7.942445701523303114e+01
8.445792073542961020e+01
8.174768069125939007e+01
7.752371778996236173e+01
7.556538704904181714e+01
7.653238190446352007e+01
7.652556816503147274e+01
6.838631554920581834e+01
7.513713375560664076e+01
7.323251867991275788e+01
7.055074648624275824e+01
6.319279539595325446e+01
7.796312925031490693e+01
7.070392737283387419e+01
7.799576991260357772e+01
8.168825019924980779e+01
8.904494840000835154e+01
7.354275153308829260e+01
6.785711186308851950e+01
6.996293059799863556e+01
7.102665352187908354e+01
6.843959326773411078e+01
7.200173825858762200e+01
7.052403111854196993e+01
7.116671133440796382e+01
7.054564240024552646e+01
7.362433144172513266e+01
7.606155463183308996e+01
7.538522898532852423e+01
7.235262278393503266e+01
7.172560535036959095e+01
8.813328450258686075e+01
8.456668287154964503e+01
8.666104697767650578e+01
8.877470498703618773e+01
8.865889762220029979e+01
8.613710357433508591e+01
8.344853822140424882e+01
8.731653112467550670e+01
9.342004523645768188e+01
8.473941159985270133e+01
7.998345217740740054e+01
7.380150656476477877e+01
7.718526435082884518e+01
8.255023997839055028e+01
7.374200936950178686e+01
8.067050873568430802e+01
8.257962734124345161e+01
8.821328111209334111e+01
1.033495266703440052e+02
9.027178812822218390e+01
8.703689376338300576e+01
8.819396196593865511e+01
9.166869250848966999e+01
8.556772150118146669e+01
8.892938876919376412e+01
7.932151073011729636e+01
8.343481703463490362e+01
7.408646289535171547e+01
7.387988849898738408e+01
7.764713369281251687e+01
7.839002510851040029e+01
7.506810497475896682e+01
8.874320205593646449e+01
9.834397936035091448e+01
9.576346096498124894e+01
8.646133286879548052e+01
7.746646058520501299e+01
7.306199819039252930e+01
7.799395242870809852e+01
7.431357183441170378e+01
6.597755488061307005e+01
6.899230193911267861e+01
7.553179516873932187e+01
7.501120749370215890e+01
7.614188290729538267e+01
8.520781596918348555e+01
7.852403339056651532e+01
8.308291643956439998e+01
7.115670316160009179e+01
6.404796094930034656e+01
7.344798002536354886e+01
7.450930470511690373e+01
7.990363900920013407e+01
7.931983479255031000e+01
6.587835987616340105e+01
6.290917700092381892e+01
6.750682095571286823e+01
7.998679950559994722e+01
7.511569755977467366e+01
6.879047802488031493e+01
6.879596635716364972e+01
7.086002495517804789e+01
6.054715329928835388e+01
6.534294733403302757e+01
8.230764865557776488e+01
9.246702985617481829e+01
8.750838943717342033e+01
9.283667610897093425e+01
8.440159341517424707e+01
7.981978487197466166e+01
7.947423487286057764e+01
8.518978883203536157e+01
8.650564226292981118e+01
9.790558778700879827e+01
8.642207211249927923e+01
7.334025079996941088e+01
8.118985937389822993e+01
8.401147323418564383e+01
8.230611259318573047e+01
9.271556129929219026e+01
8.232861429541191001e+01
7.532144600291421455e+01
8.446389006723978810e+01
7.909393313141818282e+01
7.472199290270469874e+01
8.314097577268285022e+01
7.731114480518847643e+01
7.406797542395871403e+01
7.294436244571681982e+01
7.596350684409976850e+01
7.553798437785616215e+01
7.943138683600396632e+01
7.633197994460989833e+01
7.988694633648941590e+01
7.928265683384655915e+01
8.236526203946830549e+01
7.496229878551191916e+01
7.062131510467220608e+01
8.361433780127471493e+01
8.563721835115143222e+01
7.805863644076568164e+01
8.051583030445519285e+01
8.513415719032276741e+01
7.590048965547070736e+01
7.221629561637342931e+01
7.934640906330977828e+01
8.645167705107158440e+01
8.297688484804422160e+01
8.509425928687093688e+01
8.771624113332951822e+01
8.078502686138287459e+01
7.105005943592247775e+01
7.574318265527621463e+01
8.160102079671101194e+01
8.127123674612388982e+01
7.152483013882175555e+01
6.636858427478166789e+01
7.309640648422995923e+01
7.951384316114534556e+01
8.085871652779466956e+01
8.754535744441565726e+01
7.623961658256848750e+01
7.320121670805423264e+01
9.019068971626343512e+01
7.545742153847902500e+01
7.347644893031001345e+01
6.969698949366366492e+01
7.127777701112434272e+01
7.885981281818447997e+01
7.660035017588877793e+01
7.961801425125717913e+01
6.833253481176430455e+01
7.527209430212819541e+01
6.710041378774369036e+01
6.845320366213765340e+01
7.806798081758677199e+01
6.846597656419933742e+01
8.604861810870590944e+01
7.554750799263996441e+01
6.501356755396506060e+01
8.060498554082161604e+01
7.944230613500641880e+01
7.383691610851913367e+01
9.057520108367086209e+01
8.626614988659402172e+01
9.079086804908537545e+01
8.023247366988810825e+01
8.292450392915890234e+01
7.915828754586193838e+01
8.049371625081209913e+01
7.629603071481153620e+01
8.014001040306010282e+01
8.956429155238515705e+01
7.997415079720651931e+01
8.489288221330885165e+01
8.516551482413848362e+01
8.150413225573528564e+01
7.637812862793093416e+01
7.924187285909641787e+01
7.232569538165328993e+01
7.040290727380615010e+01
7.268661354678896203e+01
8.161677141983871309e+01
7.776258883995495808e+01
7.277179931268172197e+01
7.349760569142269162e+01
6.902563779294374058e+01
7.242028098161968330e+01
8.577063388077374384e+01
7.636830460412801358e+01
7.400958028894659435e+01
7.967419097841488451e+01
8.251536953816430753e+01
7.881305804823527694e+01
8.198731800120830826e+01
8.783016415331667304e+01
7.618023163986917723e+01
7.650790344558274114e+01
7.917590730717866165e+01
7.638249497402209442e+01
8.637097869917353421e+01
8.815268167016893130e+01
8.606628413448547121e+01
8.328709962142319512e+01
8.664487684195560746e+01
7.269722723193712000e+01
7.293871738637852786e+01
9.214930797726576372e+01
9.007822583648943748e+01
8.820213334989325915e+01
7.305966710658138652e+01
8.569620200618054184e+01
8.596459996195346775e+01
7.374940826531823745e+01
7.055435397372207262e+01
7.538409100441657529e+01
7.894059622727785097e+01
8.328629829676636120e+01
7.981973163357170620e+01
7.200449675008464112e+01
6.925601501664537807e+01
8.863412297876459434e+01
8.880321900296672766e+01
9.875211912399758774e+01
9.444036518576533012e+01
8.204465928784532025e+01
8.442299079159265318e+01
8.736181468179719900e+01
9.240722383642425086e+01
8.408072190591457229e+01
8.722951806385449913e+01
8.118474377851912038e+01
8.073394092821926904e+01
8.512519066924959077e+01
8.300966417491376603e+01
8.144829113338997217e+01
8.474999218663369049e+01
9.180941648929749022e+01
8.906807851016728250e+01
7.920081919456016806e+01
8.101397485433410850e+01
7.580932297199547065e+01
7.356581406696840020e+01
7.159621208738093401e+01
7.937852118306375360e+01
9.144956962477449736e+01
8.575777717627607899e+01
8.128760828707872577e+01
8.636269213138095324e+01
8.040196766682883833e+01
7.760430503163932769e+01
8.657813108096304688e+01
8.143818267503917241e+01
8.470414350330365494e+01
8.818942792354272342e+01
8.948127489602232743e+01
7.691479748060257293e+01
8.029101056508083900e+01
8.654575062107679173e+01
7.787233640174717664e+01
7.832002976982478515e+01
7.539159200332963451e+01
6.503108009745349705e+01
6.929880317461937977e+01
8.375497833215490573e+01
8.307671018452683143e+01
8.052785000742778720e+01
7.946611925719001590e+01
7.289935025716428640e+01
7.822213637733347014e+01
7.262015181774511063e+01
8.439950141679219087e+01
8.896359870795490110e+01
7.325968769560853389e+01
7.418828922673519344e+01
6.568186705047976659e+01
6.807216176510472394e+01
7.434455591346878123e+01
7.774040616209427412e+01
8.238783671070353876e+01
7.786964359329620322e+01
9.316140680947455621e+01
8.995889140317575539e+01
8.301133101519043578e+01
7.946645719623521131e+01
8.103747400077867269e+01
7.369552074687551624e+01
8.133298886859643062e+01
7.785612344431054055e+01
6.997558537817471347e+01
8.259912856101723833e+01
8.661991336200614455e+01
8.618549004033540939e+01
8.355233266717456786e+01
7.714561315678817266e+01
7.998263315127357487e+01
7.953940903787614047e+01
7.000011006416099235e+01
7.689729407669197769e+01
8.399867363478531956e+01
9.771952246935333619e+01
8.770073088489257884e+01
8.575751237967322993e+01
8.597880555572585592e+01
8.132197660109646620e+01
9.497378226908317345e+01
7.775648754420755893e+01
7.814411361617919738e+01
7.801677359848827109e+01
8.799565916950045619e+01
7.898617492014146535e+01
8.206121844917026920e+01
7.773409350832631048e+01
7.249276498676424296e+01
7.539523420936932041e+01
6.605061525559329993e+01
6.720776677569020308e+01
8.174713096460290274e+01
7.687471283891595419e+01
8.329911454447798747e+01
8.473165760166621396e+01
7.382294062763426723e+01
7.304174062923743804e+01
8.100610745986770667e+01
7.884192677099642310e+01
7.325225796310799353e+01
8.486658929424091014e+01
7.619232820199914613e+01
7.405291007675852200e+01
8.305705284472479377e+01
8.830498097506006161e+01
8.141739950052250663e+01
8.366271537936221137e+01
9.180202800364851612e+01
7.800899819925220413e+01
8.412589386909127143e+01
8.388994916736727703e+01
8.953341079783193379e+01
8.754765906058842972e+01
9.021426423787700344e+01
8.455376069092577040e+01
8.479915506280286763e+01
8.229692593591063599e+01
8.773740451578872523e+01
8.674986337763543531e+01
8.655482121470458878e+01
8.641228453711100599e+01
7.678725889962808537e+01
7.483583783486685093e+01
7.294034120630068685e+01
7.608667141305417658e+01
6.729780458450503033e+01
7.380781756124895310e+01
7.500193105682480166e+01
8.974287334086594115e+01
8.904315107767564541e+01
8.316661316642209556e+01
7.917628296545434807e+01
7.966213122737730146e+01
8.523341721684784034e+01
7.508304894155797626e+01
8.710625812610139462e+01
8.933438995618982403e+01
7.473086165054897378e+01
7.182357841765161766e+01
6.728926256043932597e+01
7.328241279999143387e+01
7.963019898094400162e+01
8.113905438961195671e+01
9.048388096418000259e+01
9.840070030683661173e+01
9.693047875354200471e+01
8.455344247045759687e+01
8.414143110459878017e+01
9.443691164616795675e+01
7.909714106550843837e+01
8.604312203246983870e+01
8.465835290263488844e+01
8.423384442774431591e+01
7.751456476769349990e+01
9.000916221367941716e+01
7.545117472673261716e+01
7.076052268488189156e+01
7.764696342029844800e+01
7.491741611260286504e+01
7.545191637898351189e+01
7.538365392062149795e+01
7.726997780103216940e+01
8.151341308311802436e+01
7.547012769079110228e+01
8.603841009084818836e+01
7.290929736596125110e+01
8.140521567991156360e+01
8.129741691185259356e+01
7.595676200746798656e+01
7.867694292491857766e+01
7.575812035991621940e+01
7.815483694366869827e+01
8.424132940302834527e+01
8.860473107302691176e+01
8.674353224532633533e+01
7.372543588690663796e+01
8.769494886318281601e+01
9.122537118985579241e+01
6.985827492916546078e+01
1.046320883419591610e+02
1.041578327242313406e+02
9.200847589473727339e+01
9.481958048304545628e+01
8.055586559497292853e+01
7.844287451299558711e+01
7.769224616203445066e+01
7.670750408764300232e+01
8.191135739067648558e+01
7.614392684148482715e+01
8.258994470951897426e+01
7.644710662242157184e+01
7.119702992013935727e+01
6.942798860635296876e+01
7.216604840664025744e+01
8.063722735955589371e+01
7.195436536692452023e+01
8.602819351462042619e+01
9.173546426203459703e+01
9.762013051632884242e+01
9.053258507889762541e+01
8.134764758393512807e+01
7.827180369388561587e+01
8.382733631930017282e+01
8.445035854147155874e+01
8.227640028284247364e+01
8.062248990825831640e+01
8.165596593375086343e+01
7.669930716827308004e+01
9.247529657945406711e+01
8.479773827848904943e+01
9.023876771252471940e+01
9.041040733176855326e+01
8.574131243610707998e+01
7.052087111946860887e+01
7.534487965737577042e+01
7.151528554716907138e+01
6.811727971131705317e+01
7.406181069927052363e+01
6.584877859608546657e+01
8.122753530942945588e+01
7.740050542378912724e+01
8.756326666101099931e+01
8.107360183317419455e+01
7.834648204209311473e+01
7.590768132211928787e+01
7.690075356680569030e+01
8.635842526145400200e+01
8.579303973757055246e+01
8.287886506012841892e+01
8.056967911900071044e+01
7.662383925056006717e+01
7.583665218718955714e+01
8.453457244401970172e+01
7.849806153365382499e+01
7.722562376711006493e+01
7.810913910261970727e+01
7.635893828670232608e+01
7.699352849998214765e+01
7.281435317130402041e+01
7.678449127958990061e+01
8.030729558103446664e+01
7.930870071043726455e+01
7.430949014215046589e+01
7.411121039165269053e+01
8.517166837083419750e+01
8.471700628327575089e+01
9.747539582583274864e+01
9.835715640796850323e+01
9.032860743581234431e+01
8.996697080168200955e+01
8.321980157343904239e+01
8.252665408140151726e+01
8.277646419571541969e+01
7.962689944484839089e+01
7.688995126182237527e+01
9.150828231722456962e+01
8.237272526295103603e+01
8.107847391407206317e+01
7.701883105159285492e+01
8.457265827281199222e+01
8.308628452813093190e+01
8.859870476458706889e+01
8.593743824273468590e+01
9.009007032414261573e+01
9.576136618162723835e+01
9.412177391841029817e+01
9.471289035551257030e+01
9.069946412484706855e+01
7.791468174373798661e+01
7.946564660509294242e+01
6.451269138695445804e+01
8.158470895633466569e+01
9.051715987943472896e+01
8.283790920527191304e+01
8.664785604821874188e+01
7.826710025678997340e+01
7.831070738829824052e+01
8.276942644378276270e+01
6.976851924122037474e+01
8.024468468939204513e+01
6.753010673082526694e+01
7.985941057641213092e+01
7.112429048636492723e+01
9.577797862510121263e+01
8.724845338285453522e+01
9.971107867817616466e+01
8.812873509010556461e+01
9.084082056700987096e+01
8.792425576172124124e+01
9.537062002130134886e+01
9.472647612812617979e+01
8.666621155584167013e+01
9.326711627772638735e+01
8.803750278394178963e+01
8.897175741775554059e+01
8.063140139411096641e+01
6.299961968065144902e+01
7.536155088849778849e+01
7.631357407808161497e+01
7.820400656744311618e+01
8.624012861972394717e+01
7.232946919238372629e+01
7.153873710511001605e+01
8.501954518881341016e+01
9.266666376783959436e+01
8.902353208762662007e+01
8.639760165987590312e+01
9.288938697799814292e+01
8.926152290595733518e+01
8.716671712675309891e+01
8.609833978400085641e+01
8.355331292728656933e+01
8.865266845515819227e+01
9.415833129254519918e+01
8.820448294124118149e+01
9.213730224190437923e+01
7.774083759139085714e+01
8.045125151205265013e+01
8.111191184728357939e+01
7.249139302023290554e+01
7.410472513089513313e+01
8.216203973237341529e+01
9.210709643714740480e+01
8.212842232781387963e+01
8.091596092055253564e+01
8.197466788448917896e+01
8.189064776170697257e+01
8.220951753170182030e+01
8.923455974129628032e+01
9.126167770914695154e+01
8.913071007361148190e+01
9.280416963937744868e+01
9.254341821795077294e+01
7.998239546830393465e+01
9.271421934337544712e+01
8.483818624871460656e+01
9.323012138086942002e+01
8.245480355346188617e+01
7.897020095452435839e+01
8.160292495678841362e+01
8.141060507628527887e+01
8.043341114145229653e+01
9.390459217309586393e+01
7.900445243554200658e+01
7.150708747216039285e+01
7.514659359001898054e+01
8.094888128101096925e+01
6.870727423799715439e+01
6.643621119163958610e+01
7.229370759707529714e+01
7.462933071302798282e+01
6.332504381009954386e+01
6.934475798675521219e+01
7.647691516604801620e+01
7.065347489368804190e+01
8.031994560149971107e+01
9.199696366134780590e+01
7.923269478926926013e+01
7.771720743879065196e+01
6.614843299900944373e+01
7.664237801198213162e+01
7.719142403121351492e+01
9.290459392369231750e+01
8.359911211983050805e+01
8.717420491151131046e+01
8.932244430926084533e+01
9.343858379429559591e+01
1.015174306183720461e+02
9.570792128741831561e+01
7.746144251462371244e+01
9.024164957116842345e+01
8.942191389249036604e+01
9.654372168021622258e+01
9.109989990755589417e+01
9.181920492869198824e+01
8.475564569526864034e+01
7.326577637930553522e+01
8.193514301213357953e+01
8.197473057826204013e+01
8.035148120760150903e+01
7.990302275070943949e+01
8.336473359044450149e+01
9.139991555321786620e+01
8.238978695422528631e+01
8.853267043594074437e+01
7.323713546413907238e+01
6.809591761989356939e+01
6.727592756138425045e+01
7.417463911896157924e+01
7.944893417168054839e+01
7.306934063541093849e+01
7.911475479029904534e+01
8.197327623324363799e+01
6.652275619347655322e+01
7.141086865536820483e+01
8.098869163353234057e+01
8.569745155206395282e+01
8.834632194836594010e+01
8.853499694431432943e+01
8.206272557416910729e+01
7.644114525464138410e+01
7.708588996919371539e+01
6.920276992854782350e+01
6.401294802327501543e+01
6.923505288547993075e+01
7.174442582635280985e+01
6.763326213695927436e+01
6.453416750590226059e+01
6.095070782984757329e+01
7.045150898768764591e+01
7.663264732578149108e+01
7.307267041878442626e+01
8.602517532871785022e+01
7.441851901861916474e+01
7.720393835120238180e+01
7.198520728214840858e+01
8.644446790123588187e+01
7.788786049611860562e+01
7.917347384400871135e+01
9.249244475943012844e+01
8.764442683845874171e+01
8.634653914373701866e+01
8.335631609531128561e+01
8.831926090907580829e+01
9.396522284066043085e+01
8.047040026987421868e+01
9.368347963880192708e+01
8.126906130288961094e+01
8.551294086115538562e+01
8.050948560927979258e+01
8.781540074709954524e+01
7.524415213903388633e+01
7.690082608502653727e+01
7.439217629536690879e+01
8.279419992059956712e+01
9.111735701663906184e+01
9.149610713564290165e+01
8.900309697496444983e+01
8.085344514769181501e+01
7.971789554125605548e+01
7.348202210243013610e+01
8.545680499714278255e+01
9.445392092994461564e+01
9.700834282132211683e+01
9.370532045406686450e+01
9.374120963135241880e+01
8.864506310558208213e+01
8.384422605361949365e+01
8.835856912779578920e+01
8.355163754234396833e+01
8.149789720429180306e+01
7.736320579142486054e+01
7.537438681516444205e+01
8.298368937563101611e+01
8.587361717748935064e+01
8.470140651658807940e+01
9.443880517338382674e+01
9.120310061301240978e+01
9.062950146677621888e+01
7.172520832029262294e+01
6.970335459721697191e+01
7.245361296643295645e+01
7.995544242830514747e+01
7.729572406232128401e+01
6.942482118081140641e+01
7.600503413035016820e+01
8.273828173370026207e+01
8.943461924109730887e+01
8.311555752524712659e+01
7.732549948407745433e+01
7.809787501379238961e+01
8.231090776458464120e+01
8.408877953210969736e+01
7.527895133959981422e+01
7.580226202765106791e+01
7.703745379444271180e+01
7.406224595994406457e+01
7.766233718727244195e+01
7.838816332290817002e+01
8.049590150634693941e+01
9.138090317205059421e+01
8.965453245067898536e+01
8.154874350069317757e+01
8.624075953391616167e+01
7.421442247665191871e+01
8.388186924856832150e+01
9.429935035786387232e+01
8.372873841354646629e+01
7.665590885105910957e+01
6.981858563592153644e+01
6.798723582363078322e+01
6.731883054565037128e+01
7.877443065810666667e+01
6.962567253642754395e+01
8.231601866612822960e+01
8.282663831984785929e+01
7.604765274636200445e+01
8.785289221374164015e+01
9.075070750754795768e+01
7.816099602317964923e+01
8.235955102767279357e+01
8.208918056005636288e+01
6.732182604560013317e+01
7.107118324378664909e+01
6.369028137028480785e+01
6.863143007047982280e+01
6.700047223756844517e+01
6.720258889459572060e+01
8.560072232155393124e+01
7.925035966272777443e+01
8.551347602848666440e+01
8.148364549626492703e+01
8.113738857895926060e+01
7.749823512902280243e+01
7.984066598657440750e+01
8.000162673537369074e+01
7.891835537950669277e+01
7.026033665186632504e+01
8.153412844948843485e+01
7.835044133722571758e+01
7.081234247287463290e+01
6.941857979039382087e+01
6.813591058542647261e+01
7.082787129970597562e+01
7.081777004358083616e+01
7.411073332494451904e+01
7.317223536999523503e+01
7.592136259700750145e+01
7.691940924709425076e+01
7.593611946689475189e+01
7.178774591430153862e+01
8.245627584648605080e+01
8.487113388917055090e+01
9.138129013292396507e+01
8.899739920359168366e+01
8.350135732825167167e+01
7.339404071484362646e+01
7.581880849882554685e+01
6.873945173148915444e+01
7.240478870792750854e+01
8.136612677591523379e+01
8.234824806063342351e+01
8.792338727874997062e+01
6.742258533701340184e+01
7.938413814648372124e+01
8.386236210860030837e+01
8.999316773903328226e+01
9.114304742189416686e+01
9.070364587586729499e+01
7.284951986957590009e+01
7.636476117700063071e+01
9.196166319225922336e+01
9.602870625389282111e+01
8.863997400278661587e+01
7.766015418418594152e+01
8.939637653188843558e+01
8.682789404284336854e+01
8.347935657691823508e+01
7.046962762787228485e+01
6.665493411166293924e+01
7.616117271091307828e+01
7.668220731830199099e+01
8.571228133199271326e+01
7.020401751990725359e+01
7.097495324831385233e+01
7.192459617516490766e+01
8.072986553048768599e+01
7.507214698712417089e+01
7.713306234006266493e+01
6.699900730185456155e+01
7.305796483166540156e+01
8.642875083039760398e+01
7.309987533913715652e+01
6.765132575485586131e+01
7.275027816086105759e+01
6.593125019626926075e+01
7.085428266904364136e+01
7.329640519947037092e+01
8.121590342743880342e+01
7.995249913239699424e+01
7.844741366384111814e+01
8.709636367945611823e+01
9.062721343452810174e+01
8.391804921260649053e+01
8.024092205484782880e+01
7.675942536481463208e+01
7.105627214839270778e+01
7.731209022189801772e+01
7.821616914903179918e+01
7.803631946244371420e+01
8.459163400066006488e+01
7.993515962123889551e+01
8.327429683396744053e+01
8.354654667909782972e+01
6.870368207193632770e+01
7.762408459363061297e+01
7.265097061467889716e+01
7.176809199008488349e+01
8.046656448820021978e+01
8.986946853061881768e+01
8.727985778855695287e+01
8.253792728063564255e+01
7.193621323036967397e+01
6.115776200884887714e+01
6.703628170570766542e+01
7.768756564169777334e+01
8.551173983084375152e+01
9.172408463827655112e+01
8.580654954798913536e+01
7.615231959702946085e+01
7.313025882518593335e+01
7.763230362915689398e+01
7.392561678671647485e+01
8.011654681621486418e+01
8.674642812384074375e+01
9.659775765105273138e+01
9.773261053009723298e+01
9.596837394958262735e+01
1.031180386710966133e+02
8.962225971973143146e+01
7.861920780098799355e+01
8.514967084118920582e+01
8.885466601153493116e+01
7.804881433525899581e+01
7.890074402377521778e+01
7.989594823836478099e+01
8.508392952813846932e+01
7.622085200562517571e+01
9.083670598917646544e+01
8.108933173094722235e+01
6.982578638448678987e+01
7.449903743731836414e+01
7.790938595565752678e+01
7.553615587005874943e+01
7.714528712679576472e+01
8.568980953198138195e+01
8.077281463973524467e+01
8.244776671626614473e+01
9.138019545786823983e+01
8.710419127896494729e+01
8.158266259823832911e+01
8.110827556725367060e+01
8.050455209018534219e+01
6.953234247995770545e+01
7.603056137975670481e+01
8.941069114555797626e+01
8.310953053527374834e+01
7.998326293186761404e+01
7.324368673549034270e+01
7.138050458472601179e+01
7.639409673723919525e+01
8.274467747697057973e+01
9.036813433637652793e+01
8.777761587943106747e+01
7.754686258482453809e+01
8.470001390233105099e+01
9.322922268252369804e+01
8.702066000872038387e+01
7.424554721569597859e+01
7.303882243671039021e+01
6.989740538092144106e+01
6.804695509019708766e+01
8.268027920067700620e+01
7.732380661313673897e+01
7.415019944360375348e+01
8.667258589754040088e+01
9.069845436865486477e+01
9.111260360493882615e+01
9.329653585687862005e+01
8.536293449533043542e+01
7.552468695556468958e+01
8.654314676749656599e+01
8.282350839364374906e+01
7.672314606397041814e+01
8.470512153627215923e+01
9.290378009679986349e+01
9.682959371012547933e+01
8.273394529604200898e+01
7.780521605024281939e+01
8.703454954883078187e+01
8.119522900145523181e+01
7.523382794860378908e+01
7.281622377811986269e+01
7.818304956811570605e+01
8.962952084353113946e+01
8.052948505876645413e+01
8.197177414690342800e+01
7.380940315347866942e+01
7.732288313345723907e+01
8.882968776784872489e+01
8.934246647224662752e+01
8.020582009877219321e+01
7.201227276763839313e+01
6.881652115286722449e+01
6.397635479210514120e+01
6.322269654714258991e+01
7.928899280655961945e+01
7.661031009943077663e+01
7.000603123468813749e+01
6.446102652983812220e+01
7.821974374813689224e+01
7.925458705885810673e+01
8.724028170563109086e+01
8.408965446490717000e+01
8.282507736987558644e+01
7.839504528321168664e+01
7.371844521984992582e+01
7.761580428585364189e+01
8.011102193479634082e+01
8.557447563309006000e+01
9.517054533522443194e+01
8.028462398625174501e+01
7.595079460034482111e+01
9.056434851769178351e+01
9.369921726723548261e+01
8.488972343444183366e+01
7.670842881972069449e+01
6.696826547911499006e+01
6.386743365691863517e+01
5.816731186749417759e+01
6.891377570917408946e+01
8.111041773090907725e+01
7.834146045352893850e+01
7.753323657642160072e+01
8.337493277857045371e+01
8.610873922664970337e+01
7.691462644230499279e+01
8.498870045517925575e+01
8.767001163829728227e+01
7.664001975424140767e+01
7.243772569599579469e+01
7.797522234363678706e+01
7.982327684106762433e+01
8.338199980267073386e+01
8.337756773421689616e+01
8.242325478589302179e+01
8.330351172355594258e+01
8.456320589109665775e+01
8.632340722795647991e+01
7.163096428176677932e+01
7.307775976434349730e+01
6.265461590296122552e+01
7.719989793247731313e+01
8.521982319375861437e+01
7.576822692992649877e+01
7.075789776949119414e+01
7.456318393176137249e+01
7.320592402001788912e+01
8.611377965589625205e+01
9.023208441516580081e+01
7.802702123743816287e+01
9.128291570185088233e+01
9.066011296095446426e+01
7.730949330637754713e+01
7.630607453951249397e+01
6.952240271019532258e+01
7.604806666993926001e+01
7.246452463786931730e+01
7.962478321545061988e+01
7.649981380916428009e+01
9.516280446542805294e+01
9.293374582688653618e+01
8.529640937427899416e+01
8.389328410105262890e+01
8.590029024878798225e+01
8.759765172902501718e+01
7.924458104721341556e+01
8.513948518061174298e+01
8.889044824051755711e+01
9.239511026243154390e+01
8.824327925227605363e+01
8.766398740196233064e+01
9.307327023651075137e+01
9.326318974366972725e+01
9.795147687040869755e+01
9.687307797132542930e+01
9.646502008194630662e+01
8.370640190901802669e+01
7.844090525852759299e+01
8.117896075375108467e+01
8.638772177903274496e+01
9.222884939456810116e+01
9.057740258111482490e+01
9.143179727049516714e+01
8.166117732166992482e+01
8.737812857059878979e+01
9.113409409022285956e+01
8.386208810402412439e+01
8.075567701960343925e+01
9.122523250720826127e+01
8.675778856037223363e+01
7.997065945524828123e+01
8.254359016672117377e+01
8.103730709512171870e+01
7.980729236112333069e+01
7.589226920143954658e+01
8.734121692828563255e+01
8.090074657919923595e+01
7.331625424737177354e+01
8.347514050330656232e+01
6.976562747068446413e+01
7.082878822550073039e+01
7.461146655693720220e+01
8.139035277399266022e+01
7.596327646095078023e+01
8.430180927715713324e+01
8.105915635015784915e+01
7.960162388989384397e+01
8.164659375635528704e+01
8.410461603976618505e+01
8.136831555087699996e+01
8.243909468315000311e+01
7.995336220367261149e+01
7.420788296951353402e+01
8.502236157429328500e+01
9.770505651280137727e+01
7.967779359334811318e+01
8.757045466691616298e+01
8.354898670305757946e+01
7.772503282687823400e+01
7.643390090420180627e+01
7.323800550501373152e+01
7.615373971445143297e+01
8.413586111651048327e+01
8.372358985656495634e+01
8.749901292669309782e+01
8.890878586877461487e+01
8.567343846574995325e+01
8.499422166247366306e+01
7.465164023858521603e+01
6.444997979281555445e+01
7.998615607784020654e+01
8.384632901091327994e+01
8.653961885929105335e+01
8.016994852343086109e+01
7.517193961203118135e+01
8.040832580380360639e+01
9.041109406205521282e+01
8.880743152915506755e+01
8.460616866272911807e+01
7.877715750247566007e+01
7.551175120210197633e+01
6.865559106069648010e+01
6.694852050188634962e+01
7.026805796061834997e+01
8.095247497171406792e+01
7.427245760570237110e+01
7.528744187940934296e+01
7.600031121139031143e+01
6.685395091341676732e+01
7.811248921728342509e+01
8.248932554911448278e+01
8.101657570329651037e+01
7.908286772495787886e+01
7.253308811498898478e+01
7.858965029942010005e+01
6.983190612049106960e+01
6.753866760696605809e+01
7.419794957221539278e+01
8.602161099175924619e+01
8.121082148614630114e+01
7.935620063566146598e+01
7.917019030276148328e+01
8.676534110701516056e+01
8.861641350864333333e+01
7.586446440877860198e+01
8.515623731950945796e+01
8.099761112991311052e+01
7.209922369985955015e+01
6.300010965574956856e+01
8.013141947563636336e+01
7.366581653007195030e+01
7.786192801820232035e+01
7.872888334572718350e+01
8.265759413983927573e+01
8.809346087415650572e+01
8.090487905101014121e+01
8.231215239896053504e+01
7.257371044589358178e+01
6.141950493330611494e+01
6.982514674037359725e+01
7.486314858979862663e+01
7.938448024120172875e+01
6.780775976194995280e+01
6.870071765297919342e+01
8.039756462001730597e+01
8.036823478733057868e+01
8.072545643583092101e+01
8.118197801809596115e+01
8.960384320430158311e+01
8.300192961385759816e+01
8.108006275324923706e+01
8.866360391168467459e+01
8.491898285339303243e+01
7.842910072222535689e+01
7.391566382118335810e+01
7.876257434942995417e+01
6.978863120259227060e+01
7.755336134826441707e+01
8.074566904397809708e+01
7.738087083436967362e+01
8.411147078190620618e+01
7.927876708429890584e+01
7.551100098507225766e+01
7.119831889474974673e+01
6.554190709320764086e+01
7.022873598571715092e+01
8.357561246697603963e+01
7.759988216939393624e+01
7.557379938970343858e+01
8.058956261114657593e+01
7.806277486063775939e+01
8.557861471637502859e+01
8.771692461873584534e+01
8.567313954162486311e+01
7.618730701483798384e+01
9.309735909247872598e+01
8.287812031758532783e+01
8.109306841649845410e+01
8.035087866034112380e+01
8.190006687467447932e+01
7.374034087619791933e+01
7.929723920245312740e+01
6.913676060944848700e+01
7.159822836776375254e+01
7.649614235868251910e+01
8.742715829971024277e+01
8.395974753421616299e+01
8.200695392983715237e+01
7.735110862942136123e+01
8.045516018540845948e+01
8.271649840416660027e+01
8.378601905329497868e+01
1.002668107823112820e+02
9.086713774300557134e+01
9.071584137196786912e+01
7.759539539528513785e+01
7.178392243132505257e+01
8.102613683099987441e+01
7.068425621910667189e+01
7.110094995110047478e+01
7.669487708914368795e+01
7.548035833739180589e+01
6.876089614787714765e+01
8.588425226571671089e+01
8.217045899402323528e+01
6.694835363729170297e+01
6.735816959420257888e+01
7.998677432871420478e+01
7.759314085654348503e+01
7.259331286718743570e+01
7.626315883871397716e+01
7.341240400550331913e+01
7.772100813922133966e+01
7.776083119424274059e+01
8.122954588834713263e+01
9.383584797964748248e+01
8.197908591088909702e+01
8.798955851045020893e+01
9.173232340625273196e+01
8.552077189498707810e+01
7.966465115968915711e+01
7.466512866751301658e+01
7.635697244790219429e+01
7.923561569487259248e+01
7.345428348354481329e+01
7.704189876683885529e+01
8.243460123367728443e+01
7.897347625836026452e+01
8.083951104605468174e+01
8.966889066700724698e+01
8.054538753528089501e+01
7.765117872891931938e+01
8.445920859232607825e+01
6.717914638893100232e+01
8.067734239671550256e+01
8.140552310711308337e+01
8.842018075141521649e+01
8.456428069123477087e+01
7.988934516663535135e+01
7.931604012065409393e+01
7.087766267270828280e+01
7.683859776505666161e+01
8.120136443594851983e+01
7.718369140935381267e+01
7.665732011811988400e+01
7.737009223187132534e+01
7.973950252377380821e+01
9.816937536402298292e+01
9.265653223749207257e+01
9.483813757074582895e+01
7.400515281803502887e+01
7.085597564369777501e+01
7.795327744515624602e+01
8.179391966872853459e+01
8.368682401454285014e+01
7.915595327600647124e+01
8.155608259841058327e+01
7.717539135981043330e+01
7.796678726104539692e+01
7.108703583265011616e+01
7.566321299620409491e+01
7.081506001300677156e+01
7.231836449057286131e+01
8.247543740312056570e+01
7.862444188273367729e+01
7.700971126138028922e+01
7.250256460706351902e+01
6.825954243998354798e+01
7.240112256572560057e+01
7.680902364614676969e+01
7.048254780320115742e+01
7.525686537777185947e+01
6.404548472451284624e+01
7.271179488788961010e+01
8.118826839089369685e+01
8.620171081837520433e+01
8.796666318128652051e+01
8.207220033824968652e+01
7.230189548207661687e+01
6.200840411760709969e+01
6.462757351902878611e+01
7.145503042315273490e+01
7.694308929125161001e+01
8.127248328569012870e+01
7.904319752753089290e+01
7.849834930508771436e+01
7.411231980366140704e+01
7.730142944109906011e+01
8.778771522976941810e+01
8.136823756164704946e+01
7.708882877814589563e+01
7.678551727787052528e+01
7.469731630558757729e+01
7.158267144914127300e+01
7.845419146720628589e+01
8.296865903300245293e+01
8.463461605131857368e+01
7.912769081320605835e+01
8.718441303142920162e+01
9.038013076623090569e+01
7.269441612460157387e+01
8.113632336732891304e+01
8.868954258063604357e+01
8.598122241554177947e+01
7.820173753281873985e+01
7.994262849603192933e+01
8.296028646100832304e+01
7.867994859622197623e+01
7.789340425278047064e+01
7.589839961394008583e+01
8.351117424591545557e+01
8.197990075964885648e+01
7.264418608015424184e+01
7.274063411674944746e+01
7.917697681702448165e+01
7.283356159648876371e+01
6.615493537821144798e+01
7.493508519778144716e+01
7.157813408321216286e+01
6.991318812133837923e+01
7.108553151836368045e+01
7.600236872786145170e+01
7.633200666240990984e+01
6.898349525610350952e+01
7.978822344255007692e+01
7.499672811840781605e+01
7.464736253847424052e+01
6.703631187179428252e+01
8.547045572826665705e+01
7.885945640464603912e+01
7.976619244558476396e+01
8.587038924152057007e+01
7.919479000275588021e+01
7.824213648095778240e+01
8.022298558638438237e+01
7.511645798908686800e+01
6.782018182351387736e+01
9.215165776536913711e+01
9.126577171121766696e+01
8.739030664146386584e+01
8.863305783546482530e+01
6.871017982066268814e+01
8.161091561771975478e+01
7.492507897105578252e+01
7.350384656864832778e+01
7.410686790354907316e+01
6.748581207133450732e+01
7.541001462144113532e+01
7.870930122795800798e+01
7.346360846621833218e+01
7.798249732046994609e+01
7.556642559357307221e+01
8.195683861217041510e+01
7.919379608597652975e+01
7.045481927358527230e+01
6.665016672707278644e+01
7.243375167645397994e+01
7.767972826035641276e+01
9.291179769877174977e+01
8.250010367464035710e+01
7.481573136978565230e+01
9.271966110817710671e+01
7.195472482550823656e+01
7.502989813942872388e+01
7.836378508592450487e+01
7.196695487311852446e+01
6.082489574604082350e+01
7.365356930720217576e+01
8.084693303850953328e+01
7.671368550748175608e+01
8.156698951331097192e+01
8.829140844805384347e+01
8.368837856771968120e+01
8.148670330471968271e+01
7.390316388641268475e+01
7.381027622716852932e+01
7.196457016517886984e+01
7.263510452712588972e+01
7.460183995825029513e+01
7.562574389249297724e+01
7.262468118404775907e+01
7.950509068802676893e+01
7.808085602085395749e+01
7.044908612376842427e+01
7.294145765913751234e+01
7.560488109187191696e+01
7.904017877811367043e+01
8.372277244816176278e+01
7.310183907500280043e+01
8.102234961974973260e+01
7.964398351161145229e+01
8.301508389716816794e+01
8.301925469519768797e+01
9.038986312140923474e+01
8.364953211398167809e+01
7.949336021824774434e+01
8.339718622170458673e+01
8.067840257977977103e+01
7.785848850286753020e+01
8.400241730616052394e+01
8.868335290247701153e+01
8.588685528146413617e+01
7.371238029687015114e+01
8.874964915017224598e+01
8.405841847293363855e+01
6.610167552914447242e+01
7.197120670013681831e+01
7.722370046564981294e+01
8.243525469799492100e+01
7.896034405692054747e+01
7.982981898924130348e+01
6.993921538717469844e+01
6.769300578602351948e+01
7.123090609413979735e+01
7.358744114875023001e+01
6.189419758667747828e+01
8.117401366022897946e+01
1.020710713115363575e+02
9.635218884096057934e+01
8.354773322517145573e+01
6.961408016298096868e+01
8.140162769116271591e+01
8.268373244514562259e+01
9.283872566532357951e+01
8.297122734102455865e+01
9.299655111932942475e+01
8.321790397783092885e+01
8.335837403155177583e+01
7.885434222047098274e+01
8.785805799518317372e+01
7.947149540158947900e+01
7.507088788591244111e+01
8.455186629489283234e+01
8.511854106028151534e+01
8.327622375500912710e+01
8.373511720309123518e+01
8.363832423370391211e+01
7.885194596751588847e+01
8.005222081648314258e+01
8.513934733925684384e+01
7.933849467739851491e+01
7.790761461121763887e+01
8.157561867783482512e+01
8.116107651998071049e+01
8.530367227149503151e+01
9.489345190161357380e+01
9.092827025084206127e+01
8.699354291056101829e+01
7.524651286627880609e+01
7.142615569901332151e+01
6.672616911639509851e+01
6.242078620137662881e+01
7.523853234859055306e+01
6.996360859271591437e+01
7.135586012650414034e+01
8.585420543198375753e+01
8.593166015865089946e+01
6.989519825553591659e+01
7.735669920516579623e+01
7.170110202152996237e+01
7.761135849946219878e+01
7.355904054592929242e+01
7.843649599506133541e+01
7.856345208220953680e+01
7.424236894669816422e+01
7.665902093644578486e+01
7.737418222546254754e+01
7.660034372341570474e+01
7.723052894847032235e+01
8.368742833491906197e+01
8.612678058152724248e+01
8.112105152596735991e+01
7.259542827705006118e+01
8.332129000483021741e+01
1.008016475109256049e+02
8.978564529625352009e+01
9.125369171025613468e+01
7.914464357225672586e+01
8.622346969577142772e+01
9.036617363217428078e+01
8.521933365084296952e+01
8.348742495716535927e+01
9.193737329572397243e+01
9.380844555698431009e+01
8.738631016683518737e+01
8.630666367213477486e+01
7.837110724012329399e+01
8.471971034971667791e+01
7.947438976708711778e+01
7.247257601342286648e+01
7.661953468483089580e+01
7.659814766587579982e+01
6.498786025918484199e+01
6.562527369193790605e+01
7.546260322041815982e+01
7.315064702569044641e+01
8.097185226530909574e+01
7.241974550318670367e+01
6.318949244250109132e+01
6.311255759726853398e+01
7.975483069505767730e+01
7.608440507244679907e+01
7.171258209714700627e+01
6.359649867503978271e+01
6.775631039297988423e+01
6.800004439624376573e+01
7.114354831500838827e+01
6.782475912768786941e+01
7.118007788701055460e+01
7.479058426284802863e+01
7.474784339546162926e+01
7.572993992201406854e+01
8.183014091330346673e+01
7.132537877826584349e+01
7.000967330676833456e+01
6.385221223801733004e+01
6.217035221014269553e+01
6.605395854769037101e+01
7.582336792675914694e+01
7.298223066129915537e+01
7.050585206096521063e+01
6.746952462684643592e+01
7.052499760140543117e+01
7.973620700694098673e+01
8.374281112003556871e+01
7.203751799937228384e+01
6.770028297373450243e+01
7.044018867732044953e+01
7.497335661576136090e+01
7.719902139050367396e+01
8.081835485551667375e+01
7.186400473502790476e+01
6.823282965560396462e+01
7.796920697994079319e+01
8.194794716488358688e+01
8.290760012362254372e+01
7.911014878093479297e+01
7.602544280287099809e+01
7.260838884790818781e+01
6.675007819511856155e+01
7.711236172089856211e+01
7.961832670243458665e+01
7.718063855614286695e+01
6.837868540898044500e+01
7.265272677623856623e+01
8.043177526406779521e+01
9.015055326686947978e+01
7.780830398126374803e+01
9.310703856476433771e+01
8.756577576925221251e+01
8.301590788728509551e+01
7.600548781793112596e+01
7.189836317737842819e+01
8.885424688557861828e+01
1.083981090388930966e+02
8.576478675091551906e+01
8.560437356826119526e+01
7.791313502171446714e+01
7.886977195236261196e+01
8.773669008173568784e+01
7.912754100377375721e+01
7.271792268033165385e+01
7.393012833839185305e+01
6.732656086565644671e+01
6.769219033691949505e+01
6.381876974891464727e+01
6.997785264160707186e+01
7.747729567315565191e+01
6.289253473648051340e+01
6.725178505535275519e+01
7.495448289966593336e+01
7.611966320640617312e+01
7.887628359336814299e+01
7.260690412153300599e+01
7.898028279213080793e+01
7.257603558982955860e+01
7.581236452175831175e+01
7.641078453187004982e+01
8.103800049278294182e+01
8.727861915042069541e+01
8.542911855705531821e+01
9.371188619884196669e+01
8.047509440737783848e+01
7.544924558764736844e+01
7.562660444559867301e+01
8.018883095324002852e+01
9.026511017048780161e+01
8.891154006696123702e+01
9.186677179242883540e+01
8.689410158846010290e+01
7.944316897012623713e+01
9.420293612170659969e+01
8.582026804480761939e+01
8.786280873676622605e+01
8.929721149546493564e+01
8.168947016421192586e+01
8.262205115696970381e+01
8.779205266375474537e+01
8.129309553780637998e+01
7.587379065339416684e+01
9.184879968757537938e+01
8.629011508357896787e+01
8.030786463649715756e+01
7.880806086459709547e+01
7.983076312510250716e+01
6.913252761969270921e+01
7.628007119363023492e+01
8.586079827869021130e+01
8.883457554048989380e+01
9.213368563275433587e+01
8.771373585637155657e+01
8.013902593508836958e+01
8.981393108547982251e+01
8.943543125797198456e+01
7.687660788642912735e+01
8.330736285308235267e+01
9.002519543880772801e+01
8.281796143844260882e+01
8.269923566198680476e+01
8.950930768900498435e+01
1.037774164015929017e+02
9.844746081713049080e+01
8.965886392861479237e+01
9.195617003028516478e+01
9.196944067915285359e+01
9.360469186038228884e+01
9.475878251925647078e+01
8.327547105577156117e+01
8.280244931764630678e+01
6.993367324113206962e+01
6.515835960273642513e+01
8.304345529745415888e+01
9.088601459159207252e+01
8.887105384397825958e+01
8.598531615921716309e+01
8.782961474708847049e+01
9.248485773965747114e+01
7.870597174926339790e+01
8.288579387606971238e+01
7.560728414278780463e+01
7.953671304736089098e+01
8.616435523087740478e+01
7.491235253784202541e+01
8.655923144710943973e+01
7.380754731212283559e+01
7.877121108286159767e+01
8.103579761385864799e+01
8.399716029492580560e+01
8.261347122037341251e+01
8.692429405575863655e+01
9.029042485279171615e+01
8.550259082187191950e+01
8.690634187162848434e+01
8.639523435164750254e+01
8.613743778228342762e+01
9.393896022736959139e+01
9.421111134469289539e+01
8.922133345138908567e+01
8.183983084550366982e+01
8.632490962533756829e+01
8.434057917874243060e+01
8.433833949400575136e+01
7.799904302715324889e+01
7.398590026679119092e+01
7.182540036327196731e+01
7.491764311878321791e+01
6.709540185039615778e+01
6.315079243588803593e+01
6.529510779147925348e+01
6.468727271519723843e+01
7.155808839092075857e+01
7.696511377960824518e+01
7.994202857592864575e+01
7.782013814204134405e+01
5.972850333641440557e+01
6.699434244813414807e+01
6.597433135506420854e+01
7.608813678879337772e+01
7.116970123113797797e+01
7.367239215979341793e+01
8.510012741470241338e+01
8.157538500530205283e+01
7.687789057471529475e+01
8.069440720515784449e+01
8.243639115185466437e+01
9.583190422772408112e+01
8.601993519526016030e+01
7.664616950695068454e+01
7.413197478775532545e+01
7.471145055465494522e+01
7.641502039479732389e+01
8.739686153795570078e+01
9.142068327571915631e+01
8.393093174690393710e+01
7.917896711752793237e+01
8.673674334861898672e+01
9.682176847025776567e+01
7.026387469616025783e+01
6.983076545762590115e+01
8.506551650827584865e+01
9.323360227861103056e+01
8.004852262130634699e+01
1.032084089985594346e+02
9.423568514982326860e+01
8.843363348524854928e+01
8.189483001509643145e+01
8.759323766763790786e+01
9.655252211386127215e+01
9.191816831741134308e+01
8.992744934955550207e+01
8.725778667277477041e+01
9.024699035380363910e+01
9.239267519740661783e+01
8.812864684966423567e+01
8.333481298940158410e+01
7.805631691654872384e+01
7.082577909055069654e+01
7.263254790533373750e+01
7.915893841103310535e+01
7.710887871197282095e+01
7.707992250920467825e+01
8.431879939347955144e+01
8.554793950849916939e+01
7.975863260320109305e+01
8.229258011425986297e+01
8.328225042289157898e+01
8.742373169162308955e+01
7.604888557707973007e+01
6.662536405772810610e+01
7.416509178329471297e+01
6.997074908653883085e+01
7.500132091529151523e+01
7.400388546817458746e+01
7.588541206136696360e+01
7.002214830023385161e+01
6.939614320742663267e+01
6.847950784545696479e+01
7.630388593303591449e+01
7.769619587454398868e+01
6.593885555351276651e+01
8.005724756258980790e+01
7.867050971457537401e+01
8.268608418728175025e+01
6.779596953060352860e+01
7.623451926034844917e+01
7.772933195009825624e+01
7.719791032249391094e+01
8.072366553209518258e+01
9.778782702338760657e+01
8.623702161564592927e+01
8.644542365010622120e+01
7.810212790251777903e+01
7.182766239341174241e+01
7.661161236988850476e+01
8.360781759207645791e+01
8.806977721534777004e+01
8.727697582246139518e+01
8.866832431260048963e+01
7.388358164986128429e+01
7.630656242818166390e+01
8.439093886400480926e+01
8.461381569016101878e+01
8.899768191296480779e+01
8.469545913970640072e+01
7.506131819771987068e+01
7.394473106425877518e+01
8.617288202602642855e+01
8.599507978847560707e+01
8.082274114774078555e+01
8.993979661581286678e+01
8.697134218121711058e+01
8.014946952800724489e+01
8.299657115461528178e+01
7.856553630070276029e+01
6.703371814031692111e+01
5.725267107584653559e+01
6.331211419713186217e+01
7.545743194081450156e+01
7.894004215377871958e+01
8.570996933103198501e+01
7.926612933304009800e+01
7.681162379058655176e+01
5.929270332776354735e+01
8.220897281738207596e+01
9.052166126550388014e+01
8.479722907098233975e+01
7.030490543047187657e+01
7.110671467824941772e+01
7.952822922721554733e+01
7.422747783090197515e+01
7.253759448908347451e+01
7.561886235143208523e+01
8.574877159557479445e+01
7.757956533062683491e+01
7.964994859758508028e+01
7.412779447705923985e+01
7.713091077945574625e+01
8.451827600084892822e+01
8.860155609435990698e+01
7.788425423115035073e+01
7.711889926770500381e+01
8.600195734574755591e+01
8.444649053859338039e+01
8.547168588724876770e+01
8.256429206316185798e+01
7.611959604684645342e+01
7.216802926918271055e+01
8.144897287214138260e+01
7.284011594691217795e+01
7.779292468055733423e+01
8.183942479633935818e+01
8.463613331848695509e+01
9.063359597246844146e+01
8.265574881540239005e+01
7.901875585074922981e+01
8.160697767680085235e+01
8.067933423233832002e+01
8.069803547088856988e+01
7.548839889197174102e+01
7.678750866203513681e+01
7.909048585831446587e+01
7.500308766253091619e+01
7.919529477288041619e+01
9.042170100916706588e+01
7.342638181438653078e+01
7.005765048373130810e+01
6.376962876347640474e+01
7.182246176326296450e+01
7.766223300927825335e+01
7.522008509528841103e+01
8.306600216681121651e+01
7.946706389857591546e+01
8.567796520445818942e+01
8.182322686260842204e+01
8.541722774761730363e+01
9.735586232190728140e+01
9.621834555462351091e+01
9.467309756395155773e+01
9.287827766957714459e+01
9.158743863953417019e+01
8.640105811938690294e+01
7.927769379007067130e+01
9.166114146995130341e+01
9.075401746156690308e+01
8.643685245352055802e+01
7.632539855167269138e+01
8.866330153707485806e+01
7.138943951612822048e+01
7.444426140441910889e+01
7.740891802616314976e+01
7.175380937141493121e+01
6.872284462378902958e+01
6.932170648912429556e+01
7.086961200809248851e+01
7.439562391722968471e+01
6.699527922225982479e+01
8.680665849785285104e+01
8.147680766243890105e+01
8.452834537664661241e+01
8.227578737826321742e+01
7.327418659881330143e+01
8.312004525755257589e+01
8.215299070982163698e+01
8.873349317604501607e+01
8.330311977763577147e+01
8.435113329667380810e+01
9.162513037758523637e+01
9.920654927359296948e+01
9.612913631406878778e+01
9.228664334576066608e+01
8.034671794274268564e+01
7.723033764037447213e+01
8.883203010474636585e+01
8.692060284573557283e+01
7.581837659167088361e+01
8.425413121713906150e+01
7.502681691750352400e+01
7.301336369553465033e+01
7.843336383369364739e+01
7.654957750507989545e+01
7.583048494090155600e+01
8.486100351342626880e+01
8.015889421589420749e+01
7.961485633028112829e+01
7.989042214687297871e+01
8.785345927095718821e+01
9.404311611703523965e+01
9.066208282112339134e+01
8.265026326597096329e+01
7.667292893051279634e+01
7.290365216828860184e+01
8.721004508329008331e+01
7.478997755747181486e+01
8.139808569374419278e+01
7.273225524358619509e+01
7.748936326496070137e+01
8.273125977107331153e+01
9.299591014060986538e+01
8.925761897566391667e+01
8.432057068905615438e+01
8.440131538528262922e+01
9.205234372559989708e+01
8.497868669489851357e+01
8.725031536387153608e+01
8.322402901472115389e+01
9.025653391843442819e+01
8.223426334354628864e+01
7.132338316436002401e+01
7.938189323113093110e+01
8.679469857573076297e+01
8.098346778061159057e+01
6.827555011360540504e+01
7.774124365540741621e+01
7.028465414636528408e+01
8.429821497341508518e+01
6.501198326380860237e+01
6.078727419494896367e+01
7.797341703317462702e+01
7.648824048426146760e+01
8.457367808444145396e+01
7.205168601637016934e+01
8.884516491058575127e+01
9.023455320230502252e+01
8.444534719622237162e+01
7.923483017398930883e+01
7.620825409877066647e+01
8.566026691528783488e+01
8.507137539013707794e+01
7.720171256949922167e+01
8.031046624563411740e+01
8.308564758741222533e+01
7.757836000610767258e+01
7.187073254903627628e+01
7.812445421111846144e+01
8.500288558849277365e+01
8.234814619158815674e+01
8.702658187882985885e+01
8.678694763790538502e+01
8.676904603817288830e+01
8.004064369230152920e+01
8.307151409488241711e+01
7.809239202925485301e+01
7.530058892825260841e+01
7.944068005522655085e+01
8.424946175117784719e+01
9.124444313227627390e+01
9.958080123745372703e+01
9.451759236237667494e+01
9.118574080823388783e+01
9.126191120966646508e+01
9.058248993994506293e+01
8.097825456814386769e+01
8.164905247448197656e+01
8.260959767983308666e+01
9.558458017646063354e+01
7.378928250978340486e+01
6.981906550583948956e+01
9.015676656624313523e+01
9.020376882578999300e+01
9.130285339445526915e+01
8.377591179901499174e+01
7.452689439704518293e+01
8.804813873181562656e+01
8.904644220326132142e+01
8.858967274831438488e+01
8.583213027961711816e+01
8.696284072541286037e+01
9.077206550847924404e+01
8.354310632959203531e+01
7.693766233897207485e+01
7.862542754483061458e+01
7.778653971663911193e+01
7.714598001141503403e+01
8.034922188425527168e+01
7.665058036778088990e+01
7.628219040704163945e+01
6.767664552020782764e+01
8.058908052653964660e+01
7.712764083000574544e+01
8.010578593065926611e+01
8.762025232629611082e+01
8.054394618847733511e+01
7.765452682260992390e+01
7.497045040000820393e+01
7.236457973619195627e+01
7.772729205846026446e+01
7.736588336059419646e+01
7.199300662524379391e+01
6.357720915242963144e+01
7.431275135596121117e+01
8.264994835146003993e+01
8.605857044472257655e+01
9.061597656399480627e+01
8.633601302562857427e+01
8.419641596651244697e+01
8.411682688811440300e+01
8.046425327512513093e+01
7.322630498222117978e+01
6.975277391168373242e+01
7.483667588821467120e+01
7.347447350409007072e+01
8.012231210624207733e+01
7.862752917932057528e+01
8.082173882631828121e+01
8.725821628226887583e+01
8.263567309345306455e+01
7.993129852027477966e+01
8.574991060170711421e+01
8.616701759125105298e+01
8.024238523013373481e+01
7.677870203649032987e+01
7.477094608640234696e+01
7.557460328817943207e+01
7.729711715786382342e+01
7.771807565362983894e+01
8.215601755297164743e+01
7.122741949388453975e+01
8.495516321694758233e+01
8.855102708936001932e+01
8.601036376023552066e+01
7.793953946035725266e+01
5.916858129165895264e+01
8.056828507651182747e+01
8.696113283108428504e+01
7.931944048076526599e+01
7.632705962005991296e+01
8.153244456884561941e+01
9.389771084348831209e+01
9.011492596538272437e+01
8.000654158043104758e+01
7.938780751042816064e+01
7.979991781196908107e+01
7.993404008194244170e+01
7.704284001514844249e+01
7.781079681870393472e+01
7.383239566217305594e+01
7.695188367320831446e+01
7.299863010862175372e+01
7.811662261645071226e+01
7.539110038166511174e+01
7.393123622763415881e+01
8.630692107354857967e+01
8.548088852230567625e+01
9.200276883278942819e+01
8.691746764885020582e+01
7.691025935872409036e+01
8.072920789799584895e+01
9.525974905496241263e+01
8.942961657680288567e+01
8.720491321086407766e+01
7.625264037725601440e+01
7.694599340971225843e+01
7.428899317274543534e+01
7.511378840516421462e+01
8.351035555377848141e+01
7.740009625444321273e+01
7.955787556472962763e+01
9.522139086817857390e+01
8.552308963212199444e+01
8.577469199559071455e+01
9.313284991642231603e+01
9.291895697003954524e+01
8.627736352173901935e+01
8.091880296451705590e+01
7.670088337510804877e+01
8.402877114344627785e+01
8.178269504011113611e+01
7.448469063228441200e+01
7.563525006548276508e+01
8.313547644543527326e+01
7.759748805705159214e+01
7.628046103586976301e+01
8.886517410071903100e+01
8.571902947626385583e+01
8.524447655146802560e+01
8.580879739574405107e+01
7.678177127762552345e+01
7.430099590132789444e+01
7.905648863476973531e+01
7.587699052517245946e+01
7.518128967923358630e+01
8.149643250664301775e+01
8.289527296317959326e+01
8.699302127890197767e+01
8.025124030299926403e+01
8.716822283333469557e+01
8.605533022011803723e+01
8.399589704832673931e+01
8.228437903500277173e+01
8.006925203636031085e+01
8.580025610732126040e+01
8.964488795065646798e+01
8.565522577735575283e+01
7.690128566190682591e+01
7.460222710837942373e+01
7.916240878782224399e+01
6.236778711765040839e+01
6.540235767128277189e+01
6.246715177181239653e+01
5.730540382199701810e+01
5.672370756266916203e+01
6.031861790715082350e+01
5.886768221273524659e+01
5.443816324255595873e+01
6.597879107045649505e+01
7.347615473620642490e+01
8.282383560726619010e+01
8.063951345633277867e+01
9.051861701196462207e+01
9.336824413566807834e+01
8.956725501833666669e+01
8.546924848882507320e+01
8.813665606168004274e+01
7.816353780431440157e+01
7.843023055490384365e+01
8.250552714005348776e+01
8.731000158504629383e+01
8.054694750879029641e+01
7.745672617022516704e+01
9.507172295453918309e+01
8.712546858817674433e+01
8.018595265132377392e+01
9.048373593846034169e+01
9.777544030602902581e+01
8.283699575864150688e+01
7.628830396217468035e+01
7.527624774001786534e+01
6.617506418340273910e+01
7.250357582782656607e+01
8.537341586004453120e+01
8.695492292553849722e+01
7.833564470411799618e+01
7.100424522465135624e+01
7.778303299493209977e+01
8.327987619830281574e+01
8.482639122742251914e+01
8.708041613853858109e+01
7.947770322920560204e+01
8.673279189177347348e+01
8.253969031475385520e+01
7.943291020144850734e+01
7.117287920293865966e+01
7.705364037560075019e+01
7.054730134640213635e+01
7.765677233170565330e+01
8.373486023605659057e+01
8.091694851499271124e+01
8.057367139832389569e+01
8.047349206864001303e+01
7.881410523041363092e+01
7.852171614366417884e+01
7.412374350077679708e+01
8.686009267738526773e+01
8.272796425310471591e+01
8.371366425390642974e+01
9.193055718691400102e+01
8.082701635128131556e+01
8.347555174118680554e+01
8.249793673298458430e+01
9.021163336622642248e+01
8.173343504379967328e+01
8.163485008607891302e+01
8.616850791364625195e+01
8.863781272517910281e+01
6.733837771258654925e+01
6.724425117272228647e+01
7.695276802072702083e+01
8.271257999285904816e+01
8.030437022375427603e+01
7.806008314852593344e+01
6.660757293567237980e+01
6.331604950241080587e+01
6.876365075931096271e+01
6.878246772406770049e+01
7.690820655216356272e+01
8.337753293001038912e+01
8.342833771055947523e+01
7.781358327795878438e+01
8.651062852997594632e+01
7.814047008566437569e+01
7.544043762897725003e+01
7.206286017191212068e+01
6.624357725685882770e+01
7.060796106207018852e+01
6.896446556932838234e+01
7.486707225551094780e+01
7.041857811865462224e+01
8.280203223768120324e+01
8.094497940204061592e+01
8.759265133724846919e+01
6.896317062072198212e+01
7.529585157628066838e+01
7.475021992132448645e+01
7.341436821113967426e+01
7.699750167355510655e+01
7.767465798065421723e+01
8.306281585274953727e+01
8.561761452024346397e+01
8.067874795846338998e+01
8.581905510204117604e+01
8.165747431825198532e+01
7.605363050851600804e+01
7.659753365993617535e+01
8.071170889818881733e+01
9.250245096277190271e+01
7.946447604270163367e+01
8.859752788286689906e+01
8.273839181050797720e+01
7.751798462717360394e+01
6.904118399452050880e+01
7.639692133732962986e+01
7.007174843333052650e+01
7.314774845336029330e+01
8.189023646620701413e+01
7.724370798937127347e+01
8.107086541984692474e+01
7.987012263865575790e+01
8.741431987180099838e+01
8.509772341368423554e+01
6.826652484537899568e+01
7.260862826042367146e+01
8.139483400275443614e+01
7.673272839672907253e+01
8.347145209197766746e+01
7.885394605666303391e+01
8.467172890640769367e+01
7.094254618700738035e+01
6.944454347241199343e+01
7.352300558104211348e+01
7.865639214571876892e+01
7.516648690312077008e+01
7.639025426567546617e+01
8.162557619669019005e+01
8.778243153019757017e+01
8.234726700281299827e+01
7.685334385234357057e+01
7.081955350621232981e+01
7.260721228562654517e+01
7.493271176148525115e+01
7.062630050839544538e+01
7.812653197478032041e+01
8.295932410417633207e+01
7.551814561059680386e+01
8.200263145402580278e+01
8.016650755752557700e+01
7.141559659928945791e+01
7.094583495680699059e+01
7.426745373540022399e+01
7.630793834898832984e+01
8.686326776844002495e+01
7.890056829682735895e+01
7.361488499338152280e+01
7.084897889625023026e+01
7.630224173655236086e+01
8.409461410227230260e+01
7.718896641133791547e+01
6.925322916394262052e+01
7.646202891719936190e+01
8.997124787315250671e+01
8.522357444210729227e+01
8.636577679143974251e+01
9.524899713929012535e+01
8.787101310665637754e+01
9.377260942859471982e+01
8.431797574533167960e+01
8.862946462023168692e+01
8.033065455594288551e+01
8.886601774794483788e+01
8.123983098117028590e+01
9.558887111184429841e+01
9.138018720481191792e+01
9.807160187687544806e+01
8.912454103846738462e+01
7.912390759278575558e+01
8.010727424309047251e+01
8.907855254876039908e+01
8.767669030779680384e+01
8.176597869552951181e+01
9.344295715709444039e+01
8.875272031481287627e+01
7.367453794393649957e+01
8.624106927208343620e+01
8.398543085501604821e+01
7.484157546363789493e+01
8.071640751374322065e+01
7.918639364059282570e+01
7.655777187067259604e+01
7.941804570483282077e+01
8.230727135476368517e+01
7.963019811245519008e+01
7.620404694643318066e+01
7.241624933825950450e+01
7.572864299646811048e+01
7.694728543288064770e+01
7.801337025954637738e+01
8.345215313660267498e+01
8.711804353497123543e+01
8.490505077678972157e+01
7.275640946498862149e+01
7.991494736644963837e+01
7.775540049005633136e+01
7.388847537489893114e+01
7.188154231703632036e+01
7.456372993430437646e+01
7.735266927541013615e+01
7.466680095801153527e+01
8.287208820987096658e+01
7.752519061728008865e+01
8.505662314391415180e+01
7.685991365948959242e+01
6.367603418493786194e+01
7.647292288729745735e+01
6.402448141451888830e+01
6.994222822415420637e+01
8.673296758892162472e+01
8.756034610013584540e+01
8.137339441325936207e+01
8.017923037963898025e+01
8.252813321221475462e+01
7.926045119389731042e+01
7.300892960940136334e+01
7.945416171516772863e+01
7.628120578646753813e+01
8.127877563282518736e+01
7.517972328328256992e+01
6.901185381216482995e+01
6.654662973424899519e+01
7.629227309997413897e+01
6.561900436338440556e+01
6.123488938145433735e+01
6.988845266535982148e+01
6.899126651631023321e+01
6.959493669171530428e+01
6.853610147170688549e+01
7.792865298486985637e+01
8.495507855301993061e+01
8.842762046976299928e+01
7.721309774536425152e+01
7.552320619194550488e+01
7.837665197055966360e+01
8.317748052213845256e+01
8.301796231207673316e+01
8.566707592327954046e+01
8.204928541573688960e+01
7.934192012720892251e+01
7.503184941885351122e+01
7.479016950363575233e+01
8.266617244284941535e+01
7.141583950579652651e+01
8.654398706236068506e+01
9.055156254159997786e+01
9.164595019562422351e+01
9.594754997769305760e+01
9.769537251954145063e+01
9.207168779407402326e+01
8.359872651181747472e+01
7.309576239956021482e+01
6.521967198727267601e+01
7.136821590736418841e+01
7.549829159511480725e+01
7.964321249380797951e+01
7.629803824894278819e+01
6.255662840634354893e+01
7.480422304705682279e+01
7.118752369214824682e+01
7.362255127537036969e+01
6.314073911211291090e+01
7.305359570782303535e+01
7.717849356674699379e+01
8.712542120956194935e+01
7.597484281300432940e+01
6.388899347885676150e+01
7.133154530557190753e+01
8.402362060627682183e+01
6.794439109302983582e+01
8.358454860480388504e+01
9.150180781308907285e+01
8.635987314314898811e+01
7.775425807105105491e+01
7.497993260610195421e+01
7.006937500443332567e+01
6.630712706157721925e+01
8.170484501118394860e+01
8.070988962850965720e+01
7.411619140919927418e+01
8.984377683326344766e+01
8.769425567574445779e+01
7.129882159409608278e+01
6.581382068554297859e+01
6.697586834184447468e+01
7.526495045300129050e+01
8.332939250685345201e+01
8.028795954090490739e+01
8.112846808317881653e+01
7.641854755554049916e+01
8.110955538374308560e+01
8.613043024590659513e+01
8.050883050400234708e+01
6.865667850462294552e+01
6.751668956728147464e+01
7.932365703191712214e+01
8.213365422491597201e+01
8.242788486221974154e+01
7.862262012934890265e+01
8.148935239008001474e+01
8.055690394334996540e+01
7.403200474339486448e+01
7.607747965318863237e+01
7.408278012427025772e+01
8.067833316686733269e+01
7.810200284865993581e+01
7.290243088336202959e+01
7.165523845375899725e+01
7.581938114324938738e+01
7.636910340369423977e+01
7.830127915088191060e+01
7.696405708232632037e+01
7.838875677069084702e+01
8.231367173218021094e+01
8.376861500944636418e+01
8.555746145897285260e+01
8.364006215041689529e+01
8.322326548848441519e+01
7.861098150276413321e+01
7.911242976382479242e+01
8.700750288441737723e+01
8.381654780142896755e+01
8.350962278500320224e+01
8.586810930806542785e+01
8.434880941799346488e+01
8.345521785289135153e+01
8.321022681653707309e+01
7.659225209743954110e+01
8.095317369062341584e+01
8.086806534218638376e+01
7.470534703621832762e+01
7.137387249037249148e+01
8.515063798386067617e+01
9.697448032977054311e+01
1.057524825446968038e+02
9.370034435161886677e+01
8.006811255618458745e+01
5.488240234025111874e+01
6.984987626160865659e+01
7.625884084557765163e+01
7.805712859249226199e+01
6.871493123452108875e+01
7.749070287950817715e+01
7.168198055153504811e+01
7.303588713009594358e+01
5.721341572869216918e+01
6.701474657465814744e+01
8.077706772867136920e+01
9.282410364220505983e+01
8.280586909615328750e+01
7.039043311034320993e+01
7.412178971023607232e+01
7.297440952991337326e+01
8.073049022400768138e+01
8.354096351635833173e+01
8.119590005785987330e+01
7.851638677793505394e+01
8.297546814251498404e+01
9.018219869022459534e+01
6.958473295610673404e+01
7.222877437215231566e+01
8.178534767378960169e+01
8.496919453970949121e+01
7.800726551704894973e+01
6.709721059155504008e+01
6.750300859034743439e+01
7.577244628548255889e+01
8.444260495735446170e+01
1.015653101200834811e+02
8.148781667210006674e+01
8.123043824216814812e+01
7.672932235636274356e+01
8.285406658446611061e+01
6.751860243026320063e+01
7.865042338968446245e+01
8.264481119014688204e+01
7.427684707036979717e+01
7.538830569022226769e+01
7.375935115133925990e+01
8.350927914884979941e+01
8.098408434415721047e+01
8.315604823329496753e+01
7.935364934762391442e+01
7.661472068233904054e+01
6.664431047534890240e+01
6.626120376788360034e+01
7.719800231211749519e+01
7.478041625744229748e+01
7.794177108769920892e+01
7.732291233257143404e+01
8.004880447451986925e+01
8.438162820678438436e+01
8.258872703355054057e+01
8.463634259963096440e+01
9.787262273559730374e+01
8.185555059944799439e+01
7.832775709196333480e+01
8.506350590331614114e+01
8.018383962810887056e+01
8.368215627537063028e+01
8.338104663072589062e+01
8.376361560616820157e+01
8.077643674073739533e+01
7.964436671378581423e+01
8.080887657802151125e+01
8.534545423270063225e+01
7.817997256147859275e+01
7.441440188888435614e+01
7.490156312585052945e+01
7.915813483913136395e+01
6.284223867526660001e+01
8.957933272949742332e+01
7.652014933848384715e+01
7.493564428770859820e+01
7.583272940198592948e+01
7.698809482156896422e+01
8.111207444518549892e+01
7.646440076800523400e+01
8.359742747232978388e+01
8.417584568770732290e+01
8.711262449556147658e+01
9.243110078333455704e+01
9.259386833112580462e+01
8.616718272477916685e+01
9.107274778642357660e+01
8.303558503817883718e+01
9.668793514545538414e+01
8.593273364987493323e+01
8.154756013117470559e+01
9.263934829215901345e+01
1.037840393729169222e+02
9.613268798069286447e+01
9.607951534581044939e+01
9.228772442553336930e+01
8.523534997397622703e+01
8.019947318856965524e+01
7.328254170993767502e+01
8.511982293742973127e+01
7.774852821034259875e+01
7.479001400486662021e+01
8.113772008684239267e+01
7.620123420427131578e+01
8.185030743765258876e+01
7.349838352567471134e+01
8.061469835711156406e+01
7.980939819751344544e+01
8.209263213152530625e+01
7.717085747637598558e+01
8.400280279767844149e+01
7.630725962147518260e+01
8.523567623222284340e+01
8.336239676084882433e+01
8.659666603978125465e+01
8.552697748459874560e+01
7.190210777572980305e+01
7.910508716861917833e+01
8.185210953699514391e+01
6.822548475466533091e+01
6.883577466631506070e+01
7.887464544763405172e+01
8.472269453291490038e+01
7.702536259713137667e+01
7.977728586321460114e+01
7.534790185548742159e+01
7.355683628688809961e+01
7.363485840818704276e+01
8.539263718775902134e+01
7.317366796329250178e+01
6.918635014742244493e+01
7.504072766278841300e+01
7.504032619736474885e+01
7.491698269283008926e+01
7.906846659300163083e+01
8.296908283207619661e+01
8.421971392636253029e+01
7.523824212116444698e+01
8.237173786541075060e+01
7.524631643010665982e+01
8.185802214051221881e+01
8.457214590104031515e+01
9.510443872443322277e+01
8.379728246343316300e+01
8.439003129777547940e+01
7.794715420079282353e+01
8.182342973968061983e+01
9.008639123146465977e+01
8.505432847550082442e+01
7.440226167259699253e+01
7.171818887942444576e+01
6.542582873063889792e+01


==> anc/Fig16/Q2_Ca025/position_lower.txt <==
7.837348743392477957e+01
7.827837617266600034e+01
7.823103546385142693e+01
7.817112285266296112e+01
7.812527597275673941e+01
7.806214377154837791e+01
7.785026418884211807e+01
7.771451844595604541e+01
7.763518598668628101e+01
7.765830536919099814e+01
7.763521934751283027e+01
7.749575317579186162e+01
7.741878452945461220e+01
7.722630926087788339e+01
7.713835787416722667e+01
7.715944805672589268e+01
7.708994210027742611e+01
7.691119416406218079e+01
7.677837447074830379e+01
7.668068403273107947e+01
7.653417812107450402e+01
7.655661788005275525e+01
7.652275631858708493e+01
7.634117888293054932e+01
7.629539483433327973e+01
7.606505087598128512e+01
7.605269488508238851e+01
7.593989381156490026e+01
7.588256045346811618e+01
7.581262207782278040e+01
7.564384229347211885e+01
7.552733658960936225e+01
7.547648492298715439e+01
7.548226203983269045e+01
7.539113592903194672e+01
7.537023049071314063e+01
7.528940022416355760e+01
7.515473829158530350e+01
7.501405182131952643e+01
7.501262491376932928e+01
7.496015686716465609e+01
7.490607495720720976e+01
7.476459830732333955e+01
7.466936063762216236e+01
7.465575557248556038e+01
7.467642699085669733e+01
7.461504297307278932e+01
7.455985055877542322e+01
7.452728734669814514e+01
7.440612277651112549e+01
7.440643047655211717e+01
7.433698972879028588e+01
7.431737084475351196e+01
7.433132693963496251e+01
7.429692970447699452e+01
7.423827903068298895e+01
7.415789030644813806e+01
7.432526278995301539e+01
7.425788040950770608e+01
7.419294982208448630e+01
7.420378855646346494e+01
7.421002772276170845e+01
7.420595406578986797e+01
7.414645913601187033e+01
7.401964496940952642e+01
7.400044764597814151e+01
7.389297463873607796e+01
7.384756599880657291e+01
7.389256553690249518e+01
7.387318955959074174e+01
7.378616640960930795e+01
7.377042827657074042e+01
7.370788905873604335e+01
7.354607304678590651e+01
7.358328406278965872e+01
7.361559883768421741e+01
7.357108171213963033e+01
7.359316467331595391e+01
7.353784409596701721e+01
7.348118106096157476e+01
7.340796753524963947e+01
7.339946547857614689e+01
7.340126091630736482e+01
7.338222625722278281e+01
7.321837122846179113e+01
7.318079268503012713e+01
7.324405843169526520e+01
7.335318316483260048e+01
7.331423341127282356e+01
7.331015611004795574e+01
7.334018436515378880e+01
7.322569297779509156e+01
7.308216253935270856e+01
7.309566892129532789e+01
7.312889295144054813e+01
7.308597149529475701e+01
7.314342975032647587e+01
7.323968849461284947e+01
7.317852641123863577e+01
7.321226887484166923e+01
7.314900451640272649e+01
7.302675055276185390e+01
7.312821068361044752e+01
7.312555924524731665e+01
7.301459244834745732e+01
7.295705696426540499e+01
7.297923488291813499e+01
7.301578107306013976e+01
7.297957712458101298e+01
7.294563852684086669e+01
7.310996778110592231e+01
7.318537095715316809e+01
7.305964789673802784e+01
7.302258343456918510e+01
7.300747817300434406e+01
7.309038525558850097e+01
7.299870002297112137e+01
7.295123394581366938e+01
7.302279439057845423e+01
7.296910795489978341e+01
7.293211056004072645e+01
7.291604551830867820e+01
7.298134896384436843e+01
7.297120327456426025e+01
7.290899770868500696e+01
7.280659947495200868e+01
7.268076507060550284e+01
7.256804422745325667e+01
7.259788420897353944e+01
7.263617209186057266e+01
7.254666516820783784e+01
7.245195401409263525e+01
7.246504791676993307e+01
7.245829365329046823e+01
7.241397121180969521e+01
7.248990327306070469e+01
7.243767109927722458e+01
7.237596227140244309e+01
7.229164198291039156e+01
7.221201528300898076e+01
7.232261875803766316e+01
7.227142793668359388e+01
7.226861909016530205e+01
7.225364144613027406e+01
7.218862467586791354e+01
7.210864550521384331e+01
7.202536496439768143e+01
7.204192939423097641e+01
7.197740706204662331e+01
7.195268133397158294e+01
7.197507655822579409e+01
7.206208051371309864e+01
7.199765654934681436e+01
7.191257325947999846e+01
7.193755615452872121e+01
7.192286504104356482e+01
7.186463462447210304e+01
7.178469959669303080e+01
7.176444493333632124e+01
7.169504409967083802e+01
7.168593399396586108e+01
7.171310958108635703e+01
7.174600232798262311e+01
7.163555207321437024e+01
7.170698656297932416e+01
7.177499963584942577e+01
7.175452992310654565e+01
7.178697773878758426e+01
7.171694048437836955e+01
7.168504485369024337e+01
7.161175819225798023e+01
7.157698581314554076e+01
7.161016540454284041e+01
7.157247822734419174e+01
7.148668040632807674e+01
7.145749584481777106e+01
7.133445044201111784e+01
7.129367311788185191e+01
7.120293288001226983e+01
7.114191320892221881e+01
7.115542183525828079e+01
7.116484433363829964e+01
7.119776735282266600e+01
7.116654801179102208e+01
7.115319180592101134e+01
7.108703246910069140e+01
7.103744692891235957e+01
7.104641430760494814e+01
7.102217365778543012e+01
7.082250213029485053e+01
7.093623163684441124e+01
7.084111239909739766e+01
7.082164496779410001e+01
7.080714179509473638e+01
7.083888789892043292e+01
7.079235313864646173e+01
7.075597194513036925e+01
7.061805497026949752e+01
7.054905499260682689e+01
7.050318567151406057e+01
7.041347499291964596e+01
7.038317467067993505e+01
7.047880048999107316e+01
7.040218678121662776e+01
7.034207195392025369e+01
7.034438604263868910e+01
7.035837064813813413e+01
7.028022861502772400e+01
7.028983262388933895e+01
7.024543787169947962e+01
7.016420152500313634e+01
7.011329350371501334e+01
7.022537574485218670e+01
7.028887852928838242e+01
7.027440774377102173e+01
7.019427295611777140e+01
7.010718280979813244e+01
7.011862450817459091e+01
7.010093495508780848e+01
7.013769719127584779e+01
7.008113429286484575e+01
7.016951306543840872e+01
7.010506178481102779e+01
7.006005359265476784e+01
6.991918785336318365e+01
6.993322338773421620e+01
6.986149672906149988e+01
6.981066781863384563e+01
6.992242563008012723e+01
6.990633103332591247e+01
6.987993339740714305e+01
6.986973578054460177e+01
6.976945046992420885e+01
6.981078391679213269e+01
6.977819684256945720e+01
6.974219622204448399e+01
6.970671812603569606e+01
6.975272303497217763e+01
6.978228185873973644e+01
6.979519052793639844e+01
6.984477812168765354e+01
6.983549604743703298e+01
6.978869484288179592e+01
6.982111856962862362e+01
6.983285702350860902e+01
6.981879198133147213e+01
6.979476496418054410e+01
6.987247548116185669e+01
6.987928584149996425e+01
6.989797261827786201e+01
6.990375370619079831e+01
6.986475291372971697e+01
6.993402862786281560e+01
6.982009610852867354e+01
6.981545587656543717e+01
6.972072034001698171e+01
6.966715525839026668e+01
6.958997499667543707e+01
6.962087683625470902e+01
6.955520073863559105e+01
6.948983322460931333e+01
6.945268954971970743e+01
6.942646338851986343e+01
6.959886712748289028e+01
6.964347048109307536e+01
6.953468146921233028e+01
6.955945051877156970e+01
6.945711137116970235e+01
6.944854732844764555e+01
6.938725586805449552e+01
6.943878976126984526e+01
6.946195045823782266e+01
6.947758686808404605e+01
6.942166822496136547e+01
6.951502837893283981e+01
6.946009590401180844e+01
6.940765618090794931e+01
6.940143151062792981e+01
6.941044468260388101e+01
6.938269202556693926e+01
6.941110333036019142e+01
6.935360072058237790e+01
6.930284177569878068e+01
6.925716007383017825e+01
6.933071192238571712e+01
6.927853437905093870e+01
6.927437430664923568e+01
6.922196397080438146e+01
6.913436628887242819e+01
6.909624700379434614e+01
6.908527574024321893e+01
6.925198001827779137e+01
6.922920984135846822e+01
6.921202782024549549e+01
6.923563011091252406e+01
6.932835865644230466e+01
6.930526848127429673e+01
6.928551001119944885e+01
6.944075437631930470e+01
6.946714289064863124e+01
6.945097181792368701e+01
6.936241447964232520e+01
6.941552555948811687e+01
6.945314888830415612e+01
6.948993918620159604e+01
6.949587956133674993e+01
6.948334909567661555e+01
6.945891033114473601e+01
6.937784677082711937e+01
6.929018427372413669e+01
6.930775241406090004e+01
6.926137727145376743e+01
6.928694136645322033e+01
6.932251951614632901e+01
6.929969283895570697e+01
6.926285246195662637e+01
6.918106724778785122e+01
6.920672029491113619e+01
6.926679077072520840e+01
6.926423762622960112e+01
6.924576643606629034e+01
6.920625411748144984e+01
6.913469042041333523e+01
6.909165413432083369e+01
6.900512234637719189e+01
6.902383336608963305e+01
6.899524605428143786e+01
6.894734456425818792e+01
6.900121401311488967e+01
6.915938890782257431e+01
6.930150276096682660e+01
6.933777946563279215e+01
6.936440603722871856e+01
6.941638785709255899e+01
6.947317355262815397e+01
6.947995039044683097e+01
6.952506697435461547e+01
6.947969776396848829e+01
6.949939827503887102e+01
6.938922092951692377e+01
6.923485978333734181e+01
6.931094904711424931e+01
6.935758677809563721e+01
6.924659894917742520e+01
6.923471915238636143e+01
6.932804474563167219e+01
6.937847796672197376e+01
6.935767141714327977e+01
6.937474756383113572e+01
6.933407478494052611e+01
6.934304099487644635e+01
6.938005220641679216e+01
6.932313645919725786e+01
6.938299625183387320e+01
6.937869787353088213e+01
6.936539335517075244e+01
6.937516643026179963e+01
6.941328443262555936e+01
6.950412255428024366e+01
6.940378314032795970e+01
6.943037178921069597e+01
6.949582900517749806e+01
6.945380256538628316e+01
6.937318768776768252e+01
6.932310515088866509e+01
6.938088176261581452e+01
6.928412434505685269e+01
6.923102418291574622e+01
6.918596818611780463e+01
6.924565834058994085e+01
6.918433063791734128e+01
6.920478111491529205e+01
6.915134782846274675e+01
6.909361419147781191e+01
6.917617949461714488e+01
6.929063528602925714e+01
6.935309929491501180e+01
6.932086787912506054e+01
6.926783636836788105e+01
6.918417398852741940e+01
6.913675904928096827e+01
6.905708926045235785e+01
6.905362882955719783e+01
6.906356293097861965e+01
6.894753519826258525e+01
6.895868044777350292e+01
6.884987994789224786e+01
6.885200498824954707e+01
6.880929923138108961e+01
6.883357690376644200e+01
6.881991458506547588e+01
6.881966879046066765e+01
6.882892655295708551e+01
6.879608400912175625e+01
6.884333056704430476e+01
6.890898516630858239e+01
6.889779580777300794e+01
6.892380289849181452e+01
6.900639923681319488e+01
6.891019548664482386e+01
6.886576433282786525e+01
6.886834273103985993e+01
6.880125610429993799e+01
6.891001817774167648e+01
6.895439413442858267e+01
6.903021087877867501e+01
6.895563779326818121e+01
6.891993371022363135e+01
6.882854909940171240e+01
6.893770339204644415e+01
6.885328703765375735e+01
6.881063345621032568e+01
6.883649546631639282e+01
6.884319818942130098e+01
6.885772701495190518e+01
6.887416713724917372e+01
6.896948972897220642e+01
6.889193646791379422e+01
6.883342385677900666e+01
6.880390149769715435e+01
6.878702620348209962e+01
6.860510245062549473e+01
6.862643045413153686e+01
6.861201686739939021e+01
6.858369485961902967e+01
6.849735117545891683e+01
6.856229639889104988e+01
6.849837516047104202e+01
6.842813959661981471e+01
6.839431421144844592e+01
6.842624414123297072e+01
6.841601679745508591e+01
6.837374327665438045e+01
6.831940400859537021e+01
6.824493608632201358e+01
6.817914708979698446e+01
6.801939396382667269e+01
6.796176066322671261e+01
6.779330856913381353e+01
6.791112701440766841e+01
6.795578067372743192e+01
6.805931894694336393e+01
6.804640479802102959e+01
6.805766769084398504e+01
6.811566869138701463e+01
6.800554718161305345e+01
6.797077872391459152e+01
6.793366058131309160e+01
6.796166654782139460e+01
6.804268304744530838e+01
6.799614659136463501e+01
6.792273756929705542e+01
6.786272863511162257e+01
6.800086068931308603e+01
6.797049289201963518e+01
6.793961203702474450e+01
6.788689041091473086e+01
6.785180083688231889e+01
6.789413375765687420e+01
6.790350568197966652e+01
6.792513236355287631e+01
6.787208422062482782e+01
6.779396905647287497e+01
6.785825611532230539e+01
6.787746473284428816e+01
6.784150709235549925e+01
6.783841602304465823e+01
6.790599168741692893e+01
6.789889897763227111e+01
6.776644585708302770e+01
6.784354888370462788e+01
6.792247838299978469e+01
6.782646414335086149e+01
6.789137189639143344e+01
6.776748995199014303e+01
6.777410589561816323e+01
6.764482757163163740e+01
6.771846474679303185e+01
6.772221061519933016e+01
6.758997691398916174e+01
6.760844769465425941e+01
6.754068007888487557e+01
6.748087398652472757e+01
6.764725359052680176e+01
6.762158842426504179e+01
6.760677111471650846e+01
6.765397517373830283e+01
6.758557366876502215e+01
6.747111603265710755e+01
6.759882832045440182e+01
6.767449200880743376e+01
6.765664950039823111e+01
6.765445951434818994e+01
6.766072806554477381e+01
6.771033582314264265e+01
6.759996487411729049e+01
6.762235423376186816e+01
6.766934041994987581e+01
6.756749248707123456e+01
6.759528152458034356e+01
6.763644857290324808e+01
6.765216110105947678e+01
6.772960626300562126e+01
6.763369194381803595e+01
6.755481362012372415e+01
6.755308223660509270e+01
6.760146724472028268e+01
6.770541497095666728e+01
6.777564585277018239e+01
6.775500177284040149e+01
6.776378426674838806e+01
6.784438485238496241e+01
6.788313116734549624e+01
6.792384466507184015e+01
6.800064151289362258e+01
6.807397076271115566e+01
6.802111493305356760e+01
6.796008903575329896e+01
6.790728507053269425e+01
6.791423962221543320e+01
6.790199405152696954e+01
6.784747052383534083e+01
6.791884318268559184e+01
6.786918045299663049e+01
6.794304767392098654e+01
6.793202041699063898e+01
6.786999553687702758e+01
6.788590546052702734e+01
6.795093085774999508e+01
6.802339410196447034e+01
6.804684171882331611e+01
6.805742852817994049e+01
6.797527910624444303e+01
6.791579561988089608e+01
6.796159922413497156e+01
6.794181696746068155e+01
6.806652175142244232e+01
6.794394741781506752e+01
6.798037868218705171e+01
6.799605824620991257e+01
6.801908868523779006e+01
6.792805586258755568e+01
6.801096587888000045e+01
6.797144948253178143e+01
6.789060645468880750e+01
6.786694508475903831e+01
6.786285335200251723e+01
6.781413600982882883e+01
6.773721625045260453e+01
6.774354861558134644e+01
6.776614697042971613e+01
6.782631566714212568e+01
6.794199713184303846e+01
6.803404779569713412e+01
6.804795681570413990e+01
6.806761817389485714e+01
6.808743903307953360e+01
6.807996990646680047e+01
6.812879385404275467e+01
6.814765912626364752e+01
6.809619765859271467e+01
6.812973563718307446e+01
6.820380949785257485e+01
6.824242539783210759e+01
6.831547759701103928e+01
6.843851674484220382e+01
6.833433545305716450e+01
6.832066259507789141e+01
6.835440307105854174e+01
6.836373842093541953e+01
6.845796332315995869e+01
6.854924792077557072e+01
6.844759146295146479e+01
6.840360584023139268e+01
6.843177730310814866e+01
6.846537998039761419e+01
6.849976921746917924e+01
6.847078398404913457e+01
6.839509630661770245e+01
6.831622396245484197e+01
6.827083700555171220e+01
6.826802373076156982e+01
6.820957810544464905e+01
6.818832367447501497e+01
6.831560820027723935e+01
6.828030265481511663e+01
6.810979594993980868e+01
6.797251149753311950e+01
6.793686694628024725e+01
6.800385935849928387e+01
6.800860334916505678e+01
6.802724874300443503e+01
6.811398202405071345e+01
6.807753824025641620e+01
6.814484312947955402e+01
6.812577163169179073e+01
6.806801614478057161e+01
6.797671228803477561e+01
6.793336476363430165e+01
6.793182057536748175e+01
6.782085734759397155e+01
6.779447818023695049e+01
6.787235144759405614e+01
6.786117288945389703e+01
6.776460420518007766e+01
6.772497506982770688e+01
6.774973227113883922e+01
6.787518198867762464e+01
6.798179149545381961e+01
6.807345280014617117e+01
6.793184921996308390e+01
6.790512165231774588e+01
6.788323396488421224e+01
6.776258239640782222e+01
6.776480940820526655e+01
6.780139564573980238e+01
6.791540360640672702e+01
6.801082025692329580e+01
6.810429666286313477e+01
6.804514152701190710e+01
6.799701404563211327e+01
6.805956806036655848e+01
6.805383298644458989e+01
6.804349428826570545e+01
6.797205672114108665e+01
6.791583459541824652e+01
6.784182124879961862e+01
6.779999646770750132e+01
6.772469550715001674e+01
6.774666778558707847e+01
6.771214336855587135e+01
6.766077468988480348e+01
6.759252561687713978e+01
6.767685864738268720e+01
6.765784726683128270e+01
6.764741297593251090e+01
6.763659237057908058e+01
6.766702809812389319e+01
6.758554989783939959e+01
6.763445735648889467e+01
6.762077904065223777e+01
6.762722387475250230e+01
6.754088894315430025e+01
6.757589851924925028e+01
6.756522186397614860e+01
6.744575933535969625e+01
6.744955048485630300e+01
6.749597994670533296e+01
6.733500561634154735e+01
6.728188702824061806e+01
6.744372399015992414e+01
6.750625191532688518e+01
6.746185785898686049e+01
6.758759807856237956e+01
6.765467033695998111e+01
6.767952828344012062e+01
6.749870019627789475e+01
6.745593843820718405e+01
6.754788883416489398e+01
6.746886804253601611e+01
6.749009644765108362e+01
6.745077891374879187e+01
6.745821182831207352e+01
6.746071128586450527e+01
6.739034742771740127e+01
6.740948001866698291e+01
6.738149615230666711e+01
6.739030324601640132e+01
6.735053919592051841e+01
6.745382428186721313e+01
6.748922983303424417e+01
6.755290351512405778e+01
6.753041402410993044e+01
6.748725828816402839e+01
6.753791918893104196e+01
6.760327925305999486e+01
6.767767991986379172e+01
6.769515758673216510e+01
6.760967028056934680e+01
6.759566334827914602e+01
6.759578580413233340e+01
6.756361027095015004e+01
6.755036764496317403e+01
6.756990589619650223e+01
6.750588626874767328e+01
6.748449439512776848e+01
6.740358989039654602e+01
6.727045251479752608e+01
6.736032622411011062e+01
6.734498304676282032e+01
6.734356246447346450e+01
6.739184146105363027e+01
6.731432980135016919e+01
6.719249357124598987e+01
6.718446113267333430e+01
6.722681876450261029e+01
6.717521099386964067e+01
6.734557990976314557e+01
6.744562834230212900e+01
6.739568970720537777e+01
6.734017368813938731e+01
6.740689569771427614e+01
6.730822633605993133e+01
6.726855944923696029e+01
6.726176347540761924e+01
6.724965638124535872e+01
6.728557013555551691e+01
6.732791837150685410e+01
6.742925804151133207e+01
6.749122992290827483e+01
6.752251707791913304e+01
6.751917271575268842e+01
6.751029882124673520e+01
6.754479297095829793e+01
6.752325625788226660e+01
6.749445323181245726e+01
6.759910496588966566e+01
6.760058002575536307e+01
6.761887822276166560e+01
6.767032667011679337e+01
6.773887866335897456e+01
6.772657207315212702e+01
6.765331669799310532e+01
6.763404513293221498e+01
6.765004257639529328e+01
6.760870985034040359e+01
6.769611899167706781e+01
6.773115810959097871e+01
6.772577432063205549e+01
6.769021545057786682e+01
6.768700677781764341e+01
6.763071416094838639e+01
6.761796342839744511e+01
6.760450627406250135e+01
6.774581461056527587e+01
6.783264287640234613e+01
6.782530294217940536e+01
6.780278771547065730e+01
6.779535526529691936e+01
6.775188987918119210e+01
6.772382695828159171e+01
6.780272586426094961e+01
6.768359452842929613e+01
6.762892356374806013e+01
6.756243415459248070e+01
6.770781204569819067e+01
6.775727622837698050e+01
6.774781687022553456e+01
6.773429296659821830e+01
6.781542356414779249e+01
6.767080120563815626e+01
6.771622162497929764e+01
6.762710643913575836e+01
6.767870627347525669e+01
6.759039144823857725e+01
6.763813757778363822e+01
6.753784195494196751e+01
6.746991636617482868e+01
6.752377834172629889e+01
6.748463245862677695e+01
6.744669648983787624e+01
6.748041585025009681e+01
6.749670980831515976e+01
6.744887523782809069e+01
6.752890115110957936e+01
6.740534725203376354e+01
6.740854482773136169e+01
6.750308359212044707e+01
6.754840874982525634e+01
6.757195660176844854e+01
6.759526470613693050e+01
6.759546008469638423e+01
6.763587212769371604e+01
6.757265000032113278e+01
6.750528553138363463e+01
6.748160706847534129e+01
6.755255405978184058e+01
6.760424496195267352e+01
6.769515674666101290e+01
6.760649899907325278e+01
6.768342630980755814e+01
6.770117149493654551e+01
6.766510153885838008e+01
6.758672145621152083e+01
6.760702295572477283e+01
6.752777293718045826e+01
6.753262000339455540e+01
6.754626643734938796e+01
6.755408592586141481e+01
6.762484360782949011e+01
6.758914143195346469e+01
6.752987561355354273e+01
6.764375937423474738e+01
6.766118838446574557e+01
6.763792547124234034e+01
6.780622273548013368e+01
6.782332235227187311e+01
6.782506116484051972e+01
6.777940562377187916e+01
6.786392194864153282e+01
6.784220572098870150e+01
6.773237268519906706e+01
6.772813164987857704e+01
6.775589956560440896e+01
6.779003629371051431e+01
6.774258655517104444e+01
6.784878542941639523e+01
6.799080478431643826e+01
6.804102706905402442e+01
6.805057314014972292e+01
6.806895110036562357e+01
6.799520804748371461e+01
6.801794599663797669e+01
6.810941375251309182e+01
6.813191156810229643e+01
6.810996948617160740e+01
6.801587077486908584e+01
6.806839721647622810e+01
6.800988704653084937e+01
6.795602022990291857e+01
6.781609888915248519e+01
6.777682848585480713e+01
6.788853902944040897e+01
6.789086481368893544e+01
6.792702960888044572e+01
6.789413076244734668e+01
6.789786025990724738e+01
6.788655499188099895e+01
6.780971260548797375e+01
6.781461668065536230e+01
6.782878262273666792e+01
6.791857359012668383e+01
6.792156436393753438e+01
6.789363438360180680e+01
6.784759858929027132e+01
6.782290598967726680e+01
6.775932860518773282e+01
6.768747739002074582e+01
6.766118289091528482e+01
6.763628008352279153e+01
6.770981955431595622e+01
6.783728586259766757e+01
6.789901622816981330e+01
6.784768591620665745e+01
6.783365956281176068e+01
6.789239252265575431e+01
6.797405958382654489e+01
6.799142460367681906e+01
6.801026104708292053e+01
6.803205475707153482e+01
6.796152532217982412e+01
6.804316214538786767e+01
6.795221516374988369e+01
6.789507678213806230e+01
6.787982973578544943e+01
6.782403073708948682e+01
6.783729275527578295e+01
6.782878454413386748e+01
6.784696229293810177e+01
6.779980053300597831e+01
6.782888282321107454e+01
6.793226913952372570e+01
6.787257514376855738e+01
6.775949461418041153e+01
6.776452365949768364e+01
6.770824601379428032e+01
6.765950349243215101e+01
6.766873266059666037e+01
6.779415793289295777e+01
6.781261185163988614e+01
6.781231451577795610e+01
6.778208148904339225e+01
6.778244684137362697e+01
6.774119080640761581e+01
6.777664226587941698e+01
6.769332323553956599e+01
6.762167042366743885e+01
6.757932955095613181e+01
6.758372133013365612e+01
6.769840262859023028e+01
6.779851598931895751e+01
6.781123395698043055e+01
6.782745965541074895e+01
6.788256009743847130e+01
6.788020766710583587e+01
6.785161373311974842e+01
6.786393837042103883e+01
6.784768402362382744e+01
6.789459014232971867e+01
6.797201816587649148e+01
6.805066779524476317e+01
6.802334986367210945e+01
6.799746117055369155e+01
6.791415511385140746e+01
6.796918781702873957e+01
6.794529673483910415e+01
6.786674314350582904e+01
6.781855138732873911e+01
6.774418916353529596e+01
6.787439525117682138e+01
6.787093457002146124e+01
6.777239324476870763e+01
6.765453822190930566e+01
6.772342957011073850e+01
6.780348570279730325e+01
6.774168097771347163e+01
6.764218842140908805e+01
6.772590191438064267e+01
6.766972659421168146e+01
6.765913904657217870e+01
6.758304059177170586e+01
6.757378841549926562e+01
6.755369354188631803e+01
6.763125031035507106e+01
6.758376354608313363e+01
6.755078484632204550e+01
6.752061576689899880e+01
6.755257968384979961e+01
6.754007814248562624e+01
6.752476316159076930e+01
6.755685263194294521e+01
6.749088575320593009e+01
6.748914384953172885e+01
6.749982303103837467e+01
6.756999527880704193e+01
6.760982247871642414e+01
6.754950447994295359e+01
6.758202166679447487e+01
6.761880968853213858e+01
6.776145716164461419e+01
6.780355243118449948e+01
6.780927352052009383e+01
6.776719896231961116e+01
6.783709512694164800e+01
6.779870419496003819e+01
6.784366531759697239e+01
6.781494947602577383e+01
6.772545023331326774e+01
6.775457376539313259e+01
6.777510694505413369e+01
6.774549264886739763e+01
6.765629083020809276e+01
6.768161253295264146e+01
6.760200030004111227e+01
6.747260891485898071e+01
6.746347449116008477e+01
6.740778207716191162e+01
6.745923520623394154e+01
6.754416099254480343e+01
6.760700839793344130e+01
6.753458225121758574e+01
6.753687146727489221e+01
6.747132275551098246e+01
6.749432286564740480e+01
6.747961246926587364e+01
6.743130822762807952e+01
6.733349007804531539e+01
6.730916625466258552e+01
6.724262189657713407e+01
6.728654020050663576e+01
6.723654646574647131e+01
6.729777622918204827e+01
6.726570006404058688e+01
6.723069478658666753e+01
6.730329586238984518e+01
6.721020277848431590e+01
6.721017932716371490e+01
6.715574277033923067e+01
6.723252508666564609e+01
6.722378367809008637e+01
6.715194391232526527e+01
6.714593100975375251e+01
6.702864596124985042e+01
6.707649479009708671e+01
6.713176702101726789e+01
6.711394610695235485e+01
6.716114992585414711e+01
6.708315501828228378e+01
6.707476883540000756e+01
6.700112917333943585e+01
6.687552302147135208e+01
6.676311792184712601e+01
6.675960945256177581e+01
6.673912339183063125e+01
6.680590263291718145e+01
6.683053770393973991e+01
6.687885646183812582e+01
6.687211125942182832e+01
6.681425095309012363e+01
6.682603832604559102e+01
6.685839822087855566e+01
6.681459605419625802e+01
6.685727786118238214e+01
6.685392888749255746e+01
6.688457810098483947e+01
6.690205034776961668e+01
6.687473981636509279e+01
6.680675167004270065e+01
6.670841057182019540e+01
6.654150811700750978e+01
6.661586690184006443e+01
6.650887037283575864e+01
6.653778731163662030e+01
6.663793008735022738e+01
6.677933946648457209e+01
6.677442361171205221e+01
6.681355587710999089e+01
6.677389869976187242e+01
6.675261593602715493e+01
6.676425304178783904e+01
6.682260116021237195e+01
6.686915558855898212e+01
6.675808164506209152e+01
6.672394119025224768e+01
6.661428041037238756e+01
6.671414008710969767e+01
6.670581123653875011e+01
6.676979835044986089e+01
6.677716172323385990e+01
6.674395426447163970e+01
6.659733834723913048e+01
6.669621858297759331e+01
6.668146970545913632e+01
6.673199430689342648e+01
6.687997795581594573e+01
6.676014716811398841e+01
6.670548952274681653e+01
6.684312472922417214e+01
6.677584644450763562e+01
6.673010225960496200e+01
6.671300933258766008e+01
6.679136143116173230e+01
6.683267544355010159e+01
6.675419083595099323e+01
6.669245437719754932e+01
6.669347470410950507e+01
6.659983797387363325e+01
6.649882561430005978e+01
6.666030612032625413e+01
6.669838540854959774e+01
6.680105458571759414e+01
6.678907618003847801e+01
6.671647139481405020e+01
6.665129938286810329e+01
6.670300152011986938e+01
6.680388058411990926e+01
6.676418114468998510e+01
6.666452066915945807e+01
6.665282018247664553e+01
6.676405198282535025e+01
6.662596177118048502e+01
6.668954783569131450e+01
6.664616966942791976e+01
6.659966908829716203e+01
6.651101322606901078e+01
6.646216211490850867e+01
6.646599850576599522e+01
6.662435514434292827e+01
6.661526223711882722e+01
6.662242970742221360e+01
6.662320701093204889e+01
6.652020713053298095e+01
6.647226238712194402e+01
6.648664335917841584e+01
6.652121314083420600e+01
6.660182960384450723e+01
6.646083081614189325e+01
6.647151029239249453e+01
6.644009945505139569e+01
6.646149884911991990e+01
6.653786371829006896e+01
6.652814083407166379e+01
6.656005117958387984e+01
6.659619234827698619e+01
6.654755648557556924e+01
6.652087070055632978e+01
6.656635999478149301e+01
6.658309903309506694e+01
6.652266482356472466e+01
6.651601986312779502e+01
6.656452134788639796e+01
6.639393093387661793e+01
6.651423100018617163e+01
6.648579408922640255e+01
6.636652956145020710e+01
6.646537162387895137e+01
6.639568445497464211e+01
6.649489482492474224e+01
6.657059417912952881e+01
6.659946078202528952e+01
6.667603206600992394e+01
6.658113129355456294e+01
6.653955997798998112e+01
6.654193734871500965e+01
6.661029285669710021e+01
6.662567617312392088e+01
6.661239559634898910e+01
6.655502128790796235e+01
6.649829268554560713e+01
6.657277093934713719e+01
6.662915105315275355e+01
6.662709843967067513e+01
6.656371734882387159e+01
6.647114146072331664e+01
6.650607403545426166e+01
6.664902850551023050e+01
6.659966759208487019e+01
6.659031995727470132e+01
6.658267416646988579e+01
6.665325527972839836e+01
6.671250972778213395e+01
6.664009674028363861e+01
6.672374640768907739e+01
6.675511576192698726e+01
6.681458267913687621e+01
6.683437355743033947e+01
6.686084097452733488e+01
6.682674034486264247e+01
6.678927473072667453e+01
6.675040991459283646e+01
6.662352885886025433e+01
6.656678666505064257e+01
6.673300610926780507e+01
6.681105140931239816e+01
6.671937186198144332e+01
6.668572080043699657e+01
6.664229196356603779e+01
6.658634850135312888e+01
6.665441841280269841e+01
6.659919435075030947e+01
6.668389644095026370e+01
6.663653980916834030e+01
6.652104314858711120e+01
6.644702867851634664e+01
6.634753352992197506e+01
6.632194745433334049e+01
6.634696863819729629e+01
6.638117800809351365e+01
6.637493005541327307e+01
6.629556906261089466e+01
6.626272928619357572e+01
6.633385844625560424e+01
6.636651151087906442e+01
6.628605331592503092e+01
6.630257130063390036e+01
6.628828700493880888e+01
6.631923457503886254e+01
6.629797108487835544e+01
6.629856231042641923e+01
6.634245728823685795e+01
6.642480915624339843e+01
6.640661556146969247e+01
6.641753614140316131e+01
6.643851126058325463e+01
6.644145413693458124e+01
6.639168136703193568e+01
6.637225852820083105e+01
6.636155732203448565e+01
6.628552475455710180e+01
6.628601842339735128e+01
6.617789776587187589e+01
6.623129762306655266e+01
6.629999195855566541e+01
6.632862376869168486e+01
6.626972232488746783e+01
6.620984945649811948e+01
6.619649636300862028e+01
6.620082953529878012e+01
6.623958959605982955e+01
6.628137707594572703e+01
6.628243855949988017e+01
6.629602901174536100e+01
6.625455269226897315e+01
6.628188518953596997e+01
6.621327042831811127e+01
6.623525955710481128e+01
6.623379263753878377e+01
6.609491242195733207e+01
6.597149285159463261e+01
6.599124747990755679e+01
6.598039845768235523e+01
6.597636856851593734e+01
6.593422391544137895e+01
6.592512899955778494e+01
6.590413975968459681e+01
6.588473669592998760e+01
6.587747888763857418e+01
6.587067148655262372e+01
6.596247353507922639e+01
6.593180557702783062e+01
6.589690124115324465e+01
6.596194449866480625e+01
6.595457510262882295e+01
6.587818737866645336e+01
6.581296789376281708e+01
6.584342701139900100e+01
6.585990130760545469e+01
6.583925496665490584e+01
6.580399566294207148e+01
6.578207599642877312e+01
6.576533706126552659e+01
6.578046933225338933e+01
6.570939089362329355e+01
6.566692591243730703e+01
6.560173289282764131e+01
6.540451964496904225e+01
6.537871154409396013e+01
6.532036640494175117e+01
6.531146048600376730e+01
6.535394647289957959e+01
6.524891416552760859e+01
6.534317036611503227e+01
6.533521788696717181e+01
6.531932558711029913e+01
6.541231016060717707e+01
6.547365376755506361e+01
6.537709025227761117e+01
6.542188605670116885e+01
6.538573549643319893e+01
6.552342538758990997e+01
6.550039255444740149e+01
6.554283261350960288e+01
6.552540334670513289e+01
6.541971465653263351e+01
6.537201436385069542e+01
6.534287973711556674e+01
6.537252267726832144e+01
6.524453509733281464e+01
6.525203798739289596e+01
6.517911627529332463e+01
6.530525868265176825e+01
6.524950324946408386e+01
6.529312340634804457e+01
6.526038551274355370e+01
6.521695391193397029e+01
6.530395464876984590e+01
6.522991171341493555e+01
6.517240289386172947e+01
6.516853368924785173e+01
6.513131673216577155e+01
6.509566842639526385e+01
6.521781037983585350e+01
6.526888477664550692e+01
6.522094321516668458e+01
6.510026570878942209e+01
6.513149991771422265e+01
6.508384326348635796e+01
6.515644617135926353e+01
6.520976949558179570e+01
6.529687463326047236e+01
6.535247401726721250e+01
6.526173529233221871e+01
6.515387666329156957e+01
6.510091583078815347e+01
6.500150868445759045e+01
6.501373065812055074e+01
6.502214679678306197e+01
6.504505115116702996e+01
6.502676071665804614e+01
6.502123789726772429e+01
6.501693020233852849e+01
6.503106425627291287e+01
6.502723268694090564e+01
6.501782143259511315e+01
6.499472472166532100e+01
6.491229455769793333e+01
6.502452740212376625e+01
6.502928330963588621e+01
6.505676433601473718e+01
6.507893193883194272e+01
6.517859206116519033e+01
6.518188126030509011e+01
6.508946359787005065e+01
6.506649043538274668e+01
6.507842502269419072e+01
6.502112938149589638e+01
6.502506684238706214e+01
6.507365113714962490e+01
6.502404294830033393e+01
6.502071292057145513e+01
6.507666615755525186e+01
6.517144737479424066e+01
6.514470303158719844e+01
6.512018013826002516e+01
6.511363775562827527e+01
6.514692388873089612e+01
6.529651963078615040e+01
6.540536376661643203e+01
6.537541050219034844e+01
6.527289464045537670e+01
6.532843481876926717e+01
6.538028061003335267e+01
6.534477581035152127e+01
6.542263557774488447e+01
6.546195049554521006e+01
6.543487795185436084e+01
6.542626406161809882e+01
6.548603591778589816e+01
6.544075277841852767e+01
6.545658588793392596e+01
6.539899077307984498e+01
6.543753376997648274e+01
6.546252387714325494e+01
6.552577843337456898e+01
6.546032595527431397e+01
6.535166995475800888e+01
6.536028614725685770e+01
6.534436914622912695e+01
6.531123251263261409e+01
6.536980193682953200e+01
6.548476776020405055e+01
6.546347053303301777e+01
6.543357909538653416e+01
6.540145793017386211e+01
6.534459437350557209e+01
6.524988797311283406e+01
6.526950130039149656e+01
6.526160272562411535e+01
6.541316469455082938e+01
6.532160569464522837e+01
6.541181047123903625e+01
6.543159723483285006e+01
6.550048552574918403e+01
6.543975199458326131e+01
6.542832267170420835e+01
6.532316607719513968e+01
6.537444977923473743e+01
6.533015978110618960e+01
6.526639276620255714e+01
6.520452976116264665e+01
6.524692452728523051e+01
6.534371583659168436e+01
6.537410677261142666e+01
6.532816634310313475e+01
6.520079668921860616e+01
6.515189492643243341e+01
6.508513051427306095e+01
6.519725545922976551e+01
6.516362438813310121e+01
6.527812313163829572e+01
6.533816916161359245e+01
6.523708196734536102e+01
6.539340286410073588e+01
6.536353047772030322e+01
6.537241225716998372e+01
6.535449301440723957e+01
6.534496408596170625e+01
6.530676969870788184e+01
6.535373839814005237e+01
6.540692813580710663e+01
6.538954802820377665e+01
6.535029226627457888e+01
6.537371095018700373e+01
6.532480195424669489e+01
6.542272221947433763e+01
6.538930009409625654e+01
6.528455476026098836e+01
6.522902379735288036e+01
6.524706784325994136e+01
6.521013938678078148e+01
6.520095531103864062e+01
6.523750333608396090e+01
6.512356476419459739e+01
6.538195324742022763e+01
6.545938859099015872e+01
6.558320381822137790e+01
6.560143804594511607e+01
6.563543113037965782e+01
6.559921957971540962e+01
6.557024488668429285e+01
6.555712923822721905e+01
6.547295214291315801e+01
6.546370064217097706e+01
6.549368775223693717e+01
6.556561212546694151e+01
6.542580987283844252e+01
6.538459365694664882e+01
6.549435238735179610e+01
6.545722761598818806e+01
6.543820653330517700e+01
6.546108890760763188e+01
6.537977371573671803e+01
6.527055721678573263e+01
6.534232619563471189e+01
6.533621041962325648e+01
6.534144753531174388e+01
6.535379702399801261e+01
6.530698161409725344e+01
6.525860156833029180e+01
6.522682081618603434e+01
6.520579937245531710e+01
6.522247153007967313e+01
6.518259321892810476e+01
6.515615484916942535e+01
6.516233410594284692e+01
6.521865425490143764e+01
6.529199415799307360e+01
6.525291080857853387e+01
6.521006752736683154e+01
6.539817035597431527e+01
6.541173192150961313e+01
6.531921386182928302e+01
6.539023399895121713e+01
6.539495629070802352e+01
6.547473608620443031e+01
6.544608461252362019e+01
6.541303726646692951e+01
6.538486838571053283e+01
6.537473993578431930e+01
6.543589889788488279e+01
6.540913545631087800e+01
6.533065013724367986e+01
6.528590405772932570e+01
6.538783254679384527e+01
6.538615291343360525e+01
6.531260569433509033e+01
6.530697529865302897e+01
6.531592366299815922e+01
6.531908210754997413e+01
6.526072152364422152e+01
6.512105218744950719e+01
6.514685530372490518e+01
6.520722275567264603e+01
6.514854042673213996e+01
6.523061218753711898e+01
6.524119445156557617e+01
6.528923557159876623e+01
6.538187061704930159e+01
6.534916145503132157e+01
6.531746373343732159e+01
6.529640918255917370e+01
6.530647490320578186e+01
6.539089784806652972e+01
6.536607170800206745e+01
6.533871687172984366e+01
6.541375954890808941e+01
6.539893997249549784e+01
6.541341120644138130e+01
6.532726145443669452e+01
6.541496768852482546e+01
6.554689647397667329e+01
6.562538156651717713e+01
6.570203480741137980e+01
6.570911554634872687e+01
6.575788122494272159e+01
6.587997136814588828e+01
6.590044181857199135e+01
6.591965588471458659e+01
6.594210080361078496e+01
6.584723743227998227e+01
6.596358890296252753e+01
6.599141248652325942e+01
6.590647791141724099e+01
6.590232084112088273e+01
6.587325347493793970e+01
6.594642867998817337e+01
6.597402136546122620e+01
6.595488157469806367e+01
6.591291868860450620e+01
6.582702098484705289e+01
6.582377355120833329e+01
6.581093859617496378e+01
6.585327662683255312e+01
6.591981852682447141e+01
6.586434116783267712e+01
6.587430433766037652e+01
6.592727073940153559e+01
6.596617037517275151e+01
6.592104632970344369e+01
6.591071280839032909e+01
6.592524208514228690e+01
6.591381191129255512e+01
6.604000085742481474e+01
6.608397905484471835e+01
6.602807482678817053e+01
6.601971996431450407e+01
6.594590154826593675e+01
6.606380538478772735e+01
6.603404964868917659e+01
6.598732197573215785e+01
6.602148976300389904e+01
6.606296061622232685e+01
6.606827465123591026e+01
6.607542806746587871e+01
6.610435877239750369e+01
6.603034874241058105e+01
6.598552032310053050e+01
6.598552267915377456e+01
6.592016748411397487e+01
6.587550187074589303e+01
6.579566893868614841e+01
6.576911178622401621e+01
6.584913557244763638e+01
6.594018451889708388e+01
6.596420283788388872e+01
6.589235040004500377e+01
6.588423880504953445e+01
6.580491457260546895e+01
6.585907230961994685e+01
6.588258729466109287e+01
6.592924699051403081e+01
6.591466722893375163e+01
6.598215864532004105e+01
6.603191884871237960e+01
6.599628995754942196e+01
6.595563743262141543e+01
6.596939501592800070e+01
6.604814536587838347e+01
6.610092966693889593e+01
6.620504000740339734e+01
6.614303177743521189e+01
6.617380807376397911e+01
6.612036485770923377e+01
6.602367774171628412e+01
6.603833509106981126e+01
6.598908053527392781e+01
6.604972640451377686e+01
6.612564660755847967e+01
6.618231735373475999e+01
6.614933214930114502e+01
6.610294753722405403e+01
6.621348032899528846e+01
6.622227628630545837e+01
6.628500507789081553e+01
6.622186174654837032e+01
6.627004539269024974e+01
6.628423934167140885e+01
6.641041195042092227e+01
6.644437059174740057e+01
6.643425302194646065e+01
6.636349207775842274e+01
6.647554345733169612e+01
6.655448171517572575e+01
6.657774189518686114e+01
6.656648861640120174e+01
6.645519936145575457e+01
6.647767148654288860e+01
6.651047540500391619e+01
6.660893880276958612e+01
6.650585126322644669e+01
6.655853561292043707e+01
6.660468142991896912e+01
6.659176895477411051e+01
6.640938739602817975e+01
6.642260803665897129e+01
6.640927853030018468e+01
6.642928481206678271e+01
6.647441522916051326e+01
6.652001338546379827e+01
6.655145378251468458e+01
6.653493273623259086e+01
6.655755870572816946e+01
6.649603196039304009e+01
6.645301318327470597e+01
6.642867354545336411e+01
6.643884140127886440e+01
6.645330910988160156e+01
6.650899275418048262e+01
6.640841846251487368e+01
6.650723773755522927e+01
6.660118094889838858e+01
6.660045104716972730e+01
6.656296188259442204e+01
6.647604134779030005e+01
6.640989435962602272e+01
6.631352491909264302e+01
6.638501047014071332e+01
6.650847318962550503e+01
6.650089983704580732e+01
6.647436693862553625e+01
6.654788565153850755e+01
6.662245030981148375e+01
6.652122685947462344e+01
6.661113210704316145e+01
6.668399487625130462e+01
6.674751771631373742e+01
6.665366113016496286e+01
6.670956088696715369e+01
6.666398481829165235e+01
6.665358200515453291e+01
6.674118381015732382e+01
6.667614017364650181e+01
6.672557056927330166e+01
6.675491724216851708e+01
6.676483399174890110e+01
6.666217016691453523e+01
6.656593996520462042e+01
6.666886385666367687e+01
6.678978884501486846e+01
6.675373487944331430e+01
6.673984309620274757e+01
6.681370940623550325e+01
6.674958590016947824e+01
6.668137484656921288e+01
6.674527049521739741e+01
6.679965068568114361e+01
6.679541074685482727e+01
6.684200599107978746e+01
6.688175584157316678e+01
6.684027854977360050e+01
6.690100278121687438e+01
6.682322500938832377e+01
6.675091601465408075e+01
6.672039821512733226e+01
6.680130097380997256e+01
6.679576459315975967e+01
6.689251953700593845e+01
6.697930225236515867e+01
6.704873894091861075e+01
6.709605928305694533e+01
6.705512376081858861e+01
6.703853641836900579e+01
6.702800449729140553e+01
6.704070070378189428e+01
6.702470942517766161e+01
6.704185778244166727e+01
6.701975378239747272e+01
6.711724075475240170e+01
6.711313064209049628e+01
6.705189525358085234e+01
6.705415412693390920e+01
6.701519941178523254e+01
6.701826707450760523e+01
6.693532842954286366e+01
6.683961656569884724e+01
6.676695321437765074e+01
6.668559056527564621e+01
6.670348481165066801e+01
6.662562914194529640e+01
6.672305583744159208e+01
6.673988015581961974e+01
6.681327091298153675e+01
6.682946106545890075e+01
6.690700620731850279e+01
6.685425952047931730e+01
6.685783699125775570e+01
6.686331662639614137e+01
6.694470280257156958e+01
6.699482457831646798e+01
6.700010177126094391e+01
6.704420308284613839e+01
6.693674530300201297e+01
6.685818835133066784e+01
6.686233545195244687e+01
6.691977870397718675e+01
6.698874988291760246e+01
6.702915715351716130e+01
6.703026968621549031e+01
6.698864918783797862e+01
6.700672077733565857e+01
6.700737902621234809e+01
6.706687389587857240e+01
6.710236018104026812e+01
6.699423232523193406e+01
6.690308348341095268e+01
6.691555275610605236e+01
6.692419862336041092e+01
6.683020452534674405e+01
6.688248346633068309e+01
6.693671707665660620e+01
6.687545734509834006e+01
6.689709945754158582e+01
6.685150078346865143e+01
6.689598759487455482e+01
6.691369332429270855e+01
6.687680994421830860e+01
6.676507270188795928e+01
6.677484167906006007e+01
6.686013658118400826e+01
6.687333411309107589e+01
6.691515878217848012e+01
6.687711057227150491e+01
6.680591245824945190e+01
6.681941152129617478e+01
6.679401518793198989e+01
6.687287644670540487e+01
6.693636129765498310e+01
6.698758215009132755e+01
6.690341116020211132e+01
6.688680438234145242e+01
6.690672603865277779e+01
6.696241670267137636e+01
6.700272972912060254e+01
6.697486677774281816e+01
6.699038266103994488e+01
6.705424248354898964e+01
6.705216713070983303e+01
6.699606400835153863e+01
6.700602432667918151e+01
6.693970288189224505e+01
6.683606275013865172e+01
6.682532473436648957e+01
6.672438680301551983e+01
6.665424592754037292e+01
6.666114241677863106e+01
6.664855539553531116e+01
6.652318815861013945e+01
6.647208579275255147e+01
6.638893744915921502e+01
6.638295225630615448e+01
6.637737134833248831e+01
6.638086725532491528e+01
6.631191919448089322e+01
6.634834610442072744e+01
6.631968663667691999e+01
6.636953142790332549e+01
6.649921827719541056e+01
6.663225873793419396e+01
6.666129413284043892e+01
6.676325474766331070e+01
6.682666963299672602e+01
6.686642281911885277e+01
6.682871786857765528e+01
6.676449164327831909e+01
6.669853043891630762e+01
6.661253897966128079e+01
6.669461150500953295e+01
6.672136586850655249e+01
6.668498839445855708e+01
6.674257036034660473e+01
6.671964335091908538e+01
6.672922632121252207e+01
6.674302382885670681e+01
6.670802511681448266e+01
6.673529996816330367e+01
6.679099455290253218e+01
6.680080758915057970e+01
6.671651304795678072e+01
6.650686854623060640e+01
6.651395723968565221e+01
6.656492247174219301e+01
6.667113602002697803e+01
6.690304543762653111e+01
6.690251389908299018e+01
6.682402653394547087e+01
6.679033517231137296e+01
6.673986068825757911e+01
6.681508690724713517e+01
6.688935565046944021e+01
6.687172649838210248e+01
6.695031654042796276e+01
6.706300347564391018e+01
6.707545316866632845e+01
6.719547894230194629e+01
6.711949465436674700e+01
6.710361948023849266e+01
6.706770578719941511e+01
6.698863284003262208e+01
6.701153340487427101e+01
6.703116496895175658e+01
6.704019846607701538e+01
6.708755174381826691e+01
6.707765329839332935e+01
6.708176301390028584e+01
6.701488602258288552e+01
6.701002155955792716e+01
6.702774869989683282e+01
6.697335004810658177e+01
6.688405490059463432e+01
6.682419130138742958e+01
6.682577621283685687e+01
6.669878818195246595e+01
6.672181503651754042e+01
6.672701470289243275e+01
6.675468704770662498e+01
6.689521050071226682e+01
6.685041997398764124e+01
6.681276011078537636e+01
6.691312506334460863e+01
6.677318357247034442e+01
6.672944556952485584e+01
6.673838249459141991e+01
6.665835371645624718e+01
6.674441833307390937e+01
6.685870318937807610e+01
6.683329203281303421e+01
6.680280626458220183e+01
6.677564440987767114e+01
6.677489189505435263e+01
6.678113409108433984e+01
6.673295461194666700e+01
6.664515533338899900e+01
6.667693905881729677e+01
6.655735967412701370e+01
6.649325413927043371e+01
6.649851012263243888e+01
6.651636731480368780e+01
6.648841684013260078e+01
6.637634707278118640e+01
6.650507600683603471e+01
6.650528334354879689e+01
6.648196939659766258e+01
6.627491408008106077e+01
6.626761749748149555e+01
6.634373662127015336e+01
6.622429970992102710e+01
6.619609017814221374e+01
6.629179268600864816e+01
6.636412558643250748e+01
6.651725718055904224e+01
6.660341786388845264e+01
6.660379454111114228e+01
6.659622627003589912e+01
6.673500894228058655e+01
6.671749815096789860e+01
6.677946571958139543e+01
6.675513731107216131e+01
6.668792358693119127e+01
6.661964877303233834e+01
6.661844762465138103e+01
6.675958130289733106e+01
6.676383282446926160e+01
6.667164209722815826e+01
6.668288252093466895e+01
6.668999037811590824e+01
6.668365020242190155e+01
6.669425129941996033e+01
6.670885822867538195e+01
6.674771598747845758e+01
6.669083681334062419e+01
6.670778788737301568e+01
6.667634318323595721e+01
6.671933289458635841e+01
6.668442735781692932e+01
6.656505563090422584e+01
6.651677843380906552e+01
6.654782811770330397e+01
6.659721962984994548e+01
6.650937793576103729e+01
6.652429647815429803e+01
6.640922188839866180e+01
6.644415365532096018e+01
6.643928634119183130e+01
6.652787354606148540e+01
6.658263084018274469e+01
6.667298785973243014e+01
6.669469081877035421e+01
6.664516884239560568e+01
6.673154364896299739e+01
6.667863604930289512e+01
6.654488432079439519e+01
6.661354975553976487e+01
6.664905880397456883e+01
6.653454832884256120e+01
6.647464997855715296e+01
6.641809428521742120e+01
6.643220998252135701e+01
6.653277123405869986e+01
6.666168612075537681e+01
6.661748190114904844e+01
6.659069644350093142e+01
6.665949201727087825e+01
6.646019364733017198e+01
6.650602409987884300e+01
6.655139165460633421e+01
6.643426212000989040e+01
6.639697470634465049e+01
6.639529858827299336e+01
6.639324179717570473e+01
6.639591053201758086e+01
6.639733649630090895e+01
6.644727148818041940e+01
6.647818709120397784e+01
6.640334742827624837e+01
6.638318583042459409e+01
6.637950516583485694e+01
6.628363105611516914e+01
6.625393777143565899e+01
6.623307763061370679e+01
6.619451255228867126e+01
6.612712532750953187e+01
6.614535117964854294e+01
6.618207216192413966e+01
6.624698493467764138e+01
6.625026725979071784e+01
6.642492723358360251e+01
6.640982466655417227e+01
6.641216133136018129e+01
6.636496570782637150e+01
6.634157430799152166e+01
6.622714792514096871e+01
6.628214205958653338e+01
6.623675302542578436e+01
6.621971672018415234e+01
6.622147606100639905e+01
6.627108897532588117e+01
6.633594002978605886e+01
6.626140433005394925e+01
6.621416944614871625e+01
6.619409408946205531e+01
6.630341869068709570e+01
6.632512448196757759e+01
6.627444117763627673e+01
6.628864418572818806e+01
6.631404242929492909e+01
6.641526125213614762e+01
6.636629253057483879e+01
6.637461870779762307e+01
6.627990764795069367e+01
6.627426792797032817e+01
6.628871808394546861e+01
6.614081852849534471e+01
6.627302811217589351e+01
6.628236016553043441e+01
6.638959312062276297e+01
6.635617464877184091e+01
6.639785532580208383e+01
6.632313569580992407e+01
6.642192182792621225e+01
6.630596453111816402e+01
6.634779039403956347e+01
6.627445644557806759e+01
6.619820788769226283e+01
6.627551986103374304e+01
6.628224592990949304e+01
6.623764233756401154e+01
6.620713956416680901e+01
6.623127262874358223e+01
6.613951319405779827e+01
6.613093352765208977e+01
6.607229021559629700e+01
6.602912188709566976e+01
6.607855781578074073e+01
6.602937375879056958e+01
6.598057928205633971e+01
6.598561404126736818e+01
6.599532297645610868e+01
6.600649512983225975e+01
6.597180343048346174e+01
6.598253999222934851e+01
6.598571817961897068e+01
6.609115922493269579e+01
6.608985244968803840e+01
6.612177073781255388e+01
6.605400635306651225e+01
6.599256727473371598e+01
6.595501571796995677e+01
6.591576883213501503e+01
6.589758286151598554e+01
6.587184994284302775e+01
6.589102145705732028e+01
6.576660018852351186e+01
6.574111487201348325e+01
6.575563965134479361e+01
6.574371269643782512e+01
6.578632272938233427e+01
6.567852608755941901e+01
6.569038887725071163e+01
6.569580445122227275e+01
6.566869663271346269e+01
6.561157632534553841e+01
6.556443548978022307e+01
6.554947123179979940e+01
6.556576323253895566e+01
6.547671000357405546e+01
6.546652915691160501e+01
6.557207842242526397e+01
6.562444326598574662e+01
6.558724251598020771e+01
6.560200499606463609e+01
6.568129235379754505e+01
6.567559440560998496e+01
6.571498330411098721e+01
6.569995225887129209e+01
6.557639819086020339e+01
6.552040140872414042e+01
6.549966811141534606e+01
6.550943553123667584e+01
6.560995442855140425e+01
6.553988804264554346e+01
6.555784064635059849e+01
6.556146891570045909e+01
6.554674538595094191e+01
6.563378900330076249e+01
6.560484122284154296e+01
6.555667162429236328e+01
6.539088837936648702e+01
6.535437722906404190e+01
6.539212166498282386e+01
6.543478242290676405e+01
6.539939613582740208e+01
6.529033827069667950e+01
6.537981542062465223e+01
6.530959305603184362e+01
6.525294965207750408e+01
6.520612143164873942e+01
6.514620129039460039e+01
6.513692737965268975e+01
6.511633096554180611e+01
6.507001888104659315e+01
6.511833246757578308e+01
6.503683057847642601e+01
6.513051444269207479e+01
6.514384339196507767e+01
6.507611499341166450e+01
6.506299563508133588e+01
6.504078500512575545e+01
6.508183003395535593e+01
6.517382365413435252e+01
6.522365273866037683e+01
6.510987412670463925e+01
6.506215347568411289e+01
6.510277173322950262e+01
6.516190034996610336e+01
6.521907807427595571e+01
6.509306077369653565e+01
6.504525210800430557e+01
6.511042599779275974e+01
6.519061459671291914e+01
6.515832487273809193e+01
6.509432426701846452e+01
6.496927144028464340e+01
6.496959929625185737e+01
6.492371643940782633e+01
6.483993406072090693e+01
6.487837598301813102e+01
6.495826366743634139e+01
6.490997669996680486e+01
6.495705726567138072e+01
6.494312333472592513e+01
6.485846886211946583e+01
6.489564725998619110e+01
6.481389700402166909e+01
6.483453791446257242e+01
6.476585177810532912e+01
6.475599497805399096e+01
6.477098100206565334e+01
6.479363349861898769e+01
6.474848998812262835e+01
6.478891105894531677e+01
6.477877848220001056e+01
6.485545606964167575e+01
6.493075708754332709e+01
6.487149016339793661e+01
6.490170275343251660e+01
6.490659981039274840e+01
6.490075995034008827e+01
6.487117543286693433e+01
6.492613715422285736e+01
6.495078042248353256e+01
6.503478899000614888e+01
6.501334296578026795e+01
6.497432546644313334e+01
6.494578741292733071e+01
6.482223396553865769e+01
6.480142363943902239e+01
6.486684018569339116e+01
6.490677523291870443e+01
6.485267638890677233e+01
6.472594867559297427e+01
6.481975758505461727e+01
6.481734714580700540e+01
6.471473318782625483e+01
6.459605952262488415e+01
6.451153510236991906e+01
6.444357311985194769e+01
6.448916947580056558e+01
6.440960666411550051e+01
6.441110628939273397e+01
6.443216094117414627e+01
6.442054276778658561e+01
6.445689754253776016e+01
6.448516321063264911e+01
6.454717918790072417e+01
6.456109350424303273e+01
6.453982878718184679e+01
6.454053413651530491e+01
6.444165500693510751e+01
6.445681794578264601e+01
6.449167388091552766e+01
6.453664522519420643e+01
6.444847184644133620e+01
6.445687867079050193e+01
6.442493035595933293e+01
6.451875669339071351e+01
6.458916049621763023e+01
6.462028645051982778e+01
6.458109543923430351e+01
6.438125189178167318e+01
6.439339277492183555e+01
6.458322276531822581e+01
6.464079304348604182e+01
6.455011865964418405e+01
6.458269755997596917e+01
6.462206766673568836e+01
6.463049593168756246e+01
6.468427428048141792e+01
6.466750965930570771e+01
6.484767759857416536e+01
6.484728389571083085e+01
6.493049569730727910e+01
6.489884758993395053e+01
6.482969791907873969e+01
6.471254735424477644e+01
6.453287588160441146e+01
6.454605844991236552e+01
6.466064435884077000e+01
6.476931254835533025e+01
6.470877083520498729e+01
6.469131890783930317e+01
6.476945263447717593e+01
6.477873137473396525e+01
6.478718521084512361e+01
6.477623741576110206e+01
6.471425891078393988e+01
6.465467547433263462e+01
6.483986838302786282e+01
6.480873857609461197e+01
6.476426947331130179e+01
6.471882754905759327e+01
6.484486152574517348e+01
6.486360888185643603e+01
6.480731798483978423e+01
6.474198039200587118e+01
6.477200309730301342e+01
6.475912783174720744e+01
6.472433683544866767e+01
6.479433366551646145e+01
6.486028715726756388e+01
6.489176597004504288e+01
6.488729934499316698e+01
6.487003653829813743e+01
6.486517762454380431e+01
6.488008555353729889e+01
6.489923346883131217e+01
6.486213765251073937e+01
6.482374617996930510e+01
6.481083269430496330e+01
6.493465076245422551e+01
6.491664244182346977e+01
6.487109169142554776e+01
6.480478692088297521e+01
6.489493243306262116e+01
6.488029774283123174e+01
6.487036295078016224e+01
6.485676998004974791e+01
6.485498201496902482e+01
6.482896270628226887e+01
6.489527318642153375e+01
6.483911215556800300e+01
6.477716375458194875e+01
6.466641194654867775e+01
6.476309562473952042e+01
6.484160610433963257e+01
6.487128038602168090e+01
6.486048073906543721e+01
6.481817849241400609e+01
6.484318325674789207e+01
6.486403815680634466e+01
6.492058779985239880e+01
6.498243395141214762e+01
6.484772573503714455e+01
6.476032079921168361e+01
6.481398699365760763e+01
6.479571241465592379e+01
6.479303199617373821e+01
6.477215219517366052e+01
6.488772068474617072e+01
6.482569428242761944e+01
6.475303665777700246e+01
6.475572454486680840e+01
6.481027756504347792e+01
6.472051849965298231e+01
6.467330521248612740e+01
6.459108226482489101e+01
6.468044118559456024e+01
6.475587765594769962e+01
6.472845498437209244e+01
6.472137386868548958e+01
6.490098165579651379e+01
6.494051798478943738e+01
6.502830506664516008e+01
6.506851424552384344e+01
6.517220866449895311e+01
6.521207182501899524e+01
6.534360495577028871e+01
6.534863887057073839e+01
6.532440208655880554e+01
6.526283718275909962e+01
6.528347483635953097e+01
6.531848264076150201e+01
6.532853352085579957e+01
6.534424098645020251e+01
6.539548808393250567e+01
6.542619198244031509e+01
6.552467323434584046e+01
6.555529850003617298e+01
6.561341871260617609e+01
6.553047781819365980e+01
6.566107388840173087e+01
6.558085596600297151e+01
6.554344671112390586e+01
6.564024059171806869e+01
6.570720385232530703e+01
6.573213590159882358e+01
6.563775641095392643e+01
6.568414232759469940e+01
6.568552357580324497e+01
6.575871010461744959e+01
6.586019124231050625e+01
6.592020911345156264e+01
6.596615076278408196e+01
6.597778550871024095e+01
6.586914346237192319e+01
6.575771011124426479e+01
6.583765174954227462e+01
6.581919524462452387e+01
6.569402354483537465e+01
6.570405389178822020e+01
6.567421342306812448e+01
6.554149362342484153e+01
6.548793316206855764e+01
6.552235951725759833e+01
6.552475899459375341e+01
6.566135433224128803e+01
6.580623575013092363e+01
6.592717120668419284e+01
6.591707237762454952e+01
6.589746142118812600e+01
6.588190137239516275e+01
6.583800597050837666e+01
6.582167563007284627e+01
6.587731143193300909e+01
6.577071983894180107e+01
6.570245890320501303e+01
6.562705182471495391e+01
6.570098485041849301e+01
6.574078687579807934e+01
6.562042218094973123e+01
6.558330929580917257e+01
6.549348368977368295e+01
6.547642507942070722e+01
6.560233306474718518e+01
6.568682133491692809e+01
6.573803991205900843e+01
6.573449226273626778e+01
6.571410441293534177e+01
6.576220777988079647e+01
6.584378609276228644e+01
6.580605775817693370e+01
6.581442642183245084e+01
6.581477220852582377e+01
6.572021678124278310e+01
6.563940470797008686e+01
6.553776603845072657e+01
6.554232468730958772e+01
6.557869360418409599e+01
6.564084376398078291e+01
6.576639101100622042e+01
6.571546892366154680e+01
6.572947064225637348e+01
6.571174850912997556e+01
6.567922041724756355e+01
6.557088822671960315e+01
6.559673069582612470e+01
6.562270796766893000e+01
6.554801140246394198e+01
6.555268245367705049e+01
6.558159192232012913e+01
6.559889414301375155e+01
6.557126270787428268e+01
6.553432702907045382e+01
6.559898111996520242e+01
6.562349799879083889e+01
6.575228330982243108e+01
6.570930619083615909e+01
6.571944838403470612e+01
6.577295213323783685e+01
6.571182250196335417e+01
6.553868823219872297e+01
6.547556251468486721e+01
6.554668548471398992e+01
6.554877516141218052e+01
6.548821201093663547e+01
6.541459115363463184e+01
6.538153499394712753e+01
6.536859974118721084e+01
6.533140748116636587e+01
6.521317661553692346e+01
6.520511725812113468e+01
6.509888208601221038e+01
6.510492089443312125e+01
6.520610628872375969e+01
6.520889549226438930e+01
6.509599406264523225e+01
6.513340248477295802e+01
6.515065039744497710e+01
6.501079906133399788e+01
6.503200181815553549e+01
6.505498940117674067e+01
6.495471155629876137e+01
6.498138937586595887e+01
6.493254177317528786e+01
6.492600441894872176e+01
6.497672534444070891e+01
6.500322150631187412e+01
6.492509945610976274e+01
6.494441521765918424e+01
6.492554831083660360e+01
6.493820155710362485e+01
6.495543531457573749e+01
6.489959958577858856e+01
6.492764158007516073e+01
6.484970256644396613e+01
6.492715461763184237e+01
6.481662677043043175e+01
6.487404744098355991e+01
6.487614629763140783e+01
6.482067933351477507e+01
6.492905990626488233e+01
6.502452696679469568e+01
6.491968144102960991e+01
6.491694517923234287e+01
6.490353037177243323e+01
6.500742084837735035e+01
6.492981102649216041e+01
6.492915530270315116e+01
6.499109247524344823e+01
6.503953009407173624e+01
6.510921487369765259e+01
6.513148466883232857e+01
6.507821695553879238e+01
6.509622196884249945e+01
6.492198792937554686e+01
6.482018141427276703e+01
6.477426510589549480e+01
6.468614668730570827e+01
6.475606695426360204e+01
6.484973301132734491e+01
6.490907582458163461e+01
6.490504101134027337e+01
6.476348270457174294e+01
6.476766364588348779e+01
6.468497194930584726e+01
6.469228774152419703e+01
6.464867267401977813e+01
6.470103347963954832e+01
6.464061954706063773e+01
6.459155204373620052e+01
6.453766931039116628e+01
6.464225152158785193e+01
6.480508595458124432e+01
6.470133427240307356e+01
6.462552524180330238e+01
6.458553441094439052e+01
6.457761333321444397e+01
6.472854538721068707e+01
6.474610209444250586e+01
6.478347571616885148e+01
6.476930926315998249e+01
6.474143322771220710e+01
6.470926586422527294e+01
6.466260770060405605e+01
6.471998076808051792e+01
6.474714886198705699e+01
6.476677170371888792e+01
6.478291368889635748e+01
6.481410002055338282e+01
6.484605633249576329e+01
6.484874402782928371e+01
6.480648032966207950e+01
6.482405404342500788e+01
6.490664631928015638e+01
6.493024548422455666e+01
6.486873763254683922e+01
6.493241259049118241e+01
6.485240156047447613e+01
6.481715792913905716e+01
6.480712236716661323e+01
6.478870742410548189e+01
6.479663316645522286e+01
6.478627341103573656e+01
6.483304464412154289e+01
6.488496243193023361e+01
6.482532525518195143e+01
6.482863921397412810e+01
6.481769471545732131e+01
6.483340255979081235e+01
6.495140030626672001e+01
6.488237030292168583e+01
6.488891344443923970e+01
6.493748867962926852e+01
6.490787844653735306e+01
6.484099752270120121e+01
6.487753993802128605e+01
6.498148342108248698e+01
6.500663755790601783e+01
6.508730306565104229e+01
6.500077795546883408e+01
6.491134742081720788e+01
6.493886603279540282e+01
6.485179287940634651e+01
6.482511546209991593e+01
6.485696727343020029e+01
6.473756855650002251e+01
6.473340097698820728e+01
6.487890346266222252e+01
6.482460919765526342e+01
6.472906343444623189e+01
6.467590806809602100e+01
6.475820868143202347e+01
6.480404498695295956e+01
6.485432272163490097e+01
6.487797939305167461e+01
6.490252605446325163e+01
6.491950901322128686e+01
6.495385693075373013e+01
6.496087847263208914e+01
6.499112145032854926e+01
6.494268887529879919e+01
6.493983724344161601e+01
6.501817702893347928e+01
6.502413632666724652e+01
6.505836622622057064e+01
6.508916006124250941e+01
6.492166035587435147e+01
6.496341270697668335e+01
6.504631750197565054e+01
6.503483838494378233e+01
6.508833141436565484e+01
6.507373582231988962e+01
6.506722839825721394e+01
6.503748236566616470e+01
6.497077206791857407e+01
6.495917236711912324e+01
6.494137114766047603e+01
6.496336312635938270e+01
6.492850899887372407e+01
6.493086044614553032e+01
6.496461900215095397e+01
6.497178208685991763e+01
6.499074865887052965e+01
6.477346455828859462e+01
6.474066537615858863e+01
6.471529865217326005e+01
6.466828949199968690e+01
6.447342779425252957e+01
6.450104751597517350e+01
6.446435889540907738e+01
6.446025432892781737e+01
6.446469940625905792e+01
6.447286625688552419e+01
6.453205159234894950e+01
6.450297709337255014e+01
6.459647744078976928e+01
6.461700686616620715e+01
6.457898044229375500e+01
6.450994143977462159e+01
6.452013443919001645e+01
6.457376085540701638e+01
6.457872300407920818e+01
6.461667020540683382e+01
6.464682958828775838e+01
6.475552828493788127e+01
6.477775170041343245e+01
6.477159931194069031e+01
6.475749285089128193e+01
6.472925420045083911e+01
6.480036997672853261e+01
6.479960386785542426e+01
6.478655936997319031e+01
6.481782930783121799e+01
6.492863649932283465e+01
6.485245692545596796e+01
6.470891276420179850e+01
6.460352927289711999e+01
6.461044750230381339e+01
6.462609703041705700e+01
6.467960005443279670e+01
6.463874539380552164e+01
6.471987661743320075e+01
6.474027239529689837e+01
6.483267349079052622e+01
6.480405920865621283e+01
6.481502958115663660e+01
6.478642142631112222e+01
6.469680099903040116e+01
6.466912092334493423e+01
6.466270714985424206e+01
6.464185227836748027e+01
6.476764122095977427e+01
6.486543613061871838e+01
6.487880482411920013e+01
6.490486410628305691e+01
6.501482789359803860e+01
6.506894865434276198e+01
6.518803623214085974e+01
6.530069855289758607e+01
6.539032239070486696e+01
6.533322376094344008e+01
6.523239892105297599e+01
6.522757142001512420e+01
6.526214599299356678e+01
6.519676723844281696e+01
6.519210828953801240e+01
6.516583482516291781e+01
6.516336837300281104e+01
6.523746447140327120e+01
6.527971833943283286e+01
6.530034937277284257e+01
6.524462279108678331e+01
6.514410874506363314e+01
6.508178192778838422e+01
6.506822490035699502e+01
6.496951987184633026e+01
6.496079939836047856e+01
6.510238973641492066e+01
6.535164120742842897e+01
6.542902843807276270e+01
6.545776797137641267e+01
6.539028339587531491e+01
6.526081677648632251e+01
6.513638787712829981e+01
6.504871774828004050e+01
6.510095598633016323e+01
6.510213897331871635e+01
6.513755414861427084e+01
6.516023775542205954e+01
6.528169956137132601e+01
6.531498834467780057e+01
6.530150147832885921e+01
6.538218196239117219e+01
6.536465282069860905e+01
6.543782695883437839e+01
6.537021344609702567e+01
6.528835049039223293e+01
6.537218607028162864e+01
6.542889443595969112e+01
6.538548698183831220e+01
6.528634596259013279e+01
6.531524494138599835e+01
6.526339129719937660e+01
6.534132855900233494e+01
6.534186088337933995e+01
6.529970587846288765e+01
6.513958376597696542e+01
6.515582242072065355e+01
6.508191694725533694e+01
6.507324733688825802e+01
6.510252430881484997e+01
6.501853193235272954e+01
6.508649288362786933e+01
6.520727235421824730e+01
6.513654749269616673e+01
6.513752155804203881e+01
6.515344914253002173e+01
6.506632940211272853e+01
6.510807008795551099e+01
6.522614387530580871e+01
6.520862185102191688e+01
6.522601585131792490e+01
6.531038845318232688e+01
6.521277032712517041e+01
6.525131448206049356e+01
6.534134850897382307e+01
6.532862192891212771e+01
6.514190835469290164e+01
6.511201618225662457e+01
6.513081469107720523e+01
6.519980429781743680e+01
6.514457044537320485e+01
6.512239046977921930e+01
6.504669485714758537e+01
6.506567257993302178e+01
6.504451063200116323e+01
6.500361147684508012e+01
6.494368429822932853e+01
6.497631853725158635e+01
6.499366653254773496e+01
6.495665177856493244e+01
6.503345710915074562e+01
6.498880848339075555e+01
6.495403383202585701e+01
6.497178210700259626e+01
6.500525328611757914e+01
6.499143994128837676e+01
6.499714738335475772e+01
6.490307033710072915e+01
6.486950175616075853e+01
6.489845759879479203e+01
6.493860013909984730e+01
6.499981642395155745e+01
6.509544832678861326e+01
6.510434990221128260e+01
6.507609240464869060e+01
6.502539297623499692e+01
6.491321230303690015e+01
6.496098215180401780e+01
6.480341468152749940e+01
6.473662185518612944e+01
6.483259820304427024e+01
6.491732847028791298e+01
6.502838642978136363e+01
6.497518743657957430e+01
6.494620168060166066e+01
6.500306224342821793e+01
6.506662158333662660e+01
6.518000300894541965e+01
6.515373654986834140e+01
6.518755342187040469e+01
6.520482211729817834e+01
6.520911717334809055e+01
6.511379096012946377e+01
6.519608468403836810e+01
6.507804935575910577e+01
6.510877690526453421e+01
6.516525860887375643e+01
6.516190764240243993e+01
6.521348946963260573e+01
6.514698384902267492e+01
6.520497576732778100e+01
6.512910828255520812e+01
6.515461574365120612e+01
6.519048794985545214e+01
6.511177407143082974e+01
6.519293237914962447e+01
6.516961953598431023e+01
6.518448782242025175e+01
6.521148698974441515e+01
6.530599614846045142e+01
6.547762739289311185e+01
6.548095183685330767e+01
6.548002653883401081e+01
6.540377375748539635e+01
6.537341840131040271e+01
6.520673702858152865e+01
6.515911662157091655e+01
6.527022183497282981e+01
6.526065249711578531e+01
6.524836326576885881e+01
6.525911475560815234e+01
6.531563392611670338e+01
6.530379238324434255e+01
6.538089165949821790e+01
6.540975868506242819e+01
6.533669967141095469e+01
6.539823200782852552e+01
6.537355810728892891e+01
6.542321907221776200e+01
6.541020358693123171e+01
6.546597397075662172e+01
6.543819729424879483e+01
6.547423541797907376e+01
6.534184626912505678e+01
6.525384598161346617e+01
6.529439874687207634e+01
6.514774429330337568e+01
6.519081230848918551e+01
6.513722641816798387e+01
6.507749249725165441e+01
6.519079376243431057e+01
6.533937956304285422e+01
6.541185650450262301e+01
6.539711876464491525e+01
6.539452103719364118e+01
6.540331252838871023e+01
6.541258268614959093e+01
6.531555721879857401e+01
6.527908526524416288e+01
6.522531798098786737e+01
6.539681931397862513e+01
6.539029706597287372e+01
6.540944651956610301e+01
6.548290380543480182e+01
6.545727371416887763e+01
6.551538570077448753e+01
6.554693830859747550e+01
6.546316098585127463e+01
6.539343976239175049e+01
6.527125406704450938e+01
6.525040834719520433e+01
6.523245452207456196e+01
6.517787043362919519e+01
6.513910547599401468e+01
6.513357150590218225e+01
6.520965384277997146e+01
6.511873854415281926e+01
6.503460131630288288e+01
6.511190488981696944e+01
6.518512321340260485e+01
6.524738833957303541e+01
6.527859929811117468e+01
6.526229317599127455e+01
6.517484555034603488e+01
6.516427068351396201e+01
6.526248357285804502e+01
6.520108265708728368e+01
6.523153540008276252e+01
6.526520891180747697e+01
6.528518774360976806e+01
6.519957184853966226e+01
6.528249258877121974e+01
6.534819465959915874e+01
6.527371601722248329e+01
6.530077186893049657e+01
6.536666651445462151e+01
6.543054621513044822e+01
6.544275329017047227e+01
6.542786981553187786e+01
6.535882443361880689e+01
6.550843747309335185e+01
6.537355778797184769e+01
6.544726509632863554e+01
6.560577082261053761e+01
6.560520218107023993e+01
6.559310459011001626e+01
6.564487297512387443e+01
6.559519414955012451e+01
6.554210828333609129e+01
6.562529479566528323e+01
6.561116258548140934e+01
6.558699893137271886e+01
6.562174201924415229e+01
6.568665100838553883e+01
6.574385202266719830e+01
6.568792095170410050e+01
6.576140181377775207e+01
6.573765917190895891e+01
6.574653417696799806e+01
6.572294664381131213e+01
6.576780161140308678e+01
6.580911165987805589e+01
6.584126168313957805e+01
6.585087776757779920e+01
6.581679326536151109e+01
6.572242653628191533e+01
6.564918647932930185e+01
6.564088561228815877e+01
6.563156389879716812e+01
6.572731540896786839e+01
6.581091065485854585e+01
6.595734828983987086e+01
6.594476983904569067e+01
6.600102341596009126e+01
6.608813145775505404e+01
6.600653067504788396e+01
6.604984682830293252e+01
6.608857657473362224e+01
6.613850433361101011e+01
6.606315527444499480e+01
6.617511710003654457e+01
6.617474105404184570e+01
6.620227397408348224e+01
6.620535523592387506e+01
6.629629905355110964e+01
6.625498287567336320e+01
6.620243275153134732e+01
6.622105397686843276e+01
6.630274524487568044e+01
6.630826177542435573e+01
6.633006906300695960e+01
6.632082244001574622e+01
6.638636361193061930e+01
6.625455028310831551e+01
6.607838742557188993e+01
6.607322544397555930e+01
6.615217825731974699e+01
6.618364600420528632e+01
6.618242161414329416e+01
6.611240207092629362e+01
6.618518698771936215e+01
6.623049558540692772e+01
6.634091115141082184e+01
6.645388685830327802e+01
6.651684612413131958e+01
6.639332462077726404e+01
6.643041624217069341e+01
6.646788519029128395e+01
6.647927178756441435e+01
6.640646152538008096e+01
6.648045556552992252e+01
6.657011299378066838e+01
6.645824362986908795e+01
6.643170332670533185e+01
6.644246848623309631e+01
6.645475050254769656e+01
6.650718983598834200e+01
6.651750614936493378e+01
6.655432250527643134e+01
6.659107689625089677e+01
6.658812448347669033e+01
6.658923430522526132e+01
6.670569403583934331e+01
6.667241756453833545e+01
6.668572036026340299e+01
6.652448397584083750e+01
6.643705985918479939e+01
6.628980844950308438e+01
6.631228105424077057e+01
6.633935441199369620e+01
6.644224962603389883e+01
6.648843856564829480e+01
6.644434321208852623e+01
6.648727950533202602e+01
6.639020648367164767e+01
6.639466469935314308e+01
6.636878680230839223e+01
6.631756528196443412e+01
6.641846709122495440e+01
6.643156470906635036e+01
6.642033076205375153e+01
6.641683143498734410e+01
6.645763078432135273e+01
6.645011371856871563e+01
6.642381804230691955e+01
6.643118605057031800e+01
6.649823006971156758e+01
6.655071282810365574e+01
6.666533698327518209e+01
6.672109425705524188e+01
6.677576716143994418e+01
6.671231473088192843e+01
6.664659565318592627e+01
6.657326638508391170e+01
6.653289916709533713e+01
6.657145443007732410e+01
6.658405916019620463e+01
6.663057747541435560e+01
6.661096021830144309e+01
6.659377733057080206e+01
6.665640731739067348e+01
6.665998782135423539e+01
6.664083242068841173e+01
6.672675134123596763e+01
6.676983063263378426e+01
6.678123870427940290e+01
6.672170046628333751e+01
6.675080590799970537e+01
6.671379970975712581e+01
6.674230073011736408e+01
6.668560693840777276e+01
6.676731126398134109e+01
6.666332701781726655e+01
6.671044269821808825e+01
6.668342932367008302e+01
6.659466343221600937e+01
6.658156924991774872e+01
6.650336240203148463e+01
6.653545994258386997e+01
6.660057061813373025e+01
6.664960479989795772e+01
6.669174045515907778e+01
6.659611637529999939e+01
6.651815257680308946e+01
6.653297716542031992e+01
6.653632231586199453e+01
6.649985735517367402e+01
6.642435885042603161e+01
6.649083414125146874e+01
6.649907304156025134e+01
6.634942678154123996e+01
6.628601753591031809e+01
6.621367702849565262e+01
6.604488621926084591e+01
6.608705525322505991e+01
6.614810318898702235e+01
6.616759153155514639e+01
6.611707893667683322e+01
6.612805097187421666e+01
6.614736740852391961e+01
6.610943625514141786e+01
6.614979382740288827e+01
6.609790172035954470e+01
6.617687102301485425e+01
6.623147277756812912e+01
6.616364269506318863e+01
6.615272480323289983e+01
6.611066371398970887e+01
6.616577849992793858e+01
6.625414001373431461e+01
6.632148977125541478e+01
6.622384346795659837e+01
6.621931527655186756e+01
6.627821256855116872e+01
6.627331451116076266e+01
6.634610628434488433e+01
6.635857337630955044e+01
6.635847142733254600e+01
6.637344106498744623e+01
6.645088528210453660e+01
6.636352053272011631e+01
6.641700944308149701e+01
6.642986421014586540e+01
6.638160555309417532e+01
6.637289243154701524e+01
6.644732366947015123e+01
6.635945137948333183e+01
6.631065536314261522e+01
6.635547594565699114e+01
6.644014175183029636e+01
6.641702165185090223e+01
6.629363705665305417e+01
6.635260799217962813e+01
6.645408935243997917e+01
6.638088908990438597e+01
6.637162055211314282e+01
6.636647849047386671e+01
6.632883810387637880e+01
6.637910978904761805e+01
6.639492425779171469e+01
6.640520188171296923e+01
6.650210802654325448e+01
6.655325215190980259e+01
6.659943186674834692e+01
6.659079698987908102e+01
6.663363196349405371e+01
6.667137550838197058e+01
6.671159680672940340e+01
6.675361717698450548e+01
6.663920519919273033e+01
6.658828427827602070e+01
6.650696298869151235e+01
6.651495056713832810e+01
6.663925899867825819e+01
6.652403806570046640e+01
6.651042132085231628e+01
6.651760797994538166e+01
6.648066959003131160e+01
6.654999658607007973e+01
6.657438410952326535e+01
6.660738096163285604e+01
6.654031955730314962e+01
6.653964099588927184e+01
6.654833837647191785e+01
6.655997224168675075e+01
6.652334442491374489e+01
6.655840430626453497e+01
6.653368904581022036e+01
6.665370870264612790e+01
6.656446167384609680e+01
6.652234258423372637e+01
6.661612529028060692e+01
6.665890878168016798e+01
6.676478127499015613e+01
6.682091366058391202e+01
6.670968117165338640e+01
6.674483712202783181e+01
6.676335799075579303e+01
6.671016390097298654e+01
6.684300811619648641e+01
6.691522876354585492e+01
6.678986746647103701e+01
6.673602473363932575e+01
6.671239888348308966e+01
6.663160489476265980e+01
6.661916327249477376e+01
6.663491758773628248e+01
6.658931117741840922e+01
6.651584904323314618e+01
6.649850619017080078e+01
6.650624462609914644e+01
6.647988279477181095e+01
6.655340941524460163e+01
6.670003937926833260e+01
6.673680697073011459e+01
6.664387163570069106e+01
6.661794798982843702e+01
6.656431526373211227e+01
6.658882340351503615e+01
6.651740708227987398e+01
6.658243105848301013e+01
6.656044811600538935e+01
6.651536267852192452e+01
6.655880699633391373e+01
6.659950519916000644e+01
6.674756595823808425e+01
6.672565116689975184e+01
6.668934546596818791e+01
6.663374189126034253e+01
6.692335300647597762e+01
6.691025775435252854e+01
6.688286226036672133e+01
6.690066847281158857e+01
6.691345310242397204e+01
6.692470425223075381e+01
6.688070053614437427e+01
6.687657028308133533e+01
6.693454492063571593e+01
6.702233704202627962e+01
6.695769239407476903e+01
6.694945281931468628e+01
6.682796121449729299e+01
6.683636146444328574e+01
6.684160425844970632e+01
6.696405850778614877e+01
6.688744090189524627e+01
6.692489087363473743e+01
6.690525648936777259e+01
6.687099196514870414e+01
6.690365290005692600e+01
6.701730320302395683e+01
6.695027629870760677e+01
6.694559074345643523e+01
6.693628225467189452e+01
6.684691504881129731e+01
6.678669431347661600e+01
6.679890093483533065e+01
6.685432890859493682e+01
6.689787085319530036e+01
6.678733863391587988e+01
6.670412023883199026e+01
6.660610299108772381e+01
6.660547314374218786e+01
6.647936829301940520e+01
6.658423382607540475e+01
6.668689418103035393e+01
6.679829702635299782e+01
6.674443501436491033e+01
6.665065829802895792e+01
6.668706838353712385e+01
6.665153479060867880e+01
6.655980757803976644e+01
6.651799640982686412e+01
6.646267871793240545e+01
6.642631546664347297e+01
6.644330680176368276e+01
6.645776635183477765e+01
6.641667991387075176e+01
6.632896217779604342e+01
6.624063713282635035e+01
6.623462235864077741e+01
6.633549276412237816e+01
6.642951002748779388e+01
6.649862558730127660e+01
6.643960480426153481e+01
6.639573922599201694e+01
6.644423999959779792e+01
6.648339869983117012e+01
6.652387550859874921e+01
6.654019903907813216e+01
6.658378434155159198e+01
6.660652239004197384e+01
6.665587990234581639e+01
6.670829663829368883e+01
6.671650202237648841e+01
6.660699044654977286e+01
6.657212351446369780e+01
6.657540541007844581e+01
6.647423617294025178e+01
6.638652797884991230e+01
6.649987322330224515e+01
6.650167923994322905e+01
6.653374934844991628e+01
6.653962430276061468e+01
6.645448647372477069e+01
6.636718949959112024e+01
6.636408206895399076e+01
6.634786675554224189e+01
6.632951121938640426e+01
6.620666497374710957e+01
6.619373950670672002e+01
6.629972031524923182e+01
6.633901545374892805e+01
6.634796690471145553e+01
6.638220901748267977e+01
6.643416399095777081e+01
6.642955587716028276e+01
6.631197834128032298e+01
6.626149782080324258e+01
6.626560977248752238e+01
6.641091088563706535e+01
6.638103214413108333e+01
6.640328039138086069e+01
6.637924469216264356e+01
6.639683573595384303e+01
6.634700648337405937e+01
6.635485025082058996e+01
6.638132581984247338e+01
6.642908466046222316e+01
6.643854502696149211e+01
6.637181879484961655e+01
6.641660443799048608e+01
6.628103106481668760e+01
6.621364763778450424e+01
6.616630944104912260e+01
6.616345472207071055e+01
6.620562421249225338e+01
6.627926474138121193e+01
6.621843158404391261e+01
6.614970182701270573e+01
6.607612593776609344e+01
6.614384429840691837e+01
6.630242885672923592e+01
6.628613074738241551e+01
6.636436654172089789e+01
6.642713910651914944e+01
6.648227780639308548e+01
6.651429330005828433e+01
6.654348636179419429e+01
6.653955264405180969e+01
6.655450631245227555e+01
6.646131787228929966e+01
6.641766851105947467e+01
6.640606111321514504e+01
6.634967073450731334e+01
6.634936351970833357e+01
6.651561526759115850e+01
6.644645592823431457e+01
6.632240184249261006e+01
6.633419281619173091e+01
6.630787031984880286e+01
6.629577892503216674e+01
6.639957812820981076e+01
6.638769975962352987e+01
6.635939076573562545e+01
6.622367140173381017e+01
6.628728768320519293e+01
6.631414301257262878e+01
6.642567995912045831e+01
6.635179120027444810e+01
6.631138418650593280e+01
6.628395171142692277e+01
6.637349022344781702e+01
6.633063153266523670e+01
6.641486699613753331e+01
6.651677961252629245e+01
6.644134121718332153e+01
6.637115244143554094e+01
6.643525207561674506e+01
6.637592238881427420e+01
6.638749228281642445e+01
6.638585276363261301e+01
6.638661531806334892e+01
6.632307810431530015e+01
6.641011579650327690e+01
6.637894465484458806e+01
6.625893790777767833e+01
6.630496220721690293e+01
6.639649452303524413e+01
6.649128994282574467e+01
6.648424406966297795e+01
6.658788040906864580e+01
6.669908285943608917e+01
6.671279520395628992e+01
6.670044306259548250e+01
6.674820279816930224e+01
6.681414229596850873e+01
6.683688298284832285e+01
6.680529304595718543e+01
6.676784230790656238e+01
6.675366136992656152e+01
6.674044745646170895e+01
6.674278923056525059e+01
6.672027602459603202e+01
6.671756087347556274e+01
6.656898088545767678e+01
6.655039385056851131e+01
6.656525142515715743e+01
6.662600991849774346e+01
6.659023418035548048e+01
6.657165341183591067e+01
6.643148059050827214e+01
6.642900692143321351e+01
6.643011141729128610e+01
6.633771043738184403e+01
6.637984615568824154e+01
6.640970694734093627e+01
6.642349668898748405e+01
6.636934300296513811e+01
6.642507211842382731e+01
6.638579004279212370e+01
6.646963732747860831e+01
6.647156380951136612e+01
6.642848781500464383e+01
6.648784001443637237e+01
6.638102072133332854e+01
6.633401449303678987e+01
6.629014863168617921e+01
6.629173780588266141e+01
6.637144867471114651e+01
6.637680147237576023e+01
6.637848822858727260e+01
6.631323939032206738e+01
6.634156708085217247e+01
6.643346621315069456e+01
6.644863033330041446e+01
6.639225357232280089e+01
6.646036160729066467e+01
6.635313324853235883e+01
6.639564719294068595e+01
6.634994422756274446e+01
6.627737317340192646e+01
6.638370627802210322e+01
6.638720621335266969e+01
6.645181581646751567e+01
6.651692178925560484e+01
6.640984042000405907e+01
6.637248673100461360e+01
6.642982117104997997e+01
6.643572330984017071e+01
6.636481461664962467e+01
6.629507931927369668e+01
6.627395717984025225e+01
6.641511304353869605e+01
6.639615372447342168e+01
6.633372539964524606e+01
6.619916620384238115e+01
6.615516508213529789e+01
6.620121096627374868e+01
6.618671284841974511e+01
6.635023801882432792e+01
6.642211576785688010e+01
6.655371418911073533e+01
6.647025285773185033e+01
6.643233765099381571e+01
6.640495119730246643e+01
6.638441374240049697e+01
6.622981439834099149e+01
6.621458923576039979e+01
6.622608186091258631e+01
6.620508519587741603e+01
6.626669500514253741e+01
6.627212984995904321e+01
6.623379336141350393e+01
6.620718380557272553e+01
6.623407103145375174e+01
6.631023773387997267e+01
6.627323994551505848e+01
6.621936852893762193e+01
6.621616018541952542e+01
6.620218709734579932e+01
6.625937086060535819e+01
6.633648690768545464e+01
6.627236352041970235e+01
6.615029613242330697e+01
6.617425067666769678e+01
6.612531951399267882e+01
6.614190674845319506e+01
6.617806833085036544e+01
6.618175839749181932e+01
6.625480584625086067e+01
6.628905745108770020e+01
6.622379499987053464e+01
6.615883269935633848e+01
6.618340191839459408e+01
6.623852984641317221e+01
6.610418066469247833e+01
6.610622317310030382e+01
6.611634689244485230e+01
6.600949589055818478e+01
6.596421346838891964e+01
6.592754689576585747e+01
6.589874070911029946e+01
6.592872879285559407e+01
6.598514722215905692e+01
6.586169294205862457e+01
6.592388662095817153e+01
6.595796939894786703e+01
6.588413067451853067e+01
6.582507551789268518e+01
6.588097327230811118e+01
6.592622358526406856e+01
6.600983731951666300e+01
6.590474315959170326e+01
6.583972740953544189e+01
6.586773936403039897e+01
6.602611779944125203e+01
6.610060344634979401e+01
6.609362161278592396e+01
6.607509277148440674e+01
6.615669944655670065e+01
6.621669138572927693e+01
6.616476362938132638e+01
6.615165475357790115e+01
6.614143160092048390e+01
6.619215646745583115e+01
6.609620787422791466e+01
6.600340916718997164e+01
6.608106812725425527e+01
6.611837049233378139e+01
6.596324026055998502e+01
6.587575465379859452e+01
6.593370444135292985e+01
6.589588947270158314e+01
6.593678267235439705e+01
6.593774088524796184e+01
6.602564174761582194e+01
6.599667772218347750e+01
6.604537085592433243e+01
6.595855209272001218e+01
6.592932297514673223e+01
6.590333412022263815e+01
6.589991523129741324e+01
6.581189321081569688e+01
6.572345968563610086e+01
6.581411107650272641e+01
6.582223448656276332e+01
6.576740444044048672e+01
6.568875600440253493e+01
6.578696516166940000e+01
6.570603288808149500e+01
6.576396107901521759e+01
6.569873872085491939e+01
6.568604357687686957e+01
6.560051884647003817e+01
6.550484548469742663e+01
6.550557470102918955e+01
6.539868986952760110e+01
6.536538385071912671e+01
6.537744497144464617e+01
6.536081063762304666e+01
6.527602050425825553e+01
6.531490870750737088e+01
6.530741539459816636e+01
6.526883982915907723e+01
6.532488569895070896e+01
6.538743827158805288e+01
6.536576176240205882e+01
6.535784878926003216e+01
6.536429906559419578e+01
6.540868720128320035e+01
6.533939880551371004e+01
6.523604159194127305e+01
6.524433849352128334e+01
6.528202352290912813e+01
6.537771339536715232e+01
6.538861385143970040e+01
6.535785892958067222e+01
6.535193841640460732e+01
6.535851953579091855e+01
6.547645493880416723e+01
6.554868532026328865e+01
6.551034245161818603e+01
6.546571161748488521e+01
6.533191126961365569e+01
6.535424844626697904e+01
6.546399026324218084e+01
6.547226197402660830e+01
6.536731932479408158e+01
6.530401507215350421e+01
6.523668018014262771e+01
6.523611541985977169e+01
6.525776238406892560e+01
6.523394827598674794e+01
6.524234031373696041e+01
6.526137278602161018e+01
6.525225219983462921e+01
6.525209903013598023e+01
6.531856026706711305e+01
6.526668581695284388e+01
6.524961064095269592e+01
6.522236679421686745e+01
6.524314484788560264e+01
6.512184787289606902e+01
6.533353437678800901e+01
6.537176056683064473e+01
6.550908147129317172e+01
6.546935049459872857e+01
6.544434995053902071e+01
6.555010998321741056e+01
6.565564499576325375e+01
6.559305575103731201e+01
6.552773156670991739e+01
6.549427182285239724e+01
6.555664588843086449e+01
6.561906774718440261e+01
6.569392367631914453e+01
6.562124343146602712e+01
6.563771807915108525e+01
6.561901498002876565e+01
6.561018750967562596e+01
6.560553555546835014e+01
6.555668233167742187e+01
6.557935805702658172e+01
6.550584683970555488e+01
6.547915984938485678e+01
6.546599959597266150e+01
6.543702120494270957e+01
6.542850371302453993e+01
6.542474656653914167e+01
6.539960255267618550e+01
6.541569035416107170e+01
6.545745635879218582e+01
6.551016262734577822e+01
6.552102222967063483e+01
6.557111926339590013e+01
6.559158108317679137e+01
6.567414510616865186e+01
6.557842226768750038e+01
6.549644432029910490e+01
6.538251905941839937e+01
6.538444166581378170e+01
6.537846333472580795e+01
6.538453255732277114e+01
6.552446859462756379e+01
6.553039024139185642e+01
6.548383736227455643e+01
6.550044451758411412e+01
6.555968237552463052e+01
6.550957660360819546e+01
6.542399071998255522e+01
6.538950118362053843e+01
6.541425772874741540e+01
6.536417544235017374e+01
6.545107758664312314e+01
6.551703007168771364e+01
6.540340474149340366e+01
6.539741476527184716e+01
6.544267867214236389e+01
6.550837177460437033e+01
6.548109928508243627e+01
6.545751646443446248e+01
6.546630148980770514e+01
6.549394650353133329e+01
6.553497317869421579e+01
6.546466363742030126e+01
6.542835480073536303e+01
6.543520521395203104e+01
6.541100370771198413e+01
6.558082368613997915e+01
6.563478643619446018e+01
6.565599313505643408e+01
6.579766790300001844e+01
6.578142896651060312e+01
6.582520635404146958e+01
6.576538563517891589e+01
6.583107232955296695e+01
6.586616359898522433e+01
6.581844302010881620e+01
6.585438722310973958e+01
6.586412050106085303e+01
6.582804283501235432e+01
6.580443088842199018e+01
6.572820828722061037e+01
6.582002395246082926e+01
6.573919842573910444e+01
6.575764832875803734e+01
6.566520731221446283e+01
6.574250796177346956e+01
6.571280378769152719e+01
6.571548598882516501e+01
6.566267117544845178e+01
6.570614129797404246e+01
6.564967457284059549e+01
6.558289212176222804e+01
6.544489581271858469e+01
6.541166728262172114e+01
6.542640067607621290e+01
6.535080684579017429e+01
6.545459010084761076e+01
6.560687173098698111e+01
6.555023001808217487e+01
6.546950577999879783e+01
6.561429436430597661e+01
6.568029100942858634e+01
6.569377040353735708e+01
6.574119915914442913e+01
6.566614355265205916e+01
6.566019392582605008e+01
6.569762607218527251e+01
6.564752509798523761e+01
6.565591333836603383e+01
6.569522900906156337e+01
6.567020469503127345e+01
6.581869653804602649e+01
6.577322548273818370e+01
6.576750061599223329e+01
6.574587338254171698e+01
6.577053862848404719e+01
6.582105816077532268e+01
6.577789618880566991e+01
6.565168785994909229e+01
6.575835061513606661e+01
6.574152546320480894e+01
6.574737916297458185e+01
6.563265555218322334e+01
6.570897257758726084e+01
6.560552352014111932e+01
6.563912651765042483e+01
6.567026634402762397e+01
6.558996612278916416e+01
6.560520101633967727e+01
6.559915751104810511e+01
6.560687679047666165e+01
6.565995255206621550e+01
6.553723774163856319e+01
6.559806685653276759e+01
6.560939783003246362e+01
6.565141562614721238e+01
6.561692208682129035e+01
6.564570811022235830e+01
6.563605069019104121e+01
6.566309866697832831e+01
6.572401761876444937e+01
6.573665150935708823e+01
6.575534423226750391e+01
6.571812885585777053e+01
6.574710285840640722e+01
6.578056136754231886e+01
6.583216016442298724e+01
6.584607044376681984e+01
6.577868405672352026e+01
6.570897575390506518e+01
6.575367555799039110e+01
6.582066863647213495e+01
6.573394547538734400e+01
6.575063574143142375e+01
6.591989191619614985e+01
6.603123952053253731e+01
6.608180070475904699e+01
6.589976433943070333e+01
6.583555261736657371e+01
6.585908428623946520e+01
6.587259112611715750e+01
6.584563595321165508e+01
6.572027405243395037e+01
6.566637518554560415e+01
6.565205627508812825e+01
6.556859988734044009e+01
6.549735402245239868e+01
6.554641860453388347e+01
6.558159516828411029e+01
6.559122882935915300e+01
6.564223980251328783e+01
6.565846540970514411e+01
6.559666606792869459e+01
6.559836260480186354e+01
6.556361283059470679e+01
6.554972033036494850e+01
6.561389029393940575e+01
6.562316549347113437e+01
6.559389945610230654e+01
6.562606779794832335e+01
6.548841908025380576e+01
6.548971457208304514e+01
6.551729408190792014e+01
6.565661687196362095e+01
6.554796073049983818e+01
6.546515205425949091e+01
6.555120452922179197e+01
6.553531549639669151e+01
6.560859333257657511e+01
6.549887672233012381e+01
6.534652800095581426e+01
6.519736141626698611e+01
6.521877413394680900e+01
6.528129791042854890e+01
6.532353784196330082e+01
6.529756828713166783e+01
6.531777611344685397e+01
6.537214619303222207e+01
6.538084507365499576e+01
6.549307487874452249e+01
6.545436467500732647e+01
6.553925937617711384e+01
6.564161792915464844e+01
6.564154771964260249e+01
6.561493493130092247e+01
6.568537092623874685e+01
6.566645791762236684e+01
6.566205681735144140e+01
6.562904795644061551e+01
6.578389394837205373e+01
6.579702114400184598e+01
6.586042108603251677e+01
6.599998409267686839e+01
6.614394753405302652e+01
6.626736257000666797e+01
6.627588347018514980e+01
6.619918635732906864e+01
6.626084865786498312e+01
6.624232935239325570e+01
6.620687923781395057e+01
6.621025776363255488e+01
6.622014465184194876e+01
6.630482054846177675e+01
6.627005913915337487e+01
6.628782698584376476e+01
6.623758586007821236e+01
6.610640501561721294e+01
6.611558482439055240e+01
6.615817189034186185e+01
6.621146711724220779e+01
6.625197438989742693e+01
6.627949119715464121e+01
6.623427482435042180e+01
6.618186885169961897e+01
6.622446514672567730e+01
6.624492415200593598e+01
6.624676131129149326e+01
6.620230030523487130e+01
6.615494480261050114e+01
6.611152206395848907e+01
6.609588130930966088e+01
6.612189851500845350e+01
6.611685916959623910e+01
6.618819371359089132e+01
6.628893098647039039e+01
6.628781904785957124e+01
6.619055626477432952e+01
6.621639244296068227e+01
6.615954206588500597e+01
6.612622415985273960e+01
6.609676130494942470e+01
6.616531251394438584e+01
6.616444146844018803e+01
6.611632350784233836e+01
6.613703259203987272e+01
6.617833772517485613e+01
6.616207805464107139e+01
6.613484903348772548e+01
6.610773625183466606e+01
6.612886389606811122e+01
6.626686330237663469e+01
6.616330321329220965e+01
6.608997498707900320e+01
6.609271166518868768e+01
6.612624933970252528e+01
6.609807962145919191e+01
6.599256830371018623e+01
6.604990059382953405e+01
6.611381281116806008e+01
6.611746192772869790e+01
6.608804302173615497e+01
6.608725208395938466e+01
6.617094548447093416e+01
6.615862825129622138e+01
6.612307138498083248e+01
6.602428875040072853e+01
6.593482572466746205e+01
6.616320731095188989e+01
6.600915324630091163e+01
6.596663130670714281e+01
6.597352746047954497e+01
6.598351705161434211e+01
6.600774973998186113e+01
6.596233234117281086e+01
6.585748248458951082e+01
6.581534714706130273e+01
6.573852341250542963e+01
6.571676764914634816e+01
6.577318493655050702e+01
6.585556279488685050e+01
6.567625008740017734e+01
6.560514874942009556e+01
6.566053589499557575e+01
6.567053677176804172e+01
6.574775160316663403e+01
6.565291879745622339e+01
6.562229515890692255e+01
6.571672033016193382e+01
6.570447456814750353e+01
6.568259762210234953e+01
6.559651238412375562e+01
6.552502211491238882e+01
6.563065985271057912e+01
6.560315719805444701e+01
6.549459741883515562e+01
6.557144642756414044e+01
6.556730475308241068e+01
6.550250095436740594e+01
6.544413540333096080e+01
6.545325617341350721e+01
6.544611960229238434e+01
6.550759627502173998e+01
6.553271111134699822e+01
6.548575943233520036e+01
6.543062836091075951e+01
6.544302374878952833e+01
6.541515738571210647e+01
6.538721045219288897e+01
6.536063680071336535e+01
6.541407286215988393e+01
6.548180424891117468e+01
6.548236594378724362e+01
6.545058422106140483e+01
6.532597662688161222e+01
6.521129048011441398e+01
6.518234867305383773e+01
6.525240165059283015e+01
6.514150384473828126e+01
6.511310519787784301e+01
6.511617589767664072e+01
6.510658398637042410e+01
6.519058430066183973e+01
6.511935832240344268e+01
6.500476582274154680e+01
6.502024066343261666e+01
6.504705009679938144e+01
6.507697420532491606e+01
6.496744841363010892e+01
6.489279530116884587e+01
6.485849103715978003e+01
6.487059590359629624e+01
6.490980921754673716e+01
6.505166465227627270e+01
6.499752112464324227e+01
6.503130493655675082e+01
6.509228614464682039e+01
6.515667042024205102e+01
6.511907901949936672e+01
6.510753910706674219e+01
6.511777448867069040e+01
6.501578849516911873e+01
6.502111071893503436e+01
6.489805449754922506e+01
6.494070283943258914e+01
6.488248202419840993e+01
6.487588496361144053e+01
6.484593376465767278e+01
6.484938025065633838e+01
6.491129195557444120e+01
6.486933270530280993e+01
6.479104761954370417e+01
6.482617611393462198e+01
6.483071000743635182e+01
6.482221208064129314e+01
6.474050400973365527e+01
6.471923517441555873e+01
6.471865935883349152e+01
6.472314288804032856e+01
6.470910655726265759e+01
6.477287949863213612e+01
6.476955337904142596e+01
6.478443472670818437e+01
6.483215895629440695e+01
6.479169498074794831e+01
6.475892539117306512e+01
6.472169066268946835e+01
6.480291105925695661e+01
6.487989639779512174e+01
6.492126133501061247e+01
6.482899210581311422e+01
6.486168003415451722e+01
6.487718707262250462e+01
6.488276921251441820e+01
6.480716844568095780e+01
6.488187034832520794e+01
6.488038669525681712e+01
6.495175472529443539e+01
6.504754870017114854e+01
6.496776769177236588e+01
6.485471782221787862e+01
6.481599937777922094e+01
6.486049786445651932e+01
6.484730097733601895e+01
6.481634918731873540e+01
6.487298095823651067e+01
6.483910417925005731e+01
6.479750038407979673e+01
6.479559854397467689e+01
6.477859752402888205e+01
6.486040251417385605e+01
6.494234491451281599e+01
6.490335229880932388e+01
6.491231164060710057e+01
6.488278406504335294e+01
6.489325893165229786e+01
6.485404637794445648e+01
6.485993855825759624e+01
6.490208484519286003e+01
6.483866048930791237e+01
6.478700431312235253e+01
6.482335677902814552e+01
6.485928596585759465e+01
6.489185249077040396e+01
6.496413568623175649e+01
6.502917210460256570e+01
6.496814562133283744e+01
6.493223806075073412e+01
6.488669754741223983e+01
6.478187380912184778e+01
6.476249361348287437e+01
6.475191784480672652e+01
6.475430652569414747e+01
6.472574530616506649e+01
6.476686386425839714e+01
6.466011533698831215e+01
6.452458279818912956e+01
6.449822698538338273e+01
6.449368710964748175e+01
6.441871179693943361e+01
6.432016290703364803e+01
6.414133488983722486e+01
6.422882723052040888e+01
6.429314178348271014e+01
6.435296803212797556e+01
6.432666176890293741e+01
6.420315120608159987e+01
6.422026838005267280e+01
6.428699841634536938e+01
6.421272975530889937e+01
6.415753688132400612e+01
6.412639265699843349e+01
6.402234760981374961e+01
6.407234851997401393e+01
6.394349226994452096e+01
6.399395937729696016e+01
6.401213075541670605e+01
6.405705413882213861e+01
6.398591838139701338e+01
6.391759361520585969e+01
6.388359894227818359e+01
6.385395766849112675e+01
6.399166872390601668e+01
6.403817836725431789e+01
6.409895062275940347e+01
6.391030233419111539e+01
6.389085006717306214e+01
6.399742524193507620e+01
6.396537405796485132e+01
6.405213204389070825e+01
6.406325587382133335e+01
6.413412790124269236e+01
6.416570617286666334e+01
6.401389188202585956e+01
6.392930558310494860e+01
6.407362558028782473e+01
6.397341375149300546e+01
6.402948277078914430e+01
6.407850562965782615e+01
6.404448884648714113e+01
6.412063333661430420e+01
6.412351541800563837e+01
6.406604535123267397e+01
6.395628054565322884e+01
6.395473766007775396e+01
6.392608040371440836e+01
6.390462678238797878e+01
6.388639958879296188e+01
6.392893352815571006e+01
6.402354243190620764e+01
6.408338893007390880e+01
6.417027999931309523e+01
6.416067528236473549e+01
6.414170520003739284e+01
6.416563213916140285e+01
6.414960926733633073e+01
6.412014667286808844e+01
6.416221827453051674e+01
6.413391739704552208e+01
6.412360184957279330e+01
6.427527791465462315e+01
6.419483326290153968e+01
6.411706945989121209e+01
6.422123236497901644e+01
6.414287068191816843e+01
6.423833869626918158e+01
6.429515625837031223e+01
6.429029855783286962e+01
6.423057083514584065e+01
6.423589575013586739e+01
6.423317036663247848e+01
6.423292038135996052e+01
6.425132588626857455e+01
6.432111584712677654e+01
6.430264769388811885e+01
6.432203484783255476e+01
6.425434921547190470e+01
6.433469793818008498e+01
6.425783115162442982e+01
6.415532593964680075e+01
6.424317332267429492e+01
6.421914283209440555e+01
6.423571419061210008e+01
6.419604349044874425e+01
6.415767205275906804e+01
6.414325378131620425e+01
6.415866887282648179e+01
6.413564479120873330e+01
6.419016864893909258e+01
6.410815587143949301e+01
6.401120795011880205e+01
6.399336058213211231e+01
6.395812266025798465e+01
6.391654012052050859e+01
6.394897911661568912e+01
6.400793943997760493e+01
6.400405590365909347e+01
6.398629975894615995e+01
6.402702508958896033e+01
6.408926493138389446e+01
6.408636076480991051e+01
6.413096484548935905e+01
6.418402759878861730e+01
6.422401290602499557e+01
6.422875916608425939e+01
6.418729850068552878e+01
6.420539391937067819e+01
6.427915768974415300e+01
6.417936815769510872e+01
6.417513836984412023e+01
6.426075222909955187e+01
6.423980143223639061e+01
6.421583219212747906e+01
6.418757806619727546e+01
6.411870319608905788e+01
6.409222533637795038e+01
6.395864815868837638e+01
6.391851493415708774e+01
6.372577336593521835e+01
6.382227369368331438e+01
6.380883316991626941e+01
6.376824198768827046e+01
6.379770486253870843e+01
6.377241244746781490e+01
6.365304227974287699e+01
6.374135625440948161e+01
6.382227425189194037e+01
6.383074328322862812e+01
6.387992118032944688e+01
6.396831041559623543e+01
6.397663805988382535e+01
6.399701006321016905e+01
6.403109200396664846e+01
6.411296761576397785e+01
6.413210803944521388e+01
6.421676265144388651e+01
6.423126358796200464e+01
6.423276178164564953e+01
6.425568650386709635e+01
6.436374669921380587e+01
6.441220826032443370e+01
6.431226989556886053e+01
6.431020440431886698e+01
6.429679073137796763e+01
6.431379281756959188e+01
6.429413343731253860e+01
6.430761277473627047e+01
6.441263676160511409e+01
6.443554990256410520e+01
6.451242299049327755e+01
6.457055423963736018e+01
6.465653430289245307e+01
6.466626610294549948e+01
6.454413285474512918e+01
6.461766640432375652e+01
6.450016615872601733e+01
6.453663279678511344e+01
6.463510840943028768e+01
6.468159483456302894e+01
6.475693790783637382e+01
6.487523548421361852e+01
6.486039735726716060e+01
6.477411656363153725e+01
6.479420244754756197e+01
6.468965633714149988e+01
6.464995482904009805e+01
6.462756129966665242e+01
6.457859944440265565e+01
6.449936267550440050e+01
6.454026622132765567e+01
6.441021157020817611e+01
6.429433317346767751e+01
6.429001114814354878e+01
6.430711695574491671e+01
6.417801452768134141e+01
6.412536436978976440e+01
6.423689611736277527e+01
6.421355057547972933e+01
6.421952542221424665e+01
6.431121023378713630e+01
6.427136419717211879e+01
6.417458411271820751e+01
6.425752735555651896e+01
6.436440878803857402e+01
6.454256164865438450e+01
6.450140209217120457e+01
6.449936945494866336e+01
6.446828802164952776e+01
6.447114353580603563e+01
6.450160143272448465e+01
6.444885318835791566e+01
6.435549862537834542e+01
6.428077650430356016e+01
6.442671789744309763e+01
6.444030903340551220e+01
6.445173368050591023e+01
6.442486348008804953e+01
6.454037103169734735e+01
6.459201279331165324e+01
6.469861009147193442e+01
6.471487457967180035e+01
6.472535161679361693e+01
6.476622434871242717e+01
6.474833985436436024e+01
6.468767333451688728e+01
6.457033548336690387e+01
6.443609963196564649e+01
6.448298394842048253e+01
6.448059770086673836e+01
6.443884940295832564e+01
6.442089545152606433e+01
6.447369902640350858e+01
6.447064289327238384e+01
6.441551243932599391e+01
6.436119592164976666e+01
6.420906846255130063e+01
6.424338668995048351e+01
6.430769790443146405e+01
6.438921869093866235e+01
6.445906811190123165e+01
6.440989954689825936e+01
6.447291628587336731e+01
6.443296269882387151e+01
6.427061239808651294e+01
6.427453652888090119e+01
6.435095836201614361e+01
6.435325386772315426e+01
6.438248106332146392e+01
6.431362986682546534e+01
6.433483761263087786e+01
6.440832790880780578e+01
6.443632846614181631e+01
6.430303397555312017e+01
6.429514645531969563e+01
6.424478289853530555e+01
6.419159743301115384e+01
6.412398722217828606e+01
6.420195768833605143e+01
6.416949326817911015e+01
6.413916154862593544e+01
6.402511899784590810e+01
6.413950304501423716e+01
6.406371747404821804e+01
6.402152303515261167e+01
6.391223109050933715e+01
6.393991541371906351e+01
6.388454252268248723e+01
6.387737523549851915e+01
6.389123113949013799e+01
6.392713390168734122e+01
6.390470704932131696e+01
6.387063560803180451e+01
6.395573301012447587e+01
6.390390841461950089e+01
6.383610933559141642e+01
6.384671542799254951e+01
6.391589567232766456e+01
6.397078473154404321e+01
6.401062745649093699e+01
6.403811264818284599e+01
6.411547900802820266e+01
6.408071364100641176e+01
6.396386883929859835e+01
6.405828091459049745e+01
6.407308273045455849e+01
6.409839555554081869e+01
6.409539482980433434e+01
6.407932406681047155e+01
6.410102671762949456e+01
6.424325288320275718e+01
6.416279068513287598e+01
6.419232300485509768e+01
6.427542287416649458e+01
6.435827634989237822e+01
6.430868629245647128e+01
6.409032518854826321e+01
6.414383073451475070e+01
6.408588250868072578e+01
6.404337763209466061e+01
6.401646196283897439e+01
6.395944744422541817e+01
6.401767587437672091e+01
6.397465259235140422e+01
6.403120651889983606e+01
6.399832555309842519e+01
6.393658248723168924e+01
6.389759756725027273e+01
6.387524910153767621e+01
6.385059506764230264e+01
6.391149715106379858e+01
6.385654488918694938e+01
6.383901759915249841e+01
6.389619171491224847e+01
6.397554408931713255e+01
6.404956739487906248e+01
6.416646500574310608e+01
6.404935276708530978e+01
6.398939964163393768e+01
6.399491177007722342e+01
6.392272563333455082e+01
6.387493540366307343e+01
6.399765444822669735e+01
6.399682382734297192e+01
6.404181380467923645e+01
6.410430967219002696e+01
6.408142033224109468e+01
6.408733092445143598e+01
6.407593429240269245e+01
6.403709059387574598e+01
6.406027646969639022e+01
6.399713252340308856e+01
6.401012767726587072e+01
6.398146473988074945e+01
6.407748619399174572e+01
6.409832802143978370e+01
6.406501987811671484e+01
6.413432988576620630e+01
6.411117191521505276e+01
6.410736487026224495e+01
6.419871337528321931e+01
6.421877713424638046e+01
6.422931415751969553e+01
6.418603742442491011e+01
6.417074516447304688e+01
6.416629892642640698e+01
6.413973751360411768e+01
6.415170274261279815e+01
6.415544051772837975e+01
6.417850271105716331e+01
6.412334085295761099e+01
6.406666858233526796e+01
6.407289152018904588e+01
6.408254315237158494e+01
6.408359036553241594e+01
6.404544125910429386e+01
6.403250382425001419e+01
6.403346527157543733e+01
6.408426273784570526e+01
6.408397759357205814e+01
6.414443689706004648e+01
6.419452908640546696e+01
6.416875252851374967e+01
6.418175025085925256e+01
6.415371394400709448e+01
6.418194779253477122e+01
6.417610779599641546e+01
6.411830027479516048e+01
6.406095627642395129e+01
6.409343706179103606e+01
6.403675272546180963e+01
6.404502030821092262e+01
6.399943136793352494e+01
6.404018413606172544e+01
6.409641805073592025e+01
6.404960248238472786e+01
6.407098650596094558e+01
6.419121012315603991e+01
6.413227230448907790e+01
6.411489786078264785e+01
6.412803457625480519e+01
6.422922623241915119e+01
6.428263672176362320e+01
6.434253209757477521e+01
6.424164130583764631e+01
6.410208860121959162e+01
6.408069588504096714e+01
6.420771486859261756e+01
6.430428623560385404e+01
6.430310042067974052e+01
6.435554853086330240e+01
6.429766744690491009e+01
6.420560004299386492e+01
6.425456934979713708e+01
6.438429382064610706e+01
6.424944538268192673e+01
6.418284463036223997e+01
6.420237731563271666e+01
6.415253421532433720e+01
6.415885988680295782e+01
6.434190766998972322e+01
6.450989111869630221e+01
6.456904889853790053e+01
6.462676354074930885e+01
6.458467392328952883e+01
6.452898680056983949e+01
6.446320290928079544e+01
6.449588863600624222e+01
6.456216054359177292e+01
6.457332065972508417e+01
6.458039962331159245e+01
6.455643571335932052e+01
6.465262229157457341e+01


==> anc/Fig16/Q2_Ca025/position_upper.txt <==
7.827979504866195271e+01
7.835463261479368668e+01
7.848032497880771530e+01
7.837979533810778321e+01
7.847069512021545279e+01
7.852961235982837707e+01
7.857718200564764288e+01
7.870062835317244776e+01
7.876806536668489400e+01
7.882066324217039721e+01
7.889437409158000492e+01
7.889210907370083703e+01
7.892711324156366004e+01
7.904366581116400425e+01
7.910213380875048017e+01
7.904838986673394174e+01
7.911505422799292830e+01
7.913728378852712808e+01
7.911053793551207036e+01
7.918273588961727683e+01
7.930718353483780447e+01
7.943771181146900062e+01
7.960121629618815575e+01
7.961320505593059238e+01
7.962352670924616405e+01
7.971468071837985292e+01
7.979283768875620808e+01
7.985691627811706894e+01
7.987908668138932455e+01
7.998255877894237642e+01
8.009282456889147284e+01
8.012159969907813206e+01
8.032255791243510146e+01
8.041920321722662379e+01
8.063047922650154931e+01
8.068452141673643041e+01
8.070365197933111290e+01
8.075154768732360822e+01
8.082001782498116427e+01
8.092107651019566106e+01
8.090431758778602500e+01
8.094556587955642613e+01
8.093787405378050437e+01
8.089886312784955180e+01
8.105693643545509985e+01
8.120646920578209915e+01
8.126725113445388615e+01
8.121453048730776914e+01
8.125269431689558530e+01
8.141724923271033276e+01
8.148102651759387527e+01
8.151504249767839383e+01
8.152482728029556824e+01
8.151846950240008027e+01
8.167684276828096301e+01
8.187315261458343230e+01
8.191124412694991008e+01
8.187857738986178902e+01
8.206568869535692556e+01
8.212230533445149661e+01
8.228415311574660507e+01
8.228348455712577447e+01
8.235594296348227772e+01
8.242814512719297682e+01
8.255846186904828699e+01
8.262286266690419723e+01
8.264649946737475261e+01
8.263857939608631398e+01
8.258845573290354025e+01
8.268125184923927407e+01
8.268105806116530232e+01
8.266816896201881093e+01
8.271181791706266040e+01
8.274802676765312981e+01
8.276094802101218306e+01
8.271330193549043486e+01
8.264974363431271343e+01
8.267645040785927790e+01
8.276210128543320366e+01
8.282640381697351017e+01
8.278069635756075684e+01
8.293576853193329157e+01
8.299529591958868480e+01
8.291514804250782333e+01
8.299829960936403950e+01
8.305510312165412756e+01
8.298157346205078966e+01
8.301001157822392429e+01
8.308755616462707394e+01
8.316110704792174602e+01
8.317896461906207151e+01
8.313119200363576056e+01
8.318151819617582987e+01
8.326321735151044834e+01
8.332077101263956820e+01
8.337503392615731457e+01
8.335510591488588261e+01
8.329402792874209638e+01
8.336156954392725993e+01
8.337205872458358158e+01
8.326104309830806471e+01
8.332843455300782409e+01
8.334274083486607765e+01
8.341492549445192140e+01
8.351575462845528364e+01
8.355224773317294762e+01
8.360583796927831202e+01
8.368237605249507283e+01
8.374804896135955801e+01
8.372090440858985971e+01
8.361782751581074535e+01
8.367989046939848663e+01
8.381765121607043056e+01
8.387155178640294650e+01
8.383808321626990789e+01
8.380269684150204057e+01
8.384359753219209210e+01
8.397344044274728958e+01
8.407992484848642789e+01
8.407211854204565782e+01
8.416395709378028300e+01
8.417488887406908304e+01
8.405864962977635457e+01
8.415858937700859599e+01
8.424010152970151921e+01
8.426898729089145945e+01
8.429329349683456485e+01
8.445024045799058854e+01
8.440536569261050204e+01
8.441922557012294703e+01
8.443060942211955933e+01
8.446202873908436004e+01
8.454641704112032130e+01
8.452621508675093764e+01
8.447904852819979737e+01
8.452700848135023648e+01
8.459382779945543973e+01
8.460556018406950329e+01
8.468472381564043872e+01
8.470246745869400229e+01
8.476249903519075701e+01
8.486551030634612403e+01
8.491303437582574531e+01
8.498065987470910443e+01
8.506728626111824099e+01
8.504128086601826908e+01
8.497744954024619801e+01
8.499095933604948527e+01
8.501234314394589830e+01
8.516222259753952528e+01
8.527994389298171996e+01
8.522069363323154789e+01
8.523670458491551472e+01
8.522091735810843716e+01
8.505007783623356943e+01
8.503303215411204974e+01
8.512047029549222543e+01
8.504252488464996418e+01
8.505883845890259920e+01
8.508464275534653609e+01
8.511980743573636232e+01
8.512910929918501779e+01
8.508332448361817058e+01
8.505796848388885678e+01
8.503591797569475830e+01
8.494769047795020356e+01
8.504374991009369467e+01
8.519912199949752107e+01
8.525834415539813449e+01
8.530504978068086075e+01
8.538418692197041082e+01
8.539572617270775368e+01
8.533792031994137517e+01
8.528537119258545829e+01
8.536338149113285567e+01
8.535721040193607223e+01
8.537644268501767897e+01
8.535112018541015289e+01
8.545738410988975886e+01
8.549890028888363247e+01
8.551186772296296112e+01
8.549061224539801174e+01
8.554290094474525574e+01
8.558067978566103307e+01
8.557973625235683812e+01
8.544181091012339380e+01
8.537701846235148651e+01
8.538389801669228518e+01
8.538533290278624577e+01
8.543411293530860462e+01
8.560152607691316007e+01
8.563214097107842804e+01
8.567954596682127999e+01
8.566923343567040661e+01
8.558328491446245323e+01
8.558332020898815529e+01
8.548150951904037242e+01
8.537954154795932027e+01
8.540072590684602005e+01
8.546350165249680231e+01
8.546003356014766439e+01
8.546048481260929464e+01
8.551703863600258160e+01
8.549310088258786777e+01
8.537101020397376772e+01
8.536212847199959697e+01
8.537064383792989020e+01
8.542433772262421598e+01
8.553402490985868667e+01
8.549912013977827030e+01
8.545127482556023324e+01
8.535893471568827806e+01
8.540204038100441153e+01
8.540594426183020005e+01
8.546967658453243644e+01
8.560687696078619524e+01
8.565733281445693592e+01
8.567169162850674979e+01
8.559714318559244361e+01
8.556297847091991571e+01
8.566293979919694834e+01
8.567746612458542188e+01
8.574471694372000741e+01
8.576528342551804940e+01
8.577081784558029653e+01
8.576384866550461084e+01
8.579712434483943184e+01
8.584946497687184319e+01
8.585405950801717267e+01
8.590182828440406126e+01
8.599484264395746891e+01
8.596106058290082785e+01
8.606424403722121497e+01
8.600927294301516213e+01
8.604350331831139442e+01
8.609012231189426245e+01
8.606738292533043477e+01
8.610383205297722498e+01
8.610140417574447724e+01
8.610204816860985488e+01
8.605609080602789618e+01
8.605828811223724983e+01
8.596086979271902351e+01
8.593557493417843318e+01
8.587797889434816057e+01
8.591639121625219389e+01
8.597110214305564568e+01
8.596828684345231864e+01
8.588169549729511232e+01
8.589293313096464999e+01
8.595946529084386611e+01
8.593948002670470032e+01
8.593846918468744889e+01
8.588462001978919602e+01
8.582301251336035364e+01
8.581246126452623457e+01
8.580246908556489416e+01
8.591090882237575954e+01
8.593593631810851718e+01
8.584332152857248843e+01
8.580189996753398418e+01
8.584028048771449448e+01
8.589054968613483254e+01
8.597406896504143958e+01
8.585782169351656989e+01
8.590345007823842138e+01
8.595355316580453575e+01
8.594942024956367277e+01
8.602736040471299361e+01
8.603831250879409254e+01
8.598395632448855963e+01
8.601728505141250025e+01
8.585582561553334813e+01
8.586705344902725301e+01
8.588044599136370039e+01
8.586295026901217398e+01
8.585605021071052079e+01
8.586487779329645775e+01
8.579215050874864801e+01
8.579192092025235183e+01
8.576713589018383743e+01
8.588614882965754305e+01
8.589367056502517528e+01
8.596771377462297892e+01
8.596833602665036267e+01
8.603589525055913612e+01
8.612056309690460409e+01
8.610660176306802782e+01
8.607416976327360203e+01
8.609774577335636536e+01
8.626119702134131728e+01
8.626456468456805737e+01
8.636705827507864797e+01
8.644241459820733553e+01
8.638290213051405431e+01
8.633386304646344911e+01
8.638592655925103259e+01
8.638158298875026730e+01
8.636248192640169918e+01
8.617482279014895141e+01
8.620263837600879242e+01
8.622642952624875079e+01
8.639975064263069271e+01
8.640598612213609897e+01
8.652353977773287852e+01
8.667198725313689067e+01
8.666905899689618309e+01
8.676555720749212242e+01
8.673019925054015289e+01
8.670208733278315094e+01
8.673815224959005832e+01
8.684792654108287024e+01
8.684340681173094367e+01
8.680616499859348778e+01
8.683795015583515919e+01
8.697793615473572970e+01
8.692938421706749352e+01
8.690209066340611344e+01
8.691453666471484496e+01
8.693838353477443093e+01
8.704571831810150684e+01
8.710886507525050604e+01
8.717243614895156156e+01
8.726325932715501210e+01
8.730851097499395053e+01
8.727627448730308402e+01
8.719571499500963796e+01
8.720286675647086838e+01
8.719316635251944092e+01
8.715684618383309612e+01
8.717363552961604967e+01
8.717768314464507284e+01
8.727825066772170715e+01
8.723474984686086486e+01
8.728242884055829620e+01
8.726764504658504507e+01
8.736417590646605902e+01
8.727993823441255472e+01
8.726264370580204854e+01
8.727763234113203339e+01
8.715325570566815827e+01
8.718886831834538498e+01
8.722360477923159294e+01
8.722747751544628159e+01
8.719182605453622159e+01
8.725721169787121312e+01
8.727411345995507475e+01
8.736055869518304462e+01
8.735383827492304931e+01
8.733842949727518601e+01
8.739439877652357325e+01
8.745884680068726880e+01
8.756687615814767867e+01
8.757328516885240788e+01
8.764554834970223851e+01
8.766198520699387586e+01
8.760292665813274482e+01
8.755414076401449108e+01
8.760624920732863075e+01
8.742063069974892642e+01
8.748743674343961629e+01
8.752659955802892000e+01
8.757682313398808560e+01
8.741799967365815860e+01
8.744998776180341338e+01
8.746240196177876669e+01
8.744109652169481706e+01
8.735571804570386689e+01
8.736221313104175579e+01
8.737347142667108812e+01
8.742620558488621896e+01
8.746976826108823388e+01
8.743464856892464354e+01
8.739656463717611246e+01
8.739056524619019228e+01
8.736879339745809148e+01
8.742104893008865929e+01
8.744931779933622806e+01
8.758812064611166193e+01
8.765866772205079371e+01
8.763215045071837039e+01
8.766042751530778787e+01
8.764156616034171066e+01
8.766953695974927996e+01
8.772774285556170071e+01
8.778824510094776201e+01
8.773439168835147939e+01
8.765984260028511699e+01
8.773642180472512564e+01
8.780273006883722076e+01
8.789529380983591977e+01
8.787603396150059609e+01
8.788799677186554504e+01
8.778563019113124710e+01
8.784991293385800759e+01
8.786865932560429826e+01
8.780064156105322581e+01
8.786355088343944431e+01
8.781750754323218189e+01
8.780168226863005998e+01
8.778204324904830003e+01
8.776437840966468684e+01
8.778464063547431806e+01
8.778106093257991915e+01
8.784121118018413199e+01
8.774531552378729771e+01
8.774983721364401390e+01
8.770681048289713999e+01
8.768474910199657302e+01
8.774837633838394879e+01
8.785354126459790791e+01
8.797029016271659430e+01
8.790478310568843767e+01
8.787054757275362249e+01
8.781099489192226315e+01
8.772230620673553858e+01
8.784576016156643163e+01
8.790865018059618308e+01
8.791230218637466010e+01
8.789290172808401280e+01
8.785313507136156375e+01
8.784899702714298542e+01
8.783748271412865449e+01
8.787097974169299164e+01
8.785040095405501859e+01
8.789551592801568347e+01
8.782456265508088222e+01
8.785372729744221942e+01
8.787293940730140207e+01
8.785904461341230842e+01
8.773744457669238273e+01
8.769845271276318499e+01
8.779930660978556034e+01
8.785245502470642975e+01
8.786435438974407930e+01
8.775065921242341460e+01
8.769839491621080185e+01
8.771745692642751635e+01
8.777544073560216020e+01
8.777892562639607377e+01
8.772618337770654762e+01
8.773821931193236878e+01
8.768534700059313991e+01
8.768173688958977152e+01
8.773036335885058179e+01
8.777715640683240395e+01
8.780858841086609345e+01
8.787787541722796902e+01
8.794220085727283731e+01
8.782649517189065591e+01
8.784901856630473560e+01
8.789031031921462045e+01
8.785517230233446639e+01
8.794914695983126762e+01
8.788565884558143182e+01
8.791236181962692342e+01
8.791036242412454271e+01
8.793120013151909120e+01
8.805433110598472979e+01
8.809068831232518448e+01
8.801895634410973912e+01
8.799731066098061660e+01
8.803220647187418990e+01
8.806673070418648308e+01
8.803657250352529218e+01
8.801527653172360033e+01
8.796452145794168587e+01
8.791201270467612972e+01
8.791348635757026386e+01
8.788331632083949785e+01
8.774551208212568554e+01
8.780303889034894382e+01
8.784979218811280077e+01
8.784005016202976890e+01
8.781694589136797902e+01
8.789889460353290929e+01
8.781428512543692477e+01
8.771432574451526420e+01
8.766155313904476998e+01
8.758234898868769847e+01
8.754585267961873285e+01
8.758193306751914520e+01
8.769061481374622247e+01
8.777703414954871164e+01
8.771474149317023716e+01
8.774476128497457239e+01
8.761321705581673314e+01
8.755050930593625935e+01
8.750240388984502715e+01
8.754623065082407152e+01
8.754911245387819463e+01
8.748592861083268701e+01
8.741038341927395550e+01
8.744224708616746966e+01
8.741296459982146416e+01
8.731475812231576583e+01
8.738828343469833726e+01
8.729403769493580967e+01
8.726878327333122343e+01
8.734390138023277927e+01
8.738082661392516570e+01
8.736870683524151104e+01
8.738929518386373729e+01
8.729234630496583236e+01
8.738209206645254312e+01
8.742550453896815554e+01
8.730665488437716704e+01
8.729386557486898823e+01
8.725651881027047807e+01
8.726002860719172816e+01
8.726759734554036640e+01
8.724690323624723476e+01
8.717530863343790770e+01
8.722233178864736658e+01
8.721195229063235388e+01
8.726456933329396293e+01
8.723253762863802763e+01
8.723877685514190716e+01
8.715234665582104867e+01
8.719683129772268160e+01
8.721328113265097670e+01
8.717086657991339393e+01
8.716642510940324939e+01
8.714256323863023113e+01
8.716145253902692502e+01
8.724007678003823685e+01
8.712711586346384252e+01
8.712593433741939464e+01
8.706999758337892104e+01
8.705486359592964618e+01
8.724551079357506467e+01
8.716955091308051351e+01
8.724258833856487172e+01
8.722516150983169325e+01
8.728402795492831956e+01
8.720345296226753362e+01
8.714881180371513381e+01
8.715028095642412609e+01
8.710345239483565649e+01
8.712724610940404091e+01
8.713614526034774599e+01
8.710458111034186857e+01
8.715188859154828549e+01
8.715296832143010874e+01
8.716479427781132472e+01
8.725759159909706852e+01
8.726544286964124808e+01
8.727482147910112076e+01
8.734006303171912577e+01
8.725279174801147519e+01
8.722791359110854614e+01
8.722468488505481332e+01
8.728839230894213586e+01
8.725644127003144490e+01
8.736935176775376988e+01
8.734126509149413664e+01
8.734020765524024910e+01
8.729787028867195886e+01
8.743581915889339484e+01
8.733963507690999961e+01
8.731252702788549414e+01
8.736407792631663938e+01
8.742620985458535188e+01
8.735899283585263220e+01
8.722696181011289696e+01
8.721981099757763900e+01
8.715001358607214854e+01
8.716105761633608040e+01
8.713058032865575342e+01
8.709251912002196150e+01
8.718390836247010611e+01
8.716093151223347490e+01
8.707895977655817887e+01
8.700772322491907573e+01
8.705495105663376876e+01
8.698158807021289363e+01
8.697261079085160418e+01
8.714437660418118980e+01
8.707318540015467079e+01
8.705921747667542832e+01
8.701092535623327251e+01
8.698357703104042571e+01
8.695015183771101874e+01
8.700177951815878430e+01
8.701079658957979746e+01
8.697374779230966624e+01
8.699215687592945301e+01
8.704294262208011901e+01
8.696959190767410064e+01
8.690178924761454482e+01
8.681033340446489888e+01
8.681584633432689202e+01
8.685189264798931674e+01
8.680545672603233243e+01
8.680241487221050534e+01
8.682402339478451836e+01
8.676169084600719827e+01
8.677262267128017470e+01
8.674429932110950858e+01
8.664812556995346426e+01
8.676180304138233623e+01
8.678151562652010398e+01
8.698121288905494453e+01
8.693244125472858741e+01
8.689602325363483715e+01
8.680192947477198118e+01
8.685364607967866846e+01
8.681180008452392372e+01
8.690019965903323396e+01
8.693741006605516475e+01
8.698044402003547759e+01
8.694431189809841953e+01
8.684496104901421631e+01
8.669404846039668655e+01
8.665211046990174282e+01
8.663661189211168789e+01
8.665667468498463677e+01
8.669997794373345812e+01
8.669284917053275308e+01
8.658272897921222011e+01
8.661452358393313489e+01
8.669064041023104039e+01
8.659711868993824169e+01
8.650239312924963997e+01
8.650559576700726439e+01
8.649591381185243222e+01
8.648079425648657548e+01
8.648699271036863934e+01
8.646768573051409135e+01
8.646548129132951033e+01
8.645723095120305857e+01
8.642413121146813637e+01
8.643737268572937182e+01
8.646348995906083701e+01
8.655058025177632430e+01
8.657798300215665677e+01
8.647764779222892173e+01
8.643207418035171941e+01
8.631507559763912241e+01
8.633945262689785238e+01
8.639826497319376131e+01
8.635980713240110163e+01
8.642299110992425426e+01
8.647350848255905476e+01
8.648618053402739747e+01
8.646560431815876768e+01
8.647332392085563413e+01
8.649050041345049067e+01
8.651113665870128955e+01
8.641279015339057423e+01
8.635867957075063828e+01
8.636822435876455017e+01
8.638007686231574667e+01
8.634676532052644404e+01
8.631607298754330770e+01
8.638909774298673483e+01
8.640539247384366206e+01
8.640354483387042706e+01
8.637968029087710420e+01
8.643991579209078679e+01
8.657756713106945767e+01
8.650788260665646590e+01
8.641822222997788572e+01
8.648824545490981563e+01
8.652516398668058173e+01
8.651141080872028510e+01
8.649471255384577262e+01
8.666657256082648075e+01
8.666660153322884241e+01
8.660572469142448426e+01
8.655547649418539891e+01
8.650628276430860808e+01
8.658610547394584955e+01
8.667357802026239710e+01
8.666514714983739509e+01
8.657306203365494923e+01
8.656622060634896343e+01
8.657393123853586303e+01
8.662584787441872436e+01
8.654376273938223108e+01
8.661184634709788099e+01
8.664473233702229038e+01
8.663265432770847951e+01
8.673109304203381953e+01
8.676274891640161968e+01
8.673747583397147309e+01
8.676627623802048106e+01
8.673358625294743263e+01
8.677031981037052333e+01
8.677331311720594442e+01
8.675280865275928477e+01
8.669546188205666226e+01
8.672491060126158402e+01
8.680881315813851984e+01
8.673558100979934693e+01
8.664612187512365438e+01
8.657117707704281884e+01
8.656188786458335471e+01
8.664296040669654531e+01
8.664153828807880586e+01
8.659737909192352845e+01
8.664829637643740057e+01
8.669779040224221944e+01
8.672910792103527911e+01
8.682668508055479606e+01
8.691467307295755518e+01
8.692343572990139933e+01
8.680671621901943524e+01
8.679470279093627028e+01
8.674678130172002000e+01
8.680987106954870569e+01
8.679932190213830268e+01
8.686677500100066140e+01
8.691264701242545243e+01
8.694917054993965166e+01
8.692517898669305509e+01
8.678281073801764478e+01
8.675752986573843373e+01
8.677767487392208068e+01
8.682949800806447627e+01
8.677895292321784382e+01
8.680643413672486020e+01
8.672411516140527965e+01
8.676456475832154069e+01
8.674427958541255634e+01
8.672550514839937819e+01
8.677060704653987955e+01
8.685761980971159346e+01
8.680997672919045272e+01
8.677524669683268144e+01
8.673841131244017788e+01
8.675501747635938443e+01
8.666936439791452074e+01
8.659572909439881983e+01
8.656078611114739374e+01
8.657018622492033444e+01
8.655074152170595880e+01
8.650036920822411446e+01
8.639355797747717247e+01
8.647576023411083668e+01
8.641028314470662508e+01
8.644037423880060089e+01
8.651504238488658416e+01
8.661334526017287772e+01
8.656226517709249890e+01
8.644230172515605659e+01
8.653553497527261129e+01
8.659821836240145387e+01
8.657286187576059433e+01
8.649317133084781517e+01
8.646568715476880129e+01
8.651401047088305063e+01
8.654302184708123491e+01
8.643159587406789512e+01
8.645843075879042772e+01
8.647722103666552584e+01
8.646661913710082104e+01
8.644038877563335177e+01
8.656753211869568077e+01
8.653349516254259299e+01
8.651564563144503950e+01
8.648066027223032393e+01
8.650056695143025820e+01
8.651415977019843240e+01
8.659576201941479212e+01
8.659649603045102140e+01
8.652500936492376127e+01
8.653559822020879722e+01
8.655484917265007994e+01
8.662886992297242728e+01
8.662442140554580305e+01
8.664004585535141700e+01
8.667887719637775490e+01
8.677122059351344774e+01
8.673818388274801805e+01
8.668555054901082713e+01
8.663992317944894239e+01
8.661862218146478654e+01
8.665983763729403222e+01
8.673279907851625126e+01
8.674070138011273912e+01
8.662703398757781770e+01
8.663555783446236092e+01
8.664086191701761663e+01
8.653961280559892089e+01
8.660170088165796187e+01
8.669137960097424411e+01
8.675180963218377883e+01
8.679725048691233269e+01
8.682634906803272656e+01
8.689778338591531792e+01
8.687488729576377011e+01
8.686566722523670592e+01
8.684147343843932276e+01
8.686623900646966945e+01
8.694268727616787373e+01
8.695695826960286468e+01
8.687508169977115813e+01
8.681505146692713026e+01
8.680407459885913113e+01
8.688717244687083507e+01
8.695808230518287019e+01
8.688632535483159813e+01
8.696532782483889434e+01
8.679047917859608674e+01
8.677835301378584631e+01
8.684239749583011303e+01
8.689735299217036868e+01
8.682062092857347579e+01
8.675353414203812008e+01
8.673360638962370217e+01
8.683837241994334022e+01
8.682613333880618711e+01
8.684492614933219556e+01
8.684464871439983824e+01
8.683867888210319563e+01
8.678509463484405728e+01
8.677438335529598135e+01
8.670445058017060092e+01
8.677565780850954980e+01
8.688040908716538979e+01
8.686150940832754941e+01
8.683753661449762262e+01
8.684515302357030464e+01
8.688827550788870724e+01
8.691629725343521784e+01
8.693733600115152171e+01
8.699514428699201574e+01
8.699029324014520625e+01
8.698000742249850248e+01
8.700847395272504059e+01
8.698193885022450900e+01
8.681907660349745015e+01
8.686780076236598802e+01
8.692371521635215004e+01
8.681274845382421290e+01
8.695623922662491623e+01
8.700485211421272425e+01
8.722539271018575846e+01
8.722446584079915510e+01
8.728748943967005403e+01
8.724421694535681127e+01
8.720890781633110578e+01
8.720627685148542696e+01
8.726666106050222993e+01
8.726710681253152302e+01
8.719778376351356997e+01
8.716738857431161591e+01
8.720705937201317681e+01
8.725032616968067600e+01
8.732341531899305664e+01
8.720708512788958444e+01
8.715255079650248149e+01
8.702918869804200597e+01
8.703255357759833544e+01
8.701579747237417450e+01
8.712517124037907479e+01
8.720224296318448864e+01
8.705802609566327988e+01
8.700679887080592323e+01
8.695780866009405941e+01
8.706054121878257490e+01
8.704150277813496928e+01
8.704583708381827023e+01
8.712416195298357025e+01
8.718160575638810883e+01
8.706966012393590404e+01
8.711246771816436762e+01
8.709187239575683748e+01
8.695163866915160611e+01
8.696890814808647008e+01
8.709069886943805727e+01
8.704636593539238731e+01
8.695343372054686881e+01
8.687954556206113921e+01
8.694735215770927539e+01
8.696247775659179524e+01
8.689197202094703698e+01
8.682312704224341360e+01
8.682888796611325688e+01
8.679790838637754291e+01
8.693527926493931091e+01
8.689011247561774098e+01
8.684950591201805992e+01
8.681848781221188460e+01
8.682047154508735787e+01
8.673588999324661586e+01
8.676736779602731531e+01
8.680361116608573013e+01
8.680008801804518725e+01
8.673671060480299388e+01
8.672602876341679234e+01
8.669785616192866939e+01
8.674634957110492905e+01
8.684720973104863617e+01
8.687510701314936057e+01
8.693760118393902303e+01
8.708370918265275407e+01
8.707586371316632778e+01
8.703462258183500921e+01
8.697160857132449507e+01
8.698442333901951429e+01
8.702626976295491090e+01
8.706471743079228531e+01
8.718736957449885949e+01
8.726169356985479908e+01
8.734484663585955388e+01
8.731484318084231688e+01
8.733867561699365467e+01
8.731057119029247815e+01
8.725069627208127088e+01
8.721834977333358552e+01
8.727410555997826691e+01
8.720401821920417262e+01
8.721708817629740906e+01
8.727904097356066870e+01
8.735907168885326257e+01
8.727754657318239140e+01
8.726048045927291241e+01
8.735348771857518102e+01
8.730095355953244507e+01
8.722700150935364150e+01
8.730528523463908641e+01
8.732259875214805334e+01
8.729910287362397980e+01
8.732744047993983827e+01
8.735025914343256659e+01
8.737186526772143225e+01
8.740171987177336632e+01
8.744290069667616194e+01
8.745036281012713175e+01
8.742580675583913319e+01
8.740683210241556367e+01
8.744064969083640904e+01
8.736706077986329433e+01
8.731944870094515920e+01
8.733753574163799271e+01
8.735452693707129868e+01
8.744213911071709333e+01
8.734454648556319967e+01
8.738730016001025547e+01
8.732935138175946577e+01
8.726689668847177472e+01
8.731390311620472744e+01
8.733657192389924262e+01
8.725844461925149176e+01
8.733101322100402797e+01
8.733394673138408848e+01
8.744293202125692233e+01
8.743405229750911190e+01
8.742836395245237213e+01
8.741246314228155256e+01
8.748646849877079035e+01
8.742520041265134978e+01
8.739936938320028048e+01
8.723802104619974784e+01
8.719524430953165961e+01
8.718755913040203609e+01
8.734108748619843254e+01
8.745973877742171965e+01
8.734210809220985539e+01
8.726690378618769728e+01
8.726547864242749597e+01
8.732987194506642936e+01
8.729165441690209093e+01
8.734968003438140727e+01
8.728987002292389263e+01
8.729600117176457275e+01
8.724245223548041395e+01
8.734173537258922693e+01
8.731249458646880157e+01
8.733988610164806232e+01
8.729297763849773162e+01
8.726352142300630987e+01
8.721644037317960851e+01
8.728428190832599398e+01
8.722750949913796603e+01
8.713934474290431353e+01
8.708615770053302185e+01
8.712086922053615012e+01
8.719997899959903975e+01
8.725374523590272702e+01
8.730652468310935888e+01
8.738000338999421501e+01
8.737231160119584672e+01
8.745660121875832260e+01
8.752294368553987169e+01
8.748755757998827676e+01
8.749112583265340959e+01
8.751123555293109746e+01
8.754209356017969412e+01
8.764314375944420021e+01
8.760391092483345687e+01
8.762356762558037815e+01
8.778811482839972768e+01
8.777199961985749610e+01
8.781826770376432023e+01
8.778295514653680698e+01
8.775248159154287464e+01
8.774306491861921131e+01
8.766437520719671284e+01
8.766240265893041794e+01
8.746984969244179808e+01
8.746419525502440706e+01
8.747272567845055846e+01
8.755208174597707682e+01
8.766791739938005890e+01
8.768344409683126628e+01
8.773790533907759936e+01
8.763004722771285060e+01
8.761881476891437615e+01
8.768449000851512665e+01
8.750356853952642666e+01
8.750657697970117965e+01
8.756072204483814403e+01
8.750432033345430227e+01
8.746401566569210217e+01
8.755700265422262873e+01
8.761006476812681854e+01
8.761344820032542202e+01
8.765751025002100505e+01
8.766587506442832023e+01
8.759299316413958536e+01
8.765716722864294752e+01
8.777281266683880290e+01
8.770502904748661877e+01
8.779386422297355352e+01
8.781910196644707867e+01
8.777453845847347225e+01
8.780381209983866597e+01
8.780494148361003681e+01
8.777421534261323188e+01
8.770257127934914365e+01
8.772629807290968529e+01
8.776836129207099191e+01
8.776293124870935003e+01
8.780023318684138189e+01
8.781059580431946188e+01
8.780587015518477756e+01
8.775892414491275417e+01
8.763059558778351743e+01
8.755535973988956755e+01
8.759758514881335145e+01
8.754712390818508538e+01
8.756494046948060372e+01
8.762868514468307524e+01
8.771021767975815919e+01
8.773605425883394560e+01
8.771789488359260645e+01
8.768954733310150118e+01
8.766890520509269891e+01
8.769228661820591242e+01
8.775545798985375257e+01
8.777360981401142226e+01
8.778811762372326655e+01
8.775747412989879592e+01
8.770964364529794466e+01
8.756146230586574575e+01
8.758530133986405986e+01
8.762555292942747087e+01
8.773097850534291808e+01
8.764730213270384240e+01
8.757109379609994448e+01
8.747647914122029533e+01
8.758725997037277011e+01
8.767971108693552651e+01
8.778419338583347553e+01
8.774184081029372351e+01
8.766839474596766024e+01
8.760021207921938924e+01
8.752365203526571236e+01
8.749910579897316154e+01
8.746023568684562122e+01
8.751711491340034854e+01
8.752792995913776508e+01
8.756651089526674525e+01
8.759012434949028147e+01
8.758588903708175621e+01
8.754641121127308168e+01
8.744965345336279938e+01
8.742639423423057110e+01
8.732261776419069577e+01
8.740991564523824309e+01
8.745070077016606547e+01
8.753245061313171504e+01
8.748145379379205622e+01
8.738217892990729752e+01
8.728926600477504394e+01
8.719399184687443949e+01
8.731192583255784712e+01
8.733011930375107568e+01
8.732954424747077837e+01
8.725653518351788307e+01
8.727457827950985347e+01
8.725567840494454686e+01
8.715594500908238729e+01
8.718338821447306941e+01
8.715063349068537946e+01
8.721026536784333416e+01
8.731267437348631688e+01
8.725635717980139816e+01
8.720017157962766419e+01
8.719796314369347101e+01
8.723712224698745388e+01
8.720459343674590968e+01
8.723005550604935365e+01
8.707007094078346654e+01
8.716845537711017755e+01
8.714950275942436519e+01
8.719651113343213922e+01
8.716748343825796042e+01
8.711734617961971594e+01
8.705786318471790253e+01
8.702819979666455197e+01
8.718838395437052213e+01
8.710513148757735280e+01
8.699810652609679096e+01
8.700374817726367382e+01
8.687168289314342928e+01
8.690476215551765904e+01
8.691996500798366299e+01
8.696055906023505599e+01
8.702090721637964066e+01
8.700219369188891960e+01
8.698175906522628509e+01
8.690032006442260126e+01
8.675773297052370481e+01
8.667362826811674381e+01
8.660028064113373603e+01
8.664371887141984985e+01
8.664854575021212213e+01
8.665076820653379741e+01
8.657377790931788297e+01
8.656552474706919043e+01
8.651904921523870939e+01
8.655967206490575450e+01
8.654882449207892137e+01
8.649509016655591154e+01
8.654001078715558037e+01
8.660742753403586391e+01
8.658419453820411604e+01
8.640015572296348978e+01
8.646337754895998273e+01
8.657710104252343797e+01
8.656837904596937960e+01
8.657053289266053753e+01
8.657637548420402140e+01
8.664434266610294344e+01
8.662170417825981872e+01
8.674724380186209771e+01
8.680410081514276044e+01
8.671153781152476370e+01
8.676002245472378149e+01
8.671227783339979567e+01
8.663667129925045174e+01
8.667144382746363362e+01
8.663446062256460323e+01
8.649919523704703295e+01
8.644549673442742233e+01
8.650474005699774693e+01
8.646705203045887345e+01
8.657096103074349003e+01
8.666964216533614263e+01
8.676831738814163941e+01
8.664272794714486281e+01
8.664818649388874405e+01
8.665645061862767307e+01
8.653952801881794699e+01
8.653518293237053172e+01
8.658906313788045850e+01
8.660499502288649865e+01
8.652759698020463475e+01
8.642022696803536519e+01
8.651369775903719983e+01
8.644278129226862006e+01
8.650875708192540969e+01
8.639465408794703194e+01
8.635326433784359779e+01
8.634775076030673802e+01
8.646477233092130632e+01
8.654798658954393886e+01
8.651321459047929352e+01
8.655218349454861482e+01
8.656001367425935200e+01
8.662783951708398433e+01
8.683313392306322953e+01
8.688973899138241563e+01
8.686893818677795309e+01
8.690027649749566763e+01
8.685975863772657135e+01
8.690102473384740733e+01
8.698935809231619487e+01
8.697504355976113288e+01
8.689327600282040009e+01
8.693846470601906162e+01
8.697335269999823026e+01
8.700345140657407228e+01
8.692750750771658375e+01
8.697643128048261474e+01
8.696318031690717021e+01
8.691705560780442852e+01
8.697927637614594687e+01
8.700372271085345233e+01
8.710918141595358577e+01
8.713837047300586391e+01
8.710529708944810068e+01
8.713014076643001715e+01
8.714894724820683791e+01
8.715794828584617449e+01
8.714280398517830406e+01
8.712355008777490184e+01
8.709280553966468119e+01
8.704594354178277626e+01
8.709692849587499097e+01
8.701098264342971333e+01
8.698575253474145086e+01
8.687457194540742478e+01
8.692747516067174729e+01
8.702652690839309457e+01
8.688994657930409460e+01
8.686210328110610135e+01
8.682828270122041658e+01
8.687173298140272948e+01
8.692172695338982180e+01
8.682940409908218271e+01
8.691571287178513217e+01
8.695527076350467155e+01
8.705163147932135814e+01
8.697684838121176654e+01
8.692129309270879389e+01
8.693058610478115611e+01
8.691630016416851845e+01
8.694438045753743438e+01
8.695199344134672970e+01
8.686545396430838650e+01
8.677901465320417174e+01
8.676589747594380242e+01
8.679934299636828143e+01
8.673954745894053531e+01
8.673034178196201083e+01
8.668845213606485345e+01
8.675476894500832259e+01
8.667980190106516147e+01
8.670752132338290608e+01
8.665034116220977012e+01
8.668445866882041173e+01
8.652831490677333193e+01
8.645768220691024908e+01
8.645730184046334443e+01
8.644508021857760127e+01
8.644258332887380902e+01
8.650131942147510244e+01
8.648820054346629149e+01
8.655246783480690453e+01
8.658359519263007087e+01
8.665523589755551370e+01
8.664414012971825230e+01
8.668446351664960048e+01
8.671580041205456268e+01
8.666072867751373110e+01
8.672557639416217512e+01
8.670131069595444728e+01
8.673556271923561667e+01
8.679408416712786334e+01
8.671641787586449368e+01
8.672917991301649465e+01
8.674017357440436626e+01
8.675728126894736647e+01
8.675032615257687496e+01
8.672725475231212044e+01
8.676719376534107653e+01
8.673287652249337043e+01
8.668917781585577131e+01
8.672399218094028583e+01
8.666118413182587688e+01
8.666278581051130914e+01
8.668469030482019377e+01
8.660730429903379957e+01
8.670882592090413254e+01
8.668983441173926963e+01
8.678030573894454847e+01
8.662797171662020901e+01
8.667531121260023497e+01
8.658002419816065753e+01
8.669026588974392666e+01
8.667937607879912321e+01
8.673161718363496675e+01
8.687044076112819369e+01
8.697483841776204372e+01
8.678721076864576389e+01
8.677560360127526451e+01
8.679138926415217270e+01
8.669025600685145605e+01
8.667743913562384250e+01
8.676193723835177707e+01
8.670763063701754447e+01
8.668062158353949087e+01
8.671817302311002607e+01
8.667648494241143453e+01
8.682266390697350289e+01
8.682507895877111537e+01
8.683033784415890466e+01
8.668742417185450222e+01
8.675190654999158824e+01
8.675209750820698673e+01
8.661668054515376980e+01
8.662853063003194620e+01
8.654230969766979342e+01
8.650877944454862245e+01
8.657471259761794613e+01
8.653806016699458326e+01
8.651862297486388798e+01
8.642909887850530026e+01
8.644237463515466402e+01
8.644256223486348745e+01
8.648037981946276886e+01
8.658417567854147023e+01
8.671735060029322995e+01
8.665767335446329866e+01
8.663098524204863793e+01
8.657994362265668542e+01
8.669672812124127859e+01
8.673454908192576340e+01
8.674809575585648247e+01
8.673440894750507368e+01
8.680341886253307848e+01
8.686553392454680989e+01
8.678262380539962351e+01
8.671590617481830066e+01
8.679734018439734200e+01
8.670169115271812643e+01
8.671462272115675773e+01
8.676379773532562467e+01
8.675956931968282504e+01
8.682583549897589137e+01
8.674637960863968544e+01
8.680778064523674686e+01
8.688360347124609007e+01
8.690745708964682592e+01
8.689444474890494519e+01
8.701068239086541212e+01
8.704765126031099953e+01
8.706805490610403808e+01
8.699326466951590930e+01
8.700587910066110453e+01
8.719872709646230646e+01
8.713374415926949723e+01
8.719889202937713435e+01
8.725239902467001230e+01
8.721053793641527818e+01
8.708928123625139506e+01
8.709197221360076924e+01
8.708685212105777396e+01
8.731305494044886473e+01
8.734781849337531412e+01
8.737104498456037049e+01
8.727356830958640899e+01
8.728093034764435743e+01
8.718593001845981405e+01
8.716145555448423465e+01
8.702272909699533443e+01
8.681699715941230977e+01
8.694370585458430867e+01
8.697574031796835925e+01
8.692310159536373249e+01
8.691550862076104522e+01
8.684144774494431829e+01
8.690271869363607493e+01
8.704025654418595082e+01
8.694039679540472321e+01
8.696600628702677227e+01
8.701665380191934673e+01
8.706126270269678002e+01
8.713428811378676642e+01
8.710756423958588357e+01
8.708154411001945050e+01
8.706290043399690148e+01
8.715073960801794328e+01
8.717233082561972424e+01
8.709846933857629381e+01
8.702030843096169122e+01
8.704366913012538021e+01
8.707509292957195157e+01
8.704884173527214841e+01
8.707449700852956198e+01
8.708334991081088106e+01
8.706998517039814089e+01
8.703842380984164606e+01
8.707179049644284419e+01
8.700204337632359852e+01
8.700410425028630357e+01
8.702509594359847256e+01
8.702731748513781440e+01
8.702546122162362963e+01
8.700636975105754800e+01
8.703837846541868828e+01
8.693860601906840202e+01
8.698099327901869060e+01
8.701535255296644777e+01
8.700331402285232230e+01
8.695281268508291816e+01
8.709345527304279244e+01
8.718558748347723508e+01
8.716997964258007414e+01
8.705529506722334077e+01
8.699242098429641601e+01
8.707726063377394610e+01
8.704483781170137036e+01
8.700321309120992908e+01
8.689203013393978381e+01
8.693360915302790204e+01
8.702767730901615550e+01
8.703190711101893839e+01
8.689241434690600840e+01
8.689887683252541706e+01
8.700718713911983571e+01
8.703109986016880839e+01
8.709631211199629774e+01
8.700443616944372138e+01
8.701865917718342303e+01
8.710082215234335479e+01
8.710387856949429874e+01
8.702073281758757162e+01
8.702329682947453193e+01
8.702254739146221141e+01
8.696742866891247559e+01
8.701170918119262865e+01
8.701369835344431181e+01
8.694768375693615781e+01
8.692720973356114200e+01
8.695180197941886036e+01
8.701757620193424714e+01
8.705620805018885733e+01
8.703889553184951922e+01
8.712266375374179006e+01
8.724105224146060777e+01
8.716246900246505902e+01
8.718290297324352878e+01
8.719344242370189590e+01
8.724951759708997656e+01
8.732945837971803371e+01
8.725055953295498057e+01
8.721515989388093715e+01
8.724076881788457172e+01
8.729184726234463199e+01
8.737434680981593260e+01
8.733768865856740149e+01
8.735671296752273918e+01
8.731261478047468927e+01
8.740340813726473357e+01
8.733307264111304846e+01
8.734995993089546573e+01
8.736569097395423000e+01
8.736204101186251592e+01
8.728648433711236976e+01
8.729838904062606275e+01
8.736095441053112154e+01
8.736243209825440204e+01
8.739923321354882546e+01
8.745024921051312106e+01
8.747674451181441668e+01
8.747991155489694393e+01
8.758159009333715517e+01
8.755571740479149412e+01
8.752922351304616200e+01
8.751917859615409157e+01
8.747526986729226905e+01
8.745814931440614259e+01
8.751111267363751267e+01
8.745932410406908275e+01
8.756340113831228678e+01
8.756316659632597066e+01
8.754283217757253510e+01
8.757974519059642660e+01
8.747892864583377559e+01
8.751957905591422104e+01
8.749815592537669318e+01
8.747728513229321834e+01
8.736022746498778702e+01
8.751739126917706812e+01
8.760373542483631581e+01
8.772300874432367834e+01
8.775224477935134360e+01
8.768466004959842053e+01
8.768195001632611252e+01
8.765202456127892106e+01
8.765320531962888140e+01
8.760205860992354587e+01
8.758481872627187670e+01
8.760079181065864873e+01
8.769559717807837274e+01
8.775904141061516839e+01
8.784925460331024283e+01
8.784492216984639867e+01
8.790537216639432927e+01
8.789169647771211658e+01
8.799228075521895676e+01
8.805153896296627636e+01
8.803966714792233006e+01
8.805691530205230322e+01
8.805770109705596838e+01
8.801029629588802550e+01
8.800551092830167477e+01
8.804803283768511335e+01
8.801084739789691014e+01
8.802311748188861884e+01
8.803104462751960568e+01
8.805790566746297543e+01
8.811492631222355953e+01
8.825179410886106268e+01
8.832345288741234413e+01
8.830895547257200917e+01
8.842099489948674318e+01
8.848530949579176763e+01
8.846544089923688148e+01
8.845902690099806875e+01
8.839752885475226662e+01
8.847413302489090370e+01
8.843284074371658221e+01
8.840300664342133530e+01
8.846169534336584661e+01
8.852640978847409770e+01
8.845429916238668966e+01
8.845358156160945384e+01
8.857461494837556870e+01
8.848658904259903579e+01
8.854371050018843903e+01
8.853444355603934923e+01
8.847397886132307576e+01
8.847968519293299039e+01
8.850241938811015530e+01
8.857499254396617516e+01
8.875787756595897804e+01
8.889547598721927102e+01
8.884875244302736519e+01
8.881594815588252345e+01
8.885604050008342369e+01
8.884586272038472998e+01
8.868173569125777078e+01
8.862290734829269923e+01
8.861033190409145277e+01
8.857744799455653606e+01
8.842885219639532579e+01
8.847786921034338548e+01
8.851513259764251984e+01
8.849917682580567657e+01
8.850892547320486869e+01
8.858049174465327269e+01
8.856658530139583263e+01
8.851312201835074234e+01
8.845383008875117525e+01
8.845096033841031158e+01
8.851315136098043013e+01
8.855551037770243283e+01
8.849145801498013952e+01
8.854322826837449156e+01
8.858459061308897731e+01
8.846336433728367865e+01
8.850342440372787678e+01
8.859422971095614230e+01
8.855120772649020466e+01
8.856261960819284695e+01
8.860651817397267394e+01
8.866204004326914401e+01
8.863963602187024549e+01
8.867746901698376405e+01
8.872148933177456342e+01
8.875935205449495413e+01
8.874503494361174205e+01
8.878494286116800538e+01
8.863684302071496290e+01
8.862062536895470544e+01
8.854817574278385450e+01
8.873588793020709886e+01
8.884554491751285354e+01
8.885008028519129653e+01
8.890808030817042606e+01
8.890281686143299567e+01
8.888687433313549491e+01
8.879045548180550895e+01
8.869216301643967881e+01
8.867549450743769057e+01
8.872972713750564822e+01
8.880542483577121970e+01
8.879911649890371450e+01
8.875122622402163586e+01
8.873824771215228679e+01
8.882540700053057492e+01
8.880109742978621057e+01
8.869265240095118941e+01
8.871347155762467196e+01
8.870418465837757083e+01
8.864286616186274159e+01
8.869509314215957829e+01
8.870702912897260717e+01
8.879881330137484952e+01
8.882965365547818237e+01
8.882022523607733433e+01
8.875462869394189624e+01
8.879176560563493581e+01
8.884321212117458799e+01
8.899280983406137580e+01
8.898033463721301928e+01
8.891368022275139538e+01
8.900405247931706754e+01
8.900040102895454197e+01
8.901503514987834365e+01
8.907356742917656334e+01
8.912653359278522203e+01
8.908214227820033670e+01
8.902996496599094201e+01
8.900443675274303246e+01
8.909167330977606980e+01
8.913798321421808168e+01
8.909914146333872509e+01
8.917954945997971095e+01
8.917572921545004760e+01
8.914769777752503899e+01
8.904869039382855078e+01
8.899717629541288488e+01
8.912268974773455454e+01
8.906525098470326895e+01
8.898595565700915699e+01
8.908585230111047792e+01
8.908028833170770611e+01
8.897947241050977141e+01
8.896658773442494805e+01
8.890158381129084830e+01
8.899356785365820599e+01
8.902064165207573865e+01
8.895880128025754630e+01
8.907964601346274947e+01
8.913174197786514696e+01
8.917892198625568767e+01
8.909452207279196045e+01
8.908488207453963525e+01
8.906701552517876053e+01
8.901729432197052461e+01
8.904864564695992613e+01
8.897985167462169898e+01
8.894296880786552606e+01
8.903696525495178093e+01
8.908852882649578930e+01
8.902574128215472626e+01
8.901888738620576191e+01
8.914868074191051051e+01
8.904290677592283032e+01
8.907842025489458138e+01
8.909212563564562970e+01
8.909625031525338557e+01
8.909056328035163119e+01
8.903409914968021610e+01
8.898473327409521971e+01
8.906155574932827790e+01
8.904883998339474260e+01
8.902536031562831909e+01
8.908577812789157235e+01
8.921064488051428043e+01
8.935045475505725676e+01
8.937069184408068168e+01
8.931125959498987754e+01
8.926280994876449881e+01
8.941892525437675943e+01
8.945389824464709250e+01
8.943722791883826062e+01
8.937151385891732502e+01
8.938151217968437834e+01
8.927339002364098519e+01
8.928883423837964983e+01
8.925330600674629977e+01
8.923777784600383711e+01
8.928688645270511870e+01
8.936014229702556122e+01
8.940380594501210965e+01
8.939202877295451799e+01
8.949633552355679456e+01
8.957334830931083047e+01
8.954024400565097608e+01
8.955702208566904687e+01
8.944906450574842438e+01
8.950114041841848689e+01
8.951524413614950504e+01
8.964379778934548426e+01
8.972252866881231625e+01
8.968053507738422070e+01
8.976372925922321144e+01
8.974572370773893226e+01
8.976491522560735348e+01
8.977073222320647972e+01
8.974015194667697415e+01
8.975043922484658765e+01
8.986398904092891371e+01
8.983360981495661690e+01
8.993120287995660078e+01
8.993744609677796120e+01
8.996732923759407186e+01
9.009735208375349202e+01
9.009007090664144357e+01
9.011007656814982170e+01
9.011156585098262894e+01
9.002638207536257653e+01
8.997517993401112335e+01
8.994098332361156167e+01
8.990068951207177861e+01
8.982355662216718883e+01
8.987313214454654542e+01
8.999900711544947285e+01
8.988277621141254770e+01
8.985849839504612646e+01
8.993660182860237740e+01
9.006524843617270903e+01
9.008079567668539767e+01
9.011528934096136823e+01
9.004239246141523267e+01
9.001465277703736945e+01
9.000615198697667552e+01
9.003488071103906520e+01
8.996457766698470948e+01
8.993341684664730451e+01
8.990876032010069707e+01
8.986276673892069766e+01
8.987391643110694872e+01
8.984710808811232141e+01
8.986015380732311542e+01
8.982246088141536688e+01
8.981166225241906886e+01
8.985740014157588007e+01
8.999623994242428182e+01
8.995263656045939626e+01
8.993516247098219196e+01
8.989230449656653832e+01
8.986613359669436818e+01
8.997298175933656239e+01
8.994331463492413548e+01
9.001718358084349347e+01
8.989524050863565208e+01
8.988590632531727920e+01
8.995316024039132685e+01
8.998007632502114461e+01
8.996214543124696661e+01
8.994474855720268636e+01
8.993770400707785484e+01
8.997002995855672225e+01
8.996011377169898537e+01
8.990493800796122059e+01
8.994557689361855068e+01
9.002579207753549895e+01
8.997089884117715997e+01
9.007756200031408866e+01
9.011917617529360314e+01
8.999934994263693966e+01
9.007291861846857728e+01
9.010808483785262979e+01
9.017094890279680897e+01
9.016031708486480056e+01
9.017970256580045429e+01
9.025750564649865737e+01
9.024086006642650659e+01
9.033277678231237928e+01
9.032362777763160011e+01
9.033571401321425753e+01
9.036232782200929137e+01
9.021586254027658924e+01
9.025725885250449210e+01
9.027761357425814026e+01
9.018444192638528989e+01
9.029411978228436908e+01
9.027464569877227518e+01
9.040514138269389832e+01
9.042552115216759034e+01
9.043597093681921706e+01
9.042194221153999933e+01
9.040034489012049335e+01
9.026836214140112702e+01
9.020557036739305090e+01
9.033675421605090605e+01
9.024563780471538621e+01
9.014908532870697400e+01
9.019180944172802583e+01
9.024309882965869178e+01
9.024366459202133228e+01
9.035344222675684023e+01
9.034209549797402872e+01
9.026174876202620112e+01
9.028886350139693207e+01
9.031498558570174851e+01
9.032957957573695751e+01
9.037777611117286369e+01
9.035157946041674393e+01
9.031096302947442211e+01
9.025058874599289993e+01
9.032861730018856861e+01
9.038208385236370646e+01
9.047202462645532250e+01
9.054729110685551063e+01
9.048825436306921688e+01
9.049949679832629101e+01
9.045810671011263082e+01
9.044678126120973616e+01
9.037547712554719226e+01
9.036279709923860537e+01
9.026058357234525431e+01
9.017104656750190372e+01
9.013924862325109189e+01
9.018416098089846855e+01
9.016938982380423795e+01
9.014155830992193330e+01
9.023410844230738803e+01
9.012195369228406605e+01
9.007138662778996263e+01
9.007713970293104921e+01
9.003836272062738999e+01
9.000238957613575508e+01
8.991097870751694643e+01
8.989354022897458663e+01
8.999089080643088323e+01
9.007073995624871543e+01
9.015502015232968347e+01
9.011658036383741432e+01
9.020377030346315905e+01
9.018841157696593314e+01
9.024100670598275542e+01
9.026826999998053225e+01
9.016769327632547970e+01
9.000927410292919717e+01
8.989439206926473958e+01
8.974772023228413786e+01
8.986683969597375210e+01
8.992563879937185334e+01
8.999890157163451931e+01
8.990951417716266292e+01
8.987617834299624064e+01
8.983761571221683084e+01
8.990761669969955960e+01
8.993947788871602711e+01
8.996271755855673291e+01
8.999561881251401019e+01
9.007755254018439928e+01
9.016520642337346203e+01
9.021879260339358098e+01
9.024605241618051821e+01
9.024540483247565703e+01
9.022028467863015067e+01
9.024821765382455396e+01
9.024030483284843740e+01
9.019646522364048735e+01
9.016991246831490514e+01
9.004749472973387014e+01
9.008016298304802660e+01
9.017304628344834327e+01
9.018582277144797388e+01
9.023533455543675075e+01
9.022968577555900538e+01
9.021329264463042819e+01
9.018909141711992561e+01
9.000913562060368633e+01
9.004385212935559935e+01
8.989570393487424838e+01
9.005254316191815178e+01
9.008778494031774642e+01
8.999555868084814847e+01
8.999095468746276083e+01
9.003094534104724289e+01
8.996541439229217474e+01
9.000654668576663653e+01
9.004074686739286904e+01
9.002065693370913380e+01
9.000835799011717597e+01
8.994557309409486834e+01
8.997915563320826493e+01
9.005712698026152907e+01
9.003904787108547225e+01
9.009864945251970880e+01
9.003946792760348217e+01
8.991484992288710032e+01
8.998103863025531268e+01
9.002397488783203983e+01
9.012087095512393375e+01
9.000253764220428820e+01
8.992182646250587652e+01
8.992053694151606180e+01
8.992813305865740858e+01
8.992893558851856994e+01
8.985775049490584365e+01
8.987806824418608187e+01
8.998497702079095006e+01
8.992815522373700787e+01
8.993685219338215120e+01
8.993817018946705844e+01
8.995269270392105909e+01
9.005702223936904716e+01
9.013829899172051796e+01
9.005845697753741774e+01
8.997882058277474471e+01
8.992052534537795339e+01
8.985981254154887665e+01
8.996765416182603303e+01
9.007217512635426715e+01
9.006897220412844263e+01
9.005881773306018090e+01
9.006991695316816049e+01
9.008325948558250218e+01
8.995542828295486970e+01
8.997193789554025045e+01
8.990182616968529317e+01
8.981252336763876087e+01
8.984762684129555055e+01
8.981003677487174741e+01
8.979254659750947098e+01
8.970625216018180481e+01
8.974235344682954008e+01
8.972282468919479470e+01
8.983262455224154053e+01
8.973437088213468371e+01
8.965366359774765215e+01
8.958571462823235265e+01
8.959912705575538894e+01
8.951386288691898585e+01
8.961969657930659139e+01
8.951422892170033663e+01
8.955681595528284333e+01
8.958687645110205722e+01
8.950794035804528903e+01
8.952396555982383575e+01
8.950191017234168100e+01
8.938748854293203294e+01
8.946743610198363683e+01
8.956182584956786741e+01
8.949796918813964908e+01
8.958933446228400044e+01
8.950163084986817807e+01
8.950943012752787808e+01
8.945311190667332824e+01
8.949468197330369890e+01
8.953296254292749268e+01
8.949540130156752582e+01
8.947536367654898015e+01
8.935870721176142695e+01
8.938076834477888610e+01
8.935727530283230635e+01
8.932072844016569491e+01
8.929244506143788840e+01
8.930183813427598238e+01
8.933880142747290165e+01
8.930026237155155400e+01
8.930930198530998609e+01
8.937245816839981671e+01
8.941048148505660720e+01
8.939556694596640796e+01
8.945416449454003782e+01
8.945649178703177995e+01
8.952093292674982195e+01
8.953906258309882560e+01
8.959126759194933243e+01
8.945794793753768204e+01
8.946247841731459971e+01
8.945590770642112943e+01
8.941867478357738719e+01
8.942972093818299584e+01
8.938730855931746078e+01
8.941098043306132581e+01
8.934817301523452215e+01
8.944037598607167183e+01
8.935559292826886235e+01
8.924643130303954308e+01
8.929573119943152903e+01
8.929916348120460157e+01
8.927648800167011700e+01
8.925879299838584302e+01
8.924858746121917363e+01
8.922766520416411140e+01
8.928235851452966187e+01
8.918589032437040487e+01
8.926310956605041724e+01
8.924998375877183321e+01
8.918640966797815395e+01
8.924689291500554589e+01
8.925789984898347029e+01
8.922311015602679163e+01
8.918720644133608744e+01
8.918381991039865397e+01
8.927901263909835450e+01
8.923845793499204149e+01
8.925453396756694247e+01
8.939210175839625094e+01
8.952076268283224181e+01
8.957239400057292755e+01
8.951295660739646110e+01
8.956070888112286354e+01
8.955790149797796573e+01
8.955472103703058906e+01
8.956747610281051664e+01
8.950125353083666369e+01
8.952240226226692243e+01
8.954507974571676243e+01
8.938479541638373860e+01
8.941614119493107182e+01
8.950609731227956445e+01
8.953482876825957248e+01
8.952100071939175052e+01
8.945263558854280461e+01
8.943964465328167535e+01
8.945453765480380071e+01
8.946364282230392462e+01
8.940733053188324675e+01
8.941045802321251301e+01
8.936849611381312286e+01
8.918544184722020418e+01
8.915059984782116942e+01
8.923791603146554507e+01
8.923227060819510825e+01
8.925881731654916962e+01
8.931891679360614944e+01
8.930764835725707940e+01
8.923527470556308572e+01
8.921177842142894576e+01
8.926482353946914827e+01
8.924720425115719991e+01
8.932418925116624564e+01
8.930665251587393527e+01
8.929742092746423054e+01
8.932212762016018814e+01
8.922249686529167434e+01
8.927063979321573584e+01
8.920726036973684359e+01
8.915111116187465257e+01
8.920434759270023051e+01
8.920286664978956992e+01
8.921108628426262044e+01
8.925773913113442859e+01
8.925493420821371160e+01
8.921385347074898675e+01
8.921784422926307911e+01
8.929105329861036466e+01
8.927734316016434946e+01
8.933194114757853299e+01
8.920017763717206094e+01
8.915343170506051251e+01
8.919614940108920109e+01
8.920816686356401704e+01
8.915060580385659250e+01
8.910730564377942642e+01
8.924513123867336617e+01
8.926425872296421460e+01
8.922639901996961953e+01
8.913919242597208381e+01
8.921821172583892690e+01
8.911172332960445885e+01
8.908868304365810786e+01
8.908622513683957322e+01
8.894289400788110811e+01
8.886097732650733860e+01
8.888846692414770700e+01
8.892810064535187564e+01
8.885239358523958231e+01
8.883501440947125616e+01
8.889651287389560252e+01
8.878667138918487467e+01
8.870062504830883654e+01
8.872118101172046067e+01
8.867845720460384484e+01
8.866509687615354096e+01
8.863802720736376273e+01
8.852235064357449801e+01
8.858779220540860422e+01
8.859039084011936893e+01
8.868259491024628005e+01
8.868905682809187851e+01
8.852917400037998163e+01
8.853868642983002246e+01
8.847176904311589851e+01
8.850514437638703669e+01
8.855531933071067385e+01
8.854836516090998089e+01
8.841444504763416035e+01
8.831223236644954966e+01
8.829691478921833436e+01
8.837887789447381692e+01
8.844455066649760511e+01
8.844406376075987453e+01
8.860283088272856844e+01
8.863882868493573142e+01
8.868062374620636490e+01
8.852016089155773670e+01
8.849273484809336310e+01
8.845126857167466028e+01
8.849691052410534553e+01
8.844888572136522953e+01
8.831929082059087932e+01
8.824382834216656590e+01
8.821049815923166193e+01
8.831533432907902181e+01
8.833806672212351430e+01
8.837878406075904536e+01
8.833176017582059103e+01
8.839665750564114433e+01
8.850391906070802861e+01
8.845843953974114982e+01
8.851022982084109003e+01
8.849261075721690872e+01
8.845187902218856379e+01
8.842423543594597390e+01
8.832319991276591509e+01
8.836950878475172999e+01
8.832091029337701116e+01
8.832220834010485078e+01
8.842975761719520733e+01
8.842612879232999035e+01
8.854230419164240118e+01
8.846284165851585612e+01
8.848846694371164290e+01
8.842403829878378474e+01
8.846413308187017321e+01
8.835820281522734376e+01
8.838168075293791048e+01
8.836804679992710021e+01
8.840528512872856481e+01
8.830875649229344049e+01
8.826562833897982330e+01
8.829059534213934057e+01
8.836076751379694372e+01
8.843912492977810302e+01
8.838776834330744236e+01
8.842781792992896328e+01
8.853517548155232930e+01
8.849651862193707075e+01
8.847333400960998517e+01
8.850665191551335909e+01
8.853345272541349686e+01
8.859740121286793624e+01
8.864849849620736677e+01
8.860547409087384096e+01
8.862337622205339471e+01
8.858054371943006799e+01
8.854443347560447819e+01
8.851028790957610681e+01
8.857198200576983993e+01
8.848329700468549674e+01
8.855284575239895162e+01
8.855517493343732838e+01
8.842734157808561690e+01
8.834867297304117528e+01
8.839344164130932313e+01
8.845731805839264439e+01
8.850882657377670171e+01
8.850946713121780363e+01
8.850877866849641862e+01
8.845608466448911145e+01
8.844488014145134969e+01
8.848132281379093911e+01
8.851762621657913144e+01
8.855183978877832374e+01
8.855035957543374536e+01
8.855432046739669261e+01
8.858322212742932322e+01
8.871765308472220113e+01
8.878249482166887674e+01
8.881348049041685044e+01
8.866593589441797008e+01
8.868172720839913836e+01
8.871790490335000356e+01
8.886769266336489181e+01
8.888685772605479940e+01
8.898554084717288504e+01
8.900251870591606007e+01
8.906474966604901056e+01
8.911031503449299862e+01
8.912448842963830486e+01
8.909366622531192093e+01
8.908390462344480909e+01
8.893215712592765954e+01
8.891783121823516467e+01
8.876359001849945685e+01
8.877109329980800112e+01
8.864248988747860380e+01
8.870954740681241901e+01
8.876513760003774678e+01
8.884571270830419110e+01
8.889677059091869182e+01
8.897173982194050268e+01
8.895167812846298716e+01
8.892220217697871476e+01
8.891715718993052064e+01
8.893393285824751615e+01
8.891625645953030244e+01
8.896555115606281561e+01
8.895903414762295824e+01
8.902729190925482783e+01
8.900072219102554527e+01
8.901248749922154957e+01
8.904976571832646925e+01
8.921810206808794419e+01
8.917914805440199189e+01
8.919432808940592849e+01
8.908070421710478115e+01
8.900636811789125602e+01
8.898900301826446935e+01
8.896972623716541761e+01
8.891227828796334620e+01
8.888917835173549520e+01
8.885419607288099542e+01
8.883490041915167978e+01
8.885232859447802412e+01
8.886822151137383230e+01
8.899685842270946523e+01
8.899044326740555277e+01
8.895461377206871134e+01
8.894281106855035546e+01
8.906091749641579725e+01
8.901542766700180209e+01
8.899975215849840993e+01
8.904918645109748354e+01
8.897357657237918716e+01
8.902006713031954632e+01
8.897130799799001011e+01
8.894497704557701923e+01
8.893109676187930290e+01
8.895410625726111675e+01
8.900011003500659967e+01
8.896437773129949278e+01
8.896383216403120286e+01
8.900781383062900431e+01
8.905859980542672361e+01
8.891180312821742859e+01
8.888077115472822243e+01
8.892794666452448382e+01
8.898111473214140688e+01
8.889720525224885250e+01
8.891262763596631657e+01
8.899337304084583877e+01
8.904101128647022279e+01
8.905077390251815928e+01
8.904032185647432129e+01
8.901702324878972661e+01
8.908304756394340984e+01
8.907727989363996812e+01
8.912404119417226411e+01
8.897025832883024066e+01
8.892358458967493107e+01
8.892829221425733977e+01
8.884505932483406809e+01
8.885864512030431683e+01
8.883504675875761336e+01
8.890384232716726842e+01
8.881818157536375224e+01
8.886334582320708364e+01
8.882665392095125867e+01
8.874274373694439078e+01
8.876024852134963794e+01
8.877381113685623859e+01
8.880993405399871676e+01
8.876550164692039857e+01
8.873678972473197746e+01
8.882920002949983029e+01
8.877153102214040814e+01
8.870020503746644636e+01
8.869365024910769080e+01
8.870443888998920556e+01
8.868216314632547892e+01
8.864054153477445652e+01
8.863044750882734490e+01
8.863610931523575687e+01
8.857822263259819806e+01
8.851730395543285113e+01
8.855263562520644882e+01
8.854442332340349253e+01
8.859591525558883518e+01
8.861954851243811504e+01
8.873733110392723233e+01
8.858394252996568241e+01
8.859563215798711155e+01
8.847257896525006515e+01
8.842115602353086956e+01
8.855033372301234351e+01
8.855964569986778656e+01
8.852479930340265923e+01
8.850848926696737351e+01
8.851687546051502409e+01
8.850065002063297470e+01
8.849171377753671663e+01
8.848033745090248203e+01
8.842915670189722732e+01
8.844063556295844819e+01
8.840017343512552372e+01
8.838774459714758791e+01
8.826398158667544180e+01
8.820618461498436602e+01
8.834767280046003179e+01
8.835366486753737547e+01
8.832620912045726413e+01
8.830809561254162077e+01
8.826694984967951996e+01
8.825279912678445271e+01
8.822447847761607420e+01
8.815776590015425995e+01
8.802570081757835396e+01
8.801513616160013953e+01
8.813444600789391359e+01
8.816519313714198347e+01
8.811111241837173225e+01
8.804120866174625348e+01
8.799233607845259542e+01
8.809998830531539227e+01
8.808893953450615300e+01
8.807295708822871916e+01
8.806671960436415247e+01
8.810505209941158000e+01
8.811970567761704842e+01
8.804333102449774628e+01
8.799970523164321889e+01
8.805054943260245182e+01
8.798691561433739139e+01
8.807662684578328083e+01
8.806995042536522078e+01
8.805848275296023075e+01
8.809302701685570014e+01
8.805818249200638093e+01
8.810463552288692313e+01
8.808996394013846043e+01
8.802820900704378460e+01
8.797697493899403298e+01
8.803115052209342650e+01
8.797186561574767438e+01
8.791275288039666691e+01
8.780787836980434236e+01
8.777083902252532255e+01
8.769860128010935796e+01
8.779182873455899028e+01
8.776346494754793071e+01
8.770779091716761400e+01
8.776948589655827959e+01
8.777218546236787233e+01
8.788221079898039534e+01
8.781750684551626307e+01
8.778395644898537853e+01
8.781557685986950901e+01
8.773211251459319726e+01
8.766836166507820849e+01
8.765349914535647713e+01
8.761444867999458097e+01
8.757068024025164732e+01
8.753224060215721636e+01
8.751944858370720226e+01
8.761676994347544678e+01
8.763246043971207655e+01
8.770458695490171408e+01
8.774562984989195513e+01
8.788076024138797493e+01
8.790775469931202224e+01
8.792218994857601899e+01
8.790608240101829551e+01
8.783110385201671022e+01
8.791935730109342728e+01
8.789870098709735657e+01
8.778092881656503721e+01
8.766592855747924773e+01
8.751786380308956836e+01
8.753654058253920311e+01
8.757770735129912509e+01
8.750226628449840405e+01
8.752426713078435228e+01
8.748427982776837553e+01
8.747242742746379918e+01
8.747726892255028019e+01
8.756987050565263075e+01
8.762968108376554710e+01
8.771261248909488017e+01
8.775273582508492609e+01
8.764947723684116454e+01
8.768954079801973478e+01
8.755250606747142683e+01
8.752677618440309004e+01
8.749854344163438213e+01
8.748504978210979743e+01
8.748458663311242844e+01
8.758914970441236392e+01
8.755807054703723225e+01
8.756831283910437946e+01
8.760470717490545667e+01
8.748523034883612581e+01
8.751525022603209436e+01
8.754382431959548683e+01
8.753098312654284996e+01
8.730952527282516940e+01
8.725051618103196915e+01
8.729934249910289168e+01
8.727008251740817002e+01
8.728040415642469441e+01
8.722728101500582909e+01
8.728251515796750937e+01
8.721568384394305440e+01
8.732262036260405580e+01
8.719642423135957188e+01
8.715230889032284267e+01
8.702069344142030616e+01
8.694642834754490934e+01
8.682416469447773011e+01
8.687152654580563649e+01
8.688188068484745941e+01
8.690344188959034000e+01
8.696205197019989441e+01
8.702709323497592209e+01
8.693916025373857792e+01
8.691263104741202028e+01
8.685656297858230346e+01
8.690510158677400909e+01
8.682627774447865932e+01
8.671232094044478345e+01
8.666793846076613761e+01
8.663169152123325034e+01
8.657358291868023059e+01
8.657613873850372954e+01
8.665204619752547899e+01
8.662852535862194259e+01
8.671196773160217219e+01
8.670507083129965054e+01
8.666661268070760116e+01
8.669095116999679362e+01
8.664414381257091691e+01
8.667255897323732938e+01
8.669297645308475353e+01
8.665038003657113563e+01
8.670197257413727243e+01
8.664190777241562103e+01
8.675034201034597459e+01
8.689718810253478409e+01
8.691285937634864922e+01
8.687423249014966586e+01
8.693916786605748825e+01
8.689719050684669810e+01
8.691406348816903460e+01
8.688345559101284721e+01
8.686181299145776791e+01
8.686142644325548190e+01
8.683785885353057665e+01
8.672394760504425903e+01
8.679082581345983272e+01
8.684075041275971785e+01
8.679178650070730328e+01
8.672199866608895036e+01
8.669774154753962137e+01
8.677005748425952447e+01
8.673303380282897024e+01
8.664398671936449148e+01
8.672433281304235209e+01
8.674922468496717443e+01
8.673873778402673906e+01
8.683181958374797205e+01
8.689753297120014963e+01
8.680227102726038879e+01
8.683672510022037727e+01
8.683745932574728954e+01
8.683255411235805354e+01
8.680388944954133024e+01
8.682602258060703093e+01
8.702051338297192729e+01
8.699198345809060129e+01
8.712769092985681141e+01
8.718902379811069636e+01
8.708065230237055232e+01
8.707060137870212202e+01
8.696735568943789474e+01
8.697152956248231703e+01
8.692382801594004604e+01
8.693944928749841949e+01
8.688421994250892055e+01
8.678050197230408003e+01
8.673074834788491216e+01
8.664470384742642750e+01
8.661384281285080533e+01
8.663642870287236519e+01
8.673092756184286145e+01
8.668709004856935962e+01
8.642566457549784786e+01
8.637401065962734492e+01
8.639381500415649384e+01
8.637568333752574290e+01
8.643455178314039244e+01
8.636727093340257966e+01
8.644066473930193695e+01
8.641245387737082240e+01
8.657339585734303000e+01
8.665833545881821465e+01
8.661660357685732947e+01
8.668636872446907660e+01
8.649458475800371104e+01
8.643891598617655347e+01
8.640300337702177558e+01
8.641966872963973856e+01
8.638474387268635724e+01
8.631246184775960728e+01
8.627854080982069718e+01
8.635346278682163756e+01
8.640225074416969164e+01
8.641120717144380592e+01
8.639918640326607147e+01
8.646610446407429151e+01
8.650618928173599897e+01
8.656203101827037472e+01
8.657740575825991414e+01
8.655353399722267227e+01
8.653628534484846568e+01
8.654462499121811447e+01
8.639351845335249891e+01
8.628657455463113024e+01
8.652516136185023754e+01
8.655822025731056613e+01
8.644893501929566071e+01
8.642408642134111574e+01
8.650168759764886772e+01
8.657625398962822771e+01
8.660527166383428721e+01
8.658538130935987454e+01
8.655367683661683031e+01
8.650088461457549727e+01
8.649643629567496816e+01
8.644112890415578931e+01
8.640252236502925598e+01
8.623036182160815599e+01
8.632227722987320817e+01
8.639085834870778058e+01
8.650444886044229520e+01
8.656035377101505901e+01
8.667144263208612642e+01
8.665436958126707623e+01
8.672076145961619886e+01
8.690125758259055999e+01
8.693074985200516380e+01
8.691278332001024864e+01
8.691394368058826103e+01
8.688302888576444616e+01
8.688985420332627996e+01
8.693610304247765441e+01
8.697602420482613184e+01
8.695905819519302327e+01
8.689596708904853983e+01
8.687777005174325495e+01
8.687489353360611233e+01
8.687227299215464882e+01
8.701804012243246689e+01
8.712395277230683632e+01
8.695560975586803920e+01
8.687403759051709073e+01
8.695923478761969250e+01
8.708091021448410629e+01
8.705229021451495441e+01
8.709628646940289798e+01
8.715211171212554575e+01
8.706427802208312983e+01
8.699120237785820109e+01
8.700131318027933958e+01
8.708676682357216237e+01
8.709457551850243817e+01
8.712449217699226267e+01
8.707006782361943920e+01
8.713200849696600869e+01
8.710584681629059389e+01
8.705890674924697237e+01
8.714852242842735563e+01
8.720396213730182922e+01
8.718244862290109154e+01
8.710527277511064881e+01
8.711097370962542641e+01
8.714099554635926381e+01
8.714341856658609231e+01
8.716914123739394427e+01
8.710351316484297968e+01
8.719113687086186815e+01
8.729892818854241909e+01
8.737963863830449895e+01
8.727261626015477702e+01
8.727711662722029473e+01
8.726094841313275197e+01
8.724395930626192808e+01
8.726233561290602836e+01
8.719265740485656124e+01
8.716402016154452781e+01
8.706959383604989000e+01
8.718238626323449125e+01
8.714104554119454349e+01
8.709573011309032609e+01
8.700121096511955443e+01
8.695043142135727976e+01
8.701291719778922129e+01
8.702672806579590770e+01
8.706311247472369530e+01
8.687328151279204747e+01
8.686474292016848153e+01
8.680770959012662047e+01
8.676615570201234107e+01
8.683115734794512264e+01
8.685946056404091564e+01
8.684604292537144943e+01
8.685834778779859278e+01
8.689301948322582803e+01
8.678528635118135526e+01
8.674945944492904459e+01
8.675175282604544691e+01
8.679450149970409711e+01
8.673480961738019346e+01
8.670409319035533713e+01
8.672812779495409075e+01
8.676645194993361088e+01
8.669305899045190245e+01
8.669939366149475291e+01
8.676745324197125342e+01
8.673536931072703737e+01
8.677253892693445891e+01
8.676337762920894647e+01
8.674994610050906374e+01
8.678004950129553663e+01
8.681981621894948375e+01
8.689314331710789929e+01
8.688070726137019051e+01
8.695575931630969535e+01
8.708799102919479651e+01
8.702025312062085050e+01
8.697686297816025558e+01
8.701550665978727750e+01
8.702752325599499272e+01
8.699743799831153979e+01
8.704330467302307284e+01
8.707668238359909196e+01
8.707720091984026567e+01
8.702438675359623232e+01
8.705514260471059629e+01
8.706550271220908144e+01
8.702447065017832983e+01
8.705638668260732516e+01
8.708979850416142199e+01
8.709221094687980269e+01
8.704998933249973447e+01
8.705813626572211206e+01
8.699163115219684528e+01
8.686703523709485353e+01
8.684938701554781915e+01
8.681633173287823979e+01
8.682458400591970360e+01
8.675535636164389075e+01
8.673180184591075204e+01
8.677687090205753861e+01
8.679476511234693703e+01
8.673297614686731549e+01
8.673655931451290257e+01
8.679275174951459348e+01
8.683991001653322428e+01
8.687641671725700121e+01
8.685868305996950767e+01
8.688706945817526162e+01
8.686333025871323343e+01
8.683081032794967768e+01
8.678423413986647006e+01
8.684020865409539169e+01
8.676968368507216667e+01
8.673788942455578876e+01
8.673215367371776097e+01
8.679782729019662213e+01
8.683212415293179731e+01
8.687116906096507307e+01
8.680834119810917571e+01
8.680890996634622070e+01
8.686925148684076703e+01
8.686071495446833524e+01
8.685645085076592409e+01
8.680260655787651558e+01
8.675788096393124249e+01
8.679840233548816286e+01
8.675123492351806931e+01
8.675662717071077168e+01
8.677373738427384353e+01
8.686150363499990590e+01
8.691503000697387904e+01
8.696773222310469009e+01
8.682947445316879964e+01
8.676613404359525816e+01
8.673692442774327560e+01
8.682126450681593610e+01
8.688453024417708548e+01
8.678440832031017749e+01
8.672474622683624546e+01
8.670455443986438127e+01
8.680385947657617862e+01
8.673043591435241240e+01
8.672151258687871689e+01
8.676537036207014353e+01
8.684144741753030416e+01
8.681147209875071269e+01
8.670870514682854946e+01
8.670679908246570733e+01
8.675356699544268224e+01
8.680360661496438013e+01
8.670233717038931331e+01
8.665764869424154426e+01
8.680213867993310828e+01
8.674776911144878966e+01
8.678116951726670436e+01
8.688324741997762146e+01
8.682501033478456520e+01
8.671862372995688872e+01
8.679837841832693357e+01
8.681127913003570029e+01
8.680023216866172220e+01
8.672505411981929058e+01
8.679091912623937333e+01
8.691384200545985550e+01
8.692729642555650571e+01
8.693699322553457876e+01
8.706373422490609926e+01
8.710322413277948783e+01
8.711437506082702953e+01
8.721124309216477855e+01
8.734637188883172598e+01
8.729602347365765525e+01
8.731002912275469896e+01
8.739421179400507356e+01
8.736296640014893455e+01
8.741531686504141874e+01
8.743951487455024107e+01
8.738397412673377573e+01
8.735097209699753762e+01
8.731155615504232514e+01
8.735661995621735798e+01
8.734158110728637325e+01
8.730655960471749211e+01
8.726111055353709389e+01
8.735350685991781461e+01
8.729880101574103435e+01
8.726324123172400959e+01
8.735525440500396144e+01
8.734226040061021479e+01
8.732418667614362562e+01
8.736886908205710256e+01
8.748807318830728263e+01
8.737324569621854664e+01
8.729231051920930895e+01
8.725477156268749468e+01
8.726313604754800224e+01
8.732330677847266998e+01
8.731319276400643048e+01
8.729052729064125060e+01
8.725908145740335442e+01
8.721783913417976919e+01
8.719645913285921779e+01
8.731365496133931003e+01
8.717479556453108103e+01
8.711716368313969383e+01
8.704124747588028299e+01
8.705614368539656311e+01
8.712055899327009456e+01
8.719472183542677612e+01
8.703944165720241699e+01
8.706436412640434241e+01
8.696738502511823299e+01
8.684876923740927168e+01
8.684759017375603207e+01
8.678614926440431532e+01
8.668137355863214566e+01
8.663431148679856619e+01
8.669436932916789829e+01
8.668515808058899097e+01
8.670675257855342011e+01
8.663763054220034121e+01
8.668158716505288908e+01
8.675228333004997694e+01
8.688159277074998954e+01
8.692746682167430095e+01
8.688033911403408638e+01
8.694897111627221875e+01
8.684898270157216871e+01
8.681479354851647656e+01
8.681523835656830101e+01
8.689310272869352048e+01
8.679301106847825054e+01
8.679767189645708925e+01
8.687251790211914226e+01
8.687076900418787773e+01
8.690152528924318176e+01
8.691417461324957117e+01
8.690369464794837029e+01
8.691292986047918134e+01
8.692501076849504216e+01
8.689727167363953697e+01
8.685128065334851044e+01
8.672221051988518070e+01
8.662927766233440252e+01
8.668899595184345230e+01
8.675057605031743435e+01
8.680385404026928597e+01
8.678560966440511493e+01
8.682447899818723158e+01
8.683142232776660308e+01
8.679006702354020319e+01
8.678038372870614126e+01
8.681938683203242135e+01
8.685580337150094010e+01
8.685493804603785861e+01
8.685051272587286064e+01
8.679353499008304595e+01
8.666037458984382624e+01
8.664211096707040838e+01
8.663261743661962555e+01
8.668942615266794860e+01
8.673920355402935911e+01
8.673366439497010560e+01
8.686096504623388626e+01
8.673981422142293241e+01
8.673882530131268709e+01
8.672340239807166995e+01
8.682590127402619373e+01
8.698211334736524236e+01
8.702580220142675671e+01
8.700180371175805760e+01
8.699483685065725069e+01
8.697255292886674738e+01
8.699986481698658736e+01
8.686464353848249687e+01
8.681159745941974393e+01
8.684834911737260654e+01
8.696846610193091465e+01
8.712274115566486898e+01
8.714194158215151731e+01
8.698613034659827292e+01
8.698027558210335997e+01
8.691235126754658324e+01
8.688352643835690969e+01
8.686396012741676032e+01
8.694189355659790408e+01
8.708130207767800357e+01
8.718920569303332968e+01
8.710917870042155187e+01
8.711411367780367243e+01
8.701388204732310783e+01
8.700268822208516895e+01
8.695657282194156323e+01
8.685328721731903556e+01
8.691862910449557944e+01
8.700770474675267963e+01
8.694953242368337953e+01
8.688874731916840233e+01
8.693514230944968801e+01
8.696164587877160557e+01
8.710695815380236695e+01
8.705438067369409794e+01
8.694174060372090196e+01
8.695543525974321142e+01
8.680618044823606283e+01
8.677148498524530851e+01
8.674087200075871351e+01
8.677642796432694183e+01
8.681509791710500679e+01
8.681540183254294618e+01
8.677412564582814980e+01
8.671842511740916848e+01
8.675228413069086741e+01
8.676462506084763504e+01
8.669431670030728299e+01
8.660549582340466657e+01
8.655036929502750809e+01
8.659404876849635002e+01
8.657546628399489919e+01
8.657023317483644576e+01
8.660807132354275950e+01
8.655966208866040290e+01
8.653579549604316412e+01
8.659231455892557960e+01
8.655767637898523503e+01
8.656393531617676729e+01
8.659487777442014078e+01
8.660380415366691409e+01
8.664175847257951091e+01
8.662194217712999489e+01
8.655268811062813938e+01
8.658361180045258720e+01
8.670983762606846312e+01
8.682952198294822210e+01
8.685604151313350485e+01
8.671687207469616965e+01
8.674018863793381229e+01
8.689869628706344429e+01
8.674447110224241442e+01
8.674428796424162158e+01
8.678701628275891267e+01
8.679793736382644909e+01
8.676420980792579485e+01
8.680132184161800524e+01
8.681675284263141634e+01
8.675977889832174128e+01
8.674653203698434822e+01
8.672851946245600629e+01
8.675856541401110178e+01
8.675214377821865241e+01
8.677798593469185562e+01
8.686398703361943774e+01
8.683978633981504913e+01
8.689181905712626985e+01
8.697641454847425280e+01
8.685408202308727255e+01
8.674592349378863787e+01
8.673305441790638781e+01
8.674331854752142590e+01
8.673149598067611521e+01
8.681406033076015660e+01
8.681832561621348532e+01
8.688770797971508841e+01
8.689465074990536664e+01
8.688102810253073471e+01
8.684543841906199191e+01
8.685765081888771988e+01
8.679763314207113467e+01
8.670407769410195442e+01
8.686236454784003058e+01
8.688682956380588962e+01
8.691173757137548250e+01
8.701086794516680811e+01
8.697684733612243235e+01
8.693970245721328638e+01
8.685718644783702302e+01
8.684222324190528752e+01
8.689430504805514488e+01
8.687792151888743319e+01
8.682080028351577994e+01
8.683045274934261215e+01
8.688305729467195704e+01
8.691928728707577534e+01
8.706775446638778249e+01
8.701039386959905642e+01
8.703107238407056911e+01
8.702145212302286836e+01
8.702879551565280281e+01
8.701050837908003643e+01
8.703487251830540572e+01
8.704449011644661027e+01
8.706823122921667846e+01
8.717973518098023078e+01
8.717186975975506869e+01
8.726181694535036115e+01
8.726523607812845285e+01
8.708897911379004597e+01
8.703788181683793823e+01
8.683889052150632892e+01
8.686297255951222951e+01
8.692134335765055653e+01
8.693066311656562561e+01
8.693458844926857410e+01
8.688181646580703443e+01
8.687721922328708501e+01
8.706446371844776877e+01
8.706814099849719923e+01
8.712841792232262605e+01
8.714828673902451328e+01
8.707811505966297716e+01
8.711617298477270310e+01
8.712580009354638833e+01
8.698863399859575907e+01
8.703622892241317288e+01
8.706423085339631029e+01
8.695416732610053145e+01
8.701484018117722030e+01
8.703395915306425934e+01
8.700808195837271342e+01
8.696003721639357309e+01
8.705753022237013283e+01
8.710427085507406275e+01
8.711767703786156858e+01
8.709600926359459550e+01
8.709460386495888429e+01
8.713095231796768303e+01
8.714873943300801784e+01
8.709194709319176297e+01
8.708909628054608731e+01
8.710771759083918653e+01
8.724037456896689946e+01
8.711136184370353419e+01
8.697911670868569445e+01
8.706750672753616982e+01
8.708595364048156284e+01
8.714723848654735150e+01
8.715560877131383677e+01
8.709431843470767376e+01
8.700303391287260979e+01
8.697766508816226860e+01
8.703614967001801972e+01
8.694313537968446326e+01
8.676871731211215888e+01
8.676836728333968551e+01
8.669344840518141382e+01
8.660275059941737652e+01
8.660019410612835600e+01
8.662349047379217382e+01
8.664255246330966997e+01
8.655664157693615834e+01
8.654452943463027736e+01
8.652169562889093868e+01
8.656964725011033579e+01
8.652148485025864488e+01
8.650017074178197163e+01
8.650862134131401149e+01
8.653356380361142897e+01
8.661038814659434593e+01
8.665611889472660323e+01
8.674370965188751370e+01
8.671487615324241460e+01
8.677523771722064794e+01
8.677681487194990950e+01
8.666573715043298876e+01
8.662945512568883544e+01
8.674559169217630483e+01
8.677376753808775334e+01
8.669289216656959240e+01
8.663180957937863980e+01
8.669908235741493741e+01
8.676590155093239787e+01
8.679260653052963903e+01
8.685495411801801424e+01
8.680665728404753168e+01
8.688081580229325596e+01
8.685884578096575126e+01
8.696674381105341922e+01
8.703292670486646898e+01
8.704426114832887151e+01
8.704614002775139170e+01
8.693938257818648196e+01
8.699105520649274581e+01
8.689655881038349605e+01
8.674202254981079818e+01
8.680369602645274085e+01
8.686691054046602289e+01
8.688852650844096104e+01
8.699995230795809675e+01
8.703104353764086909e+01
8.720596714778126568e+01
8.711363041071399493e+01
8.709464550886039547e+01
8.707430060012745798e+01
8.701440897192010482e+01
8.699678743915750090e+01
8.698330473715247990e+01
8.692095432025701029e+01
8.684935725413502894e+01
8.688590290941560568e+01
8.696774774074388858e+01
8.704939547636362818e+01
8.714959935747172892e+01
8.711726732243704419e+01
8.720788296642638215e+01
8.709780655785019121e+01
8.715198224396235105e+01
8.727689953349718621e+01
8.729814029995887381e+01
8.729527938523104069e+01
8.738134038682852633e+01
8.745512543969121566e+01
8.747628366936842781e+01
8.752195998292206980e+01
8.749829898445570109e+01
8.739940589155727935e+01
8.740548022550623841e+01
8.749154741961869775e+01
8.749047782646002247e+01
8.761842493100297702e+01
8.764250603391262473e+01
8.766516431641299789e+01
8.766599500206139339e+01
8.766482733069229027e+01
8.772710648007080181e+01
8.769677251910579230e+01
8.778895717621449535e+01
8.786208198468069952e+01
8.784449618561771445e+01
8.775034143842550804e+01
8.775440182695015778e+01
8.773476450126233317e+01
8.783899025678567796e+01
8.791219863839127413e+01
8.797007765508683974e+01
8.791596365355428588e+01
8.793686880017651220e+01
8.781743165351147695e+01
8.784638262315048962e+01
8.783818196287509750e+01
8.788391031753135962e+01
8.787255279101931649e+01
8.795252987087621932e+01
8.800471745748330932e+01
8.800550548162212294e+01
8.799258922541336858e+01
8.803039370431729083e+01
8.800246156015225552e+01
8.804500651201024652e+01
8.795796415963840786e+01
8.805523711820177368e+01
8.814702931777192418e+01
8.812634483218118930e+01
8.800703847129454971e+01
8.805067849392061419e+01
8.809474047240620109e+01
8.813393060502440335e+01
8.814857562442391270e+01
8.810328038126928618e+01
8.809589788274470834e+01
8.813550105255679057e+01
8.824893856779685564e+01
8.820620070882395680e+01
8.821351777196969124e+01
8.826000495879165442e+01
8.826672683911870365e+01
8.827797933567467226e+01
8.832748526864767769e+01
8.832663784318407352e+01
8.836741714985933527e+01
8.835466881157664432e+01
8.834914578415643405e+01
8.840478792802734631e+01
8.844023809935681868e+01
8.839752340060178426e+01
8.834255087327355227e+01
8.844474772074067914e+01
8.842905685152558704e+01
8.846550317646651251e+01
8.847873008923053817e+01
8.851367192522400273e+01
8.856536363208867613e+01
8.849407139370200071e+01
8.841769395837829393e+01
8.852572692889785344e+01
8.848678897486234973e+01
8.852452788153462393e+01
8.858442790141701551e+01
8.857295637004952482e+01
8.870238873375079436e+01
8.874319345381795188e+01
8.872071690322191273e+01
8.883923111474096856e+01
8.885210108939763529e+01
8.878203086201394001e+01
8.876263058984127952e+01
8.870212903225447576e+01
8.886867460623685133e+01
8.887713382544386320e+01
8.891508707884165119e+01
8.886468679599821030e+01
8.883500152889219237e+01
8.892304766332337351e+01
8.882049060971428389e+01
8.879897859635221380e+01
8.877651658417801173e+01
8.880068663733428025e+01
8.885664036889207296e+01
8.885434461519047034e+01
8.892008064101293030e+01
8.886381123758687295e+01
8.883601918969708322e+01
8.881690574678356143e+01
8.880338182201529662e+01
8.876148907591830550e+01
8.877254950794733190e+01
8.878020095968477676e+01
8.885384956610096197e+01
8.894448195276297042e+01
8.893387736558835854e+01
8.885821413443832739e+01
8.889800342589200000e+01
8.891016616494587765e+01
8.884422172203154844e+01
8.887718145291879068e+01
8.889617073161905125e+01
8.889686339505854562e+01
8.892177559423123512e+01
8.896501037658345012e+01
8.890641973941276888e+01
8.887707232395248980e+01
8.896141074529248272e+01
8.902170796710370837e+01
8.890532691993540482e+01
8.892179315993327293e+01
8.885644490041212862e+01
8.883206537517710899e+01
8.879414344822748717e+01
8.887272230717454136e+01
8.883802522451469486e+01
8.885757705314432542e+01
8.889547995269798264e+01
8.900282029708536413e+01
8.902928882291301704e+01
8.901875602809869292e+01
8.903998062304131622e+01
8.906246219926748608e+01
8.908541708548165161e+01
8.905438042754889238e+01
8.897729749125352328e+01
8.898023563819253923e+01
8.906838061187951894e+01
8.915553490027936334e+01
8.918462004439189172e+01
8.921409212717728110e+01
8.920740700416668290e+01
8.925162468895572943e+01
8.926460483026929182e+01
8.933815636348415978e+01
8.938165592880778831e+01
8.930484519896052120e+01
8.919105168964595975e+01
8.914996859998747425e+01
8.921706086577685824e+01
8.915604629658250246e+01
8.905092050213963262e+01
8.910750712010781172e+01
8.913716315637351784e+01
8.919103749756814636e+01
8.921034516949163162e+01
8.925532113750375629e+01
8.930360840751879437e+01
8.925947585611916679e+01
8.931758990841059642e+01
8.927165610082073499e+01
8.921385252594318160e+01
8.923859987023232065e+01
8.922194239578766428e+01
8.921960400059828089e+01
8.908260174612294691e+01
8.901884106904398664e+01
8.904223474909568381e+01
8.908508492520630284e+01
8.908391115037244390e+01
8.902279280866855515e+01
8.899033082804501760e+01
8.890182465585257887e+01
8.892977855638366691e+01
8.888939241370181321e+01
8.879975581445395960e+01
8.881747373324628825e+01
8.888676302835678200e+01
8.887212086408848677e+01
8.894325046498769893e+01
8.904254363534391814e+01
8.911722553612270303e+01
8.921241930736439940e+01
8.924257522310497848e+01
8.927984891872179674e+01
8.931095781401539568e+01
8.934096991371090724e+01
8.924227759148968175e+01
8.919089209830048048e+01
8.934747215508696172e+01
8.933017184278926948e+01
8.935650690243575411e+01
8.930835910014450008e+01
8.940819713088114895e+01
8.936122110867322021e+01
8.920494111657964709e+01
8.923061936857136800e+01
8.927760356992781965e+01
8.921409478240808255e+01
8.920310233709923864e+01
8.903688289644135523e+01
8.902879551227357524e+01
8.903717503544950773e+01
8.907378061447741402e+01
8.904919339459142691e+01
8.901373518876454227e+01
8.895409995805226799e+01
8.892449761253615748e+01
8.900965911678730436e+01
8.901008761328745322e+01
8.896947791888983659e+01
8.884560320110668385e+01
8.887973985317930214e+01
8.894879307747102359e+01
8.882813665011056514e+01
8.879957918479175305e+01
8.872282665387811562e+01
8.867969881658156339e+01
8.870813704108749675e+01
8.870335566628529023e+01
8.867694704917261106e+01
8.870906742269178835e+01
8.866880109328599247e+01
8.872064074344484652e+01
8.868736510366761649e+01
8.869893611339625750e+01
8.866417479809581437e+01
8.866663467875176252e+01
8.875601793666419326e+01
8.876616864877206581e+01
8.879116648661005229e+01
8.881296829160876882e+01
8.879217771859950403e+01
8.869476902371170013e+01
8.875468679037214770e+01
8.875260428221284315e+01
8.877767588126326359e+01
8.881715959027320650e+01
8.878666938358132654e+01
8.888110560008523464e+01
8.887805460113966660e+01
8.888337806517191098e+01
8.890160541515477632e+01
8.884672495662326241e+01
8.884914056983782871e+01
8.890117790348193694e+01
8.888723518297888404e+01
8.901995050819280664e+01
8.907089961466245143e+01
8.909151785188379336e+01
8.907364975997154488e+01
8.907730336609054689e+01
8.916650869686060332e+01
8.921851501044787369e+01
8.932192126563408863e+01
8.924970456085222281e+01
8.923693167512151092e+01
8.928118621512079756e+01
8.922562557739789213e+01
8.922075395553086707e+01
8.921146503967852937e+01
8.923147134294481475e+01
8.921090381337265285e+01
8.922904323562040929e+01
8.926648807555190501e+01
8.923404519380156330e+01
8.929342332762939805e+01
8.937669469380878695e+01
8.934134041048613994e+01
8.929717684379964737e+01
8.920140081456409575e+01
8.915455433788218897e+01
8.914146528710821826e+01
8.927019821488201501e+01
8.934427944475825711e+01
8.917008329446241532e+01
8.919635740911664357e+01
8.905892370352464127e+01
8.912730298315706534e+01
8.920483422070643087e+01
8.922377424138673518e+01
8.927771939567836057e+01
8.924828820490655801e+01
8.932146806747192613e+01
8.926320475569414725e+01
8.934079910121408830e+01
8.944156348683938518e+01
8.929970532102331049e+01
8.931554213688781374e+01
8.927889337221488120e+01
8.927392959964808483e+01
8.926598983324043957e+01
8.935866351441646316e+01
8.938735995725615169e+01
8.933069441106292174e+01
8.934124458827528770e+01
8.937368641155491389e+01
8.929759199421073390e+01
8.926066423849812281e+01
8.927145523117469850e+01
8.934786025002304655e+01
8.939815032742045275e+01
8.939993144013837423e+01
8.929770597008322852e+01
8.932414674123502607e+01
8.930769195903695845e+01
8.931803727521234748e+01
8.930917907761926244e+01
8.933388530479521705e+01
8.932420361867590941e+01
8.939695547450634194e+01
8.938420740433288358e+01
8.939120854422874629e+01
8.931366778431991804e+01
8.934509469132333948e+01
8.930741245383399018e+01
8.925835790666116054e+01
8.934825194091487788e+01
8.935970012727818812e+01
8.928393485703620058e+01
8.927418871396133682e+01
8.918829658569721630e+01
8.923667541860454833e+01
8.927600030633121264e+01
8.918170739653018586e+01
8.917511279449547601e+01
8.914451522817719820e+01
8.907535564087544344e+01
8.909073928252121277e+01
8.916360515447109947e+01
8.913263711226238684e+01
8.914390149509281969e+01
8.916789625584084433e+01
8.913693935434402249e+01
8.915026192797556348e+01
8.909158110533564923e+01
8.912167794066917281e+01
8.924654301775586873e+01
8.923781692968850621e+01
8.924642904348539219e+01
8.921910536079948884e+01
8.935730507271395595e+01
8.917705799501882780e+01
8.907241261362666762e+01
8.905254902963632446e+01
8.904216923157783015e+01
8.920015065882718375e+01
8.921033435723649063e+01
8.912229540421377294e+01
8.911404856676672637e+01
8.908467695222731209e+01
8.905761894041613402e+01
8.903712019026721691e+01
8.904446513421638087e+01
8.910477199291821648e+01
8.911587835175060945e+01
8.902320162133034387e+01
8.900509917877552368e+01
8.898163753614383609e+01
8.903374052679535566e+01
8.915588638512895159e+01
8.915729282431271940e+01
8.915249239017174432e+01
8.918665685911689422e+01
8.921283220534142799e+01
8.918389439285837739e+01
8.928170694678388486e+01
8.926189285684264973e+01
8.939998876778720671e+01
8.942098317174921362e+01
8.936307056909507196e+01
8.933356028660539039e+01
8.940487137944222695e+01
8.939235245522858975e+01
8.948139516164701490e+01
8.946600353222356716e+01
8.939139891065880761e+01
8.938558876349631532e+01
8.939164700226012883e+01
8.949259662325903264e+01
8.944711476066370892e+01
8.935171499978483212e+01
8.922078657317871375e+01
8.920401105710149636e+01
8.924660406595373274e+01
8.931972346021233022e+01
8.937026078681363117e+01
8.928772115816884991e+01
8.927453565565674865e+01
8.932840548277101789e+01
8.942119253212487706e+01
8.957015993779587859e+01
8.975493199982386727e+01
8.975416969539291756e+01
8.976397327466236220e+01
8.964863077181223616e+01
8.949454718310536805e+01
8.954743877805827879e+01
8.953880052209208884e+01
8.947813690543375742e+01
8.937344680509718842e+01
8.935414803388135851e+01
8.929528759861992171e+01
8.928803048224163774e+01
8.931612825126832433e+01
8.916463432016155366e+01
8.907080040793684361e+01
8.918660090849836308e+01
8.916389969534529314e+01
8.920561141672861538e+01
8.903868541170379558e+01
8.911196497197289546e+01
8.902361507387689699e+01
8.906119535766519846e+01
8.900645253868677287e+01
8.901858202062686587e+01
8.901005790790179617e+01
8.902107078976415266e+01
8.894151935514491925e+01
8.903479948387503384e+01
8.904024677965036005e+01
8.908784611403950748e+01
8.928499157690328047e+01
8.914647358478777051e+01
8.909456818554403412e+01
8.919046387734080383e+01
8.919311203613389694e+01
8.916228915710594549e+01
8.925332444970285906e+01
8.920928186458829146e+01
8.929480579690502395e+01
8.933591980836918367e+01
8.927464642790916116e+01
8.930709973457234696e+01
8.923680067326377241e+01
8.931383036605106440e+01
8.916182047207865935e+01
8.915194509711120929e+01
8.912590122751394972e+01
8.920197093914578090e+01
8.923849175749256801e+01
8.934080508843936741e+01
8.935992313373736806e+01
8.944252534557062972e+01
8.951878589153756138e+01
8.953736949948512347e+01
8.957156008070700182e+01
8.962550981999220312e+01
8.960220338515537719e+01
8.947798448276897432e+01
8.949018398323966039e+01
8.949062354783021078e+01
8.951364849610413899e+01
8.952465946139972175e+01
8.954468963586738539e+01
8.951591794885609943e+01
8.959027331513752301e+01
8.959369340655943859e+01
8.955721745807321099e+01
8.946105795594075971e+01
8.952493973680950035e+01
8.948647031707118060e+01
8.949944054005793248e+01
8.946745895463823217e+01
8.939917605913825582e+01
8.940075455741985877e+01
8.945943010445276400e+01
8.931474984800051686e+01
8.930684705201882423e+01
8.914426313173234462e+01
8.928389973469302276e+01
8.930331993631855880e+01
8.922110505565314043e+01
8.918356967292059778e+01
8.914263266852424294e+01
8.913160881053624962e+01
8.897916806652699506e+01
8.891476977801229964e+01
8.878633978837510199e+01
8.876314577227614677e+01
8.870716754289003347e+01
8.867686558764172844e+01
8.864926954080127075e+01
8.866013550971521795e+01
8.869939125749769460e+01
8.876538119743673860e+01
8.886947421164141758e+01
8.893004537656247521e+01
8.892132920686265152e+01
8.888984154663882009e+01
8.888014889851477562e+01
8.897316915770457513e+01
8.895190514331449094e+01
8.891818047766088284e+01
8.889363259463775080e+01
8.883889997427037599e+01
8.886900211760946888e+01
8.893110749564533535e+01
8.896146980132922977e+01
8.897124492895466119e+01
8.890189498752233987e+01
8.894069805653887784e+01
8.893491836729438660e+01
8.908211641421027593e+01
8.915933097408679942e+01
8.908980010132927418e+01
8.897318993386898001e+01
8.888836609601497685e+01
8.895633420832021443e+01
8.891073008701252434e+01
8.897829161728100189e+01
8.900644920580097619e+01
8.905790300795773362e+01
8.910004199892539134e+01
8.908869190489443213e+01
8.904682029470795612e+01
8.902326647341806165e+01
8.905255524731521177e+01
8.900478385017501637e+01
8.907265230381561594e+01
8.908779348471347248e+01
8.912817093428463977e+01
8.917532213386058970e+01
8.914919716571202457e+01
8.929768075182521159e+01
8.940823580809545490e+01
8.944423772642112169e+01
8.939695749492872778e+01
8.930024426063224041e+01
8.932867752112883863e+01
8.941736247313556873e+01
8.951161448654507069e+01
8.954564314457824992e+01
8.953264167572092447e+01
8.957430352398239393e+01
8.979451476241079888e+01
8.990214061295031911e+01
8.979277563560276576e+01
8.979836543505740565e+01
8.987157267525086013e+01
8.989939538858391188e+01
8.989995522243133053e+01
8.985439808552945351e+01
8.990681038785433543e+01
9.000195970866991502e+01
8.996155809161093941e+01
8.997450453417435767e+01
8.998897461995569813e+01
8.998257827713491963e+01
9.001598389080268703e+01
8.999097226640049030e+01
9.000237994355042304e+01
8.998511636382362155e+01
8.988969275795501801e+01
8.988552901034724130e+01
8.978995856416014476e+01
8.977796727023405765e+01
8.975876303162414160e+01
8.973667006341264596e+01
8.970371711678473048e+01
8.980772206120595058e+01
8.981604332776484512e+01
8.978228160110839440e+01
8.983065049584311623e+01
8.976513401119871105e+01
8.981571107769104856e+01
8.987770164166032316e+01
8.996623319379793315e+01
8.993534279041060131e+01
8.987695275544908213e+01
8.994352878690339992e+01
8.973457208223024395e+01
8.959808865813377565e+01
8.963346961615752662e+01
8.960071248049473525e+01
8.944852995399637052e+01
8.947493498962289493e+01
8.953667698735718261e+01
8.956630195614566503e+01
8.956029727652260419e+01
8.966241047211246951e+01
8.965816069122027443e+01
8.969961819396792180e+01
8.972441255415631645e+01
8.972888160785664979e+01
8.973319243576455051e+01
8.975077235555566801e+01
8.968744647775113776e+01
8.974748278369527554e+01
8.974667416904591732e+01
8.967407694092085535e+01
8.964911146542377196e+01
8.954162945010997987e+01
8.955320091475769573e+01
8.955853220032625472e+01
8.959602139664933418e+01
8.955152263631848086e+01
8.962522308572960128e+01
8.960652788688017267e+01
8.964726030844208537e+01
8.964312917010255433e+01
8.960251405144202863e+01
8.970301057655868249e+01
8.968171986613266711e+01
8.965404381901210229e+01
8.965453480398912234e+01
8.965475832396758449e+01
8.971142507885116402e+01
8.977609429228684235e+01
8.979251317959023027e+01
8.983015512146110382e+01
8.991780502353765314e+01
8.992604830049310749e+01
8.994669052157217948e+01
8.990093451421424220e+01
8.992451761317917658e+01
8.992498371102539068e+01
8.997302287069172166e+01
8.993497172873583168e+01
8.988391687061570678e+01
8.976185949691853239e+01
8.978465827458815340e+01
8.979346833309261910e+01
8.976302340044676953e+01
8.972110551653162247e+01
8.973219838639663237e+01
8.966033546769506302e+01
8.958800227373990310e+01
8.957986320163271898e+01
8.958103796316572698e+01
8.956784257124380133e+01
8.945441895031525803e+01
8.950203145837737395e+01
8.958257178589197167e+01
8.948884582415900013e+01
8.947599218947192412e+01
8.937913802277991238e+01
8.937514948037079421e+01
8.925166225400437270e+01
8.929810127535536424e+01
8.937953744790884514e+01
8.934712905224570534e+01
8.931767486599434847e+01
8.928228763767432952e+01
8.921546781464510900e+01
8.912637545677461048e+01
8.911042489948951584e+01
8.905091028382133800e+01
8.903971206493766033e+01
8.898445195592145751e+01
8.897267603805480007e+01
8.886420322432992691e+01
8.891549528134046909e+01
8.891786507488153291e+01
8.890936926823260933e+01
8.897754107763003617e+01
8.904920976183424841e+01
8.894824901939966821e+01
8.895282817994797142e+01
8.882546762952321728e+01
8.884014002719459313e+01
8.881793969277379119e+01
8.876189398726117474e+01
8.879717132709777161e+01
8.874682702694646252e+01
8.873749911483973563e+01
8.867699969154479334e+01
8.876001154535067883e+01
8.878114649016984572e+01
8.868184605947824650e+01
8.862007202017603902e+01
8.864947032433444463e+01
8.864466177235394184e+01
8.866126040342587089e+01
8.863765990589040200e+01
8.860685702936763164e+01
8.857621317390929505e+01
8.846036973865491859e+01
8.833524036213553643e+01
8.838881858738253072e+01
8.842189272725396165e+01
8.834499520306732734e+01
8.826985284661388675e+01
8.821130517004614546e+01
8.819902614064947954e+01
8.833501308040695221e+01
8.838796103018009376e+01
8.843247730854446331e+01
8.847283490625159175e+01
8.846386908978260522e+01
8.839665121268539849e+01
8.845109940679660099e+01
8.857871185533008429e+01
8.851875006994919204e+01
8.858247007168358778e+01
8.861211020565626484e+01
8.858854244429043945e+01
8.863742618593920497e+01
8.855964035094746123e+01
8.855628517103076547e+01
8.836857995041640379e+01
8.845883044814493701e+01
8.842838619753450757e+01
8.840830724808267860e+01
8.840173130127880086e+01
8.849173179401385880e+01
8.846578505707159934e+01
8.844720598373115195e+01
8.843899839439811217e+01
8.849179868436922902e+01
8.840778061075431538e+01
8.833869960578286396e+01
8.827073034186366840e+01
8.826338739937325784e+01
8.824376893296866342e+01
8.825388551303628049e+01
8.834855716316582175e+01
8.838997630388760740e+01
8.830086470748226191e+01
8.822874347073667423e+01
8.836145482781051896e+01
8.842549204098193627e+01
8.847827639941016287e+01
8.843728087018831729e+01
8.841732383970794729e+01
8.841854602506570870e+01
8.843495637252954111e+01
8.834212914563808283e+01
8.841974663588516137e+01
8.853709689792447080e+01
8.847709271624424332e+01
8.834496237476886904e+01
8.833810325461507773e+01
8.837476970034339274e+01
8.845003457683765191e+01
8.847498657081771967e+01
8.851930395912705762e+01
8.843992072931501980e+01
8.840722759569152345e+01
8.847517555609930184e+01
8.841367526019516276e+01
8.844262601694151726e+01
8.848905248838185855e+01
8.843320671361041718e+01
8.844566045878400473e+01
8.839062422460277446e+01
8.830922199713543819e+01
8.826263615137423812e+01
8.828706464135787257e+01
8.831624569002833880e+01
8.824862992949059048e+01
8.828435963027311573e+01
8.828931820568590183e+01
8.837254270488509178e+01
8.839149871696518801e+01
8.840871824342855234e+01
8.836997949767747684e+01
8.842360309783930461e+01
8.841732807050365750e+01
8.842364259988801223e+01
8.836146793419914047e+01
8.839446863527287235e+01
8.842431910747916390e+01
8.844725564325509026e+01
8.838568415332929362e+01
8.841765815006149865e+01
8.845791822036969165e+01
8.845987424571490010e+01
8.837489619744974334e+01
8.832393235963421319e+01
8.828455574303210085e+01
8.834182260842800360e+01
8.838443680554289017e+01
8.832612389838412525e+01
8.832524988374167663e+01
8.830463084283562125e+01
8.823665764499058639e+01
8.823459370814575209e+01
8.819705173148835797e+01
8.818434000720660038e+01
8.803875903558571281e+01
8.815252244970230322e+01
8.818113948839915395e+01
8.816639227325799766e+01
8.809530554127051971e+01
8.817571836970431320e+01
8.810247105259344380e+01
8.803402726157551683e+01
8.805192729368086191e+01
8.797851683693502878e+01
8.789319864787759684e+01
8.784631142894173195e+01
8.779368115100913883e+01
8.788161982615582701e+01
8.790843900558454038e+01
8.789520781972923658e+01
8.785864500908964203e+01
8.794640437626648577e+01
8.794067441536064678e+01
8.788406627132712856e+01
8.778345372440030303e+01
8.769402424158670328e+01
8.771066218488478228e+01
8.767075677942600009e+01
8.765897705831476117e+01
8.766988730294941945e+01
8.778166239547988425e+01
8.791535847859177011e+01
8.801957530567662502e+01
8.794762899351428587e+01
8.788234639245015956e+01
8.782799293807597962e+01
8.777174758194627202e+01
8.783100924464471859e+01
8.767048544554955924e+01
8.764059255948183136e+01
8.761448838233746983e+01
8.761657299085999284e+01
8.771594061966504796e+01
8.779525590371173394e+01
8.790894902739728423e+01
8.791601895595147198e+01
8.795366168726604883e+01
8.789296210654936203e+01
8.792725144568277074e+01
8.804133821978265928e+01
8.804687632267678055e+01
8.810050178697761680e+01
8.810711287944445758e+01
8.797401787538731810e+01
8.799256745257100931e+01
8.794497746466524291e+01
8.788591003233895549e+01
8.785871662510771785e+01
8.794775129299388539e+01
8.797869366389643631e+01
8.792547355700530431e+01
8.781355535810941149e+01
8.781222376215842473e+01
8.767864548385853141e+01
8.770636575848868688e+01
8.778553813994045640e+01
8.774332245255016005e+01
8.782651215092768382e+01
8.787371870458861167e+01
8.785913413232590585e+01
8.796158011308307323e+01
8.804149933000401518e+01
8.806600131781192431e+01
8.792721592114895657e+01
8.782612146665813668e+01
8.781515997377343297e+01
8.797623855895125189e+01
8.805045713861608192e+01
8.796708850832757776e+01
8.793563537687015241e+01
8.793969047650602988e+01
8.782652810878884964e+01
8.773237724570682872e+01
8.782007423835835880e+01
8.781448752505507116e+01
8.788029932539312483e+01
8.792270028648462699e+01
8.801228400790962780e+01
8.800994899779082914e+01
8.778041879822028193e+01
8.777203348283771334e+01
8.769792151001669822e+01
8.771121306144704022e+01
8.774951729884563179e+01
8.772517938393036729e+01
8.775135689873232536e+01
8.777852451276983459e+01
8.777771645887662544e+01
8.768354174369441978e+01
8.771788993368195975e+01
8.775763707535915614e+01
8.786939220336462597e+01
8.787152935474108517e+01
8.792415872936268784e+01
8.795076689588623253e+01
8.798614335131006214e+01
8.798439945743658086e+01
8.796614805681507221e+01
8.787162894686696291e+01
8.789721404901086999e+01
8.795997720870667536e+01
8.800221595862285540e+01
8.789173632620071430e+01
8.795933090122596809e+01
8.795421736847822558e+01
8.790446660473088514e+01
8.790660663899987526e+01
8.795797667417924970e+01
8.800103027371289954e+01
8.799932745858356498e+01
8.800565253589277859e+01
8.793816909499048506e+01
8.797060821370956774e+01
8.801913886678528343e+01
8.800214581230265765e+01
8.795999401988115096e+01
8.808702850278211827e+01
8.810688605085630343e+01
8.823727003413694092e+01
8.819337821982676928e+01
8.807764215832584398e+01
8.812485297071097534e+01
8.814617404819728108e+01
8.817795800976239207e+01
8.814468992694759208e+01
8.814101973447884575e+01
8.824288951110150947e+01
8.824933969399734224e+01
8.823507176332114454e+01
8.818526899018095833e+01
8.819351505312127415e+01
8.816920331035953495e+01
8.821482203279188639e+01
8.811915828531439843e+01
8.809797291394765750e+01
8.814159110579690548e+01
8.818057912063208903e+01
8.821302325778322029e+01
8.821615597121319752e+01
8.820792418507707566e+01
8.817971184280082753e+01
8.822911865829127009e+01
8.826404703714752031e+01
8.833291934242299703e+01
8.829914350732825312e+01
8.831687041834561569e+01
8.833089579832086713e+01
8.836748804380617628e+01
8.832420647579557738e+01
8.823293316287976040e+01
8.821181767134370943e+01
8.821567007647277592e+01
8.836381767789332287e+01
8.832102070348867073e+01
8.824722652829095182e+01
8.820871467157374468e+01
8.818316761107351454e+01
8.810843822379931112e+01
8.814330074221163613e+01
8.817402884394419971e+01
8.817505850927764754e+01
8.829892218251062275e+01
8.828621510994969412e+01
8.821295105797389624e+01
8.824336992619188891e+01
8.821151801180143082e+01
8.810250289564777404e+01
8.813416623933349570e+01
8.814009195731837565e+01
8.811658870628929208e+01
8.822685549351444934e+01
8.825153121327959127e+01
8.817533060075737694e+01
8.820996101428215752e+01
8.824831402980044004e+01
8.828189992166915090e+01
8.823746137954178437e+01
8.825412839614477889e+01
8.821850681157710028e+01
8.825311148124499994e+01
8.825944443370036652e+01
8.825840162473731709e+01
8.830484833413854062e+01
8.838874381906082078e+01
8.842600071703324716e+01
8.848757227679266180e+01
8.850513847807144430e+01
8.852466034569054898e+01
8.843862377898045679e+01
8.843769898313121303e+01
8.838216384522451108e+01
8.839111083200680241e+01
8.838366349295696978e+01
8.843257706445089639e+01
8.846804943639563135e+01
8.836928043951033374e+01
8.843115832075918092e+01
8.850437703679216384e+01
8.855911472847279242e+01
8.857925429387961458e+01
8.850432952268518250e+01
8.851409253977992364e+01
8.848845482002964502e+01
8.864784024587865474e+01
8.870736379261016680e+01
8.863255105365013264e+01
8.873112643038285796e+01
8.880490777469424302e+01
8.879287005064375649e+01
8.880538948155228240e+01
8.868446852758833643e+01
8.872632406518712855e+01
8.874024467314660569e+01
8.866350408750582801e+01
8.869347866923973811e+01
8.875263363781033377e+01
8.877152969682077810e+01
8.879488348234559680e+01
8.881128015909558826e+01
8.884227554217858369e+01
8.884533062710758600e+01
8.889278467237596715e+01
8.880032534210916140e+01
8.875978879685629863e+01
8.871491403865096004e+01
8.877995115418409000e+01
8.887372731591690922e+01
8.887976794590565532e+01
8.879772344784466043e+01
8.884373330177066919e+01
8.898096710374279894e+01
8.898890576630890337e+01
8.896948755279716181e+01
8.884559234543422690e+01
8.876011805972720481e+01
8.885069841181248762e+01
8.903379024869815339e+01
8.906508452241465079e+01
8.906419105643792022e+01
8.903937882521898928e+01
8.906705776517554796e+01
8.910925977523947950e+01
8.904865403198694196e+01
8.897386253749414209e+01
8.903082872430947248e+01
8.880646405075894734e+01
8.887295045447535813e+01
8.891813658593000014e+01
8.904919175617303040e+01
8.901278521815208933e+01
8.895523683418245753e+01
8.906053088780967641e+01
8.902760060739012715e+01
8.891576558609588687e+01
8.886611094406575262e+01
8.892711049316406502e+01
8.898337673489125166e+01
8.898227722083976232e+01
8.883583982016091340e+01
8.886886552012126117e+01
8.882793017720155149e+01
8.890822916840909329e+01
8.884585915550545110e+01
8.877812620132797861e+01
8.866469465242025194e+01
8.875533768125673362e+01
8.880745276733340177e+01
8.880616331854922407e+01
8.876322273815861763e+01
8.872405896600645292e+01
8.871313212234801426e+01
8.881592953466807217e+01
8.888571983418680134e+01
8.892571653220437611e+01
8.892287310507862230e+01
8.898667629682884694e+01
8.912332576016106600e+01
8.913602077097584697e+01
8.904744016690395370e+01
8.899169552395872529e+01
8.897286867602946359e+01
8.891387812412290259e+01
8.885489572536565106e+01
8.888533754968541700e+01
8.886783539576033775e+01
8.877408876927154324e+01
8.872205466357411296e+01
8.877909814918373854e+01
8.879614753783233994e+01
8.877908071907967269e+01
8.875080107147880426e+01
8.883192648753720277e+01
8.890290309122298140e+01
8.888099916288226154e+01
8.884640584949016784e+01
8.885129430868579448e+01
8.890231735986907324e+01
8.890759813938856837e+01
8.898205102467571237e+01
8.899118050025609250e+01
8.899206003016925592e+01
8.899078607878855962e+01
8.895034037318185938e+01
8.892778867805462539e+01
8.897551495916891895e+01
8.891996571571223740e+01
8.891976580844414002e+01
8.889299071509401529e+01
8.892526013081621272e+01
8.900353157749313482e+01
8.905294226768441490e+01
8.906025399471394621e+01
8.903053941997485765e+01
8.903679238965167997e+01
8.906476802912996504e+01
8.918003255818611308e+01
8.915509195881134019e+01
8.919180115301612943e+01
8.922102811547156875e+01
8.921443956798651698e+01
8.915448754968439005e+01
8.927918242427969631e+01
8.926735724928460058e+01
8.925659075779722684e+01


==> anc/Fig16/Q2_Ca025/radius_lower.txt <==
3.650125970318519109e+01
3.671268277829518212e+01
3.682141455285373155e+01
3.702305579560662352e+01
3.705555494007847273e+01
3.705435294405404534e+01
3.708153428609415414e+01
3.704862676202581184e+01
3.709247069811196695e+01
3.719445935658949054e+01
3.719784978123917085e+01
3.709964905610703312e+01
3.688429690659682336e+01
3.689899173488149842e+01
3.702461773073983409e+01
3.689257702000450934e+01
3.683208710971958055e+01
3.682687606023226579e+01
3.673598552571729670e+01
3.671743782806767342e+01
3.682489884281572046e+01
3.695615894710353899e+01
3.708705322701330687e+01
3.675561235648975611e+01
3.674817928236168285e+01
3.691367062229501528e+01
3.696265376683367521e+01
3.681660658169458600e+01
3.670341894969903507e+01
3.672094897733597207e+01
3.653576226270865135e+01
3.670615121645543155e+01
3.700797782558955618e+01
3.675532201278885935e+01
3.673633665130514458e+01
3.680609879202447843e+01
3.671694723110346814e+01
3.672576441583058227e+01
3.679022840421281870e+01
3.682539378543595632e+01
3.692953400345739823e+01
3.693301335447873157e+01
3.694961139270646555e+01
3.699067715891201402e+01
3.716969860675834525e+01
3.730244948334485855e+01
3.731598658443062533e+01
3.715462184143446223e+01
3.696467225254173172e+01
3.690070442969983588e+01
3.705773995011291788e+01
3.720496585648493237e+01
3.728531396380848406e+01
3.731851184294176704e+01
3.738859900532613523e+01
3.745466168905637261e+01
3.738388473853630245e+01
3.737825411921506458e+01
3.742795343693601495e+01
3.739805122005256521e+01
3.764343294583485999e+01
3.768541834837036930e+01
3.765851585481060937e+01
3.775307867005732732e+01
3.790462767856365645e+01
3.789486896897077628e+01
3.785794339253438778e+01
3.793684404605949112e+01
3.798374789033307053e+01
3.787392090833568403e+01
3.787226715538629662e+01
3.786178138180341790e+01
3.797114092152560971e+01
3.791839572212117560e+01
3.814356952512798671e+01
3.803033519751124203e+01
3.797264380826573671e+01
3.803627454401336649e+01
3.799516769740601063e+01
3.786739625848517221e+01
3.793090138348363638e+01
3.791600961544605752e+01
3.800038542096183392e+01
3.811072136317451253e+01
3.801044069050180241e+01
3.802662157565335121e+01
3.817863877384701965e+01
3.817649239751987267e+01
3.802095346251226005e+01
3.800080220044576151e+01
3.806263600983491102e+01
3.789810458569738927e+01
3.785372402763213273e+01
3.792697675062551355e+01
3.790462980802757187e+01
3.779121067981923687e+01
3.771524862646658249e+01
3.786810789627961071e+01
3.790998758502573196e+01
3.787363251647823148e+01
3.786267471170727106e+01
3.788731362926014157e+01
3.787468354038146146e+01
3.788625652958211276e+01
3.774351842133511070e+01
3.767476735385489661e+01
3.769648662778254078e+01
3.768534732869081694e+01
3.755250484205416939e+01
3.771908930874234045e+01
3.788596521485977320e+01
3.803609280933191883e+01
3.809786951155372492e+01
3.794933640467458957e+01
3.776474470554841645e+01
3.776997951281606447e+01
3.766591045731134102e+01
3.771258177698784664e+01
3.759739756464765748e+01
3.757781848792980384e+01
3.767474109528948389e+01
3.759897951450452780e+01
3.782880316492581585e+01
3.777370663476189350e+01
3.783958696198644844e+01
3.784793455185095468e+01
3.775940506346200465e+01
3.765495545405494937e+01
3.781302078656486287e+01
3.786650106414268890e+01
3.764876121809415821e+01
3.768697566877940375e+01
3.763128560771158959e+01
3.761171187896758994e+01
3.747064501470936193e+01
3.770530862555732909e+01
3.781347546665053017e+01
3.785390285490800721e+01
3.776955864026847109e+01
3.783606110489380114e+01
3.799700643996992255e+01
3.805227767733098432e+01
3.815570893063576818e+01
3.802929292370278347e+01
3.817562174328320168e+01
3.812532690370115063e+01
3.787786663795212405e+01
3.758755389829705962e+01
3.738562419997617070e+01
3.751115956844061827e+01
3.759509424660016919e+01
3.777937658093472351e+01
3.774511291357014642e+01
3.770667834966953791e+01
3.771237158515012311e+01
3.782182433981362379e+01
3.769007368993825224e+01
3.777090633819103971e+01
3.783072107375224391e+01
3.786778500240048118e+01
3.814591058521605760e+01
3.800930908309990741e+01
3.806297728488195276e+01
3.811254653565472950e+01
3.807391724509702868e+01
3.820654699669663756e+01
3.809449699777140808e+01
3.811335501148728611e+01
3.810982961571210126e+01
3.838064044240569217e+01
3.847477507554751242e+01
3.863087676263902637e+01
3.872446411450455628e+01
3.874219618182183211e+01
3.885941976735288961e+01
3.890004531343048200e+01
3.897941757013798991e+01
3.900078384060989123e+01
3.886995395479574711e+01
3.875867104616430225e+01
3.859230098325770797e+01
3.865649147363556182e+01
3.884255333502732555e+01
3.877730575040049388e+01
3.882456603301895370e+01
3.877901112054531296e+01
3.867654166429505125e+01
3.864082880899017880e+01
3.854339384544330471e+01
3.864052860805505674e+01
3.887412850534913389e+01
3.897069093269546158e+01
3.875317078744214427e+01
3.897829597010779423e+01
3.899130308739319162e+01
3.899695901478204974e+01
3.893671744848497696e+01
3.912692250291745211e+01
3.881555839498625460e+01
3.873859986179154902e+01
3.877318974270091445e+01
3.866221211447009409e+01
3.854196539196176730e+01
3.846061489417849799e+01
3.863379503474867249e+01
3.863009391711604223e+01
3.862368475494996289e+01
3.842362458486460497e+01
3.826529532839918346e+01
3.818956772714097525e+01
3.808461172729033706e+01
3.806132854489262485e+01
3.826396574822923924e+01
3.842012124439528264e+01
3.853084225976166977e+01
3.880345713808030439e+01
3.891328989252112081e+01
3.897957727189830024e+01
3.904394711834633824e+01
3.920782918651345739e+01
3.926989921668037198e+01
3.926908499959608179e+01
3.920477972226892405e+01
3.890912893150693463e+01
3.909741565139515984e+01
3.906624440238215357e+01
3.894742107826731825e+01
3.871730491214502479e+01
3.883133438674854432e+01
3.881638119538293807e+01
3.888533690402621090e+01
3.872723279723189904e+01
3.853546385614141911e+01
3.863124202240508254e+01
3.850600827391574654e+01
3.856287457358812532e+01
3.833790198766173773e+01
3.820945988691552486e+01
3.820144370922680821e+01
3.816118519407076803e+01
3.825396926251674046e+01
3.825711999393323737e+01
3.816213647579643009e+01
3.811065744418564805e+01
3.800926686693070167e+01
3.774642957485354344e+01
3.766925382702601155e+01
3.780721089376433497e+01
3.788803353076860247e+01
3.786890287403996780e+01
3.778289466480535452e+01
3.760603902794091624e+01
3.763671322839707756e+01
3.769481926980439823e+01
3.779696671627314686e+01
3.785290488792204400e+01
3.805213825324517529e+01
3.804282565479253719e+01
3.793490505262021628e+01
3.792715631521328135e+01
3.774250085834805901e+01
3.765236345506890103e+01
3.782950330793448757e+01
3.774893600784238146e+01
3.760548893095806733e+01
3.762744491450012418e+01
3.753308591032011776e+01
3.743711188634826925e+01
3.744502552490668990e+01
3.745181008587807270e+01
3.744150933534317716e+01
3.719934662346325638e+01
3.707777441804525154e+01
3.718503840547718653e+01
3.724309465331620572e+01
3.716877092418097561e+01
3.711493817439460940e+01
3.695736962411660897e+01
3.700979351252832572e+01
3.707264671107005682e+01
3.701046690238253944e+01
3.706246156721161356e+01
3.680275546711604306e+01
3.710835304695073233e+01
3.687972630574453348e+01
3.711987422829149352e+01
3.719684002826828362e+01
3.735079214828273564e+01
3.748823945091175602e+01
3.742309112992396081e+01
3.748311760020556704e+01
3.733379444272313208e+01
3.714258503269439871e+01
3.720954398275074482e+01
3.726246647297053727e+01
3.741123283119915044e+01
3.743456222997816241e+01
3.754959880819532714e+01
3.778631379382195377e+01
3.791998387894003031e+01
3.803522713989095649e+01
3.814066494329601653e+01
3.812138425215586324e+01
3.834076378349373471e+01
3.853313590262279575e+01
3.844724024890222580e+01
3.829914887446997085e+01
3.814345843110385914e+01
3.810591721533323550e+01
3.809895628847458937e+01
3.816200493174629571e+01
3.801410190767663977e+01
3.813384489741403627e+01
3.813847753546906461e+01
3.807025322863614747e+01
3.796200372451343696e+01
3.786318476859289461e+01
3.771847551087211770e+01
3.797222175230872665e+01
3.795100416793573572e+01
3.784364206004690345e+01
3.790768696616242295e+01
3.802216416131739152e+01
3.789008684751202338e+01
3.782022064534154282e+01
3.794225101418049206e+01
3.785548008037036993e+01
3.791693938731007307e+01
3.780446398269958053e+01
3.786108461205156317e+01
3.772029626989819917e+01
3.768561388821539992e+01
3.755687567308368102e+01
3.764125908392450981e+01
3.764314159756281697e+01
3.768611706044066523e+01
3.762649156499294634e+01
3.808707829171864745e+01
3.804582362630001313e+01
3.818176737116626640e+01
3.822729009903324737e+01
3.832857763242861893e+01
3.826102476515072937e+01
3.817206604944220771e+01
3.818380156354366761e+01
3.824244777055854883e+01
3.830679517690603575e+01
3.851086357510578750e+01
3.892059286760959225e+01
3.892167594002221165e+01
3.898604857124719558e+01
3.862169211019643456e+01
3.867759188705356621e+01
3.869279534542570076e+01
3.866473236195737684e+01
3.881620187810233347e+01
3.872951772530299053e+01
3.859850518080374826e+01
3.867837603050691797e+01
3.863786594316752598e+01
3.876115135567437164e+01
3.888846795730177064e+01
3.888885411917999591e+01
3.894950441446471956e+01
3.892806426290406563e+01
3.892555348992013364e+01
3.898865330603535995e+01
3.890821818688050371e+01
3.902686851291325354e+01
3.923903396918672115e+01
3.912520515572071389e+01
3.915481093260680723e+01
3.895184922910461012e+01
3.886219650801761105e+01
3.903155524330128401e+01
3.917965320121587780e+01
3.925792811647520608e+01
3.916143242382505463e+01
3.951810203120992782e+01
3.938865456752918703e+01
3.937595066427173407e+01
3.945400500145357370e+01
3.947004533980463492e+01
3.926342142391109036e+01
3.910009909937021888e+01
3.917162626944794823e+01
3.913818769656978702e+01
3.931308185438884095e+01
3.922362786834899850e+01
3.942681774331413180e+01
3.956239724938056668e+01
3.976483901362636431e+01
3.987713727524600671e+01
3.983100503920751834e+01
3.965028412581068551e+01
3.968214820921981811e+01
3.965868273477372696e+01
3.984303234012543271e+01
3.991198409190398877e+01
3.994441475714718592e+01
4.017646679888515848e+01
4.019568069854332037e+01
4.031998471081503510e+01
4.023695993516635383e+01
4.029273086153544625e+01
4.031831684186955300e+01
4.028464788733790414e+01
4.036428635707535051e+01
4.036998025514552779e+01
4.052131707106683223e+01
4.060303597485162186e+01
4.053392159915903648e+01
4.081515702084668362e+01
4.078645276913471207e+01
4.075278003524474713e+01
4.070437867337590632e+01
4.076749701361557499e+01
4.082888522297172784e+01
4.078837767890900778e+01
4.068905497199394716e+01
4.040136552236349843e+01
4.016712134072097484e+01
3.997383365221980256e+01
3.999665803871973679e+01
4.005410368489220474e+01
4.001775404301334760e+01
4.019414279272973545e+01
4.014823425497018405e+01
4.022569048802171210e+01
4.006296822928651835e+01
4.011820890502352910e+01
4.005403514674146948e+01
3.987101985022331974e+01
4.001753617080279923e+01
4.009489565003382694e+01
4.006501970364526954e+01
3.995213692461281596e+01
3.996164476009565192e+01
3.982924218921989024e+01
3.953627781906904204e+01
3.946841440857020444e+01
3.942572744149737218e+01
3.960111755648956944e+01
3.952137915806289215e+01
3.950282399173094916e+01
3.945525605528408875e+01
3.952213784963223731e+01
3.949221211282444699e+01
3.939285354273528839e+01
3.935882669548381330e+01
3.927454775028955680e+01
3.933222143367182611e+01
3.943899661681304991e+01
3.941458688395120902e+01
3.943475615587152561e+01
3.930737271555768331e+01
3.938003815383489581e+01
3.928766364395337263e+01
3.930256912878017772e+01
3.937969823707360462e+01
3.947940943266335267e+01
3.934710032189656204e+01
3.930502579944231911e+01
3.928635205503866956e+01
3.907057117499938670e+01
3.890558266065038140e+01
3.908352248209901347e+01
3.927947891815972525e+01
3.926653123076302876e+01
3.906095081325740637e+01
3.904029205033335614e+01
3.912941280877695505e+01
3.880736532173111897e+01
3.885322243086231708e+01
3.891104693431996964e+01
3.895538362237848418e+01
3.895266456060904403e+01
3.899102585879771254e+01
3.894516683754863351e+01
3.900529093828443905e+01
3.899288598230318570e+01
3.897978864932201049e+01
3.882508998568194869e+01
3.859711702431945213e+01
3.856180678582215648e+01
3.852452147955654738e+01
3.869766327338678025e+01
3.861193630434014779e+01
3.850266243681889478e+01
3.849381336384195151e+01
3.852139606643670078e+01
3.873975047184461573e+01
3.871715973596128890e+01
3.887840235949808942e+01
3.889177111090618411e+01
3.888600045826733265e+01
3.888223070426379735e+01
3.888725472036017550e+01
3.885552212612291356e+01
3.903038529890302044e+01
3.915167288227791431e+01
3.921758029590573358e+01
3.938974214360708714e+01
3.907681894918551535e+01
3.892009286127155576e+01
3.884098815483828560e+01
3.878231701251124974e+01
3.844251369539118457e+01
3.880114514240651857e+01
3.871031828419711474e+01
3.865173928974012085e+01
3.875175628013788298e+01
3.914556097089700870e+01
3.936121576951384782e+01
3.953034912425302849e+01
3.941621427040917780e+01
3.950344991119818161e+01
3.936423727677680517e+01
3.945559594541759907e+01
3.947145104107763558e+01
3.941954546258164527e+01
3.928131988719133716e+01
3.923980665336998186e+01
3.907447130076791808e+01
3.892364058227591528e+01
3.889790116665711395e+01
3.889755369772894511e+01
3.899614230696487027e+01
3.901533370675515755e+01
3.907041246489209385e+01
3.884586269692595550e+01
3.896967528182270257e+01
3.912078322823385435e+01
3.906793638557669368e+01
3.902488755221035888e+01
3.898606848182169671e+01
3.902661281768506285e+01
3.886493174680129670e+01
3.885114776500095957e+01
3.892491364331527848e+01
3.876644376422002836e+01
3.870393879163891171e+01
3.853754998961714051e+01
3.830022398424784313e+01
3.830386098194983191e+01
3.818112440575554700e+01
3.843409683518847686e+01
3.845691074592705405e+01
3.838539742180871883e+01
3.838087592347868338e+01
3.833552228762997771e+01
3.858509483039055965e+01
3.865104567595371066e+01
3.865518702643905158e+01
3.877836014492851291e+01
3.872427581817871101e+01
3.865700106979673478e+01
3.854618542597916075e+01
3.850940640666197368e+01
3.851920085032320884e+01
3.848494916545877231e+01
3.847158401661651084e+01
3.851885101414463719e+01
3.856630411086828047e+01
3.845156274977092892e+01
3.860346761875371158e+01
3.850406834473927375e+01
3.865952159677570421e+01
3.859288652225298932e+01
3.841834768149622903e+01
3.842123652998951400e+01
3.844456053430943143e+01
3.832582477636596963e+01
3.818357428049431235e+01
3.810142973471611327e+01
3.821520555808950803e+01
3.842922319206816439e+01
3.830029796113878859e+01
3.802850939391293394e+01
3.800750326181838545e+01
3.807403945026393899e+01
3.798083269586350497e+01
3.816152755825133625e+01
3.803441096832126078e+01
3.790122623643555499e+01
3.788213411463306102e+01
3.789722542089690194e+01
3.828516535373572083e+01
3.824460216452202843e+01
3.818073679060260872e+01
3.813504681393565221e+01
3.812943344313719507e+01
3.819055268222783184e+01
3.816143640314727037e+01
3.834023131052208555e+01
3.830410188749039690e+01
3.822789296737251874e+01
3.806573170923260818e+01
3.822000582132233149e+01
3.814731658266519787e+01
3.791452617960204918e+01
3.809372121477395723e+01
3.808829813326122604e+01
3.820197774245256284e+01
3.818094254991050462e+01
3.841086261241066069e+01
3.836382542232129111e+01
3.816043449258065579e+01
3.815720916559145337e+01
3.833693310022536593e+01
3.843649774686063125e+01
3.827707189089817064e+01
3.814592094688745760e+01
3.807944534291804928e+01
3.811473542687387095e+01
3.807797031838238411e+01
3.792155791612916715e+01
3.795897659384221612e+01
3.793284510163191214e+01
3.795743806618373384e+01
3.801124525618387651e+01
3.792363387184548174e+01
3.789096791437202683e+01
3.773898906370357764e+01
3.753835508097782991e+01
3.744741123366810598e+01
3.744015349107347390e+01
3.758211171692674668e+01
3.758320267932506198e+01
3.756401648328620979e+01
3.757769752045212641e+01
3.754219281192026614e+01
3.757283986008162913e+01
3.748670589071459602e+01
3.737768788757894356e+01
3.742176279370775660e+01
3.762250140663367404e+01
3.759791502925209272e+01
3.732943861173593092e+01
3.722156888614915715e+01
3.718523505410487218e+01
3.727046482601185318e+01
3.724962663769913718e+01
3.728390110073285513e+01
3.721917345849405478e+01
3.734228643443998408e+01
3.742483633040720292e+01
3.772180368911508452e+01
3.775968403858974654e+01
3.772056145177445785e+01
3.757101936799325870e+01
3.764435352509131860e+01
3.789620134123714479e+01
3.785880118831821761e+01
3.798589643424277540e+01
3.792613688711683295e+01
3.781609617569721848e+01
3.774644144889941799e+01
3.786676939058271785e+01
3.774974536697411764e+01
3.770608675957664246e+01
3.766852016752537224e+01
3.759151746437950692e+01
3.760685202096341584e+01
3.771093682490700871e+01
3.762300969477043111e+01
3.747006823090028860e+01
3.749057750106220510e+01
3.749151038407435976e+01
3.773117709245720164e+01
3.787378104069154716e+01
3.768558944107952158e+01
3.772704847099262082e+01
3.783908771289646467e+01
3.784251445313707762e+01
3.780790808829121374e+01
3.768079478313071462e+01
3.756706973970129582e+01
3.742314979830115362e+01
3.721829124105677522e+01
3.704665411771524219e+01
3.677690610764050660e+01
3.684278593330447649e+01
3.703868289256137558e+01
3.699155400883952183e+01
3.723888670948813484e+01
3.735259748339839092e+01
3.727521026113348768e+01
3.730034487142319932e+01
3.733935784859298934e+01
3.720230718975322048e+01
3.708978472541843274e+01
3.691113443261531302e+01
3.701202435119660805e+01
3.704128489368297039e+01
3.698261725811256895e+01
3.697894365223981339e+01
3.714886451569667969e+01
3.718285770696110148e+01
3.713776136244542414e+01
3.713264497462270697e+01
3.716622354790699490e+01
3.732020712594240308e+01
3.746146557785012021e+01
3.777613654715403868e+01
3.780037165958789558e+01
3.770163813277895315e+01
3.771106853647102497e+01
3.769947100189126843e+01
3.784481833123816585e+01
3.778403473227574239e+01
3.786085958995119682e+01
3.789348183237570566e+01
3.781132154585411342e+01
3.780559138409329734e+01
3.775322867459065179e+01
3.790028755503767144e+01
3.784541707791167653e+01
3.798015570017113163e+01
3.791313232762351504e+01
3.784813183757573540e+01
3.799662139800228289e+01
3.818409493475553518e+01
3.805185624036174374e+01
3.785492568073576081e+01
3.768636442022244637e+01
3.781325350985404299e+01
3.778428205386989447e+01
3.774354444407884301e+01
3.759664866322444965e+01
3.759653515767625009e+01
3.753923246039246919e+01
3.751324563625989583e+01
3.745835063753695948e+01
3.744775324687687146e+01
3.764184265867708490e+01
3.782426625218427318e+01
3.802575240316254224e+01
3.802198847980150731e+01
3.817403787868346399e+01
3.824530453220701531e+01
3.837720566997135307e+01
3.827342765689692783e+01
3.813724624612796532e+01
3.813745750258711809e+01
3.819900698337548306e+01
3.802216697050963035e+01
3.789457840478371509e+01
3.785058062854125183e+01
3.775827434234801672e+01
3.772908102621469340e+01
3.787787923456709649e+01
3.782996435066633722e+01
3.768575659157420432e+01
3.772232068008441530e+01
3.747977195502556214e+01
3.745906418200722499e+01
3.733871656016010832e+01
3.736995925330014501e+01
3.730371339479187043e+01
3.722906667385066015e+01
3.722007260206011381e+01
3.750297413904779376e+01
3.748997607114208819e+01
3.784389515362363454e+01
3.784662490214959263e+01
3.791114634150125084e+01
3.788213106766038862e+01
3.778683968431669626e+01
3.774645092345329545e+01
3.781625219318232212e+01
3.777245847929489031e+01
3.788251111080343492e+01
3.799429530435848079e+01
3.804125362333061844e+01
3.786548251208244409e+01
3.760770425657234028e+01
3.752180065545157106e+01
3.760657604159377598e+01
3.756802049657894571e+01
3.722762537533733251e+01
3.697345053883351085e+01
3.685117604823216908e+01
3.705145934165724952e+01
3.717115255596029044e+01
3.717620228502534729e+01
3.726387373785753709e+01
3.748122288017099635e+01
3.743418688664637273e+01
3.749062567467959894e+01
3.758465346182064337e+01
3.766876523422703116e+01
3.762616391874184529e+01
3.787242462286372557e+01
3.752684158549098470e+01
3.742081981217089037e+01
3.733345213420590625e+01
3.749410434751604981e+01
3.740475231217489238e+01
3.772805909072688024e+01
3.783464197517928795e+01
3.786556053753962203e+01
3.783318416672359774e+01
3.775189289871196507e+01
3.784989539992107410e+01
3.793180768360184629e+01
3.799802911819597284e+01
3.792693788529503962e+01
3.759483632216114302e+01
3.767091205708988610e+01
3.775441912937237277e+01
3.763332657784077639e+01
3.769396449044908337e+01
3.802716166038068479e+01
3.820348690272087566e+01
3.817748563514987126e+01
3.808073516620886068e+01
3.815415644452429689e+01
3.794861847598269122e+01
3.781367612339626305e+01
3.815181343666343849e+01
3.813232457834796918e+01
3.804794133793693334e+01
3.804004657157246783e+01
3.810057294866714273e+01
3.810661590473225147e+01
3.820596359272196452e+01
3.806228348500988545e+01
3.806202397477102295e+01
3.795243357615039059e+01
3.802936304476278195e+01
3.785242933203459614e+01
3.809581074879370988e+01
3.823844738502076979e+01
3.818532085217464811e+01
3.816271301062491261e+01
3.830784355217723913e+01
3.825512125957259002e+01
3.835555613658054597e+01
3.856020337330035375e+01
3.846626745142094705e+01
3.836324046518981135e+01
3.843931932673925900e+01
3.838929134465984561e+01
3.843462411567696080e+01
3.855265074062004516e+01
3.861621157281822292e+01
3.848243251234499951e+01
3.866239008457620230e+01
3.862892814162366051e+01
3.858114910211430981e+01
3.876979198219505918e+01
3.875277836842199264e+01
3.877536201644709024e+01
3.870356821505905742e+01
3.907813798275957140e+01
3.898621987598960459e+01
3.900723964513450426e+01
3.879279176790051764e+01
3.889638816011176203e+01
3.891025178135586771e+01
3.867727417224207898e+01
3.860386239944923403e+01
3.857093310749132797e+01
3.877450710571464754e+01
3.892833706511050451e+01
3.899661008347044344e+01
3.892324421282938829e+01
3.896768216821784137e+01
3.886271643684643351e+01
3.886776968686861977e+01
3.873709834375674887e+01
3.855192382821405062e+01
3.846900028158044194e+01
3.835252435682647132e+01
3.842628552763581240e+01
3.842162965006627218e+01
3.877069244291707406e+01
3.893489382468320059e+01
3.915298530101403429e+01
3.893717215735348702e+01
3.886192269379369435e+01
3.873616821865558535e+01
3.869720039640970555e+01
3.867622631616200835e+01
3.881393685583034170e+01
3.890350650276750599e+01
3.878295691906281206e+01
3.894549553402855935e+01
3.910718489048505830e+01
3.887400888898370255e+01
3.860251773044528534e+01
3.846981242040133253e+01
3.864594191388072630e+01
3.880475542608924400e+01
3.900333433316534837e+01
3.892457753348121230e+01
3.880188032330137560e+01
3.867238796135091405e+01
3.875985072620061800e+01
3.861772503276109347e+01
3.858966977138323529e+01
3.843601945787144558e+01
3.819868085052762297e+01
3.836400629303558674e+01
3.864358475932871073e+01
3.851753566004216367e+01
3.840192222200964522e+01
3.851251516423763377e+01
3.850446520978789522e+01
3.868842715439352986e+01
3.879145375002926954e+01
3.866128717385623048e+01
3.855200403233437356e+01
3.830994153432784799e+01
3.843842607634304187e+01
3.841311809024303159e+01
3.859076704183198103e+01
3.854241439578899531e+01
3.846235780226887613e+01
3.851745853812108322e+01
3.826190914102751606e+01
3.814495669347585505e+01
3.835134415231325988e+01
3.807306508400068168e+01
3.804401623800881538e+01
3.839968962046540213e+01
3.848408568935913365e+01
3.843214983081323055e+01
3.833076030544657442e+01
3.819576099845748018e+01
3.814901627531566675e+01
3.826874450310781128e+01
3.846208961746625477e+01
3.849014180038530242e+01
3.849464830262084547e+01
3.845419945265775397e+01
3.861412116830894803e+01
3.869048205535602847e+01
3.877922009077273202e+01
3.878879187760460923e+01
3.862918305747240311e+01
3.836986607668647764e+01
3.846509638276531007e+01
3.846734183110401517e+01
3.853332692845708607e+01
3.847838836320423184e+01
3.837445885707979443e+01
3.822450162163579535e+01
3.821127386954123040e+01
3.822317489975348792e+01
3.825166018400748413e+01
3.836703372892456798e+01
3.819313990425176542e+01
3.836319938284199083e+01
3.834369564305679035e+01
3.814560927592022921e+01
3.822844673091390177e+01
3.810186827511664376e+01
3.810911428273495005e+01
3.816004222675890389e+01
3.828429810467872585e+01
3.827762539557082277e+01
3.822051944059573003e+01
3.822986076165977920e+01
3.812567861291131521e+01
3.801334409661191671e+01
3.822784878949934040e+01
3.828011643666311414e+01
3.833039378349269555e+01
3.850221535101630366e+01
3.851700370128973816e+01
3.860164581408115225e+01
3.881316656870303206e+01
3.872984873911383374e+01
3.881595976845955676e+01
3.882604599160445957e+01
3.905198068232589748e+01
3.910320843293479953e+01
3.920176995597995528e+01
3.909866902021378365e+01
3.905377283671708000e+01
3.915324093378267634e+01
3.910004722316793391e+01
3.919279240030321176e+01
3.922459754937054299e+01
3.909344991230263844e+01
3.898721011839936068e+01
3.900824359701795885e+01
3.912647238311581788e+01
3.904575328208846230e+01
3.908080310758108311e+01
3.903320824077933082e+01
3.889576400716945415e+01
3.901441581009664361e+01
3.914702230935884586e+01
3.901549164534215208e+01
3.888459812570850005e+01
3.884161312941556332e+01
3.894970142820907455e+01
3.933010618755500332e+01
3.929216374060312944e+01
3.925424969636248562e+01
3.928043794774586672e+01
3.932448133439753235e+01
3.913587416748391945e+01
3.906770188206179739e+01
3.910834259016023395e+01
3.918418131597736220e+01
3.927823876401133418e+01
3.919792659006769497e+01
3.894607401802506530e+01
3.888568770171564637e+01
3.886298465370474986e+01
3.900806266596273275e+01
3.882345789312098105e+01
3.888168743079756950e+01
3.863534779809845077e+01
3.865393600586816802e+01
3.859970814996216859e+01
3.862083613248665159e+01
3.866510021423650301e+01
3.857353887732489994e+01
3.879126942193981620e+01
3.886622711371619232e+01
3.879799469233336140e+01
3.884663370132204108e+01
3.876951313357226070e+01
3.870107007733935234e+01
3.858284515793619107e+01
3.852639451069518373e+01
3.857133907815643425e+01
3.869353876027199135e+01
3.866793544362558066e+01
3.852326155566049692e+01
3.850296031828016652e+01
3.866295462168175590e+01
3.867777645682432563e+01
3.863631804784508716e+01
3.863112991359865589e+01
3.871470276678429911e+01
3.881090087703950076e+01
3.888084792854805016e+01
3.881142141125307887e+01
3.915532642311470113e+01
3.927601803803576530e+01
3.924758442661031665e+01
3.900335128260158513e+01
3.896811826185338390e+01
3.891285107148201661e+01
3.872185346915494364e+01
3.843851448745968469e+01
3.822833402600588926e+01
3.823986027588815517e+01
3.811569669643343872e+01
3.824597139905694121e+01
3.833640417028058067e+01
3.851611850700176376e+01
3.834162533498536618e+01
3.826989390122930956e+01
3.813508212163824140e+01
3.809824478562426009e+01
3.829628507048096253e+01
3.826068048704313895e+01
3.843702927630641852e+01
3.845368948583580249e+01
3.847452094187514859e+01
3.859131352340447307e+01
3.838447834657677049e+01
3.817357843511776139e+01
3.778990487508844609e+01
3.805417102551956532e+01
3.814188724938524189e+01
3.808079192651550215e+01
3.791168406653095957e+01
3.813622098369750546e+01
3.795225872745668738e+01
3.806727974201835707e+01
3.800863770692196653e+01
3.801484267755038360e+01
3.799196089556124178e+01
3.794095126935593498e+01
3.797465847696791030e+01
3.797889101777374066e+01
3.793605906193855049e+01
3.808580988082626106e+01
3.812067709198055354e+01
3.823613594723877895e+01
3.822484711597432039e+01
3.836521442540431792e+01
3.837769067607710127e+01
3.829691122317994711e+01
3.825968911973176745e+01
3.831005022778720814e+01
3.843185596452705255e+01
3.872227012258048262e+01
3.869362430573456635e+01
3.862276678786869155e+01
3.851160569958297941e+01
3.872930263854134836e+01
3.892932360567374417e+01
3.910960212473308673e+01
3.899220838879740825e+01
3.913491520797316525e+01
3.916737630968089690e+01
3.916606672042966153e+01
3.956009675998463138e+01
3.965463222649263031e+01
3.977482456073159511e+01
3.971400209972846085e+01
3.962340038139906540e+01
3.951097053301158013e+01
3.958297241553022161e+01
3.969720611503394991e+01
3.971820130184352138e+01
3.970708618572953696e+01
3.938154455119759945e+01
3.927776697651847115e+01
3.920361614936442152e+01
3.925615368119191828e+01
3.921046080151667468e+01
3.907654096363803831e+01
3.918538271100482007e+01
3.913632674290804658e+01
3.906653522446350024e+01
3.908119938454203890e+01
3.915033479525832405e+01
3.915842910101881102e+01
3.923960466018222348e+01
3.913238412908348351e+01
3.914005353790749098e+01
3.911674230703427213e+01
3.907086172627850118e+01
3.918832993549894184e+01
3.910072765278655993e+01
3.911438842088826817e+01
3.910105003773238508e+01
3.920559907109954878e+01
3.911731536012605659e+01
3.916004984815516821e+01
3.929469951897954161e+01
3.898234787373454679e+01
3.884745210246698832e+01
3.879292763557750590e+01
3.881694047339868803e+01
3.887966477089504735e+01
3.860936623349130770e+01
3.877412672313973019e+01
3.849839818870527353e+01
3.854495776007251351e+01
3.862545770408951284e+01
3.874769575553817447e+01
3.878346919604210541e+01
3.880077986037520077e+01
3.898699216209715246e+01
3.894947228721223098e+01
3.903926151483940288e+01
3.899638055910195789e+01
3.901377353842718065e+01
3.920611759467306712e+01
3.919228160717167242e+01
3.932828455132140988e+01
3.948378938471496724e+01
3.944144462198897116e+01
3.954935893581193085e+01
3.951918395716417365e+01
3.942841892417363425e+01
3.924595399774185722e+01
3.925194140522383890e+01
3.913594819635643063e+01
3.908155889500448410e+01
3.909251121213286240e+01
3.908841958619949963e+01
3.885460955045100917e+01
3.879877343388852040e+01
3.889764071930755307e+01
3.905552324998542701e+01
3.909955512454381221e+01
3.904143565814143813e+01
3.899389333969037352e+01
3.893025645851450633e+01
3.887988343777324474e+01
3.894743815743036208e+01
3.898192660426752809e+01
3.898477728375555529e+01
3.909341623260497300e+01
3.916831409820825627e+01
3.930235686827145258e+01
3.931331667200573321e+01
3.951353551841506828e+01
3.950958231084653960e+01
3.931905755730022634e+01
3.925914209230105456e+01
3.918499458666817503e+01
3.922576383162381575e+01
3.949664969905684586e+01
3.955461000866521459e+01
3.973589017891770681e+01
3.979587582528216672e+01
3.974641539665773848e+01
3.970243690891673083e+01
3.971783331080946056e+01
3.965077768424792026e+01
3.938379585599314225e+01
3.940625594725871395e+01
3.928808547366606518e+01
3.928468310369525796e+01
3.917517184208382730e+01
3.916875274858396949e+01
3.896911017272884692e+01
3.882437185647075495e+01
3.885752010317472838e+01
3.883062419998653780e+01
3.886672664204625249e+01
3.895310173787896701e+01
3.911212226698406624e+01
3.892809372594901163e+01
3.911861266224837408e+01
3.925486355066981758e+01
3.931717514795263924e+01
3.923959336256777419e+01
3.940160461187223007e+01
3.950011573304731627e+01
3.946764243033209851e+01
3.945004042681161849e+01
3.973381106126862505e+01
3.964258953788723261e+01
3.938801418763998896e+01
3.950133610714893706e+01
3.944329518867343864e+01
3.942490855355425339e+01
3.964181114704822306e+01
3.966980534107980105e+01
3.966852567873013413e+01
3.960908595688844258e+01
3.963194591281581580e+01
3.966992704161584982e+01
3.978439286485865267e+01
3.980913399866984292e+01
3.984895610980661473e+01
3.980679521570490209e+01
3.977957663474824557e+01
3.979277014145360170e+01
3.965216363673265931e+01
3.954639585080880693e+01
3.947676171533886702e+01
3.942656596765776555e+01
3.949073861450835210e+01
3.948808685905709126e+01
3.953313122658818912e+01
3.952088933113829228e+01
3.929501879824741906e+01
3.894977140220733958e+01
3.913089623599029210e+01
3.911131417762904761e+01
3.911697901972069502e+01
3.901863013442648054e+01
3.894355782488152329e+01
3.893001341959533335e+01
3.874012277466599841e+01
3.844136828494724512e+01
3.824610926933554111e+01
3.835545390950576916e+01
3.849445133316101675e+01
3.866925473734668373e+01
3.864768218235962394e+01
3.880104964262930878e+01
3.886031113383702973e+01
3.886830888354198521e+01
3.883288782096470015e+01
3.878986003335239019e+01
3.869333989442249333e+01
3.881246546061623093e+01
3.873237226738809369e+01
3.875625105904946821e+01
3.880393326802154519e+01
3.869981828123669487e+01
3.848321332506262138e+01
3.850330500341065232e+01
3.824871643917403929e+01
3.826953974139012615e+01
3.826820775405036557e+01
3.853031109343206140e+01
3.849954528782656382e+01
3.871037443990013571e+01
3.875054758547515377e+01
3.881796943223042007e+01
3.921632317566012915e+01
3.939870676362519220e+01
3.917393121990724580e+01
3.920224114952464589e+01
3.919170032308065288e+01
3.932938248288016325e+01
3.944250279608746723e+01
3.955105709036752870e+01
3.946698869694668588e+01
3.950645420625517090e+01
3.957439049110777773e+01
3.946364800667494421e+01
3.926029845063948898e+01
3.941994499980545186e+01
3.926503810305450770e+01
3.924186396038123092e+01
3.943038689171387290e+01
3.947487366078265580e+01
3.930945840235304445e+01
3.931066606680506226e+01
3.941522201190178976e+01
3.941864363265076321e+01
3.933960805865372379e+01
3.923656267816623711e+01
3.918701205453316305e+01
3.920028665803298651e+01
3.915622552927447231e+01
3.911875027237346103e+01
3.906643715072361545e+01
3.904021751678077834e+01
3.892124447511951502e+01
3.834576738400989626e+01
3.861897424736749684e+01
3.876470506286454309e+01
3.882298799095126185e+01
3.882298843000199184e+01
3.852075104319030885e+01
3.840189760870750746e+01
3.806549852476798179e+01
3.815987339126790090e+01
3.816278683203825750e+01
3.839329413065099317e+01
3.818005786520568989e+01
3.843063729069289280e+01
3.852313972279442567e+01
3.856870407490553276e+01
3.859622588566593038e+01
3.859555692127037219e+01
3.854331155150511989e+01
3.826162968389930796e+01
3.819785707046934675e+01
3.814606541228201309e+01
3.792137582139763197e+01
3.788461265239421039e+01
3.782001964856263498e+01
3.781950522283926119e+01
3.759977790130481878e+01
3.748253162712814657e+01
3.742667823444453745e+01
3.721955579100164613e+01
3.696968005078258557e+01
3.716282302869360876e+01
3.734143024831251978e+01
3.722670325298776106e+01
3.735057408512901844e+01
3.728755506859042157e+01
3.718076486552407545e+01
3.729254170995231732e+01
3.713386708199907105e+01
3.706670398858547344e+01
3.725367764559608474e+01
3.738956360953535096e+01
3.738161051307306337e+01
3.718786849546211926e+01
3.721896261583977150e+01
3.707770018216640295e+01
3.677890095316908514e+01
3.680885371488484736e+01
3.716667629493994696e+01
3.709499160520223882e+01
3.673352563031478724e+01
3.688185978886158267e+01
3.681666689853285845e+01
3.663604610281826979e+01
3.664892862598668444e+01
3.658536519040855950e+01
3.650427959168317926e+01
3.615283096191566869e+01
3.614307689511682042e+01
3.615185469050266676e+01
3.619197170800603658e+01
3.627996409625423269e+01
3.618842674503527945e+01
3.629249479111328469e+01
3.620781273058675254e+01
3.605141654762131509e+01
3.619428785880418786e+01
3.631426863208940148e+01
3.624110916454014131e+01
3.617902535885212956e+01
3.637155825580567381e+01
3.629421660197726851e+01
3.611697155952887783e+01
3.608589687989157824e+01
3.603803941513230313e+01
3.604849289576245042e+01
3.603992970411020025e+01
3.611614597810529403e+01
3.613397278125637513e+01
3.628080868307364426e+01
3.628082750579250160e+01
3.616654154503021346e+01
3.635492032346788704e+01
3.630778022586690668e+01
3.616341090114369194e+01
3.637587847641759708e+01
3.617643288510330990e+01
3.626263668024504483e+01
3.627183897837949189e+01
3.630876067672193130e+01
3.616174422883205608e+01
3.626905223021449842e+01
3.619182624764923872e+01
3.622367108925952550e+01
3.612038590318209685e+01
3.595546518690071736e+01
3.605767845061853194e+01
3.593142604174564525e+01
3.602461523308642910e+01
3.590108011529511600e+01
3.582912835009538099e+01
3.587885899806149581e+01
3.581742768451280057e+01
3.565287141748402888e+01
3.574168768607623292e+01
3.580308259172877428e+01
3.556073900439357516e+01
3.573863494690191800e+01
3.584863792225326762e+01
3.601976330353908651e+01
3.595829125022526540e+01
3.600936999989431797e+01
3.613958747060758014e+01
3.613795929498034099e+01
3.639590661742872157e+01
3.631849978242854604e+01
3.639815525330494239e+01
3.618635227981703650e+01
3.617215774129622474e+01
3.599240630521670425e+01
3.596859023519862575e+01
3.589758928850922359e+01
3.611914415755702379e+01
3.602720191659710025e+01
3.595048144287449787e+01
3.610822225143866149e+01
3.613387698005685422e+01
3.623618358316536359e+01
3.641600196295612335e+01
3.638709211357885920e+01
3.647844719201411579e+01
3.646755063391688623e+01
3.625501753105976377e+01
3.632475452465357080e+01
3.648939449782102429e+01
3.649372683780143234e+01
3.651410016019654137e+01
3.642157417617834625e+01
3.637584359967651437e+01
3.646120689040326113e+01
3.662195295913866744e+01
3.659246289960471898e+01
3.662996069353375361e+01
3.656442000507184531e+01
3.653742714783322754e+01
3.673174232424412367e+01
3.660636232259937373e+01
3.670724321861818140e+01
3.689283742076548833e+01
3.692906296184802528e+01
3.666329152086398580e+01
3.668248195714364357e+01
3.670238116156360775e+01
3.680370737582520491e+01
3.693265493088387075e+01
3.708197221209022842e+01
3.727931743321650515e+01
3.716635010134637440e+01
3.709861538352139121e+01
3.714160974103170076e+01
3.702868987641084431e+01
3.705304497064211944e+01
3.729517127098139184e+01
3.734243438920281477e+01
3.728731414779998232e+01
3.720353330640461564e+01
3.705589561076376270e+01
3.700914225778996069e+01
3.671669416514714612e+01
3.665760525856553897e+01
3.658952610438074515e+01
3.677480222799879783e+01
3.676073010276711273e+01
3.683117414697628789e+01
3.684659310398169652e+01
3.676460007706819511e+01
3.677985547156117008e+01
3.671893602007349955e+01
3.662365681138938811e+01
3.702010900776521396e+01
3.740523732814394009e+01
3.737354454556632533e+01
3.747047486239291203e+01
3.732164148874760201e+01
3.697514470679508491e+01
3.693902841192797126e+01
3.682378029074670422e+01
3.698206169455728087e+01
3.676411088851176601e+01
3.680429784461527731e+01
3.684539252022428002e+01
3.700257909397980427e+01
3.675262285531822215e+01
3.674742962555126979e+01
3.670317087158885272e+01
3.666364959238763532e+01
3.681921092420797947e+01
3.669349476955408562e+01
3.650273994689817414e+01
3.652306556502554713e+01
3.640994573221205144e+01
3.632471336283062868e+01
3.646257093693881757e+01
3.638818780290431221e+01
3.648436862718367024e+01
3.645728015459203419e+01
3.648078910863803515e+01
3.642110962274104224e+01
3.633276341938096721e+01
3.630444230830773478e+01
3.640549935665801229e+01
3.637389558485688923e+01
3.616748726698894956e+01
3.594634394851377124e+01
3.588236175331304167e+01
3.593571378153038154e+01
3.589109761719546299e+01
3.596833557105608037e+01
3.581936517784203744e+01
3.601997758809404360e+01
3.630874997364688284e+01
3.652128950457582590e+01
3.653553814102539832e+01
3.651042571745745136e+01
3.675214446343621688e+01
3.683460605003683241e+01
3.678486815596040316e+01
3.669666414213887151e+01
3.661534699435737394e+01
3.660215362333695310e+01
3.661848139555966952e+01
3.659734799386001214e+01
3.654506212225883388e+01
3.680934966886541559e+01
3.706118892122884034e+01
3.698378987837951826e+01
3.678337259594778175e+01
3.682287228926326605e+01
3.698246200568809883e+01
3.702420756593701157e+01
3.698552371669803307e+01
3.665589194804515216e+01
3.669036866460947266e+01
3.674253301153809304e+01
3.686788850350979629e+01
3.697707021438264974e+01
3.694659145345652718e+01
3.690208617871323327e+01
3.696441248375951005e+01
3.716085676619591993e+01
3.723224906264208300e+01
3.722603951049025284e+01
3.722756745214743290e+01
3.738481807705159810e+01
3.710128088150725745e+01
3.712759928867589565e+01
3.716402278204930099e+01
3.734724298729602765e+01
3.755524248351903083e+01
3.772696030894834252e+01
3.794991836683048092e+01
3.794942125087187179e+01
3.811942465414541203e+01
3.825299717456393722e+01
3.812668907949712604e+01
3.795291058690560959e+01
3.763966092885011250e+01
3.757075495260535547e+01
3.737688137055796034e+01
3.718217220369066922e+01
3.747865440659857938e+01
3.764814989754732011e+01
3.765870949813179180e+01
3.751929678264090029e+01
3.775686352517425348e+01
3.768852377261299580e+01
3.785433637292398856e+01
3.812162697571200454e+01
3.806737639725589872e+01
3.815794490034478059e+01
3.837875063275236442e+01
3.830855660341197932e+01
3.818797652692293809e+01
3.815965198994285856e+01
3.852646895920591419e+01
3.855780118950566759e+01
3.842271460290017870e+01
3.820692249325330891e+01
3.814990549000716413e+01
3.822153255197509480e+01
3.822702890249792773e+01
3.795707508178951173e+01
3.796228442021030958e+01
3.772221742678217282e+01
3.775792533453495992e+01
3.788052355333158516e+01
3.792351155225421877e+01
3.790403857522055375e+01
3.785737266773281107e+01
3.788428530261089833e+01
3.776816299013482592e+01
3.788903335690934426e+01
3.808042463447674919e+01
3.818925229231766849e+01
3.807860439391434682e+01
3.788626856062863624e+01
3.768165147576057450e+01
3.789814287659441305e+01
3.780171957246025727e+01
3.790026292594089341e+01
3.815900269932873101e+01
3.850873185539008148e+01
3.827434424294217763e+01
3.825208975428505909e+01
3.817790326968249559e+01
3.819466103091604481e+01
3.807372971485832380e+01
3.815158286989818492e+01
3.810308531820486877e+01
3.816514249821467075e+01
3.851583926868652696e+01
3.853593579397276159e+01
3.854866428198306494e+01
3.843414231327359687e+01
3.834590129343669673e+01
3.862362166680159703e+01
3.843353707145880804e+01
3.833463216326461520e+01
3.828768015029169192e+01
3.853590430385278864e+01
3.851889840213927840e+01
3.841586384208319771e+01
3.842317232946827232e+01
3.855533033689565059e+01
3.843468261396188268e+01
3.836572148652756198e+01
3.847306105212052074e+01
3.856237713520692267e+01
3.835336680657468378e+01
3.847777723319826748e+01
3.857815711748106935e+01
3.873950266157554267e+01
3.878681545452014490e+01
3.876655003959528045e+01
3.880764162458823563e+01
3.892325021343384606e+01
3.881979049151021144e+01
3.896595152036567811e+01
3.910098797263655257e+01
3.887256237294302252e+01
3.886786012227608467e+01
3.900661436972703910e+01
3.890912244442518642e+01
3.916241982272715916e+01
3.932730220320161862e+01
3.939525365979492477e+01
3.929698288500765813e+01
3.928810823957981313e+01
3.938866723172665729e+01
3.954948677233057452e+01
3.937432902989478123e+01
3.946775441794972750e+01
3.949022051259984778e+01
3.927314383087681904e+01
3.926959354856705176e+01
3.915919314514520266e+01
3.897047376276413644e+01
3.909049171585444071e+01
3.911223674257207961e+01
3.924298346807857030e+01
3.936958086633617881e+01
3.936509028349193073e+01
3.913985867423115650e+01
3.920004196811148489e+01
3.919044343462052638e+01
3.906363791001594876e+01
3.911074833643849047e+01
3.924512956704300137e+01
3.925389505641433630e+01
3.905785215819689427e+01
3.940787506056467038e+01
3.938228907166872261e+01
3.930350018307921545e+01
3.919097105231899292e+01
3.912513272665555064e+01
3.894712758905796335e+01
3.888359954645511607e+01
3.886905924471023610e+01
3.895459095898920765e+01
3.912409912634575448e+01
3.917176154165483126e+01
3.906398673134487609e+01
3.902694273304849304e+01
3.910480841694526077e+01
3.935759691711900388e+01
3.947120523492435495e+01
3.935861197251742283e+01
3.942943761940546921e+01
3.953629037882789987e+01
3.944892081570481679e+01
3.951391422983762425e+01
3.953587475744822655e+01
3.970022235013249201e+01
3.963375915814991401e+01
3.954479255467986576e+01
3.956241964205561601e+01
3.972579935995842249e+01
3.953084061179351494e+01
3.949723660371371636e+01
3.937888599544783119e+01
3.930697604267576395e+01
3.940780653367180975e+01
3.967208736987287665e+01
3.957919543143553653e+01
3.928910082458114772e+01
3.919213735280637678e+01
3.924560841749268292e+01
3.938049640258625317e+01
3.941539817409909574e+01
3.959276536199582353e+01
3.959883810087762868e+01
3.945030749424005734e+01
3.934994823502317018e+01
3.936206502688906284e+01
3.931817390672733836e+01
3.921957412902378337e+01
3.904181562090330715e+01
3.937231671878573280e+01
3.932975471401164924e+01
3.932893490130248182e+01
3.935961292648673293e+01
3.943150117751930139e+01
3.934052221778562597e+01
3.927277197818279575e+01
3.901078010278872910e+01
3.918856994154074869e+01
3.909867110856944095e+01
3.914469066727775726e+01
3.928100913488193413e+01
3.923186689552753847e+01
3.907324613141738467e+01
3.908226895660890676e+01
3.900003899179615274e+01
3.907269325823731521e+01
3.906222471453569511e+01
3.894400758120472972e+01
3.896888837338110534e+01
3.928185393549066617e+01
3.949505878286114324e+01
3.955242074002957509e+01
3.961297131236655389e+01
3.980222106254920078e+01
3.988488855129605781e+01
3.978612602998286008e+01
3.977546093947344730e+01
3.987901590219634329e+01
4.013244647095626050e+01
4.007024591404474734e+01
4.002544690541616035e+01
4.019838752219930456e+01
4.009099717957693798e+01
4.022387749757643149e+01
4.002166088054769233e+01
4.004716671894704660e+01
3.993687974868103652e+01
3.977016537764148296e+01
3.981428269543157228e+01
3.983626002121950904e+01
4.008173778332293580e+01
4.007056785103779362e+01
3.983267918727047174e+01
3.988483689853300262e+01
3.992219900390361431e+01
4.026272478431583579e+01
4.042245199111683718e+01
4.014270494330435923e+01
4.004512382562875672e+01
3.975722473743148555e+01
3.967655637772244859e+01
3.966542124622188936e+01
3.961309940360463600e+01
3.961558079764576945e+01
3.972209268057033427e+01
3.980947679985643362e+01
3.965074296321876091e+01
3.970498484868880240e+01
3.993915175645513216e+01
3.982860379830879083e+01
3.972435446029616912e+01
3.958880445289258887e+01
3.950519592011324477e+01
3.945621847882698319e+01
3.920145086522506972e+01
3.941362327091331963e+01
3.951676569905306735e+01
3.944993287689832329e+01
3.951581894918273719e+01
3.938710197810986813e+01
3.939303262360098046e+01
3.945214285097093665e+01
3.928312090758254271e+01
3.898254348939378389e+01
3.915219930923620240e+01
3.931862948774725197e+01
3.942815412790400131e+01
3.942685810441044225e+01
3.944747781627912531e+01
3.949519021819366316e+01
3.944818128533338353e+01
3.938177484924407423e+01
3.947557461340520035e+01
3.924121410748464456e+01
3.935063508203391791e+01
3.950405689882329341e+01
3.955791854107684458e+01
3.947105881047514231e+01
3.943670159289133181e+01
3.950125789978992685e+01
3.949777728662238019e+01
3.952111347841440647e+01
3.947721500320145793e+01
3.952787910131083038e+01
3.943726142377095556e+01
3.925306320941359672e+01
3.909951569618139189e+01
3.922887775064538118e+01
3.927999513923777641e+01
3.928745226790947953e+01
3.931433004118181884e+01
3.934700222435684225e+01
3.928965989467310038e+01
3.929854977703512020e+01
3.951092296502744716e+01
3.944476335609712692e+01
3.924980842217561872e+01
3.922002982599568810e+01
3.923368429123590317e+01
3.921004830252702789e+01
3.939685671396219391e+01
3.928767523214052204e+01
3.929369901202630189e+01
3.910793369849843515e+01
3.899461375110610106e+01
3.893820285694785355e+01
3.899220971542925440e+01
3.892724277762282270e+01
3.906149140640570749e+01
3.895587189451562438e+01
3.890649654462322360e+01
3.896205527401659907e+01
3.896232634962314023e+01
3.899440344413333293e+01
3.890822624286395381e+01
3.878353865936693268e+01
3.884626578201145009e+01
3.893953750301414374e+01
3.913787030423054603e+01
3.919772481171926870e+01
3.882098083618264894e+01
3.876741343440403398e+01
3.886890702655910701e+01
3.892268483806538626e+01
3.866744448581209781e+01
3.857676364406509606e+01
3.856039665546345674e+01
3.849684669230793332e+01
3.858880728956654593e+01
3.868160779788699699e+01
3.873919104904922506e+01
3.896843995373795622e+01
3.915702540454260117e+01
3.921984644973459666e+01
3.912693145543580897e+01
3.921946956647502702e+01
3.918485564531628285e+01
3.901873114912031326e+01
3.935701873422471664e+01
3.915407471073822876e+01
3.928309514789660994e+01
3.927180487614379700e+01
3.916014423907277830e+01
3.918549356015530805e+01
3.919447050238044739e+01
3.916719029970769839e+01
3.937287948710677199e+01
3.958392254939325738e+01
3.955650770402827732e+01
3.943186914222614092e+01
3.976201337278635606e+01
3.982411538644468152e+01
3.974172895683627615e+01
3.973128383529335395e+01
3.986857290285197308e+01
3.988472577290474419e+01
3.990789535090226536e+01
4.003781781475173318e+01
3.998741196730220082e+01
3.994423136147126030e+01
3.974232953199507534e+01
3.959330174893426602e+01
3.988585904389742609e+01
3.993873723322091251e+01
3.993393745226388347e+01
3.981346939367174542e+01
3.973451575809180980e+01
3.994921768287745323e+01
3.993547697581709599e+01
3.961633075873184140e+01
3.980636907835742733e+01
3.985327175481034345e+01
3.961073466853110148e+01
3.956385301347708605e+01
3.930686190568104621e+01
3.929321634586158041e+01
3.945218787241657310e+01
3.950459994487600568e+01
3.937080962853679722e+01
3.920395773409267548e+01
3.906193170058150343e+01
3.901897731940852054e+01
3.895024250795220411e+01
3.915572616324805466e+01
3.929203620793654750e+01
3.922775591166948317e+01
3.937290746763450500e+01
3.936343270442782227e+01
3.948483519834090316e+01
3.948780477491344243e+01
3.955667467183805286e+01
3.956442657499970039e+01
3.970675127173385022e+01
3.980870707384723772e+01
3.982737696139827932e+01
3.973362936084359376e+01
3.960902792207854617e+01
3.967604562390889811e+01
3.964520781821424578e+01
3.969965721543908188e+01
3.986866707430485945e+01
3.988293803364732781e+01
3.988973442859005303e+01
3.993399941433921896e+01
3.992390796101246053e+01
3.991755356603797367e+01
3.994082341868649166e+01
3.996078810415716731e+01
4.000088739124406345e+01
4.013458600034489621e+01
3.999827363897634314e+01
4.000421880778483796e+01
3.993574643666259760e+01
3.992052894663635954e+01
3.962559609557909823e+01
3.945747565940011015e+01
3.947584772680345111e+01
3.935902787146111592e+01
3.940727487363107429e+01
3.937847758415335875e+01
3.939886588270785239e+01
3.938341787555746976e+01
3.949090403002463034e+01
3.944779038588325903e+01
3.951346355556643175e+01
3.935176752159069480e+01
3.943109479735350931e+01
3.953728340054282597e+01
3.960727442949213639e+01
3.958394538861008272e+01
3.966995853884279910e+01
3.964247794791331359e+01
3.963768854999037927e+01
3.963851388911366769e+01
3.937789710260668130e+01
3.898839343948067437e+01
3.899036505315935841e+01
3.905649811004906979e+01
3.909158885616353984e+01
3.909883264469522857e+01
3.914419105616427430e+01
3.903083913641120972e+01
3.883247988407593709e+01
3.917200527758294726e+01
3.932566019796972512e+01
3.916432895710661199e+01
3.909095307496862404e+01
3.912994151047631419e+01
3.914037191910612279e+01
3.909899153022361418e+01
3.896447514817617019e+01
3.887436388965623024e+01
3.889266064480328566e+01
3.897078794221112474e+01
3.897650073270089877e+01
3.879137539872002094e+01
3.873695274429166346e+01
3.885413473459028921e+01
3.893659710038748045e+01
3.890980181239812197e+01
3.877708332879623043e+01
3.887270478632708404e+01
3.888710817358614236e+01
3.875682882094294968e+01
3.856316627165640654e+01
3.871970367748203756e+01
3.860324469361937361e+01
3.848596383162491463e+01
3.840111945740392230e+01
3.841342494125908757e+01
3.842533026592444401e+01
3.834447725529804529e+01
3.839174976330879474e+01
3.849282906225488432e+01
3.840823736021778956e+01
3.828459084179333161e+01
3.831429227607322474e+01
3.840750083368447321e+01
3.830586020150440163e+01
3.834104102743543052e+01
3.841019429364901328e+01
3.863220230579727144e+01
3.851934711027200819e+01
3.852714312555890785e+01
3.858234063300103145e+01
3.871385622768391244e+01
3.853059426974565582e+01
3.859953822840385840e+01
3.861478429084841224e+01
3.868558186744341754e+01
3.853076009517022982e+01
3.864084028431727091e+01
3.868506097609603955e+01
3.871141713219154212e+01
3.855589962469522902e+01
3.867613899880687711e+01
3.855065060183810743e+01
3.866084117567626066e+01
3.862875343370084380e+01
3.857977576670990771e+01
3.858106765549028694e+01
3.861402907514975880e+01
3.848736708237066750e+01
3.862397772093909509e+01
3.882465325156427127e+01
3.899786756989157510e+01
3.880020075070358843e+01
3.857282843167794084e+01
3.862136524070099597e+01
3.849203793133516882e+01
3.852770637864880143e+01
3.853309869470375304e+01
3.872980966129897951e+01
3.873093986674951594e+01
3.867494101962964237e+01
3.860958802695549963e+01
3.862897910650692523e+01
3.856221760787105524e+01
3.860966788474095779e+01
3.883788815381033288e+01
3.890956926129828020e+01
3.897354185000393301e+01
3.881732618359022524e+01
3.879862716151237834e+01
3.850642183129865259e+01
3.841618348914126102e+01
3.837441389171242179e+01
3.832202940780022260e+01
3.833189122810856730e+01
3.834881455274936712e+01
3.862288327868282067e+01
3.886520348609001729e+01
3.894826205746619507e+01
3.884884163624613507e+01
3.873080639903177769e+01
3.854609229634948520e+01
3.859337054736394634e+01
3.868761637863052982e+01
3.868202175095209583e+01
3.849901006413467996e+01
3.839117705094434285e+01
3.857575516622922152e+01
3.854267522979727545e+01
3.865731812997919548e+01
3.845809124119430322e+01
3.819323646052394849e+01
3.818112562876168425e+01
3.810451835064534265e+01
3.833356037472576361e+01
3.847140548056871268e+01
3.832332079119100854e+01
3.799527944183282102e+01
3.816358677705501634e+01
3.820765866127194954e+01
3.832557549766908522e+01
3.842410412949354992e+01
3.867122166695020979e+01
3.871973753400227736e+01
3.872342273375099353e+01
3.870197985298599974e+01
3.880088626170329036e+01
3.873155906611378896e+01
3.856611115828261660e+01
3.853422804933549628e+01
3.853908749340244100e+01
3.858905879578372833e+01
3.866677805891806230e+01
3.872660088659806377e+01
3.864472826744788847e+01
3.887968991992891432e+01
3.894085683645793949e+01
3.884759477043813547e+01
3.879572229479167333e+01
3.882996448996021854e+01
3.887604742340056418e+01
3.899286494133400538e+01
3.923277283292647155e+01
3.935149563711483012e+01
3.912985499451356475e+01
3.899874619722355362e+01
3.883980318598352000e+01
3.908904496788107963e+01
3.909458502014362580e+01
3.894594398497068255e+01
3.907567801504404770e+01
3.914893211631386549e+01
3.925044856606459831e+01
3.919772580193370004e+01
3.925888890905559947e+01
3.898539014078004783e+01
3.910207799666830653e+01
3.900573666384848792e+01
3.884076360479620149e+01
3.879922378702055141e+01
3.896180951462485353e+01
3.906622643197319888e+01
3.911050901283667258e+01
3.905295250669387030e+01
3.917877787761506880e+01
3.935615695638400524e+01
3.921522661949580169e+01
3.933223401484553250e+01
3.925135190363469917e+01
3.931829259852287350e+01
3.928624940261531862e+01
3.912464557524493358e+01
3.897119550290428691e+01
3.919389072174809030e+01
3.930390794576938163e+01
3.926299589450537297e+01
3.881300595353226868e+01
3.874896300463068144e+01
3.883044771984616972e+01
3.878374456867439335e+01
3.873528593633168526e+01
3.876072810176874839e+01
3.867589658213838533e+01
3.833641209571457154e+01
3.834484312196949674e+01
3.846663875073689098e+01
3.849804360427513217e+01
3.835528724152968749e+01
3.846246678393904261e+01
3.853774734527168988e+01
3.860196015390369695e+01
3.858968364570959153e+01
3.840865569903836985e+01
3.842247385568511930e+01
3.850386196217706924e+01
3.864728635687473002e+01
3.888803716736178018e+01
3.893051260810771907e+01
3.904417873980084863e+01
3.898700983164636824e+01
3.917040228838394000e+01
3.916406822743021365e+01
3.932014437692792086e+01
3.915418642835678043e+01
3.894960624127078574e+01
3.874263242421034903e+01
3.866571149307313249e+01
3.858197234771153461e+01
3.855271653078631999e+01
3.857318867412200802e+01
3.842022296067742815e+01
3.823737733292394125e+01
3.849689177278328600e+01
3.860026758873480901e+01
3.865841517420378182e+01
3.883346631241729341e+01
3.875224128226182785e+01
3.875684945521396685e+01
3.861239960682834038e+01
3.858306917043041295e+01
3.865390431015276107e+01
3.871368062114552799e+01
3.873309297476407664e+01
3.904659430463504322e+01
3.896616528262801182e+01
3.919224842209717963e+01
3.933346620740530852e+01
3.945155596047840874e+01
3.900745404398942640e+01
3.898817912466164159e+01
3.914158152535252100e+01
3.906007958446232209e+01
3.933545198196588899e+01
3.936797933177444975e+01
3.929186249653822927e+01
3.943447582770033932e+01
3.928432869440996456e+01
3.933268650517043596e+01
3.953524332186417212e+01
3.962398582594070007e+01
3.972812837305394140e+01
3.971311122977020602e+01
3.966622908282848670e+01
3.979152383702373896e+01
3.979367806831342591e+01
3.982318438251046189e+01
3.984828634085371135e+01
3.965907587191564687e+01
3.970052633297959943e+01
3.983602087211708209e+01
4.003500423076526715e+01
4.010530581140822903e+01
4.014351860824466200e+01
4.036777531098095295e+01
4.044292036922579570e+01
4.048214116558376219e+01
4.049839638613440940e+01
4.040692125884920216e+01
4.052194586445725832e+01
4.023695017947037655e+01
4.006757459703752744e+01
3.984149766125849368e+01
3.976804250666174312e+01
3.968817627766375722e+01
3.970682197648968526e+01
3.987721151005096232e+01
3.972469224467016602e+01
3.957025555391233951e+01
3.976790069334994371e+01
3.974982594173258121e+01
3.968864406983605164e+01
3.959034968289353884e+01
3.943771287050584817e+01
3.940909464713097066e+01
3.977174276521979834e+01
3.978586076429832019e+01
3.987189374706100153e+01
3.996488589062668240e+01
3.997967728805843990e+01
4.006682409178345949e+01
3.983290745208870476e+01
3.991668837221244814e+01
3.983738537863177243e+01
3.966695801837633439e+01
3.969968392615064090e+01
3.966858418126629715e+01
3.966689811150953915e+01
3.954723376604117391e+01
3.961674051974281241e+01
3.969372725648986489e+01
3.943838581945914967e+01
3.963391088863888712e+01
3.974392862208445365e+01
3.948052012878294192e+01
3.951654692749098530e+01
3.965449863069499514e+01
3.981237513312260745e+01
3.981740786190186299e+01
3.978445050586260123e+01
3.952451148901088374e+01
3.982441479943623364e+01
4.004905096777147833e+01
3.997187820566882266e+01
3.995580203579792311e+01
3.983915272486567005e+01
3.985909458061723853e+01
3.976384340844578702e+01
3.982125991047870173e+01
3.982673609491616418e+01
3.972520843986235661e+01
3.977623451427857759e+01
3.977005911547553296e+01
3.964515960845900366e+01
3.924356927137130668e+01
3.923144641338399197e+01
3.940791190405168010e+01
3.950961692282899662e+01
3.956472059399108332e+01
3.960811787780404103e+01
3.965188976296362711e+01
3.974257842598979096e+01
3.985246516923093196e+01
3.976118117186996415e+01
3.982419474563565842e+01
3.988165745578051258e+01
4.014081086983160418e+01
3.999849661649323451e+01
3.998612126262950284e+01
3.999002053971491932e+01
3.995868441695520090e+01
3.981583749196428101e+01
3.983396921559619841e+01
3.982341549655865265e+01
4.002744264475828828e+01
4.000800564767409639e+01
3.986975362744360751e+01
3.994636642199411369e+01
3.989965359135039336e+01
3.988734262790749341e+01
3.988891400237023532e+01
3.979341517885691104e+01
3.971271404941745686e+01
3.969266995799311815e+01
3.992647740632008180e+01
3.988319730413530806e+01
3.975202638482522843e+01
3.965312232325913300e+01
3.958194223259485511e+01
3.948989659663788387e+01
3.943001087150636863e+01
3.940656289240510546e+01
3.931760116753756051e+01
3.941810149650540751e+01
3.955087636229002612e+01
3.952718495146260125e+01
3.956024769435975941e+01
3.946404406160819889e+01
3.976765657434069112e+01
3.975872938467925621e+01
3.958971645277915741e+01
3.959962903948258628e+01
3.965354376556474847e+01
3.958127108135283834e+01
3.948281579165180943e+01
3.938403679615804265e+01
3.931696369570853733e+01
3.958883214815025298e+01
3.947338753608656958e+01
3.934575948842220328e+01
3.921124344845031828e+01
3.910136360471076244e+01
3.928410905839634637e+01
3.913023365523802255e+01
3.922575231630763426e+01
3.915994735984278208e+01
3.920558765012835067e+01
3.923955003717077972e+01
3.926998074388532700e+01
3.922619966315971851e+01
3.935270966804908710e+01
3.938236589912592223e+01
3.931294064937729615e+01
3.932050640664335361e+01
3.929293840621848233e+01
3.923482392354971893e+01
3.906453162110418020e+01
3.922728253779468588e+01
3.923070164076371213e+01
3.915383528340920094e+01
3.915525705174505333e+01
3.890783804019918790e+01
3.876077435589274955e+01
3.900517181360176266e+01
3.904515612390595436e+01
3.899879782506753401e+01
3.890923118324298713e+01
3.905839585155307248e+01
3.903010812065104318e+01
3.900394950402976946e+01
3.892430209521960904e+01
3.890213582317745988e+01
3.895449973596640092e+01
3.887500630639257793e+01
3.882317292021512856e+01
3.879376767490029465e+01
3.880059200293958810e+01
3.895163625427883858e+01
3.906782188138173950e+01
3.900906176706708806e+01
3.902129831979976160e+01
3.882528782170837189e+01
3.899164015969626007e+01
3.942125485254801731e+01
3.960991359728313199e+01
3.957347912461329997e+01
3.946126746539329133e+01
3.927723272378722896e+01
3.925671116564880236e+01
3.919399217159600823e+01
3.916070120603514937e+01
3.927079498022106918e+01
3.933461998663444348e+01
3.936536969415202236e+01
3.929701238622180171e+01
3.923708269478845523e+01
3.948920818494844553e+01
3.939334795573284254e+01
3.916644703185355070e+01
3.917793404595479956e+01
3.923575491964183470e+01
3.918800137454058330e+01
3.906930800407643289e+01
3.897449914566452378e+01
3.892793376270863348e+01
3.894292095948586052e+01
3.886875300662549648e+01
3.878792770399451229e+01
3.885123654542896787e+01
3.886460509472608749e+01
3.899022279483608600e+01
3.892893123850417680e+01
3.906387504704262881e+01
3.899132601723574965e+01
3.892845515243443799e+01
3.897047350630091955e+01
3.869537865567129131e+01
3.882432762366926937e+01
3.877963365808012952e+01
3.874933844927542026e+01
3.871825997439108846e+01
3.889426396346251380e+01
3.891792200002434043e+01
3.890130146483046047e+01
3.894893955563730259e+01
3.898840472927584955e+01
3.895661722639718505e+01
3.868900958339010288e+01
3.859468541358475591e+01
3.846331026850994306e+01
3.874375367016844507e+01
3.871980141557831701e+01
3.846251457925725958e+01
3.851421666889877571e+01
3.847656740262400632e+01
3.852790398716708609e+01
3.850985905684665767e+01
3.842041036397963438e+01
3.835650103058752336e+01
3.846260364249639707e+01
3.840533655355904585e+01
3.834996261278288898e+01
3.833035295749849780e+01
3.856509298576313682e+01
3.846073838014506663e+01
3.845918557124823423e+01
3.847211348603482861e+01
3.848072774652962380e+01
3.845049110133107462e+01
3.829507644574630376e+01
3.805585637986676062e+01
3.799489239593082601e+01
3.790958165829280802e+01
3.785345196444053073e+01
3.763548112307324800e+01
3.774806570050982657e+01
3.759648217208629717e+01
3.759660678538481449e+01
3.755409766315293751e+01
3.743005156197447292e+01
3.756234873899804683e+01
3.757720256963169447e+01
3.789899615734589133e+01
3.764024907778058093e+01
3.776079809152106037e+01
3.784588025366099373e+01
3.793294980775932146e+01
3.809711878311232169e+01
3.816432574659633303e+01
3.850571192170771440e+01
3.828217735065936722e+01
3.822411559611319376e+01
3.839562503960031847e+01
3.851673558277955323e+01
3.848166617745881979e+01
3.858414955469076091e+01
3.851077930346270506e+01
3.846928681619804280e+01
3.844342216635374854e+01
3.861523527600017047e+01
3.857330302929752008e+01
3.842656557999232803e+01
3.853252805071004872e+01
3.864176963241373386e+01
3.853262338551255084e+01
3.850681496638948431e+01
3.862448025288102116e+01
3.870964866359532408e+01
3.892856965255780466e+01
3.910730750369741315e+01
3.894951737520582924e+01
3.879680443045603511e+01
3.867298014673792039e+01
3.891513564744098375e+01
3.889385024466913876e+01
3.886612393845188507e+01
3.865486571645990210e+01
3.847289728609813153e+01
3.858525260915233446e+01
3.845262699930012928e+01
3.810264696005155116e+01
3.798520696494672677e+01
3.818375539243937311e+01
3.835492154511425156e+01
3.818941947925823399e+01
3.814204213214213013e+01
3.810392248482035171e+01
3.829664668436822694e+01
3.842263452235884102e+01
3.841331087626183916e+01
3.833319971057394326e+01
3.833287545216817449e+01
3.830951494771890964e+01
3.816978280283274927e+01
3.805006475260911003e+01
3.796872942362649184e+01
3.785684691811608360e+01
3.780821891008791624e+01
3.788918708347449638e+01
3.789964026308698664e+01
3.791167950130856212e+01
3.793403729543665293e+01
3.803718878684955484e+01
3.779808310940377680e+01
3.753453494136160629e+01
3.756795468824034856e+01
3.778901644403352833e+01
3.790996948492514917e+01
3.772983189663460735e+01
3.764937215943401583e+01
3.760839825277400905e+01
3.764901271316209375e+01
3.787604619947836682e+01
3.777388210522236989e+01
3.761473900928674396e+01
3.765145308357700316e+01
3.772711527421255795e+01
3.783317814790399325e+01
3.818346319133399192e+01
3.813996796559737845e+01
3.793559302225305885e+01
3.795807034876593633e+01
3.804479585213211834e+01
3.814852579888022177e+01
3.811589742869540487e+01
3.778850719847066841e+01
3.781936487556568238e+01
3.785271987641832681e+01
3.787742846220542958e+01
3.777347944298355031e+01
3.766751214245589097e+01
3.774515080520808397e+01
3.777367935138995136e+01
3.771269877067204845e+01
3.772882220913425755e+01
3.790022522277194383e+01
3.788099400220090729e+01
3.782963125878403332e+01
3.773236110168069501e+01
3.757213428798736032e+01
3.762972260710370165e+01
3.762623197856199653e+01
3.783631754558291505e+01
3.806353802299908295e+01
3.814665917252623473e+01
3.829753664838970906e+01
3.804524169262419520e+01
3.794805980662068379e+01
3.805910898602521542e+01
3.842393936057569448e+01
3.830932449663526285e+01
3.832305516234399789e+01
3.840820091641133871e+01
3.850853327372882262e+01
3.857510951080457318e+01
3.862742724769362468e+01
3.868007765260457376e+01
3.867919140879639883e+01
3.876863014377371996e+01
3.878038840453955061e+01
3.884009999675879499e+01
3.870953780448459725e+01
3.884433319082830849e+01
3.879679987264007934e+01
3.874004394671548113e+01
3.840073266367997462e+01
3.854759627523522170e+01
3.849561208608853491e+01
3.849364247408436057e+01
3.861715625376725569e+01
3.855092538245322942e+01
3.855262908841095282e+01
3.834736939892746221e+01
3.832985803346329590e+01
3.824291945986942665e+01
3.842133699699830629e+01
3.863169826033767151e+01
3.872784713241092902e+01
3.856286236792853117e+01
3.856152651954510446e+01
3.857773108400064643e+01
3.865701469671761004e+01
3.854093349212629960e+01
3.862808438601186367e+01
3.827385773807750269e+01
3.820623949225266358e+01
3.811440689261989689e+01
3.813817173564422092e+01
3.817229407262824736e+01
3.797062130849054284e+01
3.778736188488734626e+01
3.768610152039009620e+01
3.759674492754460573e+01
3.749972885293595226e+01
3.750840607055661025e+01
3.760684832386194643e+01
3.756945886593526041e+01
3.746210931273563460e+01
3.767300823061470538e+01
3.767782216523207239e+01
3.775988880833244110e+01
3.779934267279246285e+01
3.779147698816746015e+01
3.784018098381351791e+01
3.788725213645785317e+01
3.788083507113012871e+01
3.786493166461460902e+01
3.788697218134439026e+01
3.800977211284503454e+01
3.805144214916821710e+01
3.801570715160808334e+01
3.797579458916194994e+01
3.793143190849621504e+01
3.810200866743652170e+01
3.816894238153003727e+01
3.854134354654330252e+01
3.865715913893113509e+01
3.862054928131338727e+01
3.841354187450671986e+01
3.850130187115247082e+01
3.882138658840704437e+01
3.887461828660965324e+01
3.913293127573952290e+01
3.907430163409622281e+01
3.883798740619989331e+01
3.879402560212463413e+01
3.889647361423256200e+01
3.905443200847843599e+01
3.919689378801172808e+01
3.925603033906364203e+01
3.915080731544696135e+01
3.899713947399986580e+01
3.919292138471550402e+01
3.929260850318027565e+01
3.953079286658686442e+01
3.969091618385879627e+01
3.958027214258987669e+01
3.940375519044513197e+01
3.930327028212884954e+01
3.925316103267429213e+01
3.932548020196345817e+01
3.932281639204802559e+01
3.944620917242817626e+01
3.976987663430728759e+01
3.959463935305816307e+01
3.949276314775102037e+01
3.933384877873626806e+01
3.925229077000333433e+01
3.919633045584995301e+01
3.934617123963078456e+01
3.942456804335181886e+01
3.928704647837655983e+01
3.928478774268540263e+01
3.937593119709401890e+01
3.906093642098368690e+01
3.885794060355924273e+01
3.896720685190052791e+01
3.890626492632033973e+01
3.886354114955737060e+01
3.924812919228875074e+01
3.906704039659672389e+01
3.923864849833956470e+01
3.938494186911960782e+01
3.923952296499437153e+01
3.910898735080395738e+01
3.910477189317852265e+01
3.924792878666137597e+01
3.905020782393368961e+01
3.888534385949451888e+01
3.890163466071584253e+01
3.883617144240973573e+01
3.892113585751341276e+01
3.879792863505073797e+01
3.856518284945585862e+01
3.846234233789035528e+01
3.862147964586040416e+01
3.843138435967658495e+01
3.863802204418640684e+01
3.902832518290330199e+01
3.890548592354431889e+01
3.896211324703362777e+01
3.913841191636191752e+01
3.922640558660098264e+01
3.915264868499872364e+01
3.886414360640796417e+01
3.903092906313107591e+01
3.900212273505380978e+01
3.901910440124758850e+01
3.921134774318579730e+01
3.897781224586490367e+01
3.919728479587438130e+01
3.930857864762432996e+01
3.939755899001198003e+01
3.929471721162371267e+01
3.928984306875042876e+01
3.912602177336378872e+01
3.886779673065088048e+01
3.877363057899950860e+01
3.886909150008495573e+01
3.891618822711210157e+01
3.876872389947434527e+01
3.842320739106605032e+01
3.832547683096488100e+01
3.856242838416271468e+01
3.844763630449248382e+01
3.859663629099716076e+01
3.867492874895705768e+01
3.839985617353921299e+01
3.844296444682523628e+01
3.834230571123473652e+01
3.831073058372933815e+01
3.844834117153393294e+01
3.829589212695066180e+01
3.822306423026053324e+01
3.826331173988190670e+01
3.815816258418760043e+01
3.828566134222928952e+01
3.817502340639560288e+01
3.823454947328928455e+01
3.817649816056823653e+01
3.811118592804255201e+01
3.796258003967135153e+01
3.817440667559174727e+01
3.819177810847369869e+01
3.844911745325007502e+01
3.848625042026944953e+01
3.852475430381718979e+01
3.869060812813763306e+01
3.874097199518512724e+01
3.852548574250733537e+01
3.876841476884779780e+01
3.874332412513967228e+01
3.876017209089136628e+01
3.881454624144472376e+01
3.878465149686385161e+01
3.862351286536063810e+01
3.850311262457912420e+01
3.834629578929794747e+01
3.859191638114673850e+01
3.897782928768268107e+01
3.923034885309149900e+01
3.919824060248663500e+01
3.925033770933262645e+01
3.891318738349520601e+01
3.895781169307580427e+01
3.871952932281121207e+01
3.865826591332001527e+01
3.874913557555687760e+01
3.881520110095504350e+01
3.900791535074522898e+01
3.884992148302621473e+01
3.877536455879804578e+01
3.877642474836259368e+01
3.892806541146071453e+01
3.884185117168754431e+01
3.874432399159416462e+01
3.860345147666750165e+01
3.863180779819447963e+01
3.891731481541484783e+01
3.900807665914454248e+01
3.889587093187594036e+01
3.892153315783106393e+01
3.910771692792220477e+01
3.932226539261494480e+01
3.936507076779193426e+01
3.907389015164119428e+01
3.906579240927005969e+01
3.886073831308026172e+01
3.886185708786293702e+01
3.884752043656938270e+01
3.899237661737417682e+01
3.909664214553230721e+01
3.924016375490609221e+01
3.915048227897284505e+01
3.896922368426108108e+01
3.888783011953434254e+01
3.907261376509573836e+01
3.924668148266481182e+01
3.903976628484395661e+01
3.904287258621600643e+01
3.899849511996131923e+01
3.882270940506776924e+01
3.879481526641948363e+01
3.850691239346868144e+01
3.871743344278462473e+01
3.880491289213415484e+01
3.891036616634999490e+01
3.885058332661805736e+01
3.871098478308562107e+01
3.871196805662633267e+01
3.862054434226242705e+01
3.857503498801416697e+01
3.846057335838483482e+01
3.822809950711651794e+01
3.837175707999371355e+01
3.840618620082956625e+01
3.840894587950973715e+01
3.850294105913877019e+01
3.852779503398874539e+01
3.852795083948377908e+01
3.847705177637968887e+01
3.827143532127976755e+01
3.828445807258476918e+01
3.831431737199590515e+01
3.821063219617796136e+01
3.822676308959139391e+01
3.822128824930670277e+01
3.805570186109421371e+01
3.793627699851193569e+01
3.795283000894894343e+01
3.762391894572655815e+01
3.757961492882064647e+01
3.772867335573278069e+01
3.789295924789604442e+01
3.763659021411746863e+01
3.759826345126781888e+01
3.783668321081155739e+01
3.771332493027394861e+01
3.776825848276320841e+01
3.784967041854955028e+01
3.799339329886595351e+01
3.816370827919578090e+01
3.812657561279346652e+01
3.813190902484052458e+01
3.818074143091044448e+01
3.829632696437511896e+01
3.825376500490742160e+01
3.816398653445825317e+01
3.809153359922595428e+01
3.821111009039778139e+01
3.836841573880068523e+01
3.835812556697619868e+01
3.834975050606779234e+01
3.859403585901310407e+01
3.885128207998135963e+01
3.877029932521172384e+01
3.848311814351794169e+01
3.856075142886074758e+01
3.854712896984021597e+01
3.893206574580453605e+01
3.895718596940045586e+01
3.886771079089428582e+01
3.868586676699755600e+01
3.882974253688159649e+01
3.890319993935091958e+01
3.893564041798960318e+01
3.892057148415211287e+01
3.911878389127474520e+01
3.897423846007647086e+01
3.890487722116868241e+01
3.873243783345017732e+01
3.878560198845244855e+01
3.860391280228515143e+01
3.865449899299184011e+01
3.855902885007413516e+01
3.842937145594972748e+01
3.845559403097065143e+01
3.852341818765219017e+01
3.863493205781221462e+01
3.870943546352673792e+01
3.864850462293891553e+01
3.890338102090208849e+01
3.879147162807802829e+01
3.854457213179829722e+01
3.870253929218420552e+01
3.868516946813200263e+01
3.857891597252796601e+01
3.853519482428018250e+01
3.849398376876151673e+01
3.855353585330855992e+01
3.856065792671892467e+01
3.858108763203187408e+01
3.860319876631255198e+01
3.859820866473825873e+01
3.848612884056804262e+01
3.834979617644241756e+01
3.836472841500953734e+01
3.839265681677233744e+01
3.826336255083025151e+01
3.837039640521316386e+01
3.833622108107096693e+01
3.835419441671352558e+01
3.842047744556022337e+01
3.839446293502819429e+01
3.830545760738822025e+01
3.864371051270232016e+01
3.853590897289828376e+01
3.856978295625391695e+01
3.843779447682130268e+01
3.836831956224981610e+01
3.843952665305247507e+01
3.849334691063951652e+01
3.834875723687266458e+01
3.836666468933513130e+01
3.837547065811492075e+01
3.845522607096818035e+01
3.863430586115168808e+01
3.871891740233690626e+01
3.860858880394452797e+01
3.872351697509098756e+01
3.872096680519304357e+01
3.846040363606962131e+01
3.838777390866062689e+01
3.848205554971047349e+01
3.838744511250121860e+01
3.829534854944958511e+01
3.821214260751223435e+01
3.818963865182489315e+01
3.831449110947862380e+01
3.820218298885914265e+01
3.802558232803762905e+01
3.801337338406869293e+01
3.806433358473243800e+01
3.797863344847191769e+01
3.815368754672204687e+01
3.801699396962867894e+01
3.807803913942677809e+01
3.803460391225841875e+01
3.807705001847080695e+01
3.785327344084027601e+01
3.790822962007650432e+01
3.793246978088868104e+01
3.811092827200247513e+01
3.807804807145775072e+01
3.810011130234414622e+01
3.809720983317254195e+01
3.820118383986751809e+01
3.807367268293127438e+01
3.831382876569517748e+01
3.835227969294705019e+01
3.821685055856430324e+01
3.828348501108153101e+01
3.847555309253287703e+01
3.847697556521249851e+01
3.867674877549663393e+01
3.871788426714444853e+01
3.857404033048305791e+01
3.839099289959356298e+01
3.813421754624717863e+01
3.830282341731387419e+01
3.832766277931113308e+01
3.825225946370396457e+01
3.821696587430534464e+01
3.845244151556838119e+01
3.861977831828964014e+01
3.863248224168828671e+01
3.854296296365502883e+01
3.864751350412065278e+01
3.863733159313166965e+01
3.863205094460770539e+01
3.885438254690784987e+01
3.888907171127473816e+01
3.876792664624819196e+01
3.883533390531403029e+01
3.874605223598073422e+01
3.877697545663115619e+01
3.886392643868741459e+01
3.894124324023272976e+01
3.884284550230019306e+01
3.875752891470830974e+01
3.882817902268602239e+01
3.899613601210400304e+01
3.893832999516128268e+01
3.875357820359274541e+01
3.865441730840639423e+01
3.909147093768444137e+01
3.906583753186009034e+01
3.915816423598199236e+01
3.916278805637812610e+01
3.926727536243013361e+01
3.918843972543648135e+01
3.936006441196482086e+01
3.935654826040001808e+01
3.926917327651359102e+01
3.923511625360933408e+01
3.906860233202484523e+01
3.887962803894316011e+01
3.899331635528022844e+01
3.898949246686252934e+01
3.881745057000867405e+01
3.882244326710184623e+01
3.873765283691638928e+01
3.871221499210341221e+01
3.893858839592854792e+01
3.908315326720749994e+01
3.891192983524695848e+01
3.885082644679263097e+01
3.880912494204826402e+01
3.891816515007482735e+01
3.888432824878407246e+01
3.869946511162344649e+01
3.852351674794712721e+01
3.849572151886398075e+01
3.857187521802885755e+01
3.866187128187403488e+01
3.878643854809108404e+01
3.896138778471696895e+01
3.925695745715722751e+01
3.946746522499131515e+01
3.914265571961620083e+01
3.917542299935951178e+01
3.905767265002558020e+01
3.904777500176648886e+01
3.893725809435853336e+01
3.865861360375200206e+01
3.856861359712137016e+01
3.865016296302116672e+01
3.867765754772220532e+01
3.867704947929708226e+01
3.841799789122180186e+01
3.851977707108856919e+01
3.841392716553571773e+01
3.816226887294925518e+01
3.813922444426648894e+01
3.824479285719363730e+01
3.804961195439765476e+01
3.803017546026926965e+01
3.818606956256601137e+01
3.827728826169482090e+01
3.853706929464169662e+01
3.859782737787653417e+01
3.870535363898128622e+01
3.859747164394978114e+01
3.867933092823193419e+01
3.864575573786777341e+01
3.869276094091868856e+01
3.883912818712735771e+01
3.882399896870266787e+01
3.883229546858616743e+01
3.872935276305935304e+01
3.863121228020199993e+01
3.864821427358843664e+01
3.844050556251985284e+01
3.851349645010681400e+01
3.837977050486689734e+01
3.826012925719775382e+01
3.831539077464408649e+01
3.849144072166541974e+01
3.845743801936855988e+01
3.829584359960362150e+01
3.825374980207065789e+01
3.830171150400657609e+01
3.843451303165800681e+01
3.845914617352183029e+01
3.833538848401806121e+01
3.822619894675542440e+01
3.825144553435606554e+01
3.827174136131221616e+01
3.824240805376882690e+01
3.834789684843495650e+01
3.869267860619117982e+01
3.853645599702483793e+01
3.869684911927510740e+01
3.874331268403663842e+01
3.870275604909274847e+01
3.869231507035146223e+01
3.864064597221092612e+01
3.857433261412533199e+01
3.846991521710903328e+01
3.851100376181307183e+01
3.843135331906175622e+01
3.847435564186099555e+01
3.844283416750469939e+01
3.829754735740735327e+01
3.810700453600315285e+01
3.809518717347407346e+01
3.816887510151276075e+01
3.812073733455371638e+01
3.831427432399307520e+01
3.835599168418810478e+01
3.852539913015922934e+01
3.867772963557541033e+01
3.895837463060381367e+01
3.892270510582425658e+01
3.918748322166329956e+01
3.893985725915860741e+01
3.895696733410478174e+01
3.912618564645502062e+01
3.915022695206889125e+01
3.917021314301290857e+01
3.921460692440258100e+01
3.917836983967997355e+01
3.920871664860814576e+01
3.918193711615820973e+01
3.918657064706392390e+01
3.947510008941775084e+01
3.931879849938447080e+01
3.944393238800828527e+01
3.937923595196367188e+01
3.933325177991544308e+01
3.918454127289508904e+01
3.907010513471935553e+01
3.918550758001494927e+01
3.941133663770855833e+01
3.946233237451718878e+01
3.939077028198772013e+01
3.944450106958580449e+01
3.985460159382840573e+01
4.002305689358313856e+01
3.981272454250906634e+01
3.983982837647457131e+01
3.982085075403307428e+01
3.989110956816215747e+01
3.989736746057620564e+01
3.984964949840400550e+01
3.972756173558158821e+01
3.944759970596095400e+01
3.937804490255178536e+01
3.931270797055267252e+01
3.914227264344977897e+01
3.911416132863666206e+01
3.923920173924263111e+01
3.920776000913047454e+01
3.918606494479378455e+01
3.916973647287276350e+01
3.905365090229619796e+01
3.894068001811377400e+01
3.892390908625313983e+01
3.881694354458672791e+01
3.871909655834028285e+01
3.864220848368786676e+01
3.873407067795976388e+01
3.892016276841459188e+01
3.914011016411813415e+01
3.927759609720266099e+01
3.917638388557282525e+01
3.908848674642035803e+01
3.917056018520611360e+01
3.913152531975030257e+01
3.910267790165499235e+01
3.905947689683910085e+01
3.904581062935805136e+01
3.915554083413380226e+01
3.906855981498546271e+01
3.891201507529802228e+01
3.890868463780626030e+01
3.882449400348155422e+01
3.869198664481044148e+01
3.889646205905844312e+01
3.905397642217008070e+01
3.883326144288128035e+01
3.893380304332999486e+01
3.899666006802610241e+01
3.899642073461287595e+01
3.904815039771344232e+01
3.924986757001766335e+01
3.919421342502453598e+01
3.913655588356892423e+01
3.926694693292013483e+01
3.894123808166854417e+01
3.886289526514705273e+01
3.895474651632592611e+01
3.891674458060280983e+01
3.910352982670097788e+01
3.914531716952962626e+01
3.913193104167005032e+01
3.934213939190379250e+01
3.907793086015606576e+01
3.907707049080131156e+01
3.917589245033355638e+01
3.897299752563726827e+01
3.909739774500432929e+01
3.943785556501461542e+01
3.949684970016520680e+01
3.981190004794538595e+01
3.968758077308434906e+01
3.944451014555576052e+01
3.943445260056042656e+01
3.952708961307087776e+01
3.944927771351006385e+01
3.956486984208389401e+01
3.975141234149425884e+01
3.965485749503535828e+01
3.953925371118967291e+01
3.952179873282686628e+01
3.947201467575903422e+01
3.932325053982354035e+01
3.928897772766057273e+01
3.923494872417047219e+01
3.937125636306955556e+01
3.945978815379616833e+01
3.932255642856637934e+01
3.969878712085917982e+01
3.966393232370535316e+01
3.961165273981740143e+01
3.924851171269410344e+01
3.945435331974649529e+01
3.932419039206412492e+01
3.932959241723130361e+01
3.932492116859754816e+01
3.923959342509213144e+01
3.932438041032825993e+01
3.949336753324519123e+01
3.950500252606089191e+01
3.958213310105229255e+01
3.955184817488901672e+01
3.955149624957667243e+01
3.958678273920988033e+01
3.956672598245482675e+01
3.934648253193572742e+01
3.954990851363781701e+01
3.973435662651986888e+01
3.979580797751869170e+01
3.981167296378043829e+01
3.997860919411068181e+01
4.009778000738932491e+01
3.999476791932264064e+01
4.007662792670546992e+01
4.012508822010295972e+01
3.996659871124668939e+01
4.014771963527582699e+01
4.015012204571041821e+01
3.995762723267819183e+01
3.986710639837686188e+01
4.014883198188410063e+01
4.013818800474764714e+01
4.013156132125255482e+01
4.014191664230140333e+01
4.000196764178545550e+01
4.013893847470449572e+01
4.033041681890630770e+01
4.036116107292667721e+01
4.033491796834550058e+01
4.036554091109555742e+01
4.043773322911509638e+01
4.031986807799503225e+01
4.030811642873354828e+01
4.027652788944276807e+01
4.029244896256131625e+01
4.049683256427421441e+01
4.060657637656734664e+01
4.050411958301562265e+01
4.052735563507944505e+01
4.039951319956952602e+01
4.031541747570727807e+01
4.032838710123367321e+01
4.028296906521192255e+01
4.032857391656442303e+01
4.047230468591051533e+01
4.019665066434670564e+01
4.015065732487644823e+01
4.018077166824580360e+01
4.013458714890079904e+01
3.995957824866742669e+01
4.004182082689180078e+01
4.017030105067398438e+01
4.044161734699353872e+01
4.026242851404447265e+01
4.008696998841479342e+01
4.020757674185875885e+01
4.014546120311952393e+01
4.029409423622819020e+01
4.038363421176229906e+01
4.015295130390497036e+01
4.027881165279862330e+01
4.014631606250767959e+01
3.984274965899318488e+01
3.990625208708248550e+01
4.001923085156682447e+01
3.992530828045489955e+01
3.982643880722682894e+01
3.976801097565017074e+01
3.997737100022691692e+01
3.991163954984304496e+01
3.994487764309925382e+01
3.985053669397692744e+01
3.987322800542484202e+01
3.989323929226085852e+01
4.015146472884704565e+01
4.014577020301733512e+01
4.011803308393854905e+01
4.001617532180468118e+01
4.000801730539908618e+01
3.994997012533565339e+01
3.992256514975818504e+01
3.993966802015986417e+01
3.984031825684029116e+01
3.993197258286285489e+01
3.987499489279544918e+01
3.988783345894562871e+01
3.994477299971335071e+01
4.005167969216653034e+01
4.030121214154298315e+01
4.019775721522563572e+01
4.027500375902884855e+01
4.043986314922449310e+01
4.031833065634817359e+01
4.022501001351155026e+01
4.003228128886023285e+01
4.001804175103793426e+01
3.996649668642947262e+01
4.001851239189547016e+01
4.004398060349866739e+01
4.010483007348516793e+01
4.008088420721659162e+01
4.020556631668203096e+01
4.008704823249181715e+01
3.999082087527677487e+01
3.987530039554793149e+01
3.994784881954781497e+01
4.017588838759600378e+01
4.015272737904317069e+01
4.007079996569512303e+01
4.016455522350850060e+01
4.027840649498713788e+01
4.040469890466940228e+01
4.014110118433866603e+01
4.001620951055338793e+01
4.025949090482627923e+01
4.011917289658979513e+01
3.998804004959905711e+01
3.977452283028606672e+01
3.984598244805131628e+01
3.986682951594858793e+01
3.976019986277837859e+01
3.983395741825766123e+01
3.986230623154710884e+01
3.977861216302319747e+01
3.989009691180951478e+01
3.989471958196688917e+01
3.979610852158013046e+01
3.986748056570099408e+01
3.997283079889324853e+01
4.001513668496682641e+01
4.019180878472318597e+01
4.013176965783166850e+01
3.999798589432283080e+01
3.977193364511048657e+01
3.992451755849598527e+01
4.021881776528506691e+01
4.031287987217420010e+01
4.029954702479166428e+01
4.023744120656022005e+01
4.028238755024878515e+01
4.035156444957627286e+01
4.030904258291202780e+01
4.023929785526277669e+01
4.010050622712945767e+01
4.011085703937748548e+01
4.004209351729144828e+01
4.001281255279532445e+01
3.992834817457426055e+01
3.978549169146795350e+01
3.960099250354005562e+01
3.966693884956486471e+01
3.966107836563347178e+01
3.984668297314352969e+01
4.004064606760029932e+01
3.992038571434844840e+01
3.981059322630319031e+01
3.974939872945243735e+01
3.935527617842517145e+01
3.934357229778891707e+01
3.922484817215039499e+01
3.885347809220829163e+01
3.875818424395097850e+01
3.892902772185827587e+01
3.884000603064708201e+01
3.871427789352645021e+01
3.876312353749325013e+01
3.886280873006858627e+01
3.899158219862081864e+01
3.896114646054487451e+01
3.901489812760786435e+01
3.905558769639137751e+01
3.924269173196749705e+01
3.910897551628195856e+01
3.914306258904036184e+01
3.906468209392384239e+01
3.911944827533294955e+01
3.920349780979524468e+01
3.941837678629008224e+01
3.915609321791293951e+01
3.908222867577128312e+01
3.886651378126301637e+01
3.895125611204181126e+01
3.881143092744299139e+01
3.890164754466087516e+01
3.895047112167122805e+01
3.894893687130489468e+01
3.900383743533863878e+01
3.872822020431941326e+01
3.885913855916773940e+01
3.896449288538046574e+01
3.890211152739611578e+01
3.873750983250765501e+01
3.889556392074931068e+01
3.899382855030538053e+01
3.890517119235664012e+01
3.887963567166679724e+01
3.894086570375127110e+01
3.883521444941595746e+01
3.903438640527727443e+01
3.886949872184717947e+01
3.902425561224592343e+01
3.900627978274238927e+01
3.908205714689798072e+01
3.880579884883105990e+01
3.863894722150210015e+01
3.880615841731199112e+01
3.884020794597073944e+01
3.895546995602759921e+01
3.922490305650768505e+01
3.906232852710679992e+01
3.924065187418859324e+01
3.905717989036548232e+01
3.926699520557674106e+01
3.947314262157430420e+01
3.929315210563657956e+01
3.906221319031470074e+01
3.911284054867641657e+01
3.926413615343951591e+01
3.918157472092441651e+01
3.922697430373488459e+01
3.903757215583384266e+01
3.901971952594902859e+01
3.886869525128923186e+01
3.895521296118799626e+01
3.886684163219612032e+01
3.896545753789985866e+01
3.914389386764248968e+01
3.929881025707909714e+01
3.916992794881934259e+01
3.902975802568675334e+01
3.868486494430926825e+01
3.860113839053872198e+01
3.833149449388557173e+01
3.846165860050511753e+01
3.833862662626955853e+01
3.824924433024378345e+01
3.846742960474007589e+01
3.847151524783330245e+01
3.835563619489968090e+01
3.821859333501615907e+01
3.803438824618034175e+01
3.824548977673599381e+01
3.826515847963801065e+01
3.819789703332365605e+01
3.817005901777994836e+01
3.804262904026189318e+01
3.799404892832593106e+01
3.803601160917308732e+01
3.805519476352323238e+01
3.808898648854987812e+01
3.811328002500038536e+01
3.812619801327684144e+01
3.781943090886637293e+01
3.784277144733694342e+01
3.786291809248125873e+01
3.768593621012405492e+01
3.786591340470534561e+01
3.785355169838946665e+01
3.777929562798227181e+01
3.782425848807979918e+01
3.773372959097325463e+01
3.766391922044886087e+01
3.775029425761694313e+01
3.784473726433846252e+01
3.784052145233241049e+01
3.784832155664233966e+01
3.799572428377882716e+01
3.807228080806281412e+01
3.803734027566488862e+01
3.800671482143919633e+01
3.783657588027345753e+01
3.760579140628619399e+01
3.765214113362322479e+01
3.783732242582962613e+01
3.771498475657217853e+01
3.754552348478819113e+01
3.764312832889465454e+01
3.770601777844233737e+01
3.780992099255990269e+01
3.790573360537688075e+01
3.782708304081620554e+01
3.749942604688357761e+01
3.748473662823833052e+01
3.767473395797600944e+01
3.787888705574169990e+01
3.793804370830532235e+01
3.792658829953403909e+01
3.811383878192562946e+01
3.810749044264092333e+01
3.812848689049524609e+01
3.822121615924700677e+01
3.823864426875928757e+01
3.838623509849072946e+01
3.827503532911463680e+01
3.827098657703324847e+01
3.848226336016256965e+01
3.850085972353354435e+01
3.856963824212159864e+01
3.868940427103429158e+01
3.866190082518264859e+01
3.863613580346822118e+01
3.860399330026331910e+01
3.870215846585424657e+01
3.883738086109411825e+01
3.877277041317129402e+01
3.875854039463451528e+01
3.900500591920281579e+01
3.906686403679572805e+01
3.889880944822137820e+01
3.894430869217520552e+01
3.913391216159943298e+01
3.920880424443883072e+01
3.925855545762826182e+01
3.923842425661213440e+01
3.905546456824380641e+01
3.931471712498914428e+01
3.946944437273773332e+01
3.948444530172067601e+01
3.931396810095624517e+01
3.911747975719714532e+01
3.925311213201486282e+01
3.940602969462377558e+01
3.955572640838671106e+01
3.967864832151786914e+01
3.976286353208178070e+01
3.996392720367759210e+01
4.010974099362518785e+01
4.000691405686855262e+01
3.987288532241675654e+01
3.983223194660905619e+01
3.982475465721687868e+01
3.997967235946723008e+01
4.011881692686545620e+01
3.996496437755889986e+01
3.994100777682508863e+01
3.988016564926403618e+01
4.017145560262649440e+01
4.011468903292534804e+01
4.014021382811612426e+01
3.992446042168371889e+01
4.001737719425769768e+01
3.995227453372731219e+01
4.027728943491395341e+01
4.047032943413527306e+01
4.042859024744605279e+01
4.031965685003974187e+01
4.063881688082997101e+01
4.057092518574021511e+01
4.044379430752001525e+01
4.033690607371611492e+01
4.027703638029089461e+01
4.031147840075104938e+01
4.013595509308282061e+01
4.000493237862791318e+01
4.008633631691555621e+01
4.022331117024493352e+01
4.028564669476761395e+01
4.049558515007207404e+01
4.031600425031656698e+01
4.020926245875081406e+01
4.018812739689443703e+01
4.016980061027521032e+01
4.037270473700987594e+01
4.054867596673158658e+01
4.058679556409179412e+01
4.052839698432521232e+01
4.068611750795885484e+01
4.049123847929279663e+01
4.040610452597589841e+01
4.032695331906854364e+01
4.047760882251792935e+01
4.052476910401083643e+01
4.048815762776760607e+01
4.031546812966731608e+01
4.051712945002806521e+01
4.051231370056996894e+01
4.048709975959691576e+01
4.058074674587087571e+01
4.046318509957353626e+01
4.039005809826147697e+01
4.036561604764989397e+01
4.050234722899496376e+01
4.059104120419870299e+01
4.052044256596345662e+01
4.058873780749233617e+01
4.060496326162684255e+01
4.052136137625295476e+01
4.050247714409626099e+01
4.031093185757081443e+01
4.024464821790299141e+01
4.060340227539151670e+01
4.071756490854004085e+01
4.093657037450671510e+01
4.101688704201931301e+01
4.101265833251654414e+01
4.085121330061021894e+01
4.062804140665645747e+01
4.081380256300180775e+01
4.086848219923984971e+01
4.077866390571746535e+01
4.070082926003634327e+01
4.062194194855361218e+01
4.088241691039183934e+01
4.083210601846152343e+01
4.082981958011299639e+01
4.085298007200261594e+01
4.116023888786563845e+01
4.131556016770093009e+01
4.130386814547809848e+01
4.130574361351299473e+01
4.141072275155447358e+01
4.138916702330499220e+01
4.143316985812843711e+01
4.158426785800520520e+01
4.145293251748751118e+01
4.172312321535106605e+01
4.160833996001972679e+01
4.155671516899131035e+01
4.141731165011017879e+01
4.162164409753489736e+01
4.192450746332816891e+01
4.197437524646394991e+01
4.201397703522114568e+01
4.205377491390630240e+01
4.225053783537922669e+01
4.227003046978669687e+01
4.206623640051209634e+01
4.179209545004585635e+01
4.187398522588861738e+01
4.177889691709619058e+01
4.168669722207262396e+01
4.149122650247274180e+01
4.125321631561926949e+01
4.136489925828661995e+01
4.151440684747154819e+01
4.128596029405287737e+01
4.118833935983621330e+01
4.108216836051779097e+01
4.120721130414037248e+01
4.125676178166371244e+01
4.115983924343450440e+01
4.118783873138082896e+01
4.129332812771843209e+01
4.135358464763566388e+01
4.114586728196249510e+01
4.100223601209633273e+01
4.106149093943187722e+01
4.108024103878700828e+01
4.115807710110200901e+01
4.092159882924204339e+01
4.069708473015685968e+01
4.059567042896193811e+01
4.069470218044066456e+01
4.075868189134747155e+01
4.061731232559608173e+01
4.080565190323199687e+01
4.096197496591807408e+01
4.098585743055356545e+01
4.086054551487203668e+01
4.077293939545667456e+01
4.073878056111349366e+01
4.064099105870395334e+01
4.051470689455775442e+01
4.048232219780615537e+01
4.036690114800494200e+01
4.020666699779278730e+01
4.024220957787146347e+01
4.000403752379926203e+01
3.981743945200069135e+01
3.984927739911213962e+01
3.998942421639019074e+01
3.984381714209241210e+01
4.012291893436221812e+01
4.015129651622500973e+01
4.041243312599242188e+01
4.035544644883619014e+01
4.046720329048328324e+01
4.046888418236799367e+01
4.034088240057252506e+01
4.039905898304448328e+01
4.027306124638018758e+01
4.022403107275255252e+01
4.044076244247943208e+01
4.042999405715471539e+01
4.043797501941011063e+01
4.053825630149731296e+01
4.061602529366764003e+01
4.047964245283819906e+01
4.038556386302767010e+01
4.026103674426656909e+01
3.999470619572014130e+01
3.972995811530479671e+01
3.974159829980415992e+01
3.982028398552787252e+01
3.990286135995626182e+01
3.981431122071558804e+01
3.969145852241651085e+01
3.979201909336304510e+01
4.007124732351496732e+01
3.984936395740871973e+01
3.996655035978092485e+01
4.008963006426029096e+01
4.027465061660387846e+01
4.010780703925924939e+01
4.019281963455628670e+01
4.019309770164981188e+01
4.015372252387378182e+01
4.013098401287773243e+01
4.007446669433213771e+01
3.999203246534315781e+01
4.005557348179875277e+01
4.018920122292954744e+01
4.024053245755608543e+01
4.003385339424547595e+01
3.987628792629600127e+01
3.993929350943925272e+01
3.996170469188284358e+01
3.987323178507097055e+01
3.990895104144645700e+01
3.978010063387742434e+01
3.974874101758161515e+01
3.987245767985675826e+01
3.977243429253154972e+01
3.964653852199029416e+01
3.962002478674781969e+01
3.976876921253064978e+01
3.963351133205924981e+01
3.975145498672209499e+01
3.949193700891747483e+01
3.949196211947923274e+01
3.960614486939277867e+01
3.966613601215308194e+01
3.964177864906510251e+01
3.958214985885204129e+01
3.965295911402112949e+01
4.003219083177418725e+01
4.023762158044646498e+01
4.031840220198957780e+01
4.038664358712049562e+01
4.019130279962497099e+01
4.020035273171577472e+01
3.983781063033440262e+01
4.003586688098373259e+01
3.996497853561650260e+01
4.017688143533259648e+01
4.009894029833838403e+01
3.994922895956388942e+01
4.011336217435616192e+01
4.001242002267785125e+01
3.998265738553666893e+01
4.003699713495593926e+01
4.011824717554144826e+01
4.036712020725182981e+01
4.036978832954336838e+01
4.033756891217008445e+01
4.036799640357503449e+01
4.043539503381599332e+01
4.031451459129787906e+01
4.055090229212671460e+01
4.023169073521513184e+01
4.007375299450854556e+01
3.999449205828425136e+01
3.994389670133534764e+01
3.997669728667373334e+01
4.016142539727152183e+01
4.013829895933553615e+01
4.029365694331769987e+01
4.020641732605690066e+01
4.002357284464955711e+01
4.012588081005414153e+01
4.019969210600240928e+01
4.012377136326045246e+01
3.997554302943783000e+01
3.983020366190692840e+01
3.950708877292579047e+01
3.929733316327281756e+01
3.918934289484492695e+01
3.916893621936352332e+01
3.908377159734986606e+01
3.910418677403279730e+01
3.912408185035248920e+01
3.919550120721406472e+01
3.905401469389832414e+01
3.916231662060021534e+01
3.907751114859699015e+01
3.886709028656048304e+01
3.884091888554459615e+01
3.872505214347127378e+01
3.871121295346026869e+01
3.880716585307449407e+01
3.901518541730906975e+01
3.891411928751113436e+01
3.889326051618048297e+01
3.896780750888417799e+01
3.889823378244437890e+01
3.889057325421509148e+01
3.896022733052539877e+01
3.898943068153266722e+01
3.905519627796144277e+01
3.897520780472049751e+01
3.883809416192249131e+01
3.888281794875446451e+01
3.866387507670444279e+01
3.873714541248283183e+01
3.894054184731393065e+01
3.901668275262049690e+01
3.915668062217152823e+01
3.919667820645999257e+01
3.926096956660525450e+01
3.925652246127254585e+01
3.912109297365802973e+01
3.907003178098124607e+01
3.915452684466805522e+01
3.904036179677864027e+01
3.896920551827891899e+01
3.860049432424818150e+01
3.887406292501621152e+01
3.922415451778415729e+01
3.915086171822702710e+01
3.909894750030957056e+01
3.911163421269302631e+01
3.909272719751016467e+01
3.902842480236826361e+01
3.890284029404234190e+01
3.862668284948595243e+01
3.876935904859367810e+01
3.869249102332533852e+01
3.855721303064132854e+01
3.863082859737523478e+01
3.859656269167679454e+01
3.859012943787463001e+01
3.852956812051093749e+01
3.857460155152824655e+01
3.851770087955236477e+01
3.833880465533985671e+01
3.847155716694631877e+01
3.844952549111449258e+01
3.857309939469146087e+01
3.866113118978175578e+01
3.858135775608802476e+01
3.846525904182085043e+01
3.847599683969529849e+01
3.842857994503215480e+01
3.827722317181314793e+01
3.810981285318637646e+01
3.829345997055467876e+01
3.820672228889677768e+01
3.832178322697959771e+01
3.823125413896851654e+01
3.821366302443658469e+01
3.808967963519600630e+01
3.831978851150763177e+01
3.814306797994405684e+01
3.811489039506733434e+01
3.815216976463479881e+01
3.828294632871558179e+01
3.816600302993407468e+01
3.792390949412082790e+01
3.762157477019597707e+01
3.753401629931280326e+01
3.752855003628940977e+01
3.760740238493210796e+01
3.779468571280823852e+01
3.797926090967965962e+01
3.802089893044873037e+01
3.817929286705199843e+01
3.823066029363366169e+01
3.809020998333698316e+01
3.827832038430508277e+01
3.832274109939917395e+01
3.829105272512496327e+01
3.846976557590716794e+01
3.869077900565254424e+01
3.862747249727848953e+01
3.855566265137782267e+01
3.852858122193595136e+01
3.844999711315225710e+01
3.833509144513897837e+01
3.822089762906869481e+01
3.809774955830392429e+01
3.808820587501423205e+01
3.827383122094658319e+01
3.836009260574678592e+01
3.839281500540225522e+01
3.850555156320322681e+01
3.853792292046072276e+01
3.874430285057543699e+01
3.865729820947960604e+01
3.867596524864426044e+01
3.882085794628286379e+01
3.879269933964094008e+01
3.867736304733122665e+01
3.851870568427818142e+01
3.882858605653595419e+01
3.882501698758430564e+01
3.882405515792969197e+01
3.882083998524046820e+01
3.885728861933122147e+01
3.900354504504480246e+01
3.933839102765342943e+01
3.932620336199080668e+01
3.944471936603127915e+01
3.933007958382860636e+01
3.928277360942565366e+01
3.942755751931562713e+01
3.911879988697038613e+01
3.903883051885477329e+01
3.893972132625258809e+01
3.898032474310101492e+01
3.900423143081039967e+01
3.889892743539943609e+01
3.885923413788093939e+01
3.897621749853793460e+01
3.871081445621056361e+01
3.875809196669172252e+01
3.849267153226321625e+01
3.851530499997156198e+01
3.865158462117030780e+01
3.884307127833095308e+01
3.869006400846335225e+01
3.868781712489513325e+01
3.858096638051023319e+01
3.850827699166628548e+01
3.844227365028648791e+01
3.857161673688159453e+01
3.862356177554836023e+01
3.851994350378110710e+01
3.859323736492306978e+01
3.865826234459017741e+01
3.863834534625965489e+01
3.867908367600099240e+01
3.873073552383637264e+01
3.880830149615989910e+01
3.881965693390175431e+01
3.883947025822135402e+01
3.889972968474982196e+01
3.888492102093547942e+01
3.912127825312263241e+01
3.943074475111684052e+01
3.942812633174330728e+01
3.951482583572077090e+01
3.972458997400169523e+01
3.975753461181849957e+01
3.988837866471739346e+01
3.980664034512166438e+01
3.990676210774948629e+01
3.985895870342908864e+01
3.987914155045708497e+01
3.992794820435712921e+01
3.983783227383707271e+01
4.004040631078735402e+01
4.011267311125348556e+01
4.021634967372180824e+01
4.029960999127364119e+01
4.026225994901340499e+01
4.030246792349868201e+01
4.023289836337954739e+01
4.006244803437963498e+01
3.999456006762338944e+01
3.988426227596242057e+01
4.003913478013743799e+01
4.002389472514187929e+01
3.998797607156664213e+01
3.994493325040833298e+01
3.994406792807005502e+01
3.959513751370432288e+01
3.960657623356274115e+01
3.955596794854079690e+01
3.934748243982723181e+01
3.914130824669244646e+01
3.904980330707925162e+01
3.904810701509419602e+01
3.918609389337932214e+01
3.921476787883545256e+01
3.934734342261380391e+01
3.931923247026428925e+01
3.917105160058132896e+01
3.930501972855166315e+01
3.934428187960706680e+01
3.932921634865129334e+01
3.920208500056274659e+01
3.916076585349527051e+01
3.919322159955596874e+01
3.922157613943208077e+01
3.913194408105036359e+01
3.926811059830180284e+01
3.938391561082475789e+01
3.954706654587292292e+01
3.959081130185610675e+01
3.944578636896952162e+01
3.958081257297964584e+01
3.965769634668179577e+01
3.988921158644148335e+01
3.971399108451065274e+01
3.965996459621623416e+01
3.955695209889820063e+01
3.927743617177819857e+01
3.905836039890650824e+01
3.897741109502847223e+01
3.902780249001408919e+01
3.895100459576220686e+01
3.884337963555472584e+01
3.876248667781957380e+01
3.876122977852702434e+01
3.889622240361783412e+01
3.887712875212292829e+01
3.901170519293713568e+01
3.892195171048125246e+01
3.897401282259992428e+01
3.909745258213256136e+01
3.909495958807902127e+01
3.892194950754915084e+01
3.885569601669402573e+01
3.887955205883926624e+01
3.890363768858978233e+01
3.864569128824759048e+01
3.869929723118470122e+01
3.871426490922333130e+01
3.863826832522371291e+01
3.857774429862467258e+01
3.885234153198567242e+01
3.861435536988997086e+01
3.852890855008114812e+01
3.879865099399639661e+01
3.882466796666431463e+01
3.894270882571014880e+01
3.908122354595130332e+01
3.927811740367840088e+01
3.917120836992293675e+01
3.893244338474683985e+01
3.910463888425184820e+01
3.910248234640678788e+01
3.923967464003661121e+01
3.929664531338688960e+01
3.935056568615565453e+01
3.925066377185871858e+01
3.922073802304403500e+01
3.914788108419144663e+01
3.909613096492459050e+01
3.911631539034065241e+01
3.896231379618447477e+01
3.919178094309182114e+01
3.923021866177855088e+01
3.929920719029094300e+01
3.895624671869896360e+01
3.856360301886064690e+01
3.870849885946438462e+01
3.868585705422995602e+01
3.859095808677117390e+01
3.844497372360408605e+01
3.840096512037779064e+01
3.825872350009306899e+01
3.806341508594068301e+01
3.799218234160994712e+01
3.811630668456287907e+01
3.804597123871026554e+01
3.830183280538788182e+01
3.811216510882967867e+01
3.814377238059051933e+01
3.807524272122130782e+01
3.807018560416342723e+01
3.802331463254883914e+01
3.799696765042753555e+01
3.813205047212651522e+01
3.799977262105913667e+01
3.803687983773946968e+01
3.839216327242494486e+01
3.832053654806989584e+01
3.831073659898869010e+01
3.863177292661069373e+01
3.872630530010032146e+01
3.841224127274798406e+01
3.839421922519051833e+01
3.825114007631719915e+01
3.808337990580759680e+01
3.807167397017867216e+01
3.821620775864894881e+01
3.810545497272836002e+01
3.791754422787459333e+01
3.811772990693913243e+01
3.809165171964824026e+01
3.795619334951897628e+01
3.777589934134039851e+01
3.771203177151173236e+01
3.790542424060009097e+01
3.781599231517655824e+01
3.772622368050745933e+01
3.791529225425124139e+01
3.781369651673067978e+01
3.778485834415327105e+01
3.777508688396597591e+01
3.795174060889377188e+01
3.801609608206088353e+01
3.810343131177818776e+01
3.809916745875317190e+01
3.800914331689877912e+01
3.801575866138094284e+01
3.806647337647756757e+01
3.804630625052777049e+01
3.801858451332132915e+01
3.794481813232973622e+01
3.796573260243207670e+01
3.818532708534870324e+01
3.807193011745449240e+01
3.803536954383638857e+01
3.813144542140837245e+01
3.828140834246525515e+01
3.810495266902027112e+01
3.791948109989461813e+01
3.796154120820838074e+01
3.798271929708757000e+01
3.791786382067886763e+01
3.814202752900742865e+01
3.830156162322857227e+01
3.844763332482775553e+01
3.810121081222153094e+01
3.793195301492523441e+01
3.788305978242909333e+01
3.803361638097236863e+01
3.792053644562824388e+01
3.801831211528052989e+01
3.816166692188060239e+01
3.818846037645241864e+01
3.788343539168847229e+01
3.784071649516147318e+01
3.786296979189671674e+01
3.782736665625807149e+01
3.777528712191862326e+01
3.782211033896261654e+01
3.750791304148745553e+01
3.738914510627029841e+01
3.762294070392026413e+01


==> anc/Fig16/Q2_Ca025/radius_upper.txt <==
3.822109859172378776e+01
3.830449714033161968e+01
3.818181539732800189e+01
3.788624642641427442e+01
3.773187585793057508e+01
3.783611223173393512e+01
3.797144102703479973e+01
3.777850269306052411e+01
3.778704262245630474e+01
3.779675028958109806e+01
3.781631389620056893e+01
3.798345928178262199e+01
3.805170941779473281e+01
3.777237258114450213e+01
3.781819845660675838e+01
3.787977375706687866e+01
3.795777751176499493e+01
3.794283471756865112e+01
3.795738213527970117e+01
3.789803357371102521e+01
3.787078921035745083e+01
3.781050568295354708e+01
3.787980619622440059e+01
3.796690199145346156e+01
3.807851729427092380e+01
3.808652180610167903e+01
3.798336261262609526e+01
3.792234245032022244e+01
3.791761781469040216e+01
3.805309595927288058e+01
3.804773443005974798e+01
3.822883762897122040e+01
3.834511753643896981e+01
3.836457948970549126e+01
3.836728972519824765e+01
3.842755711888894865e+01
3.824217604279358085e+01
3.826850093344587833e+01
3.825559057908207450e+01
3.818426682892571478e+01
3.794699262633431402e+01
3.804478164623508007e+01
3.817009199624266813e+01
3.834434743660060718e+01
3.849313004490127810e+01
3.832955374640378210e+01
3.837847938825580485e+01
3.875572658390071012e+01
3.887152121198857202e+01
3.889418154420450691e+01
3.885603374039308022e+01
3.901974514920643600e+01
3.895000375908198009e+01
3.895912917640021789e+01
3.874817888397800658e+01
3.862854895956020584e+01
3.862282634507482726e+01
3.831320522594351274e+01
3.818115089546009955e+01
3.802427286430852149e+01
3.804571719295796584e+01
3.783064370404555632e+01
3.757440595385750726e+01
3.752476796070112641e+01
3.746399443330044932e+01
3.757565075746956040e+01
3.762888509975042695e+01
3.780835258266581178e+01
3.789225655419308936e+01
3.783271279338145376e+01
3.768964903539100675e+01
3.778808536264629225e+01
3.793803340000142299e+01
3.794893449157385135e+01
3.810818498968735923e+01
3.770121010724076172e+01
3.803885825464510617e+01
3.796776941428760210e+01
3.781271419616548712e+01
3.784377100309981046e+01
3.794420738177114316e+01
3.794561728785084398e+01
3.802481001928057935e+01
3.806053475705231648e+01
3.813164127864695985e+01
3.790189630813110000e+01
3.771508446762238975e+01
3.774838238806167112e+01
3.769380224990366912e+01
3.776477276399316452e+01
3.797371777810103310e+01
3.787372345592298473e+01
3.772616059765400109e+01
3.769901942839712206e+01
3.784554864837606658e+01
3.790234459418718416e+01
3.783578876232431298e+01
3.765095692676638350e+01
3.776283818113402901e+01
3.755480658352864509e+01
3.736390502379055079e+01
3.740156768005581966e+01
3.740606728910611878e+01
3.764966066533214928e+01
3.758588965906896817e+01
3.747195507637572121e+01
3.744118360929033429e+01
3.744274854241234607e+01
3.755854546873935362e+01
3.732393221025914443e+01
3.726122847653034853e+01
3.723965750595954205e+01
3.704181066411187828e+01
3.698935962541671074e+01
3.689672639142946764e+01
3.709117418661851673e+01
3.730515838032771114e+01
3.712105020374981734e+01
3.722795080914035282e+01
3.713606114301023808e+01
3.688828334979977797e+01
3.678537291119613428e+01
3.657058157115216090e+01
3.641290191704945300e+01
3.640574638998266721e+01
3.656211571596779208e+01
3.645627615351790496e+01
3.634205674113938755e+01
3.673519453052422534e+01
3.658450047296082630e+01
3.637845266222481655e+01
3.661056597372494537e+01
3.656637432638709129e+01
3.666728825425026628e+01
3.660248418449712915e+01
3.676925336048090287e+01
3.669998628214631253e+01
3.682908566990825250e+01
3.656540499503394415e+01
3.667325151127458582e+01
3.659821889060570754e+01
3.639596282939230321e+01
3.642152163484587390e+01
3.650068987335558290e+01
3.663495382461462668e+01
3.645458820769307806e+01
3.655589742010707255e+01
3.669027372970347756e+01
3.671167153166155117e+01
3.681448798944180112e+01
3.698535495074101220e+01
3.699971323430295911e+01
3.705495298744239108e+01
3.692900220281877921e+01
3.723027008433516016e+01
3.730423526755504327e+01
3.728397897192648713e+01
3.707290136097439870e+01
3.709350924272453653e+01
3.716194767080389738e+01
3.722556892083568414e+01
3.717023231670820849e+01
3.709741149651196679e+01
3.741029879444427308e+01
3.734405423753301534e+01
3.743759103715264303e+01
3.747627989981319274e+01
3.760089547969676005e+01
3.757347240126125598e+01
3.759773051839600555e+01
3.757357645292941584e+01
3.753826810131859304e+01
3.751228333566561446e+01
3.748529546129188361e+01
3.730483600756097928e+01
3.755007713946098136e+01
3.757375232894993644e+01
3.751489144816679300e+01
3.758667492756870843e+01
3.760643680344742279e+01
3.771658119718918556e+01
3.768608913651380021e+01
3.771680692756893905e+01
3.758637470291444060e+01
3.763698780391182197e+01
3.769872468636197027e+01
3.774566625158439592e+01
3.772614140148174044e+01
3.776406686825825432e+01
3.772236627711400558e+01
3.785804576779732145e+01
3.769541555586498305e+01
3.778374738503545416e+01
3.778837986795656434e+01
3.798483381913484891e+01
3.795417679509446884e+01
3.784012878831093474e+01
3.771394886369496646e+01
3.778449896785397755e+01
3.774703808198681543e+01
3.767581691666703136e+01
3.772878550390359464e+01
3.749904340232690458e+01
3.730740346057029910e+01
3.724828120129330955e+01
3.746452495832772911e+01
3.755548641792191233e+01
3.752089590734682645e+01
3.755747195340082101e+01
3.763013899731592460e+01
3.782563515197740855e+01
3.776902722061794293e+01
3.755202489467437488e+01
3.759519036045897167e+01
3.744357324882184912e+01
3.737463378551233006e+01
3.768033516978174191e+01
3.764141446816141467e+01
3.775928710117383957e+01
3.804131331118648518e+01
3.801497646628646976e+01
3.789893645304090342e+01
3.768978962214438866e+01
3.784396235217410265e+01
3.802191143436338905e+01
3.823269885632706178e+01
3.818414797281710094e+01
3.823731839314810088e+01
3.819888875319627175e+01
3.818542971170265332e+01
3.829474653023147823e+01
3.841858533291855338e+01
3.847629515359311370e+01
3.839010209066368873e+01
3.808883910090503377e+01
3.811971758481038819e+01
3.809749825783913479e+01
3.800476210098931062e+01
3.806926515136693467e+01
3.809061660711164166e+01
3.805759673828677592e+01
3.790409704791086654e+01
3.815339213126581797e+01
3.813968371712959993e+01
3.802497047258161444e+01
3.809681641185423473e+01
3.806580110161655739e+01
3.816199545020977268e+01
3.830300584104877260e+01
3.824335504676076880e+01
3.821868149725442265e+01
3.829279266165255535e+01
3.846196214590084139e+01
3.843882997173149363e+01
3.839566718913499699e+01
3.842933949237846036e+01
3.830456691236200584e+01
3.843142895237119205e+01
3.851851951775907423e+01
3.851694118833012226e+01
3.868068880931983244e+01
3.856906549936316253e+01
3.857553365048292449e+01
3.886637716290971412e+01
3.887982831644632142e+01
3.862875199131578086e+01
3.857954580640580389e+01
3.870436183044090228e+01
3.884668642028651675e+01
3.873743656469478935e+01
3.875306181680990392e+01
3.887698818447638871e+01
3.895538556371688799e+01
3.905750542158072847e+01
3.907371784660273306e+01
3.903178012180335088e+01
3.901990746180076997e+01
3.916272728500595690e+01
3.922525245461338272e+01
3.930798367435485829e+01
3.950676788806072182e+01
3.956419186809888799e+01
3.953942089111413338e+01
3.953506377366439040e+01
3.958851039584160958e+01
3.963333650062392621e+01
3.958120983230315915e+01
3.954095255746611315e+01
3.938775574687750236e+01
3.952078801445888701e+01
3.948608723208798210e+01
3.943583626150658006e+01
3.939932204179996234e+01
3.924510932224420401e+01
3.907422144891279459e+01
3.908129017397196492e+01
3.914207704755911266e+01
3.923752761897060282e+01
3.941065452957816717e+01
3.934836154032834088e+01
3.915449533608676802e+01
3.896846304845452380e+01
3.881957176715290814e+01
3.870963821013515371e+01
3.858539037390615078e+01
3.859281195921110452e+01
3.862884707721761401e+01
3.849291134023003735e+01
3.848711145815651946e+01
3.832741361590085205e+01
3.843342558319831426e+01
3.845269522757514835e+01
3.850043909977227941e+01
3.845718728196675329e+01
3.846865898070596756e+01
3.833858939027388146e+01
3.821088881291984762e+01
3.821593507758628050e+01
3.814890408090903406e+01
3.837326135268666860e+01
3.817503556884138050e+01
3.818716674326614680e+01
3.815971734886896627e+01
3.796339699734824080e+01
3.774540783840166114e+01
3.798592010163714860e+01
3.815277047601598781e+01
3.831560564518582623e+01
3.816462963750686299e+01
3.813157940858889106e+01
3.798028161655278723e+01
3.780571373722034423e+01
3.750315525997379495e+01
3.748316738526530401e+01
3.767944511001311980e+01
3.793968145744196363e+01
3.800210821486192003e+01
3.774349736072007033e+01
3.760706144814862739e+01
3.772827452732188647e+01
3.752240742465131973e+01
3.760308574372524504e+01
3.760861409673674416e+01
3.722215084334531809e+01
3.711320691525044424e+01
3.722045668457505485e+01
3.757865599854139305e+01
3.773550261343086731e+01
3.768862249772092810e+01
3.784318182201869263e+01
3.785662822755998036e+01
3.767626946994276693e+01
3.766313336418019730e+01
3.785263556624441605e+01
3.806511094115816718e+01
3.814929470779540566e+01
3.812539236649348595e+01
3.803489907693895589e+01
3.792738990196006910e+01
3.805699455098898909e+01
3.783975604157019745e+01
3.786980789834336747e+01
3.791326977811654331e+01
3.793750755486593107e+01
3.796324594561700394e+01
3.801661656045034476e+01
3.799102986139531879e+01
3.813854078431531036e+01
3.825472803083674478e+01
3.824520799630877832e+01
3.810777659455443711e+01
3.820766457536861083e+01
3.821710560707809634e+01
3.819789635705993192e+01
3.810933964015110575e+01
3.800235337787484013e+01
3.777734361935816310e+01
3.763072921137947446e+01
3.749818798291826738e+01
3.753004246553015832e+01
3.732784037535019195e+01
3.735327420433871737e+01
3.731865526246416209e+01
3.731655467206837784e+01
3.716457065345356625e+01
3.730273831982623278e+01
3.739303277247510948e+01
3.765820563853876024e+01
3.778133788173872176e+01
3.774826631259409737e+01
3.774946898680899210e+01
3.784819800490893726e+01
3.765085052214347172e+01
3.752516319065146888e+01
3.752884779617558308e+01
3.761130163741452748e+01
3.762966587638280203e+01
3.766937307958768599e+01
3.757286956203715533e+01
3.757677962200673960e+01
3.770192190625940043e+01
3.768631086483613046e+01
3.783708003367735273e+01
3.779768639539075537e+01
3.800715633361900814e+01
3.781022410040380066e+01
3.786259015445706666e+01
3.798768550325529247e+01
3.790644985167055836e+01
3.801911014189508364e+01
3.801814556059672157e+01
3.792551800534415918e+01
3.800178893020084558e+01
3.801519206907387627e+01
3.791580693350242370e+01
3.814246467301802568e+01
3.805883211393576460e+01
3.807553325087400253e+01
3.836337823152062754e+01
3.846939237888366847e+01
3.837902534229252183e+01
3.825117703775742939e+01
3.803534672600849831e+01
3.796381992117674997e+01
3.787135470738101617e+01
3.789757992458942226e+01
3.814082233437511604e+01
3.793383134746606800e+01
3.767784059689884657e+01
3.773604888776424104e+01
3.751296423716232198e+01
3.755224053148019436e+01
3.757690958499628664e+01
3.744999979020977321e+01
3.760092991173242183e+01
3.776106058284554479e+01
3.792641611884215536e+01
3.781837936607601591e+01
3.779016948649696417e+01
3.765198536371789828e+01
3.778353054280927381e+01
3.796016135482886966e+01
3.787160407422017272e+01
3.792602296478051471e+01
3.790822874825660449e+01
3.773668579755526764e+01
3.757753147271783689e+01
3.742804974934205120e+01
3.757675776508995114e+01
3.772046072219971791e+01
3.761153011780808697e+01
3.761400912866257329e+01
3.763301234241916404e+01
3.757031923063709655e+01
3.731317658817275174e+01
3.727465830974892924e+01
3.732185641716068858e+01
3.726045405636757835e+01
3.729886070856218794e+01
3.717069126153035086e+01
3.694834644135131896e+01
3.713431708210588056e+01
3.716792336200099101e+01
3.726678494804006903e+01
3.721538884966301453e+01
3.724785040264671920e+01
3.717496986467622833e+01
3.752556801656318441e+01
3.764168956244732556e+01
3.757598127810713606e+01
3.742258767311628276e+01
3.740664934513607420e+01
3.740622049953026362e+01
3.744934313979403839e+01
3.737535386279472505e+01
3.719081923774569987e+01
3.726550946539700249e+01
3.747655368863908620e+01
3.744563388582010077e+01
3.724160794586383361e+01
3.715385883166075587e+01
3.725327524287300207e+01
3.727876225328964210e+01
3.728830314424186554e+01
3.730452246737357314e+01
3.730934084714849064e+01
3.734316695075050063e+01
3.710315297039744564e+01
3.705482260223671176e+01
3.704848650036424829e+01
3.696683891727290927e+01
3.689567001341384866e+01
3.679677424914915207e+01
3.653128320846185773e+01
3.626909907877735861e+01
3.645088203436465335e+01
3.669054988226373837e+01
3.687122542459830754e+01
3.707898418703005916e+01
3.695335591921585205e+01
3.674863464203313868e+01
3.697244069952060386e+01
3.687878823738971334e+01
3.693530644751953673e+01
3.706563955540615041e+01
3.722528462104520486e+01
3.752252543630227422e+01
3.757873446205958601e+01
3.759607142560754767e+01
3.758618470676867673e+01
3.777814090305209049e+01
3.771312421250999591e+01
3.787420664564545802e+01
3.757830766038179604e+01
3.749188431857800197e+01
3.767673804517313840e+01
3.792195239843418619e+01
3.794535654041980877e+01
3.800355857183842545e+01
3.814155390622656228e+01
3.835603254765010206e+01
3.832337051468432776e+01
3.835778999506194964e+01
3.853025201155632828e+01
3.859187871640416745e+01
3.846345037046394566e+01
3.865918627330997026e+01
3.871540859518944444e+01
3.874294515628561442e+01
3.861298146368790185e+01
3.841076354709363727e+01
3.834363673543562356e+01
3.832028885343621027e+01
3.851330554988189192e+01
3.867416833599087056e+01
3.852441790792643417e+01
3.847307382819482768e+01
3.848137205199785171e+01
3.842152862676553582e+01
3.864426332924013252e+01
3.861583372747675469e+01
3.864874276387129726e+01
3.865812595354833547e+01
3.869205138616375450e+01
3.886890988204397956e+01
3.890052105694891793e+01
3.902953492122234991e+01
3.909982828838894875e+01
3.917918256376060526e+01
3.916396775167399369e+01
3.915752704841075627e+01
3.891321402458987677e+01
3.894051325828414178e+01
3.890621993525581956e+01
3.869458599674806010e+01
3.880754746786422515e+01
3.872349264770744526e+01
3.899043934172694037e+01
3.900356873766806132e+01
3.905363883105047762e+01
3.899239135569004588e+01
3.891292928148561714e+01
3.877525822039088155e+01
3.880000642152693047e+01
3.888199079083224774e+01
3.913996044445030975e+01
3.924703649125007132e+01
3.892983303647970672e+01
3.884832787248835473e+01
3.884220343725041857e+01
3.888332827599954555e+01
3.875816912128975389e+01
3.858443295769090753e+01
3.845395465021994141e+01
3.839204271313698769e+01
3.834193011142879470e+01
3.833541970708897395e+01
3.847401791143738592e+01
3.868124491266652853e+01
3.867575293870167741e+01
3.845096958367727780e+01
3.851513013773360683e+01
3.850017354050800122e+01
3.825853770873743542e+01
3.819308821451238600e+01
3.810138617713174369e+01
3.796721167333534197e+01
3.784948828564799328e+01
3.774642544776396846e+01
3.762969386060159138e+01
3.779269053150545687e+01
3.795754452835717530e+01
3.811998975878441343e+01
3.828835859708985367e+01
3.864754637171516549e+01
3.845406041874923631e+01
3.860120168163368248e+01
3.886733415109397072e+01
3.871581346785694677e+01
3.889421053470915979e+01
3.873302267035337820e+01
3.876687547974528059e+01
3.844643507661889714e+01
3.859815556144280890e+01
3.864883757540506792e+01
3.876725189936132665e+01
3.883842116996697769e+01
3.898275348917982797e+01
3.891784920429709871e+01
3.871509844151168522e+01
3.856814520115813139e+01
3.865281005547622328e+01
3.872250822373700885e+01
3.871939257322119943e+01
3.896171356911476380e+01
3.887318000934685358e+01
3.879822907941026244e+01
3.864124290437899845e+01
3.855639225318810759e+01
3.864558029370179781e+01
3.865454830687728816e+01
3.870353157431296154e+01
3.886560931301978883e+01
3.873506728728827397e+01
3.888117855965462866e+01
3.901071772496270285e+01
3.909396277382013807e+01
3.883970978250214046e+01
3.871691348220950601e+01
3.850147972760606763e+01
3.881582990195265381e+01
3.893969501263107702e+01
3.890313226815412406e+01
3.883513379044734393e+01
3.875720776336279982e+01
3.879938723401097889e+01
3.861325600482157938e+01
3.869711850326143576e+01
3.861733041003653000e+01
3.848045852371720343e+01
3.851885377134165367e+01
3.879918472919962369e+01
3.887445369956563468e+01
3.867447276595270012e+01
3.868264415768031483e+01
3.856969588923459469e+01
3.865716951500081677e+01
3.875647546702346347e+01
3.876640301045102888e+01
3.878287321774685381e+01
3.872651193821826610e+01
3.881840189214503312e+01
3.876528431727091117e+01
3.878893911924208737e+01
3.874296394378569630e+01
3.886364254113622962e+01
3.886526948823336625e+01
3.888085027650808456e+01
3.887338871344734059e+01
3.877577706339718588e+01
3.852085138457499625e+01
3.869651348736384477e+01
3.882859498591066938e+01
3.875892545665799105e+01
3.876291208228818164e+01
3.862877754311321610e+01
3.870286173061889201e+01
3.870588359669122269e+01
3.896136582566165885e+01
3.898008360897497937e+01
3.879884698284556066e+01
3.871177315540813879e+01
3.846065475143630863e+01
3.850672264678765089e+01
3.861358219483186360e+01
3.866427623382344336e+01
3.868837410067092719e+01
3.870829258799659556e+01
3.870859251744398932e+01
3.845348399172617349e+01
3.849023301864198743e+01
3.844472419094566362e+01
3.840435817452330980e+01
3.825660075558171513e+01
3.828832993187957356e+01
3.827742181923406406e+01
3.822810650959524992e+01
3.840077396608606364e+01
3.824461692480628017e+01
3.832399130009432042e+01
3.848357337782717025e+01
3.853373262566695701e+01
3.839934588626059053e+01
3.836558943454046755e+01
3.841189683043901937e+01
3.845695790956636984e+01
3.850647263540474796e+01
3.852386296750361794e+01
3.855234540057738002e+01
3.855947583109418986e+01
3.840711387777182040e+01
3.828898535755543264e+01
3.821530334328012657e+01
3.808636613922917036e+01
3.796167654841570993e+01
3.782927691166619866e+01
3.806442807266567740e+01
3.789518211711254025e+01
3.790697638503404221e+01
3.795625859430734295e+01
3.793742519880221664e+01
3.799640747621624826e+01
3.787669948395539166e+01
3.790332901120426357e+01
3.788398428064327561e+01
3.766022999817444372e+01
3.782352609111762831e+01
3.777049795644482799e+01
3.771875267802234077e+01
3.767590291326277452e+01
3.788615191621305200e+01
3.779135786740610570e+01
3.775442761834820260e+01
3.769617892027314099e+01
3.781987826418985321e+01
3.778932476756892811e+01
3.805515263299091089e+01
3.786970024848199046e+01
3.792188243217880483e+01
3.775805663224481634e+01
3.772838246599924616e+01
3.808903505089804753e+01
3.839801754263410771e+01
3.840285375425233383e+01
3.856720593598090829e+01
3.843892774224647724e+01
3.838004334599493461e+01
3.816618185795695695e+01
3.814497312036878895e+01
3.805886152379744658e+01
3.798683701154148196e+01
3.811254732135643053e+01
3.837929611732849366e+01
3.839758465728750991e+01
3.851667808933464698e+01
3.860701564015930387e+01
3.846302152769577276e+01
3.854388070570368541e+01
3.844830646758026660e+01
3.863287655716607105e+01
3.875172767018116815e+01
3.853267680415675045e+01
3.844821827637761658e+01
3.841900489096684623e+01
3.838677262249656508e+01
3.818152492145695476e+01
3.846263630613948692e+01
3.842279867152929285e+01
3.851549968624284759e+01
3.827578713514023434e+01
3.825574613720017680e+01
3.810584972072028620e+01
3.812236475368428046e+01
3.805489733027070542e+01
3.797379472647959631e+01
3.783717034235411347e+01
3.791935244406496963e+01
3.805328449669167412e+01
3.830265248787033272e+01
3.794366123001259439e+01
3.780664439099913920e+01
3.794126392399482484e+01
3.767732418536058958e+01
3.777781315788799077e+01
3.794964548977439733e+01
3.811973972557730406e+01
3.798778634890025785e+01
3.786733907874678096e+01
3.776382393603662990e+01
3.771796698354226862e+01
3.762556320159578149e+01
3.787720314846126257e+01
3.797494923445307791e+01
3.782180094153194716e+01
3.791905801239298057e+01
3.806795278899058133e+01
3.794801370048088529e+01
3.792150198495700408e+01
3.784287355976897516e+01
3.773467892848402983e+01
3.795584000908880284e+01
3.806991062355362487e+01
3.795693872058795648e+01
3.794261568260343154e+01
3.808482884883562747e+01
3.812260168981443087e+01
3.805500674903171898e+01
3.804703629994661185e+01
3.795896766891698348e+01
3.807492034236430811e+01
3.795433709151994606e+01
3.808072827576670250e+01
3.799985189975102173e+01
3.804653911195941873e+01
3.828581175903862288e+01
3.803921862614383542e+01
3.782633682469121084e+01
3.782079403718013566e+01
3.772683632644050533e+01
3.764725130434594291e+01
3.764631232813316331e+01
3.773435838544503440e+01
3.759924936894103098e+01
3.774392047148195672e+01
3.784620959062218049e+01
3.809155750435348864e+01
3.816879923602405711e+01
3.826955771216478297e+01
3.828235364167633747e+01
3.820406863361947103e+01
3.810387058897525492e+01
3.797194501505322251e+01
3.801263224729639489e+01
3.767878626619237536e+01
3.757071859075455222e+01
3.750228124356860349e+01
3.763276927313403064e+01
3.753044702284230993e+01
3.741724991352563734e+01
3.754678231673491950e+01
3.769216099641977280e+01
3.766341552008547922e+01
3.773822522311087369e+01
3.768887081519021365e+01
3.762984845160310954e+01
3.769981416187584955e+01
3.778459250261128943e+01
3.773203035206854850e+01
3.782621108592354631e+01
3.799316143166963400e+01
3.794843493197028295e+01
3.787538653395716892e+01
3.799305929411687544e+01
3.815209343036600842e+01
3.814416052931547085e+01
3.811096706955200375e+01
3.822853757724620039e+01
3.835449541226405756e+01
3.837477062832101637e+01
3.850755990600320899e+01
3.867005620735658056e+01
3.843805082809740270e+01
3.868935667747624052e+01
3.875737503156523189e+01
3.887677999092613845e+01
3.899904611413799671e+01
3.929646016955190646e+01
3.913256870570006640e+01
3.901625552867047020e+01
3.887672103937197221e+01
3.881650937739418339e+01
3.881735431120276303e+01
3.883333368858249912e+01
3.869271811405697292e+01
3.867373750157229040e+01
3.855039410052097537e+01
3.844485474857638962e+01
3.861892480433873232e+01
3.876755364057355280e+01
3.895515616704415152e+01
3.891550977524414634e+01
3.877554775095818229e+01
3.880145200671807970e+01
3.874385788589822255e+01
3.867824950347301183e+01
3.864445516299950611e+01
3.850977314541142960e+01
3.845270929451427833e+01
3.840580548300785324e+01
3.842129706826985114e+01
3.846301122588437238e+01
3.822741863996679967e+01
3.790769436965773309e+01
3.810509226454473719e+01
3.807695010617176479e+01
3.804001987179699995e+01
3.803605424044006611e+01
3.794710148120863380e+01
3.801923213380425182e+01
3.811872777799969469e+01
3.812286498615004859e+01
3.822385274615935202e+01
3.844485128501443683e+01
3.853866485703683509e+01
3.844425041915010866e+01
3.833413845240255569e+01
3.842893318208108155e+01
3.840362531692358061e+01
3.821208332716759060e+01
3.808615126471562462e+01
3.797296131783744499e+01
3.795154513018852072e+01
3.792956313642629596e+01
3.808630131710495448e+01
3.821643272585821194e+01
3.808398034473243854e+01
3.793382677005055825e+01
3.798394362907302479e+01
3.792293152723382832e+01
3.780595005293351107e+01
3.768859976640797527e+01
3.757942322356829834e+01
3.768933697921700343e+01
3.777758468799962088e+01
3.779661370425131395e+01
3.766590097899745615e+01
3.748865308546680808e+01
3.789200066090023711e+01
3.773526173550395413e+01
3.763392415311389527e+01
3.752167757489995381e+01
3.748839554446473699e+01
3.735676713876482324e+01
3.734156588864043158e+01
3.734491499899611711e+01
3.709753192843743363e+01
3.709533680953327917e+01
3.729776448506990505e+01
3.719811453830459413e+01
3.715795812410858900e+01
3.720621960178498000e+01
3.738686428942480688e+01
3.728416571313353245e+01
3.727848116297724346e+01
3.730002689098954249e+01
3.732915817720441964e+01
3.736488168950064903e+01
3.733098998617205666e+01
3.719587311293295784e+01
3.716419142236158280e+01
3.710360972869726481e+01
3.725858102498735036e+01
3.735912321320698481e+01
3.753073274313189245e+01
3.751019004503218923e+01
3.735250084977685958e+01
3.718121210046660963e+01
3.744040189745841474e+01
3.737790340478011331e+01
3.744413057634201891e+01
3.739556583069717988e+01
3.728103607534002606e+01
3.739413337023270856e+01
3.752045135643682272e+01
3.756912281190150793e+01
3.782151825498868902e+01
3.772355667727499906e+01
3.751988466949110546e+01
3.753293946495408306e+01
3.777928214187005551e+01
3.782347655253569485e+01
3.808386670706650534e+01
3.811679317159250502e+01
3.798811469898110715e+01
3.777040872221937207e+01
3.762154382274447073e+01
3.764550215235243513e+01
3.786665995728451151e+01
3.778231074264678568e+01
3.790853438740171555e+01
3.786481892889962353e+01
3.796768815850708734e+01
3.804520405324032595e+01
3.804406384728864055e+01
3.793551196166548323e+01
3.786054745491988172e+01
3.799775623561058069e+01
3.792436380341618474e+01
3.796755633174321076e+01
3.796342071702991916e+01
3.814712470714496817e+01
3.831380499312147947e+01
3.831002016369332352e+01
3.831275047474360917e+01
3.825675106194083241e+01
3.833315778165311372e+01
3.833576431483812996e+01
3.844736860057331285e+01
3.855377145439545927e+01
3.856117268213367311e+01
3.853327437985601023e+01
3.860553059679374144e+01
3.847110339216668251e+01
3.850340298502166547e+01
3.859114749640748698e+01
3.844773607622435918e+01
3.828394304232901391e+01
3.813106604776204733e+01
3.814071115195493178e+01
3.826417515066189878e+01
3.840694378524678143e+01
3.842564868896349140e+01
3.828649650362206103e+01
3.805338883591882393e+01
3.810163491953417747e+01
3.825465776740870183e+01
3.839938535141457976e+01
3.858358222749872368e+01
3.852347260998007528e+01
3.832002606133251277e+01
3.826741951862133817e+01
3.822741531460793851e+01
3.852849031587422246e+01
3.832115333727153939e+01
3.838461483958079157e+01
3.856191598699750500e+01
3.869604076478475463e+01
3.857605593084716133e+01
3.846961781042961093e+01
3.849653751550030734e+01
3.843660222455369535e+01
3.835619455552786405e+01
3.850578813455594229e+01
3.834476543178753616e+01
3.833947929260793330e+01
3.834964355481490372e+01
3.831476155073228540e+01
3.842805242983017422e+01
3.844823865551211384e+01
3.836856600481281987e+01
3.822656521768408311e+01
3.824017268022424787e+01
3.830381017155541201e+01
3.827697743816888476e+01
3.819265116540668714e+01
3.809262824213855936e+01
3.822654643767394589e+01
3.818537005597069367e+01
3.823849293187733167e+01
3.828412603614772536e+01
3.827227477521829258e+01
3.822601827849683787e+01
3.822304489526659665e+01
3.797566678620631819e+01
3.777313696644813490e+01
3.758136937233828689e+01
3.776106700297793850e+01
3.768934368516175937e+01
3.787774631720672858e+01
3.796180725917236032e+01
3.791805656652016410e+01
3.770449605447210217e+01
3.778296514809423456e+01
3.767198523147310141e+01
3.776310356917363720e+01
3.784602623975817437e+01
3.777258853724173093e+01
3.786290052387572302e+01
3.821574270990595323e+01
3.830841392730698658e+01
3.825188981804882360e+01
3.817425112960700062e+01
3.800665490605895513e+01
3.811483845144344684e+01
3.799616588968298458e+01
3.806674710951141094e+01
3.818786990575570428e+01
3.822259168815155306e+01
3.787036874447204582e+01
3.782729042480937665e+01
3.804868325662637574e+01
3.806092409543720123e+01
3.784905707327357050e+01
3.772597158637925929e+01
3.768413153513667169e+01
3.775120338713404067e+01
3.755100879201607711e+01
3.795459083050009497e+01
3.787814172360458542e+01
3.784112285325581126e+01
3.805004387571176494e+01
3.810238431994582697e+01
3.793063135583768997e+01
3.801412401784331507e+01
3.808225060732638667e+01
3.796659318604858413e+01
3.807350663725269158e+01
3.790272315649966117e+01
3.785529039364543280e+01
3.788369702799487015e+01
3.796054844907973802e+01
3.788623952601687961e+01
3.798026930215995378e+01
3.806871642310021286e+01
3.812615542457577078e+01
3.824095267196942416e+01
3.829324064562793239e+01
3.848956198025695130e+01
3.836692224466381163e+01
3.827701133600898231e+01
3.832598374701011323e+01
3.827865835791945415e+01
3.832747036910164695e+01
3.862318136448175210e+01
3.894471241360174929e+01
3.930501309927630871e+01
3.919857129793207662e+01
3.921476699827157120e+01
3.919206814409352546e+01
3.911830465038158877e+01
3.922778316858334335e+01
3.918616353801034791e+01
3.922391761644928465e+01
3.877197956927722089e+01
3.866661322138376988e+01
3.889695557165914863e+01
3.904765285320755197e+01
3.899037713446054454e+01
3.904273311147629499e+01
3.881767276893208418e+01
3.873497612800974821e+01
3.857270662243990955e+01
3.841946761067633531e+01
3.843958140037977955e+01
3.874201641122101591e+01
3.871566915954046806e+01
3.853547770629796787e+01
3.880909343711670090e+01
3.867378912289923676e+01
3.869582710415978966e+01
3.861341932344579675e+01
3.840088160317519339e+01
3.829764222913325966e+01
3.835673056572888129e+01
3.832286267565574178e+01
3.827254320948638622e+01
3.831323156746545067e+01
3.830052915702452765e+01
3.815967197598342864e+01
3.819037749358551537e+01
3.809401651323234717e+01
3.829374976960842503e+01
3.840532009522262058e+01
3.833021956097852012e+01
3.848816666721687341e+01
3.840545126614186699e+01
3.830171665934427949e+01
3.845774486391489688e+01
3.835446717587930721e+01
3.837126726815350253e+01
3.852951807513014160e+01
3.841337705708306771e+01
3.852460924741637882e+01
3.860910700069555901e+01
3.885986444443562959e+01
3.886908267730031241e+01
3.876481284125827642e+01
3.875425939214764526e+01
3.854716712510561649e+01
3.841448650746197302e+01
3.849304017429514602e+01
3.831995537263857443e+01
3.833724545547393348e+01
3.840440844749579696e+01
3.870685233543959214e+01
3.859484296199126163e+01
3.847541353409995679e+01
3.859864544677718357e+01
3.841138852276392868e+01
3.837691275226848120e+01
3.814426487220966067e+01
3.792335946299627381e+01
3.787908749055246460e+01
3.779881020305857930e+01
3.790668326505272034e+01
3.810954553503775344e+01
3.815970103856081153e+01
3.821373527467230247e+01
3.801853650547457164e+01
3.804187125323511509e+01
3.778697406189937169e+01
3.786861069941691937e+01
3.788437179490716744e+01
3.790644765345390965e+01
3.792008787544440906e+01
3.793113824524328948e+01
3.782742268596734903e+01
3.809370168136632628e+01
3.797075145328111034e+01
3.822337768524613466e+01
3.819122213413102429e+01
3.801318359523732227e+01
3.803613751737970006e+01
3.799120521536565320e+01
3.789591394481585951e+01
3.797008888403871651e+01
3.782608733625342268e+01
3.785341259810653014e+01
3.794473308798033884e+01
3.778973984446342627e+01
3.783190034527258661e+01
3.768602384667596539e+01
3.758642473532786710e+01
3.762661757552677955e+01
3.787981930194423796e+01
3.804031871084599459e+01
3.778805262766260853e+01
3.766310789970346207e+01
3.760540811341405742e+01
3.779855998446572585e+01
3.790934707431445361e+01
3.819831963697343724e+01
3.808417227927535009e+01
3.809856245410358611e+01
3.806662660730232517e+01
3.807260500090700361e+01
3.823515922749709262e+01
3.801497351413301828e+01
3.773210306877858500e+01
3.783271447812077781e+01
3.793082397665746441e+01
3.798216809709343522e+01
3.817598971609442060e+01
3.847269734331428026e+01
3.858381788780685895e+01
3.863577429809789976e+01
3.853557247407228203e+01
3.860134052119195758e+01
3.860713922978249002e+01
3.876085632801743941e+01
3.878913600599661038e+01
3.901861288894227187e+01
3.915712939272066251e+01
3.945857820646403979e+01
3.967862877115612719e+01
3.959157346361593000e+01
3.955711004098849060e+01
3.966962667696483891e+01
3.947145046123821999e+01
3.955395139333209897e+01
3.954938374411075586e+01
3.976251441534070352e+01
3.974600502354803666e+01
3.982547391910763679e+01
3.971398179333064604e+01
3.984558690610613496e+01
3.993098258617303031e+01
4.010006603185142637e+01
4.015234793784220813e+01
3.998905193173006012e+01
4.014396853361090223e+01
4.017768945427373239e+01
4.010807437439298440e+01
3.986501618898441279e+01
3.982984531700273578e+01
3.981489667438172830e+01
3.969572539482811635e+01
3.985334122103195398e+01
4.007008680362419284e+01
4.003123701932366885e+01
3.987805972114284714e+01
3.980336384320169429e+01
3.976066300563893208e+01
3.991459912247306363e+01
4.001665368839505277e+01
3.994367704889845072e+01
3.987095696491532237e+01
3.977696026433035570e+01
3.942249850966675240e+01
3.959215068210998822e+01
3.964919790364734808e+01
3.953371660169129598e+01
3.952265541622877265e+01
3.951002310985393251e+01
3.959066962796471500e+01
3.947839945547752905e+01
3.951848418362973803e+01
3.930067357474666778e+01
3.904930064175626114e+01
3.894597477651366546e+01
3.893782572253697083e+01
3.899442329472682900e+01
3.887771271706255050e+01
3.902911649326719612e+01
3.914537070770442995e+01
3.928289024623761350e+01
3.916690876394910958e+01
3.888686858283639936e+01
3.888679870778182135e+01
3.891054293398666175e+01
3.901308806285157971e+01
3.893263391557077568e+01
3.868717380586684840e+01
3.848268774767177547e+01
3.868088892416805891e+01
3.877600554094732388e+01
3.872885677946459282e+01
3.883439064732687029e+01
3.868681583895165943e+01
3.853874976089186077e+01
3.851869703166956072e+01
3.834853528013036339e+01
3.838946039022623324e+01
3.852594143339335631e+01
3.843952407769681656e+01
3.863380582829950072e+01
3.864370019308793758e+01
3.868474212679072366e+01
3.866960554824444785e+01
3.888908059965035591e+01
3.876382240594332984e+01
3.869792424853544333e+01
3.896212710947365565e+01
3.877386960628983559e+01
3.873129894220360825e+01
3.876419171210208958e+01
3.863643850508067601e+01
3.865015290762680422e+01
3.865729254023288775e+01
3.858028968625868060e+01
3.829388215632211256e+01
3.827755787617833505e+01
3.855125535849789742e+01
3.865362213565069283e+01
3.879414536629249710e+01
3.860229446533129760e+01
3.863921002275435512e+01
3.870190366632721179e+01
3.862603261547013744e+01
3.864549380440456616e+01
3.856728594965612444e+01
3.851819740143608328e+01
3.861536230331100228e+01
3.856045178276966112e+01
3.864971644980576571e+01
3.873511883103978448e+01
3.867002460642228812e+01
3.868735884469647601e+01
3.869434863534726787e+01
3.881024278284667162e+01
3.874387781466224112e+01
3.886766059014026098e+01
3.895280367708511449e+01
3.885267517217440059e+01
3.894921602819356110e+01
3.929087935485934224e+01
3.916793202523722073e+01
3.915525305313757087e+01
3.932184358022114168e+01
3.973138589000924981e+01
3.996434394541542190e+01
3.990150239158533907e+01
3.979843668643624710e+01
3.975722011467091477e+01
3.956706757878303904e+01
3.959393087418079915e+01
3.974551542669038895e+01
3.998448656477539487e+01
4.000628864054348810e+01
3.994876288119247931e+01
3.981076755310395754e+01
3.962421368184399739e+01
3.982931127477490918e+01
3.996704654521458622e+01
3.991709804419713237e+01
3.998155273138641519e+01
4.004434746370864673e+01
3.999576887068579367e+01
3.999332596030653519e+01
4.009842383487891482e+01
4.013177435905801360e+01
4.023540658931010228e+01
4.008011541849774062e+01
4.011053977135365756e+01
4.011133609933364141e+01
4.027864511144899495e+01
4.030475650254544462e+01
4.043441733601883925e+01
4.039585297440213196e+01
4.051328583770700220e+01
4.073313515339660285e+01
4.053851750811703880e+01
4.064275203655749635e+01
4.081718015350006112e+01
4.083541289425964749e+01
4.089050891287597267e+01
4.069270871269711165e+01
4.075902059872255734e+01
4.088246663293159600e+01
4.124799867601008430e+01
4.145347380988621921e+01
4.149115598804525007e+01
4.132655836362798141e+01
4.135453638373114416e+01
4.150954943162338395e+01
4.129127208848655073e+01
4.109883692714534220e+01
4.118426723564310521e+01
4.121968596962054221e+01
4.108815058123740016e+01
4.127695996940343548e+01
4.125589223679293127e+01
4.107818332444128373e+01
4.105641518897719777e+01
4.106922505149451297e+01
4.114593563192926240e+01
4.118416288410645620e+01
4.114049091238949529e+01
4.106139437776619161e+01
4.112166617491261889e+01
4.120584709833150328e+01
4.117213943997417402e+01
4.129255507315937734e+01
4.158958547148799312e+01
4.167547591412318297e+01
4.177557867362708066e+01
4.171101973704163868e+01
4.168390037704133988e+01
4.154628055518794838e+01
4.164847223009067534e+01
4.161278828230504701e+01
4.164681740715901981e+01
4.181089613662661009e+01
4.171021407007494020e+01
4.150485034099456527e+01
4.152418848581862676e+01
4.135456693815535800e+01
4.132626788642808435e+01
4.127529324371897701e+01
4.131972240642740246e+01
4.127285927942254773e+01
4.130280335908447853e+01
4.127679043153142402e+01
4.113875041998903725e+01
4.103598596182159497e+01
4.113703183516476258e+01
4.112570910616496178e+01
4.109963984608792487e+01
4.112019145373314188e+01
4.114878493514122226e+01
4.108433228359069744e+01
4.109835192358043798e+01
4.098449630734148741e+01
4.112569389450410995e+01
4.104417694996990917e+01
4.096424679348638165e+01
4.095917350283757230e+01
4.092436764293597662e+01
4.084028063473500936e+01
4.110934017877708868e+01
4.106165956613088497e+01
4.097230791177102560e+01
4.096982233437742593e+01
4.088611726977218552e+01
4.106350224144506456e+01
4.116374381936570614e+01
4.073653263325327600e+01
4.066627191019378529e+01
4.070795100040710679e+01
4.062831843462274151e+01
4.061235291233343503e+01
4.052224132172473503e+01
4.065477662113227098e+01
4.041598911454634901e+01
4.057160294220840058e+01
4.061739434689390293e+01
4.071778220803362558e+01
4.080036335994083174e+01
4.078227790508532280e+01
4.097393564272418587e+01
4.115252542744734399e+01
4.108601286559614607e+01
4.129779879305606016e+01
4.120273771606841251e+01
4.115805454275366060e+01
4.115534206870641754e+01
4.130087856906870059e+01
4.111800354730517881e+01
4.085037720840412589e+01
4.079629951275164501e+01
4.079164978555267851e+01
4.069468784714050003e+01
4.067513557481457553e+01
4.047219247566906120e+01
4.042351531689651267e+01
4.068987843017694672e+01
4.065004504893357762e+01
4.052371240198600333e+01
4.060371747376990470e+01
4.056769525023210576e+01
4.077894862710370205e+01
4.098381923758527989e+01
4.083371422635089232e+01
4.059197403940548554e+01
4.074159545512250702e+01
4.077338937992799117e+01
4.089947053833161306e+01
4.112992225546524594e+01
4.092029739662693544e+01
4.105332057970008464e+01
4.108556022060410839e+01
4.092957522557156835e+01
4.089496657446933625e+01
4.075032289388323647e+01
4.102369382586513780e+01
4.109715667538053196e+01
4.127917848184327454e+01
4.108915736524434692e+01
4.078362422625100692e+01
4.088806585539836647e+01
4.109472735657642772e+01
4.115394260293797402e+01
4.112588239025843961e+01
4.105293064254932744e+01
4.107907368835246587e+01
4.102374655793559555e+01
4.095148366832903264e+01
4.109281934834116612e+01
4.115482330310761938e+01
4.101650978304593309e+01
4.087547076441225613e+01
4.092433958529872484e+01
4.070380011704104106e+01
4.052071449077169518e+01
4.041288295201088943e+01
4.044757887468848878e+01
4.034126021939998452e+01
4.036028737425921520e+01
4.047106115241984980e+01
4.037749092912829951e+01
4.042384712327529428e+01
4.028424148100010882e+01
4.013023206655718411e+01
3.993279886265047196e+01
3.993053262669322123e+01
4.006466477021545813e+01
4.002604787796613550e+01
3.978542993617233492e+01
3.995058667047041467e+01
3.969977974355209938e+01
3.970603767439702381e+01
3.977251447011832397e+01
3.947182894705824197e+01
3.957267952829533897e+01
3.955338633037438001e+01
3.970445826392518995e+01
3.981467579432047899e+01
3.979434640289662184e+01
3.998135457588175257e+01
4.017374013614619344e+01
3.997862642804327038e+01
4.002670855213089851e+01
4.005594942590569474e+01
4.005963940892273456e+01
4.028662291261352379e+01
4.046586836777204610e+01
4.034858136075864365e+01
4.027196055644208172e+01
4.032169532637283282e+01
4.031268711801747884e+01
4.047802266680190542e+01
4.059030328499697760e+01
4.062197780435539585e+01
4.053210746044216251e+01
4.038321435942468440e+01
4.032643528189687743e+01
4.024002895402368551e+01
4.031382678266564312e+01
4.031542035242378574e+01
4.018114910998849609e+01
4.003980610622521397e+01
4.011485203786088505e+01
4.003732446262061728e+01
3.995532740244080117e+01
3.981754741515830176e+01
3.985664552782588999e+01
3.990665640019810212e+01
3.981322414077834537e+01
3.981309072837184715e+01
3.974490553628156420e+01
3.956897100980728510e+01
3.966930858870293264e+01
3.949812150165830360e+01
3.955439120507323025e+01
3.949497589160263544e+01
3.956970732778523825e+01
3.957257225561282610e+01
3.965377644864489071e+01
3.971069359749274952e+01
3.989736395789296353e+01
3.974881538526511804e+01
3.970107475887232340e+01
3.951277753971085360e+01
3.945054302541784352e+01
3.950430737355559074e+01
3.938167864764481862e+01
3.932884896952818110e+01
3.927228231906032363e+01
3.926289338922568106e+01
3.901444836184300868e+01
3.901936552389699386e+01
3.889667696282778309e+01
3.897773932063495295e+01
3.873622165619481450e+01
3.872500329022689414e+01
3.879843910091273074e+01
3.875498113588764681e+01
3.856870168811374811e+01
3.868696008681084209e+01
3.886933585290775284e+01
3.882871668078865923e+01
3.890151567575549052e+01
3.901328056160647861e+01
3.890045974759974001e+01
3.892237346528878561e+01
3.895278351138473738e+01
3.906200992769682045e+01
3.907770349284567146e+01
3.916975134668598457e+01
3.916152388363245507e+01
3.901694674030292731e+01
3.898739589796352334e+01
3.848179475523683379e+01
3.835983790331070509e+01
3.844919629129191208e+01
3.863556799497074223e+01
3.850050102226742865e+01
3.852961835611219499e+01
3.841156577567417685e+01
3.816237655246492011e+01
3.810908393299881425e+01
3.821764952187379549e+01
3.821217295086883325e+01
3.833400320433501918e+01
3.850220721772670629e+01
3.853434142282702624e+01
3.868313182078377110e+01
3.868959809912674075e+01
3.869518325004985115e+01
3.870499832099903870e+01
3.854867091538443447e+01
3.859332438763101436e+01
3.826560964494473183e+01
3.832491373027247050e+01
3.825501760611447821e+01
3.828646467149314958e+01
3.837010114015050988e+01
3.850167853812122587e+01
3.843641943561374319e+01
3.852306093003824117e+01
3.843972552789215058e+01
3.836956485259850069e+01
3.846609929526429994e+01
3.843208666881825764e+01
3.827872275184506634e+01
3.816907156062494266e+01
3.807705579004252172e+01
3.808693248421211308e+01
3.812758662127707510e+01
3.811259397533278559e+01
3.811135080344431003e+01
3.829867716039683501e+01
3.846144284690433324e+01
3.840707856607671999e+01
3.837385923055545334e+01
3.829107491533554253e+01
3.813140216223803236e+01
3.801340475236125371e+01
3.814586875897423113e+01
3.813143173477897108e+01
3.837569204453733107e+01
3.838101600369897426e+01
3.818421662984441411e+01
3.820520715155274161e+01
3.826645175387152165e+01
3.810642155183913360e+01
3.826604590695136210e+01
3.840992867802444266e+01
3.818068541986777120e+01
3.805338382341720660e+01
3.803563644996428650e+01
3.814003841776050763e+01
3.811053711816045109e+01
3.794233284681448026e+01
3.817009704192832942e+01
3.802348309615481980e+01
3.770964368523623023e+01
3.777789626232880948e+01
3.778841615604122239e+01
3.762394975084885118e+01
3.760719083433964727e+01
3.734520309589935039e+01
3.737161008851487054e+01
3.717184573263260461e+01
3.703690421733909943e+01
3.682916875520258770e+01
3.708309486366304952e+01
3.741899551117197120e+01
3.741177443376004419e+01
3.756663235175068394e+01
3.775890571357933823e+01
3.756449354433776477e+01
3.764171196607891545e+01
3.790244234512498167e+01
3.782523652816885829e+01
3.778003549869660560e+01
3.764998339666539096e+01
3.762363600500003713e+01
3.793584737517650751e+01
3.790852578739750811e+01
3.772522819946216543e+01
3.776845076559290248e+01
3.770894010578793143e+01
3.785166681319043391e+01
3.783907545295059549e+01
3.780781847386681704e+01
3.789822644981319399e+01
3.771036648773502975e+01
3.783781162465047032e+01
3.786108674090699822e+01
3.785561154166718723e+01
3.782038850176819267e+01
3.812459368765046008e+01
3.814879921018274445e+01
3.809572147181296486e+01
3.818720004752064767e+01
3.832230781047579171e+01
3.833793896047694716e+01
3.851488613891439172e+01
3.855636565893335899e+01
3.857621240693841003e+01
3.877084245956328346e+01
3.868177417754482406e+01
3.889340471809114774e+01
3.859202435625147132e+01
3.863436992409553739e+01
3.862448060100528835e+01
3.870722137619505077e+01
3.884798753873485566e+01
3.888219325001098525e+01
3.876189701534980259e+01
3.853602044403670845e+01
3.840383124136327808e+01
3.848492471757326427e+01
3.844778312708889700e+01
3.838565362867213082e+01
3.842896089805933002e+01
3.835846156683247443e+01
3.842672606655402490e+01
3.845038175267698932e+01
3.849680174241019870e+01
3.860812569513878145e+01
3.846963969393122795e+01
3.842184495898646901e+01
3.823864504365086248e+01
3.833271220592418160e+01
3.838302190354231413e+01
3.817840693823931986e+01
3.806854731846394202e+01
3.775609047542010899e+01
3.791719741945692590e+01
3.795029060226734430e+01
3.794172672078910580e+01
3.782998788473121010e+01
3.775336898172122346e+01
3.762651653608601521e+01
3.775515305309644987e+01
3.787789463612865859e+01
3.782543318503374508e+01
3.766481547580075073e+01
3.751781888816910282e+01
3.759350602816085996e+01
3.773804293403551924e+01
3.787552904714578972e+01
3.781880499933079420e+01
3.782137061694511715e+01
3.778070587306379480e+01
3.805801385946115545e+01
3.815583156516437668e+01
3.817727765126966233e+01
3.803586745250819945e+01
3.793045143199000790e+01
3.796956752308545902e+01
3.805897386799520632e+01
3.774800246749279609e+01
3.796741582166814055e+01
3.813706099536082661e+01
3.802635641465010963e+01
3.805083989837061154e+01
3.822173641201254668e+01
3.816502633319059612e+01
3.818353640889010592e+01
3.811329875625385455e+01
3.792366237634273318e+01
3.788325084867553016e+01
3.815979832969300389e+01
3.809676977864506853e+01
3.808046506741041526e+01
3.834018381604542469e+01
3.859079706045062608e+01
3.833424169526627168e+01
3.839727724241723195e+01
3.845133962108300807e+01
3.822792541687947221e+01
3.811900395772441641e+01
3.817500875190010845e+01
3.831375334538293487e+01
3.835317722901253035e+01
3.814087940552357736e+01
3.795110204359228590e+01
3.822384237612608615e+01
3.820663248721305649e+01
3.823519665936713352e+01
3.812270020616330157e+01
3.808012397383566849e+01
3.848649728328119579e+01
3.870563870820402030e+01
3.884478440670537225e+01
3.884879353661482071e+01
3.870508295807329091e+01
3.881924287051150202e+01
3.872050312695257901e+01
3.869372783062192411e+01
3.852329643416773308e+01
3.861793847445579786e+01
3.865268772801921671e+01
3.880549616424201531e+01
3.871736496213381429e+01
3.869557948282181314e+01
3.852304259111171802e+01
3.855877040099103681e+01
3.879240132276395059e+01
3.879042576775374584e+01
3.868823200978353327e+01
3.858109443115581882e+01
3.834018704476950745e+01
3.818381396101655412e+01
3.807206630562914995e+01
3.801820347806710743e+01
3.793897098735865825e+01
3.787437858949903102e+01
3.803663471640471982e+01
3.820731976213845371e+01
3.819041410713556672e+01
3.823093899168317478e+01
3.840414988586812228e+01
3.819560236892547778e+01
3.821241695347214318e+01
3.810578258012685637e+01
3.793291297011238328e+01
3.778798347249269796e+01
3.790049110025069012e+01
3.788256049753114496e+01
3.794102211505338573e+01
3.798274018899195426e+01
3.797508680025268291e+01
3.794750688837261521e+01
3.825395978902000138e+01
3.829491488425591683e+01
3.836922345148127533e+01
3.838461630188606932e+01
3.837212215864808229e+01
3.819314425058925622e+01
3.818561739784473730e+01
3.830318885769908377e+01
3.841004477682167817e+01
3.845306060196432441e+01
3.843786922221877944e+01
3.846410597390958230e+01
3.847917047934660673e+01
3.865218191974896911e+01
3.851153999659523208e+01
3.856532529181784241e+01
3.857030762468022544e+01
3.870656541596468969e+01
3.883646934455677524e+01
3.874154008116678938e+01
3.886532517265854381e+01
3.886886789184273994e+01
3.879232164723177334e+01
3.869808649000847822e+01
3.865224804275003123e+01
3.865668682702857950e+01
3.855917495545376994e+01
3.835769547595236872e+01
3.844060981070036576e+01
3.866738067239153054e+01
3.873294210313279962e+01
3.881827669486823140e+01
3.847392504406066394e+01
3.848126009198423958e+01
3.837894338734574262e+01
3.828465308813274248e+01
3.814815034352501755e+01
3.826685806669149770e+01
3.814676641164746229e+01
3.817028451396593880e+01
3.796196609317040327e+01
3.787788244189137288e+01
3.819964940133081654e+01
3.820293752174593749e+01
3.820972915559110561e+01
3.815604237052053804e+01
3.830203391632761623e+01
3.842408452946091302e+01
3.837872501431338890e+01
3.846714944899132149e+01
3.841364545676347575e+01
3.855791418578500895e+01
3.870296828194069860e+01
3.863595488134393463e+01
3.861151676538278821e+01
3.842688628161150177e+01
3.837001783649463960e+01
3.859402900257701674e+01
3.873869660687286398e+01
3.861742276278391728e+01
3.901495232407761193e+01
3.894295933284487887e+01
3.890390775023843162e+01
3.882783081748891618e+01
3.876995008157207678e+01
3.890757315733971211e+01
3.898191804645206560e+01
3.887848099483611009e+01
3.893670366893347534e+01
3.903146462246149895e+01
3.898224155973845484e+01
3.911576610957594369e+01
3.902750008325004671e+01
3.906844552310501228e+01
3.894300977752567405e+01
3.892907497673883199e+01
3.896977251747787818e+01
3.897649400381850171e+01
3.899767299996531733e+01
3.916797993175975989e+01
3.908715051487996561e+01
3.894313579686486548e+01
3.877909955986999080e+01
3.880636705718470125e+01
3.887817765889671762e+01
3.898683465582104191e+01
3.895610747414166042e+01
3.903098496025292263e+01
3.913348941266103509e+01
3.915624836606177439e+01
3.909105033914595140e+01
3.910327626675547208e+01
3.929046582568726365e+01
3.938478252169015548e+01
3.922984777575287296e+01
3.925783129109741765e+01
3.916349866493486331e+01
3.912788746812024954e+01
3.921145369731908659e+01
3.907699625243874664e+01
3.919058726059222408e+01
3.927535120953723435e+01
3.935704844120222390e+01
3.944132628115998784e+01
3.966160386150386330e+01
3.967231473903579797e+01
3.963547147416252869e+01
3.977241046172750316e+01
3.980155946819743917e+01
3.984545220092826412e+01
3.989659260855557932e+01
3.962080770823114051e+01
3.957121869130170921e+01
3.953278037735741179e+01
3.946657960662457754e+01
3.955692130489798330e+01
3.960165228886356203e+01
3.967874779111345163e+01
3.994246567412145055e+01
3.990491242270101679e+01
3.988606679474052896e+01
3.977202691484288266e+01
3.992368665894960600e+01
3.996213588319282906e+01
3.986726795820965208e+01
3.982649260739859187e+01
4.012918435236822745e+01
4.019330433559007076e+01
4.016349274355158627e+01
4.026119384224800513e+01
4.026670545671754553e+01
4.020456916478210019e+01
4.017871612961141636e+01
4.006595543300591089e+01
4.017450598884562396e+01
4.018552704998090519e+01
4.009767564477540702e+01
3.988591397789826942e+01
4.014041107115122031e+01
4.032767434034430210e+01
4.020910283287585685e+01
4.014809637635147510e+01
4.000620644016322558e+01
4.006077390577459596e+01
4.011181698897135561e+01
4.008669618314591787e+01
4.000936999433659480e+01
3.972351284553475637e+01
3.948173185442075805e+01
3.959529208144866175e+01
3.939298341952930116e+01
3.940334975382475591e+01
3.941485047060618285e+01
3.953562719203684139e+01
3.962922652549309532e+01
3.960827867075302322e+01
3.955238544199563933e+01
3.969910874027239345e+01
3.961013386444960815e+01
3.976884702643458525e+01
3.970347064113728663e+01
3.970685639827998159e+01
3.968930563110501453e+01
3.979400109732635826e+01
3.972447351996892451e+01
3.975200292682323777e+01
3.979127969790046393e+01
3.974214530271019896e+01
3.955630291616682825e+01
3.930399547434244312e+01
3.911284608391208906e+01
3.944255938723348720e+01
3.939421590719923927e+01
3.931932215009254605e+01
3.944616820624372622e+01
3.947477295195901092e+01
3.940894233858064410e+01
3.935846107993050680e+01
3.915418107692390493e+01
3.896523306755513261e+01
3.921859549746390883e+01
3.903739021515126240e+01
3.888964425963652616e+01
3.899458234397346246e+01
3.940752945651721006e+01
3.942543117793999841e+01
3.936006721242253548e+01
3.938192531987753853e+01
3.952353158841498271e+01
3.957220199272772732e+01
3.922472940863045210e+01
3.912027644738847698e+01
3.897767238351862318e+01
3.897740528706817997e+01
3.894901480942314720e+01
3.898909803716584577e+01
3.894637082432720376e+01
3.892976537385445113e+01
3.881584241371433563e+01
3.873630468725380638e+01
3.881951625512623139e+01
3.901420246262286184e+01
3.919884190222735754e+01
3.932538751709066105e+01
3.936394234655539037e+01
3.929351436794779318e+01
3.947968973881565091e+01
3.971367993501888805e+01
3.973883721654463841e+01
3.996615785678014277e+01
3.988538369906167702e+01
4.001749135465571783e+01
4.013800935925091551e+01
4.025045473362077075e+01
4.020191579548341565e+01
3.994013885698856825e+01
3.974872374391782159e+01
3.955636316391843366e+01
3.953258271259744561e+01
3.946616710273629280e+01
3.931716133776725997e+01
3.931147444967322713e+01
3.933898650144149656e+01
3.918277418319017613e+01
3.924839805277879634e+01
3.952131783880918192e+01
3.961614014421024876e+01
3.987391036833435010e+01
3.992587556790155645e+01
3.975102179090258403e+01
3.969907879973860076e+01
3.970294492397424335e+01
3.977379753577451993e+01
3.981776306666425569e+01
3.966650874555253381e+01
3.947406333080954255e+01
3.948882549497560035e+01
3.934450938271037046e+01
3.911906998835399918e+01
3.905497513954442468e+01
3.917636078763922569e+01
3.942033794939230518e+01
3.923344737492686818e+01
3.901045382625476066e+01
3.894502077121548211e+01
3.896088278990981735e+01
3.886453407084253797e+01
3.884759322247016655e+01
3.871295409793152942e+01
3.897107414797820013e+01
3.884830491986539869e+01
3.895167785949223571e+01
3.886558989592009539e+01
3.891932593428251153e+01
3.856943550677904398e+01
3.867084879364216476e+01
3.867337402568206528e+01
3.862481830308580300e+01
3.862380371642886701e+01
3.844561763588171743e+01
3.868107940136675893e+01
3.862578300127847797e+01
3.886949259725109584e+01
3.879309277744297901e+01
3.870668447394433542e+01
3.852897253749877393e+01
3.846110944426914102e+01
3.860678077205518832e+01
3.832268454567339688e+01
3.834100781540817593e+01
3.836661396949898517e+01
3.833568665661276498e+01
3.860673074045750752e+01
3.874740784933283066e+01
3.875615125410612904e+01
3.872250305930090519e+01
3.873029762904376128e+01
3.860596522873321135e+01
3.857251686710546323e+01
3.847880279423361571e+01
3.842239244200132475e+01
3.836313229684940040e+01
3.845803992498960611e+01
3.850085335055950964e+01
3.848789324599293593e+01
3.857556414986414950e+01
3.837521945729480422e+01
3.856718700517319576e+01
3.854578594804478087e+01
3.830966476005713162e+01
3.822521387749212352e+01
3.817676702347520745e+01
3.804115612220597598e+01
3.802460084011664776e+01
3.824809742662134227e+01
3.826233744066087183e+01
3.822254768872682007e+01
3.803542003114020531e+01
3.787458323122729098e+01
3.782618935741849953e+01
3.785003220305131322e+01
3.801777012689616697e+01
3.787344131919353174e+01
3.794493889536818187e+01
3.797357933898707927e+01
3.783722550403618357e+01
3.791365205350103906e+01
3.782877130686829048e+01
3.783052208731790245e+01
3.792504847678475244e+01
3.780817232445596687e+01
3.784946789073318030e+01
3.796578659088382324e+01
3.808431040299880976e+01
3.819977756720162176e+01
3.843499148495983775e+01
3.841624185814113446e+01
3.857081040604039401e+01
3.865932104527325919e+01
3.872376161714130660e+01
3.846094952435120717e+01
3.840635339178430741e+01
3.838942111440017868e+01
3.841439032438630363e+01
3.832791454748634408e+01
3.849125499018950336e+01
3.842175913860705805e+01
3.831934371009838003e+01
3.834635522607035796e+01
3.846318049979549869e+01
3.844915902494983584e+01
3.838361752704697949e+01
3.837570900564342935e+01
3.815977812266217484e+01
3.820877408694315136e+01
3.803239226002044404e+01
3.803659006058379077e+01
3.797664791196095280e+01
3.780576578771109553e+01
3.779961380725923448e+01
3.823705750374629986e+01
3.824340680050899266e+01
3.829626139714179089e+01
3.824483175356658649e+01
3.837948849173503163e+01
3.830885375636009371e+01
3.840611729711118016e+01
3.848879388127450341e+01
3.839604566193347068e+01
3.838324551310056165e+01
3.834172181828166970e+01
3.809346287793317742e+01
3.819988461025083382e+01
3.806779446313998960e+01
3.808105590439419075e+01
3.815357057819248610e+01
3.839530750476855303e+01
3.871276287295152940e+01
3.875354454643475322e+01
3.859323379925078257e+01
3.865376542139509297e+01
3.880527751959905913e+01
3.885601610270349227e+01
3.884802053474570016e+01
3.893502958938117331e+01
3.873047179322944089e+01
3.870212087925328603e+01
3.876276451820736213e+01
3.855512962638866270e+01
3.842306887915893299e+01
3.842043720455112066e+01
3.868648965305533238e+01
3.872557150372730916e+01
3.904721155275926492e+01
3.906811134742999059e+01
3.918346380020049935e+01
3.929314143473132503e+01
3.926223416524732102e+01
3.924219590008641489e+01
3.911202807426722927e+01
3.884988237899435148e+01
3.893844918978960834e+01
3.881306299314236696e+01
3.855758322518811099e+01
3.861255225676548264e+01
3.858305588492753202e+01
3.858512600149516913e+01
3.842156068300255356e+01
3.855831196093775759e+01
3.855352630616026488e+01
3.837121553270405627e+01
3.824518717628062348e+01
3.833756326102222545e+01
3.841544028344355866e+01
3.838302234409603386e+01
3.850471011709153402e+01
3.832949642427502113e+01
3.799650174117276435e+01
3.819902165275121320e+01
3.826881841758444125e+01
3.838814245257181312e+01
3.835902441440404687e+01
3.838548505350860296e+01
3.826909670051117018e+01
3.852007703233621783e+01
3.851600266203793410e+01
3.831770004468388890e+01
3.815558609800918077e+01
3.815119476287246414e+01
3.801823591925459311e+01
3.797374179662519111e+01
3.791631473497977822e+01
3.782742885636056940e+01
3.771013810252443932e+01
3.768317995927810671e+01
3.767548013962226605e+01
3.761661016481505726e+01
3.760062231270622135e+01
3.770049246673342225e+01
3.792417084215529144e+01
3.787161666096407941e+01
3.792698447282261043e+01
3.796933421770538075e+01
3.793872421690450381e+01
3.796677931190487243e+01
3.792901136731930478e+01
3.800231942412338526e+01
3.792692664366663280e+01
3.802805324331940540e+01
3.815878876884286797e+01
3.819999350672487992e+01
3.809527157630736838e+01
3.810637266279199764e+01
3.800883991869021372e+01
3.808014864702145985e+01
3.808241479728052070e+01
3.804650164084449671e+01
3.784196016601300983e+01
3.791851557361130176e+01
3.780805402974196738e+01
3.778719761722675230e+01
3.776718055512317562e+01
3.765983558841220713e+01
3.770833832645932659e+01
3.790842850215793192e+01
3.775295934830185729e+01
3.783413559348012711e+01
3.790268899295797667e+01
3.795986197962366759e+01
3.800342181554147203e+01
3.802410084612856167e+01
3.797414763140990601e+01
3.788947598958546337e+01
3.789687585771304157e+01
3.794178995156990197e+01
3.781084830198480518e+01
3.762168490858526582e+01
3.726979252266026776e+01
3.732495341647822329e+01
3.723874862611032199e+01
3.708715053003909645e+01
3.715333736957454391e+01
3.718233273988305143e+01
3.706336228933830057e+01
3.704672994000441122e+01
3.689318785116076072e+01
3.707985619667050514e+01
3.706351644197256689e+01
3.695392482823100977e+01
3.707159578919927867e+01
3.717157213528940929e+01
3.704899023045879858e+01
3.709984043066317838e+01
3.726496476683068693e+01
3.731946261792356268e+01
3.733418313037047653e+01
3.740676057216265349e+01
3.741489896480112520e+01
3.746530172939698389e+01
3.749095381541783922e+01
3.752574880682327318e+01
3.735952407150654153e+01
3.739175711568044846e+01
3.758033236900126894e+01
3.765490898438673639e+01
3.760471627084857005e+01
3.763296695220479648e+01
3.763722074719868260e+01
3.771266680296206175e+01
3.745472948817661063e+01
3.739312400076654797e+01
3.741424143897181409e+01
3.738939981081472297e+01
3.753647768198281653e+01
3.742171308615036196e+01
3.718487117040800172e+01
3.730876222773488848e+01
3.749596421589504303e+01
3.776449484530540701e+01
3.807534262848916740e+01
3.815662112223638758e+01
3.813209726013995748e+01
3.791945311463211965e+01
3.767176712413112227e+01
3.760277832979225821e+01
3.743088896094357665e+01
3.728541747031874820e+01
3.737241379075832981e+01
3.740748456227716190e+01
3.727421872121625768e+01
3.721213140059305147e+01
3.722440420458268306e+01
3.728505464153639082e+01
3.720181942920115148e+01
3.733652297796268726e+01
3.700693388343452739e+01
3.695334686305396588e+01
3.684351167501912983e+01
3.677733106105624472e+01
3.674545468353721844e+01
3.688153077309046068e+01
3.702808139436756107e+01
3.695853047673759306e+01
3.689974820873059969e+01
3.687571635613491594e+01
3.696075980281447926e+01
3.708550064371807764e+01
3.724283386864289014e+01
3.726307306847583334e+01
3.748448322307103808e+01
3.748858363286385043e+01
3.756493012801934128e+01
3.756519539124006712e+01
3.770405323573501732e+01
3.785666358922186703e+01
3.799471874953020745e+01
3.814650363431594826e+01
3.841836741871620120e+01
3.862967982856764593e+01
3.883816908395161249e+01
3.896219287816015253e+01
3.896513440706213771e+01
3.867418604894614020e+01
3.866893709834756976e+01
3.874228878341125437e+01
3.879555076995323759e+01
3.898164385331172355e+01
3.907703194280519199e+01
3.886660905064289295e+01
3.859687710342096523e+01
3.872327539870467206e+01
3.878070324490565213e+01
3.876319880405641527e+01
3.870175529342105847e+01
3.873297040927465673e+01
3.876442581707686941e+01
3.892802563432083218e+01
3.892382678896186121e+01
3.877537955118125979e+01
3.897001739346647753e+01
3.895436467660542235e+01
3.886527026515641126e+01
3.889929001982012835e+01
3.868736046319587274e+01
3.875433152287045857e+01
3.881801518947470697e+01
3.869627662666096057e+01
3.866757668540967074e+01
3.865870833298974674e+01
3.862974900943054024e+01
3.869855855120725607e+01
3.866644633116243313e+01
3.887244602927854942e+01
3.907451620697207773e+01
3.945393263865697975e+01
3.953268227974155025e+01
3.939693841653215145e+01
3.924871285482031169e+01
3.923244962373554756e+01
3.930069799801945862e+01
3.934977934590226312e+01
3.941543067258925248e+01
3.936079429659686468e+01
3.931457138304025989e+01
3.935582762821077552e+01
3.916253335501578192e+01
3.909194553351670720e+01
3.901683707947233870e+01
3.918934004972579999e+01
3.910235584433593203e+01
3.896551093939139321e+01
3.883183600142145053e+01
3.875130454225484300e+01
3.864550917618730352e+01
3.870668066306900812e+01
3.877379319937146818e+01
3.882982865717269760e+01
3.867576031195469000e+01
3.859691579815115858e+01
3.840007568968438534e+01
3.836235458923532349e+01
3.838611562277553446e+01
3.867822795288199700e+01
3.879946109238927932e+01
3.877252654000884036e+01
3.869499363737797637e+01
3.871707310272577729e+01
3.873164736223364457e+01
3.872860578123055575e+01
3.861919827315448117e+01
3.864131014901836636e+01
3.860531178547121556e+01
3.848985198083316561e+01
3.835717489548048320e+01
3.847548872323235969e+01
3.840368067258886242e+01
3.843738620756907665e+01
3.852399826344429812e+01
3.860645419037092552e+01
3.890586543244924655e+01
3.897584536903028152e+01
3.890781428953333432e+01
3.879218038935732693e+01
3.850933877485951484e+01
3.852334529886741166e+01
3.855622580398581078e+01
3.857973227581057074e+01
3.838541781986880608e+01
3.840263195257907114e+01
3.849572314261652650e+01
3.845714864262090771e+01
3.848306526250196669e+01
3.842183516361882312e+01
3.812059509370128296e+01
3.817662417419983001e+01
3.815520432883651836e+01
3.807923185689836032e+01
3.811464219517120000e+01
3.811091022146028706e+01
3.825840760534885021e+01
3.819824198169577301e+01
3.826137325111919552e+01
3.800571630492382269e+01
3.796433628727335474e+01
3.800077018436455489e+01
3.781625505327397718e+01
3.776676306399433258e+01
3.768497357941556913e+01
3.772136237194945352e+01
3.780242455314456151e+01
3.788478665857326178e+01
3.815398584169675189e+01
3.831890196876750565e+01
3.859077680444332259e+01
3.865537854342272794e+01
3.853460087164538095e+01
3.840647258590475133e+01
3.846960598354129957e+01
3.854136406908807544e+01
3.849449582026562666e+01
3.843425257557815655e+01
3.869100861547445902e+01
3.857134263091548121e+01
3.846435106200966914e+01
3.836352513810444975e+01
3.847535164781962180e+01
3.834357090000230528e+01
3.834569991560042013e+01
3.830519050475497522e+01
3.820823315681559507e+01
3.837037346723363385e+01
3.834460673978382772e+01
3.838815700937385600e+01
3.826675685383953862e+01
3.819062648951428685e+01
3.822839229649804338e+01
3.826992076463834280e+01
3.835777290555122931e+01
3.847276959023500353e+01
3.856741261753280980e+01
3.846971936686267668e+01
3.836865183194721851e+01
3.864679728976001627e+01
3.846726032115843452e+01
3.839378750587202660e+01
3.823709828920337372e+01
3.827799974833793328e+01
3.804689189410618155e+01
3.816112590820031869e+01
3.811758363669397909e+01
3.823005094746886812e+01
3.833481846804130555e+01
3.841443964997263549e+01
3.829183515179133224e+01
3.811861234439562907e+01
3.801575631359946783e+01
3.801700074271533936e+01
3.822937030909371003e+01
3.808262013104044286e+01
3.807739378152083987e+01
3.824906385936027675e+01
3.830821686391310266e+01
3.798261925114836401e+01
3.782745496260946538e+01
3.782616365604879149e+01
3.777568448450450944e+01
3.753742026464655623e+01
3.767018640831341258e+01
3.769002794805010126e+01
3.783556129686341762e+01
3.802358910929004310e+01
3.802765847025399637e+01
3.814284628120871901e+01
3.815307543693054981e+01
3.802316770407821878e+01
3.812338269959120396e+01
3.824222482051413863e+01
3.793582575558278336e+01
3.789810837290487200e+01
3.770618332176000820e+01
3.794833621039188642e+01
3.813719376548979767e+01
3.787442695502988954e+01
3.792832804233590593e+01
3.821813325561208785e+01
3.834549289186169574e+01
3.834050647636234999e+01
3.817461398838936759e+01
3.808950081665926746e+01
3.819258657343425511e+01
3.832266294093710712e+01
3.820675265917994068e+01
3.811300288043199203e+01
3.796404436530553994e+01
3.803492107424118274e+01
3.800042492371026981e+01
3.801423120963821134e+01
3.818242032143808729e+01
3.817870685167105194e+01
3.807050242155548858e+01
3.798974136563327875e+01
3.791616246376229071e+01
3.796902493673913170e+01
3.797199522830892704e+01
3.787631509614905667e+01
3.786122114024627194e+01
3.778962829109273969e+01
3.804884297278526617e+01
3.811822047963651983e+01
3.822991599530936924e+01
3.811779322045120466e+01
3.817343717141810089e+01
3.801650078695550405e+01
3.767394714431195268e+01
3.762178139968570179e+01
3.779755249597091904e+01
3.787043596777915866e+01
3.781020237911258164e+01
3.781515157723531217e+01
3.786554020040469482e+01
3.772965898854270961e+01
3.765066143021201128e+01
3.773876899581519240e+01
3.788495843353229020e+01
3.775009577852812015e+01
3.774464473103704165e+01
3.792910419849036430e+01
3.785557945090076259e+01
3.790510655295814502e+01
3.812113453881774205e+01
3.798145381499357143e+01
3.834871573413276735e+01
3.839501245519392114e+01
3.824752128261269490e+01
3.829492281063109260e+01
3.849168864813351831e+01
3.858965342246473540e+01
3.855873055921827586e+01
3.855368228491535376e+01
3.846169039651272215e+01
3.841493561122032929e+01
3.811435030617872144e+01
3.795549573918296460e+01
3.792655349677184518e+01
3.778874341071202991e+01
3.770883470148079653e+01
3.749636803038669086e+01
3.762452103041600537e+01
3.752538236467550803e+01
3.753986761562445906e+01
3.756578671743902476e+01
3.749583612722899773e+01
3.759068038310236659e+01
3.761421610836677587e+01
3.767603689210613993e+01
3.761933080156805431e+01
3.779567557215153784e+01
3.811238039328880234e+01
3.827730387748448493e+01
3.855176640570871882e+01
3.865081144571743721e+01
3.874048307886945963e+01
3.874406842298620290e+01
3.877856784074685947e+01
3.872195173696708537e+01
3.872024454364107271e+01
3.892225527345301828e+01
3.878718463558212193e+01
3.873289286057800496e+01
3.865645606746929275e+01
3.859707059131874018e+01
3.867883034644027873e+01
3.886314367851400675e+01
3.899035468884169120e+01
3.901572523990896002e+01
3.886767077790995017e+01
3.868510740407859316e+01
3.879234964603675451e+01
3.889556208323885755e+01
3.876985552072584085e+01
3.891619313877795605e+01
3.904890710773608475e+01
3.904229039987009742e+01
3.905335445238857517e+01
3.913060490327634966e+01
3.945759595274992648e+01
3.950823641546205067e+01
3.943913207506682284e+01
3.944650391881360463e+01
3.952280953596076074e+01
3.946121235677556172e+01
3.944763450823450057e+01
3.935652079555836735e+01
3.927671445383580817e+01
3.921990969925965942e+01
3.933202071357048624e+01
3.936165804237838017e+01
3.912142581058918722e+01
3.909271193054294713e+01
3.913648801470765193e+01
3.942687305319259394e+01
3.932114489376004940e+01
3.911041703135620651e+01
3.906704405792088153e+01
3.895389016175347763e+01
3.890243529069235251e+01
3.902467298325281320e+01
3.904268386563468596e+01
3.888626526383573889e+01
3.888877433413239260e+01
3.874234357696778375e+01
3.857663117769524774e+01
3.843242815252219202e+01
3.841625678074082373e+01
3.853161887758149362e+01
3.866339118520269835e+01
3.866298439442439872e+01
3.861873044222087970e+01
3.872213387054490852e+01
3.859649913129780430e+01
3.844196021572521715e+01
3.865652788717471822e+01
3.876184017363540590e+01
3.893217206225419602e+01
3.898760218484986240e+01
3.902662703521008325e+01
3.911914596340662342e+01
3.906222644737012217e+01
3.911631044936559931e+01
3.923232813059877344e+01
3.927776164778921952e+01
3.916622309208518971e+01
3.905351243837657194e+01
3.905177348333084808e+01
3.896340056365737325e+01
3.904211587501025349e+01
3.924989024952409977e+01
3.930927369272247063e+01
3.931339969529666689e+01
3.925468067989598353e+01
3.910484028377210564e+01
3.908492989623606206e+01
3.921387997918192525e+01
3.888629712106049396e+01
3.898572071910840009e+01
3.889616579901893090e+01
3.872336858781551427e+01
3.880044618068588136e+01
3.888655375618186838e+01
3.884932867991348360e+01
3.867993355567863034e+01
3.847979916295456349e+01
3.839422289412321732e+01
3.856279164181135855e+01
3.866637680361533569e+01
3.883663214548029430e+01
3.877782152811718674e+01
3.858795465827265048e+01
3.851099648790403762e+01
3.859421796328724952e+01
3.880373043444792813e+01
3.896655725140171000e+01
3.890305397243278662e+01
3.883545469015287210e+01
3.860384873753952206e+01
3.879335957853797368e+01
3.849911173771059225e+01
3.833403170598022314e+01
3.827902658374087252e+01
3.831342350315144074e+01
3.839860369106315829e+01
3.857413674863541075e+01
3.859575005772367717e+01
3.855995955111765738e+01
3.853493793623179897e+01
3.842454552925563860e+01
3.823598910598684597e+01
3.837217310519119451e+01
3.842553284688213466e+01
3.828432979429157967e+01
3.815538245658137839e+01
3.834369202949153532e+01
3.817537333769604402e+01
3.812804490180839423e+01
3.815249009989651086e+01
3.825911397963689353e+01
3.819272382460808046e+01
3.788652682937797067e+01
3.783434846628937009e+01
3.748506993420386380e+01
3.731583167495568887e+01
3.733419246649150125e+01
3.738468010157109234e+01
3.774577728540184296e+01
3.791230408639233929e+01
3.788813421963537564e+01
3.805036878819279877e+01
3.792751258888135624e+01
3.784441006129905816e+01
3.783506728896273330e+01
3.759185971505468160e+01
3.763857775937132999e+01
3.788769713867262112e+01
3.797233179758164567e+01
3.796333010408341124e+01
3.813462555413498478e+01
3.819612929605622753e+01
3.832133334834909988e+01
3.846201220749496485e+01
3.866729602242541830e+01
3.871373375851699450e+01
3.861700867334498355e+01
3.859469426684357529e+01
3.853458206328187430e+01
3.852574586958985492e+01
3.855548182423214598e+01
3.861146373267651200e+01
3.864830946459848349e+01
3.866450144093613517e+01
3.847387917628908838e+01
3.860204899840803705e+01
3.846739659086679808e+01
3.854361676965119443e+01
3.857669343617979507e+01
3.845915475287961272e+01
3.835041714598298768e+01
3.828966057442610804e+01
3.835153677420750284e+01
3.828812281662756334e+01
3.818855360948134603e+01
3.814507098018557940e+01
3.820695070440795860e+01
3.809934854353592470e+01
3.811249177816861788e+01
3.822397110878524984e+01
3.818120400155414984e+01
3.827529862051457599e+01
3.837444521739951142e+01
3.832193150971583862e+01
3.843630797424674483e+01
3.861775475337182684e+01
3.873187608990733111e+01
3.873081324218614441e+01
3.865005958220595517e+01
3.869135626624897384e+01
3.883189167529738484e+01
3.858851297712510586e+01
3.838279779522294177e+01
3.844850590605109630e+01
3.851175547279041211e+01
3.878877764827365127e+01
3.904419936114769030e+01
3.900120655032381478e+01
3.880186211976965183e+01
3.853593848878166739e+01
3.854482831195933557e+01
3.862558886526593938e+01
3.862994017784924949e+01
3.869647663567664608e+01
3.857737453708944031e+01
3.843735090552436873e+01
3.849206786363963317e+01
3.853170149964152813e+01
3.856494776510336919e+01
3.842912923602860076e+01
3.851054898066129795e+01
3.822789037792283295e+01
3.821032473823514408e+01
3.819969615609771552e+01
3.863640754273848188e+01
3.844817270501732764e+01
3.842891243924653111e+01
3.850737029069419748e+01
3.847241352918302937e+01
3.850964639146992852e+01
3.834012692393308441e+01
3.824655364471561825e+01
3.806424238316049014e+01
3.806791012086986825e+01
3.802545600364705081e+01
3.812465245570793115e+01
3.792509246667459877e+01
3.789945289197007128e+01
3.793678681297987509e+01
3.801623184342558659e+01
3.790042676861742166e+01
3.792637495977736251e+01
3.778598493524778235e+01
3.775298710210476827e+01
3.789767521980274978e+01
3.802666288717719567e+01
3.819936588456009474e+01
3.815340391814817167e+01
3.829006583854983603e+01
3.832073989859702579e+01
3.843625996045179249e+01
3.845983406990784204e+01
3.844568653774670963e+01
3.822268502603604645e+01
3.844176929914101493e+01
3.842985115065749824e+01
3.847361967828061324e+01
3.842427372088991433e+01
3.855759623691349702e+01
3.855408975391874549e+01
3.846866168870474212e+01
3.823357512459905649e+01
3.843348805988033234e+01
3.857770307068228988e+01
3.848514860645447300e+01
3.867161159792466663e+01
3.865397182210179494e+01
3.856883785673602461e+01
3.871148930376351416e+01
3.852252160533102199e+01
3.857835227403982969e+01
3.836717447708231532e+01
3.871220546710286214e+01
3.875003259437208669e+01
3.864242689112727192e+01
3.863463555510134029e+01
3.864120105560827767e+01
3.861578995644092061e+01
3.876634563327890248e+01
3.861553947728430103e+01
3.852932470377575669e+01
3.871885781129419968e+01
3.886152497014826679e+01
3.898230160768392238e+01
3.904991180853870958e+01
3.892396565127636165e+01
3.903014652395657436e+01
3.910427996644821746e+01
3.907191628897716384e+01
3.931532380934483228e+01
3.927679422109207508e+01
3.909363062410345435e+01
3.930261368090768315e+01
3.940922576547652056e+01
3.919703503327680494e+01
3.915264353366191585e+01
3.910939490937649055e+01
3.923270948749609488e+01
3.915911107112883371e+01
3.891429886206718436e+01
3.895466913180537460e+01
3.911041701065579446e+01
3.923031793631196251e+01
3.919700674254723083e+01
3.896943754063322274e+01
3.892137672158567341e+01
3.879167782301932732e+01
3.860940127568883895e+01
3.851800086242278098e+01
3.851142559122433795e+01
3.861263493027205129e+01
3.859000136616033672e+01
3.824266540215478472e+01
3.817021647567297293e+01
3.807768872779119818e+01
3.812661961103722774e+01
3.788997395403231394e+01
3.781809734146763446e+01
3.801295565757554584e+01
3.770068030187918851e+01
3.777813470914554728e+01
3.799497630275983795e+01
3.800690624654346550e+01
3.797249309399052208e+01
3.804002639965416677e+01
3.797150666685790554e+01
3.790833367387398312e+01
3.786804266445963663e+01
3.797166178601986530e+01
3.795122330694415780e+01
3.775861758358411180e+01
3.767652439229971151e+01
3.790397506653646076e+01
3.808595167176979146e+01
3.800915934197647061e+01
3.787029775956672495e+01
3.786687158268117059e+01
3.793195582461721926e+01
3.792353024125486627e+01
3.765894708239238753e+01
3.762217208728218054e+01
3.764124472108869668e+01
3.794917342627732637e+01
3.793891654602268204e+01
3.758267553557223550e+01
3.747543265858247707e+01
3.733918637795639484e+01
3.764953184197140956e+01
3.771572433660098511e+01
3.759598892784454449e+01
3.760456109694976590e+01
3.766354330850913357e+01
3.768043112717516863e+01
3.752134411588177443e+01
3.768566971276801780e+01
3.784947259021210186e+01
3.760984449631791904e+01
3.763756784398262312e+01
3.754614718380430816e+01
3.748817076311388519e+01
3.744824049180071768e+01
3.750740402061119028e+01
3.750273171925053362e+01
3.746487945596132363e+01
3.746274009884992040e+01
3.740063552515007927e+01
3.758665457313958314e+01
3.793442452451714075e+01
3.787692358489027811e+01
3.749106524834648724e+01
3.743148254187863699e+01
3.738233404937503224e+01
3.738813852541872507e+01
3.733440352265492379e+01
3.748833883462762628e+01
3.756138918232321089e+01
3.754665121322031496e+01
3.754193324432729639e+01
3.763398402096946427e+01
3.762807496554918885e+01
3.766844924843739761e+01
3.761335418615138337e+01
3.777189326951223336e+01
3.783153703365897513e+01
3.795511060026389316e+01
3.788181142903854948e+01
3.786608042511595329e+01
3.803810999890416156e+01
3.812093082856239334e+01
3.799321569854566860e+01
3.805279564637774570e+01
3.810882269177518822e+01
3.830401091695841842e+01
3.830671659017679076e+01
3.827361347034924677e+01
3.827438133379759222e+01
3.842564975053315379e+01
3.843050372989404195e+01
3.842783076427068067e+01
3.865057046349998870e+01
3.862936357325378367e+01
3.840086118587774422e+01
3.855655189126116511e+01
3.867462294375911824e+01
3.875420222783299096e+01
3.867243112631328472e+01
3.870010750614123651e+01
3.877145045123478440e+01
3.858029036181783056e+01
3.859376968878395076e+01
3.886362422303014341e+01
3.893129904526472274e+01
3.879555940141517567e+01
3.896663553285931414e+01
3.882880446675680730e+01
3.885576338444298017e+01
3.900606010037479621e+01
3.896613624131812514e+01
3.898647340343069345e+01
3.917061194004054414e+01
3.923959056041127269e+01
3.927002969981438696e+01
3.946149224871503236e+01
3.935583484357023565e+01
3.927745219717638747e+01
3.915157798055733451e+01
3.910096008460244832e+01
3.891807032601334981e+01
3.905038169300689788e+01
3.919349996248551804e+01
3.923355498355293491e+01
3.912734745534302760e+01
3.923845256281425975e+01
3.928384218761992486e+01
3.928542720135270372e+01
3.938526548581846498e+01
3.934703971799859801e+01
3.937475792956090004e+01
3.945783752879636097e+01
3.930869815826062563e+01
3.934485632384418352e+01
3.940806132135081441e+01
3.935980189027370102e+01
3.931082684262921134e+01
3.918595175062006319e+01
3.902498494713722721e+01
3.901258648584227728e+01
3.921345583005341950e+01
3.926152659385110155e+01
3.911348661161719065e+01
3.908827711834162244e+01
3.900058883877845517e+01
3.892771247219781117e+01
3.898017184657973644e+01
3.883413010794352260e+01
3.872654477961839348e+01
3.876006000089277848e+01
3.856774323842486751e+01
3.836814237441757314e+01
3.832130028431882351e+01
3.813355422857434007e+01
3.791302697319724757e+01
3.777775608085454451e+01
3.787401322172044615e+01
3.806526645999439040e+01
3.795119543433470710e+01
3.808801644967957145e+01
3.811183448390379169e+01
3.825307618943588750e+01
3.834706858741786561e+01
3.832820475100186286e+01
3.813380289499528430e+01
3.837019851795902525e+01
3.867465677280385705e+01
3.874015616622808977e+01
3.851490632878225995e+01
3.843319171602233553e+01
3.842161393874785347e+01
3.859411403695175125e+01
3.857338324422417486e+01
3.846567834169464106e+01
3.830508300774083352e+01
3.851387048189211271e+01
3.850587872179853832e+01
3.865173877767604438e+01
3.868147214085146857e+01
3.858686665934042992e+01
3.853732875840589145e+01
3.858574891202867718e+01
3.876845006111420844e+01
3.889284617040428316e+01
3.903160586948166610e+01
3.927603721871170706e+01
3.920537718885238121e+01
3.930358283551181842e+01
3.919121006293153187e+01
3.903016823471713792e+01
3.884196721777310302e+01
3.883368816101688026e+01
3.873723177062424838e+01
3.839391343165598869e+01
3.836852744755053379e+01
3.845436710069435549e+01
3.848504830496374041e+01
3.869928440135271330e+01
3.863414281829872721e+01
3.855921376538577761e+01
3.848328442239873937e+01
3.855860735175524212e+01
3.875944049928490642e+01
3.872968504352765251e+01
3.890785314607515488e+01
3.898217949632120849e+01
3.883889198784692098e+01
3.879399229377033009e+01
3.858445132526070154e+01
3.842073940246113750e+01
3.848399687841610728e+01
3.839514720354462440e+01
3.836292554992010650e+01
3.830716751613920223e+01
3.839466764029893397e+01
3.852651685849893681e+01
3.854674297721297194e+01
3.843235362965070578e+01
3.861460981533620895e+01
3.867179614116410846e+01
3.862911237127799780e+01
3.869534860626016837e+01
3.873947699040218140e+01
3.877902115303376718e+01
3.895636370031175488e+01
3.907066180379507614e+01
3.889883358109482003e+01
3.886074166481029124e+01
3.884363265300864043e+01
3.858444691582981534e+01
3.865560712392608878e+01
3.860979402241748915e+01
3.846466944676396338e+01
3.824407479823938161e+01
3.831499496574386399e+01
3.832924276739798586e+01
3.831120039188752457e+01
3.839985646496263882e+01
3.841238964762264629e+01
3.828143831264996777e+01
3.814339319391545757e+01
3.812595909755812329e+01
3.814513220630145440e+01
3.814229904281577888e+01
3.811797682239958363e+01
3.812677822073514733e+01
3.813995081326564218e+01
3.840101727233553675e+01
3.845830512996117534e+01
3.863050092912480693e+01
3.871878157359076056e+01
3.843617050764656540e+01
3.836632614216594561e+01
3.836855053865122045e+01
3.829632499583077276e+01
3.820334144335720339e+01
3.798542390523330425e+01
3.793356658342544563e+01
3.782933212043167259e+01
3.795806876682523523e+01
3.772446014920245716e+01
3.738208786373309067e+01
3.745226869837971151e+01
3.768023602464474209e+01
3.775365080626718850e+01
3.776037093527004629e+01
3.777834655089066018e+01
3.780679421277658037e+01
3.781953933867877993e+01
3.774898465726452912e+01
3.781723835759643748e+01
3.790273867361361226e+01
3.789579374929537892e+01
3.791788133753996703e+01
3.790943273521078538e+01
3.782065864887236728e+01
3.777019062411301320e+01
3.799262112246377399e+01
3.797213783293456402e+01
3.799443490539479740e+01
3.835379672588781830e+01
3.817448276642714688e+01
3.824631883922918973e+01
3.829421173570537462e+01
3.850903579784794317e+01
3.853280983328025400e+01
3.853167322499284353e+01
3.859664669372541823e+01
3.858348196228257621e+01
3.845618723921012361e+01
3.823000035039544287e+01
3.809882594910206421e+01
3.829350995320977802e+01
3.822594626781565808e+01
3.836860922566098964e+01
3.832098228954845354e+01
3.835945790541870792e+01
3.843852018724152231e+01
3.828546518711554825e+01
3.820594321430398566e+01
3.841119328891304008e+01
3.844933975501294299e+01
3.845525915995685295e+01
3.847721228515067082e+01
3.839370523891975040e+01
3.831123969559695297e+01
3.840477821529881908e+01
3.854529028635973020e+01
3.836791973312257653e+01
3.833380676475806581e+01
3.849252955787058283e+01
3.839626702316874685e+01
3.835609284689259368e+01
3.818494616825887533e+01
3.801655154949482096e+01
3.786253120688775198e+01
3.792583702684946445e+01
3.824653330884198965e+01
3.825522227386008467e+01
3.822321839591829473e+01
3.813179017900522183e+01
3.829799717484191035e+01
3.814761779929324348e+01
3.820458805943546565e+01
3.832627875074724955e+01
3.856552491655160964e+01
3.844498826803705072e+01
3.823087082069967835e+01
3.812868325312022932e+01
3.798357781228018837e+01
3.795596194873226636e+01
3.776599421580357330e+01
3.770123905561926847e+01
3.767508787853833496e+01
3.773872945813563717e+01
3.775187595245539285e+01
3.780211630847225024e+01
3.786614465384478478e+01
3.796121200671771589e+01
3.797791816911798435e+01
3.788453912668374812e+01
3.774834211369322645e+01
3.761423792543509137e+01
3.774633485650750231e+01
3.774966785448685869e+01
3.789276579295405156e+01
3.799794762340282261e+01
3.824563851568055384e+01
3.832213178126113462e+01
3.826331536819063217e+01
3.849628140988461666e+01
3.869912149079623020e+01
3.863540329154481867e+01
3.864020841203119971e+01
3.861788610612421735e+01
3.848995996362904748e+01
3.857746294854521807e+01
3.828241543754184306e+01
3.820385101330552402e+01
3.827723480521194688e+01
3.825381521653825700e+01
3.852865200788761513e+01
3.848018637066573433e+01
3.874410268903072563e+01
3.862184357574585647e+01
3.861337674498352612e+01
3.847042883624676790e+01
3.841672505203796106e+01
3.826028765277374077e+01
3.859151980556600847e+01
3.851770947330983574e+01
3.860054455140274854e+01
3.855964799699300727e+01
3.846389556281106081e+01
3.833466459743252130e+01
3.844729124073715809e+01
3.832914907031567964e+01
3.822974843336641015e+01
3.849114248025610152e+01
3.838415038389553047e+01
3.846414704501388826e+01
3.838517221256846312e+01
3.844750242919045036e+01
3.853185050136653444e+01
3.844555163940576392e+01
3.856860761877020138e+01
3.838210906121038590e+01
3.823643628888754620e+01
3.824817316621725638e+01
3.828933286775925637e+01
3.826743316587281640e+01
3.818598855297837247e+01
3.824985421760244719e+01
3.824327809976092851e+01
3.843474208824437710e+01
3.860895282649254057e+01
3.852209701355660343e+01
3.839103660943008833e+01
3.827143317854444149e+01
3.815875635371484975e+01
3.808737616906171297e+01
3.823336386882161264e+01
3.860112797446004151e+01
3.825823038953727462e+01
3.806036526306482415e+01
3.796012194640472615e+01
3.814516112754830601e+01
3.816363519173738439e+01
3.798423393110408597e+01
3.788421190705852837e+01
3.799588723143621394e+01
3.808089695921546536e+01
3.795455311945953270e+01
3.787247109094063546e+01
3.790836193610157068e+01
3.781406131727236186e+01
3.773424664052376443e+01
3.767440111548123127e+01
3.786411404217483323e+01
3.813217282528346175e+01
3.826318689219728242e+01
3.803387014965413471e+01
3.786230556254173507e+01
3.790720776512590362e+01
3.807511049811543558e+01
3.825398195176389038e+01
3.851032091355546072e+01
3.849284456200010140e+01
3.847073327705867030e+01
3.863073389452787865e+01
3.858359152173208884e+01
3.869594520082695510e+01
3.866170403775036846e+01
3.891532260476041927e+01
3.887813391721162759e+01
3.876792680039369543e+01
3.892977666028316719e+01
3.896066183547853257e+01
3.899621163285937087e+01
3.883934278951380747e+01
3.899884119276445915e+01
3.898066944842105386e+01
3.868317822763589220e+01
3.836865583724359396e+01
3.847919837497293827e+01
3.838323792071115292e+01
3.817994506695565349e+01
3.830221017465625266e+01
3.851730128992107893e+01
3.845795381268689539e+01
3.838558383482461522e+01
3.825581688865699448e+01
3.804770267129259764e+01
3.825417301360414513e+01
3.816282355370580603e+01
3.806352846248482535e+01
3.806873143513215041e+01
3.816689621662261800e+01
3.810541285085093932e+01
3.815448560396886535e+01
3.816696830270500129e+01
3.830746394720758019e+01
3.811271760705409406e+01
3.814167766112936420e+01
3.827229076087193960e+01
3.829000815409695235e+01
3.792502905611222275e+01
3.818381336530477199e+01
3.845644394730490490e+01
3.827483114286653176e+01
3.836332046943059026e+01
3.824947249784914050e+01
3.820826602519440485e+01
3.823262754636417071e+01
3.815387357479535524e+01
3.835360054591971846e+01
3.832893928216475388e+01
3.853840229396132600e+01
3.855599757053948906e+01
3.850384964140957322e+01
3.846309150394348819e+01
3.827055440171351108e+01
3.825655627347560994e+01
3.820445190040567240e+01
3.835064952841518959e+01
3.834383914087716505e+01
3.821118874275278188e+01
3.805516779954551509e+01
3.829776757275287480e+01
3.838031311712582294e+01
3.838640402093224679e+01
3.834808619586351597e+01
3.835449696940995068e+01
3.839963320309828987e+01
3.833432158293062741e+01
3.836419277816287376e+01
3.856484237724345121e+01
3.838817572254471600e+01
3.839248387498864190e+01
3.832934280582200870e+01
3.842331386624275069e+01
3.871660765225254863e+01
3.883180684758914936e+01
3.892812076556626266e+01
3.883881134884143194e+01
3.875432807979079541e+01
3.855412489420596955e+01
3.867831516343811415e+01
3.885691128524777582e+01
3.895017383597544836e+01
3.897982507659735063e+01
3.885411526601970422e+01
3.881577627056753954e+01
3.865428420078497140e+01
3.864669344554599206e+01
3.880195280244858225e+01
3.875809005630411264e+01
3.875338187023503167e+01
3.880809463479548072e+01
3.884278053156849353e+01
3.888433792914817388e+01
3.896574176895951780e+01
3.884498395301196183e+01
3.882603129927646535e+01
3.864222276002593048e+01
3.858601839500641972e+01
3.842537778407520932e+01
3.824932728515200608e+01
3.855658208141360888e+01
3.867040738653263077e+01
3.846706849103171066e+01
3.870006207028161782e+01
3.856067747088761166e+01
3.855683113444764842e+01
3.841493580937996910e+01
3.854774307624090568e+01
3.864023392152171255e+01
3.842287320573606735e+01
3.834641073815775769e+01
3.845815309841017893e+01
3.845859717583141446e+01
3.833760761074313450e+01
3.828848133845158941e+01
3.826347104820905543e+01
3.824322989306644160e+01
3.844938182385642733e+01
3.839705247638579522e+01
3.823753255095037673e+01
3.834759060381661300e+01
3.832805682612210774e+01
3.826957669763847036e+01
3.822704473718506790e+01
3.804668511109390749e+01
3.805614981975655553e+01
3.798460378841463125e+01
3.798303698988829069e+01
3.794425735750485273e+01
3.792025088566730062e+01
3.773621683020543571e+01
3.779689774269976965e+01
3.774548365849723552e+01
3.786445952483246913e+01
3.816897143616762378e+01
3.836855332345234615e+01
3.839463092309988212e+01
3.803194777838177743e+01
3.805070908966342813e+01
3.814973035645661525e+01
3.823512675293997631e+01
3.817570321138366296e+01
3.813434809151087279e+01
3.794421079781993456e+01
3.804705369328257802e+01
3.810205579969056089e+01
3.796084159386900581e+01
3.812638581799627957e+01
3.803258892788005596e+01
3.807092116933624482e+01
3.812675092938101784e+01
3.814757558593269948e+01
3.822990692209626218e+01
3.845913495021697770e+01
3.845030136347949679e+01
3.855764462179139684e+01
3.854676453408580983e+01
3.848792160538918949e+01
3.845495564166000690e+01
3.856934899813732898e+01
3.848652327901581316e+01
3.824160783328575519e+01
3.813600420916650080e+01
3.816565738466658786e+01
3.808850366713608082e+01
3.802128764723022414e+01
3.814468832213714222e+01
3.809468579577963965e+01
3.803861934186630833e+01
3.799911715311853300e+01
3.814067015459595211e+01
3.823809603953374392e+01
3.806411057508117324e+01
3.806969393981310645e+01
3.807427084926247574e+01
3.804101797310029554e+01
3.817797823689726044e+01
3.807093155356605507e+01
3.796514456748563759e+01
3.815438360272075613e+01
3.808896326602672389e+01
3.775384513037936074e+01
3.771180834874193977e+01
3.781259826725246853e+01
3.797682863589717783e+01
3.808007722675108653e+01
3.816217387343941425e+01
3.802908009109329157e+01
3.787396979419365550e+01
3.798818043304092384e+01
3.799823235901172325e+01
3.805516464392131581e+01
3.826287684104073605e+01
3.824711548363222846e+01
3.826757509489040388e+01
3.822326131662816806e+01
3.822616984057682998e+01
3.832177253191404986e+01
3.819973853581252854e+01
3.798912350757403544e+01
3.802585538279770105e+01
3.787150409530576667e+01
3.790668940883119831e+01
3.812871849839027050e+01
3.822966006215843038e+01
3.842889380165370028e+01
3.864362653174211459e+01
3.857055660300213162e+01
3.851385068965760183e+01
3.832858935266980893e+01
3.817227784248630940e+01
3.821952390447931691e+01
3.851897026291777593e+01
3.876760251780767419e+01
3.837624529053921663e+01
3.799150643245918957e+01
3.800412364033029178e+01
3.797173216204348023e+01
3.773161430392866578e+01
3.748914657631721070e+01
3.751240132038833508e+01
3.747355186492573864e+01
3.730538966719254290e+01
3.735534034919507462e+01
3.717589271987344546e+01
3.696648895144991798e+01
3.683087112840661348e+01
3.678468945224800279e+01
3.677702893326375033e+01
3.677964318767334362e+01
3.680776917221979261e+01
3.674220136504760603e+01
3.691545146414529199e+01
3.691659237184943265e+01
3.706054784932503310e+01
3.719151386283267868e+01
3.739310554457063063e+01
3.724158075957944902e+01
3.734555318950688729e+01
3.718359284721567803e+01
3.726045826502667069e+01
3.719276603927779945e+01
3.695794804167290692e+01
3.707268647237413006e+01
3.726002095393519653e+01
3.718929494218097886e+01
3.717189660000478568e+01
3.727708467756491473e+01
3.730220023485946967e+01
3.716427446167293169e+01
3.706793161019753313e+01
3.731307768895588595e+01
3.737040453166734721e+01
3.728978373761705711e+01
3.737059285699731959e+01
3.744906409618246812e+01
3.761478193972166650e+01
3.746157775002011192e+01
3.739923099135150153e+01
3.728017913484133317e+01
3.728365086127827510e+01
3.737899098815248067e+01
3.748493594548729391e+01
3.753562244036061202e+01
3.746440770012129917e+01
3.756492350986590623e+01
3.754615610938593306e+01
3.755265238051110543e+01
3.748938939552147076e+01
3.746959522105625240e+01
3.728256670116546445e+01
3.730585423085362606e+01
3.721098332098310379e+01
3.717797298541930218e+01
3.700866745071860464e+01
3.690262548875273296e+01
3.716366545771498409e+01
3.718827362392194402e+01
3.721025291497012688e+01
3.697226791062998075e+01
3.705265765766955610e+01
3.701935944164378611e+01
3.688013306519445678e+01
3.678556618225954367e+01
3.675986659508598109e+01
3.675363975982354248e+01
3.672114767172244854e+01
3.666598030877436543e+01
3.688281605904361982e+01
3.676749514383574535e+01
3.689029924320846021e+01
3.694005474472915296e+01
3.711690484177485416e+01
3.694694319581218167e+01
3.692273442421948459e+01
3.703021031856336265e+01
3.698421080598446054e+01
3.710032895389095131e+01
3.687449414356959210e+01
3.679985779421490122e+01
3.677742918874247380e+01
3.673943234636048771e+01
3.663238744165462890e+01
3.677511530805175255e+01
3.664558251429239988e+01
3.669524723261386612e+01
3.683571352302352864e+01
3.665894969487484900e+01
3.637597580071425796e+01
3.641872907070637666e+01
3.647539741881971054e+01
3.654157249509125904e+01
3.692234074449453374e+01
3.719703647478729636e+01
3.713397810687497724e+01
3.707139364431577633e+01
3.710671542384631039e+01
3.699787479425231140e+01
3.687801277689436574e+01
3.684706427546227303e+01
3.695770347811829026e+01
3.696631325237139265e+01
3.708059072762610242e+01
3.716643189309310458e+01
3.738161667507317532e+01
3.741491794920116831e+01
3.760549506591033264e+01
3.766296698352030603e+01
3.761946350471157530e+01
3.756482283780033526e+01
3.747033050771452167e+01
3.767251131424778521e+01
3.773504689484300911e+01
3.777559425401496185e+01
3.771127163415745542e+01
3.772500112063299582e+01
3.777857251326810228e+01
3.761469034993140781e+01
3.773998635737579832e+01
3.782176611941879685e+01
3.760289236767320631e+01
3.744003917049110441e+01
3.757117470955216731e+01
3.757298770725395798e+01
3.737314730359366877e+01
3.726239596847442215e+01
3.729491838822627869e+01
3.731849830777079546e+01
3.740129106961279604e+01
3.743705012352567962e+01
3.755663500725989934e+01
3.749945072839057048e+01
3.755973794641306540e+01
3.752846353255117151e+01
3.756361318342624145e+01
3.760906416552248288e+01
3.802979444555343491e+01
3.785219789599071305e+01
3.776251430446306756e+01
3.775632218084285796e+01
3.795172380081172037e+01
3.812451525965965970e+01
3.814387851924162476e+01
3.799684375786652879e+01
3.790276944944604054e+01
3.781956334986281831e+01
3.771819111541678637e+01
3.763382965191931362e+01
3.769899732478025101e+01
3.768784694678397784e+01
3.759477897394384627e+01
3.769763129259699497e+01
3.796798689127189164e+01
3.800560977751260339e+01
3.801307025925264327e+01
3.802343552253644532e+01
3.814828375028930907e+01
3.833983585469262323e+01
3.837452339716061545e+01
3.841691903559696186e+01
3.832603852735512362e+01
3.829178768649516940e+01
3.840827400081442988e+01
3.837983921695065703e+01
3.836579526466033485e+01
3.842591613234002068e+01
3.831229736603476965e+01
3.837131743381665672e+01
3.839706997651474296e+01
3.833327990522109019e+01
3.827362245590035172e+01
3.828421244061770778e+01
3.834869349989548937e+01
3.834475671401209240e+01
3.850751056890969437e+01
3.856165705675158506e+01
3.850697835401727787e+01
3.857470395024697041e+01
3.837442664333907771e+01
3.830622813546057159e+01
3.832408065507962647e+01
3.840889987193398269e+01
3.841274129144071026e+01
3.844449155116977579e+01
3.855052053495236919e+01
3.830718523408154397e+01
3.829742477158727354e+01
3.841315642052268231e+01
3.868399973696649852e+01
3.874608685666696317e+01
3.894576714525052807e+01
3.896945666846933420e+01
3.891683330140098462e+01
3.876889521095185387e+01
3.878016496006030422e+01
3.868990163408211913e+01
3.868971901140636760e+01
3.839366171151132789e+01
3.840444228827338691e+01
3.845979279849524346e+01
3.828096199612735973e+01
3.825273933850688479e+01
3.823789878587146518e+01
3.816001082909546938e+01
3.804075016230451922e+01
3.798017402742198101e+01
3.828667225626733739e+01
3.838927147435070708e+01
3.854337904827332295e+01
3.878175267743564802e+01
3.873534704397341955e+01
3.873999021309398927e+01
3.862437000115049557e+01
3.863073808141649579e+01
3.880139771363992907e+01
3.891074207832731702e+01
3.900924905259793718e+01
3.907541867987545459e+01
3.911991621564197885e+01
3.901618093118348440e+01
3.888823048360211487e+01
3.857137011185497499e+01
3.855487762269832785e+01
3.845484019572472789e+01
3.856369298825528347e+01
3.852286113716074567e+01
3.840744973037251953e+01
3.836766876157440720e+01
3.844673909454293437e+01
3.834026537015175506e+01
3.832538691559616950e+01
3.831397829526062537e+01
3.819555228446154160e+01
3.811619969013898412e+01
3.811268067403941018e+01
3.823313057403890980e+01
3.835457662486825825e+01
3.851380085888750671e+01
3.846805180979353622e+01
3.839225354213024843e+01
3.835646476753770173e+01
3.833195176641061153e+01
3.845960908001200096e+01
3.843080197008472965e+01
3.855650393011900690e+01
3.857965964440668927e+01
3.851172185734093034e+01
3.838092062926976666e+01
3.871598338010380758e+01
3.879653105844487015e+01
3.871089308978349663e+01
3.873218668592538450e+01
3.893564821611974480e+01
3.892937332858659261e+01
3.883850766318026615e+01
3.892865563446278543e+01
3.882620770490480311e+01
3.893119055234402026e+01
3.907172607416215726e+01
3.922690841287555941e+01
3.932338103582075917e+01
3.937637072321248866e+01
3.939996909043853179e+01
3.955257750008823336e+01
3.925362953430131085e+01
3.940353177833996767e+01
3.927004493790759909e+01
3.916929582233363760e+01
3.918094450801686435e+01
3.909147288799273667e+01
3.901481733156840903e+01
3.912941577954963179e+01
3.905402314493301219e+01
3.907645334011249361e+01
3.913732657813834237e+01
3.911440126567664777e+01
3.913543673148024027e+01
3.903888500432279329e+01
3.891583692578305431e+01
3.897308794343051375e+01
3.899873179245663835e+01
3.897644959070524351e+01
3.895623341345090296e+01
3.884327778234467132e+01
3.909277972346474428e+01
3.911720904623851425e+01
3.907849666048963400e+01
3.896840345588671539e+01
3.904639456162111344e+01
3.912982016546992270e+01
3.913264847029873295e+01
3.926896560271342196e+01
3.928406721483472097e+01
3.911088280406735862e+01
3.924404375308037629e+01
3.920991892490347652e+01
3.909466880019327562e+01
3.910663524338046670e+01
3.915066372248762150e+01
3.898369264748841090e+01
3.903253635516489339e+01
3.903342427396511027e+01
3.900458680838144687e+01
3.907029206350895834e+01
3.904753092079403132e+01
3.905369974801735111e+01
3.905438610387776066e+01
3.908542830303187543e+01
3.898485327973868664e+01
3.893339816752465765e+01
3.896264975614606385e+01
3.898401059911670075e+01
3.885825274319434186e+01
3.889553389612521528e+01
3.897910197335050952e+01
3.911938898099081996e+01
3.907715431367866188e+01
3.913819312609913936e+01
3.904659631060854963e+01
3.883719601784324027e+01
3.893822748028611613e+01
3.884910324314512309e+01
3.891068554593627482e+01
3.875427714903553067e+01
3.864168542513699833e+01
3.861814924438826324e+01
3.861659424332678725e+01
3.870047568739987298e+01
3.871808556162064008e+01
3.872546797519345319e+01
3.863498962603731002e+01
3.873530737127583734e+01
3.857264572163184368e+01
3.839407214764398191e+01
3.855130993911959081e+01
3.850994267378781899e+01
3.844446097828831910e+01
3.847354246890471074e+01
3.856133992772454633e+01
3.863331497393242842e+01
3.853468199368140290e+01
3.826310719498101776e+01
3.826940164942854494e+01
3.843685050343630394e+01
3.837895597561862360e+01
3.821792316438347825e+01
3.813593593610485755e+01
3.787113414244286957e+01
3.795904585901027417e+01
3.792054480833179753e+01
3.805612352225597306e+01
3.805318054623916169e+01
3.804845440138761603e+01
3.805248581397121654e+01
3.796659839718496698e+01
3.803719525654977929e+01
3.808525734793288109e+01
3.805789034043618813e+01
3.810834819712177080e+01
3.819867574021039047e+01
3.805229522546348164e+01
3.784225778701960508e+01
3.798181414374546705e+01
3.807160579087931751e+01
3.794243365290738268e+01
3.794720028496521991e+01
3.795697706024530760e+01
3.794471447799507757e+01
3.771608655844990210e+01
3.784483699211942564e+01
3.793877147317752474e+01
3.786754031126520204e+01
3.790725322510878925e+01
3.784522226367208475e+01
3.800723260019169913e+01
3.802698378330573803e+01
3.804465107260459433e+01
3.808145230499218314e+01
3.832046103343100185e+01
3.850801486030255205e+01
3.852996175879304985e+01
3.828957363124943925e+01
3.816832433981987549e+01
3.801350726257824419e+01
3.790300352558894303e+01
3.782323526673465608e+01
3.783169903554288283e+01
3.792417451306621956e+01
3.792893967753258266e+01
3.791651725823211905e+01
3.788119553588717281e+01
3.789705022272696056e+01
3.793208550847573690e+01
3.793339918779109610e+01
3.814275864875442323e+01
3.809906066887691622e+01
3.823240183796878000e+01
3.818443488826162024e+01
3.825698742220065185e+01
3.834418576090817510e+01
3.841034664810591437e+01
3.825884384567227414e+01
3.830185854687364611e+01
3.831517237894068728e+01
3.823532574904621129e+01
3.841384941225111049e+01
3.842990733389976299e+01
3.847321516403549424e+01
3.862941997954135331e+01
3.860099627826524227e+01
3.817656562469380788e+01
3.805993740664035840e+01
3.825609702466896067e+01
3.845523161730319828e+01
3.876076374755621146e+01
3.869441588247461539e+01
3.853448184508236807e+01
3.839979931924334267e+01
3.854729005078061732e+01
3.864996583345865133e+01
3.863605758861176298e+01
3.846879640338666206e+01
3.860889826835312988e+01
3.834875059780107165e+01
3.824690713554198851e+01
3.805914639847041769e+01
3.820788556877391784e+01
3.815509928188852484e+01
3.821012091576751857e+01
3.816025408219847748e+01
3.821631264017878493e+01
3.829532628435427455e+01
3.825575311928537303e+01
3.843979435347380047e+01
3.857043418580914818e+01
3.845882690898631040e+01
3.844249050666040546e+01
3.842156887859326275e+01
3.845862371358349208e+01
3.848500736643612186e+01
3.842573284973923364e+01
3.837391226725482340e+01
3.842350007935118583e+01
3.869292063844810059e+01
3.867757807591937080e+01
3.845094218643870931e+01
3.863946550445810146e+01
3.842506246539844028e+01
3.848461179525519071e+01
3.840365087693392354e+01
3.846857121062309659e+01
3.847807142636553124e+01
3.854649680793556854e+01
3.893907783184667437e+01
3.876197425389486284e+01
3.881844065933078980e+01
3.889740057932205275e+01
3.921191511730570767e+01
3.920887231008813956e+01
3.929819782534188732e+01
3.909392243867489469e+01
3.915612851452159759e+01
3.909149850961684081e+01
3.901330733595678169e+01
3.905881930064306573e+01
3.883063853459984216e+01
3.888805041342799029e+01
3.893828088129347975e+01
3.889872723854786329e+01
3.905800752029098533e+01
3.922528981230097145e+01
3.908439003787822230e+01
3.918661382194363796e+01
3.919046523858756359e+01
3.922151456385675772e+01
3.938509450642339971e+01
3.939097472794533417e+01
3.962699834797162168e+01
3.940203212412241385e+01
3.925055208297241904e+01
3.918076660762392294e+01
3.914726284975948545e+01
3.916466197120887216e+01
3.916074030494227998e+01
3.911600325047565718e+01
3.937183952496192774e+01
3.941067550487147741e+01
3.952573121548954305e+01
3.953859920568481812e+01
3.970126084324230931e+01
3.967683783200504877e+01
3.962186798286579403e+01
3.972351077569588540e+01
3.964333285251680650e+01
3.957180993787214618e+01
3.952893619089033450e+01
3.966454002674106505e+01
3.972128716007593141e+01
3.955510718183658980e+01
3.944128542718766539e+01
3.934660279239959380e+01
3.971003654516891856e+01
3.985002722828245680e+01
3.982561145136199343e+01
3.967024516087138863e+01
3.970617185413804862e+01
3.969186259964892827e+01
3.971550098669548845e+01
3.990052746631806713e+01
3.983276122036576794e+01
3.957685638744311518e+01
3.986098510825651431e+01
3.997172039998541493e+01
4.008697639142769731e+01
4.010886641724535195e+01
4.024996309304826525e+01
4.043824086356066516e+01
4.022565485069836200e+01
4.032779609720672909e+01
4.023809102428089091e+01
4.044766098531923149e+01
4.062379234981762011e+01
4.046119991740322064e+01
4.031687461837017850e+01
4.059879351740134723e+01
4.062282514051794635e+01
4.049224692217467236e+01
4.040095444043754469e+01
4.034898328375656718e+01
4.031730872384936504e+01
4.037048711078814733e+01
4.049707420759469301e+01
4.058607258709513133e+01
4.060829763334989195e+01
4.072669276488416301e+01
4.082032182445105661e+01
4.079009180391301470e+01
4.071419521847133183e+01
4.080153123273116478e+01
4.072543225366115394e+01
4.059583203985935995e+01
4.063510199282886504e+01
4.050115229516387672e+01
4.053905583449815708e+01
4.059366992062180657e+01
4.077210188258113988e+01
4.073914383841389508e+01
4.069708607682959212e+01
4.059150713087817053e+01
4.043342111799968563e+01
4.056958200857992836e+01
4.076837541990109059e+01
4.088416958595793460e+01
4.078321369401042773e+01
4.085883473762184792e+01
4.083099346295418286e+01
4.059738611441630951e+01
4.008170689675075948e+01
4.011621842532346705e+01
4.010663038719140161e+01
4.009170208166264615e+01
3.973310539163915678e+01
3.965655320519486793e+01
3.978677380588584356e+01
3.989696039417192708e+01
3.994942105812621946e+01
3.994755552285779743e+01


==> anc/Fig16/Q2_Ca025/time.txt <==
1.250000000000000000e+01
2.500000000000000000e+01
3.750000000000000000e+01
5.000000000000000000e+01
6.250000000000000000e+01
7.500000000000000000e+01
8.750000000000000000e+01
1.000000000000000000e+02
1.125000000000000000e+02
1.250000000000000000e+02
1.375000000000000000e+02
1.500000000000000000e+02
1.625000000000000000e+02
1.750000000000000000e+02
1.875000000000000000e+02
2.000000000000000000e+02
2.125000000000000000e+02
2.250000000000000000e+02
2.375000000000000000e+02
2.500000000000000000e+02
2.625000000000000000e+02
2.750000000000000000e+02
2.875000000000000000e+02
3.000000000000000000e+02
3.125000000000000000e+02
3.250000000000000000e+02
3.375000000000000000e+02
3.500000000000000000e+02
3.625000000000000000e+02
3.750000000000000000e+02
3.875000000000000000e+02
4.000000000000000000e+02
4.125000000000000000e+02
4.250000000000000000e+02
4.375000000000000000e+02
4.500000000000000000e+02
4.625000000000000000e+02
4.750000000000000000e+02
4.875000000000000000e+02
5.000000000000000000e+02
5.125000000000000000e+02
5.250000000000000000e+02
5.375000000000000000e+02
5.500000000000000000e+02
5.625000000000000000e+02
5.750000000000000000e+02
5.875000000000000000e+02
6.000000000000000000e+02
6.125000000000000000e+02
6.250000000000000000e+02
6.375000000000000000e+02
6.500000000000000000e+02
6.625000000000000000e+02
6.750000000000000000e+02
6.875000000000000000e+02
7.000000000000000000e+02
7.125000000000000000e+02
7.250000000000000000e+02
7.375000000000000000e+02
7.500000000000000000e+02
7.625000000000000000e+02
7.750000000000000000e+02
7.875000000000000000e+02
8.000000000000000000e+02
8.125000000000000000e+02
8.250000000000000000e+02
8.375000000000000000e+02
8.500000000000000000e+02
8.625000000000000000e+02
8.750000000000000000e+02
8.875000000000000000e+02
9.000000000000000000e+02
9.125000000000000000e+02
9.250000000000000000e+02
9.375000000000000000e+02
9.500000000000000000e+02
9.625000000000000000e+02
9.750000000000000000e+02
9.875000000000000000e+02
1.000000000000000000e+03
1.012500000000000000e+03
1.025000000000000000e+03
1.037500000000000000e+03
1.050000000000000000e+03
1.062500000000000000e+03
1.075000000000000000e+03
1.087500000000000000e+03
1.100000000000000000e+03
1.112500000000000000e+03
1.125000000000000000e+03
1.137500000000000000e+03
1.150000000000000000e+03
1.162500000000000000e+03
1.175000000000000000e+03
1.187500000000000000e+03
1.200000000000000000e+03
1.212500000000000000e+03
1.225000000000000000e+03
1.237500000000000000e+03
1.250000000000000000e+03
1.262500000000000000e+03
1.275000000000000000e+03
1.287500000000000000e+03
1.300000000000000000e+03
1.312500000000000000e+03
1.325000000000000000e+03
1.337500000000000000e+03
1.350000000000000000e+03
1.362500000000000000e+03
1.375000000000000000e+03
1.387500000000000000e+03
1.400000000000000000e+03
1.412500000000000000e+03
1.425000000000000000e+03
1.437500000000000000e+03
1.450000000000000000e+03
1.462500000000000000e+03
1.475000000000000000e+03
1.487500000000000000e+03
1.500000000000000000e+03
1.512500000000000000e+03
1.525000000000000000e+03
1.537500000000000000e+03
1.550000000000000000e+03
1.562500000000000000e+03
1.575000000000000000e+03
1.587500000000000000e+03
1.600000000000000000e+03
1.612500000000000000e+03
1.625000000000000000e+03
1.637500000000000000e+03
1.650000000000000000e+03
1.662500000000000000e+03
1.675000000000000000e+03
1.687500000000000000e+03
1.700000000000000000e+03
1.712500000000000000e+03
1.725000000000000000e+03
1.737500000000000000e+03
1.750000000000000000e+03
1.762500000000000000e+03
1.775000000000000000e+03
1.787500000000000000e+03
1.800000000000000000e+03
1.812500000000000000e+03
1.825000000000000000e+03
1.837500000000000000e+03
1.850000000000000000e+03
1.862500000000000000e+03
1.875000000000000000e+03
1.887500000000000000e+03
1.900000000000000000e+03
1.912500000000000000e+03
1.925000000000000000e+03
1.937500000000000000e+03
1.950000000000000000e+03
1.962500000000000000e+03
1.975000000000000000e+03
1.987500000000000000e+03
2.000000000000000000e+03
2.012500000000000000e+03
2.025000000000000000e+03
2.037500000000000000e+03
2.050000000000000000e+03
2.062500000000000000e+03
2.075000000000000000e+03
2.087500000000000000e+03
2.100000000000000000e+03
2.112500000000000000e+03
2.125000000000000000e+03
2.137500000000000000e+03
2.150000000000000000e+03
2.162500000000000000e+03
2.175000000000000000e+03
2.187500000000000000e+03
2.200000000000000000e+03
2.212500000000000000e+03
2.225000000000000000e+03
2.237500000000000000e+03
2.250000000000000000e+03
2.262500000000000000e+03
2.275000000000000000e+03
2.287500000000000000e+03
2.300000000000000000e+03
2.312500000000000000e+03
2.325000000000000000e+03
2.337500000000000000e+03
2.350000000000000000e+03
2.362500000000000000e+03
2.375000000000000000e+03
2.387500000000000000e+03
2.400000000000000000e+03
2.412500000000000000e+03
2.425000000000000000e+03
2.437500000000000000e+03
2.450000000000000000e+03
2.462500000000000000e+03
2.475000000000000000e+03
2.487500000000000000e+03
2.500000000000000000e+03
2.512500000000000000e+03
2.525000000000000000e+03
2.537500000000000000e+03
2.550000000000000000e+03
2.562500000000000000e+03
2.575000000000000000e+03
2.587500000000000000e+03
2.600000000000000000e+03
2.612500000000000000e+03
2.625000000000000000e+03
2.637500000000000000e+03
2.650000000000000000e+03
2.662500000000000000e+03
2.675000000000000000e+03
2.687500000000000000e+03
2.700000000000000000e+03
2.712500000000000000e+03
2.725000000000000000e+03
2.737500000000000000e+03
2.750000000000000000e+03
2.762500000000000000e+03
2.775000000000000000e+03
2.787500000000000000e+03
2.800000000000000000e+03
2.812500000000000000e+03
2.825000000000000000e+03
2.837500000000000000e+03
2.850000000000000000e+03
2.862500000000000000e+03
2.875000000000000000e+03
2.887500000000000000e+03
2.900000000000000000e+03
2.912500000000000000e+03
2.925000000000000000e+03
2.937500000000000000e+03
2.950000000000000000e+03
2.962500000000000000e+03
2.975000000000000000e+03
2.987500000000000000e+03
3.000000000000000000e+03
3.012500000000000000e+03
3.025000000000000000e+03
3.037500000000000000e+03
3.050000000000000000e+03
3.062500000000000000e+03
3.075000000000000000e+03
3.087500000000000000e+03
3.100000000000000000e+03
3.112500000000000000e+03
3.125000000000000000e+03
3.137500000000000000e+03
3.150000000000000000e+03
3.162500000000000000e+03
3.175000000000000000e+03
3.187500000000000000e+03
3.200000000000000000e+03
3.212500000000000000e+03
3.225000000000000000e+03
3.237500000000000000e+03
3.250000000000000000e+03
3.262500000000000000e+03
3.275000000000000000e+03
3.287500000000000000e+03
3.300000000000000000e+03
3.312500000000000000e+03
3.325000000000000000e+03
3.337500000000000000e+03
3.350000000000000000e+03
3.362500000000000000e+03
3.375000000000000000e+03
3.387500000000000000e+03
3.400000000000000000e+03
3.412500000000000000e+03
3.425000000000000000e+03
3.437500000000000000e+03
3.450000000000000000e+03
3.462500000000000000e+03
3.475000000000000000e+03
3.487500000000000000e+03
3.500000000000000000e+03
3.512500000000000000e+03
3.525000000000000000e+03
3.537500000000000000e+03
3.550000000000000000e+03
3.562500000000000000e+03
3.575000000000000000e+03
3.587500000000000000e+03
3.600000000000000000e+03
3.612500000000000000e+03
3.625000000000000000e+03
3.637500000000000000e+03
3.650000000000000000e+03
3.662500000000000000e+03
3.675000000000000000e+03
3.687500000000000000e+03
3.700000000000000000e+03
3.712500000000000000e+03
3.725000000000000000e+03
3.737500000000000000e+03
3.750000000000000000e+03
3.762500000000000000e+03
3.775000000000000000e+03
3.787500000000000000e+03
3.800000000000000000e+03
3.812500000000000000e+03
3.825000000000000000e+03
3.837500000000000000e+03
3.850000000000000000e+03
3.862500000000000000e+03
3.875000000000000000e+03
3.887500000000000000e+03
3.900000000000000000e+03
3.912500000000000000e+03
3.925000000000000000e+03
3.937500000000000000e+03
3.950000000000000000e+03
3.962500000000000000e+03
3.975000000000000000e+03
3.987500000000000000e+03
4.000000000000000000e+03
4.012500000000000000e+03
4.025000000000000000e+03
4.037500000000000000e+03
4.050000000000000000e+03
4.062500000000000000e+03
4.075000000000000000e+03
4.087500000000000000e+03
4.100000000000000000e+03
4.112500000000000000e+03
4.125000000000000000e+03
4.137500000000000000e+03
4.150000000000000000e+03
4.162500000000000000e+03
4.175000000000000000e+03
4.187500000000000000e+03
4.200000000000000000e+03
4.212500000000000000e+03
4.225000000000000000e+03
4.237500000000000000e+03
4.250000000000000000e+03
4.262500000000000000e+03
4.275000000000000000e+03
4.287500000000000000e+03
4.300000000000000000e+03
4.312500000000000000e+03
4.325000000000000000e+03
4.337500000000000000e+03
4.350000000000000000e+03
4.362500000000000000e+03
4.375000000000000000e+03
4.387500000000000000e+03
4.400000000000000000e+03
4.412500000000000000e+03
4.425000000000000000e+03
4.437500000000000000e+03
4.450000000000000000e+03
4.462500000000000000e+03
4.475000000000000000e+03
4.487500000000000000e+03
4.500000000000000000e+03
4.512500000000000000e+03
4.525000000000000000e+03
4.537500000000000000e+03
4.550000000000000000e+03
4.562500000000000000e+03
4.575000000000000000e+03
4.587500000000000000e+03
4.600000000000000000e+03
4.612500000000000000e+03
4.625000000000000000e+03
4.637500000000000000e+03
4.650000000000000000e+03
4.662500000000000000e+03
4.675000000000000000e+03
4.687500000000000000e+03
4.700000000000000000e+03
4.712500000000000000e+03
4.725000000000000000e+03
4.737500000000000000e+03
4.750000000000000000e+03
4.762500000000000000e+03
4.775000000000000000e+03
4.787500000000000000e+03
4.800000000000000000e+03
4.812500000000000000e+03
4.825000000000000000e+03
4.837500000000000000e+03
4.850000000000000000e+03
4.862500000000000000e+03
4.875000000000000000e+03
4.887500000000000000e+03
4.900000000000000000e+03
4.912500000000000000e+03
4.925000000000000000e+03
4.937500000000000000e+03
4.950000000000000000e+03
4.962500000000000000e+03
4.975000000000000000e+03
4.987500000000000000e+03
5.000000000000000000e+03
5.012500000000000000e+03
5.025000000000000000e+03
5.037500000000000000e+03
5.050000000000000000e+03
5.062500000000000000e+03
5.075000000000000000e+03
5.087500000000000000e+03
5.100000000000000000e+03
5.112500000000000000e+03
5.125000000000000000e+03
5.137500000000000000e+03
5.150000000000000000e+03
5.162500000000000000e+03
5.175000000000000000e+03
5.187500000000000000e+03
5.200000000000000000e+03
5.212500000000000000e+03
5.225000000000000000e+03
5.237500000000000000e+03
5.250000000000000000e+03
5.262500000000000000e+03
5.275000000000000000e+03
5.287500000000000000e+03
5.300000000000000000e+03
5.312500000000000000e+03
5.325000000000000000e+03
5.337500000000000000e+03
5.350000000000000000e+03
5.362500000000000000e+03
5.375000000000000000e+03
5.387500000000000000e+03
5.400000000000000000e+03
5.412500000000000000e+03
5.425000000000000000e+03
5.437500000000000000e+03
5.450000000000000000e+03
5.462500000000000000e+03
5.475000000000000000e+03
5.487500000000000000e+03
5.500000000000000000e+03
5.512500000000000000e+03
5.525000000000000000e+03
5.537500000000000000e+03
5.550000000000000000e+03
5.562500000000000000e+03
5.575000000000000000e+03
5.587500000000000000e+03
5.600000000000000000e+03
5.612500000000000000e+03
5.625000000000000000e+03
5.637500000000000000e+03
5.650000000000000000e+03
5.662500000000000000e+03
5.675000000000000000e+03
5.687500000000000000e+03
5.700000000000000000e+03
5.712500000000000000e+03
5.725000000000000000e+03
5.737500000000000000e+03
5.750000000000000000e+03
5.762500000000000000e+03
5.775000000000000000e+03
5.787500000000000000e+03
5.800000000000000000e+03
5.812500000000000000e+03
5.825000000000000000e+03
5.837500000000000000e+03
5.850000000000000000e+03
5.862500000000000000e+03
5.875000000000000000e+03
5.887500000000000000e+03
5.900000000000000000e+03
5.912500000000000000e+03
5.925000000000000000e+03
5.937500000000000000e+03
5.950000000000000000e+03
5.962500000000000000e+03
5.975000000000000000e+03
5.987500000000000000e+03
6.000000000000000000e+03
6.012500000000000000e+03
6.025000000000000000e+03
6.037500000000000000e+03
6.050000000000000000e+03
6.062500000000000000e+03
6.075000000000000000e+03
6.087500000000000000e+03
6.100000000000000000e+03
6.112500000000000000e+03
6.125000000000000000e+03
6.137500000000000000e+03
6.150000000000000000e+03
6.162500000000000000e+03
6.175000000000000000e+03
6.187500000000000000e+03
6.200000000000000000e+03
6.212500000000000000e+03
6.225000000000000000e+03
6.237500000000000000e+03
6.250000000000000000e+03
6.262500000000000000e+03
6.275000000000000000e+03
6.287500000000000000e+03
6.300000000000000000e+03
6.312500000000000000e+03
6.325000000000000000e+03
6.337500000000000000e+03
6.350000000000000000e+03
6.362500000000000000e+03
6.375000000000000000e+03
6.387500000000000000e+03
6.400000000000000000e+03
6.412500000000000000e+03
6.425000000000000000e+03
6.437500000000000000e+03
6.450000000000000000e+03
6.462500000000000000e+03
6.475000000000000000e+03
6.487500000000000000e+03
6.500000000000000000e+03
6.512500000000000000e+03
6.525000000000000000e+03
6.537500000000000000e+03
6.550000000000000000e+03
6.562500000000000000e+03
6.575000000000000000e+03
6.587500000000000000e+03
6.600000000000000000e+03
6.612500000000000000e+03
6.625000000000000000e+03
6.637500000000000000e+03
6.650000000000000000e+03
6.662500000000000000e+03
6.675000000000000000e+03
6.687500000000000000e+03
6.700000000000000000e+03
6.712500000000000000e+03
6.725000000000000000e+03
6.737500000000000000e+03
6.750000000000000000e+03
6.762500000000000000e+03
6.775000000000000000e+03
6.787500000000000000e+03
6.800000000000000000e+03
6.812500000000000000e+03
6.825000000000000000e+03
6.837500000000000000e+03
6.850000000000000000e+03
6.862500000000000000e+03
6.875000000000000000e+03
6.887500000000000000e+03
6.900000000000000000e+03
6.912500000000000000e+03
6.925000000000000000e+03
6.937500000000000000e+03
6.950000000000000000e+03
6.962500000000000000e+03
6.975000000000000000e+03
6.987500000000000000e+03
7.000000000000000000e+03
7.012500000000000000e+03
7.025000000000000000e+03
7.037500000000000000e+03
7.050000000000000000e+03
7.062500000000000000e+03
7.075000000000000000e+03
7.087500000000000000e+03
7.100000000000000000e+03
7.112500000000000000e+03
7.125000000000000000e+03
7.137500000000000000e+03
7.150000000000000000e+03
7.162500000000000000e+03
7.175000000000000000e+03
7.187500000000000000e+03
7.200000000000000000e+03
7.212500000000000000e+03
7.225000000000000000e+03
7.237500000000000000e+03
7.250000000000000000e+03
7.262500000000000000e+03
7.275000000000000000e+03
7.287500000000000000e+03
7.300000000000000000e+03
7.312500000000000000e+03
7.325000000000000000e+03
7.337500000000000000e+03
7.350000000000000000e+03
7.362500000000000000e+03
7.375000000000000000e+03
7.387500000000000000e+03
7.400000000000000000e+03
7.412500000000000000e+03
7.425000000000000000e+03
7.437500000000000000e+03
7.450000000000000000e+03
7.462500000000000000e+03
7.475000000000000000e+03
7.487500000000000000e+03
7.500000000000000000e+03
7.512500000000000000e+03
7.525000000000000000e+03
7.537500000000000000e+03
7.550000000000000000e+03
7.562500000000000000e+03
7.575000000000000000e+03
7.587500000000000000e+03
7.600000000000000000e+03
7.612500000000000000e+03
7.625000000000000000e+03
7.637500000000000000e+03
7.650000000000000000e+03
7.662500000000000000e+03
7.675000000000000000e+03
7.687500000000000000e+03
7.700000000000000000e+03
7.712500000000000000e+03
7.725000000000000000e+03
7.737500000000000000e+03
7.750000000000000000e+03
7.762500000000000000e+03
7.775000000000000000e+03
7.787500000000000000e+03
7.800000000000000000e+03
7.812500000000000000e+03
7.825000000000000000e+03
7.837500000000000000e+03
7.850000000000000000e+03
7.862500000000000000e+03
7.875000000000000000e+03
7.887500000000000000e+03
7.900000000000000000e+03
7.912500000000000000e+03
7.925000000000000000e+03
7.937500000000000000e+03
7.950000000000000000e+03
7.962500000000000000e+03
7.975000000000000000e+03
7.987500000000000000e+03
8.000000000000000000e+03
8.012500000000000000e+03
8.025000000000000000e+03
8.037500000000000000e+03
8.050000000000000000e+03
8.062500000000000000e+03
8.075000000000000000e+03
8.087500000000000000e+03
8.100000000000000000e+03
8.112500000000000000e+03
8.125000000000000000e+03
8.137500000000000000e+03
8.150000000000000000e+03
8.162500000000000000e+03
8.175000000000000000e+03
8.187500000000000000e+03
8.200000000000000000e+03
8.212500000000000000e+03
8.225000000000000000e+03
8.237500000000000000e+03
8.250000000000000000e+03
8.262500000000000000e+03
8.275000000000000000e+03
8.287500000000000000e+03
8.300000000000000000e+03
8.312500000000000000e+03
8.325000000000000000e+03
8.337500000000000000e+03
8.350000000000000000e+03
8.362500000000000000e+03
8.375000000000000000e+03
8.387500000000000000e+03
8.400000000000000000e+03
8.412500000000000000e+03
8.425000000000000000e+03
8.437500000000000000e+03
8.450000000000000000e+03
8.462500000000000000e+03
8.475000000000000000e+03
8.487500000000000000e+03
8.500000000000000000e+03
8.512500000000000000e+03
8.525000000000000000e+03
8.537500000000000000e+03
8.550000000000000000e+03
8.562500000000000000e+03
8.575000000000000000e+03
8.587500000000000000e+03
8.600000000000000000e+03
8.612500000000000000e+03
8.625000000000000000e+03
8.637500000000000000e+03
8.650000000000000000e+03
8.662500000000000000e+03
8.675000000000000000e+03
8.687500000000000000e+03
8.700000000000000000e+03
8.712500000000000000e+03
8.725000000000000000e+03
8.737500000000000000e+03
8.750000000000000000e+03
8.762500000000000000e+03
8.775000000000000000e+03
8.787500000000000000e+03
8.800000000000000000e+03
8.812500000000000000e+03
8.825000000000000000e+03
8.837500000000000000e+03
8.850000000000000000e+03
8.862500000000000000e+03
8.875000000000000000e+03
8.887500000000000000e+03
8.900000000000000000e+03
8.912500000000000000e+03
8.925000000000000000e+03
8.937500000000000000e+03
8.950000000000000000e+03
8.962500000000000000e+03
8.975000000000000000e+03
8.987500000000000000e+03
9.000000000000000000e+03
9.012500000000000000e+03
9.025000000000000000e+03
9.037500000000000000e+03
9.050000000000000000e+03
9.062500000000000000e+03
9.075000000000000000e+03
9.087500000000000000e+03
9.100000000000000000e+03
9.112500000000000000e+03
9.125000000000000000e+03
9.137500000000000000e+03
9.150000000000000000e+03
9.162500000000000000e+03
9.175000000000000000e+03
9.187500000000000000e+03
9.200000000000000000e+03
9.212500000000000000e+03
9.225000000000000000e+03
9.237500000000000000e+03
9.250000000000000000e+03
9.262500000000000000e+03
9.275000000000000000e+03
9.287500000000000000e+03
9.300000000000000000e+03
9.312500000000000000e+03
9.325000000000000000e+03
9.337500000000000000e+03
9.350000000000000000e+03
9.362500000000000000e+03
9.375000000000000000e+03
9.387500000000000000e+03
9.400000000000000000e+03
9.412500000000000000e+03
9.425000000000000000e+03
9.437500000000000000e+03
9.450000000000000000e+03
9.462500000000000000e+03
9.475000000000000000e+03
9.487500000000000000e+03
9.500000000000000000e+03
9.512500000000000000e+03
9.525000000000000000e+03
9.537500000000000000e+03
9.550000000000000000e+03
9.562500000000000000e+03
9.575000000000000000e+03
9.587500000000000000e+03
9.600000000000000000e+03
9.612500000000000000e+03
9.625000000000000000e+03
9.637500000000000000e+03
9.650000000000000000e+03
9.662500000000000000e+03
9.675000000000000000e+03
9.687500000000000000e+03
9.700000000000000000e+03
9.712500000000000000e+03
9.725000000000000000e+03
9.737500000000000000e+03
9.750000000000000000e+03
9.762500000000000000e+03
9.775000000000000000e+03
9.787500000000000000e+03
9.800000000000000000e+03
9.812500000000000000e+03
9.825000000000000000e+03
9.837500000000000000e+03
9.850000000000000000e+03
9.862500000000000000e+03
9.875000000000000000e+03
9.887500000000000000e+03
9.900000000000000000e+03
9.912500000000000000e+03
9.925000000000000000e+03
9.937500000000000000e+03
9.950000000000000000e+03
9.962500000000000000e+03
9.975000000000000000e+03
9.987500000000000000e+03
1.000000000000000000e+04
1.001250000000000000e+04
1.002500000000000000e+04
1.003750000000000000e+04
1.005000000000000000e+04
1.006250000000000000e+04
1.007500000000000000e+04
1.008750000000000000e+04
1.010000000000000000e+04
1.011250000000000000e+04
1.012500000000000000e+04
1.013750000000000000e+04
1.015000000000000000e+04
1.016250000000000000e+04
1.017500000000000000e+04
1.018750000000000000e+04
1.020000000000000000e+04
1.021250000000000000e+04
1.022500000000000000e+04
1.023750000000000000e+04
1.025000000000000000e+04
1.026250000000000000e+04
1.027500000000000000e+04
1.028750000000000000e+04
1.030000000000000000e+04
1.031250000000000000e+04
1.032500000000000000e+04
1.033750000000000000e+04
1.035000000000000000e+04
1.036250000000000000e+04
1.037500000000000000e+04
1.038750000000000000e+04
1.040000000000000000e+04
1.041250000000000000e+04
1.042500000000000000e+04
1.043750000000000000e+04
1.045000000000000000e+04
1.046250000000000000e+04
1.047500000000000000e+04
1.048750000000000000e+04
1.050000000000000000e+04
1.051250000000000000e+04
1.052500000000000000e+04
1.053750000000000000e+04
1.055000000000000000e+04
1.056250000000000000e+04
1.057500000000000000e+04
1.058750000000000000e+04
1.060000000000000000e+04
1.061250000000000000e+04
1.062500000000000000e+04
1.063750000000000000e+04
1.065000000000000000e+04
1.066250000000000000e+04
1.067500000000000000e+04
1.068750000000000000e+04
1.070000000000000000e+04
1.071250000000000000e+04
1.072500000000000000e+04
1.073750000000000000e+04
1.075000000000000000e+04
1.076250000000000000e+04
1.077500000000000000e+04
1.078750000000000000e+04
1.080000000000000000e+04
1.081250000000000000e+04
1.082500000000000000e+04
1.083750000000000000e+04
1.085000000000000000e+04
1.086250000000000000e+04
1.087500000000000000e+04
1.088750000000000000e+04
1.090000000000000000e+04
1.091250000000000000e+04
1.092500000000000000e+04
1.093750000000000000e+04
1.095000000000000000e+04
1.096250000000000000e+04
1.097500000000000000e+04
1.098750000000000000e+04
1.100000000000000000e+04
1.101250000000000000e+04
1.102500000000000000e+04
1.103750000000000000e+04
1.105000000000000000e+04
1.106250000000000000e+04
1.107500000000000000e+04
1.108750000000000000e+04
1.110000000000000000e+04
1.111250000000000000e+04
1.112500000000000000e+04
1.113750000000000000e+04
1.115000000000000000e+04
1.116250000000000000e+04
1.117500000000000000e+04
1.118750000000000000e+04
1.120000000000000000e+04
1.121250000000000000e+04
1.122500000000000000e+04
1.123750000000000000e+04
1.125000000000000000e+04
1.126250000000000000e+04
1.127500000000000000e+04
1.128750000000000000e+04
1.130000000000000000e+04
1.131250000000000000e+04
1.132500000000000000e+04
1.133750000000000000e+04
1.135000000000000000e+04
1.136250000000000000e+04
1.137500000000000000e+04
1.138750000000000000e+04
1.140000000000000000e+04
1.141250000000000000e+04
1.142500000000000000e+04
1.143750000000000000e+04
1.145000000000000000e+04
1.146250000000000000e+04
1.147500000000000000e+04
1.148750000000000000e+04
1.150000000000000000e+04
1.151250000000000000e+04
1.152500000000000000e+04
1.153750000000000000e+04
1.155000000000000000e+04
1.156250000000000000e+04
1.157500000000000000e+04
1.158750000000000000e+04
1.160000000000000000e+04
1.161250000000000000e+04
1.162500000000000000e+04
1.163750000000000000e+04
1.165000000000000000e+04
1.166250000000000000e+04
1.167500000000000000e+04
1.168750000000000000e+04
1.170000000000000000e+04
1.171250000000000000e+04
1.172500000000000000e+04
1.173750000000000000e+04
1.175000000000000000e+04
1.176250000000000000e+04
1.177500000000000000e+04
1.178750000000000000e+04
1.180000000000000000e+04
1.181250000000000000e+04
1.182500000000000000e+04
1.183750000000000000e+04
1.185000000000000000e+04
1.186250000000000000e+04
1.187500000000000000e+04
1.188750000000000000e+04
1.190000000000000000e+04
1.191250000000000000e+04
1.192500000000000000e+04
1.193750000000000000e+04
1.195000000000000000e+04
1.196250000000000000e+04
1.197500000000000000e+04
1.198750000000000000e+04
1.200000000000000000e+04
1.201250000000000000e+04
1.202500000000000000e+04
1.203750000000000000e+04
1.205000000000000000e+04
1.206250000000000000e+04
1.207500000000000000e+04
1.208750000000000000e+04
1.210000000000000000e+04
1.211250000000000000e+04
1.212500000000000000e+04
1.213750000000000000e+04
1.215000000000000000e+04
1.216250000000000000e+04
1.217500000000000000e+04
1.218750000000000000e+04
1.220000000000000000e+04
1.221250000000000000e+04
1.222500000000000000e+04
1.223750000000000000e+04
1.225000000000000000e+04
1.226250000000000000e+04
1.227500000000000000e+04
1.228750000000000000e+04
1.230000000000000000e+04
1.231250000000000000e+04
1.232500000000000000e+04
1.233750000000000000e+04
1.235000000000000000e+04
1.236250000000000000e+04
1.237500000000000000e+04
1.238750000000000000e+04
1.240000000000000000e+04
1.241250000000000000e+04
1.242500000000000000e+04
1.243750000000000000e+04
1.245000000000000000e+04
1.246250000000000000e+04
1.247500000000000000e+04
1.248750000000000000e+04
1.250000000000000000e+04
1.251250000000000000e+04
1.252500000000000000e+04
1.253750000000000000e+04
1.255000000000000000e+04
1.256250000000000000e+04
1.257500000000000000e+04
1.258750000000000000e+04
1.260000000000000000e+04
1.261250000000000000e+04
1.262500000000000000e+04
1.263750000000000000e+04
1.265000000000000000e+04
1.266250000000000000e+04
1.267500000000000000e+04
1.268750000000000000e+04
1.270000000000000000e+04
1.271250000000000000e+04
1.272500000000000000e+04
1.273750000000000000e+04
1.275000000000000000e+04
1.276250000000000000e+04
1.277500000000000000e+04
1.278750000000000000e+04
1.280000000000000000e+04
1.281250000000000000e+04
1.282500000000000000e+04
1.283750000000000000e+04
1.285000000000000000e+04
1.286250000000000000e+04
1.287500000000000000e+04
1.288750000000000000e+04
1.290000000000000000e+04
1.291250000000000000e+04
1.292500000000000000e+04
1.293750000000000000e+04
1.295000000000000000e+04
1.296250000000000000e+04
1.297500000000000000e+04
1.298750000000000000e+04
1.300000000000000000e+04
1.301250000000000000e+04
1.302500000000000000e+04
1.303750000000000000e+04
1.305000000000000000e+04
1.306250000000000000e+04
1.307500000000000000e+04
1.308750000000000000e+04
1.310000000000000000e+04
1.311250000000000000e+04
1.312500000000000000e+04
1.313750000000000000e+04
1.315000000000000000e+04
1.316250000000000000e+04
1.317500000000000000e+04
1.318750000000000000e+04
1.320000000000000000e+04
1.321250000000000000e+04
1.322500000000000000e+04
1.323750000000000000e+04
1.325000000000000000e+04
1.326250000000000000e+04
1.327500000000000000e+04
1.328750000000000000e+04
1.330000000000000000e+04
1.331250000000000000e+04
1.332500000000000000e+04
1.333750000000000000e+04
1.335000000000000000e+04
1.336250000000000000e+04
1.337500000000000000e+04
1.338750000000000000e+04
1.340000000000000000e+04
1.341250000000000000e+04
1.342500000000000000e+04
1.343750000000000000e+04
1.345000000000000000e+04
1.346250000000000000e+04
1.347500000000000000e+04
1.348750000000000000e+04
1.350000000000000000e+04
1.351250000000000000e+04
1.352500000000000000e+04
1.353750000000000000e+04
1.355000000000000000e+04
1.356250000000000000e+04
1.357500000000000000e+04
1.358750000000000000e+04
1.360000000000000000e+04
1.361250000000000000e+04
1.362500000000000000e+04
1.363750000000000000e+04
1.365000000000000000e+04
1.366250000000000000e+04
1.367500000000000000e+04
1.368750000000000000e+04
1.370000000000000000e+04
1.371250000000000000e+04
1.372500000000000000e+04
1.373750000000000000e+04
1.375000000000000000e+04
1.376250000000000000e+04
1.377500000000000000e+04
1.378750000000000000e+04
1.380000000000000000e+04
1.381250000000000000e+04
1.382500000000000000e+04
1.383750000000000000e+04
1.385000000000000000e+04
1.386250000000000000e+04
1.387500000000000000e+04
1.388750000000000000e+04
1.390000000000000000e+04
1.391250000000000000e+04
1.392500000000000000e+04
1.393750000000000000e+04
1.395000000000000000e+04
1.396250000000000000e+04
1.397500000000000000e+04
1.398750000000000000e+04
1.400000000000000000e+04
1.401250000000000000e+04
1.402500000000000000e+04
1.403750000000000000e+04
1.405000000000000000e+04
1.406250000000000000e+04
1.407500000000000000e+04
1.408750000000000000e+04
1.410000000000000000e+04
1.411250000000000000e+04
1.412500000000000000e+04
1.413750000000000000e+04
1.415000000000000000e+04
1.416250000000000000e+04
1.417500000000000000e+04
1.418750000000000000e+04
1.420000000000000000e+04
1.421250000000000000e+04
1.422500000000000000e+04
1.423750000000000000e+04
1.425000000000000000e+04
1.426250000000000000e+04
1.427500000000000000e+04
1.428750000000000000e+04
1.430000000000000000e+04
1.431250000000000000e+04
1.432500000000000000e+04
1.433750000000000000e+04
1.435000000000000000e+04
1.436250000000000000e+04
1.437500000000000000e+04
1.438750000000000000e+04
1.440000000000000000e+04
1.441250000000000000e+04
1.442500000000000000e+04
1.443750000000000000e+04
1.445000000000000000e+04
1.446250000000000000e+04
1.447500000000000000e+04
1.448750000000000000e+04
1.450000000000000000e+04
1.451250000000000000e+04
1.452500000000000000e+04
1.453750000000000000e+04
1.455000000000000000e+04
1.456250000000000000e+04
1.457500000000000000e+04
1.458750000000000000e+04
1.460000000000000000e+04
1.461250000000000000e+04
1.462500000000000000e+04
1.463750000000000000e+04
1.465000000000000000e+04
1.466250000000000000e+04
1.467500000000000000e+04
1.468750000000000000e+04
1.470000000000000000e+04
1.471250000000000000e+04
1.472500000000000000e+04
1.473750000000000000e+04
1.475000000000000000e+04
1.476250000000000000e+04
1.477500000000000000e+04
1.478750000000000000e+04
1.480000000000000000e+04
1.481250000000000000e+04
1.482500000000000000e+04
1.483750000000000000e+04
1.485000000000000000e+04
1.486250000000000000e+04
1.487500000000000000e+04
1.488750000000000000e+04
1.490000000000000000e+04
1.491250000000000000e+04
1.492500000000000000e+04
1.493750000000000000e+04
1.495000000000000000e+04
1.496250000000000000e+04
1.497500000000000000e+04
1.498750000000000000e+04
1.500000000000000000e+04
1.501250000000000000e+04
1.502500000000000000e+04
1.503750000000000000e+04
1.505000000000000000e+04
1.506250000000000000e+04
1.507500000000000000e+04
1.508750000000000000e+04
1.510000000000000000e+04
1.511250000000000000e+04
1.512500000000000000e+04
1.513750000000000000e+04
1.515000000000000000e+04
1.516250000000000000e+04
1.517500000000000000e+04
1.518750000000000000e+04
1.520000000000000000e+04
1.521250000000000000e+04
1.522500000000000000e+04
1.523750000000000000e+04
1.525000000000000000e+04
1.526250000000000000e+04
1.527500000000000000e+04
1.528750000000000000e+04
1.530000000000000000e+04
1.531250000000000000e+04
1.532500000000000000e+04
1.533750000000000000e+04
1.535000000000000000e+04
1.536250000000000000e+04
1.537500000000000000e+04
1.538750000000000000e+04
1.540000000000000000e+04
1.541250000000000000e+04
1.542500000000000000e+04
1.543750000000000000e+04
1.545000000000000000e+04
1.546250000000000000e+04
1.547500000000000000e+04
1.548750000000000000e+04
1.550000000000000000e+04
1.551250000000000000e+04
1.552500000000000000e+04
1.553750000000000000e+04
1.555000000000000000e+04
1.556250000000000000e+04
1.557500000000000000e+04
1.558750000000000000e+04
1.560000000000000000e+04
1.561250000000000000e+04
1.562500000000000000e+04
1.563750000000000000e+04
1.565000000000000000e+04
1.566250000000000000e+04
1.567500000000000000e+04
1.568750000000000000e+04
1.570000000000000000e+04
1.571250000000000000e+04
1.572500000000000000e+04
1.573750000000000000e+04
1.575000000000000000e+04
1.576250000000000000e+04
1.577500000000000000e+04
1.578750000000000000e+04
1.580000000000000000e+04
1.581250000000000000e+04
1.582500000000000000e+04
1.583750000000000000e+04
1.585000000000000000e+04
1.586250000000000000e+04
1.587500000000000000e+04
1.588750000000000000e+04
1.590000000000000000e+04
1.591250000000000000e+04
1.592500000000000000e+04
1.593750000000000000e+04
1.595000000000000000e+04
1.596250000000000000e+04
1.597500000000000000e+04
1.598750000000000000e+04
1.600000000000000000e+04
1.601250000000000000e+04
1.602500000000000000e+04
1.603750000000000000e+04
1.605000000000000000e+04
1.606250000000000000e+04
1.607500000000000000e+04
1.608750000000000000e+04
1.610000000000000000e+04
1.611250000000000000e+04
1.612500000000000000e+04
1.613750000000000000e+04
1.615000000000000000e+04
1.616250000000000000e+04
1.617500000000000000e+04
1.618750000000000000e+04
1.620000000000000000e+04
1.621250000000000000e+04
1.622500000000000000e+04
1.623750000000000000e+04
1.625000000000000000e+04
1.626250000000000000e+04
1.627500000000000000e+04
1.628750000000000000e+04
1.630000000000000000e+04
1.631250000000000000e+04
1.632500000000000000e+04
1.633750000000000000e+04
1.635000000000000000e+04
1.636250000000000000e+04
1.637500000000000000e+04
1.638750000000000000e+04
1.640000000000000000e+04
1.641250000000000000e+04
1.642500000000000000e+04
1.643750000000000000e+04
1.645000000000000000e+04
1.646250000000000000e+04
1.647500000000000000e+04
1.648750000000000000e+04
1.650000000000000000e+04
1.651250000000000000e+04
1.652500000000000000e+04
1.653750000000000000e+04
1.655000000000000000e+04
1.656250000000000000e+04
1.657500000000000000e+04
1.658750000000000000e+04
1.660000000000000000e+04
1.661250000000000000e+04
1.662500000000000000e+04
1.663750000000000000e+04
1.665000000000000000e+04
1.666250000000000000e+04
1.667500000000000000e+04
1.668750000000000000e+04
1.670000000000000000e+04
1.671250000000000000e+04
1.672500000000000000e+04
1.673750000000000000e+04
1.675000000000000000e+04
1.676250000000000000e+04
1.677500000000000000e+04
1.678750000000000000e+04
1.680000000000000000e+04
1.681250000000000000e+04
1.682500000000000000e+04
1.683750000000000000e+04
1.685000000000000000e+04
1.686250000000000000e+04
1.687500000000000000e+04
1.688750000000000000e+04
1.690000000000000000e+04
1.691250000000000000e+04
1.692500000000000000e+04
1.693750000000000000e+04
1.695000000000000000e+04
1.696250000000000000e+04
1.697500000000000000e+04
1.698750000000000000e+04
1.700000000000000000e+04
1.701250000000000000e+04
1.702500000000000000e+04
1.703750000000000000e+04
1.705000000000000000e+04
1.706250000000000000e+04
1.707500000000000000e+04
1.708750000000000000e+04
1.710000000000000000e+04
1.711250000000000000e+04
1.712500000000000000e+04
1.713750000000000000e+04
1.715000000000000000e+04
1.716250000000000000e+04
1.717500000000000000e+04
1.718750000000000000e+04
1.720000000000000000e+04
1.721250000000000000e+04
1.722500000000000000e+04
1.723750000000000000e+04
1.725000000000000000e+04
1.726250000000000000e+04
1.727500000000000000e+04
1.728750000000000000e+04
1.730000000000000000e+04
1.731250000000000000e+04
1.732500000000000000e+04
1.733750000000000000e+04
1.735000000000000000e+04
1.736250000000000000e+04
1.737500000000000000e+04
1.738750000000000000e+04
1.740000000000000000e+04
1.741250000000000000e+04
1.742500000000000000e+04
1.743750000000000000e+04
1.745000000000000000e+04
1.746250000000000000e+04
1.747500000000000000e+04
1.748750000000000000e+04
1.750000000000000000e+04
1.751250000000000000e+04
1.752500000000000000e+04
1.753750000000000000e+04
1.755000000000000000e+04
1.756250000000000000e+04
1.757500000000000000e+04
1.758750000000000000e+04
1.760000000000000000e+04
1.761250000000000000e+04
1.762500000000000000e+04
1.763750000000000000e+04
1.765000000000000000e+04
1.766250000000000000e+04
1.767500000000000000e+04
1.768750000000000000e+04
1.770000000000000000e+04
1.771250000000000000e+04
1.772500000000000000e+04
1.773750000000000000e+04
1.775000000000000000e+04
1.776250000000000000e+04
1.777500000000000000e+04
1.778750000000000000e+04
1.780000000000000000e+04
1.781250000000000000e+04
1.782500000000000000e+04
1.783750000000000000e+04
1.785000000000000000e+04
1.786250000000000000e+04
1.787500000000000000e+04
1.788750000000000000e+04
1.790000000000000000e+04
1.791250000000000000e+04
1.792500000000000000e+04
1.793750000000000000e+04
1.795000000000000000e+04
1.796250000000000000e+04
1.797500000000000000e+04
1.798750000000000000e+04
1.800000000000000000e+04
1.801250000000000000e+04
1.802500000000000000e+04
1.803750000000000000e+04
1.805000000000000000e+04
1.806250000000000000e+04
1.807500000000000000e+04
1.808750000000000000e+04
1.810000000000000000e+04
1.811250000000000000e+04
1.812500000000000000e+04
1.813750000000000000e+04
1.815000000000000000e+04
1.816250000000000000e+04
1.817500000000000000e+04
1.818750000000000000e+04
1.820000000000000000e+04
1.821250000000000000e+04
1.822500000000000000e+04
1.823750000000000000e+04
1.825000000000000000e+04
1.826250000000000000e+04
1.827500000000000000e+04
1.828750000000000000e+04
1.830000000000000000e+04
1.831250000000000000e+04
1.832500000000000000e+04
1.833750000000000000e+04
1.835000000000000000e+04
1.836250000000000000e+04
1.837500000000000000e+04
1.838750000000000000e+04
1.840000000000000000e+04
1.841250000000000000e+04
1.842500000000000000e+04
1.843750000000000000e+04
1.845000000000000000e+04
1.846250000000000000e+04
1.847500000000000000e+04
1.848750000000000000e+04
1.850000000000000000e+04
1.851250000000000000e+04
1.852500000000000000e+04
1.853750000000000000e+04
1.855000000000000000e+04
1.856250000000000000e+04
1.857500000000000000e+04
1.858750000000000000e+04
1.860000000000000000e+04
1.861250000000000000e+04
1.862500000000000000e+04
1.863750000000000000e+04
1.865000000000000000e+04
1.866250000000000000e+04
1.867500000000000000e+04
1.868750000000000000e+04
1.870000000000000000e+04
1.871250000000000000e+04
1.872500000000000000e+04
1.873750000000000000e+04
1.875000000000000000e+04
1.876250000000000000e+04
1.877500000000000000e+04
1.878750000000000000e+04
1.880000000000000000e+04
1.881250000000000000e+04
1.882500000000000000e+04
1.883750000000000000e+04
1.885000000000000000e+04
1.886250000000000000e+04
1.887500000000000000e+04
1.888750000000000000e+04
1.890000000000000000e+04
1.891250000000000000e+04
1.892500000000000000e+04
1.893750000000000000e+04
1.895000000000000000e+04
1.896250000000000000e+04
1.897500000000000000e+04
1.898750000000000000e+04
1.900000000000000000e+04
1.901250000000000000e+04
1.902500000000000000e+04
1.903750000000000000e+04
1.905000000000000000e+04
1.906250000000000000e+04
1.907500000000000000e+04
1.908750000000000000e+04
1.910000000000000000e+04
1.911250000000000000e+04
1.912500000000000000e+04
1.913750000000000000e+04
1.915000000000000000e+04
1.916250000000000000e+04
1.917500000000000000e+04
1.918750000000000000e+04
1.920000000000000000e+04
1.921250000000000000e+04
1.922500000000000000e+04
1.923750000000000000e+04
1.925000000000000000e+04
1.926250000000000000e+04
1.927500000000000000e+04
1.928750000000000000e+04
1.930000000000000000e+04
1.931250000000000000e+04
1.932500000000000000e+04
1.933750000000000000e+04
1.935000000000000000e+04
1.936250000000000000e+04
1.937500000000000000e+04
1.938750000000000000e+04
1.940000000000000000e+04
1.941250000000000000e+04
1.942500000000000000e+04
1.943750000000000000e+04
1.945000000000000000e+04
1.946250000000000000e+04
1.947500000000000000e+04
1.948750000000000000e+04
1.950000000000000000e+04
1.951250000000000000e+04
1.952500000000000000e+04
1.953750000000000000e+04
1.955000000000000000e+04
1.956250000000000000e+04
1.957500000000000000e+04
1.958750000000000000e+04
1.960000000000000000e+04
1.961250000000000000e+04
1.962500000000000000e+04
1.963750000000000000e+04
1.965000000000000000e+04
1.966250000000000000e+04
1.967500000000000000e+04
1.968750000000000000e+04
1.970000000000000000e+04
1.971250000000000000e+04
1.972500000000000000e+04
1.973750000000000000e+04
1.975000000000000000e+04
1.976250000000000000e+04
1.977500000000000000e+04
1.978750000000000000e+04
1.980000000000000000e+04
1.981250000000000000e+04
1.982500000000000000e+04
1.983750000000000000e+04
1.985000000000000000e+04
1.986250000000000000e+04
1.987500000000000000e+04
1.988750000000000000e+04
1.990000000000000000e+04
1.991250000000000000e+04
1.992500000000000000e+04
1.993750000000000000e+04
1.995000000000000000e+04
1.996250000000000000e+04
1.997500000000000000e+04
1.998750000000000000e+04
2.000000000000000000e+04
2.001250000000000000e+04
2.002500000000000000e+04
2.003750000000000000e+04
2.005000000000000000e+04
2.006250000000000000e+04
2.007500000000000000e+04
2.008750000000000000e+04
2.010000000000000000e+04
2.011250000000000000e+04
2.012500000000000000e+04
2.013750000000000000e+04
2.015000000000000000e+04
2.016250000000000000e+04
2.017500000000000000e+04
2.018750000000000000e+04
2.020000000000000000e+04
2.021250000000000000e+04
2.022500000000000000e+04
2.023750000000000000e+04
2.025000000000000000e+04
2.026250000000000000e+04
2.027500000000000000e+04
2.028750000000000000e+04
2.030000000000000000e+04
2.031250000000000000e+04
2.032500000000000000e+04
2.033750000000000000e+04
2.035000000000000000e+04
2.036250000000000000e+04
2.037500000000000000e+04
2.038750000000000000e+04
2.040000000000000000e+04
2.041250000000000000e+04
2.042500000000000000e+04
2.043750000000000000e+04
2.045000000000000000e+04
2.046250000000000000e+04
2.047500000000000000e+04
2.048750000000000000e+04
2.050000000000000000e+04
2.051250000000000000e+04
2.052500000000000000e+04
2.053750000000000000e+04
2.055000000000000000e+04
2.056250000000000000e+04
2.057500000000000000e+04
2.058750000000000000e+04
2.060000000000000000e+04
2.061250000000000000e+04
2.062500000000000000e+04
2.063750000000000000e+04
2.065000000000000000e+04
2.066250000000000000e+04
2.067500000000000000e+04
2.068750000000000000e+04
2.070000000000000000e+04
2.071250000000000000e+04
2.072500000000000000e+04
2.073750000000000000e+04
2.075000000000000000e+04
2.076250000000000000e+04
2.077500000000000000e+04
2.078750000000000000e+04
2.080000000000000000e+04
2.081250000000000000e+04
2.082500000000000000e+04
2.083750000000000000e+04
2.085000000000000000e+04
2.086250000000000000e+04
2.087500000000000000e+04
2.088750000000000000e+04
2.090000000000000000e+04
2.091250000000000000e+04
2.092500000000000000e+04
2.093750000000000000e+04
2.095000000000000000e+04
2.096250000000000000e+04
2.097500000000000000e+04
2.098750000000000000e+04
2.100000000000000000e+04
2.101250000000000000e+04
2.102500000000000000e+04
2.103750000000000000e+04
2.105000000000000000e+04
2.106250000000000000e+04
2.107500000000000000e+04
2.108750000000000000e+04
2.110000000000000000e+04
2.111250000000000000e+04
2.112500000000000000e+04
2.113750000000000000e+04
2.115000000000000000e+04
2.116250000000000000e+04
2.117500000000000000e+04
2.118750000000000000e+04
2.120000000000000000e+04
2.121250000000000000e+04
2.122500000000000000e+04
2.123750000000000000e+04
2.125000000000000000e+04
2.126250000000000000e+04
2.127500000000000000e+04
2.128750000000000000e+04
2.130000000000000000e+04
2.131250000000000000e+04
2.132500000000000000e+04
2.133750000000000000e+04
2.135000000000000000e+04
2.136250000000000000e+04
2.137500000000000000e+04
2.138750000000000000e+04
2.140000000000000000e+04
2.141250000000000000e+04
2.142500000000000000e+04
2.143750000000000000e+04
2.145000000000000000e+04
2.146250000000000000e+04
2.147500000000000000e+04
2.148750000000000000e+04
2.150000000000000000e+04
2.151250000000000000e+04
2.152500000000000000e+04
2.153750000000000000e+04
2.155000000000000000e+04
2.156250000000000000e+04
2.157500000000000000e+04
2.158750000000000000e+04
2.160000000000000000e+04
2.161250000000000000e+04
2.162500000000000000e+04
2.163750000000000000e+04
2.165000000000000000e+04
2.166250000000000000e+04
2.167500000000000000e+04
2.168750000000000000e+04
2.170000000000000000e+04
2.171250000000000000e+04
2.172500000000000000e+04
2.173750000000000000e+04
2.175000000000000000e+04
2.176250000000000000e+04
2.177500000000000000e+04
2.178750000000000000e+04
2.180000000000000000e+04
2.181250000000000000e+04
2.182500000000000000e+04
2.183750000000000000e+04
2.185000000000000000e+04
2.186250000000000000e+04
2.187500000000000000e+04
2.188750000000000000e+04
2.190000000000000000e+04
2.191250000000000000e+04
2.192500000000000000e+04
2.193750000000000000e+04
2.195000000000000000e+04
2.196250000000000000e+04
2.197500000000000000e+04
2.198750000000000000e+04
2.200000000000000000e+04
2.201250000000000000e+04
2.202500000000000000e+04
2.203750000000000000e+04
2.205000000000000000e+04
2.206250000000000000e+04
2.207500000000000000e+04
2.208750000000000000e+04
2.210000000000000000e+04
2.211250000000000000e+04
2.212500000000000000e+04
2.213750000000000000e+04
2.215000000000000000e+04
2.216250000000000000e+04
2.217500000000000000e+04
2.218750000000000000e+04
2.220000000000000000e+04
2.221250000000000000e+04
2.222500000000000000e+04
2.223750000000000000e+04
2.225000000000000000e+04
2.226250000000000000e+04
2.227500000000000000e+04
2.228750000000000000e+04
2.230000000000000000e+04
2.231250000000000000e+04
2.232500000000000000e+04
2.233750000000000000e+04
2.235000000000000000e+04
2.236250000000000000e+04
2.237500000000000000e+04
2.238750000000000000e+04
2.240000000000000000e+04
2.241250000000000000e+04
2.242500000000000000e+04
2.243750000000000000e+04
2.245000000000000000e+04
2.246250000000000000e+04
2.247500000000000000e+04
2.248750000000000000e+04
2.250000000000000000e+04
2.251250000000000000e+04
2.252500000000000000e+04
2.253750000000000000e+04
2.255000000000000000e+04
2.256250000000000000e+04
2.257500000000000000e+04
2.258750000000000000e+04
2.260000000000000000e+04
2.261250000000000000e+04
2.262500000000000000e+04
2.263750000000000000e+04
2.265000000000000000e+04
2.266250000000000000e+04
2.267500000000000000e+04
2.268750000000000000e+04
2.270000000000000000e+04
2.271250000000000000e+04
2.272500000000000000e+04
2.273750000000000000e+04
2.275000000000000000e+04
2.276250000000000000e+04
2.277500000000000000e+04
2.278750000000000000e+04
2.280000000000000000e+04
2.281250000000000000e+04
2.282500000000000000e+04
2.283750000000000000e+04
2.285000000000000000e+04
2.286250000000000000e+04
2.287500000000000000e+04
2.288750000000000000e+04
2.290000000000000000e+04
2.291250000000000000e+04
2.292500000000000000e+04
2.293750000000000000e+04
2.295000000000000000e+04
2.296250000000000000e+04
2.297500000000000000e+04
2.298750000000000000e+04
2.300000000000000000e+04
2.301250000000000000e+04
2.302500000000000000e+04
2.303750000000000000e+04
2.305000000000000000e+04
2.306250000000000000e+04
2.307500000000000000e+04
2.308750000000000000e+04
2.310000000000000000e+04
2.311250000000000000e+04
2.312500000000000000e+04
2.313750000000000000e+04
2.315000000000000000e+04
2.316250000000000000e+04
2.317500000000000000e+04
2.318750000000000000e+04
2.320000000000000000e+04
2.321250000000000000e+04
2.322500000000000000e+04
2.323750000000000000e+04
2.325000000000000000e+04
2.326250000000000000e+04
2.327500000000000000e+04
2.328750000000000000e+04
2.330000000000000000e+04
2.331250000000000000e+04
2.332500000000000000e+04
2.333750000000000000e+04
2.335000000000000000e+04
2.336250000000000000e+04
2.337500000000000000e+04
2.338750000000000000e+04
2.340000000000000000e+04
2.341250000000000000e+04
2.342500000000000000e+04
2.343750000000000000e+04
2.345000000000000000e+04
2.346250000000000000e+04
2.347500000000000000e+04
2.348750000000000000e+04
2.350000000000000000e+04
2.351250000000000000e+04
2.352500000000000000e+04
2.353750000000000000e+04
2.355000000000000000e+04
2.356250000000000000e+04
2.357500000000000000e+04
2.358750000000000000e+04
2.360000000000000000e+04
2.361250000000000000e+04
2.362500000000000000e+04
2.363750000000000000e+04
2.365000000000000000e+04
2.366250000000000000e+04
2.367500000000000000e+04
2.368750000000000000e+04
2.370000000000000000e+04
2.371250000000000000e+04
2.372500000000000000e+04
2.373750000000000000e+04
2.375000000000000000e+04
2.376250000000000000e+04
2.377500000000000000e+04
2.378750000000000000e+04
2.380000000000000000e+04
2.381250000000000000e+04
2.382500000000000000e+04
2.383750000000000000e+04
2.385000000000000000e+04
2.386250000000000000e+04
2.387500000000000000e+04
2.388750000000000000e+04
2.390000000000000000e+04
2.391250000000000000e+04
2.392500000000000000e+04
2.393750000000000000e+04
2.395000000000000000e+04
2.396250000000000000e+04
2.397500000000000000e+04
2.398750000000000000e+04
2.400000000000000000e+04
2.401250000000000000e+04
2.402500000000000000e+04
2.403750000000000000e+04
2.405000000000000000e+04
2.406250000000000000e+04
2.407500000000000000e+04
2.408750000000000000e+04
2.410000000000000000e+04
2.411250000000000000e+04
2.412500000000000000e+04
2.413750000000000000e+04
2.415000000000000000e+04
2.416250000000000000e+04
2.417500000000000000e+04
2.418750000000000000e+04
2.420000000000000000e+04
2.421250000000000000e+04
2.422500000000000000e+04
2.423750000000000000e+04
2.425000000000000000e+04
2.426250000000000000e+04
2.427500000000000000e+04
2.428750000000000000e+04
2.430000000000000000e+04
2.431250000000000000e+04
2.432500000000000000e+04
2.433750000000000000e+04
2.435000000000000000e+04
2.436250000000000000e+04
2.437500000000000000e+04
2.438750000000000000e+04
2.440000000000000000e+04
2.441250000000000000e+04
2.442500000000000000e+04
2.443750000000000000e+04
2.445000000000000000e+04
2.446250000000000000e+04
2.447500000000000000e+04
2.448750000000000000e+04
2.450000000000000000e+04
2.451250000000000000e+04
2.452500000000000000e+04
2.453750000000000000e+04
2.455000000000000000e+04
2.456250000000000000e+04
2.457500000000000000e+04
2.458750000000000000e+04
2.460000000000000000e+04
2.461250000000000000e+04
2.462500000000000000e+04
2.463750000000000000e+04
2.465000000000000000e+04
2.466250000000000000e+04
2.467500000000000000e+04
2.468750000000000000e+04
2.470000000000000000e+04
2.471250000000000000e+04
2.472500000000000000e+04
2.473750000000000000e+04
2.475000000000000000e+04
2.476250000000000000e+04
2.477500000000000000e+04
2.478750000000000000e+04
2.480000000000000000e+04
2.481250000000000000e+04
2.482500000000000000e+04
2.483750000000000000e+04
2.485000000000000000e+04
2.486250000000000000e+04
2.487500000000000000e+04
2.488750000000000000e+04
2.490000000000000000e+04
2.491250000000000000e+04
2.492500000000000000e+04
2.493750000000000000e+04
2.495000000000000000e+04
2.496250000000000000e+04
2.497500000000000000e+04
2.498750000000000000e+04
2.500000000000000000e+04
2.501250000000000000e+04
2.502500000000000000e+04
2.503750000000000000e+04
2.505000000000000000e+04
2.506250000000000000e+04
2.507500000000000000e+04
2.508750000000000000e+04
2.510000000000000000e+04
2.511250000000000000e+04
2.512500000000000000e+04
2.513750000000000000e+04
2.515000000000000000e+04
2.516250000000000000e+04
2.517500000000000000e+04
2.518750000000000000e+04
2.520000000000000000e+04
2.521250000000000000e+04
2.522500000000000000e+04
2.523750000000000000e+04
2.525000000000000000e+04
2.526250000000000000e+04
2.527500000000000000e+04
2.528750000000000000e+04
2.530000000000000000e+04
2.531250000000000000e+04
2.532500000000000000e+04
2.533750000000000000e+04
2.535000000000000000e+04
2.536250000000000000e+04
2.537500000000000000e+04
2.538750000000000000e+04
2.540000000000000000e+04
2.541250000000000000e+04
2.542500000000000000e+04
2.543750000000000000e+04
2.545000000000000000e+04
2.546250000000000000e+04
2.547500000000000000e+04
2.548750000000000000e+04
2.550000000000000000e+04
2.551250000000000000e+04
2.552500000000000000e+04
2.553750000000000000e+04
2.555000000000000000e+04
2.556250000000000000e+04
2.557500000000000000e+04
2.558750000000000000e+04
2.560000000000000000e+04
2.561250000000000000e+04
2.562500000000000000e+04
2.563750000000000000e+04
2.565000000000000000e+04
2.566250000000000000e+04
2.567500000000000000e+04
2.568750000000000000e+04
2.570000000000000000e+04
2.571250000000000000e+04
2.572500000000000000e+04
2.573750000000000000e+04
2.575000000000000000e+04
2.576250000000000000e+04
2.577500000000000000e+04
2.578750000000000000e+04
2.580000000000000000e+04
2.581250000000000000e+04
2.582500000000000000e+04
2.583750000000000000e+04
2.585000000000000000e+04
2.586250000000000000e+04
2.587500000000000000e+04
2.588750000000000000e+04
2.590000000000000000e+04
2.591250000000000000e+04
2.592500000000000000e+04
2.593750000000000000e+04
2.595000000000000000e+04
2.596250000000000000e+04
2.597500000000000000e+04
2.598750000000000000e+04
2.600000000000000000e+04
2.601250000000000000e+04
2.602500000000000000e+04
2.603750000000000000e+04
2.605000000000000000e+04
2.606250000000000000e+04
2.607500000000000000e+04
2.608750000000000000e+04
2.610000000000000000e+04
2.611250000000000000e+04
2.612500000000000000e+04
2.613750000000000000e+04
2.615000000000000000e+04
2.616250000000000000e+04
2.617500000000000000e+04
2.618750000000000000e+04
2.620000000000000000e+04
2.621250000000000000e+04
2.622500000000000000e+04
2.623750000000000000e+04
2.625000000000000000e+04
2.626250000000000000e+04
2.627500000000000000e+04
2.628750000000000000e+04
2.630000000000000000e+04
2.631250000000000000e+04
2.632500000000000000e+04
2.633750000000000000e+04
2.635000000000000000e+04
2.636250000000000000e+04
2.637500000000000000e+04
2.638750000000000000e+04
2.640000000000000000e+04
2.641250000000000000e+04
2.642500000000000000e+04
2.643750000000000000e+04
2.645000000000000000e+04
2.646250000000000000e+04
2.647500000000000000e+04
2.648750000000000000e+04
2.650000000000000000e+04
2.651250000000000000e+04
2.652500000000000000e+04
2.653750000000000000e+04
2.655000000000000000e+04
2.656250000000000000e+04
2.657500000000000000e+04
2.658750000000000000e+04
2.660000000000000000e+04
2.661250000000000000e+04
2.662500000000000000e+04
2.663750000000000000e+04
2.665000000000000000e+04
2.666250000000000000e+04
2.667500000000000000e+04
2.668750000000000000e+04
2.670000000000000000e+04
2.671250000000000000e+04
2.672500000000000000e+04
2.673750000000000000e+04
2.675000000000000000e+04
2.676250000000000000e+04
2.677500000000000000e+04
2.678750000000000000e+04
2.680000000000000000e+04
2.681250000000000000e+04
2.682500000000000000e+04
2.683750000000000000e+04
2.685000000000000000e+04
2.686250000000000000e+04
2.687500000000000000e+04
2.688750000000000000e+04
2.690000000000000000e+04
2.691250000000000000e+04
2.692500000000000000e+04
2.693750000000000000e+04
2.695000000000000000e+04
2.696250000000000000e+04
2.697500000000000000e+04
2.698750000000000000e+04
2.700000000000000000e+04
2.701250000000000000e+04
2.702500000000000000e+04
2.703750000000000000e+04
2.705000000000000000e+04
2.706250000000000000e+04
2.707500000000000000e+04
2.708750000000000000e+04
2.710000000000000000e+04
2.711250000000000000e+04
2.712500000000000000e+04
2.713750000000000000e+04
2.715000000000000000e+04
2.716250000000000000e+04
2.717500000000000000e+04
2.718750000000000000e+04
2.720000000000000000e+04
2.721250000000000000e+04
2.722500000000000000e+04
2.723750000000000000e+04
2.725000000000000000e+04
2.726250000000000000e+04
2.727500000000000000e+04
2.728750000000000000e+04
2.730000000000000000e+04
2.731250000000000000e+04
2.732500000000000000e+04
2.733750000000000000e+04
2.735000000000000000e+04
2.736250000000000000e+04
2.737500000000000000e+04
2.738750000000000000e+04
2.740000000000000000e+04
2.741250000000000000e+04
2.742500000000000000e+04
2.743750000000000000e+04
2.745000000000000000e+04
2.746250000000000000e+04
2.747500000000000000e+04
2.748750000000000000e+04
2.750000000000000000e+04
2.751250000000000000e+04
2.752500000000000000e+04
2.753750000000000000e+04
2.755000000000000000e+04
2.756250000000000000e+04
2.757500000000000000e+04
2.758750000000000000e+04
2.760000000000000000e+04
2.761250000000000000e+04
2.762500000000000000e+04
2.763750000000000000e+04
2.765000000000000000e+04
2.766250000000000000e+04
2.767500000000000000e+04
2.768750000000000000e+04
2.770000000000000000e+04
2.771250000000000000e+04
2.772500000000000000e+04
2.773750000000000000e+04
2.775000000000000000e+04
2.776250000000000000e+04
2.777500000000000000e+04
2.778750000000000000e+04
2.780000000000000000e+04
2.781250000000000000e+04
2.782500000000000000e+04
2.783750000000000000e+04
2.785000000000000000e+04
2.786250000000000000e+04
2.787500000000000000e+04
2.788750000000000000e+04
2.790000000000000000e+04
2.791250000000000000e+04
2.792500000000000000e+04
2.793750000000000000e+04
2.795000000000000000e+04
2.796250000000000000e+04
2.797500000000000000e+04
2.798750000000000000e+04
2.800000000000000000e+04
2.801250000000000000e+04
2.802500000000000000e+04
2.803750000000000000e+04
2.805000000000000000e+04
2.806250000000000000e+04
2.807500000000000000e+04
2.808750000000000000e+04
2.810000000000000000e+04
2.811250000000000000e+04
2.812500000000000000e+04
2.813750000000000000e+04
2.815000000000000000e+04
2.816250000000000000e+04
2.817500000000000000e+04
2.818750000000000000e+04
2.820000000000000000e+04
2.821250000000000000e+04
2.822500000000000000e+04
2.823750000000000000e+04
2.825000000000000000e+04
2.826250000000000000e+04
2.827500000000000000e+04
2.828750000000000000e+04
2.830000000000000000e+04
2.831250000000000000e+04
2.832500000000000000e+04
2.833750000000000000e+04
2.835000000000000000e+04
2.836250000000000000e+04
2.837500000000000000e+04
2.838750000000000000e+04
2.840000000000000000e+04
2.841250000000000000e+04
2.842500000000000000e+04
2.843750000000000000e+04
2.845000000000000000e+04
2.846250000000000000e+04
2.847500000000000000e+04
2.848750000000000000e+04
2.850000000000000000e+04
2.851250000000000000e+04
2.852500000000000000e+04
2.853750000000000000e+04
2.855000000000000000e+04
2.856250000000000000e+04
2.857500000000000000e+04
2.858750000000000000e+04
2.860000000000000000e+04
2.861250000000000000e+04
2.862500000000000000e+04
2.863750000000000000e+04
2.865000000000000000e+04
2.866250000000000000e+04
2.867500000000000000e+04
2.868750000000000000e+04
2.870000000000000000e+04
2.871250000000000000e+04
2.872500000000000000e+04
2.873750000000000000e+04
2.875000000000000000e+04
2.876250000000000000e+04
2.877500000000000000e+04
2.878750000000000000e+04
2.880000000000000000e+04
2.881250000000000000e+04
2.882500000000000000e+04
2.883750000000000000e+04
2.885000000000000000e+04
2.886250000000000000e+04
2.887500000000000000e+04
2.888750000000000000e+04
2.890000000000000000e+04
2.891250000000000000e+04
2.892500000000000000e+04
2.893750000000000000e+04
2.895000000000000000e+04
2.896250000000000000e+04
2.897500000000000000e+04
2.898750000000000000e+04
2.900000000000000000e+04
2.901250000000000000e+04
2.902500000000000000e+04
2.903750000000000000e+04
2.905000000000000000e+04
2.906250000000000000e+04
2.907500000000000000e+04
2.908750000000000000e+04
2.910000000000000000e+04
2.911250000000000000e+04
2.912500000000000000e+04
2.913750000000000000e+04
2.915000000000000000e+04
2.916250000000000000e+04
2.917500000000000000e+04
2.918750000000000000e+04
2.920000000000000000e+04
2.921250000000000000e+04
2.922500000000000000e+04
2.923750000000000000e+04
2.925000000000000000e+04
2.926250000000000000e+04
2.927500000000000000e+04
2.928750000000000000e+04
2.930000000000000000e+04
2.931250000000000000e+04
2.932500000000000000e+04
2.933750000000000000e+04
2.935000000000000000e+04
2.936250000000000000e+04
2.937500000000000000e+04
2.938750000000000000e+04
2.940000000000000000e+04
2.941250000000000000e+04
2.942500000000000000e+04
2.943750000000000000e+04
2.945000000000000000e+04
2.946250000000000000e+04
2.947500000000000000e+04
2.948750000000000000e+04
2.950000000000000000e+04
2.951250000000000000e+04
2.952500000000000000e+04
2.953750000000000000e+04
2.955000000000000000e+04
2.956250000000000000e+04
2.957500000000000000e+04
2.958750000000000000e+04
2.960000000000000000e+04
2.961250000000000000e+04
2.962500000000000000e+04
2.963750000000000000e+04
2.965000000000000000e+04
2.966250000000000000e+04
2.967500000000000000e+04
2.968750000000000000e+04
2.970000000000000000e+04
2.971250000000000000e+04
2.972500000000000000e+04
2.973750000000000000e+04
2.975000000000000000e+04
2.976250000000000000e+04
2.977500000000000000e+04
2.978750000000000000e+04
2.980000000000000000e+04
2.981250000000000000e+04
2.982500000000000000e+04
2.983750000000000000e+04
2.985000000000000000e+04
2.986250000000000000e+04
2.987500000000000000e+04
2.988750000000000000e+04
2.990000000000000000e+04
2.991250000000000000e+04
2.992500000000000000e+04
2.993750000000000000e+04
2.995000000000000000e+04
2.996250000000000000e+04
2.997500000000000000e+04
2.998750000000000000e+04
3.000000000000000000e+04
3.001250000000000000e+04
3.002500000000000000e+04
3.003750000000000000e+04
3.005000000000000000e+04
3.006250000000000000e+04
3.007500000000000000e+04
3.008750000000000000e+04
3.010000000000000000e+04
3.011250000000000000e+04
3.012500000000000000e+04
3.013750000000000000e+04
3.015000000000000000e+04
3.016250000000000000e+04
3.017500000000000000e+04
3.018750000000000000e+04
3.020000000000000000e+04
3.021250000000000000e+04
3.022500000000000000e+04
3.023750000000000000e+04
3.025000000000000000e+04
3.026250000000000000e+04
3.027500000000000000e+04
3.028750000000000000e+04
3.030000000000000000e+04
3.031250000000000000e+04
3.032500000000000000e+04
3.033750000000000000e+04
3.035000000000000000e+04
3.036250000000000000e+04
3.037500000000000000e+04
3.038750000000000000e+04
3.040000000000000000e+04
3.041250000000000000e+04
3.042500000000000000e+04
3.043750000000000000e+04
3.045000000000000000e+04
3.046250000000000000e+04
3.047500000000000000e+04
3.048750000000000000e+04
3.050000000000000000e+04
3.051250000000000000e+04
3.052500000000000000e+04
3.053750000000000000e+04
3.055000000000000000e+04
3.056250000000000000e+04
3.057500000000000000e+04
3.058750000000000000e+04
3.060000000000000000e+04
3.061250000000000000e+04
3.062500000000000000e+04
3.063750000000000000e+04
3.065000000000000000e+04
3.066250000000000000e+04
3.067500000000000000e+04
3.068750000000000000e+04
3.070000000000000000e+04
3.071250000000000000e+04
3.072500000000000000e+04
3.073750000000000000e+04
3.075000000000000000e+04
3.076250000000000000e+04
3.077500000000000000e+04
3.078750000000000000e+04
3.080000000000000000e+04
3.081250000000000000e+04
3.082500000000000000e+04
3.083750000000000000e+04
3.085000000000000000e+04
3.086250000000000000e+04
3.087500000000000000e+04
3.088750000000000000e+04
3.090000000000000000e+04
3.091250000000000000e+04
3.092500000000000000e+04
3.093750000000000000e+04
3.095000000000000000e+04
3.096250000000000000e+04
3.097500000000000000e+04
3.098750000000000000e+04
3.100000000000000000e+04
3.101250000000000000e+04
3.102500000000000000e+04
3.103750000000000000e+04
3.105000000000000000e+04
3.106250000000000000e+04
3.107500000000000000e+04
3.108750000000000000e+04
3.110000000000000000e+04
3.111250000000000000e+04
3.112500000000000000e+04
3.113750000000000000e+04
3.115000000000000000e+04
3.116250000000000000e+04
3.117500000000000000e+04
3.118750000000000000e+04
3.120000000000000000e+04
3.121250000000000000e+04
3.122500000000000000e+04
3.123750000000000000e+04
3.125000000000000000e+04
3.126250000000000000e+04
3.127500000000000000e+04
3.128750000000000000e+04
3.130000000000000000e+04
3.131250000000000000e+04
3.132500000000000000e+04
3.133750000000000000e+04
3.135000000000000000e+04
3.136250000000000000e+04
3.137500000000000000e+04
3.138750000000000000e+04
3.140000000000000000e+04
3.141250000000000000e+04
3.142500000000000000e+04
3.143750000000000000e+04
3.145000000000000000e+04
3.146250000000000000e+04
3.147500000000000000e+04
3.148750000000000000e+04
3.150000000000000000e+04
3.151250000000000000e+04
3.152500000000000000e+04
3.153750000000000000e+04
3.155000000000000000e+04
3.156250000000000000e+04
3.157500000000000000e+04
3.158750000000000000e+04
3.160000000000000000e+04
3.161250000000000000e+04
3.162500000000000000e+04
3.163750000000000000e+04
3.165000000000000000e+04
3.166250000000000000e+04
3.167500000000000000e+04
3.168750000000000000e+04
3.170000000000000000e+04
3.171250000000000000e+04
3.172500000000000000e+04
3.173750000000000000e+04
3.175000000000000000e+04
3.176250000000000000e+04
3.177500000000000000e+04
3.178750000000000000e+04
3.180000000000000000e+04
3.181250000000000000e+04
3.182500000000000000e+04
3.183750000000000000e+04
3.185000000000000000e+04
3.186250000000000000e+04
3.187500000000000000e+04
3.188750000000000000e+04
3.190000000000000000e+04
3.191250000000000000e+04
3.192500000000000000e+04
3.193750000000000000e+04
3.195000000000000000e+04
3.196250000000000000e+04
3.197500000000000000e+04
3.198750000000000000e+04
3.200000000000000000e+04
3.201250000000000000e+04
3.202500000000000000e+04
3.203750000000000000e+04
3.205000000000000000e+04
3.206250000000000000e+04
3.207500000000000000e+04
3.208750000000000000e+04
3.210000000000000000e+04
3.211250000000000000e+04
3.212500000000000000e+04
3.213750000000000000e+04
3.215000000000000000e+04
3.216250000000000000e+04
3.217500000000000000e+04
3.218750000000000000e+04
3.220000000000000000e+04
3.221250000000000000e+04
3.222500000000000000e+04
3.223750000000000000e+04
3.225000000000000000e+04
3.226250000000000000e+04
3.227500000000000000e+04
3.228750000000000000e+04
3.230000000000000000e+04
3.231250000000000000e+04
3.232500000000000000e+04
3.233750000000000000e+04
3.235000000000000000e+04
3.236250000000000000e+04
3.237500000000000000e+04
3.238750000000000000e+04
3.240000000000000000e+04
3.241250000000000000e+04
3.242500000000000000e+04
3.243750000000000000e+04
3.245000000000000000e+04
3.246250000000000000e+04
3.247500000000000000e+04
3.248750000000000000e+04
3.250000000000000000e+04
3.251250000000000000e+04
3.252500000000000000e+04
3.253750000000000000e+04
3.255000000000000000e+04
3.256250000000000000e+04
3.257500000000000000e+04
3.258750000000000000e+04
3.260000000000000000e+04
3.261250000000000000e+04
3.262500000000000000e+04
3.263750000000000000e+04
3.265000000000000000e+04
3.266250000000000000e+04
3.267500000000000000e+04
3.268750000000000000e+04
3.270000000000000000e+04
3.271250000000000000e+04
3.272500000000000000e+04
3.273750000000000000e+04
3.275000000000000000e+04
3.276250000000000000e+04
3.277500000000000000e+04
3.278750000000000000e+04
3.280000000000000000e+04
3.281250000000000000e+04
3.282500000000000000e+04
3.283750000000000000e+04
3.285000000000000000e+04
3.286250000000000000e+04
3.287500000000000000e+04
3.288750000000000000e+04
3.290000000000000000e+04
3.291250000000000000e+04
3.292500000000000000e+04
3.293750000000000000e+04
3.295000000000000000e+04
3.296250000000000000e+04
3.297500000000000000e+04
3.298750000000000000e+04
3.300000000000000000e+04
3.301250000000000000e+04
3.302500000000000000e+04
3.303750000000000000e+04
3.305000000000000000e+04
3.306250000000000000e+04
3.307500000000000000e+04
3.308750000000000000e+04
3.310000000000000000e+04
3.311250000000000000e+04
3.312500000000000000e+04
3.313750000000000000e+04
3.315000000000000000e+04
3.316250000000000000e+04
3.317500000000000000e+04
3.318750000000000000e+04
3.320000000000000000e+04
3.321250000000000000e+04
3.322500000000000000e+04
3.323750000000000000e+04
3.325000000000000000e+04
3.326250000000000000e+04
3.327500000000000000e+04
3.328750000000000000e+04
3.330000000000000000e+04
3.331250000000000000e+04
3.332500000000000000e+04
3.333750000000000000e+04
3.335000000000000000e+04
3.336250000000000000e+04
3.337500000000000000e+04
3.338750000000000000e+04
3.340000000000000000e+04
3.341250000000000000e+04
3.342500000000000000e+04
3.343750000000000000e+04
3.345000000000000000e+04
3.346250000000000000e+04
3.347500000000000000e+04
3.348750000000000000e+04
3.350000000000000000e+04
3.351250000000000000e+04
3.352500000000000000e+04
3.353750000000000000e+04
3.355000000000000000e+04
3.356250000000000000e+04
3.357500000000000000e+04
3.358750000000000000e+04
3.360000000000000000e+04
3.361250000000000000e+04
3.362500000000000000e+04
3.363750000000000000e+04
3.365000000000000000e+04
3.366250000000000000e+04
3.367500000000000000e+04
3.368750000000000000e+04
3.370000000000000000e+04
3.371250000000000000e+04
3.372500000000000000e+04
3.373750000000000000e+04
3.375000000000000000e+04
3.376250000000000000e+04
3.377500000000000000e+04
3.378750000000000000e+04
3.380000000000000000e+04
3.381250000000000000e+04
3.382500000000000000e+04
3.383750000000000000e+04
3.385000000000000000e+04
3.386250000000000000e+04
3.387500000000000000e+04
3.388750000000000000e+04
3.390000000000000000e+04
3.391250000000000000e+04
3.392500000000000000e+04
3.393750000000000000e+04
3.395000000000000000e+04
3.396250000000000000e+04
3.397500000000000000e+04
3.398750000000000000e+04
3.400000000000000000e+04
3.401250000000000000e+04
3.402500000000000000e+04
3.403750000000000000e+04
3.405000000000000000e+04
3.406250000000000000e+04
3.407500000000000000e+04
3.408750000000000000e+04
3.410000000000000000e+04
3.411250000000000000e+04
3.412500000000000000e+04
3.413750000000000000e+04
3.415000000000000000e+04
3.416250000000000000e+04
3.417500000000000000e+04
3.418750000000000000e+04
3.420000000000000000e+04
3.421250000000000000e+04
3.422500000000000000e+04
3.423750000000000000e+04
3.425000000000000000e+04
3.426250000000000000e+04
3.427500000000000000e+04
3.428750000000000000e+04
3.430000000000000000e+04
3.431250000000000000e+04
3.432500000000000000e+04
3.433750000000000000e+04
3.435000000000000000e+04
3.436250000000000000e+04
3.437500000000000000e+04
3.438750000000000000e+04
3.440000000000000000e+04
3.441250000000000000e+04
3.442500000000000000e+04
3.443750000000000000e+04
3.445000000000000000e+04
3.446250000000000000e+04
3.447500000000000000e+04
3.448750000000000000e+04
3.450000000000000000e+04
3.451250000000000000e+04
3.452500000000000000e+04
3.453750000000000000e+04
3.455000000000000000e+04
3.456250000000000000e+04
3.457500000000000000e+04
3.458750000000000000e+04
3.460000000000000000e+04
3.461250000000000000e+04
3.462500000000000000e+04
3.463750000000000000e+04
3.465000000000000000e+04
3.466250000000000000e+04
3.467500000000000000e+04
3.468750000000000000e+04
3.470000000000000000e+04
3.471250000000000000e+04
3.472500000000000000e+04
3.473750000000000000e+04
3.475000000000000000e+04
3.476250000000000000e+04
3.477500000000000000e+04
3.478750000000000000e+04
3.480000000000000000e+04
3.481250000000000000e+04
3.482500000000000000e+04
3.483750000000000000e+04
3.485000000000000000e+04
3.486250000000000000e+04
3.487500000000000000e+04
3.488750000000000000e+04
3.490000000000000000e+04
3.491250000000000000e+04
3.492500000000000000e+04
3.493750000000000000e+04
3.495000000000000000e+04
3.496250000000000000e+04
3.497500000000000000e+04
3.498750000000000000e+04
3.500000000000000000e+04
3.501250000000000000e+04
3.502500000000000000e+04
3.503750000000000000e+04
3.505000000000000000e+04
3.506250000000000000e+04
3.507500000000000000e+04
3.508750000000000000e+04
3.510000000000000000e+04
3.511250000000000000e+04
3.512500000000000000e+04
3.513750000000000000e+04
3.515000000000000000e+04
3.516250000000000000e+04
3.517500000000000000e+04
3.518750000000000000e+04
3.520000000000000000e+04
3.521250000000000000e+04
3.522500000000000000e+04
3.523750000000000000e+04
3.525000000000000000e+04
3.526250000000000000e+04
3.527500000000000000e+04
3.528750000000000000e+04
3.530000000000000000e+04
3.531250000000000000e+04
3.532500000000000000e+04
3.533750000000000000e+04
3.535000000000000000e+04
3.536250000000000000e+04
3.537500000000000000e+04
3.538750000000000000e+04
3.540000000000000000e+04
3.541250000000000000e+04
3.542500000000000000e+04
3.543750000000000000e+04
3.545000000000000000e+04
3.546250000000000000e+04
3.547500000000000000e+04
3.548750000000000000e+04
3.550000000000000000e+04
3.551250000000000000e+04
3.552500000000000000e+04
3.553750000000000000e+04
3.555000000000000000e+04
3.556250000000000000e+04
3.557500000000000000e+04
3.558750000000000000e+04
3.560000000000000000e+04
3.561250000000000000e+04
3.562500000000000000e+04
3.563750000000000000e+04
3.565000000000000000e+04
3.566250000000000000e+04
3.567500000000000000e+04
3.568750000000000000e+04
3.570000000000000000e+04
3.571250000000000000e+04
3.572500000000000000e+04
3.573750000000000000e+04
3.575000000000000000e+04
3.576250000000000000e+04
3.577500000000000000e+04
3.578750000000000000e+04
3.580000000000000000e+04
3.581250000000000000e+04
3.582500000000000000e+04
3.583750000000000000e+04
3.585000000000000000e+04
3.586250000000000000e+04
3.587500000000000000e+04
3.588750000000000000e+04
3.590000000000000000e+04
3.591250000000000000e+04
3.592500000000000000e+04
3.593750000000000000e+04
3.595000000000000000e+04
3.596250000000000000e+04
3.597500000000000000e+04
3.598750000000000000e+04
3.600000000000000000e+04
3.601250000000000000e+04
3.602500000000000000e+04
3.603750000000000000e+04
3.605000000000000000e+04
3.606250000000000000e+04
3.607500000000000000e+04
3.608750000000000000e+04
3.610000000000000000e+04
3.611250000000000000e+04
3.612500000000000000e+04
3.613750000000000000e+04
3.615000000000000000e+04
3.616250000000000000e+04
3.617500000000000000e+04
3.618750000000000000e+04
3.620000000000000000e+04
3.621250000000000000e+04
3.622500000000000000e+04
3.623750000000000000e+04
3.625000000000000000e+04
3.626250000000000000e+04
3.627500000000000000e+04
3.628750000000000000e+04
3.630000000000000000e+04
3.631250000000000000e+04
3.632500000000000000e+04
3.633750000000000000e+04
3.635000000000000000e+04
3.636250000000000000e+04
3.637500000000000000e+04
3.638750000000000000e+04
3.640000000000000000e+04
3.641250000000000000e+04
3.642500000000000000e+04
3.643750000000000000e+04
3.645000000000000000e+04
3.646250000000000000e+04
3.647500000000000000e+04
3.648750000000000000e+04
3.650000000000000000e+04
3.651250000000000000e+04
3.652500000000000000e+04
3.653750000000000000e+04
3.655000000000000000e+04
3.656250000000000000e+04
3.657500000000000000e+04
3.658750000000000000e+04
3.660000000000000000e+04
3.661250000000000000e+04
3.662500000000000000e+04
3.663750000000000000e+04
3.665000000000000000e+04
3.666250000000000000e+04
3.667500000000000000e+04
3.668750000000000000e+04
3.670000000000000000e+04
3.671250000000000000e+04
3.672500000000000000e+04
3.673750000000000000e+04
3.675000000000000000e+04
3.676250000000000000e+04
3.677500000000000000e+04
3.678750000000000000e+04
3.680000000000000000e+04
3.681250000000000000e+04
3.682500000000000000e+04
3.683750000000000000e+04
3.685000000000000000e+04
3.686250000000000000e+04
3.687500000000000000e+04
3.688750000000000000e+04
3.690000000000000000e+04
3.691250000000000000e+04
3.692500000000000000e+04
3.693750000000000000e+04
3.695000000000000000e+04
3.696250000000000000e+04
3.697500000000000000e+04
3.698750000000000000e+04
3.700000000000000000e+04
3.701250000000000000e+04
3.702500000000000000e+04
3.703750000000000000e+04
3.705000000000000000e+04
3.706250000000000000e+04
3.707500000000000000e+04
3.708750000000000000e+04
3.710000000000000000e+04
3.711250000000000000e+04
3.712500000000000000e+04
3.713750000000000000e+04
3.715000000000000000e+04
3.716250000000000000e+04
3.717500000000000000e+04
3.718750000000000000e+04
3.720000000000000000e+04
3.721250000000000000e+04
3.722500000000000000e+04
3.723750000000000000e+04
3.725000000000000000e+04
3.726250000000000000e+04
3.727500000000000000e+04
3.728750000000000000e+04
3.730000000000000000e+04
3.731250000000000000e+04
3.732500000000000000e+04
3.733750000000000000e+04
3.735000000000000000e+04
3.736250000000000000e+04
3.737500000000000000e+04
3.738750000000000000e+04
3.740000000000000000e+04
3.741250000000000000e+04
3.742500000000000000e+04
3.743750000000000000e+04
3.745000000000000000e+04
3.746250000000000000e+04
3.747500000000000000e+04
3.748750000000000000e+04
3.750000000000000000e+04
3.751250000000000000e+04
3.752500000000000000e+04
3.753750000000000000e+04
3.755000000000000000e+04
3.756250000000000000e+04
3.757500000000000000e+04
3.758750000000000000e+04
3.760000000000000000e+04
3.761250000000000000e+04
3.762500000000000000e+04
3.763750000000000000e+04
3.765000000000000000e+04
3.766250000000000000e+04
3.767500000000000000e+04
3.768750000000000000e+04
3.770000000000000000e+04
3.771250000000000000e+04
3.772500000000000000e+04
3.773750000000000000e+04
3.775000000000000000e+04
3.776250000000000000e+04
3.777500000000000000e+04
3.778750000000000000e+04
3.780000000000000000e+04
3.781250000000000000e+04
3.782500000000000000e+04
3.783750000000000000e+04
3.785000000000000000e+04
3.786250000000000000e+04
3.787500000000000000e+04
3.788750000000000000e+04
3.790000000000000000e+04
3.791250000000000000e+04
3.792500000000000000e+04
3.793750000000000000e+04
3.795000000000000000e+04
3.796250000000000000e+04
3.797500000000000000e+04
3.798750000000000000e+04
3.800000000000000000e+04
3.801250000000000000e+04
3.802500000000000000e+04
3.803750000000000000e+04
3.805000000000000000e+04
3.806250000000000000e+04
3.807500000000000000e+04
3.808750000000000000e+04
3.810000000000000000e+04
3.811250000000000000e+04
3.812500000000000000e+04
3.813750000000000000e+04
3.815000000000000000e+04
3.816250000000000000e+04
3.817500000000000000e+04
3.818750000000000000e+04
3.820000000000000000e+04
3.821250000000000000e+04
3.822500000000000000e+04
3.823750000000000000e+04
3.825000000000000000e+04
3.826250000000000000e+04
3.827500000000000000e+04
3.828750000000000000e+04
3.830000000000000000e+04
3.831250000000000000e+04
3.832500000000000000e+04
3.833750000000000000e+04
3.835000000000000000e+04
3.836250000000000000e+04
3.837500000000000000e+04
3.838750000000000000e+04
3.840000000000000000e+04
3.841250000000000000e+04
3.842500000000000000e+04
3.843750000000000000e+04
3.845000000000000000e+04
3.846250000000000000e+04
3.847500000000000000e+04
3.848750000000000000e+04
3.850000000000000000e+04
3.851250000000000000e+04
3.852500000000000000e+04
3.853750000000000000e+04
3.855000000000000000e+04
3.856250000000000000e+04
3.857500000000000000e+04
3.858750000000000000e+04
3.860000000000000000e+04
3.861250000000000000e+04
3.862500000000000000e+04
3.863750000000000000e+04
3.865000000000000000e+04
3.866250000000000000e+04
3.867500000000000000e+04
3.868750000000000000e+04
3.870000000000000000e+04
3.871250000000000000e+04
3.872500000000000000e+04
3.873750000000000000e+04
3.875000000000000000e+04
3.876250000000000000e+04
3.877500000000000000e+04
3.878750000000000000e+04
3.880000000000000000e+04
3.881250000000000000e+04
3.882500000000000000e+04
3.883750000000000000e+04
3.885000000000000000e+04
3.886250000000000000e+04
3.887500000000000000e+04
3.888750000000000000e+04
3.890000000000000000e+04
3.891250000000000000e+04
3.892500000000000000e+04
3.893750000000000000e+04
3.895000000000000000e+04
3.896250000000000000e+04
3.897500000000000000e+04
3.898750000000000000e+04
3.900000000000000000e+04
3.901250000000000000e+04
3.902500000000000000e+04
3.903750000000000000e+04
3.905000000000000000e+04
3.906250000000000000e+04
3.907500000000000000e+04
3.908750000000000000e+04
3.910000000000000000e+04
3.911250000000000000e+04
3.912500000000000000e+04
3.913750000000000000e+04
3.915000000000000000e+04
3.916250000000000000e+04
3.917500000000000000e+04
3.918750000000000000e+04
3.920000000000000000e+04
3.921250000000000000e+04
3.922500000000000000e+04
3.923750000000000000e+04
3.925000000000000000e+04
3.926250000000000000e+04
3.927500000000000000e+04
3.928750000000000000e+04
3.930000000000000000e+04
3.931250000000000000e+04
3.932500000000000000e+04
3.933750000000000000e+04
3.935000000000000000e+04
3.936250000000000000e+04
3.937500000000000000e+04
3.938750000000000000e+04
3.940000000000000000e+04
3.941250000000000000e+04
3.942500000000000000e+04
3.943750000000000000e+04
3.945000000000000000e+04
3.946250000000000000e+04
3.947500000000000000e+04
3.948750000000000000e+04
3.950000000000000000e+04
3.951250000000000000e+04
3.952500000000000000e+04
3.953750000000000000e+04
3.955000000000000000e+04
3.956250000000000000e+04
3.957500000000000000e+04
3.958750000000000000e+04
3.960000000000000000e+04
3.961250000000000000e+04
3.962500000000000000e+04
3.963750000000000000e+04
3.965000000000000000e+04
3.966250000000000000e+04
3.967500000000000000e+04
3.968750000000000000e+04
3.970000000000000000e+04
3.971250000000000000e+04
3.972500000000000000e+04
3.973750000000000000e+04
3.975000000000000000e+04
3.976250000000000000e+04
3.977500000000000000e+04
3.978750000000000000e+04
3.980000000000000000e+04
3.981250000000000000e+04
3.982500000000000000e+04
3.983750000000000000e+04
3.985000000000000000e+04
3.986250000000000000e+04
3.987500000000000000e+04
3.988750000000000000e+04
3.990000000000000000e+04
3.991250000000000000e+04
3.992500000000000000e+04
3.993750000000000000e+04
3.995000000000000000e+04
3.996250000000000000e+04
3.997500000000000000e+04
3.998750000000000000e+04
4.000000000000000000e+04
4.001250000000000000e+04
4.002500000000000000e+04
4.003750000000000000e+04
4.005000000000000000e+04
4.006250000000000000e+04
4.007500000000000000e+04
4.008750000000000000e+04
4.010000000000000000e+04
4.011250000000000000e+04
4.012500000000000000e+04
4.013750000000000000e+04
4.015000000000000000e+04
4.016250000000000000e+04
4.017500000000000000e+04
4.018750000000000000e+04
4.020000000000000000e+04
4.021250000000000000e+04
4.022500000000000000e+04
4.023750000000000000e+04
4.025000000000000000e+04
4.026250000000000000e+04
4.027500000000000000e+04
4.028750000000000000e+04
4.030000000000000000e+04
4.031250000000000000e+04
4.032500000000000000e+04
4.033750000000000000e+04
4.035000000000000000e+04
4.036250000000000000e+04
4.037500000000000000e+04
4.038750000000000000e+04
4.040000000000000000e+04
4.041250000000000000e+04
4.042500000000000000e+04
4.043750000000000000e+04
4.045000000000000000e+04
4.046250000000000000e+04
4.047500000000000000e+04
4.048750000000000000e+04
4.050000000000000000e+04
4.051250000000000000e+04
4.052500000000000000e+04
4.053750000000000000e+04
4.055000000000000000e+04
4.056250000000000000e+04
4.057500000000000000e+04
4.058750000000000000e+04
4.060000000000000000e+04
4.061250000000000000e+04
4.062500000000000000e+04
4.063750000000000000e+04
4.065000000000000000e+04
4.066250000000000000e+04
4.067500000000000000e+04
4.068750000000000000e+04
4.070000000000000000e+04
4.071250000000000000e+04
4.072500000000000000e+04
4.073750000000000000e+04
4.075000000000000000e+04
4.076250000000000000e+04
4.077500000000000000e+04
4.078750000000000000e+04
4.080000000000000000e+04
4.081250000000000000e+04
4.082500000000000000e+04
4.083750000000000000e+04
4.085000000000000000e+04
4.086250000000000000e+04
4.087500000000000000e+04
4.088750000000000000e+04
4.090000000000000000e+04
4.091250000000000000e+04
4.092500000000000000e+04
4.093750000000000000e+04
4.095000000000000000e+04
4.096250000000000000e+04
4.097500000000000000e+04
4.098750000000000000e+04
4.100000000000000000e+04
4.101250000000000000e+04
4.102500000000000000e+04
4.103750000000000000e+04
4.105000000000000000e+04
4.106250000000000000e+04
4.107500000000000000e+04
4.108750000000000000e+04
4.110000000000000000e+04
4.111250000000000000e+04
4.112500000000000000e+04
4.113750000000000000e+04
4.115000000000000000e+04
4.116250000000000000e+04
4.117500000000000000e+04
4.118750000000000000e+04
4.120000000000000000e+04
4.121250000000000000e+04
4.122500000000000000e+04
4.123750000000000000e+04
4.125000000000000000e+04
4.126250000000000000e+04
4.127500000000000000e+04
4.128750000000000000e+04
4.130000000000000000e+04
4.131250000000000000e+04
4.132500000000000000e+04
4.133750000000000000e+04
4.135000000000000000e+04
4.136250000000000000e+04
4.137500000000000000e+04
4.138750000000000000e+04
4.140000000000000000e+04
4.141250000000000000e+04
4.142500000000000000e+04
4.143750000000000000e+04
4.145000000000000000e+04
4.146250000000000000e+04
4.147500000000000000e+04
4.148750000000000000e+04
4.150000000000000000e+04
4.151250000000000000e+04
4.152500000000000000e+04
4.153750000000000000e+04
4.155000000000000000e+04
4.156250000000000000e+04
4.157500000000000000e+04
4.158750000000000000e+04
4.160000000000000000e+04
4.161250000000000000e+04
4.162500000000000000e+04
4.163750000000000000e+04
4.165000000000000000e+04
4.166250000000000000e+04
4.167500000000000000e+04
4.168750000000000000e+04
4.170000000000000000e+04
4.171250000000000000e+04
4.172500000000000000e+04
4.173750000000000000e+04
4.175000000000000000e+04
4.176250000000000000e+04
4.177500000000000000e+04
4.178750000000000000e+04
4.180000000000000000e+04
4.181250000000000000e+04
4.182500000000000000e+04
4.183750000000000000e+04
4.185000000000000000e+04
4.186250000000000000e+04
4.187500000000000000e+04
4.188750000000000000e+04
4.190000000000000000e+04
4.191250000000000000e+04
4.192500000000000000e+04
4.193750000000000000e+04
4.195000000000000000e+04
4.196250000000000000e+04
4.197500000000000000e+04
4.198750000000000000e+04
4.200000000000000000e+04
4.201250000000000000e+04
4.202500000000000000e+04
4.203750000000000000e+04
4.205000000000000000e+04
4.206250000000000000e+04
4.207500000000000000e+04
4.208750000000000000e+04
4.210000000000000000e+04
4.211250000000000000e+04
4.212500000000000000e+04
4.213750000000000000e+04
4.215000000000000000e+04
4.216250000000000000e+04
4.217500000000000000e+04
4.218750000000000000e+04
4.220000000000000000e+04
4.221250000000000000e+04
4.222500000000000000e+04
4.223750000000000000e+04
4.225000000000000000e+04
4.226250000000000000e+04
4.227500000000000000e+04
4.228750000000000000e+04
4.230000000000000000e+04
4.231250000000000000e+04
4.232500000000000000e+04
4.233750000000000000e+04
4.235000000000000000e+04
4.236250000000000000e+04
4.237500000000000000e+04
4.238750000000000000e+04
4.240000000000000000e+04
4.241250000000000000e+04
4.242500000000000000e+04
4.243750000000000000e+04
4.245000000000000000e+04
4.246250000000000000e+04
4.247500000000000000e+04
4.248750000000000000e+04
4.250000000000000000e+04
4.251250000000000000e+04
4.252500000000000000e+04
4.253750000000000000e+04
4.255000000000000000e+04
4.256250000000000000e+04
4.257500000000000000e+04
4.258750000000000000e+04
4.260000000000000000e+04
4.261250000000000000e+04
4.262500000000000000e+04
4.263750000000000000e+04
4.265000000000000000e+04
4.266250000000000000e+04
4.267500000000000000e+04
4.268750000000000000e+04
4.270000000000000000e+04
4.271250000000000000e+04
4.272500000000000000e+04
4.273750000000000000e+04
4.275000000000000000e+04
4.276250000000000000e+04
4.277500000000000000e+04
4.278750000000000000e+04
4.280000000000000000e+04
4.281250000000000000e+04
4.282500000000000000e+04
4.283750000000000000e+04
4.285000000000000000e+04
4.286250000000000000e+04
4.287500000000000000e+04
4.288750000000000000e+04
4.290000000000000000e+04
4.291250000000000000e+04
4.292500000000000000e+04
4.293750000000000000e+04
4.295000000000000000e+04
4.296250000000000000e+04
4.297500000000000000e+04
4.298750000000000000e+04
4.300000000000000000e+04
4.301250000000000000e+04
4.302500000000000000e+04
4.303750000000000000e+04
4.305000000000000000e+04
4.306250000000000000e+04
4.307500000000000000e+04
4.308750000000000000e+04
4.310000000000000000e+04
4.311250000000000000e+04
4.312500000000000000e+04
4.313750000000000000e+04
4.315000000000000000e+04
4.316250000000000000e+04
4.317500000000000000e+04
4.318750000000000000e+04
4.320000000000000000e+04
4.321250000000000000e+04
4.322500000000000000e+04
4.323750000000000000e+04
4.325000000000000000e+04
4.326250000000000000e+04
4.327500000000000000e+04
4.328750000000000000e+04
4.330000000000000000e+04
4.331250000000000000e+04
4.332500000000000000e+04
4.333750000000000000e+04
4.335000000000000000e+04
4.336250000000000000e+04
4.337500000000000000e+04
4.338750000000000000e+04
4.340000000000000000e+04
4.341250000000000000e+04
4.342500000000000000e+04
4.343750000000000000e+04
4.345000000000000000e+04
4.346250000000000000e+04
4.347500000000000000e+04
4.348750000000000000e+04
4.350000000000000000e+04
4.351250000000000000e+04
4.352500000000000000e+04
4.353750000000000000e+04
4.355000000000000000e+04
4.356250000000000000e+04
4.357500000000000000e+04
4.358750000000000000e+04
4.360000000000000000e+04
4.361250000000000000e+04
4.362500000000000000e+04
4.363750000000000000e+04
4.365000000000000000e+04
4.366250000000000000e+04
4.367500000000000000e+04
4.368750000000000000e+04
4.370000000000000000e+04
4.371250000000000000e+04
4.372500000000000000e+04
4.373750000000000000e+04
4.375000000000000000e+04
4.376250000000000000e+04
4.377500000000000000e+04
4.378750000000000000e+04
4.380000000000000000e+04
4.381250000000000000e+04
4.382500000000000000e+04
4.383750000000000000e+04
4.385000000000000000e+04
4.386250000000000000e+04
4.387500000000000000e+04
4.388750000000000000e+04
4.390000000000000000e+04
4.391250000000000000e+04
4.392500000000000000e+04
4.393750000000000000e+04
4.395000000000000000e+04
4.396250000000000000e+04
4.397500000000000000e+04
4.398750000000000000e+04
4.400000000000000000e+04
4.401250000000000000e+04
4.402500000000000000e+04
4.403750000000000000e+04
4.405000000000000000e+04
4.406250000000000000e+04
4.407500000000000000e+04
4.408750000000000000e+04
4.410000000000000000e+04
4.411250000000000000e+04
4.412500000000000000e+04
4.413750000000000000e+04
4.415000000000000000e+04
4.416250000000000000e+04
4.417500000000000000e+04
4.418750000000000000e+04
4.420000000000000000e+04
4.421250000000000000e+04
4.422500000000000000e+04
4.423750000000000000e+04
4.425000000000000000e+04
4.426250000000000000e+04
4.427500000000000000e+04
4.428750000000000000e+04
4.430000000000000000e+04
4.431250000000000000e+04
4.432500000000000000e+04
4.433750000000000000e+04
4.435000000000000000e+04
4.436250000000000000e+04
4.437500000000000000e+04
4.438750000000000000e+04
4.440000000000000000e+04
4.441250000000000000e+04
4.442500000000000000e+04
4.443750000000000000e+04
4.445000000000000000e+04
4.446250000000000000e+04
4.447500000000000000e+04
4.448750000000000000e+04
4.450000000000000000e+04
4.451250000000000000e+04
4.452500000000000000e+04
4.453750000000000000e+04
4.455000000000000000e+04
4.456250000000000000e+04
4.457500000000000000e+04
4.458750000000000000e+04
4.460000000000000000e+04
4.461250000000000000e+04
4.462500000000000000e+04
4.463750000000000000e+04
4.465000000000000000e+04
4.466250000000000000e+04
4.467500000000000000e+04
4.468750000000000000e+04
4.470000000000000000e+04
4.471250000000000000e+04
4.472500000000000000e+04
4.473750000000000000e+04
4.475000000000000000e+04
4.476250000000000000e+04
4.477500000000000000e+04
4.478750000000000000e+04
4.480000000000000000e+04
4.481250000000000000e+04
4.482500000000000000e+04
4.483750000000000000e+04
4.485000000000000000e+04
4.486250000000000000e+04
4.487500000000000000e+04
4.488750000000000000e+04
4.490000000000000000e+04
4.491250000000000000e+04
4.492500000000000000e+04
4.493750000000000000e+04
4.495000000000000000e+04
4.496250000000000000e+04
4.497500000000000000e+04
4.498750000000000000e+04
4.500000000000000000e+04
4.501250000000000000e+04
4.502500000000000000e+04
4.503750000000000000e+04
4.505000000000000000e+04
4.506250000000000000e+04
4.507500000000000000e+04
4.508750000000000000e+04
4.510000000000000000e+04
4.511250000000000000e+04
4.512500000000000000e+04
4.513750000000000000e+04
4.515000000000000000e+04
4.516250000000000000e+04
4.517500000000000000e+04
4.518750000000000000e+04
4.520000000000000000e+04
4.521250000000000000e+04
4.522500000000000000e+04
4.523750000000000000e+04
4.525000000000000000e+04
4.526250000000000000e+04
4.527500000000000000e+04
4.528750000000000000e+04
4.530000000000000000e+04
4.531250000000000000e+04
4.532500000000000000e+04
4.533750000000000000e+04
4.535000000000000000e+04
4.536250000000000000e+04
4.537500000000000000e+04
4.538750000000000000e+04
4.540000000000000000e+04
4.541250000000000000e+04
4.542500000000000000e+04
4.543750000000000000e+04
4.545000000000000000e+04
4.546250000000000000e+04
4.547500000000000000e+04
4.548750000000000000e+04
4.550000000000000000e+04
4.551250000000000000e+04
4.552500000000000000e+04
4.553750000000000000e+04
4.555000000000000000e+04
4.556250000000000000e+04
4.557500000000000000e+04
4.558750000000000000e+04
4.560000000000000000e+04
4.561250000000000000e+04
4.562500000000000000e+04
4.563750000000000000e+04
4.565000000000000000e+04
4.566250000000000000e+04
4.567500000000000000e+04
4.568750000000000000e+04
4.570000000000000000e+04
4.571250000000000000e+04
4.572500000000000000e+04
4.573750000000000000e+04
4.575000000000000000e+04
4.576250000000000000e+04
4.577500000000000000e+04
4.578750000000000000e+04
4.580000000000000000e+04
4.581250000000000000e+04
4.582500000000000000e+04
4.583750000000000000e+04
4.585000000000000000e+04
4.586250000000000000e+04
4.587500000000000000e+04
4.588750000000000000e+04
4.590000000000000000e+04
4.591250000000000000e+04
4.592500000000000000e+04
4.593750000000000000e+04
4.595000000000000000e+04
4.596250000000000000e+04
4.597500000000000000e+04
4.598750000000000000e+04
4.600000000000000000e+04
4.601250000000000000e+04
4.602500000000000000e+04
4.603750000000000000e+04
4.605000000000000000e+04
4.606250000000000000e+04
4.607500000000000000e+04
4.608750000000000000e+04
4.610000000000000000e+04
4.611250000000000000e+04
4.612500000000000000e+04
4.613750000000000000e+04
4.615000000000000000e+04
4.616250000000000000e+04
4.617500000000000000e+04
4.618750000000000000e+04
4.620000000000000000e+04
4.621250000000000000e+04
4.622500000000000000e+04
4.623750000000000000e+04
4.625000000000000000e+04
4.626250000000000000e+04
4.627500000000000000e+04
4.628750000000000000e+04
4.630000000000000000e+04
4.631250000000000000e+04
4.632500000000000000e+04
4.633750000000000000e+04
4.635000000000000000e+04
4.636250000000000000e+04
4.637500000000000000e+04
4.638750000000000000e+04
4.640000000000000000e+04
4.641250000000000000e+04
4.642500000000000000e+04
4.643750000000000000e+04
4.645000000000000000e+04
4.646250000000000000e+04
4.647500000000000000e+04
4.648750000000000000e+04
4.650000000000000000e+04
4.651250000000000000e+04
4.652500000000000000e+04
4.653750000000000000e+04
4.655000000000000000e+04
4.656250000000000000e+04
4.657500000000000000e+04
4.658750000000000000e+04
4.660000000000000000e+04
4.661250000000000000e+04
4.662500000000000000e+04
4.663750000000000000e+04
4.665000000000000000e+04
4.666250000000000000e+04
4.667500000000000000e+04
4.668750000000000000e+04
4.670000000000000000e+04
4.671250000000000000e+04
4.672500000000000000e+04
4.673750000000000000e+04
4.675000000000000000e+04
4.676250000000000000e+04
4.677500000000000000e+04
4.678750000000000000e+04
4.680000000000000000e+04
4.681250000000000000e+04
4.682500000000000000e+04
4.683750000000000000e+04
4.685000000000000000e+04
4.686250000000000000e+04
4.687500000000000000e+04
4.688750000000000000e+04
4.690000000000000000e+04
4.691250000000000000e+04
4.692500000000000000e+04
4.693750000000000000e+04
4.695000000000000000e+04
4.696250000000000000e+04
4.697500000000000000e+04
4.698750000000000000e+04
4.700000000000000000e+04
4.701250000000000000e+04
4.702500000000000000e+04
4.703750000000000000e+04
4.705000000000000000e+04
4.706250000000000000e+04
4.707500000000000000e+04
4.708750000000000000e+04
4.710000000000000000e+04
4.711250000000000000e+04
4.712500000000000000e+04
4.713750000000000000e+04
4.715000000000000000e+04
4.716250000000000000e+04
4.717500000000000000e+04
4.718750000000000000e+04
4.720000000000000000e+04
4.721250000000000000e+04
4.722500000000000000e+04
4.723750000000000000e+04
4.725000000000000000e+04
4.726250000000000000e+04
4.727500000000000000e+04
4.728750000000000000e+04
4.730000000000000000e+04
4.731250000000000000e+04
4.732500000000000000e+04
4.733750000000000000e+04
4.735000000000000000e+04
4.736250000000000000e+04
4.737500000000000000e+04
4.738750000000000000e+04
4.740000000000000000e+04
4.741250000000000000e+04
4.742500000000000000e+04
4.743750000000000000e+04
4.745000000000000000e+04
4.746250000000000000e+04
4.747500000000000000e+04
4.748750000000000000e+04
4.750000000000000000e+04
4.751250000000000000e+04
4.752500000000000000e+04
4.753750000000000000e+04
4.755000000000000000e+04
4.756250000000000000e+04
4.757500000000000000e+04
4.758750000000000000e+04
4.760000000000000000e+04
4.761250000000000000e+04
4.762500000000000000e+04
4.763750000000000000e+04
4.765000000000000000e+04
4.766250000000000000e+04
4.767500000000000000e+04
4.768750000000000000e+04
4.770000000000000000e+04
4.771250000000000000e+04
4.772500000000000000e+04
4.773750000000000000e+04
4.775000000000000000e+04
4.776250000000000000e+04
4.777500000000000000e+04
4.778750000000000000e+04
4.780000000000000000e+04
4.781250000000000000e+04
4.782500000000000000e+04
4.783750000000000000e+04
4.785000000000000000e+04
4.786250000000000000e+04
4.787500000000000000e+04
4.788750000000000000e+04
4.790000000000000000e+04
4.791250000000000000e+04
4.792500000000000000e+04
4.793750000000000000e+04
4.795000000000000000e+04
4.796250000000000000e+04
4.797500000000000000e+04
4.798750000000000000e+04
4.800000000000000000e+04
4.801250000000000000e+04
4.802500000000000000e+04
4.803750000000000000e+04
4.805000000000000000e+04
4.806250000000000000e+04
4.807500000000000000e+04
4.808750000000000000e+04
4.810000000000000000e+04
4.811250000000000000e+04
4.812500000000000000e+04
4.813750000000000000e+04
4.815000000000000000e+04
4.816250000000000000e+04
4.817500000000000000e+04
4.818750000000000000e+04
4.820000000000000000e+04
4.821250000000000000e+04
4.822500000000000000e+04
4.823750000000000000e+04
4.825000000000000000e+04
4.826250000000000000e+04
4.827500000000000000e+04
4.828750000000000000e+04
4.830000000000000000e+04
4.831250000000000000e+04
4.832500000000000000e+04
4.833750000000000000e+04
4.835000000000000000e+04
4.836250000000000000e+04
4.837500000000000000e+04
4.838750000000000000e+04
4.840000000000000000e+04
4.841250000000000000e+04
4.842500000000000000e+04
4.843750000000000000e+04
4.845000000000000000e+04
4.846250000000000000e+04
4.847500000000000000e+04
4.848750000000000000e+04
4.850000000000000000e+04
4.851250000000000000e+04
4.852500000000000000e+04
4.853750000000000000e+04
4.855000000000000000e+04
4.856250000000000000e+04
4.857500000000000000e+04
4.858750000000000000e+04
4.860000000000000000e+04
4.861250000000000000e+04
4.862500000000000000e+04
4.863750000000000000e+04
4.865000000000000000e+04
4.866250000000000000e+04
4.867500000000000000e+04
4.868750000000000000e+04
4.870000000000000000e+04
4.871250000000000000e+04
4.872500000000000000e+04
4.873750000000000000e+04
4.875000000000000000e+04
4.876250000000000000e+04
4.877500000000000000e+04
4.878750000000000000e+04
4.880000000000000000e+04
4.881250000000000000e+04
4.882500000000000000e+04
4.883750000000000000e+04
4.885000000000000000e+04
4.886250000000000000e+04
4.887500000000000000e+04
4.888750000000000000e+04
4.890000000000000000e+04
4.891250000000000000e+04
4.892500000000000000e+04
4.893750000000000000e+04
4.895000000000000000e+04
4.896250000000000000e+04
4.897500000000000000e+04
4.898750000000000000e+04
4.900000000000000000e+04
4.901250000000000000e+04
4.902500000000000000e+04
4.903750000000000000e+04
4.905000000000000000e+04
4.906250000000000000e+04
4.907500000000000000e+04
4.908750000000000000e+04
4.910000000000000000e+04
4.911250000000000000e+04
4.912500000000000000e+04
4.913750000000000000e+04
4.915000000000000000e+04
4.916250000000000000e+04
4.917500000000000000e+04
4.918750000000000000e+04
4.920000000000000000e+04
4.921250000000000000e+04
4.922500000000000000e+04
4.923750000000000000e+04
4.925000000000000000e+04
4.926250000000000000e+04
4.927500000000000000e+04
4.928750000000000000e+04
4.930000000000000000e+04
4.931250000000000000e+04
4.932500000000000000e+04
4.933750000000000000e+04
4.935000000000000000e+04
4.936250000000000000e+04
4.937500000000000000e+04
4.938750000000000000e+04
4.940000000000000000e+04
4.941250000000000000e+04
4.942500000000000000e+04
4.943750000000000000e+04
4.945000000000000000e+04
4.946250000000000000e+04
4.947500000000000000e+04
4.948750000000000000e+04
4.950000000000000000e+04
4.951250000000000000e+04
4.952500000000000000e+04
4.953750000000000000e+04
4.955000000000000000e+04
4.956250000000000000e+04
4.957500000000000000e+04
4.958750000000000000e+04
4.960000000000000000e+04
4.961250000000000000e+04
4.962500000000000000e+04
4.963750000000000000e+04
4.965000000000000000e+04
4.966250000000000000e+04
4.967500000000000000e+04
4.968750000000000000e+04
4.970000000000000000e+04
4.971250000000000000e+04
4.972500000000000000e+04
4.973750000000000000e+04
4.975000000000000000e+04
4.976250000000000000e+04
4.977500000000000000e+04
4.978750000000000000e+04
4.980000000000000000e+04
4.981250000000000000e+04
4.982500000000000000e+04
4.983750000000000000e+04
4.985000000000000000e+04
4.986250000000000000e+04
4.987500000000000000e+04
4.988750000000000000e+04
4.990000000000000000e+04
4.991250000000000000e+04
4.992500000000000000e+04
4.993750000000000000e+04
4.995000000000000000e+04
4.996250000000000000e+04
4.997500000000000000e+04
4.998750000000000000e+04
5.000000000000000000e+04
5.001250000000000000e+04
5.002500000000000000e+04
5.003750000000000000e+04
5.005000000000000000e+04
5.006250000000000000e+04
5.007500000000000000e+04
5.008750000000000000e+04
5.010000000000000000e+04
5.011250000000000000e+04
5.012500000000000000e+04
5.013750000000000000e+04
5.015000000000000000e+04
5.016250000000000000e+04
5.017500000000000000e+04
5.018750000000000000e+04
5.020000000000000000e+04
5.021250000000000000e+04
5.022500000000000000e+04
5.023750000000000000e+04
5.025000000000000000e+04
5.026250000000000000e+04
5.027500000000000000e+04
5.028750000000000000e+04
5.030000000000000000e+04
5.031250000000000000e+04
5.032500000000000000e+04
5.033750000000000000e+04
5.035000000000000000e+04
5.036250000000000000e+04
5.037500000000000000e+04
5.038750000000000000e+04
5.040000000000000000e+04
5.041250000000000000e+04
5.042500000000000000e+04
5.043750000000000000e+04
5.045000000000000000e+04
5.046250000000000000e+04
5.047500000000000000e+04
5.048750000000000000e+04
5.050000000000000000e+04
5.051250000000000000e+04
5.052500000000000000e+04
5.053750000000000000e+04
5.055000000000000000e+04
5.056250000000000000e+04
5.057500000000000000e+04
5.058750000000000000e+04
5.060000000000000000e+04
5.061250000000000000e+04
5.062500000000000000e+04
5.063750000000000000e+04
5.065000000000000000e+04
5.066250000000000000e+04
5.067500000000000000e+04
5.068750000000000000e+04
5.070000000000000000e+04
5.071250000000000000e+04
5.072500000000000000e+04
5.073750000000000000e+04
5.075000000000000000e+04
5.076250000000000000e+04
5.077500000000000000e+04
5.078750000000000000e+04
5.080000000000000000e+04
5.081250000000000000e+04
5.082500000000000000e+04
5.083750000000000000e+04
5.085000000000000000e+04
5.086250000000000000e+04
5.087500000000000000e+04
5.088750000000000000e+04
5.090000000000000000e+04
5.091250000000000000e+04
5.092500000000000000e+04
5.093750000000000000e+04
5.095000000000000000e+04
5.096250000000000000e+04
5.097500000000000000e+04
5.098750000000000000e+04
5.100000000000000000e+04
5.101250000000000000e+04
5.102500000000000000e+04
5.103750000000000000e+04
5.105000000000000000e+04
5.106250000000000000e+04
5.107500000000000000e+04
5.108750000000000000e+04
5.110000000000000000e+04
5.111250000000000000e+04
5.112500000000000000e+04
5.113750000000000000e+04
5.115000000000000000e+04
5.116250000000000000e+04
5.117500000000000000e+04
5.118750000000000000e+04
5.120000000000000000e+04
5.121250000000000000e+04
5.122500000000000000e+04
5.123750000000000000e+04
5.125000000000000000e+04
5.126250000000000000e+04
5.127500000000000000e+04
5.128750000000000000e+04
5.130000000000000000e+04
5.131250000000000000e+04
5.132500000000000000e+04
5.133750000000000000e+04
5.135000000000000000e+04
5.136250000000000000e+04
5.137500000000000000e+04
5.138750000000000000e+04
5.140000000000000000e+04
5.141250000000000000e+04
5.142500000000000000e+04
5.143750000000000000e+04
5.145000000000000000e+04
5.146250000000000000e+04
5.147500000000000000e+04
5.148750000000000000e+04
5.150000000000000000e+04
5.151250000000000000e+04
5.152500000000000000e+04
5.153750000000000000e+04
5.155000000000000000e+04
5.156250000000000000e+04
5.157500000000000000e+04
5.158750000000000000e+04
5.160000000000000000e+04
5.161250000000000000e+04
5.162500000000000000e+04
5.163750000000000000e+04
5.165000000000000000e+04
5.166250000000000000e+04
5.167500000000000000e+04
5.168750000000000000e+04
5.170000000000000000e+04
5.171250000000000000e+04
5.172500000000000000e+04
5.173750000000000000e+04
5.175000000000000000e+04
5.176250000000000000e+04
5.177500000000000000e+04
5.178750000000000000e+04
5.180000000000000000e+04
5.181250000000000000e+04
5.182500000000000000e+04
5.183750000000000000e+04
5.185000000000000000e+04
5.186250000000000000e+04
5.187500000000000000e+04
5.188750000000000000e+04
5.190000000000000000e+04
5.191250000000000000e+04
5.192500000000000000e+04
5.193750000000000000e+04
5.195000000000000000e+04
5.196250000000000000e+04
5.197500000000000000e+04
5.198750000000000000e+04
5.200000000000000000e+04
5.201250000000000000e+04
5.202500000000000000e+04
5.203750000000000000e+04
5.205000000000000000e+04


==> anc/Fig16/Q2_Ca025/xcom.txt <==
7.827791418902312159e+01
7.826402944713093746e+01
7.824291714841301371e+01
7.822257988681690222e+01
7.819749573964755029e+01
7.817220576667841669e+01
7.814454058383446977e+01
7.811344094324053344e+01
7.809070786861876456e+01
7.807659380597254994e+01
7.806510152166907801e+01
7.805244723659177453e+01
7.803771205994752336e+01
7.802117565403068511e+01
7.800919617113106597e+01
7.800103679902878184e+01
7.799261821596485333e+01
7.798891901156534345e+01
7.798321485249252305e+01
7.797866445916181988e+01
7.797353695089462633e+01
7.797071810510423973e+01
7.796823251208799377e+01
7.796779138600922465e+01
7.795828980277926235e+01
7.795794625670730227e+01
7.796400093734503400e+01
7.796384734756141199e+01
7.795972575240176639e+01
7.795307658594261113e+01
7.794510649235664346e+01
7.793251924691584520e+01
7.792469863420434706e+01
7.792276318910577970e+01
7.791993885398723307e+01
7.791824482613583314e+01
7.791361237607189594e+01
7.791136478238685470e+01
7.791171372238299853e+01
7.791510991366131123e+01
7.792365689759638769e+01
7.792605873979807996e+01
7.792242704222192629e+01
7.791859323241692437e+01
7.791882349503762839e+01
7.791938537370313611e+01
7.792023595949765991e+01
7.792031709563114816e+01
7.791645517861795156e+01
7.791021617990936932e+01
7.790751649250621824e+01
7.790647524208313257e+01
7.790618887246374413e+01
7.790821062675192366e+01
7.792079865970761432e+01
7.794013776745708810e+01
7.796148857344105920e+01
7.798370160838150866e+01
7.800194514846981519e+01
7.801798401948850881e+01
7.804017596090500319e+01
7.807123624884353319e+01
7.809743116896180481e+01
7.811167559785194214e+01
7.812489143800404179e+01
7.813060767514762972e+01
7.814130472715382325e+01
7.815180166511252935e+01
7.816368268478365167e+01
7.817569194342733851e+01
7.819244264884153495e+01
7.820812209539555226e+01
7.822152826531933556e+01
7.823712881737421299e+01
7.825120929743391684e+01
7.826335692055810966e+01
7.827311693787559932e+01
7.827592079820512083e+01
7.828059328889528956e+01
7.828464232904789810e+01
7.829912064014210671e+01
7.831618704802400543e+01
7.833020544832537269e+01
7.834090240921602799e+01
7.833837600879510887e+01
7.833735657875405423e+01
7.834021094665980911e+01
7.834426670144563332e+01
7.834577970078710507e+01
7.835083267818167485e+01
7.836132249872170519e+01
7.837109306195524994e+01
7.837662305590453116e+01
7.837511132828099392e+01
7.837394985122220703e+01
7.837319328328959500e+01
7.837109423740515979e+01
7.836770558171623691e+01
7.836801902155072241e+01
7.836607400922798661e+01
7.836668025277421634e+01
7.836896190658623595e+01
7.836879226656448338e+01
7.836756748016100005e+01
7.836828154888978304e+01
7.836453417766523444e+01
7.835748348210475456e+01
7.834736024924914943e+01
7.833542495049877630e+01
7.831597675290436200e+01
7.830829258543315063e+01
7.830871899662929536e+01
7.830693059121107069e+01
7.830871606666438822e+01
7.831448135739540817e+01
7.831558661685829748e+01
7.831172997591525586e+01
7.831085336574584232e+01
7.830976342897977815e+01
7.832106729701649783e+01
7.833519411615276340e+01
7.834209549296019759e+01
7.834918253014183165e+01
7.835912360972707802e+01
7.836230434785160526e+01
7.836304444479401354e+01
7.837190945940180598e+01
7.837798349862657687e+01
7.838975629958665081e+01
7.840095746823502054e+01
7.840649057632056440e+01
7.840939715138091515e+01
7.841470323662116471e+01
7.842250460763327169e+01
7.842847365965593553e+01
7.843678875328546951e+01
7.844214491981993831e+01
7.844275565884274215e+01
7.844050208226688881e+01
7.843564405181597010e+01
7.843442082825534101e+01
7.842881946072274957e+01
7.842555522313408289e+01
7.842463130812282657e+01
7.842105414644852601e+01
7.841151649659485656e+01
7.840093970750346841e+01
7.839272038344911664e+01
7.838658212625783506e+01
7.837708799820016736e+01
7.836880068079645412e+01
7.836787130730641593e+01
7.836653033646315691e+01
7.836193449708217429e+01
7.835359571268740808e+01
7.834037454871774742e+01
7.833051255283564274e+01
7.832423585439751434e+01
7.832147621314881292e+01
7.832128610655732359e+01
7.831746682698299367e+01
7.831263813160065013e+01
7.830838788226161284e+01
7.831294233855797415e+01
7.831886560194381275e+01
7.831686422909929490e+01
7.831279627485650963e+01
7.830806189536117756e+01
7.830545232086173257e+01
7.830794793693137024e+01
7.831491893162584006e+01
7.831963787154752765e+01
7.832287506787375264e+01
7.831603883570720370e+01
7.830895158423727764e+01
7.830995396862824975e+01
7.830904780440300783e+01
7.830151917590353605e+01
7.829476294872847575e+01
7.828840246497583166e+01
7.828827139680687708e+01
7.828679342411622599e+01
7.828321163098061675e+01
7.827276549614505541e+01
7.826421919557903095e+01
7.825605549448367526e+01
7.825380807307826103e+01
7.824914736013145955e+01
7.823608472941803882e+01
7.821887940847103948e+01
7.820218807825740726e+01
7.818116838895960541e+01
7.815920638991701708e+01
7.814391056289970550e+01
7.813141100368717673e+01
7.812085719128506867e+01
7.811464048445867547e+01
7.810877291769800479e+01
7.809924204474006615e+01
7.808498177445385124e+01
7.806928990238979793e+01
7.805592202545703628e+01
7.804180330288374989e+01
7.801999736464480861e+01
7.800703059119341276e+01
7.800116919659198800e+01
7.799150560043000269e+01
7.797365786772047613e+01
7.795764072863599381e+01
7.793530010579846135e+01
7.791010601251264234e+01
7.789769699549565019e+01
7.788918937765885175e+01
7.788406322636734558e+01
7.787681661410111644e+01
7.786981388337797227e+01
7.785584961450344110e+01
7.784334254995954439e+01
7.783328191397053786e+01
7.781903198272618738e+01
7.781444469078303428e+01
7.781084438066596931e+01
7.780842651444321234e+01
7.780811891698796501e+01
7.780788220964359425e+01
7.779873589136086309e+01
7.779041821678711699e+01
7.778422479340083839e+01
7.777952122688321879e+01
7.777660069942849930e+01
7.776849421998463185e+01
7.775356873329340601e+01
7.773973743800073066e+01
7.773280094820837860e+01
7.772179551161551103e+01
7.771197436141456194e+01
7.770294905917955930e+01
7.769443194326129287e+01
7.768759043746976545e+01
7.768423533535325021e+01
7.767749372923580609e+01
7.766059823329713652e+01
7.764556693056121617e+01
7.763868974937835787e+01
7.763072423138032718e+01
7.761973786601684822e+01
7.761261489289582016e+01
7.760977850091117602e+01
7.760937906756512916e+01
7.760902917248456845e+01
7.760584397071504270e+01
7.759951722797678997e+01
7.759920203484125523e+01
7.759631670904273903e+01
7.759884529571543510e+01
7.760170781951184438e+01
7.759568162261525970e+01
7.758962900599155432e+01
7.759227144112391272e+01
7.760084563686646675e+01
7.760606468768580157e+01
7.761092461785938212e+01
7.762229289292740475e+01
7.764089627190136866e+01
7.765921391818609720e+01
7.768831320342427205e+01
7.771742976137731773e+01
7.774659278638786475e+01
7.777750027814370526e+01
7.780596752501382696e+01
7.782166300635941525e+01
7.784215378658569762e+01
7.785899957618728706e+01
7.787826455625226174e+01
7.789399113414525289e+01
7.789884794120220590e+01
7.790476704548878217e+01
7.791781380059472895e+01
7.793374266642470616e+01
7.794395033865166056e+01
7.795482199084973729e+01
7.796705928963224608e+01
7.798099693010439637e+01
7.799194895629035784e+01
7.800182443450493963e+01
7.800838276885187383e+01
7.801763832902388174e+01
7.803131045602937377e+01
7.804852663251320166e+01
7.806642275033333078e+01
7.808150410162625121e+01
7.809102557401689637e+01
7.810179756021126707e+01
7.811739400131841649e+01
7.812904354027222098e+01
7.812682521099979738e+01
7.812289800004786855e+01
7.812284722553687288e+01
7.811492236522632027e+01
7.810930598177507989e+01
7.810755720289898818e+01
7.809939752600305951e+01
7.809443972442957715e+01
7.809394759833475064e+01
7.809722292433824009e+01
7.809498392077293261e+01
7.808807786042116561e+01
7.808362369975468198e+01
7.808274395610114027e+01
7.808662730311823452e+01
7.808940292095714142e+01
7.808562923109833775e+01
7.808762264490461291e+01
7.808997312234126298e+01
7.809619724115852080e+01
7.810698272822264698e+01
7.811442082185573099e+01
7.811623455785739623e+01
7.812054961169933165e+01
7.812068182239218572e+01
7.811566859272871000e+01
7.810547219225033189e+01
7.809233463516686413e+01
7.808547430284069435e+01
7.808133957301959072e+01
7.809084287074566078e+01
7.810529424414755795e+01
7.811982370547374899e+01
7.813075688930651097e+01
7.813804948344572665e+01
7.814160402058331556e+01
7.814715730341002597e+01
7.815200206724279042e+01
7.815271543911522656e+01
7.815073387730470245e+01
7.814887268354458172e+01
7.815125711015281240e+01
7.815762140341411168e+01
7.816127681148989836e+01
7.816743325910181284e+01
7.816950688107921508e+01
7.817214458913902320e+01
7.816847364348313931e+01
7.816773209982818571e+01
7.816913516476333257e+01
7.817458482990177515e+01
7.818285382083898583e+01
7.818547920100901649e+01
7.817910939675113013e+01
7.817125457803922473e+01
7.816597169980521187e+01
7.815989962335143559e+01
7.815427517513886357e+01
7.815649405192309018e+01
7.815814711109639745e+01
7.815948118279902701e+01
7.816166992799456636e+01
7.816379094628186408e+01
7.816406158228662093e+01
7.816432675615033077e+01
7.817311401493435596e+01
7.818464161184341776e+01
7.820354587683540615e+01
7.822250110674087864e+01
7.824359705866896775e+01
7.826672124419100385e+01
7.828861527261135222e+01
7.830698250840541164e+01
7.832013599681201299e+01
7.833339683208069459e+01
7.835637061441784113e+01
7.837080192470025963e+01
7.838365933550501552e+01
7.839387771288123474e+01
7.840028214346685331e+01
7.840165545104235889e+01
7.841024493417123153e+01
7.841432833606224051e+01
7.841563124224938974e+01
7.841077230638475726e+01
7.840362868477994596e+01
7.839452412624477518e+01
7.838999563109418034e+01
7.839153761226916117e+01
7.838591250224679641e+01
7.837588794502353551e+01
7.836829298116040832e+01
7.836476346017599326e+01
7.836435730894233131e+01
7.836336401258169815e+01
7.836010201677912335e+01
7.836297641458027385e+01
7.836984414797072418e+01
7.837751255144951301e+01
7.838780145276805911e+01
7.839504687580934217e+01
7.840402286550995825e+01
7.841741099937149784e+01
7.843518578862752122e+01
7.845270223452064329e+01
7.846608726910810105e+01
7.847625351831980822e+01
7.848058167797478291e+01
7.848357917402701389e+01
7.847780465149149620e+01
7.846975301552461701e+01
7.846995271402867900e+01
7.846745704629411478e+01
7.845972575270964455e+01
7.845431920903642720e+01
7.844224354124260401e+01
7.843154475969063810e+01
7.841758909745091444e+01
7.839597463181428338e+01
7.837045385417215471e+01
7.834221381650047533e+01
7.831316218575295807e+01
7.828984174558260634e+01
7.826815802837928970e+01
7.824504312731994560e+01
7.822596471673196561e+01
7.820173495595763313e+01
7.817485865388317734e+01
7.815634519620024889e+01
7.814536591453376957e+01
7.813373087509579307e+01
7.811855339927802788e+01
7.810057214881584287e+01
7.808496812546442811e+01
7.806644407609455527e+01
7.805097426630135260e+01
7.803791215189542640e+01
7.802151313239210140e+01
7.800410810469382739e+01
7.799249684022943541e+01
7.798197581200598449e+01
7.796996983866367259e+01
7.796010390130220458e+01
7.794876732411239573e+01
7.793862988009179560e+01
7.793284011182502979e+01
7.792480922537569654e+01
7.791655111193323080e+01
7.791299054636043309e+01
7.790965407542765320e+01
7.790190143354131180e+01
7.788542168998924353e+01
7.786822375708086952e+01
7.785455776488805668e+01
7.783742280918394840e+01
7.781501857811693412e+01
7.779945019653312954e+01
7.778787631160219007e+01
7.777022167326904878e+01
7.775413271809078708e+01
7.774138071606158462e+01
7.772221657667124362e+01
7.770032890649042656e+01
7.769028412270161255e+01
7.767913788766517769e+01
7.766084176040187970e+01
7.764432496703113884e+01
7.762855019784208821e+01
7.761525306868213647e+01
7.760673814208364263e+01
7.759851257715490647e+01
7.758905636451058285e+01
7.757994372470112410e+01
7.757044858716271563e+01
7.755259724803988775e+01
7.753441962291616107e+01
7.751947220385356729e+01
7.750331146019378536e+01
7.748899215400446394e+01
7.746951317948892779e+01
7.745599985274073163e+01
7.743947491801642968e+01
7.742881506092039956e+01
7.742755515865086124e+01
7.742397185584610497e+01
7.741713195005540626e+01
7.741126184059589832e+01
7.740587247415908223e+01
7.740295635389189499e+01
7.740239737031957645e+01
7.739945222894864685e+01
7.739997290132137664e+01
7.739363257413903341e+01
7.738943699504150686e+01
7.738380715449952163e+01
7.738324567915439900e+01
7.738067193411262679e+01
7.737729770899213122e+01
7.737661377933979168e+01
7.737707374854824138e+01
7.738111574654625713e+01
7.738707018775475888e+01
7.737859538497468748e+01
7.737341544469531129e+01
7.737395766880088388e+01
7.737098702704365394e+01
7.736716138380730001e+01
7.735880910394845955e+01
7.734901311911448829e+01
7.734058528583045700e+01
7.733184036110749560e+01
7.732550097453297155e+01
7.732186095298051498e+01
7.731928753966889190e+01
7.732231780571696333e+01
7.732254984895365624e+01
7.732714991104781177e+01
7.732922612079401858e+01
7.733171544152395427e+01
7.733566771837116960e+01
7.733803628329316382e+01
7.734253517728387806e+01
7.734499324402177933e+01
7.734863300979701251e+01
7.734974077750180754e+01
7.734408882480438763e+01
7.733662267040294580e+01
7.733592514993607381e+01
7.734509252569063165e+01
7.735646737788009375e+01
7.736295178279264917e+01
7.737577427705247146e+01
7.738928385293705503e+01
7.739613921357593540e+01
7.740218694031307223e+01
7.740991630277484603e+01
7.741994651136100458e+01
7.743139193090668471e+01
7.744077718138774458e+01
7.744302804287499953e+01
7.745108418358967128e+01
7.746102966625750241e+01
7.746812773371445360e+01
7.747336666590058485e+01
7.747951648191525464e+01
7.748588309229361926e+01
7.749266214553642840e+01
7.750028270601194436e+01
7.750828570248012284e+01
7.751600746199110858e+01
7.751558968093854673e+01
7.751903084777006825e+01
7.752648577927003259e+01
7.753275932187344210e+01
7.753791954624742289e+01
7.753760690240723363e+01
7.753806887353303523e+01
7.753885375807267621e+01
7.753980647318560671e+01
7.754471915138148574e+01
7.755290257605238935e+01
7.755929533404092524e+01
7.755850111194695273e+01
7.755903202233750449e+01
7.755361940965728706e+01
7.754258511549112143e+01
7.752769076576961993e+01
7.752733774879263251e+01
7.753550223833434529e+01
7.754466195511737681e+01
7.754783625265672242e+01
7.755343044555000631e+01
7.756310742435955774e+01
7.756869476970707922e+01
7.756997007876117323e+01
7.756328173583787589e+01
7.755348445918581035e+01
7.754852161177097969e+01
7.755564143767978180e+01
7.756002222589972916e+01
7.754957141499242823e+01
7.753675028938307889e+01
7.753075880638621697e+01
7.753028326043587981e+01
7.752169328185732411e+01
7.750477048351322651e+01
7.748317623417608502e+01
7.746690330431779614e+01
7.745079942087943436e+01
7.743991086635507770e+01
7.743346229414591164e+01
7.742730407468980047e+01
7.741169174881717652e+01
7.738884814582714000e+01
7.737546005972255614e+01
7.736078444035146617e+01
7.735041049515749023e+01
7.734437225697838869e+01
7.733686713202892804e+01
7.732531641691124946e+01
7.730976997269276296e+01
7.728883785835978415e+01
7.726713069093896991e+01
7.724932666174002804e+01
7.723088320523119421e+01
7.721314053080686790e+01
7.719684683109304046e+01
7.718921369849823577e+01
7.718390481492677679e+01
7.717390968916345173e+01
7.716298225110955400e+01
7.715496519738246661e+01
7.714354664129847095e+01
7.713588975230204881e+01
7.713432730425523687e+01
7.712442000396151798e+01
7.711152185220775834e+01
7.710917785797995805e+01
7.710435697381818443e+01
7.710312251072814149e+01
7.710360388005079813e+01
7.710648316770898703e+01
7.711814506385671564e+01
7.713149640223349479e+01
7.714226532403640135e+01
7.715506142755485541e+01
7.716592515154862042e+01
7.717295958828246683e+01
7.718499376490156294e+01
7.718982423894338751e+01
7.719489608821416482e+01
7.720132386132124225e+01
7.720112459352098710e+01
7.719755723741451447e+01
7.719263364772281477e+01
7.719193387589913868e+01
7.718633078142667614e+01
7.718732317914677310e+01
7.719124157349061477e+01
7.719321405695362159e+01
7.719373234367090220e+01
7.719457296027488269e+01
7.719763244723122853e+01
7.720375761631242995e+01
7.720488733796150882e+01
7.719209777239559855e+01
7.718050235508606249e+01
7.716552916876190693e+01
7.715642763134835036e+01
7.714477973083489815e+01
7.713206481946536996e+01
7.712199972725333907e+01
7.711364762983711785e+01
7.710410667704270793e+01
7.708942654461023380e+01
7.706878755514109969e+01
7.704777133298549074e+01
7.703485660290893122e+01
7.703434756555319041e+01
7.704069298780490271e+01
7.704481594940703815e+01
7.704897236436184471e+01
7.705163731440796937e+01
7.705164167378634943e+01
7.704700792185164460e+01
7.704308501381503049e+01
7.704179481460028001e+01
7.703783264360961880e+01
7.702906077862793666e+01
7.702532820629019739e+01
7.702780823243402608e+01
7.702610697611426360e+01
7.702408970921230491e+01
7.702011037025469875e+01
7.702240086642656536e+01
7.702273481143345180e+01
7.702441298629443622e+01
7.703227900368062819e+01
7.703789549111191093e+01
7.704889046309004641e+01
7.706494344936041330e+01
7.708730309109371603e+01
7.711013496096674658e+01
7.713388972369038754e+01
7.715683442900616740e+01
7.717645071378282751e+01
7.718375255755239550e+01
7.718257404979121361e+01
7.717501650393262480e+01
7.716644159397115743e+01
7.715218453225408268e+01
7.713515827768239319e+01
7.711899004201583807e+01
7.710984535579680710e+01
7.711114073368864297e+01
7.711838331734330154e+01
7.712275750535179952e+01
7.711927812051375497e+01
7.711536878052719146e+01
7.711234095659008858e+01
7.711577950207248477e+01
7.712169639491740725e+01
7.712646960235647953e+01
7.713118496710252714e+01
7.713260671069204477e+01
7.713006413834072816e+01
7.712931917247517788e+01
7.712565277122084240e+01
7.712610121474368441e+01
7.713265064548319572e+01
7.713993364577578404e+01
7.714205193007813932e+01
7.714108280331065259e+01
7.713921992802714556e+01
7.712994990379569060e+01
7.711484682810441882e+01
7.709572459274171763e+01
7.708445467411189611e+01
7.707895210319111357e+01
7.707349987763444688e+01
7.706711222575970055e+01
7.706435244607669688e+01
7.705877846764380479e+01
7.704962381011910111e+01
7.704361447428956922e+01
7.703300461124125320e+01
7.702104532925640967e+01
7.700919370080568171e+01
7.700585495021667271e+01
7.700559255351008403e+01
7.700021243897259637e+01
7.699073286907488978e+01
7.698266972794736773e+01
7.698178851947157852e+01
7.697898885875930830e+01
7.696926902952648675e+01
7.695689000625965548e+01
7.694601162052333621e+01
7.693621861799348949e+01
7.692702752046494652e+01
7.691787074020957959e+01
7.690607884649371329e+01
7.689725294997067806e+01
7.688703835766639827e+01
7.688974354690037671e+01
7.688942416173973982e+01
7.689098836624640398e+01
7.689814152306411188e+01
7.690792620492875642e+01
7.691898513335308962e+01
7.692752015558583878e+01
7.693740553965361073e+01
7.694312594201579714e+01
7.694280265174562317e+01
7.693851392848850423e+01
7.693164526760338617e+01
7.693012309080096145e+01
7.692212984078710747e+01
7.691139109791160422e+01
7.690010834689779529e+01
7.688596464195600788e+01
7.687847031675332232e+01
7.686770208343010324e+01
7.685912132620664750e+01
7.685065639089120282e+01
7.684114354319508777e+01
7.683878008624601819e+01
7.683908723043653310e+01
7.684430786541108205e+01
7.685472702009684554e+01
7.686819399913152040e+01
7.688754687969453983e+01
7.689829485871700854e+01
7.691007160436852530e+01
7.692495354400972474e+01
7.693778003825819667e+01
7.695576397228708743e+01
7.697350622645096507e+01
7.698845525287576663e+01
7.700825177135018862e+01
7.702816745782580199e+01
7.704914753890055579e+01
7.706353956060128496e+01
7.707653185096349091e+01
7.709110113918406171e+01
7.709840286866911185e+01
7.709876709608688827e+01
7.710110613850523009e+01
7.710274564483742665e+01
7.710281430801117608e+01
7.709517006372058745e+01
7.708810172406107597e+01
7.707968592714206579e+01
7.707233521416091548e+01
7.706145867653322057e+01
7.705151236520902103e+01
7.704441031969128062e+01
7.703526370449665706e+01
7.702714584521176278e+01
7.701883637898356483e+01
7.701630488235942096e+01
7.701881159896132090e+01
7.702242650467525209e+01
7.703505462786182534e+01
7.704927477517892953e+01
7.705430034443477894e+01
7.705489806336869663e+01
7.706019420535048425e+01
7.706956166958131860e+01
7.707704714955809777e+01
7.708791203505266765e+01
7.710846838511692170e+01
7.712866315735182354e+01
7.714581147311419329e+01
7.716510049876075072e+01
7.718375532017380181e+01
7.719814160694143368e+01
7.721216255021552399e+01
7.722180493386083810e+01
7.722616492333810356e+01
7.723211276178638229e+01
7.724260367972709673e+01
7.724651967474096637e+01
7.724992387075641886e+01
7.725810264450788623e+01
7.727485972343608012e+01
7.729047663803308410e+01
7.729787846927852968e+01
7.730113310280974304e+01
7.730220410600981040e+01
7.730405339397476894e+01
7.730838689018894172e+01
7.730976474695317791e+01
7.731656190346983237e+01
7.732522606699737366e+01
7.733097537786561304e+01
7.733942733573748285e+01
7.734196796053183220e+01
7.734364542060234271e+01
7.735178133958326896e+01
7.735703485717020556e+01
7.736329849699330907e+01
7.737240156789279411e+01
7.738007625351133356e+01
7.737977383504970419e+01
7.738490102365740597e+01
7.739057126525598562e+01
7.739845612050321222e+01
7.740527562447844900e+01
7.741154016661808157e+01
7.742108718421592073e+01
7.743956553070204052e+01
7.746167230552946137e+01
7.748186303218031412e+01
7.749074219126011087e+01
7.749683491792514189e+01
7.750400873803309310e+01
7.751467032363036935e+01
7.752270347132709105e+01
7.751990202778439709e+01
7.751394249910663348e+01
7.751037024083940707e+01
7.751070277449711909e+01
7.750503935744326611e+01
7.749718345900882355e+01
7.749360077124740087e+01
7.748765738186484953e+01
7.747831424350995633e+01
7.746615003167731572e+01
7.745071121960853588e+01
7.743192393033301357e+01
7.741875754191457304e+01
7.740699782091039083e+01
7.739633302375295898e+01
7.738774658031326226e+01
7.737461449345187248e+01
7.735575390279203134e+01
7.733994363226746316e+01
7.732504839975634070e+01
7.732309236288875809e+01
7.731547127446081902e+01
7.730684054983997555e+01
7.729779357474467361e+01
7.729365731864950817e+01
7.729160285827957466e+01
7.729374654038633707e+01
7.729773044330704579e+01
7.729931830821921324e+01
7.729508207191615554e+01
7.729019143588166685e+01
7.728783546315108310e+01
7.728385630918990046e+01
7.728768202847795976e+01
7.728966448825630664e+01
7.728957306998570687e+01
7.729111204803056978e+01
7.729676014759242264e+01
7.730404190042038692e+01
7.730297280635349466e+01
7.729998328386582784e+01
7.729671473084182765e+01
7.728866060012913408e+01
7.728232399232229000e+01
7.727988378762351829e+01
7.727631800415807106e+01
7.726905942932548044e+01
7.726545320722630095e+01
7.726430515038420310e+01
7.727333171372738718e+01
7.728369093256270617e+01
7.728664559929494260e+01
7.729018474315728326e+01
7.729732205144668455e+01
7.730132348199104797e+01
7.731153718624047144e+01
7.731834904102704797e+01
7.732199501577740364e+01
7.732298702017369862e+01
7.732592420596442651e+01
7.732819332497848563e+01
7.732511498185537846e+01
7.731032055669622594e+01
7.729595464181102216e+01
7.728497430179002947e+01
7.728259494167325272e+01
7.728075777459635276e+01
7.728065283607163849e+01
7.728253815105536262e+01
7.727971884345514297e+01
7.726860725139910357e+01
7.725816198299504833e+01
7.725075168527862957e+01
7.724472659775958050e+01
7.723472239123603345e+01
7.722321026196308935e+01
7.721006028198706872e+01
7.719568243902432414e+01
7.718223866567227276e+01
7.716417354010172858e+01
7.714520343056261709e+01
7.712555847897029082e+01
7.711247151293632385e+01
7.710264245879422162e+01
7.709178398995383930e+01
7.708516739457370193e+01
7.707621657796011050e+01
7.705957832695429488e+01
7.704390100796354091e+01
7.703402276084167966e+01
7.702341896705253532e+01
7.701684311846859998e+01
7.701134223160096326e+01
7.700834677849476861e+01
7.701281374945406810e+01
7.701855629729843145e+01
7.701985286921409113e+01
7.702063781002431142e+01
7.702127379809931540e+01
7.702392020498703573e+01
7.702539587488158190e+01
7.703114343023010235e+01
7.703950259633769804e+01
7.704040388778963688e+01
7.704039837147577430e+01
7.703810243163951554e+01
7.703380485462949423e+01
7.703203115579516691e+01
7.703487307713994880e+01
7.703876464957548365e+01
7.704375302670132442e+01
7.705057154806608821e+01
7.705913354931912806e+01
7.706954589497004804e+01
7.707730714856397469e+01
7.708255420464311669e+01
7.708917728482208531e+01
7.709639446628511905e+01
7.710309713255894337e+01
7.710266606777669551e+01
7.710599103701680690e+01
7.710513166921525396e+01
7.710739368262876781e+01
7.710877228177054121e+01
7.711216992749355370e+01
7.710698144807805932e+01
7.710083405474942708e+01
7.708715064918267501e+01
7.707572164969241157e+01
7.706547623939762559e+01
7.705798401062776293e+01
7.704686410962088416e+01
7.703432343500188040e+01
7.702050268764922691e+01
7.700286267944524354e+01
7.698223418496064596e+01
7.696350309669102785e+01
7.695018605365903852e+01
7.694193721693217469e+01
7.693278794112018204e+01
7.692613568727841766e+01
7.692050960080685229e+01
7.691716228676104095e+01
7.691636307672455075e+01
7.691252604626929212e+01
7.691504953610305506e+01
7.692980859458758403e+01
7.695163310012691227e+01
7.697153537736397766e+01
7.698657899715975361e+01
7.700520842718499637e+01
7.702176820111215250e+01
7.702847362151254629e+01
7.703574838264042057e+01
7.704727952710811678e+01
7.705332921691037029e+01
7.705798721184962119e+01
7.705904004331756596e+01
7.706077426586971058e+01
7.706696605003138245e+01
7.707523925804808584e+01
7.708000339191787020e+01
7.707945930588152805e+01
7.707569234366789601e+01
7.707309081000242657e+01
7.706828311115961583e+01
7.706320546842511021e+01
7.705778859933435854e+01
7.704502670654797214e+01
7.702957872588305577e+01
7.701729239669153060e+01
7.700399032166669144e+01
7.698496229749289910e+01
7.696417853125738873e+01
7.695037838500672933e+01
7.693713315875716319e+01
7.692710775888637897e+01
7.692107338302395192e+01
7.691867114444298181e+01
7.691375978026661642e+01
7.690851286051005786e+01
7.689945791299390976e+01
7.688796255644996336e+01
7.687316856376024532e+01
7.686660343283037378e+01
7.687109205677957391e+01
7.688288474590856936e+01
7.689335163174425247e+01
7.689766241101797561e+01
7.689399224397743637e+01
7.689541931670325425e+01
7.689831692311524591e+01
7.689503202844383623e+01
7.688504937920447446e+01
7.688051731175738723e+01
7.687363872069533954e+01
7.686420872866999332e+01
7.686457800648352645e+01
7.686879446749009048e+01
7.686745625682156913e+01
7.686407255192213483e+01
7.686821642514442487e+01
7.687080134072728299e+01
7.687476630063986249e+01
7.687341133085604383e+01
7.686780730268826289e+01
7.686262981545976913e+01
7.686050797212917018e+01
7.685490796145838033e+01
7.685159359144491020e+01
7.684505800752380367e+01
7.683699265277836332e+01
7.682429234707237242e+01
7.681171860763591042e+01
7.680418162351764977e+01
7.679382081605203325e+01
7.678090665880372967e+01
7.676335030791472036e+01
7.674489974560077599e+01
7.673662951910904440e+01
7.672941197154916892e+01
7.672404232580163352e+01
7.671836015464977265e+01
7.671158285717113756e+01
7.670892482338948071e+01
7.670790176448245745e+01
7.670279122111875836e+01
7.670027784111849201e+01
7.669724269796867588e+01
7.668657455856698846e+01
7.667678861981788430e+01
7.666607859973051120e+01
7.665488489701016306e+01
7.663848995894488780e+01
7.662891752749638385e+01
7.662042804006931362e+01
7.660955351610100195e+01
7.659638314483336785e+01
7.658631048798498853e+01
7.658320816026935063e+01
7.658850938862541113e+01
7.659367421117752883e+01
7.659334610934564580e+01
7.659398322998889341e+01
7.659254097937792949e+01
7.658619020948464140e+01
7.658177644993604360e+01
7.657385869938963197e+01
7.656172999409569968e+01
7.654980839495635792e+01
7.653908555682666304e+01
7.652904130028106522e+01
7.651723900257351829e+01
7.650818244462939788e+01
7.649700986934475111e+01
7.648456833297417745e+01
7.647565288900777603e+01
7.646392072661392092e+01
7.645863125739246868e+01
7.645004529318288178e+01
7.644696161635228293e+01
7.644292839525382988e+01
7.644254592421164318e+01
7.644717442169968535e+01
7.645473509833379921e+01
7.647006877963109162e+01
7.648731760071326846e+01
7.649920280565655162e+01
7.651313017457844978e+01
7.653267798146416112e+01
7.654989229983627297e+01
7.656346809209185267e+01
7.657487399004112660e+01
7.658421763784056679e+01
7.659067830170788227e+01
7.659336765192909979e+01
7.660332524012083866e+01
7.661564598141880822e+01
7.662371027206509666e+01
7.662475181113799749e+01
7.662019474980317568e+01
7.661802528590222039e+01
7.661326384421001023e+01
7.661238431737638166e+01
7.661480230781084799e+01
7.661883430459262456e+01
7.662452687409751206e+01
7.662812149129663908e+01
7.662622835069507232e+01
7.662459149277415804e+01
7.661891915370757999e+01
7.661490635384774350e+01
7.661284952798075665e+01
7.660885707857151772e+01
7.660285635920868685e+01
7.660522954744774893e+01
7.660301603717934427e+01
7.659092245721581094e+01
7.658289603450711525e+01
7.657392196882884150e+01
7.656886470067968276e+01
7.656816455507990327e+01
7.657222233577815018e+01
7.657634665303164923e+01
7.658106726527418573e+01
7.657940917014840920e+01
7.658017868706450315e+01
7.658216297417776275e+01
7.657703759097591956e+01
7.656994990020510272e+01
7.656577548605719130e+01
7.655767276911913655e+01
7.654454629140550992e+01
7.652814451066184631e+01
7.651763517292081929e+01
7.651106027726220304e+01
7.650275874501930673e+01
7.649144353447852041e+01
7.647621745446532771e+01
7.645878021215591502e+01
7.645043511767634925e+01
7.644722709642010727e+01
7.643960157004970313e+01
7.642750523698632037e+01
7.641183479900355735e+01
7.640131364038815320e+01
7.639417595018778684e+01
7.639094721434126711e+01
7.638696994548999442e+01
7.638440438811832678e+01
7.638706305500403460e+01
7.638797929098386419e+01
7.638726305962534013e+01
7.639119331694504922e+01
7.640122781061465673e+01
7.641695012184483460e+01
7.642318717695941643e+01
7.642580630229086580e+01
7.642075126250523454e+01
7.642139577738156220e+01
7.642804369245257590e+01
7.643108551038332621e+01
7.643429821830615367e+01
7.643505430565470249e+01
7.643417531473916426e+01
7.643237802670904557e+01
7.643273053313001242e+01
7.643362437514218755e+01
7.644074001951413777e+01
7.644584937915102785e+01
7.644723713618716943e+01
7.644607541323125588e+01
7.644834809716493851e+01
7.644658474715616592e+01
7.644320916435522406e+01
7.643265008518118009e+01
7.640683630555115258e+01
7.637617188552135872e+01
7.634742517384397331e+01
7.632684945797443277e+01
7.630170958242487700e+01
7.627975721027546285e+01
7.625468836892625291e+01
7.623403045942438894e+01
7.621228932503242959e+01
7.619595896320851125e+01
7.618046361411010992e+01
7.616567871980925020e+01
7.614896449620148644e+01
7.612853247132149193e+01
7.611400016107018018e+01
7.610698375937769811e+01
7.609787107078709312e+01
7.608167216270862809e+01
7.606893796253548601e+01
7.605828767857843786e+01
7.605323054191384813e+01
7.604499148565409428e+01
7.603710960130365493e+01
7.602041456372479900e+01
7.600524032360111448e+01
7.598968072411395269e+01
7.597546956923936534e+01
7.595632994535844773e+01
7.594336652226350282e+01
7.593551094796411860e+01
7.592874521320629810e+01
7.592554898096635441e+01
7.593134658988967089e+01
7.594082817361963578e+01
7.594882585872362313e+01
7.595321355259315510e+01
7.595144631865960605e+01
7.595122614771574376e+01
7.595487336687986613e+01
7.596058289417679532e+01
7.596365908889256957e+01
7.596087398228357301e+01
7.595726816024473749e+01
7.595726321960061966e+01
7.595721452078132074e+01
7.595421796915147183e+01
7.595368092052564180e+01
7.595866187604008246e+01
7.597030439414749026e+01
7.598410240431316254e+01
7.599927287693147093e+01
7.601275057133774737e+01
7.601655550129274275e+01
7.602372999137037368e+01
7.603600793963522619e+01
7.604659979644632983e+01
7.605728343620496901e+01
7.606970895738436411e+01
7.607672730286645901e+01
7.607796811699633110e+01
7.607460649779355322e+01
7.607178225365078106e+01
7.607305945216100440e+01
7.608081915394798500e+01
7.608571939949023033e+01
7.609268931758961685e+01
7.610718427184788482e+01
7.612283626074373899e+01
7.612698551305736316e+01
7.612720363463530759e+01
7.612850827591108782e+01
7.612722740784981568e+01
7.612228589383325073e+01
7.611108268767942775e+01
7.611353404290649394e+01
7.612038346101985553e+01
7.612623792266154510e+01
7.613119070698863311e+01
7.612952473692763533e+01
7.612750946329937562e+01
7.612158855575817995e+01
7.612064926818571564e+01
7.611812887651483095e+01
7.611926558361722073e+01
7.612760245903068324e+01
7.613693691411317843e+01
7.613699562056176262e+01
7.613213778711913449e+01
7.612753784365958154e+01
7.612183300827193477e+01
7.611409923871647720e+01
7.610031709601084060e+01
7.608837283165460974e+01
7.607914677608255261e+01
7.607562749647946987e+01
7.606960244084849876e+01
7.606878687003391804e+01
7.607213016226394586e+01
7.607221284086710966e+01
7.607558266865564178e+01
7.607557816008493035e+01
7.607175155151922752e+01
7.607197239145995127e+01
7.607783290494805328e+01
7.608063098493413179e+01
7.608806138639124583e+01
7.610668844237144981e+01
7.612718193714957238e+01
7.614671405671323612e+01
7.616766019179192426e+01
7.618943662340362266e+01
7.620849878595525695e+01
7.622224517066857175e+01
7.623136879529984355e+01
7.623305044143737064e+01
7.622832440168068047e+01
7.622234811070377702e+01
7.621336544584036687e+01
7.620406199987505147e+01
7.619475223272394260e+01
7.618646891675747668e+01
7.617647740589401906e+01
7.616846520208093807e+01
7.616004653680275283e+01
7.615079049971805603e+01
7.613676787720928019e+01
7.612543890949635284e+01
7.612032432909686008e+01
7.611257084880384127e+01
7.610586179235016857e+01
7.610060171923993266e+01
7.609623836916541961e+01
7.608966109163597480e+01
7.608591141329952734e+01
7.608616820356780863e+01
7.608460227758226324e+01
7.608128485111370765e+01
7.607686575295063847e+01
7.606953082645236464e+01
7.606032897878061760e+01
7.605207366040919226e+01
7.604471778829137918e+01
7.604349188606353493e+01
7.604684389678348566e+01
7.605526556816133166e+01
7.606215351242401823e+01
7.607356360299353071e+01
7.607448535311682747e+01
7.607500729015458774e+01
7.607970381084457756e+01
7.607724352132818524e+01
7.607211722292727529e+01
7.606693616356770349e+01
7.606145307844145975e+01
7.605303163502775021e+01
7.604212720688903460e+01
7.602666087572039544e+01
7.601050951375120235e+01
7.599781431920808927e+01
7.598757682720132323e+01
7.598111704304702130e+01
7.597900221847866931e+01
7.597619873800992707e+01
7.597575494580327415e+01
7.597872684168196145e+01
7.598020389856570489e+01
7.597759510368142344e+01
7.597597443901470626e+01
7.597769487860885818e+01
7.597664983048983345e+01
7.597241046923817009e+01
7.596575755051551937e+01
7.596196927486170125e+01
7.597282768921154172e+01
7.599332436932340329e+01
7.601505037995414682e+01
7.603440182576702000e+01
7.605362271905035243e+01
7.606413382081773022e+01
7.607169737289304123e+01
7.608007853594700975e+01
7.608437050877124364e+01
7.609240433107319745e+01
7.609757626607267866e+01
7.609749430083962807e+01
7.609658548742572748e+01
7.609739858264839540e+01
7.610017626645820599e+01
7.610461063600934040e+01
7.611737690696021730e+01
7.612873985958989920e+01
7.614633489893206786e+01
7.616677064693000432e+01
7.618677110068053082e+01
7.620709189983467979e+01
7.622144469785308729e+01
7.623178022836810896e+01
7.623898515851020363e+01
7.624089687613218302e+01
7.623990561403547872e+01
7.624201187810578517e+01
7.625003556968316332e+01
7.625172026930484037e+01
7.625511450202311892e+01
7.626403710131434366e+01
7.626831942271491016e+01
7.626888715512184547e+01
7.627202104657270354e+01
7.627721494601952656e+01
7.628423282858146592e+01
7.629376222798559581e+01
7.629735340906987062e+01
7.629865774862977901e+01
7.630194701562270154e+01
7.630963006372812174e+01
7.631651577518422869e+01
7.632170536275607731e+01
7.633015923394778213e+01
7.633984307180872975e+01
7.634634374385409217e+01
7.635737237880506711e+01
7.637181719403335478e+01
7.638433486753311286e+01
7.639723748879029586e+01
7.640986651920484007e+01
7.641729558321594595e+01
7.642922461882753282e+01
7.644794599112653088e+01
7.646826071207874520e+01
7.648432838724782812e+01
7.649782362075181652e+01
7.651048672905896808e+01
7.652302182603453673e+01
7.653709344389207558e+01
7.655360307829370470e+01
7.656674651628144090e+01
7.658037997146706743e+01
7.659206199043532592e+01
7.660537096584151584e+01
7.661261246770476419e+01
7.661563521133658128e+01
7.662191940649078958e+01
7.663196922392464217e+01
7.664735785774205112e+01
7.666509142896204310e+01
7.668347258274457090e+01
7.669991974371198751e+01
7.671992598321926948e+01
7.673937446546668184e+01
7.675631065684356713e+01
7.677846923014432434e+01
7.679486215705902907e+01
7.681047895907350664e+01
7.683634018905199525e+01
7.685692172825216062e+01
7.687319039428764711e+01
7.689018395667125105e+01
7.689636847704012723e+01
7.690101012816187165e+01
7.691160902741792427e+01
7.693133616950541409e+01
7.695535246847282451e+01
7.698283203359581250e+01
7.700416666547874911e+01
7.701828493367061412e+01
7.703037346965076893e+01
7.703901049995403127e+01
7.704814809764269512e+01
7.705791070246181107e+01
7.706709812815175553e+01
7.707320036923827899e+01
7.706945528542725299e+01
7.706149120512078809e+01
7.705757388063608460e+01
7.705322913970410070e+01
7.705072945416443986e+01
7.704533574617924785e+01
7.703810606239537151e+01
7.703137447384209224e+01
7.702569830352021540e+01
7.701801447368093534e+01
7.701252087119792122e+01
7.700474088006455986e+01
7.700177002474586629e+01
7.700521442335382005e+01
7.701058613465650637e+01
7.702104889091749840e+01
7.703126640295081984e+01
7.703906870592057032e+01
7.704424503072139885e+01
7.705076158663268870e+01
7.705913569563293208e+01
7.708314893913167509e+01
7.711439690866600927e+01
7.714309840623509729e+01
7.717594103402741723e+01
7.720962700533998202e+01
7.723531361412685214e+01
7.726035693933421555e+01
7.728629505760142138e+01
7.730028140084340293e+01
7.730516179585620762e+01
7.730396401043822152e+01
7.730835154575531476e+01
7.732045098839746800e+01
7.732611780440645077e+01
7.733217358992639845e+01
7.734159895381196748e+01
7.735468448354829718e+01
7.736914138712289457e+01
7.738519853291694517e+01
7.740669989907829063e+01
7.742805717360818107e+01
7.744265703034902515e+01
7.745391416442502930e+01
7.747500017062000666e+01
7.749994938720851678e+01
7.752480114836997416e+01
7.754676210748250753e+01
7.757035939337586683e+01
7.759834043928681524e+01
7.762239104617056284e+01
7.764399462536995600e+01
7.766141004340401821e+01
7.767815661250226356e+01
7.768960371474460658e+01
7.770215925715356775e+01
7.772349564273484646e+01
7.774804383747611780e+01
7.776616283440469601e+01
7.778310507058429835e+01
7.779721427785258925e+01
7.780428747180624782e+01
7.780890254376497239e+01
7.780514751503120863e+01
7.780440265963004265e+01
7.780162777665201190e+01
7.779244264714195367e+01
7.778299207830583839e+01
7.776964080839653093e+01
7.775666120892798006e+01
7.774769963532290262e+01
7.773926334340720246e+01
7.772960193542124330e+01
7.772332383495823649e+01
7.772051401301270346e+01
7.771489130058513695e+01
7.770066083346632979e+01
7.768822706304119663e+01
7.767549148620672383e+01
7.766134233405007592e+01
7.764910236094753770e+01
7.764280157320678200e+01
7.764202553246403227e+01
7.764479732555393809e+01
7.765172126423624377e+01
7.765835165596602963e+01
7.765658685177974974e+01
7.765169858691064064e+01
7.764983356777874235e+01
7.764887953218682526e+01
7.764873603680962333e+01
7.764768954236501486e+01
7.765209596257740543e+01
7.765851980125619036e+01
7.767260449406023781e+01
7.768443003029025817e+01
7.770050923623773542e+01
7.771675134184860667e+01
7.773427607025136865e+01
7.775218518726499894e+01
7.776365152522268431e+01
7.777799542951046874e+01
7.778728105246236169e+01
7.779246846115331948e+01
7.779315482115730163e+01
7.779278048138685620e+01
7.778900889838151045e+01
7.778671028352349026e+01
7.778427121995197524e+01
7.777870807111074214e+01
7.776668587768151042e+01
7.775717172078938688e+01
7.774842789556186062e+01
7.772668890403855357e+01
7.770750542757834012e+01
7.769610358643198822e+01
7.768668408256841929e+01
7.767576716402889758e+01
7.766809783383546062e+01
7.766559067110243575e+01
7.766719885584413419e+01
7.766803825256138794e+01
7.767251176697260462e+01
7.768220393941005852e+01
7.769422769106132876e+01
7.771160236169387758e+01
7.772919743823827332e+01
7.774571760764830231e+01
7.775898190015912803e+01
7.777339671052834547e+01
7.778501446014112730e+01
7.779472100356797171e+01
7.780847325489664001e+01
7.781975517179685653e+01
7.783444788546385951e+01
7.783990010919673352e+01
7.784793997349829908e+01
7.785904775340820549e+01
7.786460746024650348e+01
7.786752038145444033e+01
7.787372781375476904e+01
7.787674758796241292e+01
7.787860756153150987e+01
7.788328551956443846e+01
7.787835498521167210e+01
7.786717074038315900e+01
7.786313199058078283e+01
7.786583619483610619e+01
7.787104841073526984e+01
7.788047496742930775e+01
7.788467231209737918e+01
7.788703352626349385e+01
7.788748740562122919e+01
7.788960033441297526e+01
7.789276843912331572e+01
7.790341683046088406e+01
7.791037062584487671e+01
7.790939404722591632e+01
7.790718316955501166e+01
7.790907122502508741e+01
7.791566175780310743e+01
7.791793982908841087e+01
7.792080050404578628e+01
7.792040868165861411e+01
7.791547555501382760e+01
7.791178689141337088e+01
7.791163151470796322e+01
7.792183040012542961e+01
7.793515331688995218e+01
7.795109393061723324e+01
7.796604958107256778e+01
7.798344266596448904e+01
7.800196932955326190e+01
7.801413376062571103e+01
7.802303210995644633e+01
7.802761022719703021e+01
7.803873352092186622e+01
7.805069561495773200e+01
7.806125490811453460e+01
7.806226537876824523e+01
7.806417143911887990e+01
7.806580974202179846e+01
7.807050221363010678e+01
7.807523306071759350e+01
7.807971622232035713e+01
7.808638585183460634e+01
7.809116937529996960e+01
7.809462688200743230e+01
7.809882951220419045e+01
7.811261610088277507e+01
7.812393397241119430e+01
7.813987274122948179e+01
7.815262746042327535e+01
7.815214143876860931e+01
7.814528231861027052e+01
7.813362867821095392e+01
7.812522546354600195e+01
7.812367696043226317e+01
7.812351163431208079e+01
7.812725142611849094e+01
7.813191315250016089e+01
7.813197141949848401e+01
7.813315467876292075e+01
7.813907045818544361e+01
7.814324510263659818e+01
7.814596484252882647e+01
7.814778382137801316e+01
7.814489874703275518e+01
7.813801598236874213e+01
7.812960029503815917e+01
7.811955622273626432e+01
7.811221792078961812e+01
7.810055129564615584e+01
7.808757708508242956e+01
7.808200419111440738e+01
7.808142587237740884e+01
7.807632580781205434e+01
7.807151208264760101e+01
7.807262798694708295e+01
7.807343837094225591e+01
7.807356182946411138e+01
7.807609223930326436e+01
7.807682916877956814e+01
7.807353951593816532e+01
7.807351871294713419e+01
7.807216133882999998e+01
7.807154437563130500e+01
7.807247215904909865e+01
7.807720829356769343e+01
7.809202521604177605e+01
7.811445734770923366e+01
7.813420642672132033e+01
7.815325528466945570e+01
7.817108488991596005e+01
7.819142080612694201e+01
7.821256523082998058e+01
7.822928832792241849e+01
7.825310800213171092e+01
7.828086607327585966e+01
7.830203697357789849e+01
7.831223873561080495e+01
7.832297969918745650e+01
7.833504355422340382e+01
7.833600303097257722e+01
7.833751760561422373e+01
7.834503872169688066e+01
7.835403221650287264e+01
7.836380877249264643e+01
7.836587629571057789e+01
7.836738840882767931e+01
7.837218698636640113e+01
7.837088933913199185e+01
7.835793342367250602e+01
7.834429315625301626e+01
7.834252081552452296e+01
7.833793283466894763e+01
7.833226793499355267e+01
7.832864190956358641e+01
7.832899504664820256e+01
7.833217176663816872e+01
7.833751786581497356e+01
7.834235660339710705e+01
7.834532475843688815e+01
7.834868469334077190e+01
7.835335123116887246e+01
7.835358196616081727e+01
7.834866516580528639e+01
7.834856629363099501e+01
7.835533605701046156e+01
7.836222449469781282e+01
7.835984857132055481e+01
7.835875025794082660e+01
7.835442949044001182e+01
7.835348588868595243e+01
7.835407104829808134e+01
7.836095991061071686e+01
7.837187109941027074e+01
7.838129234384220467e+01
7.838730039784385895e+01
7.839364320411033304e+01
7.839842866114911146e+01
7.840338898637705256e+01
7.840597608579115274e+01
7.840359820552220071e+01
7.841061618696042501e+01
7.841541883873244956e+01
7.841803011638633336e+01
7.842198811115774504e+01
7.842340554363687488e+01
7.842063679208926885e+01
7.842868466248127390e+01
7.843891406208972228e+01
7.845249844845399423e+01
7.845620640692182235e+01
7.846381313662526225e+01
7.847243245166419001e+01
7.847599596403648547e+01
7.847881414543630285e+01
7.848133851184526577e+01
7.848858945200269943e+01
7.849182407332754963e+01
7.848852689864745003e+01
7.848847720158792640e+01
7.849013871520648422e+01
7.848487677308271770e+01
7.847959369386836670e+01
7.847641518362433999e+01
7.846872445787076344e+01
7.846418803677772758e+01
7.846916219427272665e+01
7.847486121128854109e+01
7.848333075875966358e+01
7.849483262018624430e+01
7.850777953952287191e+01
7.851095803754111557e+01
7.851613488770186677e+01
7.852978527409541698e+01
7.854177714937151222e+01
7.854850566245846721e+01
7.854928487450416696e+01
7.855372861655334304e+01
7.855645277648694957e+01
7.856215925002940992e+01
7.856649808361416376e+01
7.856735302090933715e+01
7.856415384599763740e+01
7.855324785547945510e+01
7.854200410931136389e+01
7.852915277435295138e+01
7.852446113120227267e+01
7.852092308738839677e+01
7.851107517258330404e+01
7.850411333780311907e+01
7.850513118964336456e+01
7.850741886461887020e+01
7.850494093155631958e+01
7.850021524975340981e+01
7.849212347951561242e+01
7.848585215821347560e+01
7.848119325995540407e+01
7.848037428435266349e+01
7.848256434479853283e+01
7.848346332612271681e+01
7.848464712447841407e+01
7.848242860490150008e+01
7.847959130863982580e+01
7.848873163975203227e+01
7.850071784031395339e+01
7.851268178600835768e+01
7.852132826215910200e+01
7.852661274222411691e+01
7.852829393550197778e+01
7.852873507323862157e+01
7.853032263055074225e+01
7.852291204569817751e+01
7.850866269943077214e+01
7.849383822098829455e+01
7.848620339455709427e+01
7.847327131682386891e+01
7.845073875272750286e+01
7.842545659967358063e+01
7.839467794189243932e+01
7.836763790056981804e+01
7.835036544585099705e+01
7.833627344679788962e+01
7.831386621799279624e+01
7.829439789709087449e+01
7.828690471020354380e+01
7.827881109693996109e+01
7.827031661057434064e+01
7.825493198433822783e+01
7.824258559965670656e+01
7.823208919076412826e+01
7.822655041012515653e+01
7.821608476206127136e+01
7.820797789061386140e+01
7.819983920615108275e+01
7.818696969674859076e+01
7.817574350032752761e+01
7.816163368471771378e+01
7.814907168628013778e+01
7.814072475143041174e+01
7.813135896943822445e+01
7.812155327379916514e+01
7.811061526512557407e+01
7.810160723688996143e+01
7.808880820922441046e+01
7.807184104899531008e+01
7.805498914435189306e+01
7.804166779202056148e+01
7.802698115825226921e+01
7.801607424697284898e+01
7.801080456292423548e+01
7.801232007172528427e+01
7.801414291406841528e+01
7.801349487683265238e+01
7.801545415072823175e+01
7.800950461380581658e+01
7.799971661403367307e+01
7.799088119895044713e+01
7.797413390434216751e+01
7.796622332602674987e+01
7.796309448155935229e+01
7.795702491531054079e+01
7.795012224446763582e+01
7.793958818948713940e+01
7.792818939516145349e+01
7.792236428327818487e+01
7.792184283354390573e+01
7.792215070553318412e+01
7.791680810210927177e+01
7.790648860265282849e+01
7.789469333550705699e+01
7.789348524135951379e+01
7.789312690035478681e+01
7.789364576967912512e+01
7.789167758129345032e+01
7.789333084133734530e+01
7.789621481089901067e+01
7.789504375093981992e+01
7.789260637493451611e+01
7.789428808455259912e+01
7.789959218424547771e+01
7.790542846643468522e+01
7.790243778965776755e+01
7.790141930769304679e+01
7.789282235564974144e+01
7.788123584544496225e+01
7.786371752354378373e+01
7.784520900702578672e+01
7.782799687662989641e+01
7.781291714292017048e+01
7.779803925478069004e+01
7.778426454355721376e+01
7.776235786397496952e+01
7.773698157617961613e+01
7.771698519663772231e+01
7.769836097689861276e+01
7.769039536409623281e+01
7.768068906154398690e+01
7.766636271841257155e+01
7.765085548189254894e+01
7.763456926424854032e+01
7.761891443621753695e+01
7.761069417130056536e+01
7.761392649252417186e+01
7.761464347869741687e+01
7.761586454355852993e+01
7.761151389338061790e+01
7.760184015801239354e+01
7.760225864798786688e+01
7.760036998809439979e+01
7.759990498812922510e+01
7.759988817059289090e+01
7.759976534458247954e+01
7.760748841469825265e+01
7.761939574309799639e+01
7.762935847752557095e+01
7.764045555270436694e+01
7.764308450206978307e+01
7.764678001578562316e+01
7.764870687398358484e+01
7.764798310901623779e+01
7.763793226118460211e+01
7.762269995160224312e+01
7.761208760558737652e+01
7.760865565885275430e+01
7.760298423152005398e+01
7.759048283932756362e+01
7.757318318343733665e+01
7.755291645168028936e+01
7.753410176984789359e+01
7.751387557285438845e+01
7.750015918187595787e+01
7.749261084205809880e+01
7.747697128103028774e+01
7.745772394533700833e+01
7.743725131655585869e+01
7.741483046419563152e+01
7.739312432190364177e+01
7.736926092633162000e+01
7.734689481552297252e+01
7.732524963259479023e+01
7.730348637863231431e+01
7.728907005354543003e+01
7.727818660855660937e+01
7.726567904713685664e+01
7.725019497288532477e+01
7.724223628543532527e+01
7.723880532176220015e+01
7.723510872976763153e+01
7.723378684478124967e+01
7.723430083785721934e+01
7.723565254891444454e+01
7.722486247399135095e+01
7.721071734911420492e+01
7.719659894816905421e+01
7.718138585954388020e+01
7.717035014651726499e+01
7.716211662778039226e+01
7.714573160165554100e+01
7.713393667276439203e+01
7.712961684672491458e+01
7.713513164243046560e+01
7.714114394097229876e+01
7.714792999062674994e+01
7.714671990742031937e+01
7.714136076522099472e+01
7.714523335193554487e+01
7.715108311912874228e+01
7.715040968079954098e+01
7.715463955819043917e+01
7.715831526051356093e+01
7.716249063734092317e+01
7.716917994073088494e+01
7.717562230973902615e+01
7.717483370186690195e+01
7.717033059406902851e+01
7.716227175327286147e+01
7.715103635050077457e+01
7.714014524262756822e+01
7.712750260590831886e+01
7.711803521838488962e+01
7.711495921135957587e+01
7.711465735603312055e+01
7.711342133931337628e+01
7.711728059647765576e+01
7.712389782376698122e+01
7.712967088041945374e+01
7.713010547486396717e+01
7.712638737294658142e+01
7.712370024544142666e+01
7.711582350526326479e+01
7.710656943248909556e+01
7.710512592988455083e+01
7.710535176214648345e+01
7.710115959687348663e+01
7.710222139144468656e+01
7.710317420284329160e+01
7.709890753848934253e+01
7.709202937554262292e+01
7.707856238884669153e+01
7.706806519304589642e+01
7.706680931776342902e+01
7.706420835058396790e+01
7.706788347603398392e+01
7.707658522274795132e+01
7.707988514077308650e+01
7.707660150584389669e+01
7.706667971245738613e+01
7.706150884046112992e+01
7.706001320721765069e+01
7.705806306940343120e+01
7.705890442084412939e+01
7.705809912297377196e+01
7.705680891340263372e+01
7.705540486283838675e+01
7.705370359364567889e+01
7.705271483263095433e+01
7.704991660645978868e+01
7.704301324423151698e+01
7.703221204874910200e+01
7.701835227662172656e+01
7.700702365880498235e+01
7.699652587517526570e+01
7.698250283400727767e+01
7.697115900438363667e+01
7.695892104341703543e+01
7.694884119961952251e+01
7.693225258297944436e+01
7.690941456810344334e+01
7.688324332814440254e+01
7.685489464881935362e+01
7.682891670096613268e+01
7.680835695051872847e+01
7.679414934406507598e+01
7.677907698176252893e+01
7.676171204836857953e+01
7.673905187367890335e+01
7.671669655864627657e+01
7.669266799599019180e+01
7.666908986459094422e+01
7.664799361365221841e+01
7.662875953992289624e+01
7.660960560884807080e+01
7.658844146432933542e+01
7.656887929143644556e+01
7.655534157726252431e+01
7.654977643546484956e+01
7.655145004283428989e+01
7.655031427674651923e+01
7.654091729962719626e+01
7.653531547785225086e+01
7.653667996284004005e+01
7.653877194396271477e+01
7.653899462085097127e+01
7.653273378875564958e+01
7.652621076724294369e+01
7.652689651018705774e+01
7.653324061660441657e+01
7.653395266318858603e+01
7.653754497433865822e+01
7.654435397384517614e+01
7.655779044645728959e+01
7.657369062416915995e+01
7.658533942773733827e+01
7.659183900144641655e+01
7.659254762754794399e+01
7.659486019510718791e+01
7.659751802031479428e+01
7.660821142036016340e+01
7.661838341590429025e+01
7.662948481100883669e+01
7.663640987817557004e+01
7.663524292216513345e+01
7.662598346392475435e+01
7.661536577782632662e+01
7.660407859650665330e+01
7.659318235439330635e+01
7.658694601416097214e+01
7.658572611851141687e+01
7.657774623907799594e+01
7.657032428295200077e+01
7.656352048136659505e+01
7.655923110159169198e+01
7.655726400906478091e+01
7.656583662757290654e+01
7.657860354113216772e+01
7.658488371082245294e+01
7.659031128402718025e+01
7.660194400464371256e+01
7.661119287795203547e+01
7.661970668209140456e+01
7.662523080306714007e+01
7.662537739992326635e+01
7.662221546404146011e+01
7.662517962429933505e+01
7.662898831598118932e+01
7.662326735718181681e+01
7.661792549493236493e+01
7.661212762967487322e+01
7.660769621636069360e+01
7.661117927802244765e+01
7.661435192076845624e+01
7.660894923189039218e+01
7.660285574497477512e+01
7.660037568000842612e+01
7.659305231732824382e+01
7.658909613458195054e+01
7.658982365811669979e+01
7.658810253155813541e+01
7.658715009417988995e+01
7.658823723201712141e+01
7.659462660008271939e+01
7.660272284364538109e+01
7.661220664245485068e+01
7.662190840914071543e+01
7.663038073267460959e+01
7.663439902525047387e+01
7.664066343207905163e+01
7.665115559553044022e+01
7.665921437992398069e+01
7.667000145212693951e+01
7.668521518535837345e+01
7.669166464412825235e+01
7.669328259231396316e+01
7.669498242212182504e+01
7.669642821664933763e+01
7.670179434396004581e+01
7.670753748234523073e+01
7.670686412981825697e+01
7.671061164001963562e+01
7.671371473688208198e+01
7.671740722578691418e+01
7.672423014850562595e+01
7.673634085813125694e+01
7.675012046040025382e+01
7.675921452219341745e+01
7.676882287942477490e+01
7.677367630013479527e+01
7.676872563276563710e+01
7.676432011543188594e+01
7.675979812414182391e+01
7.676221598893353359e+01
7.676189644449544858e+01
7.675683173853140318e+01
7.676131074878954053e+01
7.676696814932383006e+01
7.677300706554926535e+01
7.677988094981044753e+01
7.678670500284896150e+01
7.679243598667500237e+01
7.679952918211714064e+01
7.680435971962749875e+01
7.680142313660674347e+01
7.680378427241419104e+01
7.680662409711054295e+01
7.680590757150659442e+01
7.680332224317960765e+01
7.680526499114586159e+01
7.680823332115764401e+01
7.681236471496066542e+01
7.682158386185560062e+01
7.683217547718305696e+01
7.684528932564599302e+01
7.686473342551761334e+01
7.688580698599631091e+01
7.690232394779262393e+01
7.691624519433545970e+01
7.693284244756888768e+01
7.694831909353320043e+01
7.696586127935866273e+01
7.698774053648382676e+01
7.701303380825325462e+01
7.703845584024902848e+01
7.706585420467838787e+01
7.708757265988651852e+01
7.711130239992333202e+01
7.714443040461523537e+01
7.717820844962616889e+01
7.720712852000080773e+01
7.722911769560178641e+01
7.724836196444526593e+01
7.726303540201789133e+01
7.727769836093115430e+01
7.728550962658205492e+01
7.729104206823740242e+01
7.729333363349368824e+01
7.729840644876357203e+01
7.729799674190876146e+01
7.729247327707579984e+01
7.728965404094020641e+01
7.728969387820588111e+01
7.728864445547230844e+01
7.728843396926320963e+01
7.729025382619595064e+01
7.729009378509627481e+01
7.729228399331204002e+01
7.729588814683205555e+01
7.730238752987654038e+01
7.730820607028651636e+01
7.731092215593109529e+01
7.731447707466057295e+01
7.731055304207957590e+01
7.730262256631813500e+01
7.729563973459556792e+01
7.728913929022803586e+01
7.728567982205359499e+01
7.728425080590595542e+01
7.728069136514699267e+01
7.728073398077029310e+01
7.728549362931796907e+01
7.728647071785373157e+01
7.728676683462443009e+01
7.728960456133540902e+01
7.728723520242155587e+01
7.728286443030593489e+01
7.728203650409508896e+01
7.727899905284670012e+01
7.727803403224200451e+01
7.727817943881345286e+01
7.727569668867572261e+01
7.726565122649675743e+01
7.725510240731956912e+01
7.724052909301619252e+01
7.722570588033383387e+01
7.720806340492221409e+01
7.719224157578992163e+01
7.718123627466788150e+01
7.717454065732626134e+01
7.716600055574748751e+01
7.715644407647948810e+01
7.714424542848276189e+01
7.713440192043879051e+01
7.712459183947862584e+01
7.710632422907291073e+01
7.708619661942195478e+01
7.707187452320930277e+01
7.705749369825097972e+01
7.704171366452655434e+01
7.702300843200819713e+01
7.700706622819211589e+01
7.699577760728911358e+01
7.698629902632156075e+01
7.697650291200085348e+01
7.695970080801441782e+01
7.694345682827803046e+01
7.692554134494965012e+01
7.690167241071010551e+01
7.687916075793839354e+01
7.686040396436996502e+01
7.683969241526924066e+01
7.681717327765363734e+01
7.679109906880152892e+01
7.676356887147134955e+01
7.673930995185098425e+01
7.671617291333055277e+01
7.668818837206066519e+01
7.666170717457619332e+01
7.663560861572571525e+01
7.661330186925188457e+01
7.659171314133908481e+01
7.656518525560029786e+01
7.654159315362544191e+01
7.652097234658943137e+01
7.650061480816340520e+01
7.647768212884693639e+01
7.645896635855399381e+01
7.643453440483006034e+01
7.641345141492364235e+01
7.639700795643535969e+01
7.637983771087964158e+01
7.637418500638314356e+01
7.637446362098263819e+01
7.636790711407137167e+01
7.636430287530217242e+01
7.637214687441827721e+01
7.637851344698188427e+01
7.638394053379148829e+01
7.639191785253966316e+01
7.639624514259989496e+01
7.639438901980966534e+01
7.639130298823936016e+01
7.638739046960252210e+01
7.638763186277206785e+01
7.638999671915857448e+01
7.638581619832945080e+01
7.638371905833115250e+01
7.638053742044610317e+01
7.637316175441867472e+01
7.635783494588601172e+01
7.634926924806916304e+01
7.634001055515193457e+01
7.632050541057817838e+01
7.629847687705525061e+01
7.626884299541271162e+01
7.624196922782924446e+01
7.622556509731869312e+01
7.620818902579641474e+01
7.618976768774017216e+01
7.616672805376013855e+01
7.615007702450181171e+01
7.613087191144947496e+01
7.611574919175909315e+01
7.610339810630640045e+01
7.608695119504358217e+01
7.606864294088758527e+01
7.604593060915946978e+01
7.603217133276318407e+01
7.601408418446128223e+01
7.600160323822686337e+01
7.598715098795409517e+01
7.597588693721867514e+01
7.597385208494195297e+01
7.597492911594248710e+01
7.597168362866273128e+01
7.597298624701470260e+01
7.597208664868185224e+01
7.596693626443516223e+01
7.595714873829282965e+01
7.594401100446717123e+01
7.592701445286687090e+01
7.590491113728302253e+01
7.589136306444692082e+01
7.588257827067427286e+01
7.586629692621097831e+01
7.585465735798956644e+01
7.584487983650581100e+01
7.583262541176561911e+01
7.581781722797836665e+01
7.579570555986713032e+01
7.577786635307764129e+01
7.576662838889426155e+01
7.575943845289833689e+01
7.575876802046350633e+01
7.575718586702180346e+01
7.575393212302039103e+01
7.575875546293498530e+01
7.575609768442311065e+01
7.575547860645946230e+01
7.575877831833496145e+01
7.576378187719990365e+01
7.576459333677985342e+01
7.576003937620987472e+01
7.575376141838920319e+01
7.575473149432677644e+01
7.575384532524373071e+01
7.576259296678028932e+01
7.576317571508566573e+01
7.576640318682497366e+01
7.577667671250908654e+01
7.578634675661720621e+01
7.579571915602764420e+01
7.580754076928249674e+01
7.582075482214798967e+01
7.582632984246616559e+01
7.582971880507108153e+01
7.583706050916730135e+01
7.584252525579798032e+01
7.584538436722981203e+01
7.584298697543815138e+01
7.583177500516697478e+01
7.581999398187187467e+01
7.581088349692376482e+01
7.580114656201524781e+01
7.578953955613104654e+01
7.578049942152982510e+01
7.577152251086876333e+01
7.575672762556648365e+01
7.574153069378102998e+01
7.572879564342305514e+01
7.571941105264755834e+01
7.570846127107175505e+01
7.569742329605607267e+01
7.568673742341084676e+01
7.567842074961123444e+01
7.566971530650295108e+01
7.566363655794681620e+01
7.565838686641708932e+01
7.564759394374394219e+01
7.563849984097264212e+01
7.562860025690068255e+01
7.561181725132915687e+01
7.559885368331866573e+01
7.558741227586010325e+01
7.557628072767182914e+01
7.556087994199566538e+01
7.554830432473480073e+01
7.554290684034121739e+01
7.553885928891135393e+01
7.553685181771834323e+01
7.552855690650616793e+01
7.552077953479343364e+01
7.551389885536360680e+01
7.550354375774247728e+01
7.548635097256905624e+01
7.546804309877617811e+01
7.544625003463822566e+01
7.542844305305608543e+01
7.542091080922476465e+01
7.541494651393087167e+01
7.541211804241716266e+01
7.540939629740888961e+01
7.541506639868494233e+01
7.542277242673951321e+01
7.543061722044305384e+01
7.544529310654478138e+01
7.546349534195513797e+01
7.548247163511997826e+01
7.549887919372577016e+01
7.551634040293562578e+01
7.553142044693628065e+01
7.554214858763012330e+01
7.555238628137752244e+01
7.555905855153385176e+01
7.556395903344127873e+01
7.556928356684818482e+01
7.557642049580206844e+01
7.558286418527258377e+01
7.559061260225581691e+01
7.560012391153880174e+01
7.560666135633270812e+01
7.560040456918011387e+01
7.559865300658385934e+01
7.561017447073867004e+01
7.561781847838425108e+01
7.562406211025555081e+01
7.563430350711898598e+01
7.563498980145720907e+01
7.563164871095010255e+01
7.562774176243162572e+01
7.562679298760795632e+01
7.563228113392723628e+01
7.563649063161587094e+01
7.564050090246819025e+01
7.564188871378084400e+01
7.563505569114715854e+01
7.563281104302444646e+01
7.563625562174864569e+01
7.563334730647551396e+01
7.563330526989003033e+01
7.563348249863868489e+01
7.563659885118464388e+01
7.563181343857451111e+01
7.561863330774805547e+01
7.560069557284376174e+01
7.558575167733573608e+01
7.557517608948512589e+01
7.556199378558648050e+01
7.555211301777573851e+01
7.554525761184160615e+01
7.554515943275245604e+01
7.554547563974246316e+01
7.554720458839966568e+01
7.554509674623868420e+01
7.554268906447377674e+01
7.554961013245451795e+01
7.556377677740503884e+01
7.558226014059682996e+01
7.559862944654618389e+01
7.561144165422909680e+01
7.562981105763252287e+01
7.565369339939381632e+01
7.567960862434652825e+01
7.570804784714707125e+01
7.574156452740506040e+01
7.577342282746270996e+01
7.579965168853762236e+01
7.582788025264919440e+01
7.585700627043286204e+01
7.588292408350571350e+01
7.590956579776124613e+01
7.593615096567560840e+01
7.595681590350616830e+01
7.597613917613809065e+01
7.599710329016072308e+01
7.602176453419316715e+01
7.603966525646663399e+01
7.605351584494543715e+01
7.606856079136245796e+01
7.608024184974966886e+01
7.608746965814256669e+01
7.609224229661448646e+01
7.609656326192050813e+01
7.609618159015559513e+01
7.609129309280365305e+01
7.608891423862877446e+01
7.608967331783061638e+01
7.608785677258960334e+01
7.608434665254809204e+01
7.607847225965997495e+01
7.606913873792693437e+01
7.606034010729254646e+01
7.605431272886673355e+01
7.605024649612444421e+01
7.603997847513839758e+01
7.603184642345695465e+01
7.602101094005409720e+01
7.600666853423666680e+01
7.599408395700201879e+01
7.598047122798389807e+01
7.596483448310014808e+01
7.595105294318200606e+01
7.593511711070527781e+01
7.591699258540367623e+01
7.589440438109949127e+01
7.587303213322418571e+01
7.585363444977370762e+01
7.583617240889978461e+01
7.582151745265797160e+01
7.581058606755367180e+01
7.580088226821673913e+01
7.579374395387681318e+01
7.578778957079317991e+01
7.578642067219048783e+01
7.579275338738904111e+01
7.579772708303417517e+01
7.580426005678897639e+01
7.581155848498059413e+01
7.581449168329973531e+01
7.582277478220828471e+01
7.583254257513482344e+01
7.583943932564356771e+01
7.584802006774414451e+01
7.585654812062011842e+01
7.586896112539645287e+01
7.588040488863116195e+01
7.589052280357256564e+01
7.589984356091116524e+01
7.590325369626270913e+01
7.590687475617443170e+01
7.591587066151480201e+01
7.592547346286387722e+01
7.593205888602288667e+01
7.593573667449247466e+01
7.594150872629067806e+01
7.594682299198278486e+01
7.595223288107551696e+01
7.595288028231041721e+01
7.595893427442511836e+01
7.595920874066591466e+01
7.595601923598503902e+01
7.595404145986219646e+01
7.594706783138049389e+01
7.594793179357642998e+01
7.594509765587460492e+01
7.594608120218263991e+01
7.594960340659233111e+01
7.595703276027954587e+01
7.596688782381339422e+01
7.597291396440627409e+01
7.597467265127329483e+01
7.597745357396507870e+01
7.597890631917188387e+01
7.598165781322276757e+01
7.599127821241729919e+01
7.600016453891996093e+01
7.600976939750931649e+01
7.601644457439250857e+01
7.602293722363187101e+01
7.603428713038047704e+01
7.605150756964322056e+01
7.607722640809916470e+01
7.611073342605152448e+01
7.613567443674874369e+01
7.616187308754456353e+01
7.618858348863635399e+01
7.620638297408665096e+01
7.621575438011157644e+01
7.622526922058597165e+01
7.623718205678333959e+01
7.624385800193249452e+01
7.625522199077015273e+01
7.626717349153102532e+01
7.626929848961573555e+01
7.627523701417106849e+01
7.627557202034823547e+01
7.627337345718851225e+01
7.626940008762994694e+01
7.626783966650184254e+01
7.626478437115875408e+01
7.626437360502293927e+01
7.626598741434028739e+01
7.626322750159322084e+01
7.625971234349268002e+01
7.625647845386318124e+01
7.624810391353807404e+01
7.624289820993850242e+01
7.623908621534546626e+01
7.623360060552047912e+01
7.622322683227311302e+01
7.621720774875723237e+01
7.621120877546461259e+01
7.621750329450496508e+01
7.621640053764937761e+01
7.621358601460313764e+01
7.621082363827169104e+01
7.620180491778646115e+01
7.618999927854294185e+01
7.617410414300415766e+01
7.615657539015616351e+01
7.613567823975893134e+01
7.612000432870269151e+01
7.611047581632412573e+01
7.609974396742120462e+01
7.609594145479249505e+01
7.609932798985556701e+01
7.610987812680325248e+01
7.612165004215800934e+01
7.613417451240849232e+01
7.615203985300992429e+01
7.616985561636541036e+01
7.618831663707996427e+01
7.620439452031553174e+01
7.621992035269497023e+01
7.623502856944567441e+01
7.624780962630089221e+01
7.625955314714015287e+01
7.627961520762490011e+01
7.629746199126680040e+01
7.631190514563054705e+01
7.632361244432993885e+01
7.633674229451574433e+01
7.635090913732344120e+01
7.636534667092175255e+01
7.637354440009912082e+01
7.638320773807214437e+01
7.639049882960482307e+01
7.639880757636382214e+01
7.640859832514291838e+01
7.642027424353159404e+01
7.643475693094588053e+01
7.644004383632730537e+01
7.644143139583422908e+01
7.644791710816602404e+01
7.645739684674575187e+01
7.645932685904088544e+01
7.646465717721378041e+01
7.647467329965043348e+01
7.648364755317804509e+01
7.649603989389828484e+01
7.650243017116092403e+01
7.649888809193357986e+01
7.648947763949573186e+01
7.648228218546690016e+01
7.647387727590921713e+01
7.646218099779206057e+01
7.645245410883057957e+01
7.644493109602944969e+01
7.643486463155213073e+01
7.641836481175076301e+01
7.640630094299488917e+01
7.639081583585847568e+01
7.637236357600662018e+01
7.635890484049831173e+01
7.634463247444502088e+01
7.633383577707104450e+01
7.632340492188153291e+01
7.631069277539134532e+01
7.629844756579232978e+01
7.628689696235001350e+01
7.627293220639488425e+01
7.625861807709924278e+01
7.624120776177292669e+01
7.623573398398568202e+01
7.622503382378222625e+01
7.620950455331973217e+01
7.619542303013213314e+01
7.619057328864376188e+01
7.618826976445151899e+01
7.618539619674895391e+01
7.618920141708076699e+01
7.618578584455661940e+01
7.618214913029520119e+01
7.618057886746109375e+01
7.618190751025194629e+01
7.617998913486630386e+01
7.617242913310641939e+01
7.616365516309369355e+01
7.615473496889686089e+01
7.614590928928852520e+01
7.614073389627165511e+01
7.614293412040977671e+01
7.615544855955188552e+01
7.616830167678405417e+01
7.617704744306435316e+01
7.619147924140278860e+01
7.621040296084682097e+01
7.623033969473111426e+01
7.625034355828245225e+01
7.626574598378526559e+01
7.628398371923555032e+01
7.629882590658925778e+01
7.630870847332593598e+01
7.631610688848189739e+01
7.632964601219472911e+01
7.634435855393613224e+01
7.635429331845709555e+01
7.636833454985811898e+01
7.637853320940045876e+01
7.638231369114211589e+01
7.638218900947423151e+01
7.638571346892824465e+01
7.639413548389882180e+01
7.640417582420025155e+01
7.641564115081015984e+01
7.641706209823961160e+01
7.641634905747324069e+01
7.642209185075749645e+01
7.642956969635433495e+01
7.643726535664939092e+01
7.645132145243971422e+01
7.646707503015355201e+01
7.648461214862838631e+01
7.649737597337171735e+01
7.651233511401574106e+01
7.652609665047549470e+01
7.653919423897689001e+01
7.654846448971660777e+01
7.655187540561929893e+01
7.655282498485684073e+01
7.655825581105548849e+01
7.656495688217073337e+01
7.657595980329499241e+01
7.658921336594610807e+01
7.659790756930405564e+01
7.659797435863623605e+01
7.659465001897808634e+01
7.658614577593000661e+01
7.657694813907662024e+01
7.657663669953906549e+01
7.657994310694493834e+01
7.657777841540425356e+01
7.656969606748394597e+01
7.656461308643837071e+01
7.656323942128165072e+01
7.655411710532386849e+01
7.654465545193069431e+01
7.654143325024449496e+01
7.653971926827678374e+01
7.652446276770797340e+01
7.650064439193218391e+01
7.648109557255399693e+01
7.646487122768495226e+01
7.645050698787498789e+01
7.643694669182181656e+01
7.642321609055804288e+01
7.641103979461233564e+01
7.640396728519348812e+01
7.639864153247037848e+01
7.639229742393952449e+01
7.639005768525386486e+01
7.638764609208243428e+01
7.638953022131597947e+01
7.639353106302672813e+01
7.639344756688727500e+01
7.639390288859418376e+01
7.639801682706381314e+01
7.639675568067373490e+01
7.640117402577187988e+01
7.640645858621068953e+01
7.641572316438853818e+01
7.642158619795790742e+01
7.642870023242410582e+01
7.643884145617273873e+01
7.644822110379904245e+01
7.645586205459059670e+01
7.646014189875994305e+01
7.646466795985148224e+01
7.647524607520328743e+01
7.648540497765981172e+01
7.649565098931054763e+01
7.650670875219185518e+01
7.651760546803518537e+01
7.653160432614708952e+01
7.654253134274649994e+01
7.654322394800793461e+01
7.653932246550564855e+01
7.653738564136412492e+01
7.653274457569283129e+01
7.652934067635358417e+01
7.653070720413825256e+01
7.653623450793470795e+01
7.654270899325010191e+01
7.655627994273039860e+01
7.656623847591993126e+01
7.657901067268608131e+01
7.658684269506301234e+01
7.659997341209762567e+01
7.660982497885539999e+01
7.662301027433119316e+01
7.663948076890750372e+01
7.665673966570595610e+01
7.667700751459425135e+01
7.669338161180895952e+01
7.670903270161034015e+01
7.672568919783118702e+01
7.674207067782735692e+01
7.675476975621029396e+01
7.676384315679781878e+01
7.676457580960918392e+01
7.675737328199979004e+01
7.674683470087896353e+01
7.674316721605050873e+01
7.673988686017825955e+01
7.673361650542571510e+01
7.671996693734061523e+01
7.670508887678113297e+01
7.669558714138284472e+01
7.668344653660831511e+01
7.667534194869212172e+01
7.667415943864497763e+01
7.667126421115770540e+01
7.666377714838897361e+01
7.665503024118712005e+01
7.665099979397933794e+01
7.665205014970354114e+01
7.665317666965202648e+01
7.665342422588591376e+01
7.664738749544731888e+01
7.664169966932408329e+01
7.664666322165885504e+01
7.665560658829264185e+01
7.666032866389366518e+01
7.666157527600921640e+01
7.665807740041996965e+01
7.665454610107435940e+01
7.665610204934176863e+01
7.666430854210145185e+01
7.666883587855222970e+01
7.666599779717174101e+01
7.666115809254789326e+01
7.666179805380782852e+01
7.666405470354089857e+01
7.666138938374174927e+01
7.666488934953189016e+01
7.666554679405777506e+01
7.666165788922060642e+01
7.665870487283014256e+01
7.665986481993100199e+01
7.666441593575910929e+01
7.666085366237625465e+01
7.665388526598795238e+01
7.664870407216544379e+01
7.663423389358514726e+01
7.661376925307303054e+01
7.658608886409713534e+01
7.655789732369993317e+01
7.653339986189362776e+01
7.652136601502742508e+01
7.651241601080018029e+01
7.650205581963611223e+01
7.649539082906889575e+01
7.648751242206780887e+01
7.647856232285423062e+01
7.647255291893310414e+01
7.646972114950366972e+01
7.646269732983969902e+01
7.645136258338929736e+01
7.643705157495884350e+01
7.641995473268445949e+01
7.640568859245925637e+01
7.639591615849218442e+01
7.638559166463217309e+01
7.637512531718027731e+01
7.637388122933489853e+01
7.638336099054387773e+01
7.639076318078959105e+01
7.640075760585021669e+01
7.641427921444292792e+01
7.643133007476708940e+01
7.645144094968031823e+01
7.647327249642091829e+01
7.648806473617949564e+01
7.649551870949309773e+01
7.650928970401469087e+01
7.652092037459317453e+01
7.653433851727353954e+01
7.654577899087942683e+01
7.655534147880929652e+01
7.655996903893873196e+01
7.655795124913973382e+01
7.655818058959792438e+01
7.656799854586573417e+01
7.658343698914787012e+01
7.659752082167341314e+01
7.661217731555399268e+01
7.662469683457133840e+01
7.663166686149533291e+01
7.663838838505111539e+01
7.664935905636069435e+01
7.666487383432345837e+01
7.667410520440233768e+01
7.667147629339395110e+01
7.666727229487563022e+01
7.666591658860032510e+01
7.665942420199847618e+01
7.664786125555487217e+01
7.663356695708672817e+01
7.662303921141973717e+01
7.662006467873081306e+01
7.662355942914429363e+01
7.662878958777695004e+01
7.664152911491474640e+01
7.664929755243878162e+01
7.665529634666513914e+01
7.666014104987159783e+01
7.665668361643959372e+01
7.665593685826210901e+01
7.665239516793108976e+01
7.664755065960655145e+01
7.664415539284392764e+01
7.663662981664793961e+01
7.663116475140812156e+01
7.663309365996498457e+01
7.664108959842560864e+01
7.664615178060125800e+01
7.664756644066564206e+01
7.664505848363177165e+01
7.664002675444045565e+01
7.663504604244228346e+01
7.663128824360420310e+01
7.662384612480474289e+01
7.662370095068463627e+01
7.663045703321181179e+01
7.663977771232492842e+01
7.664269493420756874e+01
7.664538064494031744e+01
7.664549729628940611e+01
7.664608434646302726e+01
7.665298371991092097e+01
7.665616399308670736e+01
7.664626189320215133e+01
7.662635070546910754e+01
7.660765574595954774e+01
7.659397600820618379e+01
7.657490683679300503e+01
7.656275507105000599e+01
7.655733823199673793e+01
7.654915068601806638e+01
7.654643326530307945e+01
7.654721583603195256e+01
7.654908595036214081e+01
7.654943655651375423e+01
7.655179409997528239e+01
7.655604867924533607e+01
7.655705576431202530e+01
7.656131905751487920e+01
7.656826370899588596e+01
7.657493200321952997e+01
7.658257256612309050e+01
7.658988343095997209e+01
7.660163399955797559e+01
7.661130766531857716e+01
7.662025323839746704e+01
7.663143510967772443e+01
7.665192758136193163e+01
7.666348393776785031e+01
7.666624356855038513e+01
7.666146180519376685e+01
7.665283296161521776e+01
7.665105244492227143e+01
7.664934543519780163e+01
7.664762347606867365e+01
7.664395704445128388e+01
7.665128744852724196e+01
7.666095295176559432e+01
7.666413198345077262e+01
7.666862986854130213e+01
7.667478714877526613e+01
7.668567110146464927e+01
7.669336291658694904e+01
7.669805065494465168e+01
7.670255792347046508e+01
7.670522418683971466e+01
7.670081042204640198e+01
7.669049176699709847e+01
7.667961142449982503e+01
7.667861995013520016e+01
7.668080123061002951e+01
7.667977029316527648e+01
7.667504013901903193e+01
7.666219264154010204e+01
7.665136509429760281e+01
7.663719888958863180e+01
7.662619822205012099e+01
7.661238609861234750e+01
7.659492169351439372e+01
7.658251148079868642e+01
7.657649850073839559e+01
7.656918769722852858e+01
7.656140718532739697e+01
7.655420711363099429e+01
7.654691266228694246e+01
7.654857951240104796e+01
7.655440126457338579e+01
7.655730943453252735e+01
7.654943234114652739e+01
7.655148598066584498e+01
7.656382901964659027e+01
7.657809167781474002e+01
7.659378020007424936e+01
7.660612757651546190e+01
7.661395251374356974e+01
7.661812212606047012e+01
7.661897725948506377e+01
7.661321232014859106e+01
7.660261854659272274e+01
7.659917312259732114e+01
7.659887898197904121e+01
7.660405318299552846e+01
7.660434903983417598e+01
7.660478303042589232e+01
7.660467173060321500e+01
7.660585738744164530e+01
7.661104225994876060e+01
7.661842556166487839e+01
7.663138117347776301e+01
7.664230835101605521e+01
7.665651335892401619e+01
7.667018508386607323e+01
7.668459813366035860e+01
7.670217840045243918e+01
7.671359000598793898e+01
7.672881594990234078e+01
7.675123513570437694e+01
7.677329312985686727e+01
7.679115376866985798e+01
7.681105356547536189e+01
7.682934424612307112e+01
7.684423381847608425e+01
7.685703545744645737e+01
7.687392666223145454e+01
7.689136363637136640e+01
7.691332712671493255e+01
7.693278446917922508e+01
7.694197086591532297e+01
7.694837917191011911e+01
7.695721638571548340e+01
7.696577060682011506e+01
7.697118909268711207e+01
7.697882797219696727e+01
7.699285487779350490e+01
7.700500742570328327e+01
7.701452168357009498e+01
7.703065047296283296e+01
7.704852536716822442e+01
7.706330102034731055e+01
7.707409090157328535e+01
7.708894729662604561e+01
7.711376706220690380e+01
7.713605289732885240e+01
7.715636654539699180e+01
7.717488413863273422e+01
7.719540084343606168e+01
7.721883307306246991e+01
7.724837846549395692e+01
7.727393955755293575e+01
7.729361367929067228e+01
7.731041347102110706e+01
7.733192275798229787e+01
7.734775128177462022e+01
7.736259219097425444e+01
7.737233811612446743e+01
7.737841695944491960e+01
7.738109260436577586e+01
7.737793495102930308e+01
7.737464108112379790e+01
7.737183706228944402e+01
7.737119999110284141e+01
7.737259304492756939e+01
7.736562469568943357e+01
7.735727887134632397e+01
7.734942996575003349e+01
7.735021860327547927e+01
7.736121220641976493e+01
7.737453123748561268e+01
7.738455047851704194e+01
7.738855868497911672e+01
7.739452585977940657e+01
7.740548807122577557e+01
7.741469855704205827e+01
7.741866366261312749e+01
7.742203839160971768e+01
7.742746899356221491e+01
7.742609213411267888e+01
7.741912696527779758e+01
7.741212368117261633e+01
7.740783581433483107e+01
7.740792942735133408e+01
7.740986888322636617e+01
7.740472276024463838e+01
7.740359363404122917e+01
7.740693897084007347e+01
7.740428872259799675e+01
7.739762961282600884e+01
7.738523132091694379e+01
7.737232863911742697e+01
7.736450019317905458e+01
7.735560424213601038e+01
7.735267266740324033e+01
7.735410006688377393e+01
7.736558821022278210e+01
7.737704904383434723e+01
7.738268315902109862e+01
7.738592830918918253e+01
7.738640296151260145e+01
7.738400134884504666e+01
7.738218672167944590e+01
7.738060112718866890e+01
7.737704755733406614e+01
7.737492139319843432e+01
7.737456184882566390e+01
7.736861266625074052e+01
7.735803051029196808e+01
7.735112679539544445e+01
7.734112909269099134e+01
7.733745354748242562e+01
7.733376620590341588e+01
7.732650345632306710e+01
7.731951428579520780e+01
7.731849959518285686e+01
7.731938640361732951e+01
7.731761991770582654e+01
7.731293135808488159e+01
7.731671311392507562e+01
7.731376079164998316e+01
7.730255906471447247e+01
7.730031536673287462e+01
7.729990679934998354e+01
7.729950692027740899e+01
7.729498788414225885e+01
7.729543691478299650e+01
7.730256917123696780e+01
7.730495682652913558e+01
7.730987731397533480e+01
7.732025337548802213e+01
7.732758882473288509e+01
7.733123943895427033e+01
7.734194646491350511e+01
7.735852373727728093e+01
7.737013553907979713e+01
7.737973007511860146e+01
7.739216452058435891e+01
7.740065490234404422e+01
7.741086456175389685e+01
7.742075533082848438e+01
7.743125465918960515e+01
7.744449195582994605e+01
7.745822811280817177e+01
7.747405418903105101e+01
7.748952447756887807e+01
7.751118862975157242e+01
7.753384327618010730e+01
7.755258980473439578e+01
7.757053872786723048e+01
7.758965167131609064e+01
7.760806309169700512e+01
7.762420454080219656e+01
7.763849494660409789e+01
7.765187720120842130e+01
7.766598314636858902e+01
7.767653528628562754e+01
7.768911745169037886e+01
7.770285608354843987e+01
7.771890196571266074e+01
7.773258297952227736e+01
7.774509958625972672e+01
7.775090575131797266e+01
7.775426387424256802e+01
7.775500002977965153e+01
7.775153544437081621e+01
7.775180870525935006e+01
7.775386883880304367e+01
7.775727216484982307e+01
7.775840178471801778e+01
7.775780552839465543e+01
7.775485277760803626e+01
7.774870944294268327e+01
7.774909621961931805e+01
7.774981680494879299e+01
7.774978498940735960e+01
7.774638820893162006e+01
7.774054916775570234e+01
7.772953310552706796e+01
7.770658450083371349e+01
7.769362317175381349e+01
7.769589416823492911e+01
7.769829596405131156e+01
7.769819415014838171e+01
7.769459617304077881e+01
7.769196048210018546e+01
7.768279060617213361e+01
7.766291309178997437e+01
7.764723659132825162e+01
7.763173119082101437e+01
7.761436509298309261e+01
7.759965381509842075e+01
7.758638605941710864e+01
7.757495051899417149e+01
7.755552092936548547e+01
7.752945486280846410e+01
7.749868558057691814e+01
7.747354280549365058e+01
7.745461320940479766e+01
7.744155934539087127e+01
7.743220940623234583e+01
7.742467842137655509e+01
7.741758891929626429e+01
7.740532548733919782e+01
7.739268225974788606e+01
7.738219848220944641e+01
7.736881526632181760e+01
7.735875832370534511e+01
7.734450353921842236e+01
7.732701120477570100e+01
7.731563621058730007e+01
7.730902776081508421e+01
7.729866960017676547e+01
7.728441164014523679e+01
7.727076334686194059e+01
7.725353581786981749e+01
7.724073222119216098e+01
7.723467815931454084e+01
7.722914559023556080e+01
7.723607971841924780e+01
7.723473905397611361e+01
7.723308756016744780e+01
7.723776955162958302e+01
7.724709656979945294e+01
7.725662102767120132e+01
7.726793521289117450e+01
7.728070346353980824e+01
7.728647277679927186e+01
7.728778229644287023e+01
7.729555767914877151e+01
7.730740329520799037e+01
7.732114621818882938e+01
7.732697520166907168e+01
7.732469221030486040e+01
7.731922625565789531e+01
7.731369917676754255e+01
7.730854703165027786e+01
7.730649173995145418e+01
7.730701399000852803e+01
7.731268957265780273e+01
7.731928680818778332e+01
7.732088036648563900e+01
7.731392738521905983e+01
7.730247459472492721e+01
7.729378084733892251e+01
7.728360218996451181e+01
7.727574564655967038e+01
7.726686525599964739e+01
7.725032987734712719e+01
7.723943415047200745e+01
7.722984656687643223e+01
7.721734456495768484e+01
7.720511844328666484e+01
7.719485213227727627e+01
7.718594067789459245e+01
7.717490801703020509e+01
7.716133054672391722e+01
7.714682721188827941e+01
7.713941392634151839e+01
7.713045356341720549e+01
7.712319122419295070e+01
7.711762664338220929e+01
7.711458971031147769e+01
7.711246663344516605e+01
7.711347973691979973e+01
7.711569300985925679e+01
7.710859202288426673e+01
7.709496249537205870e+01
7.707531239877071982e+01
7.705386946037704377e+01
7.703097175545178743e+01
7.701569447129655543e+01
7.700663022474083164e+01
7.699873504712842021e+01
7.699089627571973438e+01
7.697873594492445193e+01
7.696613905438995573e+01
7.696868669447228228e+01
7.698085037157964905e+01
7.699981653254366165e+01
7.701670152431302085e+01
7.703250936760956336e+01
7.704429156967920278e+01
7.705068835696727092e+01
7.705779135143804126e+01
7.706422418914895900e+01
7.708124264263271641e+01
7.710290960622847933e+01
7.711674599145945308e+01
7.712272737066906814e+01
7.712756827669204540e+01
7.712941302591079307e+01
7.712869126732020675e+01
7.712759529378809020e+01
7.712177950392094772e+01
7.711495755719131751e+01
7.710728834648688235e+01
7.710219296725959737e+01
7.710447344373018552e+01
7.711174407660871566e+01
7.712104548155470241e+01
7.712270912390742694e+01
7.711472380796980985e+01
7.711265232382201873e+01
7.711872451701320585e+01
7.712706474042462901e+01
7.713603319459025442e+01
7.714373491798626503e+01
7.714791177909272335e+01
7.715021195931889508e+01
7.715847638493622185e+01
7.717422681838513654e+01
7.718167871169380589e+01
7.719655532724041791e+01
7.721031785894234645e+01
7.722289709580165606e+01
7.723468851769322896e+01
7.724793812201228604e+01
7.726090867736405698e+01
7.727209678930798020e+01
7.728894816732122308e+01
7.730367188229408271e+01
7.731626546784458753e+01
7.732851111022563373e+01
7.733059769763556801e+01
7.732562029307229068e+01
7.731769147554673793e+01
7.731842748472067228e+01
7.731406356897919352e+01
7.730466923359109899e+01
7.729679715895090908e+01
7.729631572840327181e+01
7.729751645785898972e+01
7.729851809991622247e+01
7.729248072900600164e+01
7.729302986686829513e+01
7.729044834241408068e+01
7.728726915431317934e+01
7.727862801705288121e+01
7.726765808663873258e+01
7.726716889894827034e+01
7.726484958940108072e+01
7.726459347024209023e+01
7.726818903197168709e+01
7.727089452105570899e+01
7.727335461232209468e+01
7.727778503024241274e+01
7.728415056520722715e+01
7.728839844883245291e+01
7.728952272360245956e+01
7.729064931749168466e+01
7.730090459848278783e+01
7.731445460155708815e+01
7.732918934038288228e+01
7.734852575842016620e+01
7.736033610180869857e+01
7.736954946130897781e+01
7.737660640869447093e+01
7.738239477729065641e+01
7.738894943735257925e+01
7.739565501594685770e+01
7.739825963454896396e+01
7.739811295451121964e+01
7.740034724804225164e+01
7.740503654697508296e+01
7.741380985833220052e+01
7.742325203310153370e+01
7.743755211033690955e+01
7.744843216204414205e+01
7.745794219621637922e+01
7.746245529648730610e+01
7.746010557302733446e+01
7.745895964797870192e+01
7.746104982793337967e+01
7.746774510458961061e+01
7.746756915532523635e+01
7.746621844832515080e+01
7.746606603567697391e+01
7.746624657913200451e+01
7.746731459058615599e+01
7.746842457258009063e+01
7.747047653915743126e+01
7.747682515729957231e+01
7.748778115861166782e+01
7.749998585254645889e+01
7.751051295881704561e+01
7.751846810508335750e+01
7.752592724033628713e+01
7.753333839488976764e+01
7.753908891095976230e+01
7.754328102650325150e+01
7.754251447947285669e+01
7.753452366036539445e+01
7.752725747485567354e+01
7.752467648851467175e+01
7.752942182571455021e+01
7.753882414649893917e+01
7.755275977583117708e+01
7.756551231635924637e+01
7.756995067043717995e+01
7.757156910507747227e+01
7.756732458895915272e+01
7.757030375946862932e+01
7.757504187060654033e+01
7.757612748946493753e+01
7.757671658747693755e+01
7.757454377262480705e+01
7.756781720711832406e+01
7.755621863254104653e+01
7.754498109792092464e+01
7.752658768679172852e+01
7.750670258082388386e+01
7.749513495850271738e+01
7.748380540065453204e+01
7.747161582629424004e+01
7.745224190485407689e+01
7.742831324545731775e+01
7.741060028426892359e+01
7.740685539704708162e+01
7.740383034248577587e+01
7.740197385298351662e+01
7.739770503659853773e+01
7.738450251707294569e+01
7.737312897985448501e+01
7.736448283999540365e+01
7.735747147738324259e+01
7.735522974214326553e+01
7.735380709519975539e+01
7.735071763716288729e+01
7.734469419889921937e+01
7.733521435216104578e+01
7.733176448430772609e+01
7.732869945727898653e+01
7.732372681580571339e+01
7.732594536384397088e+01
7.733035743402460582e+01
7.733666409572003886e+01
7.733802202130702597e+01
7.734024274545953404e+01
7.734134159406711717e+01
7.734454387303260603e+01
7.734551159179581248e+01
7.734204369812103153e+01
7.734418956702852199e+01
7.735062088439985928e+01
7.736012224507655333e+01
7.736840334232060457e+01
7.738145202291001112e+01
7.739963534060932204e+01
7.741969115569088444e+01
7.743552029772834544e+01
7.744928573024833440e+01
7.745890654519749319e+01
7.746797563995600910e+01
7.747300658844874022e+01
7.747206990378271030e+01
7.747168920163662165e+01
7.747158960027977059e+01
7.746820867087110685e+01
7.746221353095648965e+01
7.745018900983387766e+01
7.743808177450583230e+01
7.742701243126549571e+01
7.741314070834214078e+01
7.740100927673698550e+01
7.739071410494878478e+01
7.738405738870217476e+01
7.737362110684611594e+01
7.736517047731096852e+01
7.735635456929560405e+01
7.734376006700232153e+01
7.733340827740516943e+01
7.731992008004803552e+01
7.730812638877527831e+01
7.729624870652288848e+01
7.728697003262519161e+01
7.727525483074929014e+01
7.726998500937853009e+01
7.726889413201354273e+01
7.727486145173452314e+01
7.728436355705549943e+01
7.729011904364875818e+01
7.729739151930351682e+01
7.730799130645213779e+01
7.732278112412399196e+01
7.733196676236512701e+01
7.734221977806571147e+01
7.735174703694063680e+01
7.736229657967678008e+01
7.737144448137696884e+01
7.738051435493935060e+01
7.738584445136415013e+01
7.739002073918729252e+01
7.739766865772132576e+01
7.740763341583823376e+01
7.742286882745939636e+01
7.744121230089422170e+01
7.745869991351221984e+01
7.747258478926778480e+01
7.747937474315084216e+01
7.748118986957970833e+01
7.748608880277635080e+01
7.748581486846019573e+01
7.748510571129088476e+01
7.748588841998054022e+01
7.748260270489615209e+01
7.747895834059382025e+01
7.747225468610561450e+01
7.746415868128052296e+01
7.745495128763451476e+01
7.744079562544280293e+01
7.742929488941327065e+01
7.742284755226192772e+01
7.742171238450028170e+01
7.741764107902646685e+01
7.741121298896578651e+01
7.740785046066568498e+01
7.740415448779452845e+01
7.739810804666727506e+01
7.739000425395805394e+01
7.738450079445973984e+01
7.738228176901240829e+01
7.737351026971830947e+01
7.737176320025297116e+01
7.737214222274171505e+01
7.737300685670537348e+01
7.736821436503352345e+01
7.737065989478558947e+01
7.736982816648645667e+01
7.736379993439143732e+01
7.736061471435313308e+01
7.736123275306954383e+01
7.736344108281096510e+01
7.736761019724397670e+01
7.738163582342059499e+01
7.739945676277454822e+01
7.741008497017928391e+01
7.741917100630756465e+01
7.741982768304073659e+01
7.741831066435976538e+01
7.741672507989765961e+01
7.741152887744026145e+01
7.740225949811463124e+01
7.739392693296413483e+01
7.739139327204418350e+01
7.739874377049135035e+01
7.740835626093574717e+01
7.741931917203277180e+01
7.743578644722660442e+01
7.745283721795082954e+01
7.746838911442451092e+01
7.748144796978631632e+01
7.749413298958400276e+01
7.750896539998360879e+01
7.752041161363170829e+01
7.754191889805679239e+01
7.756600250874373614e+01
7.758408102393136119e+01
7.760180974694824840e+01
7.761730515481346515e+01
7.763357544158324686e+01
7.765256322418198920e+01
7.767341613600920880e+01
7.769402864652229823e+01
7.771166986463450144e+01
7.772258219719617500e+01
7.772359179702660015e+01
7.772121260655276842e+01
7.771933352765780967e+01
7.771901862845551534e+01
7.772056122467948569e+01
7.772296543563845717e+01
7.772349676607365154e+01
7.773040623805464122e+01
7.773766768742726185e+01
7.774477542361526616e+01
7.774830788883681976e+01
7.774327393181592072e+01
7.774191220362534693e+01
7.773620858896174468e+01
7.772707178280600715e+01
7.771983218067215660e+01
7.771831304064647838e+01
7.771881656351376932e+01
7.771733735960232536e+01
7.771512106203454096e+01
7.771905119375733761e+01
7.772456900438000105e+01
7.773164000542087138e+01
7.773740351536096682e+01
7.774310187729734878e+01
7.775176820404833222e+01
7.776228005329316773e+01
7.777177879302190888e+01
7.777611208189483705e+01
7.778506475070885529e+01
7.778911330008958203e+01
7.778874712634790001e+01
7.778010890189929682e+01
7.777566006491709061e+01
7.776313893123655419e+01
7.774282062794812020e+01
7.773255812128199693e+01
7.773434265318920211e+01
7.773333649445784488e+01
7.773447148752381963e+01
7.773532654380043994e+01
7.773255532348922259e+01
7.772613569800931543e+01
7.771458335423160690e+01
7.769933744044138280e+01
7.767789878097339340e+01
7.765750797270337102e+01
7.763981759641771419e+01
7.761824700175107239e+01
7.759731442991150629e+01
7.756796689051348892e+01
7.752958983202493926e+01
7.748817131701031258e+01
7.744801647727555860e+01
7.741110999339670684e+01
7.738344741579277297e+01
7.735397661225186994e+01
7.732465337544996942e+01
7.729544778476666522e+01
7.726493635107358671e+01
7.724024766924259211e+01
7.722269926912700555e+01
7.720207807230846697e+01
7.718251402377268278e+01
7.716484231940428629e+01
7.715868806641688593e+01
7.715905348990786194e+01
7.715201604711153038e+01
7.713677592753973045e+01
7.711498009304635559e+01
7.709600222257502367e+01
7.708350836432330766e+01
7.706738508663724474e+01
7.705255975491942877e+01
7.703997724856999696e+01
7.703580213697613033e+01
7.702799179791183803e+01
7.702096327130179532e+01
7.701278183368771124e+01
7.699240359655993871e+01
7.697403357580263616e+01
7.696241538553809391e+01
7.695573971559795723e+01
7.695064937841387120e+01
7.694705594775037127e+01
7.693721265397404352e+01
7.692521750992219154e+01
7.691800116891754158e+01
7.691487085889994546e+01
7.691040749893916484e+01
7.690095165389229237e+01
7.689259490404300834e+01
7.688052769899532279e+01
7.685610280938365690e+01
7.683183478089172525e+01
7.681206854649525440e+01
7.679311639650491372e+01
7.676931212000545202e+01
7.674062330831283418e+01
7.670449256461017740e+01
7.667247649892361494e+01
7.664643372042458225e+01
7.662966202596940946e+01
7.661028507748308414e+01
7.658470336631782516e+01
7.655871758734240018e+01
7.654074426346271309e+01
7.652847596978848799e+01
7.651471829690163418e+01
7.650582672928700845e+01
7.649396539037115872e+01
7.647315652902666727e+01
7.645115753377518786e+01
7.642731416680047118e+01
7.640320658308580448e+01
7.638005402825245937e+01
7.635743383491445968e+01
7.633967705185216346e+01
7.633078211292756521e+01
7.632536375605344858e+01
7.632216229696493315e+01
7.631397225933122286e+01
7.630963590251654693e+01
7.630763218277716931e+01
7.630165414990004535e+01
7.629555196674763806e+01
7.629587301970590829e+01
7.629858461261591174e+01
7.629826063872422992e+01
7.629914313877650045e+01
7.630141792667099310e+01
7.631546506567883625e+01
7.632884084591286467e+01
7.633893849795968833e+01
7.635819905030110988e+01
7.637561376914291600e+01
7.639453288708332934e+01
7.641331157321373269e+01
7.642810395814848334e+01
7.643963397411783944e+01
7.645433920380202153e+01
7.646975437697341249e+01
7.648402360558110047e+01
7.649505791443060332e+01
7.650281537152858391e+01
7.650911505865664708e+01
7.651154637460754770e+01
7.651295104557358684e+01
7.651825523759355008e+01
7.652565817367762691e+01
7.653170285170172349e+01
7.653567110246935101e+01
7.653575086303497699e+01
7.653143674981095046e+01
7.653294454623650722e+01
7.654064388681210573e+01
7.655212586641575001e+01
7.655477399346348477e+01
7.655213563689324019e+01
7.655159647276715873e+01
7.655320462581994434e+01
7.655544627272638536e+01
7.655202592946535844e+01
7.654595074160303625e+01
7.654143578148477900e+01
7.652847678463959369e+01
7.651102805578976529e+01
7.649328008491032449e+01
7.647903918249450328e+01
7.646344105284732962e+01
7.644739319846389947e+01
7.643301079164513112e+01
7.641691045324341758e+01
7.639601839697802177e+01
7.637959588631710517e+01
7.636825188500843353e+01
7.636279620836440074e+01
7.635508658429446882e+01
7.634570618038075906e+01
7.634058371381910035e+01
7.632956388150803662e+01
7.632064422941058979e+01
7.630853097756622105e+01
7.630127473532307647e+01
7.629217349830720707e+01
7.628851159770022150e+01
7.628669601584734039e+01
7.627893885884742531e+01
7.627660662146733728e+01
7.627044357183666534e+01
7.626335036326391048e+01
7.625721084981721276e+01
7.625263432232276273e+01
7.625172933327098690e+01
7.625601956227262690e+01
7.625642336993804804e+01
7.625813709668747720e+01
7.625506523728388686e+01
7.624481143421319018e+01
7.623025537510980598e+01
7.621174405099776550e+01
7.618678890216833111e+01
7.616144755693056823e+01
7.614241934877041729e+01
7.612622174264507180e+01
7.610598519474370960e+01
7.607800261568986855e+01
7.605441459334578269e+01
7.603468685752150691e+01
7.602103608405714397e+01
7.600843157872130007e+01
7.599718109160311030e+01
7.599099526414765648e+01
7.598557034178465130e+01
7.598096079839744732e+01
7.598082196286652845e+01
7.598109135249369217e+01
7.597558463686422670e+01
7.597238911143732309e+01
7.596633534123897391e+01
7.596833874043423407e+01
7.597137270163287326e+01
7.597607251581617049e+01
7.597920695695773929e+01
7.597332212747630820e+01
7.596423911174208854e+01
7.595760308909626701e+01
7.595235839128943667e+01
7.594331375218457936e+01
7.593505253176496694e+01
7.593221377606830913e+01
7.592471554697284830e+01
7.592662809979245253e+01
7.593594351940863874e+01
7.594653665595933489e+01
7.595675556498461845e+01
7.596274182734697433e+01
7.596564351995105824e+01
7.596789008103503704e+01
7.597573093857361926e+01
7.597674288584063618e+01
7.597332911695602320e+01
7.597212183646158223e+01
7.596512387537573829e+01
7.595330055760517496e+01
7.594445057744192695e+01
7.594018363368499536e+01
7.594051306139654400e+01
7.594316493197864304e+01
7.594942773782449308e+01
7.595549621426222586e+01
7.596413415352448339e+01
7.597284434444573264e+01
7.598000023937397884e+01
7.597542912954588701e+01
7.596789337646687557e+01
7.596989604210482128e+01
7.596970855043088022e+01
7.596469511464124480e+01
7.596915669015608330e+01
7.598465089290385777e+01
7.599148010997149072e+01
7.598953466440143245e+01
7.599379217544758092e+01
7.599862969311105587e+01
7.599447922848825954e+01
7.598492925200025638e+01
7.597839910596411528e+01
7.596648790494890591e+01
7.595489960547136832e+01
7.594827085625094298e+01
7.594432745643959493e+01
7.594566791032009689e+01
7.593987576070684042e+01
7.593238318168246792e+01
7.592788980772569118e+01
7.593157808058282399e+01
7.593524737117323298e+01
7.593315205610834084e+01
7.592764484604535369e+01
7.592327027165256936e+01
7.592696985595988224e+01
7.593046247575863106e+01
7.593992629148843321e+01
7.594983001908626363e+01
7.595145819317787073e+01
7.594407844544463160e+01
7.593403042782837531e+01
7.592858751157385200e+01
7.592022140219265225e+01
7.591339149555730614e+01
7.590936256393484882e+01
7.590560869293810242e+01
7.589879131049863759e+01
7.588592562411020026e+01
7.587020273433348905e+01
7.585365759105833661e+01
7.583624344720422528e+01
7.582023540080894008e+01
7.580604747348702688e+01
7.579338534560928053e+01
7.577928539590699586e+01
7.577220996821199606e+01
7.576886210348925488e+01
7.576992627592616714e+01
7.576673173942226924e+01
7.576436254821678062e+01
7.576781999189856265e+01
7.576891441784142955e+01
7.577650631744957366e+01
7.578945775720583811e+01
7.579598101487292183e+01
7.579983214272020575e+01
7.580404756909156561e+01
7.580392140028014580e+01
7.580008108957387947e+01
7.579863437787732039e+01
7.579972490906882854e+01
7.579033048206797218e+01
7.578353082999316825e+01
7.577871048493861394e+01
7.577481055784927833e+01
7.577180906398504590e+01
7.577209228402709584e+01
7.577342345901867304e+01
7.577588306324038570e+01
7.578496132768013638e+01
7.579754116747163550e+01
7.580096376956679194e+01
7.580563899675534856e+01
7.581235417740323612e+01
7.581198099063696816e+01
7.581339587150684167e+01
7.581645251332238900e+01
7.582051170719644517e+01
7.581963168171895973e+01
7.581451201690471464e+01
7.580267873510261722e+01
7.578785715395562761e+01
7.577725937570161818e+01
7.577579719875198805e+01
7.577680731719954110e+01
7.577905784875841277e+01
7.577525221560522084e+01
7.576907095268052217e+01
7.576156060739096176e+01
7.575569617596146088e+01
7.574794462236735626e+01
7.574183641994814309e+01
7.572918168008760631e+01
7.571670135362222709e+01
7.570719131396269574e+01
7.570035451785085456e+01
7.569971258132271430e+01
7.570225356275150830e+01
7.571092802717699044e+01
7.572099829727746112e+01
7.572197737610416368e+01
7.572535047392709373e+01
7.573781755359821943e+01
7.575660084827637775e+01
7.577846473007767258e+01
7.580452573064442845e+01
7.582844429398990371e+01
7.584551508885560622e+01
7.586205780792623443e+01
7.588068885174847367e+01
7.589238041920771138e+01
7.590260606647767361e+01
7.591538876294018223e+01
7.592298838603501565e+01
7.592788609429314306e+01
7.593131987433197594e+01
7.593274837181763814e+01
7.593212632968182163e+01
7.593024295413225389e+01
7.593328647726936254e+01
7.593946401092259180e+01
7.593962058605272603e+01
7.593528738027870872e+01
7.592811913804348478e+01
7.592652464896929132e+01
7.592741360123524430e+01
7.592450818597004059e+01
7.592283920029494482e+01
7.592280965794391534e+01
7.592591400565440551e+01
7.592190153642266637e+01
7.591305582867967416e+01
7.591088475956443915e+01
7.590635287783712215e+01
7.589710387929579838e+01
7.587821565222131426e+01
7.585872998895609953e+01
7.583968284136786053e+01
7.582322708949942580e+01
7.580448979733294834e+01
7.578901016961225423e+01
7.577287756089091886e+01
7.575712419479727089e+01
7.574832652231778241e+01
7.573918579647087768e+01
7.573848076021646136e+01
7.574292760553737480e+01
7.574582879667995883e+01
7.575575604756208747e+01
7.576753620087167462e+01
7.577926836714391357e+01
7.578640922827190707e+01
7.579971583976822558e+01
7.581185729824163388e+01
7.582240379367883065e+01
7.583221705815977032e+01
7.584392006722872281e+01
7.586268547745652313e+01
7.587687280970601478e+01
7.589239082956301274e+01
7.590813311989991519e+01
7.592420337006791442e+01
7.593956522051752245e+01
7.595180687359699334e+01
7.596659550978654352e+01
7.598359478023625968e+01
7.599815736246713982e+01
7.600824695381736262e+01
7.602542213615531352e+01
7.604814334043368262e+01
7.606942772192776658e+01
7.609149217676360877e+01
7.610859687685515951e+01
7.612221167542344347e+01
7.613478156740018221e+01
7.614689359151873305e+01
7.615968434040478030e+01
7.617298579247618306e+01
7.617451775026491134e+01
7.617176015711946491e+01
7.617336462000048414e+01
7.618219753043400999e+01
7.619056809647626949e+01
7.619312354621352767e+01
7.619030073651451573e+01
7.618322165422743808e+01
7.617577662741518907e+01
7.616465930384623562e+01
7.615301628797192279e+01
7.615215395638885809e+01
7.615177721682591994e+01
7.614048415992718333e+01
7.613367701739349513e+01
7.613602104791971215e+01
7.614047413898380512e+01
7.615318980887639100e+01
7.616576226771296376e+01
7.617372780769991891e+01
7.617906460196797980e+01
7.618023902327695396e+01
7.618125653923007690e+01
7.618405556726021643e+01
7.618501675080507596e+01
7.618586765592728227e+01
7.619337207206143603e+01
7.619807597276628996e+01
7.620467218892781602e+01
7.621716162214018198e+01
7.623357312513306283e+01
7.624067205590215224e+01
7.624520409426990852e+01
7.624952028800670689e+01
7.623896486653684690e+01
7.623144105171159879e+01
7.622286468482408850e+01
7.621160995518337700e+01
7.620134113650608754e+01
7.619058413013893016e+01
7.618415490104426624e+01
7.618055772625804423e+01
7.617362986537108327e+01
7.616637231015525344e+01
7.616087003228089714e+01
7.615170583444152896e+01
7.614683025780171022e+01
7.614281711122546881e+01
7.613746552042668725e+01
7.613651584338701639e+01
7.613224053147517623e+01
7.612910971620381417e+01
7.612909212742171405e+01
7.613088031307637493e+01
7.613070684863075144e+01
7.613368572756047570e+01
7.613783731947881961e+01
7.613781725555972457e+01
7.613849610143456914e+01
7.613999184529674835e+01
7.614723726745263832e+01
7.614769828118268435e+01
7.614386273003574956e+01
7.613560271991356387e+01
7.612777601862146071e+01
7.612489131980211710e+01
7.612523110704444207e+01
7.612925799786263781e+01
7.613325505638816537e+01
7.613039434762929147e+01
7.613067316006161889e+01
7.613699425875789473e+01
7.614217478360852454e+01
7.614996394391076251e+01
7.616071208461674757e+01
7.617634583401279258e+01
7.619674349579162254e+01
7.621633849779446734e+01
7.623691035533526872e+01
7.624983638347043780e+01
7.625718162615412155e+01
7.626691142027664227e+01
7.628499292851670077e+01
7.630052331531743448e+01
7.630906772780186031e+01
7.631701804853801718e+01
7.632620288234144823e+01
7.633638778242648470e+01
7.634945679972821608e+01
7.636765849471491663e+01
7.638583880970924156e+01
7.640016607032170270e+01
7.641310156901207051e+01
7.642108339848370235e+01
7.643022917236507396e+01
7.644074664842752043e+01
7.645198017309408556e+01
7.646396037518385924e+01
7.646920192558523866e+01
7.647233606967249386e+01
7.647734694823807899e+01
7.647914996058372594e+01
7.648090112017575848e+01
7.648439184545989633e+01
7.649215819107676850e+01
7.650316016108804718e+01
7.651817033261228573e+01
7.653364754736705322e+01
7.654240609016886765e+01
7.655135172232428431e+01
7.656406769524437550e+01
7.658322667223922053e+01
7.660416358279297810e+01
7.662361830925567574e+01
7.664500854051924250e+01
7.666190954180741812e+01
7.667489584871671582e+01
7.668595155278056552e+01
7.669504025173223738e+01
7.670538545265017660e+01
7.671443521696528478e+01
7.671970382360142082e+01
7.671887936703497246e+01
7.671952258245484302e+01
7.672386341459922221e+01
7.672424845044709230e+01
7.672490280755734204e+01
7.672439511804940082e+01
7.672908672673035824e+01
7.674048689384632382e+01
7.675617790936037466e+01
7.676822834891821401e+01
7.677764610518636346e+01
7.678553181247107773e+01
7.678900345881309875e+01
7.679392427459364967e+01


==> anc/Fig16/Q2_Ca025/zcom.txt <==
1.515745811112136288e+01
1.515669717277617146e+01
1.514890554383674726e+01
1.514039231567170773e+01
1.514437981544696932e+01
1.515550811529459452e+01
1.516078943287539360e+01
1.516674398906445198e+01
1.516545941243961693e+01
1.515376193054568432e+01
1.514508034262549252e+01
1.514370888420662453e+01
1.514013263316219060e+01
1.513959412105123725e+01
1.513547848362573589e+01
1.513773853672295289e+01
1.513615948067788608e+01
1.513861426721170922e+01
1.514247228868336137e+01
1.514083900571873009e+01
1.514547853379811571e+01
1.514293375471812553e+01
1.514771305412579849e+01
1.514548174055045671e+01
1.514985315325884585e+01
1.515955883068266807e+01
1.515501692659982069e+01
1.514771748569163456e+01
1.515149776760655165e+01
1.516045625286513676e+01
1.515844038646588920e+01
1.515979234610184001e+01
1.515391798156441361e+01
1.514587757440505023e+01
1.513968026827053848e+01
1.513622612594868677e+01
1.513775412777313889e+01
1.515049942219313017e+01
1.514946496458933112e+01
1.515351550484392362e+01
1.515228975806862444e+01
1.514743017301130834e+01
1.515737480975748319e+01
1.516750731399667984e+01
1.517511409881787188e+01
1.518683873677746021e+01
1.519244692237719718e+01
1.518838950012097833e+01
1.519362677001921114e+01
1.519395704141989434e+01
1.519215578889267171e+01
1.519199780866186877e+01
1.517304023741546892e+01
1.517578932001080716e+01
1.516680166672691144e+01
1.516593801579686307e+01
1.516527135313976693e+01
1.514929555913822234e+01
1.514947625038144707e+01
1.513810501935565256e+01
1.513272669050173036e+01
1.512987403043571177e+01
1.512948531066813018e+01
1.512401091142795551e+01
1.511889445021450662e+01
1.510954677924996048e+01
1.510443232078378095e+01
1.511248823631449234e+01
1.509793448840312102e+01
1.509847842247232386e+01
1.510857279085847438e+01
1.510910810473869681e+01
1.510669861557266458e+01
1.510774507756954144e+01
1.510386462212877490e+01
1.511501394842147583e+01
1.510389880470767388e+01
1.508484174886720375e+01
1.508887657521191628e+01
1.509038160477069468e+01
1.508937998791581769e+01
1.508688840493321415e+01
1.509318181202225517e+01
1.509168978505405434e+01
1.508236105501070412e+01
1.507479054039235500e+01
1.506923484904671895e+01
1.507196737001494391e+01
1.506946993017440839e+01
1.506270796786302490e+01
1.506288803354514094e+01
1.506495903654611901e+01
1.506223109615440769e+01
1.505620324376123165e+01
1.506341223124794659e+01
1.506796379704087663e+01
1.506182322021106224e+01
1.507330066535636881e+01
1.506988432249095133e+01
1.506160627248154071e+01
1.505809957680047617e+01
1.505331253834771843e+01
1.505147222660548323e+01
1.504055746083470879e+01
1.503588428755530337e+01
1.503839065040045675e+01
1.502870795933893966e+01
1.501861246773993663e+01
1.501512183365637831e+01
1.500090090325004333e+01
1.498192542328100352e+01
1.498406485173071445e+01
1.497558507417334539e+01
1.497630137459133515e+01
1.499015849245156140e+01
1.499870648491748426e+01
1.501042804486186277e+01
1.502300982176562272e+01
1.501947601247782949e+01
1.501827481443352141e+01
1.502681653577969456e+01
1.501687848058945107e+01
1.501454304021475750e+01
1.500828746233795741e+01
1.499677404612022613e+01
1.499715784480981107e+01
1.500568077236607500e+01
1.501051842990540308e+01
1.501080688762039905e+01
1.501846137740909803e+01
1.501449767506306543e+01
1.501293501784769369e+01
1.501891466814821108e+01
1.502668717064343085e+01
1.502793751047846449e+01
1.503350266580592454e+01
1.504091911965967299e+01
1.503906290016014502e+01
1.503753664996619754e+01
1.503458214787222857e+01
1.503114143833101934e+01
1.503041836773624773e+01
1.504098528340460739e+01
1.503726284966184146e+01
1.503928379581865293e+01
1.504049515211610455e+01
1.503823679713386774e+01
1.504259450122896880e+01
1.503458775893431998e+01
1.503909731540190364e+01
1.504037370775512272e+01
1.503533208058525439e+01
1.503337310157719742e+01
1.503971941625609965e+01
1.503923560794947711e+01
1.503258683742424573e+01
1.502227668554679596e+01
1.501612753186559956e+01
1.500961313762334903e+01
1.500891212728449275e+01
1.500895012363726266e+01
1.501343746765505216e+01
1.501626765672558683e+01
1.502874025896787380e+01
1.503604189194549967e+01
1.503222647506291842e+01
1.503264177371744026e+01
1.502596791224370065e+01
1.501725563208647607e+01
1.501054485539485306e+01
1.499910662949596407e+01
1.499640063761884790e+01
1.499454739133066816e+01
1.498858835760224117e+01
1.499098230774209384e+01
1.499656732856030494e+01
1.499352532409805328e+01
1.498727756500963615e+01
1.499123994619809253e+01
1.499564682641351254e+01
1.500941874610557214e+01
1.500918695115301382e+01
1.501436690913916472e+01
1.500412697930681638e+01
1.500145029410095177e+01
1.499948339751943571e+01
1.500008500727263439e+01
1.500506691588647001e+01
1.502652991242084113e+01
1.503050096966707727e+01
1.503043648802764665e+01
1.502899631062239116e+01
1.501859822912579112e+01
1.503043213639904963e+01
1.503082644193475303e+01
1.502536969927203181e+01
1.502747596575223454e+01
1.501412993544253993e+01
1.501579741639818621e+01
1.501816454842487758e+01
1.501457440487229711e+01
1.502610087562436370e+01
1.502754150399483635e+01
1.503168065112521745e+01
1.503121597024462908e+01
1.503328537840411450e+01
1.502619476133741649e+01
1.503112876396287056e+01
1.502803782333898752e+01
1.503351636348504883e+01
1.505219457901582025e+01
1.506070534008635420e+01
1.506375986352217744e+01
1.506861119107902525e+01
1.506273628510043139e+01
1.505128132406208508e+01
1.505808381709509014e+01
1.505608252367571254e+01
1.504421733805117967e+01
1.504072037171407139e+01
1.504252977072005670e+01
1.504107773293871908e+01
1.503899982708443517e+01
1.503340850744290336e+01
1.503252562827927363e+01
1.503281661961960403e+01
1.502905009583052731e+01
1.503814467228698426e+01
1.504109250135273257e+01
1.504125743710434904e+01
1.505536733395154059e+01
1.506430555765666846e+01
1.506729689996124755e+01
1.507195554077123134e+01
1.506617835364352942e+01
1.506838446235791196e+01
1.506278577089789650e+01
1.505988349374767132e+01
1.506265314419664847e+01
1.506519148279090281e+01
1.506957694624146882e+01
1.507187611491279711e+01
1.508195320671520889e+01
1.508266801429951620e+01
1.509055216419157652e+01
1.509821801944141129e+01
1.510689037387434475e+01
1.511220028950107697e+01
1.512071866342199833e+01
1.513102806631514419e+01
1.513709578764603236e+01
1.514260943221136380e+01
1.514102290186943378e+01
1.514375326903113717e+01
1.515573833722918806e+01
1.514904012387978760e+01
1.514425539789115760e+01
1.514398781554984907e+01
1.514053884345089784e+01
1.515164559276051470e+01
1.515993258945983513e+01
1.514808594125374164e+01
1.515268197736387279e+01
1.516494443667446923e+01
1.516717782139112813e+01
1.517665390014295390e+01
1.518658056426680325e+01
1.519144929648988906e+01
1.519216507728286203e+01
1.520146890215539237e+01
1.519289232818402269e+01
1.520505953558558332e+01
1.522073652059756554e+01
1.522511691067581552e+01
1.523481365681346844e+01
1.523341678240231900e+01
1.524086466683412766e+01
1.525028498247602649e+01
1.526445777037616125e+01
1.528208689877631343e+01
1.528950639349609908e+01
1.529806623593419168e+01
1.529590741606326887e+01
1.529447423809487283e+01
1.529877857862602397e+01
1.530685670300787926e+01
1.530152373608943428e+01
1.529579996870054615e+01
1.528681384426817580e+01
1.528789796330688766e+01
1.528870249474022103e+01
1.528329537530285798e+01
1.528595412944733312e+01
1.527746615579452616e+01
1.526392888483612431e+01
1.527305371098618814e+01
1.526620831192959571e+01
1.524683070567720655e+01
1.522848191884838620e+01
1.520372950581882066e+01
1.518865617304252780e+01
1.518718301653207803e+01
1.517786451767373812e+01
1.517555081515563309e+01
1.517231162475434125e+01
1.517530610937812341e+01
1.518433833565977231e+01
1.517595551098266604e+01
1.517874122124597669e+01
1.518054587776969022e+01
1.517141408167522876e+01
1.516493198538597831e+01
1.516900971644622587e+01
1.516565427286640322e+01
1.516328767473072681e+01
1.515784585012157137e+01
1.515558174348083931e+01
1.515408226410203518e+01
1.516917542449082568e+01
1.517328042418379042e+01
1.516731948513464445e+01
1.516423043766858392e+01
1.514466066686753187e+01
1.513469906296948864e+01
1.513429594447381277e+01
1.512186240740144605e+01
1.511702491855963970e+01
1.511228022112901392e+01
1.511341973348241474e+01
1.510840979393810457e+01
1.510174335792288680e+01
1.510762551699530931e+01
1.509466126476872816e+01
1.508743241456068951e+01
1.508143245008749034e+01
1.507741978939035477e+01
1.507063743738320483e+01
1.506075685145781939e+01
1.505566592119589941e+01
1.505286735424909139e+01
1.506228883384848061e+01
1.506252209783826856e+01
1.505939240240162391e+01
1.506322677456481429e+01
1.505554695588605796e+01
1.506093928715787200e+01
1.507141960828223404e+01
1.506650841044692157e+01
1.505610743940723495e+01
1.505283471848618149e+01
1.505149074589344949e+01
1.505155328700757345e+01
1.504526936124263337e+01
1.504325235524901849e+01
1.504894517105609530e+01
1.504701837199192305e+01
1.504210589949720678e+01
1.504498832785903595e+01
1.504835698514626507e+01
1.504115602654677630e+01
1.503541712107367623e+01
1.503284998845973774e+01
1.502539071451439767e+01
1.503244866154696169e+01
1.502231491271936470e+01
1.500842623458539116e+01
1.501752277407098646e+01
1.502420272010142988e+01
1.500345899610724487e+01
1.500304709625180166e+01
1.499306721134894360e+01
1.498552590301961729e+01
1.498252705257693762e+01
1.498213178370700049e+01
1.497587830800739539e+01
1.497275790042233545e+01
1.497073288233454846e+01
1.497086659409586851e+01
1.497120016371270168e+01
1.497328936462645110e+01
1.498741572621764995e+01
1.499352240251611690e+01
1.498711188233475866e+01
1.498236840536639747e+01
1.497829477110553320e+01
1.498773442891805807e+01
1.499284873047045963e+01
1.498303266461100414e+01
1.497448911994579746e+01
1.495850138995324841e+01
1.494521369513118536e+01
1.494598267097843802e+01
1.494131374937238910e+01
1.495069556920727472e+01
1.496061399483650156e+01
1.496110472571700001e+01
1.495518646874138113e+01
1.494863551143274449e+01
1.494522635136713795e+01
1.494111515110535926e+01
1.493447742852044158e+01
1.492837438179415699e+01
1.491664324668454356e+01
1.491434944627198433e+01
1.490823890063060730e+01
1.490620871198985498e+01
1.490557987620920777e+01
1.490537167415931741e+01
1.490025156885839053e+01
1.489192462365476644e+01
1.488892948343541178e+01
1.487316567683045676e+01
1.486143426325625505e+01
1.486232826305852939e+01
1.486456395099713745e+01
1.486740477036436658e+01
1.486701190299014996e+01
1.487335864499351956e+01
1.487740050867799546e+01
1.488452705298130851e+01
1.488637175392078049e+01
1.488690882671924420e+01
1.488622167424123433e+01
1.488976239690215664e+01
1.490038226936806254e+01
1.490417127394083252e+01
1.490818861802014084e+01
1.491203153036205187e+01
1.492082486958632082e+01
1.492563877150616136e+01
1.493251719835025249e+01
1.494481720404506220e+01
1.495173679443308146e+01
1.496471884702456201e+01
1.496720122361679728e+01
1.497381455895196289e+01
1.498057619940007790e+01
1.498776543957636243e+01
1.499183985755210990e+01
1.499255730549156773e+01
1.498880139226674402e+01
1.498334793762437300e+01
1.498116448149538016e+01
1.497751428576400023e+01
1.497296190444878228e+01
1.497618394095342254e+01
1.497406231747416783e+01
1.497971554792251858e+01
1.497666541181782485e+01
1.498085183410431043e+01
1.497135482924912786e+01
1.497076989623456100e+01
1.498280746537394847e+01
1.498412444356216966e+01
1.498882008532562615e+01
1.499929488827116408e+01
1.499972511245830908e+01
1.499786629250687753e+01
1.500314628175865295e+01
1.500124653101557115e+01
1.499611452861677918e+01
1.499551586408689374e+01
1.499133396539321517e+01
1.498448895492855826e+01
1.498301277045528401e+01
1.497348159183703942e+01
1.497223889299702648e+01
1.496787839056307945e+01
1.496761954595535293e+01
1.496926969523989825e+01
1.496532778317076051e+01
1.496712261259503585e+01
1.496985850820895259e+01
1.495806075167713445e+01
1.496433917266362812e+01
1.496945518980678003e+01
1.497364640290176929e+01
1.497798836643518072e+01
1.498106074684605638e+01
1.498680240596645064e+01
1.499396429532759889e+01
1.499530178712139161e+01
1.499762317995111083e+01
1.499552551295278491e+01
1.500633391162418739e+01
1.501338411148043406e+01
1.501073965961267476e+01
1.501447994050756840e+01
1.500850191844129000e+01
1.499467525182142680e+01
1.499390898132958938e+01
1.497894627171931070e+01
1.497225044283618800e+01
1.497303591892100449e+01
1.496069792329950765e+01
1.495545527793937524e+01
1.496659110425744821e+01
1.497289879642425880e+01
1.496989466316583339e+01
1.496608028255829304e+01
1.496492377558721643e+01
1.496289435344943186e+01
1.496611113909548330e+01
1.497134002054836976e+01
1.497438102560919759e+01
1.497928826755189213e+01
1.498219246138248550e+01
1.498877431499373003e+01
1.499537953370717958e+01
1.500408376999081206e+01
1.499754653950077987e+01
1.499797558050796731e+01
1.498933663877789257e+01
1.498438144588708276e+01
1.498613645057842092e+01
1.498080960854490762e+01
1.497974172463246667e+01
1.498938042488848410e+01
1.498816773250159784e+01
1.499814085367912675e+01
1.501003346463324384e+01
1.500924143891174012e+01
1.502143791361016412e+01
1.503002505314474568e+01
1.504351851197639256e+01
1.505941684898813193e+01
1.506879484138939951e+01
1.507817466270441464e+01
1.509046780164283597e+01
1.510131191216665769e+01
1.510540075689855755e+01
1.510012505610445466e+01
1.510817193854918727e+01
1.511039061219971913e+01
1.511022141542973074e+01
1.512328391907899316e+01
1.511499581269201720e+01
1.511973827706388462e+01
1.512437677082726317e+01
1.513102738484649734e+01
1.513257721481483387e+01
1.513862986567999869e+01
1.514048592071437760e+01
1.513991079176954635e+01
1.514365246667728826e+01
1.514013392452031503e+01
1.513266777967846011e+01
1.512177445921886232e+01
1.511982626137161745e+01
1.511631262612220539e+01
1.510836339065487621e+01
1.510922321191082318e+01
1.510686558488579934e+01
1.509915491301758728e+01
1.509308586245595052e+01
1.509173813229026173e+01
1.509816802689354454e+01
1.511255094521812303e+01
1.510780519915101117e+01
1.510981610419002052e+01
1.511202554348921723e+01
1.511310790433206819e+01
1.511400155701064030e+01
1.510779135584102129e+01
1.511017198266031691e+01
1.510815541414132213e+01
1.511272983780153290e+01
1.512049915179802717e+01
1.510914062716336304e+01
1.510785232004612944e+01
1.509901142863139079e+01
1.508437587827035031e+01
1.508812643469173942e+01
1.508553720025528122e+01
1.508168441224625411e+01
1.509827219972541990e+01
1.510322265055592439e+01
1.510705886930994524e+01
1.511408210791828388e+01
1.510550040851737741e+01
1.510344740569876443e+01
1.510021984620142987e+01
1.510366644232109401e+01
1.509115678982709419e+01
1.508909211657502425e+01
1.509891104356577607e+01
1.508598339511483921e+01
1.507927203268194383e+01
1.507342261974306652e+01
1.507014869484386388e+01
1.508215198942639113e+01
1.509223098591323087e+01
1.509991031608117140e+01
1.510619431080769814e+01
1.512396555827328726e+01
1.514024052663591036e+01
1.513942042882780470e+01
1.513946014333808243e+01
1.516819885942909529e+01
1.516047314456066175e+01
1.515812522014380548e+01
1.517411531023742910e+01
1.517150194798388441e+01
1.516536272122971774e+01
1.515624866310441554e+01
1.515184755069298639e+01
1.516099976336112931e+01
1.514934959794765312e+01
1.513980898383695539e+01
1.514157002000462882e+01
1.514039020042601535e+01
1.514330065694306882e+01
1.513893434491314594e+01
1.514409860218884774e+01
1.514841121593983786e+01
1.514346115681016514e+01
1.514634865860142021e+01
1.514666830736836189e+01
1.514176392784752068e+01
1.514348430573303439e+01
1.514699144619529925e+01
1.514751296489057886e+01
1.514745175074870076e+01
1.516018718979865909e+01
1.516608505514913574e+01
1.516605630998420473e+01
1.516800153543125340e+01
1.516996740082656103e+01
1.516348989691172733e+01
1.517085027853169699e+01
1.517937781213500870e+01
1.519495010365893251e+01
1.519724865138107894e+01
1.518671087421689592e+01
1.518623860359891609e+01
1.519108366865795468e+01
1.518238713335746404e+01
1.518659290326086619e+01
1.519688408023120907e+01
1.519663479988447463e+01
1.521556811182771973e+01
1.522058624766325963e+01
1.522042694364596827e+01
1.523382894866221271e+01
1.523178470712212196e+01
1.523203359842423588e+01
1.522892749745883023e+01
1.520793649219096899e+01
1.519339795130340320e+01
1.520403804476253917e+01
1.519481618918821475e+01
1.518888263879104450e+01
1.518923990902969301e+01
1.518145937966682624e+01
1.518280553023096324e+01
1.518842925479068562e+01
1.517598961051989725e+01
1.517105457752247943e+01
1.516845698471859549e+01
1.516685196966786187e+01
1.516953259708631663e+01
1.517332694805971727e+01
1.517894504821626533e+01
1.518075545437702445e+01
1.517620504668530401e+01
1.517119623313168297e+01
1.516289875653936292e+01
1.517022847260866847e+01
1.516344932305312021e+01
1.515614462859780431e+01
1.515565288580889813e+01
1.516208516381989568e+01
1.516772393136010422e+01
1.517221644476000186e+01
1.516460082379744811e+01
1.516721281693716605e+01
1.517516075402883047e+01
1.518696663773912725e+01
1.518918822131045054e+01
1.518202140675317402e+01
1.517183773129433888e+01
1.516702593897718998e+01
1.517291233852886556e+01
1.515194033926093553e+01
1.514530383970554084e+01
1.514985598614518381e+01
1.514756323865154997e+01
1.514768359391077013e+01
1.515767081793608284e+01
1.516383857310481353e+01
1.517364578375174311e+01
1.518793459826518699e+01
1.519552505060074843e+01
1.518783365855924217e+01
1.519475346586173892e+01
1.518884976716059043e+01
1.517798890236473497e+01
1.517535091373577671e+01
1.517050171817196969e+01
1.516491998939488717e+01
1.516524164908152095e+01
1.516346235959109023e+01
1.516146128783525349e+01
1.514666739901959147e+01
1.513911777545904513e+01
1.512669966657222709e+01
1.511068002239147212e+01
1.511357590060186240e+01
1.510053760707590698e+01
1.510446507715584552e+01
1.510504354038564578e+01
1.509240179052157771e+01
1.509829199051040938e+01
1.510348573530380989e+01
1.509209095675998746e+01
1.509624720858424851e+01
1.509912332678846880e+01
1.509526704784217088e+01
1.509899480422657803e+01
1.510070181553278346e+01
1.510599650487977108e+01
1.509977378477580068e+01
1.509096773646887080e+01
1.508123577857031350e+01
1.508107119802287777e+01
1.508636256551316457e+01
1.509165095851575522e+01
1.509474651651656707e+01
1.510457230015213703e+01
1.511718400513582772e+01
1.510995546128475553e+01
1.510388616519169958e+01
1.510221240749829263e+01
1.510027605478782142e+01
1.509877992619705367e+01
1.508898504121484052e+01
1.509283641390718955e+01
1.509153979130248047e+01
1.509512677067354858e+01
1.508990344294300812e+01
1.508848580677770990e+01
1.510313242966977931e+01
1.511220587320470266e+01
1.512136525135684195e+01
1.513530252536857468e+01
1.514365964548715660e+01
1.515549458715253373e+01
1.516276072684452458e+01
1.516265541836201614e+01
1.516903091164165929e+01
1.517180014570861424e+01
1.516979856211440669e+01
1.517378524400512951e+01
1.517517127748967987e+01
1.516133927960704675e+01
1.515647726980451893e+01
1.515210287341173512e+01
1.514690982271292974e+01
1.515588273047822199e+01
1.515317690110115834e+01
1.514055244143542467e+01
1.513626996556113369e+01
1.513465142958569309e+01
1.511905336568869629e+01
1.511925430286416017e+01
1.512775056707034338e+01
1.512459494383094061e+01
1.512974758765912142e+01
1.514329271087658668e+01
1.514863434102390194e+01
1.515726414890160356e+01
1.516319517218982682e+01
1.516461168465059473e+01
1.516214451464227331e+01
1.515357152704704369e+01
1.515709831955363995e+01
1.516444943315233651e+01
1.515779770863353804e+01
1.516026513832765055e+01
1.516505630863764331e+01
1.516564514546515596e+01
1.516710819884299433e+01
1.516188488856902339e+01
1.515080385268633556e+01
1.515237936583066158e+01
1.514965567467615237e+01
1.514164057294834542e+01
1.512184919469344635e+01
1.510955681271971507e+01
1.510620517913751826e+01
1.509984941949126558e+01
1.509629017597948852e+01
1.508798149085378704e+01
1.508130858438696187e+01
1.509155311332697025e+01
1.509126812198782019e+01
1.509434002397965280e+01
1.510893908449926748e+01
1.511015235423261593e+01
1.510544480568904291e+01
1.509860985520977295e+01
1.509828936007867206e+01
1.509782147994579304e+01
1.509672111644337988e+01
1.508610677527866706e+01
1.506171751496621525e+01
1.506014018484472139e+01
1.506177304615964907e+01
1.504673778318270827e+01
1.505011511266955182e+01
1.504693918340075953e+01
1.505079957469147089e+01
1.506363097318922328e+01
1.506432321932273588e+01
1.507166241180254751e+01
1.507660080567860739e+01
1.507812216256110815e+01
1.508645595897723446e+01
1.508886244203117677e+01
1.509364695954450752e+01
1.509375598695391751e+01
1.508661990694234944e+01
1.508808052890245932e+01
1.509062010520812613e+01
1.508204157359684139e+01
1.508705014474377037e+01
1.509849414398398260e+01
1.508414775948020825e+01
1.507081703144415563e+01
1.507131896897493561e+01
1.504901610364979625e+01
1.504322964863950496e+01
1.504463656408456806e+01
1.503313785075113529e+01
1.502358750963984768e+01
1.503252063587935439e+01
1.503735811124965771e+01
1.504005721672779394e+01
1.505664548472837261e+01
1.506906110864234094e+01
1.507867632343925202e+01
1.508025412431255674e+01
1.507486113789062543e+01
1.507222293911131317e+01
1.507970376387867439e+01
1.508749432971727522e+01
1.508870398354894604e+01
1.509441085424315432e+01
1.510841356423202697e+01
1.511426999266014448e+01
1.511604466229588262e+01
1.512633772380725894e+01
1.512775856418461728e+01
1.513395606048501030e+01
1.512979985620031798e+01
1.511195368461995336e+01
1.511293429200956240e+01
1.509640513509046400e+01
1.508142609280609925e+01
1.508464108165025053e+01
1.507464135443161979e+01
1.507933037243678065e+01
1.508414732644800793e+01
1.508544343835770007e+01
1.508827688233741782e+01
1.508122754089711393e+01
1.507934923062918742e+01
1.508314805479439435e+01
1.508136272132603750e+01
1.507725161724899188e+01
1.509075399945028195e+01
1.509504528687029357e+01
1.508821556114178186e+01
1.508648487696625828e+01
1.507590092834768569e+01
1.507283803823550450e+01
1.506885955966504653e+01
1.506519882017931344e+01
1.505989862121498035e+01
1.506061001982336300e+01
1.505675383896075203e+01
1.504825110971390068e+01
1.503538889503110454e+01
1.503099581887299507e+01
1.502520944884434684e+01
1.502919324460007822e+01
1.502729270977028264e+01
1.503400271352334094e+01
1.503756343932936446e+01
1.503921332344779493e+01
1.504641689133777049e+01
1.504556265223466482e+01
1.504539205694292470e+01
1.504267168956999434e+01
1.504595141628718480e+01
1.506169882228126511e+01
1.506204530410265896e+01
1.506176800376047709e+01
1.505613998402488996e+01
1.504330237048916530e+01
1.503863614127151749e+01
1.504543113640827556e+01
1.505051895455310351e+01
1.505698407650070081e+01
1.506552188570610795e+01
1.505707028185144303e+01
1.505432780373951296e+01
1.505831747835229883e+01
1.505129480574480816e+01
1.503883240878160343e+01
1.503233884021443956e+01
1.502738440656550800e+01
1.503267333591884558e+01
1.504296606319706164e+01
1.503940059668111040e+01
1.504985197717262224e+01
1.505652504304309147e+01
1.505477354845779736e+01
1.505376450663878707e+01
1.505879532821323785e+01
1.506350444267451394e+01
1.506292831335739635e+01
1.506059140181141842e+01
1.505485161149140438e+01
1.505686120395147576e+01
1.505293410897504458e+01
1.503080806366072864e+01
1.502186759827839246e+01
1.502278442290128169e+01
1.502235433959204336e+01
1.501250854690203695e+01
1.501147842561493562e+01
1.499380366643892337e+01
1.497988279479856111e+01
1.498809545455082670e+01
1.497494349812479442e+01
1.497235980778614106e+01
1.497749929553216930e+01
1.497964460882480076e+01
1.498437011833376786e+01
1.498926524420155992e+01
1.498949552847155786e+01
1.498572386864070971e+01
1.497227666220214637e+01
1.498666449737248385e+01
1.498739494318480503e+01
1.497556380621402816e+01
1.498279591343333728e+01
1.498366123118314164e+01
1.498799034650671125e+01
1.498987754527388283e+01
1.499602233205241397e+01
1.499660685699861062e+01
1.498592945181133906e+01
1.499595668638804113e+01
1.500593474818894535e+01
1.501027124751348296e+01
1.501558317435912393e+01
1.502211269001227478e+01
1.502871721701141361e+01
1.503303413820245993e+01
1.503555137940450948e+01
1.503689116511406354e+01
1.504259879226772156e+01
1.504477430956370476e+01
1.504550812615708644e+01
1.504729102748656366e+01
1.505735772262223193e+01
1.506595156415979275e+01
1.506689062594355910e+01
1.506203233465362246e+01
1.506443273840064911e+01
1.506283345846318511e+01
1.505687563406128326e+01
1.505575448111430248e+01
1.505557542452804576e+01
1.505222465432481194e+01
1.505637278522848455e+01
1.506087718659221864e+01
1.505771755268127698e+01
1.504855242869444787e+01
1.504818897684610057e+01
1.504282756029887125e+01
1.503856772175110201e+01
1.503405550756288278e+01
1.501750651558461769e+01
1.502060502631097094e+01
1.502820254402479705e+01
1.501485787902036861e+01
1.500338048432886140e+01
1.500896303952902855e+01
1.501167556717535057e+01
1.501886195922423717e+01
1.501819632115842396e+01
1.501274568845443902e+01
1.501543936133288604e+01
1.501229788551347610e+01
1.500478783888362955e+01
1.499975393087951936e+01
1.499643897773628076e+01
1.499906416731276870e+01
1.500759312887689667e+01
1.501269417097231340e+01
1.502576562099161350e+01
1.503270973033393787e+01
1.503728602578397577e+01
1.503160891376862907e+01
1.503078653317585278e+01
1.503637931847949893e+01
1.502975533765425631e+01
1.503594933028475822e+01
1.504119645823773688e+01
1.502797890001299663e+01
1.502686542528936009e+01
1.502775924593450974e+01
1.502922257012173723e+01
1.502559410084983504e+01
1.503250492979367081e+01
1.503980163969839623e+01
1.505830339731049961e+01
1.506999813185363735e+01
1.505816332113663769e+01
1.505695525242278698e+01
1.505330524763704503e+01
1.505150033721063529e+01
1.505830820515973123e+01
1.505928782642171626e+01
1.506176886337559573e+01
1.506809513457791994e+01
1.507294176376048433e+01
1.508085349933347885e+01
1.508405679126942545e+01
1.507571343971726208e+01
1.506092643302081768e+01
1.504572373907438632e+01
1.503580143636363253e+01
1.502653541952279959e+01
1.502558975087289461e+01
1.501474121250492821e+01
1.500013938362733867e+01
1.501288311847230439e+01
1.502514294868439393e+01
1.504386657929260807e+01
1.504900928935943405e+01
1.504231036372785368e+01
1.503784168324500392e+01
1.502694965353928680e+01
1.503146164600134149e+01
1.502898686213159962e+01
1.502942131989456520e+01
1.502109017076170616e+01
1.501847058375377486e+01
1.502963084335618404e+01
1.502974254476842653e+01
1.502909442925384553e+01
1.503873392836562140e+01
1.503422038665216931e+01
1.503667425218565334e+01
1.503086962254505821e+01
1.503218124643399456e+01
1.502890922282580810e+01
1.502263944683740604e+01
1.502361028247843144e+01
1.500500772287541018e+01
1.499493566668263433e+01
1.498842176202520626e+01
1.498254516366523426e+01
1.499176060163845392e+01
1.500013307781685334e+01
1.500459519739550807e+01
1.501932693320069134e+01
1.504035957511746702e+01
1.504763234207114131e+01
1.505427517470397447e+01
1.505445616605717518e+01
1.507225554408794110e+01
1.507293644208432148e+01
1.507206272509022860e+01
1.507421955721109974e+01
1.506185129408295431e+01
1.506069072562261013e+01
1.507075327459731895e+01
1.506524279050065473e+01
1.506687852552703077e+01
1.506868260169407847e+01
1.507418132934781596e+01
1.507263822899954775e+01
1.507212233846433591e+01
1.507431029368749797e+01
1.508036405465587571e+01
1.508256388188814512e+01
1.508822846335868029e+01
1.509515588970633715e+01
1.509622956761966250e+01
1.509007327888658878e+01
1.508673815964916542e+01
1.507734683637801965e+01
1.507228228604177289e+01
1.506787395326348999e+01
1.507081611415506472e+01
1.507145779654013218e+01
1.507630236576949123e+01
1.507137636872612596e+01
1.505256578522873312e+01
1.505802065410292379e+01
1.504853863047297757e+01
1.504191425011573457e+01
1.503840098196443087e+01
1.502968085799119713e+01
1.501451576603248839e+01
1.500996783870781215e+01
1.500542313448317344e+01
1.500306004854724229e+01
1.500901299646424292e+01
1.502215400975215509e+01
1.503482098673702794e+01
1.504872826041506428e+01
1.506883369803870920e+01
1.508332515345303193e+01
1.509367644607519665e+01
1.509858640674936403e+01
1.510197880857632313e+01
1.509877459237426933e+01
1.509563942818705407e+01
1.509664040664585549e+01
1.509214195887818910e+01
1.510282814428415321e+01
1.510406003277757847e+01
1.510471047833579661e+01
1.510313412699813007e+01
1.509005667104822379e+01
1.508869336503573955e+01
1.508233311215271932e+01
1.508024270258080435e+01
1.508131018297768655e+01
1.506746365222128148e+01
1.506128763665429382e+01
1.507456526434851973e+01
1.507146589424512051e+01
1.507654614891983158e+01
1.508963319873877573e+01
1.509462205437372795e+01
1.509951104294842672e+01
1.509909179478789554e+01
1.510569509255278398e+01
1.511289970415702832e+01
1.511314205370802277e+01
1.510069794761167117e+01
1.509720451532606411e+01
1.511123570969786556e+01
1.511062786495647892e+01
1.511252612991086330e+01
1.511810664728089115e+01
1.510462237010743358e+01
1.510546236594378655e+01
1.510580691116097896e+01
1.510378975449864569e+01
1.510068361380171886e+01
1.509061427548368961e+01
1.508525928762216850e+01
1.507541712263242317e+01
1.507053094718438402e+01
1.507165144367039211e+01
1.507383031019619857e+01
1.507911224296489650e+01
1.508703830317196548e+01
1.508623810583627822e+01
1.509112961433040034e+01
1.508799645081104579e+01
1.509098082325862045e+01
1.508385526452992664e+01
1.507907723392467503e+01
1.508167013937024059e+01
1.507265273510230941e+01
1.506210682480613627e+01
1.506074942727385846e+01
1.505138885753363098e+01
1.504990922997979474e+01
1.504788097312733797e+01
1.504029390883025208e+01
1.503860671045996789e+01
1.503014281258495011e+01
1.502352492397407957e+01
1.502381776035726801e+01
1.502878009901250067e+01
1.502000490663010801e+01
1.502236554973901406e+01
1.502767551139497115e+01
1.502877324227814171e+01
1.503807201018345019e+01
1.503829934980489647e+01
1.503439687438339867e+01
1.503903169568134324e+01
1.504264803556188390e+01
1.504681701174396125e+01
1.503459748150394582e+01
1.502326810432085225e+01
1.501755456063698269e+01
1.501171875364726560e+01
1.500631141679333957e+01
1.500890188834890537e+01
1.500930558823004013e+01
1.500836681096380865e+01
1.500887095029771068e+01
1.502480741090797878e+01
1.503046081922508925e+01
1.502596413090064509e+01
1.502994006913794678e+01
1.503543184727357307e+01
1.504347688469952793e+01
1.504963552930787785e+01
1.504270496425172610e+01
1.503337674413427294e+01
1.503296202591497099e+01
1.502686178815488205e+01
1.503542043613705381e+01
1.504441613082724949e+01
1.503681246695957618e+01
1.503699662436724260e+01
1.502424892560318170e+01
1.501407919231420429e+01
1.502195861259156295e+01
1.502333177410644005e+01
1.503251049599613332e+01
1.504978659373789718e+01
1.505436489286545054e+01
1.505975694708469348e+01
1.507029986182897474e+01
1.507649713325257324e+01
1.508326266359186185e+01
1.508786045503728879e+01
1.508354403423897594e+01
1.508633484357124921e+01
1.509359510045012698e+01
1.510951324481633407e+01
1.511433375452299721e+01
1.511350064154222395e+01
1.510904714000477433e+01
1.511161663903445174e+01
1.511432514932254634e+01
1.509968258026110988e+01
1.510305190841845224e+01
1.510787413229240528e+01
1.510447035489333523e+01
1.511458234365690068e+01
1.512258908703955385e+01
1.512692181167862238e+01
1.511951261958689052e+01
1.511585775133331033e+01
1.511870032187620794e+01
1.511997206847571995e+01
1.512300432409343820e+01
1.514073403062134737e+01
1.514019917820657568e+01
1.513841103449660430e+01
1.514399271023315308e+01
1.514839454115903017e+01
1.515800025969066667e+01
1.516458102649312778e+01
1.516323482779920973e+01
1.516712394567930211e+01
1.516803800430644245e+01
1.516044748759179228e+01
1.515405427089440060e+01
1.515168246546687669e+01
1.515342974270600784e+01
1.514339771499797394e+01
1.513337962048234786e+01
1.512797138808969599e+01
1.512123019038672922e+01
1.510950243323914499e+01
1.510494033130632019e+01
1.510733409626576851e+01
1.510344410310507612e+01
1.509523987932180411e+01
1.509929605041285505e+01
1.509749283965973810e+01
1.508295985470899048e+01
1.508774744182690952e+01
1.507607446188193911e+01
1.507436048572383136e+01
1.507616750609338752e+01
1.506826083163350738e+01
1.507089846950922940e+01
1.507577817436207646e+01
1.507337041460304050e+01
1.506484671840626355e+01
1.506332742279315973e+01
1.505434665135404515e+01
1.504628779539688743e+01
1.503750185315487187e+01
1.503195223288330773e+01
1.503116098680738233e+01
1.502398426812313659e+01
1.502381008495775205e+01
1.502930651471913492e+01
1.503231044368955338e+01
1.503186830202532143e+01
1.503217607790781685e+01
1.504350044883858040e+01
1.504498074324384937e+01
1.504453572409865458e+01
1.504032765758014811e+01
1.504012216383349809e+01
1.505163170143220697e+01
1.507038772305823393e+01
1.507312697106305066e+01
1.507833695564074183e+01
1.507969636513791478e+01
1.507904948959171421e+01
1.508300538459224072e+01
1.509653688848853825e+01
1.510763587843257660e+01
1.511821528460591146e+01
1.512289514484707631e+01
1.513111515066371737e+01
1.514295012546493879e+01
1.514649310942239246e+01
1.513844834430910247e+01
1.513763274083803267e+01
1.514135165272813488e+01
1.513703004471756408e+01
1.512969794862730843e+01
1.513546691487714035e+01
1.513345770101497223e+01
1.512844967552789299e+01
1.512609373483832087e+01
1.511552836819421763e+01
1.512101663777824712e+01
1.513064473520703679e+01
1.512528535232242000e+01
1.511971305571520041e+01
1.511675762636837739e+01
1.511297913955528216e+01
1.511087632209684273e+01
1.511457096493672658e+01
1.512576330559653215e+01
1.513332458584017637e+01
1.513681401630855206e+01
1.514480152531732138e+01
1.515470800747532820e+01
1.515702882653135397e+01
1.515869266520493319e+01
1.516271382546429614e+01
1.516757244584263553e+01
1.518353910411281404e+01
1.520317514239366297e+01
1.522072549393693031e+01
1.523360931637355442e+01
1.525231274085977873e+01
1.525634898713949106e+01
1.525094522029186628e+01
1.526135464470140946e+01
1.527372638468738764e+01
1.528049088521763110e+01
1.528941980164648662e+01
1.529951444282266770e+01
1.531366193732998937e+01
1.532602922221360409e+01
1.533379160273538666e+01
1.533028361044928367e+01
1.533813065296196676e+01
1.532794794985507103e+01
1.532192048198437995e+01
1.531426516276228256e+01
1.531865745410725133e+01
1.532033977125555424e+01
1.532321817403275688e+01
1.533018191185657209e+01
1.533016822281331670e+01
1.533870034152027984e+01
1.534091334673088625e+01
1.534560041775732309e+01
1.536273135151868452e+01
1.537750820013907749e+01
1.539516977428096212e+01
1.540567638732876610e+01
1.540440324219635038e+01
1.541038422940448527e+01
1.541935945581984946e+01
1.541777793259710272e+01
1.542830946151920735e+01
1.543533201760976503e+01
1.543279551566704555e+01
1.543528307206580763e+01
1.544153780003881238e+01
1.543302038791039799e+01
1.544290898720205796e+01
1.544697316082368488e+01
1.544354615789415597e+01
1.544542195750188185e+01
1.544160410145937945e+01
1.543389850333123547e+01
1.542930291386756103e+01
1.542516983680125442e+01
1.542044219803714888e+01
1.541850914885666413e+01
1.540968686063681403e+01
1.539399198491258147e+01
1.539287773889834199e+01
1.538766547542564922e+01
1.538942927776740888e+01
1.538013312331596083e+01
1.537648703712160980e+01
1.539144109977473640e+01
1.539059410742692080e+01
1.539957490370503379e+01
1.541399458076823059e+01
1.542714845237259347e+01
1.543134684684612878e+01
1.544025545950347222e+01
1.543394491202118957e+01
1.543016185583428168e+01
1.543241856203127327e+01
1.542749895990606035e+01
1.542429272329518497e+01
1.543593489974934840e+01
1.543555598614525159e+01
1.543447793230806653e+01
1.543915655985450464e+01
1.545412554341415934e+01
1.546966084920891937e+01
1.547897089029595286e+01
1.549318937101937443e+01
1.549571823114929536e+01
1.550319924693917528e+01
1.550333626985021951e+01
1.550475054330891744e+01
1.550212546499584576e+01
1.548827693323364763e+01
1.548970922513657378e+01
1.547566948405941467e+01
1.546031170282917522e+01
1.545235959732809405e+01
1.545229651359820977e+01
1.544492979600191873e+01
1.543506332555001315e+01
1.543094967302002019e+01
1.543052812293974263e+01
1.542337768328068925e+01
1.540348218750565934e+01
1.541067576317487919e+01
1.542073904253905781e+01
1.541761662638864294e+01
1.541824817075136522e+01
1.542538225677028407e+01
1.541672811979849200e+01
1.540917171992865420e+01
1.540816215519883414e+01
1.540513648077299713e+01
1.541374129116302605e+01
1.540640032080846744e+01
1.540489503709432029e+01
1.540551699463411950e+01
1.539360232071177137e+01
1.538208608388793941e+01
1.537249991037654873e+01
1.536361139827850053e+01
1.535923447667977015e+01
1.536173078161532324e+01
1.535437278992650256e+01
1.535046293454502120e+01
1.535664150364741509e+01
1.535913718361840985e+01
1.536960066752660126e+01
1.538317868225429308e+01
1.539392693890912334e+01
1.540755938906843880e+01
1.541020937407806279e+01
1.541295730165346356e+01
1.541233599533322440e+01
1.541183298522310352e+01
1.539933287235874282e+01
1.539448778315316879e+01
1.538206520892203244e+01
1.536688915050565640e+01
1.535751753863283398e+01
1.535842729685712094e+01
1.534965906578262818e+01
1.535268677014298788e+01
1.535031866529272193e+01
1.535081712111960961e+01
1.535696504270421237e+01
1.536658603035716020e+01
1.537300699586966068e+01
1.537799089111855366e+01
1.537241398007117965e+01
1.536219438764611311e+01
1.536311318551453198e+01
1.535197964985755625e+01
1.535544461083641465e+01
1.536296791321902155e+01
1.535998200701387262e+01
1.536661259496248810e+01
1.537201252593297873e+01
1.537511441762254805e+01
1.538422119926734233e+01
1.538077426089657962e+01
1.538667455132861228e+01
1.539482229994585616e+01
1.539587727001012496e+01
1.539654671577273781e+01
1.540196699007066172e+01
1.540136354826617193e+01
1.540762990151064749e+01
1.540201860840702075e+01
1.538046865747328162e+01
1.538499914651611356e+01
1.538826599011859741e+01
1.538137261481475093e+01
1.538595203213723295e+01
1.538279196842576724e+01
1.538807209988592639e+01
1.539950423801555779e+01
1.541441450529620916e+01
1.540488664136573504e+01
1.538059506661544162e+01
1.537475510449799998e+01
1.536474719740511929e+01
1.535749330634258314e+01
1.535992918985670208e+01
1.536850430556536651e+01
1.537279030285278836e+01
1.536724265738365602e+01
1.536491097912107584e+01
1.536388282733049770e+01
1.536177692684158025e+01
1.535767609569852965e+01
1.537352384433497576e+01
1.538536165694107716e+01
1.538658885058346826e+01
1.537904528837086815e+01
1.537415446874113556e+01
1.537247841141162397e+01
1.536668335861484991e+01
1.537328545817505265e+01
1.537164371964598963e+01
1.537352109532391253e+01
1.538102462056701647e+01
1.537392732867301604e+01
1.537109634534811065e+01
1.536723887758465601e+01
1.535478653854865350e+01
1.535077087505432480e+01
1.534337270968635103e+01
1.533729173902383991e+01
1.533280636058127300e+01
1.533314053028416346e+01
1.533434815304402576e+01
1.533352769185832187e+01
1.533031056027339289e+01
1.533280991134203930e+01
1.533809897209575901e+01
1.533072448069200355e+01
1.532801619757466227e+01
1.532047544096718283e+01
1.532112419236561252e+01
1.531784813630861386e+01
1.531505233895941132e+01
1.530491208654920321e+01
1.529530259419821370e+01
1.529037451660454927e+01
1.528629406790560452e+01
1.528901227591495982e+01
1.528500174365721342e+01
1.528199903154251338e+01
1.527861760491597565e+01
1.528279397268776130e+01
1.527885376115140126e+01
1.527439399467698600e+01
1.526641405597184686e+01
1.525644699359333600e+01
1.524568697883836421e+01
1.523513160491187790e+01
1.522521216188810911e+01
1.520961294553297805e+01
1.519511858183673603e+01
1.519452974523311362e+01
1.518728101863085911e+01
1.517829204857480185e+01
1.517390659007016218e+01
1.516034019861839788e+01
1.516099463753870147e+01
1.516107284260532140e+01
1.516013962629076950e+01
1.516469968013672087e+01
1.516818605575000589e+01
1.516868394684596666e+01
1.515891269334839109e+01
1.515960410119887669e+01
1.516082460452556013e+01
1.515927479631235109e+01
1.517387437524351590e+01
1.516874554611716164e+01
1.516900706176545555e+01
1.516728149165227180e+01
1.516263054835238577e+01
1.515595260910326658e+01
1.514341940691351596e+01
1.513423219745200576e+01
1.512803106146442822e+01
1.511718707396660122e+01
1.511498392922381129e+01
1.512036780273753678e+01
1.512420675317601670e+01
1.513640412527653645e+01
1.513574288580145932e+01
1.514203630490547781e+01
1.514524465303461120e+01
1.514238616898296996e+01
1.514162263975762102e+01
1.513921393731241771e+01
1.514472585411921735e+01
1.514916557910491335e+01
1.514344513514706314e+01
1.515119450893883446e+01
1.515181991715879839e+01
1.515633602048126249e+01
1.515740244760057465e+01
1.516025237878937659e+01
1.516440599215898111e+01
1.515389099832275122e+01
1.515593839190261960e+01
1.515702321237323780e+01
1.514092984878883819e+01
1.513697556056114735e+01
1.512421949182135172e+01
1.512103404193325140e+01
1.511118888682085171e+01
1.510068698582633040e+01
1.509678601326354652e+01
1.508685628989024252e+01
1.508375933269327618e+01
1.507240156715059243e+01
1.506627090095759591e+01
1.507907769495691674e+01
1.507342804542040682e+01
1.506753422001942155e+01
1.507721666028193575e+01
1.508061582172911663e+01
1.508037534857776230e+01
1.508144139858478461e+01
1.507590881463384136e+01
1.507719633064411724e+01
1.508314014823412919e+01
1.507750197356193667e+01
1.507552866133823954e+01
1.507445160961434816e+01
1.507206968175370143e+01
1.507464698351006582e+01
1.506238969490973467e+01
1.505920133398370275e+01
1.504694372125175938e+01
1.503302172336714904e+01
1.502574120145943937e+01
1.501231740358325339e+01
1.501407920763482728e+01
1.501344532751025795e+01
1.500251237104374802e+01
1.500100054653309023e+01
1.499201407814616083e+01
1.498782227354380225e+01
1.499784372338503147e+01
1.499943330206024861e+01
1.499738162940652053e+01
1.499127395198518187e+01
1.499245270381966222e+01
1.498426240895968853e+01
1.498109980673764419e+01
1.498068295622881863e+01
1.498083727878442417e+01
1.498950988120578032e+01
1.499055483369160591e+01
1.499889393593168485e+01
1.500456239003970538e+01
1.499761133991541584e+01
1.499078175328690676e+01
1.497813612222517321e+01
1.497739809153972246e+01
1.497235071737397938e+01
1.496038007017457794e+01
1.495989245318824068e+01
1.496907392047968166e+01
1.496411741022759756e+01
1.496743448927836084e+01
1.498311575407979568e+01
1.498499568780407643e+01
1.498110027437720326e+01
1.498070828888085337e+01
1.497212632042768199e+01
1.497229424378636153e+01
1.497303801738814144e+01
1.496672135186894081e+01
1.496846144432992176e+01
1.495449081060897001e+01
1.494792916272275107e+01
1.494224876530280532e+01
1.493165653927201397e+01
1.493552791048353257e+01
1.494942469614266045e+01
1.495859198570583359e+01
1.496227298821761131e+01
1.498140407921859207e+01
1.497567784856146389e+01
1.496879318552095128e+01
1.496611890845752946e+01
1.494741591162971872e+01
1.495215809077002156e+01
1.495618387473495048e+01
1.494450575772896705e+01
1.494612569283370007e+01
1.494539100361939532e+01
1.495722091893905770e+01
1.496550444790966061e+01
1.496843781206725943e+01
1.497531497906807907e+01
1.497115436439122682e+01
1.497225816138488774e+01
1.497431017788021279e+01
1.497241011779438757e+01
1.497176064686396124e+01
1.497780030522528705e+01
1.496883872273777882e+01
1.497268698736490045e+01
1.496981498314512571e+01
1.495895798347131844e+01
1.496908053592964905e+01
1.497727561379102923e+01
1.498245195643859162e+01
1.499336195715267195e+01
1.500749836484414423e+01
1.500841431548655613e+01
1.501104321323105495e+01
1.501882418040634271e+01
1.501422883909841666e+01
1.501302810228771456e+01
1.501160055610651156e+01
1.500990441750148996e+01
1.500440753445911213e+01
1.500395712037222751e+01
1.501886297023522232e+01
1.502874199974758440e+01
1.503472438070626360e+01
1.503788441261407272e+01
1.503658996041359863e+01
1.503983433674079428e+01
1.503410521483654527e+01
1.502673147024956002e+01
1.502445969618993971e+01
1.502264717332245425e+01
1.501690163411358014e+01
1.500452572863877876e+01
1.500130588007237442e+01
1.500370468220766007e+01
1.500210167041327125e+01
1.499174887463922978e+01
1.499818612702414988e+01
1.499425954672001815e+01
1.497980304559309594e+01
1.499231513723267462e+01
1.499598477662134322e+01
1.498513222788936972e+01
1.497986534140431658e+01
1.497556604883612863e+01
1.497288667518677130e+01
1.498506942418869947e+01
1.499644823416444339e+01
1.499953743314282484e+01
1.500554203502200146e+01
1.500637102619089802e+01
1.501080215715217747e+01
1.500611198919093425e+01
1.500294519395443871e+01
1.501306168335734448e+01
1.501153658290889581e+01
1.500431989349418949e+01
1.501450687036654941e+01
1.501935672187851978e+01
1.500985886860540752e+01
1.500970617078846381e+01
1.501981811878007100e+01
1.501473194507773457e+01
1.499672804073327015e+01
1.498974956456147467e+01
1.499471448257050810e+01
1.498921916335172533e+01
1.498731933920618609e+01
1.499071661096904862e+01
1.499472411164709662e+01
1.499959721114731970e+01
1.500581186613696794e+01
1.500529987540511279e+01
1.500754415206462689e+01
1.502239960897127879e+01
1.503391917223697227e+01
1.504472119742291802e+01
1.505031490121478477e+01
1.504939992920028402e+01
1.504783483388865761e+01
1.505286416013416684e+01
1.505124604427233415e+01
1.504671764827517144e+01
1.503813928336775874e+01
1.503468208730278732e+01
1.503269038077689146e+01
1.503760304757161492e+01
1.503874836361844025e+01
1.503868920077138149e+01
1.503420048864546743e+01
1.503338304738351994e+01
1.504524737866067952e+01
1.503846859730305496e+01
1.503906833964247625e+01
1.504178518460090963e+01
1.504048617493160656e+01
1.504807166204853885e+01
1.505778487358925055e+01
1.506323525001003993e+01
1.506215924586448196e+01
1.506563776078441386e+01
1.506423616655302311e+01
1.505964909270341678e+01
1.506373694726411472e+01
1.506124786034743224e+01
1.505974961490845487e+01
1.506818438685643535e+01
1.507176213481176674e+01
1.507624054407564707e+01
1.507547870965304426e+01
1.507358125982450758e+01
1.507223172154144386e+01
1.506156831456698164e+01
1.504902470059227682e+01
1.504490428571840255e+01
1.504000660696806513e+01
1.502938770117502187e+01
1.502552174055364453e+01
1.503012360389010560e+01
1.502723502721403115e+01
1.503207949623699591e+01
1.502722229292904466e+01
1.502327929267359075e+01
1.501099018311302835e+01
1.500457400453162116e+01
1.499906520800980125e+01
1.499407794202346089e+01
1.500094879463390107e+01
1.499411584575922518e+01
1.498794957070630929e+01
1.499217445991482123e+01
1.498872986363212867e+01
1.497809235501940606e+01
1.497089075602928787e+01
1.497658993706906294e+01
1.498078223497087791e+01
1.497915325195429759e+01
1.499564798389309495e+01
1.501203762116645457e+01
1.502362780877748172e+01
1.503786592719860060e+01
1.505624544910932450e+01
1.505813544461201481e+01
1.505156585223622123e+01
1.505214115373592065e+01
1.505038448987017929e+01
1.505381203056467321e+01
1.505654311019119973e+01
1.504898001469532964e+01
1.505170282704283480e+01
1.504762490771164529e+01
1.502018628097507325e+01
1.502540364644763216e+01
1.502969274701950475e+01
1.502560944294227951e+01
1.503710664759039872e+01
1.503856827730497869e+01
1.503579647746142456e+01
1.504471303621130396e+01
1.505465375263507966e+01
1.505730918937946150e+01
1.505485234007202067e+01
1.506535783930187122e+01
1.506031259293306945e+01
1.505773891924976127e+01
1.505609892174877551e+01
1.504405944742405232e+01
1.504662567436113108e+01
1.504849818648439275e+01
1.504531137883968661e+01
1.503525309434151502e+01
1.502642672550758007e+01
1.502197634194332565e+01
1.501824560650533691e+01
1.500783792271946915e+01
1.498826332624995494e+01
1.498553831081847143e+01
1.497756959716442005e+01
1.497532992957991382e+01
1.499099038779950277e+01
1.499508824964895837e+01
1.500235534242152902e+01
1.499869423304121341e+01
1.500420920798278779e+01
1.500332103489112257e+01
1.500217415575866831e+01
1.499620611646844814e+01
1.499963871489754119e+01
1.500881190159710243e+01
1.500604244102887108e+01
1.501498185990797474e+01
1.502088557567579485e+01
1.502771182589791543e+01
1.502994005595902216e+01
1.503364220689724107e+01
1.503447331108122142e+01
1.503257411406528377e+01
1.502481014291925732e+01
1.502201912207638124e+01
1.501099446986456343e+01
1.501030752115031497e+01
1.501593352142711524e+01
1.501696126245180807e+01
1.502023712028455726e+01
1.501466076111812598e+01
1.501493470776313011e+01
1.501993636267347831e+01
1.502068018513107006e+01
1.502596898535196779e+01
1.503076951980931319e+01
1.502409258154237648e+01
1.502072936086544530e+01
1.502640906692604261e+01
1.502418670988764582e+01
1.503152765031772375e+01
1.503631159509949278e+01
1.503880697530053290e+01
1.504812165387882672e+01
1.504667109226445021e+01
1.504432786625525686e+01
1.503837968275946935e+01
1.503421173053299320e+01
1.503524517023189411e+01
1.502803845966311336e+01
1.502859412542184003e+01
1.502554362705602564e+01
1.502207859895532138e+01
1.501918262167762919e+01
1.501299292275584918e+01
1.502490750251200247e+01
1.502343312035259792e+01
1.503089214958374775e+01
1.502989445455288298e+01
1.502400467386899585e+01
1.502733521742460887e+01
1.502500591724617962e+01
1.503492606270491549e+01
1.503810874343571058e+01
1.504137664949804964e+01
1.506166792483526784e+01
1.507404045819234106e+01
1.508529643522111918e+01
1.508813857051535123e+01
1.508808265002829252e+01
1.509627953908842635e+01
1.509324492489115954e+01
1.508583352278037815e+01
1.508311925750842342e+01
1.508041179376008145e+01
1.508160086897282781e+01
1.507829794621041941e+01
1.507433360815588230e+01
1.508615705534467466e+01
1.509497313796772211e+01
1.509134146367597040e+01
1.509704488325674987e+01
1.510700002900230565e+01
1.511270755180060377e+01
1.511992979383375868e+01
1.512239366769384041e+01
1.512628611607499707e+01
1.512695498240765168e+01
1.512433177883494118e+01
1.512689821892657527e+01
1.513416965524143265e+01
1.514508230048818227e+01
1.515060244994260508e+01
1.515339649246959297e+01
1.515375211957914203e+01
1.515351166579200637e+01
1.515547903284432607e+01
1.515758799068796847e+01
1.516611307296540900e+01
1.516692710610549177e+01
1.516057984978751882e+01
1.516529262069852457e+01
1.515869007985955186e+01
1.515193915908520772e+01
1.515695524551526852e+01
1.514369517716295377e+01
1.513045723818700417e+01
1.512047445860996575e+01
1.511856709872106563e+01
1.510530679313587044e+01
1.509910847401745393e+01
1.510279691305476213e+01
1.509777517635131083e+01
1.509450887091935734e+01
1.509817067334637031e+01
1.509318198755418905e+01
1.508545823322001311e+01
1.508876451728045609e+01
1.509041190672041566e+01
1.509923975351403058e+01
1.509926270055623654e+01
1.510512390751653378e+01
1.511517562564986861e+01
1.511761365863407391e+01
1.512536436906541226e+01
1.512465441181279147e+01
1.511716836532875341e+01
1.512525471956999290e+01
1.512198948592608616e+01
1.512466969184526988e+01
1.514490317089316562e+01
1.514689587311100283e+01
1.515274337410315653e+01
1.516335464889972684e+01
1.516715198357705674e+01
1.516282576464307041e+01
1.516245586876583396e+01
1.515501348055995656e+01
1.514370142182633927e+01
1.514174354271172263e+01
1.513480696780923296e+01
1.513334615750088297e+01
1.513265096481452865e+01
1.513278486858420813e+01
1.514468636651876743e+01
1.514394372537654299e+01
1.514341278152901360e+01
1.514377565273461990e+01
1.514317415152175883e+01
1.514363171726296464e+01
1.514292173939822561e+01
1.514567992041704692e+01
1.514705403728915201e+01
1.514774653539931748e+01
1.515290688219679005e+01
1.516597530565159246e+01
1.517321202786773071e+01
1.517228791672018318e+01
1.516190858682262643e+01
1.516624863867973616e+01
1.516938973011778380e+01
1.517172501717309530e+01
1.516838159189864932e+01
1.516679701378319223e+01
1.516066408197412763e+01
1.516309945074802279e+01
1.515969554786544471e+01
1.515709507626572794e+01
1.515398154616640092e+01
1.515429167778377284e+01
1.514855069708246837e+01
1.514967340556814435e+01
1.514364524234957265e+01
1.513323807963593381e+01
1.513215646134900005e+01
1.513457248251092935e+01
1.513822414489251855e+01
1.513915885703561237e+01
1.514064829140714430e+01
1.513892029542967776e+01
1.514824142808023666e+01
1.514447001275024363e+01
1.515122839731728632e+01
1.515796235651639101e+01
1.515488616842406699e+01
1.515630359165581353e+01
1.517045818152452519e+01
1.517325589109127293e+01
1.516663419744381791e+01
1.517102684630766163e+01
1.517242527140137121e+01
1.515909035778927993e+01
1.516618041498253788e+01
1.516345234995636559e+01
1.515044188173720130e+01
1.515295803678567310e+01
1.515055489369866137e+01
1.514744979265357649e+01
1.515043792205065465e+01
1.514706857105477589e+01
1.512903909528565904e+01
1.512003269138818773e+01
1.511191184666965626e+01
1.510394204500646964e+01
1.510133237400316730e+01
1.508187483333779788e+01
1.508136026719528289e+01
1.508587493128965029e+01
1.508580308578014240e+01
1.508748217417305959e+01
1.508761194152813800e+01
1.509488703681872757e+01
1.508884941534137880e+01
1.509485437819856735e+01
1.509402428353227066e+01
1.508608809189578359e+01
1.508480567707768039e+01
1.508701420473059684e+01
1.508615349639696035e+01
1.509213427610157154e+01
1.508715189396001399e+01
1.509433377689005873e+01
1.509340050223812035e+01
1.508533587808098986e+01
1.510071921197533484e+01
1.510928114694913305e+01
1.509921637442818110e+01
1.510051529418161742e+01
1.510071046316960519e+01
1.507934878474244123e+01
1.507338287006880684e+01
1.505869410538675801e+01
1.506245319667318228e+01
1.506301514089279081e+01
1.505971494984245140e+01
1.504819575265721987e+01
1.503934351569401251e+01
1.504039520659589080e+01
1.503868704054603533e+01
1.504050386677893947e+01
1.503743107596412010e+01
1.504955764341347546e+01
1.504637726799536601e+01
1.503852350257188952e+01
1.504250462364619523e+01
1.505029377448681771e+01
1.505024343880955051e+01
1.505824170067635848e+01
1.505204155212207695e+01
1.504515048553189693e+01
1.505226429924020515e+01
1.505138176950852014e+01
1.505160331707247856e+01
1.505007400013702501e+01
1.504193857051589767e+01
1.503831241394687801e+01
1.503382405102310670e+01
1.502781081407333197e+01
1.502700208042504926e+01
1.502051607396467325e+01
1.502717256683259173e+01
1.501688255243993453e+01
1.500851519997126005e+01
1.499963760124419743e+01
1.498874760065662493e+01
1.498536585937147514e+01
1.498516831315657072e+01
1.499319150162934378e+01
1.499878552877922289e+01
1.500348423696157951e+01
1.501217361839914943e+01
1.501035311330085698e+01
1.501582974837341844e+01
1.501498322073506664e+01
1.500583740315086523e+01
1.499900241172917426e+01
1.498673879241812656e+01
1.498317655973857399e+01
1.499048406457462335e+01
1.499746103079230508e+01
1.500250347513999394e+01
1.501062880725969428e+01
1.500476129376849599e+01
1.501679312798005128e+01
1.502325225390241670e+01
1.501911963101363057e+01
1.502385033822338656e+01
1.502737098343917310e+01
1.502040988802549926e+01
1.501783529964239428e+01
1.501782807480701365e+01
1.501532850828936994e+01
1.501681882039538607e+01
1.502049957590057261e+01
1.501710036230152490e+01
1.501630416917022082e+01
1.501825396017857095e+01
1.501470401407119226e+01
1.501916353196195431e+01
1.502702856379899821e+01
1.501695401234664473e+01
1.500097125291244105e+01
1.499191106837352905e+01
1.498546437005179044e+01
1.498711439269001211e+01
1.499159852417716365e+01
1.499967870851362051e+01
1.500104546507062686e+01
1.500059924516660814e+01
1.500886349223749505e+01
1.501012917858948192e+01
1.502768685310877572e+01
1.503873003126560626e+01
1.504310715729506853e+01
1.504656568510050718e+01
1.504998016385287940e+01
1.505939782361458867e+01
1.505291703895420419e+01
1.504998427505341851e+01
1.505042859944794742e+01
1.504545166452543370e+01
1.504859344636738605e+01
1.504711845799408643e+01
1.504805722755186004e+01
1.504369384871216120e+01
1.503262279282536973e+01
1.503137347950610803e+01
1.502800662134613674e+01
1.502256240710954849e+01
1.501806722500736768e+01
1.500312535307821626e+01
1.500106409626373782e+01
1.499647054709313920e+01
1.498851577725033302e+01
1.499241521710403013e+01
1.499313887662957967e+01
1.498927448547311769e+01
1.497395514553773310e+01
1.496768565149336894e+01
1.496785996990951872e+01
1.495735457117069167e+01
1.495946216591370082e+01
1.496393489605491212e+01
1.496500256400586970e+01
1.496438027195828191e+01
1.496847484347231827e+01
1.495919676525048203e+01
1.494416471395270563e+01
1.495440416924322058e+01
1.495780377144198958e+01
1.495273865831030946e+01
1.494844079755768895e+01
1.494231996513083160e+01
1.493847403282399888e+01
1.494086162926102190e+01
1.493994246275251214e+01
1.494482489675603354e+01
1.495250105034395460e+01
1.495651344557541762e+01
1.496202487220633692e+01
1.496289084303874795e+01
1.494894243433705405e+01
1.495034742516654447e+01
1.495440445207539071e+01
1.494929394410665147e+01
1.496336019109681281e+01
1.495064381729696734e+01
1.495289230070622288e+01
1.495172132882180449e+01
1.493539901381883439e+01
1.494235278730423389e+01
1.493495518772128783e+01
1.493429303667853958e+01
1.494688158270305678e+01
1.494736227749032054e+01
1.496014297473760379e+01
1.496241825358312738e+01
1.496209991238980486e+01
1.496839262716533625e+01
1.497396238004933977e+01
1.498656585571974631e+01
1.498611456852881574e+01
1.498631443491356130e+01
1.499775331857609117e+01
1.499182300363622389e+01
1.498977878224234850e+01
1.499562741786427722e+01
1.499231522709237119e+01
1.500474383754516694e+01
1.500491393749184077e+01
1.500881308020937865e+01
1.500587360307602047e+01
1.500020716728760739e+01
1.499230961837018405e+01
1.498660665537631687e+01
1.498467650765103976e+01
1.498239625178581846e+01
1.497393636824747176e+01
1.497063547313685383e+01
1.497218858025951249e+01
1.495872868610776507e+01
1.495170248375168676e+01
1.496056679569629466e+01
1.496249584481823014e+01
1.496856861668559624e+01
1.498050344530884104e+01
1.497179998045913152e+01
1.495995939403122499e+01
1.495238497892503027e+01
1.493056678847070629e+01
1.491344641469021504e+01
1.491114534143442150e+01
1.490035264612136778e+01
1.489774410666699467e+01
1.490062811077893201e+01
1.489192502588228351e+01
1.489389373211468737e+01
1.489366777846342060e+01
1.488066317360847357e+01
1.487571581375748586e+01
1.486346296458531313e+01
1.485832434345088870e+01
1.485245716747379419e+01
1.484557082963430297e+01
1.485255967144067668e+01
1.485355374003426832e+01
1.485478649042131671e+01
1.486541958044325540e+01
1.487101897161941366e+01
1.487702223764802589e+01
1.488403956135169537e+01
1.487818719624681130e+01
1.487996369718182521e+01
1.488918197769283758e+01
1.489555457753251311e+01
1.488992017641323606e+01
1.489535675009532945e+01
1.490696000519541009e+01
1.490253332819549215e+01
1.490855682730667020e+01
1.491404015851892595e+01
1.492175909236020104e+01
1.493405154815253510e+01
1.494182629947215091e+01
1.495858051361306984e+01
1.497299828133109578e+01
1.497442950028833053e+01
1.497400297611273778e+01
1.497135461960058755e+01
1.496042930824606998e+01
1.496510925305915229e+01
1.496550455009109015e+01
1.496505036666107813e+01
1.495600546397541031e+01
1.494727709405398919e+01
1.494351294128486174e+01
1.493597456662305767e+01
1.492302695401376411e+01
1.491536069534185849e+01
1.491411946562399038e+01
1.490465770472351714e+01
1.489442320941461162e+01
1.489709093947022289e+01
1.490456557269295068e+01
1.490143702984270035e+01
1.490275154795373602e+01
1.490367380453199431e+01
1.489650709970556619e+01
1.489959315752533264e+01
1.490099911442576008e+01
1.489751228948033379e+01
1.489624593274396425e+01
1.488331891747468738e+01
1.486974619172774226e+01
1.487034826961501466e+01
1.487358213271597407e+01
1.487265714866054189e+01
1.489369514783441417e+01
1.488749130978399826e+01
1.488789417854020058e+01
1.489841548491857459e+01
1.488783714841868822e+01
1.488373122914705782e+01
1.488012295925385509e+01
1.486918770058895767e+01
1.486705592791583719e+01
1.487292777811784816e+01
1.488279441774346701e+01
1.488770486703945117e+01
1.488686271838642661e+01
1.489044147615104841e+01
1.489713948541402644e+01
1.492303328201477264e+01
1.493641912651750836e+01
1.494702174536069883e+01
1.495787755512616002e+01
1.496940022258785064e+01
1.498526448624407692e+01
1.500252574592945898e+01
1.501970124153478636e+01
1.502806325313302871e+01
1.504089228883891316e+01
1.505481514515177466e+01
1.506070498643905964e+01
1.506027454484442885e+01
1.506481772461714463e+01
1.506195177679594543e+01
1.505177286437160689e+01
1.504202055808429250e+01
1.503834818756022429e+01
1.503875694444517030e+01
1.503430719690275730e+01
1.503845784792365592e+01
1.504951236731938380e+01
1.504751126187074028e+01
1.504671453603894982e+01
1.503574013894799855e+01
1.503531889342212224e+01
1.502919915556067743e+01
1.502790786943605461e+01
1.502555966031041379e+01
1.502448916109104360e+01
1.503593224219929603e+01
1.502555236061754407e+01
1.503020541277348343e+01
1.502985215134037844e+01
1.501964426720931733e+01
1.503083387448493546e+01
1.503392257310160929e+01
1.502688452548495057e+01
1.503985832513464160e+01
1.504815231603440751e+01
1.505634035099275714e+01
1.506286732248163673e+01
1.506797525661879078e+01
1.507307713045510766e+01
1.508754099485682687e+01
1.509222983766255943e+01
1.509091645000594895e+01
1.509517758505490903e+01
1.510525279507492513e+01
1.511154117941070929e+01
1.511305884965299384e+01
1.512076750091181587e+01
1.512298066089480919e+01
1.512662731221061208e+01
1.512181844389635899e+01
1.512869050553186057e+01
1.512819776834618857e+01
1.512442882048912018e+01
1.512236803493918735e+01
1.512043087076354730e+01
1.513332792040458408e+01
1.512793930329048209e+01
1.512042682817071437e+01
1.512629540010870777e+01
1.512108558971852545e+01
1.510991752567676727e+01
1.510633805668339846e+01
1.509036090566508470e+01
1.508168497788482831e+01
1.507492464819633149e+01
1.506533138881345835e+01
1.506445609999204471e+01
1.506101725414157855e+01
1.506767428085252547e+01
1.508217011263007201e+01
1.508405353165550977e+01
1.508972154891833917e+01
1.509896754606486624e+01
1.511568406235006989e+01
1.511851375157159971e+01
1.512290086164837177e+01
1.511844910655378627e+01
1.511599918479369187e+01
1.511510372917532941e+01
1.511047290468799886e+01
1.511373505975080711e+01
1.512564413382410677e+01
1.513827704440876154e+01
1.514379605313873967e+01
1.515727364495336005e+01
1.516874629286000342e+01
1.516873634599312304e+01
1.516537579501995836e+01
1.516515163271736633e+01
1.517068370448155790e+01
1.515878256852427697e+01
1.515736875473007572e+01
1.515318251263102312e+01
1.514151061134917953e+01
1.512818638156448259e+01
1.511448554509204634e+01
1.510247034957099288e+01
1.509895106744080451e+01
1.509448543944345644e+01
1.507622438933543840e+01
1.506263243630204229e+01
1.506588203089653533e+01
1.504865525509123358e+01
1.504373188578397702e+01
1.504539370060009240e+01
1.503264187661133100e+01
1.502717590512172841e+01
1.501262677782357891e+01
1.501098888336669468e+01
1.500072620071373919e+01
1.499466980320283582e+01
1.500088520809415193e+01
1.500334315140809949e+01
1.500537182557530436e+01
1.500802029312803931e+01
1.501537265763623630e+01
1.502014851299180087e+01
1.504383392268287878e+01
1.505728344591848611e+01
1.505577068431021637e+01
1.506925627093010434e+01
1.507565391904797814e+01
1.507008640306368008e+01
1.506117590041264975e+01
1.506846313774670065e+01
1.506698041835697133e+01
1.506660974303458111e+01
1.506208151806684015e+01
1.506408132530923893e+01
1.506126635597543562e+01
1.506014612477975767e+01
1.505622693091203601e+01
1.504997587366944423e+01
1.504431326203063790e+01
1.504324308394316212e+01
1.504228455869623282e+01
1.504108969565116638e+01
1.504479550855624304e+01
1.504308442879322882e+01
1.503415181845963922e+01
1.503203204374153756e+01
1.503536411568719977e+01
1.504036389052981804e+01
1.506695312045507684e+01
1.509559084851490773e+01
1.510577144589940168e+01
1.511211572914354306e+01
1.511987000259047775e+01
1.512204539329549746e+01
1.512572737973139425e+01
1.511819137309448635e+01
1.510363171747519928e+01
1.510420280411029204e+01
1.510397282020949028e+01
1.509851511752756892e+01
1.509409522378264334e+01
1.508905184794012122e+01
1.508737165468266106e+01
1.508221410948811858e+01
1.507350770574728571e+01
1.506574149024600295e+01
1.506883415063598797e+01
1.506902817085550339e+01
1.507585029372115848e+01
1.507950108692549129e+01
1.507864187303920467e+01
1.506024714656155261e+01
1.505881189008335497e+01
1.505459026876189199e+01
1.504661017429112313e+01
1.504908864566919213e+01
1.504594801464278042e+01
1.504683525789949883e+01
1.503871291396574073e+01
1.503890152848622641e+01
1.505029794064765447e+01
1.505215958338772531e+01
1.505582759628509848e+01
1.506881825988950219e+01
1.507374447021353525e+01
1.507459606424683329e+01
1.508320000259777593e+01
1.508147950764786138e+01
1.507922812311370109e+01
1.508124486725206381e+01
1.508332335105203015e+01
1.509423201812697890e+01
1.509240325440884511e+01
1.508943312866553477e+01
1.509220057373686785e+01
1.509468899349835347e+01
1.510042854357848796e+01
1.509174722617727049e+01
1.509890285628225293e+01
1.508836110975063427e+01
1.507611346217490755e+01
1.507815591005354960e+01
1.508387791992266358e+01
1.507321222980678677e+01
1.507839625645695314e+01
1.508562831386173286e+01
1.509207490877192726e+01
1.508346230748736083e+01
1.508337252650177263e+01
1.509369083564505409e+01
1.509393041833381055e+01
1.508808345624275660e+01
1.510083668934248813e+01
1.509548523515843854e+01
1.509091198324672156e+01
1.510250121864919848e+01
1.510662157013677742e+01
1.510995254254813780e+01
1.510238953905972714e+01
1.509566650043507252e+01
1.508842486539990269e+01
1.507424140472627272e+01
1.507590987961001971e+01
1.506710092996691763e+01
1.505614382387160433e+01
1.505142949255788665e+01
1.504533024292245003e+01
1.503491613362779411e+01
1.503334687499089561e+01
1.503840620317023280e+01
1.503787253951227676e+01
1.504349722366810305e+01
1.504767434573596141e+01
1.504083438639118953e+01
1.503556516394813691e+01
1.502852885715688380e+01
1.502239741509324489e+01
1.501653874577344538e+01
1.501517972395474843e+01
1.502119113325521660e+01
1.501976941428952728e+01
1.503308831896281283e+01
1.504239048138036061e+01
1.506090120928627307e+01
1.508043022083963436e+01
1.508561335460517405e+01
1.510019476255046378e+01
1.511069048347336086e+01
1.511150890838854366e+01
1.511735061457736506e+01
1.511354061442948371e+01
1.510722996723711198e+01
1.511441014734113608e+01
1.512068115373262067e+01
1.512193211451807784e+01
1.511904655167153066e+01
1.512187433090652711e+01
1.512953619311456244e+01
1.512676192748237547e+01
1.513097470923251109e+01
1.513054811819739065e+01
1.511700007684127023e+01
1.510179697866270487e+01
1.509053092033550847e+01
1.507744542799949450e+01
1.507873856804585344e+01
1.508077300763312500e+01
1.507151246210939632e+01
1.508306518864320189e+01
1.509188532302358610e+01
1.509447896242464182e+01
1.509239802944796516e+01
1.509888635995567974e+01
1.510399904631021606e+01
1.510147950864056732e+01
1.510086695127561107e+01
1.508957366193861205e+01
1.510120465386530242e+01
1.510077257221830038e+01
1.510038859617988116e+01
1.509879312953529862e+01
1.509687815636098840e+01
1.509644622779697798e+01
1.508730001122789588e+01
1.509263578273730744e+01
1.509805439570288499e+01
1.509573130150203646e+01
1.510316912478341500e+01
1.511699362638069566e+01
1.511389380724717313e+01
1.510986703255030861e+01
1.510790626195444020e+01
1.510373543577776267e+01
1.510169815312911190e+01
1.510022420673976562e+01
1.510910526144870758e+01
1.510596925546077074e+01
1.510221913194044419e+01
1.510501325830461106e+01
1.510992332430054397e+01
1.512453975907092918e+01
1.512478033786974763e+01
1.512337857151857001e+01
1.511656353735051539e+01
1.511680828157168932e+01
1.512453204987797584e+01
1.512446913044648156e+01
1.512120889472618401e+01
1.511992259325522525e+01
1.511803367939841714e+01
1.512220585278103258e+01
1.512489295776423148e+01
1.511874337654551681e+01
1.511929730066610134e+01
1.512421241748060297e+01
1.511523938349902885e+01
1.511259019090465472e+01
1.511791771752267977e+01
1.511464689445748633e+01
1.511269346472833952e+01
1.509963095107878672e+01
1.508674603235370348e+01
1.507940711890594443e+01
1.507377902033349848e+01
1.507853114372594661e+01
1.507902077230604121e+01
1.508996193746806824e+01
1.509359366484590659e+01
1.510230764309821794e+01
1.509919408171827016e+01
1.508339480206221417e+01
1.507591186439206687e+01
1.506356735003758018e+01
1.506628564257719560e+01
1.507489093198589813e+01
1.507037500093605509e+01
1.505998101685168500e+01
1.505244442856731801e+01
1.505324484744872215e+01
1.505446452858912032e+01
1.505117188967057373e+01
1.506007037438835461e+01
1.507622216043816010e+01
1.506573525841716332e+01
1.506980647269025297e+01
1.507785492266680727e+01
1.507487025429765026e+01
1.508806895956027283e+01
1.509460781418681385e+01
1.509332900413312650e+01
1.509317241821305977e+01
1.510255670400818850e+01
1.510945815931757785e+01
1.510159418786430230e+01
1.509636961928485199e+01
1.509101669688372560e+01
1.509751069213582220e+01
1.510019855064520300e+01
1.511016277399654051e+01
1.512522777951996567e+01
1.512930823427201155e+01
1.513091075599075275e+01
1.512831514026787261e+01
1.513065996284909609e+01
1.512410792947615690e+01
1.512556725755400677e+01
1.512257135240495209e+01
1.510655550878896491e+01
1.510147266789865306e+01
1.509708207343994246e+01
1.509143291182635949e+01
1.510174802077696299e+01
1.510469970531386785e+01
1.510411125191167159e+01
1.510787476074154689e+01
1.509681313975181460e+01
1.509827345833189050e+01
1.509840841109061671e+01
1.509633222393633112e+01
1.509826005326009479e+01
1.507680528316414303e+01
1.506420573242199978e+01
1.506228355841661681e+01
1.505056028279802227e+01
1.505242799965409972e+01
1.504164226580187957e+01
1.503036038112247752e+01
1.502399024339759137e+01
1.500879758716981627e+01
1.501881299723978103e+01
1.502898473094166398e+01
1.502149434132259387e+01
1.503465593856552296e+01
1.502963218635797560e+01
1.501933051969553112e+01
1.502842501710089351e+01
1.503213992308935865e+01
1.503544379721531676e+01
1.504370463139876257e+01
1.503529851385088811e+01
1.503536701985248136e+01
1.503354045272320150e+01
1.503032689388422405e+01
1.503172499607816093e+01
1.503935313590051770e+01
1.503479132329457890e+01
1.504771578120596232e+01
1.504837339085052150e+01
1.504800357774476360e+01
1.504806192555052213e+01
1.503272435086854308e+01
1.502389097498842396e+01
1.502262622074199427e+01
1.502078006651207431e+01
1.500636397380250742e+01
1.499377562020692167e+01
1.498355532342687901e+01
1.497572406759960728e+01
1.498761938658003956e+01
1.499674472801910241e+01
1.500432298938611630e+01
1.500088089658662938e+01
1.500309645663455527e+01
1.502109228595037749e+01
1.502723701225825970e+01
1.502454648580738450e+01
1.503132576149985766e+01
1.504076355901062989e+01
1.503946530097258538e+01
1.505281712365861324e+01
1.505971755318742389e+01
1.505980490852665632e+01
1.506782523438698718e+01
1.507114180990525831e+01
1.506255452680675688e+01
1.507842184883235426e+01
1.508676275911710896e+01
1.507688482099804084e+01
1.507094089767362632e+01
1.506003708866934332e+01
1.504002364096734645e+01
1.503630833894793106e+01
1.503976941784334542e+01
1.504311917967861767e+01
1.505218889527077586e+01
1.506463143318768694e+01
1.508303464134820082e+01
1.508831184448035145e+01
1.508658956946977625e+01
1.510488517126775676e+01
1.511139465317555519e+01
1.511464851428121570e+01
1.512544634792162590e+01
1.512992185351895635e+01
1.512657499224727431e+01
1.512588976713207067e+01
1.511823160597954185e+01
1.511645334240260752e+01
1.511492079613227268e+01
1.511107471333295038e+01
1.510935589607223051e+01
1.510857039389379786e+01
1.511167836672610498e+01
1.512212496891095448e+01
1.512573531684274819e+01
1.513015434007766302e+01
1.512144863255121763e+01
1.512354787982139293e+01
1.513081429973877690e+01
1.511534706432744990e+01
1.512523197088120597e+01
1.512476953273320568e+01
1.511563149383726667e+01
1.511055557596763599e+01
1.510590164608750818e+01
1.510596232220137303e+01
1.509847445607522332e+01
1.510151932975922229e+01
1.510038468862995309e+01
1.509641828243367101e+01
1.508604062798610101e+01
1.508618797007900447e+01
1.507806915031990513e+01
1.505056983669429371e+01
1.503762426580947675e+01
1.502897063890038254e+01
1.502421092545280246e+01
1.501153005355460657e+01
1.499918700459134335e+01
1.499699670502133131e+01
1.498976842963476308e+01
1.498219636091109841e+01
1.497636123691820309e+01
1.497257974309477291e+01
1.498618152838540674e+01
1.497919076039481290e+01
1.497976275224879039e+01
1.498986880346675576e+01
1.499966516238569803e+01
1.501652956183013998e+01
1.502641406149877668e+01
1.503461557877305133e+01
1.504078099518982370e+01
1.503307511861407164e+01
1.503492162194330817e+01
1.503148814303101410e+01
1.503944775897848807e+01
1.503501413182096158e+01
1.503823311069384516e+01
1.503022557620174204e+01
1.501573039375238672e+01
1.502370711510625334e+01
1.502436997535508212e+01
1.501473702070719973e+01
1.503153452824009051e+01
1.503555155863533699e+01
1.503492088479396571e+01
1.504240929871541965e+01
1.505206060145869706e+01
1.505672890442272482e+01
1.506017295847524373e+01
1.506022056853838720e+01
1.506174820602110564e+01
1.506953367909769526e+01
1.508436838563064875e+01
1.508998040819836461e+01
1.509766350722384765e+01
1.509632502578741509e+01
1.509354754977410096e+01
1.510226763029933927e+01
1.510292978177832168e+01
1.509993702707902763e+01
1.510400766890018609e+01
1.510273017716613175e+01
1.510129760249648712e+01
1.509407390606015475e+01
1.509309578547175690e+01
1.509607032624997203e+01
1.510173073106567188e+01
1.510831293932648478e+01
1.511482498300363986e+01
1.512106017117636725e+01
1.511820918688022353e+01
1.511306272117833949e+01
1.510995063018723172e+01
1.511019275610173729e+01
1.510196524763599157e+01
1.510044897280424614e+01
1.509968213692218697e+01
1.509938889564292275e+01
1.510861408283168927e+01
1.511349462334020899e+01
1.512432570278033417e+01
1.513868222189552171e+01
1.514250396611407545e+01
1.515606768746424393e+01
1.516671070914273578e+01
1.517723522764099364e+01
1.519068451959197574e+01
1.518687282549120887e+01
1.517654602425036359e+01
1.518201563474080551e+01
1.517596363062349241e+01
1.517469960120819650e+01
1.517526870182659238e+01
1.516683460776422621e+01
1.516743964112839471e+01
1.516989438174744897e+01
1.516622680442412552e+01
1.514934339294529053e+01
1.513922496655604277e+01
1.512142632588856372e+01
1.509655536588816105e+01
1.509275335211677849e+01
1.509603470028232763e+01
1.509492134804656516e+01
1.508388932218799816e+01
1.508126716403207190e+01
1.507203956079928453e+01
1.506515029037610276e+01
1.505739968457498890e+01
1.505534164269766428e+01
1.504829329320986631e+01
1.503987710064621020e+01
1.503578232052200470e+01
1.505110439114863752e+01
1.505378243413895234e+01
1.504874337151951380e+01
1.504199546259435216e+01
1.503083011773728117e+01
1.502797092430719594e+01
1.502067585641355052e+01
1.500777292475752844e+01
1.500579973291764446e+01
1.499805897969662993e+01
1.498931871789636538e+01
1.498015989899151279e+01
1.498284058517013406e+01
1.498536306209380697e+01
1.499529404328833238e+01
1.499985949742621116e+01
1.499434073092275455e+01
1.499973234998903138e+01
1.499774181730781386e+01
1.499153002599156181e+01
1.499041903301156076e+01
1.499192579025453931e+01
1.497978446819924869e+01
1.498258844404621115e+01
1.498571423198525565e+01
1.497956773073974723e+01
1.498161299528178425e+01
1.498333192002915482e+01
1.498534406188443846e+01
1.498555865030753509e+01
1.498464197457716374e+01
1.498216397453337123e+01
1.498486486563020392e+01
1.498942423648767530e+01
1.498222776148826796e+01
1.498672540382127316e+01
1.498770222798851215e+01
1.498224029419330527e+01
1.499346683709753592e+01
1.499700928651139975e+01
1.499793470972945642e+01
1.500860667262128700e+01
1.500644701276571524e+01
1.501527634842127590e+01
1.502804026319869202e+01
1.502072846293758523e+01
1.502312915324539766e+01
1.502616411952864972e+01
1.501876770119282867e+01
1.501732914892117776e+01
1.501163542839031351e+01
1.502291259089462727e+01
1.503485029240596837e+01
1.503700362379500177e+01
1.503853722015568017e+01
1.502766338468293306e+01
1.502150990825284715e+01
1.501829437805517742e+01
1.501579451768352591e+01
1.501056530531336364e+01
1.500177278332905395e+01
1.499532275479530341e+01
1.499233131809443975e+01
1.499850702249972656e+01
1.500777624609455962e+01
1.500770893419540819e+01
1.501162501270057525e+01
1.500969712635654929e+01
1.500306947378828148e+01
1.501537294812654366e+01
1.502596945889973057e+01
1.502455313065737741e+01
1.504341914773426403e+01
1.504807611862478467e+01
1.504859591388521523e+01
1.506430603157904358e+01
1.506515441812364031e+01
1.508315517009891238e+01
1.509254073006980157e+01
1.508880589502122405e+01
1.509612177548429734e+01
1.510025764230066336e+01
1.510522130817263786e+01
1.511438835227360222e+01
1.512402070567542545e+01
1.512174452769145994e+01
1.512074044245001581e+01
1.511916696564057183e+01
1.511025750352641062e+01
1.511312857381549257e+01
1.511204711682033697e+01
1.510526858252591964e+01
1.511563403871462796e+01
1.511970576795718380e+01
1.511143233393148577e+01
1.510835996549955418e+01
1.510201839114582789e+01
1.510068589298399466e+01
1.509833622268146591e+01
1.508770598434136723e+01
1.508722569646741363e+01
1.509057596828152015e+01
1.508895238381301418e+01
1.509673398989415460e+01
1.509541903122237017e+01
1.509632382051858279e+01
1.510689901879019459e+01
1.511025947239624223e+01
1.510161991404869219e+01
1.510563006791575980e+01
1.511772819736908069e+01
1.511427700363459437e+01
1.511432457798561302e+01
1.511340148710839948e+01
1.510665903238279739e+01
1.509132021207735441e+01
1.507149050288217040e+01
1.506274521732282423e+01
1.505845646302377716e+01
1.505488807794221984e+01
1.505712769857513855e+01
1.506780807682936718e+01
1.508035269332842354e+01
1.508795529013590553e+01
1.508218040093127854e+01
1.506979357778158679e+01
1.507278552058107834e+01
1.507292274984568436e+01
1.507632320377236823e+01
1.507260759430817032e+01
1.505825295170404665e+01
1.505481327171064976e+01
1.504885776370570660e+01
1.503599079761541901e+01
1.502572202846624627e+01
1.503095675158896860e+01
1.503895562236123773e+01
1.503929361215284466e+01
1.505285894155417736e+01
1.505445805079879484e+01
1.505262555564361193e+01
1.504383932612484642e+01
1.504579842458839956e+01
1.503635268913372869e+01
1.502204697727404081e+01
1.502754690244010938e+01
1.502372100598527105e+01
1.502165506181135157e+01
1.502140416337810436e+01
1.502218573741632923e+01
1.501854630485791375e+01
1.500724864434812211e+01
1.500419204328882827e+01
1.500226125493666096e+01
1.500307158361606241e+01
1.501174082032260415e+01
1.502166875587516337e+01
1.502207878382517059e+01
1.502090073242454338e+01
1.501560972636725033e+01
1.501157513611582317e+01
1.501349505645470117e+01
1.501733030936464708e+01
1.500864174814250696e+01
1.501075131673888663e+01
1.500940730714759397e+01
1.499921080182999411e+01
1.499819478466887901e+01
1.500113040564871270e+01
1.501256898007177831e+01
1.500508349741755865e+01
1.501314572011356141e+01
1.502048919774011537e+01
1.502857666979686613e+01
1.503510805673510831e+01
1.505024551778078212e+01
1.507282164402696623e+01
1.508844187477235899e+01
1.508893349351885682e+01
1.508839464455307322e+01
1.509036796532859270e+01
1.509558177673850210e+01
1.509448021263315276e+01
1.508427714611400106e+01
1.508260548039335447e+01
1.508515559004805517e+01
1.508258101193492884e+01
1.508644060156547617e+01
1.508599684063084467e+01
1.507761431911697869e+01
1.507043696612212180e+01
1.506790268206135508e+01
1.506100827381313678e+01
1.506335078666088378e+01
1.506974508152098657e+01
1.507014029353156204e+01
1.506101550580858550e+01
1.505360193096175792e+01
1.504581634872971030e+01
1.505172663403794786e+01
1.505999628714511474e+01
1.506968395627942314e+01
1.506745990776643929e+01
1.508206698646534960e+01
1.508923596582169857e+01
1.508250161247925192e+01
1.508238279630816336e+01
1.508437230309409749e+01
1.508012187020024086e+01
1.506956175786316976e+01
1.506381759146511001e+01
1.505389346015870622e+01
1.503883262520352559e+01
1.503742018987833617e+01
1.501892722092079602e+01
1.501048900334793679e+01
1.501600061210988102e+01
1.501121443874013117e+01
1.501719756078087720e+01
1.501284583701784925e+01
1.500940813122247341e+01
1.501999083943414881e+01
1.501075397192295036e+01
1.500398617795212708e+01
1.500691087095625242e+01
1.500883202080841983e+01
1.501971993704803054e+01
1.502168950920842327e+01
1.502607056555457099e+01
1.501897493079061263e+01
1.502497093009383811e+01
1.502379925093099722e+01
1.502025247898723137e+01
1.502484561819583142e+01
1.503099783427870584e+01
1.502270281760144321e+01
1.500668927175949108e+01
1.500144744420792087e+01
1.500793388943253071e+01
1.501371162262369197e+01
1.501229449079056621e+01
1.501039836137996275e+01
1.501680481649622578e+01
1.500668500986470200e+01
1.500528080641617557e+01
1.501210595039077234e+01
1.500824907556953391e+01
1.501146696377054468e+01
1.501639637182231191e+01
1.501377448919591906e+01
1.502359002783356523e+01
1.502526557077490210e+01
1.502596672710519954e+01
1.502905432744046088e+01
1.502785566273323070e+01
1.503422666535509400e+01
1.504398562726230537e+01
1.504550276867102632e+01
1.503953822370000282e+01
1.503240461332259947e+01
1.503093611848055922e+01
1.502380886085710365e+01
1.503052138028896323e+01
1.503965217037354307e+01
1.503427117602911878e+01
1.502981611348011093e+01
1.501309213180783964e+01
1.499723116578580218e+01
1.498470051424607519e+01
1.497695147792219572e+01
1.497473048492448555e+01
1.496285181809062692e+01
1.496146418044722104e+01
1.495269557941825234e+01
1.494831716374777209e+01
1.495216500079541611e+01
1.495440949090149729e+01
1.495715161002745575e+01
1.497040588870567035e+01
1.497429211710553787e+01
1.499147318236872728e+01
1.499912971795592220e+01
1.500467728769220699e+01
1.500087904483501866e+01
1.499984686024468417e+01
1.500731180375930407e+01
1.499091456719625803e+01
1.498447535046617851e+01
1.498008989604695884e+01
1.497738294657932734e+01
1.497527246150731806e+01
1.497681086755460456e+01
1.497961967314790144e+01
1.499270926827520256e+01
1.499246050585662715e+01
1.498620095698632682e+01
1.498422799061524024e+01
1.498571145458973497e+01
1.498488784645394034e+01
1.498215394660543964e+01
1.496977559884279074e+01
1.496014518866593335e+01
1.495202911678943813e+01
1.495129126139796760e+01
1.494091388405736964e+01
1.492740473425719472e+01
1.492310578865759396e+01
1.490789345245728015e+01
1.490111098106865839e+01
1.490234950886179277e+01
1.489243132873627040e+01
1.489306995643498510e+01
1.489584766326011156e+01
1.490021904309718792e+01
1.490953972801239225e+01
1.491672531617198594e+01
1.491350300196621781e+01
1.491408937852159333e+01
1.491003065692352969e+01
1.490449388945196851e+01
1.491017462228301582e+01
1.491284762789893037e+01
1.491596889276044458e+01
1.492433730636411582e+01
1.493355625445685675e+01
1.492506253971306940e+01
1.491809275906197385e+01
1.492115214848560889e+01
1.492505085347815985e+01
1.493882156879239531e+01
1.496316496848416477e+01
1.499178387057636108e+01
1.500221900864125857e+01
1.500962251681317028e+01
1.500364772517878897e+01
1.500384991785410804e+01
1.499920672928559462e+01
1.499410537362556006e+01
1.500072308358401507e+01
1.499585528102424625e+01
1.499662436444861413e+01
1.498525234311839149e+01
1.497862680099796862e+01
1.497583428460411881e+01
1.496124081362982139e+01
1.495878422066565072e+01
1.497123818987420130e+01
1.497479806810391523e+01
1.497619824571097880e+01
1.497917182864823005e+01
1.498070438610058375e+01
1.498429419240776284e+01
1.498763128474558748e+01
1.499368942187300391e+01
1.499953857178262062e+01
1.500025006613633316e+01
1.500430330299825243e+01
1.500783765415889803e+01
1.500151926590382168e+01
1.499834578893505110e+01
1.500262424840892450e+01
1.500022233117608650e+01
1.499224407180303409e+01
1.498338216956565638e+01
1.497925827037626512e+01
1.498696006145305759e+01
1.497449374390652643e+01
1.496668840476291074e+01
1.497655140503402293e+01
1.497910946948108801e+01
1.498948610660710123e+01
1.500041347400155445e+01
1.500940452489820309e+01
1.501290975824090168e+01
1.502697352170856959e+01
1.502692359535028110e+01
1.503838392866756912e+01
1.503229440011158502e+01
1.502965922373620877e+01
1.503715991452236089e+01
1.502282228256213870e+01
1.502091354344412011e+01
1.502498693074064029e+01
1.500876063064772481e+01
1.500207550006640389e+01
1.499451398226638688e+01
1.498060610657451264e+01
1.497984836347344384e+01
1.497296891990291101e+01
1.497269037542746339e+01
1.497456018294834479e+01
1.496616115725372254e+01
1.496447031283679330e+01
1.496563547171740360e+01
1.495792873072952389e+01
1.496597685021769841e+01
1.496695166982706482e+01
1.496852810718493743e+01
1.497206378128130133e+01
1.496694945396213861e+01
1.496384434418651388e+01
1.496081136681750579e+01
1.496130939814133143e+01
1.495689875443319394e+01
1.495550271400607301e+01
1.495784708827937060e+01
1.495887749454247029e+01
1.496207611487353262e+01
1.497026688031221653e+01
1.497096945889422770e+01
1.498326457130131217e+01
1.498818221733994882e+01
1.499205537831464063e+01
1.499818973407425382e+01
1.499172650940368889e+01
1.500230279890567786e+01
1.500749049070712005e+01
1.501063144082019640e+01
1.501843937008289132e+01
1.502595429644868474e+01
1.502978471760473766e+01
1.502275838579443068e+01
1.503349784587749305e+01
1.504216555715534653e+01
1.503846780193312327e+01
1.503957723420344017e+01
1.503577715423585381e+01
1.503627152633072939e+01
1.502941990827287988e+01
1.502940288015615344e+01
1.502702412367275464e+01
1.502181879301954659e+01
1.503383884416517624e+01
1.501627221637964382e+01
1.500403768871535526e+01
1.499772355634220844e+01
1.499825214373945492e+01
1.499275339493398462e+01
1.499571386240696569e+01
1.499947186166985169e+01
1.499155951141945842e+01
1.500169878499134946e+01
1.499569528996115331e+01
1.499276246206333774e+01
1.500496094122245516e+01
1.500152090321386211e+01
1.501136106875141429e+01
1.501626846256338688e+01
1.500978116710047061e+01
1.500802351587630667e+01
1.500286520321161099e+01
1.500211913895553906e+01
1.500193633339255150e+01
1.500502312019787254e+01
1.500626879260025071e+01
1.500978032379826921e+01
1.500976432400098481e+01
1.500832722909984795e+01
1.502494327034152910e+01
1.503086147748986789e+01
1.503556421115442099e+01
1.506615694043368414e+01
1.507691245672648073e+01
1.508011356936965619e+01
1.509463697809171734e+01
1.509891089190174362e+01
1.510616139554124970e+01
1.510660401537420761e+01
1.510241703592647866e+01
1.509741528805849065e+01
1.508576751797397897e+01
1.507160764325267266e+01
1.507111710581299491e+01
1.507409950081494365e+01
1.506857883995025738e+01
1.507511071265281721e+01
1.507385742304905207e+01
1.507566403513550490e+01
1.507836439507908644e+01
1.507406281288293393e+01
1.507427955980275058e+01
1.508388298805092731e+01
1.508685433883905169e+01
1.508386712371349958e+01
1.508807296679044185e+01
1.508378503226008682e+01
1.508036546401979372e+01
1.508914014799140269e+01
1.509483383064569217e+01
1.508919768187556976e+01
1.509502958682215379e+01
1.511919511843682074e+01
1.512215499931012275e+01
1.512478945193739044e+01
1.513229217411586447e+01
1.513053789468359156e+01
1.513484605149320217e+01
1.513834066955054425e+01
1.513440505574691919e+01
1.514077467665545385e+01
1.513832520402291237e+01
1.513600572021838353e+01
1.512375659853218046e+01
1.511310791896926631e+01
1.510829714085723197e+01
1.511430575143119093e+01
1.510864141217025747e+01
1.510526546049826635e+01
1.510435391234528524e+01
1.510671439556744744e+01
1.510104207436898172e+01
1.509930840621484727e+01
1.510852548075768276e+01
1.510988612435049916e+01
1.511471236832164244e+01
1.512102370180928723e+01
1.512553349385732915e+01
1.512595634458584115e+01
1.512168543627936756e+01
1.511843622206927407e+01
1.511693320165764121e+01
1.511135877076146095e+01
1.511568034463269683e+01
1.512706303169397692e+01
1.512180320322659455e+01
1.512137547804901772e+01
1.512924608419609918e+01
1.512841016406153116e+01
1.511791548881313041e+01
1.512052557441404765e+01
1.510933834429469691e+01
1.510498075939166007e+01
1.510833198127015820e+01
1.511341296896645758e+01
1.512607237246150405e+01
1.512581455744293280e+01
1.512748477334475083e+01
1.513715685237474773e+01
1.513524393144096969e+01
1.513571651434835630e+01
1.515034719395154283e+01
1.515117875172987993e+01
1.516071060439332108e+01
1.516245689574425981e+01
1.515239226588562538e+01
1.514373835591674045e+01
1.514764773670308884e+01
1.514234004174355164e+01
1.513506402122841443e+01
1.513719463779422547e+01
1.513618749420743725e+01
1.515076232426356562e+01
1.515531083861395167e+01
1.515709321320793279e+01
1.516969678892730045e+01
1.517617723227760074e+01
1.518076544819531293e+01
1.518050067802854208e+01
1.517665849706024872e+01
1.517266097502033162e+01
1.516158697062036254e+01
1.514415486570347902e+01
1.512760827783879947e+01
1.511106272619827706e+01
1.511175755673741428e+01
1.508789828446304249e+01
1.507046406555416063e+01
1.506236828861909771e+01
1.504684123296359211e+01
1.503899900089301056e+01
1.502746322295864623e+01
1.501532512540866549e+01
1.501790555776322300e+01
1.500903155405558742e+01
1.499253521830061153e+01
1.499738078888785608e+01
1.499978165385013185e+01
1.499698245312045231e+01
1.499994922393256402e+01
1.500053547902053630e+01
1.499266136415676876e+01
1.499505063571381847e+01
1.500518283894771265e+01
1.500482855917982938e+01
1.499068277745448441e+01
1.498448685538520486e+01
1.498404298008951407e+01
1.498326643958686333e+01
1.497606027049048905e+01
1.496531191857391718e+01
1.496788356991388547e+01
1.497358682947331765e+01
1.497020770922499011e+01
1.497695076416309234e+01
1.497219342210451742e+01
1.496376689941308236e+01
1.496471286879292428e+01
1.495839794960260960e+01
1.494999869424558625e+01
1.495844216753087785e+01
1.495817574121397620e+01
1.494564370738269332e+01
1.494498633036708313e+01
1.494058183269402740e+01
1.493892557347354533e+01
1.494059221219002964e+01
1.494107939052273260e+01
1.494341768955159644e+01
1.494006368717477962e+01
1.494226787252940625e+01
1.494674861433985846e+01
1.494162195730370968e+01
1.494397060454548409e+01
1.495469953977061905e+01
1.495819612713257207e+01
1.495935207778769183e+01
1.494545639390419645e+01
1.494015281965702080e+01
1.493439405476607540e+01
1.492663331155678286e+01
1.492283371259094871e+01
1.491478185565620151e+01
1.491486547651329531e+01
1.490452202031297801e+01
1.489211505097153321e+01
1.488050918050640625e+01
1.487010857716998480e+01
1.486165465040606115e+01
1.485634427724655815e+01
1.484950919113199852e+01
1.484933465730094682e+01
1.484191757998043393e+01
1.482259141197893193e+01
1.482476334346650404e+01
1.482764991962574719e+01
1.482032117362388668e+01
1.482382534001569141e+01
1.481908122454674270e+01
1.481928741543955041e+01
1.481555911677548565e+01
1.481256988189239898e+01
1.480562939737332862e+01
1.479776044415035052e+01
1.479877872147506501e+01
1.480243650233376584e+01
1.479878301926061113e+01
1.480056479484428245e+01
1.480184747702591075e+01
1.479770420065756653e+01
1.480702515905176142e+01
1.480233763563104077e+01
1.480517277226799067e+01
1.480440973018821715e+01
1.480983951540564725e+01
1.480289332994311913e+01
1.478446312548103769e+01
1.478432859810058808e+01
1.478444073062799724e+01
1.476987580302652781e+01
1.477901186590428040e+01
1.478943482095020379e+01
1.479316457221981018e+01
1.480322898103203322e+01
1.479072100587974781e+01
1.478518522063967389e+01
1.478579512102189852e+01
1.476570809846200838e+01
1.476208360410368670e+01
1.476508972069403569e+01
1.475750734400603115e+01
1.476133585533765213e+01
1.476991085240870305e+01
1.477133235747956519e+01
1.476991669912042049e+01
1.476818215061664219e+01
1.477672468934841099e+01
1.478464930563416502e+01
1.478785400352705359e+01
1.478775712891127547e+01
1.477926061050759365e+01
1.478348169676701040e+01
1.476882336255317618e+01
1.476358760032199235e+01
1.476360867351049677e+01
1.475212769706093674e+01
1.476024916744021453e+01
1.475740674873842373e+01
1.474231946957569761e+01
1.475466324796660089e+01
1.475090730764075531e+01
1.474133871803860529e+01
1.474920823596456110e+01
1.475177182900205253e+01
1.474717424647254127e+01
1.474554644682266336e+01
1.474535028176375384e+01
1.474516375678306446e+01
1.474123853355485103e+01
1.473819799367021943e+01
1.472742298739705546e+01
1.472595600079625200e+01
1.472964170446459065e+01
1.472717902648559729e+01
1.473189543980190663e+01
1.473232459408998274e+01
1.474661834188668763e+01
1.475106796430431366e+01
1.475220443378519164e+01
1.477056344758050521e+01
1.477648271392104462e+01
1.478510601060223095e+01
1.480179038094442490e+01
1.481148024205801228e+01
1.481182137204390159e+01
1.481073897147226859e+01
1.481406669508724150e+01
1.480461734858453227e+01
1.480546984453583725e+01
1.481368331786387138e+01
1.480556467770855456e+01
1.479977841195951349e+01
1.479976728305028466e+01
1.480218501903315698e+01
1.481158320898654779e+01
1.480947976365200347e+01
1.482120049449813415e+01
1.482880270406744216e+01
1.483832164551430743e+01
1.486357146217566516e+01
1.487444866085565387e+01
1.488774450309958475e+01
1.490500869204019629e+01
1.490801755866250211e+01
1.490443604938153044e+01
1.490399967314427876e+01
1.490914903824289084e+01
1.491189795854032241e+01
1.491454747055392183e+01
1.491891236710407753e+01
1.490728781376451018e+01
1.490503763553373240e+01
1.488635796758416596e+01
1.488486901100568005e+01
1.489560603035513076e+01
1.488187799294950331e+01
1.488538649575826689e+01
1.488602372635444659e+01
1.488423452054422036e+01
1.489585295699279754e+01
1.491184613652580460e+01
1.491245628090477027e+01
1.491893466959087711e+01
1.492092629571767759e+01
1.490761503460885429e+01
1.490604462190895418e+01
1.490271465518773297e+01
1.490122471531304171e+01
1.491753361118264820e+01
1.491860999075447936e+01
1.491385493949340457e+01
1.491648188737790015e+01
1.490990011388602809e+01
1.490871012488082847e+01
1.489899931680675138e+01
1.489497325033408615e+01
1.490325836400768900e+01
1.490323322336940137e+01
1.490568495394638049e+01
1.492398722028408464e+01
1.492337417153510515e+01
1.492055590265101017e+01
1.491848724742772170e+01
1.490907961986931518e+01
1.491706148434772317e+01
1.492801978548341602e+01
1.493348537599352355e+01
1.494873757182986118e+01
1.494921570968546476e+01
1.494969670242387672e+01
1.496030615493626925e+01
1.496090875040250978e+01
1.495501407456398901e+01
1.496059751753488953e+01
1.495427083316252137e+01
1.494991336592826414e+01
1.495775398713606563e+01
1.496835203299115769e+01
1.497775289202332161e+01
1.498824442378876221e+01
1.499445036839501810e+01
1.499727907307353014e+01
1.499591333515448532e+01
1.498335811541783791e+01
1.498287567325130532e+01
1.498417265312158264e+01
1.497711029170721453e+01
1.498158322747698001e+01
1.497646693491507008e+01
1.496136498481061317e+01
1.496689596757691376e+01
1.496484453743489240e+01
1.496128518606775337e+01
1.496557897724251696e+01
1.496598627862034725e+01
1.496764404956184613e+01
1.496791219496827097e+01
1.496058516244981540e+01
1.495330091018132279e+01
1.495867021815331022e+01
1.496087581026283964e+01
1.496327372898560704e+01
1.496811267455846917e+01
1.496796789414865536e+01
1.495451552829416997e+01
1.494540068084222639e+01
1.494965594063971004e+01
1.495123647713533721e+01
1.495320070313099770e+01
1.496073394274784008e+01
1.496274466609195208e+01
1.495200141001094885e+01
1.495369894685553547e+01
1.495674827388662997e+01
1.495625282845075432e+01
1.495346677204956620e+01
1.493799064972711044e+01
1.493890190395569739e+01
1.493659745127076732e+01
1.493603165376033104e+01
1.493881150853174766e+01
1.492704583283233255e+01
1.491776786331966420e+01
1.492624774664790976e+01
1.492756733932319690e+01
1.493712897938411466e+01
1.493769845079649095e+01
1.493568313769177180e+01
1.494522598195248975e+01
1.495380219024413115e+01
1.495905079473379828e+01
1.496485448753196579e+01
1.497917588698791036e+01
1.498504120386058780e+01
1.497856492484360658e+01
1.498790904542549285e+01
1.498257090506195155e+01
1.498442400681702757e+01
1.498506164296725807e+01
1.498068801483131551e+01
1.499158053425922610e+01
1.498894684747279449e+01
1.500441256729356709e+01
1.499646543903390317e+01
1.498973480629706678e+01
1.498773303513799782e+01
1.497823643356478662e+01
1.497663862672835933e+01
1.498014343703794360e+01
1.498204183587149174e+01
1.498396764968378747e+01
1.499093464970682277e+01
1.499918081756449340e+01
1.500351271299334677e+01
1.501974601080260463e+01
1.501464487989396801e+01
1.501490973725634603e+01
1.500824988467341647e+01
1.499858292955124739e+01
1.499656031793106692e+01
1.499441551040262155e+01
1.499423893649777284e+01
1.499376596198553990e+01
1.500280821477736382e+01
1.501027406157270683e+01
1.501625416479414454e+01
1.502900904096320289e+01
1.503390055347581189e+01
1.503343820160380062e+01
1.503763721796629049e+01
1.504153488703088115e+01
1.505320171332356516e+01
1.504681282956693522e+01
1.505709684335854881e+01
1.506564544659580918e+01
1.507304819126891537e+01
1.509093445437192926e+01
1.510052351552509187e+01
1.511374389159725951e+01
1.512142428607658928e+01
1.512387295617290661e+01
1.513506643275517760e+01
1.513610385129351954e+01
1.514140417475647915e+01
1.514877856542925016e+01
1.514724885817115485e+01
1.514989786245959635e+01
1.514891864582632586e+01
1.514696117110645268e+01
1.515041734439737731e+01
1.515176709349932516e+01
1.514574342618128355e+01
1.513815887541044880e+01
1.513300120959988604e+01
1.512634312124254876e+01
1.512786459609708523e+01
1.512087704481884209e+01
1.511397996925554743e+01
1.512365450846672665e+01
1.511998410411712968e+01
1.512485843009507569e+01
1.513999325631641213e+01
1.514135643972344880e+01
1.514778838113433324e+01
1.515654862205442654e+01
1.515619257958244326e+01
1.516444227797618538e+01
1.515950590489056360e+01
1.515754381866168288e+01
1.515993993951588514e+01
1.516284917767261220e+01
1.518221156028518237e+01
1.517564212930377820e+01
1.517363570461043309e+01
1.516717868788372847e+01
1.515856291522298882e+01
1.514606181686506226e+01
1.512530398597923842e+01
1.512774060407869392e+01
1.512416871653483241e+01
1.511644524060655215e+01
1.511790344989409007e+01
1.511613106411954632e+01
1.510055280112862164e+01
1.509755511086541979e+01
1.509739870265969941e+01
1.509349509325999428e+01
1.509768061410981943e+01
1.511006927030206981e+01
1.510979299573156354e+01
1.510996569191565619e+01
1.512295181099292485e+01
1.512761177893479747e+01
1.513744223761183605e+01
1.513236727313531738e+01
1.512189162757406891e+01
1.511060311582826010e+01
1.509965277190510591e+01
1.510067785387016848e+01
1.508641822745083338e+01
1.507639926282692677e+01
1.507479343120052917e+01
1.505847350085892344e+01
1.505790257850238589e+01
1.506268413421826047e+01
1.505605535032078812e+01
1.505788077039066408e+01
1.505518090143368681e+01
1.503635736649392562e+01
1.503495479636576704e+01
1.503434642780811537e+01
1.501673059825964707e+01
1.501235372233312937e+01
1.500840255962192415e+01
1.500561701841436957e+01
1.501260335094344534e+01
1.501391901174805810e+01
1.503084732332463780e+01
1.503850821731309750e+01
1.503545304803274085e+01
1.503777126880006421e+01
1.503946575780454431e+01
1.503657079621226522e+01
1.504222152206526530e+01
1.503607188842626208e+01
1.503198759497916370e+01
1.503120309926191922e+01
1.503405320418077196e+01
1.502607255110803841e+01
1.501989025308629166e+01
1.501897202422162003e+01
1.500691225624838587e+01
1.499778015993352298e+01
1.499506933684497412e+01
1.499844578088124614e+01
1.500204994538294301e+01
1.499809270256693416e+01
1.499763405587317244e+01
1.499680248284913908e+01
1.499309613454034995e+01
1.499408763989872639e+01
1.500297894527645504e+01
1.498918973860513937e+01
1.497310961569634991e+01
1.497776063269852465e+01
1.498296813155363161e+01
1.496916164574292196e+01
1.496794217450873177e+01
1.496383668217107932e+01
1.496145050606759597e+01
1.496003260849418304e+01
1.495332155916699435e+01
1.494041579837915279e+01
1.493803768149665245e+01
1.492658163746211208e+01
1.490661512112473375e+01
1.491134631644788300e+01
1.490998775176319846e+01
1.490586577810626778e+01
1.491159352274092598e+01
1.491106063563996287e+01
1.490821187907420509e+01
1.490242008423956932e+01
1.489005001149253005e+01
1.488563543880154327e+01
1.488778740140917556e+01
1.490020375424025545e+01
1.491075149113291864e+01
1.491574634717630232e+01
1.492972592675832821e+01
1.493629837243023672e+01
1.495053480505394283e+01
1.496065812627688985e+01
1.496481019883578867e+01
1.496916314644168189e+01
1.496800243490681659e+01
1.497117869375245824e+01
1.497786252824117170e+01
1.497678813762458816e+01
1.499457861563737104e+01
1.500699223409445793e+01
1.501594693424127236e+01
1.504095628508036775e+01
1.506226294598837434e+01
1.507049035991064478e+01
1.507252689910797550e+01
1.506941345627833329e+01
1.506242580626224914e+01
1.506688953975055867e+01
1.506753900878887187e+01
1.506359817695516767e+01
1.506054999521342630e+01
1.505822183351575561e+01
1.505389874167068953e+01
1.504070986394721032e+01
1.503790664680607136e+01
1.503616550798916585e+01
1.503911796546763213e+01
1.503364563110173791e+01
1.502786297835144147e+01
1.501922730055073174e+01
1.500175431734613873e+01
1.500858521832197034e+01
1.501195477376099063e+01
1.501208808303521813e+01
1.501479639119518872e+01
1.501602237171781873e+01
1.501226041575404579e+01
1.502228034708961246e+01
1.502863433934111193e+01
1.502306435210526736e+01
1.501369011373198781e+01
1.500096787805275333e+01
1.499148445295709031e+01
1.499012729994671922e+01
1.499109233586419521e+01
1.498867705382808246e+01
1.498760703100756864e+01
1.498991387929289409e+01
1.498452534801852565e+01
1.499185919799767674e+01
1.499912846750418360e+01
1.500528621116777650e+01
1.501274335617850220e+01
1.501484326246883150e+01
1.502101189163292361e+01
1.502937320033808177e+01
1.503037491300921680e+01
1.504635791915430154e+01
1.505655053944309074e+01
1.505637467076659775e+01
1.506462923976061141e+01
1.507090127183769290e+01
1.508839464171666833e+01
1.509746005191482965e+01
1.509215096704378034e+01
1.509816501705366498e+01
1.509331495484351926e+01
1.509171248803134624e+01
1.508496114331440552e+01
1.509208200447469927e+01
1.509674018282908392e+01
1.508674006720712235e+01
1.508261934483710398e+01
1.507663829829067303e+01
1.505971566260713068e+01
1.505874331912425390e+01
1.505668302291948102e+01
1.505809198508664259e+01
1.506260819681252272e+01
1.506305105427710345e+01
1.506559057807717394e+01
1.507263296030125055e+01
1.507751734144814115e+01
1.508514200213016743e+01
1.509029545155163810e+01
1.508932303099011740e+01
1.508672083727905822e+01
1.509280976649879591e+01
1.507982831743629859e+01
1.507114716672690236e+01
1.508155173798057014e+01
1.507998972365420087e+01
1.508153863681959095e+01
1.510829325981996085e+01
1.513030285564312294e+01
1.513487296765910628e+01
1.514353979157650976e+01
1.514674793492283378e+01
1.515194822524476059e+01
1.516458414434318946e+01
1.517469048375038732e+01
1.518623127309758836e+01
1.518760778490207564e+01
1.519821005264902425e+01
1.519459114248234677e+01
1.520393942666543019e+01
1.521518726417499856e+01
1.521192463489492219e+01
1.521952879069400488e+01
1.522642030290806758e+01
1.521749760887172265e+01
1.521607328060824038e+01
1.522181091633001060e+01
1.522337112141513238e+01
1.523285061268880192e+01
1.523816741759287297e+01
1.523226462824480798e+01
1.524442119366267079e+01
1.526282724508183186e+01
1.526651342298403335e+01
1.526201113489098304e+01
1.528262058202767015e+01
1.527865339589423321e+01
1.527156590914937517e+01
1.527769579927952748e+01
1.527600980064065439e+01
1.527752293830176100e+01
1.528303694733408058e+01
1.528554145000846987e+01
1.528799890058841093e+01
1.527918549365303846e+01
1.526605980619505942e+01
1.526266213032763019e+01
1.524793599425657220e+01
1.524576922828900472e+01
1.525293006948193941e+01
1.526039157827813675e+01
1.526273848750190254e+01
1.526270882491880876e+01
1.527049650684340065e+01
1.527338409997040891e+01
1.526487090206224195e+01
1.526345507293868486e+01
1.526010654374515063e+01
1.526430957215281481e+01
1.526681231764090185e+01
1.528022612283904813e+01
1.526318613333054053e+01
1.525996396125552046e+01
1.525940485204787933e+01
1.525760319241875429e+01
1.526487542165865108e+01
1.526053753107662914e+01
1.525886896722614239e+01
1.525425248434194359e+01
1.524499440912205550e+01
1.524384756165315302e+01
1.523726960735891289e+01
1.522815427789507225e+01
1.522912957091332586e+01
1.522836631586427636e+01
1.521501911069007562e+01
1.520709790726259136e+01
1.520173594485583379e+01
1.519213438277967931e+01
1.517583839452019312e+01
1.517429978521282408e+01
1.517368512825954241e+01
1.516716242170639184e+01
1.516137010807543462e+01
1.515126148602611700e+01
1.514642396213497477e+01
1.514768306193259662e+01
1.515653053733175781e+01


==> anc/Fig16/stick_slip.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

def array_from_file( filename ):
    my_list = []
    with open(filename, 'r') as f:
        for line in f:
            my_list.append(float(line.split()[0]))
    return np.array(my_list)

f = 'Q2_Ca025'

t_win = 52000       # [ps]
dt = 12.5           # [ps]
N0 = int(t_win/dt)

# Wall velocity
U = 0.008238312428734322

"""
    Each array contains either the width of the top (rep. bottom) wetted area and its geometric center
    Hence: x_cl = mid_pos +/- (1/2)*width
"""
contact_lines = dict()
tl = array_from_file(f+'/position_upper.txt') - 0.5*array_from_file(f+'/radius_upper.txt')
tr = array_from_file(f+'/position_upper.txt') + 0.5*array_from_file(f+'/radius_upper.txt')
bl = array_from_file(f+'/position_lower.txt') - 0.5*array_from_file(f+'/radius_lower.txt')
br = array_from_file(f+'/position_lower.txt') + 0.5*array_from_file(f+'/radius_lower.txt')
t_tot = dt*len(tl)
t_init = t_tot-t_win
contact_lines['tl'] = tl[-N0:]
contact_lines['tr'] = tr[-N0:]
contact_lines['bl'] = bl[-N0:]
contact_lines['br'] = br[-N0:]

# Displacement comparison
displacements_rec = dict()
displacements_rec['l'] = contact_lines['tl']-contact_lines['bl']
displacements_rec['r'] = contact_lines['tr']-contact_lines['br']

time = np.linspace(0.0, t_win, N0)
delta_t = 500

# Contact angles
contact_angles = dict()
tl = array_from_file(f+'/angle_tl.txt')
tr = array_from_file(f+'/angle_tr.txt')
bl = array_from_file(f+'/angle_bl.txt')
br = array_from_file(f+'/angle_br.txt')
contact_angles['tl'] = tl[-N0:]
contact_angles['tr'] = tr[-N0:]
contact_angles['bl'] = bl[-N0:]
contact_angles['br'] = br[-N0:]

theta_0 = 95.0

cos = lambda t : np.cos(np.deg2rad(t))

# Angle comparison
cosine_diff = dict()
cosine_diff_int = dict()
cosine_diff['l'] = cos(theta_0) - cos(contact_angles['bl'])
cosine_diff['r'] = cos(theta_0) - cos(contact_angles['tr'])
cosine_diff_int['l'] = dt*np.cumsum(cosine_diff['l'])
cosine_diff_int['r'] = dt*np.cumsum(cosine_diff['r'])

fig = plt.figure(1, figsize=(15.8*2, 9.17*2), dpi=40)
(ax0,ax1) = fig.subplots(1,2)

"""
    RMSF error bars
    Numerical values are obtained by running interface_msd.py
    (https://github.com/MicPellegrino/densmap/blob/master/interface_msd.py)
"""
ca =   [0.0,   0.05,  0.10,  0.15,  0.20,  0.25]
rmsf = [0.436, 0.478, 0.389, 0.410, 0.440, 1.053]
err =  [0.087, 0.121, 0.078, 0.116, 0.095, 0.098]
l_th = 0.26763089802534887
vdw_spce = 0.3166

ax0.errorbar(ca, rmsf, yerr=err, fmt='ko', markersize=15, elinewidth=3.0, capsize=12.5, capthick=2.5)
ax0.plot([-0.015, 0.275], [0.45, 0.45], 'b--', linewidth=2.75, label=r'SiO$_2$ lattice spacing')
ax0.plot([-0.015, 0.275], [vdw_spce, vdw_spce], 'r-.', linewidth=2.75, label='SPC/E vdW diameter')
ax0.plot([-0.015, 0.275], [l_th, l_th], 'g:', linewidth=3.0, label='thermal length scale')
ax0.text(0.01, 0.9, r"$\theta_0=95^\circ$", fontsize=30)
ax0.legend(fontsize=27.5)
ax0.set_xlim([-0.015, 0.275])
ax0.set_ylim([0.0, 1.25])
ax0.set_ylabel('RMSF [nm]', fontsize=32.5)
ax0.set_xlabel('Ca [1]', fontsize=32.5)
ax0.set_title("(a)", fontsize=35, ha='left', x=-0.1)
ax0.tick_params(axis='both', labelsize=30)

# These are in unitless percentages of the figure size. (0,0 is bottom left)
left, bottom, width, height = [0.625, 0.15, 0.35, 0.35]
ax2 = fig.add_axes([left, bottom, width, height])
ax1.plot(1e-3*(time), displacements_rec['l'], 'b-', label='left', linewidth=2)
ax1.plot(1e-3*(time), displacements_rec['r'], 'r-', label='right', linewidth=2)
ax1.plot(1e-3*(time), 0.5*(displacements_rec['r']+displacements_rec['l']), 'k-', label='mean', linewidth=3.0)
ax1.plot(1e-3*np.array([0, 0+1.5*delta_t]), [0.35, 0.35+2.0*U*1.5*delta_t], 'g', \
         linestyle = (0,(1,0.5)), linewidth=5, label='wall')
ax1.text(3.0, 10.0, r'$x=2U_wt$', color='green', fontsize=30.0, fontweight='bold')
ax1.plot([21, 30], [20, 13], 'k-', linewidth=0.5)
ax1.set_ylabel(r'$\Delta x$ [nm]', fontsize=32.5)
ax1.set_xlabel(r'$t$ [ns]', fontsize=32.5)
ax1.tick_params(axis='both', labelsize=30)
ax1.legend(fontsize=27.5, loc="best")
ax1.set_xlim([0.0, max(1e-3*(t_init+time))])
ax1.set_ylim([0.0, 28.5])
ax1.set_title("(b)", fontsize=35, ha='left', x=-0.1)
ax2.plot(1e-3*np.array([16600, 16600+delta_t]), [21.6, 21.6+U*delta_t], 'g', \
        linestyle = (0,(1,0.5)), linewidth=5, label='wall')
ax2.plot(1e-3*np.array([16600, 16600+delta_t]), [21.6, 21.6-U*delta_t], 'g', \
        linestyle = (0,(1,0.5)), linewidth=5)
ax2.plot(1e-3*(t_init+time), displacements_rec['l'], 'b-', label='left', linewidth=2)
ax2.plot(1e-3*(t_init+time), displacements_rec['r'], 'r-', label='right', linewidth=2)
ax2.plot(1e-3*(t_init+time), 0.5*(displacements_rec['r']+displacements_rec['l']), 'k-', label='mean', linewidth=3.0)
ax2.text(17.5, 25.25, r'$x=+U_wt$', color='green', fontsize=30.0, fontweight='bold')
ax2.text(17.5, 17.75, r'$x=-U_wt$', color='green', fontsize=30.0, fontweight='bold')
ax2.tick_params(axis='both', labelsize=20)
ax2.axis('scaled')
ax2.set_xlim([14, 22.5])
ax2.set_ylim([17.5, 26])

fig.savefig("stick_slip.pdf", format="pdf")

plt.show()


==> anc/Fig2b/VOFDropTimeSeriesTheta95Ca020Lambda0160_forMD.txt <==
# t [ns], dx [nm]
1.729999999999999941e-02 2.164936480959999687e-01
3.459999999999999881e-02 4.240622386799999810e-01
5.190000000000000169e-02 6.260152991520000487e-01
6.919999999999999762e-02 8.235334467920000234e-01
8.650000000000000744e-02 1.017112599303999776e+00
1.038000000000000034e-01 1.207238154039999900e+00
1.211000000000000132e-01 1.394000702919999890e+00
1.383999999999999952e-01 1.577745079703999798e+00
1.557000000000000051e-01 1.758576780143999985e+00
1.730000000000000149e-01 1.936776639192000049e+00
1.902999999999999969e-01 2.112202924327999831e+00
2.076000000000000068e-01 2.284848621983999628e+00
2.248999999999999888e-01 2.454941965351999933e+00
2.422000000000000264e-01 2.622369568415999996e+00
2.595000000000000084e-01 2.787213548367999838e+00
2.767999999999999905e-01 2.949690449119999780e+00
2.941000000000000281e-01 3.110181341199999672e+00
3.114000000000000101e-01 3.268462959359999864e+00
3.286999999999999922e-01 3.424292751039999860e+00
3.460000000000000298e-01 3.577904501839999973e+00
3.633000000000000118e-01 3.729318667999999892e+00
3.805999999999999939e-01 3.878482647760000290e+00
3.979000000000000314e-01 4.025273703679999038e+00
4.152000000000000135e-01 4.169934388319999741e+00
4.325000000000000511e-01 4.313072544239999750e+00
4.497999999999999776e-01 4.454442696559999249e+00
4.671000000000000152e-01 4.593811059679999254e+00
4.844000000000000528e-01 4.731022750639999330e+00
5.017000000000000348e-01 4.866466437999999783e+00
5.190000000000000169e-01 5.000045685199999035e+00
5.362999999999999989e-01 5.131757569919999540e+00
5.535999999999999810e-01 5.261312782480000116e+00
5.709000000000000741e-01 5.388711322879999877e+00
5.882000000000000561e-01 5.515046138799998943e+00
6.055000000000000382e-01 5.640054221439999793e+00
6.228000000000000203e-01 5.763443338799999260e+00
6.401000000000000023e-01 5.885003083840000038e+00
6.573999999999999844e-01 6.004803592239999155e+00
6.747000000000000774e-01 6.123186775439998897e+00
6.920000000000000595e-01 6.239965604959999190e+00
7.093000000000000416e-01 6.355370944079999695e+00
7.266000000000000236e-01 6.468949833199999055e+00
7.439000000000000057e-01 6.580278535919998895e+00
7.611999999999999877e-01 6.690420776719999907e+00
7.784999999999999698e-01 6.799844126799999167e+00
7.958000000000000629e-01 6.908180373839999611e+00
8.131000000000000449e-01 7.015134363519999638e+00
8.304000000000000270e-01 7.120504455759999907e+00
8.477000000000001201e-01 7.224255582719999680e+00
8.650000000000001021e-01 7.326937140559999229e+00
8.822999999999999732e-01 7.428251052639998520e+00
8.995999999999999552e-01 7.528480784000000092e+00
9.169000000000000483e-01 7.627643868559999873e+00
9.342000000000000304e-01 7.725217211039999476e+00
9.515000000000000124e-01 7.820572512639999196e+00
9.688000000000001055e-01 7.914969293280000429e+00
9.861000000000000876e-01 8.008898502719999257e+00
1.003400000000000070e+00 8.102181879439999790e+00
1.020699999999999941e+00 8.194524269119998650e+00
1.038000000000000034e+00 8.285697730799999050e+00
1.055300000000000127e+00 8.375456789599999397e+00
1.072599999999999998e+00 8.463757610720000102e+00
1.089900000000000091e+00 8.551096988559999446e+00
1.107199999999999962e+00 8.637498301679999102e+00
1.124500000000000055e+00 8.722736531439998942e+00
1.141800000000000148e+00 8.807381530240000700e+00
1.159100000000000019e+00 8.891336861519999246e+00
1.176400000000000112e+00 8.973950847919999418e+00
1.193700000000000205e+00 9.054449074639999040e+00
1.211000000000000076e+00 9.134263478479999421e+00
1.228299999999999947e+00 9.213753504799999661e+00
1.245600000000000041e+00 9.292632766239998787e+00
1.262899999999999912e+00 9.370854505679998780e+00
1.280200000000000005e+00 9.448462557919999227e+00
1.297500000000000098e+00 9.525170535599999155e+00
1.314799999999999969e+00 9.600832322720000533e+00
1.332100000000000062e+00 9.675307647920000420e+00
1.349400000000000155e+00 9.748540987120000167e+00
1.366700000000000026e+00 9.821087581120000465e+00
1.384000000000000119e+00 9.892915284399999010e+00
1.401300000000000212e+00 9.963828301519999542e+00
1.418600000000000083e+00 1.003362207007999984e+01
1.435900000000000176e+00 1.010366423584000017e+01
1.453200000000000047e+00 1.017314531615999940e+01
1.470500000000000140e+00 1.024097820799999958e+01
1.487800000000000011e+00 1.030746975495999962e+01
1.505099999999999882e+00 1.037387947696000090e+01
1.522399999999999975e+00 1.044007294727999913e+01
1.539700000000000069e+00 1.050587774903999971e+01
1.556999999999999940e+00 1.057102502879999939e+01
1.574300000000000033e+00 1.063540373839999909e+01
1.591600000000000126e+00 1.069928565359999872e+01
1.608899999999999997e+00 1.076265324047999883e+01
1.626200000000000090e+00 1.082523472327999947e+01
1.643500000000000183e+00 1.088690736456000074e+01
1.660800000000000054e+00 1.094763901879999857e+01
1.678100000000000147e+00 1.100740338511999994e+01
1.695400000000000240e+00 1.106634073487999892e+01
1.712700000000000111e+00 1.112479297952000046e+01
1.730000000000000204e+00 1.118266076015999921e+01
1.747300000000000075e+00 1.123983010631999946e+01
1.764599999999999946e+00 1.129620458143999961e+01
1.781900000000000039e+00 1.135174327304000030e+01
1.799199999999999910e+00 1.140806514639999847e+01
1.816500000000000004e+00 1.146307782039999879e+01
1.833800000000000097e+00 1.151747972951999976e+01
1.851099999999999968e+00 1.157199268679999982e+01
1.868400000000000061e+00 1.162634199415999881e+01
1.885700000000000154e+00 1.168043121503999870e+01
1.903000000000000025e+00 1.173418729143999961e+01
1.920300000000000118e+00 1.178751086447999796e+01
1.937600000000000211e+00 1.184012139144000031e+01
1.954900000000000082e+00 1.189212992048000039e+01
1.972200000000000175e+00 1.194358320871999979e+01
1.989500000000000268e+00 1.199444618831999954e+01
2.006800000000000139e+00 1.204485913064000080e+01
2.024100000000000232e+00 1.209488924903999951e+01
2.041399999999999881e+00 1.214428230167999878e+01
2.058699999999999974e+00 1.219295061895999943e+01
2.076000000000000068e+00 1.224085036607999832e+01
2.093300000000000161e+00 1.228799030999999964e+01
2.110600000000000254e+00 1.233436752839999961e+01
2.127899999999999903e+00 1.238018950599999890e+01
2.145199999999999996e+00 1.242566664983999836e+01
2.162500000000000089e+00 1.247073466887999871e+01
2.179800000000000182e+00 1.251533219439999911e+01
2.197100000000000275e+00 1.255936571215999820e+01
2.214399999999999924e+00 1.260263065975999908e+01
2.231700000000000017e+00 1.264462439815999950e+01
2.249000000000000110e+00 1.268628206976000072e+01
2.266300000000000203e+00 1.272945934775999888e+01
2.283600000000000296e+00 1.277303698359999906e+01
2.300900000000000389e+00 1.281668767743999915e+01
2.318200000000000038e+00 1.286027408023999818e+01
2.335500000000000131e+00 1.290378450271999888e+01
2.352800000000000225e+00 1.294709620743999956e+01
2.370100000000000318e+00 1.299010106855999958e+01
2.387400000000000411e+00 1.303266173703999975e+01
2.404700000000000504e+00 1.307458826207999891e+01
2.422000000000000153e+00 1.311598000256000063e+01
2.439299999999999802e+00 1.315695677359999927e+01
2.456599999999999895e+00 1.319747766271999900e+01
2.473899999999999988e+00 1.323751929135999816e+01
2.491200000000000081e+00 1.327702029079999946e+01
2.508499999999999730e+00 1.331597189408000048e+01
2.525799999999999823e+00 1.335436241191999862e+01
2.543099999999999916e+00 1.339225321303999827e+01
2.560400000000000009e+00 1.342998913119999926e+01
2.577700000000000102e+00 1.346728377903999885e+01
2.595000000000000195e+00 1.350404656463999942e+01
2.612299999999999844e+00 1.354024534247999867e+01
2.629599999999999937e+00 1.357588595719999880e+01
2.646900000000000031e+00 1.361099470967999991e+01
2.664200000000000124e+00 1.364546931872000002e+01
2.681500000000000217e+00 1.367950850207999913e+01
2.698800000000000310e+00 1.371329344359999958e+01
2.716099999999999959e+00 1.374675108527999789e+01
2.733400000000000052e+00 1.377977037895999857e+01
2.750700000000000145e+00 1.381225488807999824e+01
2.768000000000000238e+00 1.384326362560000057e+01
2.785300000000000331e+00 1.387395967488000004e+01
2.802600000000000424e+00 1.390494795615999912e+01
2.819900000000000073e+00 1.393609988735999927e+01
2.837200000000000166e+00 1.396733656583999839e+01
2.854500000000000259e+00 1.399920738775999851e+01
2.871800000000000352e+00 1.403251599111999859e+01
2.889100000000000446e+00 1.406620157375999902e+01
2.906400000000000095e+00 1.410020276695999897e+01
2.923700000000000188e+00 1.413420396015999891e+01
2.941000000000000281e+00 1.416806488199999947e+01
2.958300000000000374e+00 1.420170370752000011e+01
2.975600000000000023e+00 1.423507075727999904e+01
2.992900000000000116e+00 1.426808712863999951e+01
3.010199999999999765e+00 1.430058624935999845e+01
3.027499999999999858e+00 1.433278437111999892e+01
3.044799999999999951e+00 1.436470487248000083e+01
3.062100000000000044e+00 1.439616364727999986e+01
3.079400000000000137e+00 1.442723083119999927e+01
3.096699999999999786e+00 1.445793272511999916e+01
3.113999999999999879e+00 1.448826056207999891e+01
3.131299999999999972e+00 1.451820557511999965e+01
3.148600000000000065e+00 1.454775899727999899e+01
3.165900000000000158e+00 1.457691206159999986e+01
3.183200000000000252e+00 1.460565892343999828e+01
3.200499999999999901e+00 1.463399958279999957e+01
3.217799999999999994e+00 1.466193988432000062e+01
3.235100000000000087e+00 1.468947982799999963e+01
3.252400000000000180e+00 1.471661356919999974e+01
3.269700000000000273e+00 1.474334110791999919e+01
3.287000000000000366e+00 1.476973257983999765e+01
3.304300000000000015e+00 1.479610067319999800e+01
3.321600000000000108e+00 1.482215607831999904e+01
3.338900000000000201e+00 1.484781697023999847e+01
3.356200000000000294e+00 1.487302782487999764e+01
3.373500000000000387e+00 1.489784416631999697e+01
3.390800000000000480e+00 1.492207604376000063e+01
3.408100000000000129e+00 1.494578190360000036e+01
3.425400000000000222e+00 1.496908740559999984e+01
3.442700000000000315e+00 1.499200423903999813e+01
3.460000000000000409e+00 1.501372584359999784e+01
3.477300000000000502e+00 1.503488051807999781e+01
3.494600000000000151e+00 1.505643262807999960e+01
3.511900000000000244e+00 1.507827697007999923e+01
3.529199999999999893e+00 1.510034925304000097e+01
3.546499999999999986e+00 1.512259979751999772e+01
3.563800000000000079e+00 1.514499353567999762e+01
3.581100000000000172e+00 1.516750416663999701e+01
3.598399999999999821e+00 1.519009954487999892e+01
3.615699999999999914e+00 1.521275044719999947e+01
3.633000000000000007e+00 1.523543641735999721e+01
3.650300000000000100e+00 1.525807270808000027e+01
3.667600000000000193e+00 1.528058918368000008e+01
3.684899999999999842e+00 1.530305305751999967e+01
3.702199999999999935e+00 1.532545556264000020e+01
3.719500000000000028e+00 1.534912051000000055e+01
3.736800000000000122e+00 1.537375274527999913e+01
3.754100000000000215e+00 1.539818918511999790e+01
3.771400000000000308e+00 1.542238599471999905e+01
3.788699999999999957e+00 1.544704160855999930e+01
3.806000000000000050e+00 1.547167384383999966e+01
3.823300000000000143e+00 1.549620379791999980e+01
3.840600000000000236e+00 1.552062562615999930e+01
3.857900000000000329e+00 1.554478444559999950e+01
3.875200000000000422e+00 1.556873870263999748e+01
3.892500000000000071e+00 1.559245625175999983e+01
3.909800000000000164e+00 1.561589325815999807e+01
3.927100000000000257e+00 1.563905848879999994e+01
3.944400000000000350e+00 1.566195194368000010e+01
3.961700000000000443e+00 1.568457946744000076e+01
3.979000000000000536e+00 1.570693813775999992e+01
3.996300000000000185e+00 1.572895197431999748e+01
4.013600000000000279e+00 1.575069403512000044e+01
4.030900000000000816e+00 1.577219646567999867e+01
4.048200000000000465e+00 1.579344465439999823e+01
4.065500000000000114e+00 1.581442398967999985e+01
4.082799999999999763e+00 1.583512862687999956e+01
4.100100000000000300e+00 1.585554979904000028e+01
4.117399999999999949e+00 1.587568166151999982e+01
4.134699999999999598e+00 1.589548914647999744e+01
4.152000000000000135e+00 1.591500439943999901e+01
4.169299999999999784e+00 1.593422742039999918e+01
4.186600000000000321e+00 1.595316113167999994e+01
4.203899999999999970e+00 1.597180553327999775e+01
4.221200000000000507e+00 1.599016354751999991e+01
4.238500000000000156e+00 1.600823225207999911e+01
4.255799999999999805e+00 1.602601749159999756e+01
4.273100000000000342e+00 1.604352218839999722e+01
4.290399999999999991e+00 1.606073757551999748e+01
4.307700000000000529e+00 1.607765488600000126e+01
4.325000000000000178e+00 1.609425950824000040e+01
4.342299999999999827e+00 1.611053390832000076e+01
4.359600000000000364e+00 1.612646055232000109e+01
4.376900000000000013e+00 1.614197807152000053e+01
4.394200000000000550e+00 1.615735531936000058e+01
4.411500000000000199e+00 1.617257768423999664e+01
4.428799999999999848e+00 1.618568136711999728e+01
4.446100000000000385e+00 1.619905098111999919e+01
4.463400000000000034e+00 1.621262223519999779e+01
4.480700000000000571e+00 1.622634837224000037e+01
4.498000000000000220e+00 1.624017971279999983e+01
4.515300000000000757e+00 1.625410748991999910e+01
4.532600000000000406e+00 1.626813170360000171e+01
4.549900000000000055e+00 1.628225527616000079e+01
4.567200000000000593e+00 1.629647820759999988e+01
4.584500000000000242e+00 1.631079173095999835e+01
4.601800000000000779e+00 1.632518415695999892e+01
4.619100000000000428e+00 1.633965256328000137e+01
4.636400000000000077e+00 1.635419110527999820e+01
4.653700000000000614e+00 1.636878809367999921e+01
4.671000000000000263e+00 1.638336754815999896e+01
4.688300000000000800e+00 1.639793531335999788e+01
4.705600000000000449e+00 1.641253230175999889e+01
4.722900000000000986e+00 1.642716143568000220e+01
4.740200000000000635e+00 1.644181394816000008e+01
4.757500000000000284e+00 1.645648399455999922e+01
4.774800000000000821e+00 1.647115988560000233e+01
4.792100000000000470e+00 1.648583285431999812e+01
4.809400000000001008e+00 1.650050874535999768e+01
4.826700000000000657e+00 1.651519924799999828e+01
4.844000000000000306e+00 1.652990436223999993e+01
4.861300000000000843e+00 1.654463285503999970e+01
4.878599999999999604e+00 1.655937595943999696e+01
4.895900000000000141e+00 1.657411906383999778e+01
4.913199999999999790e+00 1.658884463432000089e+01
4.930499999999999439e+00 1.660353513695999794e+01
4.947799999999999976e+00 1.661817596016000209e+01
4.965099999999999625e+00 1.663276125927999871e+01
4.982400000000000162e+00 1.664731149055999992e+01
4.999699999999999811e+00 1.666186172184000114e+01
5.016999999999999460e+00 1.667642072007999943e+01
5.034299999999999997e+00 1.669084236927999854e+01
5.051599999999999646e+00 1.670524063991999952e+01
5.068900000000000183e+00 1.672162608816000073e+01
5.086199999999999832e+00 1.673778067311999607e+01
5.103500000000000369e+00 1.675375699655999640e+01
5.120800000000000018e+00 1.676959012632000068e+01
5.138099999999999667e+00 1.678529759631999951e+01
5.155400000000000205e+00 1.680089109583999729e+01
5.172699999999999854e+00 1.681637062487999756e+01
5.190000000000000391e+00 1.683173910576000054e+01
5.207300000000000040e+00 1.684701991704000079e+01
5.224599999999999689e+00 1.686223643727999644e+01
5.241900000000000226e+00 1.687736236559999980e+01
5.259199999999999875e+00 1.689240646896000086e+01
5.276500000000000412e+00 1.690737459199999648e+01
5.293800000000000061e+00 1.692275768448000051e+01
5.311099999999999710e+00 1.693819922335999806e+01
5.328400000000000247e+00 1.695356770423999748e+01
5.345699999999999896e+00 1.696880175839999794e+01
5.363000000000000433e+00 1.698386631800000046e+01
5.380300000000000082e+00 1.699874384912000025e+01
5.397600000000000620e+00 1.701343435176000085e+01
5.414900000000000269e+00 1.702792613663999788e+01
5.432199999999999918e+00 1.704208769935999968e+01
5.449500000000000455e+00 1.705588104975999997e+01
5.466800000000000104e+00 1.706946399311999940e+01
5.484100000000000641e+00 1.708284821871999881e+01
5.501400000000000290e+00 1.709603957119999862e+01
5.518699999999999939e+00 1.710904389519999924e+01
5.536000000000000476e+00 1.712186119071999713e+01
5.553300000000000125e+00 1.713449145775999938e+01
5.570600000000000662e+00 1.714697268647999806e+01
5.587900000000000311e+00 1.715938377951999882e+01
5.605200000000000848e+00 1.717167797975999832e+01
5.622500000000000497e+00 1.718383483096000219e+01
5.639800000000000146e+00 1.719584264383999894e+01
5.657100000000000684e+00 1.720768680679999818e+01
5.674400000000000333e+00 1.721936147519999949e+01
5.691700000000000870e+00 1.723084911511999806e+01
5.709000000000000519e+00 1.724214095960000037e+01
5.726300000000000168e+00 1.725322824167999869e+01
5.743600000000000705e+00 1.726409927207999928e+01
5.760900000000000354e+00 1.727475405079999859e+01
5.778200000000000891e+00 1.728518088855999935e+01
5.795500000000000540e+00 1.729537978535999798e+01
5.812800000000000189e+00 1.730534489656000119e+01
5.830100000000000726e+00 1.731507037751999789e+01
5.847400000000000375e+00 1.732455915055999895e+01
5.864700000000000912e+00 1.733379952639999999e+01
5.882000000000000561e+00 1.734156705295999856e+01
5.899300000000001098e+00 1.734881148423999875e+01
5.916600000000000747e+00 1.735635106984000231e+01
5.933900000000000396e+00 1.736402215983999753e+01
5.951200000000000045e+00 1.737159973559999671e+01
5.968499999999999694e+00 1.737911302031999838e+01
5.985800000000000232e+00 1.738663507200000069e+01
6.003099999999999881e+00 1.739420972543999611e+01
6.020399999999999530e+00 1.740177268959999779e+01
6.037700000000000067e+00 1.740931811984000177e+01
6.054999999999999716e+00 1.741674957959999759e+01
6.072300000000000253e+00 1.742380406008000193e+01
6.089599999999999902e+00 1.743085561823999896e+01
6.106899999999999551e+00 1.743791886568000038e+01
6.124200000000000088e+00 1.744498503543999846e+01
6.141499999999999737e+00 1.745205704983999695e+01
6.158800000000000274e+00 1.745912906423999900e+01
6.176099999999999923e+00 1.746620107864000104e+01
6.193399999999999572e+00 1.747327601535999975e+01
6.210700000000000109e+00 1.748036848599999971e+01
6.227999999999999758e+00 1.748748141287999758e+01
6.245300000000000296e+00 1.749461479600000047e+01
6.262599999999999945e+00 1.750176863535999772e+01
6.279900000000000482e+00 1.750894585328000019e+01
6.297200000000000131e+00 1.751615229440000121e+01
6.314499999999999780e+00 1.752339088103999742e+01
6.331800000000000317e+00 1.753100936927999953e+01
6.349099999999999966e+00 1.753889378863999937e+01
6.366400000000000503e+00 1.754689217848000027e+01
6.383700000000000152e+00 1.755496654863999950e+01
6.400999999999999801e+00 1.756310228751999958e+01
6.418300000000000338e+00 1.757128770583999966e+01
6.435599999999999987e+00 1.757951403663999912e+01
6.452900000000000524e+00 1.758777835760000130e+01
6.470200000000000173e+00 1.759608359103999931e+01
6.487500000000000711e+00 1.760442389231999982e+01
6.504800000000000360e+00 1.761280218375999951e+01
6.522100000000000009e+00 1.762121554303999815e+01
6.539400000000000546e+00 1.762966104783999910e+01
6.556700000000000195e+00 1.763814746511999942e+01
6.574000000000000732e+00 1.764666602791999850e+01
6.591300000000000381e+00 1.765521673623999988e+01
6.608600000000000030e+00 1.766379666775999979e+01
6.625900000000000567e+00 1.767240582247999825e+01
6.643200000000000216e+00 1.768104420039999880e+01
6.660500000000000753e+00 1.768970303455999726e+01
6.677800000000000402e+00 1.769838816960000116e+01
6.695100000000000051e+00 1.770709668319999963e+01
6.712400000000000588e+00 1.771584903159999769e+01
6.729700000000000237e+00 1.772461599160000034e+01
6.747000000000000774e+00 1.773340340783999736e+01
6.764300000000000423e+00 1.774220543567999897e+01
6.781600000000000961e+00 1.775101623048000121e+01
6.798900000000000610e+00 1.775978319048000031e+01
6.816200000000000259e+00 1.776854722815999921e+01
6.833500000000000796e+00 1.777728788727999998e+01
6.850800000000000445e+00 1.778599932319999866e+01
6.868100000000000982e+00 1.779469322519999608e+01
6.885400000000000631e+00 1.780335498168000186e+01
6.902700000000000280e+00 1.781193491320000177e+01
6.920000000000000817e+00 1.782049438847999667e+01
6.937300000000000466e+00 1.782904217447999784e+01
6.954600000000001003e+00 1.783757534887999796e+01
6.971900000000000652e+00 1.784610267864000122e+01
6.989200000000000301e+00 1.785461831911999653e+01
7.006500000000000838e+00 1.786313688191999915e+01
7.023800000000000487e+00 1.787164667776000115e+01
7.041100000000000136e+00 1.788012725040000106e+01
7.058399999999999785e+00 1.788858152215999908e+01
7.075699999999999434e+00 1.789653315487999663e+01
7.092999999999999972e+00 1.790424515735999833e+01
7.110299999999999621e+00 1.791195423751999982e+01
7.127600000000000158e+00 1.791952012400000172e+01
7.144899999999999807e+00 1.792699834088000088e+01
7.162200000000000344e+00 1.793441811135999941e+01
7.179499999999999993e+00 1.794179112472000170e+01
7.196799999999999642e+00 1.794913199256000169e+01
7.214100000000000179e+00 1.795644655951999979e+01
7.231399999999999828e+00 1.796372605863999894e+01
7.248700000000000365e+00 1.797096464527999871e+01
7.266000000000000014e+00 1.797815939711999889e+01
7.283299999999999663e+00 1.798531031415999948e+01
7.300600000000000200e+00 1.799241155176000007e+01
7.317899999999999849e+00 1.799946310992000065e+01
7.335200000000000387e+00 1.800646206632000101e+01
7.352500000000000036e+00 1.801341134327999782e+01
7.369799999999999685e+00 1.802030801847999797e+01
7.387100000000000222e+00 1.802714624727999748e+01
7.404399999999999871e+00 1.803393187432000033e+01
7.421700000000000408e+00 1.804065905495999900e+01
7.439000000000000057e+00 1.804733071152000079e+01
7.456300000000000594e+00 1.805394099935999819e+01
7.473600000000000243e+00 1.806049576311999871e+01
7.490899999999999892e+00 1.806702130367999715e+01
7.508200000000000429e+00 1.807351469872000038e+01
7.525500000000000078e+00 1.807979476439999900e+01
7.542800000000000615e+00 1.808600761671999635e+01
7.560100000000000264e+00 1.809219709047999913e+01
7.577399999999999913e+00 1.810114815664000076e+01
7.594700000000000450e+00 1.811004662103999863e+01
7.612000000000000099e+00 1.811872006680000169e+01
7.629300000000000637e+00 1.812725616351999847e+01
7.646600000000000286e+00 1.813568705671999837e+01
7.663900000000000823e+00 1.814403028031999909e+01
7.681200000000000472e+00 1.815229167895999751e+01
7.698500000000000121e+00 1.816047709727999759e+01
7.715800000000000658e+00 1.816858945759999955e+01
7.733100000000000307e+00 1.817662875991999982e+01
7.750400000000000844e+00 1.818458331496000113e+01
7.767700000000000493e+00 1.819244727807999951e+01
7.785000000000000142e+00 1.820022941623999913e+01
7.802300000000000679e+00 1.820792972943999644e+01
7.819600000000000328e+00 1.821554821767999854e+01
7.836900000000000865e+00 1.822309072559999876e+01
7.854200000000000514e+00 1.823055725319999709e+01
7.871500000000000163e+00 1.823794780047999708e+01
7.888800000000000701e+00 1.824526821207999916e+01
7.906100000000000350e+00 1.825251556567999955e+01
7.923400000000000887e+00 1.825968986128000182e+01
7.940700000000000536e+00 1.826679402119999907e+01
7.958000000000001073e+00 1.827382220079999797e+01
7.975300000000000722e+00 1.828078316703999917e+01
7.992600000000000371e+00 1.828768276455999953e+01
8.009900000000000020e+00 1.829451514871999862e+01
8.027200000000000557e+00 1.830127739719999980e+01
8.044500000000001094e+00 1.830796950999999950e+01
8.061800000000001631e+00 1.831459148712000129e+01
8.079100000000000392e+00 1.832115501783999889e+01
8.096400000000000929e+00 1.832768932535999795e+01
8.113699999999999690e+00 1.833417979807999743e+01
8.131000000000000227e+00 1.834038388343999770e+01
8.148300000000000765e+00 1.834641555191999629e+01
8.165599999999999525e+00 1.835238292936000093e+01
8.182900000000000063e+00 1.835828601575999741e+01
8.200200000000000600e+00 1.836412481111999995e+01
8.217499999999999361e+00 1.836989347079999746e+01
8.234799999999999898e+00 1.837558907247999684e+01
8.252100000000000435e+00 1.838121161616000165e+01
8.269399999999999196e+00 1.838675525720000081e+01
8.286699999999999733e+00 1.839221999560000143e+01
8.304000000000000270e+00 1.839759706439999931e+01
8.321300000000000807e+00 1.840288938591999823e+01
8.338599999999999568e+00 1.840809403783999798e+01
8.355900000000000105e+00 1.841320517551999814e+01
8.373200000000000642e+00 1.841822279895999870e+01
8.390499999999999403e+00 1.842314398583999946e+01
8.407799999999999940e+00 1.842795996919999979e+01
8.425100000000000477e+00 1.843269120527999760e+01
8.442400000000001015e+00 1.843730554855999770e+01
8.459699999999999775e+00 1.844178546511999883e+01
8.477000000000000313e+00 1.844613387727999765e+01
8.494300000000000850e+00 1.845035078503999770e+01
8.511599999999999611e+00 1.845443326607999879e+01
8.528900000000000148e+00 1.845837839808000069e+01
8.546200000000000685e+00 1.846218910336000008e+01
8.563499999999999446e+00 1.846585953727999652e+01
8.580799999999999983e+00 1.846939554447999754e+01
8.598100000000000520e+00 1.847211037975999659e+01
8.615400000000001057e+00 1.847437517775999893e+01
8.632699999999999818e+00 1.847656691775999604e+01
8.650000000000000355e+00 1.847864468727999920e+01
8.667300000000000892e+00 1.848060556400000110e+01
8.684599999999999653e+00 1.848244954791999817e+01
8.701900000000000190e+00 1.848422924080000129e+01
8.719200000000000728e+00 1.848606445775999774e+01
8.736500000000001265e+00 1.848792305327999941e+01
8.753800000000000026e+00 1.848978457112000129e+01
8.771100000000000563e+00 1.849164024431999920e+01
8.788400000000001100e+00 1.849348422823999982e+01
8.805699999999999861e+00 1.849531067823999919e+01
8.823000000000000398e+00 1.849712251663999751e+01
8.840300000000000935e+00 1.849889928719999688e+01
8.857599999999999696e+00 1.850064683455999770e+01
8.874900000000000233e+00 1.850236223639999977e+01
8.892200000000000770e+00 1.850405133735999641e+01
8.909500000000001307e+00 1.850570244815999743e+01
8.926800000000000068e+00 1.850733310272000054e+01
8.944100000000000605e+00 1.850894914567999905e+01
8.961400000000001143e+00 1.851055349935999672e+01
8.978699999999999903e+00 1.851214324144000045e+01
8.996000000000000441e+00 1.851371837191999958e+01
9.013300000000000978e+00 1.851528181311999788e+01
9.030600000000001515e+00 1.851682772039999847e+01
9.047900000000000276e+00 1.851836193839999822e+01
9.065200000000000813e+00 1.851988446712000069e+01
9.082500000000001350e+00 1.852139238423999856e+01
9.099800000000000111e+00 1.852288861207999915e+01
9.117100000000000648e+00 1.852437315063999890e+01
9.134400000000001185e+00 1.852584599991999781e+01
9.151699999999999946e+00 1.852730715991999944e+01
9.169000000000000483e+00 1.852875663063999667e+01
9.186300000000001020e+00 1.853019733440000039e+01
9.203600000000001558e+00 1.853164972744000139e+01
9.220900000000000318e+00 1.853322485791999696e+01
9.238200000000000855e+00 1.853485551248000007e+01
9.255500000000001393e+00 1.853651831256000193e+01
9.272800000000000153e+00 1.853819572424000128e+01
9.290100000000000691e+00 1.853987898056000105e+01
9.307400000000001228e+00 1.854156515919999748e+01
9.324700000000001765e+00 1.854324549320000060e+01
9.342000000000000526e+00 1.854491706023999953e+01
9.359300000000001063e+00 1.854658278263999804e+01
9.376600000000001600e+00 1.854823681575999927e+01
9.393900000000000361e+00 1.854988500424000009e+01
9.411200000000000898e+00 1.855151858111999985e+01
9.428500000000001435e+00 1.855314631335999920e+01
9.445800000000001972e+00 1.855476235631999771e+01
9.463100000000000733e+00 1.855639593319999747e+01
9.480400000000001270e+00 1.855793307352000099e+01
9.497700000000001808e+00 1.855940007815999948e+01
9.515000000000000568e+00 1.856082617031999860e+01
9.532300000000001106e+00 1.856222303927999917e+01
9.549600000000001643e+00 1.856360237432000204e+01
9.566900000000000404e+00 1.856496125311999990e+01
9.584200000000000941e+00 1.856630259800000005e+01
9.601500000000001478e+00 1.856762933127999915e+01
9.618800000000002015e+00 1.856893853063999700e+01
9.636100000000000776e+00 1.857023604072000111e+01
9.653400000000001313e+00 1.857151893920000063e+01
9.670700000000001850e+00 1.857278722607999910e+01
9.688000000000000611e+00 1.857404966831999715e+01
9.705300000000001148e+00 1.857532379983999959e+01
9.722600000000001685e+00 1.857660962063999932e+01
9.739899999999998670e+00 1.857790420839999967e+01
9.757199999999999207e+00 1.857921048544000087e+01
9.774499999999999744e+00 1.858052845175999934e+01
9.791800000000000281e+00 1.858185518503999845e+01
9.809099999999999042e+00 1.858319360759999839e+01
9.826399999999999579e+00 1.858454371943999917e+01
9.843700000000000117e+00 1.858590844287999744e+01
9.860999999999998877e+00 1.858728485560000010e+01
9.878299999999999415e+00 1.858867003527999628e+01
9.895599999999999952e+00 1.859005229263999937e+01
9.912900000000000489e+00 1.859143454999999889e+01
9.930199999999999250e+00 1.859281972968000218e+01
9.947499999999999787e+00 1.859421075399999879e+01
9.964800000000000324e+00 1.859560762295999936e+01
9.982099999999999085e+00 1.859701033655999680e+01
9.999399999999999622e+00 1.859841889479999821e+01
1.001670000000000016e+01 1.859983622000000025e+01
1.003399999999999892e+01 1.860125938983999916e+01
1.005129999999999946e+01 1.860269424895999890e+01
1.006859999999999999e+01 1.860413495271999906e+01
1.008590000000000053e+01 1.860558442343999630e+01
1.010319999999999929e+01 1.860704558343999793e+01
1.012049999999999983e+01 1.860851258807999642e+01
1.013780000000000037e+01 1.860999128199999930e+01
1.015509999999999913e+01 1.861148166519999947e+01
1.017239999999999966e+01 1.861298081535999671e+01
1.018970000000000020e+01 1.861449165479999834e+01
1.020700000000000074e+01 1.861601126120000060e+01
1.022429999999999950e+01 1.861754255687999660e+01
1.024160000000000004e+01 1.861908846415999719e+01
1.025890000000000057e+01 1.862064313839999841e+01
1.027619999999999933e+01 1.862220950192000046e+01
1.029349999999999987e+01 1.862378755471999980e+01
1.031080000000000041e+01 1.862538021912000019e+01
1.032809999999999917e+01 1.862698457279999786e+01
1.034539999999999971e+01 1.862860061575999637e+01
1.036270000000000024e+01 1.863022834799999927e+01
1.038000000000000078e+01 1.863187069183999967e+01
1.039729999999999954e+01 1.863352472495999734e+01
1.041460000000000008e+01 1.863519336967999962e+01
1.043190000000000062e+01 1.863687370367999918e+01
1.044919999999999938e+01 1.863856864927999979e+01
1.046649999999999991e+01 1.864027528415999768e+01
1.048380000000000045e+01 1.864199653064000017e+01
1.050110000000000099e+01 1.864373238871999661e+01
1.051839999999999975e+01 1.864548285839999764e+01
1.053570000000000029e+01 1.864724793967999972e+01
1.055300000000000082e+01 1.864902471023999908e+01
1.057029999999999959e+01 1.865081609239999949e+01
1.058760000000000012e+01 1.865262208616000095e+01
1.060490000000000066e+01 1.865444561383999655e+01
1.062219999999999942e+01 1.865628083080000010e+01
1.063949999999999996e+01 1.865813065935999759e+01
1.065680000000000049e+01 1.865999509951999968e+01
1.067410000000000103e+01 1.866187707359999948e+01
1.069139999999999979e+01 1.866377073695999655e+01
1.070870000000000033e+01 1.866563225479999844e+01
1.072600000000000087e+01 1.866703204607999922e+01
1.074329999999999963e+01 1.866842891503999979e+01
1.076060000000000016e+01 1.866985208487999870e+01
1.077790000000000070e+01 1.867130155559999949e+01
1.079520000000000124e+01 1.867277148255999819e+01
1.081250000000000000e+01 1.867426186575999836e+01
1.082980000000000054e+01 1.867576686055999602e+01
1.084710000000000107e+01 1.867728354463999807e+01
1.086439999999999984e+01 1.867881776263999782e+01
1.088170000000000037e+01 1.868036366991999842e+01
1.089900000000000091e+01 1.868191834415999608e+01
1.091629999999999967e+01 1.868348762999999835e+01
1.093360000000000021e+01 1.868506568279999769e+01
1.095090000000000074e+01 1.868665542487999787e+01
1.096820000000000128e+01 1.868825685623999888e+01
1.098550000000000004e+01 1.868986413223999676e+01
1.100280000000000058e+01 1.869148601983999924e+01
1.102010000000000112e+01 1.869311375207999859e+01
1.103739999999999988e+01 1.869475317359999877e+01
1.105470000000000041e+01 1.869640428439999624e+01
1.107200000000000095e+01 1.869806123983999768e+01
1.108930000000000149e+01 1.869972988455999996e+01
1.110660000000000025e+01 1.870140729623999931e+01
1.112390000000000079e+01 1.870309639719999950e+01
1.114120000000000132e+01 1.870479426512000032e+01
1.115850000000000009e+01 1.870650090000000176e+01
1.117580000000000062e+01 1.870821922415999694e+01
1.119310000000000116e+01 1.870994631527999630e+01
1.121040000000000170e+01 1.871168217335999984e+01
1.122770000000000046e+01 1.871342679839999690e+01
1.124500000000000099e+01 1.871518311271999835e+01
1.126230000000000153e+01 1.871695111632000064e+01
1.127960000000000029e+01 1.871872496455999979e+01
1.129690000000000083e+01 1.872051050207999623e+01
1.131420000000000137e+01 1.872230772888000061e+01
1.133150000000000013e+01 1.872411372263999851e+01
1.134880000000000067e+01 1.872592848335999705e+01
1.136610000000000120e+01 1.872775493335999997e+01
1.138340000000000174e+01 1.872959015031999641e+01
1.140070000000000050e+01 1.873143705656000080e+01
1.141800000000000104e+01 1.873329272975999871e+01
1.143530000000000157e+01 1.873515716992000080e+01
1.145260000000000034e+01 1.873703329936000017e+01
1.146990000000000087e+01 1.873892111807999683e+01
1.148720000000000141e+01 1.874079724751999976e+01
1.150450000000000195e+01 1.874267922159999955e+01
1.152180000000000071e+01 1.874460503047999893e+01
1.153910000000000124e+01 1.874656298488000061e+01
1.155640000000000178e+01 1.874855308480000105e+01
1.157370000000000054e+01 1.875056656327999605e+01
1.159100000000000108e+01 1.875260049799999607e+01
1.160830000000000162e+01 1.875465488896000110e+01
1.162560000000000038e+01 1.875672681384000029e+01
1.164290000000000092e+01 1.875881335031999697e+01
1.166020000000000145e+01 1.876091157608000159e+01
1.167750000000000199e+01 1.876302441344000016e+01
1.169480000000000075e+01 1.876515186239999977e+01
1.171210000000000129e+01 1.876728807832000001e+01
1.172940000000000182e+01 1.876943598352000109e+01
1.174670000000000059e+01 1.877159265567999924e+01
1.176400000000000112e+01 1.877376101711999823e+01
1.178130000000000166e+01 1.877594106783999806e+01
1.179860000000000220e+01 1.877812988551999851e+01
1.181590000000000096e+01 1.878032747015999959e+01
1.183320000000000149e+01 1.878253382176000130e+01
1.185050000000000203e+01 1.878475478496000051e+01
1.186780000000000079e+01 1.878698159280000013e+01
1.188510000000000133e+01 1.878922593455999746e+01
1.190240000000000009e+01 1.879149073255999980e+01
1.191969999999999885e+01 1.879377014215999964e+01
1.193699999999999939e+01 1.879606416336000052e+01
1.195429999999999993e+01 1.879836695151999848e+01
1.197160000000000046e+01 1.880068142896000083e+01
1.198889999999999922e+01 1.880300759567999691e+01
1.200619999999999976e+01 1.880533960703999696e+01
1.202350000000000030e+01 1.880768330768000141e+01
1.204079999999999906e+01 1.881003577527999937e+01
1.205809999999999960e+01 1.881239700983999796e+01
1.207540000000000013e+01 1.881476701136000074e+01
1.209269999999999889e+01 1.881714577984000059e+01
1.210999999999999943e+01 1.881953331527999751e+01
1.212729999999999997e+01 1.882192669535999840e+01
1.214460000000000051e+01 1.882433176472000014e+01
1.216189999999999927e+01 1.882673975639999853e+01
1.217919999999999980e+01 1.882915943735999775e+01
1.219650000000000034e+01 1.883158496295999740e+01
1.221379999999999910e+01 1.883401925551999767e+01
1.223109999999999964e+01 1.883646231503999857e+01
1.224840000000000018e+01 1.883890829687999613e+01
1.226570000000000071e+01 1.884136596799999808e+01
1.228299999999999947e+01 1.884383240607999710e+01
1.230030000000000001e+01 1.884630468879999654e+01
1.231760000000000055e+01 1.884878866079999682e+01
1.233489999999999931e+01 1.885128139976000128e+01
1.235219999999999985e+01 1.885378290567999926e+01
1.236950000000000038e+01 1.885629610087999808e+01
1.238679999999999914e+01 1.885882098535999774e+01
1.240409999999999968e+01 1.886135755911999823e+01
1.242140000000000022e+01 1.886390289983999935e+01
1.243870000000000076e+01 1.886646285216000152e+01
1.245599999999999952e+01 1.886903157143999721e+01
1.247330000000000005e+01 1.887161490232000105e+01
1.249060000000000059e+01 1.887420992247999862e+01
1.250789999999999935e+01 1.887681663191999704e+01
1.252519999999999989e+01 1.887943795296000005e+01
1.254250000000000043e+01 1.888206804095999658e+01
1.255980000000000096e+01 1.888471566287999792e+01
1.257709999999999972e+01 1.888737205175999989e+01
1.259440000000000026e+01 1.889004305223999935e+01
1.261170000000000080e+01 1.889272574199999610e+01
1.262899999999999956e+01 1.889542596568000121e+01
1.264630000000000010e+01 1.889813495631999984e+01
1.266360000000000063e+01 1.890085563623999931e+01
1.268089999999999939e+01 1.890359385008000004e+01
1.269819999999999993e+01 1.890634083087999784e+01
1.271550000000000047e+01 1.890910242327999669e+01
1.273280000000000101e+01 1.891187862728000013e+01
1.275009999999999977e+01 1.891466652055999731e+01
1.276740000000000030e+01 1.891746902543999909e+01
1.278470000000000084e+01 1.892028321959999815e+01
1.280199999999999960e+01 1.892310910304000160e+01
1.281930000000000014e+01 1.892594667575999878e+01
1.283660000000000068e+01 1.892879886008000057e+01
1.285390000000000121e+01 1.893166565599999984e+01
1.287119999999999997e+01 1.893454121887999619e+01
1.288850000000000051e+01 1.893743431568000091e+01
1.290580000000000105e+01 1.894033910175999935e+01
1.292309999999999981e+01 1.894326142175999905e+01
1.294040000000000035e+01 1.894619543103999959e+01
1.295770000000000088e+01 1.894914697423999783e+01
1.297500000000000142e+01 1.895211312903999712e+01
1.299230000000000018e+01 1.895509681775999766e+01
1.300960000000000072e+01 1.895809511807999925e+01
1.302690000000000126e+01 1.896110802999999834e+01
1.304420000000000002e+01 1.896413847583999868e+01
1.306150000000000055e+01 1.896718353328000006e+01
1.307880000000000109e+01 1.897024612463999915e+01
1.309609999999999985e+01 1.897332332759999929e+01
1.311340000000000039e+01 1.897641514216000047e+01
1.313070000000000093e+01 1.897952449063999936e+01
1.314800000000000146e+01 1.898264552839999908e+01
1.316530000000000022e+01 1.898578410008000006e+01
1.318260000000000076e+01 1.898893728335999853e+01
1.319990000000000130e+01 1.899219859247999764e+01
1.321720000000000006e+01 1.899587194871999785e+01
1.323450000000000060e+01 1.899970018791999848e+01
1.325180000000000113e+01 1.900360148511999725e+01
1.326910000000000167e+01 1.900754369479999895e+01
1.328640000000000043e+01 1.901150636071999855e+01
1.330370000000000097e+01 1.901547779359999879e+01
1.332100000000000151e+01 1.901944922647999903e+01
1.333830000000000027e+01 1.902342358167999947e+01
1.335560000000000080e+01 1.902739501455999616e+01
1.337290000000000134e+01 1.903136352511999974e+01
1.339020000000000010e+01 1.903532911335999955e+01
1.340750000000000064e+01 1.903931808016000105e+01
1.342480000000000118e+01 1.904328951303999773e+01
1.344210000000000171e+01 1.904723756735999984e+01
1.345940000000000047e+01 1.905093430215999817e+01
1.347670000000000101e+01 1.905407579615999936e+01
1.349400000000000155e+01 1.905725820263999992e+01
1.351130000000000031e+01 1.906046398767999861e+01
1.352860000000000085e+01 1.906367853967999793e+01
1.354590000000000138e+01 1.906689893631999766e+01
1.356320000000000192e+01 1.907011933296000095e+01
1.358050000000000068e+01 1.907333972959999713e+01
1.359780000000000122e+01 1.907656012624000041e+01
1.361510000000000176e+01 1.907977467823999973e+01
1.363240000000000052e+01 1.908297461863999800e+01
1.364970000000000105e+01 1.908616286975999898e+01
1.366700000000000159e+01 1.908934235391999934e+01
1.368430000000000035e+01 1.909251014879999886e+01
1.370160000000000089e+01 1.909566917672000130e+01
1.371890000000000143e+01 1.909881651535999936e+01
1.373620000000000196e+01 1.910195508704000034e+01
1.375350000000000072e+01 1.910508489175999713e+01
1.377080000000000126e+01 1.910820300720000020e+01
1.378810000000000180e+01 1.911131527799999930e+01
1.380540000000000056e+01 1.911441878184000132e+01
1.382270000000000110e+01 1.911751351871999915e+01
1.384000000000000163e+01 1.912059656631999971e+01
1.385730000000000217e+01 1.912367376927999985e+01
1.387460000000000093e+01 1.912673928295999914e+01
1.389190000000000147e+01 1.912979895199999802e+01
1.390920000000000201e+01 1.913284985407999983e+01
1.392650000000000077e+01 1.913588906688000080e+01
1.394380000000000130e+01 1.913892243503999779e+01
1.396110000000000184e+01 1.914194411391999751e+01
1.397840000000000060e+01 1.914495702584000014e+01
1.399570000000000114e+01 1.914796117079999860e+01
1.401300000000000168e+01 1.915095362647999977e+01
1.403030000000000221e+01 1.915394023751999697e+01
1.404760000000000097e+01 1.915691223695999668e+01
1.406489999999999974e+01 1.915987839175999952e+01
1.408220000000000027e+01 1.916283285727999797e+01
1.409949999999999903e+01 1.916577563351999913e+01
1.411679999999999957e+01 1.916870964279999612e+01
1.413410000000000011e+01 1.917163488511999958e+01
1.415139999999999887e+01 1.917454551583999844e+01
1.416869999999999941e+01 1.917745030191999689e+01
1.418599999999999994e+01 1.918034047639999784e+01
1.420330000000000048e+01 1.918322188391999816e+01
1.422059999999999924e+01 1.918609160215999765e+01
1.423789999999999978e+01 1.918894963111999985e+01
1.425520000000000032e+01 1.919179597080000121e+01
1.427249999999999908e+01 1.919463354351999840e+01
1.428979999999999961e+01 1.919745942696000185e+01
1.430710000000000015e+01 1.920027069880000070e+01
1.432440000000000069e+01 1.920307320367999893e+01
1.434169999999999945e+01 1.920586109695999966e+01
1.435899999999999999e+01 1.920864022327999621e+01
1.437630000000000052e+01 1.921140473799999882e+01
1.439359999999999928e+01 1.921415756344000059e+01
1.441089999999999982e+01 1.921689577728000131e+01
1.442820000000000036e+01 1.921962230183999765e+01
1.444549999999999912e+01 1.922233713712000025e+01
1.446279999999999966e+01 1.922503443847999804e+01
1.448010000000000019e+01 1.922772297287999876e+01
1.449740000000000073e+01 1.923039397336000178e+01
1.451469999999999949e+01 1.923305328455999685e+01
1.453200000000000003e+01 1.923569798415999799e+01
1.454930000000000057e+01 1.923833099447999828e+01
1.456659999999999933e+01 1.924094939319999753e+01
1.458389999999999986e+01 1.924355318031999929e+01
1.460120000000000040e+01 1.924614235583999999e+01
1.461850000000000094e+01 1.924871691975999966e+01
1.463579999999999970e+01 1.925127979439999848e+01
1.465310000000000024e+01 1.925382513511999960e+01
1.467040000000000077e+01 1.925635878655999988e+01
1.468769999999999953e+01 1.925887782639999912e+01
1.470500000000000007e+01 1.926138225463999731e+01
1.472230000000000061e+01 1.926387207127999801e+01
1.473959999999999937e+01 1.926634727632000121e+01
1.475689999999999991e+01 1.926880786975999982e+01
1.477420000000000044e+01 1.927125385160000093e+01
1.479150000000000098e+01 1.927368229952000078e+01
1.480879999999999974e+01 1.927609905815999980e+01
1.482610000000000028e+01 1.927850120519999777e+01
1.484340000000000082e+01 1.928088874064000180e+01
1.486069999999999958e+01 1.928326166448000123e+01
1.487800000000000011e+01 1.928561997671999961e+01
1.489530000000000065e+01 1.928796075504000029e+01
1.491260000000000119e+01 1.929028984408000014e+01
1.492989999999999995e+01 1.929260432151999893e+01
1.494720000000000049e+01 1.929490126504000003e+01
1.496450000000000102e+01 1.929718359695999652e+01
1.498179999999999978e+01 1.929945131727999907e+01
1.499910000000000032e+01 1.930170442600000058e+01
1.501640000000000086e+01 1.930394292312000104e+01
1.503370000000000140e+01 1.930616680864000045e+01
1.505100000000000016e+01 1.930837316024000216e+01
1.506830000000000069e+01 1.931056782255999948e+01
1.508560000000000123e+01 1.931274495095999910e+01
1.510289999999999999e+01 1.931491039007999788e+01
1.512020000000000053e+01 1.931705829527999896e+01
1.513750000000000107e+01 1.931919158887999899e+01
1.515479999999999983e+01 1.932131319319999818e+01
1.517210000000000036e+01 1.932341726359999967e+01
1.518940000000000090e+01 1.932550672240000011e+01
1.520670000000000144e+01 1.932758156959999951e+01
1.522400000000000020e+01 1.932964180519999786e+01
1.524130000000000074e+01 1.933169035151999893e+01
1.525860000000000127e+01 1.933372428623999895e+01
1.527590000000000003e+01 1.933574945399999834e+01
1.529320000000000057e+01 1.933775708784000003e+01
1.531050000000000111e+01 1.933974426544000025e+01
1.532780000000000165e+01 1.934171390911999922e+01
1.534510000000000041e+01 1.934366894120000069e+01
1.536240000000000094e+01 1.934560351704000070e+01
1.537970000000000148e+01 1.934752348127999966e+01
1.539700000000000024e+01 1.934942591160000092e+01
1.541430000000000078e+01 1.935130788568000071e+01
1.543160000000000132e+01 1.935317817047999611e+01
1.544890000000000008e+01 1.935503092135999736e+01
1.546620000000000061e+01 1.935686613832000091e+01
1.548350000000000115e+01 1.935868382135999965e+01
1.550080000000000169e+01 1.936048981512000111e+01
1.551810000000000045e+01 1.936228119727999797e+01
1.553540000000000099e+01 1.936405504551999712e+01
1.555270000000000152e+01 1.936581428215999878e+01
1.557000000000000028e+01 1.936755890719999584e+01
1.558730000000000082e+01 1.936928599831999875e+01
1.560460000000000136e+01 1.937099847783999707e+01
1.562190000000000190e+01 1.937269926807999809e+01
1.563920000000000066e+01 1.937438252440000142e+01
1.565650000000000119e+01 1.937605701375999701e+01
1.567380000000000173e+01 1.937771396919999844e+01
1.569110000000000049e+01 1.937935631303999884e+01
1.570840000000000103e+01 1.938098404527999818e+01
1.572570000000000157e+01 1.938259716592000004e+01
1.574300000000000033e+01 1.938419567496000084e+01
1.576030000000000086e+01 1.938577957239999705e+01
1.577760000000000140e+01 1.938734885823999932e+01
1.579490000000000194e+01 1.938890353247999698e+01
1.581220000000000070e+01 1.939035300319999777e+01
1.582950000000000124e+01 1.939172357128000002e+01
1.584680000000000177e+01 1.939307660543999745e+01
1.586410000000000053e+01 1.939440626104000032e+01
1.588140000000000107e+01 1.939573007199999921e+01
1.589870000000000161e+01 1.939704219368000082e+01
1.591600000000000215e+01 1.939834554839999825e+01
1.593330000000000091e+01 1.939964013615999860e+01
1.595060000000000144e+01 1.940092303463999812e+01
1.596790000000000198e+01 1.940219716616000056e+01
1.598520000000000074e+01 1.940346253071999882e+01
1.600250000000000128e+01 1.940471620599999980e+01
1.601980000000000004e+01 1.940596111432000015e+01
1.603710000000000235e+01 1.940719433335999966e+01
1.605440000000000111e+01 1.940841878543999854e+01
1.607169999999999987e+01 1.940962862591999993e+01
1.608900000000000219e+01 1.941082677712000049e+01
1.610630000000000095e+01 1.941201908367999707e+01
1.612360000000000326e+01 1.941319677863999615e+01
1.614090000000000202e+01 1.941436278432000151e+01
1.615820000000000078e+01 1.941552002303999913e+01
1.617550000000000310e+01 1.941666557247999947e+01
1.619280000000000186e+01 1.941779943263999897e+01
1.621010000000000062e+01 1.941892160351999763e+01
1.622739999999999938e+01 1.942003208511999901e+01
1.624469999999999814e+01 1.942113087743999955e+01
1.626200000000000045e+01 1.942222090279999946e+01
1.627929999999999922e+01 1.942329631655999833e+01
1.629660000000000153e+01 1.942436296336000012e+01
1.631390000000000029e+01 1.942540330928000003e+01
1.633119999999999905e+01 1.942638813111999951e+01
1.634850000000000136e+01 1.942733204047999962e+01
1.636580000000000013e+01 1.942824672663999763e+01
1.638309999999999889e+01 1.942913511191999731e+01
1.640040000000000120e+01 1.942999135167999825e+01
1.641769999999999996e+01 1.943079791199999917e+01
1.643499999999999872e+01 1.943159278303999926e+01
1.645230000000000103e+01 1.943234674159999642e+01
1.646959999999999980e+01 1.943307147695999859e+01
1.648689999999999856e+01 1.943378452303999993e+01
1.650420000000000087e+01 1.943445957895999854e+01
1.652149999999999963e+01 1.943511125631999903e+01
1.653879999999999839e+01 1.943573371048000098e+01
1.655610000000000070e+01 1.943633570839999791e+01
1.657339999999999947e+01 1.943692017239999714e+01
1.659070000000000178e+01 1.943748710247999867e+01
1.660800000000000054e+01 1.943803649863999894e+01
1.662529999999999930e+01 1.943857420552000193e+01
1.664260000000000161e+01 1.943910022312000052e+01
1.665990000000000038e+01 1.943961455143999828e+01
1.667719999999999914e+01 1.944008212263999980e+01
1.669450000000000145e+01 1.944049709208000110e+01
1.671180000000000021e+01 1.944089160528000093e+01
1.672909999999999897e+01 1.944128904079999742e+01
1.674640000000000128e+01 1.944166602007999956e+01
1.676370000000000005e+01 1.944203131007999730e+01
1.678099999999999881e+01 1.944237906616000089e+01
1.679830000000000112e+01 1.944271805528000030e+01
1.681559999999999988e+01 1.944304535511999887e+01
1.683289999999999864e+01 1.944329667463999911e+01
1.685020000000000095e+01 1.944348370311999830e+01
1.686749999999999972e+01 1.944365904232000020e+01
1.688480000000000203e+01 1.944382853687999813e+01
1.690210000000000079e+01 1.944399218679999919e+01
1.691939999999999955e+01 1.944415291440000004e+01
1.693670000000000186e+01 1.944429903039999630e+01
1.695400000000000063e+01 1.944443053479999861e+01
1.697129999999999939e+01 1.944456496151999758e+01
1.698860000000000170e+01 1.944469938823999655e+01
1.700590000000000046e+01 1.944481043639999740e+01
1.702319999999999922e+01 1.944492732919999867e+01
1.704050000000000153e+01 1.944504714432000014e+01
1.705780000000000030e+01 1.944514942551999681e+01
1.707509999999999906e+01 1.944524878439999682e+01
1.709240000000000137e+01 1.944535398791999725e+01
1.710970000000000013e+01 1.944544457984000019e+01
1.712699999999999889e+01 1.944551471552000166e+01
1.714430000000000121e+01 1.944560530743999749e+01
1.716159999999999997e+01 1.944569297703999666e+01
1.717890000000000228e+01 1.944577772431999918e+01
1.719620000000000104e+01 1.944588000551999940e+01
1.721349999999999980e+01 1.944597936439999941e+01
1.723080000000000211e+01 1.944606995631999879e+01
1.724810000000000088e+01 1.944616054823999818e+01
1.726539999999999964e+01 1.944626575175999861e+01
1.728270000000000195e+01 1.944635926600000175e+01
1.730000000000000071e+01 1.944644693560000093e+01
1.731729999999999947e+01 1.944652876055999968e+01
1.733460000000000178e+01 1.944662811943999969e+01
1.735190000000000055e+01 1.944671578903999887e+01
1.736919999999999931e+01 1.944679469167999741e+01
1.738649999999999807e+01 1.944686482735999888e+01
1.740380000000000038e+01 1.944694080768000077e+01
1.742109999999999914e+01 1.944702555495999974e+01
1.743840000000000146e+01 1.944709861296000142e+01
1.745570000000000022e+01 1.944716582631999913e+01
1.747300000000000253e+01 1.944722427271999976e+01
1.749029999999999774e+01 1.944727979680000018e+01
1.750760000000000005e+01 1.944734993247999810e+01
1.752489999999999881e+01 1.944741422351999915e+01
1.754220000000000113e+01 1.944747266991999979e+01
1.755949999999999989e+01 1.944752527168000000e+01
1.757680000000000220e+01 1.944757202879999625e+01
1.759409999999999741e+01 1.944761586359999583e+01
1.761139999999999972e+01 1.944765677607999876e+01
1.762869999999999848e+01 1.944771230015999919e+01
1.764600000000000080e+01 1.944776490191999940e+01
1.766329999999999956e+01 1.944780873671999899e+01
1.768060000000000187e+01 1.944784964919999837e+01
1.769790000000000063e+01 1.944788763936000109e+01
1.771519999999999939e+01 1.944792270720000005e+01
1.773249999999999815e+01 1.944795193039999859e+01
1.774980000000000047e+01 1.944798115360000068e+01
1.776709999999999923e+01 1.944800745447999901e+01
1.778440000000000154e+01 1.944805128927999860e+01
1.780170000000000030e+01 1.944809220176000153e+01
1.781900000000000261e+01 1.944812726959999694e+01
1.783629999999999782e+01 1.944815941511999924e+01
1.785360000000000014e+01 1.944818863831999778e+01
1.787089999999999890e+01 1.944821493919999966e+01
1.788820000000000121e+01 1.944823831775999778e+01
1.790549999999999997e+01 1.944825877399999925e+01
1.792280000000000229e+01 1.944828215256000092e+01
1.794010000000000105e+01 1.944829968647999863e+01
1.795739999999999981e+01 1.944832014272000009e+01
1.797469999999999857e+01 1.944833767664000135e+01
1.799200000000000088e+01 1.944835228823999884e+01
1.800929999999999964e+01 1.944836982216000010e+01
1.802660000000000196e+01 1.944838443375999759e+01
1.804390000000000072e+01 1.944839904535999864e+01
1.806120000000000303e+01 1.944841365695999968e+01
1.807849999999999824e+01 1.944844288016000178e+01
1.809580000000000055e+01 1.944847210335999677e+01
1.811309999999999931e+01 1.944849840423999865e+01
1.813040000000000163e+01 1.944852178279999677e+01
1.814770000000000039e+01 1.944854223903999824e+01
1.816500000000000270e+01 1.944855977295999949e+01
1.818229999999999791e+01 1.944857730687999720e+01
1.819960000000000022e+01 1.944859191847999824e+01
1.821689999999999898e+01 1.944860653007999929e+01
1.823420000000000130e+01 1.944862114168000033e+01
1.825150000000000006e+01 1.944863575327999783e+01
1.826880000000000237e+01 1.944865036487999888e+01
1.828610000000000113e+01 1.944866205415999971e+01
1.830339999999999989e+01 1.944867374344000055e+01
1.832069999999999865e+01 1.944868543271999783e+01
1.833800000000000097e+01 1.944870004431999888e+01
1.835529999999999973e+01 1.944870881127999951e+01
1.837260000000000204e+01 1.944872050056000035e+01
1.838990000000000080e+01 1.944873218984000118e+01
1.840720000000000312e+01 1.944874387911999847e+01
1.842449999999999832e+01 1.944875264607999910e+01
1.844180000000000064e+01 1.944876433535999993e+01
1.845909999999999940e+01 1.944877310231999701e+01
1.847640000000000171e+01 1.944878479159999785e+01
1.849370000000000047e+01 1.944879355855999847e+01
1.851100000000000279e+01 1.944880524783999931e+01
1.852830000000000155e+01 1.944881401479999994e+01
1.854560000000000031e+01 1.944882570408000078e+01
1.856289999999999907e+01 1.944883447103999785e+01
1.858020000000000138e+01 1.944884323800000203e+01
1.859750000000000014e+01 1.944885492727999932e+01
1.861480000000000246e+01 1.944886369423999994e+01
1.863210000000000122e+01 1.944887246119999702e+01
1.864940000000000353e+01 1.944888415047999786e+01
1.866669999999999874e+01 1.944889291744000204e+01
1.868400000000000105e+01 1.944890168439999911e+01
1.870129999999999981e+01 1.944891337367999995e+01
1.871860000000000213e+01 1.944892214063999702e+01
1.873590000000000089e+01 1.944893090760000121e+01
1.875320000000000320e+01 1.944894259687999849e+01
1.877049999999999841e+01 1.944895136383999912e+01
1.878780000000000072e+01 1.944896013079999975e+01
1.880509999999999948e+01 1.944897182007999703e+01
1.882240000000000180e+01 1.944898058704000121e+01
1.883970000000000056e+01 1.944898935399999829e+01
1.885700000000000287e+01 1.944899812095999891e+01
1.887430000000000163e+01 1.944900981023999975e+01
1.889160000000000394e+01 1.944901857720000038e+01
1.890889999999999915e+01 1.944902734415999745e+01
1.892620000000000147e+01 1.944903903343999829e+01
1.894350000000000023e+01 1.944904780039999892e+01
1.896080000000000254e+01 1.944905948967999976e+01
1.897810000000000130e+01 1.944906825664000039e+01
1.899540000000000362e+01 1.944907702359999746e+01
1.901269999999999882e+01 1.944908871287999830e+01
1.903000000000000114e+01 1.944909747983999893e+01
1.904729999999999990e+01 1.944910916911999976e+01
1.906460000000000221e+01 1.944911793608000039e+01
1.908190000000000097e+01 1.944912670304000102e+01
1.909920000000000329e+01 1.944913839231999830e+01
1.911650000000000205e+01 1.944914715927999893e+01
1.913380000000000081e+01 1.944915884855999977e+01
1.915109999999999957e+01 1.944916761551999684e+01
1.916840000000000188e+01 1.944917930479999768e+01
1.918570000000000064e+01 1.944918807175999831e+01
1.920300000000000296e+01 1.944919683871999894e+01
1.922030000000000172e+01 1.944920852799999977e+01
1.923760000000000403e+01 1.944921729495999685e+01
1.925489999999999924e+01 1.944922606192000103e+01
1.927220000000000155e+01 1.944923775120000187e+01
1.928950000000000031e+01 1.944924651815999894e+01
1.930680000000000263e+01 1.944925528511999602e+01
1.932410000000000139e+01 1.944926697439999685e+01
1.934140000000000370e+01 1.944927574136000104e+01
1.935870000000000246e+01 1.944928743064000187e+01
1.937600000000000122e+01 1.944929619759999895e+01
1.939329999999999998e+01 1.944930496455999602e+01
1.941060000000000230e+01 1.944931373152000020e+01
1.942790000000000106e+01 1.944932542080000104e+01
1.944520000000000337e+01 1.944933418775999812e+01
1.946250000000000213e+01 1.944934295471999874e+01
1.947979999999999734e+01 1.944935464399999958e+01
1.949709999999999965e+01 1.944936341096000021e+01
1.951439999999999841e+01 1.944937217791999728e+01
1.953170000000000073e+01 1.944938094488000146e+01
1.954899999999999949e+01 1.944938971183999854e+01
1.956630000000000180e+01 1.944939847879999917e+01
1.958360000000000056e+01 1.944941016808000001e+01
1.960089999999999932e+01 1.944941893504000063e+01
1.961819999999999808e+01 1.944942770199999771e+01
1.963550000000000040e+01 1.944943646895999834e+01
1.965279999999999916e+01 1.944944815823999917e+01
1.967010000000000147e+01 1.944945692519999980e+01
1.968740000000000023e+01 1.944946569216000043e+01
1.970470000000000255e+01 1.944947445911999750e+01
1.972199999999999775e+01 1.944948322607999813e+01
1.973930000000000007e+01 1.944949199303999876e+01
1.975659999999999883e+01 1.944950075999999939e+01
1.977390000000000114e+01 1.944950952696000002e+01
1.979119999999999990e+01 1.944952121624000085e+01
1.980850000000000222e+01 1.944952998319999793e+01
1.982580000000000098e+01 1.944953875015999856e+01
1.984309999999999974e+01 1.944954751711999918e+01
1.986039999999999850e+01 1.944955628407999981e+01
1.987770000000000081e+01 1.944956505104000044e+01
1.989499999999999957e+01 1.944957381799999752e+01
1.991230000000000189e+01 1.944958258496000170e+01
1.992960000000000065e+01 1.944959135191999877e+01
1.994690000000000296e+01 1.944960011887999940e+01
1.996419999999999817e+01 1.944960888584000003e+01
1.998150000000000048e+01 1.944961765279999710e+01
1.999879999999999924e+01 1.944962641976000128e+01
2.001610000000000156e+01 1.944963518671999836e+01
2.003340000000000032e+01 1.944964395367999899e+01
2.005070000000000263e+01 1.944965272063999961e+01
2.006799999999999784e+01 1.944966148759999669e+01
2.008530000000000015e+01 1.944967025456000087e+01
2.010259999999999891e+01 1.944967902151999795e+01
2.011990000000000123e+01 1.944968778848000213e+01
2.013719999999999999e+01 1.944969363311999899e+01
2.015450000000000230e+01 1.944970532239999628e+01
2.017180000000000106e+01 1.944971116703999670e+01
2.018909999999999982e+01 1.944971993400000088e+01
2.020639999999999858e+01 1.944972870095999795e+01
2.022370000000000090e+01 1.944973746791999858e+01
2.024099999999999966e+01 1.944974623487999921e+01
2.025830000000000197e+01 1.944975500183999628e+01
2.027560000000000073e+01 1.944976376880000046e+01
2.029290000000000305e+01 1.944977253575999754e+01
2.031019999999999825e+01 1.944978130271999817e+01
2.032750000000000057e+01 1.944978714735999858e+01
2.034479999999999933e+01 1.944979591431999921e+01
2.036210000000000164e+01 1.944980468127999984e+01
2.037940000000000040e+01 1.944981344824000047e+01
2.039670000000000272e+01 1.944982221519999754e+01
2.041400000000000148e+01 1.944983098215999817e+01
2.043130000000000024e+01 1.944983682679999859e+01
2.044859999999999900e+01 1.944984559375999922e+01
2.046590000000000131e+01 1.944985436071999985e+01
2.048320000000000007e+01 1.944986312768000047e+01
2.050050000000000239e+01 1.944987189463999755e+01
2.051780000000000115e+01 1.944987773927999797e+01
2.053510000000000346e+01 1.944988650623999860e+01
2.055239999999999867e+01 1.944989527319999922e+01
2.056970000000000098e+01 1.944990404015999985e+01
2.058699999999999974e+01 1.944990988480000027e+01
2.060430000000000206e+01 1.944991865175999735e+01
2.062160000000000082e+01 1.944992741871999797e+01
2.063890000000000313e+01 1.944993326335999839e+01
2.065619999999999834e+01 1.944994203031999902e+01
2.067350000000000065e+01 1.944995079727999965e+01
2.069079999999999941e+01 1.944995956424000028e+01
2.070810000000000173e+01 1.944996540888000069e+01
2.072540000000000049e+01 1.944997417583999777e+01
2.074270000000000280e+01 1.944998294279999840e+01
2.076000000000000156e+01 1.944998878743999882e+01
2.077730000000000032e+01 1.944999755439999944e+01
2.079459999999999908e+01 1.945000339903999986e+01
2.081190000000000140e+01 1.945001216599999694e+01
2.082920000000000016e+01 1.945002093296000112e+01
2.084650000000000247e+01 1.945002677760000154e+01
2.086380000000000123e+01 1.945003262224000196e+01
2.088110000000000355e+01 1.945004138919999903e+01
2.089839999999999876e+01 1.945005015615999611e+01
2.091570000000000107e+01 1.945005600079999653e+01
2.093299999999999983e+01 1.945006476776000071e+01
2.095030000000000214e+01 1.945007061240000112e+01
2.096760000000000090e+01 1.945007645704000154e+01
2.098490000000000322e+01 1.945008522399999862e+01
2.100220000000000198e+01 1.945009106863999904e+01
2.101950000000000074e+01 1.945009983559999611e+01
2.103679999999999950e+01 1.945010568023999653e+01
2.105410000000000181e+01 1.945011152487999695e+01
2.107140000000000057e+01 1.945012029184000113e+01
2.108870000000000289e+01 1.945012613648000155e+01
2.110600000000000165e+01 1.945013198112000197e+01
2.112330000000000396e+01 1.945014074807999904e+01
2.114059999999999917e+01 1.945014659271999946e+01
2.115790000000000148e+01 1.945015243735999988e+01
2.117520000000000024e+01 1.945016120431999695e+01
2.119250000000000256e+01 1.945016704895999737e+01
2.120980000000000132e+01 1.945017289359999779e+01
2.122710000000000363e+01 1.945017873823999821e+01
2.124439999999999884e+01 1.945018750519999884e+01
2.126170000000000115e+01 1.945019334983999926e+01
2.127899999999999991e+01 1.945019919447999968e+01
2.129630000000000223e+01 1.945020503911999654e+01
2.131360000000000099e+01 1.945021088375999696e+01
2.133090000000000330e+01 1.945021672839999738e+01
2.134820000000000206e+01 1.945022549535999801e+01
2.136550000000000082e+01 1.945023133999999843e+01
2.138279999999999959e+01 1.945023718463999884e+01
2.140010000000000190e+01 1.945024302927999926e+01
2.141740000000000066e+01 1.945024887391999968e+01
2.143470000000000297e+01 1.945025471856000010e+01
2.145200000000000173e+01 1.945026056319999697e+01
2.146930000000000405e+01 1.945026640783999738e+01
2.148659999999999926e+01 1.945027225247999780e+01
2.150390000000000157e+01 1.945027809711999822e+01
2.152120000000000033e+01 1.945028394175999864e+01
2.153850000000000264e+01 1.945029270871999927e+01
2.155580000000000140e+01 1.945029855335999969e+01
2.157310000000000372e+01 1.945030439800000011e+01
2.159040000000000248e+01 1.945031024264000052e+01
2.160770000000000124e+01 1.945031608727999739e+01
2.162500000000000000e+01 1.945032193191999781e+01
2.164229999999999876e+01 1.945032485423999802e+01
2.165960000000000107e+01 1.945033069887999844e+01
2.167689999999999984e+01 1.945033654351999886e+01
2.169420000000000215e+01 1.945034238815999927e+01
2.171149999999999736e+01 1.945034823279999969e+01
2.172879999999999967e+01 1.945035407744000011e+01
2.174609999999999843e+01 1.945035992208000053e+01
2.176340000000000074e+01 1.945036576672000095e+01
2.178069999999999951e+01 1.945037161136000137e+01
2.179800000000000182e+01 1.945037745599999823e+01
2.181530000000000058e+01 1.945038330063999865e+01
2.183259999999999934e+01 1.945038622295999886e+01
2.184989999999999810e+01 1.945039206759999928e+01
2.186720000000000041e+01 1.945039791223999970e+01
2.188449999999999918e+01 1.945040375688000012e+01
2.190180000000000149e+01 1.945040960152000054e+01
2.191910000000000025e+01 1.945041252383999719e+01
2.193640000000000256e+01 1.945041836847999761e+01
2.195369999999999777e+01 1.945042421311999803e+01
2.197100000000000009e+01 1.945043005775999845e+01
2.198829999999999885e+01 1.945043298007999866e+01
2.200560000000000116e+01 1.945043882471999908e+01
2.202289999999999992e+01 1.945044466935999949e+01
2.204020000000000223e+01 1.945045051399999636e+01
2.205750000000000099e+01 1.945045343632000012e+01
2.207479999999999976e+01 1.945045928096000054e+01
2.209209999999999852e+01 1.945046512560000096e+01
2.210940000000000083e+01 1.945046804791999762e+01
2.212669999999999959e+01 1.945047389255999803e+01
2.214400000000000190e+01 1.945047973719999845e+01
2.216130000000000067e+01 1.945048265952000222e+01
2.217860000000000298e+01 1.945048850415999908e+01
2.219589999999999819e+01 1.945049434879999595e+01
2.221320000000000050e+01 1.945049727111999971e+01
2.223049999999999926e+01 1.945050311576000013e+01
2.224780000000000157e+01 1.945050603807999678e+01
2.226510000000000034e+01 1.945051188271999720e+01
2.228240000000000265e+01 1.945051772735999762e+01
2.229969999999999786e+01 1.945052064968000138e+01
2.231700000000000017e+01 1.945052649432000180e+01
2.233429999999999893e+01 1.945052941663999846e+01
2.235160000000000124e+01 1.945053526127999888e+01
2.236890000000000001e+01 1.945053818359999909e+01
2.238620000000000232e+01 1.945054402823999595e+01
2.240350000000000108e+01 1.945054987287999637e+01
2.242080000000000339e+01 1.945055279520000013e+01
2.243809999999999860e+01 1.945055863984000055e+01
2.245540000000000092e+01 1.945056156215999721e+01
2.247269999999999968e+01 1.945056740679999763e+01
2.249000000000000199e+01 1.945057032912000139e+01
2.250730000000000075e+01 1.945057617375999826e+01
2.252460000000000306e+01 1.945057909607999846e+01
2.254189999999999827e+01 1.945058201839999867e+01
2.255920000000000059e+01 1.945058786303999909e+01
2.257649999999999935e+01 1.945059078535999930e+01
2.259380000000000166e+01 1.945059662999999972e+01
2.261110000000000042e+01 1.945059955231999638e+01
2.262840000000000273e+01 1.945060539695999680e+01
2.264570000000000149e+01 1.945060831928000056e+01
2.266300000000000026e+01 1.945061124159999721e+01
2.268029999999999902e+01 1.945061708623999763e+01
2.269760000000000133e+01 1.945062000856000139e+01
2.271490000000000009e+01 1.945062585319999826e+01
2.273220000000000240e+01 1.945062877551999847e+01
2.274950000000000117e+01 1.945063169783999868e+01
2.276680000000000348e+01 1.945063754247999910e+01
2.278409999999999869e+01 1.945064046479999931e+01
2.280140000000000100e+01 1.945064338711999952e+01
2.281869999999999976e+01 1.945064923175999994e+01
2.283600000000000207e+01 1.945065215408000014e+01
2.285330000000000084e+01 1.945065507639999680e+01
2.287060000000000315e+01 1.945066092103999722e+01
2.288790000000000191e+01 1.945066384336000098e+01
2.290520000000000067e+01 1.945066676567999764e+01
2.292249999999999943e+01 1.945067261031999806e+01
2.293980000000000175e+01 1.945067553263999827e+01
2.295710000000000051e+01 1.945067845495999848e+01
2.297440000000000282e+01 1.945068137727999869e+01
2.299170000000000158e+01 1.945068722191999910e+01
2.300900000000000389e+01 1.945069014423999931e+01
2.302629999999999910e+01 1.945069306655999952e+01
2.304360000000000142e+01 1.945069891119999994e+01
2.306090000000000018e+01 1.945070183352000015e+01
2.307820000000000249e+01 1.945070475584000036e+01
2.309550000000000125e+01 1.945071060048000078e+01
2.311280000000000356e+01 1.945071352279999743e+01
2.313009999999999877e+01 1.945071644511999764e+01
2.314740000000000109e+01 1.945072228975999806e+01
2.316469999999999985e+01 1.945072521207999827e+01
2.318200000000000216e+01 1.945072813439999848e+01
2.319930000000000092e+01 1.945073105671999869e+01
2.321660000000000323e+01 1.945073690135999911e+01
2.323390000000000200e+01 1.945073982367999932e+01
2.325120000000000076e+01 1.945074274599999953e+01
2.326849999999999952e+01 1.945074566831999974e+01
2.328580000000000183e+01 1.945075151296000016e+01
2.330310000000000059e+01 1.945075443528000037e+01
2.332040000000000290e+01 1.945075735759999702e+01
2.333770000000000167e+01 1.945076027992000078e+01
2.335500000000000398e+01 1.945076612456000120e+01
2.337229999999999919e+01 1.945076904687999786e+01
2.338960000000000150e+01 1.945077196919999807e+01
2.340690000000000026e+01 1.945077489151999828e+01
2.342420000000000258e+01 1.945078073615999870e+01
2.344150000000000134e+01 1.945078365847999891e+01
2.345880000000000365e+01 1.945078658079999911e+01
2.347610000000000241e+01 1.945078950311999932e+01
2.349340000000000117e+01 1.945079242543999953e+01
2.351069999999999993e+01 1.945079534775999974e+01
2.352800000000000225e+01 1.945080119239999661e+01
2.354530000000000101e+01 1.945080411472000037e+01
2.356260000000000332e+01 1.945080703703999703e+01
2.357990000000000208e+01 1.945080995936000079e+01
2.359720000000000439e+01 1.945081288167999745e+01
2.361449999999999960e+01 1.945081580400000121e+01
2.363180000000000192e+01 1.945081872631999786e+01
2.364910000000000068e+01 1.945082457095999828e+01
2.366640000000000299e+01 1.945082749327999849e+01
2.368370000000000175e+01 1.945083041559999870e+01
2.370100000000000406e+01 1.945083626023999912e+01
2.371829999999999927e+01 1.945083918255999933e+01
2.373560000000000159e+01 1.945084502719999975e+01
2.375290000000000035e+01 1.945084794951999996e+01
2.377020000000000266e+01 1.945085379416000038e+01
2.378750000000000142e+01 1.945085963880000079e+01
2.380480000000000018e+01 1.945086548344000121e+01
2.382210000000000250e+01 1.945086840575999787e+01
2.383939999999999770e+01 1.945087425039999829e+01
2.385670000000000002e+01 1.945088009503999871e+01
2.387399999999999878e+01 1.945088593967999913e+01
2.389130000000000109e+01 1.945089178431999954e+01
2.390859999999999985e+01 1.945089762895999996e+01
2.392590000000000217e+01 1.945090347360000038e+01
2.394320000000000093e+01 1.945090931824000080e+01
2.396049999999999969e+01 1.945091516288000122e+01
2.397779999999999845e+01 1.945092100752000164e+01
2.399510000000000076e+01 1.945092685216000206e+01
2.401239999999999952e+01 1.945093269679999892e+01
2.402970000000000184e+01 1.945093854143999579e+01
2.404700000000000060e+01 1.945094438607999621e+01
2.406430000000000291e+01 1.945095023071999663e+01
2.408159999999999812e+01 1.945095607535999704e+01
2.409890000000000043e+01 1.945096191999999746e+01
2.411619999999999919e+01 1.945096776463999788e+01
2.413350000000000151e+01 1.945097360927999830e+01
2.415080000000000027e+01 1.945097945391999872e+01
2.416810000000000258e+01 1.945098237623999893e+01
2.418539999999999779e+01 1.945098822087999935e+01
2.420270000000000010e+01 1.945099406551999621e+01
2.421999999999999886e+01 1.945099698783999997e+01
2.423730000000000118e+01 1.945100283248000039e+01
2.425459999999999994e+01 1.945100575479999705e+01
2.427190000000000225e+01 1.945101159943999747e+01
2.428920000000000101e+01 1.945101452176000123e+01
2.430649999999999977e+01 1.945101744407999789e+01
2.432379999999999853e+01 1.945102328871999831e+01
2.434110000000000085e+01 1.945102621103999851e+01
2.435839999999999961e+01 1.945103205567999893e+01
2.437570000000000192e+01 1.945103497799999914e+01
2.439300000000000068e+01 1.945104082263999956e+01
2.441030000000000300e+01 1.945104374495999977e+01
2.442759999999999820e+01 1.945104958959999664e+01
2.444490000000000052e+01 1.945105543423999706e+01
2.446219999999999928e+01 1.945106127887999747e+01
2.447950000000000159e+01 1.945106712351999789e+01
2.449680000000000035e+01 1.945107004583999810e+01
2.451410000000000267e+01 1.945107589047999852e+01
2.453140000000000143e+01 1.945108173511999894e+01
2.454870000000000019e+01 1.945108757975999936e+01
2.456599999999999895e+01 1.945109342439999978e+01
2.458330000000000126e+01 1.945109926904000019e+01
2.460060000000000002e+01 1.945110511368000061e+01
2.461790000000000234e+01 1.945111095831999748e+01
2.463520000000000110e+01 1.945111680295999790e+01
2.465250000000000341e+01 1.945112264759999832e+01
2.466979999999999862e+01 1.945113141455999894e+01
2.468710000000000093e+01 1.945113725919999936e+01
2.470439999999999969e+01 1.945114310383999978e+01
2.472170000000000201e+01 1.945114894848000020e+01
2.473900000000000077e+01 1.945115771543999728e+01
2.475630000000000308e+01 1.945116356007999769e+01
2.477359999999999829e+01 1.945117232703999832e+01
2.479090000000000060e+01 1.945117817167999874e+01
2.480819999999999936e+01 1.945118401631999916e+01
2.482550000000000168e+01 1.945119278327999979e+01
2.484280000000000044e+01 1.945119862792000021e+01
2.486010000000000275e+01 1.945120739487999728e+01
2.487740000000000151e+01 1.945121323951999770e+01
2.489470000000000027e+01 1.945122200647999833e+01
2.491199999999999903e+01 1.945122785111999875e+01
2.492930000000000135e+01 1.945123661807999937e+01
2.494660000000000011e+01 1.945124246271999979e+01
2.496390000000000242e+01 1.945125122967999687e+01
2.498120000000000118e+01 1.945125999664000105e+01
2.499850000000000350e+01 1.945126584128000147e+01
2.501579999999999870e+01 1.945127460823999854e+01
2.503310000000000102e+01 1.945128337519999917e+01
2.505039999999999978e+01 1.945129214215999980e+01
2.506770000000000209e+01 1.945129798680000022e+01
2.508500000000000085e+01 1.945130675375999729e+01
2.510230000000000317e+01 1.945131552072000147e+01
2.511960000000000193e+01 1.945132428767999855e+01
2.513690000000000069e+01 1.945133305463999918e+01
2.515419999999999945e+01 1.945134182159999980e+01
2.517150000000000176e+01 1.945135058855999688e+01
2.518880000000000052e+01 1.945135643319999730e+01
2.520610000000000284e+01 1.945136520016000148e+01
2.522340000000000160e+01 1.945137396711999855e+01
2.524070000000000391e+01 1.945138273407999918e+01
2.525799999999999912e+01 1.945139150103999981e+01
2.527530000000000143e+01 1.945140026799999688e+01
2.529260000000000019e+01 1.945141195727999772e+01
2.530990000000000251e+01 1.945142072423999835e+01
2.532720000000000127e+01 1.945142949119999898e+01
2.534450000000000358e+01 1.945143825815999961e+01
2.536179999999999879e+01 1.945144702512000023e+01
2.537910000000000110e+01 1.945145579207999731e+01
2.539639999999999986e+01 1.945146455903999794e+01
2.541370000000000218e+01 1.945147624831999877e+01
2.543100000000000094e+01 1.945148501527999940e+01
2.544830000000000325e+01 1.945149378224000003e+01
2.546560000000000201e+01 1.945150254920000066e+01
2.548290000000000433e+01 1.945151423847999794e+01
2.550019999999999953e+01 1.945152300543999857e+01
2.551750000000000185e+01 1.945153177239999920e+01
2.553480000000000061e+01 1.945154346168000004e+01
2.555210000000000292e+01 1.945155222863999711e+01
2.556940000000000168e+01 1.945156391791999795e+01
2.558670000000000400e+01 1.945157268487999858e+01
2.560399999999999920e+01 1.945158437415999941e+01
2.562130000000000152e+01 1.945159314112000004e+01
2.563860000000000028e+01 1.945160483040000088e+01
2.565590000000000259e+01 1.945161359735999795e+01
2.567320000000000135e+01 1.945162528663999879e+01
2.569050000000000367e+01 1.945163405359999942e+01
2.570780000000000243e+01 1.945164574287999670e+01
2.572510000000000119e+01 1.945165450984000088e+01
2.574239999999999995e+01 1.945166619912000172e+01
2.575970000000000226e+01 1.945167788839999901e+01
2.577700000000000102e+01 1.945168957767999629e+01
2.579430000000000334e+01 1.945169834464000047e+01
2.581160000000000210e+01 1.945171003392000131e+01
2.582890000000000441e+01 1.945172172320000215e+01
2.584619999999999962e+01 1.945173341247999588e+01
2.586350000000000193e+01 1.945174217944000006e+01
2.588080000000000069e+01 1.945175386872000090e+01
2.589810000000000301e+01 1.945176555800000173e+01
2.591540000000000177e+01 1.945177432495999881e+01
2.593270000000000408e+01 1.945178601423999964e+01
2.595000000000000284e+01 1.945179478119999672e+01
2.596729999999999805e+01 1.945180647047999756e+01
2.598460000000000036e+01 1.945181523743999819e+01
2.600189999999999912e+01 1.945182400439999881e+01
2.601920000000000144e+01 1.945183277135999944e+01
2.603650000000000020e+01 1.945184153832000007e+01
2.605380000000000251e+01 1.945185030527999714e+01
2.607109999999999772e+01 1.945185907224000132e+01
2.608840000000000003e+01 1.945186783919999840e+01
2.610569999999999879e+01 1.945187660615999903e+01
2.612300000000000111e+01 1.945188537311999966e+01
2.614029999999999987e+01 1.945189414008000028e+01
2.615760000000000218e+01 1.945190290704000091e+01
2.617490000000000094e+01 1.945191167399999799e+01
2.619219999999999970e+01 1.945191751863999841e+01
2.620949999999999847e+01 1.945192628559999903e+01
2.622680000000000078e+01 1.945193505255999966e+01
2.624409999999999954e+01 1.945194381952000029e+01
2.626140000000000185e+01 1.945195258647999736e+01
2.627870000000000061e+01 1.945196135343999799e+01
2.629600000000000293e+01 1.945196719807999841e+01
2.631329999999999814e+01 1.945197596503999904e+01
2.633060000000000045e+01 1.945198473199999967e+01
2.634789999999999921e+01 1.945199349896000030e+01
2.636520000000000152e+01 1.945199934360000071e+01
2.638250000000000028e+01 1.945200811055999779e+01
2.639980000000000260e+01 1.945201687751999842e+01
2.641709999999999781e+01 1.945535708927999963e+01
2.643440000000000012e+01 1.945880834919999813e+01
2.645169999999999888e+01 1.946189724143999911e+01
2.646900000000000119e+01 1.946472604719999921e+01
2.648629999999999995e+01 1.946736197983999972e+01
2.650360000000000227e+01 1.946984595184000000e+01
2.652090000000000103e+01 1.947220426408000193e+01
2.653820000000000334e+01 1.947446321744000031e+01
2.655549999999999855e+01 1.947663742351999971e+01
2.657280000000000086e+01 1.947873564927999723e+01
2.659009999999999962e+01 1.948077250632000101e+01
2.660740000000000194e+01 1.948275676159999747e+01
2.662470000000000070e+01 1.948469133743999748e+01
2.664200000000000301e+01 1.948658500080000167e+01
2.665929999999999822e+01 1.948843775167999937e+01
2.667660000000000053e+01 1.949025251240000145e+01
2.669389999999999930e+01 1.949203512760000123e+01
2.671120000000000161e+01 1.949377975263999829e+01
2.672850000000000037e+01 1.949549223216000016e+01
2.674580000000000268e+01 1.949717256615999972e+01
2.676310000000000144e+01 1.949882075464000053e+01
2.678040000000000020e+01 1.950043971991999925e+01
2.679769999999999897e+01 1.950202653967999922e+01
2.681500000000000128e+01 1.950358705856000086e+01
2.683230000000000004e+01 1.950511835423999685e+01
2.684960000000000235e+01 1.950662042671999785e+01
2.686690000000000111e+01 1.950809619831999697e+01
2.688420000000000343e+01 1.950954566904000131e+01
2.690149999999999864e+01 1.951096883887999667e+01
2.691880000000000095e+01 1.951236570783999724e+01
2.693609999999999971e+01 1.951373627591999593e+01
2.695340000000000202e+01 1.951508638775999671e+01
2.697070000000000078e+01 1.951640727639999895e+01
2.698800000000000310e+01 1.951770770879999972e+01
2.700530000000000186e+01 1.951897307335999798e+01
2.702260000000000062e+01 1.952023259327999938e+01
2.703989999999999938e+01 1.952147750159999973e+01
2.705720000000000169e+01 1.952270487599999882e+01
2.707450000000000045e+01 1.952391179416000000e+01
2.709180000000000277e+01 1.952510117839999992e+01
2.710910000000000153e+01 1.952627302871999859e+01
2.712640000000000384e+01 1.952742150047999914e+01
2.714369999999999905e+01 1.952855536064000219e+01
2.716100000000000136e+01 1.952967168688000044e+01
2.717830000000000013e+01 1.953076755687999722e+01
2.719560000000000244e+01 1.953184589295999629e+01
2.721290000000000120e+01 1.953290961743999787e+01
2.723020000000000351e+01 1.953395580800000175e+01
2.724749999999999872e+01 1.953498446464000082e+01
2.726480000000000103e+01 1.953600143199999906e+01
2.728209999999999980e+01 1.953699794311999938e+01
2.729940000000000211e+01 1.953798276495999886e+01
2.731670000000000087e+01 1.953895297519999730e+01
2.733400000000000318e+01 1.953990857383999824e+01
2.735130000000000194e+01 1.954084956087999814e+01
2.736860000000000070e+01 1.954177885864000075e+01
2.738589999999999947e+01 1.954269354479999876e+01
2.740320000000000178e+01 1.954359361935999928e+01
2.742050000000000054e+01 1.954448200463999896e+01
2.743780000000000285e+01 1.954535870064000136e+01
2.745510000000000161e+01 1.954622370735999937e+01
2.747240000000000393e+01 1.954707702479999654e+01
2.748969999999999914e+01 1.954791573063999621e+01
2.750700000000000145e+01 1.954874566951999881e+01
2.752430000000000021e+01 1.954956099679999681e+01
2.754160000000000252e+01 1.955036755711999774e+01
2.755890000000000128e+01 1.955116535048000159e+01
2.757620000000000360e+01 1.955194853224000084e+01
2.759350000000000236e+01 1.955272294703999947e+01
2.761080000000000112e+01 1.955348567255999725e+01
2.762809999999999988e+01 1.955423963111999797e+01
2.764540000000000219e+01 1.955498482271999805e+01
2.766270000000000095e+01 1.955571832503999730e+01
2.768000000000000327e+01 1.955644013807999926e+01
2.769730000000000203e+01 1.955715610648000080e+01
2.771460000000000434e+01 1.955786038559999795e+01
2.773189999999999955e+01 1.955855589776000159e+01
2.774920000000000186e+01 1.955924264295999748e+01
2.776650000000000063e+01 1.955992062119999986e+01
2.778380000000000294e+01 1.956060736639999575e+01
2.780110000000000170e+01 1.956127365536000084e+01
2.781840000000000401e+01 1.956193409967999841e+01
2.783569999999999922e+01 1.956258285471999869e+01
2.785300000000000153e+01 1.956321407583999772e+01
2.787030000000000030e+01 1.956383068535999925e+01
2.788760000000000261e+01 1.956442976095999953e+01
2.790490000000000137e+01 1.956501422495999876e+01
2.792220000000000368e+01 1.956558407736000049e+01
2.793950000000000244e+01 1.956614224047999784e+01
2.795680000000000121e+01 1.956668871431999790e+01
2.797409999999999997e+01 1.956722057655999691e+01
2.799140000000000228e+01 1.956774659415999906e+01
2.800870000000000104e+01 1.956826092247999682e+01
2.802600000000000335e+01 1.956876356152000085e+01
2.804330000000000211e+01 1.956926035591999735e+01
2.806060000000000443e+01 1.956975130568000054e+01
2.807789999999999964e+01 1.957023056615999934e+01
2.809520000000000195e+01 1.957070398199999772e+01
2.811250000000000071e+01 1.957117447551999945e+01
2.812979999999999947e+01 1.957165081367999804e+01
2.814710000000000178e+01 1.957213299647999705e+01
2.816440000000000055e+01 1.957262102391999647e+01
2.818170000000000286e+01 1.957310905135999946e+01
2.819899999999999807e+01 1.957359415647999867e+01
2.821630000000000038e+01 1.957408218392000165e+01
2.823359999999999914e+01 1.957456728903999732e+01
2.825090000000000146e+01 1.957504947183999633e+01
2.826820000000000022e+01 1.957553165463999889e+01
2.828550000000000253e+01 1.957600507048000082e+01
2.830279999999999774e+01 1.957647848631999921e+01
2.832010000000000005e+01 1.957694605751999717e+01
2.833739999999999881e+01 1.957740778407999827e+01
2.835470000000000113e+01 1.957786658831999915e+01
2.837199999999999989e+01 1.957831954791999962e+01
2.838930000000000220e+01 1.957876958519999988e+01
2.840660000000000096e+01 1.957921085551999951e+01
2.842389999999999972e+01 1.957964920351999893e+01
2.844119999999999848e+01 1.958008462919999815e+01
2.845850000000000080e+01 1.958051128792000029e+01
2.847579999999999956e+01 1.958093502431999866e+01
2.849310000000000187e+01 1.958135291608000017e+01
2.851040000000000063e+01 1.958176788551999792e+01
2.852770000000000294e+01 1.958217408799999859e+01
2.854499999999999815e+01 1.958257736815999905e+01
2.856230000000000047e+01 1.958297480367999910e+01
2.857959999999999923e+01 1.958336639455999872e+01
2.859690000000000154e+01 1.958375506311999814e+01
2.861420000000000030e+01 1.958413788704000069e+01
2.863150000000000261e+01 1.958451778863999948e+01
2.864880000000000138e+01 1.958488892328000119e+01
2.866610000000000014e+01 1.958525713559999915e+01
2.868339999999999890e+01 1.958562242560000044e+01
2.870070000000000121e+01 1.958597894864000111e+01
2.871799999999999997e+01 1.958633547167999822e+01
2.873530000000000229e+01 1.958668322775999826e+01
2.875260000000000105e+01 1.958702806151999809e+01
2.876990000000000336e+01 1.958736997295999771e+01
2.878719999999999857e+01 1.958770603976000046e+01
2.880450000000000088e+01 1.958803626191999925e+01
2.882179999999999964e+01 1.958836356175999782e+01
2.883910000000000196e+01 1.958868793927999974e+01
2.885640000000000072e+01 1.958900647216000124e+01
2.887370000000000303e+01 1.958931916040000232e+01
2.889099999999999824e+01 1.958962892631999964e+01
2.890830000000000055e+01 1.958993576992000030e+01
2.892559999999999931e+01 1.959023676887999699e+01
2.894290000000000163e+01 1.959053484552000057e+01
2.896020000000000039e+01 1.959082999984000040e+01
2.897750000000000270e+01 1.959111930951999980e+01
2.899480000000000146e+01 1.959140569687999900e+01
2.901210000000000022e+01 1.959168623960000133e+01
2.902939999999999898e+01 1.959196678232000011e+01
2.904670000000000130e+01 1.959224148040000202e+01
2.906400000000000006e+01 1.959251033383999996e+01
2.908130000000000237e+01 1.959277626495999769e+01
2.909860000000000113e+01 1.959304219607999897e+01
2.911590000000000344e+01 1.959330228255999984e+01
2.913319999999999865e+01 1.959355652440000028e+01
2.915050000000000097e+01 1.959381076623999718e+01
2.916779999999999973e+01 1.959405916343999721e+01
2.918510000000000204e+01 1.959430463831999703e+01
2.920240000000000080e+01 1.959454719088000019e+01
2.921970000000000312e+01 1.959478682111999959e+01
2.923700000000000188e+01 1.959502060671999857e+01
2.925430000000000064e+01 1.959525439231999755e+01
2.927159999999999940e+01 1.959548233327999611e+01
2.928890000000000171e+01 1.959571027423999823e+01
2.930620000000000047e+01 1.959593237055999637e+01
2.932350000000000279e+01 1.959615154455999786e+01
2.934080000000000155e+01 1.959637071855999935e+01
2.935810000000000386e+01 1.959658404791999686e+01
2.937539999999999907e+01 1.959679445495999772e+01
2.939270000000000138e+01 1.959700193967999837e+01
2.941000000000000014e+01 1.959720650207999881e+01
2.942730000000000246e+01 1.959740814215999904e+01
2.944460000000000122e+01 1.959760685991999907e+01
2.946190000000000353e+01 1.959780265535999888e+01
2.947919999999999874e+01 1.959799552847999848e+01
2.949650000000000105e+01 1.959818840159999809e+01
2.951379999999999981e+01 1.959837543008000083e+01
2.953110000000000213e+01 1.959855953623999980e+01
2.954840000000000089e+01 1.959874364239999878e+01
2.956570000000000320e+01 1.959892482624000110e+01
2.958300000000000196e+01 1.959910016543999944e+01
2.960030000000000427e+01 1.959927550464000134e+01
2.961759999999999948e+01 1.959944792151999948e+01
2.963490000000000180e+01 1.959961741607999741e+01
2.965220000000000056e+01 1.959978691063999889e+01
2.966950000000000287e+01 1.959995056055999640e+01
2.968680000000000163e+01 1.960011421048000102e+01
2.970410000000000394e+01 1.960027493807999832e+01
2.972139999999999915e+01 1.960043274335999897e+01
2.973870000000000147e+01 1.960058762631999940e+01
2.975600000000000023e+01 1.960074250927999984e+01
2.977330000000000254e+01 1.960089446991999651e+01
2.979060000000000130e+01 1.960104350824000008e+01
2.980790000000000362e+01 1.960118962423999633e+01
2.982520000000000238e+01 1.960133281791999948e+01
2.984250000000000114e+01 1.960147601159999908e+01
2.985979999999999990e+01 1.960161628296000202e+01
2.987710000000000221e+01 1.960175655431999786e+01
2.989440000000000097e+01 1.960189098104000038e+01
2.991170000000000329e+01 1.960202540775999935e+01
2.992900000000000205e+01 1.960215983447999832e+01
2.994630000000000436e+01 1.960228841656000043e+01
2.996359999999999957e+01 1.960241699863999898e+01
2.998090000000000188e+01 1.960254558071999753e+01
2.999820000000000064e+01 1.960267124047999943e+01
3.001550000000000296e+01 1.960279397792000111e+01
3.003280000000000172e+01 1.960291379303999904e+01
3.005010000000000403e+01 1.960303360815999696e+01
3.006740000000000279e+01 1.960315050095999823e+01
3.008470000000000155e+01 1.960326739375999949e+01
3.010200000000000031e+01 1.960338136424000055e+01
3.011930000000000263e+01 1.960349241239999785e+01
3.013660000000000139e+01 1.960360346055999869e+01
3.015390000000000370e+01 1.960371158639999933e+01
3.017120000000000246e+01 1.960381971223999997e+01
3.018850000000000477e+01 1.960392783808000061e+01
3.020579999999999998e+01 1.960403011927999728e+01
3.022310000000000230e+01 1.960413240048000105e+01
3.024040000000000106e+01 1.960423468167999772e+01
3.025770000000000337e+01 1.960433404055999773e+01
3.027500000000000213e+01 1.960443339944000130e+01
3.029230000000000089e+01 1.960452983599999754e+01
3.030959999999999965e+01 1.960462335023999714e+01
3.032689999999999841e+01 1.960471686448000028e+01
3.034420000000000073e+01 1.960481037871999987e+01
3.036149999999999949e+01 1.960490097063999926e+01
3.037880000000000180e+01 1.960499156255999864e+01
3.039610000000000056e+01 1.960507923215999782e+01
3.041340000000000288e+01 1.960516690176000054e+01
3.043069999999999808e+01 1.960525164903999951e+01
3.044800000000000040e+01 1.960533639631999847e+01
3.046529999999999916e+01 1.960541822127999723e+01
3.048260000000000147e+01 1.960550004623999953e+01
3.049990000000000023e+01 1.960558187119999829e+01
3.051720000000000255e+01 1.960566077384000039e+01
3.053450000000000131e+01 1.960573967647999893e+01
3.055180000000000007e+01 1.960581565680000082e+01
3.056909999999999883e+01 1.960589163711999916e+01
3.058640000000000114e+01 1.960596469512000084e+01
3.060369999999999990e+01 1.960603775311999897e+01
3.062100000000000222e+01 1.960611081112000065e+01
3.063830000000000098e+01 1.960618386911999877e+01
3.065560000000000329e+01 1.960625108247999648e+01
3.067289999999999850e+01 1.960632121815999795e+01
3.069020000000000081e+01 1.960638843151999922e+01
3.070749999999999957e+01 1.960645564488000048e+01
3.072480000000000189e+01 1.960652285824000174e+01
3.074210000000000065e+01 1.960658714927999924e+01
3.075940000000000296e+01 1.960665144031999674e+01
3.077669999999999817e+01 1.960671280903999758e+01
3.079400000000000048e+01 1.960677417775999842e+01
3.081129999999999924e+01 1.960683554647999927e+01
3.082860000000000156e+01 1.960689691519999656e+01
3.084590000000000032e+01 1.960695536160000074e+01
3.086320000000000263e+01 1.960701380799999782e+01
3.088050000000000139e+01 1.960706933207999825e+01
3.089780000000000015e+01 1.960712777847999888e+01
3.091509999999999891e+01 1.960718330255999931e+01
3.093240000000000123e+01 1.960723590431999952e+01
3.094969999999999999e+01 1.960729142839999994e+01
3.096700000000000230e+01 1.960734403016000016e+01
3.098430000000000106e+01 1.960739663191999682e+01
3.100160000000000338e+01 1.960744631135999683e+01
3.101889999999999858e+01 1.960749599079999683e+01
3.103620000000000090e+01 1.960754567023999684e+01
3.105349999999999966e+01 1.960759534968000040e+01
3.107080000000000197e+01 1.960764502912000040e+01
3.108810000000000073e+01 1.960769178624000020e+01
3.110540000000000305e+01 1.960773854335999999e+01
3.112270000000000181e+01 1.960778237815999958e+01
3.114000000000000057e+01 1.960782913527999582e+01
3.115729999999999933e+01 1.960787297007999896e+01
3.117460000000000164e+01 1.960791680487999855e+01
3.119190000000000040e+01 1.960796063967999814e+01
3.120920000000000272e+01 1.960800155215999752e+01
3.122650000000000148e+01 1.960804538696000066e+01
3.124380000000000379e+01 1.960808629944000003e+01
3.126109999999999900e+01 1.960812428959999920e+01
3.127840000000000131e+01 1.960816520207999858e+01
3.129570000000000007e+01 1.960820611456000151e+01
3.131300000000000239e+01 1.960824410472000068e+01
3.133030000000000115e+01 1.960828209487999985e+01
3.134760000000000346e+01 1.960831716271999881e+01
3.136489999999999867e+01 1.960835515287999797e+01
3.138220000000000098e+01 1.960839022071999693e+01
3.139949999999999974e+01 1.960842821087999965e+01
3.141680000000000206e+01 1.960846327871999861e+01
3.143410000000000082e+01 1.960849542424000092e+01
3.145140000000000313e+01 1.960853049207999987e+01
3.146870000000000189e+01 1.960856263759999862e+01
3.148600000000000065e+01 1.960859770543999758e+01
3.150329999999999941e+01 1.960862985095999633e+01
3.152060000000000173e+01 1.960866199648000219e+01
3.153790000000000049e+01 1.960869121967999718e+01
3.155520000000000280e+01 1.960872336519999948e+01
3.157250000000000156e+01 1.960875258839999802e+01
3.158980000000000388e+01 1.960878473391999677e+01
3.160709999999999908e+01 1.960881395711999886e+01
3.162440000000000140e+01 1.960884318031999740e+01
3.164170000000000016e+01 1.960886948119999929e+01
3.165900000000000247e+01 1.960889870439999783e+01
3.167630000000000123e+01 1.960892500527999971e+01
3.169360000000000355e+01 1.960895422847999825e+01
3.171090000000000231e+01 1.960898052935999658e+01
3.172820000000000107e+01 1.960900683024000202e+01
3.174549999999999983e+01 1.960903313112000035e+01
3.176280000000000214e+01 1.960905650968000202e+01
3.178010000000000090e+01 1.960908281056000035e+01
3.179740000000000322e+01 1.960910618911999848e+01
3.181470000000000198e+01 1.960913249000000036e+01
3.183200000000000429e+01 1.960915586855999848e+01
3.184929999999999950e+01 1.960917924711999660e+01
3.186660000000000181e+01 1.960920262567999828e+01
3.188390000000000057e+01 1.960922308191999974e+01
3.190120000000000289e+01 1.960924646047999786e+01
3.191850000000000165e+01 1.960926983903999954e+01
3.193580000000000396e+01 1.960929029527999745e+01
3.195309999999999917e+01 1.960931075151999892e+01
3.197040000000000148e+01 1.960933413008000059e+01
3.198770000000000024e+01 1.960935458631999850e+01
3.200500000000000256e+01 1.960937504255999997e+01
3.202230000000000132e+01 1.960939257647999767e+01
3.203960000000000008e+01 1.960941303271999914e+01
3.205689999999999884e+01 1.960943348896000060e+01
3.207420000000000471e+01 1.960945102288000186e+01
3.209150000000000347e+01 1.960947147911999977e+01
3.210880000000000223e+01 1.960948901304000103e+01
3.212610000000000099e+01 1.960950654695999873e+01
3.214339999999999975e+01 1.960952408087999643e+01
3.216069999999999851e+01 1.960954161479999769e+01
3.217800000000000438e+01 1.960955914871999894e+01
3.219530000000000314e+01 1.960957668264000020e+01
3.221260000000000190e+01 1.960959421655999790e+01
3.222990000000000066e+01 1.960960882815999895e+01
3.224720000000000653e+01 1.960962636208000021e+01
3.226449999999999818e+01 1.960964097367999770e+01
3.228180000000000405e+01 1.960965850759999896e+01
3.229910000000000281e+01 1.960967311920000000e+01
3.231640000000000157e+01 1.960968773079999750e+01
3.233370000000000033e+01 1.960970234239999854e+01
3.235100000000000620e+01 1.960971695399999959e+01
3.236829999999999785e+01 1.960973156559999708e+01
3.238560000000000372e+01 1.960974617719999813e+01
3.240290000000000248e+01 1.960976078879999918e+01
3.242020000000000124e+01 1.960977540039999667e+01
3.243750000000000000e+01 1.960978708967999751e+01
3.245479999999999876e+01 1.960980170127999855e+01
3.247210000000000463e+01 1.960981339055999939e+01
3.248939999999999628e+01 1.960982800216000044e+01
3.250670000000000215e+01 1.960983969144000127e+01
3.252400000000000091e+01 1.960985138072000211e+01
3.254129999999999967e+01 1.960986306999999940e+01
3.255859999999999843e+01 1.960987768160000044e+01
3.257590000000000430e+01 1.960988937088000128e+01
3.259320000000000306e+01 1.960990106016000212e+01
3.261050000000000182e+01 1.960991274943999585e+01
3.262780000000000058e+01 1.960992443871999669e+01
3.264509999999999934e+01 1.960993320568000087e+01
3.266239999999999810e+01 1.960994489496000170e+01
3.267970000000000397e+01 1.960995658423999899e+01
3.269700000000000273e+01 1.960996535119999962e+01
3.271430000000000149e+01 1.960997704048000045e+01
3.273160000000000025e+01 1.960998580743999753e+01
3.274889999999999901e+01 1.960999749671999837e+01
3.276619999999999777e+01 1.961000626367999899e+01
3.278350000000000364e+01 1.961001795295999983e+01
3.280080000000000240e+01 1.961002671992000046e+01
3.281810000000000116e+01 1.961003548687999753e+01
3.283539999999999992e+01 1.961004425383999816e+01
3.285269999999999868e+01 1.961005594311999900e+01
3.286999999999999744e+01 1.961006471007999963e+01
3.288730000000000331e+01 1.961007347704000026e+01
3.290460000000000207e+01 1.961008224399999733e+01
3.292190000000000083e+01 1.961009101095999796e+01
3.293919999999999959e+01 1.961009685559999838e+01
3.295649999999999835e+01 1.961010562255999901e+01
3.297379999999999711e+01 1.961011438951999963e+01
3.299110000000000298e+01 1.961012315648000026e+01
3.300840000000000174e+01 1.961012900112000068e+01
3.302570000000000050e+01 1.961013776807999776e+01
3.304299999999999926e+01 1.961014653503999838e+01
3.306030000000000513e+01 1.961015237967999880e+01
3.307759999999999678e+01 1.961016114663999943e+01
3.309490000000000265e+01 1.961016699127999985e+01
3.311220000000000141e+01 1.961017575823999692e+01
3.312950000000000017e+01 1.961018160287999734e+01
3.314679999999999893e+01 1.961019036984000152e+01
3.316410000000000480e+01 1.961019621447999839e+01
3.318140000000000356e+01 1.961020205911999881e+01
3.319870000000000232e+01 1.961021082607999944e+01
3.321600000000000108e+01 1.961021667071999985e+01
3.323329999999999984e+01 1.961022251536000027e+01
3.325059999999999860e+01 1.961022836000000069e+01
3.326790000000000447e+01 1.961023420464000111e+01
3.328520000000000323e+01 1.961024004928000153e+01
3.330250000000000199e+01 1.961024589392000195e+01
3.331980000000000075e+01 1.961025173855999881e+01
3.333709999999999951e+01 1.961025758319999923e+01
3.335439999999999827e+01 1.961026342783999610e+01
3.337170000000000414e+01 1.961026927247999652e+01
3.338900000000000290e+01 1.961027511711999693e+01
3.340630000000000166e+01 1.961028096175999735e+01
3.342360000000000042e+01 1.961028680639999777e+01
3.344089999999999918e+01 1.961029265103999819e+01
3.345819999999999794e+01 1.961029557336000195e+01
3.347550000000000381e+01 1.961030141799999882e+01
3.349280000000000257e+01 1.961030726263999568e+01
3.351010000000000133e+01 1.961031310727999610e+01
3.352740000000000009e+01 1.961031602959999987e+01
3.354469999999999885e+01 1.961032187424000028e+01
3.356199999999999761e+01 1.961032479655999694e+01
3.357930000000000348e+01 1.961033064119999736e+01
3.359660000000000224e+01 1.961033356352000112e+01
3.361390000000000100e+01 1.961033940816000154e+01
3.363119999999999976e+01 1.961034525279999841e+01
3.364850000000000563e+01 1.961034817511999861e+01
3.366579999999999728e+01 1.961035109743999882e+01
3.368310000000000315e+01 1.961035694207999924e+01
3.370040000000000191e+01 1.961035986439999945e+01
3.371770000000000067e+01 1.961036570903999987e+01
3.373499999999999943e+01 1.961036863135999653e+01
3.375230000000000530e+01 1.961037155368000029e+01
3.376960000000000406e+01 1.961037739832000071e+01
3.378690000000000282e+01 1.961038032063999736e+01
3.380420000000000158e+01 1.961038324296000113e+01
3.382150000000000034e+01 1.961038616527999778e+01
3.383879999999999910e+01 1.961039200991999820e+01
3.385610000000000497e+01 1.961039493223999841e+01
3.387340000000000373e+01 1.961039785455999862e+01
3.389070000000000249e+01 1.961040077687999883e+01
3.390800000000000125e+01 1.961040662151999925e+01
3.392530000000000001e+01 1.961040954383999946e+01
3.394259999999999877e+01 1.961041246615999967e+01
3.395990000000000464e+01 1.961041538847999988e+01
3.397720000000000340e+01 1.961041831079999653e+01
3.399450000000000216e+01 1.961042123312000030e+01
3.401180000000000092e+01 1.961042415543999695e+01
3.402909999999999968e+01 1.961042707776000071e+01
3.404639999999999844e+01 1.961043000007999737e+01
3.406370000000000431e+01 1.961043292240000113e+01
3.408100000000000307e+01 1.961043584471999779e+01
3.409830000000000183e+01 1.961043876703999800e+01
3.411560000000000059e+01 1.961044168935999821e+01
3.413290000000000646e+01 1.961044461167999842e+01
3.415019999999999811e+01 1.961044753399999863e+01
3.416750000000000398e+01 1.961045045631999884e+01
3.418480000000000274e+01 1.961045337863999904e+01
3.420210000000000150e+01 1.961045337863999904e+01
3.421940000000000026e+01 1.961045630095999925e+01
3.423670000000000613e+01 1.961045922327999946e+01
3.425399999999999778e+01 1.961046214559999967e+01
3.427130000000000365e+01 1.961046506791999988e+01
3.428860000000000241e+01 1.961046799024000009e+01
3.430590000000000117e+01 1.961046799024000009e+01
3.432319999999999993e+01 1.961047091256000030e+01
3.434050000000000580e+01 1.961047383488000051e+01
3.435780000000000456e+01 1.961047675720000072e+01
3.437510000000000332e+01 1.961047967951999738e+01
3.439240000000000208e+01 1.961047967951999738e+01
3.440970000000000084e+01 1.961048260183999759e+01
3.442699999999999960e+01 1.961048552415999779e+01
3.444430000000000547e+01 1.961048552415999779e+01
3.446160000000000423e+01 1.961048844647999800e+01
3.447890000000000299e+01 1.961049136879999821e+01
3.449620000000000175e+01 1.961049136879999821e+01
3.451350000000000051e+01 1.961049429111999842e+01
3.453079999999999927e+01 1.961049721343999863e+01
3.454810000000000514e+01 1.961049721343999863e+01
3.456540000000000390e+01 1.961050013575999884e+01
3.458270000000000266e+01 1.961050013575999884e+01
3.460000000000000142e+01 1.961050305807999905e+01
3.461730000000000018e+01 1.961050598039999926e+01
3.463459999999999894e+01 1.961050598039999926e+01
3.465190000000000481e+01 1.961050890271999947e+01
3.466920000000000357e+01 1.961050890271999947e+01
3.468650000000000233e+01 1.961051182503999968e+01
3.470380000000000109e+01 1.961051182503999968e+01
3.472110000000000696e+01 1.961051474735999989e+01
3.473839999999999861e+01 1.961051766968000010e+01
3.475569999999999737e+01 1.961051766968000010e+01
3.477299999999999613e+01 1.961051766968000010e+01
3.479030000000000200e+01 1.961052059200000031e+01
3.480760000000000076e+01 1.961052351432000052e+01
3.482489999999999952e+01 1.961052351432000052e+01
3.484219999999999828e+01 1.961052351432000052e+01
3.485950000000000415e+01 1.961052643663999717e+01
3.487680000000000291e+01 1.961052643663999717e+01
3.489410000000000167e+01 1.961052935896000093e+01
3.491140000000000043e+01 1.961052935896000093e+01
3.492870000000000630e+01 1.961053228127999759e+01
3.494600000000000506e+01 1.961053228127999759e+01
3.496329999999999671e+01 1.961053520359999780e+01
3.498059999999999548e+01 1.961053520359999780e+01
3.499790000000000134e+01 1.961053520359999780e+01
3.501520000000000010e+01 1.961053812591999801e+01
3.503249999999999886e+01 1.961053812591999801e+01
3.504979999999999762e+01 1.961054104823999822e+01
3.506710000000000349e+01 1.961054104823999822e+01
3.508440000000000225e+01 1.961054104823999822e+01
3.510170000000000101e+01 1.961054397055999843e+01
3.511899999999999977e+01 1.961054397055999843e+01
3.513630000000000564e+01 1.961054397055999843e+01
3.515360000000000440e+01 1.961054689287999864e+01
3.517090000000000316e+01 1.961054689287999864e+01
3.518819999999999482e+01 1.961054689287999864e+01
3.520550000000000068e+01 1.961054981519999885e+01
3.522279999999999944e+01 1.961054981519999885e+01
3.524009999999999820e+01 1.961054981519999885e+01
3.525739999999999696e+01 1.961055273751999906e+01
3.527470000000000283e+01 1.961055273751999906e+01
3.529200000000000159e+01 1.961055273751999906e+01
3.530930000000000035e+01 1.961055565983999927e+01
3.532659999999999911e+01 1.961055565983999927e+01
3.534390000000000498e+01 1.961055565983999927e+01
3.536120000000000374e+01 1.961055858215999947e+01
3.537850000000000250e+01 1.961055858215999947e+01
3.539580000000000126e+01 1.961055858215999947e+01
3.541310000000000713e+01 1.961055858215999947e+01
3.543039999999999878e+01 1.961056150447999968e+01
3.544769999999999754e+01 1.961056150447999968e+01
3.546499999999999631e+01 1.961056150447999968e+01
3.548230000000000217e+01 1.961056150447999968e+01
3.549960000000000093e+01 1.961056442679999989e+01
3.551689999999999969e+01 1.961056442679999989e+01
3.553419999999999845e+01 1.961056442679999989e+01
3.555150000000000432e+01 1.961056442679999989e+01
3.556880000000000308e+01 1.961056734912000010e+01
3.558610000000000184e+01 1.961056734912000010e+01
3.560340000000000060e+01 1.961056734912000010e+01
3.562070000000000647e+01 1.961056734912000010e+01
3.563800000000000523e+01 1.961057027143999676e+01
3.565530000000000399e+01 1.961057027143999676e+01
3.567259999999999565e+01 1.961057027143999676e+01
3.568990000000000151e+01 1.961057027143999676e+01
3.570720000000000027e+01 1.961057027143999676e+01
3.572449999999999903e+01 1.961057319376000052e+01
3.574179999999999779e+01 1.961057319376000052e+01
3.575910000000000366e+01 1.961057319376000052e+01
3.577640000000000242e+01 1.961057319376000052e+01
3.579370000000000118e+01 1.961057319376000052e+01
3.581099999999999994e+01 1.961057611607999718e+01
3.582830000000000581e+01 1.961057611607999718e+01
3.584560000000000457e+01 1.961057611607999718e+01
3.586290000000000333e+01 1.961057611607999718e+01
3.588020000000000209e+01 1.961057611607999718e+01
3.589750000000000796e+01 1.961057903840000094e+01
3.591479999999999961e+01 1.961057903840000094e+01
3.593209999999999837e+01 1.961057903840000094e+01
3.594939999999999714e+01 1.961057903840000094e+01
3.596670000000000300e+01 1.961057903840000094e+01
3.598400000000000176e+01 1.961057903840000094e+01
3.600130000000000052e+01 1.961057903840000094e+01
3.601859999999999928e+01 1.961058196071999760e+01
3.603590000000000515e+01 1.961058196071999760e+01
3.605320000000000391e+01 1.961058196071999760e+01
3.607050000000000267e+01 1.961058196071999760e+01
3.608780000000000143e+01 1.961058196071999760e+01
3.610510000000000730e+01 1.961058196071999760e+01
3.612240000000000606e+01 1.961058488304000136e+01
3.613969999999999771e+01 1.961058488304000136e+01
3.615699999999999648e+01 1.961058488304000136e+01
3.617430000000000234e+01 1.961058488304000136e+01
3.619160000000000110e+01 1.961058488304000136e+01
3.620889999999999986e+01 1.961058488304000136e+01
3.622619999999999862e+01 1.961058488304000136e+01
3.624350000000000449e+01 1.961058488304000136e+01
3.626080000000000325e+01 1.961058780535999801e+01
3.627810000000000201e+01 1.961058780535999801e+01
3.629540000000000077e+01 1.961058780535999801e+01
3.631270000000000664e+01 1.961058780535999801e+01
3.633000000000000540e+01 1.961058780535999801e+01
3.634730000000000416e+01 1.961058780535999801e+01
3.636459999999999582e+01 1.961058780535999801e+01
3.638190000000000168e+01 1.961058780535999801e+01
3.639920000000000044e+01 1.961059072767999822e+01
3.641649999999999920e+01 1.961059072767999822e+01
3.643379999999999797e+01 1.961059072767999822e+01
3.645110000000000383e+01 1.961059072767999822e+01
3.646840000000000259e+01 1.961059072767999822e+01
3.648570000000000135e+01 1.961059072767999822e+01
3.650300000000000011e+01 1.961059072767999822e+01
3.652030000000000598e+01 1.961059072767999822e+01
3.653760000000000474e+01 1.961059072767999822e+01
3.655490000000000350e+01 1.961059072767999822e+01
3.657220000000000226e+01 1.961059072767999822e+01
3.658950000000000813e+01 1.961059072767999822e+01
3.660679999999999978e+01 1.961059364999999843e+01
3.662409999999999854e+01 1.961059364999999843e+01
3.664139999999999731e+01 1.961059364999999843e+01
3.665870000000000317e+01 1.961059364999999843e+01
3.667600000000000193e+01 1.961059364999999843e+01
3.669330000000000069e+01 1.961059364999999843e+01
3.671059999999999945e+01 1.961059364999999843e+01
3.672790000000000532e+01 1.961059364999999843e+01
3.674520000000000408e+01 1.961059364999999843e+01
3.676250000000000284e+01 1.961059364999999843e+01
3.677980000000000160e+01 1.961059657231999864e+01
3.679710000000000036e+01 1.961059657231999864e+01
3.681440000000000623e+01 1.961059657231999864e+01
3.683170000000000499e+01 1.961059657231999864e+01
3.684899999999999665e+01 1.961059657231999864e+01
3.686629999999999541e+01 1.961059657231999864e+01
3.688360000000000127e+01 1.961059657231999864e+01
3.690090000000000003e+01 1.961059657231999864e+01
3.691819999999999879e+01 1.961059657231999864e+01
3.693549999999999756e+01 1.961059657231999864e+01
3.695280000000000342e+01 1.961059657231999864e+01
3.697010000000000218e+01 1.961059657231999864e+01
3.698740000000000094e+01 1.961059657231999864e+01
3.700469999999999970e+01 1.961059657231999864e+01
3.702200000000000557e+01 1.961059657231999864e+01
3.703930000000000433e+01 1.961059657231999864e+01
3.705660000000000309e+01 1.961059657231999864e+01
3.707389999999999475e+01 1.961059949463999885e+01
3.709120000000000061e+01 1.961059949463999885e+01
3.710849999999999937e+01 1.961059949463999885e+01
3.712579999999999814e+01 1.961059949463999885e+01
3.714309999999999690e+01 1.961059949463999885e+01
3.716040000000000276e+01 1.961059949463999885e+01
3.717770000000000152e+01 1.961059949463999885e+01
3.719500000000000028e+01 1.961059949463999885e+01
3.721229999999999905e+01 1.961059949463999885e+01
3.722960000000000491e+01 1.961059949463999885e+01
3.724690000000000367e+01 1.961059949463999885e+01
3.726420000000000243e+01 1.961059949463999885e+01
3.728150000000000119e+01 1.961059949463999885e+01
3.729880000000000706e+01 1.961059949463999885e+01
3.731609999999999872e+01 1.961059949463999885e+01
3.733339999999999748e+01 1.961059949463999885e+01
3.735069999999999624e+01 1.961059949463999885e+01
3.736800000000000210e+01 1.961059949463999885e+01
3.738530000000000086e+01 1.961059949463999885e+01
3.740259999999999962e+01 1.961060241695999906e+01
3.741989999999999839e+01 1.961060241695999906e+01
3.743720000000000425e+01 1.961060241695999906e+01
3.745450000000000301e+01 1.961060241695999906e+01
3.747180000000000177e+01 1.961060241695999906e+01
3.748910000000000053e+01 1.961060241695999906e+01
3.750640000000000640e+01 1.961060241695999906e+01
3.752370000000000516e+01 1.961060241695999906e+01
3.754099999999999682e+01 1.961060241695999906e+01
3.755829999999999558e+01 1.961060241695999906e+01
3.757560000000000144e+01 1.961060241695999906e+01
3.759290000000000020e+01 1.961060241695999906e+01
3.761019999999999897e+01 1.961060241695999906e+01
3.762749999999999773e+01 1.961060241695999906e+01
3.764480000000000359e+01 1.961060241695999906e+01
3.766210000000000235e+01 1.961060241695999906e+01
3.767940000000000111e+01 1.961060241695999906e+01
3.769669999999999987e+01 1.961060241695999906e+01
3.771400000000000574e+01 1.961060241695999906e+01
3.773130000000000450e+01 1.961060241695999906e+01
3.774860000000000326e+01 1.961060241695999906e+01
3.776590000000000202e+01 1.961060241695999906e+01
3.778320000000000789e+01 1.961060241695999906e+01
3.780049999999999955e+01 1.961060241695999906e+01
3.781779999999999831e+01 1.961060241695999906e+01
3.783509999999999707e+01 1.961060241695999906e+01
3.785240000000000293e+01 1.961060241695999906e+01
3.786970000000000169e+01 1.961060241695999906e+01
3.788700000000000045e+01 1.961060241695999906e+01
3.790429999999999922e+01 1.961060241695999906e+01
3.792160000000000508e+01 1.961060241695999906e+01
3.793890000000000384e+01 1.961060241695999906e+01
3.795620000000000260e+01 1.961060241695999906e+01
3.797350000000000136e+01 1.961060241695999906e+01
3.799080000000000723e+01 1.961060241695999906e+01
3.800810000000000599e+01 1.961060241695999906e+01
3.802539999999999765e+01 1.961060533927999927e+01
3.804269999999999641e+01 1.961060533927999927e+01
3.806000000000000227e+01 1.961060533927999927e+01
3.807730000000000103e+01 1.961060533927999927e+01
3.809459999999999980e+01 1.961060533927999927e+01
3.811189999999999856e+01 1.961060533927999927e+01
3.812920000000000442e+01 1.961060533927999927e+01
3.814650000000000318e+01 1.961060533927999927e+01
3.816380000000000194e+01 1.961060533927999927e+01
3.818110000000000070e+01 1.961060533927999927e+01
3.819840000000000657e+01 1.961060533927999927e+01
3.821570000000000533e+01 1.961060533927999927e+01
3.823300000000000409e+01 1.961060533927999927e+01
3.825029999999999575e+01 1.961060533927999927e+01
3.826760000000000161e+01 1.961060533927999927e+01
3.828490000000000038e+01 1.961060533927999927e+01
3.830219999999999914e+01 1.961060533927999927e+01
3.831949999999999790e+01 1.961060533927999927e+01
3.833680000000000376e+01 1.961060533927999927e+01
3.835410000000000252e+01 1.961060533927999927e+01
3.837140000000000128e+01 1.961060533927999927e+01
3.838870000000000005e+01 1.961060533927999927e+01
3.840600000000000591e+01 1.961060533927999927e+01
3.842330000000000467e+01 1.961060533927999927e+01
3.844060000000000343e+01 1.961060533927999927e+01
3.845790000000000219e+01 1.961060533927999927e+01
3.847520000000000806e+01 1.961060533927999927e+01
3.849249999999999972e+01 1.961060533927999927e+01
3.850979999999999848e+01 1.961060533927999927e+01
3.852709999999999724e+01 1.961060533927999927e+01
3.854440000000000310e+01 1.961060533927999927e+01
3.856170000000000186e+01 1.961060533927999927e+01
3.857900000000000063e+01 1.961060533927999927e+01
3.859629999999999939e+01 1.961060533927999927e+01
3.861360000000000525e+01 1.961060533927999927e+01
3.863090000000000401e+01 1.961060533927999927e+01
3.864820000000000277e+01 1.961060533927999927e+01
3.866550000000000153e+01 1.961060533927999927e+01
3.868280000000000740e+01 1.961060533927999927e+01
3.870010000000000616e+01 1.961060533927999927e+01
3.871740000000000492e+01 1.961060533927999927e+01
3.873469999999999658e+01 1.961060533927999927e+01
3.875200000000000244e+01 1.961060533927999927e+01
3.876930000000000121e+01 1.961060533927999927e+01
3.878659999999999997e+01 1.961060533927999927e+01
3.880389999999999873e+01 1.961060533927999927e+01
3.882120000000000459e+01 1.961060533927999927e+01
3.883850000000000335e+01 1.961060533927999927e+01
3.885580000000000211e+01 1.961060533927999927e+01
3.887310000000000088e+01 1.961060533927999927e+01
3.889040000000000674e+01 1.961060533927999927e+01
3.890770000000000550e+01 1.961060533927999927e+01
3.892500000000000426e+01 1.961060533927999927e+01
3.894230000000000302e+01 1.961060533927999927e+01
3.895959999999999468e+01 1.961060533927999927e+01
3.897690000000000055e+01 1.961060533927999927e+01
3.899419999999999931e+01 1.961060533927999927e+01
3.901149999999999807e+01 1.961060533927999927e+01
3.902879999999999683e+01 1.961060533927999927e+01
3.904610000000000269e+01 1.961060533927999927e+01
3.906340000000000146e+01 1.961060533927999927e+01
3.908070000000000022e+01 1.961060533927999927e+01
3.909799999999999898e+01 1.961060533927999927e+01
3.911530000000000484e+01 1.961060533927999927e+01
3.913260000000000360e+01 1.961060533927999927e+01
3.914990000000000236e+01 1.961060533927999927e+01
3.916720000000000113e+01 1.961060533927999927e+01
3.918450000000000699e+01 1.961060533927999927e+01
3.920179999999999865e+01 1.961060826159999948e+01
3.921909999999999741e+01 1.961060826159999948e+01
3.923639999999999617e+01 1.961060826159999948e+01
3.925370000000000203e+01 1.961060826159999948e+01
3.927100000000000080e+01 1.961060826159999948e+01
3.928829999999999956e+01 1.961060826159999948e+01
3.930559999999999832e+01 1.961060826159999948e+01
3.932290000000000418e+01 1.961060826159999948e+01
3.934020000000000294e+01 1.961060826159999948e+01
3.935750000000000171e+01 1.961060826159999948e+01
3.937480000000000047e+01 1.961060826159999948e+01
3.939210000000000633e+01 1.961060826159999948e+01
3.940940000000000509e+01 1.961060826159999948e+01
3.942669999999999675e+01 1.961060826159999948e+01
3.944399999999999551e+01 1.961060826159999948e+01
3.946130000000000138e+01 1.961060826159999948e+01
3.947860000000000014e+01 1.961060826159999948e+01
3.949589999999999890e+01 1.961060826159999948e+01
3.951319999999999766e+01 1.961060826159999948e+01
3.953050000000000352e+01 1.961060826159999948e+01
3.954780000000000229e+01 1.961060826159999948e+01
3.956510000000000105e+01 1.961060826159999948e+01
3.958239999999999981e+01 1.961060826159999948e+01
3.959970000000000567e+01 1.961060826159999948e+01
3.961700000000000443e+01 1.961060826159999948e+01
3.963430000000000319e+01 1.961060826159999948e+01
3.965160000000000196e+01 1.961060826159999948e+01
3.966890000000000072e+01 1.961060826159999948e+01
3.968619999999999948e+01 1.961060826159999948e+01
3.970349999999999824e+01 1.961060826159999948e+01
3.972079999999999700e+01 1.961060826159999948e+01
3.973810000000000286e+01 1.961060826159999948e+01
3.975540000000000163e+01 1.961060826159999948e+01
3.977270000000000039e+01 1.961060826159999948e+01
3.978999999999999915e+01 1.961060826159999948e+01
3.980730000000000501e+01 1.961060826159999948e+01
3.982460000000000377e+01 1.961060826159999948e+01
3.984190000000000254e+01 1.961060826159999948e+01
3.985920000000000130e+01 1.961060826159999948e+01
3.987650000000000716e+01 1.961060826159999948e+01
3.989380000000000592e+01 1.961060826159999948e+01
3.991109999999999758e+01 1.961060826159999948e+01
3.992839999999999634e+01 1.961060826159999948e+01
3.994570000000000221e+01 1.961060826159999948e+01
3.996300000000000097e+01 1.961060826159999948e+01
3.998029999999999973e+01 1.961060826159999948e+01
3.999759999999999849e+01 1.961060826159999948e+01
4.001490000000000435e+01 1.961060826159999948e+01
4.003220000000000312e+01 1.961060826159999948e+01
4.004950000000000188e+01 1.961060826159999948e+01
4.006680000000000064e+01 1.961060826159999948e+01
4.008410000000000650e+01 1.961060826159999948e+01
4.010140000000000526e+01 1.961060826159999948e+01
4.011870000000000402e+01 1.961060826159999948e+01
4.013599999999999568e+01 1.961060826159999948e+01
4.015330000000000155e+01 1.961060826159999948e+01
4.017060000000000031e+01 1.961060826159999948e+01
4.018789999999999907e+01 1.961060826159999948e+01
4.020519999999999783e+01 1.961060826159999948e+01
4.022250000000000369e+01 1.961060826159999948e+01
4.023980000000000246e+01 1.961060826159999948e+01
4.025710000000000122e+01 1.961060826159999948e+01
4.027439999999999998e+01 1.961060826159999948e+01
4.029170000000000584e+01 1.961060826159999948e+01
4.030900000000000460e+01 1.961060826159999948e+01
4.032630000000000337e+01 1.961060826159999948e+01
4.034360000000000213e+01 1.961060826159999948e+01
4.036090000000000799e+01 1.961060826159999948e+01
4.037819999999999965e+01 1.961060826159999948e+01
4.039549999999999841e+01 1.961060826159999948e+01
4.041279999999999717e+01 1.961060826159999948e+01
4.043010000000000304e+01 1.961060826159999948e+01
4.044740000000000180e+01 1.961060826159999948e+01
4.046470000000000056e+01 1.961060826159999948e+01
4.048199999999999932e+01 1.961060826159999948e+01
4.049930000000000518e+01 1.961060826159999948e+01
4.051660000000000394e+01 1.961060826159999948e+01
4.053390000000000271e+01 1.961060826159999948e+01
4.055120000000000147e+01 1.961060826159999948e+01
4.056850000000000733e+01 1.961060826159999948e+01
4.058580000000000609e+01 1.961060826159999948e+01
4.060309999999999775e+01 1.961060826159999948e+01
4.062039999999999651e+01 1.961060826159999948e+01
4.063770000000000238e+01 1.961060826159999948e+01
4.065500000000000114e+01 1.961060826159999948e+01
4.067229999999999990e+01 1.961060826159999948e+01
4.068959999999999866e+01 1.961060826159999948e+01
4.070690000000000452e+01 1.961060826159999948e+01
4.072420000000000329e+01 1.961060826159999948e+01
4.074150000000000205e+01 1.961060826159999948e+01
4.075880000000000081e+01 1.961060826159999948e+01
4.077610000000000667e+01 1.961060826159999948e+01
4.079340000000000543e+01 1.961060826159999948e+01
4.081070000000000420e+01 1.961060826159999948e+01
4.082800000000000296e+01 1.961060826159999948e+01
4.084530000000000882e+01 1.961060826159999948e+01
4.086260000000000048e+01 1.961060826159999948e+01
4.087989999999999924e+01 1.961060826159999948e+01
4.089719999999999800e+01 1.961060826159999948e+01
4.091450000000000387e+01 1.961060826159999948e+01
4.093180000000000263e+01 1.961060826159999948e+01
4.094910000000000139e+01 1.961060826159999948e+01
4.096640000000000015e+01 1.961060826159999948e+01
4.098370000000000601e+01 1.961060826159999948e+01
4.100100000000000477e+01 1.961060826159999948e+01
4.101830000000000354e+01 1.961060826159999948e+01
4.103560000000000230e+01 1.961060826159999948e+01
4.105290000000000816e+01 1.961060826159999948e+01
4.107020000000000692e+01 1.961060826159999948e+01
4.108749999999999858e+01 1.961060826159999948e+01
4.110479999999999734e+01 1.961060826159999948e+01
4.112209999999999610e+01 1.961060826159999948e+01
4.113940000000000197e+01 1.961060826159999948e+01
4.115670000000000073e+01 1.961060826159999948e+01
4.117399999999999949e+01 1.961060826159999948e+01
4.119129999999999825e+01 1.961060826159999948e+01
4.120860000000000412e+01 1.961060826159999948e+01
4.122590000000000288e+01 1.961060826159999948e+01
4.124320000000000164e+01 1.961060826159999948e+01
4.126050000000000040e+01 1.961060826159999948e+01
4.127780000000000626e+01 1.961060826159999948e+01
4.129510000000000502e+01 1.961060826159999948e+01
4.131239999999999668e+01 1.961060826159999948e+01
4.132969999999999544e+01 1.961060826159999948e+01
4.134700000000000131e+01 1.961060826159999948e+01
4.136430000000000007e+01 1.961060826159999948e+01
4.138159999999999883e+01 1.961060826159999948e+01
4.139889999999999759e+01 1.961060826159999948e+01
4.141620000000000346e+01 1.961060826159999948e+01
4.143350000000000222e+01 1.961060826159999948e+01
4.145080000000000098e+01 1.961060826159999948e+01
4.146809999999999974e+01 1.961060826159999948e+01
4.148540000000000560e+01 1.961060826159999948e+01
4.150270000000000437e+01 1.961060826159999948e+01
4.152000000000000313e+01 1.961060826159999948e+01
4.153729999999999478e+01 1.961060826159999948e+01
4.155460000000000065e+01 1.961060826159999948e+01
4.157189999999999941e+01 1.961060826159999948e+01
4.158919999999999817e+01 1.961060826159999948e+01
4.160649999999999693e+01 1.961060826159999948e+01
4.162380000000000280e+01 1.961060826159999948e+01
4.164110000000000156e+01 1.961060826159999948e+01
4.165840000000000032e+01 1.961060826159999948e+01
4.167569999999999908e+01 1.961060826159999948e+01
4.169300000000000495e+01 1.961060826159999948e+01
4.171030000000000371e+01 1.961060826159999948e+01
4.172760000000000247e+01 1.961060826159999948e+01
4.174490000000000123e+01 1.961060826159999948e+01
4.176220000000000709e+01 1.961060826159999948e+01
4.177950000000000585e+01 1.961060826159999948e+01
4.179679999999999751e+01 1.961060826159999948e+01
4.181409999999999627e+01 1.961060826159999948e+01
4.183140000000000214e+01 1.961060826159999948e+01
4.184870000000000090e+01 1.961060826159999948e+01
4.186599999999999966e+01 1.961060826159999948e+01
4.188329999999999842e+01 1.961060826159999948e+01
4.190060000000000429e+01 1.961060826159999948e+01
4.191790000000000305e+01 1.961060826159999948e+01
4.193520000000000181e+01 1.961060826159999948e+01
4.195250000000000057e+01 1.961060826159999948e+01
4.196980000000000643e+01 1.961060826159999948e+01
4.198710000000000520e+01 1.961060826159999948e+01
4.200440000000000396e+01 1.961060826159999948e+01
4.202169999999999561e+01 1.961060826159999948e+01
4.203900000000000148e+01 1.961060826159999948e+01
4.205630000000000024e+01 1.961060826159999948e+01
4.207359999999999900e+01 1.961060826159999948e+01
4.209089999999999776e+01 1.961060826159999948e+01
4.210820000000000363e+01 1.961060826159999948e+01
4.212550000000000239e+01 1.961060826159999948e+01
4.214280000000000115e+01 1.961060826159999948e+01
4.216009999999999991e+01 1.961060826159999948e+01
4.217740000000000578e+01 1.961060826159999948e+01
4.219470000000000454e+01 1.961060826159999948e+01
4.221200000000000330e+01 1.961060826159999948e+01
4.222930000000000206e+01 1.961060826159999948e+01
4.224660000000000792e+01 1.961060826159999948e+01
4.226389999999999958e+01 1.961060826159999948e+01
4.228119999999999834e+01 1.961060826159999948e+01
4.229849999999999710e+01 1.961060826159999948e+01
4.231580000000000297e+01 1.961060826159999948e+01
4.233310000000000173e+01 1.961060826159999948e+01
4.235040000000000049e+01 1.961060826159999948e+01
4.236769999999999925e+01 1.961060826159999948e+01
4.238500000000000512e+01 1.961060826159999948e+01
4.240230000000000388e+01 1.961060826159999948e+01
4.241960000000000264e+01 1.961060826159999948e+01
4.243690000000000140e+01 1.961060826159999948e+01
4.245420000000000726e+01 1.961060826159999948e+01
4.247150000000000603e+01 1.961060826159999948e+01
4.248879999999999768e+01 1.961060826159999948e+01
4.250609999999999644e+01 1.961060826159999948e+01
4.252340000000000231e+01 1.961060826159999948e+01
4.254070000000000107e+01 1.961060826159999948e+01
4.255799999999999983e+01 1.961060826159999948e+01
4.257529999999999859e+01 1.961060826159999948e+01
4.259260000000000446e+01 1.961060826159999948e+01
4.260990000000000322e+01 1.961060826159999948e+01
4.262720000000000198e+01 1.961060826159999948e+01
4.264450000000000074e+01 1.961060826159999948e+01
4.266180000000000661e+01 1.961060826159999948e+01
4.267910000000000537e+01 1.961060826159999948e+01
4.269640000000000413e+01 1.961060826159999948e+01
4.271370000000000289e+01 1.961060826159999948e+01
4.273100000000000165e+01 1.961060826159999948e+01
4.274830000000000041e+01 1.961060826159999948e+01
4.276559999999999917e+01 1.961060826159999948e+01
4.278289999999999793e+01 1.961060826159999948e+01
4.280020000000000380e+01 1.961060826159999948e+01
4.281750000000000256e+01 1.961060826159999948e+01
4.283480000000000132e+01 1.961060826159999948e+01
4.285210000000000008e+01 1.961060826159999948e+01
4.286940000000000595e+01 1.961060826159999948e+01
4.288670000000000471e+01 1.961060826159999948e+01
4.290400000000000347e+01 1.961060826159999948e+01
4.292130000000000223e+01 1.961060826159999948e+01
4.293860000000000809e+01 1.961060826159999948e+01
4.295590000000000686e+01 1.961060826159999948e+01
4.297319999999999851e+01 1.961060826159999948e+01
4.299049999999999727e+01 1.961060826159999948e+01
4.300780000000000314e+01 1.961060826159999948e+01
4.302510000000000190e+01 1.961060826159999948e+01
4.304240000000000066e+01 1.961060826159999948e+01
4.305969999999999942e+01 1.961060826159999948e+01
4.307700000000000529e+01 1.961060826159999948e+01
4.309430000000000405e+01 1.961060826159999948e+01
4.311160000000000281e+01 1.961060826159999948e+01
4.312890000000000157e+01 1.961060826159999948e+01
4.314620000000000744e+01 1.961060826159999948e+01
4.316350000000000620e+01 1.961060826159999948e+01
4.318080000000000496e+01 1.961060826159999948e+01
4.319809999999999661e+01 1.961060826159999948e+01
4.321540000000000248e+01 1.961060826159999948e+01
4.323270000000000124e+01 1.961060826159999948e+01
4.325000000000000000e+01 1.961060826159999948e+01


==> anc/Fig2b/VOFDropTimeSeriesTheta95Ca020Lambda0226_forMD.txt <==
# t [ns], dx [nm]
1.729999999999999941e-02 2.106718021919999906e-01
3.459999999999999881e-02 4.144568650719999692e-01
5.190000000000000169e-02 6.126129551679999619e-01
6.919999999999999762e-02 8.062052581199999901e-01
8.650000000000000744e-02 9.957074819999999216e-01
1.038000000000000034e-01 1.181526413751999849e+00
1.211000000000000132e-01 1.363889409871999803e+00
1.383999999999999952e-01 1.543172865175999942e+00
1.557000000000000051e-01 1.719365382615999804e+00
1.730000000000000149e-01 1.892869950120000144e+00
1.902999999999999969e-01 2.063504214920000024e+00
2.076000000000000068e-01 2.231185767592000158e+00
2.248999999999999888e-01 2.396115371520000092e+00
2.422000000000000264e-01 2.558331601328000193e+00
2.595000000000000084e-01 2.717853744327999976e+00
2.767999999999999905e-01 2.874875842567999662e+00
2.941000000000000281e-01 3.029826308160000092e+00
3.114000000000000101e-01 3.182613964720000244e+00
3.286999999999999922e-01 3.332949794799999754e+00
3.460000000000000298e-01 3.480781196639999742e+00
3.633000000000000118e-01 3.626222140719999931e+00
3.805999999999999939e-01 3.769602849199999994e+00
3.979000000000000314e-01 3.910514197279999937e+00
4.152000000000000135e-01 4.049102300960000456e+00
4.325000000000000511e-01 4.185761673440000052e+00
4.497999999999999776e-01 4.320895594879999635e+00
4.671000000000000152e-01 4.454208910960000267e+00
4.844000000000000528e-01 4.585424001279999828e+00
5.017000000000000348e-01 4.714441506960000083e+00
5.190000000000000169e-01 4.841518592159999912e+00
5.362999999999999989e-01 4.966815984480000168e+00
5.535999999999999810e-01 5.090222635759999115e+00
5.709000000000000741e-01 5.211501838080000226e+00
5.882000000000000561e-01 5.330554232559999939e+00
6.055000000000000382e-01 5.448396786559999150e+00
6.228000000000000203e-01 5.565076257200000320e+00
6.401000000000000023e-01 5.680265344639999547e+00
6.573999999999999844e-01 5.793736107919999156e+00
6.747000000000000774e-01 5.905321974799999651e+00
6.920000000000000595e-01 6.015280109439999912e+00
7.093000000000000416e-01 6.123540376159999354e+00
7.266000000000000236e-01 6.230582035439999444e+00
7.439000000000000057e-01 6.336092399039999101e+00
7.611999999999999877e-01 6.439808458159999027e+00
7.784999999999999698e-01 6.541335699599999387e+00
7.958000000000000629e-01 6.641553741679999234e+00
8.131000000000000449e-01 6.741196086719999592e+00
8.304000000000000270e-01 6.839900367039999374e+00
8.477000000000001201e-01 6.937339282800000007e+00
8.650000000000001021e-01 7.033343339439999120e+00
8.822999999999999732e-01 7.127763498639999362e+00
8.995999999999999552e-01 7.220722497839999754e+00
9.169000000000000483e-01 7.312486268159998914e+00
9.342000000000000304e-01 7.402794723120000420e+00
9.515000000000000124e-01 7.492504102479998984e+00
9.688000000000001055e-01 7.581056243119999927e+00
9.861000000000000876e-01 7.668091699679999707e+00
1.003400000000000070e+00 7.753131211680000412e+00
1.020699999999999941e+00 7.836598515519999530e+00
1.038000000000000034e+00 7.919682995439999651e+00
1.055300000000000127e+00 8.002375884479999257e+00
1.072599999999999998e+00 8.084417096159999261e+00
1.089900000000000091e+00 8.165543621679999475e+00
1.107199999999999962e+00 8.245539209360000399e+00
1.124500000000000055e+00 8.324228520000000131e+00
1.141800000000000148e+00 8.401582330400000131e+00
1.159100000000000019e+00 8.477714611039999681e+00
1.176400000000000112e+00 8.552943894800000280e+00
1.193700000000000205e+00 8.627232191519999205e+00
1.211000000000000076e+00 8.700240512080000599e+00
1.228299999999999947e+00 8.773561520879999520e+00
1.245600000000000041e+00 8.845856795359999580e+00
1.262899999999999912e+00 8.916950996319998879e+00
1.280200000000000005e+00 8.986139844640000263e+00
1.297500000000000098e+00 9.053949357919998775e+00
1.314799999999999969e+00 9.121446182959999760e+00
1.332100000000000062e+00 9.188668309919998833e+00
1.349400000000000155e+00 9.255267982719999509e+00
1.366700000000000026e+00 9.321663093119997967e+00
1.384000000000000119e+00 9.387502962719999289e+00
1.401300000000000212e+00 9.452583029119999480e+00
1.418600000000000083e+00 9.516795166479997903e+00
1.435900000000000176e+00 9.580016637359999976e+00
1.453200000000000047e+00 9.642060413279999409e+00
1.470500000000000140e+00 9.703072610239999563e+00
1.487800000000000011e+00 9.763193499599999825e+00
1.505099999999999882e+00 9.822627643759998861e+00
1.522399999999999975e+00 9.881301984719998543e+00
1.539700000000000069e+00 9.939093785040000739e+00
1.556999999999999940e+00 9.996087791999999084e+00
1.574300000000000033e+00 1.005397310655999910e+01
1.591600000000000126e+00 1.011108692863999892e+01
1.608899999999999997e+00 1.016720423959999842e+01
1.626200000000000090e+00 1.022136359615999979e+01
1.643500000000000183e+00 1.027480698431999961e+01
1.660800000000000054e+00 1.032813932431999859e+01
1.678100000000000147e+00 1.038139276167999903e+01
1.695400000000000240e+00 1.043440656880000006e+01
1.712700000000000111e+00 1.048691481456000041e+01
1.730000000000000204e+00 1.053883859631999975e+01
1.747300000000000075e+00 1.059034156400000093e+01
1.764599999999999946e+00 1.064169549335999854e+01
1.781900000000000039e+00 1.069252924975999974e+01
1.799199999999999910e+00 1.074270840648000025e+01
1.816500000000000004e+00 1.079225049743999953e+01
1.833800000000000097e+00 1.084107369767999884e+01
1.851099999999999968e+00 1.088910494920000005e+01
1.868400000000000061e+00 1.093619229135999937e+01
1.885700000000000154e+00 1.098247015087999934e+01
1.903000000000000025e+00 1.102804957592000079e+01
1.920300000000000118e+00 1.107302408071999800e+01
1.937600000000000211e+00 1.111753685895999944e+01
1.954900000000000082e+00 1.116154699815999862e+01
1.972200000000000175e+00 1.120498728495999963e+01
1.989500000000000268e+00 1.124778758368000098e+01
2.006800000000000139e+00 1.128988068095999786e+01
2.024100000000000232e+00 1.133292353223999882e+01
2.041399999999999881e+00 1.137590209248000050e+01
2.058699999999999974e+00 1.141731721151999857e+01
2.076000000000000068e+00 1.145824138079999877e+01
2.093300000000000161e+00 1.149876226992000028e+01
2.110600000000000254e+00 1.153935037239999950e+01
2.127899999999999903e+00 1.157989756239999934e+01
2.145199999999999996e+00 1.162031909263999907e+01
2.162500000000000089e+00 1.166053021583999971e+01
2.179800000000000182e+00 1.170047248559999886e+01
2.197100000000000275e+00 1.173990334935999869e+01
2.214399999999999924e+00 1.177885203031999950e+01
2.231700000000000017e+00 1.181746172215999913e+01
2.249000000000000110e+00 1.185569443472000017e+01
2.266300000000000203e+00 1.189352971175999940e+01
2.283600000000000296e+00 1.193094417472000046e+01
2.300900000000000389e+00 1.196833525911999985e+01
2.318200000000000038e+00 1.200540488831999930e+01
2.335500000000000131e+00 1.204204201415999798e+01
2.352800000000000225e+00 1.207818819024000057e+01
2.370100000000000318e+00 1.211380250407999881e+01
2.387400000000000411e+00 1.214886157711999992e+01
2.404700000000000504e+00 1.218333910848000023e+01
2.422000000000000153e+00 1.221710067143999900e+01
2.439299999999999802e+00 1.225019302311999958e+01
2.456599999999999895e+00 1.228281780359999864e+01
2.473899999999999988e+00 1.231501300304000068e+01
2.491200000000000081e+00 1.234679907767999829e+01
2.508499999999999730e+00 1.237812634807999856e+01
2.525799999999999823e+00 1.240910294008000037e+01
2.543099999999999916e+00 1.243976099919999889e+01
2.560400000000000009e+00 1.247003331207999999e+01
2.577700000000000102e+00 1.249991403407999968e+01
2.595000000000000195e+00 1.252933595184000026e+01
2.612299999999999844e+00 1.255820262880000016e+01
2.629599999999999937e+00 1.258610494015999848e+01
2.646900000000000031e+00 1.261295229399999940e+01
2.664200000000000124e+00 1.264141569079999883e+01
2.681500000000000217e+00 1.267001643663999921e+01
2.698800000000000310e+00 1.269910520991999903e+01
2.716099999999999959e+00 1.272841023488000012e+01
2.733400000000000052e+00 1.275780585176000059e+01
2.750700000000000145e+00 1.278728621591999826e+01
2.768000000000000238e+00 1.281674027919999936e+01
2.785300000000000331e+00 1.284610667287999775e+01
2.802600000000000424e+00 1.287516914527999923e+01
2.819900000000000073e+00 1.290404166687999954e+01
2.837200000000000166e+00 1.293269501448000014e+01
2.854500000000000259e+00 1.296097430511999882e+01
2.871800000000000352e+00 1.298882693704000069e+01
2.889100000000000446e+00 1.301639902624000023e+01
2.906400000000000095e+00 1.304373148519999859e+01
2.923700000000000188e+00 1.307079509072000079e+01
2.941000000000000281e+00 1.309751094015999939e+01
2.958300000000000374e+00 1.312389364511999901e+01
2.975600000000000023e+00 1.314995781719999890e+01
2.992900000000000116e+00 1.317571222335999970e+01
3.010199999999999765e+00 1.320115394127999942e+01
3.027499999999999858e+00 1.322628589327999826e+01
3.044799999999999951e+00 1.325110515703999781e+01
3.062100000000000044e+00 1.327563803343999993e+01
3.079400000000000137e+00 1.329991666799999983e+01
3.096699999999999786e+00 1.332435603015999881e+01
3.113999999999999879e+00 1.334859375223999933e+01
3.131299999999999972e+00 1.337255385391999951e+01
3.148600000000000065e+00 1.339620126735999861e+01
3.165900000000000158e+00 1.341951261399999851e+01
3.183200000000000252e+00 1.344246743759999951e+01
3.200499999999999901e+00 1.346505404887999902e+01
3.217799999999999994e+00 1.348726660319999837e+01
3.235100000000000087e+00 1.350910802287999957e+01
3.252400000000000180e+00 1.353032991071999902e+01
3.269700000000000273e+00 1.355122742103999833e+01
3.287000000000000366e+00 1.357183562168000002e+01
3.304300000000000015e+00 1.359217789119999864e+01
3.321600000000000108e+00 1.361226299655999838e+01
3.338900000000000201e+00 1.363210554936000030e+01
3.356200000000000294e+00 1.365167048176000009e+01
3.373500000000000387e+00 1.367088765807999806e+01
3.390800000000000480e+00 1.368982136936000060e+01
3.408100000000000129e+00 1.370842778079999924e+01
3.425400000000000222e+00 1.372675657183999931e+01
3.442700000000000315e+00 1.374478728623999935e+01
3.460000000000000409e+00 1.376250823471999851e+01
3.477300000000000502e+00 1.377864820807999990e+01
3.494600000000000151e+00 1.379471220111999941e+01
3.511900000000000244e+00 1.381084925215999881e+01
3.529199999999999893e+00 1.382689571127999884e+01
3.546499999999999986e+00 1.384282819991999780e+01
3.563800000000000079e+00 1.385874023231999885e+01
3.581100000000000172e+00 1.387478961375999909e+01
3.598399999999999821e+00 1.389093543175999912e+01
3.615699999999999914e+00 1.390714846311999864e+01
3.633000000000000007e+00 1.392341409624000015e+01
3.650300000000000100e+00 1.394123732591999953e+01
3.667600000000000193e+00 1.395978529095999932e+01
3.684899999999999842e+00 1.397820467392000054e+01
3.702199999999999935e+00 1.399655684351999874e+01
3.719500000000000028e+00 1.401472782927999816e+01
3.736800000000000122e+00 1.403357094863999954e+01
3.754100000000000215e+00 1.405266538751999938e+01
3.771400000000000308e+00 1.407177736031999871e+01
3.788699999999999957e+00 1.409081627511999990e+01
3.806000000000000050e+00 1.410974121944000004e+01
3.823300000000000143e+00 1.412852881471999922e+01
3.840600000000000236e+00 1.414715860471999953e+01
3.857900000000000329e+00 1.416541726007999991e+01
3.875200000000000422e+00 1.418360285744000038e+01
3.892500000000000071e+00 1.420175338696000011e+01
3.909800000000000164e+00 1.421966720855999888e+01
3.927100000000000257e+00 1.423721574015999813e+01
3.944400000000000350e+00 1.425461523343999914e+01
3.961700000000000443e+00 1.427186276607999815e+01
3.979000000000000536e+00 1.428894664879999787e+01
3.996300000000000185e+00 1.430586688159999831e+01
4.013600000000000279e+00 1.432261469752000060e+01
4.030900000000000816e+00 1.433919301887999964e+01
4.048200000000000465e+00 1.435559307871999835e+01
4.065500000000000114e+00 1.437182072167999891e+01
4.082799999999999763e+00 1.438786425847999872e+01
4.100100000000000300e+00 1.440372953375999998e+01
4.117399999999999949e+00 1.441941654751999913e+01
4.134699999999999598e+00 1.443491945511999930e+01
4.152000000000000135e+00 1.445024117887999893e+01
4.169299999999999784e+00 1.446538464112000000e+01
4.186600000000000321e+00 1.448036153111999802e+01
4.203899999999999970e+00 1.449516892655999989e+01
4.221200000000000507e+00 1.450980390511999829e+01
4.238500000000000156e+00 1.452426062215999814e+01
4.255799999999999805e+00 1.453854199999999963e+01
4.273100000000000342e+00 1.455264511631999902e+01
4.290399999999999991e+00 1.456656997111999807e+01
4.307700000000000529e+00 1.458031656440000035e+01
4.325000000000000178e+00 1.459388781847999894e+01
4.342299999999999827e+00 1.460728373335999919e+01
4.359600000000000364e+00 1.462050430904000109e+01
4.376900000000000013e+00 1.463355831247999816e+01
4.394200000000000550e+00 1.464643405439999846e+01
4.411500000000000199e+00 1.465910523392000009e+01
4.428799999999999848e+00 1.467151340463999887e+01
4.446100000000000385e+00 1.468405015743999975e+01
4.463400000000000034e+00 1.469670088071999814e+01
4.480700000000000571e+00 1.470925224511999829e+01
4.498000000000000220e+00 1.472166041584000062e+01
4.515300000000000757e+00 1.473390785895999855e+01
4.532600000000000406e+00 1.474597996287999990e+01
4.549900000000000055e+00 1.475786796064000050e+01
4.567200000000000593e+00 1.476956892992000014e+01
4.584500000000000242e+00 1.478108287071999882e+01
4.601800000000000779e+00 1.479202695911999754e+01
4.619100000000000428e+00 1.480279863063999990e+01
4.636400000000000077e+00 1.481338911831999994e+01
4.653700000000000614e+00 1.482383348999999839e+01
4.671000000000000263e+00 1.483412882336000038e+01
4.688300000000000800e+00 1.484428388535999943e+01
4.705600000000000449e+00 1.485429867599999909e+01
4.722900000000000986e+00 1.486417611759999780e+01
4.740200000000000635e+00 1.487391328783999889e+01
4.757500000000000284e+00 1.488350726440000038e+01
4.774800000000000821e+00 1.489295804728000050e+01
4.792100000000000470e+00 1.490226271415999904e+01
4.809400000000001008e+00 1.491142418735999975e+01
4.826700000000000657e+00 1.492044246688000086e+01
4.844000000000000306e+00 1.492930586343999977e+01
4.861300000000000843e+00 1.493801729936000022e+01
4.878599999999999604e+00 1.494500456648000153e+01
4.895900000000000141e+00 1.495218470671999889e+01
4.913199999999999790e+00 1.495952557455999887e+01
4.930499999999999439e+00 1.496693950039999876e+01
4.947799999999999976e+00 1.497437680480000033e+01
4.965099999999999625e+00 1.498180826455999792e+01
4.982400000000000162e+00 1.498919881183999792e+01
4.999699999999999811e+00 1.499650753415999915e+01
5.016999999999999460e+00 1.500374027615999850e+01
5.034299999999999997e+00 1.501087365927999961e+01
5.051599999999999646e+00 1.501792813975999863e+01
5.068900000000000183e+00 1.502490371759999910e+01
5.086199999999999832e+00 1.503180623743999966e+01
5.103500000000000369e+00 1.503864738856000116e+01
5.120800000000000018e+00 1.504552068519999963e+01
5.138099999999999667e+00 1.505243197199999905e+01
5.155400000000000205e+00 1.505936955967999857e+01
5.172699999999999854e+00 1.506633052591999977e+01
5.190000000000000391e+00 1.507316583240000085e+01
5.207300000000000040e+00 1.507996899335999785e+01
5.224599999999999689e+00 1.508678092127999726e+01
5.241900000000000226e+00 1.509359869383999708e+01
5.259199999999999875e+00 1.510042523335999931e+01
5.276500000000000412e+00 1.510726053984000039e+01
5.293800000000000061e+00 1.511410169096000011e+01
5.311099999999999710e+00 1.512094868672000025e+01
5.328400000000000247e+00 1.512780152711999726e+01
5.345699999999999896e+00 1.513466021215999824e+01
5.363000000000000433e+00 1.514152474183999963e+01
5.380300000000000082e+00 1.514838927151999748e+01
5.397600000000000620e+00 1.515525380119999888e+01
5.414900000000000269e+00 1.516212417552000069e+01
5.432199999999999918e+00 1.516900623911999801e+01
5.449500000000000455e+00 1.517594967143999973e+01
5.466800000000000104e+00 1.518292524927999843e+01
5.484100000000000641e+00 1.518992128335999858e+01
5.501400000000000290e+00 1.519692900671999780e+01
5.518699999999999939e+00 1.520393965240000078e+01
5.536000000000000476e+00 1.521095322039999864e+01
5.553300000000000125e+00 1.521795802143999943e+01
5.570600000000000662e+00 1.522495697783999802e+01
5.587900000000000311e+00 1.523194424495999932e+01
5.605200000000000848e+00 1.523891982280000157e+01
5.622500000000000497e+00 1.524587786671999901e+01
5.639800000000000146e+00 1.525281837671999874e+01
5.657100000000000684e+00 1.525973843047999878e+01
5.674400000000000333e+00 1.526664095031999935e+01
5.691700000000000870e+00 1.527586671456000111e+01
5.709000000000000519e+00 1.528525905103999882e+01
5.726300000000000168e+00 1.529447020367999954e+01
5.743600000000000705e+00 1.530356738584000098e+01
5.760900000000000354e+00 1.531259151000000074e+01
5.778200000000000891e+00 1.532156011008000007e+01
5.795500000000000540e+00 1.533048779768000003e+01
5.812800000000000189e+00 1.533938333975999946e+01
5.830100000000000726e+00 1.534823504703999930e+01
5.847400000000000375e+00 1.535703123023999872e+01
5.864700000000000912e+00 1.536580403487999824e+01
5.882000000000000561e+00 1.537455638327999807e+01
5.899300000000001098e+00 1.538329119775999843e+01
5.916600000000000747e+00 1.539201432295999972e+01
5.933900000000000396e+00 1.540071991423999975e+01
5.951200000000000045e+00 1.540941089391999874e+01
5.968499999999999694e+00 1.541808726200000024e+01
5.985800000000000232e+00 1.542617624376000052e+01
6.003099999999999881e+00 1.543424476927999933e+01
6.020399999999999530e+00 1.544231329479999992e+01
6.037700000000000067e+00 1.545036720871999769e+01
6.054999999999999716e+00 1.545840358871999776e+01
6.072300000000000253e+00 1.546641074551999928e+01
6.089599999999999902e+00 1.547438867912000049e+01
6.106899999999999551e+00 1.548233446720000117e+01
6.124200000000000088e+00 1.549024226512000091e+01
6.141499999999999737e+00 1.549811499519999991e+01
6.158800000000000274e+00 1.550594681279999776e+01
6.176099999999999923e+00 1.551373771791999800e+01
6.193399999999999572e+00 1.552148771056000065e+01
6.210700000000000109e+00 1.552919386840000016e+01
6.227999999999999758e+00 1.553685326911999809e+01
6.245300000000000296e+00 1.554446883503999999e+01
6.262599999999999945e+00 1.555204056615999875e+01
6.279900000000000482e+00 1.555942526879999832e+01
6.297200000000000131e+00 1.556662002064000028e+01
6.314499999999999780e+00 1.557376509304000045e+01
6.331800000000000317e+00 1.558086048599999884e+01
6.349099999999999966e+00 1.558791204415999943e+01
6.366400000000000503e+00 1.559500159247999918e+01
6.383700000000000152e+00 1.560214958719999956e+01
6.400999999999999801e+00 1.560930050424000015e+01
6.418300000000000338e+00 1.561642804271999907e+01
6.435599999999999987e+00 1.562352051336000081e+01
6.452900000000000524e+00 1.563057207151999961e+01
6.470200000000000173e+00 1.563757395024000019e+01
6.487500000000000711e+00 1.564450569327999752e+01
6.504800000000000360e+00 1.565133515511999818e+01
6.522100000000000009e+00 1.565810324823999800e+01
6.539400000000000546e+00 1.566481289496000073e+01
6.556700000000000195e+00 1.567146701759999772e+01
6.574000000000000732e+00 1.567805684919999720e+01
6.591300000000000381e+00 1.568458823439999961e+01
6.608600000000000030e+00 1.569106117319999960e+01
6.625900000000000567e+00 1.569746982096000032e+01
6.643200000000000216e+00 1.570381710000000020e+01
6.660500000000000753e+00 1.571010301031999745e+01
6.677800000000000402e+00 1.571632462960000076e+01
6.695100000000000051e+00 1.572248195783999947e+01
6.712400000000000588e+00 1.572858083967999931e+01
6.729700000000000237e+00 1.573461250815999968e+01
6.747000000000000774e+00 1.574057988560000076e+01
6.764300000000000423e+00 1.574648881663999767e+01
6.781600000000000961e+00 1.575233053431999863e+01
6.798900000000000610e+00 1.575810796095999855e+01
6.816200000000000259e+00 1.576382401887999940e+01
6.833500000000000796e+00 1.576947578576000097e+01
6.850800000000000445e+00 1.577506618391999993e+01
6.868100000000000982e+00 1.578059229103999961e+01
6.885400000000000631e+00 1.578605702944000022e+01
6.902700000000000280e+00 1.579145747679999978e+01
6.920000000000000817e+00 1.579679655543999850e+01
6.937300000000000466e+00 1.580207426535999815e+01
6.954600000000001003e+00 1.580729060655999696e+01
6.971900000000000652e+00 1.581244850135999869e+01
6.989200000000000301e+00 1.581754210512000114e+01
7.006500000000000838e+00 1.582257726247999763e+01
7.023800000000000487e+00 1.582755397343999881e+01
7.041100000000000136e+00 1.583246931567999738e+01
7.058399999999999785e+00 1.583732328920000043e+01
7.075699999999999434e+00 1.584212173863999773e+01
7.092999999999999972e+00 1.584686174167999795e+01
7.110299999999999621e+00 1.585154329831999931e+01
7.127600000000000158e+00 1.585616933087999847e+01
7.144899999999999807e+00 1.586073399472000034e+01
7.162200000000000344e+00 1.586524605680000022e+01
7.179499999999999993e+00 1.586971136175999852e+01
7.196799999999999642e+00 1.587413283192000080e+01
7.214100000000000179e+00 1.587850462263999951e+01
7.231399999999999828e+00 1.588282673392000000e+01
7.248700000000000365e+00 1.588709916575999870e+01
7.266000000000000014e+00 1.589132191815999917e+01
7.283299999999999663e+00 1.589549499111999786e+01
7.300600000000000200e+00 1.589961546231999989e+01
7.317899999999999849e+00 1.590368625407999836e+01
7.335200000000000387e+00 1.590770736639999683e+01
7.352500000000000036e+00 1.591162619751999863e+01
7.369799999999999685e+00 1.591545151439999906e+01
7.387100000000000222e+00 1.591921546255999687e+01
7.404399999999999871e+00 1.592292973127999822e+01
7.421700000000000408e+00 1.592659139823999936e+01
7.439000000000000057e+00 1.593020630808000071e+01
7.456300000000000594e+00 1.593377153847999850e+01
7.473600000000000243e+00 1.593729293407999847e+01
7.490899999999999892e+00 1.594076465023999845e+01
7.508200000000000429e+00 1.594418960927999862e+01
7.525500000000000078e+00 1.594757073352000099e+01
7.542800000000000615e+00 1.595090510064000000e+01
7.560100000000000264e+00 1.595419563295999765e+01
7.577399999999999913e+00 1.595743940816000084e+01
7.594700000000000450e+00 1.596064227087999754e+01
7.612000000000000099e+00 1.596379837647999800e+01
7.629300000000000637e+00 1.596691356960000086e+01
7.646600000000000286e+00 1.596998492791999880e+01
7.663900000000000823e+00 1.597301245143999893e+01
7.681200000000000472e+00 1.597599906247999968e+01
7.698500000000000121e+00 1.597894183871999907e+01
7.715800000000000658e+00 1.598184662479999751e+01
7.733100000000000307e+00 1.598470757607999992e+01
7.750400000000000844e+00 1.598753053719999784e+01
7.767700000000000493e+00 1.599031258583999993e+01
7.785000000000000142e+00 1.599305664431999929e+01
7.802300000000000679e+00 1.599575979032000106e+01
7.819600000000000328e+00 1.599842786847999854e+01
7.836900000000000865e+00 1.600105211183999998e+01
7.854200000000000514e+00 1.600364128735999714e+01
7.871500000000000163e+00 1.600618955040000202e+01
7.888800000000000701e+00 1.600869982328000063e+01
7.906100000000000350e+00 1.601117210600000007e+01
7.923400000000000887e+00 1.601360639856000034e+01
7.940700000000000536e+00 1.601600270096000145e+01
7.958000000000001073e+00 1.601835809087999962e+01
7.975300000000000722e+00 1.602067549063999863e+01
7.992600000000000371e+00 1.602295782255999868e+01
8.009900000000000020e+00 1.602519924199999934e+01
8.027200000000000557e+00 1.602740267127999729e+01
8.044500000000001094e+00 1.602943368368000066e+01
8.061800000000001631e+00 1.603111986231999708e+01
8.079100000000000392e+00 1.603279142935999957e+01
8.096400000000000929e+00 1.603444838479999746e+01
8.113699999999999690e+00 1.603608488400000098e+01
8.131000000000000227e+00 1.603769800463999928e+01
8.148300000000000765e+00 1.603928774671999946e+01
8.165599999999999525e+00 1.604085118791999776e+01
8.182900000000000063e+00 1.604238832823999772e+01
8.200200000000000600e+00 1.604389916767999935e+01
8.217499999999999361e+00 1.604537786159999868e+01
8.234799999999999898e+00 1.604683025463999968e+01
8.252100000000000435e+00 1.604825342447999859e+01
8.269399999999999196e+00 1.604964737111999895e+01
8.286699999999999733e+00 1.605101209455999722e+01
8.304000000000000270e+00 1.605235051711999716e+01
8.321300000000000807e+00 1.605365971647999856e+01
8.338599999999999568e+00 1.605493677031999766e+01
8.355900000000000105e+00 1.605617583399999759e+01
8.373200000000000642e+00 1.605737982983999856e+01
8.390499999999999403e+00 1.605855460247999744e+01
8.407799999999999940e+00 1.605969138495999715e+01
8.425100000000000477e+00 1.606130158327999879e+01
8.442400000000001015e+00 1.606304913063999962e+01
8.459699999999999775e+00 1.606483174583999940e+01
8.477000000000000313e+00 1.606660559407999855e+01
8.494300000000000850e+00 1.606835021911999917e+01
8.511599999999999611e+00 1.607005393168000040e+01
8.528900000000000148e+00 1.607170504247999787e+01
8.546200000000000685e+00 1.607330062919999847e+01
8.563499999999999446e+00 1.607484361415999885e+01
8.580799999999999983e+00 1.607632815271999860e+01
8.598100000000000520e+00 1.607775132255999750e+01
8.615400000000001057e+00 1.607911312367999912e+01
8.632699999999999818e+00 1.608040771143999947e+01
8.650000000000000355e+00 1.608162924119999815e+01
8.667300000000000892e+00 1.608276894599999807e+01
8.684599999999999653e+00 1.608378591335999630e+01
8.701900000000000190e+00 1.608474151199999724e+01
8.719200000000000728e+00 1.608567665440000027e+01
8.736500000000001265e+00 1.608665563159999934e+01
8.753800000000000026e+00 1.608759661863999924e+01
8.771100000000000563e+00 1.608851130480000080e+01
8.788400000000001100e+00 1.608937338919999860e+01
8.805699999999999861e+00 1.609030853160000163e+01
8.823000000000000398e+00 1.609118230527999671e+01
8.840300000000000935e+00 1.609201224415999931e+01
8.857599999999999696e+00 1.609283341607999773e+01
8.874900000000000233e+00 1.609361367552000033e+01
8.892200000000000770e+00 1.609435010015999978e+01
8.909500000000001307e+00 1.609510113640000029e+01
8.926800000000000068e+00 1.609580833784000120e+01
8.944100000000000605e+00 1.609651846159999877e+01
8.961400000000001143e+00 1.609717890591999989e+01
8.978699999999999903e+00 1.609785103951999830e+01
8.996000000000000441e+00 1.609848518295999753e+01
9.013300000000000978e+00 1.609911932640000032e+01
9.030600000000001515e+00 1.609974178055999872e+01
9.047900000000000276e+00 1.610033208919999836e+01
9.065200000000000813e+00 1.610093116479999864e+01
9.082500000000001350e+00 1.610143380383999911e+01
9.099800000000000111e+00 1.610196858839999834e+01
9.117100000000000648e+00 1.610249752832000070e+01
9.134400000000001185e+00 1.610304984680000118e+01
9.151699999999999946e+00 1.610359632063999769e+01
9.169000000000000483e+00 1.610404635791999794e+01
9.186300000000001020e+00 1.610452269608000009e+01
9.203600000000001558e+00 1.610502533511999701e+01
9.220900000000000318e+00 1.610546368311999998e+01
9.238200000000000855e+00 1.610589618647999899e+01
9.255500000000001393e+00 1.610641635944000072e+01
9.272800000000000153e+00 1.610685178511999638e+01
9.290100000000000691e+00 1.610726383223999747e+01
9.307400000000001228e+00 1.610768172399999898e+01
9.324700000000001765e+00 1.610816098448000133e+01
9.342000000000000526e+00 1.610859641015999699e+01
9.359300000000001063e+00 1.610898215639999975e+01
9.376600000000001600e+00 1.610942050439999917e+01
9.393900000000000361e+00 1.610980625063999838e+01
9.411200000000000898e+00 1.611022998703999676e+01
9.428500000000001435e+00 1.611067417968000015e+01
9.445800000000001972e+00 1.611103362504000103e+01
9.463100000000000733e+00 1.611148366232000129e+01
9.480400000000001270e+00 1.611179635055999881e+01
9.497700000000001808e+00 1.611222008695999719e+01
9.515000000000000568e+00 1.611261460015999702e+01
9.532300000000001106e+00 1.611296820088000104e+01
9.549600000000001643e+00 1.611340070424000004e+01
9.566900000000000404e+00 1.611376307192000112e+01
9.584200000000000941e+00 1.611418973063999971e+01
9.601500000000001478e+00 1.611452579743999891e+01
9.618800000000002015e+00 1.611492615527999916e+01
9.636100000000000776e+00 1.611531774615999879e+01
9.653400000000001313e+00 1.611564504600000092e+01
9.670700000000001850e+00 1.611604248151999741e+01
9.688000000000000611e+00 1.611641361615999912e+01
9.705300000000001148e+00 1.611678475080000084e+01
9.722600000000001685e+00 1.611710620599999899e+01
9.739899999999998670e+00 1.611745688439999924e+01
9.757199999999999207e+00 1.611782509672000074e+01
9.774499999999999744e+00 1.611823714384000183e+01
9.791800000000000281e+00 1.611854983207999936e+01
9.809099999999999042e+00 1.611897064616000108e+01
9.826399999999999579e+00 1.611930671296000028e+01
9.843700000000000117e+00 1.611970122616000012e+01
9.860999999999998877e+00 1.612007820543999870e+01
9.878299999999999415e+00 1.612044349543999644e+01
9.895599999999999952e+00 1.612084093096000004e+01
9.912900000000000489e+00 1.612114192992000028e+01
9.930199999999999250e+00 1.612150429760000137e+01
9.947499999999999787e+00 1.612194556791999744e+01
9.964800000000000324e+00 1.612224656687999769e+01
9.982099999999999085e+00 1.612267907024000024e+01
9.999399999999999622e+00 1.612302390400000007e+01
1.001670000000000016e+01 1.612340965023999928e+01
1.003399999999999892e+01 1.612373695008000141e+01
1.005129999999999946e+01 1.612418698735999811e+01
1.006859999999999999e+01 1.612452013184000066e+01
1.008590000000000053e+01 1.612488542183999840e+01
1.010319999999999929e+01 1.612527993503999824e+01
1.012049999999999983e+01 1.612564814735999974e+01
1.013780000000000037e+01 1.612601635968000124e+01
1.015509999999999913e+01 1.612637580503999857e+01
1.017239999999999966e+01 1.612672940575999903e+01
1.018970000000000020e+01 1.612717944303999928e+01
1.020700000000000074e+01 1.612755642231999786e+01
1.022429999999999950e+01 1.612793047927999979e+01
1.024160000000000004e+01 1.612826654607999899e+01
1.025890000000000057e+01 1.612871950567999946e+01
1.027619999999999933e+01 1.612909940727999825e+01
1.029349999999999987e+01 1.612944424104000163e+01
1.031080000000000041e+01 1.612985044351999875e+01
1.032809999999999917e+01 1.613021281119999628e+01
1.034539999999999971e+01 1.613056933423999695e+01
1.036270000000000024e+01 1.613094923583999929e+01
1.038000000000000078e+01 1.613128238031999828e+01
1.039729999999999954e+01 1.613165059263999979e+01
1.041460000000000008e+01 1.613206556207999753e+01
1.043190000000000062e+01 1.613244838600000008e+01
1.044919999999999938e+01 1.613280198671999699e+01
1.046649999999999991e+01 1.613311759728000183e+01
1.048380000000000045e+01 1.613345366407999748e+01
1.050110000000000099e+01 1.613383941032000024e+01
1.051839999999999975e+01 1.613417839943999965e+01
1.053570000000000029e+01 1.613451738855999906e+01
1.055300000000000082e+01 1.613489144551999743e+01
1.057029999999999959e+01 1.613522751232000019e+01
1.058760000000000012e+01 1.613561618087999960e+01
1.060490000000000066e+01 1.613600192711999881e+01
1.062219999999999942e+01 1.613632338232000052e+01
1.063949999999999996e+01 1.613663899287999826e+01
1.065680000000000049e+01 1.613694583647999892e+01
1.067410000000000103e+01 1.613733742735999854e+01
1.069139999999999979e+01 1.613769687271999942e+01
1.070870000000000033e+01 1.613809723055999967e+01
1.072600000000000087e+01 1.613837192863999803e+01
1.074329999999999963e+01 1.613871676239999786e+01
1.076060000000000016e+01 1.613898561583999935e+01
1.077790000000000070e+01 1.613926908088000189e+01
1.079520000000000124e+01 1.613962560391999901e+01
1.081250000000000000e+01 1.613992660287999925e+01
1.082980000000000054e+01 1.614017500007999928e+01
1.084710000000000107e+01 1.614045262048000140e+01
1.086439999999999984e+01 1.614073608552000039e+01
1.088170000000000037e+01 1.614101955055999937e+01
1.089900000000000091e+01 1.614123872455999731e+01
1.091629999999999967e+01 1.614154264583999776e+01
1.093360000000000021e+01 1.614179688768000176e+01
1.095090000000000074e+01 1.614206574111999970e+01
1.096820000000000128e+01 1.614231121599999952e+01
1.098550000000000004e+01 1.614260052567999892e+01
1.100280000000000058e+01 1.614286061215999979e+01
1.102010000000000112e+01 1.614307978616000128e+01
1.103739999999999988e+01 1.614333695032000193e+01
1.105470000000000041e+01 1.614353566807999840e+01
1.107200000000000095e+01 1.614377822063999801e+01
1.108930000000000149e+01 1.614405291871999992e+01
1.110660000000000025e+01 1.614431592751999744e+01
1.112390000000000079e+01 1.614447957743999851e+01
1.114120000000000132e+01 1.614474550855999979e+01
1.115850000000000009e+01 1.614495883792000086e+01
1.117580000000000062e+01 1.614520139048000047e+01
1.119310000000000116e+01 1.614545563231999736e+01
1.121040000000000170e+01 1.614566019471999780e+01
1.122770000000000046e+01 1.614594950439999721e+01
1.124500000000000099e+01 1.614611899895999869e+01
1.126230000000000153e+01 1.614634401759999704e+01
1.127960000000000029e+01 1.614657195855999916e+01
1.129690000000000083e+01 1.614678528792000023e+01
1.131420000000000137e+01 1.614696647175999900e+01
1.133150000000000013e+01 1.614713304399999672e+01
1.134880000000000067e+01 1.614736975191999946e+01
1.136610000000000120e+01 1.614753047952000031e+01
1.138340000000000174e+01 1.614770581871999866e+01
1.140070000000000050e+01 1.614795129359999848e+01
1.141800000000000104e+01 1.614812371048000017e+01
1.143530000000000157e+01 1.614833411751999748e+01
1.145260000000000034e+01 1.614852699064000063e+01
1.146990000000000087e+01 1.614872863071999731e+01
1.148720000000000141e+01 1.614893027079999754e+01
1.150450000000000195e+01 1.614908515375999798e+01
1.152180000000000071e+01 1.614925464831999946e+01
1.153910000000000124e+01 1.614940076431999927e+01
1.155640000000000178e+01 1.614959655975999908e+01
1.157370000000000054e+01 1.614972806415999784e+01
1.159100000000000108e+01 1.614986833551999723e+01
1.160830000000000162e+01 1.615009043183999893e+01
1.162560000000000038e+01 1.615023362551999853e+01
1.164290000000000092e+01 1.615046448880000085e+01
1.166020000000000145e+01 1.615061644944000108e+01
1.167750000000000199e+01 1.615081808951999776e+01
1.169480000000000075e+01 1.615093498231999902e+01
1.171210000000000129e+01 1.615116876791999800e+01
1.172940000000000182e+01 1.615128566071999927e+01
1.174670000000000059e+01 1.615148145615999908e+01
1.176400000000000112e+01 1.615160711591999743e+01
1.178130000000000166e+01 1.615179706672000037e+01
1.179860000000000220e+01 1.615190227023999725e+01
1.181590000000000096e+01 1.615203085231999935e+01
1.183320000000000149e+01 1.615224418168000042e+01
1.185050000000000203e+01 1.615239614231999710e+01
1.186780000000000079e+01 1.615251595743999857e+01
1.188510000000000133e+01 1.615271175287999839e+01
1.190240000000000009e+01 1.615281403407999861e+01
1.191969999999999885e+01 1.615293677152000029e+01
1.193699999999999939e+01 1.615308873216000052e+01
1.195429999999999993e+01 1.615322608119999970e+01
1.197160000000000046e+01 1.615336050791999867e+01
1.198889999999999922e+01 1.615345109983999805e+01
1.200619999999999976e+01 1.615360598280000204e+01
1.202350000000000030e+01 1.615372287559999975e+01
1.204079999999999906e+01 1.615388944784000103e+01
1.205809999999999960e+01 1.615402387455999644e+01
1.207540000000000013e+01 1.615414953431999834e+01
1.209269999999999889e+01 1.615427811640000044e+01
1.210999999999999943e+01 1.615436578599999962e+01
1.212729999999999997e+01 1.615448852344000130e+01
1.214460000000000051e+01 1.615466386263999965e+01
1.216189999999999927e+01 1.615472230904000028e+01
1.217919999999999980e+01 1.615486550271999988e+01
1.219650000000000034e+01 1.615493856072000156e+01
1.221379999999999910e+01 1.615512266688000054e+01
1.223109999999999964e+01 1.615519572487999866e+01
1.224840000000000018e+01 1.615533891856000182e+01
1.226570000000000071e+01 1.615542366583999723e+01
1.228299999999999947e+01 1.615553471399999808e+01
1.230030000000000001e+01 1.615564868447999913e+01
1.231760000000000055e+01 1.615576557728000040e+01
1.233489999999999931e+01 1.615582986831999790e+01
1.235219999999999985e+01 1.615592922719999791e+01
1.236950000000000038e+01 1.615602858608000147e+01
1.238679999999999914e+01 1.615618639135999857e+01
1.240409999999999968e+01 1.615625360471999983e+01
1.242140000000000022e+01 1.615639387607999922e+01
1.243870000000000076e+01 1.615649031263999902e+01
1.245599999999999952e+01 1.615664519559999945e+01
1.247330000000000005e+01 1.615672117591999779e+01
1.249060000000000059e+01 1.615687313656000157e+01
1.250789999999999935e+01 1.615694911687999991e+01
1.252519999999999989e+01 1.615703386415999887e+01
1.254250000000000043e+01 1.615714491231999972e+01
1.255980000000000096e+01 1.615726472743999764e+01
1.257709999999999972e+01 1.615727057207999806e+01
1.259440000000000026e+01 1.615738746487999933e+01
1.261170000000000080e+01 1.615751896927999809e+01
1.262899999999999956e+01 1.615756864871999809e+01
1.264630000000000010e+01 1.615769430847999999e+01
1.266360000000000063e+01 1.615781996823999833e+01
1.268089999999999939e+01 1.615786380303999792e+01
1.269819999999999993e+01 1.615800699672000107e+01
1.271550000000000047e+01 1.615810051096000066e+01
1.273280000000000101e+01 1.615819694751999691e+01
1.275009999999999977e+01 1.615820571448000109e+01
1.276740000000000030e+01 1.615829338408000027e+01
1.278470000000000084e+01 1.615835183047999735e+01
1.280199999999999960e+01 1.615844826703999715e+01
1.281930000000000014e+01 1.615852424735999904e+01
1.283660000000000068e+01 1.615858853840000009e+01
1.285390000000000121e+01 1.615869666423999718e+01
1.287119999999999997e+01 1.615882232399999907e+01
1.288850000000000051e+01 1.615884862487999740e+01
1.290580000000000105e+01 1.615892460519999929e+01
1.292309999999999981e+01 1.615899181855999700e+01
1.294040000000000035e+01 1.615907072119999910e+01
1.295770000000000088e+01 1.615916423543999869e+01
1.297500000000000142e+01 1.615924021576000058e+01
1.299230000000000018e+01 1.615935710856000185e+01
1.300960000000000072e+01 1.615944770047999768e+01
1.302690000000000126e+01 1.615952952543999999e+01
1.304420000000000002e+01 1.615959089416000083e+01
1.306150000000000055e+01 1.615967564143999979e+01
1.307880000000000109e+01 1.615973993248000085e+01
1.309609999999999985e+01 1.615977207799999960e+01
1.311340000000000039e+01 1.615986266991999898e+01
1.313070000000000093e+01 1.615993865024000087e+01
1.314800000000000146e+01 1.615999709663999795e+01
1.316530000000000022e+01 1.616006723231999942e+01
1.318260000000000076e+01 1.616016074655999901e+01
1.319990000000000130e+01 1.616024549384000153e+01
1.321720000000000006e+01 1.616023380456000069e+01
1.323450000000000060e+01 1.616030978487999903e+01
1.325180000000000113e+01 1.616039160983999778e+01
1.326910000000000167e+01 1.616047343480000009e+01
1.328640000000000043e+01 1.616052603655999675e+01
1.330370000000000097e+01 1.616054064816000135e+01
1.332100000000000151e+01 1.616065169632000220e+01
1.333830000000000027e+01 1.616066046327999928e+01
1.335560000000000080e+01 1.616076858911999992e+01
1.337290000000000134e+01 1.616079781231999846e+01
1.339020000000000010e+01 1.616089132655999805e+01
1.340750000000000064e+01 1.616091762743999993e+01
1.342480000000000118e+01 1.616098776311999785e+01
1.344210000000000171e+01 1.616109588895999849e+01
1.345940000000000047e+01 1.616110173359999891e+01
1.347670000000000101e+01 1.616118648087999787e+01
1.349400000000000155e+01 1.616131798528000019e+01
1.351130000000000031e+01 1.616129752903999872e+01
1.352860000000000085e+01 1.616141734416000020e+01
1.354590000000000138e+01 1.616146994591999686e+01
1.356320000000000192e+01 1.616159560567999876e+01
1.358050000000000068e+01 1.616166281904000002e+01
1.359780000000000122e+01 1.616169788687999898e+01
1.361510000000000176e+01 1.616175341095999940e+01
1.363240000000000052e+01 1.616188199303999795e+01
1.364970000000000105e+01 1.616196381799999671e+01
1.366700000000000159e+01 1.616201057512000006e+01
1.368430000000000035e+01 1.616206317688000027e+01
1.370160000000000089e+01 1.616211577864000049e+01
1.371890000000000143e+01 1.616216838040000070e+01
1.373620000000000196e+01 1.616225312767999611e+01
1.375350000000000072e+01 1.616233787495999863e+01
1.377080000000000126e+01 1.616241969991999738e+01
1.378810000000000180e+01 1.616250152487999969e+01
1.380540000000000056e+01 1.616254243735999907e+01
1.382270000000000110e+01 1.616262426232000138e+01
1.384000000000000163e+01 1.616267101943999762e+01
1.385730000000000217e+01 1.616273823279999888e+01
1.387460000000000093e+01 1.616270608728000013e+01
1.389190000000000147e+01 1.616279667919999952e+01
1.390920000000000201e+01 1.616287850415999827e+01
1.392650000000000077e+01 1.616290772736000037e+01
1.394380000000000130e+01 1.616294863983999974e+01
1.396110000000000184e+01 1.616298955231999912e+01
1.397840000000000060e+01 1.616302754247999829e+01
1.399570000000000114e+01 1.616306553263999746e+01
1.401300000000000168e+01 1.616310936743999704e+01
1.403030000000000221e+01 1.616321164864000082e+01
1.404760000000000097e+01 1.616319703703999977e+01
1.406489999999999974e+01 1.616329639591999978e+01
1.408220000000000027e+01 1.616330808520000062e+01
1.409949999999999903e+01 1.616334023071999937e+01
1.411679999999999957e+01 1.616335484232000042e+01
1.413410000000000011e+01 1.616343958959999938e+01
1.415139999999999887e+01 1.616341913336000147e+01
1.416869999999999941e+01 1.616347173511999813e+01
1.418599999999999994e+01 1.616347757975999855e+01
1.420330000000000048e+01 1.616357693863999856e+01
1.422059999999999924e+01 1.616360031720000023e+01
1.423789999999999978e+01 1.616364122967999961e+01
1.425520000000000032e+01 1.616358570559999919e+01
1.427249999999999908e+01 1.616363246271999898e+01
1.428979999999999961e+01 1.616365584128000066e+01
1.430710000000000015e+01 1.616369675376000004e+01
1.432440000000000069e+01 1.616374058855999962e+01
1.434169999999999945e+01 1.616378734567999942e+01
1.435899999999999999e+01 1.616380195728000047e+01
1.437630000000000052e+01 1.616381072423999754e+01
1.439359999999999928e+01 1.616388085991999901e+01
1.441089999999999982e+01 1.616390716080000090e+01
1.442820000000000036e+01 1.616390716080000090e+01
1.444549999999999912e+01 1.616400067504000049e+01
1.446279999999999966e+01 1.616402405359999861e+01
1.448010000000000019e+01 1.616405619912000091e+01
1.449740000000000073e+01 1.616409418928000008e+01
1.451469999999999949e+01 1.616409418928000008e+01
1.453200000000000003e+01 1.616412633479999883e+01
1.454930000000000057e+01 1.616416432495999800e+01
1.456659999999999933e+01 1.616416724727999821e+01
1.458389999999999986e+01 1.616421400440000156e+01
1.460120000000000040e+01 1.616422277135999863e+01
1.461850000000000094e+01 1.616430751864000115e+01
1.463579999999999970e+01 1.616436304272000157e+01
1.465310000000000024e+01 1.616437765431999907e+01
1.467040000000000077e+01 1.616443025607999928e+01
1.468769999999999953e+01 1.616444486768000033e+01
1.470500000000000007e+01 1.616447409087999887e+01
1.472230000000000061e+01 1.616450623639999762e+01
1.473959999999999937e+01 1.616452084799999867e+01
1.475689999999999991e+01 1.616451500335999825e+01
1.477420000000000044e+01 1.616450915871999783e+01
1.479150000000000098e+01 1.616453253727999950e+01
1.480879999999999974e+01 1.616460267296000097e+01
1.482610000000000028e+01 1.616459098368000014e+01
1.484340000000000082e+01 1.616458513903999972e+01
1.486069999999999958e+01 1.616465527471999764e+01
1.487800000000000011e+01 1.616464650776000056e+01
1.489530000000000065e+01 1.616466696399999847e+01
1.491260000000000119e+01 1.616473417735999973e+01
1.492989999999999995e+01 1.616478970144000016e+01
1.494720000000000049e+01 1.616475755592000141e+01
1.496450000000000102e+01 1.616480431303999765e+01
1.498179999999999978e+01 1.616480139072000100e+01
1.499910000000000032e+01 1.616484230319999682e+01
1.501640000000000086e+01 1.616484522552000058e+01
1.503370000000000140e+01 1.616486860407999870e+01
1.505100000000000016e+01 1.616491536119999850e+01
1.506830000000000069e+01 1.616488029335999954e+01
1.508560000000000123e+01 1.616493581743999997e+01
1.510289999999999999e+01 1.616495919599999809e+01
1.512020000000000053e+01 1.616495919599999809e+01
1.513750000000000107e+01 1.616494166208000038e+01
1.515479999999999983e+01 1.616494166208000038e+01
1.517210000000000036e+01 1.616498841920000018e+01
1.518940000000000090e+01 1.616500010847999746e+01
1.520670000000000144e+01 1.616501472007999851e+01
1.522400000000000020e+01 1.616506147719999831e+01
1.524130000000000074e+01 1.616509070040000040e+01
1.525860000000000127e+01 1.616507024415999894e+01
1.527590000000000003e+01 1.616506732183999873e+01
1.529320000000000057e+01 1.616515499143999790e+01
1.531050000000000111e+01 1.616513161287999623e+01
1.532780000000000165e+01 1.616520467087999791e+01
1.534510000000000041e+01 1.616520759320000167e+01
1.536240000000000094e+01 1.616521051551999832e+01
1.537970000000000148e+01 1.616525142800000125e+01
1.539700000000000024e+01 1.616526896191999896e+01
1.541430000000000078e+01 1.616524558336000084e+01
1.543160000000000132e+01 1.616530695207999813e+01
1.544890000000000008e+01 1.616534494224000085e+01
1.546620000000000061e+01 1.616531864135999896e+01
1.548350000000000115e+01 1.616531571903999875e+01
1.550080000000000169e+01 1.616538585472000022e+01
1.551810000000000045e+01 1.616536832079999897e+01
1.553540000000000099e+01 1.616541800023999897e+01
1.555270000000000152e+01 1.616545014575999772e+01
1.557000000000000028e+01 1.616543261184000002e+01
1.558730000000000082e+01 1.616546475735999877e+01
1.560460000000000136e+01 1.616548813591999689e+01
1.562190000000000190e+01 1.616556703855999899e+01
1.563920000000000066e+01 1.616551443680000233e+01
1.565650000000000119e+01 1.616561379567999879e+01
1.567380000000000173e+01 1.616562256263999942e+01
1.569110000000000049e+01 1.616560795104000192e+01
1.570840000000000103e+01 1.616562256263999942e+01
1.572570000000000157e+01 1.616564886351999775e+01
1.574300000000000033e+01 1.616569562064000110e+01
1.576030000000000086e+01 1.616569269831999733e+01
1.577760000000000140e+01 1.616571899919999922e+01
1.579490000000000194e+01 1.616575991167999859e+01
1.581220000000000070e+01 1.616583004736000007e+01
1.582950000000000124e+01 1.616578621256000048e+01
1.584680000000000177e+01 1.616585634823999840e+01
1.586410000000000053e+01 1.616586219287999882e+01
1.588140000000000107e+01 1.616586511519999902e+01
1.589870000000000161e+01 1.616595278480000175e+01
1.591600000000000215e+01 1.616597324103999966e+01
1.593330000000000091e+01 1.616600830887999862e+01
1.595060000000000144e+01 1.616602876512000009e+01
1.596790000000000198e+01 1.616604922135999800e+01
1.598520000000000074e+01 1.616608428920000051e+01
1.600250000000000128e+01 1.616608721151999717e+01
1.601980000000000004e+01 1.616613981328000094e+01
1.603710000000000235e+01 1.616612812400000010e+01
1.605440000000000111e+01 1.616619533735999781e+01
1.607169999999999987e+01 1.616617195879999969e+01
1.608900000000000219e+01 1.616614273559999759e+01
1.610630000000000095e+01 1.616618657040000073e+01
1.612360000000000326e+01 1.616615442487999843e+01
1.614090000000000202e+01 1.616614273559999759e+01
1.615820000000000078e+01 1.616613396864000052e+01
1.617550000000000310e+01 1.616616026951999885e+01
1.619280000000000186e+01 1.616619825967999802e+01
1.621010000000000062e+01 1.616622748288000011e+01
1.622739999999999938e+01 1.616618657040000073e+01
1.624469999999999814e+01 1.616620410431999844e+01
1.626200000000000045e+01 1.616628008464000033e+01
1.627929999999999922e+01 1.616624793912000158e+01
1.629660000000000153e+01 1.616628592928000074e+01
1.631390000000000029e+01 1.616626547303999928e+01
1.633119999999999905e+01 1.616631223015999907e+01
1.634850000000000136e+01 1.616630930783999887e+01
1.636580000000000013e+01 1.616632684175999657e+01
1.638309999999999889e+01 1.616635898728000242e+01
1.640040000000000120e+01 1.616635898728000242e+01
1.641769999999999996e+01 1.616630346320000200e+01
1.643499999999999872e+01 1.616635898728000242e+01
1.645230000000000103e+01 1.616635606495999866e+01
1.646959999999999980e+01 1.616634729800000159e+01
1.648689999999999856e+01 1.616638236583999699e+01
1.650420000000000087e+01 1.616643788991999742e+01
1.652149999999999963e+01 1.616642912296000034e+01
1.653879999999999839e+01 1.616640574439999867e+01
1.655610000000000070e+01 1.616644665688000160e+01
1.657339999999999947e+01 1.616647588007999659e+01
1.659070000000000178e+01 1.616652555952000014e+01
1.660800000000000054e+01 1.616647588007999659e+01
1.662529999999999930e+01 1.616649925863999826e+01
1.664260000000000161e+01 1.616653140415999701e+01
1.665990000000000038e+01 1.616658108360000057e+01
1.667719999999999914e+01 1.616654309343999785e+01
1.669450000000000145e+01 1.616655186039999847e+01
1.671180000000000021e+01 1.616658400592000078e+01
1.672909999999999897e+01 1.616663660768000099e+01
1.674640000000000128e+01 1.616661322911999932e+01
1.676370000000000005e+01 1.616660446215999869e+01
1.678099999999999881e+01 1.616663368535999723e+01
1.679830000000000112e+01 1.616668920943999765e+01
1.681559999999999988e+01 1.616668044248000058e+01
1.683289999999999864e+01 1.616665414159999870e+01
1.685020000000000095e+01 1.616668628712000100e+01
1.686749999999999972e+01 1.616674181120000142e+01
1.688480000000000203e+01 1.616675057815999850e+01
1.690210000000000079e+01 1.616672135495999640e+01
1.691939999999999955e+01 1.616673596656000100e+01
1.693670000000000186e+01 1.616679441295999808e+01
1.695400000000000063e+01 1.616681779151999976e+01
1.697129999999999939e+01 1.616678564600000101e+01
1.698860000000000170e+01 1.616678564600000101e+01
1.700590000000000046e+01 1.616684701472000185e+01
1.702319999999999922e+01 1.616688792719999768e+01
1.704050000000000153e+01 1.616685285935999872e+01
1.705780000000000030e+01 1.616685285935999872e+01
1.707509999999999906e+01 1.616689961647999851e+01
1.709240000000000137e+01 1.616694052895999789e+01
1.710970000000000013e+01 1.616692007271999998e+01
1.712699999999999889e+01 1.616691715039999977e+01
1.714430000000000121e+01 1.616694929591999852e+01
1.716159999999999997e+01 1.616696975215999998e+01
1.717890000000000228e+01 1.616699020839999790e+01
1.719620000000000104e+01 1.616690546111999893e+01
1.721349999999999980e+01 1.616697559680000040e+01
1.723080000000000211e+01 1.616694929591999852e+01
1.724810000000000088e+01 1.616696975215999998e+01
1.726539999999999964e+01 1.616695806287999915e+01
1.728270000000000195e+01 1.616696975215999998e+01
1.730000000000000071e+01 1.616699605303999832e+01
1.731729999999999947e+01 1.616694052895999789e+01
1.733460000000000178e+01 1.616693760663999768e+01
1.735190000000000055e+01 1.616699020839999790e+01
1.736919999999999931e+01 1.616693176199999726e+01
1.738649999999999807e+01 1.616693176199999726e+01
1.740380000000000038e+01 1.616701358695999957e+01
1.742109999999999914e+01 1.616699313071999811e+01
1.743840000000000146e+01 1.616695806287999915e+01
1.745570000000000022e+01 1.616694929591999852e+01
1.747300000000000253e+01 1.616702235392000020e+01
1.749029999999999774e+01 1.616701066463999936e+01
1.750760000000000005e+01 1.616695514055999894e+01
1.752489999999999881e+01 1.616696390751999957e+01
1.754220000000000113e+01 1.616701650927999978e+01
1.755949999999999989e+01 1.616703404319999748e+01
1.757680000000000220e+01 1.616701358695999957e+01
1.759409999999999741e+01 1.616703112088000083e+01
1.761139999999999972e+01 1.616696098519999936e+01
1.762869999999999848e+01 1.616698728607999769e+01
1.764600000000000080e+01 1.616705449943999895e+01
1.766329999999999956e+01 1.616702235392000020e+01
1.768060000000000187e+01 1.616699313071999811e+01
1.769790000000000063e+01 1.616702235392000020e+01
1.771519999999999939e+01 1.616703112088000083e+01
1.773249999999999815e+01 1.616701943159999999e+01
1.774980000000000047e+01 1.616703112088000083e+01
1.776709999999999923e+01 1.616707787799999707e+01
1.778440000000000154e+01 1.616703404319999748e+01
1.780170000000000030e+01 1.616706034407999937e+01
1.781900000000000261e+01 1.616703988783999790e+01
1.783629999999999782e+01 1.616701943159999999e+01
1.785360000000000014e+01 1.616704281015999811e+01
1.787089999999999890e+01 1.616706911104000000e+01
1.788820000000000121e+01 1.616707203336000020e+01
1.790549999999999997e+01 1.616702235392000020e+01
1.792280000000000229e+01 1.616703112088000083e+01
1.794010000000000105e+01 1.616706326639999958e+01
1.795739999999999981e+01 1.616710417887999895e+01
1.797469999999999857e+01 1.616704281015999811e+01
1.799200000000000088e+01 1.616711002351999937e+01
1.800929999999999964e+01 1.616705449943999895e+01
1.802660000000000196e+01 1.616710417887999895e+01
1.804390000000000072e+01 1.616707787799999707e+01
1.806120000000000303e+01 1.616712171279999666e+01
1.807849999999999824e+01 1.616707203336000020e+01
1.809580000000000055e+01 1.616708372263999749e+01
1.811309999999999931e+01 1.616713047976000084e+01
1.813040000000000163e+01 1.616706618871999979e+01
1.814770000000000039e+01 1.616709541191999833e+01
1.816500000000000270e+01 1.616709833423999854e+01
1.818229999999999791e+01 1.616707495568000041e+01
1.819960000000000022e+01 1.616708080032000083e+01
1.821689999999999898e+01 1.616709833423999854e+01
1.823420000000000130e+01 1.616711002351999937e+01
1.825150000000000006e+01 1.616709248960000167e+01
1.826880000000000237e+01 1.616712463512000042e+01
1.828610000000000113e+01 1.616712171279999666e+01
1.830339999999999989e+01 1.616713632440000126e+01
1.832069999999999865e+01 1.616713924671999791e+01
1.833800000000000097e+01 1.616709541191999833e+01
1.835529999999999973e+01 1.616718015920000084e+01
1.837260000000000204e+01 1.616712755743999708e+01
1.838990000000000080e+01 1.616713047976000084e+01
1.840720000000000312e+01 1.616717723687999708e+01
1.842449999999999832e+01 1.616711879048000000e+01
1.844180000000000064e+01 1.616717139223999666e+01
1.845909999999999940e+01 1.616717723687999708e+01
1.847640000000000171e+01 1.616713632440000126e+01
1.849370000000000047e+01 1.616715385831999896e+01
1.851100000000000279e+01 1.616722107167999667e+01
1.852830000000000155e+01 1.616717723687999708e+01
1.854560000000000031e+01 1.616716846992000001e+01
1.856289999999999907e+01 1.616718600384000126e+01
1.858020000000000138e+01 1.616721522703999625e+01
1.859750000000000014e+01 1.616723276095999751e+01
1.861480000000000246e+01 1.616720353775999897e+01
1.863210000000000122e+01 1.616720646007999918e+01
1.864940000000000353e+01 1.616720061543999876e+01
1.866669999999999874e+01 1.616719184848000168e+01
1.868400000000000105e+01 1.616719769312000210e+01
1.870129999999999981e+01 1.616724737255999855e+01
1.871860000000000213e+01 1.616724737255999855e+01
1.873590000000000089e+01 1.616724152792000169e+01
1.875320000000000320e+01 1.616722107167999667e+01
1.877049999999999841e+01 1.616721230471999959e+01
1.878780000000000072e+01 1.616718600384000126e+01
1.880509999999999948e+01 1.616717723687999708e+01
1.882240000000000180e+01 1.616719769312000210e+01
1.883970000000000056e+01 1.616722399400000043e+01
1.885700000000000287e+01 1.616724737255999855e+01
1.887430000000000163e+01 1.616724737255999855e+01
1.889160000000000394e+01 1.616724445023999834e+01
1.890889999999999915e+01 1.616722399400000043e+01
1.892620000000000147e+01 1.616721522703999625e+01
1.894350000000000023e+01 1.616719184848000168e+01
1.896080000000000254e+01 1.616718015920000084e+01
1.897810000000000130e+01 1.616720061543999876e+01
1.899540000000000362e+01 1.616722691631999709e+01
1.901269999999999882e+01 1.616725321719999897e+01
1.903000000000000114e+01 1.616725321719999897e+01
1.904729999999999990e+01 1.616724737255999855e+01
1.906460000000000221e+01 1.616722691631999709e+01
1.908190000000000097e+01 1.616722107167999667e+01
1.909920000000000329e+01 1.616719477079999834e+01
1.911650000000000205e+01 1.616718600384000126e+01
1.913380000000000081e+01 1.616720646007999918e+01
1.915109999999999957e+01 1.616723276095999751e+01
1.916840000000000188e+01 1.616725906183999939e+01
1.918570000000000064e+01 1.616725906183999939e+01
1.920300000000000296e+01 1.616725321719999897e+01
1.922030000000000172e+01 1.616723276095999751e+01
1.923760000000000403e+01 1.616722691631999709e+01
1.925489999999999924e+01 1.616720061543999876e+01
1.927220000000000155e+01 1.616719184848000168e+01
1.928950000000000031e+01 1.616721230471999959e+01
1.930680000000000263e+01 1.616723860559999792e+01
1.932410000000000139e+01 1.616726490647999626e+01
1.934140000000000370e+01 1.616726490647999626e+01
1.935870000000000246e+01 1.616725906183999939e+01
1.937600000000000122e+01 1.616724152792000169e+01
1.939329999999999998e+01 1.616723276095999751e+01
1.941060000000000230e+01 1.616720938239999583e+01
1.942790000000000106e+01 1.616720061543999876e+01
1.944520000000000337e+01 1.616721814936000001e+01
1.946250000000000213e+01 1.616724445023999834e+01
1.947979999999999734e+01 1.616727075111999667e+01
1.949709999999999965e+01 1.616727075111999667e+01
1.951439999999999841e+01 1.616726490647999626e+01
1.953170000000000073e+01 1.616724737255999855e+01
1.954899999999999949e+01 1.616724152792000169e+01
1.956630000000000180e+01 1.616721522703999625e+01
1.958360000000000056e+01 1.616720646007999918e+01
1.960089999999999932e+01 1.616722399400000043e+01
1.961819999999999808e+01 1.616725029487999876e+01
1.963550000000000040e+01 1.616727659575999709e+01
1.965279999999999916e+01 1.616727659575999709e+01
1.967010000000000147e+01 1.616727367344000044e+01
1.968740000000000023e+01 1.616725321719999897e+01
1.970470000000000255e+01 1.616724737255999855e+01
1.972199999999999775e+01 1.616722107167999667e+01
1.973930000000000007e+01 1.616721230471999959e+01
1.975659999999999883e+01 1.616722983864000085e+01
1.977390000000000114e+01 1.616725613951999918e+01
1.979119999999999990e+01 1.616728244039999751e+01
1.980850000000000222e+01 1.616728244039999751e+01
1.982580000000000098e+01 1.616727659575999709e+01
1.984309999999999974e+01 1.616725906183999939e+01
1.986039999999999850e+01 1.616725321719999897e+01
1.987770000000000081e+01 1.616722691631999709e+01
1.989499999999999957e+01 1.616721814936000001e+01
1.991230000000000189e+01 1.616723568328000127e+01
1.992960000000000065e+01 1.616726198415999960e+01
1.994690000000000296e+01 1.616728828503999793e+01
1.996419999999999817e+01 1.616728828503999793e+01
1.998150000000000048e+01 1.616728244039999751e+01
1.999879999999999924e+01 1.616726490647999626e+01
2.001610000000000156e+01 1.616725613951999918e+01
2.003340000000000032e+01 1.616722691631999709e+01
2.005070000000000263e+01 1.616722691631999709e+01
2.006799999999999784e+01 1.616720353775999897e+01
2.008530000000000015e+01 1.616721522703999625e+01
2.010259999999999891e+01 1.616718308151999750e+01
2.011990000000000123e+01 1.616721522703999625e+01
2.013719999999999999e+01 1.616714509135999833e+01
2.015450000000000230e+01 1.616718600384000126e+01
2.017180000000000106e+01 1.616718600384000126e+01
2.018909999999999982e+01 1.616713924671999791e+01
2.020639999999999858e+01 1.616713924671999791e+01
2.022370000000000090e+01 1.616711294583999958e+01
2.024099999999999966e+01 1.616715970295999938e+01
2.025830000000000197e+01 1.616710125655999875e+01
2.027560000000000073e+01 1.616707203336000020e+01
2.029290000000000305e+01 1.616704865479999853e+01
2.031019999999999825e+01 1.616706911104000000e+01
2.032750000000000057e+01 1.616708080032000083e+01
2.034479999999999933e+01 1.616706911104000000e+01
2.036210000000000164e+01 1.616704573247999832e+01
2.037940000000000040e+01 1.616701650927999978e+01
2.039670000000000272e+01 1.616705157711999874e+01
2.041400000000000148e+01 1.616702527624000041e+01
2.043130000000000024e+01 1.616701358695999957e+01
2.044859999999999900e+01 1.616699897535999852e+01
2.046590000000000131e+01 1.616703988783999790e+01
2.048320000000000007e+01 1.616699605303999832e+01
2.050050000000000239e+01 1.616699020839999790e+01
2.051780000000000115e+01 1.616697559680000040e+01
2.053510000000000346e+01 1.616693468432000103e+01
2.055239999999999867e+01 1.616691422807999956e+01
2.056970000000000098e+01 1.616694345127999810e+01
2.058699999999999974e+01 1.616695514055999894e+01
2.060430000000000206e+01 1.616688792719999768e+01
2.062160000000000082e+01 1.616686454863999955e+01
2.063890000000000313e+01 1.616687331560000018e+01
2.065619999999999834e+01 1.616688792719999768e+01
2.067350000000000065e+01 1.616692007271999998e+01
2.069079999999999941e+01 1.616689961647999851e+01
2.070810000000000173e+01 1.616684701472000185e+01
2.072540000000000049e+01 1.616681779151999976e+01
2.074270000000000280e+01 1.616682655847999683e+01
2.076000000000000156e+01 1.616679733528000185e+01
2.077730000000000032e+01 1.616680025759999850e+01
2.079459999999999908e+01 1.616679149064000143e+01
2.081190000000000140e+01 1.616680902455999913e+01
2.082920000000000016e+01 1.616681779151999976e+01
2.084650000000000247e+01 1.616676811207999975e+01
2.086380000000000123e+01 1.616674473351999808e+01
2.088110000000000355e+01 1.616675057815999850e+01
2.089839999999999876e+01 1.616680025759999850e+01
2.091570000000000107e+01 1.616671843263999975e+01
2.093299999999999983e+01 1.616677395672000017e+01
2.095030000000000214e+01 1.616672427728000017e+01
2.096760000000000090e+01 1.616672719959999682e+01
2.098490000000000322e+01 1.616670674335999891e+01
2.100220000000000198e+01 1.616669797640000183e+01
2.101950000000000074e+01 1.616669505407999807e+01
2.103679999999999950e+01 1.616666583087999953e+01
2.105410000000000181e+01 1.616666875319999974e+01
2.107140000000000057e+01 1.616663952999999765e+01
2.108870000000000289e+01 1.616663660768000099e+01
2.110600000000000165e+01 1.616662199607999995e+01
2.112330000000000396e+01 1.616662199607999995e+01
2.114059999999999917e+01 1.616665121927999849e+01
2.115790000000000148e+01 1.616662784072000036e+01
2.117520000000000024e+01 1.616658692824000099e+01
2.119250000000000256e+01 1.616659861751999827e+01
2.120980000000000132e+01 1.616656647199999952e+01
2.122710000000000363e+01 1.616661322911999932e+01
2.124439999999999884e+01 1.616654893807999827e+01
2.126170000000000115e+01 1.616660446215999869e+01
2.127899999999999991e+01 1.616654309343999785e+01
2.129630000000000223e+01 1.616654893807999827e+01
2.131360000000000099e+01 1.616656647199999952e+01
2.133090000000000330e+01 1.616657231663999994e+01
2.134820000000000206e+01 1.616653140415999701e+01
2.136550000000000082e+01 1.616650802559999889e+01
2.138279999999999959e+01 1.616652848184000035e+01
2.140010000000000190e+01 1.616652263719999993e+01
2.141740000000000066e+01 1.616657816128000036e+01
2.143470000000000297e+01 1.616656062735999910e+01
2.145200000000000173e+01 1.616658108360000057e+01
2.146930000000000405e+01 1.616655478271999868e+01
2.148659999999999926e+01 1.616656062735999910e+01
2.150390000000000157e+01 1.616663368535999723e+01
2.152120000000000033e+01 1.616662199607999995e+01
2.153850000000000264e+01 1.616659861751999827e+01
2.155580000000000140e+01 1.616655770503999889e+01
2.157310000000000372e+01 1.616661030679999911e+01
2.159040000000000248e+01 1.616664245232000141e+01
2.160770000000000124e+01 1.616660738447999890e+01
2.162500000000000000e+01 1.616658985055999764e+01
2.164229999999999876e+01 1.616661615143999953e+01
2.165960000000000107e+01 1.616660446215999869e+01
2.167689999999999984e+01 1.616665121927999849e+01
2.169420000000000215e+01 1.616663368535999723e+01
2.171149999999999736e+01 1.616663076304000057e+01
2.172879999999999967e+01 1.616663076304000057e+01
2.174609999999999843e+01 1.616661322911999932e+01
2.176340000000000074e+01 1.616659861751999827e+01
2.178069999999999951e+01 1.616661907375999974e+01
2.179800000000000182e+01 1.616662491840000015e+01
2.181530000000000058e+01 1.616663368535999723e+01
2.183259999999999934e+01 1.616668044248000058e+01
2.184989999999999810e+01 1.616665998623999911e+01
2.186720000000000041e+01 1.616665706391999890e+01
2.188449999999999918e+01 1.616665706391999890e+01
2.190180000000000149e+01 1.616665414159999870e+01
2.191910000000000025e+01 1.616665706391999890e+01
2.193640000000000256e+01 1.616665414159999870e+01
2.195369999999999777e+01 1.616665414159999870e+01
2.197100000000000009e+01 1.616664537463999807e+01
2.198829999999999885e+01 1.616667752015999682e+01
2.200560000000000116e+01 1.616673012192000058e+01
2.202289999999999992e+01 1.616672719959999682e+01
2.204020000000000223e+01 1.616672135495999640e+01
2.205750000000000099e+01 1.616674181120000142e+01
2.207479999999999976e+01 1.616671843263999975e+01
2.209209999999999852e+01 1.616673888887999766e+01
2.210940000000000083e+01 1.616673888887999766e+01
2.212669999999999959e+01 1.616672135495999640e+01
2.214400000000000190e+01 1.616672135495999640e+01
2.216130000000000067e+01 1.616673888887999766e+01
2.217860000000000298e+01 1.616670382103999870e+01
2.219589999999999819e+01 1.616673596656000100e+01
2.221320000000000050e+01 1.616674181120000142e+01
2.223049999999999926e+01 1.616673304423999724e+01
2.224780000000000157e+01 1.616675057815999850e+01
2.226510000000000034e+01 1.616677980136000059e+01
2.228240000000000265e+01 1.616674765584000184e+01
2.229969999999999786e+01 1.616676518975999954e+01
2.231700000000000017e+01 1.616678272367999725e+01
2.233429999999999893e+01 1.616679733528000185e+01
2.235160000000000124e+01 1.616681194687999934e+01
2.236890000000000001e+01 1.616682363616000018e+01
2.238620000000000232e+01 1.616683532544000101e+01
2.240350000000000108e+01 1.616681779151999976e+01
2.242080000000000339e+01 1.616683532544000101e+01
2.243809999999999860e+01 1.616682071383999642e+01
2.245540000000000092e+01 1.616679149064000143e+01
2.247269999999999968e+01 1.616680317992000226e+01
2.249000000000000199e+01 1.616681779151999976e+01
2.250730000000000075e+01 1.616682948080000060e+01
2.252460000000000306e+01 1.616684409239999809e+01
2.254189999999999827e+01 1.616685870399999914e+01
2.255920000000000059e+01 1.616687623791999684e+01
2.257649999999999935e+01 1.616687331560000018e+01
2.259380000000000166e+01 1.616687331560000018e+01
2.261110000000000042e+01 1.616687331560000018e+01
2.262840000000000273e+01 1.616687039327999642e+01
2.264570000000000149e+01 1.616687039327999642e+01
2.266300000000000026e+01 1.616687039327999642e+01
2.268029999999999902e+01 1.616686747095999976e+01
2.269760000000000133e+01 1.616686454863999955e+01
2.271490000000000009e+01 1.616686454863999955e+01
2.273220000000000240e+01 1.616686162631999935e+01
2.274950000000000117e+01 1.616685870399999914e+01
2.276680000000000348e+01 1.616685578167999893e+01
2.278409999999999869e+01 1.616684993703999851e+01
2.280140000000000100e+01 1.616688792719999768e+01
2.281869999999999976e+01 1.616688792719999768e+01
2.283600000000000207e+01 1.616687039327999642e+01
2.285330000000000084e+01 1.616686747095999976e+01
2.287060000000000315e+01 1.616685870399999914e+01
2.288790000000000191e+01 1.616687039327999642e+01
2.290520000000000067e+01 1.616689669415999830e+01
2.292249999999999943e+01 1.616692883968000061e+01
2.293980000000000175e+01 1.616694345127999810e+01
2.295710000000000051e+01 1.616693176199999726e+01
2.297440000000000282e+01 1.616692883968000061e+01
2.299170000000000158e+01 1.616691130575999935e+01
2.300900000000000389e+01 1.616690838343999914e+01
2.302629999999999910e+01 1.616689961647999851e+01
2.304360000000000142e+01 1.616691130575999935e+01
2.306090000000000018e+01 1.616693760663999768e+01
2.307820000000000249e+01 1.616696975215999998e+01
2.309550000000000125e+01 1.616698436375999748e+01
2.311280000000000356e+01 1.616696975215999998e+01
2.313009999999999877e+01 1.616696975215999998e+01
2.314740000000000109e+01 1.616695221823999873e+01
2.316469999999999985e+01 1.616694637359999831e+01
2.318200000000000216e+01 1.616693760663999768e+01
2.319930000000000092e+01 1.616694929591999852e+01
2.321660000000000323e+01 1.616697559680000040e+01
2.323390000000000200e+01 1.616700774231999915e+01
2.325120000000000076e+01 1.616702235392000020e+01
2.326849999999999952e+01 1.616700774231999915e+01
2.328580000000000183e+01 1.616700774231999915e+01
2.330310000000000059e+01 1.616698728607999769e+01
2.332040000000000290e+01 1.616698436375999748e+01
2.333770000000000167e+01 1.616697559680000040e+01
2.335500000000000398e+01 1.616698728607999769e+01
2.337229999999999919e+01 1.616701066463999936e+01
2.338960000000000150e+01 1.616704281015999811e+01
2.340690000000000026e+01 1.616705742175999916e+01
2.342420000000000258e+01 1.616704573247999832e+01
2.344150000000000134e+01 1.616704281015999811e+01
2.345880000000000365e+01 1.616702235392000020e+01
2.347610000000000241e+01 1.616701943159999999e+01
2.349340000000000117e+01 1.616701066463999936e+01
2.351069999999999993e+01 1.616701943159999999e+01
2.352800000000000225e+01 1.616704573247999832e+01
2.354530000000000101e+01 1.616707787799999707e+01
2.356260000000000332e+01 1.616709248960000167e+01
2.357990000000000208e+01 1.616707787799999707e+01
2.359720000000000439e+01 1.616707495568000041e+01
2.361449999999999960e+01 1.616705742175999916e+01
2.363180000000000192e+01 1.616705157711999874e+01
2.364910000000000068e+01 1.616704281015999811e+01
2.366640000000000299e+01 1.616705157711999874e+01
2.368370000000000175e+01 1.616707787799999707e+01
2.370100000000000406e+01 1.616711002351999937e+01
2.371829999999999927e+01 1.616712171279999666e+01
2.373560000000000159e+01 1.616711002351999937e+01
2.375290000000000035e+01 1.616710710119999916e+01
2.377020000000000266e+01 1.616704573247999832e+01
2.378750000000000142e+01 1.616708956727999791e+01
2.380480000000000018e+01 1.616708080032000083e+01
2.382210000000000250e+01 1.616701943159999999e+01
2.383939999999999770e+01 1.616703112088000083e+01
2.385670000000000002e+01 1.616700481999999894e+01
2.387399999999999878e+01 1.616699897535999852e+01
2.389130000000000109e+01 1.616699897535999852e+01
2.390859999999999985e+01 1.616699605303999832e+01
2.392590000000000217e+01 1.616702527624000041e+01
2.394320000000000093e+01 1.616696682983999978e+01
2.396049999999999969e+01 1.616700189767999873e+01
2.397779999999999845e+01 1.616699897535999852e+01
2.399510000000000076e+01 1.616699020839999790e+01
2.401239999999999952e+01 1.616692299504000019e+01
2.402970000000000184e+01 1.616695514055999894e+01
2.404700000000000060e+01 1.616698144144000082e+01
2.406430000000000291e+01 1.616693176199999726e+01
2.408159999999999812e+01 1.616696975215999998e+01
2.409890000000000043e+01 1.616692591735999684e+01
2.411619999999999919e+01 1.616696975215999998e+01
2.413350000000000151e+01 1.616694637359999831e+01
2.415080000000000027e+01 1.616690838343999914e+01
2.416810000000000258e+01 1.616694345127999810e+01
2.418539999999999779e+01 1.616693468432000103e+01
2.420270000000000010e+01 1.616691422807999956e+01
2.421999999999999886e+01 1.616687623791999684e+01
2.423730000000000118e+01 1.616687039327999642e+01
2.425459999999999994e+01 1.616689669415999830e+01
2.427190000000000225e+01 1.616682655847999683e+01
2.428920000000000101e+01 1.616685578167999893e+01
2.430649999999999977e+01 1.616683532544000101e+01
2.432379999999999853e+01 1.616682948080000060e+01
2.434110000000000085e+01 1.616680317992000226e+01
2.435839999999999961e+01 1.616683532544000101e+01
2.437570000000000192e+01 1.616683240311999725e+01
2.439300000000000068e+01 1.616677395672000017e+01
2.441030000000000300e+01 1.616680317992000226e+01
2.442759999999999820e+01 1.616678272367999725e+01
2.444490000000000052e+01 1.616677103439999641e+01
2.446219999999999928e+01 1.616676518975999954e+01
2.447950000000000159e+01 1.616674473351999808e+01
2.449680000000000035e+01 1.616671551031999954e+01
2.451410000000000267e+01 1.616678272367999725e+01
2.453140000000000143e+01 1.616671551031999954e+01
2.454870000000000019e+01 1.616672719959999682e+01
2.456599999999999895e+01 1.616668920943999765e+01
2.458330000000000126e+01 1.616670382103999870e+01
2.460060000000000002e+01 1.616667459784000016e+01
2.461790000000000234e+01 1.616672135495999640e+01
2.463520000000000110e+01 1.616669213176000142e+01
2.465250000000000341e+01 1.616664245232000141e+01
2.466979999999999862e+01 1.616671843263999975e+01
2.468710000000000093e+01 1.616668044248000058e+01
2.470439999999999969e+01 1.616664537463999807e+01
2.472170000000000201e+01 1.616666875319999974e+01
2.473900000000000077e+01 1.616665121927999849e+01
2.475630000000000308e+01 1.616666583087999953e+01
2.477359999999999829e+01 1.616660446215999869e+01
2.479090000000000060e+01 1.616660153983999848e+01
2.480819999999999936e+01 1.616659277287999785e+01
2.482550000000000168e+01 1.616660446215999869e+01
2.484280000000000044e+01 1.616658108360000057e+01
2.486010000000000275e+01 1.616660153983999848e+01
2.487740000000000151e+01 1.616662491840000015e+01
2.489470000000000027e+01 1.616656354967999931e+01
2.491199999999999903e+01 1.616655478271999868e+01
2.492930000000000135e+01 1.616658108360000057e+01
2.494660000000000011e+01 1.616654017112000119e+01
2.496390000000000242e+01 1.616657816128000036e+01
2.498120000000000118e+01 1.616655186039999847e+01
2.499850000000000350e+01 1.616655186039999847e+01
2.501579999999999870e+01 1.616650218095999847e+01
2.503310000000000102e+01 1.616651971487999973e+01
2.505039999999999978e+01 1.616651971487999973e+01
2.506770000000000209e+01 1.616650802559999889e+01
2.508500000000000085e+01 1.616654601575999806e+01
2.510230000000000317e+01 1.616649049168000118e+01
2.511960000000000193e+01 1.616648756935999742e+01
2.513690000000000069e+01 1.616652263719999993e+01
2.515419999999999945e+01 1.616651387023999931e+01
2.517150000000000176e+01 1.616646419079999930e+01
2.518880000000000052e+01 1.616643204527999700e+01
2.520610000000000284e+01 1.616650510327999868e+01
2.522340000000000160e+01 1.616644957919999825e+01
2.524070000000000391e+01 1.616644957919999825e+01
2.525799999999999912e+01 1.616642035599999616e+01
2.527530000000000143e+01 1.616643788991999742e+01
2.529260000000000019e+01 1.616640574439999867e+01
2.530990000000000251e+01 1.616640574439999867e+01
2.532720000000000127e+01 1.616638528816000075e+01
2.534450000000000358e+01 1.616645834615999888e+01
2.536179999999999879e+01 1.616639113280000117e+01
2.537910000000000110e+01 1.616644957919999825e+01
2.539639999999999986e+01 1.616643204527999700e+01
2.541370000000000218e+01 1.616636775423999950e+01
2.543100000000000094e+01 1.616637652119999657e+01
2.544830000000000325e+01 1.616634437567999782e+01
2.546560000000000201e+01 1.616638821047999741e+01
2.548290000000000433e+01 1.616636775423999950e+01
2.550019999999999953e+01 1.616639697744000159e+01
2.551750000000000185e+01 1.616633268639999699e+01
2.553480000000000061e+01 1.616636190959999908e+01
2.555210000000000292e+01 1.616631223015999907e+01
2.556940000000000168e+01 1.616634729800000159e+01
2.558670000000000400e+01 1.616630930783999887e+01
2.560399999999999920e+01 1.616630054087999824e+01
2.562130000000000152e+01 1.616630054087999824e+01
2.563860000000000028e+01 1.616632099711999970e+01
2.565590000000000259e+01 1.616632684175999657e+01
2.567320000000000135e+01 1.616626255071999907e+01
2.569050000000000367e+01 1.616626547303999928e+01
2.570780000000000243e+01 1.616627131767999970e+01
2.572510000000000119e+01 1.616628592928000074e+01
2.574239999999999995e+01 1.616624209448000116e+01
2.575970000000000226e+01 1.616622748288000011e+01
2.577700000000000102e+01 1.616626547303999928e+01
2.579430000000000334e+01 1.616624793912000158e+01
2.581160000000000210e+01 1.616619241503999760e+01
2.582890000000000441e+01 1.616622748288000011e+01
2.584619999999999962e+01 1.616622163823999969e+01
2.586350000000000193e+01 1.616619825967999802e+01
2.588080000000000069e+01 1.616619825967999802e+01
2.589810000000000301e+01 1.616621871591999948e+01
2.591540000000000177e+01 1.616617488111999990e+01
2.593270000000000408e+01 1.616617780344000010e+01
2.595000000000000284e+01 1.616619533735999781e+01
2.596729999999999805e+01 1.616612227935999968e+01
2.598460000000000036e+01 1.616611351239999905e+01
2.600189999999999912e+01 1.616613981328000094e+01
2.601920000000000144e+01 1.616612520167999989e+01
2.603650000000000020e+01 1.616614858023999801e+01
2.605380000000000251e+01 1.616607844456000009e+01
2.607109999999999772e+01 1.616610182311999822e+01
2.608840000000000003e+01 1.616610474543999842e+01
2.610569999999999879e+01 1.616609305615999759e+01
2.612300000000000111e+01 1.616610766775999863e+01
2.614029999999999987e+01 1.616604629904000134e+01
2.615760000000000218e+01 1.616604629904000134e+01
2.617490000000000094e+01 1.616607552223999988e+01
2.619219999999999970e+01 1.616601707583999925e+01
2.620949999999999847e+01 1.616606967759999947e+01
2.622680000000000078e+01 1.616598785263999716e+01
2.624409999999999954e+01 1.616604629904000134e+01
2.626140000000000185e+01 1.616599661960000134e+01
2.627870000000000061e+01 1.616602876512000009e+01
2.629600000000000293e+01 1.616600246424000176e+01
2.631329999999999814e+01 1.616596739639999925e+01
2.633060000000000045e+01 1.616600246424000176e+01
2.634789999999999921e+01 1.616593232855999673e+01
2.636520000000000152e+01 1.616597031871999590e+01
2.638250000000000028e+01 1.616594401783999757e+01
2.639980000000000260e+01 1.616591479463999903e+01
2.641709999999999781e+01 1.616591771695999924e+01
2.643440000000000012e+01 1.616587972680000007e+01
2.645169999999999888e+01 1.616588264911999673e+01
2.646900000000000119e+01 1.616589141608000091e+01
2.648629999999999995e+01 1.616589433839999757e+01
2.650360000000000227e+01 1.616590018303999798e+01
2.652090000000000103e+01 1.616591771695999924e+01
2.653820000000000334e+01 1.616587095983999944e+01
2.655549999999999855e+01 1.616588557144000049e+01
2.657280000000000086e+01 1.616585927055999861e+01
2.659009999999999962e+01 1.616590310536000175e+01
2.660740000000000194e+01 1.616590018303999798e+01
2.662470000000000070e+01 1.616590310536000175e+01
2.664200000000000301e+01 1.616589726072000133e+01
2.665929999999999822e+01 1.616589433839999757e+01
2.667660000000000053e+01 1.616591187231999882e+01
2.669389999999999930e+01 1.616591771695999924e+01
2.671120000000000161e+01 1.616591479463999903e+01
2.672850000000000037e+01 1.616589726072000133e+01
2.674580000000000268e+01 1.616586511519999902e+01
2.676310000000000144e+01 1.616589141608000091e+01
2.678040000000000020e+01 1.616586511519999902e+01
2.679769999999999897e+01 1.616594401783999757e+01
2.681500000000000128e+01 1.616585927055999861e+01
2.683230000000000004e+01 1.616587388215999965e+01
2.684960000000000235e+01 1.616588557144000049e+01
2.686690000000000111e+01 1.616586219287999882e+01
2.688420000000000343e+01 1.616587095983999944e+01
2.690149999999999864e+01 1.616585634823999840e+01
2.691880000000000095e+01 1.616586219287999882e+01
2.693609999999999971e+01 1.616585050359999798e+01
2.695340000000000202e+01 1.616586219287999882e+01
2.697070000000000078e+01 1.616585342592000174e+01
2.698800000000000310e+01 1.616587095983999944e+01
2.700530000000000186e+01 1.616583881431999714e+01
2.702260000000000062e+01 1.616591187231999882e+01
2.703989999999999938e+01 1.616589141608000091e+01
2.705720000000000169e+01 1.616584173664000090e+01
2.707450000000000045e+01 1.616585634823999840e+01
2.709180000000000277e+01 1.616583296968000028e+01
2.710910000000000153e+01 1.616584758128000132e+01
2.712640000000000384e+01 1.616584758128000132e+01
2.714369999999999905e+01 1.616582712503999986e+01
2.716100000000000136e+01 1.616581835807999923e+01
2.717830000000000013e+01 1.616585342592000174e+01
2.719560000000000244e+01 1.616584465895999756e+01
2.721290000000000120e+01 1.616587972680000007e+01
2.723020000000000351e+01 1.616584173664000090e+01
2.724749999999999872e+01 1.616584173664000090e+01
2.726480000000000103e+01 1.616587095983999944e+01
2.728209999999999980e+01 1.616583296968000028e+01
2.729940000000000211e+01 1.616581543575999902e+01
2.731670000000000087e+01 1.616584173664000090e+01
2.733400000000000318e+01 1.616585050359999798e+01
2.735130000000000194e+01 1.616581251343999881e+01
2.736860000000000070e+01 1.616580374647999818e+01
2.738589999999999947e+01 1.616579497951999755e+01
2.740320000000000178e+01 1.616577744559999985e+01
2.742050000000000054e+01 1.616579205720000090e+01
2.743780000000000285e+01 1.616575991167999859e+01
2.745510000000000161e+01 1.616578621256000048e+01
2.747240000000000393e+01 1.616578329024000027e+01
2.748969999999999914e+01 1.616574822239999776e+01
2.750700000000000145e+01 1.616579205720000090e+01
2.752430000000000021e+01 1.616577452327999964e+01
2.754160000000000252e+01 1.616580082415999797e+01
2.755890000000000128e+01 1.616578036792000006e+01
2.757620000000000360e+01 1.616581543575999902e+01
2.759350000000000236e+01 1.616577744559999985e+01
2.761080000000000112e+01 1.616574530007999755e+01
2.762809999999999988e+01 1.616576575631999901e+01
2.764540000000000219e+01 1.616577160095999943e+01
2.766270000000000095e+01 1.616570730991999838e+01
2.768000000000000327e+01 1.616574822239999776e+01
2.769730000000000203e+01 1.616575114471999797e+01
2.771460000000000434e+01 1.616572776615999985e+01
2.773189999999999955e+01 1.616570438759999817e+01
2.774920000000000186e+01 1.616575114471999797e+01
2.776650000000000063e+01 1.616572192151999943e+01
2.778380000000000294e+01 1.616570146527999796e+01
2.780110000000000170e+01 1.616572484383999964e+01
2.781840000000000401e+01 1.616574530007999755e+01
2.783569999999999922e+01 1.616566931975999921e+01
2.785300000000000153e+01 1.616570438759999817e+01
2.787030000000000030e+01 1.616570730991999838e+01
2.788760000000000261e+01 1.616571023223999859e+01
2.790490000000000137e+01 1.616571315455999880e+01
2.792220000000000368e+01 1.616564301887999733e+01
2.793950000000000244e+01 1.616568685367999691e+01
2.795680000000000121e+01 1.616565470815999817e+01
2.797409999999999997e+01 1.616563717423999691e+01
2.799140000000000228e+01 1.616565763047999837e+01
2.800870000000000104e+01 1.616566055279999858e+01
2.802600000000000335e+01 1.616567516439999963e+01
2.804330000000000211e+01 1.616565178584000151e+01
2.806060000000000443e+01 1.616561964031999921e+01
2.807789999999999964e+01 1.616560795104000192e+01
2.809520000000000195e+01 1.616565178584000151e+01
2.811250000000000071e+01 1.616566639743999900e+01
2.812979999999999947e+01 1.616565763047999837e+01
2.814710000000000178e+01 1.616568685367999691e+01
2.816440000000000055e+01 1.616563132959999649e+01
2.818170000000000286e+01 1.616568393136000026e+01
2.819899999999999807e+01 1.616561379567999879e+01
2.821630000000000038e+01 1.616567808671999984e+01
2.823359999999999914e+01 1.616561379567999879e+01
2.825090000000000146e+01 1.616567516439999963e+01
2.826820000000000022e+01 1.616561379567999879e+01
2.828550000000000253e+01 1.616567224207999942e+01
2.830279999999999774e+01 1.616561379567999879e+01
2.832010000000000005e+01 1.616565178584000151e+01
2.833739999999999881e+01 1.616561087335999858e+01
2.835470000000000113e+01 1.616563425192000025e+01
2.837199999999999989e+01 1.616561087335999858e+01
2.838930000000000220e+01 1.616561671799999900e+01
2.840660000000000096e+01 1.616559333943999732e+01
2.842389999999999972e+01 1.616559918407999774e+01
2.844119999999999848e+01 1.616557872783999983e+01
2.845850000000000080e+01 1.616558457248000025e+01
2.847579999999999956e+01 1.616556411624000233e+01
2.849310000000000187e+01 1.616561087335999858e+01
2.851040000000000063e+01 1.616556703855999899e+01
2.852770000000000294e+01 1.616561087335999858e+01
2.854499999999999815e+01 1.616558165015999649e+01
2.856230000000000047e+01 1.616557580551999607e+01
2.857959999999999923e+01 1.616565470815999817e+01
2.859690000000000154e+01 1.616561964031999921e+01
2.861420000000000030e+01 1.616559626176000108e+01
2.863150000000000261e+01 1.616565763047999837e+01
2.864880000000000138e+01 1.616557872783999983e+01
2.866610000000000014e+01 1.616563425192000025e+01
2.868339999999999890e+01 1.616560502871999816e+01
2.870070000000000121e+01 1.616557288319999941e+01
2.871799999999999997e+01 1.616559626176000108e+01
2.873530000000000229e+01 1.616559918407999774e+01
2.875260000000000105e+01 1.616559333943999732e+01
2.876990000000000336e+01 1.616562548495999962e+01
2.878719999999999857e+01 1.616560210640000150e+01
2.880450000000000088e+01 1.616561964031999921e+01
2.882179999999999964e+01 1.616559918407999774e+01
2.883910000000000196e+01 1.616561964031999921e+01
2.885640000000000072e+01 1.616564009656000067e+01
2.887370000000000303e+01 1.616562548495999962e+01
2.889099999999999824e+01 1.616558749479999690e+01
2.890830000000000055e+01 1.616564301887999733e+01
2.892559999999999931e+01 1.616559626176000108e+01
2.894290000000000163e+01 1.616562840727999983e+01
2.896020000000000039e+01 1.616565470815999817e+01
2.897750000000000270e+01 1.616560502871999816e+01
2.899480000000000146e+01 1.616558165015999649e+01
2.901210000000000022e+01 1.616568100904000005e+01
2.902939999999999898e+01 1.616559333943999732e+01
2.904670000000000130e+01 1.616563425192000025e+01
2.906400000000000006e+01 1.616566347511999879e+01
2.908130000000000237e+01 1.616564009656000067e+01
2.909860000000000113e+01 1.616566639743999900e+01
2.911590000000000344e+01 1.616564301887999733e+01
2.913319999999999865e+01 1.616571023223999859e+01
2.915050000000000097e+01 1.616568393136000026e+01
2.916779999999999973e+01 1.616569854295999775e+01
2.918510000000000204e+01 1.616571023223999859e+01
2.920240000000000080e+01 1.616571315455999880e+01
2.921970000000000312e+01 1.616574822239999776e+01
2.923700000000000188e+01 1.616575698935999839e+01
2.925430000000000064e+01 1.616578913488000069e+01
2.927159999999999940e+01 1.616582128039999944e+01
2.928890000000000171e+01 1.616580082415999797e+01
2.930620000000000047e+01 1.616580374647999818e+01
2.932350000000000279e+01 1.616586511519999902e+01
2.934080000000000155e+01 1.616585927055999861e+01
2.935810000000000386e+01 1.616584758128000132e+01
2.937539999999999907e+01 1.616585927055999861e+01
2.939270000000000138e+01 1.616590602767999840e+01
2.941000000000000014e+01 1.616587680447999986e+01
2.942730000000000246e+01 1.616596155175999883e+01
2.944460000000000122e+01 1.616594401783999757e+01
2.946190000000000353e+01 1.616592356159999966e+01
2.947919999999999874e+01 1.616595570711999841e+01
2.949650000000000105e+01 1.616597031871999590e+01
2.951379999999999981e+01 1.616597616335999632e+01
2.953110000000000213e+01 1.616597324103999966e+01
2.954840000000000089e+01 1.616601999815999946e+01
2.956570000000000320e+01 1.616607552223999988e+01
2.958300000000000196e+01 1.616602876512000009e+01
2.960030000000000427e+01 1.616604629904000134e+01
2.961759999999999948e+01 1.616604629904000134e+01
2.963490000000000180e+01 1.616606967759999947e+01
2.965220000000000056e+01 1.616612227935999968e+01
2.966950000000000287e+01 1.616610474543999842e+01
2.968680000000000163e+01 1.616611351239999905e+01
2.970410000000000394e+01 1.616615734719999864e+01
2.972139999999999915e+01 1.616613396864000052e+01
2.973870000000000147e+01 1.616619241503999760e+01
2.975600000000000023e+01 1.616617488111999990e+01
2.977330000000000254e+01 1.616623917215999739e+01
2.979060000000000130e+01 1.616620994895999885e+01
2.980790000000000362e+01 1.616624209448000116e+01
2.982520000000000238e+01 1.616625962839999886e+01
2.984250000000000114e+01 1.616624209448000116e+01
2.985979999999999990e+01 1.616629177392000116e+01
2.987710000000000221e+01 1.616626547303999928e+01
2.989440000000000097e+01 1.616633560872000075e+01
2.991170000000000329e+01 1.616633560872000075e+01
2.992900000000000205e+01 1.616633560872000075e+01
2.994630000000000436e+01 1.616632099711999970e+01
2.996359999999999957e+01 1.616630638551999866e+01
2.998090000000000188e+01 1.616634145336000117e+01
2.999820000000000064e+01 1.616632976408000033e+01
3.001550000000000296e+01 1.616633560872000075e+01
3.003280000000000172e+01 1.616635606495999866e+01
3.005010000000000403e+01 1.616640866671999888e+01
3.006740000000000279e+01 1.616640866671999888e+01
3.008470000000000155e+01 1.616640574439999867e+01
3.010200000000000031e+01 1.616646419079999930e+01
3.011930000000000263e+01 1.616646711311999951e+01
3.013660000000000139e+01 1.616642912296000034e+01
3.015390000000000370e+01 1.616646419079999930e+01
3.017120000000000246e+01 1.616650218095999847e+01
3.018850000000000477e+01 1.616649341399999784e+01
3.020579999999999998e+01 1.616653140415999701e+01
3.022310000000000230e+01 1.616654893807999827e+01
3.024040000000000106e+01 1.616652555952000014e+01
3.025770000000000337e+01 1.616652263719999993e+01
3.027500000000000213e+01 1.616657231663999994e+01
3.029230000000000089e+01 1.616661907375999974e+01
3.030959999999999965e+01 1.616662491840000015e+01
3.032689999999999841e+01 1.616665414159999870e+01
3.034420000000000073e+01 1.616668336479999724e+01
3.036149999999999949e+01 1.616663660768000099e+01
3.037880000000000180e+01 1.616665998623999911e+01
3.039610000000000056e+01 1.616671551031999954e+01
3.041340000000000288e+01 1.616674181120000142e+01
3.043069999999999808e+01 1.616670089871999849e+01
3.044800000000000040e+01 1.616678564600000101e+01
3.046529999999999916e+01 1.616676226743999933e+01
3.048260000000000147e+01 1.616674473351999808e+01
3.049990000000000023e+01 1.616676518975999954e+01
3.051720000000000255e+01 1.616684409239999809e+01
3.053450000000000131e+01 1.616687331560000018e+01
3.055180000000000007e+01 1.616683240311999725e+01
3.056909999999999883e+01 1.616683824775999767e+01
3.058640000000000114e+01 1.616682655847999683e+01
3.060369999999999990e+01 1.616685578167999893e+01
3.062100000000000222e+01 1.616690253879999872e+01
3.063830000000000098e+01 1.616689084952000144e+01
3.065560000000000329e+01 1.616685285935999872e+01
3.067289999999999850e+01 1.616688792719999768e+01
3.069020000000000081e+01 1.616691422807999956e+01
3.070749999999999957e+01 1.616691130575999935e+01
3.072480000000000189e+01 1.616691422807999956e+01
3.074210000000000065e+01 1.616695806287999915e+01
3.075940000000000296e+01 1.616697851912000061e+01
3.077669999999999817e+01 1.616699020839999790e+01
3.079400000000000048e+01 1.616697267448000019e+01
3.081129999999999924e+01 1.616701066463999936e+01
3.082860000000000156e+01 1.616698144144000082e+01
3.084590000000000032e+01 1.616697851912000061e+01
3.086320000000000263e+01 1.616706326639999958e+01
3.088050000000000139e+01 1.616701066463999936e+01
3.089780000000000015e+01 1.616702819856000062e+01
3.091509999999999891e+01 1.616708664496000125e+01
3.093240000000000123e+01 1.616709248960000167e+01
3.094969999999999999e+01 1.616703404319999748e+01
3.096700000000000230e+01 1.616711879048000000e+01
3.098430000000000106e+01 1.616711294583999958e+01
3.100160000000000338e+01 1.616712463512000042e+01
3.101889999999999858e+01 1.616712755743999708e+01
3.103620000000000090e+01 1.616715385831999896e+01
3.105349999999999966e+01 1.616715678063999917e+01
3.107080000000000197e+01 1.616716846992000001e+01
3.108810000000000073e+01 1.616718600384000126e+01
3.110540000000000305e+01 1.616719769312000210e+01
3.112270000000000181e+01 1.616722691631999709e+01
3.114000000000000057e+01 1.616720646007999918e+01
3.115729999999999933e+01 1.616727367344000044e+01
3.117460000000000164e+01 1.616724737255999855e+01
3.119190000000000040e+01 1.616723860559999792e+01
3.120920000000000272e+01 1.616721814936000001e+01
3.122650000000000148e+01 1.616720938239999583e+01
3.124380000000000379e+01 1.616718015920000084e+01
3.126109999999999900e+01 1.616719184848000168e+01
3.127840000000000131e+01 1.616715970295999938e+01
3.129570000000000007e+01 1.616712463512000042e+01
3.131300000000000239e+01 1.616713340207999750e+01
3.133030000000000115e+01 1.616716554759999624e+01
3.134760000000000346e+01 1.616715385831999896e+01
3.136489999999999867e+01 1.616710417887999895e+01
3.138220000000000098e+01 1.616715093599999875e+01
3.139949999999999974e+01 1.616710125655999875e+01
3.141680000000000206e+01 1.616710710119999916e+01
3.143410000000000082e+01 1.616713340207999750e+01
3.145140000000000313e+01 1.616708664496000125e+01
3.146870000000000189e+01 1.616711879048000000e+01
3.148600000000000065e+01 1.616712755743999708e+01
3.150329999999999941e+01 1.616707787799999707e+01
3.152060000000000173e+01 1.616708080032000083e+01
3.153790000000000049e+01 1.616706326639999958e+01
3.155520000000000280e+01 1.616705157711999874e+01
3.157250000000000156e+01 1.616706034407999937e+01
3.158980000000000388e+01 1.616708956727999791e+01
3.160709999999999908e+01 1.616711294583999958e+01
3.162440000000000140e+01 1.616706034407999937e+01
3.164170000000000016e+01 1.616704865479999853e+01
3.165900000000000247e+01 1.616704281015999811e+01
3.167630000000000123e+01 1.616704281015999811e+01
3.169360000000000355e+01 1.616706911104000000e+01
3.171090000000000231e+01 1.616702235392000020e+01
3.172820000000000107e+01 1.616702819856000062e+01
3.174549999999999983e+01 1.616706034407999937e+01
3.176280000000000214e+01 1.616708372263999749e+01
3.178010000000000090e+01 1.616703112088000083e+01
3.179740000000000322e+01 1.616701943159999999e+01
3.181470000000000198e+01 1.616705157711999874e+01
3.183200000000000429e+01 1.616707495568000041e+01
3.184929999999999950e+01 1.616699313071999811e+01
3.186660000000000181e+01 1.616699020839999790e+01
3.188390000000000057e+01 1.616699897535999852e+01
3.190120000000000289e+01 1.616703112088000083e+01
3.191850000000000165e+01 1.616705742175999916e+01
3.193580000000000396e+01 1.616700481999999894e+01
3.195309999999999917e+01 1.616699605303999832e+01
3.197040000000000148e+01 1.616702819856000062e+01
3.198770000000000024e+01 1.616705449943999895e+01
3.200500000000000256e+01 1.616703696552000125e+01
3.202230000000000132e+01 1.616696975215999998e+01
3.203960000000000008e+01 1.616698144144000082e+01
3.205689999999999884e+01 1.616701358695999957e+01
3.207420000000000471e+01 1.616703988783999790e+01
3.209150000000000347e+01 1.616698728607999769e+01
3.210880000000000223e+01 1.616697851912000061e+01
3.212610000000000099e+01 1.616696975215999998e+01
3.214339999999999975e+01 1.616699605303999832e+01
3.216069999999999851e+01 1.616700774231999915e+01
3.217800000000000438e+01 1.616696098519999936e+01
3.219530000000000314e+01 1.616696975215999998e+01
3.221260000000000190e+01 1.616700189767999873e+01
3.222990000000000066e+01 1.616699020839999790e+01
3.224720000000000653e+01 1.616692299504000019e+01
3.226449999999999818e+01 1.616699605303999832e+01
3.228180000000000405e+01 1.616697559680000040e+01
3.229910000000000281e+01 1.616693468432000103e+01
3.231640000000000157e+01 1.616697267448000019e+01
3.233370000000000033e+01 1.616698436375999748e+01
3.235100000000000620e+01 1.616694052895999789e+01
3.236829999999999785e+01 1.616697559680000040e+01
3.238560000000000372e+01 1.616700189767999873e+01
3.240290000000000248e+01 1.616694929591999852e+01
3.242020000000000124e+01 1.616697267448000019e+01
3.243750000000000000e+01 1.616693176199999726e+01
3.245479999999999876e+01 1.616696682983999978e+01
3.247210000000000463e+01 1.616697851912000061e+01
3.248939999999999628e+01 1.616697267448000019e+01
3.250670000000000215e+01 1.616690838343999914e+01
3.252400000000000091e+01 1.616692883968000061e+01
3.254129999999999967e+01 1.616696098519999936e+01
3.255859999999999843e+01 1.616695514055999894e+01
3.257590000000000430e+01 1.616689961647999851e+01
3.259320000000000306e+01 1.616692299504000019e+01
3.261050000000000182e+01 1.616695514055999894e+01
3.262780000000000058e+01 1.616692007271999998e+01
3.264509999999999934e+01 1.616689377183999810e+01
3.266239999999999810e+01 1.616690253879999872e+01
3.267970000000000397e+01 1.616690253879999872e+01
3.269700000000000273e+01 1.616693468432000103e+01
3.271430000000000149e+01 1.616693176199999726e+01
3.273160000000000025e+01 1.616687039327999642e+01
3.274889999999999901e+01 1.616687916024000060e+01
3.276619999999999777e+01 1.616691422807999956e+01
3.278350000000000364e+01 1.616692591735999684e+01
3.280080000000000240e+01 1.616685578167999893e+01
3.281810000000000116e+01 1.616689084952000144e+01
3.283539999999999992e+01 1.616690546111999893e+01
3.285269999999999868e+01 1.616686162631999935e+01
3.286999999999999744e+01 1.616689669415999830e+01
3.288730000000000331e+01 1.616682948080000060e+01
3.290460000000000207e+01 1.616684117008000143e+01
3.292190000000000083e+01 1.616685285935999872e+01
3.293919999999999959e+01 1.616684701472000185e+01
3.295649999999999835e+01 1.616683824775999767e+01
3.297379999999999711e+01 1.616686162631999935e+01
3.299110000000000298e+01 1.616682071383999642e+01
3.300840000000000174e+01 1.616684409239999809e+01
3.302570000000000050e+01 1.616682071383999642e+01
3.304299999999999926e+01 1.616686162631999935e+01
3.306030000000000513e+01 1.616684409239999809e+01
3.307759999999999678e+01 1.616680317992000226e+01
3.309490000000000265e+01 1.616681779151999976e+01
3.311220000000000141e+01 1.616684117008000143e+01
3.312950000000000017e+01 1.616683824775999767e+01
3.314679999999999893e+01 1.616679733528000185e+01
3.316410000000000480e+01 1.616680025759999850e+01
3.318140000000000356e+01 1.616682071383999642e+01
3.319870000000000232e+01 1.616683532544000101e+01
3.321600000000000108e+01 1.616679149064000143e+01
3.323329999999999984e+01 1.616677980136000059e+01
3.325059999999999860e+01 1.616680025759999850e+01
3.326790000000000447e+01 1.616683240311999725e+01
3.328520000000000323e+01 1.616678564600000101e+01
3.330250000000000199e+01 1.616675642279999892e+01
3.331980000000000075e+01 1.616678272367999725e+01
3.333709999999999951e+01 1.616681486919999600e+01
3.335439999999999827e+01 1.616677980136000059e+01
3.337170000000000414e+01 1.616673596656000100e+01
3.338900000000000290e+01 1.616677687903999683e+01
3.340630000000000166e+01 1.616673596656000100e+01
3.342360000000000042e+01 1.616676226743999933e+01
3.344089999999999918e+01 1.616675350048000226e+01
3.345819999999999794e+01 1.616671551031999954e+01
3.347550000000000381e+01 1.616674473351999808e+01
3.349280000000000257e+01 1.616676226743999933e+01
3.351010000000000133e+01 1.616670966567999912e+01
3.352740000000000009e+01 1.616672719959999682e+01
3.354469999999999885e+01 1.616676226743999933e+01
3.356199999999999761e+01 1.616674181120000142e+01
3.357930000000000348e+01 1.616670089871999849e+01
3.359660000000000224e+01 1.616674473351999808e+01
3.361390000000000100e+01 1.616675934511999913e+01
3.363119999999999976e+01 1.616677103439999641e+01
3.364850000000000563e+01 1.616671551031999954e+01
3.366579999999999728e+01 1.616674181120000142e+01
3.368310000000000315e+01 1.616669797640000183e+01
3.370040000000000191e+01 1.616670674335999891e+01
3.371770000000000067e+01 1.616669505407999807e+01
3.373499999999999943e+01 1.616668336479999724e+01
3.375230000000000530e+01 1.616669797640000183e+01
3.376960000000000406e+01 1.616668044248000058e+01
3.378690000000000282e+01 1.616671258799999933e+01
3.380420000000000158e+01 1.616671258799999933e+01
3.382150000000000034e+01 1.616667459784000016e+01
3.383879999999999910e+01 1.616668044248000058e+01
3.385610000000000497e+01 1.616669505407999807e+01
3.387340000000000373e+01 1.616665998623999911e+01
3.389070000000000249e+01 1.616668044248000058e+01
3.390800000000000125e+01 1.616664829695999828e+01
3.392530000000000001e+01 1.616664537463999807e+01
3.394259999999999877e+01 1.616667459784000016e+01
3.395990000000000464e+01 1.616670674335999891e+01
3.397720000000000340e+01 1.616663660768000099e+01
3.399450000000000216e+01 1.616668044248000058e+01
3.401180000000000092e+01 1.616664829695999828e+01
3.402909999999999968e+01 1.616667167551999995e+01
3.404639999999999844e+01 1.616664537463999807e+01
3.406370000000000431e+01 1.616668628712000100e+01
3.408100000000000307e+01 1.616665414159999870e+01
3.409830000000000183e+01 1.616667752015999682e+01
3.411560000000000059e+01 1.616666583087999953e+01
3.413290000000000646e+01 1.616666583087999953e+01
3.415019999999999811e+01 1.616665706391999890e+01
3.416750000000000398e+01 1.616661907375999974e+01
3.418480000000000274e+01 1.616665998623999911e+01
3.420210000000000150e+01 1.616664829695999828e+01
3.421940000000000026e+01 1.616660738447999890e+01
3.423670000000000613e+01 1.616660738447999890e+01
3.425399999999999778e+01 1.616665706391999890e+01
3.427130000000000365e+01 1.616663660768000099e+01
3.428860000000000241e+01 1.616662784072000036e+01
3.430590000000000117e+01 1.616666290855999932e+01
3.432319999999999993e+01 1.616660446215999869e+01
3.434050000000000580e+01 1.616657523896000015e+01
3.435780000000000456e+01 1.616663368535999723e+01
3.437510000000000332e+01 1.616659277287999785e+01
3.439240000000000208e+01 1.616657816128000036e+01
3.440970000000000084e+01 1.616660153983999848e+01
3.442699999999999960e+01 1.616663660768000099e+01
3.444430000000000547e+01 1.616657231663999994e+01
3.446160000000000423e+01 1.616659861751999827e+01
3.447890000000000299e+01 1.616654893807999827e+01
3.449620000000000175e+01 1.616656062735999910e+01
3.451350000000000051e+01 1.616656939431999973e+01
3.453079999999999927e+01 1.616655478271999868e+01
3.454810000000000514e+01 1.616653432648000077e+01
3.456540000000000390e+01 1.616658692824000099e+01
3.458270000000000266e+01 1.616658985055999764e+01
3.460000000000000142e+01 1.616658692824000099e+01
3.461730000000000018e+01 1.616655770503999889e+01
3.463459999999999894e+01 1.616655478271999868e+01
3.465190000000000481e+01 1.616653724879999743e+01
3.466920000000000357e+01 1.616651679255999952e+01
3.468650000000000233e+01 1.616653432648000077e+01
3.470380000000000109e+01 1.616657231663999994e+01
3.472110000000000696e+01 1.616651094791999910e+01
3.473839999999999861e+01 1.616654893807999827e+01
3.475569999999999737e+01 1.616649049168000118e+01
3.477299999999999613e+01 1.616652555952000014e+01
3.479030000000000200e+01 1.616654017112000119e+01
3.480760000000000076e+01 1.616655478271999868e+01
3.482489999999999952e+01 1.616649341399999784e+01
3.484219999999999828e+01 1.616654017112000119e+01
3.485950000000000415e+01 1.616649633631999805e+01
3.487680000000000291e+01 1.616653724879999743e+01
3.489410000000000167e+01 1.616654601575999806e+01
3.491140000000000043e+01 1.616652555952000014e+01
3.492870000000000630e+01 1.616647003543999972e+01
3.494600000000000506e+01 1.616651094791999910e+01
3.496329999999999671e+01 1.616649633631999805e+01
3.498059999999999548e+01 1.616650802559999889e+01
3.499790000000000134e+01 1.616649925863999826e+01
3.501520000000000010e+01 1.616649341399999784e+01
3.503249999999999886e+01 1.616649633631999805e+01
3.504979999999999762e+01 1.616647880240000035e+01
3.506710000000000349e+01 1.616647880240000035e+01
3.508440000000000225e+01 1.616649925863999826e+01
3.510170000000000101e+01 1.616648172471999700e+01
3.511899999999999977e+01 1.616651679255999952e+01
3.513630000000000564e+01 1.616649925863999826e+01
3.515360000000000440e+01 1.616646126847999909e+01
3.517090000000000316e+01 1.616645250151999846e+01
3.518819999999999482e+01 1.616644373455999784e+01
3.520550000000000068e+01 1.616644373455999784e+01
3.522279999999999944e+01 1.616644665688000160e+01
3.524009999999999820e+01 1.616643788991999742e+01
3.525739999999999696e+01 1.616648756935999742e+01
3.527470000000000283e+01 1.616642620063999658e+01
3.529200000000000159e+01 1.616645250151999846e+01
3.530930000000000035e+01 1.616641743367999950e+01
3.532659999999999911e+01 1.616643496760000076e+01
3.534390000000000498e+01 1.616642327831999992e+01
3.536120000000000374e+01 1.616647880240000035e+01
3.537850000000000250e+01 1.616642912296000034e+01
3.539580000000000126e+01 1.616640866671999888e+01
3.541310000000000713e+01 1.616640866671999888e+01
3.543039999999999878e+01 1.616640574439999867e+01
3.544769999999999754e+01 1.616648172471999700e+01
3.546499999999999631e+01 1.616639697744000159e+01
3.548230000000000217e+01 1.616640866671999888e+01
3.549960000000000093e+01 1.616640574439999867e+01
3.551689999999999969e+01 1.616646419079999930e+01
3.553419999999999845e+01 1.616641158903999909e+01
3.555150000000000432e+01 1.616641158903999909e+01
3.556880000000000308e+01 1.616639113280000117e+01
3.558610000000000184e+01 1.616638821047999741e+01
3.560340000000000060e+01 1.616639113280000117e+01
3.562070000000000647e+01 1.616637944352000034e+01
3.563800000000000523e+01 1.616638821047999741e+01
3.565530000000000399e+01 1.616638821047999741e+01
3.567259999999999565e+01 1.616643204527999700e+01
3.568990000000000151e+01 1.616639405511999783e+01
3.570720000000000027e+01 1.616638236583999699e+01
3.572449999999999903e+01 1.616644665688000160e+01
3.574179999999999779e+01 1.616637359887999992e+01
3.575910000000000366e+01 1.616639697744000159e+01
3.577640000000000242e+01 1.616636483191999929e+01
3.579370000000000118e+01 1.616638236583999699e+01
3.581099999999999994e+01 1.616637652119999657e+01
3.582830000000000581e+01 1.616637944352000034e+01
3.584560000000000457e+01 1.616639405511999783e+01
3.586290000000000333e+01 1.616637067655999616e+01
3.588020000000000209e+01 1.616642327831999992e+01
3.589750000000000796e+01 1.616636483191999929e+01
3.591479999999999961e+01 1.616637359887999992e+01
3.593209999999999837e+01 1.616639405511999783e+01
3.594939999999999714e+01 1.616635314264000201e+01
3.596670000000000300e+01 1.616635606495999866e+01
3.598400000000000176e+01 1.616636775423999950e+01
3.600130000000000052e+01 1.616635314264000201e+01
3.601859999999999928e+01 1.616639405511999783e+01
3.603590000000000515e+01 1.616640866671999888e+01
3.605320000000000391e+01 1.616635314264000201e+01
3.607050000000000267e+01 1.616635898728000242e+01
3.608780000000000143e+01 1.616637944352000034e+01
3.610510000000000730e+01 1.616636483191999929e+01
3.612240000000000606e+01 1.616636190959999908e+01
3.613969999999999771e+01 1.616637359887999992e+01
3.615699999999999648e+01 1.616634145336000117e+01
3.617430000000000234e+01 1.616637652119999657e+01
3.619160000000000110e+01 1.616639113280000117e+01
3.620889999999999986e+01 1.616635898728000242e+01
3.622619999999999862e+01 1.616634437567999782e+01
3.624350000000000449e+01 1.616633268639999699e+01
3.626080000000000325e+01 1.616635022031999824e+01
3.627810000000000201e+01 1.616634145336000117e+01
3.629540000000000077e+01 1.616635898728000242e+01
3.631270000000000664e+01 1.616638528816000075e+01
3.633000000000000540e+01 1.616638821047999741e+01
3.634730000000000416e+01 1.616632391943999991e+01
3.636459999999999582e+01 1.616633853103999741e+01
3.638190000000000168e+01 1.616633268639999699e+01
3.639920000000000044e+01 1.616632099711999970e+01
3.641649999999999920e+01 1.616631515247999928e+01
3.643379999999999797e+01 1.616629469623999782e+01
3.645110000000000383e+01 1.616632976408000033e+01
3.646840000000000259e+01 1.616630346320000200e+01
3.648570000000000135e+01 1.616628592928000074e+01
3.650300000000000011e+01 1.616631223015999907e+01
3.652030000000000598e+01 1.616629469623999782e+01
3.653760000000000474e+01 1.616632684175999657e+01
3.655490000000000350e+01 1.616632684175999657e+01
3.657220000000000226e+01 1.616633853103999741e+01
3.658950000000000813e+01 1.616634729800000159e+01
3.660679999999999978e+01 1.616630638551999866e+01
3.662409999999999854e+01 1.616628885159999740e+01
3.664139999999999731e+01 1.616631807479999949e+01
3.665870000000000317e+01 1.616628300695999698e+01
3.667600000000000193e+01 1.616626255071999907e+01
3.669330000000000069e+01 1.616626839535999949e+01
3.671059999999999945e+01 1.616630930783999887e+01
3.672790000000000532e+01 1.616626255071999907e+01
3.674520000000000408e+01 1.616627716232000012e+01
3.676250000000000284e+01 1.616623624984000074e+01
3.677980000000000160e+01 1.616629177392000116e+01
3.679710000000000036e+01 1.616628300695999698e+01
3.681440000000000623e+01 1.616626839535999949e+01
3.683170000000000499e+01 1.616625670607999865e+01
3.684899999999999665e+01 1.616624793912000158e+01
3.686629999999999541e+01 1.616624793912000158e+01
3.688360000000000127e+01 1.616623332751999698e+01
3.690090000000000003e+01 1.616628300695999698e+01
3.691819999999999879e+01 1.616621579359999927e+01
3.693549999999999756e+01 1.616624501679999781e+01
3.695280000000000342e+01 1.616623040520000032e+01
3.697010000000000218e+01 1.616621287127999906e+01
3.698740000000000094e+01 1.616622456055999990e+01
3.700469999999999970e+01 1.616622456055999990e+01
3.702200000000000557e+01 1.616627131767999970e+01
3.703930000000000433e+01 1.616620410431999844e+01
3.705660000000000309e+01 1.616624501679999781e+01
3.707389999999999475e+01 1.616625962839999886e+01
3.709120000000000061e+01 1.616622456055999990e+01
3.710849999999999937e+01 1.616619825967999802e+01
3.712579999999999814e+01 1.616622748288000011e+01
3.714309999999999690e+01 1.616622748288000011e+01
3.716040000000000276e+01 1.616618657040000073e+01
3.717770000000000152e+01 1.616622456055999990e+01
3.719500000000000028e+01 1.616618072576000031e+01
3.721229999999999905e+01 1.616616319183999906e+01
3.722960000000000491e+01 1.616621579359999927e+01
3.724690000000000367e+01 1.616622748288000011e+01
3.726420000000000243e+01 1.616617488111999990e+01
3.728150000000000119e+01 1.616616026951999885e+01
3.729880000000000706e+01 1.616617195879999969e+01
3.731609999999999872e+01 1.616616319183999906e+01
3.733339999999999748e+01 1.616615150255999822e+01
3.735069999999999624e+01 1.616613396864000052e+01
3.736800000000000210e+01 1.616616611415999927e+01
3.738530000000000086e+01 1.616615442487999843e+01
3.740259999999999962e+01 1.616618072576000031e+01
3.741989999999999839e+01 1.616614858023999801e+01
3.743720000000000425e+01 1.616613981328000094e+01
3.745450000000000301e+01 1.616610474543999842e+01
3.747180000000000177e+01 1.616610182311999822e+01
3.748910000000000053e+01 1.616614565791999780e+01
3.750640000000000640e+01 1.616615150255999822e+01
3.752370000000000516e+01 1.616615734719999864e+01
3.754099999999999682e+01 1.616608136687999675e+01
3.755829999999999558e+01 1.616608428920000051e+01
3.757560000000000144e+01 1.616611351239999905e+01
3.759290000000000020e+01 1.616613104632000031e+01
3.761019999999999897e+01 1.616609013384000093e+01
3.762749999999999773e+01 1.616607844456000009e+01
3.764480000000000359e+01 1.616608136687999675e+01
3.766210000000000235e+01 1.616607844456000009e+01
3.767940000000000111e+01 1.616604045440000093e+01
3.769669999999999987e+01 1.616605506599999842e+01
3.771400000000000574e+01 1.616604922135999800e+01
3.773130000000000450e+01 1.616606675527999926e+01
3.774860000000000326e+01 1.616608428920000051e+01
3.776590000000000202e+01 1.616606091063999884e+01
3.778320000000000789e+01 1.616601415351999904e+01
3.780049999999999955e+01 1.616604045440000093e+01
3.781779999999999831e+01 1.616606675527999926e+01
3.783509999999999707e+01 1.616601999815999946e+01
3.785240000000000293e+01 1.616602584279999633e+01
3.786970000000000169e+01 1.616603753207999716e+01
3.788700000000000045e+01 1.616603753207999716e+01
3.790429999999999922e+01 1.616598785263999716e+01
3.792160000000000508e+01 1.616601999815999946e+01
3.793890000000000384e+01 1.616604045440000093e+01
3.795620000000000260e+01 1.616597616335999632e+01
3.797350000000000136e+01 1.616598785263999716e+01
3.799080000000000723e+01 1.616602292047999967e+01
3.800810000000000599e+01 1.616594109552000091e+01
3.802539999999999765e+01 1.616597324103999966e+01
3.804269999999999641e+01 1.616595570711999841e+01
3.806000000000000227e+01 1.616592356159999966e+01
3.807730000000000103e+01 1.616595862944000217e+01
3.809459999999999980e+01 1.616594109552000091e+01
3.811189999999999856e+01 1.616592940624000008e+01
3.812920000000000442e+01 1.616597031871999590e+01
3.814650000000000318e+01 1.616591187231999882e+01
3.816380000000000194e+01 1.616593232855999673e+01
3.818110000000000070e+01 1.616591771695999924e+01
3.819840000000000657e+01 1.616588557144000049e+01
3.821570000000000533e+01 1.616594109552000091e+01
3.823300000000000409e+01 1.616589141608000091e+01
3.825029999999999575e+01 1.616592648391999631e+01
3.826760000000000161e+01 1.616586511519999902e+01
3.828490000000000038e+01 1.616590310536000175e+01
3.830219999999999914e+01 1.616584758128000132e+01
3.831949999999999790e+01 1.616588264911999673e+01
3.833680000000000376e+01 1.616583589200000048e+01
3.835410000000000252e+01 1.616588557144000049e+01
3.837140000000000128e+01 1.616583589200000048e+01
3.838870000000000005e+01 1.616588849375999715e+01
3.840600000000000591e+01 1.616584758128000132e+01
3.842330000000000467e+01 1.616583004736000007e+01
3.844060000000000343e+01 1.616585342592000174e+01
3.845790000000000219e+01 1.616578036792000006e+01
3.847520000000000806e+01 1.616583881431999714e+01
3.849249999999999972e+01 1.616579790183999776e+01
3.850979999999999848e+01 1.616578329024000027e+01
3.852709999999999724e+01 1.616579205720000090e+01
3.854440000000000310e+01 1.616575114471999797e+01
3.856170000000000186e+01 1.616574237775999734e+01
3.857900000000000063e+01 1.616575406703999818e+01
3.859629999999999939e+01 1.616575698935999839e+01
3.861360000000000525e+01 1.616576575631999901e+01
3.863090000000000401e+01 1.616572484383999964e+01
3.864820000000000277e+01 1.616577452327999964e+01
3.866550000000000153e+01 1.616572484383999964e+01
3.868280000000000740e+01 1.616574822239999776e+01
3.870010000000000616e+01 1.616575406703999818e+01
3.871740000000000492e+01 1.616572192151999943e+01
3.873469999999999658e+01 1.616577452327999964e+01
3.875200000000000244e+01 1.616574822239999776e+01
3.876930000000000121e+01 1.616575406703999818e+01
3.878659999999999997e+01 1.616577452327999964e+01
3.880389999999999873e+01 1.616575991167999859e+01
3.882120000000000459e+01 1.616573653312000047e+01
3.883850000000000335e+01 1.616573361080000026e+01
3.885580000000000211e+01 1.616579790183999776e+01
3.887310000000000088e+01 1.616577160095999943e+01
3.889040000000000674e+01 1.616580959111999860e+01
3.890770000000000550e+01 1.616576575631999901e+01
3.892500000000000426e+01 1.616575406703999818e+01
3.894230000000000302e+01 1.616576575631999901e+01
3.895959999999999468e+01 1.616573361080000026e+01
3.897690000000000055e+01 1.616578621256000048e+01
3.899419999999999931e+01 1.616579205720000090e+01
3.901149999999999807e+01 1.616575114471999797e+01
3.902879999999999683e+01 1.616579497951999755e+01
3.904610000000000269e+01 1.616579790183999776e+01
3.906340000000000146e+01 1.616574822239999776e+01
3.908070000000000022e+01 1.616575114471999797e+01
3.909799999999999898e+01 1.616574822239999776e+01
3.911530000000000484e+01 1.616574530007999755e+01
3.913260000000000360e+01 1.616575991167999859e+01
3.914990000000000236e+01 1.616574237775999734e+01
3.916720000000000113e+01 1.616577452327999964e+01
3.918450000000000699e+01 1.616577744559999985e+01
3.920179999999999865e+01 1.616575406703999818e+01
3.921909999999999741e+01 1.616574822239999776e+01
3.923639999999999617e+01 1.616574822239999776e+01
3.925370000000000203e+01 1.616575991167999859e+01
3.927100000000000080e+01 1.616573945544000068e+01
3.928829999999999956e+01 1.616575991167999859e+01
3.930559999999999832e+01 1.616573945544000068e+01
3.932290000000000418e+01 1.616582128039999944e+01
3.934020000000000294e+01 1.616576575631999901e+01
3.935750000000000171e+01 1.616576575631999901e+01
3.937480000000000047e+01 1.616576575631999901e+01
3.939210000000000633e+01 1.616575698935999839e+01
3.940940000000000509e+01 1.616579790183999776e+01
3.942669999999999675e+01 1.616573068848000005e+01
3.944399999999999551e+01 1.616574530007999755e+01
3.946130000000000138e+01 1.616573068848000005e+01
3.947860000000000014e+01 1.616574530007999755e+01
3.949589999999999890e+01 1.616575698935999839e+01
3.951319999999999766e+01 1.616574822239999776e+01
3.953050000000000352e+01 1.616575991167999859e+01
3.954780000000000229e+01 1.616578913488000069e+01
3.956510000000000105e+01 1.616571607687999901e+01
3.958239999999999981e+01 1.616575991167999859e+01
3.959970000000000567e+01 1.616575406703999818e+01
3.961700000000000443e+01 1.616576867863999922e+01
3.963430000000000319e+01 1.616576283399999880e+01
3.965160000000000196e+01 1.616573068848000005e+01
3.966890000000000072e+01 1.616575698935999839e+01
3.968619999999999948e+01 1.616576867863999922e+01
3.970349999999999824e+01 1.616574237775999734e+01
3.972079999999999700e+01 1.616572484383999964e+01
3.973810000000000286e+01 1.616573068848000005e+01
3.975540000000000163e+01 1.616578621256000048e+01
3.977270000000000039e+01 1.616573361080000026e+01
3.978999999999999915e+01 1.616573068848000005e+01
3.980730000000000501e+01 1.616574530007999755e+01
3.982460000000000377e+01 1.616571315455999880e+01
3.984190000000000254e+01 1.616578329024000027e+01
3.985920000000000130e+01 1.616571315455999880e+01
3.987650000000000716e+01 1.616571315455999880e+01
3.989380000000000592e+01 1.616575406703999818e+01
3.991109999999999758e+01 1.616571899919999922e+01
3.992839999999999634e+01 1.616571023223999859e+01
3.994570000000000221e+01 1.616571899919999922e+01
3.996300000000000097e+01 1.616572776615999985e+01
3.998029999999999973e+01 1.616570146527999796e+01
3.999759999999999849e+01 1.616570438759999817e+01
4.001490000000000435e+01 1.616572776615999985e+01
4.003220000000000312e+01 1.616572484383999964e+01
4.004950000000000188e+01 1.616572484383999964e+01
4.006680000000000064e+01 1.616575114471999797e+01
4.008410000000000650e+01 1.616569269831999733e+01
4.010140000000000526e+01 1.616575406703999818e+01
4.011870000000000402e+01 1.616569854295999775e+01
4.013599999999999568e+01 1.616568393136000026e+01
4.015330000000000155e+01 1.616571899919999922e+01
4.017060000000000031e+01 1.616569269831999733e+01
4.018789999999999907e+01 1.616570146527999796e+01
4.020519999999999783e+01 1.616571023223999859e+01
4.022250000000000369e+01 1.616568977600000068e+01
4.023980000000000246e+01 1.616566639743999900e+01
4.025710000000000122e+01 1.616568393136000026e+01
4.027439999999999998e+01 1.616568685367999691e+01
4.029170000000000584e+01 1.616565470815999817e+01
4.030900000000000460e+01 1.616571315455999880e+01
4.032630000000000337e+01 1.616571899919999922e+01
4.034360000000000213e+01 1.616566347511999879e+01
4.036090000000000799e+01 1.616571899919999922e+01
4.037819999999999965e+01 1.616569269831999733e+01
4.039549999999999841e+01 1.616568685367999691e+01
4.041279999999999717e+01 1.616569269831999733e+01
4.043010000000000304e+01 1.616565470815999817e+01
4.044740000000000180e+01 1.616567224207999942e+01
4.046470000000000056e+01 1.616571023223999859e+01
4.048199999999999932e+01 1.616565470815999817e+01
4.049930000000000518e+01 1.616565763047999837e+01
4.051660000000000394e+01 1.616568393136000026e+01
4.053390000000000271e+01 1.616564009656000067e+01
4.055120000000000147e+01 1.616564594120000109e+01
4.056850000000000733e+01 1.616564594120000109e+01
4.058580000000000609e+01 1.616567808671999984e+01
4.060309999999999775e+01 1.616566055279999858e+01
4.062039999999999651e+01 1.616560502871999816e+01
4.063770000000000238e+01 1.616563132959999649e+01
4.065500000000000114e+01 1.616567516439999963e+01
4.067229999999999990e+01 1.616562548495999962e+01
4.068959999999999866e+01 1.616561379567999879e+01
4.070690000000000452e+01 1.616563425192000025e+01
4.072420000000000329e+01 1.616566931975999921e+01
4.074150000000000205e+01 1.616561964031999921e+01
4.075880000000000081e+01 1.616559041712000067e+01
4.077610000000000667e+01 1.616559626176000108e+01
4.079340000000000543e+01 1.616563717423999691e+01
4.081070000000000420e+01 1.616557872783999983e+01
4.082800000000000296e+01 1.616559041712000067e+01
4.084530000000000882e+01 1.616559626176000108e+01
4.086260000000000048e+01 1.616561379567999879e+01
4.087989999999999924e+01 1.616558457248000025e+01
4.089719999999999800e+01 1.616564886351999775e+01
4.091450000000000387e+01 1.616561671799999900e+01
4.093180000000000263e+01 1.616564886351999775e+01
4.094910000000000139e+01 1.616561671799999900e+01
4.096640000000000015e+01 1.616561379567999879e+01
4.098370000000000601e+01 1.616564009656000067e+01
4.100100000000000477e+01 1.616557580551999607e+01
4.101830000000000354e+01 1.616561671799999900e+01
4.103560000000000230e+01 1.616559918407999774e+01
4.105290000000000816e+01 1.616565178584000151e+01
4.107020000000000692e+01 1.616561379567999879e+01
4.108749999999999858e+01 1.616563425192000025e+01
4.110479999999999734e+01 1.616559041712000067e+01
4.112209999999999610e+01 1.616562840727999983e+01
4.113940000000000197e+01 1.616565470815999817e+01
4.115670000000000073e+01 1.616561964031999921e+01
4.117399999999999949e+01 1.616563717423999691e+01
4.119129999999999825e+01 1.616561671799999900e+01
4.120860000000000412e+01 1.616567224207999942e+01
4.122590000000000288e+01 1.616562840727999983e+01
4.124320000000000164e+01 1.616563132959999649e+01
4.126050000000000040e+01 1.616569854295999775e+01
4.127780000000000626e+01 1.616562256263999942e+01
4.129510000000000502e+01 1.616564886351999775e+01
4.131239999999999668e+01 1.616562840727999983e+01
4.132969999999999544e+01 1.616566055279999858e+01
4.134700000000000131e+01 1.616563717423999691e+01
4.136430000000000007e+01 1.616560795104000192e+01
4.138159999999999883e+01 1.616566639743999900e+01
4.139889999999999759e+01 1.616564886351999775e+01
4.141620000000000346e+01 1.616562840727999983e+01
4.143350000000000222e+01 1.616570438759999817e+01
4.145080000000000098e+01 1.616561379567999879e+01
4.146809999999999974e+01 1.616569854295999775e+01
4.148540000000000560e+01 1.616564301887999733e+01
4.150270000000000437e+01 1.616564886351999775e+01
4.152000000000000313e+01 1.616562840727999983e+01
4.153729999999999478e+01 1.616564301887999733e+01
4.155460000000000065e+01 1.616560210640000150e+01
4.157189999999999941e+01 1.616559333943999732e+01
4.158919999999999817e+01 1.616566347511999879e+01
4.160649999999999693e+01 1.616564009656000067e+01
4.162380000000000280e+01 1.616560210640000150e+01
4.164110000000000156e+01 1.616570438759999817e+01
4.165840000000000032e+01 1.616563717423999691e+01
4.167569999999999908e+01 1.616561964031999921e+01
4.169300000000000495e+01 1.616561671799999900e+01
4.171030000000000371e+01 1.616562256263999942e+01
4.172760000000000247e+01 1.616563132959999649e+01
4.174490000000000123e+01 1.616564009656000067e+01
4.176220000000000709e+01 1.616560795104000192e+01
4.177950000000000585e+01 1.616559333943999732e+01
4.179679999999999751e+01 1.616563132959999649e+01
4.181409999999999627e+01 1.616560210640000150e+01
4.183140000000000214e+01 1.616558749479999690e+01
4.184870000000000090e+01 1.616560502871999816e+01
4.186599999999999966e+01 1.616557580551999607e+01
4.188329999999999842e+01 1.616560795104000192e+01
4.190060000000000429e+01 1.616564009656000067e+01
4.191790000000000305e+01 1.616561379567999879e+01
4.193520000000000181e+01 1.616563425192000025e+01
4.195250000000000057e+01 1.616560210640000150e+01
4.196980000000000643e+01 1.616565763047999837e+01
4.198710000000000520e+01 1.616563717423999691e+01
4.200440000000000396e+01 1.616563717423999691e+01
4.202169999999999561e+01 1.616562256263999942e+01
4.203900000000000148e+01 1.616558457248000025e+01
4.205630000000000024e+01 1.616559918407999774e+01
4.207359999999999900e+01 1.616557580551999607e+01
4.209089999999999776e+01 1.616559333943999732e+01
4.210820000000000363e+01 1.616559041712000067e+01
4.212550000000000239e+01 1.616561087335999858e+01
4.214280000000000115e+01 1.616561671799999900e+01
4.216009999999999991e+01 1.616559333943999732e+01
4.217740000000000578e+01 1.616562548495999962e+01
4.219470000000000454e+01 1.616557288319999941e+01
4.221200000000000330e+01 1.616556996087999920e+01
4.222930000000000206e+01 1.616556411624000233e+01
4.224660000000000792e+01 1.616556703855999899e+01
4.226389999999999958e+01 1.616559626176000108e+01
4.228119999999999834e+01 1.616563425192000025e+01
4.229849999999999710e+01 1.616557580551999607e+01
4.231580000000000297e+01 1.616563425192000025e+01
4.233310000000000173e+01 1.616558749479999690e+01
4.235040000000000049e+01 1.616559626176000108e+01
4.236769999999999925e+01 1.616561671799999900e+01
4.238500000000000512e+01 1.616556703855999899e+01
4.240230000000000388e+01 1.616556703855999899e+01
4.241960000000000264e+01 1.616561087335999858e+01
4.243690000000000140e+01 1.616560502871999816e+01
4.245420000000000726e+01 1.616560210640000150e+01
4.247150000000000603e+01 1.616556996087999920e+01
4.248879999999999768e+01 1.616559626176000108e+01
4.250609999999999644e+01 1.616557580551999607e+01
4.252340000000000231e+01 1.616556411624000233e+01
4.254070000000000107e+01 1.616557288319999941e+01
4.255799999999999983e+01 1.616554658232000108e+01
4.257529999999999859e+01 1.616560210640000150e+01
4.259260000000000446e+01 1.616562256263999942e+01
4.260990000000000322e+01 1.616559041712000067e+01
4.262720000000000198e+01 1.616560210640000150e+01
4.264450000000000074e+01 1.616556996087999920e+01
4.266180000000000661e+01 1.616561087335999858e+01
4.267910000000000537e+01 1.616556411624000233e+01
4.269640000000000413e+01 1.616560502871999816e+01
4.271370000000000289e+01 1.616559626176000108e+01
4.273100000000000165e+01 1.616559041712000067e+01
4.274830000000000041e+01 1.616556996087999920e+01
4.276559999999999917e+01 1.616554950463999774e+01
4.278289999999999793e+01 1.616560795104000192e+01
4.280020000000000380e+01 1.616564301887999733e+01
4.281750000000000256e+01 1.616555242696000150e+01
4.283480000000000132e+01 1.616559041712000067e+01
4.285210000000000008e+01 1.616558165015999649e+01
4.286940000000000595e+01 1.616557580551999607e+01
4.288670000000000471e+01 1.616562548495999962e+01
4.290400000000000347e+01 1.616563132959999649e+01
4.292130000000000223e+01 1.616559333943999732e+01
4.293860000000000809e+01 1.616556996087999920e+01
4.295590000000000686e+01 1.616558165015999649e+01
4.297319999999999851e+01 1.616562840727999983e+01
4.299049999999999727e+01 1.616559626176000108e+01
4.300780000000000314e+01 1.616558165015999649e+01
4.302510000000000190e+01 1.616566055279999858e+01
4.304240000000000066e+01 1.616560210640000150e+01
4.305969999999999942e+01 1.616558749479999690e+01
4.307700000000000529e+01 1.616562840727999983e+01
4.309430000000000405e+01 1.616558457248000025e+01
4.311160000000000281e+01 1.616559041712000067e+01
4.312890000000000157e+01 1.616561087335999858e+01
4.314620000000000744e+01 1.616557872783999983e+01
4.316350000000000620e+01 1.616559918407999774e+01
4.318080000000000496e+01 1.616557580551999607e+01
4.319809999999999661e+01 1.616557872783999983e+01
4.321540000000000248e+01 1.616559918407999774e+01
4.323270000000000124e+01 1.616562840727999983e+01
4.325000000000000000e+01 1.616564301887999733e+01


==> anc/Fig2b/VOFDropTimeSeriesTheta95Ca020Lambda0320_forMD.txt <==
# t [ns], dx [nm]
1.729999999999999941e-02 2.034937075759999658e-01
3.459999999999999881e-02 4.027363162479999370e-01
5.190000000000000169e-02 5.963879422960000065e-01
6.919999999999999762e-02 7.853515825999999311e-01
8.650000000000000744e-02 9.700384075839999509e-01
1.038000000000000034e-01 1.150831533399999884e+00
1.211000000000000132e-01 1.328062058903999976e+00
1.383999999999999952e-01 1.502205153327999865e+00
1.557000000000000051e-01 1.672980273951999886e+00
1.730000000000000149e-01 1.841060431071999792e+00
1.902999999999999969e-01 2.006187583831999799e+00
2.076000000000000068e-01 2.168159215455999878e+00
2.248999999999999888e-01 2.327178719415999630e+00
2.422000000000000264e-01 2.483421434912000070e+00
2.595000000000000084e-01 2.636849079551999875e+00
2.767999999999999905e-01 2.787781939608000137e+00
2.941000000000000281e-01 2.936230243199999812e+00
3.114000000000000101e-01 3.082714455519999674e+00
3.286999999999999922e-01 3.226805287759999974e+00
3.460000000000000298e-01 3.368274798959999927e+00
3.633000000000000118e-01 3.507204814079999622e+00
3.805999999999999939e-01 3.643683002720000008e+00
3.979000000000000314e-01 3.777969451359999731e+00
4.152000000000000135e-01 3.909821607440000069e+00
4.325000000000000511e-01 4.039508324399999850e+00
4.497999999999999776e-01 4.167178640560000424e+00
4.671000000000000152e-01 4.293402408320000418e+00
4.844000000000000528e-01 4.417840638559999533e+00
5.017000000000000348e-01 4.540166031439999195e+00
5.190000000000000169e-01 4.660179869200000269e+00
5.362999999999999989e-01 4.778127626719999910e+00
5.535999999999999810e-01 4.894172953920000069e+00
5.709000000000000741e-01 5.008564247999998997e+00
5.882000000000000561e-01 5.120866083279999259e+00
6.055000000000000382e-01 5.231063848159999807e+00
6.228000000000000203e-01 5.339379638959999674e+00
6.401000000000000023e-01 5.446655083839999634e+00
6.573999999999999844e-01 5.552744066799999878e+00
6.747000000000000774e-01 5.657366045119999853e+00
6.920000000000000595e-01 5.760333990319999486e+00
7.093000000000000416e-01 5.861457951599999383e+00
7.266000000000000236e-01 5.960740851279999752e+00
7.439000000000000057e-01 6.058287892879999248e+00
7.611999999999999877e-01 6.154575414560000013e+00
7.784999999999999698e-01 6.249696930559998975e+00
7.958000000000000629e-01 6.343143957199999683e+00
8.131000000000000449e-01 6.434837591840000037e+00
8.304000000000000270e-01 6.524444690000000158e+00
8.477000000000001201e-01 6.612988063679999584e+00
8.650000000000001021e-01 6.701014186719999266e+00
8.822999999999999732e-01 6.788222060159998961e+00
8.995999999999999552e-01 6.874263927919999517e+00
9.169000000000000483e-01 6.959055042719999307e+00
9.342000000000000304e-01 7.042431754639999930e+00
9.515000000000000124e-01 7.124356073519999555e+00
9.688000000000001055e-01 7.204775397599999742e+00
9.861000000000000876e-01 7.283894289280000045e+00
1.003400000000000070e+00 7.361566632559998880e+00
1.020699999999999941e+00 7.439142539279998800e+00
1.038000000000000034e+00 7.515596275119999170e+00
1.055300000000000127e+00 7.590670675919999333e+00
1.072599999999999998e+00 7.664345285439998712e+00
1.089900000000000091e+00 7.736067785199999491e+00
1.107199999999999962e+00 7.806609667680000086e+00
1.124500000000000055e+00 7.876742425359998911e+00
1.141800000000000148e+00 7.946726144719999496e+00
1.159100000000000019e+00 8.016186768800000806e+00
1.176400000000000112e+00 8.084899278960000046e+00
1.193700000000000205e+00 8.152694180639999288e+00
1.211000000000000076e+00 8.219401979279998827e+00
1.228299999999999947e+00 8.285013907919999809e+00
1.245600000000000041e+00 8.349453986240000347e+00
1.262899999999999912e+00 8.412713447279999812e+00
1.280200000000000005e+00 8.474897494559998634e+00
1.297500000000000098e+00 8.536149321759999964e+00
1.314799999999999969e+00 8.596410482479999615e+00
1.332100000000000062e+00 8.655622530320000507e+00
1.349400000000000155e+00 8.715784332159998371e+00
1.366700000000000026e+00 8.774902865759999671e+00
1.384000000000000119e+00 8.833007354319999394e+00
1.401300000000000212e+00 8.890015972880000561e+00
1.418600000000000083e+00 8.945148462000000578e+00
1.435900000000000176e+00 8.999331197120000070e+00
1.453200000000000047e+00 9.052751206719999999e+00
1.470500000000000140e+00 9.105908207519998854e+00
1.487800000000000011e+00 9.158708685279998818e+00
1.505099999999999882e+00 9.211655279039998589e+00
1.522399999999999975e+00 9.264309640799998746e+00
1.539700000000000069e+00 9.316519809920000839e+00
1.556999999999999940e+00 9.368171815920000256e+00
1.574300000000000033e+00 9.419175066879999392e+00
1.591600000000000126e+00 9.469532485119998455e+00
1.608899999999999997e+00 9.518908003840000021e+00
1.626200000000000090e+00 9.567456505999999195e+00
1.643500000000000183e+00 9.615145846079999004e+00
1.660800000000000054e+00 9.661976024079999448e+00
1.678100000000000147e+00 9.707990874799998338e+00
1.695400000000000240e+00 9.753167019680001104e+00
1.712700000000000111e+00 9.797527837279998764e+00
1.730000000000000204e+00 9.841231132879999066e+00
1.747300000000000075e+00 9.884431789440000671e+00
1.764599999999999946e+00 9.926934011519998435e+00
1.781900000000000039e+00 9.969973940479999186e+00
1.799199999999999910e+00 1.001328856752000007e+01
1.816500000000000004e+00 1.005601873055999995e+01
1.833800000000000097e+00 1.009801831360000079e+01
1.851099999999999968e+00 1.013834632959999915e+01
1.868400000000000061e+00 1.017790285312000087e+01
1.885700000000000154e+00 1.021690705815999856e+01
1.903000000000000025e+00 1.025530049832000046e+01
1.920300000000000118e+00 1.029348937608000014e+01
1.937600000000000211e+00 1.033168409848000024e+01
1.954900000000000082e+00 1.036974439415999960e+01
1.972200000000000175e+00 1.040729328383999963e+01
1.989500000000000268e+00 1.044460838791999890e+01
2.006800000000000139e+00 1.048165756087999867e+01
2.024100000000000232e+00 1.051866582135999906e+01
2.041399999999999881e+00 1.055556595599999881e+01
2.058699999999999974e+00 1.059212417919999893e+01
2.076000000000000068e+00 1.062833172399999881e+01
2.093300000000000161e+00 1.066414475559999886e+01
2.110600000000000254e+00 1.069959249719999939e+01
2.127899999999999903e+00 1.073449668727999828e+01
2.145199999999999996e+00 1.076887778208000057e+01
2.162500000000000089e+00 1.080263642271999913e+01
2.179800000000000182e+00 1.083570539583999981e+01
2.197100000000000275e+00 1.086822205048000001e+01
2.214399999999999924e+00 1.090016008575999962e+01
2.231700000000000017e+00 1.093155749183999959e+01
2.249000000000000110e+00 1.096247271511999877e+01
2.266300000000000203e+00 1.099295251272000051e+01
2.283600000000000296e+00 1.102296766143999918e+01
2.300900000000000389e+00 1.105245387023999903e+01
2.318200000000000038e+00 1.108147543015999936e+01
2.335500000000000131e+00 1.111004403047999922e+01
2.352800000000000225e+00 1.113815382655999997e+01
2.370100000000000318e+00 1.116580481839999983e+01
2.387400000000000411e+00 1.119298531671999974e+01
2.404700000000000504e+00 1.121975084560000013e+01
2.422000000000000153e+00 1.124611309431999828e+01
2.439299999999999802e+00 1.127432517159999925e+01
2.456599999999999895e+00 1.130196155183999984e+01
2.473899999999999988e+00 1.132900762343999901e+01
2.491200000000000081e+00 1.135505718391999963e+01
2.508499999999999730e+00 1.138101323015999888e+01
2.525799999999999823e+00 1.140664489887999977e+01
2.543099999999999916e+00 1.143191127759999937e+01
2.560400000000000009e+00 1.145678606543999933e+01
2.577700000000000102e+00 1.148140368911999865e+01
2.595000000000000195e+00 1.150607099223999974e+01
2.612299999999999844e+00 1.153066523735999915e+01
2.629599999999999937e+00 1.155522149231999940e+01
2.646900000000000031e+00 1.157968715535999848e+01
2.664200000000000124e+00 1.160402715863999923e+01
2.681500000000000217e+00 1.162803693975999941e+01
2.698800000000000310e+00 1.165174572191999935e+01
2.716099999999999959e+00 1.167528793183999980e+01
2.733400000000000052e+00 1.169867233647999960e+01
2.750700000000000145e+00 1.172187847959999907e+01
2.768000000000000238e+00 1.174489174959999893e+01
2.785300000000000331e+00 1.176770922415999898e+01
2.802600000000000424e+00 1.179031921400000016e+01
2.819900000000000073e+00 1.181272171911999891e+01
2.837200000000000166e+00 1.183491381719999858e+01
2.854500000000000259e+00 1.185723157503999836e+01
2.871800000000000352e+00 1.187959901231999993e+01
2.889100000000000446e+00 1.190179111039999960e+01
2.906400000000000095e+00 1.192377572376000039e+01
2.923700000000000188e+00 1.194551778455999802e+01
2.941000000000000281e+00 1.196700852584000074e+01
2.958300000000000374e+00 1.198824794759999968e+01
2.975600000000000023e+00 1.200919221504000056e+01
2.992900000000000116e+00 1.202981210495999953e+01
3.010199999999999765e+00 1.205003163704000002e+01
3.027499999999999858e+00 1.206994724784000006e+01
3.044799999999999951e+00 1.208955017039999902e+01
3.062100000000000044e+00 1.210872935655999960e+01
3.079400000000000137e+00 1.212757539823999942e+01
3.096699999999999786e+00 1.214614674183999909e+01
3.113999999999999879e+00 1.216442293111999895e+01
3.131299999999999972e+00 1.218237474287999866e+01
3.148600000000000065e+00 1.220002847800000012e+01
3.165900000000000158e+00 1.221740459271999946e+01
3.183200000000000252e+00 1.223452646559999835e+01
3.200499999999999901e+00 1.225141163055999982e+01
3.217799999999999994e+00 1.226800456351999991e+01
3.235100000000000087e+00 1.228438416712000070e+01
3.252400000000000180e+00 1.230055044135999864e+01
3.269700000000000273e+00 1.231650923087999949e+01
3.287000000000000366e+00 1.233223131247999937e+01
3.304300000000000015e+00 1.234770791919999944e+01
3.321600000000000108e+00 1.236295950727999937e+01
3.338900000000000201e+00 1.237799192135999959e+01
3.356200000000000294e+00 1.239280223911999990e+01
3.373500000000000387e+00 1.240739338287999871e+01
3.390800000000000480e+00 1.242175950800000095e+01
3.408100000000000129e+00 1.243590645911999992e+01
3.425400000000000222e+00 1.244982254696000012e+01
3.442700000000000315e+00 1.246349315992000051e+01
3.460000000000000409e+00 1.247690368640000003e+01
3.477300000000000502e+00 1.249002490319999836e+01
3.494600000000000151e+00 1.250285681031999907e+01
3.511900000000000244e+00 1.251471850719999956e+01
3.529199999999999893e+00 1.252571519736000027e+01
3.546499999999999986e+00 1.253688722671999933e+01
3.563800000000000079e+00 1.254803003287999985e+01
3.581100000000000172e+00 1.255902672303999879e+01
3.598399999999999821e+00 1.257241387096000018e+01
3.615699999999999914e+00 1.258513472992000004e+01
3.633000000000000007e+00 1.259762764791999956e+01
3.650300000000000100e+00 1.260993645976000010e+01
3.667600000000000193e+00 1.262210207791999927e+01
3.684899999999999842e+00 1.263392870696000081e+01
3.702199999999999935e+00 1.264661742040000014e+01
3.719500000000000028e+00 1.265944932751999907e+01
3.736800000000000122e+00 1.267238059351999979e+01
3.754100000000000215e+00 1.268539076215999906e+01
3.771400000000000308e+00 1.269816130055999892e+01
3.788699999999999957e+00 1.271092599432000014e+01
3.806000000000000050e+00 1.272364393095999979e+01
3.823300000000000143e+00 1.273630342119999881e+01
3.840600000000000236e+00 1.274889862040000033e+01
3.857900000000000329e+00 1.276142660624000058e+01
3.875200000000000422e+00 1.277387861175999895e+01
3.892500000000000071e+00 1.278624294767999992e+01
3.909800000000000164e+00 1.279851376935999951e+01
3.927100000000000257e+00 1.281069399911999973e+01
3.944400000000000350e+00 1.282278071463999858e+01
3.961700000000000443e+00 1.283476807127999919e+01
3.979000000000000536e+00 1.284647780751999946e+01
3.996300000000000185e+00 1.285810864111999940e+01
4.013600000000000279e+00 1.286989727999999999e+01
4.030900000000000816e+00 1.288165377335999828e+01
4.048200000000000465e+00 1.289279657951999880e+01
4.065500000000000114e+00 1.290384879375999994e+01
4.082799999999999763e+00 1.291482794999999939e+01
4.100100000000000300e+00 1.292573404823999894e+01
4.117399999999999949e+00 1.293656124383999995e+01
4.134699999999999598e+00 1.294730953680000063e+01
4.152000000000000135e+00 1.295798184943999942e+01
4.169299999999999784e+00 1.296857233711999946e+01
4.186600000000000321e+00 1.297908684447999939e+01
4.203899999999999970e+00 1.298951660455999857e+01
4.221200000000000507e+00 1.299987038431999942e+01
4.238500000000000156e+00 1.301013941679999952e+01
4.255799999999999805e+00 1.302034123592000014e+01
4.273100000000000342e+00 1.303049922023999940e+01
4.290399999999999991e+00 1.304056369031999907e+01
4.307700000000000529e+00 1.305053756847999935e+01
4.325000000000000178e+00 1.306042669935999889e+01
4.342299999999999827e+00 1.307023400527999968e+01
4.359600000000000364e+00 1.307996240855999837e+01
4.376900000000000013e+00 1.308962652079999955e+01
4.394200000000000550e+00 1.309924679823999938e+01
4.411500000000000199e+00 1.310880570696000014e+01
4.428799999999999848e+00 1.311829740231999963e+01
4.446100000000000385e+00 1.312771603967999923e+01
4.463400000000000034e+00 1.313705869671999871e+01
4.480700000000000571e+00 1.314632537343999985e+01
4.498000000000000220e+00 1.315552191447999952e+01
4.515300000000000757e+00 1.316463955287999887e+01
4.532600000000000406e+00 1.317367828863999968e+01
4.549900000000000055e+00 1.318263519943999995e+01
4.567200000000000593e+00 1.319151320759999990e+01
4.584500000000000242e+00 1.320030939079999932e+01
4.601800000000000779e+00 1.320902667135999842e+01
4.619100000000000428e+00 1.321810339727999839e+01
4.636400000000000077e+00 1.322731747223999932e+01
4.653700000000000614e+00 1.323649647935999951e+01
4.671000000000000263e+00 1.324561411776000064e+01
4.688300000000000800e+00 1.325464116424000061e+01
4.705600000000000449e+00 1.326357177415999899e+01
4.722900000000000986e+00 1.327239718055999873e+01
4.740200000000000635e+00 1.328111446111999783e+01
4.757500000000000284e+00 1.328972069351999963e+01
4.774800000000000821e+00 1.329821587775999880e+01
4.792100000000000470e+00 1.330660001384000068e+01
4.809400000000001008e+00 1.331487017943999973e+01
4.826700000000000657e+00 1.332302637455999950e+01
4.844000000000000306e+00 1.333107444384000040e+01
4.861300000000000843e+00 1.333900854263999847e+01
4.878599999999999604e+00 1.334683159327999924e+01
4.895900000000000141e+00 1.335454651807999937e+01
4.913199999999999790e+00 1.336215039471999866e+01
4.930499999999999439e+00 1.336964322319999887e+01
4.947799999999999976e+00 1.337672984920000019e+01
4.965099999999999625e+00 1.338367328151999835e+01
4.982400000000000162e+00 1.339052027727999850e+01
4.999699999999999811e+00 1.339726791415999863e+01
5.016999999999999460e+00 1.340391619216000052e+01
5.034299999999999997e+00 1.341046803359999906e+01
5.051599999999999646e+00 1.341691759383999916e+01
5.068900000000000183e+00 1.342326487287999903e+01
5.086199999999999832e+00 1.342951279303999890e+01
5.103500000000000369e+00 1.343566427663999896e+01
5.120800000000000018e+00 1.344171347904000058e+01
5.138099999999999667e+00 1.344766332255999863e+01
5.155400000000000205e+00 1.345351672951999866e+01
5.172699999999999854e+00 1.345927369991999889e+01
5.190000000000000391e+00 1.346493423375999932e+01
5.207300000000000040e+00 1.347033175879999867e+01
5.224599999999999689e+00 1.347563576959999843e+01
5.241900000000000226e+00 1.348080827599999942e+01
5.259199999999999875e+00 1.348586973423999957e+01
5.276500000000000412e+00 1.349083767824000013e+01
5.293800000000000061e+00 1.349572964191999880e+01
5.311099999999999710e+00 1.350054270295999892e+01
5.328400000000000247e+00 1.350528270599999914e+01
5.345699999999999896e+00 1.350995257335999966e+01
5.363000000000000433e+00 1.351456399431999955e+01
5.380300000000000082e+00 1.351911404656000038e+01
5.397600000000000620e+00 1.352361149703999921e+01
5.414900000000000269e+00 1.352805926807999981e+01
5.432199999999999918e+00 1.353246028199999884e+01
5.449500000000000455e+00 1.353681161647999964e+01
5.466800000000000104e+00 1.354112203847999929e+01
5.484100000000000641e+00 1.354538862567999935e+01
5.501400000000000290e+00 1.354961430040000003e+01
5.518699999999999939e+00 1.355379906263999956e+01
5.536000000000000476e+00 1.355794583471999815e+01
5.553300000000000125e+00 1.356205169431999913e+01
5.570600000000000662e+00 1.356611956375999917e+01
5.587900000000000311e+00 1.357020788943999889e+01
5.605200000000000848e+00 1.357430205975999904e+01
5.622500000000000497e+00 1.357838161847999991e+01
5.639800000000000146e+00 1.358243779863999912e+01
5.657100000000000684e+00 1.358646475559999978e+01
5.674400000000000333e+00 1.359045956703999991e+01
5.691700000000000870e+00 1.359441638831999910e+01
5.709000000000000519e+00 1.359833521943999912e+01
5.726300000000000168e+00 1.360221606039999998e+01
5.743600000000000705e+00 1.360605598887999790e+01
5.760900000000000354e+00 1.360985792719999843e+01
5.778200000000000891e+00 1.361361603071999937e+01
5.795500000000000540e+00 1.361733322175999916e+01
5.812800000000000189e+00 1.362100950031999780e+01
5.830100000000000726e+00 1.362464194407999862e+01
5.847400000000000375e+00 1.362823055303999809e+01
5.864700000000000912e+00 1.363177532719999974e+01
5.882000000000000561e+00 1.363527334423999982e+01
5.899300000000001098e+00 1.363872168183999811e+01
5.916600000000000747e+00 1.364210865071999912e+01
5.933900000000000396e+00 1.364544594015999834e+01
5.951200000000000045e+00 1.364873062783999913e+01
5.968499999999999694e+00 1.365195979143999949e+01
5.985800000000000232e+00 1.365513927559999807e+01
6.003099999999999881e+00 1.365826323567999978e+01
6.020399999999999530e+00 1.366133167167999929e+01
6.037700000000000067e+00 1.366434458359999837e+01
6.054999999999999716e+00 1.366729904912000038e+01
6.072300000000000253e+00 1.367019506823999997e+01
6.089599999999999902e+00 1.367302971863999872e+01
6.106899999999999551e+00 1.367580007799999819e+01
6.124200000000000088e+00 1.367850614631999839e+01
6.141499999999999737e+00 1.368114792359999932e+01
6.158800000000000274e+00 1.368372248751999898e+01
6.176099999999999923e+00 1.368622691575999895e+01
6.193399999999999572e+00 1.368866413063999943e+01
6.210700000000000109e+00 1.369050226991999963e+01
6.227999999999999758e+00 1.369211246823999950e+01
6.245300000000000296e+00 1.369367006479999915e+01
6.262599999999999945e+00 1.369501140967999930e+01
6.279900000000000482e+00 1.369641120096000009e+01
6.297200000000000131e+00 1.369765318696000023e+01
6.314499999999999780e+00 1.369888348367999953e+01
6.331800000000000317e+00 1.370008455720000029e+01
6.349099999999999966e+00 1.370131193159999938e+01
6.366400000000000503e+00 1.370254515063999889e+01
6.383700000000000152e+00 1.370377836967999841e+01
6.400999999999999801e+00 1.370500574407999927e+01
6.418300000000000338e+00 1.370622142919999931e+01
6.435599999999999987e+00 1.370743126967999892e+01
6.452900000000000524e+00 1.370862649855999926e+01
6.470200000000000173e+00 1.370981296047999898e+01
6.487500000000000711e+00 1.371098481079999765e+01
6.504800000000000360e+00 1.371214497183999903e+01
6.522100000000000009e+00 1.371329344359999958e+01
6.539400000000000546e+00 1.371443022607999929e+01
6.556700000000000195e+00 1.371555239695999973e+01
6.574000000000000732e+00 1.371666580087999954e+01
6.591300000000000381e+00 1.371773244767999955e+01
6.608600000000000030e+00 1.371876987127999925e+01
6.625900000000000567e+00 1.371978976095999947e+01
6.643200000000000216e+00 1.372078919440000000e+01
6.660500000000000753e+00 1.372177693855999969e+01
6.677800000000000402e+00 1.372275007112000011e+01
6.695100000000000051e+00 1.372370859207999949e+01
6.712400000000000588e+00 1.372465542375999981e+01
6.729700000000000237e+00 1.372558764383999907e+01
6.747000000000000774e+00 1.372650817463999928e+01
6.764300000000000423e+00 1.372741701615999865e+01
6.781600000000000961e+00 1.372831124607999875e+01
6.798900000000000610e+00 1.372919670904000000e+01
6.816200000000000259e+00 1.373007048271999864e+01
6.833500000000000796e+00 1.373093256711999999e+01
6.850800000000000445e+00 1.373178296224000050e+01
6.868100000000000982e+00 1.373262459039999861e+01
6.885400000000000631e+00 1.373345452927999943e+01
6.902700000000000280e+00 1.373427570119999963e+01
6.920000000000000817e+00 1.373508518383999899e+01
6.937300000000000466e+00 1.373588882183999971e+01
6.954600000000001003e+00 1.373668077055999959e+01
6.971900000000000652e+00 1.373746395231999884e+01
6.989200000000000301e+00 1.373823836711999924e+01
7.006500000000000838e+00 1.373900401495999901e+01
7.023800000000000487e+00 1.373976089583999816e+01
7.041100000000000136e+00 1.374051193207999866e+01
7.058399999999999785e+00 1.374125127904000010e+01
7.075699999999999434e+00 1.374198478135999935e+01
7.092999999999999972e+00 1.374271243903999995e+01
7.110299999999999621e+00 1.374342840743999794e+01
7.127600000000000158e+00 1.374413853119999906e+01
7.144899999999999807e+00 1.374483404335999914e+01
7.162200000000000344e+00 1.374551202159999796e+01
7.179499999999999993e+00 1.374617538823999929e+01
7.196799999999999642e+00 1.374682998791999999e+01
7.214100000000000179e+00 1.374747582064000007e+01
7.231399999999999828e+00 1.374811288639999951e+01
7.248700000000000365e+00 1.374874410751999854e+01
7.266000000000000014e+00 1.374936656167999871e+01
7.283299999999999663e+00 1.374998609351999868e+01
7.300600000000000200e+00 1.375059685839999801e+01
7.317899999999999849e+00 1.375120177864000048e+01
7.335200000000000387e+00 1.375180085423999898e+01
7.352500000000000036e+00 1.375239408519999884e+01
7.369799999999999685e+00 1.375297854919999985e+01
7.387100000000000222e+00 1.375356009087999887e+01
7.404399999999999871e+00 1.375413578791999925e+01
7.421700000000000408e+00 1.375470856263999941e+01
7.439000000000000057e+00 1.375527257039999895e+01
7.456300000000000594e+00 1.375583073351999985e+01
7.473600000000000243e+00 1.375638597432000054e+01
7.490899999999999892e+00 1.375693537047999904e+01
7.508200000000000429e+00 1.375747892199999889e+01
7.525500000000000078e+00 1.375801662888000010e+01
7.542800000000000615e+00 1.375855141343999932e+01
7.560100000000000264e+00 1.375907743103999969e+01
7.577399999999999913e+00 1.375960344864000007e+01
7.594700000000000450e+00 1.376012069927999804e+01
7.612000000000000099e+00 1.376063502759999935e+01
7.629300000000000637e+00 1.376114643359999867e+01
7.646600000000000286e+00 1.376165199495999936e+01
7.663900000000000823e+00 1.376215171167999785e+01
7.681200000000000472e+00 1.376264850607999968e+01
7.698500000000000121e+00 1.376313945583999931e+01
7.715800000000000658e+00 1.376362748327999874e+01
7.733100000000000307e+00 1.376410966607999953e+01
7.750400000000000844e+00 1.376458892655999833e+01
7.767700000000000493e+00 1.376506526471999869e+01
7.785000000000000142e+00 1.376553575823999864e+01
7.802300000000000679e+00 1.376600040711999817e+01
7.819600000000000328e+00 1.376646505599999948e+01
7.836900000000000865e+00 1.376692093792000016e+01
7.854200000000000514e+00 1.376737681983999906e+01
7.871500000000000163e+00 1.376782685711999932e+01
7.888800000000000701e+00 1.376827397207999937e+01
7.906100000000000350e+00 1.376871232007999879e+01
7.923400000000000887e+00 1.376914482343999957e+01
7.940700000000000536e+00 1.376957148215999993e+01
7.958000000000001073e+00 1.376999229623999810e+01
7.975300000000000722e+00 1.377040726567999940e+01
7.992600000000000371e+00 1.377081931279999871e+01
8.009900000000000020e+00 1.377122551527999939e+01
8.027200000000000557e+00 1.377162587311999964e+01
8.044500000000001094e+00 1.377202330863999791e+01
8.061800000000001631e+00 1.377241489951999931e+01
8.079100000000000392e+00 1.377280356808000050e+01
8.096400000000000929e+00 1.377318346967999929e+01
8.113699999999999690e+00 1.377356337127999986e+01
8.131000000000000227e+00 1.377393742824000000e+01
8.148300000000000765e+00 1.377430564055999973e+01
8.165599999999999525e+00 1.377467093055999925e+01
8.182900000000000063e+00 1.377503329823999856e+01
8.200200000000000600e+00 1.377538982127999923e+01
8.217499999999999361e+00 1.377574049967999947e+01
8.234799999999999898e+00 1.377609117807999795e+01
8.252100000000000435e+00 1.377643308951999934e+01
8.269399999999999196e+00 1.377677500095999896e+01
8.286699999999999733e+00 1.377711106775999816e+01
8.304000000000000270e+00 1.377744421223999893e+01
8.321300000000000807e+00 1.377777151207999928e+01
8.338599999999999568e+00 1.377809588959999942e+01
8.355900000000000105e+00 1.377841734479999936e+01
8.373200000000000642e+00 1.377873295536000064e+01
8.390499999999999403e+00 1.377904564359999995e+01
8.407799999999999940e+00 1.377935540952000082e+01
8.425100000000000477e+00 1.377966225311999970e+01
8.442400000000001015e+00 1.377996325207999995e+01
8.459699999999999775e+00 1.378026425103999841e+01
8.477000000000000313e+00 1.378055940535999824e+01
8.494300000000000850e+00 1.378084871503999942e+01
8.511599999999999611e+00 1.378113802471999882e+01
8.528900000000000148e+00 1.378142441207999980e+01
8.546200000000000685e+00 1.378170495480000035e+01
8.563499999999999446e+00 1.378198257519999892e+01
8.580799999999999983e+00 1.378225727327999905e+01
8.598100000000000520e+00 1.378252904903999898e+01
8.615400000000001057e+00 1.378279790248000047e+01
8.632699999999999818e+00 1.378306383359999998e+01
8.650000000000000355e+00 1.378332684239999928e+01
8.667300000000000892e+00 1.378358400655999993e+01
8.684599999999999653e+00 1.378384117071999881e+01
8.701900000000000190e+00 1.378409541255999926e+01
8.719200000000000728e+00 1.378434380975999929e+01
8.736500000000001265e+00 1.378459220695999932e+01
8.753800000000000026e+00 1.378483768183999914e+01
8.771100000000000563e+00 1.378507731207999853e+01
8.788400000000001100e+00 1.378531694231999971e+01
8.805699999999999861e+00 1.378555365024000068e+01
8.823000000000000398e+00 1.378578451351999945e+01
8.840300000000000935e+00 1.378601829911999843e+01
8.857599999999999696e+00 1.378624331775999856e+01
8.874900000000000233e+00 1.378646833639999869e+01
8.892200000000000770e+00 1.378669335503999882e+01
8.909500000000001307e+00 1.378691252904000031e+01
8.926800000000000068e+00 1.378712878071999981e+01
8.944100000000000605e+00 1.378734503239999931e+01
8.961400000000001143e+00 1.378755836175999860e+01
8.978699999999999903e+00 1.378776584647999925e+01
8.996000000000000441e+00 1.378797333119999990e+01
9.013300000000000978e+00 1.378817789359999857e+01
9.030600000000001515e+00 1.378837953368000058e+01
9.047900000000000276e+00 1.378858117375999903e+01
9.065200000000000813e+00 1.378877989151999905e+01
9.082500000000001350e+00 1.378897568695999887e+01
9.099800000000000111e+00 1.378916856008000025e+01
9.117100000000000648e+00 1.378936143319999985e+01
9.134400000000001185e+00 1.378954846167999904e+01
9.151699999999999946e+00 1.378973549016000000e+01
9.169000000000000483e+00 1.378992251863999918e+01
9.186300000000001020e+00 1.379010370247999973e+01
9.203600000000001558e+00 1.379028488632000027e+01
9.220900000000000318e+00 1.379046314784000060e+01
9.238200000000000855e+00 1.379063848704000073e+01
9.255500000000001393e+00 1.379081382623999907e+01
9.272800000000000153e+00 1.379098624311999899e+01
9.290100000000000691e+00 1.379115865999999890e+01
9.307400000000001228e+00 1.379132815455999861e+01
9.324700000000001765e+00 1.379149472679999811e+01
9.342000000000000526e+00 1.379165837671999917e+01
9.359300000000001063e+00 1.379182202664000023e+01
9.376600000000001600e+00 1.379198275423999931e+01
9.393900000000000361e+00 1.379214055951999995e+01
9.411200000000000898e+00 1.379229836479999882e+01
9.428500000000001435e+00 1.379245617007999947e+01
9.445800000000001972e+00 1.379260813071999969e+01
9.463100000000000733e+00 1.379276009135999992e+01
9.480400000000001270e+00 1.379291205199999837e+01
9.497700000000001808e+00 1.379306109032000016e+01
9.515000000000000568e+00 1.379320720631999997e+01
9.532300000000001106e+00 1.379335332231999800e+01
9.549600000000001643e+00 1.379349651599999937e+01
9.566900000000000404e+00 1.379363970967999897e+01
9.584200000000000941e+00 1.379377998104000014e+01
9.601500000000001478e+00 1.379392025239999953e+01
9.618800000000002015e+00 1.379405760143999871e+01
9.636100000000000776e+00 1.379419495047999789e+01
9.653400000000001313e+00 1.379432937719999863e+01
9.670700000000001850e+00 1.379446088159999917e+01
9.688000000000000611e+00 1.379459530831999814e+01
9.705300000000001148e+00 1.379472389039999847e+01
9.722600000000001685e+00 1.379485247247999880e+01
9.739899999999998670e+00 1.379498105456000090e+01
9.757199999999999207e+00 1.379510671431999924e+01
9.774499999999999744e+00 1.379523237407999936e+01
9.791800000000000281e+00 1.379535511151999927e+01
9.809099999999999042e+00 1.379547492663999897e+01
9.826399999999999579e+00 1.379559766408000065e+01
9.843700000000000117e+00 1.379571747919999858e+01
9.860999999999998877e+00 1.379583437199999807e+01
9.878299999999999415e+00 1.379595126479999934e+01
9.895599999999999952e+00 1.379606815759999883e+01
9.912900000000000489e+00 1.379618212807999811e+01
9.930199999999999250e+00 1.379629609855999917e+01
9.947499999999999787e+00 1.379640714671999824e+01
9.964800000000000324e+00 1.379651819487999909e+01
9.982099999999999085e+00 1.379662632071999795e+01
9.999399999999999622e+00 1.379673444655999859e+01
1.001670000000000016e+01 1.379684257239999923e+01
1.003399999999999892e+01 1.379694777591999966e+01
1.005129999999999946e+01 1.379705297944000009e+01
1.006859999999999999e+01 1.379715526063999853e+01
1.008590000000000053e+01 1.379726046415999896e+01
1.010319999999999929e+01 1.379736274535999918e+01
1.012049999999999983e+01 1.379746210423999919e+01
1.013780000000000037e+01 1.379756146311999920e+01
1.015509999999999913e+01 1.379766082199999921e+01
1.017239999999999966e+01 1.379775725855999902e+01
1.018970000000000020e+01 1.379785369512000059e+01
1.020700000000000074e+01 1.379795013167999862e+01
1.022429999999999950e+01 1.379804364591999821e+01
1.024160000000000004e+01 1.379813716015999958e+01
1.025890000000000057e+01 1.379822775207999896e+01
1.027619999999999933e+01 1.379832126631999856e+01
1.029349999999999987e+01 1.379841185823999972e+01
1.031080000000000041e+01 1.379850245015999910e+01
1.032809999999999917e+01 1.379859011976000005e+01
1.034539999999999971e+01 1.379867778935999922e+01
1.036270000000000024e+01 1.379876545895999840e+01
1.038000000000000078e+01 1.379885020623999914e+01
1.039729999999999954e+01 1.379893495351999810e+01
1.041460000000000008e+01 1.379901970079999884e+01
1.043190000000000062e+01 1.379910444807999781e+01
1.044919999999999938e+01 1.379918627304000012e+01
1.046649999999999991e+01 1.379926809800000065e+01
1.048380000000000045e+01 1.379934700063999919e+01
1.050110000000000099e+01 1.379942882559999973e+01
1.051839999999999975e+01 1.379950772823999827e+01
1.053570000000000029e+01 1.379958663087999859e+01
1.055300000000000082e+01 1.379966553352000069e+01
1.057029999999999959e+01 1.379974151383999903e+01
1.058760000000000012e+01 1.379981749415999914e+01
1.060490000000000066e+01 1.379989347447999926e+01
1.062219999999999942e+01 1.379996653247999916e+01
1.063949999999999996e+01 1.380003959047999906e+01
1.065680000000000049e+01 1.380011557079999918e+01
1.067410000000000103e+01 1.380018570647999887e+01
1.069139999999999979e+01 1.380025876447999877e+01
1.070870000000000033e+01 1.380032890016000025e+01
1.072600000000000087e+01 1.380039903583999994e+01
1.074329999999999963e+01 1.380046917151999963e+01
1.076060000000000016e+01 1.380053930719999933e+01
1.077790000000000070e+01 1.380060652055999881e+01
1.079520000000000124e+01 1.380067373392000007e+01
1.081250000000000000e+01 1.380074094727999778e+01
1.082980000000000054e+01 1.380080816063999904e+01
1.084710000000000107e+01 1.380087537399999853e+01
1.086439999999999984e+01 1.380093966503999958e+01
1.088170000000000037e+01 1.380100395607999886e+01
1.089900000000000091e+01 1.380106824711999991e+01
1.091629999999999967e+01 1.380112961584000075e+01
1.093360000000000021e+01 1.380119390687999825e+01
1.095090000000000074e+01 1.380125527559999909e+01
1.096820000000000128e+01 1.380131664431999816e+01
1.098550000000000004e+01 1.380137801303999900e+01
1.100280000000000058e+01 1.380143938175999985e+01
1.102010000000000112e+01 1.380149782815999870e+01
1.103739999999999988e+01 1.380155627455999934e+01
1.105470000000000041e+01 1.380161472095999997e+01
1.107200000000000095e+01 1.380167316735999883e+01
1.108930000000000149e+01 1.380173161375999946e+01
1.110660000000000025e+01 1.380178713783999989e+01
1.112390000000000079e+01 1.380184558423999874e+01
1.114120000000000132e+01 1.380190110831999917e+01
1.115850000000000009e+01 1.380195663239999959e+01
1.117580000000000062e+01 1.380201215648000002e+01
1.119310000000000116e+01 1.380206475823999845e+01
1.121040000000000170e+01 1.380212028231999888e+01
1.122770000000000046e+01 1.380217288407999909e+01
1.124500000000000099e+01 1.380222548583999931e+01
1.126230000000000153e+01 1.380227808759999952e+01
1.127960000000000029e+01 1.380233068935999974e+01
1.129690000000000083e+01 1.380238329111999818e+01
1.131420000000000137e+01 1.380243297055999818e+01
1.133150000000000013e+01 1.380248557232000017e+01
1.134880000000000067e+01 1.380253525176000018e+01
1.136610000000000120e+01 1.380258493120000018e+01
1.138340000000000174e+01 1.380263461064000019e+01
1.140070000000000050e+01 1.380268136775999999e+01
1.141800000000000104e+01 1.380273104719999822e+01
1.143530000000000157e+01 1.380277780431999801e+01
1.145260000000000034e+01 1.380282748375999802e+01
1.146990000000000087e+01 1.380287424087999959e+01
1.148720000000000141e+01 1.380292099799999939e+01
1.150450000000000195e+01 1.380296775511999918e+01
1.152180000000000071e+01 1.380301158991999877e+01
1.153910000000000124e+01 1.380305834703999857e+01
1.155640000000000178e+01 1.380310218183999993e+01
1.157370000000000054e+01 1.380314893895999973e+01
1.159100000000000108e+01 1.380319277375999931e+01
1.160830000000000162e+01 1.380323660855999890e+01
1.162560000000000038e+01 1.380328044335999849e+01
1.164290000000000092e+01 1.380332427815999985e+01
1.166020000000000145e+01 1.380336519063999923e+01
1.167750000000000199e+01 1.380340902543999881e+01
1.169480000000000075e+01 1.380344993791999819e+01
1.171210000000000129e+01 1.380349377271999955e+01
1.172940000000000182e+01 1.380353468519999893e+01
1.174670000000000059e+01 1.380357559767999831e+01
1.176400000000000112e+01 1.380361651015999769e+01
1.178130000000000166e+01 1.380365450032000041e+01
1.179860000000000220e+01 1.380369541279999979e+01
1.181590000000000096e+01 1.380373632527999916e+01
1.183320000000000149e+01 1.380377431544000011e+01
1.185050000000000203e+01 1.380381522791999949e+01
1.186780000000000079e+01 1.380385321807999865e+01
1.188510000000000133e+01 1.380389120823999960e+01
1.190240000000000009e+01 1.380392919839999877e+01
1.191969999999999885e+01 1.380396718855999971e+01
1.193699999999999939e+01 1.380400517872000066e+01
1.195429999999999993e+01 1.380404316887999983e+01
1.197160000000000046e+01 1.380407823671999878e+01
1.198889999999999922e+01 1.380411622687999973e+01
1.200619999999999976e+01 1.380415129471999869e+01
1.202350000000000030e+01 1.380418928487999963e+01
1.204079999999999906e+01 1.380422435272000037e+01
1.205809999999999960e+01 1.380425942055999933e+01
1.207540000000000013e+01 1.380429448839999829e+01
1.209269999999999889e+01 1.380432955623999902e+01
1.210999999999999943e+01 1.380436462407999976e+01
1.212729999999999997e+01 1.380439676960000028e+01
1.214460000000000051e+01 1.380443183743999924e+01
1.216189999999999927e+01 1.380446690527999820e+01
1.217919999999999980e+01 1.380449905079999873e+01
1.219650000000000034e+01 1.380453119631999925e+01
1.221379999999999910e+01 1.380456626415999999e+01
1.223109999999999964e+01 1.380459840967999874e+01
1.224840000000000018e+01 1.380463055519999926e+01
1.226570000000000071e+01 1.380466270071999979e+01
1.228299999999999947e+01 1.380469484623999854e+01
1.230030000000000001e+01 1.380472699175999907e+01
1.231760000000000055e+01 1.380475913727999959e+01
1.233489999999999931e+01 1.380478836047999991e+01
1.235219999999999985e+01 1.380482050599999866e+01
1.236950000000000038e+01 1.380484972920000075e+01
1.238679999999999914e+01 1.380488187471999950e+01
1.240409999999999968e+01 1.380491109791999982e+01
1.242140000000000022e+01 1.380494324343999857e+01
1.243870000000000076e+01 1.380497246663999888e+01
1.245599999999999952e+01 1.380500168983999920e+01
1.247330000000000005e+01 1.380503091303999952e+01
1.249060000000000059e+01 1.380506013623999984e+01
1.250789999999999935e+01 1.380508935943999838e+01
1.252519999999999989e+01 1.380511858263999869e+01
1.254250000000000043e+01 1.380514488351999880e+01
1.255980000000000096e+01 1.380517410671999912e+01
1.257709999999999972e+01 1.380520332991999943e+01
1.259440000000000026e+01 1.380522963079999954e+01
1.261170000000000080e+01 1.380525885399999808e+01
1.262899999999999956e+01 1.380528515487999996e+01
1.264630000000000010e+01 1.380531437807999851e+01
1.266360000000000063e+01 1.380534067895999861e+01
1.268089999999999939e+01 1.380536697983999872e+01
1.269819999999999993e+01 1.380539328071999883e+01
1.271550000000000047e+01 1.380541958160000071e+01
1.273280000000000101e+01 1.380544588247999904e+01
1.275009999999999977e+01 1.380547218335999915e+01
1.276740000000000030e+01 1.380549848423999926e+01
1.278470000000000084e+01 1.380552478511999936e+01
1.280199999999999960e+01 1.380555108599999947e+01
1.281930000000000014e+01 1.380557446455999937e+01
1.283660000000000068e+01 1.380560076543999948e+01
1.285390000000000121e+01 1.380562414399999938e+01
1.287119999999999997e+01 1.380565044487999948e+01
1.288850000000000051e+01 1.380567382343999938e+01
1.290580000000000105e+01 1.380570012431999949e+01
1.292309999999999981e+01 1.380572350287999939e+01
1.294040000000000035e+01 1.380574688143999929e+01
1.295770000000000088e+01 1.380577318231999939e+01
1.297500000000000142e+01 1.380579656087999929e+01
1.299230000000000018e+01 1.380581993943999919e+01
1.300960000000000072e+01 1.380584331799999909e+01
1.302690000000000126e+01 1.380586669656000076e+01
1.304420000000000002e+01 1.380589007511999888e+01
1.306150000000000055e+01 1.380591345368000056e+01
1.307880000000000109e+01 1.380593683223999868e+01
1.309609999999999985e+01 1.380595728848000014e+01
1.311340000000000039e+01 1.380598066704000004e+01
1.313070000000000093e+01 1.380600404559999994e+01
1.314800000000000146e+01 1.380602450183999963e+01
1.316530000000000022e+01 1.380604788039999953e+01
1.318260000000000076e+01 1.380606833663999922e+01
1.319990000000000130e+01 1.380609171519999911e+01
1.321720000000000006e+01 1.380611217143999880e+01
1.323450000000000060e+01 1.380613555000000048e+01
1.325180000000000113e+01 1.380615600623999839e+01
1.326910000000000167e+01 1.380617646247999986e+01
1.328640000000000043e+01 1.380619691871999954e+01
1.330370000000000097e+01 1.380622029727999944e+01
1.332100000000000151e+01 1.380624075351999913e+01
1.333830000000000027e+01 1.380626120976000060e+01
1.335560000000000080e+01 1.380628166599999851e+01
1.337290000000000134e+01 1.380630212223999997e+01
1.339020000000000010e+01 1.380632257847999966e+01
1.340750000000000064e+01 1.380634303471999935e+01
1.342480000000000118e+01 1.380636056863999883e+01
1.344210000000000171e+01 1.380638102487999852e+01
1.345940000000000047e+01 1.380640148111999999e+01
1.347670000000000101e+01 1.380642193735999967e+01
1.349400000000000155e+01 1.380643947127999915e+01
1.351130000000000031e+01 1.380645992751999884e+01
1.352860000000000085e+01 1.380648038376000031e+01
1.354590000000000138e+01 1.380649791767999801e+01
1.356320000000000192e+01 1.380651837391999948e+01
1.358050000000000068e+01 1.380653590783999896e+01
1.359780000000000122e+01 1.380655636407999864e+01
1.361510000000000176e+01 1.380657389799999990e+01
1.363240000000000052e+01 1.380659143191999938e+01
1.364970000000000105e+01 1.380661188815999907e+01
1.366700000000000159e+01 1.380662942207999855e+01
1.368430000000000035e+01 1.380664695599999980e+01
1.370160000000000089e+01 1.380666448991999928e+01
1.371890000000000143e+01 1.380668494615999897e+01
1.373620000000000196e+01 1.380670248008000023e+01
1.375350000000000072e+01 1.380672001399999793e+01
1.377080000000000126e+01 1.380673754791999919e+01
1.378810000000000180e+01 1.380675508184000044e+01
1.380540000000000056e+01 1.380677261575999992e+01
1.382270000000000110e+01 1.380679014967999940e+01
1.384000000000000163e+01 1.380680768359999888e+01
1.385730000000000217e+01 1.380682229519999993e+01
1.387460000000000093e+01 1.380683982911999941e+01
1.389190000000000147e+01 1.380685736303999889e+01
1.390920000000000201e+01 1.380687489696000014e+01
1.392650000000000077e+01 1.380689243087999785e+01
1.394380000000000130e+01 1.380690704247999889e+01
1.396110000000000184e+01 1.380692457640000015e+01
1.397840000000000060e+01 1.380693918799999942e+01
1.399570000000000114e+01 1.380695672191999890e+01
1.401300000000000168e+01 1.380697133351999994e+01
1.403030000000000221e+01 1.380698886743999942e+01
1.404760000000000097e+01 1.380700640135999890e+01
1.406489999999999974e+01 1.380702101295999995e+01
1.408220000000000027e+01 1.380703562455999922e+01
1.409949999999999903e+01 1.380705315848000048e+01
1.411679999999999957e+01 1.380706777007999797e+01
1.413410000000000011e+01 1.380708530399999923e+01
1.415139999999999887e+01 1.380709991560000027e+01
1.416869999999999941e+01 1.380711452719999777e+01
1.418599999999999994e+01 1.380712913879999881e+01
1.420330000000000048e+01 1.380714375039999986e+01
1.422059999999999924e+01 1.380716128431999934e+01
1.423789999999999978e+01 1.380717589591999861e+01
1.425520000000000032e+01 1.380719050751999966e+01
1.427249999999999908e+01 1.380720511911999893e+01
1.428979999999999961e+01 1.380721973071999997e+01
1.430710000000000015e+01 1.380723434231999924e+01
1.432440000000000069e+01 1.380724895391999851e+01
1.434169999999999945e+01 1.380726356551999956e+01
1.435899999999999999e+01 1.380727817712000061e+01
1.437630000000000052e+01 1.380729278871999810e+01
1.439359999999999928e+01 1.380730740031999915e+01
1.441089999999999982e+01 1.380732201192000019e+01
1.442820000000000036e+01 1.380733370119999925e+01
1.444549999999999912e+01 1.380734831279999852e+01
1.446279999999999966e+01 1.380736292439999957e+01
1.448010000000000019e+01 1.380737753599999884e+01
1.449740000000000073e+01 1.380739214759999989e+01
1.451469999999999949e+01 1.380740383687999895e+01
1.453200000000000003e+01 1.380741844848000000e+01
1.454930000000000057e+01 1.380743306007999927e+01
1.456659999999999933e+01 1.380744474936000010e+01
1.458389999999999986e+01 1.380745936095999937e+01
1.460120000000000040e+01 1.380747105023999843e+01
1.461850000000000094e+01 1.380748566183999948e+01
1.463579999999999970e+01 1.380749735112000032e+01
1.465310000000000024e+01 1.380751196271999781e+01
1.467040000000000077e+01 1.380752365199999865e+01
1.468769999999999953e+01 1.380753826359999969e+01
1.470500000000000007e+01 1.380754995288000053e+01
1.472230000000000061e+01 1.380756456447999803e+01
1.473959999999999937e+01 1.380757625375999886e+01
1.475689999999999991e+01 1.380758794303999970e+01
1.477420000000000044e+01 1.380760255463999897e+01
1.479150000000000098e+01 1.380761424391999981e+01
1.480879999999999974e+01 1.380762593319999887e+01
1.482610000000000028e+01 1.380764054479999992e+01
1.484340000000000082e+01 1.380765223407999898e+01
1.486069999999999958e+01 1.380766392335999981e+01
1.487800000000000011e+01 1.380767561264000065e+01
1.489530000000000065e+01 1.380768730191999794e+01
1.491260000000000119e+01 1.380770191351999898e+01
1.492989999999999995e+01 1.380771360279999982e+01
1.494720000000000049e+01 1.380772529208000066e+01
1.496450000000000102e+01 1.380773698135999794e+01
1.498179999999999978e+01 1.380774867063999878e+01
1.499910000000000032e+01 1.380776035991999962e+01
1.501640000000000086e+01 1.380777204920000045e+01
1.503370000000000140e+01 1.380778373847999951e+01
1.505100000000000016e+01 1.380779542775999857e+01
1.506830000000000069e+01 1.380780711703999941e+01
1.508560000000000123e+01 1.380781880631999847e+01
1.510289999999999999e+01 1.380783049559999931e+01
1.512020000000000053e+01 1.380784218488000015e+01
1.513750000000000107e+01 1.380785095183999900e+01
1.515479999999999983e+01 1.380786264111999984e+01
1.517210000000000036e+01 1.380787433039999890e+01
1.518940000000000090e+01 1.380788601967999973e+01
1.520670000000000144e+01 1.380789770896000057e+01
1.522400000000000020e+01 1.380790939823999786e+01
1.524130000000000074e+01 1.380791816519999848e+01
1.525860000000000127e+01 1.380792985447999932e+01
1.527590000000000003e+01 1.380794154376000016e+01
1.529320000000000057e+01 1.380795031071999901e+01
1.531050000000000111e+01 1.380796199999999807e+01
1.532780000000000165e+01 1.380797368927999891e+01
1.534510000000000041e+01 1.380798245623999954e+01
1.536240000000000094e+01 1.380799414552000037e+01
1.537970000000000148e+01 1.380800583479999943e+01
1.539700000000000024e+01 1.380801460176000006e+01
1.541430000000000078e+01 1.380802629103999912e+01
1.543160000000000132e+01 1.380803505799999975e+01
1.544890000000000008e+01 1.380804674727999881e+01
1.546620000000000061e+01 1.380805551423999944e+01
1.548350000000000115e+01 1.380806720352000028e+01
1.550080000000000169e+01 1.380807597047999913e+01
1.551810000000000045e+01 1.380808765975999819e+01
1.553540000000000099e+01 1.380809642671999882e+01
1.555270000000000152e+01 1.380810811599999965e+01
1.557000000000000028e+01 1.380811688296000028e+01
1.558730000000000082e+01 1.380812857223999934e+01
1.560460000000000136e+01 1.380813733919999819e+01
1.562190000000000190e+01 1.380814610615999882e+01
1.563920000000000066e+01 1.380815779543999966e+01
1.565650000000000119e+01 1.380816656240000029e+01
1.567380000000000173e+01 1.380817532935999914e+01
1.569110000000000049e+01 1.380818701863999820e+01
1.570840000000000103e+01 1.380819578559999883e+01
1.572570000000000157e+01 1.380820455255999946e+01
1.574300000000000033e+01 1.380821331952000008e+01
1.576030000000000086e+01 1.380822208647999894e+01
1.577760000000000140e+01 1.380823377575999977e+01
1.579490000000000194e+01 1.380824254271999862e+01
1.581220000000000070e+01 1.380825130967999925e+01
1.582950000000000124e+01 1.380826007663999988e+01
1.584680000000000177e+01 1.380827176591999894e+01
1.586410000000000053e+01 1.380828053287999957e+01
1.588140000000000107e+01 1.380828929984000020e+01
1.589870000000000161e+01 1.380829806679999905e+01
1.591600000000000215e+01 1.380830683375999790e+01
1.593330000000000091e+01 1.380831560071999853e+01
1.595060000000000144e+01 1.380832436767999916e+01
1.596790000000000198e+01 1.380833313463999978e+01
1.598520000000000074e+01 1.380834190160000041e+01
1.600250000000000128e+01 1.380835066855999926e+01
1.601980000000000004e+01 1.380835943551999812e+01
1.603710000000000235e+01 1.380836820247999874e+01
1.605440000000000111e+01 1.380837696943999937e+01
1.607169999999999987e+01 1.380838573640000000e+01
1.608900000000000219e+01 1.380839450335999885e+01
1.610630000000000095e+01 1.380840327031999948e+01
1.612360000000000326e+01 1.380841203727999833e+01
1.614090000000000202e+01 1.380842080423999896e+01
1.615820000000000078e+01 1.380842957119999959e+01
1.617550000000000310e+01 1.380843833815999844e+01
1.619280000000000186e+01 1.380844418279999886e+01
1.621010000000000062e+01 1.380845294975999948e+01
1.622739999999999938e+01 1.380846171672000011e+01
1.624469999999999814e+01 1.380847048367999896e+01
1.626200000000000045e+01 1.380847925063999959e+01
1.627929999999999922e+01 1.380848801759999844e+01
1.629660000000000153e+01 1.380849386223999886e+01
1.631390000000000029e+01 1.380850262919999949e+01
1.633119999999999905e+01 1.380851139616000012e+01
1.634850000000000136e+01 1.380852016312000075e+01
1.636580000000000013e+01 1.380852893007999782e+01
1.638309999999999889e+01 1.380853477471999824e+01
1.640040000000000120e+01 1.380854354167999887e+01
1.641769999999999996e+01 1.380855230863999950e+01
1.643499999999999872e+01 1.380855815327999991e+01
1.645230000000000103e+01 1.380856692024000054e+01
1.646959999999999980e+01 1.380857568719999939e+01
1.648689999999999856e+01 1.380858445415999824e+01
1.650420000000000087e+01 1.380859029879999866e+01
1.652149999999999963e+01 1.380859906575999929e+01
1.653879999999999839e+01 1.380860491039999971e+01
1.655610000000000070e+01 1.380861367736000034e+01
1.657339999999999947e+01 1.380862244431999919e+01
1.659070000000000178e+01 1.380862828895999961e+01
1.660800000000000054e+01 1.380863705591999846e+01
1.662529999999999930e+01 1.380864290055999888e+01
1.664260000000000161e+01 1.380865166751999951e+01
1.665990000000000038e+01 1.380865751215999992e+01
1.667719999999999914e+01 1.380866627911999878e+01
1.669450000000000145e+01 1.380867212375999920e+01
1.671180000000000021e+01 1.380868089071999982e+01
1.672909999999999897e+01 1.380868673536000024e+01
1.674640000000000128e+01 1.380869550231999909e+01
1.676370000000000005e+01 1.380870134695999951e+01
1.678099999999999881e+01 1.380871011391999836e+01
1.679830000000000112e+01 1.380871595855999878e+01
1.681559999999999988e+01 1.380872472551999941e+01
1.683289999999999864e+01 1.380873057015999983e+01
1.685020000000000095e+01 1.380873933712000046e+01
1.686749999999999972e+01 1.380874518176000088e+01
1.688480000000000203e+01 1.380875394871999795e+01
1.690210000000000079e+01 1.380875979335999837e+01
1.691939999999999955e+01 1.380876563799999879e+01
1.693670000000000186e+01 1.380877440495999942e+01
1.695400000000000063e+01 1.380878024959999983e+01
1.697129999999999939e+01 1.380878609424000025e+01
1.698860000000000170e+01 1.380879486119999910e+01
1.700590000000000046e+01 1.380880070583999952e+01
1.702319999999999922e+01 1.380880655047999817e+01
1.704050000000000153e+01 1.380881531743999879e+01
1.705780000000000030e+01 1.380882116207999921e+01
1.707509999999999906e+01 1.380882700671999963e+01
1.709240000000000137e+01 1.380883285136000005e+01
1.710970000000000013e+01 1.380884161831999890e+01
1.712699999999999889e+01 1.380884746295999932e+01
1.714430000000000121e+01 1.380885330759999974e+01
1.716159999999999997e+01 1.380885915224000016e+01
1.717890000000000228e+01 1.380886791919999901e+01
1.719620000000000104e+01 1.380887376383999943e+01
1.721349999999999980e+01 1.380887960847999985e+01
1.723080000000000211e+01 1.380888545311999849e+01
1.724810000000000088e+01 1.380889129775999891e+01
1.726539999999999964e+01 1.380890006471999953e+01
1.728270000000000195e+01 1.380890590935999995e+01
1.730000000000000071e+01 1.380891175400000037e+01
1.731729999999999947e+01 1.380891759864000079e+01
1.733460000000000178e+01 1.380892344327999943e+01
1.735190000000000055e+01 1.380892928791999807e+01
1.736919999999999931e+01 1.380893805487999870e+01
1.738649999999999807e+01 1.380894389951999912e+01
1.740380000000000038e+01 1.380894974415999954e+01
1.742109999999999914e+01 1.380895558879999996e+01
1.743840000000000146e+01 1.380896143344000038e+01
1.745570000000000022e+01 1.380896727808000080e+01
1.747300000000000253e+01 1.380897312271999944e+01
1.749029999999999774e+01 1.380897896735999808e+01
1.750760000000000005e+01 1.380898481199999850e+01
1.752489999999999881e+01 1.380899065663999892e+01
1.754220000000000113e+01 1.380899650127999934e+01
1.755949999999999989e+01 1.380900234591999975e+01
1.757680000000000220e+01 1.380900819056000017e+01
1.759409999999999741e+01 1.380901403519999882e+01
1.761139999999999972e+01 1.380901987983999923e+01
1.762869999999999848e+01 1.380902572447999965e+01
1.764600000000000080e+01 1.380903156911999830e+01
1.766329999999999956e+01 1.380903741375999871e+01
1.768060000000000187e+01 1.380904325839999913e+01
1.769790000000000063e+01 1.380904910303999955e+01
1.771519999999999939e+01 1.380905494767999997e+01
1.773249999999999815e+01 1.380906079231999861e+01
1.774980000000000047e+01 1.380906663695999903e+01
1.776709999999999923e+01 1.380907248159999945e+01
1.778440000000000154e+01 1.380907832623999987e+01
1.780170000000000030e+01 1.380908417088000029e+01
1.781900000000000261e+01 1.380909001551999893e+01
1.783629999999999782e+01 1.380909586015999935e+01
1.785360000000000014e+01 1.380909878247999956e+01
1.787089999999999890e+01 1.380910462711999820e+01
1.788820000000000121e+01 1.380911047175999862e+01
1.790549999999999997e+01 1.380911631639999904e+01
1.792280000000000229e+01 1.380912216103999945e+01
1.794010000000000105e+01 1.380912800567999987e+01
1.795739999999999981e+01 1.380913385032000029e+01
1.797469999999999857e+01 1.380913677264000050e+01
1.799200000000000088e+01 1.380914261728000092e+01
1.800929999999999964e+01 1.380914846191999779e+01
1.802660000000000196e+01 1.380915430655999820e+01
1.804390000000000072e+01 1.380916015119999862e+01
1.806120000000000303e+01 1.380916599583999904e+01
1.807849999999999824e+01 1.380916891815999925e+01
1.809580000000000055e+01 1.380917476279999967e+01
1.811309999999999931e+01 1.380918060744000009e+01
1.813040000000000163e+01 1.380918645208000051e+01
1.814770000000000039e+01 1.380918937439999894e+01
1.816500000000000270e+01 1.380919521903999936e+01
1.818229999999999791e+01 1.380920106367999800e+01
1.819960000000000022e+01 1.380920690831999842e+01
1.821689999999999898e+01 1.380920983063999863e+01
1.823420000000000130e+01 1.380921567527999905e+01
1.825150000000000006e+01 1.380922151991999947e+01
1.826880000000000237e+01 1.380922736455999988e+01
1.828610000000000113e+01 1.380923028688000009e+01
1.830339999999999989e+01 1.380923613151999874e+01
1.832069999999999865e+01 1.380924197615999915e+01
1.833800000000000097e+01 1.380924489847999936e+01
1.835529999999999973e+01 1.380925074311999978e+01
1.837260000000000204e+01 1.380925658775999842e+01
1.838990000000000080e+01 1.380925951007999863e+01
1.840720000000000312e+01 1.380926535471999905e+01
1.842449999999999832e+01 1.380927119935999947e+01
1.844180000000000064e+01 1.380927412167999968e+01
1.845909999999999940e+01 1.380927996631999832e+01
1.847640000000000171e+01 1.380928288863999853e+01
1.849370000000000047e+01 1.380928873327999895e+01
1.851100000000000279e+01 1.380929457791999937e+01
1.852830000000000155e+01 1.380929750023999958e+01
1.854560000000000031e+01 1.380930334488000000e+01
1.856289999999999907e+01 1.380930918952000042e+01
1.858020000000000138e+01 1.380931211184000063e+01
1.859750000000000014e+01 1.380931795647999927e+01
1.861480000000000246e+01 1.380932087879999948e+01
1.863210000000000122e+01 1.380932672343999812e+01
1.864940000000000353e+01 1.380933256807999854e+01
1.866669999999999874e+01 1.380933549039999875e+01
1.868400000000000105e+01 1.380934133503999917e+01
1.870129999999999981e+01 1.380934425735999938e+01
1.871860000000000213e+01 1.380935010199999979e+01
1.873590000000000089e+01 1.380935302432000000e+01
1.875320000000000320e+01 1.380935886896000042e+01
1.877049999999999841e+01 1.380936179128000063e+01
1.878780000000000072e+01 1.380936763591999927e+01
1.880509999999999948e+01 1.380937348055999792e+01
1.882240000000000180e+01 1.380937640287999812e+01
1.883970000000000056e+01 1.380937932519999833e+01
1.885700000000000287e+01 1.380938516983999875e+01
1.887430000000000163e+01 1.380938809215999896e+01
1.889160000000000394e+01 1.380939393679999938e+01
1.890889999999999915e+01 1.380939685911999959e+01
1.892620000000000147e+01 1.380940270376000001e+01
1.894350000000000023e+01 1.380940562608000022e+01
1.896080000000000254e+01 1.380941147071999886e+01
1.897810000000000130e+01 1.380941439303999907e+01
1.899540000000000362e+01 1.380942023767999949e+01
1.901269999999999882e+01 1.380942315999999970e+01
1.903000000000000114e+01 1.380942900463999834e+01
1.904729999999999990e+01 1.380943192695999855e+01
1.906460000000000221e+01 1.380943777159999897e+01
1.908190000000000097e+01 1.380944069391999918e+01
1.909920000000000329e+01 1.380944361623999939e+01
1.911650000000000205e+01 1.380944946087999980e+01
1.913380000000000081e+01 1.380945238320000001e+01
1.915109999999999957e+01 1.380945530552000022e+01
1.916840000000000188e+01 1.380946115015999887e+01
1.918570000000000064e+01 1.380946407247999907e+01
1.920300000000000296e+01 1.380946991711999949e+01
1.922030000000000172e+01 1.380947283943999970e+01
1.923760000000000403e+01 1.380947576175999991e+01
1.925489999999999924e+01 1.380948160640000033e+01
1.927220000000000155e+01 1.380948452871999876e+01
1.928950000000000031e+01 1.380949037335999918e+01
1.930680000000000263e+01 1.380949329567999939e+01
1.932410000000000139e+01 1.380949621799999960e+01
1.934140000000000370e+01 1.380950206263999824e+01
1.935870000000000246e+01 1.380950498495999845e+01
1.937600000000000122e+01 1.380950790727999866e+01
1.939329999999999998e+01 1.380951375191999908e+01
1.941060000000000230e+01 1.380951667423999929e+01
1.942790000000000106e+01 1.380951959655999950e+01
1.944520000000000337e+01 1.380952251887999971e+01
1.946250000000000213e+01 1.380952836352000013e+01
1.947979999999999734e+01 1.380953128584000034e+01
1.949709999999999965e+01 1.380953420816000055e+01
1.951439999999999841e+01 1.380954005279999919e+01
1.953170000000000073e+01 1.380954297511999940e+01
1.954899999999999949e+01 1.380954589743999783e+01
1.956630000000000180e+01 1.380955174207999825e+01
1.958360000000000056e+01 1.380955466439999846e+01
1.960089999999999932e+01 1.380955758671999867e+01
1.961819999999999808e+01 1.380956050903999888e+01
1.963550000000000040e+01 1.380956635367999930e+01
1.965279999999999916e+01 1.380956927599999950e+01
1.967010000000000147e+01 1.380957219831999971e+01
1.968740000000000023e+01 1.380957512063999992e+01
1.970470000000000255e+01 1.380958096528000034e+01
1.972199999999999775e+01 1.380958388760000055e+01
1.973930000000000007e+01 1.380958680992000076e+01
1.975659999999999883e+01 1.380958973223999919e+01
1.977390000000000114e+01 1.380959265455999940e+01
1.979119999999999990e+01 1.380959849919999805e+01
1.980850000000000222e+01 1.380960142151999825e+01
1.982580000000000098e+01 1.380960434383999846e+01
1.984309999999999974e+01 1.380961018847999888e+01
1.986039999999999850e+01 1.380961311079999909e+01
1.987770000000000081e+01 1.380961603311999930e+01
1.989499999999999957e+01 1.380961895543999951e+01
1.991230000000000189e+01 1.380962187775999972e+01
1.992960000000000065e+01 1.380962480007999993e+01
1.994690000000000296e+01 1.380963064472000035e+01
1.996419999999999817e+01 1.380963356703999878e+01
1.998150000000000048e+01 1.380963648935999899e+01
1.999879999999999924e+01 1.380963941167999920e+01
2.001610000000000156e+01 1.380964233399999941e+01
2.003340000000000032e+01 1.380964525631999962e+01
2.005070000000000263e+01 1.380965110095999826e+01
2.006799999999999784e+01 1.380965402327999847e+01
2.008530000000000015e+01 1.380965694559999868e+01
2.010259999999999891e+01 1.380965986791999889e+01
2.011990000000000123e+01 1.380966279023999910e+01
2.013719999999999999e+01 1.380966571255999931e+01
2.015450000000000230e+01 1.380966863487999952e+01
2.017180000000000106e+01 1.380967155719999973e+01
2.018909999999999982e+01 1.380967740183999837e+01
2.020639999999999858e+01 1.380968032415999858e+01
2.022370000000000090e+01 1.380968324647999879e+01
2.024099999999999966e+01 1.380968616879999900e+01
2.025830000000000197e+01 1.380968909111999920e+01
2.027560000000000073e+01 1.380969201343999941e+01
2.029290000000000305e+01 1.380969493575999962e+01
2.031019999999999825e+01 1.380969785807999983e+01
2.032750000000000057e+01 1.380970078040000004e+01
2.034479999999999933e+01 1.380970370272000025e+01
2.036210000000000164e+01 1.380970954735999889e+01
2.037940000000000040e+01 1.380971246967999910e+01
2.039670000000000272e+01 1.380971539199999931e+01
2.041400000000000148e+01 1.380971831431999952e+01
2.043130000000000024e+01 1.380972123663999973e+01
2.044859999999999900e+01 1.380972415895999816e+01
2.046590000000000131e+01 1.380972708127999837e+01
2.048320000000000007e+01 1.380973000359999858e+01
2.050050000000000239e+01 1.380973292591999879e+01
2.051780000000000115e+01 1.380973584823999900e+01
2.053510000000000346e+01 1.380973877055999921e+01
2.055239999999999867e+01 1.380974169287999942e+01
2.056970000000000098e+01 1.380974461519999963e+01
2.058699999999999974e+01 1.380974753751999984e+01
2.060430000000000206e+01 1.380975045984000005e+01
2.062160000000000082e+01 1.380975338216000026e+01
2.063890000000000313e+01 1.380975630448000047e+01
2.065619999999999834e+01 1.380975922680000068e+01
2.067350000000000065e+01 1.380976214912000088e+01
2.069079999999999941e+01 1.380976507143999932e+01
2.070810000000000173e+01 1.380976799375999775e+01
2.072540000000000049e+01 1.380977091607999796e+01
2.074270000000000280e+01 1.380977383839999817e+01
2.076000000000000156e+01 1.380977676071999838e+01
2.077730000000000032e+01 1.380977968303999859e+01
2.079459999999999908e+01 1.380978260535999880e+01
2.081190000000000140e+01 1.380978552767999901e+01
2.082920000000000016e+01 1.380978844999999922e+01
2.084650000000000247e+01 1.380979137231999943e+01
2.086380000000000123e+01 1.380979429463999963e+01
2.088110000000000355e+01 1.380979721695999984e+01
2.089839999999999876e+01 1.380980013928000005e+01
2.091570000000000107e+01 1.380980306160000026e+01
2.093299999999999983e+01 1.380980598392000047e+01
2.095030000000000214e+01 1.380980890623999890e+01
2.096760000000000090e+01 1.380981182855999911e+01
2.098490000000000322e+01 1.380981475087999932e+01
2.100220000000000198e+01 1.380981767319999953e+01
2.101950000000000074e+01 1.380981767319999953e+01
2.103679999999999950e+01 1.380982351783999817e+01
2.105410000000000181e+01 1.380982351783999817e+01
2.107140000000000057e+01 1.380982644015999838e+01
2.108870000000000289e+01 1.380982936247999859e+01
2.110600000000000165e+01 1.380983228479999880e+01
2.112330000000000396e+01 1.380983520711999901e+01
2.114059999999999917e+01 1.380983812943999922e+01
2.115790000000000148e+01 1.380984105175999943e+01
2.117520000000000024e+01 1.380984397407999964e+01
2.119250000000000256e+01 1.380984689639999985e+01
2.120980000000000132e+01 1.380984981872000006e+01
2.122710000000000363e+01 1.380984981872000006e+01
2.124439999999999884e+01 1.380985274104000027e+01
2.126170000000000115e+01 1.380985566335999870e+01
2.127899999999999991e+01 1.380985858567999891e+01
2.129630000000000223e+01 1.380986150799999912e+01
2.131360000000000099e+01 1.380986443031999933e+01
2.133090000000000330e+01 1.380986735263999954e+01
2.134820000000000206e+01 1.380987027495999975e+01
2.136550000000000082e+01 1.380987319727999996e+01
2.138279999999999959e+01 1.380987319727999996e+01
2.140010000000000190e+01 1.380987611960000017e+01
2.141740000000000066e+01 1.380987904191999860e+01
2.143470000000000297e+01 1.380988196423999881e+01
2.145200000000000173e+01 1.380988488655999902e+01
2.146930000000000405e+01 1.380988780887999923e+01
2.148659999999999926e+01 1.380989073119999944e+01
2.150390000000000157e+01 1.380989365351999965e+01
2.152120000000000033e+01 1.380989365351999965e+01
2.153850000000000264e+01 1.380989657583999985e+01
2.155580000000000140e+01 1.380989949815999829e+01
2.157310000000000372e+01 1.380990242047999850e+01
2.159040000000000248e+01 1.380990534279999871e+01
2.160770000000000124e+01 1.380990826511999892e+01
2.162500000000000000e+01 1.380990826511999892e+01
2.164229999999999876e+01 1.380991118743999913e+01
2.165960000000000107e+01 1.380991410975999933e+01
2.167689999999999984e+01 1.380991703207999954e+01
2.169420000000000215e+01 1.380991703207999954e+01
2.171149999999999736e+01 1.380991995439999975e+01
2.172879999999999967e+01 1.380992287671999996e+01
2.174609999999999843e+01 1.380992579904000017e+01
2.176340000000000074e+01 1.380992872136000038e+01
2.178069999999999951e+01 1.380993164368000059e+01
2.179800000000000182e+01 1.380993164368000059e+01
2.181530000000000058e+01 1.380993456599999902e+01
2.183259999999999934e+01 1.380993748831999923e+01
2.184989999999999810e+01 1.380994041063999944e+01
2.186720000000000041e+01 1.380994333295999965e+01
2.188449999999999918e+01 1.380994333295999965e+01
2.190180000000000149e+01 1.380994625527999808e+01
2.191910000000000025e+01 1.380994917759999829e+01
2.193640000000000256e+01 1.380995209991999850e+01
2.195369999999999777e+01 1.380995209991999850e+01
2.197100000000000009e+01 1.380995502223999871e+01
2.198829999999999885e+01 1.380995794455999892e+01
2.200560000000000116e+01 1.380996086687999913e+01
2.202289999999999992e+01 1.380996378919999934e+01
2.204020000000000223e+01 1.380996378919999934e+01
2.205750000000000099e+01 1.380996671151999955e+01
2.207479999999999976e+01 1.380996963383999976e+01
2.209209999999999852e+01 1.380996963383999976e+01
2.210940000000000083e+01 1.380997255615999997e+01
2.212669999999999959e+01 1.380997547848000018e+01
2.214400000000000190e+01 1.380997840080000039e+01
2.216130000000000067e+01 1.380997840080000039e+01
2.217860000000000298e+01 1.380998132312000060e+01
2.219589999999999819e+01 1.380998424544000081e+01
2.221320000000000050e+01 1.380998716775999924e+01
2.223049999999999926e+01 1.380998716775999924e+01
2.224780000000000157e+01 1.380999009007999767e+01
2.226510000000000034e+01 1.380999301239999788e+01
2.228240000000000265e+01 1.380999593471999809e+01
2.229969999999999786e+01 1.380999593471999809e+01
2.231700000000000017e+01 1.380999885703999830e+01
2.233429999999999893e+01 1.381000177935999851e+01
2.235160000000000124e+01 1.381000470167999872e+01
2.236890000000000001e+01 1.381000470167999872e+01
2.238620000000000232e+01 1.381000762399999893e+01
2.240350000000000108e+01 1.381001054631999914e+01
2.242080000000000339e+01 1.381001054631999914e+01
2.243809999999999860e+01 1.381001346863999935e+01
2.245540000000000092e+01 1.381001639095999955e+01
2.247269999999999968e+01 1.381001639095999955e+01
2.249000000000000199e+01 1.381001931327999976e+01
2.250730000000000075e+01 1.381002223559999997e+01
2.252460000000000306e+01 1.381002223559999997e+01
2.254189999999999827e+01 1.381002515792000018e+01
2.255920000000000059e+01 1.381002808024000039e+01
2.257649999999999935e+01 1.381002808024000039e+01
2.259380000000000166e+01 1.381003100255999883e+01
2.261110000000000042e+01 1.381003392487999903e+01
2.262840000000000273e+01 1.381003392487999903e+01
2.264570000000000149e+01 1.381003684719999924e+01
2.266300000000000026e+01 1.381003976951999945e+01
2.268029999999999902e+01 1.381003976951999945e+01
2.269760000000000133e+01 1.381004269183999966e+01
2.271490000000000009e+01 1.381004561415999987e+01
2.273220000000000240e+01 1.381004853647999830e+01
2.274950000000000117e+01 1.381004853647999830e+01
2.276680000000000348e+01 1.381005145879999851e+01
2.278409999999999869e+01 1.381005145879999851e+01
2.280140000000000100e+01 1.381005438111999872e+01
2.281869999999999976e+01 1.381005730343999893e+01
2.283600000000000207e+01 1.381005730343999893e+01
2.285330000000000084e+01 1.381006022575999914e+01
2.287060000000000315e+01 1.381006314807999935e+01
2.288790000000000191e+01 1.381006314807999935e+01
2.290520000000000067e+01 1.381006607039999956e+01
2.292249999999999943e+01 1.381006899271999977e+01
2.293980000000000175e+01 1.381006899271999977e+01
2.295710000000000051e+01 1.381007191503999998e+01
2.297440000000000282e+01 1.381007483736000019e+01
2.299170000000000158e+01 1.381007483736000019e+01
2.300900000000000389e+01 1.381007775967999862e+01
2.302629999999999910e+01 1.381007775967999862e+01
2.304360000000000142e+01 1.381008068199999883e+01
2.306090000000000018e+01 1.381008360431999904e+01
2.307820000000000249e+01 1.381008360431999904e+01
2.309550000000000125e+01 1.381008652663999925e+01
2.311280000000000356e+01 1.381008944895999946e+01
2.313009999999999877e+01 1.381008944895999946e+01
2.314740000000000109e+01 1.381009237127999967e+01
2.316469999999999985e+01 1.381009237127999967e+01
2.318200000000000216e+01 1.381009529359999988e+01
2.319930000000000092e+01 1.381009529359999988e+01
2.321660000000000323e+01 1.381009821592000009e+01
2.323390000000000200e+01 1.381010113824000030e+01
2.325120000000000076e+01 1.381010113824000030e+01
2.326849999999999952e+01 1.381010406055999873e+01
2.328580000000000183e+01 1.381010698287999894e+01
2.330310000000000059e+01 1.381010698287999894e+01
2.332040000000000290e+01 1.381010990519999915e+01
2.333770000000000167e+01 1.381010990519999915e+01
2.335500000000000398e+01 1.381011282751999936e+01
2.337229999999999919e+01 1.381011574983999957e+01
2.338960000000000150e+01 1.381011574983999957e+01
2.340690000000000026e+01 1.381011867215999978e+01
2.342420000000000258e+01 1.381011867215999978e+01
2.344150000000000134e+01 1.381012159447999821e+01
2.345880000000000365e+01 1.381012159447999821e+01
2.347610000000000241e+01 1.381012451679999842e+01
2.349340000000000117e+01 1.381012451679999842e+01
2.351069999999999993e+01 1.381012743911999863e+01
2.352800000000000225e+01 1.381013036143999884e+01
2.354530000000000101e+01 1.381013036143999884e+01
2.356260000000000332e+01 1.381013328375999905e+01
2.357990000000000208e+01 1.381013328375999905e+01
2.359720000000000439e+01 1.381013620607999925e+01
2.361449999999999960e+01 1.381013620607999925e+01
2.363180000000000192e+01 1.381013912839999946e+01
2.364910000000000068e+01 1.381013912839999946e+01
2.366640000000000299e+01 1.381014205071999967e+01
2.368370000000000175e+01 1.381014497303999988e+01
2.370100000000000406e+01 1.381014497303999988e+01
2.371829999999999927e+01 1.381014497303999988e+01
2.373560000000000159e+01 1.381014789536000009e+01
2.375290000000000035e+01 1.381015081768000030e+01
2.377020000000000266e+01 1.381015081768000030e+01
2.378750000000000142e+01 1.381015374000000051e+01
2.380480000000000018e+01 1.381015374000000051e+01
2.382210000000000250e+01 1.381015666232000072e+01
2.383939999999999770e+01 1.381015666232000072e+01
2.385670000000000002e+01 1.381015958463999915e+01
2.387399999999999878e+01 1.381015958463999915e+01
2.389130000000000109e+01 1.381016250695999936e+01
2.390859999999999985e+01 1.381016542927999780e+01
2.392590000000000217e+01 1.381016542927999780e+01
2.394320000000000093e+01 1.381016835159999800e+01
2.396049999999999969e+01 1.381016835159999800e+01
2.397779999999999845e+01 1.381017127391999821e+01
2.399510000000000076e+01 1.381017127391999821e+01
2.401239999999999952e+01 1.381017419623999842e+01
2.402970000000000184e+01 1.381017419623999842e+01
2.404700000000000060e+01 1.381017711855999863e+01
2.406430000000000291e+01 1.381017711855999863e+01
2.408159999999999812e+01 1.381018004087999884e+01
2.409890000000000043e+01 1.381018004087999884e+01
2.411619999999999919e+01 1.381018296319999905e+01
2.413350000000000151e+01 1.381018296319999905e+01
2.415080000000000027e+01 1.381018588551999926e+01
2.416810000000000258e+01 1.381018588551999926e+01
2.418539999999999779e+01 1.381018588551999926e+01
2.420270000000000010e+01 1.381018880783999947e+01
2.421999999999999886e+01 1.381019173015999968e+01
2.423730000000000118e+01 1.381019173015999968e+01
2.425459999999999994e+01 1.381019465247999989e+01
2.427190000000000225e+01 1.381019465247999989e+01
2.428920000000000101e+01 1.381019465247999989e+01
2.430649999999999977e+01 1.381019757480000010e+01
2.432379999999999853e+01 1.381019757480000010e+01
2.434110000000000085e+01 1.381020049712000031e+01
2.435839999999999961e+01 1.381020049712000031e+01
2.437570000000000192e+01 1.381020341944000052e+01
2.439300000000000068e+01 1.381020341944000052e+01
2.441030000000000300e+01 1.381020634176000073e+01
2.442759999999999820e+01 1.381020634176000073e+01
2.444490000000000052e+01 1.381020926407999916e+01
2.446219999999999928e+01 1.381020926407999916e+01
2.447950000000000159e+01 1.381021218639999937e+01
2.449680000000000035e+01 1.381021218639999937e+01
2.451410000000000267e+01 1.381021510871999958e+01
2.453140000000000143e+01 1.381021510871999958e+01
2.454870000000000019e+01 1.381021803103999801e+01
2.456599999999999895e+01 1.381021803103999801e+01
2.458330000000000126e+01 1.381022095335999822e+01
2.460060000000000002e+01 1.381022095335999822e+01
2.461790000000000234e+01 1.381022387567999843e+01
2.463520000000000110e+01 1.381022387567999843e+01
2.465250000000000341e+01 1.381022387567999843e+01
2.466979999999999862e+01 1.381022679799999864e+01
2.468710000000000093e+01 1.381022679799999864e+01
2.470439999999999969e+01 1.381022972031999885e+01
2.472170000000000201e+01 1.381022972031999885e+01
2.473900000000000077e+01 1.381023264263999906e+01
2.475630000000000308e+01 1.381023264263999906e+01
2.477359999999999829e+01 1.381023556495999927e+01
2.479090000000000060e+01 1.381023556495999927e+01
2.480819999999999936e+01 1.381023556495999927e+01
2.482550000000000168e+01 1.381023848727999948e+01
2.484280000000000044e+01 1.381023848727999948e+01
2.486010000000000275e+01 1.381024140959999968e+01
2.487740000000000151e+01 1.381024140959999968e+01
2.489470000000000027e+01 1.381024433191999989e+01
2.491199999999999903e+01 1.381024433191999989e+01
2.492930000000000135e+01 1.381024433191999989e+01
2.494660000000000011e+01 1.381024725424000010e+01
2.496390000000000242e+01 1.381024725424000010e+01
2.498120000000000118e+01 1.381025017656000031e+01
2.499850000000000350e+01 1.381025017656000031e+01
2.501579999999999870e+01 1.381025017656000031e+01
2.503310000000000102e+01 1.381025309887999875e+01
2.505039999999999978e+01 1.381025309887999875e+01
2.506770000000000209e+01 1.381025602119999895e+01
2.508500000000000085e+01 1.381025602119999895e+01
2.510230000000000317e+01 1.381025894351999916e+01
2.511960000000000193e+01 1.381025894351999916e+01
2.513690000000000069e+01 1.381025894351999916e+01
2.515419999999999945e+01 1.381026186583999937e+01
2.517150000000000176e+01 1.381026186583999937e+01
2.518880000000000052e+01 1.381026478815999958e+01
2.520610000000000284e+01 1.381026478815999958e+01
2.522340000000000160e+01 1.381026478815999958e+01
2.524070000000000391e+01 1.381026771047999979e+01
2.525799999999999912e+01 1.381026771047999979e+01
2.527530000000000143e+01 1.381027063280000000e+01
2.529260000000000019e+01 1.381027063280000000e+01
2.530990000000000251e+01 1.381027063280000000e+01
2.532720000000000127e+01 1.381027355511999843e+01
2.534450000000000358e+01 1.381027355511999843e+01
2.536179999999999879e+01 1.381027647743999864e+01
2.537910000000000110e+01 1.381027647743999864e+01
2.539639999999999986e+01 1.381027939975999885e+01
2.541370000000000218e+01 1.381027939975999885e+01
2.543100000000000094e+01 1.381027939975999885e+01
2.544830000000000325e+01 1.381028232207999906e+01
2.546560000000000201e+01 1.381028232207999906e+01
2.548290000000000433e+01 1.381028232207999906e+01
2.550019999999999953e+01 1.381028524439999927e+01
2.551750000000000185e+01 1.381028524439999927e+01
2.553480000000000061e+01 1.381028524439999927e+01
2.555210000000000292e+01 1.381028816671999948e+01
2.556940000000000168e+01 1.381028816671999948e+01
2.558670000000000400e+01 1.381029108903999969e+01
2.560399999999999920e+01 1.381029108903999969e+01
2.562130000000000152e+01 1.381029108903999969e+01
2.563860000000000028e+01 1.381029401135999990e+01
2.565590000000000259e+01 1.381029401135999990e+01
2.567320000000000135e+01 1.381029693367999833e+01
2.569050000000000367e+01 1.381029693367999833e+01
2.570780000000000243e+01 1.381029693367999833e+01
2.572510000000000119e+01 1.381029985599999854e+01
2.574239999999999995e+01 1.381029985599999854e+01
2.575970000000000226e+01 1.381029985599999854e+01
2.577700000000000102e+01 1.381030277831999875e+01
2.579430000000000334e+01 1.381030277831999875e+01
2.581160000000000210e+01 1.381030277831999875e+01
2.582890000000000441e+01 1.381030570063999896e+01
2.584619999999999962e+01 1.381030570063999896e+01
2.586350000000000193e+01 1.381030862295999917e+01
2.588080000000000069e+01 1.381030862295999917e+01
2.589810000000000301e+01 1.381030862295999917e+01
2.591540000000000177e+01 1.381031154527999938e+01
2.593270000000000408e+01 1.381031154527999938e+01
2.595000000000000284e+01 1.381031154527999938e+01
2.596729999999999805e+01 1.381031446759999959e+01
2.598460000000000036e+01 1.381031446759999959e+01
2.600189999999999912e+01 1.381031446759999959e+01
2.601920000000000144e+01 1.381031738991999980e+01
2.603650000000000020e+01 1.381031738991999980e+01
2.605380000000000251e+01 1.381031738991999980e+01
2.607109999999999772e+01 1.381032031224000001e+01
2.608840000000000003e+01 1.381032031224000001e+01
2.610569999999999879e+01 1.381032031224000001e+01
2.612300000000000111e+01 1.381032323456000022e+01
2.614029999999999987e+01 1.381032323456000022e+01
2.615760000000000218e+01 1.381032323456000022e+01
2.617490000000000094e+01 1.381032615688000043e+01
2.619219999999999970e+01 1.381032615688000043e+01
2.620949999999999847e+01 1.381032615688000043e+01
2.622680000000000078e+01 1.381032907919999886e+01
2.624409999999999954e+01 1.381032907919999886e+01
2.626140000000000185e+01 1.381032907919999886e+01
2.627870000000000061e+01 1.381033200151999907e+01
2.629600000000000293e+01 1.381033200151999907e+01
2.631329999999999814e+01 1.381033200151999907e+01
2.633060000000000045e+01 1.381033492383999928e+01
2.634789999999999921e+01 1.381033492383999928e+01
2.636520000000000152e+01 1.381033492383999928e+01
2.638250000000000028e+01 1.381033784615999949e+01
2.639980000000000260e+01 1.381033784615999949e+01
2.641709999999999781e+01 1.381033784615999949e+01
2.643440000000000012e+01 1.381034076847999970e+01
2.645169999999999888e+01 1.381034076847999970e+01
2.646900000000000119e+01 1.381034076847999970e+01
2.648629999999999995e+01 1.381034369079999813e+01
2.650360000000000227e+01 1.381034369079999813e+01
2.652090000000000103e+01 1.381034369079999813e+01
2.653820000000000334e+01 1.381034661311999834e+01
2.655549999999999855e+01 1.381034661311999834e+01
2.657280000000000086e+01 1.381034661311999834e+01
2.659009999999999962e+01 1.381034953543999855e+01
2.660740000000000194e+01 1.381034953543999855e+01
2.662470000000000070e+01 1.381034953543999855e+01
2.664200000000000301e+01 1.381035245775999876e+01
2.665929999999999822e+01 1.381035245775999876e+01
2.667660000000000053e+01 1.381035245775999876e+01
2.669389999999999930e+01 1.381035245775999876e+01
2.671120000000000161e+01 1.381035538007999897e+01
2.672850000000000037e+01 1.381035538007999897e+01
2.674580000000000268e+01 1.381035538007999897e+01
2.676310000000000144e+01 1.381035538007999897e+01
2.678040000000000020e+01 1.381035830239999918e+01
2.679769999999999897e+01 1.381035830239999918e+01
2.681500000000000128e+01 1.381035830239999918e+01
2.683230000000000004e+01 1.381036122471999938e+01
2.684960000000000235e+01 1.381036122471999938e+01
2.686690000000000111e+01 1.381036122471999938e+01
2.688420000000000343e+01 1.381036414703999959e+01
2.690149999999999864e+01 1.381036414703999959e+01
2.691880000000000095e+01 1.381036414703999959e+01
2.693609999999999971e+01 1.381036414703999959e+01
2.695340000000000202e+01 1.381036706935999980e+01
2.697070000000000078e+01 1.381036706935999980e+01
2.698800000000000310e+01 1.381036706935999980e+01
2.700530000000000186e+01 1.381036999168000001e+01
2.702260000000000062e+01 1.381036999168000001e+01
2.703989999999999938e+01 1.381036999168000001e+01
2.705720000000000169e+01 1.381037291400000022e+01
2.707450000000000045e+01 1.381037291400000022e+01
2.709180000000000277e+01 1.381037291400000022e+01
2.710910000000000153e+01 1.381037291400000022e+01
2.712640000000000384e+01 1.381037583632000043e+01
2.714369999999999905e+01 1.381037583632000043e+01
2.716100000000000136e+01 1.381037583632000043e+01
2.717830000000000013e+01 1.381037583632000043e+01
2.719560000000000244e+01 1.381037875864000064e+01
2.721290000000000120e+01 1.381037875864000064e+01
2.723020000000000351e+01 1.381037875864000064e+01
2.724749999999999872e+01 1.381037875864000064e+01
2.726480000000000103e+01 1.381038168096000085e+01
2.728209999999999980e+01 1.381038168096000085e+01
2.729940000000000211e+01 1.381038168096000085e+01
2.731670000000000087e+01 1.381038460327999928e+01
2.733400000000000318e+01 1.381038460327999928e+01
2.735130000000000194e+01 1.381038460327999928e+01
2.736860000000000070e+01 1.381038752559999772e+01
2.738589999999999947e+01 1.381038752559999772e+01
2.740320000000000178e+01 1.381038752559999772e+01
2.742050000000000054e+01 1.381038752559999772e+01
2.743780000000000285e+01 1.381039044791999792e+01
2.745510000000000161e+01 1.381039044791999792e+01
2.747240000000000393e+01 1.381039044791999792e+01
2.748969999999999914e+01 1.381039044791999792e+01
2.750700000000000145e+01 1.381039337023999813e+01
2.752430000000000021e+01 1.381039337023999813e+01
2.754160000000000252e+01 1.381039337023999813e+01
2.755890000000000128e+01 1.381039337023999813e+01
2.757620000000000360e+01 1.381039629255999834e+01
2.759350000000000236e+01 1.381039629255999834e+01
2.761080000000000112e+01 1.381039629255999834e+01
2.762809999999999988e+01 1.381039921487999855e+01
2.764540000000000219e+01 1.381039921487999855e+01
2.766270000000000095e+01 1.381039921487999855e+01
2.768000000000000327e+01 1.381039921487999855e+01
2.769730000000000203e+01 1.381039921487999855e+01
2.771460000000000434e+01 1.381040213719999876e+01
2.773189999999999955e+01 1.381040213719999876e+01
2.774920000000000186e+01 1.381040213719999876e+01
2.776650000000000063e+01 1.381040213719999876e+01
2.778380000000000294e+01 1.381040505951999897e+01
2.780110000000000170e+01 1.381040505951999897e+01
2.781840000000000401e+01 1.381040505951999897e+01
2.783569999999999922e+01 1.381040798183999918e+01
2.785300000000000153e+01 1.381040798183999918e+01
2.787030000000000030e+01 1.381040798183999918e+01
2.788760000000000261e+01 1.381040798183999918e+01
2.790490000000000137e+01 1.381040798183999918e+01
2.792220000000000368e+01 1.381041090415999939e+01
2.793950000000000244e+01 1.381041090415999939e+01
2.795680000000000121e+01 1.381041090415999939e+01
2.797409999999999997e+01 1.381041090415999939e+01
2.799140000000000228e+01 1.381041382647999960e+01
2.800870000000000104e+01 1.381041382647999960e+01
2.802600000000000335e+01 1.381041382647999960e+01
2.804330000000000211e+01 1.381041382647999960e+01
2.806060000000000443e+01 1.381041674879999981e+01
2.807789999999999964e+01 1.381041674879999981e+01
2.809520000000000195e+01 1.381041674879999981e+01
2.811250000000000071e+01 1.381041674879999981e+01
2.812979999999999947e+01 1.381041674879999981e+01
2.814710000000000178e+01 1.381041967112000002e+01
2.816440000000000055e+01 1.381041967112000002e+01
2.818170000000000286e+01 1.381041967112000002e+01
2.819899999999999807e+01 1.381041967112000002e+01
2.821630000000000038e+01 1.381042259344000023e+01
2.823359999999999914e+01 1.381042259344000023e+01
2.825090000000000146e+01 1.381042259344000023e+01
2.826820000000000022e+01 1.381042259344000023e+01
2.828550000000000253e+01 1.381042259344000023e+01
2.830279999999999774e+01 1.381042551576000044e+01
2.832010000000000005e+01 1.381042551576000044e+01
2.833739999999999881e+01 1.381042551576000044e+01
2.835470000000000113e+01 1.381042551576000044e+01
2.837199999999999989e+01 1.381042843807999887e+01
2.838930000000000220e+01 1.381042843807999887e+01
2.840660000000000096e+01 1.381042843807999887e+01
2.842389999999999972e+01 1.381042843807999887e+01
2.844119999999999848e+01 1.381042843807999887e+01
2.845850000000000080e+01 1.381043136039999908e+01
2.847579999999999956e+01 1.381043136039999908e+01
2.849310000000000187e+01 1.381043136039999908e+01
2.851040000000000063e+01 1.381043136039999908e+01
2.852770000000000294e+01 1.381043428271999929e+01
2.854499999999999815e+01 1.381043428271999929e+01
2.856230000000000047e+01 1.381043428271999929e+01
2.857959999999999923e+01 1.381043428271999929e+01
2.859690000000000154e+01 1.381043428271999929e+01
2.861420000000000030e+01 1.381043720503999950e+01
2.863150000000000261e+01 1.381043720503999950e+01
2.864880000000000138e+01 1.381043720503999950e+01
2.866610000000000014e+01 1.381043720503999950e+01
2.868339999999999890e+01 1.381044012735999971e+01
2.870070000000000121e+01 1.381044012735999971e+01
2.871799999999999997e+01 1.381044012735999971e+01
2.873530000000000229e+01 1.381044012735999971e+01
2.875260000000000105e+01 1.381044012735999971e+01
2.876990000000000336e+01 1.381044304967999814e+01
2.878719999999999857e+01 1.381044304967999814e+01
2.880450000000000088e+01 1.381044304967999814e+01
2.882179999999999964e+01 1.381044304967999814e+01
2.883910000000000196e+01 1.381044304967999814e+01
2.885640000000000072e+01 1.381044597199999835e+01
2.887370000000000303e+01 1.381044597199999835e+01
2.889099999999999824e+01 1.381044597199999835e+01
2.890830000000000055e+01 1.381044597199999835e+01
2.892559999999999931e+01 1.381044889431999856e+01
2.894290000000000163e+01 1.381044889431999856e+01
2.896020000000000039e+01 1.381044889431999856e+01
2.897750000000000270e+01 1.381044889431999856e+01
2.899480000000000146e+01 1.381044889431999856e+01
2.901210000000000022e+01 1.381044889431999856e+01
2.902939999999999898e+01 1.381045181663999877e+01
2.904670000000000130e+01 1.381045181663999877e+01
2.906400000000000006e+01 1.381045181663999877e+01
2.908130000000000237e+01 1.381045181663999877e+01
2.909860000000000113e+01 1.381045181663999877e+01
2.911590000000000344e+01 1.381045473895999898e+01
2.913319999999999865e+01 1.381045473895999898e+01
2.915050000000000097e+01 1.381045473895999898e+01
2.916779999999999973e+01 1.381045473895999898e+01
2.918510000000000204e+01 1.381045473895999898e+01
2.920240000000000080e+01 1.381045766127999919e+01
2.921970000000000312e+01 1.381045766127999919e+01
2.923700000000000188e+01 1.381045766127999919e+01
2.925430000000000064e+01 1.381045766127999919e+01
2.927159999999999940e+01 1.381045766127999919e+01
2.928890000000000171e+01 1.381046058359999940e+01
2.930620000000000047e+01 1.381046058359999940e+01
2.932350000000000279e+01 1.381046058359999940e+01
2.934080000000000155e+01 1.381046058359999940e+01
2.935810000000000386e+01 1.381046058359999940e+01
2.937539999999999907e+01 1.381046058359999940e+01
2.939270000000000138e+01 1.381046350591999960e+01
2.941000000000000014e+01 1.381046350591999960e+01
2.942730000000000246e+01 1.381046350591999960e+01
2.944460000000000122e+01 1.381046350591999960e+01
2.946190000000000353e+01 1.381046350591999960e+01
2.947919999999999874e+01 1.381046642823999981e+01
2.949650000000000105e+01 1.381046642823999981e+01
2.951379999999999981e+01 1.381046642823999981e+01
2.953110000000000213e+01 1.381046642823999981e+01
2.954840000000000089e+01 1.381046642823999981e+01
2.956570000000000320e+01 1.381046642823999981e+01
2.958300000000000196e+01 1.381046935056000002e+01
2.960030000000000427e+01 1.381046935056000002e+01
2.961759999999999948e+01 1.381046935056000002e+01
2.963490000000000180e+01 1.381046935056000002e+01
2.965220000000000056e+01 1.381046935056000002e+01
2.966950000000000287e+01 1.381046935056000002e+01
2.968680000000000163e+01 1.381047227288000023e+01
2.970410000000000394e+01 1.381047227288000023e+01
2.972139999999999915e+01 1.381047227288000023e+01
2.973870000000000147e+01 1.381047227288000023e+01
2.975600000000000023e+01 1.381047227288000023e+01
2.977330000000000254e+01 1.381047227288000023e+01
2.979060000000000130e+01 1.381047519519999867e+01
2.980790000000000362e+01 1.381047519519999867e+01
2.982520000000000238e+01 1.381047519519999867e+01
2.984250000000000114e+01 1.381047519519999867e+01
2.985979999999999990e+01 1.381047519519999867e+01
2.987710000000000221e+01 1.381047519519999867e+01
2.989440000000000097e+01 1.381047811751999888e+01
2.991170000000000329e+01 1.381047811751999888e+01
2.992900000000000205e+01 1.381047811751999888e+01
2.994630000000000436e+01 1.381047811751999888e+01
2.996359999999999957e+01 1.381047811751999888e+01
2.998090000000000188e+01 1.381047811751999888e+01
2.999820000000000064e+01 1.381048103983999908e+01
3.001550000000000296e+01 1.381048103983999908e+01
3.003280000000000172e+01 1.381048103983999908e+01
3.005010000000000403e+01 1.381048103983999908e+01
3.006740000000000279e+01 1.381048103983999908e+01
3.008470000000000155e+01 1.381048103983999908e+01
3.010200000000000031e+01 1.381048396215999929e+01
3.011930000000000263e+01 1.381048396215999929e+01
3.013660000000000139e+01 1.381048396215999929e+01
3.015390000000000370e+01 1.381048396215999929e+01
3.017120000000000246e+01 1.381048396215999929e+01
3.018850000000000477e+01 1.381048396215999929e+01
3.020579999999999998e+01 1.381048688447999950e+01
3.022310000000000230e+01 1.381048688447999950e+01
3.024040000000000106e+01 1.381048688447999950e+01
3.025770000000000337e+01 1.381048688447999950e+01
3.027500000000000213e+01 1.381048688447999950e+01
3.029230000000000089e+01 1.381048688447999950e+01
3.030959999999999965e+01 1.381048688447999950e+01
3.032689999999999841e+01 1.381048980679999971e+01
3.034420000000000073e+01 1.381048980679999971e+01
3.036149999999999949e+01 1.381048980679999971e+01
3.037880000000000180e+01 1.381048980679999971e+01
3.039610000000000056e+01 1.381048980679999971e+01
3.041340000000000288e+01 1.381048980679999971e+01
3.043069999999999808e+01 1.381049272911999992e+01
3.044800000000000040e+01 1.381049272911999992e+01
3.046529999999999916e+01 1.381049272911999992e+01
3.048260000000000147e+01 1.381049272911999992e+01
3.049990000000000023e+01 1.381049272911999992e+01
3.051720000000000255e+01 1.381049272911999992e+01
3.053450000000000131e+01 1.381049565144000013e+01
3.055180000000000007e+01 1.381049565144000013e+01
3.056909999999999883e+01 1.381049565144000013e+01
3.058640000000000114e+01 1.381049565144000013e+01
3.060369999999999990e+01 1.381049565144000013e+01
3.062100000000000222e+01 1.381049565144000013e+01
3.063830000000000098e+01 1.381049565144000013e+01
3.065560000000000329e+01 1.381049857375999856e+01
3.067289999999999850e+01 1.381049857375999856e+01
3.069020000000000081e+01 1.381049857375999856e+01
3.070749999999999957e+01 1.381049857375999856e+01
3.072480000000000189e+01 1.381049857375999856e+01
3.074210000000000065e+01 1.381049857375999856e+01
3.075940000000000296e+01 1.381049857375999856e+01
3.077669999999999817e+01 1.381050149607999877e+01
3.079400000000000048e+01 1.381050149607999877e+01
3.081129999999999924e+01 1.381050149607999877e+01
3.082860000000000156e+01 1.381050149607999877e+01
3.084590000000000032e+01 1.381050149607999877e+01
3.086320000000000263e+01 1.381050149607999877e+01
3.088050000000000139e+01 1.381050149607999877e+01
3.089780000000000015e+01 1.381050441839999898e+01
3.091509999999999891e+01 1.381050441839999898e+01
3.093240000000000123e+01 1.381050441839999898e+01
3.094969999999999999e+01 1.381050441839999898e+01
3.096700000000000230e+01 1.381050441839999898e+01
3.098430000000000106e+01 1.381050441839999898e+01
3.100160000000000338e+01 1.381050734071999919e+01
3.101889999999999858e+01 1.381050734071999919e+01
3.103620000000000090e+01 1.381050734071999919e+01
3.105349999999999966e+01 1.381050734071999919e+01
3.107080000000000197e+01 1.381050734071999919e+01
3.108810000000000073e+01 1.381050734071999919e+01
3.110540000000000305e+01 1.381050734071999919e+01
3.112270000000000181e+01 1.381050734071999919e+01
3.114000000000000057e+01 1.381050734071999919e+01
3.115729999999999933e+01 1.381051026303999940e+01
3.117460000000000164e+01 1.381051026303999940e+01
3.119190000000000040e+01 1.381051026303999940e+01
3.120920000000000272e+01 1.381051026303999940e+01
3.122650000000000148e+01 1.381051026303999940e+01
3.124380000000000379e+01 1.381051026303999940e+01
3.126109999999999900e+01 1.381051318535999961e+01
3.127840000000000131e+01 1.381051318535999961e+01
3.129570000000000007e+01 1.381051318535999961e+01
3.131300000000000239e+01 1.381051318535999961e+01
3.133030000000000115e+01 1.381051318535999961e+01
3.134760000000000346e+01 1.381051318535999961e+01
3.136489999999999867e+01 1.381051318535999961e+01
3.138220000000000098e+01 1.381051318535999961e+01
3.139949999999999974e+01 1.381051318535999961e+01
3.141680000000000206e+01 1.381051610767999982e+01
3.143410000000000082e+01 1.381051610767999982e+01
3.145140000000000313e+01 1.381051610767999982e+01
3.146870000000000189e+01 1.381051610767999982e+01
3.148600000000000065e+01 1.381051610767999982e+01
3.150329999999999941e+01 1.381051610767999982e+01
3.152060000000000173e+01 1.381051610767999982e+01
3.153790000000000049e+01 1.381051610767999982e+01
3.155520000000000280e+01 1.381051902999999825e+01
3.157250000000000156e+01 1.381051902999999825e+01
3.158980000000000388e+01 1.381051902999999825e+01
3.160709999999999908e+01 1.381051902999999825e+01
3.162440000000000140e+01 1.381051902999999825e+01
3.164170000000000016e+01 1.381051902999999825e+01
3.165900000000000247e+01 1.381051902999999825e+01
3.167630000000000123e+01 1.381052195231999846e+01
3.169360000000000355e+01 1.381052195231999846e+01
3.171090000000000231e+01 1.381052195231999846e+01
3.172820000000000107e+01 1.381052195231999846e+01
3.174549999999999983e+01 1.381052195231999846e+01
3.176280000000000214e+01 1.381052195231999846e+01
3.178010000000000090e+01 1.381052195231999846e+01
3.179740000000000322e+01 1.381052195231999846e+01
3.181470000000000198e+01 1.381052195231999846e+01
3.183200000000000429e+01 1.381052487463999867e+01
3.184929999999999950e+01 1.381052487463999867e+01
3.186660000000000181e+01 1.381052487463999867e+01
3.188390000000000057e+01 1.381052487463999867e+01
3.190120000000000289e+01 1.381052487463999867e+01
3.191850000000000165e+01 1.381052487463999867e+01
3.193580000000000396e+01 1.381052487463999867e+01
3.195309999999999917e+01 1.381052487463999867e+01
3.197040000000000148e+01 1.381052487463999867e+01
3.198770000000000024e+01 1.381052779695999888e+01
3.200500000000000256e+01 1.381052779695999888e+01
3.202230000000000132e+01 1.381052779695999888e+01
3.203960000000000008e+01 1.381052779695999888e+01
3.205689999999999884e+01 1.381052779695999888e+01
3.207420000000000471e+01 1.381052779695999888e+01
3.209150000000000347e+01 1.381052779695999888e+01
3.210880000000000223e+01 1.381052779695999888e+01
3.212610000000000099e+01 1.381052779695999888e+01
3.214339999999999975e+01 1.381053071927999909e+01
3.216069999999999851e+01 1.381053071927999909e+01
3.217800000000000438e+01 1.381053071927999909e+01
3.219530000000000314e+01 1.381053071927999909e+01
3.221260000000000190e+01 1.381053071927999909e+01
3.222990000000000066e+01 1.381053071927999909e+01
3.224720000000000653e+01 1.381053071927999909e+01
3.226449999999999818e+01 1.381053071927999909e+01
3.228180000000000405e+01 1.381053071927999909e+01
3.229910000000000281e+01 1.381053364159999930e+01
3.231640000000000157e+01 1.381053364159999930e+01
3.233370000000000033e+01 1.381053364159999930e+01
3.235100000000000620e+01 1.381053364159999930e+01
3.236829999999999785e+01 1.381053364159999930e+01
3.238560000000000372e+01 1.381053364159999930e+01
3.240290000000000248e+01 1.381053364159999930e+01
3.242020000000000124e+01 1.381053364159999930e+01
3.243750000000000000e+01 1.381053364159999930e+01
3.245479999999999876e+01 1.381053364159999930e+01
3.247210000000000463e+01 1.381053364159999930e+01
3.248939999999999628e+01 1.381053656391999951e+01
3.250670000000000215e+01 1.381053656391999951e+01
3.252400000000000091e+01 1.381053656391999951e+01
3.254129999999999967e+01 1.381053656391999951e+01
3.255859999999999843e+01 1.381053656391999951e+01
3.257590000000000430e+01 1.381053656391999951e+01
3.259320000000000306e+01 1.381053656391999951e+01
3.261050000000000182e+01 1.381053656391999951e+01
3.262780000000000058e+01 1.381053656391999951e+01
3.264509999999999934e+01 1.381053656391999951e+01
3.266239999999999810e+01 1.381053948623999972e+01
3.267970000000000397e+01 1.381053948623999972e+01
3.269700000000000273e+01 1.381053948623999972e+01
3.271430000000000149e+01 1.381053948623999972e+01
3.273160000000000025e+01 1.381053948623999972e+01
3.274889999999999901e+01 1.381053948623999972e+01
3.276619999999999777e+01 1.381053948623999972e+01
3.278350000000000364e+01 1.381053948623999972e+01
3.280080000000000240e+01 1.381053948623999972e+01
3.281810000000000116e+01 1.381054240855999993e+01
3.283539999999999992e+01 1.381054240855999993e+01
3.285269999999999868e+01 1.381054240855999993e+01
3.286999999999999744e+01 1.381054240855999993e+01
3.288730000000000331e+01 1.381054240855999993e+01
3.290460000000000207e+01 1.381054240855999993e+01
3.292190000000000083e+01 1.381054240855999993e+01
3.293919999999999959e+01 1.381054240855999993e+01
3.295649999999999835e+01 1.381054240855999993e+01
3.297379999999999711e+01 1.381054240855999993e+01
3.299110000000000298e+01 1.381054240855999993e+01
3.300840000000000174e+01 1.381054240855999993e+01
3.302570000000000050e+01 1.381054533088000014e+01
3.304299999999999926e+01 1.381054533088000014e+01
3.306030000000000513e+01 1.381054533088000014e+01
3.307759999999999678e+01 1.381054533088000014e+01
3.309490000000000265e+01 1.381054533088000014e+01
3.311220000000000141e+01 1.381054533088000014e+01
3.312950000000000017e+01 1.381054533088000014e+01
3.314679999999999893e+01 1.381054533088000014e+01
3.316410000000000480e+01 1.381054533088000014e+01
3.318140000000000356e+01 1.381054825320000035e+01
3.319870000000000232e+01 1.381054825320000035e+01
3.321600000000000108e+01 1.381054825320000035e+01
3.323329999999999984e+01 1.381054825320000035e+01
3.325059999999999860e+01 1.381054825320000035e+01
3.326790000000000447e+01 1.381054825320000035e+01
3.328520000000000323e+01 1.381054825320000035e+01
3.330250000000000199e+01 1.381054825320000035e+01
3.331980000000000075e+01 1.381054825320000035e+01
3.333709999999999951e+01 1.381054825320000035e+01
3.335439999999999827e+01 1.381054825320000035e+01
3.337170000000000414e+01 1.381054825320000035e+01
3.338900000000000290e+01 1.381055117552000056e+01
3.340630000000000166e+01 1.381055117552000056e+01
3.342360000000000042e+01 1.381055117552000056e+01
3.344089999999999918e+01 1.381055117552000056e+01
3.345819999999999794e+01 1.381055117552000056e+01
3.347550000000000381e+01 1.381055117552000056e+01
3.349280000000000257e+01 1.381055117552000056e+01
3.351010000000000133e+01 1.381055117552000056e+01
3.352740000000000009e+01 1.381055117552000056e+01
3.354469999999999885e+01 1.381055117552000056e+01
3.356199999999999761e+01 1.381055117552000056e+01
3.357930000000000348e+01 1.381055117552000056e+01
3.359660000000000224e+01 1.381055409783999899e+01
3.361390000000000100e+01 1.381055409783999899e+01
3.363119999999999976e+01 1.381055409783999899e+01
3.364850000000000563e+01 1.381055409783999899e+01
3.366579999999999728e+01 1.381055409783999899e+01
3.368310000000000315e+01 1.381055409783999899e+01
3.370040000000000191e+01 1.381055409783999899e+01
3.371770000000000067e+01 1.381055409783999899e+01
3.373499999999999943e+01 1.381055409783999899e+01
3.375230000000000530e+01 1.381055702015999920e+01
3.376960000000000406e+01 1.381055702015999920e+01
3.378690000000000282e+01 1.381055702015999920e+01
3.380420000000000158e+01 1.381055702015999920e+01
3.382150000000000034e+01 1.381055702015999920e+01
3.383879999999999910e+01 1.381055702015999920e+01
3.385610000000000497e+01 1.381055702015999920e+01
3.387340000000000373e+01 1.381055702015999920e+01
3.389070000000000249e+01 1.381055702015999920e+01
3.390800000000000125e+01 1.381055702015999920e+01
3.392530000000000001e+01 1.381055702015999920e+01
3.394259999999999877e+01 1.381055702015999920e+01
3.395990000000000464e+01 1.381055994247999941e+01
3.397720000000000340e+01 1.381055994247999941e+01
3.399450000000000216e+01 1.381055994247999941e+01
3.401180000000000092e+01 1.381055994247999941e+01
3.402909999999999968e+01 1.381055994247999941e+01
3.404639999999999844e+01 1.381055994247999941e+01
3.406370000000000431e+01 1.381055994247999941e+01
3.408100000000000307e+01 1.381055994247999941e+01
3.409830000000000183e+01 1.381055994247999941e+01
3.411560000000000059e+01 1.381055994247999941e+01
3.413290000000000646e+01 1.381055994247999941e+01
3.415019999999999811e+01 1.381055994247999941e+01
3.416750000000000398e+01 1.381055994247999941e+01
3.418480000000000274e+01 1.381055994247999941e+01
3.420210000000000150e+01 1.381055994247999941e+01
3.421940000000000026e+01 1.381056286479999962e+01
3.423670000000000613e+01 1.381056286479999962e+01
3.425399999999999778e+01 1.381056286479999962e+01
3.427130000000000365e+01 1.381056286479999962e+01
3.428860000000000241e+01 1.381056286479999962e+01
3.430590000000000117e+01 1.381056286479999962e+01
3.432319999999999993e+01 1.381056286479999962e+01
3.434050000000000580e+01 1.381056286479999962e+01
3.435780000000000456e+01 1.381056286479999962e+01
3.437510000000000332e+01 1.381056286479999962e+01
3.439240000000000208e+01 1.381056286479999962e+01
3.440970000000000084e+01 1.381056286479999962e+01
3.442699999999999960e+01 1.381056578711999805e+01
3.444430000000000547e+01 1.381056578711999805e+01
3.446160000000000423e+01 1.381056578711999805e+01
3.447890000000000299e+01 1.381056578711999805e+01
3.449620000000000175e+01 1.381056578711999805e+01
3.451350000000000051e+01 1.381056578711999805e+01
3.453079999999999927e+01 1.381056578711999805e+01
3.454810000000000514e+01 1.381056578711999805e+01
3.456540000000000390e+01 1.381056578711999805e+01
3.458270000000000266e+01 1.381056578711999805e+01
3.460000000000000142e+01 1.381056578711999805e+01
3.461730000000000018e+01 1.381056578711999805e+01
3.463459999999999894e+01 1.381056578711999805e+01
3.465190000000000481e+01 1.381056578711999805e+01
3.466920000000000357e+01 1.381056578711999805e+01
3.468650000000000233e+01 1.381056870943999826e+01
3.470380000000000109e+01 1.381056870943999826e+01
3.472110000000000696e+01 1.381056870943999826e+01
3.473839999999999861e+01 1.381056870943999826e+01
3.475569999999999737e+01 1.381056870943999826e+01
3.477299999999999613e+01 1.381056870943999826e+01
3.479030000000000200e+01 1.381056870943999826e+01
3.480760000000000076e+01 1.381056870943999826e+01
3.482489999999999952e+01 1.381056870943999826e+01
3.484219999999999828e+01 1.381056870943999826e+01
3.485950000000000415e+01 1.381056870943999826e+01
3.487680000000000291e+01 1.381056870943999826e+01
3.489410000000000167e+01 1.381057163175999847e+01
3.491140000000000043e+01 1.381057163175999847e+01
3.492870000000000630e+01 1.381057163175999847e+01
3.494600000000000506e+01 1.381057163175999847e+01
3.496329999999999671e+01 1.381057163175999847e+01
3.498059999999999548e+01 1.381057163175999847e+01
3.499790000000000134e+01 1.381057163175999847e+01
3.501520000000000010e+01 1.381057163175999847e+01
3.503249999999999886e+01 1.381057163175999847e+01
3.504979999999999762e+01 1.381057163175999847e+01
3.506710000000000349e+01 1.381057163175999847e+01
3.508440000000000225e+01 1.381057163175999847e+01
3.510170000000000101e+01 1.381057163175999847e+01
3.511899999999999977e+01 1.381057163175999847e+01
3.513630000000000564e+01 1.381057163175999847e+01
3.515360000000000440e+01 1.381057455407999868e+01
3.517090000000000316e+01 1.381057455407999868e+01
3.518819999999999482e+01 1.381057455407999868e+01
3.520550000000000068e+01 1.381057455407999868e+01
3.522279999999999944e+01 1.381057455407999868e+01
3.524009999999999820e+01 1.381057455407999868e+01
3.525739999999999696e+01 1.381057455407999868e+01
3.527470000000000283e+01 1.381057455407999868e+01
3.529200000000000159e+01 1.381057455407999868e+01
3.530930000000000035e+01 1.381057455407999868e+01
3.532659999999999911e+01 1.381057455407999868e+01
3.534390000000000498e+01 1.381057455407999868e+01
3.536120000000000374e+01 1.381057455407999868e+01
3.537850000000000250e+01 1.381057455407999868e+01
3.539580000000000126e+01 1.381057455407999868e+01
3.541310000000000713e+01 1.381057747639999889e+01
3.543039999999999878e+01 1.381057747639999889e+01
3.544769999999999754e+01 1.381057747639999889e+01
3.546499999999999631e+01 1.381057747639999889e+01
3.548230000000000217e+01 1.381057747639999889e+01
3.549960000000000093e+01 1.381057747639999889e+01
3.551689999999999969e+01 1.381057747639999889e+01
3.553419999999999845e+01 1.381057747639999889e+01
3.555150000000000432e+01 1.381057747639999889e+01
3.556880000000000308e+01 1.381057747639999889e+01
3.558610000000000184e+01 1.381057747639999889e+01
3.560340000000000060e+01 1.381057747639999889e+01
3.562070000000000647e+01 1.381057747639999889e+01
3.563800000000000523e+01 1.381057747639999889e+01
3.565530000000000399e+01 1.381057747639999889e+01
3.567259999999999565e+01 1.381058039871999910e+01
3.568990000000000151e+01 1.381058039871999910e+01
3.570720000000000027e+01 1.381058039871999910e+01
3.572449999999999903e+01 1.381058039871999910e+01
3.574179999999999779e+01 1.381058039871999910e+01
3.575910000000000366e+01 1.381058039871999910e+01
3.577640000000000242e+01 1.381058039871999910e+01
3.579370000000000118e+01 1.381058039871999910e+01
3.581099999999999994e+01 1.381058039871999910e+01
3.582830000000000581e+01 1.381058039871999910e+01
3.584560000000000457e+01 1.381058039871999910e+01
3.586290000000000333e+01 1.381058039871999910e+01
3.588020000000000209e+01 1.381058039871999910e+01
3.589750000000000796e+01 1.381058039871999910e+01
3.591479999999999961e+01 1.381058039871999910e+01
3.593209999999999837e+01 1.381058332103999930e+01
3.594939999999999714e+01 1.381058332103999930e+01
3.596670000000000300e+01 1.381058332103999930e+01
3.598400000000000176e+01 1.381058332103999930e+01
3.600130000000000052e+01 1.381058332103999930e+01
3.601859999999999928e+01 1.381058332103999930e+01
3.603590000000000515e+01 1.381058332103999930e+01
3.605320000000000391e+01 1.381058332103999930e+01
3.607050000000000267e+01 1.381058332103999930e+01
3.608780000000000143e+01 1.381058332103999930e+01
3.610510000000000730e+01 1.381058332103999930e+01
3.612240000000000606e+01 1.381058332103999930e+01
3.613969999999999771e+01 1.381058332103999930e+01
3.615699999999999648e+01 1.381058332103999930e+01
3.617430000000000234e+01 1.381058332103999930e+01
3.619160000000000110e+01 1.381058624335999951e+01
3.620889999999999986e+01 1.381058624335999951e+01
3.622619999999999862e+01 1.381058624335999951e+01
3.624350000000000449e+01 1.381058624335999951e+01
3.626080000000000325e+01 1.381058624335999951e+01
3.627810000000000201e+01 1.381058624335999951e+01
3.629540000000000077e+01 1.381058624335999951e+01
3.631270000000000664e+01 1.381058624335999951e+01
3.633000000000000540e+01 1.381058624335999951e+01
3.634730000000000416e+01 1.381058624335999951e+01
3.636459999999999582e+01 1.381058624335999951e+01
3.638190000000000168e+01 1.381058624335999951e+01
3.639920000000000044e+01 1.381058624335999951e+01
3.641649999999999920e+01 1.381058624335999951e+01
3.643379999999999797e+01 1.381058624335999951e+01
3.645110000000000383e+01 1.381058624335999951e+01
3.646840000000000259e+01 1.381058624335999951e+01
3.648570000000000135e+01 1.381058624335999951e+01
3.650300000000000011e+01 1.381058916567999972e+01
3.652030000000000598e+01 1.381058916567999972e+01
3.653760000000000474e+01 1.381058916567999972e+01
3.655490000000000350e+01 1.381058916567999972e+01
3.657220000000000226e+01 1.381058916567999972e+01
3.658950000000000813e+01 1.381058916567999972e+01
3.660679999999999978e+01 1.381058916567999972e+01
3.662409999999999854e+01 1.381058916567999972e+01
3.664139999999999731e+01 1.381058916567999972e+01
3.665870000000000317e+01 1.381058916567999972e+01
3.667600000000000193e+01 1.381058916567999972e+01
3.669330000000000069e+01 1.381058916567999972e+01
3.671059999999999945e+01 1.381058916567999972e+01
3.672790000000000532e+01 1.381058916567999972e+01
3.674520000000000408e+01 1.381058916567999972e+01
3.676250000000000284e+01 1.381059208799999993e+01
3.677980000000000160e+01 1.381059208799999993e+01
3.679710000000000036e+01 1.381059208799999993e+01
3.681440000000000623e+01 1.381059208799999993e+01
3.683170000000000499e+01 1.381059208799999993e+01
3.684899999999999665e+01 1.381059208799999993e+01
3.686629999999999541e+01 1.381059208799999993e+01
3.688360000000000127e+01 1.381059208799999993e+01
3.690090000000000003e+01 1.381059208799999993e+01
3.691819999999999879e+01 1.381059208799999993e+01
3.693549999999999756e+01 1.381059208799999993e+01
3.695280000000000342e+01 1.381059208799999993e+01
3.697010000000000218e+01 1.381059208799999993e+01
3.698740000000000094e+01 1.381059208799999993e+01
3.700469999999999970e+01 1.381059208799999993e+01
3.702200000000000557e+01 1.381059501032000014e+01
3.703930000000000433e+01 1.381059208799999993e+01
3.705660000000000309e+01 1.381059208799999993e+01
3.707389999999999475e+01 1.381059501032000014e+01
3.709120000000000061e+01 1.381059501032000014e+01
3.710849999999999937e+01 1.381059501032000014e+01
3.712579999999999814e+01 1.381059501032000014e+01
3.714309999999999690e+01 1.381059501032000014e+01
3.716040000000000276e+01 1.381059501032000014e+01
3.717770000000000152e+01 1.381059501032000014e+01
3.719500000000000028e+01 1.381059501032000014e+01
3.721229999999999905e+01 1.381059501032000014e+01
3.722960000000000491e+01 1.381059501032000014e+01
3.724690000000000367e+01 1.381059501032000014e+01
3.726420000000000243e+01 1.381059501032000014e+01
3.728150000000000119e+01 1.381059501032000014e+01
3.729880000000000706e+01 1.381059501032000014e+01
3.731609999999999872e+01 1.381059501032000014e+01
3.733339999999999748e+01 1.381059793264000035e+01
3.735069999999999624e+01 1.381059793264000035e+01
3.736800000000000210e+01 1.381059793264000035e+01
3.738530000000000086e+01 1.381059793264000035e+01
3.740259999999999962e+01 1.381059793264000035e+01
3.741989999999999839e+01 1.381059793264000035e+01
3.743720000000000425e+01 1.381059793264000035e+01
3.745450000000000301e+01 1.381059793264000035e+01
3.747180000000000177e+01 1.381059793264000035e+01
3.748910000000000053e+01 1.381059793264000035e+01
3.750640000000000640e+01 1.381059793264000035e+01
3.752370000000000516e+01 1.381059793264000035e+01
3.754099999999999682e+01 1.381059793264000035e+01
3.755829999999999558e+01 1.381059793264000035e+01
3.757560000000000144e+01 1.381059793264000035e+01
3.759290000000000020e+01 1.381059793264000035e+01
3.761019999999999897e+01 1.381059793264000035e+01
3.762749999999999773e+01 1.381059793264000035e+01
3.764480000000000359e+01 1.381060085496000056e+01
3.766210000000000235e+01 1.381060085496000056e+01
3.767940000000000111e+01 1.381060085496000056e+01
3.769669999999999987e+01 1.381060085496000056e+01
3.771400000000000574e+01 1.381060085496000056e+01
3.773130000000000450e+01 1.381060085496000056e+01
3.774860000000000326e+01 1.381060085496000056e+01
3.776590000000000202e+01 1.381060085496000056e+01
3.778320000000000789e+01 1.381060085496000056e+01
3.780049999999999955e+01 1.381060085496000056e+01
3.781779999999999831e+01 1.381060085496000056e+01
3.783509999999999707e+01 1.381060085496000056e+01
3.785240000000000293e+01 1.381060085496000056e+01
3.786970000000000169e+01 1.381060085496000056e+01
3.788700000000000045e+01 1.381060085496000056e+01
3.790429999999999922e+01 1.381060377728000077e+01
3.792160000000000508e+01 1.381060085496000056e+01
3.793890000000000384e+01 1.381060085496000056e+01
3.795620000000000260e+01 1.381060377728000077e+01
3.797350000000000136e+01 1.381060377728000077e+01
3.799080000000000723e+01 1.381060377728000077e+01
3.800810000000000599e+01 1.381060377728000077e+01
3.802539999999999765e+01 1.381060377728000077e+01
3.804269999999999641e+01 1.381060377728000077e+01
3.806000000000000227e+01 1.381060377728000077e+01
3.807730000000000103e+01 1.381060377728000077e+01
3.809459999999999980e+01 1.381060377728000077e+01
3.811189999999999856e+01 1.381060377728000077e+01
3.812920000000000442e+01 1.381060377728000077e+01
3.814650000000000318e+01 1.381060377728000077e+01
3.816380000000000194e+01 1.381060377728000077e+01
3.818110000000000070e+01 1.381060377728000077e+01
3.819840000000000657e+01 1.381060377728000077e+01
3.821570000000000533e+01 1.381060669959999920e+01
3.823300000000000409e+01 1.381060669959999920e+01
3.825029999999999575e+01 1.381060377728000077e+01
3.826760000000000161e+01 1.381060669959999920e+01
3.828490000000000038e+01 1.381060669959999920e+01
3.830219999999999914e+01 1.381060669959999920e+01
3.831949999999999790e+01 1.381060669959999920e+01
3.833680000000000376e+01 1.381060669959999920e+01
3.835410000000000252e+01 1.381060669959999920e+01
3.837140000000000128e+01 1.381060669959999920e+01
3.838870000000000005e+01 1.381060669959999920e+01
3.840600000000000591e+01 1.381060669959999920e+01
3.842330000000000467e+01 1.381060669959999920e+01
3.844060000000000343e+01 1.381060669959999920e+01
3.845790000000000219e+01 1.381060669959999920e+01
3.847520000000000806e+01 1.381060669959999920e+01
3.849249999999999972e+01 1.381060669959999920e+01
3.850979999999999848e+01 1.381060669959999920e+01
3.852709999999999724e+01 1.381060962191999941e+01
3.854440000000000310e+01 1.381060962191999941e+01
3.856170000000000186e+01 1.381060669959999920e+01
3.857900000000000063e+01 1.381060962191999941e+01
3.859629999999999939e+01 1.381060962191999941e+01
3.861360000000000525e+01 1.381060962191999941e+01
3.863090000000000401e+01 1.381060962191999941e+01
3.864820000000000277e+01 1.381060962191999941e+01
3.866550000000000153e+01 1.381060962191999941e+01
3.868280000000000740e+01 1.381060962191999941e+01
3.870010000000000616e+01 1.381060962191999941e+01
3.871740000000000492e+01 1.381060962191999941e+01
3.873469999999999658e+01 1.381060962191999941e+01
3.875200000000000244e+01 1.381060962191999941e+01
3.876930000000000121e+01 1.381060962191999941e+01
3.878659999999999997e+01 1.381060962191999941e+01
3.880389999999999873e+01 1.381060962191999941e+01
3.882120000000000459e+01 1.381060962191999941e+01
3.883850000000000335e+01 1.381061254423999785e+01
3.885580000000000211e+01 1.381061254423999785e+01
3.887310000000000088e+01 1.381061254423999785e+01
3.889040000000000674e+01 1.381061254423999785e+01
3.890770000000000550e+01 1.381061254423999785e+01
3.892500000000000426e+01 1.381061254423999785e+01
3.894230000000000302e+01 1.381061254423999785e+01
3.895959999999999468e+01 1.381061254423999785e+01
3.897690000000000055e+01 1.381061254423999785e+01
3.899419999999999931e+01 1.381061254423999785e+01
3.901149999999999807e+01 1.381061254423999785e+01
3.902879999999999683e+01 1.381061254423999785e+01
3.904610000000000269e+01 1.381061254423999785e+01
3.906340000000000146e+01 1.381061254423999785e+01
3.908070000000000022e+01 1.381061254423999785e+01
3.909799999999999898e+01 1.381061254423999785e+01
3.911530000000000484e+01 1.381061254423999785e+01
3.913260000000000360e+01 1.381061254423999785e+01
3.914990000000000236e+01 1.381061546655999805e+01
3.916720000000000113e+01 1.381061546655999805e+01
3.918450000000000699e+01 1.381061546655999805e+01
3.920179999999999865e+01 1.381061546655999805e+01
3.921909999999999741e+01 1.381061546655999805e+01
3.923639999999999617e+01 1.381061546655999805e+01
3.925370000000000203e+01 1.381061546655999805e+01
3.927100000000000080e+01 1.381061546655999805e+01
3.928829999999999956e+01 1.381061546655999805e+01
3.930559999999999832e+01 1.381061546655999805e+01
3.932290000000000418e+01 1.381061546655999805e+01
3.934020000000000294e+01 1.381061546655999805e+01
3.935750000000000171e+01 1.381061546655999805e+01
3.937480000000000047e+01 1.381061546655999805e+01
3.939210000000000633e+01 1.381061546655999805e+01
3.940940000000000509e+01 1.381061546655999805e+01
3.942669999999999675e+01 1.381061546655999805e+01
3.944399999999999551e+01 1.381061546655999805e+01
3.946130000000000138e+01 1.381061546655999805e+01
3.947860000000000014e+01 1.381061546655999805e+01
3.949589999999999890e+01 1.381061546655999805e+01
3.951319999999999766e+01 1.381061838887999826e+01
3.953050000000000352e+01 1.381061838887999826e+01
3.954780000000000229e+01 1.381061838887999826e+01
3.956510000000000105e+01 1.381061838887999826e+01
3.958239999999999981e+01 1.381061838887999826e+01
3.959970000000000567e+01 1.381061838887999826e+01
3.961700000000000443e+01 1.381061838887999826e+01
3.963430000000000319e+01 1.381061838887999826e+01
3.965160000000000196e+01 1.381061838887999826e+01
3.966890000000000072e+01 1.381061838887999826e+01
3.968619999999999948e+01 1.381061838887999826e+01
3.970349999999999824e+01 1.381061838887999826e+01
3.972079999999999700e+01 1.381061838887999826e+01
3.973810000000000286e+01 1.381061838887999826e+01
3.975540000000000163e+01 1.381061838887999826e+01
3.977270000000000039e+01 1.381061838887999826e+01
3.978999999999999915e+01 1.381061838887999826e+01
3.980730000000000501e+01 1.381061838887999826e+01
3.982460000000000377e+01 1.381062131119999847e+01
3.984190000000000254e+01 1.381062131119999847e+01
3.985920000000000130e+01 1.381062131119999847e+01
3.987650000000000716e+01 1.381062131119999847e+01
3.989380000000000592e+01 1.381062131119999847e+01
3.991109999999999758e+01 1.381062131119999847e+01
3.992839999999999634e+01 1.381062131119999847e+01
3.994570000000000221e+01 1.381062131119999847e+01
3.996300000000000097e+01 1.381062131119999847e+01
3.998029999999999973e+01 1.381062131119999847e+01
3.999759999999999849e+01 1.381062131119999847e+01
4.001490000000000435e+01 1.381062131119999847e+01
4.003220000000000312e+01 1.381062131119999847e+01
4.004950000000000188e+01 1.381062131119999847e+01
4.006680000000000064e+01 1.381062131119999847e+01
4.008410000000000650e+01 1.381062131119999847e+01
4.010140000000000526e+01 1.381062131119999847e+01
4.011870000000000402e+01 1.381062131119999847e+01
4.013599999999999568e+01 1.381062131119999847e+01
4.015330000000000155e+01 1.381062131119999847e+01
4.017060000000000031e+01 1.381062131119999847e+01
4.018789999999999907e+01 1.381062423351999868e+01
4.020519999999999783e+01 1.381062423351999868e+01
4.022250000000000369e+01 1.381062423351999868e+01
4.023980000000000246e+01 1.381062423351999868e+01
4.025710000000000122e+01 1.381062423351999868e+01
4.027439999999999998e+01 1.381062423351999868e+01
4.029170000000000584e+01 1.381062423351999868e+01
4.030900000000000460e+01 1.381062423351999868e+01
4.032630000000000337e+01 1.381062423351999868e+01
4.034360000000000213e+01 1.381062423351999868e+01
4.036090000000000799e+01 1.381062423351999868e+01
4.037819999999999965e+01 1.381062423351999868e+01
4.039549999999999841e+01 1.381062423351999868e+01
4.041279999999999717e+01 1.381062423351999868e+01
4.043010000000000304e+01 1.381062423351999868e+01
4.044740000000000180e+01 1.381062423351999868e+01
4.046470000000000056e+01 1.381062423351999868e+01
4.048199999999999932e+01 1.381062423351999868e+01
4.049930000000000518e+01 1.381062423351999868e+01
4.051660000000000394e+01 1.381062423351999868e+01
4.053390000000000271e+01 1.381062423351999868e+01
4.055120000000000147e+01 1.381062715583999889e+01
4.056850000000000733e+01 1.381062715583999889e+01
4.058580000000000609e+01 1.381062715583999889e+01
4.060309999999999775e+01 1.381062715583999889e+01
4.062039999999999651e+01 1.381062715583999889e+01
4.063770000000000238e+01 1.381062715583999889e+01
4.065500000000000114e+01 1.381062715583999889e+01
4.067229999999999990e+01 1.381062715583999889e+01
4.068959999999999866e+01 1.381062715583999889e+01
4.070690000000000452e+01 1.381062715583999889e+01
4.072420000000000329e+01 1.381062715583999889e+01
4.074150000000000205e+01 1.381062715583999889e+01
4.075880000000000081e+01 1.381062715583999889e+01
4.077610000000000667e+01 1.381062715583999889e+01
4.079340000000000543e+01 1.381062715583999889e+01
4.081070000000000420e+01 1.381062715583999889e+01
4.082800000000000296e+01 1.381062715583999889e+01
4.084530000000000882e+01 1.381062715583999889e+01
4.086260000000000048e+01 1.381062715583999889e+01
4.087989999999999924e+01 1.381062715583999889e+01
4.089719999999999800e+01 1.381062715583999889e+01
4.091450000000000387e+01 1.381063007815999910e+01
4.093180000000000263e+01 1.381063007815999910e+01
4.094910000000000139e+01 1.381063007815999910e+01
4.096640000000000015e+01 1.381063007815999910e+01
4.098370000000000601e+01 1.381063007815999910e+01
4.100100000000000477e+01 1.381063007815999910e+01
4.101830000000000354e+01 1.381063007815999910e+01
4.103560000000000230e+01 1.381063007815999910e+01
4.105290000000000816e+01 1.381063007815999910e+01
4.107020000000000692e+01 1.381063007815999910e+01
4.108749999999999858e+01 1.381063007815999910e+01
4.110479999999999734e+01 1.381063007815999910e+01
4.112209999999999610e+01 1.381063007815999910e+01
4.113940000000000197e+01 1.381063007815999910e+01
4.115670000000000073e+01 1.381063007815999910e+01
4.117399999999999949e+01 1.381063007815999910e+01
4.119129999999999825e+01 1.381063007815999910e+01
4.120860000000000412e+01 1.381063007815999910e+01
4.122590000000000288e+01 1.381063007815999910e+01
4.124320000000000164e+01 1.381063007815999910e+01
4.126050000000000040e+01 1.381063007815999910e+01
4.127780000000000626e+01 1.381063300047999931e+01
4.129510000000000502e+01 1.381063300047999931e+01
4.131239999999999668e+01 1.381063300047999931e+01
4.132969999999999544e+01 1.381063300047999931e+01
4.134700000000000131e+01 1.381063300047999931e+01
4.136430000000000007e+01 1.381063300047999931e+01
4.138159999999999883e+01 1.381063300047999931e+01
4.139889999999999759e+01 1.381063300047999931e+01
4.141620000000000346e+01 1.381063300047999931e+01
4.143350000000000222e+01 1.381063300047999931e+01
4.145080000000000098e+01 1.381063300047999931e+01
4.146809999999999974e+01 1.381063300047999931e+01
4.148540000000000560e+01 1.381063300047999931e+01
4.150270000000000437e+01 1.381063300047999931e+01
4.152000000000000313e+01 1.381063300047999931e+01
4.153729999999999478e+01 1.381063300047999931e+01
4.155460000000000065e+01 1.381063300047999931e+01
4.157189999999999941e+01 1.381063300047999931e+01
4.158919999999999817e+01 1.381063300047999931e+01
4.160649999999999693e+01 1.381063300047999931e+01
4.162380000000000280e+01 1.381063300047999931e+01
4.164110000000000156e+01 1.381063592279999952e+01
4.165840000000000032e+01 1.381063592279999952e+01
4.167569999999999908e+01 1.381063592279999952e+01
4.169300000000000495e+01 1.381063592279999952e+01
4.171030000000000371e+01 1.381063592279999952e+01
4.172760000000000247e+01 1.381063592279999952e+01
4.174490000000000123e+01 1.381063592279999952e+01
4.176220000000000709e+01 1.381063592279999952e+01
4.177950000000000585e+01 1.381063592279999952e+01
4.179679999999999751e+01 1.381063592279999952e+01
4.181409999999999627e+01 1.381063592279999952e+01
4.183140000000000214e+01 1.381063592279999952e+01
4.184870000000000090e+01 1.381063592279999952e+01
4.186599999999999966e+01 1.381063592279999952e+01
4.188329999999999842e+01 1.381063592279999952e+01
4.190060000000000429e+01 1.381063592279999952e+01
4.191790000000000305e+01 1.381063592279999952e+01
4.193520000000000181e+01 1.381063592279999952e+01
4.195250000000000057e+01 1.381063592279999952e+01
4.196980000000000643e+01 1.381063592279999952e+01
4.198710000000000520e+01 1.381063592279999952e+01
4.200440000000000396e+01 1.381063884511999973e+01
4.202169999999999561e+01 1.381063592279999952e+01
4.203900000000000148e+01 1.381063592279999952e+01
4.205630000000000024e+01 1.381063884511999973e+01
4.207359999999999900e+01 1.381063884511999973e+01
4.209089999999999776e+01 1.381063884511999973e+01
4.210820000000000363e+01 1.381063884511999973e+01
4.212550000000000239e+01 1.381063884511999973e+01
4.214280000000000115e+01 1.381063884511999973e+01
4.216009999999999991e+01 1.381063884511999973e+01
4.217740000000000578e+01 1.381063884511999973e+01
4.219470000000000454e+01 1.381063884511999973e+01
4.221200000000000330e+01 1.381063884511999973e+01
4.222930000000000206e+01 1.381063884511999973e+01
4.224660000000000792e+01 1.381063884511999973e+01
4.226389999999999958e+01 1.381063884511999973e+01
4.228119999999999834e+01 1.381063884511999973e+01
4.229849999999999710e+01 1.381063884511999973e+01
4.231580000000000297e+01 1.381063884511999973e+01
4.233310000000000173e+01 1.381063884511999973e+01
4.235040000000000049e+01 1.381063884511999973e+01
4.236769999999999925e+01 1.381063884511999973e+01
4.238500000000000512e+01 1.381063884511999973e+01
4.240230000000000388e+01 1.381063884511999973e+01
4.241960000000000264e+01 1.381063884511999973e+01
4.243690000000000140e+01 1.381063884511999973e+01
4.245420000000000726e+01 1.381063884511999973e+01
4.247150000000000603e+01 1.381064176743999994e+01
4.248879999999999768e+01 1.381064176743999994e+01
4.250609999999999644e+01 1.381064176743999994e+01
4.252340000000000231e+01 1.381064176743999994e+01
4.254070000000000107e+01 1.381064176743999994e+01
4.255799999999999983e+01 1.381064176743999994e+01
4.257529999999999859e+01 1.381064176743999994e+01
4.259260000000000446e+01 1.381064176743999994e+01
4.260990000000000322e+01 1.381064176743999994e+01
4.262720000000000198e+01 1.381064176743999994e+01
4.264450000000000074e+01 1.381064176743999994e+01
4.266180000000000661e+01 1.381064176743999994e+01
4.267910000000000537e+01 1.381064176743999994e+01
4.269640000000000413e+01 1.381064176743999994e+01
4.271370000000000289e+01 1.381064176743999994e+01
4.273100000000000165e+01 1.381064176743999994e+01
4.274830000000000041e+01 1.381064176743999994e+01
4.276559999999999917e+01 1.381064176743999994e+01
4.278289999999999793e+01 1.381064176743999994e+01
4.280020000000000380e+01 1.381064176743999994e+01
4.281750000000000256e+01 1.381064176743999994e+01
4.283480000000000132e+01 1.381064176743999994e+01
4.285210000000000008e+01 1.381064176743999994e+01
4.286940000000000595e+01 1.381064176743999994e+01
4.288670000000000471e+01 1.381064468976000015e+01
4.290400000000000347e+01 1.381064468976000015e+01
4.292130000000000223e+01 1.381064468976000015e+01
4.293860000000000809e+01 1.381064468976000015e+01
4.295590000000000686e+01 1.381064468976000015e+01
4.297319999999999851e+01 1.381064468976000015e+01
4.299049999999999727e+01 1.381064468976000015e+01
4.300780000000000314e+01 1.381064468976000015e+01
4.302510000000000190e+01 1.381064468976000015e+01
4.304240000000000066e+01 1.381064468976000015e+01
4.305969999999999942e+01 1.381064468976000015e+01
4.307700000000000529e+01 1.381064468976000015e+01
4.309430000000000405e+01 1.381064468976000015e+01
4.311160000000000281e+01 1.381064468976000015e+01
4.312890000000000157e+01 1.381064468976000015e+01
4.314620000000000744e+01 1.381064468976000015e+01
4.316350000000000620e+01 1.381064468976000015e+01
4.318080000000000496e+01 1.381064468976000015e+01
4.319809999999999661e+01 1.381064468976000015e+01
4.321540000000000248e+01 1.381064468976000015e+01
4.323270000000000124e+01 1.381064468976000015e+01
4.325000000000000000e+01 1.381064468976000015e+01


==> anc/Fig2b/VOFDropTimeSeriesTheta95Ca020Lambda0640_forMD.txt <==
# t [ns], dx [nm]
1.729999999999999941e-02 1.825842157439999947e-01
3.459999999999999881e-02 3.693561160480000050e-01
5.190000000000000169e-02 5.509572633439999700e-01
6.919999999999999762e-02 7.276988847119999493e-01
8.650000000000000744e-02 8.997016719679999941e-01
1.038000000000000034e-01 1.067288833704000073e+00
1.211000000000000132e-01 1.231218711959999768e+00
1.383999999999999952e-01 1.392154673375999963e+00
1.557000000000000051e-01 1.549307107088000013e+00
1.730000000000000149e-01 1.703337041880000013e+00
1.902999999999999969e-01 1.854566225183999828e+00
2.076000000000000068e-01 2.002470685023999941e+00
2.248999999999999888e-01 2.146841475520000042e+00
2.422000000000000264e-01 2.287492737120000008e+00
2.595000000000000084e-01 2.425926834535999888e+00
2.767999999999999905e-01 2.561441534271999831e+00
2.941000000000000281e-01 2.694983375775999779e+00
3.114000000000000101e-01 2.824916444311999619e+00
3.286999999999999922e-01 2.953197233119999598e+00
3.460000000000000298e-01 3.079251506319999887e+00
3.633000000000000118e-01 3.202737060240000044e+00
3.805999999999999939e-01 3.323420109279999757e+00
3.979000000000000314e-01 3.441066867840000043e+00
4.152000000000000135e-01 3.555908199199999675e+00
4.325000000000000511e-01 3.669121798319999961e+00
4.497999999999999776e-01 3.780000463759999985e+00
4.671000000000000152e-01 3.889035145279999384e+00
4.844000000000000528e-01 3.996068037599999734e+00
5.017000000000000348e-01 4.100421162479999104e+00
5.190000000000000169e-01 4.203900513679999840e+00
5.362999999999999989e-01 4.305755054959999661e+00
5.535999999999999810e-01 4.405660408800000205e+00
5.709000000000000741e-01 4.503245440559999757e+00
5.882000000000000561e-01 4.598600742160000365e+00
6.055000000000000382e-01 4.691711702000000095e+00
6.228000000000000203e-01 4.782601698639999732e+00
6.401000000000000023e-01 4.872816639359999868e+00
6.573999999999999844e-01 4.961047324799999991e+00
6.747000000000000774e-01 5.047451560239999857e+00
6.920000000000000595e-01 5.132473538320000195e+00
7.093000000000000416e-01 5.215929152880000252e+00
7.266000000000000236e-01 5.297289463999999448e+00
7.439000000000000057e-01 5.377428245359999082e+00
7.611999999999999877e-01 5.456915349359999112e+00
7.784999999999999698e-01 5.535251059279999275e+00
7.958000000000000629e-01 5.612283414479999344e+00
8.131000000000000449e-01 5.687775707040000128e+00
8.304000000000000270e-01 5.761581820959999156e+00
8.477000000000001201e-01 5.833631620559999398e+00
8.650000000000001021e-01 5.904220260159999789e+00
8.822999999999999732e-01 5.972865556959999545e+00
8.995999999999999552e-01 6.040803652319999273e+00
9.169000000000000483e-01 6.108393991599999850e+00
9.342000000000000304e-01 6.174540704800000057e+00
9.515000000000000124e-01 6.239290549039999689e+00
9.688000000000001055e-01 6.302652291279999375e+00
9.861000000000000876e-01 6.364693144879999487e+00
1.003400000000000070e+00 6.425868991759999815e+00
1.020699999999999941e+00 6.485753173199999999e+00
1.038000000000000034e+00 6.544228796399999659e+00
1.055300000000000127e+00 6.601967994959999864e+00
1.072599999999999998e+00 6.659444184719999882e+00
1.089900000000000091e+00 6.716248240879999720e+00
1.107199999999999962e+00 6.772245736719999520e+00
1.124500000000000055e+00 6.827322701759999113e+00
1.141800000000000148e+00 6.881455757439999488e+00
1.159100000000000019e+00 6.934589379679999332e+00
1.176400000000000112e+00 6.986597908719999417e+00
1.193700000000000205e+00 7.037434587439999056e+00
1.211000000000000076e+00 7.087099415839999139e+00
1.228299999999999947e+00 7.135875858959999540e+00
1.245600000000000041e+00 7.183699625760000096e+00
1.262899999999999912e+00 7.230316474399999471e+00
1.280200000000000005e+00 7.275697181679999126e+00
1.297500000000000098e+00 7.322544893599999050e+00
1.314799999999999969e+00 7.368343492639999326e+00
1.332100000000000062e+00 7.413198182319999496e+00
1.349400000000000155e+00 7.457138185839998989e+00
1.366700000000000026e+00 7.500186881759999480e+00
1.384000000000000119e+00 7.542288745999999655e+00
1.401300000000000212e+00 7.583458390159999674e+00
1.418600000000000083e+00 7.623456183999999247e+00
1.435900000000000176e+00 7.662729242479999314e+00
1.453200000000000047e+00 7.701587331519998969e+00
1.470500000000000140e+00 7.739805432479999858e+00
1.487800000000000011e+00 7.777158526720000076e+00
1.505099999999999882e+00 7.814242767519998800e+00
1.522399999999999975e+00 7.851286095839999923e+00
1.539700000000000069e+00 7.888043036799999186e+00
1.556999999999999940e+00 7.924262270879999903e+00
1.574300000000000033e+00 7.960054846240000259e+00
1.591600000000000126e+00 7.995368161120000039e+00
1.608899999999999997e+00 8.030170070000000493e+00
1.626200000000000090e+00 8.064422582720000676e+00
1.643500000000000183e+00 8.098102320719998914e+00
1.660800000000000054e+00 8.131203439360000118e+00
1.678100000000000147e+00 8.163755161839999275e+00
1.695400000000000240e+00 8.195684430160000034e+00
1.712700000000000111e+00 8.226976632719999571e+00
1.730000000000000204e+00 8.257853865839999585e+00
1.747300000000000075e+00 8.287988829679999725e+00
1.764599999999999946e+00 8.317483805440000211e+00
1.781900000000000039e+00 8.346309569920000726e+00
1.799199999999999910e+00 8.374641462319999619e+00
1.816500000000000004e+00 8.402564229920001182e+00
1.833800000000000097e+00 8.430019426319999454e+00
1.851099999999999968e+00 8.457018740799998824e+00
1.868400000000000061e+00 8.483641075999999615e+00
1.885700000000000154e+00 8.509512374959999903e+00
1.903000000000000025e+00 8.534796287600000753e+00
1.920300000000000118e+00 8.559524959439999137e+00
1.937600000000000211e+00 8.586118071439999611e+00
1.954900000000000082e+00 8.612331281839999519e+00
1.972200000000000175e+00 8.637998018399999367e+00
1.989500000000000268e+00 8.663118281119999153e+00
2.006800000000000139e+00 8.687683303039998250e+00
2.024100000000000232e+00 8.711652171680000833e+00
2.041399999999999881e+00 8.735036576319998858e+00
2.058699999999999974e+00 8.757894963360000062e+00
2.076000000000000068e+00 8.780198109600000578e+00
2.093300000000000161e+00 8.801545657200000150e+00
2.110600000000000254e+00 8.822551293360000102e+00
2.127899999999999903e+00 8.843215018079998657e+00
2.145199999999999996e+00 8.863504685840000619e+00
2.162500000000000089e+00 8.883461209120000035e+00
2.179800000000000182e+00 8.902786511280000425e+00
2.197100000000000275e+00 8.921775746639999838e+00
2.214399999999999924e+00 8.940425992879999839e+00
2.231700000000000017e+00 8.958710949119998546e+00
2.249000000000000110e+00 8.976621848400000658e+00
2.266300000000000203e+00 8.994433388799999207e+00
2.283600000000000296e+00 9.012589762959999362e+00
2.300900000000000389e+00 9.030769515679999415e+00
2.318200000000000038e+00 9.048896666640001030e+00
2.335500000000000131e+00 9.066936147999999918e+00
2.352800000000000225e+00 9.084864581199999733e+00
2.370100000000000318e+00 9.102641053759999323e+00
2.387400000000000411e+00 9.120248031759999208e+00
2.404700000000000504e+00 9.137694282159998238e+00
2.422000000000000153e+00 9.154976882639999758e+00
2.439299999999999802e+00 9.172095833200000214e+00
2.456599999999999895e+00 9.189030677599998143e+00
2.473899999999999988e+00 9.205772648880000020e+00
2.491200000000000081e+00 9.222014903439999856e+00
2.508499999999999730e+00 9.238146109840000619e+00
2.525799999999999823e+00 9.254081520799998017e+00
2.543099999999999916e+00 9.269815291679998737e+00
2.560400000000000009e+00 9.285347422479999224e+00
2.577700000000000102e+00 9.300663301600000210e+00
2.595000000000000195e+00 9.315675259440000744e+00
2.612299999999999844e+00 9.330488499519999479e+00
2.629599999999999937e+00 9.345085487919998712e+00
2.646900000000000031e+00 9.359463302319998235e+00
2.664200000000000124e+00 9.373624865039998255e+00
2.681500000000000217e+00 9.387561409119998146e+00
2.698800000000000310e+00 9.401275856879999893e+00
2.716099999999999959e+00 9.414771130640000152e+00
2.733400000000000052e+00 9.428041385760000281e+00
2.750700000000000145e+00 9.441086622240000281e+00
2.768000000000000238e+00 9.453912684719998794e+00
2.785300000000000331e+00 9.466510806240000520e+00
2.802600000000000424e+00 9.478889753759998982e+00
2.819900000000000073e+00 9.491046604959999300e+00
2.837200000000000166e+00 9.502981359839999698e+00
2.854500000000000259e+00 9.514694018400000175e+00
2.871800000000000352e+00 9.526190425279999374e+00
2.889100000000000446e+00 9.537467658159998862e+00
2.906400000000000095e+00 9.548531561679999058e+00
2.923700000000000188e+00 9.559379213519999752e+00
2.941000000000000281e+00 9.570028147600000423e+00
2.958300000000000374e+00 9.580466674640000235e+00
2.975600000000000023e+00 9.590700639279999606e+00
2.992900000000000116e+00 9.600730041520000313e+00
3.010199999999999765e+00 9.610452600159998582e+00
3.027499999999999858e+00 9.620119634719999979e+00
3.044799999999999951e+00 9.629701921999998859e+00
3.062100000000000044e+00 9.639143937920000127e+00
3.079400000000000137e+00 9.648457371759999290e+00
3.096699999999999786e+00 9.657656835120000949e+00
3.113999999999999879e+00 9.666812463679999468e+00
3.131299999999999972e+00 9.675871655679999961e+00
3.148600000000000065e+00 9.684840255759999295e+00
3.165900000000000158e+00 9.693721186239999454e+00
3.183200000000000252e+00 9.702514447119998664e+00
3.200499999999999901e+00 9.711220038399998700e+00
3.217799999999999994e+00 9.719794125279999975e+00
3.235100000000000087e+00 9.728230863120000294e+00
3.252400000000000180e+00 9.736559475119999973e+00
3.269700000000000273e+00 9.744782883599999224e+00
3.287000000000000366e+00 9.752904010880000030e+00
3.304300000000000015e+00 9.760922856959998839e+00
3.321600000000000108e+00 9.768839421839999204e+00
3.338900000000000201e+00 9.776548501999998919e+00
3.356200000000000294e+00 9.784053019759999970e+00
3.373500000000000387e+00 9.791385120639999329e+00
3.390800000000000480e+00 9.798556493919999610e+00
3.408100000000000129e+00 9.805570061920001024e+00
3.425400000000000222e+00 9.812431669280000435e+00
3.442700000000000315e+00 9.819141315999999620e+00
3.460000000000000409e+00 9.825707769039999206e+00
3.477300000000000502e+00 9.832131028399999195e+00
3.494600000000000151e+00 9.838411094079999586e+00
3.511900000000000244e+00 9.844553810720000797e+00
3.529199999999999893e+00 9.850562100639999485e+00
3.546499999999999986e+00 9.856435963839999204e+00
3.563800000000000079e+00 9.862175400319999952e+00
3.581100000000000172e+00 9.870162100880000011e+00
3.598399999999999821e+00 9.877216581360000802e+00
3.615699999999999914e+00 9.883981752160000411e+00
3.633000000000000007e+00 9.890562816799999268e+00
3.650300000000000100e+00 9.896991920799999676e+00
3.667600000000000193e+00 9.903304131999998816e+00
3.684899999999999842e+00 9.908996811359999768e+00
3.702199999999999935e+00 9.916013301679999614e+00
3.719500000000000028e+00 9.922930433119999449e+00
3.736800000000000122e+00 9.929730671759999794e+00
3.754100000000000215e+00 9.936393561360000959e+00
3.771400000000000308e+00 9.942901567999999912e+00
3.788699999999999957e+00 9.949251769359999997e+00
3.806000000000000050e+00 9.955444165439999438e+00
3.823300000000000143e+00 9.961467066959999173e+00
3.840600000000000236e+00 9.967320473919999202e+00
3.857900000000000329e+00 9.973010230959999944e+00
3.875200000000000422e+00 9.978545105039998475e+00
3.892500000000000071e+00 9.983916329199999495e+00
3.909800000000000164e+00 9.989126825759999662e+00
3.927100000000000257e+00 9.993413869199999411e+00
3.944400000000000350e+00 9.997975610719999295e+00
3.961700000000000443e+00 1.000247306119999990e+01
3.979000000000000536e+00 1.000689453136000040e+01
3.996300000000000185e+00 1.001123417656000036e+01
4.013600000000000279e+00 1.001548615215999938e+01
4.030900000000000816e+00 1.001965630279999964e+01
4.048200000000000465e+00 1.002374170615999915e+01
4.065500000000000114e+00 1.002774236223999971e+01
4.082799999999999763e+00 1.003166119335999973e+01
4.100100000000000300e+00 1.003549819951999922e+01
4.117399999999999949e+00 1.003925630303999839e+01
4.134699999999999598e+00 1.004293550391999901e+01
4.152000000000000135e+00 1.004652703519999868e+01
4.169299999999999784e+00 1.004997245047999854e+01
4.186600000000000321e+00 1.005335357471999913e+01
4.203899999999999970e+00 1.005666456328000002e+01
4.221200000000000507e+00 1.005990541615999945e+01
4.238500000000000156e+00 1.006307613335999918e+01
4.255799999999999805e+00 1.006618255951999963e+01
4.273100000000000342e+00 1.006922469463999903e+01
4.290399999999999991e+00 1.007220253871999915e+01
4.307700000000000529e+00 1.007511609176000000e+01
4.325000000000000178e+00 1.007797119840000022e+01
4.342299999999999827e+00 1.008076493631999959e+01
4.359600000000000364e+00 1.008350022784000011e+01
4.376900000000000013e+00 1.008618291759999863e+01
4.394200000000000550e+00 1.008880423863999987e+01
4.411500000000000199e+00 1.009137588023999932e+01
4.428799999999999848e+00 1.009389492008000033e+01
4.446100000000000385e+00 1.009636135815999936e+01
4.463400000000000034e+00 1.009877811679999837e+01
4.480700000000000571e+00 1.010114811831999937e+01
4.498000000000000220e+00 1.010346844040000036e+01
4.515300000000000757e+00 1.010574492767999999e+01
4.532600000000000406e+00 1.010797465783999982e+01
4.549900000000000055e+00 1.011016055319999829e+01
4.567200000000000593e+00 1.011230553607999916e+01
4.584500000000000242e+00 1.011440960647999887e+01
4.601800000000000779e+00 1.011646984208000077e+01
4.619100000000000428e+00 1.011848916519999975e+01
4.636400000000000077e+00 1.012047049815999955e+01
4.653700000000000614e+00 1.012241384095999841e+01
4.671000000000000263e+00 1.012431919359999810e+01
4.688300000000000800e+00 1.012618655607999862e+01
4.705600000000000449e+00 1.012801592839999998e+01
4.722900000000000986e+00 1.012981023287999882e+01
4.740200000000000635e+00 1.013156654720000027e+01
4.757500000000000284e+00 1.013329071599999942e+01
4.774800000000000821e+00 1.013497689463999940e+01
4.792100000000000470e+00 1.013663385007999906e+01
4.809400000000001008e+00 1.013825281535999956e+01
4.826700000000000657e+00 1.013984255743999974e+01
4.844000000000000306e+00 1.014139723167999918e+01
4.861300000000000843e+00 1.014292268272000008e+01
4.878599999999999604e+00 1.014441598823999868e+01
4.895900000000000141e+00 1.014588007055999874e+01
4.913199999999999790e+00 1.014702269767999887e+01
4.930499999999999439e+00 1.014798998560000065e+01
4.947799999999999976e+00 1.014899526367999982e+01
4.965099999999999625e+00 1.014998885247999816e+01
4.982400000000000162e+00 1.015096490735999879e+01
4.999699999999999811e+00 1.015192342831999994e+01
5.016999999999999460e+00 1.015286441535999806e+01
5.034299999999999997e+00 1.015378494616000005e+01
5.051599999999999646e+00 1.015468502071999879e+01
5.068900000000000183e+00 1.015552080423999826e+01
5.086199999999999832e+00 1.015624846191999886e+01
5.103500000000000369e+00 1.015696150800000019e+01
5.120800000000000018e+00 1.015765994247999870e+01
5.138099999999999667e+00 1.015834376535999972e+01
5.155400000000000205e+00 1.015901297663999969e+01
5.172699999999999854e+00 1.015966465400000018e+01
5.190000000000000391e+00 1.016030171975999963e+01
5.207300000000000040e+00 1.016092709623999824e+01
5.224599999999999689e+00 1.016153493879999914e+01
5.241900000000000226e+00 1.016212816975999900e+01
5.259199999999999875e+00 1.016270678911999958e+01
5.276500000000000412e+00 1.016327371919999933e+01
5.293800000000000061e+00 1.016382603767999981e+01
5.311099999999999710e+00 1.016436374456000102e+01
5.328400000000000247e+00 1.016488976215999962e+01
5.345699999999999896e+00 1.016540409047999916e+01
5.363000000000000433e+00 1.016590380719999942e+01
5.380300000000000082e+00 1.016639183464000062e+01
5.397600000000000620e+00 1.016686817279999921e+01
5.414900000000000269e+00 1.016733574399999895e+01
5.432199999999999918e+00 1.016778870359999942e+01
5.449500000000000455e+00 1.016822997391999905e+01
5.466800000000000104e+00 1.016866539959999827e+01
5.484100000000000641e+00 1.016908621367999999e+01
5.501400000000000290e+00 1.016949826080000108e+01
5.518699999999999939e+00 1.016990154095999799e+01
5.536000000000000476e+00 1.017029313183999939e+01
5.553300000000000125e+00 1.017067595576000016e+01
5.570600000000000662e+00 1.017105293503999874e+01
5.587900000000000311e+00 1.017141822504000004e+01
5.605200000000000848e+00 1.017177474807999893e+01
5.622500000000000497e+00 1.017212542647999918e+01
5.639800000000000146e+00 1.017246441560000036e+01
5.657100000000000684e+00 1.017279756007999936e+01
5.674400000000000333e+00 1.017312193759999950e+01
5.691700000000000870e+00 1.017344047047999922e+01
5.709000000000000519e+00 1.017375023640000009e+01
5.726300000000000168e+00 1.017405415768000054e+01
5.743600000000000705e+00 1.017434931200000037e+01
5.760900000000000354e+00 1.017463862167999800e+01
5.778200000000000891e+00 1.017492208671999876e+01
5.795500000000000540e+00 1.017519970711999910e+01
5.812800000000000189e+00 1.017546856056000060e+01
5.830100000000000726e+00 1.017573449168000010e+01
5.847400000000000375e+00 1.017599165583999898e+01
5.864700000000000912e+00 1.017624297535999922e+01
5.882000000000000561e+00 1.017649137256000103e+01
5.899300000000001098e+00 1.017673100279999865e+01
5.916600000000000747e+00 1.017696771071999962e+01
5.933900000000000396e+00 1.017719857400000016e+01
5.951200000000000045e+00 1.017742359263999852e+01
5.968499999999999694e+00 1.017764276664000000e+01
5.985800000000000232e+00 1.017785901831999951e+01
6.003099999999999881e+00 1.017806942536000037e+01
6.020399999999999530e+00 1.017827398775999903e+01
6.037700000000000067e+00 1.017847562783999926e+01
6.054999999999999716e+00 1.017867142327999908e+01
6.072300000000000253e+00 1.017886429640000046e+01
6.089599999999999902e+00 1.017905132487999964e+01
6.106899999999999551e+00 1.017923543104000039e+01
6.124200000000000088e+00 1.017941369256000073e+01
6.141499999999999737e+00 1.017959195407999928e+01
6.158800000000000274e+00 1.017976437096000097e+01
6.176099999999999923e+00 1.017993094320000047e+01
6.193399999999999572e+00 1.018009459311999976e+01
6.210700000000000109e+00 1.018025532071999883e+01
6.227999999999999758e+00 1.018041312599999948e+01
6.245300000000000296e+00 1.018056800895999814e+01
6.262599999999999945e+00 1.018071704727999993e+01
6.279900000000000482e+00 1.018086316327999974e+01
6.297200000000000131e+00 1.018100927927999955e+01
6.314499999999999780e+00 1.018114955063999894e+01
6.331800000000000317e+00 1.018128689967999989e+01
6.349099999999999966e+00 1.018142132639999886e+01
6.366400000000000503e+00 1.018155283079999940e+01
6.383700000000000152e+00 1.018168141287999973e+01
6.400999999999999801e+00 1.018180707263999807e+01
6.418300000000000338e+00 1.018192981007999975e+01
6.435599999999999987e+00 1.018204962519999945e+01
6.452900000000000524e+00 1.018216944031999915e+01
6.470200000000000173e+00 1.018228341080000021e+01
6.487500000000000711e+00 1.018239445895999928e+01
6.504800000000000360e+00 1.018250550712000013e+01
6.522100000000000009e+00 1.018261363295999899e+01
6.539400000000000546e+00 1.018271883647999942e+01
6.556700000000000195e+00 1.018282403999999808e+01
6.574000000000000732e+00 1.018292339887999987e+01
6.591300000000000381e+00 1.018301983543999967e+01
6.608600000000000030e+00 1.018311919431999968e+01
6.625900000000000567e+00 1.018321270855999927e+01
6.643200000000000216e+00 1.018330330048000043e+01
6.660500000000000753e+00 1.018339681472000002e+01
6.677800000000000402e+00 1.018348448432000097e+01
6.695100000000000051e+00 1.018356923159999994e+01
6.712400000000000588e+00 1.018365397888000068e+01
6.729700000000000237e+00 1.018373580383999943e+01
6.747000000000000774e+00 1.018381762879999997e+01
6.764300000000000423e+00 1.018389653143999851e+01
6.781600000000000961e+00 1.018397251176000040e+01
6.798900000000000610e+00 1.018404264744000010e+01
6.816200000000000259e+00 1.018410986079999958e+01
6.833500000000000796e+00 1.018417122951999865e+01
6.850800000000000445e+00 1.018423259823999949e+01
6.868100000000000982e+00 1.018429396695999856e+01
6.885400000000000631e+00 1.018435241335999919e+01
6.902700000000000280e+00 1.018440793743999961e+01
6.920000000000000817e+00 1.018446346151999826e+01
6.937300000000000466e+00 1.018451898559999869e+01
6.954600000000001003e+00 1.018457158735999890e+01
6.971900000000000652e+00 1.018462418911999912e+01
6.989200000000000301e+00 1.018467386856000090e+01
7.006500000000000838e+00 1.018472062568000069e+01
7.023800000000000487e+00 1.018477030511999892e+01
7.041100000000000136e+00 1.018481706223999872e+01
7.058399999999999785e+00 1.018486089703999831e+01
7.075699999999999434e+00 1.018490765415999810e+01
7.092999999999999972e+00 1.018495148895999947e+01
7.110299999999999621e+00 1.018499240143999884e+01
7.127600000000000158e+00 1.018503623623999843e+01
7.144899999999999807e+00 1.018507422639999938e+01
7.162200000000000344e+00 1.018511513888000053e+01
7.179499999999999993e+00 1.018515312903999970e+01
7.196799999999999642e+00 1.018519111919999887e+01
7.214100000000000179e+00 1.018522910935999981e+01
7.231399999999999828e+00 1.018526417719999877e+01
7.248700000000000365e+00 1.018529924503999951e+01
7.266000000000000014e+00 1.018533431288000024e+01
7.283299999999999663e+00 1.018536938071999920e+01
7.300600000000000200e+00 1.018540152623999973e+01
7.317899999999999849e+00 1.018543367176000025e+01
7.335200000000000387e+00 1.018546581727999900e+01
7.352500000000000036e+00 1.018549504047999932e+01
7.369799999999999685e+00 1.018552426367999786e+01
7.387100000000000222e+00 1.018555348687999995e+01
7.404399999999999871e+00 1.018558271007999849e+01
7.421700000000000408e+00 1.018561193327999881e+01
7.439000000000000057e+00 1.018563823415999892e+01
7.456300000000000594e+00 1.018566453503999902e+01
7.473600000000000243e+00 1.018569083592000091e+01
7.490899999999999892e+00 1.018571713679999924e+01
7.508200000000000429e+00 1.018574343767999935e+01
7.525500000000000078e+00 1.018576681623999924e+01
7.542800000000000615e+00 1.018579019479999914e+01
7.560100000000000264e+00 1.018581357335999904e+01
7.577399999999999913e+00 1.018583695191999894e+01
7.594700000000000450e+00 1.018586033048000061e+01
7.612000000000000099e+00 1.018588078671999853e+01
7.629300000000000637e+00 1.018590124295999999e+01
7.646600000000000286e+00 1.018592462151999811e+01
7.663900000000000823e+00 1.018594507775999958e+01
7.681200000000000472e+00 1.018595676704000041e+01
7.698500000000000121e+00 1.018596845631999948e+01
7.715800000000000658e+00 1.018597722327999833e+01
7.733100000000000307e+00 1.018598599023999896e+01
7.750400000000000844e+00 1.018599767951999979e+01
7.767700000000000493e+00 1.018600352416000021e+01
7.785000000000000142e+00 1.018601229111999906e+01
7.802300000000000679e+00 1.018602105807999969e+01
7.819600000000000328e+00 1.018602982503999854e+01
7.836900000000000865e+00 1.018603566967999896e+01
7.854200000000000514e+00 1.018604443663999959e+01
7.871500000000000163e+00 1.018605028128000001e+01
7.888800000000000701e+00 1.018605904823999886e+01
7.906100000000000350e+00 1.018606489287999928e+01
7.923400000000000887e+00 1.018607073751999970e+01
7.940700000000000536e+00 1.018607658216000011e+01
7.958000000000001073e+00 1.018608242680000053e+01
7.975300000000000722e+00 1.018608827143999918e+01
7.992600000000000371e+00 1.018609411607999959e+01
8.009900000000000020e+00 1.018609996071999824e+01
8.027200000000000557e+00 1.018610580535999866e+01
8.044500000000001094e+00 1.018611164999999907e+01
8.061800000000001631e+00 1.018611457231999928e+01
8.079100000000000392e+00 1.018612041695999970e+01
8.096400000000000929e+00 1.018612333927999991e+01
8.113699999999999690e+00 1.018612918392000033e+01
8.131000000000000227e+00 1.018613210624000054e+01
8.148300000000000765e+00 1.018613795088000096e+01
8.165599999999999525e+00 1.018614087319999939e+01
8.182900000000000063e+00 1.018614671783999803e+01
8.200200000000000600e+00 1.018614964015999824e+01
8.217499999999999361e+00 1.018615256247999845e+01
8.234799999999999898e+00 1.018615548479999866e+01
8.252100000000000435e+00 1.018615840711999887e+01
8.269399999999999196e+00 1.018616425175999929e+01
8.286699999999999733e+00 1.018616717407999950e+01
8.304000000000000270e+00 1.018617009639999971e+01
8.321300000000000807e+00 1.018617301871999992e+01
8.338599999999999568e+00 1.018617594104000013e+01
8.355900000000000105e+00 1.018617886336000034e+01
8.373200000000000642e+00 1.018618178568000054e+01
8.390499999999999403e+00 1.018618470800000075e+01
8.407799999999999940e+00 1.018618470800000075e+01
8.425100000000000477e+00 1.018619055263999940e+01
8.442400000000001015e+00 1.018619055263999940e+01
8.459699999999999775e+00 1.018619347495999961e+01
8.477000000000000313e+00 1.018619639727999981e+01
8.494300000000000850e+00 1.018619931959999825e+01
8.511599999999999611e+00 1.018620224191999846e+01
8.528900000000000148e+00 1.018620516423999867e+01
8.546200000000000685e+00 1.018620516423999867e+01
8.563499999999999446e+00 1.018620808655999888e+01
8.580799999999999983e+00 1.018621100887999908e+01
8.598100000000000520e+00 1.018621100887999908e+01
8.615400000000001057e+00 1.018621393119999929e+01
8.632699999999999818e+00 1.018621685351999950e+01
8.650000000000000355e+00 1.018621685351999950e+01
8.667300000000000892e+00 1.018621977583999971e+01
8.684599999999999653e+00 1.018621977583999971e+01
8.701900000000000190e+00 1.018622269815999992e+01
8.719200000000000728e+00 1.018622269815999992e+01
8.736500000000001265e+00 1.018622562048000013e+01
8.753800000000000026e+00 1.018622854280000034e+01
8.771100000000000563e+00 1.018622854280000034e+01
8.788400000000001100e+00 1.018623146511999877e+01
8.805699999999999861e+00 1.018623146511999877e+01
8.823000000000000398e+00 1.018623146511999877e+01
8.840300000000000935e+00 1.018623438743999898e+01
8.857599999999999696e+00 1.018623438743999898e+01
8.874900000000000233e+00 1.018623730975999919e+01
8.892200000000000770e+00 1.018623730975999919e+01
8.909500000000001307e+00 1.018624023207999940e+01
8.926800000000000068e+00 1.018624023207999940e+01
8.944100000000000605e+00 1.018624315439999961e+01
8.961400000000001143e+00 1.018624315439999961e+01
8.978699999999999903e+00 1.018624315439999961e+01
8.996000000000000441e+00 1.018624607671999982e+01
9.013300000000000978e+00 1.018624607671999982e+01
9.030600000000001515e+00 1.018624607671999982e+01
9.047900000000000276e+00 1.018624899904000003e+01
9.065200000000000813e+00 1.018624899904000003e+01
9.082500000000001350e+00 1.018624899904000003e+01
9.099800000000000111e+00 1.018625192136000024e+01
9.117100000000000648e+00 1.018625192136000024e+01
9.134400000000001185e+00 1.018625192136000024e+01
9.151699999999999946e+00 1.018625484368000045e+01
9.169000000000000483e+00 1.018625484368000045e+01
9.186300000000001020e+00 1.018625484368000045e+01
9.203600000000001558e+00 1.018625776599999888e+01
9.220900000000000318e+00 1.018625776599999888e+01
9.238200000000000855e+00 1.018625776599999888e+01
9.255500000000001393e+00 1.018626068831999909e+01
9.272800000000000153e+00 1.018626068831999909e+01
9.290100000000000691e+00 1.018626068831999909e+01
9.307400000000001228e+00 1.018626361063999930e+01
9.324700000000001765e+00 1.018626361063999930e+01
9.342000000000000526e+00 1.018626361063999930e+01
9.359300000000001063e+00 1.018626361063999930e+01
9.376600000000001600e+00 1.018626361063999930e+01
9.393900000000000361e+00 1.018626653295999951e+01
9.411200000000000898e+00 1.018626653295999951e+01
9.428500000000001435e+00 1.018626653295999951e+01
9.445800000000001972e+00 1.018626653295999951e+01
9.463100000000000733e+00 1.018626945527999972e+01
9.480400000000001270e+00 1.018626945527999972e+01
9.497700000000001808e+00 1.018626945527999972e+01
9.515000000000000568e+00 1.018626945527999972e+01
9.532300000000001106e+00 1.018626945527999972e+01
9.549600000000001643e+00 1.018626945527999972e+01
9.566900000000000404e+00 1.018627237759999993e+01
9.584200000000000941e+00 1.018627237759999993e+01
9.601500000000001478e+00 1.018627237759999993e+01
9.618800000000002015e+00 1.018627237759999993e+01
9.636100000000000776e+00 1.018627237759999993e+01
9.653400000000001313e+00 1.018627237759999993e+01
9.670700000000001850e+00 1.018627529991999836e+01
9.688000000000000611e+00 1.018627529991999836e+01
9.705300000000001148e+00 1.018627529991999836e+01
9.722600000000001685e+00 1.018627529991999836e+01
9.739899999999998670e+00 1.018627529991999836e+01
9.757199999999999207e+00 1.018627529991999836e+01
9.774499999999999744e+00 1.018627822223999857e+01
9.791800000000000281e+00 1.018627822223999857e+01
9.809099999999999042e+00 1.018627822223999857e+01
9.826399999999999579e+00 1.018627822223999857e+01
9.843700000000000117e+00 1.018627822223999857e+01
9.860999999999998877e+00 1.018627822223999857e+01
9.878299999999999415e+00 1.018627822223999857e+01
9.895599999999999952e+00 1.018627822223999857e+01
9.912900000000000489e+00 1.018627822223999857e+01
9.930199999999999250e+00 1.018628114455999878e+01
9.947499999999999787e+00 1.018628114455999878e+01
9.964800000000000324e+00 1.018628114455999878e+01
9.982099999999999085e+00 1.018628114455999878e+01
9.999399999999999622e+00 1.018628114455999878e+01
1.001670000000000016e+01 1.018628114455999878e+01
1.003399999999999892e+01 1.018628114455999878e+01
1.005129999999999946e+01 1.018628114455999878e+01
1.006859999999999999e+01 1.018628114455999878e+01
1.008590000000000053e+01 1.018628406687999899e+01
1.010319999999999929e+01 1.018628406687999899e+01
1.012049999999999983e+01 1.018628406687999899e+01
1.013780000000000037e+01 1.018628406687999899e+01
1.015509999999999913e+01 1.018628406687999899e+01
1.017239999999999966e+01 1.018628406687999899e+01
1.018970000000000020e+01 1.018628406687999899e+01
1.020700000000000074e+01 1.018628406687999899e+01
1.022429999999999950e+01 1.018628406687999899e+01
1.024160000000000004e+01 1.018628406687999899e+01
1.025890000000000057e+01 1.018628406687999899e+01
1.027619999999999933e+01 1.018628406687999899e+01
1.029349999999999987e+01 1.018628698919999920e+01
1.031080000000000041e+01 1.018628698919999920e+01
1.032809999999999917e+01 1.018628406687999899e+01
1.034539999999999971e+01 1.018628698919999920e+01
1.036270000000000024e+01 1.018628698919999920e+01
1.038000000000000078e+01 1.018628698919999920e+01
1.039729999999999954e+01 1.018628698919999920e+01
1.041460000000000008e+01 1.018628698919999920e+01
1.043190000000000062e+01 1.018628698919999920e+01
1.044919999999999938e+01 1.018628698919999920e+01
1.046649999999999991e+01 1.018628698919999920e+01
1.048380000000000045e+01 1.018628698919999920e+01
1.050110000000000099e+01 1.018628698919999920e+01
1.051839999999999975e+01 1.018628698919999920e+01
1.053570000000000029e+01 1.018628698919999920e+01
1.055300000000000082e+01 1.018628698919999920e+01
1.057029999999999959e+01 1.018628698919999920e+01
1.058760000000000012e+01 1.018628698919999920e+01
1.060490000000000066e+01 1.018628991151999941e+01
1.062219999999999942e+01 1.018628991151999941e+01
1.063949999999999996e+01 1.018628698919999920e+01
1.065680000000000049e+01 1.018628991151999941e+01
1.067410000000000103e+01 1.018628991151999941e+01
1.069139999999999979e+01 1.018628991151999941e+01
1.070870000000000033e+01 1.018628991151999941e+01
1.072600000000000087e+01 1.018628991151999941e+01
1.074329999999999963e+01 1.018628991151999941e+01
1.076060000000000016e+01 1.018628991151999941e+01
1.077790000000000070e+01 1.018628991151999941e+01
1.079520000000000124e+01 1.018628991151999941e+01
1.081250000000000000e+01 1.018628991151999941e+01
1.082980000000000054e+01 1.018628991151999941e+01
1.084710000000000107e+01 1.018628991151999941e+01
1.086439999999999984e+01 1.018628991151999941e+01
1.088170000000000037e+01 1.018628991151999941e+01
1.089900000000000091e+01 1.018628991151999941e+01
1.091629999999999967e+01 1.018628991151999941e+01
1.093360000000000021e+01 1.018628991151999941e+01
1.095090000000000074e+01 1.018628991151999941e+01
1.096820000000000128e+01 1.018628991151999941e+01
1.098550000000000004e+01 1.018628991151999941e+01
1.100280000000000058e+01 1.018628991151999941e+01
1.102010000000000112e+01 1.018628991151999941e+01
1.103739999999999988e+01 1.018628991151999941e+01
1.105470000000000041e+01 1.018628991151999941e+01
1.107200000000000095e+01 1.018629283383999962e+01
1.108930000000000149e+01 1.018628991151999941e+01
1.110660000000000025e+01 1.018628991151999941e+01
1.112390000000000079e+01 1.018629283383999962e+01
1.114120000000000132e+01 1.018629283383999962e+01
1.115850000000000009e+01 1.018628991151999941e+01
1.117580000000000062e+01 1.018629283383999962e+01
1.119310000000000116e+01 1.018629283383999962e+01
1.121040000000000170e+01 1.018629283383999962e+01
1.122770000000000046e+01 1.018629283383999962e+01
1.124500000000000099e+01 1.018629283383999962e+01
1.126230000000000153e+01 1.018629283383999962e+01
1.127960000000000029e+01 1.018629283383999962e+01
1.129690000000000083e+01 1.018629283383999962e+01
1.131420000000000137e+01 1.018629283383999962e+01
1.133150000000000013e+01 1.018629283383999962e+01
1.134880000000000067e+01 1.018629283383999962e+01
1.136610000000000120e+01 1.018629283383999962e+01
1.138340000000000174e+01 1.018629283383999962e+01
1.140070000000000050e+01 1.018629283383999962e+01
1.141800000000000104e+01 1.018629283383999962e+01
1.143530000000000157e+01 1.018629283383999962e+01
1.145260000000000034e+01 1.018629283383999962e+01
1.146990000000000087e+01 1.018629283383999962e+01
1.148720000000000141e+01 1.018629283383999962e+01
1.150450000000000195e+01 1.018629283383999962e+01
1.152180000000000071e+01 1.018629283383999962e+01
1.153910000000000124e+01 1.018629283383999962e+01
1.155640000000000178e+01 1.018629283383999962e+01
1.157370000000000054e+01 1.018629283383999962e+01
1.159100000000000108e+01 1.018629283383999962e+01
1.160830000000000162e+01 1.018629283383999962e+01
1.162560000000000038e+01 1.018629283383999962e+01
1.164290000000000092e+01 1.018629283383999962e+01
1.166020000000000145e+01 1.018629283383999962e+01
1.167750000000000199e+01 1.018629283383999962e+01
1.169480000000000075e+01 1.018629283383999962e+01
1.171210000000000129e+01 1.018629283383999962e+01
1.172940000000000182e+01 1.018629283383999962e+01
1.174670000000000059e+01 1.018629283383999962e+01
1.176400000000000112e+01 1.018629283383999962e+01
1.178130000000000166e+01 1.018629283383999962e+01
1.179860000000000220e+01 1.018629283383999962e+01
1.181590000000000096e+01 1.018629283383999962e+01
1.183320000000000149e+01 1.018629283383999962e+01
1.185050000000000203e+01 1.018629283383999962e+01
1.186780000000000079e+01 1.018629283383999962e+01
1.188510000000000133e+01 1.018629283383999962e+01
1.190240000000000009e+01 1.018629283383999962e+01
1.191969999999999885e+01 1.018629283383999962e+01
1.193699999999999939e+01 1.018629283383999962e+01
1.195429999999999993e+01 1.018629283383999962e+01
1.197160000000000046e+01 1.018629283383999962e+01
1.198889999999999922e+01 1.018629283383999962e+01
1.200619999999999976e+01 1.018629283383999962e+01
1.202350000000000030e+01 1.018629283383999962e+01
1.204079999999999906e+01 1.018629283383999962e+01
1.205809999999999960e+01 1.018629283383999962e+01
1.207540000000000013e+01 1.018629283383999962e+01
1.209269999999999889e+01 1.018629283383999962e+01
1.210999999999999943e+01 1.018629283383999962e+01
1.212729999999999997e+01 1.018629283383999962e+01
1.214460000000000051e+01 1.018629283383999962e+01
1.216189999999999927e+01 1.018629283383999962e+01
1.217919999999999980e+01 1.018629283383999962e+01
1.219650000000000034e+01 1.018629283383999962e+01
1.221379999999999910e+01 1.018629283383999962e+01
1.223109999999999964e+01 1.018629283383999962e+01
1.224840000000000018e+01 1.018629283383999962e+01
1.226570000000000071e+01 1.018629283383999962e+01
1.228299999999999947e+01 1.018629283383999962e+01
1.230030000000000001e+01 1.018629283383999962e+01
1.231760000000000055e+01 1.018629575615999983e+01
1.233489999999999931e+01 1.018629283383999962e+01
1.235219999999999985e+01 1.018629283383999962e+01
1.236950000000000038e+01 1.018629575615999983e+01
1.238679999999999914e+01 1.018629283383999962e+01
1.240409999999999968e+01 1.018629283383999962e+01
1.242140000000000022e+01 1.018629575615999983e+01
1.243870000000000076e+01 1.018629283383999962e+01
1.245599999999999952e+01 1.018629283383999962e+01
1.247330000000000005e+01 1.018629575615999983e+01
1.249060000000000059e+01 1.018629283383999962e+01
1.250789999999999935e+01 1.018629283383999962e+01
1.252519999999999989e+01 1.018629575615999983e+01
1.254250000000000043e+01 1.018629283383999962e+01
1.255980000000000096e+01 1.018629283383999962e+01
1.257709999999999972e+01 1.018629575615999983e+01
1.259440000000000026e+01 1.018629283383999962e+01
1.261170000000000080e+01 1.018629283383999962e+01
1.262899999999999956e+01 1.018629575615999983e+01
1.264630000000000010e+01 1.018629283383999962e+01
1.266360000000000063e+01 1.018629283383999962e+01
1.268089999999999939e+01 1.018629575615999983e+01
1.269819999999999993e+01 1.018629283383999962e+01
1.271550000000000047e+01 1.018629283383999962e+01
1.273280000000000101e+01 1.018629575615999983e+01
1.275009999999999977e+01 1.018629283383999962e+01
1.276740000000000030e+01 1.018629283383999962e+01
1.278470000000000084e+01 1.018629575615999983e+01
1.280199999999999960e+01 1.018629283383999962e+01
1.281930000000000014e+01 1.018629283383999962e+01
1.283660000000000068e+01 1.018629575615999983e+01
1.285390000000000121e+01 1.018629575615999983e+01
1.287119999999999997e+01 1.018629283383999962e+01
1.288850000000000051e+01 1.018629575615999983e+01
1.290580000000000105e+01 1.018629575615999983e+01
1.292309999999999981e+01 1.018629283383999962e+01
1.294040000000000035e+01 1.018629575615999983e+01
1.295770000000000088e+01 1.018629575615999983e+01
1.297500000000000142e+01 1.018629283383999962e+01
1.299230000000000018e+01 1.018629575615999983e+01
1.300960000000000072e+01 1.018629575615999983e+01
1.302690000000000126e+01 1.018629283383999962e+01
1.304420000000000002e+01 1.018629575615999983e+01
1.306150000000000055e+01 1.018629575615999983e+01
1.307880000000000109e+01 1.018629283383999962e+01
1.309609999999999985e+01 1.018629575615999983e+01
1.311340000000000039e+01 1.018629575615999983e+01
1.313070000000000093e+01 1.018629283383999962e+01
1.314800000000000146e+01 1.018629575615999983e+01
1.316530000000000022e+01 1.018629575615999983e+01
1.318260000000000076e+01 1.018629283383999962e+01
1.319990000000000130e+01 1.018629575615999983e+01
1.321720000000000006e+01 1.018629575615999983e+01
1.323450000000000060e+01 1.018629283383999962e+01
1.325180000000000113e+01 1.018629575615999983e+01
1.326910000000000167e+01 1.018629575615999983e+01
1.328640000000000043e+01 1.018629283383999962e+01
1.330370000000000097e+01 1.018629575615999983e+01
1.332100000000000151e+01 1.018629575615999983e+01
1.333830000000000027e+01 1.018629283383999962e+01
1.335560000000000080e+01 1.018629575615999983e+01
1.337290000000000134e+01 1.018629575615999983e+01
1.339020000000000010e+01 1.018629283383999962e+01
1.340750000000000064e+01 1.018629575615999983e+01
1.342480000000000118e+01 1.018629575615999983e+01
1.344210000000000171e+01 1.018629283383999962e+01
1.345940000000000047e+01 1.018629575615999983e+01
1.347670000000000101e+01 1.018629575615999983e+01
1.349400000000000155e+01 1.018629283383999962e+01
1.351130000000000031e+01 1.018629575615999983e+01
1.352860000000000085e+01 1.018629575615999983e+01
1.354590000000000138e+01 1.018629283383999962e+01
1.356320000000000192e+01 1.018629575615999983e+01
1.358050000000000068e+01 1.018629575615999983e+01
1.359780000000000122e+01 1.018629283383999962e+01
1.361510000000000176e+01 1.018629575615999983e+01
1.363240000000000052e+01 1.018629575615999983e+01
1.364970000000000105e+01 1.018629283383999962e+01
1.366700000000000159e+01 1.018629575615999983e+01
1.368430000000000035e+01 1.018629575615999983e+01
1.370160000000000089e+01 1.018629283383999962e+01
1.371890000000000143e+01 1.018629575615999983e+01
1.373620000000000196e+01 1.018629575615999983e+01
1.375350000000000072e+01 1.018629283383999962e+01
1.377080000000000126e+01 1.018629575615999983e+01
1.378810000000000180e+01 1.018629575615999983e+01
1.380540000000000056e+01 1.018629283383999962e+01
1.382270000000000110e+01 1.018629575615999983e+01
1.384000000000000163e+01 1.018629575615999983e+01
1.385730000000000217e+01 1.018629283383999962e+01
1.387460000000000093e+01 1.018629575615999983e+01
1.389190000000000147e+01 1.018629575615999983e+01
1.390920000000000201e+01 1.018629283383999962e+01
1.392650000000000077e+01 1.018629575615999983e+01
1.394380000000000130e+01 1.018629575615999983e+01
1.396110000000000184e+01 1.018629283383999962e+01
1.397840000000000060e+01 1.018629575615999983e+01
1.399570000000000114e+01 1.018629575615999983e+01
1.401300000000000168e+01 1.018629283383999962e+01
1.403030000000000221e+01 1.018629575615999983e+01
1.404760000000000097e+01 1.018629575615999983e+01
1.406489999999999974e+01 1.018629283383999962e+01
1.408220000000000027e+01 1.018629575615999983e+01
1.409949999999999903e+01 1.018629575615999983e+01
1.411679999999999957e+01 1.018629283383999962e+01
1.413410000000000011e+01 1.018629575615999983e+01
1.415139999999999887e+01 1.018629575615999983e+01
1.416869999999999941e+01 1.018629283383999962e+01
1.418599999999999994e+01 1.018629575615999983e+01
1.420330000000000048e+01 1.018629575615999983e+01
1.422059999999999924e+01 1.018629283383999962e+01
1.423789999999999978e+01 1.018629575615999983e+01
1.425520000000000032e+01 1.018629575615999983e+01
1.427249999999999908e+01 1.018629283383999962e+01
1.428979999999999961e+01 1.018629575615999983e+01
1.430710000000000015e+01 1.018629575615999983e+01
1.432440000000000069e+01 1.018629283383999962e+01
1.434169999999999945e+01 1.018629575615999983e+01
1.435899999999999999e+01 1.018629575615999983e+01
1.437630000000000052e+01 1.018629283383999962e+01
1.439359999999999928e+01 1.018629575615999983e+01
1.441089999999999982e+01 1.018629575615999983e+01
1.442820000000000036e+01 1.018629283383999962e+01
1.444549999999999912e+01 1.018629575615999983e+01
1.446279999999999966e+01 1.018629575615999983e+01
1.448010000000000019e+01 1.018629283383999962e+01
1.449740000000000073e+01 1.018629575615999983e+01
1.451469999999999949e+01 1.018629575615999983e+01
1.453200000000000003e+01 1.018629283383999962e+01
1.454930000000000057e+01 1.018629575615999983e+01
1.456659999999999933e+01 1.018629575615999983e+01
1.458389999999999986e+01 1.018629283383999962e+01
1.460120000000000040e+01 1.018629575615999983e+01
1.461850000000000094e+01 1.018629575615999983e+01
1.463579999999999970e+01 1.018629283383999962e+01
1.465310000000000024e+01 1.018629575615999983e+01
1.467040000000000077e+01 1.018629575615999983e+01
1.468769999999999953e+01 1.018629283383999962e+01
1.470500000000000007e+01 1.018629575615999983e+01
1.472230000000000061e+01 1.018629575615999983e+01
1.473959999999999937e+01 1.018629283383999962e+01
1.475689999999999991e+01 1.018629575615999983e+01
1.477420000000000044e+01 1.018629575615999983e+01
1.479150000000000098e+01 1.018629283383999962e+01
1.480879999999999974e+01 1.018629575615999983e+01
1.482610000000000028e+01 1.018629575615999983e+01
1.484340000000000082e+01 1.018629283383999962e+01
1.486069999999999958e+01 1.018629575615999983e+01
1.487800000000000011e+01 1.018629575615999983e+01
1.489530000000000065e+01 1.018629283383999962e+01
1.491260000000000119e+01 1.018629575615999983e+01
1.492989999999999995e+01 1.018629575615999983e+01
1.494720000000000049e+01 1.018629283383999962e+01
1.496450000000000102e+01 1.018629575615999983e+01
1.498179999999999978e+01 1.018629575615999983e+01
1.499910000000000032e+01 1.018629283383999962e+01
1.501640000000000086e+01 1.018629575615999983e+01
1.503370000000000140e+01 1.018629575615999983e+01
1.505100000000000016e+01 1.018629283383999962e+01
1.506830000000000069e+01 1.018629575615999983e+01
1.508560000000000123e+01 1.018629575615999983e+01
1.510289999999999999e+01 1.018629283383999962e+01
1.512020000000000053e+01 1.018629575615999983e+01
1.513750000000000107e+01 1.018629575615999983e+01
1.515479999999999983e+01 1.018629283383999962e+01
1.517210000000000036e+01 1.018629575615999983e+01
1.518940000000000090e+01 1.018629575615999983e+01
1.520670000000000144e+01 1.018629283383999962e+01
1.522400000000000020e+01 1.018629575615999983e+01
1.524130000000000074e+01 1.018629575615999983e+01
1.525860000000000127e+01 1.018629283383999962e+01
1.527590000000000003e+01 1.018629575615999983e+01
1.529320000000000057e+01 1.018629575615999983e+01
1.531050000000000111e+01 1.018629283383999962e+01
1.532780000000000165e+01 1.018629575615999983e+01
1.534510000000000041e+01 1.018629575615999983e+01
1.536240000000000094e+01 1.018629283383999962e+01
1.537970000000000148e+01 1.018629575615999983e+01
1.539700000000000024e+01 1.018629575615999983e+01
1.541430000000000078e+01 1.018629283383999962e+01
1.543160000000000132e+01 1.018629575615999983e+01
1.544890000000000008e+01 1.018629575615999983e+01
1.546620000000000061e+01 1.018629283383999962e+01
1.548350000000000115e+01 1.018629575615999983e+01
1.550080000000000169e+01 1.018629575615999983e+01
1.551810000000000045e+01 1.018629283383999962e+01
1.553540000000000099e+01 1.018629575615999983e+01
1.555270000000000152e+01 1.018629575615999983e+01
1.557000000000000028e+01 1.018629283383999962e+01
1.558730000000000082e+01 1.018629575615999983e+01
1.560460000000000136e+01 1.018629575615999983e+01
1.562190000000000190e+01 1.018629283383999962e+01
1.563920000000000066e+01 1.018629575615999983e+01
1.565650000000000119e+01 1.018629575615999983e+01
1.567380000000000173e+01 1.018629283383999962e+01
1.569110000000000049e+01 1.018629575615999983e+01
1.570840000000000103e+01 1.018629575615999983e+01
1.572570000000000157e+01 1.018629283383999962e+01
1.574300000000000033e+01 1.018629575615999983e+01
1.576030000000000086e+01 1.018629575615999983e+01
1.577760000000000140e+01 1.018629283383999962e+01
1.579490000000000194e+01 1.018629575615999983e+01
1.581220000000000070e+01 1.018629575615999983e+01
1.582950000000000124e+01 1.018629283383999962e+01
1.584680000000000177e+01 1.018629575615999983e+01
1.586410000000000053e+01 1.018629575615999983e+01
1.588140000000000107e+01 1.018629283383999962e+01
1.589870000000000161e+01 1.018629575615999983e+01
1.591600000000000215e+01 1.018629575615999983e+01
1.593330000000000091e+01 1.018629283383999962e+01
1.595060000000000144e+01 1.018629575615999983e+01
1.596790000000000198e+01 1.018629575615999983e+01
1.598520000000000074e+01 1.018629283383999962e+01
1.600250000000000128e+01 1.018629575615999983e+01
1.601980000000000004e+01 1.018629575615999983e+01
1.603710000000000235e+01 1.018629283383999962e+01
1.605440000000000111e+01 1.018629575615999983e+01
1.607169999999999987e+01 1.018629575615999983e+01
1.608900000000000219e+01 1.018629283383999962e+01
1.610630000000000095e+01 1.018629575615999983e+01
1.612360000000000326e+01 1.018629575615999983e+01
1.614090000000000202e+01 1.018629283383999962e+01
1.615820000000000078e+01 1.018629575615999983e+01
1.617550000000000310e+01 1.018629575615999983e+01
1.619280000000000186e+01 1.018629283383999962e+01
1.621010000000000062e+01 1.018629575615999983e+01
1.622739999999999938e+01 1.018629575615999983e+01
1.624469999999999814e+01 1.018629283383999962e+01
1.626200000000000045e+01 1.018629575615999983e+01
1.627929999999999922e+01 1.018629575615999983e+01
1.629660000000000153e+01 1.018629283383999962e+01
1.631390000000000029e+01 1.018629575615999983e+01
1.633119999999999905e+01 1.018629575615999983e+01
1.634850000000000136e+01 1.018629283383999962e+01
1.636580000000000013e+01 1.018629575615999983e+01
1.638309999999999889e+01 1.018629575615999983e+01
1.640040000000000120e+01 1.018629283383999962e+01
1.641769999999999996e+01 1.018629575615999983e+01
1.643499999999999872e+01 1.018629575615999983e+01
1.645230000000000103e+01 1.018629283383999962e+01
1.646959999999999980e+01 1.018629575615999983e+01
1.648689999999999856e+01 1.018629575615999983e+01
1.650420000000000087e+01 1.018629283383999962e+01
1.652149999999999963e+01 1.018629575615999983e+01
1.653879999999999839e+01 1.018629575615999983e+01
1.655610000000000070e+01 1.018629283383999962e+01
1.657339999999999947e+01 1.018629575615999983e+01
1.659070000000000178e+01 1.018629575615999983e+01
1.660800000000000054e+01 1.018629283383999962e+01
1.662529999999999930e+01 1.018629575615999983e+01
1.664260000000000161e+01 1.018629575615999983e+01
1.665990000000000038e+01 1.018629283383999962e+01
1.667719999999999914e+01 1.018629575615999983e+01
1.669450000000000145e+01 1.018629575615999983e+01
1.671180000000000021e+01 1.018629283383999962e+01
1.672909999999999897e+01 1.018629575615999983e+01
1.674640000000000128e+01 1.018629575615999983e+01
1.676370000000000005e+01 1.018629283383999962e+01
1.678099999999999881e+01 1.018629575615999983e+01
1.679830000000000112e+01 1.018629575615999983e+01
1.681559999999999988e+01 1.018629283383999962e+01
1.683289999999999864e+01 1.018629575615999983e+01
1.685020000000000095e+01 1.018629575615999983e+01
1.686749999999999972e+01 1.018629283383999962e+01
1.688480000000000203e+01 1.018629575615999983e+01
1.690210000000000079e+01 1.018629575615999983e+01
1.691939999999999955e+01 1.018629283383999962e+01
1.693670000000000186e+01 1.018629575615999983e+01
1.695400000000000063e+01 1.018629575615999983e+01
1.697129999999999939e+01 1.018629283383999962e+01
1.698860000000000170e+01 1.018629575615999983e+01
1.700590000000000046e+01 1.018629575615999983e+01
1.702319999999999922e+01 1.018629283383999962e+01
1.704050000000000153e+01 1.018629575615999983e+01
1.705780000000000030e+01 1.018629575615999983e+01
1.707509999999999906e+01 1.018629283383999962e+01
1.709240000000000137e+01 1.018629575615999983e+01
1.710970000000000013e+01 1.018629575615999983e+01
1.712699999999999889e+01 1.018629283383999962e+01
1.714430000000000121e+01 1.018629575615999983e+01
1.716159999999999997e+01 1.018629575615999983e+01
1.717890000000000228e+01 1.018629283383999962e+01
1.719620000000000104e+01 1.018629575615999983e+01
1.721349999999999980e+01 1.018629575615999983e+01
1.723080000000000211e+01 1.018629283383999962e+01
1.724810000000000088e+01 1.018629575615999983e+01
1.726539999999999964e+01 1.018629575615999983e+01
1.728270000000000195e+01 1.018629283383999962e+01
1.730000000000000071e+01 1.018629575615999983e+01
1.731729999999999947e+01 1.018629575615999983e+01
1.733460000000000178e+01 1.018629283383999962e+01
1.735190000000000055e+01 1.018629575615999983e+01
1.736919999999999931e+01 1.018629575615999983e+01
1.738649999999999807e+01 1.018629283383999962e+01
1.740380000000000038e+01 1.018629575615999983e+01
1.742109999999999914e+01 1.018629575615999983e+01
1.743840000000000146e+01 1.018629283383999962e+01
1.745570000000000022e+01 1.018629575615999983e+01
1.747300000000000253e+01 1.018629575615999983e+01
1.749029999999999774e+01 1.018629283383999962e+01
1.750760000000000005e+01 1.018629575615999983e+01
1.752489999999999881e+01 1.018629575615999983e+01
1.754220000000000113e+01 1.018629283383999962e+01
1.755949999999999989e+01 1.018629575615999983e+01
1.757680000000000220e+01 1.018629575615999983e+01
1.759409999999999741e+01 1.018629283383999962e+01
1.761139999999999972e+01 1.018629575615999983e+01
1.762869999999999848e+01 1.018629575615999983e+01
1.764600000000000080e+01 1.018629283383999962e+01
1.766329999999999956e+01 1.018629575615999983e+01
1.768060000000000187e+01 1.018629575615999983e+01
1.769790000000000063e+01 1.018629283383999962e+01
1.771519999999999939e+01 1.018629575615999983e+01
1.773249999999999815e+01 1.018629575615999983e+01
1.774980000000000047e+01 1.018629283383999962e+01
1.776709999999999923e+01 1.018629575615999983e+01
1.778440000000000154e+01 1.018629575615999983e+01
1.780170000000000030e+01 1.018629283383999962e+01
1.781900000000000261e+01 1.018629575615999983e+01
1.783629999999999782e+01 1.018629575615999983e+01
1.785360000000000014e+01 1.018629283383999962e+01
1.787089999999999890e+01 1.018629575615999983e+01
1.788820000000000121e+01 1.018629575615999983e+01
1.790549999999999997e+01 1.018629283383999962e+01
1.792280000000000229e+01 1.018629575615999983e+01
1.794010000000000105e+01 1.018629575615999983e+01
1.795739999999999981e+01 1.018629283383999962e+01
1.797469999999999857e+01 1.018629575615999983e+01
1.799200000000000088e+01 1.018629575615999983e+01
1.800929999999999964e+01 1.018629283383999962e+01
1.802660000000000196e+01 1.018629575615999983e+01
1.804390000000000072e+01 1.018629575615999983e+01
1.806120000000000303e+01 1.018629283383999962e+01
1.807849999999999824e+01 1.018629575615999983e+01
1.809580000000000055e+01 1.018629575615999983e+01
1.811309999999999931e+01 1.018629283383999962e+01
1.813040000000000163e+01 1.018629575615999983e+01
1.814770000000000039e+01 1.018629575615999983e+01
1.816500000000000270e+01 1.018629283383999962e+01
1.818229999999999791e+01 1.018629575615999983e+01
1.819960000000000022e+01 1.018629575615999983e+01
1.821689999999999898e+01 1.018629283383999962e+01
1.823420000000000130e+01 1.018629575615999983e+01
1.825150000000000006e+01 1.018629575615999983e+01
1.826880000000000237e+01 1.018629283383999962e+01
1.828610000000000113e+01 1.018629575615999983e+01
1.830339999999999989e+01 1.018629575615999983e+01
1.832069999999999865e+01 1.018629283383999962e+01
1.833800000000000097e+01 1.018629575615999983e+01
1.835529999999999973e+01 1.018629575615999983e+01
1.837260000000000204e+01 1.018629283383999962e+01
1.838990000000000080e+01 1.018629575615999983e+01
1.840720000000000312e+01 1.018629575615999983e+01
1.842449999999999832e+01 1.018629283383999962e+01
1.844180000000000064e+01 1.018629575615999983e+01
1.845909999999999940e+01 1.018629575615999983e+01
1.847640000000000171e+01 1.018629283383999962e+01
1.849370000000000047e+01 1.018629575615999983e+01
1.851100000000000279e+01 1.018629575615999983e+01
1.852830000000000155e+01 1.018629283383999962e+01
1.854560000000000031e+01 1.018629575615999983e+01
1.856289999999999907e+01 1.018629575615999983e+01
1.858020000000000138e+01 1.018629283383999962e+01
1.859750000000000014e+01 1.018629575615999983e+01
1.861480000000000246e+01 1.018629575615999983e+01
1.863210000000000122e+01 1.018629283383999962e+01
1.864940000000000353e+01 1.018629575615999983e+01
1.866669999999999874e+01 1.018629575615999983e+01
1.868400000000000105e+01 1.018629283383999962e+01
1.870129999999999981e+01 1.018629575615999983e+01
1.871860000000000213e+01 1.018629575615999983e+01
1.873590000000000089e+01 1.018629283383999962e+01
1.875320000000000320e+01 1.018629575615999983e+01
1.877049999999999841e+01 1.018629575615999983e+01
1.878780000000000072e+01 1.018629283383999962e+01
1.880509999999999948e+01 1.018629575615999983e+01
1.882240000000000180e+01 1.018629575615999983e+01
1.883970000000000056e+01 1.018629283383999962e+01
1.885700000000000287e+01 1.018629575615999983e+01
1.887430000000000163e+01 1.018629575615999983e+01
1.889160000000000394e+01 1.018629283383999962e+01
1.890889999999999915e+01 1.018629575615999983e+01
1.892620000000000147e+01 1.018629575615999983e+01
1.894350000000000023e+01 1.018629283383999962e+01
1.896080000000000254e+01 1.018629575615999983e+01
1.897810000000000130e+01 1.018629575615999983e+01
1.899540000000000362e+01 1.018629283383999962e+01
1.901269999999999882e+01 1.018629575615999983e+01
1.903000000000000114e+01 1.018629575615999983e+01
1.904729999999999990e+01 1.018629283383999962e+01
1.906460000000000221e+01 1.018629575615999983e+01
1.908190000000000097e+01 1.018629575615999983e+01
1.909920000000000329e+01 1.018629283383999962e+01
1.911650000000000205e+01 1.018629575615999983e+01
1.913380000000000081e+01 1.018629575615999983e+01
1.915109999999999957e+01 1.018629283383999962e+01
1.916840000000000188e+01 1.018629575615999983e+01
1.918570000000000064e+01 1.018629575615999983e+01
1.920300000000000296e+01 1.018629283383999962e+01
1.922030000000000172e+01 1.018629575615999983e+01
1.923760000000000403e+01 1.018629575615999983e+01
1.925489999999999924e+01 1.018629283383999962e+01
1.927220000000000155e+01 1.018629575615999983e+01
1.928950000000000031e+01 1.018629575615999983e+01
1.930680000000000263e+01 1.018629283383999962e+01
1.932410000000000139e+01 1.018629575615999983e+01
1.934140000000000370e+01 1.018629575615999983e+01
1.935870000000000246e+01 1.018629283383999962e+01
1.937600000000000122e+01 1.018629575615999983e+01
1.939329999999999998e+01 1.018629575615999983e+01
1.941060000000000230e+01 1.018629283383999962e+01
1.942790000000000106e+01 1.018629575615999983e+01
1.944520000000000337e+01 1.018629575615999983e+01
1.946250000000000213e+01 1.018629283383999962e+01
1.947979999999999734e+01 1.018629575615999983e+01
1.949709999999999965e+01 1.018629575615999983e+01
1.951439999999999841e+01 1.018629283383999962e+01
1.953170000000000073e+01 1.018629575615999983e+01
1.954899999999999949e+01 1.018629575615999983e+01
1.956630000000000180e+01 1.018629283383999962e+01
1.958360000000000056e+01 1.018629575615999983e+01
1.960089999999999932e+01 1.018629575615999983e+01
1.961819999999999808e+01 1.018629283383999962e+01
1.963550000000000040e+01 1.018629575615999983e+01
1.965279999999999916e+01 1.018629575615999983e+01
1.967010000000000147e+01 1.018629283383999962e+01
1.968740000000000023e+01 1.018629575615999983e+01
1.970470000000000255e+01 1.018629575615999983e+01
1.972199999999999775e+01 1.018629283383999962e+01
1.973930000000000007e+01 1.018629575615999983e+01
1.975659999999999883e+01 1.018629575615999983e+01
1.977390000000000114e+01 1.018629283383999962e+01
1.979119999999999990e+01 1.018629575615999983e+01
1.980850000000000222e+01 1.018629575615999983e+01
1.982580000000000098e+01 1.018629283383999962e+01
1.984309999999999974e+01 1.018629575615999983e+01
1.986039999999999850e+01 1.018629575615999983e+01
1.987770000000000081e+01 1.018629283383999962e+01
1.989499999999999957e+01 1.018629575615999983e+01
1.991230000000000189e+01 1.018629575615999983e+01
1.992960000000000065e+01 1.018629283383999962e+01
1.994690000000000296e+01 1.018629575615999983e+01
1.996419999999999817e+01 1.018629575615999983e+01
1.998150000000000048e+01 1.018629283383999962e+01
1.999879999999999924e+01 1.018629575615999983e+01
2.001610000000000156e+01 1.018629575615999983e+01
2.003340000000000032e+01 1.018629283383999962e+01
2.005070000000000263e+01 1.018629575615999983e+01
2.006799999999999784e+01 1.018629575615999983e+01
2.008530000000000015e+01 1.018629283383999962e+01
2.010259999999999891e+01 1.018629575615999983e+01
2.011990000000000123e+01 1.018629575615999983e+01
2.013719999999999999e+01 1.018629283383999962e+01
2.015450000000000230e+01 1.018629575615999983e+01
2.017180000000000106e+01 1.018629575615999983e+01
2.018909999999999982e+01 1.018629283383999962e+01
2.020639999999999858e+01 1.018629575615999983e+01
2.022370000000000090e+01 1.018629575615999983e+01
2.024099999999999966e+01 1.018629283383999962e+01
2.025830000000000197e+01 1.018629575615999983e+01
2.027560000000000073e+01 1.018629575615999983e+01
2.029290000000000305e+01 1.018629283383999962e+01
2.031019999999999825e+01 1.018629575615999983e+01
2.032750000000000057e+01 1.018629575615999983e+01
2.034479999999999933e+01 1.018629283383999962e+01
2.036210000000000164e+01 1.018629575615999983e+01
2.037940000000000040e+01 1.018629575615999983e+01
2.039670000000000272e+01 1.018629283383999962e+01
2.041400000000000148e+01 1.018629575615999983e+01
2.043130000000000024e+01 1.018629575615999983e+01
2.044859999999999900e+01 1.018629283383999962e+01
2.046590000000000131e+01 1.018629575615999983e+01
2.048320000000000007e+01 1.018629575615999983e+01
2.050050000000000239e+01 1.018629283383999962e+01
2.051780000000000115e+01 1.018629575615999983e+01
2.053510000000000346e+01 1.018629575615999983e+01
2.055239999999999867e+01 1.018629283383999962e+01
2.056970000000000098e+01 1.018629575615999983e+01
2.058699999999999974e+01 1.018629575615999983e+01
2.060430000000000206e+01 1.018629283383999962e+01
2.062160000000000082e+01 1.018629575615999983e+01
2.063890000000000313e+01 1.018629575615999983e+01
2.065619999999999834e+01 1.018629283383999962e+01
2.067350000000000065e+01 1.018629575615999983e+01
2.069079999999999941e+01 1.018629575615999983e+01
2.070810000000000173e+01 1.018629283383999962e+01
2.072540000000000049e+01 1.018629575615999983e+01
2.074270000000000280e+01 1.018629575615999983e+01
2.076000000000000156e+01 1.018629283383999962e+01
2.077730000000000032e+01 1.018629575615999983e+01
2.079459999999999908e+01 1.018629575615999983e+01
2.081190000000000140e+01 1.018629283383999962e+01
2.082920000000000016e+01 1.018629575615999983e+01
2.084650000000000247e+01 1.018629575615999983e+01
2.086380000000000123e+01 1.018629283383999962e+01
2.088110000000000355e+01 1.018629575615999983e+01
2.089839999999999876e+01 1.018629575615999983e+01
2.091570000000000107e+01 1.018629283383999962e+01
2.093299999999999983e+01 1.018629575615999983e+01
2.095030000000000214e+01 1.018629575615999983e+01
2.096760000000000090e+01 1.018629283383999962e+01
2.098490000000000322e+01 1.018629575615999983e+01
2.100220000000000198e+01 1.018629575615999983e+01
2.101950000000000074e+01 1.018629283383999962e+01
2.103679999999999950e+01 1.018629575615999983e+01
2.105410000000000181e+01 1.018629575615999983e+01
2.107140000000000057e+01 1.018629283383999962e+01
2.108870000000000289e+01 1.018629575615999983e+01
2.110600000000000165e+01 1.018629575615999983e+01
2.112330000000000396e+01 1.018629283383999962e+01
2.114059999999999917e+01 1.018629575615999983e+01
2.115790000000000148e+01 1.018629575615999983e+01
2.117520000000000024e+01 1.018629283383999962e+01
2.119250000000000256e+01 1.018629575615999983e+01
2.120980000000000132e+01 1.018629575615999983e+01
2.122710000000000363e+01 1.018629283383999962e+01
2.124439999999999884e+01 1.018629575615999983e+01
2.126170000000000115e+01 1.018629575615999983e+01
2.127899999999999991e+01 1.018629283383999962e+01
2.129630000000000223e+01 1.018629575615999983e+01
2.131360000000000099e+01 1.018629575615999983e+01
2.133090000000000330e+01 1.018629283383999962e+01
2.134820000000000206e+01 1.018629575615999983e+01
2.136550000000000082e+01 1.018629575615999983e+01
2.138279999999999959e+01 1.018629283383999962e+01
2.140010000000000190e+01 1.018629575615999983e+01
2.141740000000000066e+01 1.018629575615999983e+01
2.143470000000000297e+01 1.018629283383999962e+01
2.145200000000000173e+01 1.018629575615999983e+01
2.146930000000000405e+01 1.018629575615999983e+01
2.148659999999999926e+01 1.018629283383999962e+01
2.150390000000000157e+01 1.018629575615999983e+01
2.152120000000000033e+01 1.018629575615999983e+01
2.153850000000000264e+01 1.018629283383999962e+01
2.155580000000000140e+01 1.018629575615999983e+01
2.157310000000000372e+01 1.018629575615999983e+01
2.159040000000000248e+01 1.018629283383999962e+01
2.160770000000000124e+01 1.018629575615999983e+01
2.162500000000000000e+01 1.018629575615999983e+01
2.164229999999999876e+01 1.018629283383999962e+01
2.165960000000000107e+01 1.018629575615999983e+01
2.167689999999999984e+01 1.018629575615999983e+01
2.169420000000000215e+01 1.018629283383999962e+01
2.171149999999999736e+01 1.018629575615999983e+01
2.172879999999999967e+01 1.018629575615999983e+01
2.174609999999999843e+01 1.018629283383999962e+01
2.176340000000000074e+01 1.018629575615999983e+01
2.178069999999999951e+01 1.018629575615999983e+01
2.179800000000000182e+01 1.018629283383999962e+01
2.181530000000000058e+01 1.018629575615999983e+01
2.183259999999999934e+01 1.018629575615999983e+01
2.184989999999999810e+01 1.018629283383999962e+01
2.186720000000000041e+01 1.018629575615999983e+01
2.188449999999999918e+01 1.018629575615999983e+01
2.190180000000000149e+01 1.018629283383999962e+01
2.191910000000000025e+01 1.018629575615999983e+01
2.193640000000000256e+01 1.018629575615999983e+01
2.195369999999999777e+01 1.018629283383999962e+01
2.197100000000000009e+01 1.018629575615999983e+01
2.198829999999999885e+01 1.018629575615999983e+01
2.200560000000000116e+01 1.018629283383999962e+01
2.202289999999999992e+01 1.018629575615999983e+01
2.204020000000000223e+01 1.018629575615999983e+01
2.205750000000000099e+01 1.018629283383999962e+01
2.207479999999999976e+01 1.018629575615999983e+01
2.209209999999999852e+01 1.018629575615999983e+01
2.210940000000000083e+01 1.018629283383999962e+01
2.212669999999999959e+01 1.018629575615999983e+01
2.214400000000000190e+01 1.018629575615999983e+01
2.216130000000000067e+01 1.018629283383999962e+01
2.217860000000000298e+01 1.018629575615999983e+01
2.219589999999999819e+01 1.018629575615999983e+01
2.221320000000000050e+01 1.018629283383999962e+01
2.223049999999999926e+01 1.018629575615999983e+01
2.224780000000000157e+01 1.018629575615999983e+01
2.226510000000000034e+01 1.018629283383999962e+01
2.228240000000000265e+01 1.018629575615999983e+01
2.229969999999999786e+01 1.018629575615999983e+01
2.231700000000000017e+01 1.018629283383999962e+01
2.233429999999999893e+01 1.018629575615999983e+01
2.235160000000000124e+01 1.018629575615999983e+01
2.236890000000000001e+01 1.018629283383999962e+01
2.238620000000000232e+01 1.018629575615999983e+01
2.240350000000000108e+01 1.018629575615999983e+01
2.242080000000000339e+01 1.018629283383999962e+01
2.243809999999999860e+01 1.018629575615999983e+01
2.245540000000000092e+01 1.018629575615999983e+01
2.247269999999999968e+01 1.018629283383999962e+01
2.249000000000000199e+01 1.018629575615999983e+01
2.250730000000000075e+01 1.018629575615999983e+01
2.252460000000000306e+01 1.018629283383999962e+01
2.254189999999999827e+01 1.018629575615999983e+01
2.255920000000000059e+01 1.018629575615999983e+01
2.257649999999999935e+01 1.018629283383999962e+01
2.259380000000000166e+01 1.018629575615999983e+01
2.261110000000000042e+01 1.018629575615999983e+01
2.262840000000000273e+01 1.018629283383999962e+01
2.264570000000000149e+01 1.018629575615999983e+01
2.266300000000000026e+01 1.018629575615999983e+01
2.268029999999999902e+01 1.018629283383999962e+01
2.269760000000000133e+01 1.018629575615999983e+01
2.271490000000000009e+01 1.018629575615999983e+01
2.273220000000000240e+01 1.018629283383999962e+01
2.274950000000000117e+01 1.018629575615999983e+01
2.276680000000000348e+01 1.018629575615999983e+01
2.278409999999999869e+01 1.018629283383999962e+01
2.280140000000000100e+01 1.018629575615999983e+01
2.281869999999999976e+01 1.018629575615999983e+01
2.283600000000000207e+01 1.018629283383999962e+01
2.285330000000000084e+01 1.018629575615999983e+01
2.287060000000000315e+01 1.018629575615999983e+01
2.288790000000000191e+01 1.018629283383999962e+01
2.290520000000000067e+01 1.018629575615999983e+01
2.292249999999999943e+01 1.018629575615999983e+01
2.293980000000000175e+01 1.018629283383999962e+01
2.295710000000000051e+01 1.018629575615999983e+01
2.297440000000000282e+01 1.018629575615999983e+01
2.299170000000000158e+01 1.018629283383999962e+01
2.300900000000000389e+01 1.018629575615999983e+01
2.302629999999999910e+01 1.018629575615999983e+01
2.304360000000000142e+01 1.018629283383999962e+01
2.306090000000000018e+01 1.018629575615999983e+01
2.307820000000000249e+01 1.018629575615999983e+01
2.309550000000000125e+01 1.018629283383999962e+01
2.311280000000000356e+01 1.018629575615999983e+01
2.313009999999999877e+01 1.018629575615999983e+01
2.314740000000000109e+01 1.018629283383999962e+01
2.316469999999999985e+01 1.018629575615999983e+01
2.318200000000000216e+01 1.018629575615999983e+01
2.319930000000000092e+01 1.018629283383999962e+01
2.321660000000000323e+01 1.018629575615999983e+01
2.323390000000000200e+01 1.018629575615999983e+01
2.325120000000000076e+01 1.018629283383999962e+01
2.326849999999999952e+01 1.018629575615999983e+01
2.328580000000000183e+01 1.018629575615999983e+01
2.330310000000000059e+01 1.018629283383999962e+01
2.332040000000000290e+01 1.018629575615999983e+01
2.333770000000000167e+01 1.018629575615999983e+01
2.335500000000000398e+01 1.018629283383999962e+01
2.337229999999999919e+01 1.018629575615999983e+01
2.338960000000000150e+01 1.018629575615999983e+01
2.340690000000000026e+01 1.018629283383999962e+01
2.342420000000000258e+01 1.018629575615999983e+01
2.344150000000000134e+01 1.018629575615999983e+01
2.345880000000000365e+01 1.018629283383999962e+01
2.347610000000000241e+01 1.018629575615999983e+01
2.349340000000000117e+01 1.018629575615999983e+01
2.351069999999999993e+01 1.018629283383999962e+01
2.352800000000000225e+01 1.018629575615999983e+01
2.354530000000000101e+01 1.018629575615999983e+01
2.356260000000000332e+01 1.018629283383999962e+01
2.357990000000000208e+01 1.018629575615999983e+01
2.359720000000000439e+01 1.018629575615999983e+01
2.361449999999999960e+01 1.018629283383999962e+01
2.363180000000000192e+01 1.018629575615999983e+01
2.364910000000000068e+01 1.018629575615999983e+01
2.366640000000000299e+01 1.018629283383999962e+01
2.368370000000000175e+01 1.018629575615999983e+01
2.370100000000000406e+01 1.018629575615999983e+01
2.371829999999999927e+01 1.018629283383999962e+01
2.373560000000000159e+01 1.018629575615999983e+01
2.375290000000000035e+01 1.018629575615999983e+01
2.377020000000000266e+01 1.018629283383999962e+01
2.378750000000000142e+01 1.018629575615999983e+01
2.380480000000000018e+01 1.018629575615999983e+01
2.382210000000000250e+01 1.018629283383999962e+01
2.383939999999999770e+01 1.018629575615999983e+01
2.385670000000000002e+01 1.018629575615999983e+01
2.387399999999999878e+01 1.018629283383999962e+01
2.389130000000000109e+01 1.018629575615999983e+01
2.390859999999999985e+01 1.018629575615999983e+01
2.392590000000000217e+01 1.018629283383999962e+01
2.394320000000000093e+01 1.018629575615999983e+01
2.396049999999999969e+01 1.018629575615999983e+01
2.397779999999999845e+01 1.018629283383999962e+01
2.399510000000000076e+01 1.018629575615999983e+01
2.401239999999999952e+01 1.018629575615999983e+01
2.402970000000000184e+01 1.018629283383999962e+01
2.404700000000000060e+01 1.018629575615999983e+01
2.406430000000000291e+01 1.018629575615999983e+01
2.408159999999999812e+01 1.018629283383999962e+01
2.409890000000000043e+01 1.018629575615999983e+01
2.411619999999999919e+01 1.018629575615999983e+01
2.413350000000000151e+01 1.018629283383999962e+01
2.415080000000000027e+01 1.018629575615999983e+01
2.416810000000000258e+01 1.018629575615999983e+01
2.418539999999999779e+01 1.018629283383999962e+01
2.420270000000000010e+01 1.018629575615999983e+01
2.421999999999999886e+01 1.018629575615999983e+01
2.423730000000000118e+01 1.018629283383999962e+01
2.425459999999999994e+01 1.018629575615999983e+01
2.427190000000000225e+01 1.018629575615999983e+01
2.428920000000000101e+01 1.018629283383999962e+01
2.430649999999999977e+01 1.018629575615999983e+01
2.432379999999999853e+01 1.018629575615999983e+01
2.434110000000000085e+01 1.018629283383999962e+01
2.435839999999999961e+01 1.018629575615999983e+01
2.437570000000000192e+01 1.018629575615999983e+01
2.439300000000000068e+01 1.018629283383999962e+01
2.441030000000000300e+01 1.018629575615999983e+01
2.442759999999999820e+01 1.018629575615999983e+01
2.444490000000000052e+01 1.018629283383999962e+01
2.446219999999999928e+01 1.018629575615999983e+01
2.447950000000000159e+01 1.018629575615999983e+01
2.449680000000000035e+01 1.018629283383999962e+01
2.451410000000000267e+01 1.018629575615999983e+01
2.453140000000000143e+01 1.018629575615999983e+01
2.454870000000000019e+01 1.018629283383999962e+01
2.456599999999999895e+01 1.018629575615999983e+01
2.458330000000000126e+01 1.018629575615999983e+01
2.460060000000000002e+01 1.018629283383999962e+01
2.461790000000000234e+01 1.018629575615999983e+01
2.463520000000000110e+01 1.018629575615999983e+01
2.465250000000000341e+01 1.018629283383999962e+01
2.466979999999999862e+01 1.018629575615999983e+01
2.468710000000000093e+01 1.018629575615999983e+01
2.470439999999999969e+01 1.018629283383999962e+01
2.472170000000000201e+01 1.018629575615999983e+01
2.473900000000000077e+01 1.018629575615999983e+01
2.475630000000000308e+01 1.018629283383999962e+01
2.477359999999999829e+01 1.018629575615999983e+01
2.479090000000000060e+01 1.018629575615999983e+01
2.480819999999999936e+01 1.018629283383999962e+01
2.482550000000000168e+01 1.018629575615999983e+01
2.484280000000000044e+01 1.018629575615999983e+01
2.486010000000000275e+01 1.018629283383999962e+01
2.487740000000000151e+01 1.018629575615999983e+01
2.489470000000000027e+01 1.018629575615999983e+01
2.491199999999999903e+01 1.018629283383999962e+01
2.492930000000000135e+01 1.018629575615999983e+01
2.494660000000000011e+01 1.018629575615999983e+01
2.496390000000000242e+01 1.018629283383999962e+01
2.498120000000000118e+01 1.018629575615999983e+01
2.499850000000000350e+01 1.018629575615999983e+01
2.501579999999999870e+01 1.018629283383999962e+01
2.503310000000000102e+01 1.018629575615999983e+01
2.505039999999999978e+01 1.018629575615999983e+01
2.506770000000000209e+01 1.018629283383999962e+01
2.508500000000000085e+01 1.018629575615999983e+01
2.510230000000000317e+01 1.018629575615999983e+01
2.511960000000000193e+01 1.018629283383999962e+01
2.513690000000000069e+01 1.018629575615999983e+01
2.515419999999999945e+01 1.018629575615999983e+01
2.517150000000000176e+01 1.018629283383999962e+01
2.518880000000000052e+01 1.018629575615999983e+01
2.520610000000000284e+01 1.018629575615999983e+01
2.522340000000000160e+01 1.018629283383999962e+01
2.524070000000000391e+01 1.018629575615999983e+01
2.525799999999999912e+01 1.018629575615999983e+01
2.527530000000000143e+01 1.018629283383999962e+01
2.529260000000000019e+01 1.018629575615999983e+01
2.530990000000000251e+01 1.018629575615999983e+01
2.532720000000000127e+01 1.018629283383999962e+01
2.534450000000000358e+01 1.018629575615999983e+01
2.536179999999999879e+01 1.018629575615999983e+01
2.537910000000000110e+01 1.018629283383999962e+01
2.539639999999999986e+01 1.018629575615999983e+01
2.541370000000000218e+01 1.018629575615999983e+01
2.543100000000000094e+01 1.018629283383999962e+01
2.544830000000000325e+01 1.018629575615999983e+01
2.546560000000000201e+01 1.018629575615999983e+01
2.548290000000000433e+01 1.018629283383999962e+01
2.550019999999999953e+01 1.018629575615999983e+01
2.551750000000000185e+01 1.018629575615999983e+01
2.553480000000000061e+01 1.018629283383999962e+01
2.555210000000000292e+01 1.018629575615999983e+01
2.556940000000000168e+01 1.018629575615999983e+01
2.558670000000000400e+01 1.018629283383999962e+01
2.560399999999999920e+01 1.018629575615999983e+01
2.562130000000000152e+01 1.018629575615999983e+01
2.563860000000000028e+01 1.018629283383999962e+01
2.565590000000000259e+01 1.018629575615999983e+01
2.567320000000000135e+01 1.018629575615999983e+01
2.569050000000000367e+01 1.018629283383999962e+01
2.570780000000000243e+01 1.018629575615999983e+01
2.572510000000000119e+01 1.018629575615999983e+01
2.574239999999999995e+01 1.018629283383999962e+01
2.575970000000000226e+01 1.018629575615999983e+01
2.577700000000000102e+01 1.018629575615999983e+01
2.579430000000000334e+01 1.018629283383999962e+01
2.581160000000000210e+01 1.018629575615999983e+01
2.582890000000000441e+01 1.018629575615999983e+01
2.584619999999999962e+01 1.018629283383999962e+01
2.586350000000000193e+01 1.018629575615999983e+01
2.588080000000000069e+01 1.018629575615999983e+01
2.589810000000000301e+01 1.018629283383999962e+01
2.591540000000000177e+01 1.018629575615999983e+01
2.593270000000000408e+01 1.018629575615999983e+01
2.595000000000000284e+01 1.018629283383999962e+01
2.596729999999999805e+01 1.018629575615999983e+01
2.598460000000000036e+01 1.018629575615999983e+01
2.600189999999999912e+01 1.018629283383999962e+01
2.601920000000000144e+01 1.018629575615999983e+01
2.603650000000000020e+01 1.018629575615999983e+01
2.605380000000000251e+01 1.018629283383999962e+01
2.607109999999999772e+01 1.018629575615999983e+01
2.608840000000000003e+01 1.018629575615999983e+01
2.610569999999999879e+01 1.018629283383999962e+01
2.612300000000000111e+01 1.018629575615999983e+01
2.614029999999999987e+01 1.018629575615999983e+01
2.615760000000000218e+01 1.018629283383999962e+01
2.617490000000000094e+01 1.018629575615999983e+01
2.619219999999999970e+01 1.018629575615999983e+01
2.620949999999999847e+01 1.018629283383999962e+01
2.622680000000000078e+01 1.018629575615999983e+01
2.624409999999999954e+01 1.018629575615999983e+01
2.626140000000000185e+01 1.018629283383999962e+01
2.627870000000000061e+01 1.018629575615999983e+01
2.629600000000000293e+01 1.018629575615999983e+01
2.631329999999999814e+01 1.018629283383999962e+01
2.633060000000000045e+01 1.018629575615999983e+01
2.634789999999999921e+01 1.018629575615999983e+01
2.636520000000000152e+01 1.018629283383999962e+01
2.638250000000000028e+01 1.018629575615999983e+01
2.639980000000000260e+01 1.018629575615999983e+01
2.641709999999999781e+01 1.018629283383999962e+01
2.643440000000000012e+01 1.018629575615999983e+01
2.645169999999999888e+01 1.018629575615999983e+01
2.646900000000000119e+01 1.018629283383999962e+01
2.648629999999999995e+01 1.018629575615999983e+01
2.650360000000000227e+01 1.018629575615999983e+01
2.652090000000000103e+01 1.018629283383999962e+01
2.653820000000000334e+01 1.018629575615999983e+01
2.655549999999999855e+01 1.018629575615999983e+01
2.657280000000000086e+01 1.018629283383999962e+01
2.659009999999999962e+01 1.018629575615999983e+01
2.660740000000000194e+01 1.018629575615999983e+01
2.662470000000000070e+01 1.018629283383999962e+01
2.664200000000000301e+01 1.018629575615999983e+01
2.665929999999999822e+01 1.018629575615999983e+01
2.667660000000000053e+01 1.018629283383999962e+01
2.669389999999999930e+01 1.018629575615999983e+01
2.671120000000000161e+01 1.018629575615999983e+01
2.672850000000000037e+01 1.018629283383999962e+01
2.674580000000000268e+01 1.018629575615999983e+01
2.676310000000000144e+01 1.018629575615999983e+01
2.678040000000000020e+01 1.018629283383999962e+01
2.679769999999999897e+01 1.018629575615999983e+01
2.681500000000000128e+01 1.018629575615999983e+01
2.683230000000000004e+01 1.018629283383999962e+01
2.684960000000000235e+01 1.018629575615999983e+01
2.686690000000000111e+01 1.018629575615999983e+01
2.688420000000000343e+01 1.018629283383999962e+01
2.690149999999999864e+01 1.018629575615999983e+01
2.691880000000000095e+01 1.018629575615999983e+01
2.693609999999999971e+01 1.018629283383999962e+01
2.695340000000000202e+01 1.018629575615999983e+01
2.697070000000000078e+01 1.018629575615999983e+01
2.698800000000000310e+01 1.018629283383999962e+01
2.700530000000000186e+01 1.018629575615999983e+01
2.702260000000000062e+01 1.018629575615999983e+01
2.703989999999999938e+01 1.018629283383999962e+01
2.705720000000000169e+01 1.018629575615999983e+01
2.707450000000000045e+01 1.018629575615999983e+01
2.709180000000000277e+01 1.018629283383999962e+01
2.710910000000000153e+01 1.018629575615999983e+01
2.712640000000000384e+01 1.018629575615999983e+01
2.714369999999999905e+01 1.018629283383999962e+01
2.716100000000000136e+01 1.018629575615999983e+01
2.717830000000000013e+01 1.018629575615999983e+01
2.719560000000000244e+01 1.018629283383999962e+01
2.721290000000000120e+01 1.018629575615999983e+01
2.723020000000000351e+01 1.018629575615999983e+01
2.724749999999999872e+01 1.018629283383999962e+01
2.726480000000000103e+01 1.018629575615999983e+01
2.728209999999999980e+01 1.018629575615999983e+01
2.729940000000000211e+01 1.018629283383999962e+01
2.731670000000000087e+01 1.018629575615999983e+01
2.733400000000000318e+01 1.018629575615999983e+01
2.735130000000000194e+01 1.018629283383999962e+01
2.736860000000000070e+01 1.018629575615999983e+01
2.738589999999999947e+01 1.018629575615999983e+01
2.740320000000000178e+01 1.018629283383999962e+01
2.742050000000000054e+01 1.018629575615999983e+01
2.743780000000000285e+01 1.018629575615999983e+01
2.745510000000000161e+01 1.018629283383999962e+01
2.747240000000000393e+01 1.018629575615999983e+01
2.748969999999999914e+01 1.018629575615999983e+01
2.750700000000000145e+01 1.018629283383999962e+01
2.752430000000000021e+01 1.018629575615999983e+01
2.754160000000000252e+01 1.018629575615999983e+01
2.755890000000000128e+01 1.018629283383999962e+01
2.757620000000000360e+01 1.018629575615999983e+01
2.759350000000000236e+01 1.018629575615999983e+01
2.761080000000000112e+01 1.018629283383999962e+01
2.762809999999999988e+01 1.018629575615999983e+01
2.764540000000000219e+01 1.018629575615999983e+01
2.766270000000000095e+01 1.018629283383999962e+01
2.768000000000000327e+01 1.018629575615999983e+01
2.769730000000000203e+01 1.018629575615999983e+01
2.771460000000000434e+01 1.018629283383999962e+01
2.773189999999999955e+01 1.018629575615999983e+01
2.774920000000000186e+01 1.018629575615999983e+01
2.776650000000000063e+01 1.018629283383999962e+01
2.778380000000000294e+01 1.018629575615999983e+01
2.780110000000000170e+01 1.018629575615999983e+01
2.781840000000000401e+01 1.018629283383999962e+01
2.783569999999999922e+01 1.018629575615999983e+01
2.785300000000000153e+01 1.018629575615999983e+01
2.787030000000000030e+01 1.018629283383999962e+01
2.788760000000000261e+01 1.018629575615999983e+01
2.790490000000000137e+01 1.018629575615999983e+01
2.792220000000000368e+01 1.018629283383999962e+01
2.793950000000000244e+01 1.018629575615999983e+01
2.795680000000000121e+01 1.018629575615999983e+01
2.797409999999999997e+01 1.018629283383999962e+01
2.799140000000000228e+01 1.018629575615999983e+01
2.800870000000000104e+01 1.018629575615999983e+01
2.802600000000000335e+01 1.018629283383999962e+01
2.804330000000000211e+01 1.018629575615999983e+01
2.806060000000000443e+01 1.018629575615999983e+01
2.807789999999999964e+01 1.018629283383999962e+01
2.809520000000000195e+01 1.018629575615999983e+01
2.811250000000000071e+01 1.018629575615999983e+01
2.812979999999999947e+01 1.018629283383999962e+01
2.814710000000000178e+01 1.018629575615999983e+01
2.816440000000000055e+01 1.018629575615999983e+01
2.818170000000000286e+01 1.018629283383999962e+01
2.819899999999999807e+01 1.018629575615999983e+01
2.821630000000000038e+01 1.018629575615999983e+01
2.823359999999999914e+01 1.018629283383999962e+01
2.825090000000000146e+01 1.018629575615999983e+01
2.826820000000000022e+01 1.018629575615999983e+01
2.828550000000000253e+01 1.018629283383999962e+01
2.830279999999999774e+01 1.018629575615999983e+01
2.832010000000000005e+01 1.018629575615999983e+01
2.833739999999999881e+01 1.018629283383999962e+01
2.835470000000000113e+01 1.018629575615999983e+01
2.837199999999999989e+01 1.018629575615999983e+01
2.838930000000000220e+01 1.018629283383999962e+01
2.840660000000000096e+01 1.018629575615999983e+01
2.842389999999999972e+01 1.018629575615999983e+01
2.844119999999999848e+01 1.018629283383999962e+01
2.845850000000000080e+01 1.018629575615999983e+01
2.847579999999999956e+01 1.018629575615999983e+01
2.849310000000000187e+01 1.018629283383999962e+01
2.851040000000000063e+01 1.018629575615999983e+01
2.852770000000000294e+01 1.018629575615999983e+01
2.854499999999999815e+01 1.018629283383999962e+01
2.856230000000000047e+01 1.018629575615999983e+01
2.857959999999999923e+01 1.018629575615999983e+01
2.859690000000000154e+01 1.018629283383999962e+01
2.861420000000000030e+01 1.018629575615999983e+01
2.863150000000000261e+01 1.018629575615999983e+01
2.864880000000000138e+01 1.018629283383999962e+01
2.866610000000000014e+01 1.018629575615999983e+01
2.868339999999999890e+01 1.018629575615999983e+01
2.870070000000000121e+01 1.018629283383999962e+01
2.871799999999999997e+01 1.018629575615999983e+01
2.873530000000000229e+01 1.018629575615999983e+01
2.875260000000000105e+01 1.018629283383999962e+01
2.876990000000000336e+01 1.018629575615999983e+01
2.878719999999999857e+01 1.018629575615999983e+01
2.880450000000000088e+01 1.018629283383999962e+01
2.882179999999999964e+01 1.018629575615999983e+01
2.883910000000000196e+01 1.018629575615999983e+01
2.885640000000000072e+01 1.018629283383999962e+01
2.887370000000000303e+01 1.018629575615999983e+01
2.889099999999999824e+01 1.018629575615999983e+01
2.890830000000000055e+01 1.018629283383999962e+01
2.892559999999999931e+01 1.018629575615999983e+01
2.894290000000000163e+01 1.018629575615999983e+01
2.896020000000000039e+01 1.018629283383999962e+01
2.897750000000000270e+01 1.018629575615999983e+01
2.899480000000000146e+01 1.018629575615999983e+01
2.901210000000000022e+01 1.018629283383999962e+01
2.902939999999999898e+01 1.018629575615999983e+01
2.904670000000000130e+01 1.018629575615999983e+01
2.906400000000000006e+01 1.018629283383999962e+01
2.908130000000000237e+01 1.018629575615999983e+01
2.909860000000000113e+01 1.018629575615999983e+01
2.911590000000000344e+01 1.018629283383999962e+01
2.913319999999999865e+01 1.018629575615999983e+01
2.915050000000000097e+01 1.018629575615999983e+01
2.916779999999999973e+01 1.018629283383999962e+01
2.918510000000000204e+01 1.018629575615999983e+01
2.920240000000000080e+01 1.018629575615999983e+01
2.921970000000000312e+01 1.018629283383999962e+01
2.923700000000000188e+01 1.018629575615999983e+01
2.925430000000000064e+01 1.018629575615999983e+01
2.927159999999999940e+01 1.018629283383999962e+01
2.928890000000000171e+01 1.018629575615999983e+01
2.930620000000000047e+01 1.018629575615999983e+01
2.932350000000000279e+01 1.018629283383999962e+01
2.934080000000000155e+01 1.018629575615999983e+01
2.935810000000000386e+01 1.018629575615999983e+01
2.937539999999999907e+01 1.018629283383999962e+01
2.939270000000000138e+01 1.018629575615999983e+01
2.941000000000000014e+01 1.018629575615999983e+01
2.942730000000000246e+01 1.018629283383999962e+01
2.944460000000000122e+01 1.018629575615999983e+01
2.946190000000000353e+01 1.018629575615999983e+01
2.947919999999999874e+01 1.018629283383999962e+01
2.949650000000000105e+01 1.018629575615999983e+01
2.951379999999999981e+01 1.018629575615999983e+01
2.953110000000000213e+01 1.018629283383999962e+01
2.954840000000000089e+01 1.018629575615999983e+01
2.956570000000000320e+01 1.018629575615999983e+01
2.958300000000000196e+01 1.018629283383999962e+01
2.960030000000000427e+01 1.018629575615999983e+01
2.961759999999999948e+01 1.018629575615999983e+01
2.963490000000000180e+01 1.018629283383999962e+01
2.965220000000000056e+01 1.018629575615999983e+01
2.966950000000000287e+01 1.018629575615999983e+01
2.968680000000000163e+01 1.018629283383999962e+01
2.970410000000000394e+01 1.018629575615999983e+01
2.972139999999999915e+01 1.018629575615999983e+01
2.973870000000000147e+01 1.018629283383999962e+01
2.975600000000000023e+01 1.018629575615999983e+01
2.977330000000000254e+01 1.018629575615999983e+01
2.979060000000000130e+01 1.018629283383999962e+01
2.980790000000000362e+01 1.018629575615999983e+01
2.982520000000000238e+01 1.018629575615999983e+01
2.984250000000000114e+01 1.018629283383999962e+01
2.985979999999999990e+01 1.018629575615999983e+01
2.987710000000000221e+01 1.018629575615999983e+01
2.989440000000000097e+01 1.018629283383999962e+01
2.991170000000000329e+01 1.018629575615999983e+01
2.992900000000000205e+01 1.018629575615999983e+01
2.994630000000000436e+01 1.018629283383999962e+01
2.996359999999999957e+01 1.018629575615999983e+01
2.998090000000000188e+01 1.018629575615999983e+01
2.999820000000000064e+01 1.018629283383999962e+01
3.001550000000000296e+01 1.018629575615999983e+01
3.003280000000000172e+01 1.018629575615999983e+01
3.005010000000000403e+01 1.018629283383999962e+01
3.006740000000000279e+01 1.018629575615999983e+01
3.008470000000000155e+01 1.018629575615999983e+01
3.010200000000000031e+01 1.018629283383999962e+01
3.011930000000000263e+01 1.018629575615999983e+01
3.013660000000000139e+01 1.018629575615999983e+01
3.015390000000000370e+01 1.018629283383999962e+01
3.017120000000000246e+01 1.018629575615999983e+01
3.018850000000000477e+01 1.018629575615999983e+01
3.020579999999999998e+01 1.018629283383999962e+01
3.022310000000000230e+01 1.018629575615999983e+01
3.024040000000000106e+01 1.018629575615999983e+01
3.025770000000000337e+01 1.018629283383999962e+01
3.027500000000000213e+01 1.018629575615999983e+01
3.029230000000000089e+01 1.018629575615999983e+01
3.030959999999999965e+01 1.018629283383999962e+01
3.032689999999999841e+01 1.018629575615999983e+01
3.034420000000000073e+01 1.018629575615999983e+01
3.036149999999999949e+01 1.018629283383999962e+01
3.037880000000000180e+01 1.018629575615999983e+01
3.039610000000000056e+01 1.018629575615999983e+01
3.041340000000000288e+01 1.018629283383999962e+01
3.043069999999999808e+01 1.018629575615999983e+01
3.044800000000000040e+01 1.018629575615999983e+01
3.046529999999999916e+01 1.018629283383999962e+01
3.048260000000000147e+01 1.018629575615999983e+01
3.049990000000000023e+01 1.018629575615999983e+01
3.051720000000000255e+01 1.018629283383999962e+01
3.053450000000000131e+01 1.018629575615999983e+01
3.055180000000000007e+01 1.018629575615999983e+01
3.056909999999999883e+01 1.018629283383999962e+01
3.058640000000000114e+01 1.018629575615999983e+01
3.060369999999999990e+01 1.018629575615999983e+01
3.062100000000000222e+01 1.018629283383999962e+01
3.063830000000000098e+01 1.018629575615999983e+01
3.065560000000000329e+01 1.018629575615999983e+01
3.067289999999999850e+01 1.018629283383999962e+01
3.069020000000000081e+01 1.018629575615999983e+01
3.070749999999999957e+01 1.018629575615999983e+01
3.072480000000000189e+01 1.018629283383999962e+01
3.074210000000000065e+01 1.018629575615999983e+01
3.075940000000000296e+01 1.018629575615999983e+01
3.077669999999999817e+01 1.018629283383999962e+01
3.079400000000000048e+01 1.018629575615999983e+01
3.081129999999999924e+01 1.018629575615999983e+01
3.082860000000000156e+01 1.018629283383999962e+01
3.084590000000000032e+01 1.018629575615999983e+01
3.086320000000000263e+01 1.018629575615999983e+01
3.088050000000000139e+01 1.018629283383999962e+01
3.089780000000000015e+01 1.018629575615999983e+01
3.091509999999999891e+01 1.018629575615999983e+01
3.093240000000000123e+01 1.018629283383999962e+01
3.094969999999999999e+01 1.018629575615999983e+01
3.096700000000000230e+01 1.018629575615999983e+01
3.098430000000000106e+01 1.018629283383999962e+01
3.100160000000000338e+01 1.018629575615999983e+01
3.101889999999999858e+01 1.018629575615999983e+01
3.103620000000000090e+01 1.018629283383999962e+01
3.105349999999999966e+01 1.018629575615999983e+01
3.107080000000000197e+01 1.018629575615999983e+01
3.108810000000000073e+01 1.018629283383999962e+01
3.110540000000000305e+01 1.018629575615999983e+01
3.112270000000000181e+01 1.018629575615999983e+01
3.114000000000000057e+01 1.018629283383999962e+01
3.115729999999999933e+01 1.018629575615999983e+01
3.117460000000000164e+01 1.018629575615999983e+01
3.119190000000000040e+01 1.018629283383999962e+01
3.120920000000000272e+01 1.018629575615999983e+01
3.122650000000000148e+01 1.018629575615999983e+01
3.124380000000000379e+01 1.018629283383999962e+01
3.126109999999999900e+01 1.018629575615999983e+01
3.127840000000000131e+01 1.018629575615999983e+01
3.129570000000000007e+01 1.018629283383999962e+01
3.131300000000000239e+01 1.018629575615999983e+01
3.133030000000000115e+01 1.018629575615999983e+01
3.134760000000000346e+01 1.018629283383999962e+01
3.136489999999999867e+01 1.018629575615999983e+01
3.138220000000000098e+01 1.018629575615999983e+01
3.139949999999999974e+01 1.018629283383999962e+01
3.141680000000000206e+01 1.018629575615999983e+01
3.143410000000000082e+01 1.018629575615999983e+01
3.145140000000000313e+01 1.018629283383999962e+01
3.146870000000000189e+01 1.018629575615999983e+01
3.148600000000000065e+01 1.018629575615999983e+01
3.150329999999999941e+01 1.018629283383999962e+01
3.152060000000000173e+01 1.018629575615999983e+01
3.153790000000000049e+01 1.018629575615999983e+01
3.155520000000000280e+01 1.018629283383999962e+01
3.157250000000000156e+01 1.018629575615999983e+01
3.158980000000000388e+01 1.018629575615999983e+01
3.160709999999999908e+01 1.018629283383999962e+01
3.162440000000000140e+01 1.018629575615999983e+01
3.164170000000000016e+01 1.018629575615999983e+01
3.165900000000000247e+01 1.018629283383999962e+01
3.167630000000000123e+01 1.018629575615999983e+01
3.169360000000000355e+01 1.018629575615999983e+01
3.171090000000000231e+01 1.018629283383999962e+01
3.172820000000000107e+01 1.018629575615999983e+01
3.174549999999999983e+01 1.018629575615999983e+01
3.176280000000000214e+01 1.018629283383999962e+01
3.178010000000000090e+01 1.018629575615999983e+01
3.179740000000000322e+01 1.018629575615999983e+01
3.181470000000000198e+01 1.018629283383999962e+01
3.183200000000000429e+01 1.018629575615999983e+01
3.184929999999999950e+01 1.018629575615999983e+01
3.186660000000000181e+01 1.018629283383999962e+01
3.188390000000000057e+01 1.018629575615999983e+01
3.190120000000000289e+01 1.018629575615999983e+01
3.191850000000000165e+01 1.018629283383999962e+01
3.193580000000000396e+01 1.018629575615999983e+01
3.195309999999999917e+01 1.018629575615999983e+01
3.197040000000000148e+01 1.018629283383999962e+01
3.198770000000000024e+01 1.018629575615999983e+01
3.200500000000000256e+01 1.018629575615999983e+01
3.202230000000000132e+01 1.018629283383999962e+01
3.203960000000000008e+01 1.018629575615999983e+01
3.205689999999999884e+01 1.018629575615999983e+01
3.207420000000000471e+01 1.018629283383999962e+01
3.209150000000000347e+01 1.018629575615999983e+01
3.210880000000000223e+01 1.018629575615999983e+01
3.212610000000000099e+01 1.018629283383999962e+01
3.214339999999999975e+01 1.018629575615999983e+01
3.216069999999999851e+01 1.018629575615999983e+01
3.217800000000000438e+01 1.018629283383999962e+01
3.219530000000000314e+01 1.018629575615999983e+01
3.221260000000000190e+01 1.018629575615999983e+01
3.222990000000000066e+01 1.018629283383999962e+01
3.224720000000000653e+01 1.018629575615999983e+01
3.226449999999999818e+01 1.018629575615999983e+01
3.228180000000000405e+01 1.018629283383999962e+01
3.229910000000000281e+01 1.018629575615999983e+01
3.231640000000000157e+01 1.018629575615999983e+01
3.233370000000000033e+01 1.018629283383999962e+01
3.235100000000000620e+01 1.018629575615999983e+01
3.236829999999999785e+01 1.018629575615999983e+01
3.238560000000000372e+01 1.018629283383999962e+01
3.240290000000000248e+01 1.018629575615999983e+01
3.242020000000000124e+01 1.018629575615999983e+01
3.243750000000000000e+01 1.018629283383999962e+01
3.245479999999999876e+01 1.018629575615999983e+01
3.247210000000000463e+01 1.018629575615999983e+01
3.248939999999999628e+01 1.018629283383999962e+01
3.250670000000000215e+01 1.018629575615999983e+01
3.252400000000000091e+01 1.018629575615999983e+01
3.254129999999999967e+01 1.018629283383999962e+01
3.255859999999999843e+01 1.018629575615999983e+01
3.257590000000000430e+01 1.018629575615999983e+01
3.259320000000000306e+01 1.018629283383999962e+01
3.261050000000000182e+01 1.018629575615999983e+01
3.262780000000000058e+01 1.018629575615999983e+01
3.264509999999999934e+01 1.018629283383999962e+01
3.266239999999999810e+01 1.018629575615999983e+01
3.267970000000000397e+01 1.018629575615999983e+01
3.269700000000000273e+01 1.018629283383999962e+01
3.271430000000000149e+01 1.018629575615999983e+01
3.273160000000000025e+01 1.018629575615999983e+01
3.274889999999999901e+01 1.018629283383999962e+01
3.276619999999999777e+01 1.018629575615999983e+01
3.278350000000000364e+01 1.018629575615999983e+01
3.280080000000000240e+01 1.018629283383999962e+01
3.281810000000000116e+01 1.018629575615999983e+01
3.283539999999999992e+01 1.018629575615999983e+01
3.285269999999999868e+01 1.018629283383999962e+01
3.286999999999999744e+01 1.018629575615999983e+01
3.288730000000000331e+01 1.018629575615999983e+01
3.290460000000000207e+01 1.018629283383999962e+01
3.292190000000000083e+01 1.018629575615999983e+01
3.293919999999999959e+01 1.018629575615999983e+01
3.295649999999999835e+01 1.018629283383999962e+01
3.297379999999999711e+01 1.018629575615999983e+01
3.299110000000000298e+01 1.018629575615999983e+01
3.300840000000000174e+01 1.018629283383999962e+01
3.302570000000000050e+01 1.018629575615999983e+01
3.304299999999999926e+01 1.018629575615999983e+01
3.306030000000000513e+01 1.018629283383999962e+01
3.307759999999999678e+01 1.018629575615999983e+01
3.309490000000000265e+01 1.018629575615999983e+01
3.311220000000000141e+01 1.018629283383999962e+01
3.312950000000000017e+01 1.018629575615999983e+01
3.314679999999999893e+01 1.018629575615999983e+01
3.316410000000000480e+01 1.018629283383999962e+01
3.318140000000000356e+01 1.018629575615999983e+01
3.319870000000000232e+01 1.018629575615999983e+01
3.321600000000000108e+01 1.018629283383999962e+01
3.323329999999999984e+01 1.018629575615999983e+01
3.325059999999999860e+01 1.018629575615999983e+01
3.326790000000000447e+01 1.018629283383999962e+01
3.328520000000000323e+01 1.018629575615999983e+01
3.330250000000000199e+01 1.018629575615999983e+01
3.331980000000000075e+01 1.018629283383999962e+01
3.333709999999999951e+01 1.018629575615999983e+01
3.335439999999999827e+01 1.018629575615999983e+01
3.337170000000000414e+01 1.018629283383999962e+01
3.338900000000000290e+01 1.018629575615999983e+01
3.340630000000000166e+01 1.018629575615999983e+01
3.342360000000000042e+01 1.018629283383999962e+01
3.344089999999999918e+01 1.018629575615999983e+01
3.345819999999999794e+01 1.018629575615999983e+01
3.347550000000000381e+01 1.018629283383999962e+01
3.349280000000000257e+01 1.018629575615999983e+01
3.351010000000000133e+01 1.018629575615999983e+01
3.352740000000000009e+01 1.018629283383999962e+01
3.354469999999999885e+01 1.018629575615999983e+01
3.356199999999999761e+01 1.018629575615999983e+01
3.357930000000000348e+01 1.018629283383999962e+01
3.359660000000000224e+01 1.018629575615999983e+01
3.361390000000000100e+01 1.018629575615999983e+01
3.363119999999999976e+01 1.018629283383999962e+01
3.364850000000000563e+01 1.018629575615999983e+01
3.366579999999999728e+01 1.018629575615999983e+01
3.368310000000000315e+01 1.018629283383999962e+01
3.370040000000000191e+01 1.018629575615999983e+01
3.371770000000000067e+01 1.018629575615999983e+01
3.373499999999999943e+01 1.018629283383999962e+01
3.375230000000000530e+01 1.018629575615999983e+01
3.376960000000000406e+01 1.018629575615999983e+01
3.378690000000000282e+01 1.018629283383999962e+01
3.380420000000000158e+01 1.018629575615999983e+01
3.382150000000000034e+01 1.018629575615999983e+01
3.383879999999999910e+01 1.018629283383999962e+01
3.385610000000000497e+01 1.018629575615999983e+01
3.387340000000000373e+01 1.018629575615999983e+01
3.389070000000000249e+01 1.018629283383999962e+01
3.390800000000000125e+01 1.018629575615999983e+01
3.392530000000000001e+01 1.018629575615999983e+01
3.394259999999999877e+01 1.018629283383999962e+01
3.395990000000000464e+01 1.018629575615999983e+01
3.397720000000000340e+01 1.018629575615999983e+01
3.399450000000000216e+01 1.018629283383999962e+01
3.401180000000000092e+01 1.018629575615999983e+01
3.402909999999999968e+01 1.018629575615999983e+01
3.404639999999999844e+01 1.018629283383999962e+01
3.406370000000000431e+01 1.018629575615999983e+01
3.408100000000000307e+01 1.018629575615999983e+01
3.409830000000000183e+01 1.018629283383999962e+01
3.411560000000000059e+01 1.018629575615999983e+01
3.413290000000000646e+01 1.018629575615999983e+01
3.415019999999999811e+01 1.018629283383999962e+01
3.416750000000000398e+01 1.018629575615999983e+01
3.418480000000000274e+01 1.018629575615999983e+01
3.420210000000000150e+01 1.018629283383999962e+01
3.421940000000000026e+01 1.018629575615999983e+01
3.423670000000000613e+01 1.018629575615999983e+01
3.425399999999999778e+01 1.018629283383999962e+01
3.427130000000000365e+01 1.018629575615999983e+01
3.428860000000000241e+01 1.018629575615999983e+01
3.430590000000000117e+01 1.018629283383999962e+01
3.432319999999999993e+01 1.018629575615999983e+01
3.434050000000000580e+01 1.018629575615999983e+01
3.435780000000000456e+01 1.018629283383999962e+01
3.437510000000000332e+01 1.018629575615999983e+01
3.439240000000000208e+01 1.018629575615999983e+01
3.440970000000000084e+01 1.018629283383999962e+01
3.442699999999999960e+01 1.018629575615999983e+01
3.444430000000000547e+01 1.018629575615999983e+01
3.446160000000000423e+01 1.018629283383999962e+01
3.447890000000000299e+01 1.018629575615999983e+01
3.449620000000000175e+01 1.018629575615999983e+01
3.451350000000000051e+01 1.018629283383999962e+01
3.453079999999999927e+01 1.018629575615999983e+01
3.454810000000000514e+01 1.018629575615999983e+01
3.456540000000000390e+01 1.018629283383999962e+01
3.458270000000000266e+01 1.018629575615999983e+01
3.460000000000000142e+01 1.018629575615999983e+01
3.461730000000000018e+01 1.018629283383999962e+01
3.463459999999999894e+01 1.018629575615999983e+01
3.465190000000000481e+01 1.018629575615999983e+01
3.466920000000000357e+01 1.018629283383999962e+01
3.468650000000000233e+01 1.018629575615999983e+01
3.470380000000000109e+01 1.018629575615999983e+01
3.472110000000000696e+01 1.018629283383999962e+01
3.473839999999999861e+01 1.018629575615999983e+01
3.475569999999999737e+01 1.018629575615999983e+01
3.477299999999999613e+01 1.018629283383999962e+01
3.479030000000000200e+01 1.018629575615999983e+01
3.480760000000000076e+01 1.018629575615999983e+01
3.482489999999999952e+01 1.018629283383999962e+01
3.484219999999999828e+01 1.018629575615999983e+01
3.485950000000000415e+01 1.018629575615999983e+01
3.487680000000000291e+01 1.018629283383999962e+01
3.489410000000000167e+01 1.018629575615999983e+01
3.491140000000000043e+01 1.018629575615999983e+01
3.492870000000000630e+01 1.018629283383999962e+01
3.494600000000000506e+01 1.018629575615999983e+01
3.496329999999999671e+01 1.018629575615999983e+01
3.498059999999999548e+01 1.018629283383999962e+01
3.499790000000000134e+01 1.018629575615999983e+01
3.501520000000000010e+01 1.018629575615999983e+01
3.503249999999999886e+01 1.018629283383999962e+01
3.504979999999999762e+01 1.018629575615999983e+01
3.506710000000000349e+01 1.018629575615999983e+01
3.508440000000000225e+01 1.018629283383999962e+01
3.510170000000000101e+01 1.018629575615999983e+01
3.511899999999999977e+01 1.018629575615999983e+01
3.513630000000000564e+01 1.018629283383999962e+01
3.515360000000000440e+01 1.018629575615999983e+01
3.517090000000000316e+01 1.018629575615999983e+01
3.518819999999999482e+01 1.018629283383999962e+01
3.520550000000000068e+01 1.018629575615999983e+01
3.522279999999999944e+01 1.018629575615999983e+01
3.524009999999999820e+01 1.018629283383999962e+01
3.525739999999999696e+01 1.018629575615999983e+01
3.527470000000000283e+01 1.018629575615999983e+01
3.529200000000000159e+01 1.018629283383999962e+01
3.530930000000000035e+01 1.018629575615999983e+01
3.532659999999999911e+01 1.018629575615999983e+01
3.534390000000000498e+01 1.018629283383999962e+01
3.536120000000000374e+01 1.018629575615999983e+01
3.537850000000000250e+01 1.018629575615999983e+01
3.539580000000000126e+01 1.018629283383999962e+01
3.541310000000000713e+01 1.018629575615999983e+01
3.543039999999999878e+01 1.018629575615999983e+01
3.544769999999999754e+01 1.018629283383999962e+01
3.546499999999999631e+01 1.018629575615999983e+01
3.548230000000000217e+01 1.018629575615999983e+01
3.549960000000000093e+01 1.018629283383999962e+01
3.551689999999999969e+01 1.018629575615999983e+01
3.553419999999999845e+01 1.018629575615999983e+01
3.555150000000000432e+01 1.018629283383999962e+01
3.556880000000000308e+01 1.018629575615999983e+01
3.558610000000000184e+01 1.018629575615999983e+01
3.560340000000000060e+01 1.018629283383999962e+01
3.562070000000000647e+01 1.018629575615999983e+01
3.563800000000000523e+01 1.018629575615999983e+01
3.565530000000000399e+01 1.018629283383999962e+01
3.567259999999999565e+01 1.018629575615999983e+01
3.568990000000000151e+01 1.018629575615999983e+01
3.570720000000000027e+01 1.018629283383999962e+01
3.572449999999999903e+01 1.018629575615999983e+01
3.574179999999999779e+01 1.018629575615999983e+01
3.575910000000000366e+01 1.018629283383999962e+01
3.577640000000000242e+01 1.018629575615999983e+01
3.579370000000000118e+01 1.018629575615999983e+01
3.581099999999999994e+01 1.018629283383999962e+01
3.582830000000000581e+01 1.018629575615999983e+01
3.584560000000000457e+01 1.018629575615999983e+01
3.586290000000000333e+01 1.018629283383999962e+01
3.588020000000000209e+01 1.018629575615999983e+01
3.589750000000000796e+01 1.018629575615999983e+01
3.591479999999999961e+01 1.018629283383999962e+01
3.593209999999999837e+01 1.018629575615999983e+01
3.594939999999999714e+01 1.018629575615999983e+01
3.596670000000000300e+01 1.018629283383999962e+01
3.598400000000000176e+01 1.018629575615999983e+01
3.600130000000000052e+01 1.018629575615999983e+01
3.601859999999999928e+01 1.018629283383999962e+01
3.603590000000000515e+01 1.018629575615999983e+01
3.605320000000000391e+01 1.018629575615999983e+01
3.607050000000000267e+01 1.018629283383999962e+01
3.608780000000000143e+01 1.018629575615999983e+01
3.610510000000000730e+01 1.018629575615999983e+01
3.612240000000000606e+01 1.018629283383999962e+01
3.613969999999999771e+01 1.018629575615999983e+01
3.615699999999999648e+01 1.018629575615999983e+01
3.617430000000000234e+01 1.018629283383999962e+01
3.619160000000000110e+01 1.018629575615999983e+01
3.620889999999999986e+01 1.018629575615999983e+01
3.622619999999999862e+01 1.018629283383999962e+01
3.624350000000000449e+01 1.018629575615999983e+01
3.626080000000000325e+01 1.018629575615999983e+01
3.627810000000000201e+01 1.018629283383999962e+01
3.629540000000000077e+01 1.018629575615999983e+01
3.631270000000000664e+01 1.018629575615999983e+01
3.633000000000000540e+01 1.018629283383999962e+01
3.634730000000000416e+01 1.018629575615999983e+01
3.636459999999999582e+01 1.018629575615999983e+01
3.638190000000000168e+01 1.018629283383999962e+01
3.639920000000000044e+01 1.018629575615999983e+01
3.641649999999999920e+01 1.018629575615999983e+01
3.643379999999999797e+01 1.018629283383999962e+01
3.645110000000000383e+01 1.018629575615999983e+01
3.646840000000000259e+01 1.018629575615999983e+01
3.648570000000000135e+01 1.018629283383999962e+01
3.650300000000000011e+01 1.018629575615999983e+01
3.652030000000000598e+01 1.018629575615999983e+01
3.653760000000000474e+01 1.018629283383999962e+01
3.655490000000000350e+01 1.018629575615999983e+01
3.657220000000000226e+01 1.018629575615999983e+01
3.658950000000000813e+01 1.018629283383999962e+01
3.660679999999999978e+01 1.018629575615999983e+01
3.662409999999999854e+01 1.018629575615999983e+01
3.664139999999999731e+01 1.018629283383999962e+01
3.665870000000000317e+01 1.018629575615999983e+01
3.667600000000000193e+01 1.018629575615999983e+01
3.669330000000000069e+01 1.018629283383999962e+01
3.671059999999999945e+01 1.018629575615999983e+01
3.672790000000000532e+01 1.018629575615999983e+01
3.674520000000000408e+01 1.018629283383999962e+01
3.676250000000000284e+01 1.018629575615999983e+01
3.677980000000000160e+01 1.018629575615999983e+01
3.679710000000000036e+01 1.018629283383999962e+01
3.681440000000000623e+01 1.018629575615999983e+01
3.683170000000000499e+01 1.018629575615999983e+01
3.684899999999999665e+01 1.018629283383999962e+01
3.686629999999999541e+01 1.018629575615999983e+01
3.688360000000000127e+01 1.018629575615999983e+01
3.690090000000000003e+01 1.018629283383999962e+01
3.691819999999999879e+01 1.018629575615999983e+01
3.693549999999999756e+01 1.018629575615999983e+01
3.695280000000000342e+01 1.018629283383999962e+01
3.697010000000000218e+01 1.018629575615999983e+01
3.698740000000000094e+01 1.018629575615999983e+01
3.700469999999999970e+01 1.018629283383999962e+01
3.702200000000000557e+01 1.018629575615999983e+01
3.703930000000000433e+01 1.018629575615999983e+01
3.705660000000000309e+01 1.018629283383999962e+01
3.707389999999999475e+01 1.018629575615999983e+01
3.709120000000000061e+01 1.018629575615999983e+01
3.710849999999999937e+01 1.018629283383999962e+01
3.712579999999999814e+01 1.018629575615999983e+01
3.714309999999999690e+01 1.018629575615999983e+01
3.716040000000000276e+01 1.018629283383999962e+01
3.717770000000000152e+01 1.018629575615999983e+01
3.719500000000000028e+01 1.018629575615999983e+01
3.721229999999999905e+01 1.018629283383999962e+01
3.722960000000000491e+01 1.018629575615999983e+01
3.724690000000000367e+01 1.018629575615999983e+01
3.726420000000000243e+01 1.018629283383999962e+01
3.728150000000000119e+01 1.018629575615999983e+01
3.729880000000000706e+01 1.018629575615999983e+01
3.731609999999999872e+01 1.018629283383999962e+01
3.733339999999999748e+01 1.018629575615999983e+01
3.735069999999999624e+01 1.018629575615999983e+01
3.736800000000000210e+01 1.018629283383999962e+01
3.738530000000000086e+01 1.018629575615999983e+01
3.740259999999999962e+01 1.018629575615999983e+01
3.741989999999999839e+01 1.018629283383999962e+01
3.743720000000000425e+01 1.018629575615999983e+01
3.745450000000000301e+01 1.018629575615999983e+01
3.747180000000000177e+01 1.018629283383999962e+01
3.748910000000000053e+01 1.018629575615999983e+01
3.750640000000000640e+01 1.018629575615999983e+01
3.752370000000000516e+01 1.018629283383999962e+01
3.754099999999999682e+01 1.018629575615999983e+01
3.755829999999999558e+01 1.018629575615999983e+01
3.757560000000000144e+01 1.018629283383999962e+01
3.759290000000000020e+01 1.018629575615999983e+01
3.761019999999999897e+01 1.018629575615999983e+01
3.762749999999999773e+01 1.018629283383999962e+01
3.764480000000000359e+01 1.018629575615999983e+01
3.766210000000000235e+01 1.018629575615999983e+01
3.767940000000000111e+01 1.018629283383999962e+01
3.769669999999999987e+01 1.018629575615999983e+01
3.771400000000000574e+01 1.018629575615999983e+01
3.773130000000000450e+01 1.018629283383999962e+01
3.774860000000000326e+01 1.018629575615999983e+01
3.776590000000000202e+01 1.018629575615999983e+01
3.778320000000000789e+01 1.018629283383999962e+01
3.780049999999999955e+01 1.018629575615999983e+01
3.781779999999999831e+01 1.018629575615999983e+01
3.783509999999999707e+01 1.018629283383999962e+01
3.785240000000000293e+01 1.018629575615999983e+01
3.786970000000000169e+01 1.018629575615999983e+01
3.788700000000000045e+01 1.018629283383999962e+01
3.790429999999999922e+01 1.018629575615999983e+01
3.792160000000000508e+01 1.018629575615999983e+01
3.793890000000000384e+01 1.018629283383999962e+01
3.795620000000000260e+01 1.018629575615999983e+01
3.797350000000000136e+01 1.018629575615999983e+01
3.799080000000000723e+01 1.018629283383999962e+01
3.800810000000000599e+01 1.018629575615999983e+01
3.802539999999999765e+01 1.018629575615999983e+01
3.804269999999999641e+01 1.018629283383999962e+01
3.806000000000000227e+01 1.018629575615999983e+01
3.807730000000000103e+01 1.018629575615999983e+01
3.809459999999999980e+01 1.018629283383999962e+01
3.811189999999999856e+01 1.018629575615999983e+01
3.812920000000000442e+01 1.018629575615999983e+01
3.814650000000000318e+01 1.018629283383999962e+01
3.816380000000000194e+01 1.018629575615999983e+01
3.818110000000000070e+01 1.018629575615999983e+01
3.819840000000000657e+01 1.018629283383999962e+01
3.821570000000000533e+01 1.018629575615999983e+01
3.823300000000000409e+01 1.018629575615999983e+01
3.825029999999999575e+01 1.018629283383999962e+01
3.826760000000000161e+01 1.018629575615999983e+01
3.828490000000000038e+01 1.018629575615999983e+01
3.830219999999999914e+01 1.018629283383999962e+01
3.831949999999999790e+01 1.018629575615999983e+01
3.833680000000000376e+01 1.018629575615999983e+01
3.835410000000000252e+01 1.018629283383999962e+01
3.837140000000000128e+01 1.018629575615999983e+01
3.838870000000000005e+01 1.018629575615999983e+01
3.840600000000000591e+01 1.018629283383999962e+01
3.842330000000000467e+01 1.018629575615999983e+01
3.844060000000000343e+01 1.018629575615999983e+01
3.845790000000000219e+01 1.018629283383999962e+01
3.847520000000000806e+01 1.018629575615999983e+01
3.849249999999999972e+01 1.018629575615999983e+01
3.850979999999999848e+01 1.018629283383999962e+01
3.852709999999999724e+01 1.018629575615999983e+01
3.854440000000000310e+01 1.018629575615999983e+01
3.856170000000000186e+01 1.018629283383999962e+01
3.857900000000000063e+01 1.018629575615999983e+01
3.859629999999999939e+01 1.018629575615999983e+01
3.861360000000000525e+01 1.018629283383999962e+01
3.863090000000000401e+01 1.018629575615999983e+01
3.864820000000000277e+01 1.018629575615999983e+01
3.866550000000000153e+01 1.018629283383999962e+01
3.868280000000000740e+01 1.018629575615999983e+01
3.870010000000000616e+01 1.018629575615999983e+01
3.871740000000000492e+01 1.018629283383999962e+01
3.873469999999999658e+01 1.018629575615999983e+01
3.875200000000000244e+01 1.018629575615999983e+01
3.876930000000000121e+01 1.018629283383999962e+01
3.878659999999999997e+01 1.018629575615999983e+01
3.880389999999999873e+01 1.018629575615999983e+01
3.882120000000000459e+01 1.018629283383999962e+01
3.883850000000000335e+01 1.018629575615999983e+01
3.885580000000000211e+01 1.018629575615999983e+01
3.887310000000000088e+01 1.018629283383999962e+01
3.889040000000000674e+01 1.018629575615999983e+01
3.890770000000000550e+01 1.018629575615999983e+01
3.892500000000000426e+01 1.018629283383999962e+01
3.894230000000000302e+01 1.018629575615999983e+01
3.895959999999999468e+01 1.018629575615999983e+01
3.897690000000000055e+01 1.018629283383999962e+01
3.899419999999999931e+01 1.018629575615999983e+01
3.901149999999999807e+01 1.018629575615999983e+01
3.902879999999999683e+01 1.018629283383999962e+01
3.904610000000000269e+01 1.018629575615999983e+01
3.906340000000000146e+01 1.018629575615999983e+01
3.908070000000000022e+01 1.018629283383999962e+01
3.909799999999999898e+01 1.018629575615999983e+01
3.911530000000000484e+01 1.018629575615999983e+01
3.913260000000000360e+01 1.018629283383999962e+01
3.914990000000000236e+01 1.018629575615999983e+01
3.916720000000000113e+01 1.018629575615999983e+01
3.918450000000000699e+01 1.018629283383999962e+01
3.920179999999999865e+01 1.018629575615999983e+01
3.921909999999999741e+01 1.018629575615999983e+01
3.923639999999999617e+01 1.018629283383999962e+01
3.925370000000000203e+01 1.018629575615999983e+01
3.927100000000000080e+01 1.018629575615999983e+01
3.928829999999999956e+01 1.018629283383999962e+01
3.930559999999999832e+01 1.018629575615999983e+01
3.932290000000000418e+01 1.018629575615999983e+01
3.934020000000000294e+01 1.018629283383999962e+01
3.935750000000000171e+01 1.018629575615999983e+01
3.937480000000000047e+01 1.018629575615999983e+01
3.939210000000000633e+01 1.018629283383999962e+01
3.940940000000000509e+01 1.018629575615999983e+01
3.942669999999999675e+01 1.018629575615999983e+01
3.944399999999999551e+01 1.018629283383999962e+01
3.946130000000000138e+01 1.018629575615999983e+01
3.947860000000000014e+01 1.018629575615999983e+01
3.949589999999999890e+01 1.018629283383999962e+01
3.951319999999999766e+01 1.018629575615999983e+01
3.953050000000000352e+01 1.018629575615999983e+01
3.954780000000000229e+01 1.018629283383999962e+01
3.956510000000000105e+01 1.018629575615999983e+01
3.958239999999999981e+01 1.018629575615999983e+01
3.959970000000000567e+01 1.018629283383999962e+01
3.961700000000000443e+01 1.018629575615999983e+01
3.963430000000000319e+01 1.018629575615999983e+01
3.965160000000000196e+01 1.018629283383999962e+01
3.966890000000000072e+01 1.018629575615999983e+01
3.968619999999999948e+01 1.018629575615999983e+01
3.970349999999999824e+01 1.018629283383999962e+01
3.972079999999999700e+01 1.018629575615999983e+01
3.973810000000000286e+01 1.018629575615999983e+01
3.975540000000000163e+01 1.018629283383999962e+01
3.977270000000000039e+01 1.018629575615999983e+01
3.978999999999999915e+01 1.018629575615999983e+01
3.980730000000000501e+01 1.018629283383999962e+01
3.982460000000000377e+01 1.018629575615999983e+01
3.984190000000000254e+01 1.018629575615999983e+01
3.985920000000000130e+01 1.018629283383999962e+01
3.987650000000000716e+01 1.018629575615999983e+01
3.989380000000000592e+01 1.018629575615999983e+01
3.991109999999999758e+01 1.018629283383999962e+01
3.992839999999999634e+01 1.018629575615999983e+01
3.994570000000000221e+01 1.018629575615999983e+01
3.996300000000000097e+01 1.018629283383999962e+01
3.998029999999999973e+01 1.018629575615999983e+01
3.999759999999999849e+01 1.018629575615999983e+01
4.001490000000000435e+01 1.018629283383999962e+01
4.003220000000000312e+01 1.018629575615999983e+01
4.004950000000000188e+01 1.018629575615999983e+01
4.006680000000000064e+01 1.018629283383999962e+01
4.008410000000000650e+01 1.018629575615999983e+01
4.010140000000000526e+01 1.018629575615999983e+01
4.011870000000000402e+01 1.018629283383999962e+01
4.013599999999999568e+01 1.018629575615999983e+01
4.015330000000000155e+01 1.018629575615999983e+01
4.017060000000000031e+01 1.018629283383999962e+01
4.018789999999999907e+01 1.018629575615999983e+01
4.020519999999999783e+01 1.018629575615999983e+01
4.022250000000000369e+01 1.018629283383999962e+01
4.023980000000000246e+01 1.018629575615999983e+01
4.025710000000000122e+01 1.018629575615999983e+01
4.027439999999999998e+01 1.018629283383999962e+01
4.029170000000000584e+01 1.018629575615999983e+01
4.030900000000000460e+01 1.018629575615999983e+01
4.032630000000000337e+01 1.018629283383999962e+01
4.034360000000000213e+01 1.018629575615999983e+01
4.036090000000000799e+01 1.018629575615999983e+01
4.037819999999999965e+01 1.018629283383999962e+01
4.039549999999999841e+01 1.018629575615999983e+01
4.041279999999999717e+01 1.018629575615999983e+01
4.043010000000000304e+01 1.018629283383999962e+01
4.044740000000000180e+01 1.018629575615999983e+01
4.046470000000000056e+01 1.018629575615999983e+01
4.048199999999999932e+01 1.018629283383999962e+01
4.049930000000000518e+01 1.018629575615999983e+01
4.051660000000000394e+01 1.018629575615999983e+01
4.053390000000000271e+01 1.018629283383999962e+01
4.055120000000000147e+01 1.018629575615999983e+01
4.056850000000000733e+01 1.018629575615999983e+01
4.058580000000000609e+01 1.018629283383999962e+01
4.060309999999999775e+01 1.018629575615999983e+01
4.062039999999999651e+01 1.018629575615999983e+01
4.063770000000000238e+01 1.018629283383999962e+01
4.065500000000000114e+01 1.018629575615999983e+01
4.067229999999999990e+01 1.018629575615999983e+01
4.068959999999999866e+01 1.018629283383999962e+01
4.070690000000000452e+01 1.018629575615999983e+01
4.072420000000000329e+01 1.018629575615999983e+01
4.074150000000000205e+01 1.018629283383999962e+01
4.075880000000000081e+01 1.018629575615999983e+01
4.077610000000000667e+01 1.018629575615999983e+01
4.079340000000000543e+01 1.018629283383999962e+01
4.081070000000000420e+01 1.018629575615999983e+01
4.082800000000000296e+01 1.018629575615999983e+01
4.084530000000000882e+01 1.018629283383999962e+01
4.086260000000000048e+01 1.018629575615999983e+01
4.087989999999999924e+01 1.018629575615999983e+01
4.089719999999999800e+01 1.018629283383999962e+01
4.091450000000000387e+01 1.018629575615999983e+01
4.093180000000000263e+01 1.018629575615999983e+01
4.094910000000000139e+01 1.018629283383999962e+01
4.096640000000000015e+01 1.018629575615999983e+01
4.098370000000000601e+01 1.018629575615999983e+01
4.100100000000000477e+01 1.018629283383999962e+01
4.101830000000000354e+01 1.018629575615999983e+01
4.103560000000000230e+01 1.018629575615999983e+01
4.105290000000000816e+01 1.018629283383999962e+01
4.107020000000000692e+01 1.018629575615999983e+01
4.108749999999999858e+01 1.018629575615999983e+01
4.110479999999999734e+01 1.018629283383999962e+01
4.112209999999999610e+01 1.018629575615999983e+01
4.113940000000000197e+01 1.018629575615999983e+01
4.115670000000000073e+01 1.018629283383999962e+01
4.117399999999999949e+01 1.018629575615999983e+01
4.119129999999999825e+01 1.018629575615999983e+01
4.120860000000000412e+01 1.018629283383999962e+01
4.122590000000000288e+01 1.018629575615999983e+01
4.124320000000000164e+01 1.018629575615999983e+01
4.126050000000000040e+01 1.018629283383999962e+01
4.127780000000000626e+01 1.018629575615999983e+01
4.129510000000000502e+01 1.018629575615999983e+01
4.131239999999999668e+01 1.018629283383999962e+01
4.132969999999999544e+01 1.018629575615999983e+01
4.134700000000000131e+01 1.018629575615999983e+01
4.136430000000000007e+01 1.018629283383999962e+01
4.138159999999999883e+01 1.018629575615999983e+01
4.139889999999999759e+01 1.018629575615999983e+01
4.141620000000000346e+01 1.018629283383999962e+01
4.143350000000000222e+01 1.018629575615999983e+01
4.145080000000000098e+01 1.018629575615999983e+01
4.146809999999999974e+01 1.018629283383999962e+01
4.148540000000000560e+01 1.018629575615999983e+01
4.150270000000000437e+01 1.018629575615999983e+01
4.152000000000000313e+01 1.018629283383999962e+01
4.153729999999999478e+01 1.018629575615999983e+01
4.155460000000000065e+01 1.018629575615999983e+01
4.157189999999999941e+01 1.018629283383999962e+01
4.158919999999999817e+01 1.018629575615999983e+01
4.160649999999999693e+01 1.018629575615999983e+01
4.162380000000000280e+01 1.018629283383999962e+01
4.164110000000000156e+01 1.018629575615999983e+01
4.165840000000000032e+01 1.018629575615999983e+01
4.167569999999999908e+01 1.018629283383999962e+01
4.169300000000000495e+01 1.018629575615999983e+01
4.171030000000000371e+01 1.018629575615999983e+01
4.172760000000000247e+01 1.018629283383999962e+01
4.174490000000000123e+01 1.018629575615999983e+01
4.176220000000000709e+01 1.018629575615999983e+01
4.177950000000000585e+01 1.018629283383999962e+01
4.179679999999999751e+01 1.018629575615999983e+01
4.181409999999999627e+01 1.018629575615999983e+01
4.183140000000000214e+01 1.018629283383999962e+01
4.184870000000000090e+01 1.018629575615999983e+01
4.186599999999999966e+01 1.018629575615999983e+01
4.188329999999999842e+01 1.018629283383999962e+01
4.190060000000000429e+01 1.018629575615999983e+01
4.191790000000000305e+01 1.018629575615999983e+01
4.193520000000000181e+01 1.018629283383999962e+01
4.195250000000000057e+01 1.018629575615999983e+01
4.196980000000000643e+01 1.018629575615999983e+01
4.198710000000000520e+01 1.018629283383999962e+01
4.200440000000000396e+01 1.018629575615999983e+01
4.202169999999999561e+01 1.018629575615999983e+01
4.203900000000000148e+01 1.018629283383999962e+01
4.205630000000000024e+01 1.018629575615999983e+01
4.207359999999999900e+01 1.018629575615999983e+01
4.209089999999999776e+01 1.018629283383999962e+01
4.210820000000000363e+01 1.018629575615999983e+01
4.212550000000000239e+01 1.018629575615999983e+01
4.214280000000000115e+01 1.018629283383999962e+01
4.216009999999999991e+01 1.018629575615999983e+01
4.217740000000000578e+01 1.018629575615999983e+01
4.219470000000000454e+01 1.018629283383999962e+01
4.221200000000000330e+01 1.018629575615999983e+01
4.222930000000000206e+01 1.018629575615999983e+01
4.224660000000000792e+01 1.018629283383999962e+01
4.226389999999999958e+01 1.018629575615999983e+01
4.228119999999999834e+01 1.018629575615999983e+01
4.229849999999999710e+01 1.018629283383999962e+01
4.231580000000000297e+01 1.018629575615999983e+01
4.233310000000000173e+01 1.018629575615999983e+01
4.235040000000000049e+01 1.018629283383999962e+01
4.236769999999999925e+01 1.018629575615999983e+01
4.238500000000000512e+01 1.018629575615999983e+01
4.240230000000000388e+01 1.018629283383999962e+01
4.241960000000000264e+01 1.018629575615999983e+01
4.243690000000000140e+01 1.018629575615999983e+01
4.245420000000000726e+01 1.018629283383999962e+01
4.247150000000000603e+01 1.018629575615999983e+01
4.248879999999999768e+01 1.018629575615999983e+01
4.250609999999999644e+01 1.018629283383999962e+01
4.252340000000000231e+01 1.018629575615999983e+01
4.254070000000000107e+01 1.018629575615999983e+01
4.255799999999999983e+01 1.018629283383999962e+01
4.257529999999999859e+01 1.018629575615999983e+01
4.259260000000000446e+01 1.018629575615999983e+01
4.260990000000000322e+01 1.018629283383999962e+01
4.262720000000000198e+01 1.018629575615999983e+01
4.264450000000000074e+01 1.018629575615999983e+01
4.266180000000000661e+01 1.018629283383999962e+01
4.267910000000000537e+01 1.018629575615999983e+01
4.269640000000000413e+01 1.018629575615999983e+01
4.271370000000000289e+01 1.018629283383999962e+01
4.273100000000000165e+01 1.018629575615999983e+01
4.274830000000000041e+01 1.018629575615999983e+01
4.276559999999999917e+01 1.018629283383999962e+01
4.278289999999999793e+01 1.018629575615999983e+01
4.280020000000000380e+01 1.018629575615999983e+01
4.281750000000000256e+01 1.018629283383999962e+01
4.283480000000000132e+01 1.018629575615999983e+01
4.285210000000000008e+01 1.018629575615999983e+01
4.286940000000000595e+01 1.018629283383999962e+01
4.288670000000000471e+01 1.018629575615999983e+01
4.290400000000000347e+01 1.018629575615999983e+01
4.292130000000000223e+01 1.018629283383999962e+01
4.293860000000000809e+01 1.018629575615999983e+01
4.295590000000000686e+01 1.018629575615999983e+01
4.297319999999999851e+01 1.018629283383999962e+01
4.299049999999999727e+01 1.018629575615999983e+01
4.300780000000000314e+01 1.018629575615999983e+01
4.302510000000000190e+01 1.018629283383999962e+01
4.304240000000000066e+01 1.018629575615999983e+01
4.305969999999999942e+01 1.018629575615999983e+01
4.307700000000000529e+01 1.018629283383999962e+01
4.309430000000000405e+01 1.018629575615999983e+01
4.311160000000000281e+01 1.018629575615999983e+01
4.312890000000000157e+01 1.018629283383999962e+01
4.314620000000000744e+01 1.018629575615999983e+01
4.316350000000000620e+01 1.018629575615999983e+01
4.318080000000000496e+01 1.018629283383999962e+01
4.319809999999999661e+01 1.018629575615999983e+01
4.321540000000000248e+01 1.018629575615999983e+01
4.323270000000000124e+01 1.018629283383999962e+01
4.325000000000000000e+01 1.018629575615999983e+01


==> anc/Fig2b/VOFDropTimeSeriesTheta95Ca020Lambda1280_forMD.txt <==
# t [ns], dx [nm]
1.729999999999999941e-02 1.431071793279999893e-01
3.459999999999999881e-02 3.095785992879999671e-01
5.190000000000000169e-02 4.725972981680000018e-01
6.919999999999999762e-02 6.308266068000000226e-01
8.650000000000000744e-02 7.839959183519998875e-01
1.038000000000000034e-01 9.318889811439999837e-01
1.211000000000000132e-01 1.075561629392000063e+00
1.383999999999999952e-01 1.216950484559999879e+00
1.557000000000000051e-01 1.356087692167999847e+00
1.730000000000000149e-01 1.490329721543999897e+00
1.902999999999999969e-01 1.620494237823999928e+00
2.076000000000000068e-01 1.748688233728000085e+00
2.248999999999999888e-01 1.873273748895999846e+00
2.422000000000000264e-01 1.993892799127999771e+00
2.595000000000000084e-01 2.110200258431999654e+00
2.767999999999999905e-01 2.223180364184000002e+00
2.941000000000000281e-01 2.335085932871999947e+00
3.114000000000000101e-01 2.444674978495999795e+00
3.286999999999999922e-01 2.553041325431999908e+00
3.460000000000000298e-01 2.657776105303999881e+00
3.633000000000000118e-01 2.758609880207999687e+00
3.805999999999999939e-01 2.857057288599999634e+00
3.979000000000000314e-01 2.954234656720000185e+00
4.152000000000000135e-01 3.049002571999999578e+00
4.325000000000000511e-01 3.140854011919999689e+00
4.497999999999999776e-01 3.229599025679999791e+00
4.671000000000000152e-01 3.315085652640000102e+00
4.844000000000000528e-01 3.397816531839999765e+00
5.017000000000000348e-01 3.481783552400000037e+00
5.190000000000000169e-01 3.563070805519999773e+00
5.362999999999999989e-01 3.642373803359999496e+00
5.535999999999999810e-01 3.721185851439999581e+00
5.709000000000000741e-01 3.798627331440000088e+00
5.882000000000000561e-01 3.873026676319999861e+00
6.055000000000000382e-01 3.944693651999999773e+00
6.228000000000000203e-01 4.014142586799999357e+00
6.401000000000000023e-01 4.082557020320000341e+00
6.573999999999999844e-01 4.150156126559999770e+00
6.747000000000000774e-01 4.216188869279999807e+00
6.920000000000000595e-01 4.280544200320000492e+00
7.093000000000000416e-01 4.343052625119999455e+00
7.266000000000000236e-01 4.403772590079999993e+00
7.439000000000000057e-01 4.462338805199999037e+00
7.611999999999999877e-01 4.518806794560000561e+00
7.784999999999999698e-01 4.573159024239999759e+00
7.958000000000000629e-01 4.625827997599999186e+00
8.131000000000000449e-01 4.678330398720000005e+00
8.304000000000000270e-01 4.734655194399999267e+00
8.477000000000001201e-01 4.787572564959999610e+00
8.650000000000001021e-01 4.838330341039999816e+00
8.822999999999999732e-01 4.887965946239999582e+00
8.995999999999999552e-01 4.937578172879999450e+00
9.169000000000000483e-01 4.987178710240000257e+00
9.342000000000000304e-01 5.034569973680000032e+00
9.515000000000000124e-01 5.080295514719999517e+00
9.688000000000001055e-01 5.124583274319999049e+00
9.861000000000000876e-01 5.167342660559999246e+00
1.003400000000000070e+00 5.208664265359999490e+00
1.020699999999999941e+00 5.248638680639999166e+00
1.038000000000000034e+00 5.289074822479999938e+00
1.055300000000000127e+00 5.329139829679999885e+00
1.072599999999999998e+00 5.368386587279999844e+00
1.089900000000000091e+00 5.406785872080000388e+00
1.107199999999999962e+00 5.444378596560000005e+00
1.124500000000000055e+00 5.481103391999999630e+00
1.141800000000000148e+00 5.516913501279999466e+00
1.159100000000000019e+00 5.551467012959999892e+00
1.176400000000000112e+00 5.585351313359999459e+00
1.193700000000000205e+00 5.618265403519999701e+00
1.211000000000000076e+00 5.650203438800000200e+00
1.228299999999999947e+00 5.681159574559999648e+00
1.245600000000000041e+00 5.711098742959999974e+00
1.262899999999999912e+00 5.740368700079999442e+00
1.280200000000000005e+00 5.768536942559999936e+00
1.297500000000000098e+00 5.795746664079999277e+00
1.314799999999999969e+00 5.822018320879999820e+00
1.332100000000000062e+00 5.847369446880000154e+00
1.349400000000000155e+00 5.872019216079999993e+00
1.366700000000000026e+00 5.896134200719999718e+00
1.384000000000000119e+00 5.920027089039999524e+00
1.401300000000000212e+00 5.944057326399999397e+00
1.418600000000000083e+00 5.970916369520000266e+00
1.435900000000000176e+00 5.997193870959999451e+00
1.453200000000000047e+00 6.022638511199999378e+00
1.470500000000000140e+00 6.047779230159999742e+00
1.487800000000000011e+00 6.071786088959999717e+00
1.505099999999999882e+00 6.094603563519999767e+00
1.522399999999999975e+00 6.117374280960000021e+00
1.539700000000000069e+00 6.139621903120000113e+00
1.556999999999999940e+00 6.161258760399999979e+00
1.574300000000000033e+00 6.182410512559999738e+00
1.591600000000000126e+00 6.202980723040000477e+00
1.608899999999999997e+00 6.224027271679998918e+00
1.626200000000000090e+00 6.244539035759999912e+00
1.643500000000000183e+00 6.264253006479999719e+00
1.660800000000000054e+00 6.283362056959999720e+00
1.678100000000000147e+00 6.301933400559999399e+00
1.695400000000000240e+00 6.319958270319999016e+00
1.712700000000000111e+00 6.337442510879999880e+00
1.730000000000000204e+00 6.354391966879999742e+00
1.747300000000000075e+00 6.370812482959999912e+00
1.764599999999999946e+00 6.386715748400000336e+00
1.781900000000000039e+00 6.402110530159999868e+00
1.799199999999999910e+00 6.417002672879999814e+00
1.816500000000000004e+00 6.431400943519999913e+00
1.833800000000000097e+00 6.445325798319999855e+00
1.851099999999999968e+00 6.459393846799999395e+00
1.868400000000000061e+00 6.473216420400000004e+00
1.885700000000000154e+00 6.486933790480000184e+00
1.903000000000000025e+00 6.500522578480000035e+00
1.920300000000000118e+00 6.513953561200000131e+00
1.937600000000000211e+00 6.527212127039999423e+00
1.954900000000000082e+00 6.540295353679999479e+00
1.972200000000000175e+00 6.553203241119999412e+00
1.989500000000000268e+00 6.565929944719999689e+00
2.006800000000000139e+00 6.578475464479999424e+00
2.024100000000000232e+00 6.590836878079999295e+00
2.041399999999999881e+00 6.603499290639999408e+00
2.058699999999999974e+00 6.615930839919999862e+00
2.076000000000000068e+00 6.628043856319999705e+00
2.093300000000000161e+00 6.639966921919999265e+00
2.110600000000000254e+00 6.651691269759999692e+00
2.127899999999999903e+00 6.663213977519999887e+00
2.145199999999999996e+00 6.674499977360000003e+00
2.162500000000000089e+00 6.685596026399999836e+00
2.179800000000000182e+00 6.696507969279999806e+00
2.197100000000000275e+00 6.707215349759999334e+00
2.214399999999999924e+00 6.717721090159999520e+00
2.231700000000000017e+00 6.728028112799999683e+00
2.249000000000000110e+00 6.738139340000000033e+00
2.266300000000000203e+00 6.748051849439999472e+00
2.283600000000000296e+00 6.757765641119999778e+00
2.300900000000000389e+00 6.767289481999998912e+00
2.318200000000000038e+00 6.776620449760000220e+00
2.335500000000000131e+00 6.785758544400000147e+00
2.352800000000000225e+00 6.794627785599999470e+00
2.370100000000000318e+00 6.803295386719999449e+00
2.387400000000000411e+00 6.811781803999999774e+00
2.404700000000000504e+00 6.820089959759999765e+00
2.422000000000000153e+00 6.828216931679999213e+00
2.439299999999999802e+00 6.836165642080000104e+00
2.456599999999999895e+00 6.843939013279999983e+00
2.473899999999999988e+00 6.851539967599999947e+00
2.491200000000000081e+00 6.858965582719999787e+00
2.508499999999999730e+00 6.866224625599999243e+00
2.525799999999999823e+00 6.873433989039999581e+00
2.543099999999999916e+00 6.880421256159999999e+00
2.560400000000000009e+00 6.887244873360000241e+00
2.577700000000000102e+00 6.893904840640000309e+00
2.595000000000000195e+00 6.900409924959999941e+00
2.612299999999999844e+00 6.906757203999999817e+00
2.629599999999999937e+00 6.912952522399999467e+00
2.646900000000000031e+00 6.918992957839999569e+00
2.664200000000000124e+00 6.924887277279999864e+00
2.681500000000000217e+00 6.930632558400000143e+00
2.698800000000000310e+00 6.936237568160000144e+00
2.716099999999999959e+00 6.941699384239999659e+00
2.733400000000000052e+00 6.947023851279999107e+00
2.750700000000000145e+00 6.952210969280000263e+00
2.768000000000000238e+00 6.957266582879999106e+00
2.785300000000000331e+00 6.962190692080000076e+00
2.802600000000000424e+00 6.966989141520000040e+00
2.819900000000000073e+00 6.971661931199999884e+00
2.837200000000000166e+00 6.976209061119999610e+00
2.854500000000000259e+00 6.980639298239999846e+00
2.871800000000000352e+00 6.984952642559999703e+00
2.889100000000000446e+00 6.989152016399999390e+00
2.906400000000000095e+00 6.993237419759999796e+00
2.923700000000000188e+00 6.997214697279999562e+00
2.941000000000000281e+00 7.001086771279999788e+00
2.958300000000000374e+00 7.004850719439999374e+00
2.975600000000000023e+00 7.008515308719998949e+00
2.992900000000000116e+00 7.012080539119999401e+00
3.010199999999999765e+00 7.015546410639999841e+00
3.027499999999999858e+00 7.018918767919999802e+00
3.044799999999999951e+00 7.022197610959999281e+00
3.062100000000000044e+00 7.025385862079999377e+00
3.079400000000000137e+00 7.028486443599999411e+00
3.096699999999999786e+00 7.031502277840000481e+00
3.113999999999999879e+00 7.034430442479999712e+00
3.131299999999999972e+00 7.037279704479999509e+00
3.148600000000000065e+00 7.040050063839998984e+00
3.165900000000000158e+00 7.042741520559999913e+00
3.183200000000000252e+00 7.045356996959998952e+00
3.200499999999999901e+00 7.047899415359999864e+00
3.217799999999999994e+00 7.050368775759999984e+00
3.235100000000000087e+00 7.052768000480000410e+00
3.252400000000000180e+00 7.055100011839999574e+00
3.269700000000000273e+00 7.057364809840000142e+00
3.287000000000000366e+00 7.059565316799999657e+00
3.304300000000000015e+00 7.061704455040000106e+00
3.321600000000000108e+00 7.063779302239999502e+00
3.338900000000000201e+00 7.065798625360000251e+00
3.356200000000000294e+00 7.067756579759999269e+00
3.373500000000000387e+00 7.069659010079999639e+00
3.390800000000000480e+00 7.071505916319999585e+00
3.408100000000000129e+00 7.073300220800000204e+00
3.425400000000000222e+00 7.075041923519999720e+00
3.442700000000000315e+00 7.076733946800000119e+00
3.460000000000000409e+00 7.078376290639999624e+00
3.477300000000000502e+00 7.079968955039999123e+00
3.494600000000000151e+00 7.081517784639999036e+00
3.511900000000000244e+00 7.082999400879999463e+00
3.529199999999999893e+00 7.084428415359999676e+00
3.546499999999999986e+00 7.085819439679999832e+00
3.563800000000000079e+00 7.087169551519999722e+00
3.581100000000000172e+00 7.088478750880000234e+00
3.598399999999999821e+00 7.089752882399999123e+00
3.615699999999999914e+00 7.090989023759999732e+00
3.633000000000000007e+00 7.092187174959999396e+00
3.650300000000000100e+00 7.093350258320000101e+00
3.667600000000000193e+00 7.094481196160000280e+00
3.684899999999999842e+00 7.095574143839999515e+00
3.702199999999999935e+00 7.096637868319999320e+00
3.719500000000000028e+00 7.097669447279999488e+00
3.736800000000000122e+00 7.098668880719999130e+00
3.754100000000000215e+00 7.099642013279999553e+00
3.771400000000000308e+00 7.100583000319999449e+00
3.788699999999999957e+00 7.101497686479999238e+00
3.806000000000000050e+00 7.102386071759999808e+00
3.823300000000000143e+00 7.103245233839999173e+00
3.840600000000000236e+00 7.104081017359999528e+00
3.857900000000000329e+00 7.104890499999999776e+00
3.875200000000000422e+00 7.105676604080000125e+00
3.892500000000000071e+00 7.106436407279999479e+00
3.909800000000000164e+00 7.107178676560000241e+00
3.927100000000000257e+00 7.107894644959999120e+00
3.944400000000000350e+00 7.108590157120000086e+00
3.961700000000000443e+00 7.109265213039999587e+00
3.979000000000000536e+00 7.109919812719999399e+00
3.996300000000000185e+00 7.110553956159999522e+00
4.013600000000000279e+00 7.111170565679999278e+00
4.030900000000000816e+00 7.111769641279999554e+00
4.048200000000000465e+00 7.112348260639999253e+00
4.065500000000000114e+00 7.112909346079999473e+00
4.082799999999999763e+00 7.113455819919999534e+00
4.100100000000000300e+00 7.113981837519999019e+00
4.117399999999999949e+00 7.114496165839999442e+00
4.134699999999999598e+00 7.114992960240000386e+00
4.152000000000000135e+00 7.115475143039999395e+00
4.169299999999999784e+00 7.115945636560000231e+00
4.186600000000000321e+00 7.116398596159999812e+00
4.203899999999999970e+00 7.116836944159999234e+00
4.221200000000000507e+00 7.117266525199999805e+00
4.238500000000000156e+00 7.117678572319999120e+00
4.255799999999999805e+00 7.118081852479999583e+00
4.273100000000000342e+00 7.118470521039998999e+00
4.290399999999999991e+00 7.119028684159999010e+00
4.307700000000000529e+00 7.119697895439999868e+00
4.325000000000000178e+00 7.120200534479999455e+00
4.342299999999999827e+00 7.120688561919999771e+00
4.359600000000000364e+00 7.121161977759999928e+00
4.376900000000000013e+00 7.121620781999999927e+00
4.394200000000000550e+00 7.122062052319999559e+00
4.411500000000000199e+00 7.122485788719999711e+00
4.428799999999999848e+00 7.122894913519999704e+00
4.446100000000000385e+00 7.123286504400000219e+00
4.463400000000000034e+00 7.123666405999999895e+00
4.480700000000000571e+00 7.124031695999999414e+00
4.498000000000000220e+00 7.124385296719999872e+00
4.515300000000000757e+00 7.124727208159999492e+00
4.532600000000000406e+00 7.125054507999999842e+00
4.549900000000000055e+00 7.125373040879999564e+00
4.567200000000000593e+00 7.125679884480000226e+00
4.584500000000000242e+00 7.125975038799999162e+00
4.601800000000000779e+00 7.126261426159999246e+00
4.619100000000000428e+00 7.126539046559999591e+00
4.636400000000000077e+00 7.126804977679999986e+00
4.653700000000000614e+00 7.127065064159999963e+00
4.671000000000000263e+00 7.127313461359999991e+00
4.688300000000000800e+00 7.127556013919999600e+00
4.705600000000000449e+00 7.127792721839999679e+00
4.722900000000000986e+00 7.128017740479999809e+00
4.740200000000000635e+00 7.128236914479999520e+00
4.757500000000000284e+00 7.128450243839998812e+00
4.774800000000000821e+00 7.128654806239999253e+00
4.792100000000000470e+00 7.128853523999999275e+00
4.809400000000001008e+00 7.129046397119999767e+00
4.826700000000000657e+00 7.129233425599999840e+00
4.844000000000000306e+00 7.129414609439999495e+00
4.861300000000000843e+00 7.129589948639999619e+00
4.878599999999999604e+00 7.129759443199999325e+00
4.895900000000000141e+00 7.129923093119999500e+00
4.913199999999999790e+00 7.130080898400000144e+00
4.930499999999999439e+00 7.130235781359999692e+00
4.947799999999999976e+00 7.130384819679999708e+00
4.965099999999999625e+00 7.130530935679999516e+00
4.982400000000000162e+00 7.130671207039999793e+00
4.999699999999999811e+00 7.130805633759999651e+00
5.016999999999999460e+00 7.130937138159999300e+00
5.034299999999999997e+00 7.131065720239999628e+00
5.051599999999999646e+00 7.131188457679999537e+00
5.068900000000000183e+00 7.131308272799999237e+00
5.086199999999999832e+00 7.131422243279999407e+00
5.103500000000000369e+00 7.131536213759999576e+00
5.120800000000000018e+00 7.131644339599999327e+00
5.138099999999999667e+00 7.131749543119999757e+00
5.155400000000000205e+00 7.131854746640000187e+00
5.172699999999999854e+00 7.131951183199999100e+00
5.190000000000000391e+00 7.132047619759999790e+00
5.207300000000000040e+00 7.132141134000000271e+00
5.224599999999999689e+00 7.132231725919999654e+00
5.241900000000000226e+00 7.132319395519999716e+00
5.259199999999999875e+00 7.132404142799999569e+00
5.276500000000000412e+00 7.132485967759999212e+00
5.293800000000000061e+00 7.132564870399999535e+00
5.311099999999999710e+00 7.132643773039999857e+00
5.328400000000000247e+00 7.132719753359999970e+00
5.345699999999999896e+00 7.132789889039999665e+00
5.363000000000000433e+00 7.132862947039999568e+00
5.380300000000000082e+00 7.132930160399999941e+00
5.397600000000000620e+00 7.132994451439999217e+00
5.414900000000000269e+00 7.133058742479999381e+00
5.432199999999999918e+00 7.133123033519999545e+00
5.449500000000000455e+00 7.133181479920000179e+00
5.466800000000000104e+00 7.133239926319999924e+00
5.484100000000000641e+00 7.133298372719999669e+00
5.501400000000000290e+00 7.133350974479999884e+00
5.518699999999999939e+00 7.133406498559999420e+00
5.536000000000000476e+00 7.133456177999999426e+00
5.553300000000000125e+00 7.133505857439999431e+00
5.570600000000000662e+00 7.133555536879999437e+00
5.587900000000000311e+00 7.133602294000000121e+00
5.605200000000000848e+00 7.133646128799999708e+00
5.622500000000000497e+00 7.133692885920000393e+00
5.639800000000000146e+00 7.133733798399999770e+00
5.657100000000000684e+00 7.133774710880000036e+00
5.674400000000000333e+00 7.133815623359999414e+00
5.691700000000000870e+00 7.133853613519999470e+00
5.709000000000000519e+00 7.133891603680000415e+00
5.726300000000000168e+00 7.133929593839999583e+00
5.743600000000000705e+00 7.133964661679999431e+00
5.760900000000000354e+00 7.133999729520000166e+00
5.778200000000000891e+00 7.134031875039999804e+00
5.795500000000000540e+00 7.134064020559999442e+00
5.812800000000000189e+00 7.134096166079999080e+00
5.830100000000000726e+00 7.134125389279999396e+00
5.847400000000000375e+00 7.134154612479999713e+00
5.864700000000000912e+00 7.134183835679999142e+00
5.882000000000000561e+00 7.134210136559999249e+00
5.899300000000001098e+00 7.134239359759999566e+00
5.916600000000000747e+00 7.134262738319999464e+00
5.933900000000000396e+00 7.134289039199999571e+00
5.951200000000000045e+00 7.134312417760000358e+00
5.968499999999999694e+00 7.134335796319999368e+00
5.985800000000000232e+00 7.134362097199999475e+00
6.003099999999999881e+00 7.134382553439999164e+00
6.020399999999999530e+00 7.134403009679998853e+00
6.037700000000000067e+00 7.134426388239999639e+00
6.054999999999999716e+00 7.134443922160000007e+00
6.072300000000000253e+00 7.134464378399999696e+00
6.089599999999999902e+00 7.134484834640000273e+00
6.106899999999999551e+00 7.134502368559999752e+00
6.124200000000000088e+00 7.134519902479999232e+00
6.141499999999999737e+00 7.134537436399999599e+00
6.158800000000000274e+00 7.134554970319999967e+00
6.176099999999999923e+00 7.134569581920000125e+00
6.193399999999999572e+00 7.134587115839999605e+00
6.210700000000000109e+00 7.134601727439999763e+00
6.227999999999999758e+00 7.134616339039999922e+00
6.245300000000000296e+00 7.134630950639999192e+00
6.262599999999999945e+00 7.134645562239999350e+00
6.279900000000000482e+00 7.134657251519999299e+00
6.297200000000000131e+00 7.134671863119999458e+00
6.314499999999999780e+00 7.134683552399999407e+00
6.331800000000000317e+00 7.134695241679999356e+00
6.349099999999999966e+00 7.134709853280000402e+00
6.366400000000000503e+00 7.134718620239999254e+00
6.383700000000000152e+00 7.134730309520000091e+00
6.400999999999999801e+00 7.134741998799999152e+00
6.418300000000000338e+00 7.134753688079999989e+00
6.435599999999999987e+00 7.134762455039999729e+00
6.452900000000000524e+00 7.134774144319999678e+00
6.470200000000000173e+00 7.134782911279999418e+00
6.487500000000000711e+00 7.134791678240000046e+00
6.504800000000000360e+00 7.134800445199999785e+00
6.522100000000000009e+00 7.134809212159999525e+00
6.539400000000000546e+00 7.134817979120000153e+00
6.556700000000000195e+00 7.134826746079999005e+00
6.574000000000000732e+00 7.134832590719999423e+00
6.591300000000000381e+00 7.134841357680000051e+00
6.608600000000000030e+00 7.134850124639999791e+00
6.625900000000000567e+00 7.134855969279999321e+00
6.643200000000000216e+00 7.134861813919999740e+00
6.660500000000000753e+00 7.134870580879999480e+00
6.677800000000000402e+00 7.134876425519999898e+00
6.695100000000000051e+00 7.134882270159999429e+00
6.712400000000000588e+00 7.134888114799999848e+00
6.729700000000000237e+00 7.134896881759999587e+00
6.747000000000000774e+00 7.134899804079999797e+00
6.764300000000000423e+00 7.134908571040000425e+00
6.781600000000000961e+00 7.134911493359999746e+00
6.798900000000000610e+00 7.134917337999999276e+00
6.816200000000000259e+00 7.134923182639999695e+00
6.833500000000000796e+00 7.134929027280000113e+00
6.850800000000000445e+00 7.134931949600000323e+00
6.868100000000000982e+00 7.134937794239998965e+00
6.885400000000000631e+00 7.134940716559999174e+00
6.902700000000000280e+00 7.134946561199999593e+00
6.920000000000000817e+00 7.134949483519999802e+00
6.937300000000000466e+00 7.134955328159999333e+00
6.954600000000001003e+00 7.134958250479999542e+00
6.971900000000000652e+00 7.134964095119999961e+00
6.989200000000000301e+00 7.134967017439999282e+00
7.006500000000000838e+00 7.134969939759999491e+00
7.023800000000000487e+00 7.134972862079999700e+00
7.041100000000000136e+00 7.134975784399999910e+00
7.058399999999999785e+00 7.134978706719999231e+00
7.075699999999999434e+00 7.134984551359999649e+00
7.092999999999999972e+00 7.134987473679999859e+00
7.110299999999999621e+00 7.134990396000000068e+00
7.127600000000000158e+00 7.134993318320000277e+00
7.144899999999999807e+00 7.134996240639999598e+00
7.162200000000000344e+00 7.134999162959999808e+00
7.179499999999999993e+00 7.135002085279999129e+00
7.196799999999999642e+00 7.135002085279999129e+00
7.214100000000000179e+00 7.135005007599999338e+00
7.231399999999999828e+00 7.135007929919999548e+00
7.248700000000000365e+00 7.135010852239999757e+00
7.266000000000000014e+00 7.135013774559999966e+00
7.283299999999999663e+00 7.135016696880000175e+00
7.300600000000000200e+00 7.135016696880000175e+00
7.317899999999999849e+00 7.135019619200000385e+00
7.335200000000000387e+00 7.135022541519998818e+00
7.352500000000000036e+00 7.135022541519998818e+00
7.369799999999999685e+00 7.135025463839999027e+00
7.387100000000000222e+00 7.135028386159999236e+00
7.404399999999999871e+00 7.135028386159999236e+00
7.421700000000000408e+00 7.135031308479999446e+00
7.439000000000000057e+00 7.135031308479999446e+00
7.456300000000000594e+00 7.135034230799999655e+00
7.473600000000000243e+00 7.135034230799999655e+00
7.490899999999999892e+00 7.135037153119999864e+00
7.508200000000000429e+00 7.135040075440000074e+00
7.525500000000000078e+00 7.135040075440000074e+00
7.542800000000000615e+00 7.135042997760000283e+00
7.560100000000000264e+00 7.135042997760000283e+00
7.577399999999999913e+00 7.135042997760000283e+00
7.594700000000000450e+00 7.135045920079999604e+00
7.612000000000000099e+00 7.135045920079999604e+00
7.629300000000000637e+00 7.135048842399999813e+00
7.646600000000000286e+00 7.135048842399999813e+00
7.663900000000000823e+00 7.135048842399999813e+00
7.681200000000000472e+00 7.135051764719999134e+00
7.698500000000000121e+00 7.135051764719999134e+00
7.715800000000000658e+00 7.135051764719999134e+00
7.733100000000000307e+00 7.135054687039999344e+00
7.750400000000000844e+00 7.135054687039999344e+00
7.767700000000000493e+00 7.135054687039999344e+00
7.785000000000000142e+00 7.135057609359999553e+00
7.802300000000000679e+00 7.135057609359999553e+00
7.819600000000000328e+00 7.135057609359999553e+00
7.836900000000000865e+00 7.135060531679999762e+00
7.854200000000000514e+00 7.135060531679999762e+00
7.871500000000000163e+00 7.135060531679999762e+00
7.888800000000000701e+00 7.135060531679999762e+00
7.906100000000000350e+00 7.135063453999999972e+00
7.923400000000000887e+00 7.135063453999999972e+00
7.940700000000000536e+00 7.135063453999999972e+00
7.958000000000001073e+00 7.135066376319999293e+00
7.975300000000000722e+00 7.135066376319999293e+00
7.992600000000000371e+00 7.135066376319999293e+00
8.009900000000000020e+00 7.135066376319999293e+00
8.027200000000000557e+00 7.135066376319999293e+00
8.044500000000001094e+00 7.135066376319999293e+00
8.061800000000001631e+00 7.135069298639999502e+00
8.079100000000000392e+00 7.135069298639999502e+00
8.096400000000000929e+00 7.135069298639999502e+00
8.113699999999999690e+00 7.135069298639999502e+00
8.131000000000000227e+00 7.135069298639999502e+00
8.148300000000000765e+00 7.135069298639999502e+00
8.165599999999999525e+00 7.135072220959999711e+00
8.182900000000000063e+00 7.135072220959999711e+00
8.200200000000000600e+00 7.135072220959999711e+00
8.217499999999999361e+00 7.135072220959999711e+00
8.234799999999999898e+00 7.135072220959999711e+00
8.252100000000000435e+00 7.135072220959999711e+00
8.269399999999999196e+00 7.135075143279999921e+00
8.286699999999999733e+00 7.135075143279999921e+00
8.304000000000000270e+00 7.135075143279999921e+00
8.321300000000000807e+00 7.135075143279999921e+00
8.338599999999999568e+00 7.135075143279999921e+00
8.355900000000000105e+00 7.135075143279999921e+00
8.373200000000000642e+00 7.135075143279999921e+00
8.390499999999999403e+00 7.135075143279999921e+00
8.407799999999999940e+00 7.135075143279999921e+00
8.425100000000000477e+00 7.135078065599999242e+00
8.442400000000001015e+00 7.135078065599999242e+00
8.459699999999999775e+00 7.135078065599999242e+00
8.477000000000000313e+00 7.135078065599999242e+00
8.494300000000000850e+00 7.135078065599999242e+00
8.511599999999999611e+00 7.135078065599999242e+00
8.528900000000000148e+00 7.135078065599999242e+00
8.546200000000000685e+00 7.135078065599999242e+00
8.563499999999999446e+00 7.135078065599999242e+00
8.580799999999999983e+00 7.135078065599999242e+00
8.598100000000000520e+00 7.135078065599999242e+00
8.615400000000001057e+00 7.135078065599999242e+00
8.632699999999999818e+00 7.135080987919999451e+00
8.650000000000000355e+00 7.135078065599999242e+00
8.667300000000000892e+00 7.135078065599999242e+00
8.684599999999999653e+00 7.135080987919999451e+00
8.701900000000000190e+00 7.135080987919999451e+00
8.719200000000000728e+00 7.135080987919999451e+00
8.736500000000001265e+00 7.135080987919999451e+00
8.753800000000000026e+00 7.135080987919999451e+00
8.771100000000000563e+00 7.135080987919999451e+00
8.788400000000001100e+00 7.135080987919999451e+00
8.805699999999999861e+00 7.135080987919999451e+00
8.823000000000000398e+00 7.135080987919999451e+00
8.840300000000000935e+00 7.135080987919999451e+00
8.857599999999999696e+00 7.135080987919999451e+00
8.874900000000000233e+00 7.135080987919999451e+00
8.892200000000000770e+00 7.135080987919999451e+00
8.909500000000001307e+00 7.135080987919999451e+00
8.926800000000000068e+00 7.135080987919999451e+00
8.944100000000000605e+00 7.135080987919999451e+00
8.961400000000001143e+00 7.135080987919999451e+00
8.978699999999999903e+00 7.135080987919999451e+00
8.996000000000000441e+00 7.135083910239999661e+00
9.013300000000000978e+00 7.135080987919999451e+00
9.030600000000001515e+00 7.135080987919999451e+00
9.047900000000000276e+00 7.135083910239999661e+00
9.065200000000000813e+00 7.135083910239999661e+00
9.082500000000001350e+00 7.135080987919999451e+00
9.099800000000000111e+00 7.135083910239999661e+00
9.117100000000000648e+00 7.135083910239999661e+00
9.134400000000001185e+00 7.135083910239999661e+00
9.151699999999999946e+00 7.135083910239999661e+00
9.169000000000000483e+00 7.135083910239999661e+00
9.186300000000001020e+00 7.135083910239999661e+00
9.203600000000001558e+00 7.135083910239999661e+00
9.220900000000000318e+00 7.135083910239999661e+00
9.238200000000000855e+00 7.135083910239999661e+00
9.255500000000001393e+00 7.135083910239999661e+00
9.272800000000000153e+00 7.135083910239999661e+00
9.290100000000000691e+00 7.135083910239999661e+00
9.307400000000001228e+00 7.135083910239999661e+00
9.324700000000001765e+00 7.135083910239999661e+00
9.342000000000000526e+00 7.135083910239999661e+00
9.359300000000001063e+00 7.135083910239999661e+00
9.376600000000001600e+00 7.135083910239999661e+00
9.393900000000000361e+00 7.135083910239999661e+00
9.411200000000000898e+00 7.135083910239999661e+00
9.428500000000001435e+00 7.135083910239999661e+00
9.445800000000001972e+00 7.135083910239999661e+00
9.463100000000000733e+00 7.135083910239999661e+00
9.480400000000001270e+00 7.135083910239999661e+00
9.497700000000001808e+00 7.135083910239999661e+00
9.515000000000000568e+00 7.135083910239999661e+00
9.532300000000001106e+00 7.135083910239999661e+00
9.549600000000001643e+00 7.135083910239999661e+00
9.566900000000000404e+00 7.135083910239999661e+00
9.584200000000000941e+00 7.135083910239999661e+00
9.601500000000001478e+00 7.135083910239999661e+00
9.618800000000002015e+00 7.135083910239999661e+00
9.636100000000000776e+00 7.135083910239999661e+00
9.653400000000001313e+00 7.135083910239999661e+00
9.670700000000001850e+00 7.135083910239999661e+00
9.688000000000000611e+00 7.135083910239999661e+00
9.705300000000001148e+00 7.135083910239999661e+00
9.722600000000001685e+00 7.135083910239999661e+00
9.739899999999998670e+00 7.135083910239999661e+00
9.757199999999999207e+00 7.135083910239999661e+00
9.774499999999999744e+00 7.135083910239999661e+00
9.791800000000000281e+00 7.135083910239999661e+00
9.809099999999999042e+00 7.135083910239999661e+00
9.826399999999999579e+00 7.135083910239999661e+00
9.843700000000000117e+00 7.135083910239999661e+00
9.860999999999998877e+00 7.135083910239999661e+00
9.878299999999999415e+00 7.135083910239999661e+00
9.895599999999999952e+00 7.135083910239999661e+00
9.912900000000000489e+00 7.135083910239999661e+00
9.930199999999999250e+00 7.135083910239999661e+00
9.947499999999999787e+00 7.135083910239999661e+00
9.964800000000000324e+00 7.135083910239999661e+00
9.982099999999999085e+00 7.135083910239999661e+00
9.999399999999999622e+00 7.135083910239999661e+00
1.001670000000000016e+01 7.135083910239999661e+00
1.003399999999999892e+01 7.135083910239999661e+00
1.005129999999999946e+01 7.135083910239999661e+00
1.006859999999999999e+01 7.135083910239999661e+00
1.008590000000000053e+01 7.135083910239999661e+00
1.010319999999999929e+01 7.135083910239999661e+00
1.012049999999999983e+01 7.135083910239999661e+00
1.013780000000000037e+01 7.135083910239999661e+00
1.015509999999999913e+01 7.135083910239999661e+00
1.017239999999999966e+01 7.135083910239999661e+00
1.018970000000000020e+01 7.135083910239999661e+00
1.020700000000000074e+01 7.135083910239999661e+00
1.022429999999999950e+01 7.135083910239999661e+00
1.024160000000000004e+01 7.135086832559999870e+00
1.025890000000000057e+01 7.135083910239999661e+00
1.027619999999999933e+01 7.135083910239999661e+00
1.029349999999999987e+01 7.135086832559999870e+00
1.031080000000000041e+01 7.135083910239999661e+00
1.032809999999999917e+01 7.135083910239999661e+00
1.034539999999999971e+01 7.135086832559999870e+00
1.036270000000000024e+01 7.135083910239999661e+00
1.038000000000000078e+01 7.135083910239999661e+00
1.039729999999999954e+01 7.135086832559999870e+00
1.041460000000000008e+01 7.135083910239999661e+00
1.043190000000000062e+01 7.135083910239999661e+00
1.044919999999999938e+01 7.135086832559999870e+00
1.046649999999999991e+01 7.135083910239999661e+00
1.048380000000000045e+01 7.135083910239999661e+00
1.050110000000000099e+01 7.135086832559999870e+00
1.051839999999999975e+01 7.135083910239999661e+00
1.053570000000000029e+01 7.135083910239999661e+00
1.055300000000000082e+01 7.135086832559999870e+00
1.057029999999999959e+01 7.135083910239999661e+00
1.058760000000000012e+01 7.135083910239999661e+00
1.060490000000000066e+01 7.135086832559999870e+00
1.062219999999999942e+01 7.135083910239999661e+00
1.063949999999999996e+01 7.135083910239999661e+00
1.065680000000000049e+01 7.135086832559999870e+00
1.067410000000000103e+01 7.135083910239999661e+00
1.069139999999999979e+01 7.135083910239999661e+00
1.070870000000000033e+01 7.135086832559999870e+00
1.072600000000000087e+01 7.135083910239999661e+00
1.074329999999999963e+01 7.135083910239999661e+00
1.076060000000000016e+01 7.135086832559999870e+00
1.077790000000000070e+01 7.135083910239999661e+00
1.079520000000000124e+01 7.135083910239999661e+00
1.081250000000000000e+01 7.135086832559999870e+00
1.082980000000000054e+01 7.135083910239999661e+00
1.084710000000000107e+01 7.135083910239999661e+00
1.086439999999999984e+01 7.135086832559999870e+00
1.088170000000000037e+01 7.135083910239999661e+00
1.089900000000000091e+01 7.135083910239999661e+00
1.091629999999999967e+01 7.135086832559999870e+00
1.093360000000000021e+01 7.135083910239999661e+00
1.095090000000000074e+01 7.135083910239999661e+00
1.096820000000000128e+01 7.135086832559999870e+00
1.098550000000000004e+01 7.135083910239999661e+00
1.100280000000000058e+01 7.135083910239999661e+00
1.102010000000000112e+01 7.135086832559999870e+00
1.103739999999999988e+01 7.135083910239999661e+00
1.105470000000000041e+01 7.135083910239999661e+00
1.107200000000000095e+01 7.135086832559999870e+00
1.108930000000000149e+01 7.135083910239999661e+00
1.110660000000000025e+01 7.135083910239999661e+00
1.112390000000000079e+01 7.135086832559999870e+00
1.114120000000000132e+01 7.135083910239999661e+00
1.115850000000000009e+01 7.135083910239999661e+00
1.117580000000000062e+01 7.135086832559999870e+00
1.119310000000000116e+01 7.135083910239999661e+00
1.121040000000000170e+01 7.135083910239999661e+00
1.122770000000000046e+01 7.135086832559999870e+00
1.124500000000000099e+01 7.135083910239999661e+00
1.126230000000000153e+01 7.135083910239999661e+00
1.127960000000000029e+01 7.135086832559999870e+00
1.129690000000000083e+01 7.135083910239999661e+00
1.131420000000000137e+01 7.135083910239999661e+00
1.133150000000000013e+01 7.135086832559999870e+00
1.134880000000000067e+01 7.135083910239999661e+00
1.136610000000000120e+01 7.135083910239999661e+00
1.138340000000000174e+01 7.135086832559999870e+00
1.140070000000000050e+01 7.135083910239999661e+00
1.141800000000000104e+01 7.135083910239999661e+00
1.143530000000000157e+01 7.135086832559999870e+00
1.145260000000000034e+01 7.135083910239999661e+00
1.146990000000000087e+01 7.135083910239999661e+00
1.148720000000000141e+01 7.135086832559999870e+00
1.150450000000000195e+01 7.135083910239999661e+00
1.152180000000000071e+01 7.135083910239999661e+00
1.153910000000000124e+01 7.135086832559999870e+00
1.155640000000000178e+01 7.135083910239999661e+00
1.157370000000000054e+01 7.135083910239999661e+00
1.159100000000000108e+01 7.135086832559999870e+00
1.160830000000000162e+01 7.135083910239999661e+00
1.162560000000000038e+01 7.135083910239999661e+00
1.164290000000000092e+01 7.135086832559999870e+00
1.166020000000000145e+01 7.135083910239999661e+00
1.167750000000000199e+01 7.135083910239999661e+00
1.169480000000000075e+01 7.135086832559999870e+00
1.171210000000000129e+01 7.135083910239999661e+00
1.172940000000000182e+01 7.135083910239999661e+00
1.174670000000000059e+01 7.135086832559999870e+00
1.176400000000000112e+01 7.135083910239999661e+00
1.178130000000000166e+01 7.135083910239999661e+00
1.179860000000000220e+01 7.135086832559999870e+00
1.181590000000000096e+01 7.135086832559999870e+00
1.183320000000000149e+01 7.135083910239999661e+00
1.185050000000000203e+01 7.135086832559999870e+00
1.186780000000000079e+01 7.135086832559999870e+00
1.188510000000000133e+01 7.135083910239999661e+00
1.190240000000000009e+01 7.135086832559999870e+00
1.191969999999999885e+01 7.135086832559999870e+00
1.193699999999999939e+01 7.135083910239999661e+00
1.195429999999999993e+01 7.135086832559999870e+00
1.197160000000000046e+01 7.135086832559999870e+00
1.198889999999999922e+01 7.135083910239999661e+00
1.200619999999999976e+01 7.135086832559999870e+00
1.202350000000000030e+01 7.135086832559999870e+00
1.204079999999999906e+01 7.135083910239999661e+00
1.205809999999999960e+01 7.135086832559999870e+00
1.207540000000000013e+01 7.135086832559999870e+00
1.209269999999999889e+01 7.135083910239999661e+00
1.210999999999999943e+01 7.135086832559999870e+00
1.212729999999999997e+01 7.135086832559999870e+00
1.214460000000000051e+01 7.135083910239999661e+00
1.216189999999999927e+01 7.135086832559999870e+00
1.217919999999999980e+01 7.135086832559999870e+00
1.219650000000000034e+01 7.135083910239999661e+00
1.221379999999999910e+01 7.135086832559999870e+00
1.223109999999999964e+01 7.135086832559999870e+00
1.224840000000000018e+01 7.135083910239999661e+00
1.226570000000000071e+01 7.135086832559999870e+00
1.228299999999999947e+01 7.135086832559999870e+00
1.230030000000000001e+01 7.135083910239999661e+00
1.231760000000000055e+01 7.135086832559999870e+00
1.233489999999999931e+01 7.135086832559999870e+00
1.235219999999999985e+01 7.135083910239999661e+00
1.236950000000000038e+01 7.135086832559999870e+00
1.238679999999999914e+01 7.135086832559999870e+00
1.240409999999999968e+01 7.135083910239999661e+00
1.242140000000000022e+01 7.135086832559999870e+00
1.243870000000000076e+01 7.135086832559999870e+00
1.245599999999999952e+01 7.135083910239999661e+00
1.247330000000000005e+01 7.135086832559999870e+00
1.249060000000000059e+01 7.135086832559999870e+00
1.250789999999999935e+01 7.135083910239999661e+00
1.252519999999999989e+01 7.135086832559999870e+00
1.254250000000000043e+01 7.135086832559999870e+00
1.255980000000000096e+01 7.135083910239999661e+00
1.257709999999999972e+01 7.135086832559999870e+00
1.259440000000000026e+01 7.135086832559999870e+00
1.261170000000000080e+01 7.135083910239999661e+00
1.262899999999999956e+01 7.135086832559999870e+00
1.264630000000000010e+01 7.135086832559999870e+00
1.266360000000000063e+01 7.135083910239999661e+00
1.268089999999999939e+01 7.135086832559999870e+00
1.269819999999999993e+01 7.135086832559999870e+00
1.271550000000000047e+01 7.135083910239999661e+00
1.273280000000000101e+01 7.135086832559999870e+00
1.275009999999999977e+01 7.135086832559999870e+00
1.276740000000000030e+01 7.135083910239999661e+00
1.278470000000000084e+01 7.135086832559999870e+00
1.280199999999999960e+01 7.135086832559999870e+00
1.281930000000000014e+01 7.135083910239999661e+00
1.283660000000000068e+01 7.135086832559999870e+00
1.285390000000000121e+01 7.135086832559999870e+00
1.287119999999999997e+01 7.135083910239999661e+00
1.288850000000000051e+01 7.135086832559999870e+00
1.290580000000000105e+01 7.135086832559999870e+00
1.292309999999999981e+01 7.135083910239999661e+00
1.294040000000000035e+01 7.135086832559999870e+00
1.295770000000000088e+01 7.135086832559999870e+00
1.297500000000000142e+01 7.135083910239999661e+00
1.299230000000000018e+01 7.135086832559999870e+00
1.300960000000000072e+01 7.135086832559999870e+00
1.302690000000000126e+01 7.135083910239999661e+00
1.304420000000000002e+01 7.135086832559999870e+00
1.306150000000000055e+01 7.135086832559999870e+00
1.307880000000000109e+01 7.135083910239999661e+00
1.309609999999999985e+01 7.135086832559999870e+00
1.311340000000000039e+01 7.135086832559999870e+00
1.313070000000000093e+01 7.135083910239999661e+00
1.314800000000000146e+01 7.135086832559999870e+00
1.316530000000000022e+01 7.135086832559999870e+00
1.318260000000000076e+01 7.135083910239999661e+00
1.319990000000000130e+01 7.135086832559999870e+00
1.321720000000000006e+01 7.135086832559999870e+00
1.323450000000000060e+01 7.135083910239999661e+00
1.325180000000000113e+01 7.135086832559999870e+00
1.326910000000000167e+01 7.135086832559999870e+00
1.328640000000000043e+01 7.135083910239999661e+00
1.330370000000000097e+01 7.135086832559999870e+00
1.332100000000000151e+01 7.135086832559999870e+00
1.333830000000000027e+01 7.135083910239999661e+00
1.335560000000000080e+01 7.135086832559999870e+00
1.337290000000000134e+01 7.135086832559999870e+00
1.339020000000000010e+01 7.135083910239999661e+00
1.340750000000000064e+01 7.135086832559999870e+00
1.342480000000000118e+01 7.135086832559999870e+00
1.344210000000000171e+01 7.135083910239999661e+00
1.345940000000000047e+01 7.135086832559999870e+00
1.347670000000000101e+01 7.135086832559999870e+00
1.349400000000000155e+01 7.135083910239999661e+00
1.351130000000000031e+01 7.135086832559999870e+00
1.352860000000000085e+01 7.135086832559999870e+00
1.354590000000000138e+01 7.135083910239999661e+00
1.356320000000000192e+01 7.135086832559999870e+00
1.358050000000000068e+01 7.135086832559999870e+00
1.359780000000000122e+01 7.135083910239999661e+00
1.361510000000000176e+01 7.135086832559999870e+00
1.363240000000000052e+01 7.135086832559999870e+00
1.364970000000000105e+01 7.135083910239999661e+00
1.366700000000000159e+01 7.135086832559999870e+00
1.368430000000000035e+01 7.135086832559999870e+00
1.370160000000000089e+01 7.135083910239999661e+00
1.371890000000000143e+01 7.135086832559999870e+00
1.373620000000000196e+01 7.135086832559999870e+00
1.375350000000000072e+01 7.135083910239999661e+00
1.377080000000000126e+01 7.135086832559999870e+00
1.378810000000000180e+01 7.135086832559999870e+00
1.380540000000000056e+01 7.135083910239999661e+00
1.382270000000000110e+01 7.135086832559999870e+00
1.384000000000000163e+01 7.135086832559999870e+00
1.385730000000000217e+01 7.135083910239999661e+00
1.387460000000000093e+01 7.135086832559999870e+00
1.389190000000000147e+01 7.135086832559999870e+00
1.390920000000000201e+01 7.135083910239999661e+00
1.392650000000000077e+01 7.135086832559999870e+00
1.394380000000000130e+01 7.135086832559999870e+00
1.396110000000000184e+01 7.135083910239999661e+00
1.397840000000000060e+01 7.135086832559999870e+00
1.399570000000000114e+01 7.135086832559999870e+00
1.401300000000000168e+01 7.135083910239999661e+00
1.403030000000000221e+01 7.135086832559999870e+00
1.404760000000000097e+01 7.135086832559999870e+00
1.406489999999999974e+01 7.135083910239999661e+00
1.408220000000000027e+01 7.135086832559999870e+00
1.409949999999999903e+01 7.135086832559999870e+00
1.411679999999999957e+01 7.135083910239999661e+00
1.413410000000000011e+01 7.135086832559999870e+00
1.415139999999999887e+01 7.135086832559999870e+00
1.416869999999999941e+01 7.135083910239999661e+00
1.418599999999999994e+01 7.135086832559999870e+00
1.420330000000000048e+01 7.135086832559999870e+00
1.422059999999999924e+01 7.135083910239999661e+00
1.423789999999999978e+01 7.135086832559999870e+00
1.425520000000000032e+01 7.135086832559999870e+00
1.427249999999999908e+01 7.135083910239999661e+00
1.428979999999999961e+01 7.135086832559999870e+00
1.430710000000000015e+01 7.135086832559999870e+00
1.432440000000000069e+01 7.135083910239999661e+00
1.434169999999999945e+01 7.135086832559999870e+00
1.435899999999999999e+01 7.135086832559999870e+00
1.437630000000000052e+01 7.135083910239999661e+00
1.439359999999999928e+01 7.135086832559999870e+00
1.441089999999999982e+01 7.135086832559999870e+00
1.442820000000000036e+01 7.135083910239999661e+00
1.444549999999999912e+01 7.135086832559999870e+00
1.446279999999999966e+01 7.135086832559999870e+00
1.448010000000000019e+01 7.135083910239999661e+00
1.449740000000000073e+01 7.135086832559999870e+00
1.451469999999999949e+01 7.135086832559999870e+00
1.453200000000000003e+01 7.135083910239999661e+00
1.454930000000000057e+01 7.135086832559999870e+00
1.456659999999999933e+01 7.135086832559999870e+00
1.458389999999999986e+01 7.135083910239999661e+00
1.460120000000000040e+01 7.135086832559999870e+00
1.461850000000000094e+01 7.135086832559999870e+00
1.463579999999999970e+01 7.135083910239999661e+00
1.465310000000000024e+01 7.135086832559999870e+00
1.467040000000000077e+01 7.135086832559999870e+00
1.468769999999999953e+01 7.135083910239999661e+00
1.470500000000000007e+01 7.135086832559999870e+00
1.472230000000000061e+01 7.135086832559999870e+00
1.473959999999999937e+01 7.135083910239999661e+00
1.475689999999999991e+01 7.135086832559999870e+00
1.477420000000000044e+01 7.135086832559999870e+00
1.479150000000000098e+01 7.135083910239999661e+00
1.480879999999999974e+01 7.135086832559999870e+00
1.482610000000000028e+01 7.135086832559999870e+00
1.484340000000000082e+01 7.135083910239999661e+00
1.486069999999999958e+01 7.135086832559999870e+00
1.487800000000000011e+01 7.135086832559999870e+00
1.489530000000000065e+01 7.135083910239999661e+00
1.491260000000000119e+01 7.135086832559999870e+00
1.492989999999999995e+01 7.135086832559999870e+00
1.494720000000000049e+01 7.135083910239999661e+00
1.496450000000000102e+01 7.135086832559999870e+00
1.498179999999999978e+01 7.135086832559999870e+00
1.499910000000000032e+01 7.135083910239999661e+00
1.501640000000000086e+01 7.135086832559999870e+00
1.503370000000000140e+01 7.135086832559999870e+00
1.505100000000000016e+01 7.135083910239999661e+00
1.506830000000000069e+01 7.135086832559999870e+00
1.508560000000000123e+01 7.135086832559999870e+00
1.510289999999999999e+01 7.135083910239999661e+00
1.512020000000000053e+01 7.135086832559999870e+00
1.513750000000000107e+01 7.135086832559999870e+00
1.515479999999999983e+01 7.135083910239999661e+00
1.517210000000000036e+01 7.135086832559999870e+00
1.518940000000000090e+01 7.135086832559999870e+00
1.520670000000000144e+01 7.135083910239999661e+00
1.522400000000000020e+01 7.135086832559999870e+00
1.524130000000000074e+01 7.135086832559999870e+00
1.525860000000000127e+01 7.135083910239999661e+00
1.527590000000000003e+01 7.135086832559999870e+00
1.529320000000000057e+01 7.135086832559999870e+00
1.531050000000000111e+01 7.135083910239999661e+00
1.532780000000000165e+01 7.135086832559999870e+00
1.534510000000000041e+01 7.135086832559999870e+00
1.536240000000000094e+01 7.135083910239999661e+00
1.537970000000000148e+01 7.135086832559999870e+00
1.539700000000000024e+01 7.135086832559999870e+00
1.541430000000000078e+01 7.135083910239999661e+00
1.543160000000000132e+01 7.135086832559999870e+00
1.544890000000000008e+01 7.135086832559999870e+00
1.546620000000000061e+01 7.135083910239999661e+00
1.548350000000000115e+01 7.135086832559999870e+00
1.550080000000000169e+01 7.135086832559999870e+00
1.551810000000000045e+01 7.135083910239999661e+00
1.553540000000000099e+01 7.135086832559999870e+00
1.555270000000000152e+01 7.135086832559999870e+00
1.557000000000000028e+01 7.135083910239999661e+00
1.558730000000000082e+01 7.135086832559999870e+00
1.560460000000000136e+01 7.135086832559999870e+00
1.562190000000000190e+01 7.135083910239999661e+00
1.563920000000000066e+01 7.135086832559999870e+00
1.565650000000000119e+01 7.135086832559999870e+00
1.567380000000000173e+01 7.135083910239999661e+00
1.569110000000000049e+01 7.135086832559999870e+00
1.570840000000000103e+01 7.135086832559999870e+00
1.572570000000000157e+01 7.135083910239999661e+00
1.574300000000000033e+01 7.135086832559999870e+00
1.576030000000000086e+01 7.135086832559999870e+00
1.577760000000000140e+01 7.135083910239999661e+00
1.579490000000000194e+01 7.135086832559999870e+00
1.581220000000000070e+01 7.135086832559999870e+00
1.582950000000000124e+01 7.135083910239999661e+00
1.584680000000000177e+01 7.135086832559999870e+00
1.586410000000000053e+01 7.135086832559999870e+00
1.588140000000000107e+01 7.135083910239999661e+00
1.589870000000000161e+01 7.135086832559999870e+00
1.591600000000000215e+01 7.135086832559999870e+00
1.593330000000000091e+01 7.135083910239999661e+00
1.595060000000000144e+01 7.135086832559999870e+00
1.596790000000000198e+01 7.135086832559999870e+00
1.598520000000000074e+01 7.135083910239999661e+00
1.600250000000000128e+01 7.135086832559999870e+00
1.601980000000000004e+01 7.135086832559999870e+00
1.603710000000000235e+01 7.135083910239999661e+00
1.605440000000000111e+01 7.135086832559999870e+00
1.607169999999999987e+01 7.135086832559999870e+00
1.608900000000000219e+01 7.135083910239999661e+00
1.610630000000000095e+01 7.135086832559999870e+00
1.612360000000000326e+01 7.135086832559999870e+00
1.614090000000000202e+01 7.135083910239999661e+00
1.615820000000000078e+01 7.135086832559999870e+00
1.617550000000000310e+01 7.135086832559999870e+00
1.619280000000000186e+01 7.135083910239999661e+00
1.621010000000000062e+01 7.135086832559999870e+00
1.622739999999999938e+01 7.135086832559999870e+00
1.624469999999999814e+01 7.135083910239999661e+00
1.626200000000000045e+01 7.135086832559999870e+00
1.627929999999999922e+01 7.135086832559999870e+00
1.629660000000000153e+01 7.135083910239999661e+00
1.631390000000000029e+01 7.135086832559999870e+00
1.633119999999999905e+01 7.135086832559999870e+00
1.634850000000000136e+01 7.135083910239999661e+00
1.636580000000000013e+01 7.135086832559999870e+00
1.638309999999999889e+01 7.135086832559999870e+00
1.640040000000000120e+01 7.135083910239999661e+00
1.641769999999999996e+01 7.135086832559999870e+00
1.643499999999999872e+01 7.135086832559999870e+00
1.645230000000000103e+01 7.135083910239999661e+00
1.646959999999999980e+01 7.135086832559999870e+00
1.648689999999999856e+01 7.135086832559999870e+00
1.650420000000000087e+01 7.135083910239999661e+00
1.652149999999999963e+01 7.135086832559999870e+00
1.653879999999999839e+01 7.135086832559999870e+00
1.655610000000000070e+01 7.135083910239999661e+00
1.657339999999999947e+01 7.135086832559999870e+00
1.659070000000000178e+01 7.135086832559999870e+00
1.660800000000000054e+01 7.135083910239999661e+00
1.662529999999999930e+01 7.135086832559999870e+00
1.664260000000000161e+01 7.135086832559999870e+00
1.665990000000000038e+01 7.135083910239999661e+00
1.667719999999999914e+01 7.135086832559999870e+00
1.669450000000000145e+01 7.135086832559999870e+00
1.671180000000000021e+01 7.135083910239999661e+00
1.672909999999999897e+01 7.135086832559999870e+00
1.674640000000000128e+01 7.135086832559999870e+00
1.676370000000000005e+01 7.135083910239999661e+00
1.678099999999999881e+01 7.135086832559999870e+00
1.679830000000000112e+01 7.135086832559999870e+00
1.681559999999999988e+01 7.135083910239999661e+00
1.683289999999999864e+01 7.135086832559999870e+00
1.685020000000000095e+01 7.135086832559999870e+00
1.686749999999999972e+01 7.135083910239999661e+00
1.688480000000000203e+01 7.135086832559999870e+00
1.690210000000000079e+01 7.135086832559999870e+00
1.691939999999999955e+01 7.135083910239999661e+00
1.693670000000000186e+01 7.135086832559999870e+00
1.695400000000000063e+01 7.135086832559999870e+00
1.697129999999999939e+01 7.135083910239999661e+00
1.698860000000000170e+01 7.135086832559999870e+00
1.700590000000000046e+01 7.135086832559999870e+00
1.702319999999999922e+01 7.135083910239999661e+00
1.704050000000000153e+01 7.135086832559999870e+00
1.705780000000000030e+01 7.135086832559999870e+00
1.707509999999999906e+01 7.135083910239999661e+00
1.709240000000000137e+01 7.135086832559999870e+00
1.710970000000000013e+01 7.135086832559999870e+00
1.712699999999999889e+01 7.135083910239999661e+00
1.714430000000000121e+01 7.135086832559999870e+00
1.716159999999999997e+01 7.135086832559999870e+00
1.717890000000000228e+01 7.135083910239999661e+00
1.719620000000000104e+01 7.135086832559999870e+00
1.721349999999999980e+01 7.135086832559999870e+00
1.723080000000000211e+01 7.135083910239999661e+00
1.724810000000000088e+01 7.135086832559999870e+00
1.726539999999999964e+01 7.135086832559999870e+00
1.728270000000000195e+01 7.135083910239999661e+00
1.730000000000000071e+01 7.135086832559999870e+00
1.731729999999999947e+01 7.135086832559999870e+00
1.733460000000000178e+01 7.135083910239999661e+00
1.735190000000000055e+01 7.135086832559999870e+00
1.736919999999999931e+01 7.135086832559999870e+00
1.738649999999999807e+01 7.135083910239999661e+00
1.740380000000000038e+01 7.135086832559999870e+00
1.742109999999999914e+01 7.135086832559999870e+00
1.743840000000000146e+01 7.135083910239999661e+00
1.745570000000000022e+01 7.135086832559999870e+00
1.747300000000000253e+01 7.135086832559999870e+00
1.749029999999999774e+01 7.135083910239999661e+00
1.750760000000000005e+01 7.135086832559999870e+00
1.752489999999999881e+01 7.135086832559999870e+00
1.754220000000000113e+01 7.135083910239999661e+00
1.755949999999999989e+01 7.135086832559999870e+00
1.757680000000000220e+01 7.135086832559999870e+00
1.759409999999999741e+01 7.135083910239999661e+00
1.761139999999999972e+01 7.135086832559999870e+00
1.762869999999999848e+01 7.135086832559999870e+00
1.764600000000000080e+01 7.135083910239999661e+00
1.766329999999999956e+01 7.135086832559999870e+00
1.768060000000000187e+01 7.135086832559999870e+00
1.769790000000000063e+01 7.135083910239999661e+00
1.771519999999999939e+01 7.135086832559999870e+00
1.773249999999999815e+01 7.135086832559999870e+00
1.774980000000000047e+01 7.135083910239999661e+00
1.776709999999999923e+01 7.135086832559999870e+00
1.778440000000000154e+01 7.135086832559999870e+00
1.780170000000000030e+01 7.135083910239999661e+00
1.781900000000000261e+01 7.135086832559999870e+00
1.783629999999999782e+01 7.135086832559999870e+00
1.785360000000000014e+01 7.135083910239999661e+00
1.787089999999999890e+01 7.135086832559999870e+00
1.788820000000000121e+01 7.135086832559999870e+00
1.790549999999999997e+01 7.135083910239999661e+00
1.792280000000000229e+01 7.135086832559999870e+00
1.794010000000000105e+01 7.135086832559999870e+00
1.795739999999999981e+01 7.135083910239999661e+00
1.797469999999999857e+01 7.135086832559999870e+00
1.799200000000000088e+01 7.135086832559999870e+00
1.800929999999999964e+01 7.135083910239999661e+00
1.802660000000000196e+01 7.135086832559999870e+00
1.804390000000000072e+01 7.135086832559999870e+00
1.806120000000000303e+01 7.135083910239999661e+00
1.807849999999999824e+01 7.135086832559999870e+00
1.809580000000000055e+01 7.135086832559999870e+00
1.811309999999999931e+01 7.135083910239999661e+00
1.813040000000000163e+01 7.135086832559999870e+00
1.814770000000000039e+01 7.135086832559999870e+00
1.816500000000000270e+01 7.135083910239999661e+00
1.818229999999999791e+01 7.135086832559999870e+00
1.819960000000000022e+01 7.135086832559999870e+00
1.821689999999999898e+01 7.135083910239999661e+00
1.823420000000000130e+01 7.135086832559999870e+00
1.825150000000000006e+01 7.135086832559999870e+00
1.826880000000000237e+01 7.135083910239999661e+00
1.828610000000000113e+01 7.135086832559999870e+00
1.830339999999999989e+01 7.135086832559999870e+00
1.832069999999999865e+01 7.135083910239999661e+00
1.833800000000000097e+01 7.135086832559999870e+00
1.835529999999999973e+01 7.135086832559999870e+00
1.837260000000000204e+01 7.135083910239999661e+00
1.838990000000000080e+01 7.135086832559999870e+00
1.840720000000000312e+01 7.135086832559999870e+00
1.842449999999999832e+01 7.135083910239999661e+00
1.844180000000000064e+01 7.135086832559999870e+00
1.845909999999999940e+01 7.135086832559999870e+00
1.847640000000000171e+01 7.135083910239999661e+00
1.849370000000000047e+01 7.135086832559999870e+00
1.851100000000000279e+01 7.135086832559999870e+00
1.852830000000000155e+01 7.135083910239999661e+00
1.854560000000000031e+01 7.135086832559999870e+00
1.856289999999999907e+01 7.135086832559999870e+00
1.858020000000000138e+01 7.135083910239999661e+00
1.859750000000000014e+01 7.135086832559999870e+00
1.861480000000000246e+01 7.135086832559999870e+00
1.863210000000000122e+01 7.135083910239999661e+00
1.864940000000000353e+01 7.135086832559999870e+00
1.866669999999999874e+01 7.135086832559999870e+00
1.868400000000000105e+01 7.135083910239999661e+00
1.870129999999999981e+01 7.135086832559999870e+00
1.871860000000000213e+01 7.135086832559999870e+00
1.873590000000000089e+01 7.135083910239999661e+00
1.875320000000000320e+01 7.135086832559999870e+00
1.877049999999999841e+01 7.135086832559999870e+00
1.878780000000000072e+01 7.135083910239999661e+00
1.880509999999999948e+01 7.135086832559999870e+00
1.882240000000000180e+01 7.135086832559999870e+00
1.883970000000000056e+01 7.135083910239999661e+00
1.885700000000000287e+01 7.135086832559999870e+00
1.887430000000000163e+01 7.135086832559999870e+00
1.889160000000000394e+01 7.135083910239999661e+00
1.890889999999999915e+01 7.135086832559999870e+00
1.892620000000000147e+01 7.135086832559999870e+00
1.894350000000000023e+01 7.135083910239999661e+00
1.896080000000000254e+01 7.135086832559999870e+00
1.897810000000000130e+01 7.135086832559999870e+00
1.899540000000000362e+01 7.135083910239999661e+00
1.901269999999999882e+01 7.135086832559999870e+00
1.903000000000000114e+01 7.135086832559999870e+00
1.904729999999999990e+01 7.135083910239999661e+00
1.906460000000000221e+01 7.135086832559999870e+00
1.908190000000000097e+01 7.135086832559999870e+00
1.909920000000000329e+01 7.135083910239999661e+00
1.911650000000000205e+01 7.135086832559999870e+00
1.913380000000000081e+01 7.135086832559999870e+00
1.915109999999999957e+01 7.135083910239999661e+00
1.916840000000000188e+01 7.135086832559999870e+00
1.918570000000000064e+01 7.135086832559999870e+00
1.920300000000000296e+01 7.135083910239999661e+00
1.922030000000000172e+01 7.135086832559999870e+00
1.923760000000000403e+01 7.135086832559999870e+00
1.925489999999999924e+01 7.135083910239999661e+00
1.927220000000000155e+01 7.135086832559999870e+00
1.928950000000000031e+01 7.135086832559999870e+00
1.930680000000000263e+01 7.135083910239999661e+00
1.932410000000000139e+01 7.135086832559999870e+00
1.934140000000000370e+01 7.135086832559999870e+00
1.935870000000000246e+01 7.135083910239999661e+00
1.937600000000000122e+01 7.135086832559999870e+00
1.939329999999999998e+01 7.135086832559999870e+00
1.941060000000000230e+01 7.135083910239999661e+00
1.942790000000000106e+01 7.135086832559999870e+00
1.944520000000000337e+01 7.135086832559999870e+00
1.946250000000000213e+01 7.135083910239999661e+00
1.947979999999999734e+01 7.135086832559999870e+00
1.949709999999999965e+01 7.135086832559999870e+00
1.951439999999999841e+01 7.135083910239999661e+00
1.953170000000000073e+01 7.135086832559999870e+00
1.954899999999999949e+01 7.135086832559999870e+00
1.956630000000000180e+01 7.135083910239999661e+00
1.958360000000000056e+01 7.135086832559999870e+00
1.960089999999999932e+01 7.135086832559999870e+00
1.961819999999999808e+01 7.135083910239999661e+00
1.963550000000000040e+01 7.135086832559999870e+00
1.965279999999999916e+01 7.135086832559999870e+00
1.967010000000000147e+01 7.135083910239999661e+00
1.968740000000000023e+01 7.135086832559999870e+00
1.970470000000000255e+01 7.135086832559999870e+00
1.972199999999999775e+01 7.135083910239999661e+00
1.973930000000000007e+01 7.135086832559999870e+00
1.975659999999999883e+01 7.135086832559999870e+00
1.977390000000000114e+01 7.135083910239999661e+00
1.979119999999999990e+01 7.135086832559999870e+00
1.980850000000000222e+01 7.135086832559999870e+00
1.982580000000000098e+01 7.135083910239999661e+00
1.984309999999999974e+01 7.135086832559999870e+00
1.986039999999999850e+01 7.135086832559999870e+00
1.987770000000000081e+01 7.135083910239999661e+00
1.989499999999999957e+01 7.135086832559999870e+00
1.991230000000000189e+01 7.135086832559999870e+00
1.992960000000000065e+01 7.135083910239999661e+00
1.994690000000000296e+01 7.135086832559999870e+00
1.996419999999999817e+01 7.135086832559999870e+00
1.998150000000000048e+01 7.135083910239999661e+00
1.999879999999999924e+01 7.135086832559999870e+00
2.001610000000000156e+01 7.135086832559999870e+00
2.003340000000000032e+01 7.135083910239999661e+00
2.005070000000000263e+01 7.135086832559999870e+00
2.006799999999999784e+01 7.135086832559999870e+00
2.008530000000000015e+01 7.135083910239999661e+00
2.010259999999999891e+01 7.135086832559999870e+00
2.011990000000000123e+01 7.135086832559999870e+00
2.013719999999999999e+01 7.135083910239999661e+00
2.015450000000000230e+01 7.135086832559999870e+00
2.017180000000000106e+01 7.135086832559999870e+00
2.018909999999999982e+01 7.135083910239999661e+00
2.020639999999999858e+01 7.135086832559999870e+00
2.022370000000000090e+01 7.135086832559999870e+00
2.024099999999999966e+01 7.135083910239999661e+00
2.025830000000000197e+01 7.135086832559999870e+00
2.027560000000000073e+01 7.135086832559999870e+00
2.029290000000000305e+01 7.135083910239999661e+00
2.031019999999999825e+01 7.135086832559999870e+00
2.032750000000000057e+01 7.135086832559999870e+00
2.034479999999999933e+01 7.135083910239999661e+00
2.036210000000000164e+01 7.135086832559999870e+00
2.037940000000000040e+01 7.135086832559999870e+00
2.039670000000000272e+01 7.135083910239999661e+00
2.041400000000000148e+01 7.135086832559999870e+00
2.043130000000000024e+01 7.135086832559999870e+00
2.044859999999999900e+01 7.135083910239999661e+00
2.046590000000000131e+01 7.135086832559999870e+00
2.048320000000000007e+01 7.135086832559999870e+00
2.050050000000000239e+01 7.135083910239999661e+00
2.051780000000000115e+01 7.135086832559999870e+00
2.053510000000000346e+01 7.135086832559999870e+00
2.055239999999999867e+01 7.135083910239999661e+00
2.056970000000000098e+01 7.135086832559999870e+00
2.058699999999999974e+01 7.135086832559999870e+00
2.060430000000000206e+01 7.135083910239999661e+00
2.062160000000000082e+01 7.135086832559999870e+00
2.063890000000000313e+01 7.135086832559999870e+00
2.065619999999999834e+01 7.135083910239999661e+00
2.067350000000000065e+01 7.135086832559999870e+00
2.069079999999999941e+01 7.135086832559999870e+00
2.070810000000000173e+01 7.135083910239999661e+00
2.072540000000000049e+01 7.135086832559999870e+00
2.074270000000000280e+01 7.135086832559999870e+00
2.076000000000000156e+01 7.135083910239999661e+00
2.077730000000000032e+01 7.135086832559999870e+00
2.079459999999999908e+01 7.135086832559999870e+00
2.081190000000000140e+01 7.135083910239999661e+00
2.082920000000000016e+01 7.135086832559999870e+00
2.084650000000000247e+01 7.135086832559999870e+00
2.086380000000000123e+01 7.135083910239999661e+00
2.088110000000000355e+01 7.135086832559999870e+00
2.089839999999999876e+01 7.135086832559999870e+00
2.091570000000000107e+01 7.135083910239999661e+00
2.093299999999999983e+01 7.135086832559999870e+00
2.095030000000000214e+01 7.135086832559999870e+00
2.096760000000000090e+01 7.135083910239999661e+00
2.098490000000000322e+01 7.135086832559999870e+00
2.100220000000000198e+01 7.135086832559999870e+00
2.101950000000000074e+01 7.135083910239999661e+00
2.103679999999999950e+01 7.135086832559999870e+00
2.105410000000000181e+01 7.135086832559999870e+00
2.107140000000000057e+01 7.135083910239999661e+00
2.108870000000000289e+01 7.135086832559999870e+00
2.110600000000000165e+01 7.135086832559999870e+00
2.112330000000000396e+01 7.135083910239999661e+00
2.114059999999999917e+01 7.135086832559999870e+00
2.115790000000000148e+01 7.135086832559999870e+00
2.117520000000000024e+01 7.135083910239999661e+00
2.119250000000000256e+01 7.135086832559999870e+00
2.120980000000000132e+01 7.135086832559999870e+00
2.122710000000000363e+01 7.135083910239999661e+00
2.124439999999999884e+01 7.135086832559999870e+00
2.126170000000000115e+01 7.135086832559999870e+00
2.127899999999999991e+01 7.135083910239999661e+00
2.129630000000000223e+01 7.135086832559999870e+00
2.131360000000000099e+01 7.135086832559999870e+00
2.133090000000000330e+01 7.135083910239999661e+00
2.134820000000000206e+01 7.135086832559999870e+00
2.136550000000000082e+01 7.135086832559999870e+00
2.138279999999999959e+01 7.135083910239999661e+00
2.140010000000000190e+01 7.135086832559999870e+00
2.141740000000000066e+01 7.135086832559999870e+00
2.143470000000000297e+01 7.135083910239999661e+00
2.145200000000000173e+01 7.135086832559999870e+00
2.146930000000000405e+01 7.135086832559999870e+00
2.148659999999999926e+01 7.135083910239999661e+00
2.150390000000000157e+01 7.135086832559999870e+00
2.152120000000000033e+01 7.135086832559999870e+00
2.153850000000000264e+01 7.135083910239999661e+00
2.155580000000000140e+01 7.135086832559999870e+00
2.157310000000000372e+01 7.135086832559999870e+00
2.159040000000000248e+01 7.135083910239999661e+00
2.160770000000000124e+01 7.135086832559999870e+00
2.162500000000000000e+01 7.135086832559999870e+00
2.164229999999999876e+01 7.135083910239999661e+00
2.165960000000000107e+01 7.135086832559999870e+00
2.167689999999999984e+01 7.135086832559999870e+00
2.169420000000000215e+01 7.135083910239999661e+00
2.171149999999999736e+01 7.135086832559999870e+00
2.172879999999999967e+01 7.135086832559999870e+00
2.174609999999999843e+01 7.135083910239999661e+00
2.176340000000000074e+01 7.135086832559999870e+00
2.178069999999999951e+01 7.135086832559999870e+00
2.179800000000000182e+01 7.135083910239999661e+00
2.181530000000000058e+01 7.135086832559999870e+00
2.183259999999999934e+01 7.135086832559999870e+00
2.184989999999999810e+01 7.135083910239999661e+00
2.186720000000000041e+01 7.135086832559999870e+00
2.188449999999999918e+01 7.135086832559999870e+00
2.190180000000000149e+01 7.135083910239999661e+00
2.191910000000000025e+01 7.135086832559999870e+00
2.193640000000000256e+01 7.135086832559999870e+00
2.195369999999999777e+01 7.135083910239999661e+00
2.197100000000000009e+01 7.135086832559999870e+00
2.198829999999999885e+01 7.135086832559999870e+00
2.200560000000000116e+01 7.135083910239999661e+00
2.202289999999999992e+01 7.135086832559999870e+00
2.204020000000000223e+01 7.135086832559999870e+00
2.205750000000000099e+01 7.135083910239999661e+00
2.207479999999999976e+01 7.135086832559999870e+00
2.209209999999999852e+01 7.135086832559999870e+00
2.210940000000000083e+01 7.135083910239999661e+00
2.212669999999999959e+01 7.135086832559999870e+00
2.214400000000000190e+01 7.135086832559999870e+00
2.216130000000000067e+01 7.135083910239999661e+00
2.217860000000000298e+01 7.135086832559999870e+00
2.219589999999999819e+01 7.135086832559999870e+00
2.221320000000000050e+01 7.135083910239999661e+00
2.223049999999999926e+01 7.135086832559999870e+00
2.224780000000000157e+01 7.135086832559999870e+00
2.226510000000000034e+01 7.135083910239999661e+00
2.228240000000000265e+01 7.135086832559999870e+00
2.229969999999999786e+01 7.135086832559999870e+00
2.231700000000000017e+01 7.135083910239999661e+00
2.233429999999999893e+01 7.135086832559999870e+00
2.235160000000000124e+01 7.135086832559999870e+00
2.236890000000000001e+01 7.135083910239999661e+00
2.238620000000000232e+01 7.135086832559999870e+00
2.240350000000000108e+01 7.135086832559999870e+00
2.242080000000000339e+01 7.135083910239999661e+00
2.243809999999999860e+01 7.135086832559999870e+00
2.245540000000000092e+01 7.135086832559999870e+00
2.247269999999999968e+01 7.135083910239999661e+00
2.249000000000000199e+01 7.135086832559999870e+00
2.250730000000000075e+01 7.135086832559999870e+00
2.252460000000000306e+01 7.135083910239999661e+00
2.254189999999999827e+01 7.135086832559999870e+00
2.255920000000000059e+01 7.135086832559999870e+00
2.257649999999999935e+01 7.135083910239999661e+00
2.259380000000000166e+01 7.135086832559999870e+00
2.261110000000000042e+01 7.135086832559999870e+00
2.262840000000000273e+01 7.135083910239999661e+00
2.264570000000000149e+01 7.135086832559999870e+00
2.266300000000000026e+01 7.135086832559999870e+00
2.268029999999999902e+01 7.135083910239999661e+00
2.269760000000000133e+01 7.135086832559999870e+00
2.271490000000000009e+01 7.135086832559999870e+00
2.273220000000000240e+01 7.135083910239999661e+00
2.274950000000000117e+01 7.135086832559999870e+00
2.276680000000000348e+01 7.135086832559999870e+00
2.278409999999999869e+01 7.135083910239999661e+00
2.280140000000000100e+01 7.135086832559999870e+00
2.281869999999999976e+01 7.135086832559999870e+00
2.283600000000000207e+01 7.135083910239999661e+00
2.285330000000000084e+01 7.135086832559999870e+00
2.287060000000000315e+01 7.135086832559999870e+00
2.288790000000000191e+01 7.135083910239999661e+00
2.290520000000000067e+01 7.135086832559999870e+00
2.292249999999999943e+01 7.135086832559999870e+00
2.293980000000000175e+01 7.135083910239999661e+00
2.295710000000000051e+01 7.135086832559999870e+00
2.297440000000000282e+01 7.135086832559999870e+00
2.299170000000000158e+01 7.135083910239999661e+00
2.300900000000000389e+01 7.135086832559999870e+00
2.302629999999999910e+01 7.135086832559999870e+00
2.304360000000000142e+01 7.135083910239999661e+00
2.306090000000000018e+01 7.135086832559999870e+00
2.307820000000000249e+01 7.135086832559999870e+00
2.309550000000000125e+01 7.135083910239999661e+00
2.311280000000000356e+01 7.135086832559999870e+00
2.313009999999999877e+01 7.135086832559999870e+00
2.314740000000000109e+01 7.135083910239999661e+00
2.316469999999999985e+01 7.135086832559999870e+00
2.318200000000000216e+01 7.135086832559999870e+00
2.319930000000000092e+01 7.135083910239999661e+00
2.321660000000000323e+01 7.135086832559999870e+00
2.323390000000000200e+01 7.135086832559999870e+00
2.325120000000000076e+01 7.135083910239999661e+00
2.326849999999999952e+01 7.135086832559999870e+00
2.328580000000000183e+01 7.135086832559999870e+00
2.330310000000000059e+01 7.135083910239999661e+00
2.332040000000000290e+01 7.135086832559999870e+00
2.333770000000000167e+01 7.135086832559999870e+00
2.335500000000000398e+01 7.135083910239999661e+00
2.337229999999999919e+01 7.135086832559999870e+00
2.338960000000000150e+01 7.135086832559999870e+00
2.340690000000000026e+01 7.135083910239999661e+00
2.342420000000000258e+01 7.135086832559999870e+00
2.344150000000000134e+01 7.135086832559999870e+00
2.345880000000000365e+01 7.135083910239999661e+00
2.347610000000000241e+01 7.135086832559999870e+00
2.349340000000000117e+01 7.135086832559999870e+00
2.351069999999999993e+01 7.135083910239999661e+00
2.352800000000000225e+01 7.135086832559999870e+00
2.354530000000000101e+01 7.135086832559999870e+00
2.356260000000000332e+01 7.135083910239999661e+00
2.357990000000000208e+01 7.135086832559999870e+00
2.359720000000000439e+01 7.135086832559999870e+00
2.361449999999999960e+01 7.135083910239999661e+00
2.363180000000000192e+01 7.135086832559999870e+00
2.364910000000000068e+01 7.135086832559999870e+00
2.366640000000000299e+01 7.135083910239999661e+00
2.368370000000000175e+01 7.135086832559999870e+00
2.370100000000000406e+01 7.135086832559999870e+00
2.371829999999999927e+01 7.135083910239999661e+00
2.373560000000000159e+01 7.135086832559999870e+00
2.375290000000000035e+01 7.135086832559999870e+00
2.377020000000000266e+01 7.135083910239999661e+00
2.378750000000000142e+01 7.135086832559999870e+00
2.380480000000000018e+01 7.135086832559999870e+00
2.382210000000000250e+01 7.135083910239999661e+00
2.383939999999999770e+01 7.135086832559999870e+00
2.385670000000000002e+01 7.135086832559999870e+00
2.387399999999999878e+01 7.135083910239999661e+00
2.389130000000000109e+01 7.135086832559999870e+00
2.390859999999999985e+01 7.135086832559999870e+00
2.392590000000000217e+01 7.135083910239999661e+00
2.394320000000000093e+01 7.135086832559999870e+00
2.396049999999999969e+01 7.135086832559999870e+00
2.397779999999999845e+01 7.135083910239999661e+00
2.399510000000000076e+01 7.135086832559999870e+00
2.401239999999999952e+01 7.135086832559999870e+00
2.402970000000000184e+01 7.135083910239999661e+00
2.404700000000000060e+01 7.135086832559999870e+00
2.406430000000000291e+01 7.135086832559999870e+00
2.408159999999999812e+01 7.135083910239999661e+00
2.409890000000000043e+01 7.135086832559999870e+00
2.411619999999999919e+01 7.135086832559999870e+00
2.413350000000000151e+01 7.135083910239999661e+00
2.415080000000000027e+01 7.135086832559999870e+00
2.416810000000000258e+01 7.135086832559999870e+00
2.418539999999999779e+01 7.135083910239999661e+00
2.420270000000000010e+01 7.135086832559999870e+00
2.421999999999999886e+01 7.135086832559999870e+00
2.423730000000000118e+01 7.135083910239999661e+00
2.425459999999999994e+01 7.135086832559999870e+00
2.427190000000000225e+01 7.135086832559999870e+00
2.428920000000000101e+01 7.135083910239999661e+00
2.430649999999999977e+01 7.135086832559999870e+00
2.432379999999999853e+01 7.135086832559999870e+00
2.434110000000000085e+01 7.135083910239999661e+00
2.435839999999999961e+01 7.135086832559999870e+00
2.437570000000000192e+01 7.135086832559999870e+00
2.439300000000000068e+01 7.135083910239999661e+00
2.441030000000000300e+01 7.135086832559999870e+00
2.442759999999999820e+01 7.135086832559999870e+00
2.444490000000000052e+01 7.135083910239999661e+00
2.446219999999999928e+01 7.135086832559999870e+00
2.447950000000000159e+01 7.135086832559999870e+00
2.449680000000000035e+01 7.135083910239999661e+00
2.451410000000000267e+01 7.135086832559999870e+00
2.453140000000000143e+01 7.135086832559999870e+00
2.454870000000000019e+01 7.135083910239999661e+00
2.456599999999999895e+01 7.135086832559999870e+00
2.458330000000000126e+01 7.135086832559999870e+00
2.460060000000000002e+01 7.135083910239999661e+00
2.461790000000000234e+01 7.135086832559999870e+00
2.463520000000000110e+01 7.135086832559999870e+00
2.465250000000000341e+01 7.135083910239999661e+00
2.466979999999999862e+01 7.135086832559999870e+00
2.468710000000000093e+01 7.135086832559999870e+00
2.470439999999999969e+01 7.135083910239999661e+00
2.472170000000000201e+01 7.135086832559999870e+00
2.473900000000000077e+01 7.135086832559999870e+00
2.475630000000000308e+01 7.135083910239999661e+00
2.477359999999999829e+01 7.135086832559999870e+00
2.479090000000000060e+01 7.135086832559999870e+00
2.480819999999999936e+01 7.135083910239999661e+00
2.482550000000000168e+01 7.135086832559999870e+00
2.484280000000000044e+01 7.135086832559999870e+00
2.486010000000000275e+01 7.135083910239999661e+00
2.487740000000000151e+01 7.135086832559999870e+00
2.489470000000000027e+01 7.135086832559999870e+00
2.491199999999999903e+01 7.135083910239999661e+00
2.492930000000000135e+01 7.135086832559999870e+00
2.494660000000000011e+01 7.135086832559999870e+00
2.496390000000000242e+01 7.135083910239999661e+00
2.498120000000000118e+01 7.135086832559999870e+00
2.499850000000000350e+01 7.135086832559999870e+00
2.501579999999999870e+01 7.135083910239999661e+00
2.503310000000000102e+01 7.135086832559999870e+00
2.505039999999999978e+01 7.135086832559999870e+00
2.506770000000000209e+01 7.135083910239999661e+00
2.508500000000000085e+01 7.135086832559999870e+00
2.510230000000000317e+01 7.135086832559999870e+00
2.511960000000000193e+01 7.135083910239999661e+00
2.513690000000000069e+01 7.135086832559999870e+00
2.515419999999999945e+01 7.135086832559999870e+00
2.517150000000000176e+01 7.135083910239999661e+00
2.518880000000000052e+01 7.135086832559999870e+00
2.520610000000000284e+01 7.135086832559999870e+00
2.522340000000000160e+01 7.135083910239999661e+00
2.524070000000000391e+01 7.135086832559999870e+00
2.525799999999999912e+01 7.135086832559999870e+00
2.527530000000000143e+01 7.135083910239999661e+00
2.529260000000000019e+01 7.135086832559999870e+00
2.530990000000000251e+01 7.135086832559999870e+00
2.532720000000000127e+01 7.135083910239999661e+00
2.534450000000000358e+01 7.135086832559999870e+00
2.536179999999999879e+01 7.135086832559999870e+00
2.537910000000000110e+01 7.135083910239999661e+00
2.539639999999999986e+01 7.135086832559999870e+00
2.541370000000000218e+01 7.135086832559999870e+00
2.543100000000000094e+01 7.135083910239999661e+00
2.544830000000000325e+01 7.135086832559999870e+00
2.546560000000000201e+01 7.135086832559999870e+00
2.548290000000000433e+01 7.135083910239999661e+00
2.550019999999999953e+01 7.135086832559999870e+00
2.551750000000000185e+01 7.135086832559999870e+00
2.553480000000000061e+01 7.135083910239999661e+00
2.555210000000000292e+01 7.135086832559999870e+00
2.556940000000000168e+01 7.135086832559999870e+00
2.558670000000000400e+01 7.135083910239999661e+00
2.560399999999999920e+01 7.135086832559999870e+00
2.562130000000000152e+01 7.135086832559999870e+00
2.563860000000000028e+01 7.135083910239999661e+00
2.565590000000000259e+01 7.135086832559999870e+00
2.567320000000000135e+01 7.135086832559999870e+00
2.569050000000000367e+01 7.135083910239999661e+00
2.570780000000000243e+01 7.135086832559999870e+00
2.572510000000000119e+01 7.135086832559999870e+00
2.574239999999999995e+01 7.135083910239999661e+00
2.575970000000000226e+01 7.135086832559999870e+00
2.577700000000000102e+01 7.135086832559999870e+00
2.579430000000000334e+01 7.135083910239999661e+00
2.581160000000000210e+01 7.135086832559999870e+00
2.582890000000000441e+01 7.135086832559999870e+00
2.584619999999999962e+01 7.135083910239999661e+00
2.586350000000000193e+01 7.135086832559999870e+00
2.588080000000000069e+01 7.135086832559999870e+00
2.589810000000000301e+01 7.135083910239999661e+00
2.591540000000000177e+01 7.135086832559999870e+00
2.593270000000000408e+01 7.135086832559999870e+00
2.595000000000000284e+01 7.135083910239999661e+00
2.596729999999999805e+01 7.135086832559999870e+00
2.598460000000000036e+01 7.135086832559999870e+00
2.600189999999999912e+01 7.135083910239999661e+00
2.601920000000000144e+01 7.135086832559999870e+00
2.603650000000000020e+01 7.135086832559999870e+00
2.605380000000000251e+01 7.135083910239999661e+00
2.607109999999999772e+01 7.135086832559999870e+00
2.608840000000000003e+01 7.135086832559999870e+00
2.610569999999999879e+01 7.135083910239999661e+00
2.612300000000000111e+01 7.135086832559999870e+00
2.614029999999999987e+01 7.135086832559999870e+00
2.615760000000000218e+01 7.135083910239999661e+00
2.617490000000000094e+01 7.135086832559999870e+00
2.619219999999999970e+01 7.135086832559999870e+00
2.620949999999999847e+01 7.135083910239999661e+00
2.622680000000000078e+01 7.135086832559999870e+00
2.624409999999999954e+01 7.135086832559999870e+00
2.626140000000000185e+01 7.135083910239999661e+00
2.627870000000000061e+01 7.135086832559999870e+00
2.629600000000000293e+01 7.135086832559999870e+00
2.631329999999999814e+01 7.135083910239999661e+00
2.633060000000000045e+01 7.135086832559999870e+00
2.634789999999999921e+01 7.135086832559999870e+00
2.636520000000000152e+01 7.135083910239999661e+00
2.638250000000000028e+01 7.135086832559999870e+00
2.639980000000000260e+01 7.135086832559999870e+00
2.641709999999999781e+01 7.135083910239999661e+00
2.643440000000000012e+01 7.135086832559999870e+00
2.645169999999999888e+01 7.135086832559999870e+00
2.646900000000000119e+01 7.135083910239999661e+00
2.648629999999999995e+01 7.135086832559999870e+00
2.650360000000000227e+01 7.135086832559999870e+00
2.652090000000000103e+01 7.135083910239999661e+00
2.653820000000000334e+01 7.135086832559999870e+00
2.655549999999999855e+01 7.135086832559999870e+00
2.657280000000000086e+01 7.135083910239999661e+00
2.659009999999999962e+01 7.135086832559999870e+00
2.660740000000000194e+01 7.135086832559999870e+00
2.662470000000000070e+01 7.135083910239999661e+00
2.664200000000000301e+01 7.135086832559999870e+00
2.665929999999999822e+01 7.135086832559999870e+00
2.667660000000000053e+01 7.135083910239999661e+00
2.669389999999999930e+01 7.135086832559999870e+00
2.671120000000000161e+01 7.135086832559999870e+00
2.672850000000000037e+01 7.135083910239999661e+00
2.674580000000000268e+01 7.135086832559999870e+00
2.676310000000000144e+01 7.135086832559999870e+00
2.678040000000000020e+01 7.135083910239999661e+00
2.679769999999999897e+01 7.135086832559999870e+00
2.681500000000000128e+01 7.135086832559999870e+00
2.683230000000000004e+01 7.135083910239999661e+00
2.684960000000000235e+01 7.135086832559999870e+00
2.686690000000000111e+01 7.135086832559999870e+00
2.688420000000000343e+01 7.135083910239999661e+00
2.690149999999999864e+01 7.135086832559999870e+00
2.691880000000000095e+01 7.135086832559999870e+00
2.693609999999999971e+01 7.135083910239999661e+00
2.695340000000000202e+01 7.135086832559999870e+00
2.697070000000000078e+01 7.135086832559999870e+00
2.698800000000000310e+01 7.135083910239999661e+00
2.700530000000000186e+01 7.135086832559999870e+00
2.702260000000000062e+01 7.135086832559999870e+00
2.703989999999999938e+01 7.135083910239999661e+00
2.705720000000000169e+01 7.135086832559999870e+00
2.707450000000000045e+01 7.135086832559999870e+00
2.709180000000000277e+01 7.135083910239999661e+00
2.710910000000000153e+01 7.135086832559999870e+00
2.712640000000000384e+01 7.135086832559999870e+00
2.714369999999999905e+01 7.135083910239999661e+00
2.716100000000000136e+01 7.135086832559999870e+00
2.717830000000000013e+01 7.135086832559999870e+00
2.719560000000000244e+01 7.135083910239999661e+00
2.721290000000000120e+01 7.135086832559999870e+00
2.723020000000000351e+01 7.135086832559999870e+00
2.724749999999999872e+01 7.135083910239999661e+00
2.726480000000000103e+01 7.135086832559999870e+00
2.728209999999999980e+01 7.135086832559999870e+00
2.729940000000000211e+01 7.135083910239999661e+00
2.731670000000000087e+01 7.135086832559999870e+00
2.733400000000000318e+01 7.135086832559999870e+00
2.735130000000000194e+01 7.135083910239999661e+00
2.736860000000000070e+01 7.135086832559999870e+00
2.738589999999999947e+01 7.135086832559999870e+00
2.740320000000000178e+01 7.135083910239999661e+00
2.742050000000000054e+01 7.135086832559999870e+00
2.743780000000000285e+01 7.135086832559999870e+00
2.745510000000000161e+01 7.135083910239999661e+00
2.747240000000000393e+01 7.135086832559999870e+00
2.748969999999999914e+01 7.135086832559999870e+00
2.750700000000000145e+01 7.135083910239999661e+00
2.752430000000000021e+01 7.135086832559999870e+00
2.754160000000000252e+01 7.135086832559999870e+00
2.755890000000000128e+01 7.135083910239999661e+00
2.757620000000000360e+01 7.135086832559999870e+00
2.759350000000000236e+01 7.135086832559999870e+00
2.761080000000000112e+01 7.135083910239999661e+00
2.762809999999999988e+01 7.135086832559999870e+00
2.764540000000000219e+01 7.135086832559999870e+00
2.766270000000000095e+01 7.135083910239999661e+00
2.768000000000000327e+01 7.135086832559999870e+00
2.769730000000000203e+01 7.135086832559999870e+00
2.771460000000000434e+01 7.135083910239999661e+00
2.773189999999999955e+01 7.135086832559999870e+00
2.774920000000000186e+01 7.135086832559999870e+00
2.776650000000000063e+01 7.135083910239999661e+00
2.778380000000000294e+01 7.135086832559999870e+00
2.780110000000000170e+01 7.135086832559999870e+00
2.781840000000000401e+01 7.135083910239999661e+00
2.783569999999999922e+01 7.135086832559999870e+00
2.785300000000000153e+01 7.135086832559999870e+00
2.787030000000000030e+01 7.135083910239999661e+00
2.788760000000000261e+01 7.135086832559999870e+00
2.790490000000000137e+01 7.135086832559999870e+00
2.792220000000000368e+01 7.135083910239999661e+00
2.793950000000000244e+01 7.135086832559999870e+00
2.795680000000000121e+01 7.135086832559999870e+00
2.797409999999999997e+01 7.135083910239999661e+00
2.799140000000000228e+01 7.135086832559999870e+00
2.800870000000000104e+01 7.135086832559999870e+00
2.802600000000000335e+01 7.135083910239999661e+00
2.804330000000000211e+01 7.135086832559999870e+00
2.806060000000000443e+01 7.135086832559999870e+00
2.807789999999999964e+01 7.135083910239999661e+00
2.809520000000000195e+01 7.135086832559999870e+00
2.811250000000000071e+01 7.135086832559999870e+00
2.812979999999999947e+01 7.135083910239999661e+00
2.814710000000000178e+01 7.135086832559999870e+00
2.816440000000000055e+01 7.135086832559999870e+00
2.818170000000000286e+01 7.135083910239999661e+00
2.819899999999999807e+01 7.135086832559999870e+00
2.821630000000000038e+01 7.135086832559999870e+00
2.823359999999999914e+01 7.135083910239999661e+00
2.825090000000000146e+01 7.135086832559999870e+00
2.826820000000000022e+01 7.135086832559999870e+00
2.828550000000000253e+01 7.135083910239999661e+00
2.830279999999999774e+01 7.135086832559999870e+00
2.832010000000000005e+01 7.135086832559999870e+00
2.833739999999999881e+01 7.135083910239999661e+00
2.835470000000000113e+01 7.135086832559999870e+00
2.837199999999999989e+01 7.135086832559999870e+00
2.838930000000000220e+01 7.135083910239999661e+00
2.840660000000000096e+01 7.135086832559999870e+00
2.842389999999999972e+01 7.135086832559999870e+00
2.844119999999999848e+01 7.135083910239999661e+00
2.845850000000000080e+01 7.135086832559999870e+00
2.847579999999999956e+01 7.135086832559999870e+00
2.849310000000000187e+01 7.135083910239999661e+00
2.851040000000000063e+01 7.135086832559999870e+00
2.852770000000000294e+01 7.135086832559999870e+00
2.854499999999999815e+01 7.135083910239999661e+00
2.856230000000000047e+01 7.135086832559999870e+00
2.857959999999999923e+01 7.135086832559999870e+00
2.859690000000000154e+01 7.135083910239999661e+00
2.861420000000000030e+01 7.135086832559999870e+00
2.863150000000000261e+01 7.135086832559999870e+00
2.864880000000000138e+01 7.135083910239999661e+00
2.866610000000000014e+01 7.135086832559999870e+00
2.868339999999999890e+01 7.135086832559999870e+00
2.870070000000000121e+01 7.135083910239999661e+00
2.871799999999999997e+01 7.135086832559999870e+00
2.873530000000000229e+01 7.135086832559999870e+00
2.875260000000000105e+01 7.135083910239999661e+00
2.876990000000000336e+01 7.135086832559999870e+00
2.878719999999999857e+01 7.135086832559999870e+00
2.880450000000000088e+01 7.135083910239999661e+00
2.882179999999999964e+01 7.135086832559999870e+00
2.883910000000000196e+01 7.135086832559999870e+00
2.885640000000000072e+01 7.135083910239999661e+00
2.887370000000000303e+01 7.135086832559999870e+00
2.889099999999999824e+01 7.135086832559999870e+00
2.890830000000000055e+01 7.135083910239999661e+00
2.892559999999999931e+01 7.135086832559999870e+00
2.894290000000000163e+01 7.135086832559999870e+00
2.896020000000000039e+01 7.135083910239999661e+00
2.897750000000000270e+01 7.135086832559999870e+00
2.899480000000000146e+01 7.135086832559999870e+00
2.901210000000000022e+01 7.135083910239999661e+00
2.902939999999999898e+01 7.135086832559999870e+00
2.904670000000000130e+01 7.135086832559999870e+00
2.906400000000000006e+01 7.135083910239999661e+00
2.908130000000000237e+01 7.135086832559999870e+00
2.909860000000000113e+01 7.135086832559999870e+00
2.911590000000000344e+01 7.135083910239999661e+00
2.913319999999999865e+01 7.135086832559999870e+00
2.915050000000000097e+01 7.135086832559999870e+00
2.916779999999999973e+01 7.135083910239999661e+00
2.918510000000000204e+01 7.135086832559999870e+00
2.920240000000000080e+01 7.135086832559999870e+00
2.921970000000000312e+01 7.135083910239999661e+00
2.923700000000000188e+01 7.135086832559999870e+00
2.925430000000000064e+01 7.135086832559999870e+00
2.927159999999999940e+01 7.135083910239999661e+00
2.928890000000000171e+01 7.135086832559999870e+00
2.930620000000000047e+01 7.135086832559999870e+00
2.932350000000000279e+01 7.135083910239999661e+00
2.934080000000000155e+01 7.135086832559999870e+00
2.935810000000000386e+01 7.135086832559999870e+00
2.937539999999999907e+01 7.135083910239999661e+00
2.939270000000000138e+01 7.135086832559999870e+00
2.941000000000000014e+01 7.135086832559999870e+00
2.942730000000000246e+01 7.135083910239999661e+00
2.944460000000000122e+01 7.135086832559999870e+00
2.946190000000000353e+01 7.135086832559999870e+00
2.947919999999999874e+01 7.135083910239999661e+00
2.949650000000000105e+01 7.135086832559999870e+00
2.951379999999999981e+01 7.135086832559999870e+00
2.953110000000000213e+01 7.135083910239999661e+00
2.954840000000000089e+01 7.135086832559999870e+00
2.956570000000000320e+01 7.135086832559999870e+00
2.958300000000000196e+01 7.135083910239999661e+00
2.960030000000000427e+01 7.135086832559999870e+00
2.961759999999999948e+01 7.135086832559999870e+00
2.963490000000000180e+01 7.135083910239999661e+00
2.965220000000000056e+01 7.135086832559999870e+00
2.966950000000000287e+01 7.135086832559999870e+00
2.968680000000000163e+01 7.135083910239999661e+00
2.970410000000000394e+01 7.135086832559999870e+00
2.972139999999999915e+01 7.135086832559999870e+00
2.973870000000000147e+01 7.135083910239999661e+00
2.975600000000000023e+01 7.135086832559999870e+00
2.977330000000000254e+01 7.135086832559999870e+00
2.979060000000000130e+01 7.135083910239999661e+00
2.980790000000000362e+01 7.135086832559999870e+00
2.982520000000000238e+01 7.135086832559999870e+00
2.984250000000000114e+01 7.135083910239999661e+00
2.985979999999999990e+01 7.135086832559999870e+00
2.987710000000000221e+01 7.135086832559999870e+00
2.989440000000000097e+01 7.135083910239999661e+00
2.991170000000000329e+01 7.135086832559999870e+00
2.992900000000000205e+01 7.135086832559999870e+00
2.994630000000000436e+01 7.135083910239999661e+00
2.996359999999999957e+01 7.135086832559999870e+00
2.998090000000000188e+01 7.135086832559999870e+00
2.999820000000000064e+01 7.135083910239999661e+00
3.001550000000000296e+01 7.135086832559999870e+00
3.003280000000000172e+01 7.135086832559999870e+00
3.005010000000000403e+01 7.135083910239999661e+00
3.006740000000000279e+01 7.135086832559999870e+00
3.008470000000000155e+01 7.135086832559999870e+00
3.010200000000000031e+01 7.135083910239999661e+00
3.011930000000000263e+01 7.135086832559999870e+00
3.013660000000000139e+01 7.135086832559999870e+00
3.015390000000000370e+01 7.135083910239999661e+00
3.017120000000000246e+01 7.135086832559999870e+00
3.018850000000000477e+01 7.135086832559999870e+00
3.020579999999999998e+01 7.135083910239999661e+00
3.022310000000000230e+01 7.135086832559999870e+00
3.024040000000000106e+01 7.135086832559999870e+00
3.025770000000000337e+01 7.135083910239999661e+00
3.027500000000000213e+01 7.135086832559999870e+00
3.029230000000000089e+01 7.135086832559999870e+00
3.030959999999999965e+01 7.135083910239999661e+00
3.032689999999999841e+01 7.135086832559999870e+00
3.034420000000000073e+01 7.135086832559999870e+00
3.036149999999999949e+01 7.135083910239999661e+00
3.037880000000000180e+01 7.135086832559999870e+00
3.039610000000000056e+01 7.135086832559999870e+00
3.041340000000000288e+01 7.135083910239999661e+00
3.043069999999999808e+01 7.135086832559999870e+00
3.044800000000000040e+01 7.135086832559999870e+00
3.046529999999999916e+01 7.135083910239999661e+00
3.048260000000000147e+01 7.135086832559999870e+00
3.049990000000000023e+01 7.135086832559999870e+00
3.051720000000000255e+01 7.135083910239999661e+00
3.053450000000000131e+01 7.135086832559999870e+00
3.055180000000000007e+01 7.135086832559999870e+00
3.056909999999999883e+01 7.135083910239999661e+00
3.058640000000000114e+01 7.135086832559999870e+00
3.060369999999999990e+01 7.135086832559999870e+00
3.062100000000000222e+01 7.135083910239999661e+00
3.063830000000000098e+01 7.135086832559999870e+00
3.065560000000000329e+01 7.135086832559999870e+00
3.067289999999999850e+01 7.135083910239999661e+00
3.069020000000000081e+01 7.135086832559999870e+00
3.070749999999999957e+01 7.135086832559999870e+00
3.072480000000000189e+01 7.135083910239999661e+00
3.074210000000000065e+01 7.135086832559999870e+00
3.075940000000000296e+01 7.135086832559999870e+00
3.077669999999999817e+01 7.135083910239999661e+00
3.079400000000000048e+01 7.135086832559999870e+00
3.081129999999999924e+01 7.135086832559999870e+00
3.082860000000000156e+01 7.135083910239999661e+00
3.084590000000000032e+01 7.135086832559999870e+00
3.086320000000000263e+01 7.135086832559999870e+00
3.088050000000000139e+01 7.135083910239999661e+00
3.089780000000000015e+01 7.135086832559999870e+00
3.091509999999999891e+01 7.135086832559999870e+00
3.093240000000000123e+01 7.135083910239999661e+00
3.094969999999999999e+01 7.135086832559999870e+00
3.096700000000000230e+01 7.135086832559999870e+00
3.098430000000000106e+01 7.135083910239999661e+00
3.100160000000000338e+01 7.135086832559999870e+00
3.101889999999999858e+01 7.135086832559999870e+00
3.103620000000000090e+01 7.135083910239999661e+00
3.105349999999999966e+01 7.135086832559999870e+00
3.107080000000000197e+01 7.135086832559999870e+00
3.108810000000000073e+01 7.135083910239999661e+00
3.110540000000000305e+01 7.135086832559999870e+00
3.112270000000000181e+01 7.135086832559999870e+00
3.114000000000000057e+01 7.135083910239999661e+00
3.115729999999999933e+01 7.135086832559999870e+00
3.117460000000000164e+01 7.135086832559999870e+00
3.119190000000000040e+01 7.135083910239999661e+00
3.120920000000000272e+01 7.135086832559999870e+00
3.122650000000000148e+01 7.135086832559999870e+00
3.124380000000000379e+01 7.135083910239999661e+00
3.126109999999999900e+01 7.135086832559999870e+00
3.127840000000000131e+01 7.135086832559999870e+00
3.129570000000000007e+01 7.135083910239999661e+00
3.131300000000000239e+01 7.135086832559999870e+00
3.133030000000000115e+01 7.135086832559999870e+00
3.134760000000000346e+01 7.135083910239999661e+00
3.136489999999999867e+01 7.135086832559999870e+00
3.138220000000000098e+01 7.135086832559999870e+00
3.139949999999999974e+01 7.135083910239999661e+00
3.141680000000000206e+01 7.135086832559999870e+00
3.143410000000000082e+01 7.135086832559999870e+00
3.145140000000000313e+01 7.135083910239999661e+00
3.146870000000000189e+01 7.135086832559999870e+00
3.148600000000000065e+01 7.135086832559999870e+00
3.150329999999999941e+01 7.135083910239999661e+00
3.152060000000000173e+01 7.135086832559999870e+00
3.153790000000000049e+01 7.135086832559999870e+00
3.155520000000000280e+01 7.135083910239999661e+00
3.157250000000000156e+01 7.135086832559999870e+00
3.158980000000000388e+01 7.135086832559999870e+00
3.160709999999999908e+01 7.135083910239999661e+00
3.162440000000000140e+01 7.135086832559999870e+00
3.164170000000000016e+01 7.135086832559999870e+00
3.165900000000000247e+01 7.135083910239999661e+00
3.167630000000000123e+01 7.135086832559999870e+00
3.169360000000000355e+01 7.135086832559999870e+00
3.171090000000000231e+01 7.135083910239999661e+00
3.172820000000000107e+01 7.135086832559999870e+00
3.174549999999999983e+01 7.135086832559999870e+00
3.176280000000000214e+01 7.135083910239999661e+00
3.178010000000000090e+01 7.135086832559999870e+00
3.179740000000000322e+01 7.135086832559999870e+00
3.181470000000000198e+01 7.135083910239999661e+00
3.183200000000000429e+01 7.135086832559999870e+00
3.184929999999999950e+01 7.135086832559999870e+00
3.186660000000000181e+01 7.135083910239999661e+00
3.188390000000000057e+01 7.135086832559999870e+00
3.190120000000000289e+01 7.135086832559999870e+00
3.191850000000000165e+01 7.135083910239999661e+00
3.193580000000000396e+01 7.135086832559999870e+00
3.195309999999999917e+01 7.135086832559999870e+00
3.197040000000000148e+01 7.135083910239999661e+00
3.198770000000000024e+01 7.135086832559999870e+00
3.200500000000000256e+01 7.135086832559999870e+00
3.202230000000000132e+01 7.135083910239999661e+00
3.203960000000000008e+01 7.135086832559999870e+00
3.205689999999999884e+01 7.135086832559999870e+00
3.207420000000000471e+01 7.135083910239999661e+00
3.209150000000000347e+01 7.135086832559999870e+00
3.210880000000000223e+01 7.135086832559999870e+00
3.212610000000000099e+01 7.135083910239999661e+00
3.214339999999999975e+01 7.135086832559999870e+00
3.216069999999999851e+01 7.135086832559999870e+00
3.217800000000000438e+01 7.135083910239999661e+00
3.219530000000000314e+01 7.135086832559999870e+00
3.221260000000000190e+01 7.135086832559999870e+00
3.222990000000000066e+01 7.135083910239999661e+00
3.224720000000000653e+01 7.135086832559999870e+00
3.226449999999999818e+01 7.135086832559999870e+00
3.228180000000000405e+01 7.135083910239999661e+00
3.229910000000000281e+01 7.135086832559999870e+00
3.231640000000000157e+01 7.135086832559999870e+00
3.233370000000000033e+01 7.135083910239999661e+00
3.235100000000000620e+01 7.135086832559999870e+00
3.236829999999999785e+01 7.135086832559999870e+00
3.238560000000000372e+01 7.135083910239999661e+00
3.240290000000000248e+01 7.135086832559999870e+00
3.242020000000000124e+01 7.135086832559999870e+00
3.243750000000000000e+01 7.135083910239999661e+00
3.245479999999999876e+01 7.135086832559999870e+00
3.247210000000000463e+01 7.135086832559999870e+00
3.248939999999999628e+01 7.135083910239999661e+00
3.250670000000000215e+01 7.135086832559999870e+00
3.252400000000000091e+01 7.135086832559999870e+00
3.254129999999999967e+01 7.135083910239999661e+00
3.255859999999999843e+01 7.135086832559999870e+00
3.257590000000000430e+01 7.135086832559999870e+00
3.259320000000000306e+01 7.135083910239999661e+00
3.261050000000000182e+01 7.135086832559999870e+00
3.262780000000000058e+01 7.135086832559999870e+00
3.264509999999999934e+01 7.135083910239999661e+00
3.266239999999999810e+01 7.135086832559999870e+00
3.267970000000000397e+01 7.135086832559999870e+00
3.269700000000000273e+01 7.135083910239999661e+00
3.271430000000000149e+01 7.135086832559999870e+00
3.273160000000000025e+01 7.135086832559999870e+00
3.274889999999999901e+01 7.135083910239999661e+00
3.276619999999999777e+01 7.135086832559999870e+00
3.278350000000000364e+01 7.135086832559999870e+00
3.280080000000000240e+01 7.135083910239999661e+00
3.281810000000000116e+01 7.135086832559999870e+00
3.283539999999999992e+01 7.135086832559999870e+00
3.285269999999999868e+01 7.135083910239999661e+00
3.286999999999999744e+01 7.135086832559999870e+00
3.288730000000000331e+01 7.135086832559999870e+00
3.290460000000000207e+01 7.135083910239999661e+00
3.292190000000000083e+01 7.135086832559999870e+00
3.293919999999999959e+01 7.135086832559999870e+00
3.295649999999999835e+01 7.135083910239999661e+00
3.297379999999999711e+01 7.135086832559999870e+00
3.299110000000000298e+01 7.135086832559999870e+00
3.300840000000000174e+01 7.135083910239999661e+00
3.302570000000000050e+01 7.135086832559999870e+00
3.304299999999999926e+01 7.135086832559999870e+00
3.306030000000000513e+01 7.135083910239999661e+00
3.307759999999999678e+01 7.135086832559999870e+00
3.309490000000000265e+01 7.135086832559999870e+00
3.311220000000000141e+01 7.135083910239999661e+00
3.312950000000000017e+01 7.135086832559999870e+00
3.314679999999999893e+01 7.135086832559999870e+00
3.316410000000000480e+01 7.135083910239999661e+00
3.318140000000000356e+01 7.135086832559999870e+00
3.319870000000000232e+01 7.135086832559999870e+00
3.321600000000000108e+01 7.135083910239999661e+00
3.323329999999999984e+01 7.135086832559999870e+00
3.325059999999999860e+01 7.135086832559999870e+00
3.326790000000000447e+01 7.135083910239999661e+00
3.328520000000000323e+01 7.135086832559999870e+00
3.330250000000000199e+01 7.135086832559999870e+00
3.331980000000000075e+01 7.135083910239999661e+00
3.333709999999999951e+01 7.135086832559999870e+00
3.335439999999999827e+01 7.135086832559999870e+00
3.337170000000000414e+01 7.135083910239999661e+00
3.338900000000000290e+01 7.135086832559999870e+00
3.340630000000000166e+01 7.135086832559999870e+00
3.342360000000000042e+01 7.135083910239999661e+00
3.344089999999999918e+01 7.135086832559999870e+00
3.345819999999999794e+01 7.135086832559999870e+00
3.347550000000000381e+01 7.135083910239999661e+00
3.349280000000000257e+01 7.135086832559999870e+00
3.351010000000000133e+01 7.135086832559999870e+00
3.352740000000000009e+01 7.135083910239999661e+00
3.354469999999999885e+01 7.135086832559999870e+00
3.356199999999999761e+01 7.135086832559999870e+00
3.357930000000000348e+01 7.135083910239999661e+00
3.359660000000000224e+01 7.135086832559999870e+00
3.361390000000000100e+01 7.135086832559999870e+00
3.363119999999999976e+01 7.135083910239999661e+00
3.364850000000000563e+01 7.135086832559999870e+00
3.366579999999999728e+01 7.135086832559999870e+00
3.368310000000000315e+01 7.135083910239999661e+00
3.370040000000000191e+01 7.135086832559999870e+00
3.371770000000000067e+01 7.135086832559999870e+00
3.373499999999999943e+01 7.135083910239999661e+00
3.375230000000000530e+01 7.135086832559999870e+00
3.376960000000000406e+01 7.135086832559999870e+00
3.378690000000000282e+01 7.135083910239999661e+00
3.380420000000000158e+01 7.135086832559999870e+00
3.382150000000000034e+01 7.135086832559999870e+00
3.383879999999999910e+01 7.135083910239999661e+00
3.385610000000000497e+01 7.135086832559999870e+00
3.387340000000000373e+01 7.135086832559999870e+00
3.389070000000000249e+01 7.135083910239999661e+00
3.390800000000000125e+01 7.135086832559999870e+00
3.392530000000000001e+01 7.135086832559999870e+00
3.394259999999999877e+01 7.135083910239999661e+00
3.395990000000000464e+01 7.135086832559999870e+00
3.397720000000000340e+01 7.135086832559999870e+00
3.399450000000000216e+01 7.135083910239999661e+00
3.401180000000000092e+01 7.135086832559999870e+00
3.402909999999999968e+01 7.135086832559999870e+00
3.404639999999999844e+01 7.135083910239999661e+00
3.406370000000000431e+01 7.135086832559999870e+00
3.408100000000000307e+01 7.135086832559999870e+00
3.409830000000000183e+01 7.135083910239999661e+00
3.411560000000000059e+01 7.135086832559999870e+00
3.413290000000000646e+01 7.135086832559999870e+00
3.415019999999999811e+01 7.135083910239999661e+00
3.416750000000000398e+01 7.135086832559999870e+00
3.418480000000000274e+01 7.135086832559999870e+00
3.420210000000000150e+01 7.135083910239999661e+00
3.421940000000000026e+01 7.135086832559999870e+00
3.423670000000000613e+01 7.135086832559999870e+00
3.425399999999999778e+01 7.135083910239999661e+00
3.427130000000000365e+01 7.135086832559999870e+00
3.428860000000000241e+01 7.135086832559999870e+00
3.430590000000000117e+01 7.135083910239999661e+00
3.432319999999999993e+01 7.135086832559999870e+00
3.434050000000000580e+01 7.135086832559999870e+00
3.435780000000000456e+01 7.135083910239999661e+00
3.437510000000000332e+01 7.135086832559999870e+00
3.439240000000000208e+01 7.135086832559999870e+00
3.440970000000000084e+01 7.135083910239999661e+00
3.442699999999999960e+01 7.135086832559999870e+00
3.444430000000000547e+01 7.135086832559999870e+00
3.446160000000000423e+01 7.135083910239999661e+00
3.447890000000000299e+01 7.135086832559999870e+00
3.449620000000000175e+01 7.135086832559999870e+00
3.451350000000000051e+01 7.135083910239999661e+00
3.453079999999999927e+01 7.135086832559999870e+00
3.454810000000000514e+01 7.135086832559999870e+00
3.456540000000000390e+01 7.135083910239999661e+00
3.458270000000000266e+01 7.135086832559999870e+00
3.460000000000000142e+01 7.135086832559999870e+00
3.461730000000000018e+01 7.135083910239999661e+00
3.463459999999999894e+01 7.135086832559999870e+00
3.465190000000000481e+01 7.135086832559999870e+00
3.466920000000000357e+01 7.135083910239999661e+00
3.468650000000000233e+01 7.135086832559999870e+00
3.470380000000000109e+01 7.135086832559999870e+00
3.472110000000000696e+01 7.135083910239999661e+00
3.473839999999999861e+01 7.135086832559999870e+00
3.475569999999999737e+01 7.135086832559999870e+00
3.477299999999999613e+01 7.135083910239999661e+00
3.479030000000000200e+01 7.135086832559999870e+00
3.480760000000000076e+01 7.135086832559999870e+00
3.482489999999999952e+01 7.135083910239999661e+00
3.484219999999999828e+01 7.135086832559999870e+00
3.485950000000000415e+01 7.135086832559999870e+00
3.487680000000000291e+01 7.135083910239999661e+00
3.489410000000000167e+01 7.135086832559999870e+00
3.491140000000000043e+01 7.135086832559999870e+00
3.492870000000000630e+01 7.135083910239999661e+00
3.494600000000000506e+01 7.135086832559999870e+00
3.496329999999999671e+01 7.135086832559999870e+00
3.498059999999999548e+01 7.135083910239999661e+00
3.499790000000000134e+01 7.135086832559999870e+00
3.501520000000000010e+01 7.135086832559999870e+00
3.503249999999999886e+01 7.135083910239999661e+00
3.504979999999999762e+01 7.135086832559999870e+00
3.506710000000000349e+01 7.135086832559999870e+00
3.508440000000000225e+01 7.135083910239999661e+00
3.510170000000000101e+01 7.135086832559999870e+00
3.511899999999999977e+01 7.135086832559999870e+00
3.513630000000000564e+01 7.135083910239999661e+00
3.515360000000000440e+01 7.135086832559999870e+00
3.517090000000000316e+01 7.135086832559999870e+00
3.518819999999999482e+01 7.135083910239999661e+00
3.520550000000000068e+01 7.135086832559999870e+00
3.522279999999999944e+01 7.135086832559999870e+00
3.524009999999999820e+01 7.135083910239999661e+00
3.525739999999999696e+01 7.135086832559999870e+00
3.527470000000000283e+01 7.135086832559999870e+00
3.529200000000000159e+01 7.135083910239999661e+00
3.530930000000000035e+01 7.135086832559999870e+00
3.532659999999999911e+01 7.135086832559999870e+00
3.534390000000000498e+01 7.135083910239999661e+00
3.536120000000000374e+01 7.135086832559999870e+00
3.537850000000000250e+01 7.135086832559999870e+00
3.539580000000000126e+01 7.135083910239999661e+00
3.541310000000000713e+01 7.135086832559999870e+00
3.543039999999999878e+01 7.135086832559999870e+00
3.544769999999999754e+01 7.135083910239999661e+00
3.546499999999999631e+01 7.135086832559999870e+00
3.548230000000000217e+01 7.135086832559999870e+00
3.549960000000000093e+01 7.135083910239999661e+00
3.551689999999999969e+01 7.135086832559999870e+00
3.553419999999999845e+01 7.135086832559999870e+00
3.555150000000000432e+01 7.135083910239999661e+00
3.556880000000000308e+01 7.135086832559999870e+00
3.558610000000000184e+01 7.135086832559999870e+00
3.560340000000000060e+01 7.135083910239999661e+00
3.562070000000000647e+01 7.135086832559999870e+00
3.563800000000000523e+01 7.135086832559999870e+00
3.565530000000000399e+01 7.135083910239999661e+00
3.567259999999999565e+01 7.135086832559999870e+00
3.568990000000000151e+01 7.135086832559999870e+00
3.570720000000000027e+01 7.135083910239999661e+00
3.572449999999999903e+01 7.135086832559999870e+00
3.574179999999999779e+01 7.135086832559999870e+00
3.575910000000000366e+01 7.135083910239999661e+00
3.577640000000000242e+01 7.135086832559999870e+00
3.579370000000000118e+01 7.135086832559999870e+00
3.581099999999999994e+01 7.135083910239999661e+00
3.582830000000000581e+01 7.135086832559999870e+00
3.584560000000000457e+01 7.135086832559999870e+00
3.586290000000000333e+01 7.135083910239999661e+00
3.588020000000000209e+01 7.135086832559999870e+00
3.589750000000000796e+01 7.135086832559999870e+00
3.591479999999999961e+01 7.135083910239999661e+00
3.593209999999999837e+01 7.135086832559999870e+00
3.594939999999999714e+01 7.135086832559999870e+00
3.596670000000000300e+01 7.135083910239999661e+00
3.598400000000000176e+01 7.135086832559999870e+00
3.600130000000000052e+01 7.135086832559999870e+00
3.601859999999999928e+01 7.135083910239999661e+00
3.603590000000000515e+01 7.135086832559999870e+00
3.605320000000000391e+01 7.135086832559999870e+00
3.607050000000000267e+01 7.135083910239999661e+00
3.608780000000000143e+01 7.135086832559999870e+00
3.610510000000000730e+01 7.135086832559999870e+00
3.612240000000000606e+01 7.135083910239999661e+00
3.613969999999999771e+01 7.135086832559999870e+00
3.615699999999999648e+01 7.135086832559999870e+00
3.617430000000000234e+01 7.135083910239999661e+00
3.619160000000000110e+01 7.135086832559999870e+00
3.620889999999999986e+01 7.135086832559999870e+00
3.622619999999999862e+01 7.135083910239999661e+00
3.624350000000000449e+01 7.135086832559999870e+00
3.626080000000000325e+01 7.135086832559999870e+00
3.627810000000000201e+01 7.135083910239999661e+00
3.629540000000000077e+01 7.135086832559999870e+00
3.631270000000000664e+01 7.135086832559999870e+00
3.633000000000000540e+01 7.135083910239999661e+00
3.634730000000000416e+01 7.135086832559999870e+00
3.636459999999999582e+01 7.135086832559999870e+00
3.638190000000000168e+01 7.135083910239999661e+00
3.639920000000000044e+01 7.135086832559999870e+00
3.641649999999999920e+01 7.135086832559999870e+00
3.643379999999999797e+01 7.135083910239999661e+00
3.645110000000000383e+01 7.135086832559999870e+00
3.646840000000000259e+01 7.135086832559999870e+00
3.648570000000000135e+01 7.135083910239999661e+00
3.650300000000000011e+01 7.135086832559999870e+00
3.652030000000000598e+01 7.135086832559999870e+00
3.653760000000000474e+01 7.135083910239999661e+00
3.655490000000000350e+01 7.135086832559999870e+00
3.657220000000000226e+01 7.135086832559999870e+00
3.658950000000000813e+01 7.135083910239999661e+00
3.660679999999999978e+01 7.135086832559999870e+00
3.662409999999999854e+01 7.135086832559999870e+00
3.664139999999999731e+01 7.135083910239999661e+00
3.665870000000000317e+01 7.135086832559999870e+00
3.667600000000000193e+01 7.135086832559999870e+00
3.669330000000000069e+01 7.135083910239999661e+00
3.671059999999999945e+01 7.135086832559999870e+00
3.672790000000000532e+01 7.135086832559999870e+00
3.674520000000000408e+01 7.135083910239999661e+00
3.676250000000000284e+01 7.135086832559999870e+00
3.677980000000000160e+01 7.135086832559999870e+00
3.679710000000000036e+01 7.135083910239999661e+00
3.681440000000000623e+01 7.135086832559999870e+00
3.683170000000000499e+01 7.135086832559999870e+00
3.684899999999999665e+01 7.135083910239999661e+00
3.686629999999999541e+01 7.135086832559999870e+00
3.688360000000000127e+01 7.135086832559999870e+00
3.690090000000000003e+01 7.135083910239999661e+00
3.691819999999999879e+01 7.135086832559999870e+00
3.693549999999999756e+01 7.135086832559999870e+00
3.695280000000000342e+01 7.135083910239999661e+00
3.697010000000000218e+01 7.135086832559999870e+00
3.698740000000000094e+01 7.135086832559999870e+00
3.700469999999999970e+01 7.135083910239999661e+00
3.702200000000000557e+01 7.135086832559999870e+00
3.703930000000000433e+01 7.135086832559999870e+00
3.705660000000000309e+01 7.135083910239999661e+00
3.707389999999999475e+01 7.135086832559999870e+00
3.709120000000000061e+01 7.135086832559999870e+00
3.710849999999999937e+01 7.135083910239999661e+00
3.712579999999999814e+01 7.135086832559999870e+00
3.714309999999999690e+01 7.135086832559999870e+00
3.716040000000000276e+01 7.135083910239999661e+00
3.717770000000000152e+01 7.135086832559999870e+00
3.719500000000000028e+01 7.135086832559999870e+00
3.721229999999999905e+01 7.135083910239999661e+00
3.722960000000000491e+01 7.135086832559999870e+00
3.724690000000000367e+01 7.135086832559999870e+00
3.726420000000000243e+01 7.135083910239999661e+00
3.728150000000000119e+01 7.135086832559999870e+00
3.729880000000000706e+01 7.135086832559999870e+00
3.731609999999999872e+01 7.135083910239999661e+00
3.733339999999999748e+01 7.135086832559999870e+00
3.735069999999999624e+01 7.135086832559999870e+00
3.736800000000000210e+01 7.135083910239999661e+00
3.738530000000000086e+01 7.135086832559999870e+00
3.740259999999999962e+01 7.135086832559999870e+00
3.741989999999999839e+01 7.135083910239999661e+00
3.743720000000000425e+01 7.135086832559999870e+00
3.745450000000000301e+01 7.135086832559999870e+00
3.747180000000000177e+01 7.135083910239999661e+00
3.748910000000000053e+01 7.135086832559999870e+00
3.750640000000000640e+01 7.135086832559999870e+00
3.752370000000000516e+01 7.135083910239999661e+00
3.754099999999999682e+01 7.135086832559999870e+00
3.755829999999999558e+01 7.135086832559999870e+00
3.757560000000000144e+01 7.135083910239999661e+00
3.759290000000000020e+01 7.135086832559999870e+00
3.761019999999999897e+01 7.135086832559999870e+00
3.762749999999999773e+01 7.135083910239999661e+00
3.764480000000000359e+01 7.135086832559999870e+00
3.766210000000000235e+01 7.135086832559999870e+00
3.767940000000000111e+01 7.135083910239999661e+00
3.769669999999999987e+01 7.135086832559999870e+00
3.771400000000000574e+01 7.135086832559999870e+00
3.773130000000000450e+01 7.135083910239999661e+00
3.774860000000000326e+01 7.135086832559999870e+00
3.776590000000000202e+01 7.135086832559999870e+00
3.778320000000000789e+01 7.135083910239999661e+00
3.780049999999999955e+01 7.135086832559999870e+00
3.781779999999999831e+01 7.135086832559999870e+00
3.783509999999999707e+01 7.135083910239999661e+00
3.785240000000000293e+01 7.135086832559999870e+00
3.786970000000000169e+01 7.135086832559999870e+00
3.788700000000000045e+01 7.135083910239999661e+00
3.790429999999999922e+01 7.135086832559999870e+00
3.792160000000000508e+01 7.135086832559999870e+00
3.793890000000000384e+01 7.135083910239999661e+00
3.795620000000000260e+01 7.135086832559999870e+00
3.797350000000000136e+01 7.135086832559999870e+00
3.799080000000000723e+01 7.135083910239999661e+00
3.800810000000000599e+01 7.135086832559999870e+00
3.802539999999999765e+01 7.135086832559999870e+00
3.804269999999999641e+01 7.135083910239999661e+00
3.806000000000000227e+01 7.135086832559999870e+00
3.807730000000000103e+01 7.135086832559999870e+00
3.809459999999999980e+01 7.135083910239999661e+00
3.811189999999999856e+01 7.135086832559999870e+00
3.812920000000000442e+01 7.135086832559999870e+00
3.814650000000000318e+01 7.135083910239999661e+00
3.816380000000000194e+01 7.135086832559999870e+00
3.818110000000000070e+01 7.135086832559999870e+00
3.819840000000000657e+01 7.135083910239999661e+00
3.821570000000000533e+01 7.135086832559999870e+00
3.823300000000000409e+01 7.135086832559999870e+00
3.825029999999999575e+01 7.135083910239999661e+00
3.826760000000000161e+01 7.135086832559999870e+00
3.828490000000000038e+01 7.135086832559999870e+00
3.830219999999999914e+01 7.135083910239999661e+00
3.831949999999999790e+01 7.135086832559999870e+00
3.833680000000000376e+01 7.135086832559999870e+00
3.835410000000000252e+01 7.135083910239999661e+00
3.837140000000000128e+01 7.135086832559999870e+00
3.838870000000000005e+01 7.135086832559999870e+00
3.840600000000000591e+01 7.135083910239999661e+00
3.842330000000000467e+01 7.135086832559999870e+00
3.844060000000000343e+01 7.135086832559999870e+00
3.845790000000000219e+01 7.135083910239999661e+00
3.847520000000000806e+01 7.135086832559999870e+00
3.849249999999999972e+01 7.135086832559999870e+00
3.850979999999999848e+01 7.135083910239999661e+00
3.852709999999999724e+01 7.135086832559999870e+00
3.854440000000000310e+01 7.135086832559999870e+00
3.856170000000000186e+01 7.135083910239999661e+00
3.857900000000000063e+01 7.135086832559999870e+00
3.859629999999999939e+01 7.135086832559999870e+00
3.861360000000000525e+01 7.135083910239999661e+00
3.863090000000000401e+01 7.135086832559999870e+00
3.864820000000000277e+01 7.135086832559999870e+00
3.866550000000000153e+01 7.135083910239999661e+00
3.868280000000000740e+01 7.135086832559999870e+00
3.870010000000000616e+01 7.135086832559999870e+00
3.871740000000000492e+01 7.135083910239999661e+00
3.873469999999999658e+01 7.135086832559999870e+00
3.875200000000000244e+01 7.135086832559999870e+00
3.876930000000000121e+01 7.135083910239999661e+00
3.878659999999999997e+01 7.135086832559999870e+00
3.880389999999999873e+01 7.135086832559999870e+00
3.882120000000000459e+01 7.135083910239999661e+00
3.883850000000000335e+01 7.135086832559999870e+00
3.885580000000000211e+01 7.135086832559999870e+00
3.887310000000000088e+01 7.135083910239999661e+00
3.889040000000000674e+01 7.135086832559999870e+00
3.890770000000000550e+01 7.135086832559999870e+00
3.892500000000000426e+01 7.135083910239999661e+00
3.894230000000000302e+01 7.135086832559999870e+00
3.895959999999999468e+01 7.135086832559999870e+00
3.897690000000000055e+01 7.135083910239999661e+00
3.899419999999999931e+01 7.135086832559999870e+00
3.901149999999999807e+01 7.135086832559999870e+00
3.902879999999999683e+01 7.135083910239999661e+00
3.904610000000000269e+01 7.135086832559999870e+00
3.906340000000000146e+01 7.135086832559999870e+00
3.908070000000000022e+01 7.135083910239999661e+00
3.909799999999999898e+01 7.135086832559999870e+00
3.911530000000000484e+01 7.135086832559999870e+00
3.913260000000000360e+01 7.135083910239999661e+00
3.914990000000000236e+01 7.135086832559999870e+00
3.916720000000000113e+01 7.135086832559999870e+00
3.918450000000000699e+01 7.135083910239999661e+00
3.920179999999999865e+01 7.135086832559999870e+00
3.921909999999999741e+01 7.135086832559999870e+00
3.923639999999999617e+01 7.135083910239999661e+00
3.925370000000000203e+01 7.135086832559999870e+00
3.927100000000000080e+01 7.135086832559999870e+00
3.928829999999999956e+01 7.135083910239999661e+00
3.930559999999999832e+01 7.135086832559999870e+00
3.932290000000000418e+01 7.135086832559999870e+00
3.934020000000000294e+01 7.135083910239999661e+00
3.935750000000000171e+01 7.135086832559999870e+00
3.937480000000000047e+01 7.135086832559999870e+00
3.939210000000000633e+01 7.135083910239999661e+00
3.940940000000000509e+01 7.135086832559999870e+00
3.942669999999999675e+01 7.135086832559999870e+00
3.944399999999999551e+01 7.135083910239999661e+00
3.946130000000000138e+01 7.135086832559999870e+00
3.947860000000000014e+01 7.135086832559999870e+00
3.949589999999999890e+01 7.135083910239999661e+00
3.951319999999999766e+01 7.135086832559999870e+00
3.953050000000000352e+01 7.135086832559999870e+00
3.954780000000000229e+01 7.135083910239999661e+00
3.956510000000000105e+01 7.135086832559999870e+00
3.958239999999999981e+01 7.135086832559999870e+00
3.959970000000000567e+01 7.135083910239999661e+00
3.961700000000000443e+01 7.135086832559999870e+00
3.963430000000000319e+01 7.135086832559999870e+00
3.965160000000000196e+01 7.135083910239999661e+00
3.966890000000000072e+01 7.135086832559999870e+00
3.968619999999999948e+01 7.135086832559999870e+00
3.970349999999999824e+01 7.135083910239999661e+00
3.972079999999999700e+01 7.135086832559999870e+00
3.973810000000000286e+01 7.135086832559999870e+00
3.975540000000000163e+01 7.135083910239999661e+00
3.977270000000000039e+01 7.135086832559999870e+00
3.978999999999999915e+01 7.135086832559999870e+00
3.980730000000000501e+01 7.135083910239999661e+00
3.982460000000000377e+01 7.135086832559999870e+00
3.984190000000000254e+01 7.135086832559999870e+00
3.985920000000000130e+01 7.135083910239999661e+00
3.987650000000000716e+01 7.135086832559999870e+00
3.989380000000000592e+01 7.135086832559999870e+00
3.991109999999999758e+01 7.135083910239999661e+00
3.992839999999999634e+01 7.135086832559999870e+00
3.994570000000000221e+01 7.135086832559999870e+00
3.996300000000000097e+01 7.135083910239999661e+00
3.998029999999999973e+01 7.135086832559999870e+00
3.999759999999999849e+01 7.135086832559999870e+00
4.001490000000000435e+01 7.135083910239999661e+00
4.003220000000000312e+01 7.135086832559999870e+00
4.004950000000000188e+01 7.135086832559999870e+00
4.006680000000000064e+01 7.135083910239999661e+00
4.008410000000000650e+01 7.135086832559999870e+00
4.010140000000000526e+01 7.135086832559999870e+00
4.011870000000000402e+01 7.135083910239999661e+00
4.013599999999999568e+01 7.135086832559999870e+00
4.015330000000000155e+01 7.135086832559999870e+00
4.017060000000000031e+01 7.135083910239999661e+00
4.018789999999999907e+01 7.135086832559999870e+00
4.020519999999999783e+01 7.135086832559999870e+00
4.022250000000000369e+01 7.135083910239999661e+00
4.023980000000000246e+01 7.135086832559999870e+00
4.025710000000000122e+01 7.135086832559999870e+00
4.027439999999999998e+01 7.135083910239999661e+00
4.029170000000000584e+01 7.135086832559999870e+00
4.030900000000000460e+01 7.135086832559999870e+00
4.032630000000000337e+01 7.135083910239999661e+00
4.034360000000000213e+01 7.135086832559999870e+00
4.036090000000000799e+01 7.135086832559999870e+00
4.037819999999999965e+01 7.135083910239999661e+00
4.039549999999999841e+01 7.135086832559999870e+00
4.041279999999999717e+01 7.135086832559999870e+00
4.043010000000000304e+01 7.135083910239999661e+00
4.044740000000000180e+01 7.135086832559999870e+00
4.046470000000000056e+01 7.135086832559999870e+00
4.048199999999999932e+01 7.135083910239999661e+00
4.049930000000000518e+01 7.135086832559999870e+00
4.051660000000000394e+01 7.135086832559999870e+00
4.053390000000000271e+01 7.135083910239999661e+00
4.055120000000000147e+01 7.135086832559999870e+00
4.056850000000000733e+01 7.135086832559999870e+00
4.058580000000000609e+01 7.135083910239999661e+00
4.060309999999999775e+01 7.135086832559999870e+00
4.062039999999999651e+01 7.135086832559999870e+00
4.063770000000000238e+01 7.135083910239999661e+00
4.065500000000000114e+01 7.135086832559999870e+00
4.067229999999999990e+01 7.135086832559999870e+00
4.068959999999999866e+01 7.135083910239999661e+00
4.070690000000000452e+01 7.135086832559999870e+00
4.072420000000000329e+01 7.135086832559999870e+00
4.074150000000000205e+01 7.135083910239999661e+00
4.075880000000000081e+01 7.135086832559999870e+00
4.077610000000000667e+01 7.135086832559999870e+00
4.079340000000000543e+01 7.135083910239999661e+00
4.081070000000000420e+01 7.135086832559999870e+00
4.082800000000000296e+01 7.135086832559999870e+00
4.084530000000000882e+01 7.135083910239999661e+00
4.086260000000000048e+01 7.135086832559999870e+00
4.087989999999999924e+01 7.135086832559999870e+00
4.089719999999999800e+01 7.135083910239999661e+00
4.091450000000000387e+01 7.135086832559999870e+00
4.093180000000000263e+01 7.135086832559999870e+00
4.094910000000000139e+01 7.135083910239999661e+00
4.096640000000000015e+01 7.135086832559999870e+00
4.098370000000000601e+01 7.135086832559999870e+00
4.100100000000000477e+01 7.135083910239999661e+00
4.101830000000000354e+01 7.135086832559999870e+00
4.103560000000000230e+01 7.135086832559999870e+00
4.105290000000000816e+01 7.135083910239999661e+00
4.107020000000000692e+01 7.135086832559999870e+00
4.108749999999999858e+01 7.135086832559999870e+00
4.110479999999999734e+01 7.135083910239999661e+00
4.112209999999999610e+01 7.135086832559999870e+00
4.113940000000000197e+01 7.135086832559999870e+00
4.115670000000000073e+01 7.135083910239999661e+00
4.117399999999999949e+01 7.135086832559999870e+00
4.119129999999999825e+01 7.135086832559999870e+00
4.120860000000000412e+01 7.135083910239999661e+00
4.122590000000000288e+01 7.135086832559999870e+00
4.124320000000000164e+01 7.135086832559999870e+00
4.126050000000000040e+01 7.135083910239999661e+00
4.127780000000000626e+01 7.135086832559999870e+00
4.129510000000000502e+01 7.135086832559999870e+00
4.131239999999999668e+01 7.135083910239999661e+00
4.132969999999999544e+01 7.135086832559999870e+00
4.134700000000000131e+01 7.135086832559999870e+00
4.136430000000000007e+01 7.135083910239999661e+00
4.138159999999999883e+01 7.135086832559999870e+00
4.139889999999999759e+01 7.135086832559999870e+00
4.141620000000000346e+01 7.135083910239999661e+00
4.143350000000000222e+01 7.135086832559999870e+00
4.145080000000000098e+01 7.135086832559999870e+00
4.146809999999999974e+01 7.135083910239999661e+00
4.148540000000000560e+01 7.135086832559999870e+00
4.150270000000000437e+01 7.135086832559999870e+00
4.152000000000000313e+01 7.135083910239999661e+00
4.153729999999999478e+01 7.135086832559999870e+00
4.155460000000000065e+01 7.135086832559999870e+00
4.157189999999999941e+01 7.135083910239999661e+00
4.158919999999999817e+01 7.135086832559999870e+00
4.160649999999999693e+01 7.135086832559999870e+00
4.162380000000000280e+01 7.135083910239999661e+00
4.164110000000000156e+01 7.135086832559999870e+00
4.165840000000000032e+01 7.135086832559999870e+00
4.167569999999999908e+01 7.135083910239999661e+00
4.169300000000000495e+01 7.135086832559999870e+00
4.171030000000000371e+01 7.135086832559999870e+00
4.172760000000000247e+01 7.135083910239999661e+00
4.174490000000000123e+01 7.135086832559999870e+00
4.176220000000000709e+01 7.135086832559999870e+00
4.177950000000000585e+01 7.135083910239999661e+00
4.179679999999999751e+01 7.135086832559999870e+00
4.181409999999999627e+01 7.135086832559999870e+00
4.183140000000000214e+01 7.135083910239999661e+00
4.184870000000000090e+01 7.135086832559999870e+00
4.186599999999999966e+01 7.135086832559999870e+00
4.188329999999999842e+01 7.135083910239999661e+00
4.190060000000000429e+01 7.135086832559999870e+00
4.191790000000000305e+01 7.135086832559999870e+00
4.193520000000000181e+01 7.135083910239999661e+00
4.195250000000000057e+01 7.135086832559999870e+00
4.196980000000000643e+01 7.135086832559999870e+00
4.198710000000000520e+01 7.135083910239999661e+00
4.200440000000000396e+01 7.135086832559999870e+00
4.202169999999999561e+01 7.135086832559999870e+00
4.203900000000000148e+01 7.135083910239999661e+00
4.205630000000000024e+01 7.135086832559999870e+00
4.207359999999999900e+01 7.135086832559999870e+00
4.209089999999999776e+01 7.135083910239999661e+00
4.210820000000000363e+01 7.135086832559999870e+00
4.212550000000000239e+01 7.135086832559999870e+00
4.214280000000000115e+01 7.135083910239999661e+00
4.216009999999999991e+01 7.135086832559999870e+00
4.217740000000000578e+01 7.135086832559999870e+00
4.219470000000000454e+01 7.135083910239999661e+00
4.221200000000000330e+01 7.135086832559999870e+00
4.222930000000000206e+01 7.135086832559999870e+00
4.224660000000000792e+01 7.135083910239999661e+00
4.226389999999999958e+01 7.135086832559999870e+00
4.228119999999999834e+01 7.135086832559999870e+00
4.229849999999999710e+01 7.135083910239999661e+00
4.231580000000000297e+01 7.135086832559999870e+00
4.233310000000000173e+01 7.135086832559999870e+00
4.235040000000000049e+01 7.135083910239999661e+00
4.236769999999999925e+01 7.135086832559999870e+00
4.238500000000000512e+01 7.135086832559999870e+00
4.240230000000000388e+01 7.135083910239999661e+00
4.241960000000000264e+01 7.135086832559999870e+00
4.243690000000000140e+01 7.135086832559999870e+00
4.245420000000000726e+01 7.135083910239999661e+00
4.247150000000000603e+01 7.135086832559999870e+00
4.248879999999999768e+01 7.135086832559999870e+00
4.250609999999999644e+01 7.135083910239999661e+00
4.252340000000000231e+01 7.135086832559999870e+00
4.254070000000000107e+01 7.135086832559999870e+00
4.255799999999999983e+01 7.135083910239999661e+00
4.257529999999999859e+01 7.135086832559999870e+00
4.259260000000000446e+01 7.135086832559999870e+00
4.260990000000000322e+01 7.135083910239999661e+00
4.262720000000000198e+01 7.135086832559999870e+00
4.264450000000000074e+01 7.135086832559999870e+00
4.266180000000000661e+01 7.135083910239999661e+00
4.267910000000000537e+01 7.135086832559999870e+00
4.269640000000000413e+01 7.135086832559999870e+00
4.271370000000000289e+01 7.135083910239999661e+00
4.273100000000000165e+01 7.135086832559999870e+00
4.274830000000000041e+01 7.135086832559999870e+00
4.276559999999999917e+01 7.135083910239999661e+00
4.278289999999999793e+01 7.135086832559999870e+00
4.280020000000000380e+01 7.135086832559999870e+00
4.281750000000000256e+01 7.135083910239999661e+00
4.283480000000000132e+01 7.135086832559999870e+00
4.285210000000000008e+01 7.135086832559999870e+00
4.286940000000000595e+01 7.135083910239999661e+00
4.288670000000000471e+01 7.135086832559999870e+00
4.290400000000000347e+01 7.135086832559999870e+00
4.292130000000000223e+01 7.135083910239999661e+00
4.293860000000000809e+01 7.135086832559999870e+00
4.295590000000000686e+01 7.135086832559999870e+00
4.297319999999999851e+01 7.135083910239999661e+00
4.299049999999999727e+01 7.135086832559999870e+00
4.300780000000000314e+01 7.135086832559999870e+00
4.302510000000000190e+01 7.135083910239999661e+00
4.304240000000000066e+01 7.135086832559999870e+00
4.305969999999999942e+01 7.135086832559999870e+00
4.307700000000000529e+01 7.135083910239999661e+00
4.309430000000000405e+01 7.135086832559999870e+00
4.311160000000000281e+01 7.135086832559999870e+00
4.312890000000000157e+01 7.135083910239999661e+00
4.314620000000000744e+01 7.135086832559999870e+00
4.316350000000000620e+01 7.135086832559999870e+00
4.318080000000000496e+01 7.135083910239999661e+00
4.319809999999999661e+01 7.135086832559999870e+00
4.321540000000000248e+01 7.135086832559999870e+00
4.323270000000000124e+01 7.135083910239999661e+00
4.325000000000000000e+01 7.135086832559999870e+00


==> anc/Fig2b/plot_timeEvol_VOF_lm.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Read the MD data
VFdataAvg = {}

nMD=5
VFdataAvg[0] = np.loadtxt("VOFDropTimeSeriesTheta95Ca020Lambda0160_forMD.txt")
VFdataAvg[1] = np.loadtxt("VOFDropTimeSeriesTheta95Ca020Lambda0226_forMD.txt")
VFdataAvg[2] = np.loadtxt("VOFDropTimeSeriesTheta95Ca020Lambda0320_forMD.txt")
VFdataAvg[3] = np.loadtxt("VOFDropTimeSeriesTheta95Ca020Lambda0640_forMD.txt")
VFdataAvg[4] = np.loadtxt("VOFDropTimeSeriesTheta95Ca020Lambda1280_forMD.txt")

lnSpec = ["k-","r-","g-","m-","c-"]

# Plot the data
fig = plt.figure(1, figsize=(16.8/2.8*0.95, 9.75/1.9*0.95), dpi=80)

for i in range(nMD):
    plt.plot(VFdataAvg[i][:,0],VFdataAvg[i][:,1],lnSpec[i])

# plt.title(r"(a) (b) $\Delta x_l$ $\Delta x_r$")
plt.title(r"(b)")
# fig.suptitle("Interface angle")
plt.xlabel("t [ns]");
plt.ylabel(r"$\Delta x$ [nm]");
plt.xlim([-1,25])

fig.savefig("plot_timeEvol_VOF_lm.pdf", format="pdf")


plt.show()


==> anc/Fig3/M2_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 4.698330756800000313e-02 9.501510000000000389e+01 9.495869999999999322e+01
8.649999999999999703e-03 9.356070488799998752e-02 9.502729999999999677e+01 9.509069999999999823e+01
1.297500000000000042e-02 1.426118460879999827e-01 9.499599999999999511e+01 9.515550000000000352e+01
1.729999999999999941e-02 1.892094074160000083e-01 9.496429999999999438e+01 9.504149999999999920e+01
2.162500000000000186e-02 2.348352973439999936e-01 9.495900000000000318e+01 9.493200000000000216e+01
2.595000000000000084e-02 2.785222279519999899e-01 9.507559999999999434e+01 9.490340000000000487e+01
3.027500000000000330e-02 3.213704527199999772e-01 9.517629999999999768e+01 9.485309999999999775e+01
3.459999999999999881e-02 3.630339689599999531e-01 9.517249999999999943e+01 9.475560000000000116e+01
3.892500000000000127e-02 4.041685452799999578e-01 9.518940000000000623e+01 9.466469999999999629e+01
4.325000000000000372e-02 4.446192987200000002e-01 9.523919999999999675e+01 9.459520000000000550e+01
4.757499999999999923e-02 4.847924317600000310e-01 9.533700000000000330e+01 9.466079999999999472e+01
5.190000000000000169e-02 5.246119640799999928e-01 9.540919999999999845e+01 9.475530000000000541e+01
5.622499999999999720e-02 5.643584383999999954e-01 9.538639999999999475e+01 9.484250000000000114e+01
6.055000000000000659e-02 6.036987102399999916e-01 9.527830000000000155e+01 9.495640000000000214e+01
6.487500000000000211e-02 6.427379831199999671e-01 9.518370000000000175e+01 9.499150000000000205e+01
6.919999999999999762e-02 6.812512383999999033e-01 9.510490000000000066e+01 9.491769999999999641e+01
7.352500000000000702e-02 7.192501653599999711e-01 9.503459999999999752e+01 9.483299999999999841e+01
7.785000000000000253e-02 7.567727541600000052e-01 9.508159999999999457e+01 9.476829999999999643e+01
8.217499999999999805e-02 7.939154413599999183e-01 9.516330000000000666e+01 9.474769999999999470e+01
8.650000000000000744e-02 8.307308287199999253e-01 9.524819999999999709e+01 9.476680000000000348e+01
9.082500000000000295e-02 8.672802849599999808e-01 9.522249999999999659e+01 9.466899999999999693e+01
9.514999999999999847e-02 9.036339457599998903e-01 9.520539999999999736e+01 9.457429999999999382e+01
9.947500000000000786e-02 9.398327236000000307e-01 9.526099999999999568e+01 9.451000000000000512e+01
1.038000000000000034e-01 9.759467541599998741e-01 9.535420000000000584e+01 9.459390000000000498e+01
1.081250000000000128e-01 1.012008182960000058e+00 9.544950000000000045e+01 9.467260000000000275e+01
1.124499999999999944e-01 1.049036899680000134e+00 9.519079999999999586e+01 9.479739999999999611e+01
1.167750000000000038e-01 1.084823630400000072e+00 9.518129999999999313e+01 9.474429999999999552e+01
1.211000000000000132e-01 1.120072654239999910e+00 9.527079999999999416e+01 9.478239999999999554e+01
1.254250000000000087e-01 1.154965155039999969e+00 9.535120000000000573e+01 9.481640000000000157e+01
1.297500000000000042e-01 1.189688161279999878e+00 9.543170000000000641e+01 9.474500000000000455e+01
1.340749999999999997e-01 1.224118935519999951e+00 9.540540000000000020e+01 9.461860000000000070e+01
1.383999999999999952e-01 1.258514641919999955e+00 9.538030000000000541e+01 9.449099999999999966e+01
1.427250000000000185e-01 1.292691174320000025e+00 9.540850000000000364e+01 9.444480000000000075e+01
1.470500000000000140e-01 1.326929075440000050e+00 9.548659999999999570e+01 9.445749999999999602e+01
1.513750000000000095e-01 1.361029627520000007e+00 9.555750000000000455e+01 9.447759999999999536e+01
1.557000000000000051e-01 1.395328897359999987e+00 9.559029999999999916e+01 9.447629999999999484e+01
1.600250000000000006e-01 1.429280411119999927e+00 9.548420000000000130e+01 9.459220000000000539e+01
1.643499999999999961e-01 1.463182245439999862e+00 9.539600000000000080e+01 9.465919999999999845e+01
1.686750000000000194e-01 1.496870750399999839e+00 9.530310000000000059e+01 9.464910000000000423e+01
1.730000000000000149e-01 1.530383916159999913e+00 9.520959999999999468e+01 9.462319999999999709e+01
1.773250000000000104e-01 1.563452889279999924e+00 9.514790000000000703e+01 9.458669999999999334e+01
1.816500000000000059e-01 1.596361134799999970e+00 9.519499999999999318e+01 9.457420000000000471e+01
1.859750000000000014e-01 1.628907012639999818e+00 9.523879999999999768e+01 9.462059999999999604e+01
1.902999999999999969e-01 1.661368143199999814e+00 9.529949999999999477e+01 9.465569999999999595e+01
1.946249999999999925e-01 1.693548731039999922e+00 9.532760000000000389e+01 9.459900000000000375e+01
1.989500000000000157e-01 1.725708862639999897e+00 9.534000000000000341e+01 9.450020000000000664e+01
2.032750000000000112e-01 1.757661509519999887e+00 9.533419999999999561e+01 9.439619999999999322e+01
2.076000000000000068e-01 1.789663835839999884e+00 9.535200000000000387e+01 9.437900000000000489e+01
2.119250000000000300e-01 1.821525890799999825e+00 9.539679999999999893e+01 9.439709999999999468e+01
2.162500000000000255e-01 1.853513605519999885e+00 9.547790000000000532e+01 9.441200000000000614e+01
2.205749999999999933e-01 1.886439384959999632e+00 9.545260000000000389e+01 9.441200000000000614e+01
2.248999999999999888e-01 1.917895237439999789e+00 9.542010000000000502e+01 9.439130000000000109e+01
2.292250000000000121e-01 1.949187439999999771e+00 9.540840000000000032e+01 9.438530000000000086e+01
2.335500000000000076e-01 1.980248779279999871e+00 9.536790000000000589e+01 9.435269999999999868e+01
2.378750000000000031e-01 2.011292584640000047e+00 9.536329999999999529e+01 9.432120000000000459e+01
2.422000000000000264e-01 2.042196118640000169e+00 9.536239999999999384e+01 9.427750000000000341e+01
2.465250000000000219e-01 2.073137642799999902e+00 9.539509999999999934e+01 9.429290000000000305e+01
2.508500000000000174e-01 2.104009031279999942e+00 9.539379999999999882e+01 9.434739999999999327e+01
2.551749999999999852e-01 2.134976856319999783e+00 9.537619999999999720e+01 9.440970000000000084e+01
2.595000000000000084e-01 2.165947603679999833e+00 9.534399999999999409e+01 9.447650000000000148e+01
2.638250000000000317e-01 2.196859904639999694e+00 9.529210000000000491e+01 9.462199999999999989e+01
2.681499999999999995e-01 2.227588099439999691e+00 9.529200000000000159e+01 9.473099999999999454e+01
2.724750000000000227e-01 2.258243236239999785e+00 9.528660000000000707e+01 9.470470000000000255e+01
2.767999999999999905e-01 2.288568150880000207e+00 9.528230000000000643e+01 9.466809999999999548e+01
2.811250000000000138e-01 2.318694347760000163e+00 9.530400000000000205e+01 9.461350000000000193e+01
2.854500000000000370e-01 2.348534157280000034e+00 9.542199999999999704e+01 9.456619999999999493e+01
2.897750000000000048e-01 2.378227850799999654e+00 9.553709999999999525e+01 9.456040000000000134e+01
2.941000000000000281e-01 2.407696525680000033e+00 9.556640000000000157e+01 9.459489999999999554e+01
2.984250000000000513e-01 2.437071686319999930e+00 9.559780000000000655e+01 9.460490000000000066e+01
3.027500000000000191e-01 2.466277352399999678e+00 9.557070000000000221e+01 9.454890000000000327e+01
3.070749999999999869e-01 2.495445028319999814e+00 9.554730000000000700e+01 9.449469999999999459e+01
3.114000000000000101e-01 2.524492889119999806e+00 9.556310000000000571e+01 9.444010000000000105e+01
3.157249999999999779e-01 2.553555361519999956e+00 9.560460000000000491e+01 9.443410000000000082e+01
3.200500000000000012e-01 2.582547698239999967e+00 9.563859999999999673e+01 9.445929999999999893e+01
3.243750000000000244e-01 2.611604326000000142e+00 9.563819999999999766e+01 9.447060000000000457e+01
3.286999999999999922e-01 2.641271718639999655e+00 9.540030000000000143e+01 9.441660000000000252e+01
3.330250000000000155e-01 2.669968901039999842e+00 9.541280000000000427e+01 9.438450000000000273e+01
3.373500000000000387e-01 2.698528734399999518e+00 9.540080000000000382e+01 9.429739999999999611e+01
3.416750000000000065e-01 2.726933684799999646e+00 9.538490000000000180e+01 9.424439999999999884e+01
3.460000000000000298e-01 2.755364936079999882e+00 9.539870000000000516e+01 9.426309999999999434e+01
3.503250000000000530e-01 2.783693906159999898e+00 9.549580000000000268e+01 9.434600000000000364e+01
3.546500000000000208e-01 2.812131002080000108e+00 9.556709999999999638e+01 9.442310000000000514e+01
3.589750000000000441e-01 2.840538874799999558e+00 9.562130000000000507e+01 9.450090000000000146e+01
3.633000000000000118e-01 2.868888301119999706e+00 9.567749999999999488e+01 9.457529999999999859e+01
3.676250000000000351e-01 2.897036087359999623e+00 9.567059999999999320e+01 9.463490000000000180e+01
3.719500000000000028e-01 2.925183873599999984e+00 9.560819999999999652e+01 9.458459999999999468e+01
3.762749999999999706e-01 2.953150475999999802e+00 9.551340000000000430e+01 9.454579999999999984e+01
3.805999999999999939e-01 2.981204747999999682e+00 9.543200000000000216e+01 9.450310000000000343e+01
3.849250000000000171e-01 3.008937564799999631e+00 9.533920000000000528e+01 9.448439999999999372e+01
3.892499999999999849e-01 3.036582711999999962e+00 9.526130000000000564e+01 9.449169999999999447e+01
3.935750000000000082e-01 3.063994073599999535e+00 9.528279999999999461e+01 9.449139999999999873e+01
3.979000000000000314e-01 3.091317765599999934e+00 9.531440000000000623e+01 9.445359999999999445e+01
4.022249999999999992e-01 3.118436895199999892e+00 9.536809999999999832e+01 9.438269999999999982e+01
4.065500000000000225e-01 3.145556024799999850e+00 9.538429999999999609e+01 9.432049999999999557e+01
4.108750000000000457e-01 3.172499815200000128e+00 9.537829999999999586e+01 9.427519999999999811e+01
4.152000000000000135e-01 3.199472828799999835e+00 9.535660000000000025e+01 9.422469999999999857e+01
4.195250000000000368e-01 3.226299726399999734e+00 9.533499999999999375e+01 9.423990000000000578e+01
4.238500000000000600e-01 3.253214293600000140e+00 9.538379999999999370e+01 9.425409999999999400e+01
4.281750000000000278e-01 3.280041191199999595e+00 9.546720000000000539e+01 9.432160000000000366e+01
4.325000000000000511e-01 3.306984981599999873e+00 9.554619999999999891e+01 9.440460000000000207e+01
4.368250000000000188e-01 3.334630128799999760e+00 9.557739999999999725e+01 9.461750000000000682e+01
4.411499999999999866e-01 3.361077124799999982e+00 9.557359999999999900e+01 9.459569999999999368e+01
4.454750000000000099e-01 3.387553343999999633e+00 9.561199999999999477e+01 9.456520000000000437e+01
4.497999999999999776e-01 3.413795777599999859e+00 9.564360000000000639e+01 9.453520000000000323e+01
4.541250000000000009e-01 3.440067434399999957e+00 9.565479999999999450e+01 9.448149999999999693e+01
4.584500000000000242e-01 3.466163751999999487e+00 9.567669999999999675e+01 9.448799999999999955e+01
4.627749999999999919e-01 3.492318515999999651e+00 9.568600000000000705e+01 9.452100000000000080e+01
4.671000000000000152e-01 3.518327164000000007e+00 9.563750000000000284e+01 9.455140000000000100e+01
4.714250000000000385e-01 3.544423481599999981e+00 9.558880000000000621e+01 9.453209999999999980e+01
4.757500000000000062e-01 3.570461352799999766e+00 9.552500000000000568e+01 9.444849999999999568e+01
4.800750000000000295e-01 3.596528447199999867e+00 9.547230000000000416e+01 9.435380000000000678e+01
4.844000000000000528e-01 3.622420202399999845e+00 9.541469999999999629e+01 9.425939999999999941e+01
4.887250000000000205e-01 3.648253511199999632e+00 9.537980000000000302e+01 9.419750000000000512e+01
4.930500000000000438e-01 3.673940703999999613e+00 9.544209999999999638e+01 9.421460000000000434e+01
4.973750000000000671e-01 3.699627896799999593e+00 9.551590000000000202e+01 9.424009999999999820e+01
5.017000000000000348e-01 3.725227419999999956e+00 9.558310000000000173e+01 9.425459999999999638e+01
5.060250000000000581e-01 3.750943835999999809e+00 9.561920000000000641e+01 9.425100000000000477e+01
5.103499999999999703e-01 3.776397243199999920e+00 9.560750000000000171e+01 9.431749999999999545e+01
5.146749999999999936e-01 3.801762980799999525e+00 9.561180000000000234e+01 9.441620000000000346e+01
5.190000000000000169e-01 3.826953379199999450e+00 9.561769999999999925e+01 9.444970000000000709e+01
5.233250000000000401e-01 3.852026884799999440e+00 9.563970000000000482e+01 9.446630000000000393e+01
5.276500000000000634e-01 3.876983497599999939e+00 9.570140000000000668e+01 9.445170000000000243e+01
5.319749999999999757e-01 3.901852440799999933e+00 9.576170000000000471e+01 9.443540000000000134e+01
5.362999999999999989e-01 3.926633714399999420e+00 9.581570000000000675e+01 9.440349999999999397e+01
5.406250000000000222e-01 3.951385764799999922e+00 9.585020000000000095e+01 9.439199999999999591e+01
5.449500000000000455e-01 3.976196261599999282e+00 9.562789999999999679e+01 9.446890000000000498e+01
5.492750000000000687e-01 4.000568410399999664e+00 9.561419999999999675e+01 9.449479999999999791e+01
5.535999999999999810e-01 4.025086675199999853e+00 9.564430000000000121e+01 9.449429999999999552e+01
5.579250000000000043e-01 4.049429600799999918e+00 9.566809999999999548e+01 9.449169999999999447e+01
5.622500000000000275e-01 4.073830972799999728e+00 9.570459999999999923e+01 9.442090000000000316e+01
5.665750000000000508e-01 4.098144675199999476e+00 9.573919999999999675e+01 9.433830000000000382e+01
5.709000000000000741e-01 4.122546047200000174e+00 9.576959999999999695e+01 9.430469999999999686e+01
5.752250000000000973e-01 4.146888972800000239e+00 9.572979999999999734e+01 9.430320000000000391e+01
5.795500000000000096e-01 4.171319568000000366e+00 9.569190000000000396e+01 9.430960000000000321e+01
5.838750000000000329e-01 4.195720940000000176e+00 9.564499999999999602e+01 9.432189999999999941e+01
5.882000000000000561e-01 4.220356097599999856e+00 9.560089999999999577e+01 9.432670000000000243e+01
5.925250000000000794e-01 4.244728246399999350e+00 9.558249999999999602e+01 9.439619999999999322e+01
5.968500000000001027e-01 4.268983502399999352e+00 9.558570000000000277e+01 9.448050000000000637e+01
6.011750000000001259e-01 4.292975749600000057e+00 9.564950000000000330e+01 9.450719999999999743e+01
6.055000000000000382e-01 4.316880327199999812e+00 9.573969999999999914e+01 9.447820000000000107e+01
6.098249999999999504e-01 4.340580342400000013e+00 9.575920000000000698e+01 9.445699999999999363e+01
6.141499999999999737e-01 4.364192688000000153e+00 9.577429999999999666e+01 9.443710000000000093e+01
6.184749999999999970e-01 4.387629694399999281e+00 9.578889999999999816e+01 9.439539999999999509e+01
6.228000000000000203e-01 4.411037477599999868e+00 9.579219999999999402e+01 9.436969999999999459e+01
6.271249999999999325e-01 4.434269921600000330e+00 9.578560000000000230e+01 9.436870000000000402e+01
6.314499999999999558e-01 4.457502365599999905e+00 9.578910000000000480e+01 9.440460000000000207e+01
6.357749999999999790e-01 4.480588693599999672e+00 9.577490000000000236e+01 9.442419999999999902e+01
6.401000000000000023e-01 4.503675021599999440e+00 9.580280000000000484e+01 9.439329999999999643e+01
6.444250000000000256e-01 4.526673680000000033e+00 9.582550000000000523e+01 9.436109999999999332e+01
6.487500000000000488e-01 4.549701561599999167e+00 9.580960000000000321e+01 9.433339999999999748e+01
6.530749999999999611e-01 4.572203425600000593e+00 9.568729999999999336e+01 9.421649999999999636e+01
6.573999999999999844e-01 4.595318976799999788e+00 9.561469999999999914e+01 9.419830000000000325e+01
6.617250000000000076e-01 4.618551420799999363e+00 9.558199999999999363e+01 9.421439999999999770e+01
6.660500000000000309e-01 4.641842311200000459e+00 9.555379999999999541e+01 9.426730000000000587e+01
6.703750000000000542e-01 4.665162424800000096e+00 9.551959999999999695e+01 9.430670000000000641e+01
6.747000000000000774e-01 4.688219529599999547e+00 9.547969999999999402e+01 9.434629999999999939e+01
6.790249999999999897e-01 4.711188964799999823e+00 9.551319999999999766e+01 9.438280000000000314e+01
6.833500000000000130e-01 4.733924614399999342e+00 9.555700000000000216e+01 9.442260000000000275e+01
6.876750000000000362e-01 4.756601817600000004e+00 9.560509999999999309e+01 9.442470000000000141e+01
6.920000000000000595e-01 4.779045235199999020e+00 9.564490000000000691e+01 9.437820000000000675e+01
6.963250000000000828e-01 4.801459429599999496e+00 9.568770000000000664e+01 9.433400000000000318e+01
7.006500000000001060e-01 4.823698284799999847e+00 9.572110000000000696e+01 9.428300000000000125e+01
7.049750000000000183e-01 4.845907916799999882e+00 9.568680000000000518e+01 9.424230000000000018e+01
7.093000000000000416e-01 4.867942209599999792e+00 9.563660000000000139e+01 9.422209999999999752e+01
7.136250000000000648e-01 4.889976502399999703e+00 9.559569999999999368e+01 9.422369999999999379e+01
7.179500000000000881e-01 4.911893902400000123e+00 9.560320000000000107e+01 9.423290000000000077e+01
7.222750000000001114e-01 4.933811302399999654e+00 9.563500000000000512e+01 9.423829999999999529e+01
7.266000000000000236e-01 4.955611809599999695e+00 9.565800000000000125e+01 9.423430000000000462e+01
7.309250000000000469e-01 4.977470763199999482e+00 9.568449999999999989e+01 9.421779999999999688e+01
7.352500000000000702e-01 4.999242047200000094e+00 9.567149999999999466e+01 9.421290000000000475e+01
7.395750000000000934e-01 5.021042554399999247e+00 9.564990000000000236e+01 9.416030000000000655e+01
7.439000000000000057e-01 5.042784615199999543e+00 9.557359999999999900e+01 9.409590000000000032e+01
7.482250000000000290e-01 5.064614345599999012e+00 9.548300000000000409e+01 9.404749999999999943e+01
7.525499999999999412e-01 5.086414852799999053e+00 9.538909999999999911e+01 9.406749999999999545e+01
7.568749999999999645e-01 5.108273806399999728e+00 9.535980000000000700e+01 9.408360000000000412e+01
7.611999999999999877e-01 5.130892563199999756e+00 9.567440000000000566e+01 9.415760000000000218e+01
7.655250000000000110e-01 5.152313168799999232e+00 9.569190000000000396e+01 9.409539999999999793e+01
7.698500000000000343e-01 5.173675327999999851e+00 9.570789999999999509e+01 9.404290000000000305e+01
7.741749999999999465e-01 5.194949817600000408e+00 9.572499999999999432e+01 9.397629999999999484e+01
7.784999999999999698e-01 5.216195083999999760e+00 9.571819999999999595e+01 9.398019999999999641e+01
7.828249999999999931e-01 5.237381903999999366e+00 9.570699999999999363e+01 9.402670000000000528e+01
7.871500000000000163e-01 5.258597947199999290e+00 9.571819999999999595e+01 9.410680000000000689e+01
7.914750000000000396e-01 5.279755543999999468e+00 9.575159999999999627e+01 9.417560000000000286e+01
7.958000000000000629e-01 5.300971587199999391e+00 9.579739999999999611e+01 9.423149999999999693e+01
8.001249999999999751e-01 5.322099960800000140e+00 9.583820000000000050e+01 9.428440000000000509e+01
8.044499999999999984e-01 5.343199111199999685e+00 9.587869999999999493e+01 9.433839999999999293e+01
8.087750000000000217e-01 5.364152145599999422e+00 9.590789999999999793e+01 9.439270000000000493e+01
8.131000000000000449e-01 5.385075956799999730e+00 9.594549999999999557e+01 9.440080000000000382e+01
8.174250000000000682e-01 5.405882875199999660e+00 9.597499999999999432e+01 9.434099999999999397e+01
8.217500000000000915e-01 5.426689793599999589e+00 9.596139999999999759e+01 9.428610000000000468e+01
8.260750000000000037e-01 5.447438265599999774e+00 9.592589999999999861e+01 9.425920000000000698e+01
8.304000000000000270e-01 5.468157514399999641e+00 9.585120000000000573e+01 9.423199999999999932e+01
8.347250000000000503e-01 5.488847539999999192e+00 9.578090000000000259e+01 9.418389999999999418e+01
8.390500000000000735e-01 5.509537565599999631e+00 9.570279999999999632e+01 9.415670000000000073e+01
8.433750000000000968e-01 5.530081475199999375e+00 9.562130000000000507e+01 9.413089999999999691e+01
8.477000000000001201e-01 5.550537715199999944e+00 9.554229999999999734e+01 9.412839999999999918e+01
8.520250000000000323e-01 5.570877062399999247e+00 9.553549999999999898e+01 9.413530000000000086e+01
8.563500000000000556e-01 5.591187186400000009e+00 9.555639999999999645e+01 9.411159999999999570e+01
8.606750000000000789e-01 5.611351194399999187e+00 9.560020000000000095e+01 9.407659999999999911e+01
8.650000000000001021e-01 5.631515202399999254e+00 9.564589999999999748e+01 9.404519999999999413e+01
8.693250000000001254e-01 5.651007076799999140e+00 9.564119999999999777e+01 9.400360000000000582e+01
8.736500000000000377e-01 5.671112638400000350e+00 9.562579999999999814e+01 9.406919999999999504e+01
8.779750000000000609e-01 5.691335092800000162e+00 9.564029999999999632e+01 9.413899999999999579e+01
8.822999999999999732e-01 5.711469877599999911e+00 9.568250000000000455e+01 9.421510000000000673e+01
8.866249999999999964e-01 5.731575439199999344e+00 9.574949999999999761e+01 9.429030000000000200e+01
8.909500000000000197e-01 5.751534884799998970e+00 9.581050000000000466e+01 9.437050000000000693e+01
8.952750000000000430e-01 5.771494330399999484e+00 9.588290000000000646e+01 9.442860000000000298e+01
8.995999999999999552e-01 5.791307659999999302e+00 9.588729999999999620e+01 9.438720000000000709e+01
9.039249999999999785e-01 5.811150212799999437e+00 9.588620000000000232e+01 9.433429999999999893e+01
9.082500000000000018e-01 5.830875872800000081e+00 9.586279999999999291e+01 9.428719999999999857e+01
9.125750000000000250e-01 5.850630755999999266e+00 9.584799999999999898e+01 9.423569999999999425e+01
9.169000000000000483e-01 5.870385639200000227e+00 9.584260000000000446e+01 9.421189999999999998e+01
9.212249999999999606e-01 5.890111299199999984e+00 9.584449999999999648e+01 9.420210000000000150e+01
9.255499999999999838e-01 5.909632396799999299e+00 9.583610000000000184e+01 9.421330000000000382e+01
9.298750000000000071e-01 5.929153494399999502e+00 9.578889999999999816e+01 9.421999999999999886e+01
9.342000000000000304e-01 5.948470029600000153e+00 9.577620000000000289e+01 9.423260000000000502e+01
9.385250000000000536e-01 5.967815788000000232e+00 9.576749999999999829e+01 9.424599999999999511e+01
9.428500000000000769e-01 5.986986207199999299e+00 9.574920000000000186e+01 9.421580000000000155e+01
9.471749999999999892e-01 6.006185849599999571e+00 9.573669999999999902e+01 9.416630000000000678e+01
9.515000000000000124e-01 6.025210152799999719e+00 9.573850000000000193e+01 9.412279999999999802e+01
9.558250000000000357e-01 6.044292902399999612e+00 9.575079999999999814e+01 9.407460000000000377e+01
9.601500000000000590e-01 6.063229535999999698e+00 9.574639999999999418e+01 9.403570000000000562e+01
9.644750000000000822e-01 6.082195392800000100e+00 9.575069999999999482e+01 9.400409999999999400e+01
9.688000000000001055e-01 6.101073579999999552e+00 9.574689999999999657e+01 9.405410000000000537e+01
9.731250000000000178e-01 6.119980990399999321e+00 9.574490000000000123e+01 9.409640000000000271e+01
9.774500000000000410e-01 6.138683838399999537e+00 9.571750000000000114e+01 9.418949999999999534e+01
9.817750000000000643e-01 6.157620471999999623e+00 9.570359999999999445e+01 9.422520000000000095e+01
9.861000000000000876e-01 6.176557105599999709e+00 9.569480000000000075e+01 9.426730000000000587e+01
9.904250000000001108e-01 6.195435292800000049e+00 9.573009999999999309e+01 9.430889999999999418e+01
9.947500000000001341e-01 6.214196587200000010e+00 9.578400000000000603e+01 9.435559999999999548e+01
9.990750000000000464e-01 6.232899435199999338e+00 9.583480000000000132e+01 9.440200000000000102e+01
1.003400000000000070e+00 6.251543836799999809e+00 9.583450000000000557e+01 9.437860000000000582e+01
1.007725000000000204e+00 6.270159015199999963e+00 9.583589999999999520e+01 9.434350000000000591e+01
1.012050000000000116e+00 6.288715747199999484e+00 9.583289999999999509e+01 9.430429999999999779e+01
1.016375000000000028e+00 6.307243255999999576e+00 9.582789999999999964e+01 9.426349999999999341e+01
1.020699999999999941e+00 6.325741541599999351e+00 9.582429999999999382e+01 9.422280000000000655e+01
1.025025000000000075e+00 6.344181380800000269e+00 9.582290000000000418e+01 9.418059999999999832e+01
1.029349999999999987e+00 6.362475103999999604e+00 9.576229999999999620e+01 9.415659999999999741e+01
1.033674999999999899e+00 6.380739604000000398e+00 9.570159999999999911e+01 9.414260000000000161e+01
1.038000000000000034e+00 6.398887211199999925e+00 9.571580000000000155e+01 9.416209999999999525e+01
1.042324999999999946e+00 6.417005595200000023e+00 9.573409999999999798e+01 9.418779999999999575e+01
1.046650000000000080e+00 6.435007086399999743e+00 9.574960000000000093e+01 9.421359999999999957e+01
1.050974999999999993e+00 6.452979354400000034e+00 9.576680000000000348e+01 9.417759999999999820e+01
1.055300000000000127e+00 6.470893175999999691e+00 9.577840000000000487e+01 9.413269999999999982e+01
1.059625000000000039e+00 6.488777774399999032e+00 9.579170000000000584e+01 9.408990000000000009e+01
1.063949999999999951e+00 6.506603926399999516e+00 9.581480000000000530e+01 9.404670000000000130e+01
1.068275000000000086e+00 6.524400855199999683e+00 9.583050000000000068e+01 9.400260000000000105e+01
1.072599999999999998e+00 6.542139337600000104e+00 9.583669999999999334e+01 9.395789999999999509e+01
1.076925000000000132e+00 6.559907043199999954e+00 9.583199999999999363e+01 9.396240000000000236e+01
1.081250000000000044e+00 6.577616302400000059e+00 9.580360000000000298e+01 9.399389999999999645e+01
1.085574999999999957e+00 6.595559347200000033e+00 9.610089999999999577e+01 9.410299999999999443e+01
1.089900000000000091e+00 6.613180936800000076e+00 9.610599999999999454e+01 9.414539999999999509e+01
1.094225000000000003e+00 6.631153204799999479e+00 9.614180000000000348e+01 9.418139999999999645e+01
1.098550000000000137e+00 6.648920910399999329e+00 9.610110000000000241e+01 9.421949999999999648e+01
1.102875000000000050e+00 6.666805508799999558e+00 9.607349999999999568e+01 9.425350000000000250e+01
1.107199999999999962e+00 6.684456321599999917e+00 9.602670000000000528e+01 9.428459999999999752e+01
1.111525000000000096e+00 6.702253250399999196e+00 9.599110000000000298e+01 9.431080000000000041e+01
1.115850000000000009e+00 6.719845616799998922e+00 9.593829999999999814e+01 9.429089999999999350e+01
1.120175000000000143e+00 6.737467206399999853e+00 9.589050000000000296e+01 9.425109999999999388e+01
1.124500000000000055e+00 6.754884233599999455e+00 9.583360000000000412e+01 9.422329999999999472e+01
1.128825000000000189e+00 6.772330484000000261e+00 9.579359999999999786e+01 9.418640000000000612e+01
1.133150000000000102e+00 6.789542948800000310e+00 9.576319999999999766e+01 9.415500000000000114e+01
1.137475000000000014e+00 6.806813859999999217e+00 9.580270000000000152e+01 9.411740000000000350e+01
1.141800000000000148e+00 6.823880208799999458e+00 9.582739999999999725e+01 9.408660000000000423e+01
1.146125000000000060e+00 6.840975780799999129e+00 9.587170000000000414e+01 9.407219999999999516e+01
1.150450000000000195e+00 6.857925236799999880e+00 9.590470000000000539e+01 9.408689999999999998e+01
1.154775000000000107e+00 6.874903915999999171e+00 9.594910000000000139e+01 9.409569999999999368e+01
1.159100000000000019e+00 6.891707256000000115e+00 9.598019999999999641e+01 9.409669999999999845e+01
1.163425000000000153e+00 6.908569042399999915e+00 9.602290000000000703e+01 9.409050000000000580e+01
1.167750000000000066e+00 6.925284712799999909e+00 9.601949999999999363e+01 9.405639999999999645e+01
1.172075000000000200e+00 6.942058829599999648e+00 9.601399999999999579e+01 9.401529999999999632e+01
1.176400000000000112e+00 6.958716053599999896e+00 9.600159999999999627e+01 9.398380000000000223e+01
1.180725000000000247e+00 6.975402500799999572e+00 9.600490000000000634e+01 9.394899999999999807e+01
1.185050000000000159e+00 6.992001278400000075e+00 9.599970000000000425e+01 9.391100000000000136e+01
1.189375000000000071e+00 7.008629279199999118e+00 9.603180000000000405e+01 9.385899999999999466e+01
1.193700000000000205e+00 7.025783297599999422e+00 9.588609999999999900e+01 9.419849999999999568e+01
1.198025000000000118e+00 7.042557414400000049e+00 9.584430000000000405e+01 9.425109999999999388e+01
1.202350000000000252e+00 7.059419200799999849e+00 9.582739999999999725e+01 9.425539999999999452e+01
1.206675000000000164e+00 7.076105647999999526e+00 9.580870000000000175e+01 9.423940000000000339e+01
1.211000000000000076e+00 7.092733648799999457e+00 9.579130000000000678e+01 9.422050000000000125e+01
1.215325000000000211e+00 7.109273979999999327e+00 9.578050000000000352e+01 9.420130000000000337e+01
1.219649999999999901e+00 7.125755864799999451e+00 9.582510000000000616e+01 9.416570000000000107e+01
1.223975000000000035e+00 7.142120856800000084e+00 9.586530000000000484e+01 9.412789999999999679e+01
1.228299999999999947e+00 7.158456625599999512e+00 9.590550000000000352e+01 9.409220000000000539e+01
1.232624999999999860e+00 7.174704724799999767e+00 9.594360000000000355e+01 9.408169999999999789e+01
1.236949999999999994e+00 7.190894377600000276e+00 9.595950000000000557e+01 9.409659999999999513e+01
1.241274999999999906e+00 7.207025584000000151e+00 9.594599999999999795e+01 9.411820000000000164e+01
1.245600000000000041e+00 7.223127567199999710e+00 9.593420000000000414e+01 9.413960000000000150e+01
1.249924999999999953e+00 7.239171103999999524e+00 9.592329999999999757e+01 9.415919999999999845e+01
1.254249999999999865e+00 7.255156194399999592e+00 9.590089999999999293e+01 9.416559999999999775e+01
1.258574999999999999e+00 7.271112061600000231e+00 9.587690000000000623e+01 9.413849999999999341e+01
1.262899999999999912e+00 7.287067928799999983e+00 9.585190000000000055e+01 9.408889999999999532e+01
1.267225000000000046e+00 7.302936126399999672e+00 9.584050000000000580e+01 9.405029999999999291e+01
1.271549999999999958e+00 7.318833547199999678e+00 9.584850000000000136e+01 9.401160000000000139e+01
1.275875000000000092e+00 7.334672521599999051e+00 9.587619999999999720e+01 9.397190000000000509e+01
1.280200000000000005e+00 7.350511495999999312e+00 9.590250000000000341e+01 9.393189999999999884e+01
1.284524999999999917e+00 7.366321247199999256e+00 9.592579999999999529e+01 9.391790000000000305e+01
1.288850000000000051e+00 7.382130998400000088e+00 9.594769999999999754e+01 9.392910000000000537e+01
1.293174999999999963e+00 7.397940749600000032e+00 9.595140000000000668e+01 9.394530000000000314e+01
1.297500000000000098e+00 7.413750500799999088e+00 9.592100000000000648e+01 9.396800000000000352e+01
1.301825000000000010e+00 7.432365679199999242e+00 9.606669999999999732e+01 9.391400000000000148e+01
1.306149999999999922e+00 7.448204653600000391e+00 9.600480000000000302e+01 9.392419999999999902e+01
1.310475000000000056e+00 7.464072851199999192e+00 9.596229999999999905e+01 9.392419999999999902e+01
1.314799999999999969e+00 7.479794932799999962e+00 9.591549999999999443e+01 9.391809999999999548e+01
1.319125000000000103e+00 7.495487791200000416e+00 9.587879999999999825e+01 9.391190000000000282e+01
1.323450000000000015e+00 7.511063756799998714e+00 9.583710000000000662e+01 9.390590000000000259e+01
1.327774999999999928e+00 7.526581275999999043e+00 9.583159999999999457e+01 9.389669999999999561e+01
1.332100000000000062e+00 7.542011125600000199e+00 9.587820000000000675e+01 9.388819999999999766e+01
1.336424999999999974e+00 7.557411752000000149e+00 9.592520000000000380e+01 9.387800000000000011e+01
1.340750000000000108e+00 7.572695485599999721e+00 9.596569999999999823e+01 9.389109999999999445e+01
1.345075000000000021e+00 7.587949996000000752e+00 9.600060000000000571e+01 9.388989999999999725e+01
1.349400000000000155e+00 7.603116836799999945e+00 9.602060000000000173e+01 9.389209999999999923e+01
1.353725000000000067e+00 7.618283677600000026e+00 9.604479999999999507e+01 9.389079999999999870e+01
1.358049999999999979e+00 7.633333625599999728e+00 9.606839999999999691e+01 9.389310000000000400e+01
1.362375000000000114e+00 7.648383573599999430e+00 9.609590000000000032e+01 9.391889999999999361e+01
1.366700000000000026e+00 7.663345851999999070e+00 9.610320000000000107e+01 9.392000000000000171e+01
1.371025000000000160e+00 7.678308130399999598e+00 9.608369999999999322e+01 9.391729999999999734e+01
1.375350000000000072e+00 7.693211962400000381e+00 9.607349999999999568e+01 9.391840000000000543e+01
1.379674999999999985e+00 7.708115794399998499e+00 9.606889999999999930e+01 9.391559999999999775e+01
1.384000000000000119e+00 7.722931956800000108e+00 9.606419999999999959e+01 9.391620000000000346e+01
1.388325000000000031e+00 7.737777342400000258e+00 9.608089999999999975e+01 9.390989999999999327e+01
1.392650000000000166e+00 7.752564281600000662e+00 9.610769999999999413e+01 9.390460000000000207e+01
1.396975000000000078e+00 7.767351220799999290e+00 9.613269999999999982e+01 9.394490000000000407e+01
1.401300000000000212e+00 7.782108936800000265e+00 9.616400000000000148e+01 9.396009999999999707e+01
1.405625000000000124e+00 7.796866652799999464e+00 9.619740000000000180e+01 9.396819999999999595e+01
1.409950000000000037e+00 7.811595145599999235e+00 9.610360000000000014e+01 9.405450000000000443e+01
1.414275000000000171e+00 7.826528200799998558e+00 9.603090000000000259e+01 9.406810000000000116e+01
1.418600000000000083e+00 7.841315139999998962e+00 9.597429999999999950e+01 9.408790000000000475e+01
1.422925000000000217e+00 7.856043632799998733e+00 9.591219999999999857e+01 9.408389999999999986e+01
1.427250000000000130e+00 7.870742902399999963e+00 9.585699999999999932e+01 9.404460000000000264e+01
1.431575000000000042e+00 7.885354502400000243e+00 9.582519999999999527e+01 9.400660000000000593e+01
1.435900000000000176e+00 7.899936879199999318e+00 9.583159999999999457e+01 9.397259999999999991e+01
1.440225000000000088e+00 7.914460809600000424e+00 9.585009999999999764e+01 9.393880000000000052e+01
1.444550000000000223e+00 7.928955516799999437e+00 9.588200000000000500e+01 9.390290000000000248e+01
1.448875000000000135e+00 7.943391777599999592e+00 9.590800000000000125e+01 9.386719999999999686e+01
1.453200000000000047e+00 7.957828038399999748e+00 9.593999999999999773e+01 9.383759999999999479e+01
1.457525000000000182e+00 7.972176629599999842e+00 9.596639999999999304e+01 9.384099999999999397e+01
1.461850000000000094e+00 7.986583667199998793e+00 9.599859999999999616e+01 9.386169999999999902e+01
1.466175000000000228e+00 8.000873812000000029e+00 9.602559999999999718e+01 9.389440000000000452e+01
1.470500000000000140e+00 8.015222403200001011e+00 9.603060000000000684e+01 9.393810000000000571e+01
1.474825000000000275e+00 8.029483324799999266e+00 9.601220000000000709e+01 9.398139999999999361e+01
1.479150000000000187e+00 8.043773469599999615e+00 9.599970000000000425e+01 9.401990000000000691e+01
1.483475000000000099e+00 8.058063614399999963e+00 9.598229999999999507e+01 9.405410000000000537e+01
1.487800000000000011e+00 8.072324535999998218e+00 9.597079999999999700e+01 9.408650000000000091e+01
1.492124999999999924e+00 8.086527011199999393e+00 9.595459999999999923e+01 9.412199999999999989e+01
1.496450000000000058e+00 8.100700263199998474e+00 9.597060000000000457e+01 9.414749999999999375e+01
1.500774999999999970e+00 8.114756622399999841e+00 9.596970000000000312e+01 9.417510000000000048e+01
1.505099999999999882e+00 8.128842204799999749e+00 9.600050000000000239e+01 9.419960000000000377e+01
1.509425000000000017e+00 8.142810894400000166e+00 9.602760000000000673e+01 9.418229999999999791e+01
1.513749999999999929e+00 8.156808807199999123e+00 9.606019999999999470e+01 9.415229999999999677e+01
1.518075000000000063e+00 8.170309925599999801e+00 9.601749999999999829e+01 9.403610000000000468e+01
1.522399999999999975e+00 8.184395507999999708e+00 9.598810000000000286e+01 9.403390000000000271e+01
1.526724999999999888e+00 8.198481090399999616e+00 9.598699999999999477e+01 9.403000000000000114e+01
1.531050000000000022e+00 8.212420556799999716e+00 9.597880000000000678e+01 9.403069999999999595e+01
1.535374999999999934e+00 8.226360023199999816e+00 9.597740000000000293e+01 9.404399999999999693e+01
1.539700000000000069e+00 8.240153373599998332e+00 9.596880000000000166e+01 9.404919999999999902e+01
1.544024999999999981e+00 8.253975947199998942e+00 9.600270000000000437e+01 9.403799999999999670e+01
1.548349999999999893e+00 8.267710851200000377e+00 9.603839999999999577e+01 9.400339999999999918e+01
1.552675000000000027e+00 8.281416531999999719e+00 9.605079999999999529e+01 9.396689999999999543e+01
1.556999999999999940e+00 8.295034543199999888e+00 9.603549999999999898e+01 9.393439999999999657e+01
1.561325000000000074e+00 8.308681777600000373e+00 9.602309999999999945e+01 9.389990000000000236e+01
1.565649999999999986e+00 8.322212119199999592e+00 9.600509999999999877e+01 9.386939999999999884e+01
1.569975000000000120e+00 8.335800907199999443e+00 9.599049999999999727e+01 9.383920000000000528e+01
1.574300000000000033e+00 8.349272802399999804e+00 9.597880000000000678e+01 9.380920000000000414e+01
1.578624999999999945e+00 8.362773920800000482e+00 9.598900000000000432e+01 9.376659999999999684e+01
1.582950000000000079e+00 8.376187369600000210e+00 9.599710000000000321e+01 9.376940000000000452e+01
1.587274999999999991e+00 8.389630041600000254e+00 9.599360000000000070e+01 9.377139999999999986e+01
1.591600000000000126e+00 8.402985043999999348e+00 9.598619999999999663e+01 9.377719999999999345e+01
1.595925000000000038e+00 8.416398492799999076e+00 9.598149999999999693e+01 9.378069999999999595e+01
1.600249999999999950e+00 8.429724271999999630e+00 9.597329999999999472e+01 9.379420000000000357e+01
1.604575000000000085e+00 8.443108497599999041e+00 9.596760000000000446e+01 9.380929999999999325e+01
1.608899999999999997e+00 8.456434276799999594e+00 9.595900000000000318e+01 9.386360000000000525e+01
1.613225000000000131e+00 8.469789279200000465e+00 9.596729999999999450e+01 9.391450000000000387e+01
1.617550000000000043e+00 8.483056612000000385e+00 9.596920000000000073e+01 9.396859999999999502e+01
1.621875000000000178e+00 8.496323944800000305e+00 9.595010000000000616e+01 9.402009999999999934e+01
1.626200000000000090e+00 8.509182152799999344e+00 9.594899999999999807e+01 9.381539999999999679e+01
1.630525000000000002e+00 8.522391039199998630e+00 9.592820000000000391e+01 9.385819999999999652e+01
1.634850000000000136e+00 8.535629148800000010e+00 9.590840000000000032e+01 9.390330000000000155e+01
1.639175000000000049e+00 8.548838035199999297e+00 9.589090000000000202e+01 9.395170000000000243e+01
1.643500000000000183e+00 8.561988475199999726e+00 9.590340000000000487e+01 9.399960000000000093e+01
1.647825000000000095e+00 8.575051245599999206e+00 9.592510000000000048e+01 9.404410000000000025e+01
1.652150000000000007e+00 8.588114015999998685e+00 9.594750000000000512e+01 9.407699999999999818e+01
1.656475000000000142e+00 8.601118339999999307e+00 9.597480000000000189e+01 9.409459999999999980e+01
1.660800000000000054e+00 8.614093440799999613e+00 9.595940000000000225e+01 9.409829999999999472e+01
1.665125000000000188e+00 8.627039318399999601e+00 9.594650000000000034e+01 9.406149999999999523e+01
1.669450000000000101e+00 8.639926749599998956e+00 9.593089999999999407e+01 9.402110000000000412e+01
1.673775000000000013e+00 8.652814180800000088e+00 9.591790000000000305e+01 9.398779999999999291e+01
1.678100000000000147e+00 8.665643165599998810e+00 9.590080000000000382e+01 9.395180000000000575e+01
1.682425000000000059e+00 8.678472150399999308e+00 9.588530000000000086e+01 9.392239999999999611e+01
1.686750000000000194e+00 8.691330358400000122e+00 9.587000000000000455e+01 9.389000000000000057e+01
1.691075000000000106e+00 8.704100896799998210e+00 9.585349999999999682e+01 9.387869999999999493e+01
1.695400000000000240e+00 8.716842211999999535e+00 9.583419999999999561e+01 9.386039999999999850e+01
1.699725000000000152e+00 8.729525080800000225e+00 9.582080000000000553e+01 9.385020000000000095e+01
1.704050000000000065e+00 8.742178726399998823e+00 9.580740000000000123e+01 9.385030000000000427e+01
1.708375000000000199e+00 8.754773925599998563e+00 9.583469999999999800e+01 9.385689999999999600e+01
1.712700000000000111e+00 8.767310678399999446e+00 9.587520000000000664e+01 9.385729999999999507e+01
1.717025000000000245e+00 8.779818207999998236e+00 9.591670000000000584e+01 9.384640000000000271e+01
1.721350000000000158e+00 8.792296514400000262e+00 9.593370000000000175e+01 9.383549999999999613e+01
1.725675000000000070e+00 8.804716374399999879e+00 9.591880000000000450e+01 9.384269999999999357e+01
1.730000000000000204e+00 8.817107011199999178e+00 9.590089999999999293e+01 9.384069999999999823e+01
1.734325000000000117e+00 8.830666576000000489e+00 9.592480000000000473e+01 9.378780000000000427e+01
1.738650000000000251e+00 8.842969543200000615e+00 9.590309999999999491e+01 9.376349999999999341e+01
1.742975000000000163e+00 8.855330956799999598e+00 9.589339999999999975e+01 9.376399999999999579e+01
1.747300000000000075e+00 8.867575477600000866e+00 9.587690000000000623e+01 9.377039999999999509e+01
1.751625000000000210e+00 8.879849221599998899e+00 9.587969999999999970e+01 9.377960000000000207e+01
1.755950000000000122e+00 8.892064519199999850e+00 9.589079999999999870e+01 9.378570000000000562e+01
1.760275000000000034e+00 8.904250593600000485e+00 9.590340000000000487e+01 9.379389999999999361e+01
1.764599999999999946e+00 8.916407444799999027e+00 9.590049999999999386e+01 9.377349999999999852e+01
1.768924999999999859e+00 8.928535072799999028e+00 9.590179999999999438e+01 9.374320000000000164e+01
1.773249999999999993e+00 8.940633477600000489e+00 9.589830000000000609e+01 9.371150000000000091e+01
1.777574999999999905e+00 8.952702659199999857e+00 9.589860000000000184e+01 9.368510000000000559e+01
1.781900000000000039e+00 8.964742617599998908e+00 9.589440000000000452e+01 9.365819999999999368e+01
1.786224999999999952e+00 8.976782575999999736e+00 9.588020000000000209e+01 9.363240000000000407e+01
1.790550000000000086e+00 8.988764087999998154e+00 9.587529999999999575e+01 9.360410000000000252e+01
1.794874999999999998e+00 9.000774823200000441e+00 9.587510000000000332e+01 9.358360000000000412e+01
1.799199999999999910e+00 9.012727112000000318e+00 9.587109999999999843e+01 9.358140000000000214e+01
1.803525000000000045e+00 9.024708623999998736e+00 9.587050000000000693e+01 9.362149999999999750e+01
1.807849999999999957e+00 9.036631689600000072e+00 9.586610000000000298e+01 9.366100000000000136e+01
1.812175000000000091e+00 9.048583978399999950e+00 9.586509999999999820e+01 9.370279999999999632e+01
1.816500000000000004e+00 9.060477820799999193e+00 9.586039999999999850e+01 9.375239999999999441e+01
1.820824999999999916e+00 9.072430109599999071e+00 9.585880000000000223e+01 9.380469999999999686e+01
1.825150000000000050e+00 9.084323952000000091e+00 9.587980000000000302e+01 9.385460000000000491e+01
1.829474999999999962e+00 9.096247017599999651e+00 9.591509999999999536e+01 9.390510000000000446e+01
1.833800000000000097e+00 9.108140859999998895e+00 9.594140000000000157e+01 9.395149999999999579e+01
1.838125000000000009e+00 9.120093148799998772e+00 9.594039999999999679e+01 9.399280000000000257e+01
1.842449999999999921e+00 9.133272811999999519e+00 9.603979999999999961e+01 9.404739999999999611e+01
1.846775000000000055e+00 9.144991315199998638e+00 9.600730000000000075e+01 9.401829999999999643e+01
1.851099999999999968e+00 9.156622148800000360e+00 9.599840000000000373e+01 9.400809999999999889e+01
1.855425000000000102e+00 9.168223759199998213e+00 9.598170000000000357e+01 9.400159999999999627e+01
1.859750000000000014e+00 9.179796146399999301e+00 9.599540000000000362e+01 9.399099999999999966e+01
1.864075000000000149e+00 9.191310087199999757e+00 9.600300000000000011e+01 9.398269999999999413e+01
1.868400000000000061e+00 9.202824028000000212e+00 9.602779999999999916e+01 9.398529999999999518e+01
1.872724999999999973e+00 9.214279522400000033e+00 9.604989999999999384e+01 9.399269999999999925e+01
1.877050000000000107e+00 9.225735016799999855e+00 9.607439999999999714e+01 9.399670000000000414e+01
1.881375000000000020e+00 9.237161287999999359e+00 9.609390000000000498e+01 9.400490000000000634e+01
1.885700000000000154e+00 9.248558335999998548e+00 9.611830000000000496e+01 9.400950000000000273e+01
1.890025000000000066e+00 9.259926160799999195e+00 9.613809999999999434e+01 9.401839999999999975e+01
1.894349999999999978e+00 9.271323208800000160e+00 9.616259999999999764e+01 9.402370000000000516e+01
1.898675000000000113e+00 9.282632587199998397e+00 9.617889999999999873e+01 9.401800000000000068e+01
1.903000000000000025e+00 9.293971188799998728e+00 9.619950000000000045e+01 9.397690000000000055e+01
1.907325000000000159e+00 9.305280567200000519e+00 9.620399999999999352e+01 9.395080000000000098e+01
1.911650000000000071e+00 9.316589945599998757e+00 9.619639999999999702e+01 9.392480000000000473e+01
1.915975000000000206e+00 9.327870100799998454e+00 9.616100000000000136e+01 9.390349999999999397e+01
1.920300000000000118e+00 9.339150255999998151e+00 9.612690000000000623e+01 9.387829999999999586e+01
1.924625000000000030e+00 9.350430411199997849e+00 9.608979999999999677e+01 9.386199999999999477e+01
1.928950000000000164e+00 9.361710566400001099e+00 9.605899999999999750e+01 9.384329999999999927e+01
1.933275000000000077e+00 9.372932275200000163e+00 9.602509999999999479e+01 9.382779999999999632e+01
1.937600000000000211e+00 9.384241653599998401e+00 9.600060000000000571e+01 9.380679999999999552e+01
1.941925000000000123e+00 9.395492585599999558e+00 9.597079999999999700e+01 9.379659999999999798e+01
1.946250000000000036e+00 9.406743517599998938e+00 9.594519999999999982e+01 9.380570000000000164e+01
1.950575000000000170e+00 9.419163377599998555e+00 9.585840000000000316e+01 9.392650000000000432e+01
1.954900000000000082e+00 9.430297416800000221e+00 9.585429999999999495e+01 9.394729999999999848e+01
1.959225000000000216e+00 9.441431455999998335e+00 9.586409999999999343e+01 9.396999999999999886e+01
1.963550000000000129e+00 9.452507048799999367e+00 9.587739999999999441e+01 9.397530000000000427e+01
1.967875000000000041e+00 9.463524195199999767e+00 9.589939999999999998e+01 9.398739999999999384e+01
1.972200000000000175e+00 9.474512118399999849e+00 9.592539999999999623e+01 9.399569999999999936e+01
1.976525000000000087e+00 9.485470818399999615e+00 9.594979999999999620e+01 9.400929999999999609e+01
1.980850000000000222e+00 9.496371072000000524e+00 9.596129999999999427e+01 9.401819999999999311e+01
1.985175000000000134e+00 9.507242102399999339e+00 9.597239999999999327e+01 9.402840000000000487e+01
1.989500000000000268e+00 9.518083909599999615e+00 9.597400000000000375e+01 9.403019999999999357e+01
1.993825000000000180e+00 9.528896493599999573e+00 9.597050000000000125e+01 9.403180000000000405e+01
1.998150000000000093e+00 9.539679854399999215e+00 9.596930000000000405e+01 9.402920000000000300e+01
2.002475000000000005e+00 9.550404768799999999e+00 9.596529999999999916e+01 9.402859999999999729e+01
2.006800000000000139e+00 9.561129683200000784e+00 9.596389999999999532e+01 9.403600000000000136e+01
2.011125000000000274e+00 9.571796151200000935e+00 9.595950000000000557e+01 9.404470000000000596e+01
2.015450000000000408e+00 9.582462619199999310e+00 9.594589999999999463e+01 9.404300000000000637e+01
2.019775000000000098e+00 9.593099863999999144e+00 9.594209999999999638e+01 9.404399999999999693e+01
2.024100000000000232e+00 9.603707885600000438e+00 9.595199999999999818e+01 9.404330000000000211e+01
2.028424999999999923e+00 9.614286683999999639e+00 9.595770000000000266e+01 9.404519999999999413e+01
2.032750000000000057e+00 9.624865482400000616e+00 9.596529999999999916e+01 9.404550000000000409e+01
2.037075000000000191e+00 9.635385834399999183e+00 9.596869999999999834e+01 9.407229999999999848e+01
2.041399999999999881e+00 9.645906186399999527e+00 9.598340000000000316e+01 9.407680000000000575e+01
2.045725000000000016e+00 9.656426538399998094e+00 9.600979999999999848e+01 9.407940000000000680e+01
2.050050000000000150e+00 9.666917667199998121e+00 9.603959999999999297e+01 9.408060000000000400e+01
2.054374999999999840e+00 9.677379572799999607e+00 9.606659999999999400e+01 9.408400000000000318e+01
2.058699999999999974e+00 9.688893513600000063e+00 9.610909999999999798e+01 9.398279999999999745e+01
2.063025000000000109e+00 9.699180079999997872e+00 9.613039999999999452e+01 9.396469999999999345e+01
2.067349999999999799e+00 9.709671208799999675e+00 9.615590000000000259e+01 9.393059999999999832e+01
2.071674999999999933e+00 9.720045444800000212e+00 9.617849999999999966e+01 9.390900000000000603e+01
2.076000000000000068e+00 9.730478127199999605e+00 9.620619999999999550e+01 9.387680000000000291e+01
2.080325000000000202e+00 9.740823139999999825e+00 9.623099999999999454e+01 9.385540000000000305e+01
2.084649999999999892e+00 9.751226599199998901e+00 9.626080000000000325e+01 9.382890000000000441e+01
2.088975000000000026e+00 9.761513165600000264e+00 9.626990000000000691e+01 9.384390000000000498e+01
2.093300000000000161e+00 9.771887401600000800e+00 9.626649999999999352e+01 9.385299999999999443e+01
2.097624999999999851e+00 9.782144744800000069e+00 9.625839999999999463e+01 9.386929999999999552e+01
2.101949999999999985e+00 9.792460534399999972e+00 9.625660000000000593e+01 9.386430000000000007e+01
2.106275000000000119e+00 9.802717877599999241e+00 9.625109999999999388e+01 9.386750000000000682e+01
2.110600000000000254e+00 9.813004444000000603e+00 9.623449999999999704e+01 9.386079999999999757e+01
2.114924999999999944e+00 9.823232563999999556e+00 9.619240000000000634e+01 9.386209999999999809e+01
2.119250000000000078e+00 9.833519130399999142e+00 9.615730000000000643e+01 9.385370000000000346e+01
2.123575000000000212e+00 9.843747250399999871e+00 9.612189999999999657e+01 9.384220000000000539e+01
2.127899999999999903e+00 9.854004593599999140e+00 9.609010000000000673e+01 9.381170000000000186e+01
2.132225000000000037e+00 9.864174267199999235e+00 9.605490000000000350e+01 9.379049999999999443e+01
2.136550000000000171e+00 9.874343940800001107e+00 9.602330000000000609e+01 9.376099999999999568e+01
2.140874999999999861e+00 9.884455167999998793e+00 9.598829999999999529e+01 9.374049999999999727e+01
2.145199999999999996e+00 9.894595618400000347e+00 9.595690000000000452e+01 9.371179999999999666e+01
2.149525000000000130e+00 9.904648399199999176e+00 9.593800000000000239e+01 9.369190000000000396e+01
2.153850000000000264e+00 9.914730403200000097e+00 9.595480000000000587e+01 9.366389999999999816e+01
2.158174999999999955e+00 9.924724737599998292e+00 9.596739999999999782e+01 9.364459999999999695e+01
2.162500000000000089e+00 9.934748295200000356e+00 9.598260000000000502e+01 9.361730000000000018e+01
2.166825000000000223e+00 9.943924379999998564e+00 9.588079999999999359e+01 9.377160000000000650e+01
2.171149999999999913e+00 9.953743375200000187e+00 9.586060000000000514e+01 9.375360000000000582e+01
2.175475000000000048e+00 9.963766932799998699e+00 9.586239999999999384e+01 9.373069999999999879e+01
2.179800000000000182e+00 9.973585927999998546e+00 9.585809999999999320e+01 9.370709999999999695e+01
2.184125000000000316e+00 9.983551039199999977e+00 9.586289999999999623e+01 9.368850000000000477e+01
2.188450000000000006e+00 9.993340811199999507e+00 9.586299999999999955e+01 9.366880000000000450e+01
2.192775000000000141e+00 1.000324747600000030e+01 9.586879999999999313e+01 9.365260000000000673e+01
2.197100000000000275e+00 1.001303724799999983e+01 9.587040000000000362e+01 9.362319999999999709e+01
2.201424999999999965e+00 1.002288546639999822e+01 9.587659999999999627e+01 9.359600000000000364e+01
2.205750000000000099e+00 1.003264601519999921e+01 9.587919999999999732e+01 9.356719999999999970e+01
2.210075000000000234e+00 1.004249423359999938e+01 9.588590000000000657e+01 9.355729999999999791e+01
2.214399999999999924e+00 1.005225478240000037e+01 9.587290000000000134e+01 9.355989999999999895e+01
2.218725000000000058e+00 1.006207377760000021e+01 9.587179999999999325e+01 9.356260000000000332e+01
2.223050000000000193e+00 1.007183432639999943e+01 9.587640000000000384e+01 9.359040000000000248e+01
2.227375000000000327e+00 1.008162409839999896e+01 9.588569999999999993e+01 9.362260000000000559e+01
2.231700000000000017e+00 1.009138464719999995e+01 9.589249999999999829e+01 9.365370000000000061e+01
2.236025000000000151e+00 1.010117441919999948e+01 9.590250000000000341e+01 9.368550000000000466e+01
2.240350000000000286e+00 1.011090574479999837e+01 9.591020000000000323e+01 9.371639999999999304e+01
2.244674999999999976e+00 1.012069551679999968e+01 9.592130000000000223e+01 9.374429999999999552e+01
2.249000000000000110e+00 1.013045606560000067e+01 9.593089999999999407e+01 9.377070000000000505e+01
2.253325000000000244e+00 1.014024583760000020e+01 9.593569999999999709e+01 9.379670000000000130e+01
2.257650000000000379e+00 1.014994793999999878e+01 9.594119999999999493e+01 9.382229999999999848e+01
2.261975000000000069e+00 1.015970848879999977e+01 9.594920000000000471e+01 9.384489999999999554e+01
2.266300000000000203e+00 1.016938136799999981e+01 9.595539999999999736e+01 9.386730000000000018e+01
2.270625000000000338e+00 1.017908347040000017e+01 9.596399999999999864e+01 9.389029999999999632e+01
2.274950000000000028e+00 1.018881479599999906e+01 9.628369999999999607e+01 9.392029999999999745e+01
2.279275000000000162e+00 1.019778631839999861e+01 9.626340000000000430e+01 9.391849999999999454e+01
2.283600000000000296e+00 1.020731308159999884e+01 9.626359999999999673e+01 9.390070000000000050e+01
2.287924999999999986e+00 1.021651838959999914e+01 9.625220000000000198e+01 9.389910000000000423e+01
2.292250000000000121e+00 1.022595748320000020e+01 9.625530000000000541e+01 9.389589999999999748e+01
2.296575000000000255e+00 1.023516279120000050e+01 9.625409999999999400e+01 9.390319999999999823e+01
2.300900000000000389e+00 1.024454343839999915e+01 9.627740000000000009e+01 9.390139999999999532e+01
2.305225000000000080e+00 1.025369029999999881e+01 9.628810000000000002e+01 9.390900000000000603e+01
2.309550000000000214e+00 1.026301250080000038e+01 9.630870000000000175e+01 9.390829999999999700e+01
2.313875000000000348e+00 1.027215936240000005e+01 9.631780000000000541e+01 9.391630000000000678e+01
2.318200000000000038e+00 1.028142311680000098e+01 9.634120000000000061e+01 9.391299999999999670e+01
2.322525000000000173e+00 1.029054075520000033e+01 9.635779999999999745e+01 9.390810000000000457e+01
2.326850000000000307e+00 1.029977528639999917e+01 9.638100000000000023e+01 9.390349999999999397e+01
2.331175000000000441e+00 1.030886370159999998e+01 9.639520000000000266e+01 9.389289999999999736e+01
2.335500000000000131e+00 1.031806900960000029e+01 9.641910000000000025e+01 9.386719999999999686e+01
2.339825000000000266e+00 1.032712820159999900e+01 9.643500000000000227e+01 9.384890000000000043e+01
2.344150000000000400e+00 1.033630428640000076e+01 9.646020000000000039e+01 9.382450000000000045e+01
2.348475000000000090e+00 1.034536347839999948e+01 9.647769999999999868e+01 9.380719999999999459e+01
2.352800000000000225e+00 1.035448111679999883e+01 9.650430000000000064e+01 9.378409999999999513e+01
2.357125000000000359e+00 1.036351108559999901e+01 9.651049999999999329e+01 9.376770000000000493e+01
2.361450000000000493e+00 1.037262872400000013e+01 9.650679999999999836e+01 9.374259999999999593e+01
2.365775000000000183e+00 1.038165869280000031e+01 9.649429999999999552e+01 9.372050000000000125e+01
2.370100000000000318e+00 1.039074710799999934e+01 9.648900000000000432e+01 9.369570000000000221e+01
2.374425000000000452e+00 1.039974785359999920e+01 9.647520000000000095e+01 9.367539999999999623e+01
2.378750000000000142e+00 1.040883626880000001e+01 9.644689999999999941e+01 9.364860000000000184e+01
2.383075000000000276e+00 1.041938584399999890e+01 9.632099999999999795e+01 9.366870000000000118e+01
2.387400000000000411e+00 1.042803591120000029e+01 9.631419999999999959e+01 9.365590000000000259e+01
2.391725000000000101e+00 1.043700743359999983e+01 9.632829999999999870e+01 9.366060000000000230e+01
2.396050000000000235e+00 1.044580361679999925e+01 9.633799999999999386e+01 9.366729999999999734e+01
2.400375000000000369e+00 1.045471669279999993e+01 9.635070000000000334e+01 9.367409999999999570e+01
2.404700000000000504e+00 1.046348365279999904e+01 9.635899999999999466e+01 9.368259999999999366e+01
2.409025000000000194e+00 1.047233828239999909e+01 9.636920000000000641e+01 9.369050000000000011e+01
2.413350000000000328e+00 1.048110524239999997e+01 9.637789999999999679e+01 9.370029999999999859e+01
2.417675000000000463e+00 1.048993064879999793e+01 9.638739999999999952e+01 9.370099999999999341e+01
2.422000000000000153e+00 1.049863916239999995e+01 9.639600000000000080e+01 9.370059999999999434e+01
2.426325000000000287e+00 1.050743534559999937e+01 9.640489999999999782e+01 9.369910000000000139e+01
2.430650000000000421e+00 1.051614385919999961e+01 9.641339999999999577e+01 9.369830000000000325e+01
2.434974999999999667e+00 1.052491081919999871e+01 9.642650000000000432e+01 9.367749999999999488e+01
2.439299999999999802e+00 1.053359010960000042e+01 9.642100000000000648e+01 9.365800000000000125e+01
2.443624999999999936e+00 1.054232784639999920e+01 9.639180000000000348e+01 9.363660000000000139e+01
2.447950000000000070e+00 1.055100713679999913e+01 9.635760000000000502e+01 9.361780000000000257e+01
2.452274999999999761e+00 1.055971565039999938e+01 9.632689999999999486e+01 9.359720000000000084e+01
2.456599999999999895e+00 1.056836571759999899e+01 9.630079999999999529e+01 9.357930000000000348e+01
2.460925000000000029e+00 1.057704500799999892e+01 9.627509999999999479e+01 9.355929999999999325e+01
2.465249999999999719e+00 1.058569507520000030e+01 9.625130000000000052e+01 9.354219999999999402e+01
2.469574999999999854e+00 1.059437436559999846e+01 9.622790000000000532e+01 9.352299999999999613e+01
2.473899999999999988e+00 1.060299520959999953e+01 9.620629999999999882e+01 9.350669999999999504e+01
2.478225000000000122e+00 1.061173294639999831e+01 9.618890000000000384e+01 9.350589999999999691e+01
2.482549999999999812e+00 1.062038301359999970e+01 9.617239999999999611e+01 9.351489999999999725e+01
2.486874999999999947e+00 1.062906230399999963e+01 9.615479999999999450e+01 9.352150000000000318e+01
2.491200000000000081e+00 1.063765392480000038e+01 9.639879999999999427e+01 9.368250000000000455e+01
2.495524999999999771e+00 1.064598253679999829e+01 9.638179999999999836e+01 9.366450000000000387e+01
2.499849999999999905e+00 1.065454493440000050e+01 9.638779999999999859e+01 9.367210000000000036e+01
2.504175000000000040e+00 1.066290276959999872e+01 9.638160000000000593e+01 9.367919999999999447e+01
2.508499999999999730e+00 1.067140672080000030e+01 9.636499999999999488e+01 9.368590000000000373e+01
2.512824999999999864e+00 1.067976455599999852e+01 9.633899999999999864e+01 9.369209999999999638e+01
2.517149999999999999e+00 1.068823928399999978e+01 9.632309999999999661e+01 9.369859999999999900e+01
2.521475000000000133e+00 1.069659711919999978e+01 9.629869999999999663e+01 9.370499999999999829e+01
2.525799999999999823e+00 1.070504262399999895e+01 9.628350000000000364e+01 9.371110000000000184e+01
2.530124999999999957e+00 1.071337123600000041e+01 9.626030000000000086e+01 9.371750000000000114e+01
2.534450000000000092e+00 1.072178751760000104e+01 9.624580000000000268e+01 9.372320000000000562e+01
2.538774999999999782e+00 1.073011612959999894e+01 9.622360000000000468e+01 9.371009999999999707e+01
2.543099999999999916e+00 1.073853241119999957e+01 9.621150000000000091e+01 9.369100000000000250e+01
2.547425000000000050e+00 1.074686102319999925e+01 9.619629999999999370e+01 9.369530000000000314e+01
2.551750000000000185e+00 1.075524808159999957e+01 9.618850000000000477e+01 9.370690000000000452e+01
2.556074999999999875e+00 1.076357669359999925e+01 9.617270000000000607e+01 9.371920000000000073e+01
2.560400000000000009e+00 1.077190530559999893e+01 9.616400000000000148e+01 9.373099999999999454e+01
2.564725000000000144e+00 1.078017547119999975e+01 9.614749999999999375e+01 9.374339999999999407e+01
2.569049999999999834e+00 1.078847485999999911e+01 9.613800000000000523e+01 9.375549999999999784e+01
2.573374999999999968e+00 1.079671580239999962e+01 9.612069999999999936e+01 9.376800000000000068e+01
2.577700000000000102e+00 1.080498596800000044e+01 9.611820000000000164e+01 9.378040000000000020e+01
2.582024999999999793e+00 1.081316846400000031e+01 9.613800000000000523e+01 9.379300000000000637e+01
2.586349999999999927e+00 1.082140940640000082e+01 9.617069999999999652e+01 9.380610000000000070e+01
2.590675000000000061e+00 1.082956267919999860e+01 9.619459999999999411e+01 9.381999999999999318e+01
2.595000000000000195e+00 1.083780362159999910e+01 9.622350000000000136e+01 9.383020000000000493e+01
2.599324999999999886e+00 1.084630757279999891e+01 9.623539999999999850e+01 9.369509999999999650e+01
2.603650000000000020e+00 1.085413939039999853e+01 9.621949999999999648e+01 9.369799999999999329e+01
2.607975000000000154e+00 1.086220499359999891e+01 9.622539999999999338e+01 9.369700000000000273e+01
2.612299999999999844e+00 1.087015370399999981e+01 9.622530000000000427e+01 9.370250000000000057e+01
2.616624999999999979e+00 1.087819008399999987e+01 9.623619999999999663e+01 9.370180000000000575e+01
2.620950000000000113e+00 1.088610957120000045e+01 9.625270000000000437e+01 9.370680000000000121e+01
2.625275000000000247e+00 1.089411672800000019e+01 9.627290000000000703e+01 9.370510000000000161e+01
2.629599999999999937e+00 1.090203621519999899e+01 9.628990000000000293e+01 9.369249999999999545e+01
2.633925000000000072e+00 1.091001414880000020e+01 9.630970000000000653e+01 9.367220000000000368e+01
2.638250000000000206e+00 1.091790441279999868e+01 9.632680000000000575e+01 9.365940000000000509e+01
2.642574999999999896e+00 1.092585312319999957e+01 9.634629999999999939e+01 9.364050000000000296e+01
2.646900000000000031e+00 1.093371416399999951e+01 9.636350000000000193e+01 9.362890000000000157e+01
2.651225000000000165e+00 1.094163365120000009e+01 9.638259999999999650e+01 9.361140000000000327e+01
2.655549999999999855e+00 1.094949469200000003e+01 9.639979999999999905e+01 9.359910000000000707e+01
2.659874999999999989e+00 1.095741417920000060e+01 9.642090000000000316e+01 9.357510000000000616e+01
2.664200000000000124e+00 1.096524599680000023e+01 9.644140000000000157e+01 9.356040000000000134e+01
2.668525000000000258e+00 1.097313626079999871e+01 9.645000000000000284e+01 9.353860000000000241e+01
2.672849999999999948e+00 1.098096807839999833e+01 9.644679999999999609e+01 9.352259999999999707e+01
2.677175000000000082e+00 1.098882911920000005e+01 9.644530000000000314e+01 9.349960000000000093e+01
2.681500000000000217e+00 1.099663171359999936e+01 9.644209999999999638e+01 9.348239999999999839e+01
2.685824999999999907e+00 1.100449275439999930e+01 9.644050000000000011e+01 9.346389999999999532e+01
2.690150000000000041e+00 1.101229534880000038e+01 9.643720000000000425e+01 9.347560000000000002e+01
2.694475000000000176e+00 1.102012716640000001e+01 9.643049999999999500e+01 9.349070000000000391e+01
2.698800000000000310e+00 1.102792976079999931e+01 9.641790000000000305e+01 9.351189999999999714e+01
2.703125000000000000e+00 1.103576157839999894e+01 9.638939999999999486e+01 9.352710000000000434e+01
2.707450000000000134e+00 1.104406096720000008e+01 9.650600000000000023e+01 9.363429999999999609e+01
2.711775000000000269e+00 1.105157132959999977e+01 9.648829999999999529e+01 9.360320000000000107e+01
2.716099999999999959e+00 1.105934470079999876e+01 9.648999999999999488e+01 9.358419999999999561e+01
2.720425000000000093e+00 1.106694273279999940e+01 9.647870000000000346e+01 9.356270000000000664e+01
2.724750000000000227e+00 1.107468688079999986e+01 9.648090000000000543e+01 9.354479999999999507e+01
2.729074999999999918e+00 1.108228491279999872e+01 9.646559999999999491e+01 9.352460000000000662e+01
2.733400000000000052e+00 1.108999983760000063e+01 9.645279999999999632e+01 9.350669999999999504e+01
2.737725000000000186e+00 1.109762709279999804e+01 9.642010000000000502e+01 9.349079999999999302e+01
2.742050000000000320e+00 1.110531279439999963e+01 9.639660000000000650e+01 9.347690000000000055e+01
2.746375000000000011e+00 1.111291082639999850e+01 9.636620000000000630e+01 9.346129999999999427e+01
2.750700000000000145e+00 1.112056730479999977e+01 9.634420000000000073e+01 9.344689999999999941e+01
2.755025000000000279e+00 1.112819456000000073e+01 9.631789999999999452e+01 9.343160000000000309e+01
2.759349999999999969e+00 1.113585103840000023e+01 9.629890000000000327e+01 9.342610000000000525e+01
2.763675000000000104e+00 1.114344907039999910e+01 9.627309999999999945e+01 9.342130000000000223e+01
2.768000000000000238e+00 1.115107632560000006e+01 9.625350000000000250e+01 9.344180000000000064e+01
2.772325000000000372e+00 1.115864513440000039e+01 9.622750000000000625e+01 9.346150000000000091e+01
2.776650000000000063e+00 1.116624316639999925e+01 9.620749999999999602e+01 9.348220000000000596e+01
2.780975000000000197e+00 1.117378275199999926e+01 9.618120000000000402e+01 9.350230000000000530e+01
2.785300000000000331e+00 1.118135156079999959e+01 9.616070000000000562e+01 9.352330000000000609e+01
2.789625000000000021e+00 1.118883270000000074e+01 9.613420000000000698e+01 9.354370000000000118e+01
2.793950000000000156e+00 1.119637228559999897e+01 9.612460000000000093e+01 9.356489999999999441e+01
2.798275000000000290e+00 1.120385342479999835e+01 9.612720000000000198e+01 9.358559999999999945e+01
2.802600000000000424e+00 1.121136378719999982e+01 9.613469999999999516e+01 9.360699999999999932e+01
2.806925000000000114e+00 1.121878648000000034e+01 9.613649999999999807e+01 9.362800000000000011e+01
2.811250000000000249e+00 1.122626761919999971e+01 9.615640000000000498e+01 9.364969999999999573e+01
2.815575000000000383e+00 1.123389487439999890e+01 9.629300000000000637e+01 9.339260000000000161e+01
2.819900000000000073e+00 1.124128834399999910e+01 9.624880000000000280e+01 9.339069999999999538e+01
2.824225000000000207e+00 1.124876948319999848e+01 9.622620000000000573e+01 9.340550000000000352e+01
2.828550000000000342e+00 1.125613372960000014e+01 9.619740000000000180e+01 9.342629999999999768e+01
2.832875000000000032e+00 1.126355642239999888e+01 9.618420000000000414e+01 9.344450000000000500e+01
2.837200000000000166e+00 1.127089144560000022e+01 9.617539999999999623e+01 9.346760000000000446e+01
2.841525000000000301e+00 1.127825569199999833e+01 9.618890000000000384e+01 9.348690000000000566e+01
2.845850000000000435e+00 1.128556149199999936e+01 9.620969999999999800e+01 9.351139999999999475e+01
2.850175000000000125e+00 1.129289651519999893e+01 9.623550000000000182e+01 9.352809999999999491e+01
2.854500000000000259e+00 1.130020231519999818e+01 9.625549999999999784e+01 9.353149999999999409e+01
2.858825000000000394e+00 1.130750811519999921e+01 9.627970000000000539e+01 9.352889999999999304e+01
2.863150000000000084e+00 1.131475546879999783e+01 9.629879999999999995e+01 9.353060000000000684e+01
2.867475000000000218e+00 1.132206126879999886e+01 9.632150000000000034e+01 9.352689999999999770e+01
2.871800000000000352e+00 1.132930862240000103e+01 9.633839999999999293e+01 9.352599999999999625e+01
2.876125000000000487e+00 1.133658519919999996e+01 9.635909999999999798e+01 9.351940000000000452e+01
2.880450000000000177e+00 1.134380332960000004e+01 9.637000000000000455e+01 9.351829999999999643e+01
2.884775000000000311e+00 1.135105068319999866e+01 9.638249999999999318e+01 9.351229999999999620e+01
2.889100000000000446e+00 1.135823959040000020e+01 9.639170000000000016e+01 9.351160000000000139e+01
2.893425000000000136e+00 1.136542849759999818e+01 9.640470000000000539e+01 9.350610000000000355e+01
2.897750000000000270e+00 1.137255895839999909e+01 9.641450000000000387e+01 9.350629999999999598e+01
2.902075000000000404e+00 1.137971864240000031e+01 9.642810000000000059e+01 9.350159999999999627e+01
2.906400000000000095e+00 1.138679065680000058e+01 9.643869999999999720e+01 9.350300000000000011e+01
2.910725000000000229e+00 1.139392111759999970e+01 9.645289999999999964e+01 9.349949999999999761e+01
2.915050000000000363e+00 1.140096390879999966e+01 9.646410000000000196e+01 9.350109999999999388e+01
2.919375000000000497e+00 1.140803592319999993e+01 9.647889999999999588e+01 9.352020000000000266e+01
2.923700000000000188e+00 1.141241940319999948e+01 9.641100000000000136e+01 9.357940000000000680e+01
2.928025000000000322e+00 1.141937452480000026e+01 9.641200000000000614e+01 9.356100000000000705e+01
2.932350000000000456e+00 1.142638809279999990e+01 9.643269999999999698e+01 9.354149999999999920e+01
2.936675000000000146e+00 1.143334321439999890e+01 9.644939999999999714e+01 9.352230000000000132e+01
2.941000000000000281e+00 1.144035678239999854e+01 9.646189999999999998e+01 9.350430000000000064e+01
2.945325000000000415e+00 1.144731190399999932e+01 9.645380000000000109e+01 9.348579999999999757e+01
2.949650000000000549e+00 1.145429624879999864e+01 9.645080000000000098e+01 9.346670000000000300e+01
2.953975000000000239e+00 1.146122214719999910e+01 9.644370000000000687e+01 9.344270000000000209e+01
2.958300000000000374e+00 1.146820649199999842e+01 9.644070000000000675e+01 9.341889999999999361e+01
2.962625000000000508e+00 1.147510316719999857e+01 9.643420000000000414e+01 9.339600000000000080e+01
2.966950000000000198e+00 1.148205828879999935e+01 9.643139999999999645e+01 9.340380000000000393e+01
2.971275000000000333e+00 1.148898418719999981e+01 9.642539999999999623e+01 9.341190000000000282e+01
2.975600000000000023e+00 1.149591008559999850e+01 9.642260000000000275e+01 9.342050000000000409e+01
2.979924999999999713e+00 1.150280676079999864e+01 9.641719999999999402e+01 9.342839999999999634e+01
2.984249999999999847e+00 1.150976188239999942e+01 9.639279999999999404e+01 9.343689999999999429e+01
2.988574999999999982e+00 1.151665855759999957e+01 9.636709999999999354e+01 9.344549999999999557e+01
2.992900000000000116e+00 1.152361367919999857e+01 9.634420000000000073e+01 9.346949999999999648e+01
2.997224999999999806e+00 1.153051035439999872e+01 9.631740000000000634e+01 9.349209999999999354e+01
3.001549999999999940e+00 1.153743625279999918e+01 9.629269999999999641e+01 9.351500000000000057e+01
3.005875000000000075e+00 1.154430370479999901e+01 9.626640000000000441e+01 9.353650000000000375e+01
3.010199999999999765e+00 1.155120037999999916e+01 9.624200000000000443e+01 9.355849999999999511e+01
3.014524999999999899e+00 1.155803860879999867e+01 9.621620000000000061e+01 9.357890000000000441e+01
3.018850000000000033e+00 1.156490606079999850e+01 9.619199999999999307e+01 9.359969999999999857e+01
3.023174999999999724e+00 1.157177351280000011e+01 9.616670000000000584e+01 9.361660000000000537e+01
3.027499999999999858e+00 1.157861174159999962e+01 9.614289999999999736e+01 9.363490000000000180e+01
3.031824999999999992e+00 1.158638511280000039e+01 9.651720000000000255e+01 9.336440000000000339e+01
3.036150000000000126e+00 1.159278499359999870e+01 9.651800000000000068e+01 9.335060000000000002e+01
3.040474999999999817e+00 1.159941865999999777e+01 9.653400000000000603e+01 9.333780000000000143e+01
3.044799999999999951e+00 1.160599387999999976e+01 9.654330000000000211e+01 9.333849999999999625e+01
3.049125000000000085e+00 1.161262754639999883e+01 9.656019999999999470e+01 9.333839999999999293e+01
3.053449999999999775e+00 1.161923198959999937e+01 9.657160000000000366e+01 9.336119999999999663e+01
3.057774999999999910e+00 1.162586565600000021e+01 9.658870000000000289e+01 9.338030000000000541e+01
3.062100000000000044e+00 1.163244087599999865e+01 9.660110000000000241e+01 9.340330000000000155e+01
3.066425000000000178e+00 1.163907454239999950e+01 9.661820000000000164e+01 9.342239999999999611e+01
3.070749999999999869e+00 1.164562053919999940e+01 9.662590000000000146e+01 9.344549999999999557e+01
3.075075000000000003e+00 1.165225420560000025e+01 9.662990000000000634e+01 9.346460000000000434e+01
3.079400000000000137e+00 1.165880020240000015e+01 9.663100000000000023e+01 9.348770000000000380e+01
3.083724999999999827e+00 1.166540464559999890e+01 9.663590000000000657e+01 9.350679999999999836e+01
3.088049999999999962e+00 1.167195064240000058e+01 9.663230000000000075e+01 9.352989999999999782e+01
3.092375000000000096e+00 1.167855508559999933e+01 9.663129999999999598e+01 9.354900000000000659e+01
3.096699999999999786e+00 1.168507185919999891e+01 9.661520000000000152e+01 9.357210000000000605e+01
3.101024999999999920e+00 1.169164707919999913e+01 9.659329999999999927e+01 9.359050000000000580e+01
3.105350000000000055e+00 1.169819307600000080e+01 9.656829999999999359e+01 9.361069999999999425e+01
3.109675000000000189e+00 1.170476829599999924e+01 9.654680000000000462e+01 9.362550000000000239e+01
3.113999999999999879e+00 1.171131429279999914e+01 9.652230000000000132e+01 9.364339999999999975e+01
3.118325000000000014e+00 1.171788951279999935e+01 9.650119999999999720e+01 9.365779999999999461e+01
3.122650000000000148e+00 1.172443550959999925e+01 9.647709999999999297e+01 9.366759999999999309e+01
3.126974999999999838e+00 1.173098150639999915e+01 9.645640000000000214e+01 9.366870000000000118e+01
3.131299999999999972e+00 1.173746905679999841e+01 9.643269999999999698e+01 9.367400000000000659e+01
3.135625000000000107e+00 1.174398583039999977e+01 9.641249999999999432e+01 9.367539999999999623e+01
3.139950000000000241e+00 1.175003503279999961e+01 9.625509999999999877e+01 9.331529999999999347e+01
3.144274999999999931e+00 1.175625957439999958e+01 9.621920000000000073e+01 9.329680000000000462e+01
3.148600000000000065e+00 1.176268867839999821e+01 9.621210000000000662e+01 9.328740000000000521e+01
3.152925000000000200e+00 1.176903011279999944e+01 9.621139999999999759e+01 9.328130000000000166e+01
3.157249999999999890e+00 1.177540077039999922e+01 9.621670000000000300e+01 9.329489999999999839e+01
3.161575000000000024e+00 1.178174220480000045e+01 9.621750000000000114e+01 9.330939999999999657e+01
3.165900000000000158e+00 1.178808363919999991e+01 9.622180000000000177e+01 9.332429999999999382e+01
3.170224999999999849e+00 1.179439585039999905e+01 9.622289999999999566e+01 9.333839999999999293e+01
3.174549999999999983e+00 1.180073728480000028e+01 9.622629999999999484e+01 9.335229999999999961e+01
3.178875000000000117e+00 1.180702027280000088e+01 9.622729999999999961e+01 9.336759999999999593e+01
3.183200000000000252e+00 1.181333248400000002e+01 9.622990000000000066e+01 9.338259999999999650e+01
3.187524999999999942e+00 1.181961547199999885e+01 9.623059999999999548e+01 9.339900000000000091e+01
3.191850000000000076e+00 1.182589845999999945e+01 9.623250000000000171e+01 9.340120000000000289e+01
3.196175000000000210e+00 1.183218144800000005e+01 9.623290000000000077e+01 9.340089999999999293e+01
3.200499999999999901e+00 1.183846443599999887e+01 9.623409999999999798e+01 9.339969999999999573e+01
3.204825000000000035e+00 1.184471820079999915e+01 9.623460000000000036e+01 9.339939999999999998e+01
3.209150000000000169e+00 1.185097196559999944e+01 9.624949999999999761e+01 9.340149999999999864e+01
3.213475000000000303e+00 1.185722573039999972e+01 9.626399999999999579e+01 9.340590000000000259e+01
3.217799999999999994e+00 1.186350871839999854e+01 9.627939999999999543e+01 9.340789999999999793e+01
3.222125000000000128e+00 1.186973326000000029e+01 9.629460000000000264e+01 9.343380000000000507e+01
3.226450000000000262e+00 1.187598702479999879e+01 9.631040000000000134e+01 9.345829999999999416e+01
3.230774999999999952e+00 1.188221156640000054e+01 9.632609999999999673e+01 9.348319999999999652e+01
3.235100000000000087e+00 1.188843610799999873e+01 9.634239999999999782e+01 9.350690000000000168e+01
3.239425000000000221e+00 1.189460220319999983e+01 9.635339999999999350e+01 9.353079999999999927e+01
3.243750000000000355e+00 1.190079752159999948e+01 9.635139999999999816e+01 9.355349999999999966e+01
3.248075000000000045e+00 1.190757730400000014e+01 9.640120000000000289e+01 9.363259999999999650e+01
3.252400000000000180e+00 1.191348039039999840e+01 9.638039999999999452e+01 9.364449999999999363e+01
3.256725000000000314e+00 1.191970493200000014e+01 9.639530000000000598e+01 9.365510000000000446e+01
3.261050000000000004e+00 1.192575413439999998e+01 9.639679999999999893e+01 9.366740000000000066e+01
3.265375000000000139e+00 1.193194945279999963e+01 9.641379999999999484e+01 9.367770000000000152e+01
3.269700000000000273e+00 1.193802787839999979e+01 9.641819999999999879e+01 9.368989999999999441e+01
3.274024999999999963e+00 1.194419397359999913e+01 9.643510000000000559e+01 9.369880000000000564e+01
3.278350000000000097e+00 1.195024317599999897e+01 9.644060000000000343e+01 9.370990000000000464e+01
3.282675000000000232e+00 1.195640927119999830e+01 9.645740000000000691e+01 9.371729999999999450e+01
3.287000000000000366e+00 1.196242925039999960e+01 9.646349999999999625e+01 9.372799999999999443e+01
3.291325000000000056e+00 1.196853689919999830e+01 9.648019999999999641e+01 9.373609999999999332e+01
3.295650000000000190e+00 1.197452765519999929e+01 9.648680000000000234e+01 9.374609999999999843e+01
3.299975000000000325e+00 1.198060608079999945e+01 9.650339999999999918e+01 9.375149999999999295e+01
3.304300000000000015e+00 1.198656761360000012e+01 9.651040000000000418e+01 9.376040000000000418e+01
3.308625000000000149e+00 1.199261681599999996e+01 9.652700000000000102e+01 9.376560000000000628e+01
3.312950000000000284e+00 1.199854912559999853e+01 9.653419999999999845e+01 9.377429999999999666e+01
3.317275000000000418e+00 1.200453988159999952e+01 9.655089999999999861e+01 9.377930000000000632e+01
3.321600000000000108e+00 1.201044296799999955e+01 9.655840000000000600e+01 9.378789999999999338e+01
3.325925000000000242e+00 1.201640450080000022e+01 9.656980000000000075e+01 9.379259999999999309e+01
3.330250000000000377e+00 1.202227836399999994e+01 9.655920000000000414e+01 9.380100000000000193e+01
3.334575000000000067e+00 1.202821067360000029e+01 9.655339999999999634e+01 9.380549999999999500e+01
3.338900000000000201e+00 1.203405531359999969e+01 9.653870000000000573e+01 9.381380000000000052e+01
3.343225000000000335e+00 1.203992917679999941e+01 9.653260000000000218e+01 9.381810000000000116e+01
3.347550000000000026e+00 1.204574459360000027e+01 9.651879999999999882e+01 9.382410000000000139e+01
3.351875000000000160e+00 1.205161845679999999e+01 9.651829999999999643e+01 9.380270000000000152e+01
3.356200000000000294e+00 1.205544669599999885e+01 9.648640000000000327e+01 9.360760000000000502e+01
3.360525000000000428e+00 1.206108677359999959e+01 9.646890000000000498e+01 9.362220000000000653e+01
3.364850000000000119e+00 1.206696063679999931e+01 9.647690000000000055e+01 9.363939999999999486e+01
3.369175000000000253e+00 1.207274683039999985e+01 9.647979999999999734e+01 9.365619999999999834e+01
3.373500000000000387e+00 1.207859147039999925e+01 9.648640000000000327e+01 9.367449999999999477e+01
3.377825000000000077e+00 1.208437766399999980e+01 9.648930000000000007e+01 9.369150000000000489e+01
3.382150000000000212e+00 1.209022230399999920e+01 9.649840000000000373e+01 9.370959999999999468e+01
3.386475000000000346e+00 1.209600849759999974e+01 9.650820000000000221e+01 9.372650000000000148e+01
3.390800000000000480e+00 1.210182391440000060e+01 9.652039999999999509e+01 9.374290000000000589e+01
3.395125000000000171e+00 1.210761010799999937e+01 9.653119999999999834e+01 9.375769999999999982e+01
3.399450000000000305e+00 1.211342552479999846e+01 9.654359999999999786e+01 9.377429999999999666e+01
3.403775000000000439e+00 1.211918249519999868e+01 9.655519999999999925e+01 9.378530000000000655e+01
3.408100000000000129e+00 1.212496868879999923e+01 9.656780000000000541e+01 9.379179999999999495e+01
3.412425000000000264e+00 1.213069643599999914e+01 9.658010000000000161e+01 9.379699999999999704e+01
3.416750000000000398e+00 1.213645340639999937e+01 9.659300000000000352e+01 9.380379999999999541e+01
3.421075000000000088e+00 1.214218115359999928e+01 9.660590000000000543e+01 9.380929999999999325e+01
3.425400000000000222e+00 1.214790890079999919e+01 9.661910000000000309e+01 9.381640000000000157e+01
3.429725000000000357e+00 1.215357820159999847e+01 9.663259999999999650e+01 9.382219999999999516e+01
3.434050000000000491e+00 1.215927672559999806e+01 9.664619999999999322e+01 9.383289999999999509e+01
3.438375000000000181e+00 1.216494602639999911e+01 9.664990000000000236e+01 9.384120000000000061e+01
3.442700000000000315e+00 1.217061532719999839e+01 9.662999999999999545e+01 9.385070000000000334e+01
3.447025000000000450e+00 1.217628462799999944e+01 9.661050000000000182e+01 9.385829999999999984e+01
3.451350000000000140e+00 1.218192470560000018e+01 9.659069999999999823e+01 9.386709999999999354e+01
3.455675000000000274e+00 1.218756478319999914e+01 9.657139999999999702e+01 9.385850000000000648e+01
3.460000000000000409e+00 1.219317563759999778e+01 9.655159999999999343e+01 9.384329999999999927e+01
3.464325000000000543e+00 1.219858192959999954e+01 9.661209999999999809e+01 9.358549999999999613e+01
3.468650000000000233e+00 1.220401744479999806e+01 9.658939999999999770e+01 9.359470000000000312e+01
3.472975000000000367e+00 1.220965752239999880e+01 9.657099999999999795e+01 9.360949999999999704e+01
3.477300000000000502e+00 1.221518070719999827e+01 9.655140000000000100e+01 9.362730000000000530e+01
3.481625000000000192e+00 1.222082078479999900e+01 9.653360000000000696e+01 9.363979999999999393e+01
3.485950000000000326e+00 1.222637319279999879e+01 9.651430000000000575e+01 9.364470000000000027e+01
3.490275000000000460e+00 1.223198404720000099e+01 9.649219999999999686e+01 9.364700000000000557e+01
3.494600000000000151e+00 1.223753645519999900e+01 9.646880000000000166e+01 9.365170000000000528e+01
3.498925000000000285e+00 1.224314730959999942e+01 9.644719999999999516e+01 9.365330000000000155e+01
3.503250000000000419e+00 1.224867049440000066e+01 9.642449999999999477e+01 9.366020000000000323e+01
3.507575000000000554e+00 1.225428134879999931e+01 9.640359999999999729e+01 9.366219999999999857e+01
3.511900000000000244e+00 1.225983375679999909e+01 9.638150000000000261e+01 9.366700000000000159e+01
3.516224999999999934e+00 1.226544461119999951e+01 9.636190000000000566e+01 9.366790000000000305e+01
3.520550000000000068e+00 1.227099701919999930e+01 9.634239999999999782e+01 9.367230000000000700e+01
3.524874999999999758e+00 1.227657865039999940e+01 9.632439999999999714e+01 9.367329999999999757e+01
3.529199999999999893e+00 1.228210183519999887e+01 9.630440000000000111e+01 9.367789999999999395e+01
3.533525000000000027e+00 1.228762501999999834e+01 9.628589999999999804e+01 9.367900000000000205e+01
3.537849999999999717e+00 1.229311898159999927e+01 9.626560000000000628e+01 9.368380000000000507e+01
3.542174999999999851e+00 1.229864216639999874e+01 9.624670000000000414e+01 9.368489999999999895e+01
3.546499999999999986e+00 1.230407768160000082e+01 9.622580000000000666e+01 9.368980000000000530e+01
3.550825000000000120e+00 1.230957164319999819e+01 9.620730000000000359e+01 9.369110000000000582e+01
3.555149999999999810e+00 1.231497793519999817e+01 9.618869999999999720e+01 9.369620000000000459e+01
3.559474999999999945e+00 1.232044267359999878e+01 9.617180000000000462e+01 9.369750000000000512e+01
3.563800000000000079e+00 1.232581974239999845e+01 9.615319999999999823e+01 9.370279999999999632e+01
3.568124999999999769e+00 1.233122603439999843e+01 9.614530000000000598e+01 9.370440000000000680e+01
3.572449999999999903e+00 1.233479126479999977e+01 9.628499999999999659e+01 9.357899999999999352e+01
3.576775000000000038e+00 1.233975920879999855e+01 9.626030000000000086e+01 9.356069999999999709e+01
3.581100000000000172e+00 1.234516550079999853e+01 9.625060000000000571e+01 9.354470000000000596e+01
3.585424999999999862e+00 1.235036723039999984e+01 9.623829999999999529e+01 9.353109999999999502e+01
3.589749999999999996e+00 1.235574429919999950e+01 9.623139999999999361e+01 9.351600000000000534e+01
3.594075000000000131e+00 1.236094602880000082e+01 9.622339999999999804e+01 9.350310000000000343e+01
3.598399999999999821e+00 1.236626465119999985e+01 9.621829999999999927e+01 9.348739999999999384e+01
3.602724999999999955e+00 1.237149560399999970e+01 9.621160000000000423e+01 9.347410000000000707e+01
3.607050000000000090e+00 1.237678500320000019e+01 9.620720000000000027e+01 9.345770000000000266e+01
3.611374999999999780e+00 1.238201595600000005e+01 9.620159999999999911e+01 9.344389999999999930e+01
3.615699999999999914e+00 1.238727613200000022e+01 9.618880000000000052e+01 9.344920000000000471e+01
3.620025000000000048e+00 1.239250708480000007e+01 9.617090000000000316e+01 9.345820000000000505e+01
3.624350000000000183e+00 1.239773803759999815e+01 9.615420000000000300e+01 9.346429999999999438e+01
3.628674999999999873e+00 1.240296899039999978e+01 9.613639999999999475e+01 9.347360000000000468e+01
3.633000000000000007e+00 1.240819994319999964e+01 9.613299999999999557e+01 9.348019999999999641e+01
3.637325000000000141e+00 1.241340167279999918e+01 9.612940000000000396e+01 9.348810000000000286e+01
3.641649999999999832e+00 1.241860340239999871e+01 9.612680000000000291e+01 9.349009999999999820e+01
3.645974999999999966e+00 1.242380513199999825e+01 9.612409999999999854e+01 9.349490000000000123e+01
3.650300000000000100e+00 1.242900686159999957e+01 9.612220000000000653e+01 9.350220000000000198e+01
3.654625000000000234e+00 1.243420859119999911e+01 9.612019999999999698e+01 9.352139999999999986e+01
3.658949999999999925e+00 1.243941032080000042e+01 9.611899999999999977e+01 9.353780000000000427e+01
3.663275000000000059e+00 1.244458282719999964e+01 9.611780000000000257e+01 9.355629999999999313e+01
3.667600000000000193e+00 1.244978455679999918e+01 9.611730000000000018e+01 9.357219999999999516e+01
3.671924999999999883e+00 1.245495706319999840e+01 9.611690000000000111e+01 9.359019999999999584e+01
3.676250000000000018e+00 1.246012956959999940e+01 9.611769999999999925e+01 9.360649999999999693e+01
3.680575000000000152e+00 1.246422081759999934e+01 9.620950000000000557e+01 9.385680000000000689e+01
3.684899999999999842e+00 1.246907186880000040e+01 9.619320000000000448e+01 9.386780000000000257e+01
3.689224999999999977e+00 1.247430282159999848e+01 9.621120000000000516e+01 9.387930000000000064e+01
3.693550000000000111e+00 1.247932921199999967e+01 9.621670000000000300e+01 9.389690000000000225e+01
3.697875000000000245e+00 1.248450171839999889e+01 9.623619999999999663e+01 9.391020000000000323e+01
3.702199999999999935e+00 1.248952810879999831e+01 9.624420000000000641e+01 9.392870000000000630e+01
3.706525000000000070e+00 1.249467139199999899e+01 9.626349999999999341e+01 9.394209999999999638e+01
3.710850000000000204e+00 1.249969778240000018e+01 9.627280000000000371e+01 9.395550000000000068e+01
3.715174999999999894e+00 1.250481184239999877e+01 9.628159999999999741e+01 9.394469999999999743e+01
3.719500000000000028e+00 1.250980900959999964e+01 9.627500000000000568e+01 9.394020000000000437e+01
3.723825000000000163e+00 1.251489384639999969e+01 9.627649999999999864e+01 9.392929999999999779e+01
3.728150000000000297e+00 1.251986179040000025e+01 9.626980000000000359e+01 9.392510000000000048e+01
3.732474999999999987e+00 1.252494662719999852e+01 9.627039999999999509e+01 9.391459999999999297e+01
3.736800000000000122e+00 1.252991457119999907e+01 9.626080000000000325e+01 9.391060000000000230e+01
3.741125000000000256e+00 1.253494096159999849e+01 9.625849999999999795e+01 9.390040000000000475e+01
3.745449999999999946e+00 1.253990890559999904e+01 9.624949999999999761e+01 9.389660000000000650e+01
3.749775000000000080e+00 1.254493529599999846e+01 9.624720000000000653e+01 9.388670000000000471e+01
3.754100000000000215e+00 1.254984479359999838e+01 9.623879999999999768e+01 9.388309999999999889e+01
3.758425000000000349e+00 1.255487118399999957e+01 9.623680000000000234e+01 9.387350000000000705e+01
3.762750000000000039e+00 1.255978068159999950e+01 9.622889999999999588e+01 9.387009999999999366e+01
3.767075000000000173e+00 1.256477784879999859e+01 9.622870000000000346e+01 9.386079999999999757e+01
3.771400000000000308e+00 1.256968734639999852e+01 9.622410000000000707e+01 9.385760000000000502e+01
3.775724999999999998e+00 1.257465529039999907e+01 9.622539999999999338e+01 9.384869999999999379e+01
3.780050000000000132e+00 1.257956478799999900e+01 9.622280000000000655e+01 9.384340000000000259e+01
3.784375000000000266e+00 1.258453273199999956e+01 9.622639999999999816e+01 9.382890000000000441e+01
3.788699999999999957e+00 1.258909155119999923e+01 9.647650000000000148e+01 9.357640000000000668e+01
3.793025000000000091e+00 1.259385493279999935e+01 9.647259999999999991e+01 9.357250000000000512e+01
3.797350000000000225e+00 1.259876443039999927e+01 9.648059999999999548e+01 9.358629999999999427e+01
3.801675000000000360e+00 1.260361548160000034e+01 9.648439999999999372e+01 9.359659999999999513e+01
3.806000000000000050e+00 1.260849575599999817e+01 9.649219999999999686e+01 9.361180000000000234e+01
3.810325000000000184e+00 1.261334680719999923e+01 9.649729999999999563e+01 9.362319999999999709e+01
3.814650000000000318e+00 1.261819785839999852e+01 9.650549999999999784e+01 9.363809999999999434e+01
3.818975000000000009e+00 1.262304890959999781e+01 9.651120000000000232e+01 9.364969999999999573e+01
3.823300000000000143e+00 1.262787073759999856e+01 9.651970000000000027e+01 9.366429999999999723e+01
3.827625000000000277e+00 1.263269256559999931e+01 9.652880000000000393e+01 9.367589999999999861e+01
3.831950000000000411e+00 1.263754361679999860e+01 9.654200000000000159e+01 9.369020000000000437e+01
3.836275000000000102e+00 1.264233622160000081e+01 9.655329999999999302e+01 9.370170000000000243e+01
3.840600000000000236e+00 1.264715804959999979e+01 9.656719999999999970e+01 9.371569999999999823e+01
3.844925000000000370e+00 1.265197987760000053e+01 9.656889999999999930e+01 9.372709999999999297e+01
3.849250000000000060e+00 1.265680170559999951e+01 9.656759999999999877e+01 9.373969999999999914e+01
3.853575000000000195e+00 1.266162353360000026e+01 9.656380000000000052e+01 9.374880000000000280e+01
3.857900000000000329e+00 1.266641613840000069e+01 9.656239999999999668e+01 9.376069999999999993e+01
3.862225000000000019e+00 1.267123796639999966e+01 9.655859999999999843e+01 9.377049999999999841e+01
3.866550000000000153e+00 1.267603057119999832e+01 9.655710000000000548e+01 9.377469999999999573e+01
3.870875000000000288e+00 1.268082317599999875e+01 9.655320000000000391e+01 9.377460000000000662e+01
3.875200000000000422e+00 1.268558655759999887e+01 9.655150000000000432e+01 9.377689999999999770e+01
3.879525000000000112e+00 1.269034993919999899e+01 9.654749999999999943e+01 9.377700000000000102e+01
3.883850000000000247e+00 1.269511332079999910e+01 9.654579999999999984e+01 9.377939999999999543e+01
3.888175000000000381e+00 1.269984747919999890e+01 9.654160000000000252e+01 9.377970000000000539e+01
3.892500000000000071e+00 1.270461086080000079e+01 9.653979999999999961e+01 9.378230000000000643e+01
3.896825000000000205e+00 1.270969569760000084e+01 9.657569999999999766e+01 9.381940000000000168e+01
3.901150000000000340e+00 1.271416684719999957e+01 9.657259999999999422e+01 9.382160000000000366e+01
3.905475000000000474e+00 1.271887178239999905e+01 9.658320000000000505e+01 9.382189999999999941e+01
3.909800000000000164e+00 1.272348904799999936e+01 9.659019999999999584e+01 9.382439999999999714e+01
3.914125000000000298e+00 1.272819398320000062e+01 9.660219999999999629e+01 9.382510000000000616e+01
3.918450000000000433e+00 1.273281124879999915e+01 9.661079999999999757e+01 9.382769999999999300e+01
3.922775000000000123e+00 1.273751618399999863e+01 9.662300000000000466e+01 9.383010000000000161e+01
3.927100000000000257e+00 1.274210422639999862e+01 9.663240000000000407e+01 9.383660000000000423e+01
3.931425000000000392e+00 1.274677993839999957e+01 9.664480000000000359e+01 9.384139999999999304e+01
3.935750000000000082e+00 1.275136798079999956e+01 9.665470000000000539e+01 9.384770000000000323e+01
3.940075000000000216e+00 1.275598524639999987e+01 9.666719999999999402e+01 9.383509999999999707e+01
3.944400000000000350e+00 1.276057328879999986e+01 9.667770000000000152e+01 9.382240000000000180e+01
3.948725000000000485e+00 1.276519055440000017e+01 9.669039999999999679e+01 9.380870000000000175e+01
3.953050000000000175e+00 1.276974937359999984e+01 9.670120000000000005e+01 9.379730000000000700e+01
3.957375000000000309e+00 1.277433741599999983e+01 9.669899999999999807e+01 9.378449999999999420e+01
3.961700000000000443e+00 1.277886701199999919e+01 9.669509999999999650e+01 9.377320000000000277e+01
3.966025000000000134e+00 1.278345505439999918e+01 9.669240000000000634e+01 9.376059999999999661e+01
3.970350000000000268e+00 1.278798465040000032e+01 9.668819999999999482e+01 9.374930000000000518e+01
3.974675000000000402e+00 1.279251424639999790e+01 9.668170000000000641e+01 9.373680000000000234e+01
3.979000000000000536e+00 1.279704384239999904e+01 9.666200000000000614e+01 9.372560000000000002e+01
3.983325000000000227e+00 1.280157343840000017e+01 9.664300000000000068e+01 9.371330000000000382e+01
3.987650000000000361e+00 1.280607381119999921e+01 9.662319999999999709e+01 9.370220000000000482e+01
3.991975000000000495e+00 1.281060340720000035e+01 9.660460000000000491e+01 9.368999999999999773e+01
3.996300000000000185e+00 1.281507455680000085e+01 9.658530000000000371e+01 9.367900000000000205e+01
4.000625000000000320e+00 1.281957492959999989e+01 9.656699999999999307e+01 9.366689999999999827e+01
4.004950000000000010e+00 1.282483510560000006e+01 9.623650000000000659e+01 9.394729999999999848e+01
4.009275000000000588e+00 1.282892635360000000e+01 9.618919999999999959e+01 9.393919999999999959e+01
4.013600000000000279e+00 1.283351439599999999e+01 9.619440000000000168e+01 9.393810000000000571e+01
4.017924999999999969e+00 1.283786865279999923e+01 9.618030000000000257e+01 9.393609999999999616e+01
4.022250000000000547e+00 1.284242747200000068e+01 9.618720000000000425e+01 9.393590000000000373e+01
4.026575000000000237e+00 1.284684017519999877e+01 9.617730000000000246e+01 9.393429999999999325e+01
4.030900000000000816e+00 1.285134054799999959e+01 9.618680000000000518e+01 9.393370000000000175e+01
4.035225000000000506e+00 1.285575325119999945e+01 9.618099999999999739e+01 9.393189999999999884e+01
4.039550000000000196e+00 1.286022440079999818e+01 9.618970000000000198e+01 9.393089999999999407e+01
4.043875000000000774e+00 1.286460788079999951e+01 9.618470000000000653e+01 9.392879999999999541e+01
4.048200000000000465e+00 1.286904980719999969e+01 9.619280000000000541e+01 9.392730000000000246e+01
4.052525000000000155e+00 1.287343328719999924e+01 9.618819999999999482e+01 9.392499999999999716e+01
4.056849999999999845e+00 1.287784599039999911e+01 9.619589999999999463e+01 9.391280000000000427e+01
4.061174999999999535e+00 1.288220024720000012e+01 9.619159999999999400e+01 9.389260000000000161e+01
4.065500000000000114e+00 1.288658372719999967e+01 9.620260000000000389e+01 9.387269999999999470e+01
4.069824999999999804e+00 1.289090876079999859e+01 9.620520000000000493e+01 9.385280000000000200e+01
4.074150000000000382e+00 1.289529224079999992e+01 9.621869999999999834e+01 9.383329999999999416e+01
4.078475000000000072e+00 1.289958805119999852e+01 9.622169999999999845e+01 9.381390000000000384e+01
4.082799999999999763e+00 1.290394230799999953e+01 9.623499999999999943e+01 9.379479999999999507e+01
4.087125000000000341e+00 1.290823811839999991e+01 9.623839999999999861e+01 9.377580000000000382e+01
4.091450000000000031e+00 1.291256315199999882e+01 9.625169999999999959e+01 9.375709999999999411e+01
4.095774999999999721e+00 1.291685896239999920e+01 9.625539999999999452e+01 9.373850000000000193e+01
4.100100000000000300e+00 1.292115477279999958e+01 9.626869999999999550e+01 9.372020000000000550e+01
4.104424999999999990e+00 1.292542135999999964e+01 9.627270000000000039e+01 9.370199999999999818e+01
4.108749999999999680e+00 1.292971717039999824e+01 9.628589999999999804e+01 9.368410000000000082e+01
4.113075000000000259e+00 1.293471433759999911e+01 9.655889999999999418e+01 9.382040000000000646e+01
4.117399999999999949e+00 1.293877636240000051e+01 9.652599999999999625e+01 9.381170000000000186e+01
4.121724999999999639e+00 1.294310139599999943e+01 9.650749999999999318e+01 9.380830000000000268e+01
4.126050000000000217e+00 1.294733875999999917e+01 9.648829999999999529e+01 9.380490000000000350e+01
4.130374999999999908e+00 1.295169301680000018e+01 9.647230000000000416e+01 9.378910000000000480e+01
4.134699999999999598e+00 1.295595960399999846e+01 9.645669999999999789e+01 9.376949999999999363e+01
4.139025000000000176e+00 1.296028463760000093e+01 9.644280000000000541e+01 9.374939999999999429e+01
4.143349999999999866e+00 1.296455122479999922e+01 9.642910000000000537e+01 9.373029999999999973e+01
4.147675000000000445e+00 1.296884703519999960e+01 9.641509999999999536e+01 9.371089999999999520e+01
4.152000000000000135e+00 1.297308439919999934e+01 9.640160000000000196e+01 9.369240000000000634e+01
4.156324999999999825e+00 1.297735098639999940e+01 9.638729999999999620e+01 9.367350000000000421e+01
4.160650000000000404e+00 1.298155912719999883e+01 9.637380000000000280e+01 9.365550000000000352e+01
4.164975000000000094e+00 1.298582571439999889e+01 9.635920000000000130e+01 9.363720000000000709e+01
4.169299999999999784e+00 1.299003385519999831e+01 9.634560000000000457e+01 9.362649999999999295e+01
4.173625000000000362e+00 1.299424199599999952e+01 9.633540000000000703e+01 9.362390000000000612e+01
4.177950000000000053e+00 1.299842091360000040e+01 9.633240000000000691e+01 9.362160000000000082e+01
4.182274999999999743e+00 1.300262905439999983e+01 9.632810000000000628e+01 9.361889999999999645e+01
4.186600000000000321e+00 1.300677874879999862e+01 9.632529999999999859e+01 9.361650000000000205e+01
4.190925000000000011e+00 1.301095766639999951e+01 9.632110000000000127e+01 9.361369999999999436e+01
4.195249999999999702e+00 1.301510736080000008e+01 9.631860000000000355e+01 9.361119999999999663e+01
4.199575000000000280e+00 1.301925705519999887e+01 9.631449999999999534e+01 9.360819999999999652e+01
4.203899999999999970e+00 1.302340674959999944e+01 9.632630000000000337e+01 9.360559999999999548e+01
4.208224999999999660e+00 1.302752722079999970e+01 9.633920000000000528e+01 9.360259999999999536e+01
4.212550000000000239e+00 1.303164769199999995e+01 9.635349999999999682e+01 9.359990000000000521e+01
4.216874999999999929e+00 1.303576816319999843e+01 9.636589999999999634e+01 9.359669999999999845e+01
4.221200000000000507e+00 1.303933339359999799e+01 9.632519999999999527e+01 9.352230000000000132e+01
4.225525000000000198e+00 1.304330774880000021e+01 9.632699999999999818e+01 9.353029999999999688e+01
4.229849999999999888e+00 1.304751588959999964e+01 9.634099999999999397e+01 9.354900000000000659e+01
4.234175000000000466e+00 1.305163636079999812e+01 9.634999999999999432e+01 9.356749999999999545e+01
4.238500000000000156e+00 1.305581527839999900e+01 9.636450000000000671e+01 9.358759999999999479e+01
4.242824999999999847e+00 1.305993574959999926e+01 9.637399999999999523e+01 9.360769999999999413e+01
4.247150000000000425e+00 1.306408544399999982e+01 9.638800000000000523e+01 9.362779999999999347e+01
4.251475000000000115e+00 1.306817669199999976e+01 9.639740000000000464e+01 9.364830000000000609e+01
4.255799999999999805e+00 1.307226793999999792e+01 9.641089999999999804e+01 9.366840000000000543e+01
4.260125000000000384e+00 1.307635918799999963e+01 9.642019999999999413e+01 9.368890000000000384e+01
4.264450000000000074e+00 1.308045043599999779e+01 9.643319999999999936e+01 9.370910000000000650e+01
4.268774999999999764e+00 1.308451246079999919e+01 9.644219999999999970e+01 9.372390000000000043e+01
4.273100000000000342e+00 1.308857448559999881e+01 9.645470000000000255e+01 9.373009999999999309e+01
4.277425000000000033e+00 1.309260728719999989e+01 9.646339999999999293e+01 9.373539999999999850e+01
4.281749999999999723e+00 1.309664008879999919e+01 9.647530000000000427e+01 9.373930000000000007e+01
4.286075000000000301e+00 1.310064366719999818e+01 9.648199999999999932e+01 9.374379999999999313e+01
4.290399999999999991e+00 1.310467646879999926e+01 9.648850000000000193e+01 9.374769999999999470e+01
4.294725000000000570e+00 1.310868004720000002e+01 9.649179999999999779e+01 9.375220000000000198e+01
4.299050000000000260e+00 1.311268362559999900e+01 9.649850000000000705e+01 9.375610000000000355e+01
4.303374999999999950e+00 1.311665798079999945e+01 9.650199999999999534e+01 9.376059999999999661e+01
4.307700000000000529e+00 1.312063233599999990e+01 9.650900000000000034e+01 9.376439999999999486e+01
4.312025000000000219e+00 1.312457746799999825e+01 9.651279999999999859e+01 9.376890000000000214e+01
4.316349999999999909e+00 1.312855182320000047e+01 9.651999999999999602e+01 9.377049999999999841e+01
4.320675000000000487e+00 1.313249695519999882e+01 9.652410000000000423e+01 9.376890000000000214e+01
4.325000000000000178e+00 1.313644208719999895e+01 9.653149999999999409e+01 9.376670000000000016e+01
4.329324999999999868e+00 1.313965663920000004e+01 9.624299999999999500e+01 9.367249999999999943e+01
4.333650000000000446e+00 1.314316342319999897e+01 9.622580000000000666e+01 9.369100000000000250e+01
4.337975000000000136e+00 1.314722544800000037e+01 9.622539999999999338e+01 9.369880000000000564e+01
4.342299999999999827e+00 1.315108291039999955e+01 9.622350000000000136e+01 9.371559999999999491e+01
4.346624999999999517e+00 1.315511571199999885e+01 9.622520000000000095e+01 9.372329999999999472e+01
4.350950000000000095e+00 1.315903162080000044e+01 9.622589999999999577e+01 9.373969999999999914e+01
4.355274999999999785e+00 1.316303519919999943e+01 9.622729999999999961e+01 9.374790000000000134e+01
4.359600000000000364e+00 1.316695110799999924e+01 9.622860000000000014e+01 9.376439999999999486e+01
4.363925000000000054e+00 1.317095468639999822e+01 9.622950000000000159e+01 9.377299999999999613e+01
4.368250000000000632e+00 1.317484137199999950e+01 9.623099999999999454e+01 9.378929999999999723e+01
4.372574999999999434e+00 1.317878650399999962e+01 9.623149999999999693e+01 9.379829999999999757e+01
4.376900000000000013e+00 1.318267318959999912e+01 9.623300000000000409e+01 9.380750000000000455e+01
4.381224999999999703e+00 1.318661832159999925e+01 9.623309999999999320e+01 9.380809999999999604e+01
4.385550000000000281e+00 1.319047578399999843e+01 9.623460000000000036e+01 9.381560000000000343e+01
4.389874999999999972e+00 1.319439169280000002e+01 9.623439999999999372e+01 9.381610000000000582e+01
4.394200000000000550e+00 1.319824915519999919e+01 9.623579999999999757e+01 9.382330000000000325e+01
4.398524999999999352e+00 1.320213584079999869e+01 9.623529999999999518e+01 9.382380000000000564e+01
4.402849999999999930e+00 1.320596407999999933e+01 9.623659999999999570e+01 9.383060000000000400e+01
4.407174999999999621e+00 1.320985076560000060e+01 9.623590000000000089e+01 9.383100000000000307e+01
4.411500000000000199e+00 1.321364978159999914e+01 9.623699999999999477e+01 9.383750000000000568e+01
4.415824999999999889e+00 1.321750724400000010e+01 9.623489999999999611e+01 9.383780000000000143e+01
4.420150000000000468e+00 1.322130626000000042e+01 9.623300000000000409e+01 9.383880000000000621e+01
4.424475000000000158e+00 1.322513449919999928e+01 9.623709999999999809e+01 9.382290000000000418e+01
4.428799999999999848e+00 1.322893351519999783e+01 9.625020000000000664e+01 9.381369999999999720e+01
4.433124999999999538e+00 1.323273253119999993e+01 9.626279999999999859e+01 9.379829999999999757e+01
4.437450000000000117e+00 1.323489504800000027e+01 9.630089999999999861e+01 9.373919999999999675e+01
4.441774999999999807e+00 1.323848950160000015e+01 9.628480000000000416e+01 9.374689999999999657e+01
4.446100000000000385e+00 1.324234696399999933e+01 9.628000000000000114e+01 9.374850000000000705e+01
4.450425000000000075e+00 1.324611675679999934e+01 9.627290000000000703e+01 9.374899999999999523e+01
4.454750000000000654e+00 1.324994499599999997e+01 9.626900000000000546e+01 9.375130000000000052e+01
4.459074999999999456e+00 1.325374401200000030e+01 9.626309999999999434e+01 9.375249999999999773e+01
4.463400000000000034e+00 1.325754302799999884e+01 9.625920000000000698e+01 9.375490000000000634e+01
4.467724999999999724e+00 1.326131282079999885e+01 9.625390000000000157e+01 9.375620000000000687e+01
4.472050000000000303e+00 1.326511183679999917e+01 9.625000000000000000e+01 9.375870000000000459e+01
4.476374999999999993e+00 1.326888162959999917e+01 9.624620000000000175e+01 9.375990000000000180e+01
4.480700000000000571e+00 1.327265142239999918e+01 9.624360000000000070e+01 9.376250000000000284e+01
4.485025000000000261e+00 1.327639199199999887e+01 9.624009999999999820e+01 9.376370000000000005e+01
4.489349999999999952e+00 1.328013256160000033e+01 9.623760000000000048e+01 9.376619999999999777e+01
4.493674999999999642e+00 1.328384390799999970e+01 9.623430000000000462e+01 9.376739999999999498e+01
4.498000000000000220e+00 1.328758447759999939e+01 9.623189999999999600e+01 9.376990000000000691e+01
4.502324999999999910e+00 1.329129582399999876e+01 9.623600000000000421e+01 9.377100000000000080e+01
4.506650000000000489e+00 1.329500717039999991e+01 9.624790000000000134e+01 9.377360000000000184e+01
4.510975000000000179e+00 1.329868929359999896e+01 9.625900000000000034e+01 9.377460000000000662e+01
4.515300000000000757e+00 1.330237141679999979e+01 9.627049999999999841e+01 9.377719999999999345e+01
4.519624999999999559e+00 1.330605353999999885e+01 9.628119999999999834e+01 9.377819999999999823e+01
4.523950000000000138e+00 1.330973566319999968e+01 9.629219999999999402e+01 9.377150000000000318e+01
4.528274999999999828e+00 1.331338856319999842e+01 9.630249999999999488e+01 9.375740000000000407e+01
4.532600000000000406e+00 1.331704146320000071e+01 9.631310000000000571e+01 9.374509999999999366e+01
4.536925000000000097e+00 1.332069436319999944e+01 9.632299999999999329e+01 9.373220000000000596e+01
4.541250000000000675e+00 1.332434726319999996e+01 9.633320000000000505e+01 9.372419999999999618e+01
4.545574999999999477e+00 1.332800016319999870e+01 9.663840000000000430e+01 9.371980000000000643e+01
4.549900000000000055e+00 1.333153617039999972e+01 9.662340000000000373e+01 9.371240000000000236e+01
4.554224999999999746e+00 1.333521829359999877e+01 9.662330000000000041e+01 9.370350000000000534e+01
4.558550000000000324e+00 1.333887119359999929e+01 9.661939999999999884e+01 9.369650000000000034e+01
4.562875000000000014e+00 1.334252409359999980e+01 9.662050000000000693e+01 9.368810000000000571e+01
4.567200000000000593e+00 1.334617699359999854e+01 9.661769999999999925e+01 9.368110000000000070e+01
4.571525000000000283e+00 1.334982989359999905e+01 9.661860000000000070e+01 9.367279999999999518e+01
4.575849999999999973e+00 1.335345357039999925e+01 9.661599999999999966e+01 9.366580000000000439e+01
4.580174999999999663e+00 1.335707724719999945e+01 9.661639999999999873e+01 9.365739999999999554e+01
4.584500000000000242e+00 1.336067170079999933e+01 9.661379999999999768e+01 9.365040000000000475e+01
4.588824999999999932e+00 1.336429537759999953e+01 9.661379999999999768e+01 9.364199999999999591e+01
4.593150000000000510e+00 1.336786060799999909e+01 9.661100000000000421e+01 9.363490000000000180e+01
4.597475000000000200e+00 1.337145506159999897e+01 9.661060000000000514e+01 9.362649999999999295e+01
4.601800000000000779e+00 1.337502029200000031e+01 9.660769999999999413e+01 9.361939999999999884e+01
4.606124999999999581e+00 1.337861474559999841e+01 9.660689999999999600e+01 9.361100000000000421e+01
4.610450000000000159e+00 1.338215075279999944e+01 9.660370000000000346e+01 9.360380000000000678e+01
4.614774999999999849e+00 1.338571598319999900e+01 9.660259999999999536e+01 9.359529999999999461e+01
4.619100000000000428e+00 1.338925199040000003e+01 9.659919999999999618e+01 9.358799999999999386e+01
4.623425000000000118e+00 1.339278799759999927e+01 9.659770000000000323e+01 9.357949999999999591e+01
4.627750000000000696e+00 1.339632400479999852e+01 9.659409999999999741e+01 9.357219999999999516e+01
4.632075000000000387e+00 1.339983078879999923e+01 9.658119999999999550e+01 9.356359999999999388e+01
4.636400000000000077e+00 1.340333757279999993e+01 9.657529999999999859e+01 9.355620000000000402e+01
4.640724999999999767e+00 1.340684435680000064e+01 9.657309999999999661e+01 9.354760000000000275e+01
4.645050000000000345e+00 1.341035114079999957e+01 9.656910000000000593e+01 9.354019999999999868e+01
4.649375000000000036e+00 1.341382870159999996e+01 9.656650000000000489e+01 9.353159999999999741e+01
4.653700000000000614e+00 1.341739393199999952e+01 9.637560000000000571e+01 9.350180000000000291e+01
4.658025000000000304e+00 1.342052081439999967e+01 9.634010000000000673e+01 9.348909999999999343e+01
4.662350000000000882e+00 1.342408604479999923e+01 9.634279999999999688e+01 9.348720000000000141e+01
4.666674999999999685e+00 1.342747593599999867e+01 9.633119999999999550e+01 9.348550000000000182e+01
4.671000000000000263e+00 1.343101194319999792e+01 9.633520000000000039e+01 9.348480000000000700e+01
4.675324999999999953e+00 1.343443105759999945e+01 9.632580000000000098e+01 9.348380000000000223e+01
4.679650000000000531e+00 1.343796706479999870e+01 9.632920000000000016e+01 9.348309999999999320e+01
4.683975000000000222e+00 1.344135695599999991e+01 9.632059999999999889e+01 9.348239999999999839e+01
4.688300000000000800e+00 1.344486373999999884e+01 9.632340000000000657e+01 9.348160000000000025e+01
4.692624999999999602e+00 1.344828285439999860e+01 9.631520000000000437e+01 9.348090000000000543e+01
4.696950000000000180e+00 1.345176041520000076e+01 9.631730000000000302e+01 9.347950000000000159e+01
4.701274999999999871e+00 1.345517952959999874e+01 9.630939999999999657e+01 9.347870000000000346e+01
4.705600000000000449e+00 1.345865709039999913e+01 9.631100000000000705e+01 9.347809999999999775e+01
4.709925000000000139e+00 1.346207620480000067e+01 9.630320000000000391e+01 9.347809999999999775e+01
4.714250000000000718e+00 1.346552454240000074e+01 9.630740000000000123e+01 9.347769999999999868e+01
4.718575000000000408e+00 1.346891443359999840e+01 9.630599999999999739e+01 9.347809999999999775e+01
4.722900000000000986e+00 1.347236277119999848e+01 9.631409999999999627e+01 9.347889999999999588e+01
4.727224999999999788e+00 1.347572343919999938e+01 9.631399999999999295e+01 9.348040000000000305e+01
4.731550000000000367e+00 1.347914255359999913e+01 9.632210000000000605e+01 9.348130000000000450e+01
4.735875000000000057e+00 1.348250322160000003e+01 9.632240000000000180e+01 9.348279999999999745e+01
4.740200000000000635e+00 1.348592233599999979e+01 9.633050000000000068e+01 9.348359999999999559e+01
4.744525000000000325e+00 1.348925378079999859e+01 9.633110000000000639e+01 9.348489999999999611e+01
4.748850000000000904e+00 1.349264367199999981e+01 9.633939999999999770e+01 9.348560000000000514e+01
4.753174999999999706e+00 1.349600433999999893e+01 9.634040000000000248e+01 9.348690000000000566e+01
4.757500000000000284e+00 1.349936500799999983e+01 9.634860000000000468e+01 9.348739999999999384e+01
4.761824999999999974e+00 1.350287179200000054e+01 9.634699999999999420e+01 9.365810000000000457e+01
4.766150000000000553e+00 1.350599867439999890e+01 9.634120000000000061e+01 9.365529999999999688e+01
4.770475000000000243e+00 1.350933011919999949e+01 9.634590000000000032e+01 9.365439999999999543e+01
4.774800000000000821e+00 1.351260311759999944e+01 9.634950000000000614e+01 9.364159999999999684e+01
4.779125000000000512e+00 1.351593456240000002e+01 9.635500000000000398e+01 9.363079999999999359e+01
4.783450000000000202e+00 1.351920756079999997e+01 9.635989999999999611e+01 9.361830000000000496e+01
4.787774999999999892e+00 1.352250978239999846e+01 9.636539999999999395e+01 9.360779999999999745e+01
4.792100000000000470e+00 1.352581200399999872e+01 9.637080000000000268e+01 9.359560000000000457e+01
4.796425000000000161e+00 1.352908500239999867e+01 9.637630000000000052e+01 9.358540000000000703e+01
4.800750000000000739e+00 1.353238722399999894e+01 9.638200000000000500e+01 9.357330000000000325e+01
4.805075000000000429e+00 1.353566022239999889e+01 9.638739999999999952e+01 9.356329999999999814e+01
4.809400000000001008e+00 1.353893322079999884e+01 9.639339999999999975e+01 9.355150000000000432e+01
4.813724999999999810e+00 1.354217699600000024e+01 9.639879999999999427e+01 9.354049999999999443e+01
4.818050000000000388e+00 1.354542077119999810e+01 9.640489999999999782e+01 9.352719999999999345e+01
4.822375000000000078e+00 1.354866454639999951e+01 9.641039999999999566e+01 9.351579999999999870e+01
4.826700000000000657e+00 1.355190832159999914e+01 9.641670000000000584e+01 9.350270000000000437e+01
4.831025000000000347e+00 1.355515209679999877e+01 9.642210000000000036e+01 9.349150000000000205e+01
4.835350000000000925e+00 1.355836664879999987e+01 9.642860000000000298e+01 9.347849999999999682e+01
4.839675000000000615e+00 1.356158120079999918e+01 9.643410000000000082e+01 9.346750000000000114e+01
4.844000000000000306e+00 1.356482497599999881e+01 9.644060000000000343e+01 9.345459999999999923e+01
4.848324999999999996e+00 1.356801030479999959e+01 9.644620000000000459e+01 9.344370000000000687e+01
4.852650000000000574e+00 1.357122485679999890e+01 9.645180000000000575e+01 9.343099999999999739e+01
4.856975000000000264e+00 1.357441018559999790e+01 9.645279999999999632e+01 9.342019999999999413e+01
4.861300000000000843e+00 1.357759551439999868e+01 9.645170000000000243e+01 9.340829999999999700e+01
4.865625000000000533e+00 1.358078084319999768e+01 9.644570000000000221e+01 9.340770000000000550e+01
4.869949999999999335e+00 1.358273879759999936e+01 9.648430000000000462e+01 9.341400000000000148e+01
4.874274999999999913e+00 1.358577801040000033e+01 9.648609999999999332e+01 9.341310000000000002e+01
4.878599999999999604e+00 1.358908023199999882e+01 9.649269999999999925e+01 9.341079999999999472e+01
4.882925000000000182e+00 1.359226556079999959e+01 9.649689999999999657e+01 9.341419999999999391e+01
4.887249999999999872e+00 1.359553855919999954e+01 9.649840000000000373e+01 9.341360000000000241e+01
4.891575000000000450e+00 1.359869466480000000e+01 9.649509999999999366e+01 9.341790000000000305e+01
4.895900000000000141e+00 1.360193843999999785e+01 9.649179999999999779e+01 9.341769999999999641e+01
4.900224999999999831e+00 1.360512376879999863e+01 9.648609999999999332e+01 9.342079999999999984e+01
4.904549999999999521e+00 1.360836754399999826e+01 9.648300000000000409e+01 9.341880000000000450e+01
4.908875000000000099e+00 1.361155287279999904e+01 9.647750000000000625e+01 9.342170000000000130e+01
4.913199999999999790e+00 1.361476742479999835e+01 9.647450000000000614e+01 9.342019999999999413e+01
4.917525000000000368e+00 1.361792353039999881e+01 9.646909999999999741e+01 9.342340000000000089e+01
4.921850000000000058e+00 1.362113808239999990e+01 9.646609999999999729e+01 9.342230000000000700e+01
4.926175000000000637e+00 1.362426496480000004e+01 9.646089999999999520e+01 9.342589999999999861e+01
4.930499999999999439e+00 1.362747951679999936e+01 9.645810000000000173e+01 9.342529999999999291e+01
4.934825000000000017e+00 1.363060639919999950e+01 9.645300000000000296e+01 9.342919999999999447e+01
4.939149999999999707e+00 1.363376250479999818e+01 9.645019999999999527e+01 9.342900000000000205e+01
4.943475000000000286e+00 1.363688938720000010e+01 9.644519999999999982e+01 9.343330000000000268e+01
4.947799999999999976e+00 1.364004549279999878e+01 9.644249999999999545e+01 9.343349999999999511e+01
4.952125000000000554e+00 1.364317237520000070e+01 9.643760000000000332e+01 9.344559999999999889e+01
4.956450000000000244e+00 1.364629925759999907e+01 9.643500000000000227e+01 9.345940000000000225e+01
4.960774999999999935e+00 1.364939691679999889e+01 9.643030000000000257e+01 9.347700000000000387e+01
4.965099999999999625e+00 1.365252379919999903e+01 9.642770000000000152e+01 9.349089999999999634e+01
4.969425000000000203e+00 1.365562145839999886e+01 9.642310000000000514e+01 9.350839999999999463e+01
4.973749999999999893e+00 1.365874834079999900e+01 9.642059999999999320e+01 9.352230000000000132e+01
4.978075000000000472e+00 1.366178755359999997e+01 9.654879999999999995e+01 9.335899999999999466e+01
4.982400000000000162e+00 1.366450531119999923e+01 9.653770000000000095e+01 9.337399999999999523e+01
4.986725000000000740e+00 1.366760297039999905e+01 9.653419999999999845e+01 9.338349999999999795e+01
4.991049999999999542e+00 1.367058373679999939e+01 9.652939999999999543e+01 9.339780000000000371e+01
4.995375000000000121e+00 1.367368139599999921e+01 9.652679999999999438e+01 9.340850000000000364e+01
4.999699999999999811e+00 1.367669138559999809e+01 9.652320000000000277e+01 9.342300000000000182e+01
5.004025000000000389e+00 1.367975982159999937e+01 9.652070000000000505e+01 9.343399999999999750e+01
5.008350000000000080e+00 1.368279903439999856e+01 9.651749999999999829e+01 9.344830000000000325e+01
5.012675000000000658e+00 1.368586747039999985e+01 9.651489999999999725e+01 9.345940000000000225e+01
5.016999999999999460e+00 1.368887745999999872e+01 9.651200000000000045e+01 9.347339999999999804e+01
5.021325000000000038e+00 1.369191667279999791e+01 9.650939999999999941e+01 9.348439999999999372e+01
5.025649999999999729e+00 1.369495588560000066e+01 9.650660000000000593e+01 9.349809999999999377e+01
5.029975000000000307e+00 1.369799509839999985e+01 9.650400000000000489e+01 9.350910000000000366e+01
5.034299999999999997e+00 1.370100508799999872e+01 9.650130000000000052e+01 9.352249999999999375e+01
5.038625000000000576e+00 1.370401507759999937e+01 9.649869999999999948e+01 9.353340000000000032e+01
5.042950000000000266e+00 1.370702506720000002e+01 9.649609999999999843e+01 9.354659999999999798e+01
5.047274999999999956e+00 1.371003505679999890e+01 9.649339999999999407e+01 9.355729999999999791e+01
5.051599999999999646e+00 1.371304504639999955e+01 9.649099999999999966e+01 9.356919999999999504e+01
5.055925000000000225e+00 1.371605503600000020e+01 9.648829999999999529e+01 9.357869999999999777e+01
5.060249999999999915e+00 1.371906502559999907e+01 9.648590000000000089e+01 9.359050000000000580e+01
5.064575000000000493e+00 1.372207501519999973e+01 9.648319999999999652e+01 9.360030000000000427e+01
5.068900000000000183e+00 1.372508500480000038e+01 9.648080000000000211e+01 9.361220000000000141e+01
5.073225000000000762e+00 1.372806577119999893e+01 9.647880000000000678e+01 9.362210000000000321e+01
5.077549999999999564e+00 1.373104653759999927e+01 9.648340000000000316e+01 9.363420000000000698e+01
5.081875000000000142e+00 1.373402730399999960e+01 9.648749999999999716e+01 9.364430000000000121e+01
5.086199999999999832e+00 1.373779709679999961e+01 9.663670000000000471e+01 9.329999999999999716e+01
5.090525000000000411e+00 1.374060252399999804e+01 9.662470000000000425e+01 9.330610000000000070e+01
5.094850000000000101e+00 1.374361251359999869e+01 9.662909999999999400e+01 9.331550000000000011e+01
5.099175000000000679e+00 1.374653483359999839e+01 9.662869999999999493e+01 9.332630000000000337e+01
5.103500000000000369e+00 1.374951559999999873e+01 9.663420000000000698e+01 9.333669999999999334e+01
5.107825000000000060e+00 1.375243792000000020e+01 9.663559999999999661e+01 9.334839999999999804e+01
5.112149999999999750e+00 1.375538946319999845e+01 9.664050000000000296e+01 9.335890000000000555e+01
5.116475000000000328e+00 1.375831178319999992e+01 9.663840000000000430e+01 9.337080000000000268e+01
5.120800000000000018e+00 1.376126332639999816e+01 9.663979999999999393e+01 9.338129999999999598e+01
5.125125000000000597e+00 1.376415642319999932e+01 9.663790000000000191e+01 9.339310000000000400e+01
5.129450000000000287e+00 1.376707874319999902e+01 9.663909999999999911e+01 9.340359999999999729e+01
5.133775000000000865e+00 1.376997184000000019e+01 9.663729999999999620e+01 9.341540000000000532e+01
5.138099999999999667e+00 1.377289415999999989e+01 9.663830000000000098e+01 9.342589999999999861e+01
5.142425000000000246e+00 1.377578725679999927e+01 9.663649999999999807e+01 9.343770000000000664e+01
5.146749999999999936e+00 1.377870957679999897e+01 9.663729999999999620e+01 9.344799999999999329e+01
5.151075000000000514e+00 1.378157345039999981e+01 9.663540000000000418e+01 9.345980000000000132e+01
5.155400000000000205e+00 1.378446654719999920e+01 9.663190000000000168e+01 9.347010000000000218e+01
5.159725000000000783e+00 1.378735964400000036e+01 9.662539999999999907e+01 9.348189999999999600e+01
5.164049999999999585e+00 1.379022351759999943e+01 9.662149999999999750e+01 9.349219999999999686e+01
5.168375000000000163e+00 1.379308739119999849e+01 9.661499999999999488e+01 9.350379999999999825e+01
5.172699999999999854e+00 1.379598048799999965e+01 9.661109999999999332e+01 9.351409999999999911e+01
5.177025000000000432e+00 1.379884436159999872e+01 9.660469999999999402e+01 9.352570000000000050e+01
5.181350000000000122e+00 1.380170823519999956e+01 9.660089999999999577e+01 9.353589999999999804e+01
5.185675000000000701e+00 1.380457210880000041e+01 9.659459999999999980e+01 9.354749999999999943e+01
5.190000000000000391e+00 1.380743598239999947e+01 9.659069999999999823e+01 9.355759999999999366e+01
5.194325000000000081e+00 1.381181946239999903e+01 9.658169999999999789e+01 9.372820000000000107e+01
5.198649999999999771e+00 1.381424498799999867e+01 9.656589999999999918e+01 9.372849999999999682e+01
5.202975000000000350e+00 1.381716730799999837e+01 9.657110000000000127e+01 9.371450000000000102e+01
5.207300000000000040e+00 1.381985584239999909e+01 9.657200000000000273e+01 9.371099999999999852e+01
5.211625000000000618e+00 1.382274893919999847e+01 9.657909999999999684e+01 9.369920000000000471e+01
5.215950000000000308e+00 1.382549591999999983e+01 9.658230000000000359e+01 9.369559999999999889e+01
5.220275000000000887e+00 1.382835979359999889e+01 9.658950000000000102e+01 9.368470000000000653e+01
5.224599999999999689e+00 1.383110677439999847e+01 9.659359999999999502e+01 9.368080000000000496e+01
5.228925000000000267e+00 1.383394142479999900e+01 9.660049999999999670e+01 9.367040000000000077e+01
5.233249999999999957e+00 1.383671762879999889e+01 9.660509999999999309e+01 9.366639999999999588e+01
5.237575000000000536e+00 1.383952305599999910e+01 9.661190000000000566e+01 9.365630000000000166e+01
5.241900000000000226e+00 1.384227003679999868e+01 9.661669999999999447e+01 9.365210000000000434e+01
5.246225000000000804e+00 1.384507546400000066e+01 9.662340000000000373e+01 9.364239999999999498e+01
5.250550000000000495e+00 1.384782244480000024e+01 9.662839999999999918e+01 9.363809999999999434e+01
5.254875000000000185e+00 1.385062787199999867e+01 9.663500000000000512e+01 9.362869999999999493e+01
5.259199999999999875e+00 1.385337485279999825e+01 9.664019999999999300e+01 9.362430000000000518e+01
5.263525000000000453e+00 1.385615105679999814e+01 9.664660000000000650e+01 9.361509999999999820e+01
5.267850000000000144e+00 1.385886881439999918e+01 9.665189999999999770e+01 9.361060000000000514e+01
5.272175000000000722e+00 1.386164501839999907e+01 9.665829999999999700e+01 9.360169999999999391e+01
5.276500000000000412e+00 1.386436277600000011e+01 9.666370000000000573e+01 9.360030000000000427e+01
5.280825000000000990e+00 1.386710975679999969e+01 9.667000000000000171e+01 9.359600000000000364e+01
5.285149999999999793e+00 1.386982751439999895e+01 9.667539999999999623e+01 9.359569999999999368e+01
5.289475000000000371e+00 1.387257449519999852e+01 9.668170000000000641e+01 9.359130000000000393e+01
5.293800000000000061e+00 1.387529225279999956e+01 9.668720000000000425e+01 9.359059999999999491e+01
5.298125000000000639e+00 1.387801001039999882e+01 9.669339999999999691e+01 9.358610000000000184e+01
5.302450000000000330e+00 1.388180902639999914e+01 9.664339999999999975e+01 9.372790000000000532e+01
5.306775000000000908e+00 1.388432222159999974e+01 9.663760000000000616e+01 9.371840000000000259e+01
5.311099999999999710e+00 1.388706920239999931e+01 9.664289999999999736e+01 9.371670000000000300e+01
5.315425000000000288e+00 1.388972851359999972e+01 9.664589999999999748e+01 9.371880000000000166e+01
5.319749999999999979e+00 1.389247549439999929e+01 9.665269999999999584e+01 9.371920000000000073e+01
5.324075000000000557e+00 1.389513480559999969e+01 9.665709999999999980e+01 9.372209999999999752e+01
5.328400000000000247e+00 1.389788178639999927e+01 9.666410000000000480e+01 9.371370000000000289e+01
5.332725000000000826e+00 1.390054109759999790e+01 9.666899999999999693e+01 9.370619999999999550e+01
5.337050000000000516e+00 1.390325885519999893e+01 9.667589999999999861e+01 9.369509999999999650e+01
5.341375000000000206e+00 1.390591816639999934e+01 9.668099999999999739e+01 9.368770000000000664e+01
5.345699999999999896e+00 1.390863592400000037e+01 9.668789999999999907e+01 9.367700000000000671e+01
5.350025000000000475e+00 1.391129523519999900e+01 9.669299999999999784e+01 9.366979999999999507e+01
5.354350000000000165e+00 1.391398376959999972e+01 9.669989999999999952e+01 9.365940000000000509e+01
5.358675000000000743e+00 1.391664308080000012e+01 9.670510000000000161e+01 9.365229999999999677e+01
5.363000000000000433e+00 1.391933161519999906e+01 9.671189999999999998e+01 9.364220000000000255e+01
5.367325000000001012e+00 1.392196170319999915e+01 9.671710000000000207e+01 9.363530000000000086e+01
5.371649999999999814e+00 1.392462101439999955e+01 9.672390000000000043e+01 9.362550000000000239e+01
5.375975000000000392e+00 1.392725110239999964e+01 9.672910000000000252e+01 9.361879999999999313e+01
5.380300000000000082e+00 1.392991041360000004e+01 9.673579999999999757e+01 9.360920000000000130e+01
5.384625000000000661e+00 1.393254050159999835e+01 9.674099999999999966e+01 9.360259999999999536e+01
5.388950000000000351e+00 1.393519981279999875e+01 9.674769999999999470e+01 9.359329999999999927e+01
5.393275000000000929e+00 1.393780067760000030e+01 9.675289999999999679e+01 9.358700000000000330e+01
5.397600000000000620e+00 1.394045998879999892e+01 9.675950000000000273e+01 9.357810000000000628e+01
5.401925000000000310e+00 1.394306085360000047e+01 9.676470000000000482e+01 9.357319999999999993e+01
5.406250000000000000e+00 1.394569094159999878e+01 9.676829999999999643e+01 9.356770000000000209e+01
5.410574999999999690e+00 1.394627540559999979e+01 9.632309999999999661e+01 9.361069999999999425e+01
5.414900000000000269e+00 1.394875937760000006e+01 9.628530000000000655e+01 9.359999999999999432e+01
5.419224999999999959e+00 1.395141868879999869e+01 9.628409999999999513e+01 9.359199999999999875e+01
5.423550000000000537e+00 1.395399033039999992e+01 9.627360000000000184e+01 9.358220000000000027e+01
5.427874999999999339e+00 1.395662041839999823e+01 9.627419999999999334e+01 9.357489999999999952e+01
5.432199999999999918e+00 1.395922128319999977e+01 9.626579999999999870e+01 9.356589999999999918e+01
5.436524999999999608e+00 1.396185137119999986e+01 9.626619999999999777e+01 9.356090000000000373e+01
5.440850000000000186e+00 1.396442301279999931e+01 9.625889999999999702e+01 9.355490000000000350e+01
5.445174999999999876e+00 1.396702387759999908e+01 9.625889999999999702e+01 9.355100000000000193e+01
5.449500000000000455e+00 1.396959551919999853e+01 9.625220000000000198e+01 9.354500000000000171e+01
5.453825000000000145e+00 1.397219638399999830e+01 9.625199999999999534e+01 9.354099999999999682e+01
5.458149999999999835e+00 1.397476802559999953e+01 9.624580000000000268e+01 9.353509999999999991e+01
5.462474999999999525e+00 1.397733966719999898e+01 9.624540000000000362e+01 9.353100000000000591e+01
5.466800000000000104e+00 1.397991130879999844e+01 9.623950000000000671e+01 9.352509999999999479e+01
5.471124999999999794e+00 1.398248295039999967e+01 9.623900000000000432e+01 9.352100000000000080e+01
5.475450000000000372e+00 1.398502536879999880e+01 9.623340000000000316e+01 9.351510000000000389e+01
5.479775000000000063e+00 1.398756778719999971e+01 9.623279999999999745e+01 9.351090000000000657e+01
5.484100000000000641e+00 1.399011020560000063e+01 9.622750000000000625e+01 9.350499999999999545e+01
5.488424999999999443e+00 1.399268184719999830e+01 9.622669999999999391e+01 9.350079999999999814e+01
5.492750000000000021e+00 1.399519504240000067e+01 9.622159999999999513e+01 9.349479999999999791e+01
5.497074999999999712e+00 1.399773746079999803e+01 9.622079999999999700e+01 9.349060000000000059e+01
5.501400000000000290e+00 1.400027987919999894e+01 9.621599999999999397e+01 9.348460000000000036e+01
5.505724999999999980e+00 1.400279307439999954e+01 9.621510000000000673e+01 9.348040000000000305e+01
5.510050000000000558e+00 1.400530626959999836e+01 9.621040000000000703e+01 9.347429999999999950e+01
5.514375000000000249e+00 1.400784868799999927e+01 9.620929999999999893e+01 9.347010000000000218e+01
5.518699999999999939e+00 1.401091712399999878e+01 9.634690000000000509e+01 9.357920000000000016e+01
5.523024999999999629e+00 1.401334264960000020e+01 9.632099999999999795e+01 9.356940000000000168e+01
5.527350000000000207e+00 1.401588506799999934e+01 9.632210000000000605e+01 9.355849999999999511e+01
5.531674999999999898e+00 1.401836903999999961e+01 9.631560000000000343e+01 9.355259999999999820e+01
5.536000000000000476e+00 1.402091145840000053e+01 9.631810000000000116e+01 9.354489999999999839e+01
5.540325000000000166e+00 1.402336620719999871e+01 9.631359999999999388e+01 9.354019999999999868e+01
5.544650000000000745e+00 1.402590862559999962e+01 9.631570000000000675e+01 9.353270000000000550e+01
5.548974999999999547e+00 1.402839259759999990e+01 9.631220000000000425e+01 9.352809999999999491e+01
5.553300000000000125e+00 1.403090579279999872e+01 9.631390000000000384e+01 9.352070000000000505e+01
5.557624999999999815e+00 1.403336054159999868e+01 9.631090000000000373e+01 9.351609999999999445e+01
5.561950000000000394e+00 1.403587373679999928e+01 9.631229999999999336e+01 9.350870000000000459e+01
5.566275000000000084e+00 1.403832848559999924e+01 9.630970000000000653e+01 9.350419999999999732e+01
5.570600000000000662e+00 1.404081245759999952e+01 9.631080000000000041e+01 9.349679999999999325e+01
5.574924999999999464e+00 1.404326720639999948e+01 9.630859999999999843e+01 9.349240000000000350e+01
5.579250000000000043e+00 1.404575117839999798e+01 9.630939999999999657e+01 9.348499999999999943e+01
5.583574999999999733e+00 1.404817670399999940e+01 9.630740000000000123e+01 9.348059999999999548e+01
5.587900000000000311e+00 1.405066067599999791e+01 9.630800000000000693e+01 9.347329999999999472e+01
5.592225000000000001e+00 1.405308620159999933e+01 9.630620000000000402e+01 9.346890000000000498e+01
5.596550000000000580e+00 1.405554095039999929e+01 9.630670000000000641e+01 9.346160000000000423e+01
5.600875000000000270e+00 1.405796647599999893e+01 9.630500000000000682e+01 9.345720000000000027e+01
5.605200000000000848e+00 1.406042122479999890e+01 9.630530000000000257e+01 9.344989999999999952e+01
5.609524999999999650e+00 1.406284675039999854e+01 9.630379999999999541e+01 9.344549999999999557e+01
5.613850000000000229e+00 1.406527227599999819e+01 9.630400000000000205e+01 9.343829999999999814e+01
5.618174999999999919e+00 1.406769780159999961e+01 9.630249999999999488e+01 9.343399999999999750e+01
5.622500000000000497e+00 1.407012332719999925e+01 9.630270000000000152e+01 9.342669999999999675e+01
5.626825000000000188e+00 1.407386389679999894e+01 9.647079999999999700e+01 9.347769999999999868e+01
5.631150000000000766e+00 1.407620175279999941e+01 9.646089999999999520e+01 9.346800000000000352e+01
5.635474999999999568e+00 1.407862727840000083e+01 9.646649999999999636e+01 9.346169999999999334e+01
5.639800000000000146e+00 1.408099435759999984e+01 9.646590000000000487e+01 9.345560000000000400e+01
5.644124999999999837e+00 1.408341988319999949e+01 9.647259999999999991e+01 9.345040000000000191e+01
5.648450000000000415e+00 1.408581618559999882e+01 9.647310000000000230e+01 9.344450000000000500e+01
5.652775000000000105e+00 1.408824171119999846e+01 9.647979999999999734e+01 9.343959999999999866e+01
5.657100000000000684e+00 1.409060879039999925e+01 9.648080000000000211e+01 9.343380000000000507e+01
5.661425000000000374e+00 1.409300509280000036e+01 9.648749999999999716e+01 9.342889999999999873e+01
5.665750000000000064e+00 1.409537217199999937e+01 9.648879999999999768e+01 9.342310000000000514e+01
5.670074999999999754e+00 1.409776847439999869e+01 9.649540000000000362e+01 9.341830000000000211e+01
5.674400000000000333e+00 1.410013555359999948e+01 9.649689999999999657e+01 9.341249999999999432e+01
5.678725000000000023e+00 1.410253185599999881e+01 9.650350000000000250e+01 9.340770000000000550e+01
5.683050000000000601e+00 1.410486971199999928e+01 9.650530000000000541e+01 9.340189999999999770e+01
5.687375000000000291e+00 1.410726601439999861e+01 9.651179999999999382e+01 9.339700000000000557e+01
5.691700000000000870e+00 1.410960387039999908e+01 9.651370000000000005e+01 9.339119999999999777e+01
5.696024999999999672e+00 1.411197094959999987e+01 9.652030000000000598e+01 9.338639999999999475e+01
5.700350000000000250e+00 1.411430880559999856e+01 9.652240000000000464e+01 9.338060000000000116e+01
5.704674999999999940e+00 1.411667588479999935e+01 9.652889999999999304e+01 9.337579999999999814e+01
5.709000000000000519e+00 1.411898451759999951e+01 9.653040000000000020e+01 9.336990000000000123e+01
5.713325000000000209e+00 1.412135159679999852e+01 9.653369999999999607e+01 9.336599999999999966e+01
5.717650000000000787e+00 1.412366022959999867e+01 9.653260000000000218e+01 9.336870000000000402e+01
5.721975000000000477e+00 1.412599808559999914e+01 9.653570000000000562e+01 9.337300000000000466e+01
5.726300000000000168e+00 1.412833594159999784e+01 9.653459999999999752e+01 9.337529999999999575e+01
5.730624999999999858e+00 1.413064457439999977e+01 9.653749999999999432e+01 9.337720000000000198e+01
5.734950000000000436e+00 1.413347922479999852e+01 9.647169999999999845e+01 9.344530000000000314e+01
5.739275000000000126e+00 1.413567096479999918e+01 9.645449999999999591e+01 9.343619999999999948e+01
5.743600000000000705e+00 1.413797959759999934e+01 9.645050000000000523e+01 9.342700000000000671e+01
5.747925000000000395e+00 1.414022978400000063e+01 9.644440000000000168e+01 9.342130000000000223e+01
5.752250000000000973e+00 1.414253841679999901e+01 9.644230000000000302e+01 9.341310000000000002e+01
5.756574999999999775e+00 1.414484704959999917e+01 9.644329999999999359e+01 9.340789999999999793e+01
5.760900000000000354e+00 1.414712645919999900e+01 9.644499999999999318e+01 9.339990000000000236e+01
5.765225000000000044e+00 1.414943509199999916e+01 9.644660000000000366e+01 9.339480000000000359e+01
5.769550000000000622e+00 1.415171450159999900e+01 9.644799999999999329e+01 9.338689999999999714e+01
5.773875000000000313e+00 1.415402313439999915e+01 9.644989999999999952e+01 9.338200000000000500e+01
5.778200000000000891e+00 1.415630254399999899e+01 9.645099999999999341e+01 9.337420000000000186e+01
5.782524999999999693e+00 1.415858195359999883e+01 9.645310000000000628e+01 9.336929999999999552e+01
5.786850000000000271e+00 1.416086136319999866e+01 9.645390000000000441e+01 9.336159999999999570e+01
5.791174999999999962e+00 1.416314077279999850e+01 9.645619999999999550e+01 9.335680000000000689e+01
5.795500000000000540e+00 1.416539095919999980e+01 9.645650000000000546e+01 9.334919999999999618e+01
5.799825000000000230e+00 1.416767036879999964e+01 9.645759999999999934e+01 9.334439999999999316e+01
5.804150000000000809e+00 1.416994977839999947e+01 9.645680000000000121e+01 9.333689999999999998e+01
5.808475000000000499e+00 1.417219996479999899e+01 9.645789999999999509e+01 9.333220000000000027e+01
5.812800000000000189e+00 1.417445015119999852e+01 9.645699999999999363e+01 9.332470000000000709e+01
5.817124999999999879e+00 1.417670033759999981e+01 9.645810000000000173e+01 9.332009999999999650e+01
5.821450000000000458e+00 1.417895052399999933e+01 9.645709999999999695e+01 9.331270000000000664e+01
5.825775000000000148e+00 1.418120071039999885e+01 9.645829999999999416e+01 9.330819999999999936e+01
5.830100000000000726e+00 1.418345089679999838e+01 9.645709999999999695e+01 9.330079999999999529e+01
5.834425000000000416e+00 1.418570108319999967e+01 9.645829999999999416e+01 9.329999999999999716e+01
5.838750000000000995e+00 1.418792204639999888e+01 9.645699999999999363e+01 9.329909999999999570e+01
5.843074999999999797e+00 1.419081514320000004e+01 9.651839999999999975e+01 9.340779999999999461e+01
5.847400000000000375e+00 1.419291921359999975e+01 9.651370000000000005e+01 9.339520000000000266e+01
5.851725000000000065e+00 1.419514017679999895e+01 9.651569999999999538e+01 9.338870000000000005e+01
5.856050000000000644e+00 1.419733191679999784e+01 9.651349999999999341e+01 9.338129999999999598e+01
5.860375000000000334e+00 1.419958210320000092e+01 9.651579999999999870e+01 9.337590000000000146e+01
5.864700000000000912e+00 1.420177384319999980e+01 9.651390000000000668e+01 9.336910000000000309e+01
5.869025000000000603e+00 1.420399480639999901e+01 9.651619999999999777e+01 9.336390000000000100e+01
5.873350000000000293e+00 1.420621576959999999e+01 9.651439999999999486e+01 9.335739999999999839e+01
5.877674999999999983e+00 1.420843673279999919e+01 9.651659999999999684e+01 9.335219999999999629e+01
5.882000000000000561e+00 1.421062847279999986e+01 9.651479999999999393e+01 9.334579999999999700e+01
5.886325000000000252e+00 1.421284943599999906e+01 9.651699999999999591e+01 9.334069999999999823e+01
5.890650000000000830e+00 1.421504117599999795e+01 9.651519999999999300e+01 9.333429999999999893e+01
5.894975000000000520e+00 1.421723291600000039e+01 9.651720000000000255e+01 9.332930000000000348e+01
5.899300000000001098e+00 1.421942465599999927e+01 9.651539999999999964e+01 9.332299999999999329e+01
5.903624999999999901e+00 1.422161639599999994e+01 9.651730000000000587e+01 9.331799999999999784e+01
5.907950000000000479e+00 1.422377891280000028e+01 9.651539999999999964e+01 9.331419999999999959e+01
5.912275000000000169e+00 1.422597065279999917e+01 9.651730000000000587e+01 9.331369999999999720e+01
5.916600000000000747e+00 1.422813316959999774e+01 9.651529999999999632e+01 9.331170000000000186e+01
5.920925000000000438e+00 1.423032490960000018e+01 9.651709999999999923e+01 9.331100000000000705e+01
5.925250000000001016e+00 1.423248742639999875e+01 9.651510000000000389e+01 9.330889999999999418e+01
5.929574999999999818e+00 1.423467916639999942e+01 9.651680000000000348e+01 9.330809999999999604e+01
5.933900000000000396e+00 1.423681245999999945e+01 9.651470000000000482e+01 9.330589999999999407e+01
5.938225000000000087e+00 1.423897497679999979e+01 9.652060000000000173e+01 9.330490000000000350e+01
5.942550000000000665e+00 1.424113749360000014e+01 9.652349999999999852e+01 9.330249999999999488e+01
5.946875000000000355e+00 1.424330001040000049e+01 9.653019999999999357e+01 9.330140000000000100e+01
5.951200000000000045e+00 1.424677757119999910e+01 9.663439999999999941e+01 9.332519999999999527e+01
5.955525000000000624e+00 1.424873552559999901e+01 9.661929999999999552e+01 9.331440000000000623e+01
5.959849999999999426e+00 1.425089804239999935e+01 9.661440000000000339e+01 9.330719999999999459e+01
5.964175000000000004e+00 1.425300211280000084e+01 9.660790000000000077e+01 9.330610000000000070e+01
5.968499999999999694e+00 1.425516462959999942e+01 9.660399999999999920e+01 9.330339999999999634e+01
5.972825000000000273e+00 1.425726869999999913e+01 9.659869999999999379e+01 9.330289999999999395e+01
5.977149999999999963e+00 1.425943121679999948e+01 9.659480000000000643e+01 9.330020000000000380e+01
5.981475000000000541e+00 1.426153528719999919e+01 9.659010000000000673e+01 9.329980000000000473e+01
5.985800000000000232e+00 1.426366858079999922e+01 9.658599999999999852e+01 9.329699999999999704e+01
5.990124999999999922e+00 1.426577265119999893e+01 9.658169999999999789e+01 9.329649999999999466e+01
5.994449999999999612e+00 1.426790594479999896e+01 9.657760000000000389e+01 9.329359999999999786e+01
5.998775000000000190e+00 1.427001001519999868e+01 9.657359999999999900e+01 9.329300000000000637e+01
6.003099999999999881e+00 1.427211408560000017e+01 9.656940000000000168e+01 9.328990000000000293e+01
6.007425000000000459e+00 1.427421815599999810e+01 9.656560000000000343e+01 9.329160000000000252e+01
6.011750000000000149e+00 1.427632222639999959e+01 9.656499999999999773e+01 9.329170000000000584e+01
6.016075000000000728e+00 1.427839707359999899e+01 9.656629999999999825e+01 9.329420000000000357e+01
6.020399999999999530e+00 1.428050114399999870e+01 9.656699999999999307e+01 9.329430000000000689e+01
6.024725000000000108e+00 1.428260521440000019e+01 9.656829999999999359e+01 9.329680000000000462e+01
6.029049999999999798e+00 1.428468006159999959e+01 9.656879999999999598e+01 9.329689999999999372e+01
6.033375000000000377e+00 1.428675490879999899e+01 9.657009999999999650e+01 9.329949999999999477e+01
6.037700000000000067e+00 1.428885897919999870e+01 9.657040000000000646e+01 9.329959999999999809e+01
6.042025000000000645e+00 1.429093382639999810e+01 9.657160000000000366e+01 9.330230000000000246e+01
6.046349999999999447e+00 1.429300867359999927e+01 9.657179999999999609e+01 9.330240000000000578e+01
6.050675000000000026e+00 1.429508352080000044e+01 9.657299999999999329e+01 9.330509999999999593e+01
6.054999999999999716e+00 1.429712914479999952e+01 9.657299999999999329e+01 9.330530000000000257e+01
6.059325000000000294e+00 1.429993457199999973e+01 9.664170000000000016e+01 9.353319999999999368e+01
6.063649999999999984e+00 1.430174641039999983e+01 9.662709999999999866e+01 9.352129999999999654e+01
6.067975000000000563e+00 1.430385048079999954e+01 9.662330000000000041e+01 9.351080000000000325e+01
6.072300000000000253e+00 1.430583765839999977e+01 9.661589999999999634e+01 9.350149999999999295e+01
6.076624999999999943e+00 1.430794172879999948e+01 9.661320000000000618e+01 9.349250000000000682e+01
6.080949999999999633e+00 1.430995812960000002e+01 9.660699999999999932e+01 9.348369999999999891e+01
6.085275000000000212e+00 1.431206219999999973e+01 9.660450000000000159e+01 9.347509999999999764e+01
6.089599999999999902e+00 1.431407860080000027e+01 9.659879999999999711e+01 9.346639999999999304e+01
6.093925000000000480e+00 1.431615344799999967e+01 9.659629999999999939e+01 9.345799999999999841e+01
6.098250000000000171e+00 1.431816984879999843e+01 9.659080000000000155e+01 9.344939999999999714e+01
6.102575000000000749e+00 1.432021547279999929e+01 9.658839999999999293e+01 9.344119999999999493e+01
6.106899999999999551e+00 1.432223187359999805e+01 9.658310000000000173e+01 9.343259999999999366e+01
6.111225000000000129e+00 1.432427749759999891e+01 9.658069999999999311e+01 9.342680000000000007e+01
6.115549999999999820e+00 1.432629389839999945e+01 9.657989999999999498e+01 9.342459999999999809e+01
6.119875000000000398e+00 1.432833952239999853e+01 9.658230000000000359e+01 9.342329999999999757e+01
6.124200000000000088e+00 1.433035592319999907e+01 9.658190000000000452e+01 9.342100000000000648e+01
6.128525000000000666e+00 1.433237232399999961e+01 9.658419999999999561e+01 9.341970000000000596e+01
6.132850000000000357e+00 1.433438872480000015e+01 9.658369999999999322e+01 9.341729999999999734e+01
6.137175000000000047e+00 1.433640512559999891e+01 9.658589999999999520e+01 9.341589999999999350e+01
6.141499999999999737e+00 1.433839230319999913e+01 9.658530000000000371e+01 9.341349999999999909e+01
6.145825000000000315e+00 1.434040870399999967e+01 9.658729999999999905e+01 9.341209999999999525e+01
6.150150000000000006e+00 1.434239588159999990e+01 9.658660000000000423e+01 9.340959999999999752e+01
6.154475000000000584e+00 1.434441228239999866e+01 9.658859999999999957e+01 9.340819999999999368e+01
6.158800000000000274e+00 1.434639945999999888e+01 9.658780000000000143e+01 9.340569999999999595e+01
6.163125000000000853e+00 1.434838663759999910e+01 9.658960000000000434e+01 9.340420000000000300e+01
6.167449999999999655e+00 1.435008158319999971e+01 9.662850000000000250e+01 9.340720000000000312e+01
6.171775000000000233e+00 1.435186419839999949e+01 9.662109999999999843e+01 9.340800000000000125e+01
6.176099999999999923e+00 1.435393904559999889e+01 9.661480000000000246e+01 9.340399999999999636e+01
6.180425000000000502e+00 1.435589700000000057e+01 9.661119999999999663e+01 9.340680000000000405e+01
6.184750000000000192e+00 1.435794262399999788e+01 9.660580000000000211e+01 9.340500000000000114e+01
6.189075000000000770e+00 1.435992980159999988e+01 9.660290000000000532e+01 9.340819999999999368e+01
6.193399999999999572e+00 1.436194620239999864e+01 9.659780000000000655e+01 9.340709999999999980e+01
6.197725000000000151e+00 1.436393337999999886e+01 9.659520000000000550e+01 9.341030000000000655e+01
6.202049999999999841e+00 1.436594978079999940e+01 9.659210000000000207e+01 9.340970000000000084e+01
6.206375000000000419e+00 1.436793695839999963e+01 9.659439999999999316e+01 9.341289999999999338e+01
6.210700000000000109e+00 1.436992413599999985e+01 9.659390000000000498e+01 9.341259999999999764e+01
6.215025000000000688e+00 1.437191131360000007e+01 9.659610000000000696e+01 9.341580000000000439e+01
6.219350000000000378e+00 1.437389849120000029e+01 9.659560000000000457e+01 9.341580000000000439e+01
6.223675000000000068e+00 1.437588566879999874e+01 9.659770000000000323e+01 9.341899999999999693e+01
6.227999999999999758e+00 1.437784362320000042e+01 9.659709999999999752e+01 9.341930000000000689e+01
6.232325000000000337e+00 1.437983080079999887e+01 9.659910000000000707e+01 9.342260000000000275e+01
6.236650000000000027e+00 1.438178875520000055e+01 9.659839999999999804e+01 9.343030000000000257e+01
6.240975000000000605e+00 1.438374670959999868e+01 9.660030000000000427e+01 9.344140000000000157e+01
6.245300000000000296e+00 1.438573388719999890e+01 9.659950000000000614e+01 9.344989999999999952e+01
6.249625000000000874e+00 1.438769184159999881e+01 9.660219999999999629e+01 9.346089999999999520e+01
6.253949999999999676e+00 1.438964979599999872e+01 9.660490000000000066e+01 9.346949999999999648e+01
6.258275000000000254e+00 1.439157852719999831e+01 9.661010000000000275e+01 9.348040000000000305e+01
6.262599999999999945e+00 1.439353648159999821e+01 9.661270000000000380e+01 9.348900000000000432e+01
6.266925000000000523e+00 1.439549443599999989e+01 9.661790000000000589e+01 9.349979999999999336e+01
6.271250000000000213e+00 1.439742316719999948e+01 9.662050000000000693e+01 9.350849999999999795e+01
6.275575000000000792e+00 1.439979024640000027e+01 9.669610000000000127e+01 9.380329999999999302e+01
6.279900000000000482e+00 1.440145596879999879e+01 9.668330000000000268e+01 9.380870000000000175e+01
6.284225000000000172e+00 1.440344314639999901e+01 9.667950000000000443e+01 9.379989999999999384e+01
6.288549999999999862e+00 1.440528420799999942e+01 9.667279999999999518e+01 9.379959999999999809e+01
6.292875000000000441e+00 1.440724216239999933e+01 9.667019999999999413e+01 9.379229999999999734e+01
6.297200000000000131e+00 1.440908322399999975e+01 9.666450000000000387e+01 9.379170000000000584e+01
6.301525000000000709e+00 1.441104117839999965e+01 9.666219999999999857e+01 9.378499999999999659e+01
6.305850000000000399e+00 1.441291146319999861e+01 9.665680000000000405e+01 9.378419999999999845e+01
6.310175000000000978e+00 1.441484019439999997e+01 9.665460000000000207e+01 9.377779999999999916e+01
6.314499999999999780e+00 1.441671047920000071e+01 9.664950000000000330e+01 9.377670000000000528e+01
6.318825000000000358e+00 1.441863921039999852e+01 9.664730000000000132e+01 9.377060000000000173e+01
6.323150000000000048e+00 1.442050949519999925e+01 9.664220000000000255e+01 9.376930000000000121e+01
6.327475000000000627e+00 1.442240900320000030e+01 9.664010000000000389e+01 9.376340000000000430e+01
6.331800000000000317e+00 1.442427928799999926e+01 9.663509999999999422e+01 9.376189999999999714e+01
6.336125000000000895e+00 1.442617879600000030e+01 9.663299999999999557e+01 9.375620000000000687e+01
6.340449999999999697e+00 1.442804908079999926e+01 9.662810000000000343e+01 9.375449999999999307e+01
6.344775000000000276e+00 1.442994858879999853e+01 9.662600000000000477e+01 9.374890000000000612e+01
6.349099999999999966e+00 1.443178965039999895e+01 9.662120000000000175e+01 9.374710000000000321e+01
6.353425000000000544e+00 1.443368915840000000e+01 9.661910000000000309e+01 9.374160000000000537e+01
6.357750000000000234e+00 1.443553021999999864e+01 9.661430000000000007e+01 9.373959999999999582e+01
6.362075000000000813e+00 1.443742972799999791e+01 9.661660000000000537e+01 9.373420000000000130e+01
6.366400000000000503e+00 1.443927078960000010e+01 9.661610000000000298e+01 9.373220000000000596e+01
6.370725000000001081e+00 1.444114107439999906e+01 9.661879999999999313e+01 9.372679999999999723e+01
6.375049999999999883e+00 1.444298213599999947e+01 9.662130000000000507e+01 9.372469999999999857e+01
6.379375000000000462e+00 1.444485242080000020e+01 9.662649999999999295e+01 9.371939999999999316e+01
6.383700000000000152e+00 1.444748250879999851e+01 9.670409999999999684e+01 9.371370000000000289e+01
6.388025000000000730e+00 1.444917745439999912e+01 9.669679999999999609e+01 9.370799999999999841e+01
6.392350000000000421e+00 1.445107696239999839e+01 9.668999999999999773e+01 9.369979999999999620e+01
6.396675000000000999e+00 1.445288880079999849e+01 9.668670000000000186e+01 9.369639999999999702e+01
6.400999999999999801e+00 1.445475908559999922e+01 9.668110000000000070e+01 9.368989999999999441e+01
6.405325000000000379e+00 1.445660014719999964e+01 9.667879999999999541e+01 9.368680000000000518e+01
6.409650000000000070e+00 1.445844120880000006e+01 9.667350000000000421e+01 9.368059999999999832e+01
6.413975000000000648e+00 1.446028227039999869e+01 9.667140000000000555e+01 9.367749999999999488e+01
6.418300000000000338e+00 1.446212333199999911e+01 9.666620000000000346e+01 9.367159999999999798e+01
6.422625000000000917e+00 1.446396439359999953e+01 9.666429999999999723e+01 9.366849999999999454e+01
6.426950000000000607e+00 1.446580545519999816e+01 9.665919999999999845e+01 9.366280000000000427e+01
6.431275000000000297e+00 1.446761729359999826e+01 9.665730000000000643e+01 9.365959999999999752e+01
6.435599999999999987e+00 1.446942913199999836e+01 9.665229999999999677e+01 9.365399999999999636e+01
6.439925000000000566e+00 1.447127019360000055e+01 9.665040000000000475e+01 9.365080000000000382e+01
6.444250000000000256e+00 1.447308203199999888e+01 9.664549999999999841e+01 9.364530000000000598e+01
6.448575000000000834e+00 1.447489387039999897e+01 9.664360000000000639e+01 9.364209999999999923e+01
6.452900000000000524e+00 1.447670570879999907e+01 9.663870000000000005e+01 9.363660000000000139e+01
6.457225000000001103e+00 1.447851754719999917e+01 9.663689999999999714e+01 9.363339999999999463e+01
6.461549999999999905e+00 1.448032938559999927e+01 9.663200000000000500e+01 9.362800000000000011e+01
6.465875000000000483e+00 1.448211200079999905e+01 9.663020000000000209e+01 9.362479999999999336e+01
6.470200000000000173e+00 1.448392383919999915e+01 9.662539999999999907e+01 9.361950000000000216e+01
6.474525000000000752e+00 1.448570645440000071e+01 9.662860000000000582e+01 9.361629999999999541e+01
6.478850000000000442e+00 1.448748906959999871e+01 9.663079999999999359e+01 9.361100000000000421e+01
6.483175000000001020e+00 1.448930090799999881e+01 9.663609999999999900e+01 9.360779999999999745e+01
6.487500000000000711e+00 1.449108352319999860e+01 9.663830000000000098e+01 9.360250000000000625e+01
6.491824999999999513e+00 1.449321681679999863e+01 9.672839999999999350e+01 9.335819999999999652e+01
6.496150000000000091e+00 1.449482409280000006e+01 9.671729999999999450e+01 9.335660000000000025e+01
6.500474999999999781e+00 1.449672360079999933e+01 9.671330000000000382e+01 9.336140000000000327e+01
6.504800000000000360e+00 1.449847699279999880e+01 9.670730000000000359e+01 9.336820000000000164e+01
6.509125000000000050e+00 1.450031805439999921e+01 9.670470000000000255e+01 9.337430000000000518e+01
6.513450000000000628e+00 1.450207144640000045e+01 9.669970000000000709e+01 9.338219999999999743e+01
6.517774999999999430e+00 1.450391250799999909e+01 9.669729999999999848e+01 9.338840000000000430e+01
6.522100000000000009e+00 1.450569512319999887e+01 9.669259999999999877e+01 9.339650000000000318e+01
6.526424999999999699e+00 1.450750696159999897e+01 9.669029999999999347e+01 9.340269999999999584e+01
6.530750000000000277e+00 1.450926035359999844e+01 9.668580000000000041e+01 9.341089999999999804e+01
6.535074999999999967e+00 1.451107219199999854e+01 9.668359999999999843e+01 9.341700000000000159e+01
6.539400000000000546e+00 1.451282558399999978e+01 9.667910000000000537e+01 9.342520000000000380e+01
6.543725000000000236e+00 1.451463742239999988e+01 9.667690000000000339e+01 9.343139999999999645e+01
6.548049999999999926e+00 1.451639081439999934e+01 9.667249999999999943e+01 9.343949999999999534e+01
6.552374999999999616e+00 1.451817342959999912e+01 9.667040000000000077e+01 9.344559999999999889e+01
6.556700000000000195e+00 1.451992682159999859e+01 9.666589999999999350e+01 9.345380000000000109e+01
6.561024999999999885e+00 1.452170943679999837e+01 9.666379999999999484e+01 9.345990000000000464e+01
6.565350000000000463e+00 1.452343360559999930e+01 9.665940000000000509e+01 9.346790000000000020e+01
6.569675000000000153e+00 1.452521622079999908e+01 9.665739999999999554e+01 9.347410000000000707e+01
6.574000000000000732e+00 1.452696961279999854e+01 9.665300000000000580e+01 9.348139999999999361e+01
6.578324999999999534e+00 1.452875222800000010e+01 9.665099999999999625e+01 9.348680000000000234e+01
6.582650000000000112e+00 1.453047639679999925e+01 9.664749999999999375e+01 9.349410000000000309e+01
6.586974999999999802e+00 1.453225901199999903e+01 9.664820000000000277e+01 9.349939999999999429e+01
6.591300000000000381e+00 1.453398318079999996e+01 9.664639999999999986e+01 9.350239999999999441e+01
6.595625000000000071e+00 1.453576579599999974e+01 9.664749999999999375e+01 9.350369999999999493e+01
6.599950000000000649e+00 1.453778219680000028e+01 9.673220000000000596e+01 9.340959999999999752e+01
6.604274999999999451e+00 1.453927257999999867e+01 9.672369999999999379e+01 9.341230000000000189e+01
6.608600000000000030e+00 1.454105519519999845e+01 9.671810000000000684e+01 9.341949999999999932e+01
6.612924999999999720e+00 1.454275014079999906e+01 9.671460000000000434e+01 9.342489999999999384e+01
6.617250000000000298e+00 1.454450353279999852e+01 9.670990000000000464e+01 9.343250000000000455e+01
6.621574999999999989e+00 1.454622770159999945e+01 9.670740000000000691e+01 9.343840000000000146e+01
6.625900000000000567e+00 1.454795187039999860e+01 9.670279999999999632e+01 9.344599999999999795e+01
6.630225000000000257e+00 1.454967603919999952e+01 9.670069999999999766e+01 9.345210000000000150e+01
6.634550000000000836e+00 1.455140020799999867e+01 9.669610000000000127e+01 9.345969999999999800e+01
6.638874999999999638e+00 1.455312437679999960e+01 9.669410000000000593e+01 9.346580000000000155e+01
6.643200000000000216e+00 1.455484854559999874e+01 9.668959999999999866e+01 9.347280000000000655e+01
6.647524999999999906e+00 1.455657271439999789e+01 9.668770000000000664e+01 9.347820000000000107e+01
6.651850000000000485e+00 1.455826765999999850e+01 9.668309999999999604e+01 9.348510000000000275e+01
6.656175000000000175e+00 1.455999182879999942e+01 9.668139999999999645e+01 9.349049999999999727e+01
6.660500000000000753e+00 1.456168677440000003e+01 9.667680000000000007e+01 9.349750000000000227e+01
6.664824999999999555e+00 1.456341094319999918e+01 9.667510000000000048e+01 9.350140000000000384e+01
6.669150000000000134e+00 1.456510588879999979e+01 9.667050000000000409e+01 9.350430000000000064e+01
6.673474999999999824e+00 1.456683005760000071e+01 9.666880000000000450e+01 9.350579999999999359e+01
6.677800000000000402e+00 1.456849577999999923e+01 9.666429999999999723e+01 9.350870000000000459e+01
6.682125000000000092e+00 1.457021994880000015e+01 9.666259999999999764e+01 9.350960000000000605e+01
6.686450000000000671e+00 1.457188567119999867e+01 9.665869999999999607e+01 9.351179999999999382e+01
6.690775000000000361e+00 1.457358061679999928e+01 9.665949999999999420e+01 9.351269999999999527e+01
6.695100000000000051e+00 1.457527556239999988e+01 9.665749999999999886e+01 9.351500000000000057e+01
6.699424999999999741e+00 1.457697050799999872e+01 9.665840000000000032e+01 9.351590000000000202e+01
6.703750000000000320e+00 1.457863623039999901e+01 9.665640000000000498e+01 9.351810000000000400e+01
6.708075000000000010e+00 1.458056496159999860e+01 9.674790000000000134e+01 9.336939999999999884e+01
6.712400000000000588e+00 1.458202612159999845e+01 9.673820000000000618e+01 9.337229999999999563e+01
6.716725000000000279e+00 1.458372106719999906e+01 9.673489999999999611e+01 9.337739999999999441e+01
6.721050000000000857e+00 1.458532834320000049e+01 9.672929999999999495e+01 9.338410000000000366e+01
6.725374999999999659e+00 1.458705251199999964e+01 9.672709999999999297e+01 9.338970000000000482e+01
6.729700000000000237e+00 1.458865978799999930e+01 9.672239999999999327e+01 9.339700000000000557e+01
6.734024999999999928e+00 1.459035473359999990e+01 9.672029999999999461e+01 9.340260000000000673e+01
6.738350000000000506e+00 1.459199123279999988e+01 9.671590000000000487e+01 9.341009999999999991e+01
6.742675000000000196e+00 1.459365695519999839e+01 9.671389999999999532e+01 9.341570000000000107e+01
6.747000000000000774e+00 1.459529345439999837e+01 9.670959999999999468e+01 9.342329999999999757e+01
6.751325000000000465e+00 1.459695917680000044e+01 9.670770000000000266e+01 9.342889999999999873e+01
6.755650000000000155e+00 1.459859567600000041e+01 9.670350000000000534e+01 9.343640000000000612e+01
6.759974999999999845e+00 1.460026139839999892e+01 9.670159999999999911e+01 9.344199999999999307e+01
6.764300000000000423e+00 1.460189789759999890e+01 9.669740000000000180e+01 9.344950000000000045e+01
6.768625000000000114e+00 1.460353439679999887e+01 9.669559999999999889e+01 9.345520000000000493e+01
6.772950000000000692e+00 1.460517089599999885e+01 9.669140000000000157e+01 9.346169999999999334e+01
6.777275000000000382e+00 1.460680739519999882e+01 9.668959999999999866e+01 9.346309999999999718e+01
6.781600000000000961e+00 1.460844389439999880e+01 9.668540000000000134e+01 9.346599999999999397e+01
6.785924999999999763e+00 1.461008039359999877e+01 9.668359999999999843e+01 9.346670000000000300e+01
6.790250000000000341e+00 1.461171689279999875e+01 9.667950000000000443e+01 9.346899999999999409e+01
6.794575000000000031e+00 1.461335339199999694e+01 9.667770000000000152e+01 9.346930000000000405e+01
6.798900000000000610e+00 1.461496066799999838e+01 9.667419999999999902e+01 9.347129999999999939e+01
6.803225000000000300e+00 1.461659716720000013e+01 9.667480000000000473e+01 9.347159999999999513e+01
6.807550000000000878e+00 1.461823366639999833e+01 9.667300000000000182e+01 9.347360000000000468e+01
6.811874999999999680e+00 1.461984094239999976e+01 9.667359999999999332e+01 9.347379999999999711e+01
6.816200000000000259e+00 1.462206190559999897e+01 9.675270000000000437e+01 9.363630000000000564e+01
6.820524999999999949e+00 1.462358151199999945e+01 9.674660000000000082e+01 9.362739999999999441e+01
6.824850000000000527e+00 1.462518878800000088e+01 9.674060000000000059e+01 9.362149999999999750e+01
6.829175000000000217e+00 1.462679606399999876e+01 9.673799999999999955e+01 9.361570000000000391e+01
6.833500000000000796e+00 1.462840333999999842e+01 9.673300000000000409e+01 9.361050000000000182e+01
6.837825000000000486e+00 1.463001061599999986e+01 9.673120000000000118e+01 9.360519999999999641e+01
6.842150000000000176e+00 1.463158866879999920e+01 9.672650000000000148e+01 9.360020000000000095e+01
6.846474999999999866e+00 1.463319594480000063e+01 9.672490000000000521e+01 9.359499999999999886e+01
6.850800000000000445e+00 1.463477399759999997e+01 9.672039999999999793e+01 9.359010000000000673e+01
6.855125000000000135e+00 1.463638127359999785e+01 9.671880000000000166e+01 9.358509999999999707e+01
6.859450000000000713e+00 1.463795932639999720e+01 9.671439999999999770e+01 9.358020000000000493e+01
6.863775000000000404e+00 1.463953737919999831e+01 9.671290000000000475e+01 9.357529999999999859e+01
6.868100000000000982e+00 1.464111543199999765e+01 9.670860000000000412e+01 9.357049999999999557e+01
6.872424999999999784e+00 1.464269348479999877e+01 9.670709999999999695e+01 9.356570000000000675e+01
6.876750000000000362e+00 1.464427153759999811e+01 9.670279999999999632e+01 9.356100000000000705e+01
6.881075000000000053e+00 1.464584959039999745e+01 9.670120000000000005e+01 9.355629999999999313e+01
6.885400000000000631e+00 1.464742764319999857e+01 9.669700000000000273e+01 9.355159999999999343e+01
6.889725000000000321e+00 1.464897647279999937e+01 9.669549999999999557e+01 9.354699999999999704e+01
6.894050000000000900e+00 1.465055452560000049e+01 9.669119999999999493e+01 9.354240000000000066e+01
6.898375000000000590e+00 1.465210335519999951e+01 9.668970000000000198e+01 9.353789999999999338e+01
6.902700000000000280e+00 1.465365218479999854e+01 9.668680000000000518e+01 9.353329999999999700e+01
6.907024999999999970e+00 1.465523023759999788e+01 9.668750000000000000e+01 9.352889999999999304e+01
6.911350000000000549e+00 1.465677906720000045e+01 9.668550000000000466e+01 9.352439999999999998e+01
6.915675000000000239e+00 1.465832789679999948e+01 9.668619999999999948e+01 9.351999999999999602e+01
6.920000000000000817e+00 1.465987672639999850e+01 9.668429999999999325e+01 9.351560000000000628e+01
6.924325000000000507e+00 1.466186390400000050e+01 9.672069999999999368e+01 9.355280000000000484e+01
6.928650000000001086e+00 1.466329584080000004e+01 9.671269999999999811e+01 9.354890000000000327e+01
6.932974999999999888e+00 1.466484467039999906e+01 9.670910000000000650e+01 9.354309999999999548e+01
6.937300000000000466e+00 1.466636427680000132e+01 9.670430000000000348e+01 9.353870000000000573e+01
6.941625000000000156e+00 1.466791310640000034e+01 9.670180000000000575e+01 9.353340000000000032e+01
6.945950000000000735e+00 1.466946193599999937e+01 9.669759999999999422e+01 9.352899999999999636e+01
6.950275000000000425e+00 1.467101076559999839e+01 9.669540000000000646e+01 9.352400000000000091e+01
6.954600000000001003e+00 1.467253037199999888e+01 9.669150000000000489e+01 9.351959999999999695e+01
6.958924999999999805e+00 1.467404997839999758e+01 9.668949999999999534e+01 9.351470000000000482e+01
6.963250000000000384e+00 1.467559880800000016e+01 9.668559999999999377e+01 9.351030000000000086e+01
6.967575000000000074e+00 1.467711841439999887e+01 9.668370000000000175e+01 9.350549999999999784e+01
6.971900000000000652e+00 1.467863802079999935e+01 9.667980000000000018e+01 9.350119999999999720e+01
6.976225000000000342e+00 1.468015762719999806e+01 9.667789999999999395e+01 9.349660000000000082e+01
6.980550000000000921e+00 1.468167723360000032e+01 9.667529999999999291e+01 9.349230000000000018e+01
6.984875000000000611e+00 1.468319683999999725e+01 9.667579999999999529e+01 9.348779999999999291e+01
6.989200000000000301e+00 1.468471644639999951e+01 9.667419999999999902e+01 9.348369999999999891e+01
6.993524999999999991e+00 1.468620682959999968e+01 9.667470000000000141e+01 9.347939999999999827e+01
6.997850000000000570e+00 1.468772643599999839e+01 9.667310000000000514e+01 9.347539999999999338e+01
7.002175000000000260e+00 1.468924604240000065e+01 9.667369999999999663e+01 9.347110000000000696e+01
7.006500000000000838e+00 1.469073642560000081e+01 9.667340000000000089e+01 9.346710000000000207e+01
7.010825000000000529e+00 1.469222680879999743e+01 9.667749999999999488e+01 9.346280000000000143e+01
7.015150000000001107e+00 1.469371719199999937e+01 9.667950000000000443e+01 9.345889999999999986e+01
7.019474999999999909e+00 1.469523679839999986e+01 9.668370000000000175e+01 9.345470000000000255e+01
7.023800000000000487e+00 1.469672718160000002e+01 9.668559999999999377e+01 9.345269999999999300e+01
7.028125000000000178e+00 1.469821756479999841e+01 9.668970000000000198e+01 9.345040000000000191e+01
7.032449999999999868e+00 1.470026318879999927e+01 9.670069999999999766e+01 9.353109999999999502e+01
7.036775000000000446e+00 1.470160745599999785e+01 9.669689999999999941e+01 9.352559999999999718e+01
7.041100000000000136e+00 1.470309783919999980e+01 9.669070000000000675e+01 9.351970000000000027e+01
7.045425000000000715e+00 1.470455899919999965e+01 9.668880000000000052e+01 9.351519999999999300e+01
7.049749999999999517e+00 1.470604938239999981e+01 9.668380000000000507e+01 9.350990000000000180e+01
7.054075000000000095e+00 1.470753976559999998e+01 9.668229999999999791e+01 9.350539999999999452e+01
7.058399999999999785e+00 1.470903014879999837e+01 9.667770000000000152e+01 9.350029999999999575e+01
7.062725000000000364e+00 1.471049130880000000e+01 9.667799999999999727e+01 9.349590000000000600e+01
7.067050000000000054e+00 1.471198169199999839e+01 9.667579999999999529e+01 9.349099999999999966e+01
7.071375000000000632e+00 1.471344285199999824e+01 9.667669999999999675e+01 9.348669999999999902e+01
7.075699999999999434e+00 1.471490401199999809e+01 9.667459999999999809e+01 9.348189999999999600e+01
7.080025000000000013e+00 1.471639439519999826e+01 9.667560000000000286e+01 9.347769999999999868e+01
7.084349999999999703e+00 1.471785555519999811e+01 9.667359999999999332e+01 9.347310000000000230e+01
7.088675000000000281e+00 1.471931671519999796e+01 9.667700000000000671e+01 9.346909999999999741e+01
7.092999999999999972e+00 1.472077787519999781e+01 9.667849999999999966e+01 9.346460000000000434e+01
7.097325000000000550e+00 1.472223903519999766e+01 9.668290000000000362e+01 9.346059999999999945e+01
7.101650000000000240e+00 1.472367097200000075e+01 9.668439999999999657e+01 9.345610000000000639e+01
7.105974999999999930e+00 1.472513213200000060e+01 9.668869999999999720e+01 9.345210000000000150e+01
7.110299999999999621e+00 1.472659329200000045e+01 9.669020000000000437e+01 9.344769999999999754e+01
7.114625000000000199e+00 1.472802522879999820e+01 9.669450000000000500e+01 9.344459999999999411e+01
7.118949999999999889e+00 1.472948638879999805e+01 9.669599999999999795e+01 9.344199999999999307e+01
7.123275000000000468e+00 1.473091832559999759e+01 9.670019999999999527e+01 9.343970000000000198e+01
7.127600000000000158e+00 1.473237948560000099e+01 9.670159999999999911e+01 9.343710000000000093e+01
7.131925000000000736e+00 1.473381142240000052e+01 9.670579999999999643e+01 9.343479999999999563e+01
7.136249999999999538e+00 1.473524335919999828e+01 9.670720000000000027e+01 9.343210000000000548e+01
7.140575000000000117e+00 1.473725975999999882e+01 9.670199999999999818e+01 9.344509999999999650e+01
7.144899999999999807e+00 1.473848713439999791e+01 9.669519999999999982e+01 9.344020000000000437e+01
7.149225000000000385e+00 1.473991907120000100e+01 9.669159999999999400e+01 9.343970000000000198e+01
7.153550000000000075e+00 1.474132178479999844e+01 9.668840000000000146e+01 9.343989999999999441e+01
7.157875000000000654e+00 1.474278294479999829e+01 9.668810000000000571e+01 9.344010000000000105e+01
7.162200000000000344e+00 1.474418565839999928e+01 9.668640000000000612e+01 9.344089999999999918e+01
7.166525000000000034e+00 1.474564681839999913e+01 9.668649999999999523e+01 9.344119999999999493e+01
7.170849999999999724e+00 1.474704953199999835e+01 9.668500000000000227e+01 9.344219999999999970e+01
7.175175000000000303e+00 1.474848146879999966e+01 9.668529999999999802e+01 9.344249999999999545e+01
7.179499999999999993e+00 1.474991340559999919e+01 9.668380000000000507e+01 9.344360000000000355e+01
7.183825000000000571e+00 1.475134534239999873e+01 9.668460000000000321e+01 9.344400000000000261e+01
7.188150000000000261e+00 1.475274805599999972e+01 9.668649999999999523e+01 9.344509999999999650e+01
7.192475000000000840e+00 1.475417999279999748e+01 9.669039999999999679e+01 9.344540000000000646e+01
7.196799999999999642e+00 1.475558270640000025e+01 9.669219999999999970e+01 9.344660000000000366e+01
7.201125000000000220e+00 1.475698541999999769e+01 9.669610000000000127e+01 9.344700000000000273e+01
7.205449999999999910e+00 1.475838813359999868e+01 9.669790000000000418e+01 9.344809999999999661e+01
7.209775000000000489e+00 1.475982007039999822e+01 9.670170000000000243e+01 9.344849999999999568e+01
7.214100000000000179e+00 1.476122278399999921e+01 9.670340000000000202e+01 9.344970000000000709e+01
7.218425000000000757e+00 1.476262549759999843e+01 9.670720000000000027e+01 9.345010000000000616e+01
7.222749999999999559e+00 1.476402821119999942e+01 9.670889999999999986e+01 9.345130000000000337e+01
7.227075000000000138e+00 1.476543092480000041e+01 9.671269999999999811e+01 9.345170000000000243e+01
7.231399999999999828e+00 1.476680441519999754e+01 9.671429999999999438e+01 9.345289999999999964e+01
7.235725000000000406e+00 1.476820712879999853e+01 9.671810000000000684e+01 9.345329999999999870e+01
7.240050000000000097e+00 1.476960984240000130e+01 9.671970000000000312e+01 9.345449999999999591e+01
7.244375000000000675e+00 1.477098333279999842e+01 9.672329999999999472e+01 9.345489999999999498e+01
7.248700000000000365e+00 1.477273672479999966e+01 9.669650000000000034e+01 9.339950000000000330e+01
7.253025000000000055e+00 1.477390565279999812e+01 9.669020000000000437e+01 9.339390000000000214e+01
7.257349999999999746e+00 1.477527914319999880e+01 9.668770000000000664e+01 9.339409999999999457e+01
7.261675000000000324e+00 1.477662341039999738e+01 9.668619999999999948e+01 9.339329999999999643e+01
7.266000000000000014e+00 1.477799690079999806e+01 9.668479999999999563e+01 9.339430000000000121e+01
7.270325000000000593e+00 1.477937039119999874e+01 9.668429999999999325e+01 9.339400000000000546e+01
7.274650000000000283e+00 1.478077310479999973e+01 9.668309999999999604e+01 9.339509999999999934e+01
7.278975000000000861e+00 1.478214659519999863e+01 9.668300000000000693e+01 9.339499999999999602e+01
7.283299999999999663e+00 1.478352008559999753e+01 9.668179999999999552e+01 9.339619999999999322e+01
7.287625000000000242e+00 1.478489357599999821e+01 9.668380000000000507e+01 9.339619999999999322e+01
7.291949999999999932e+00 1.478626706639999888e+01 9.668590000000000373e+01 9.339730000000000132e+01
7.296275000000000510e+00 1.478764055679999956e+01 9.668919999999999959e+01 9.339730000000000132e+01
7.300600000000000200e+00 1.478898482399999992e+01 9.669119999999999493e+01 9.339849999999999852e+01
7.304925000000000779e+00 1.479035831440000059e+01 9.669459999999999411e+01 9.339860000000000184e+01
7.309250000000000469e+00 1.479173180479999772e+01 9.669650000000000034e+01 9.339969999999999573e+01
7.313575000000000159e+00 1.479307607199999985e+01 9.669979999999999620e+01 9.339979999999999905e+01
7.317899999999999849e+00 1.479444956239999875e+01 9.670170000000000243e+01 9.340089999999999293e+01
7.322225000000000428e+00 1.479579382959999734e+01 9.670510000000000161e+01 9.340109999999999957e+01
7.326550000000000118e+00 1.479713809680000125e+01 9.670690000000000452e+01 9.340219999999999345e+01
7.330875000000000696e+00 1.479851158719999837e+01 9.671020000000000039e+01 9.340240000000000009e+01
7.335200000000000387e+00 1.479985585439999696e+01 9.671189999999999998e+01 9.340349999999999397e+01
7.339525000000000965e+00 1.480120012160000087e+01 9.671519999999999584e+01 9.340380000000000393e+01
7.343849999999999767e+00 1.480254438880000123e+01 9.671689999999999543e+01 9.340489999999999782e+01
7.348175000000000345e+00 1.480388865599999981e+01 9.672020000000000550e+01 9.340519999999999357e+01
7.352500000000000036e+00 1.480523292320000017e+01 9.672190000000000509e+01 9.340619999999999834e+01
7.356825000000000614e+00 1.480689864559999869e+01 9.671320000000000050e+01 9.342589999999999861e+01
7.361150000000000304e+00 1.480812601999999956e+01 9.670749999999999602e+01 9.342239999999999611e+01
7.365475000000000882e+00 1.480947028719999814e+01 9.670669999999999789e+01 9.342249999999999943e+01
7.369799999999999685e+00 1.481078533119999996e+01 9.670420000000000016e+01 9.342230000000000700e+01
7.374125000000000263e+00 1.481212959840000032e+01 9.670430000000000348e+01 9.342289999999999850e+01
7.378449999999999953e+00 1.481344464239999859e+01 9.670250000000000057e+01 9.342329999999999757e+01
7.382775000000000531e+00 1.481478890959999895e+01 9.670289999999999964e+01 9.342400000000000659e+01
7.387100000000000222e+00 1.481613317679999930e+01 9.670199999999999818e+01 9.342449999999999477e+01
7.391425000000000800e+00 1.481744822080000112e+01 9.670569999999999311e+01 9.342520000000000380e+01
7.395750000000000490e+00 1.481879248799999971e+01 9.670720000000000027e+01 9.342579999999999529e+01
7.400075000000001069e+00 1.482010753199999975e+01 9.671089999999999520e+01 9.342650000000000432e+01
7.404399999999999871e+00 1.482142257599999802e+01 9.671240000000000236e+01 9.342719999999999914e+01
7.408725000000000449e+00 1.482276684319999838e+01 9.671609999999999729e+01 9.342789999999999395e+01
7.413050000000000139e+00 1.482408188720000020e+01 9.671760000000000446e+01 9.342860000000000298e+01
7.417375000000000718e+00 1.482539693119999846e+01 9.672129999999999939e+01 9.342929999999999779e+01
7.421700000000000408e+00 1.482671197519999851e+01 9.672280000000000655e+01 9.343009999999999593e+01
7.426025000000000986e+00 1.482802701920000032e+01 9.672629999999999484e+01 9.343070000000000164e+01
7.430349999999999788e+00 1.482931283999999827e+01 9.672780000000000200e+01 9.343149999999999977e+01
7.434675000000000367e+00 1.483062788400000009e+01 9.673139999999999361e+01 9.343219999999999459e+01
7.439000000000000057e+00 1.483194292799999836e+01 9.673279999999999745e+01 9.343300000000000693e+01
7.443325000000000635e+00 1.483325797199999840e+01 9.673629999999999995e+01 9.343370000000000175e+01
7.447650000000000325e+00 1.483454379279999991e+01 9.673770000000000380e+01 9.343449999999999989e+01
7.451975000000000904e+00 1.483585883679999817e+01 9.674120000000000630e+01 9.343519999999999470e+01
7.456300000000000594e+00 1.483714465759999968e+01 9.674250000000000682e+01 9.343600000000000705e+01
7.460625000000000284e+00 1.483845970159999794e+01 9.674590000000000600e+01 9.343670000000000186e+01
7.464949999999999974e+00 1.484012542400000001e+01 9.671750000000000114e+01 9.343280000000000030e+01
7.469275000000000553e+00 1.484132357519999879e+01 9.671540000000000248e+01 9.342950000000000443e+01
7.473600000000000243e+00 1.484258017279999997e+01 9.671160000000000423e+01 9.342980000000000018e+01
7.477925000000000821e+00 1.484386599359999792e+01 9.671200000000000330e+01 9.342950000000000443e+01
7.482250000000000512e+00 1.484515181439999942e+01 9.670929999999999893e+01 9.343030000000000257e+01
7.486575000000001090e+00 1.484643763520000093e+01 9.671309999999999718e+01 9.343049999999999500e+01
7.490899999999999892e+00 1.484772345599999888e+01 9.671389999999999532e+01 9.343139999999999645e+01
7.495225000000000470e+00 1.484900927680000038e+01 9.671779999999999688e+01 9.343179999999999552e+01
7.499550000000000161e+00 1.485029509759999833e+01 9.671880000000000166e+01 9.343269999999999698e+01
7.503875000000000739e+00 1.485158091839999983e+01 9.672259999999999991e+01 9.343319999999999936e+01
7.508200000000000429e+00 1.485283751599999924e+01 9.672369999999999379e+01 9.343410000000000082e+01
7.512525000000001008e+00 1.485412333679999719e+01 9.672750000000000625e+01 9.343460000000000321e+01
7.516850000000000698e+00 1.485537993439999838e+01 9.672870000000000346e+01 9.343559999999999377e+01
7.521175000000000388e+00 1.485666575519999988e+01 9.673239999999999839e+01 9.343609999999999616e+01
7.525500000000000078e+00 1.485792235279999929e+01 9.673350000000000648e+01 9.343699999999999761e+01
7.529825000000000657e+00 1.485920817359999724e+01 9.673720000000000141e+01 9.343760000000000332e+01
7.534150000000000347e+00 1.486046477119999842e+01 9.673839999999999861e+01 9.343850000000000477e+01
7.538475000000000925e+00 1.486172136879999961e+01 9.674190000000000111e+01 9.343909999999999627e+01
7.542800000000000615e+00 1.486297796639999902e+01 9.674309999999999832e+01 9.343999999999999773e+01
7.547125000000001194e+00 1.486423456400000020e+01 9.674660000000000082e+01 9.344060000000000343e+01
7.551449999999999996e+00 1.486549116159999961e+01 9.674779999999999802e+01 9.344159999999999400e+01
7.555775000000000574e+00 1.486674775920000080e+01 9.675119999999999720e+01 9.344219999999999970e+01
7.560100000000000264e+00 1.486800435679999843e+01 9.675239999999999441e+01 9.344310000000000116e+01
7.564425000000000843e+00 1.486926095439999784e+01 9.675570000000000448e+01 9.344370000000000687e+01
7.568750000000000533e+00 1.487048832879999694e+01 9.675690000000000168e+01 9.344469999999999743e+01
7.573075000000000223e+00 1.487209560479999837e+01 9.672339999999999804e+01 9.340420000000000300e+01
7.577399999999999913e+00 1.487317686320000121e+01 9.672100000000000364e+01 9.340019999999999811e+01
7.581724999999999604e+00 1.487440423760000030e+01 9.672230000000000416e+01 9.340000000000000568e+01
7.586050000000000182e+00 1.487563161199999939e+01 9.672350000000000136e+01 9.339990000000000236e+01
7.590374999999999872e+00 1.487688820960000058e+01 9.672570000000000334e+01 9.340019999999999811e+01
7.594700000000000450e+00 1.487811558399999967e+01 9.672759999999999536e+01 9.340070000000000050e+01
7.599025000000000141e+00 1.487937218160000086e+01 9.673019999999999641e+01 9.340109999999999957e+01
7.603350000000000719e+00 1.488059955599999995e+01 9.673210000000000264e+01 9.340179999999999438e+01
7.607674999999999521e+00 1.488185615359999936e+01 9.673480000000000700e+01 9.340219999999999345e+01
7.612000000000000099e+00 1.488308352800000023e+01 9.673669999999999902e+01 9.340300000000000580e+01
7.616324999999999790e+00 1.488431090239999932e+01 9.673950000000000671e+01 9.340340000000000487e+01
7.620650000000000368e+00 1.488553827679999841e+01 9.674139999999999873e+01 9.340430000000000632e+01
7.624975000000000058e+00 1.488676565119999928e+01 9.674420000000000641e+01 9.340470000000000539e+01
7.629300000000000637e+00 1.488799302559999838e+01 9.674599999999999511e+01 9.340560000000000684e+01
7.633625000000000327e+00 1.488922039999999747e+01 9.674880000000000280e+01 9.340600000000000591e+01
7.637950000000000017e+00 1.489044777440000011e+01 9.675050000000000239e+01 9.340689999999999316e+01
7.642274999999999707e+00 1.489167514880000098e+01 9.675339999999999918e+01 9.340739999999999554e+01
7.646600000000000286e+00 1.489290252320000008e+01 9.675499999999999545e+01 9.340829999999999700e+01
7.650924999999999976e+00 1.489410067439999885e+01 9.675790000000000646e+01 9.340879999999999939e+01
7.655250000000000554e+00 1.489532804879999794e+01 9.675950000000000273e+01 9.340970000000000084e+01
7.659575000000000244e+00 1.489652620000000027e+01 9.676239999999999952e+01 9.341020000000000323e+01
7.663900000000000823e+00 1.489775357439999937e+01 9.676380000000000337e+01 9.341110000000000468e+01
7.668224999999999625e+00 1.489895172559999814e+01 9.676670000000000016e+01 9.341160000000000707e+01
7.672550000000000203e+00 1.490014987680000047e+01 9.676819999999999311e+01 9.341249999999999432e+01
7.676874999999999893e+00 1.490137725119999956e+01 9.677100000000000080e+01 9.341299999999999670e+01
7.681200000000000472e+00 1.490286763439999795e+01 9.673480000000000700e+01 9.340739999999999554e+01
7.685525000000000162e+00 1.490391966959999870e+01 9.673449999999999704e+01 9.340300000000000580e+01
7.689850000000000740e+00 1.490511782080000103e+01 9.673409999999999798e+01 9.340340000000000487e+01
7.694174999999999542e+00 1.490631597199999980e+01 9.673680000000000234e+01 9.340269999999999584e+01
7.698500000000000121e+00 1.490751412319999858e+01 9.673739999999999384e+01 9.340359999999999729e+01
7.702824999999999811e+00 1.490871227440000091e+01 9.674070000000000391e+01 9.340349999999999397e+01
7.707150000000000389e+00 1.490991042559999968e+01 9.674160000000000537e+01 9.340449999999999875e+01
7.711475000000000080e+00 1.491110857679999846e+01 9.674490000000000123e+01 9.340460000000000207e+01
7.715800000000000658e+00 1.491230672799999901e+01 9.674590000000000600e+01 9.340560000000000684e+01
7.720125000000000348e+00 1.491350487919999779e+01 9.674930000000000518e+01 9.340579999999999927e+01
7.724450000000000038e+00 1.491470303040000012e+01 9.675029999999999575e+01 9.340680000000000405e+01
7.728774999999999729e+00 1.491590118159999889e+01 9.675369999999999493e+01 9.340709999999999980e+01
7.733100000000000307e+00 1.491709933279999767e+01 9.675469999999999970e+01 9.340800000000000125e+01
7.737424999999999997e+00 1.491826826079999968e+01 9.675799999999999557e+01 9.340840000000000032e+01
7.741750000000000576e+00 1.491946641199999846e+01 9.675910000000000366e+01 9.340930000000000177e+01
7.746075000000000266e+00 1.492063533999999869e+01 9.676229999999999620e+01 9.340970000000000084e+01
7.750400000000000844e+00 1.492183349119999747e+01 9.676340000000000430e+01 9.341070000000000562e+01
7.754724999999999646e+00 1.492300241919999948e+01 9.676649999999999352e+01 9.341110000000000468e+01
7.759050000000000225e+00 1.492417134719999972e+01 9.676760000000000161e+01 9.341200000000000614e+01
7.763374999999999915e+00 1.492536949839999849e+01 9.677070000000000505e+01 9.341240000000000521e+01
7.767700000000000493e+00 1.492653842640000050e+01 9.677169999999999561e+01 9.341339999999999577e+01
7.772025000000000183e+00 1.492770735439999896e+01 9.677479999999999905e+01 9.341379999999999484e+01
7.776350000000000762e+00 1.492887628239999920e+01 9.677580000000000382e+01 9.341479999999999961e+01
7.780675000000000452e+00 1.493004521040000121e+01 9.677880000000000393e+01 9.341530000000000200e+01
7.785000000000000142e+00 1.493121413839999789e+01 9.677979999999999450e+01 9.341620000000000346e+01
7.789324999999999832e+00 1.493270452159999984e+01 9.674559999999999604e+01 9.341419999999999391e+01
7.793650000000000411e+00 1.493372733360000026e+01 9.674379999999999313e+01 9.341100000000000136e+01
7.797975000000000101e+00 1.493489626160000050e+01 9.674519999999999698e+01 9.341079999999999472e+01
7.802300000000000679e+00 1.493603596639999687e+01 9.674609999999999843e+01 9.341079999999999472e+01
7.806625000000000369e+00 1.493720489439999888e+01 9.674840000000000373e+01 9.341110000000000468e+01
7.810950000000000948e+00 1.493834459919999880e+01 9.674970000000000425e+01 9.341160000000000707e+01
7.815274999999999750e+00 1.493951352720000081e+01 9.675230000000000530e+01 9.341209999999999525e+01
7.819600000000000328e+00 1.494065323200000073e+01 9.675379999999999825e+01 9.341280000000000427e+01
7.823925000000000018e+00 1.494182215999999919e+01 9.675639999999999930e+01 9.341330000000000666e+01
7.828250000000000597e+00 1.494296186479999911e+01 9.675790000000000646e+01 9.341400000000000148e+01
7.832575000000000287e+00 1.494413079279999934e+01 9.676059999999999661e+01 9.341450000000000387e+01
7.836900000000000865e+00 1.494527049760000104e+01 9.676200000000000045e+01 9.341530000000000200e+01
7.841224999999999667e+00 1.494641020240000095e+01 9.676470000000000482e+01 9.341580000000000439e+01
7.845550000000000246e+00 1.494754990719999732e+01 9.676609999999999445e+01 9.341660000000000252e+01
7.849874999999999936e+00 1.494868961199999724e+01 9.676879999999999882e+01 9.341719999999999402e+01
7.854200000000000514e+00 1.494982931679999894e+01 9.677020000000000266e+01 9.341800000000000637e+01
7.858525000000000205e+00 1.495096902159999885e+01 9.677290000000000703e+01 9.341859999999999786e+01
7.862850000000000783e+00 1.495210872639999877e+01 9.677419999999999334e+01 9.341939999999999600e+01
7.867175000000000473e+00 1.495324843119999869e+01 9.677689999999999770e+01 9.341989999999999839e+01
7.871500000000000163e+00 1.495438813600000039e+01 9.677819999999999823e+01 9.342079999999999984e+01
7.875824999999999854e+00 1.495552784080000031e+01 9.678079999999999927e+01 9.342140000000000555e+01
7.880150000000000432e+00 1.495663832239999991e+01 9.678209999999999980e+01 9.342249999999999943e+01
7.884475000000000122e+00 1.495777802719999983e+01 9.678470000000000084e+01 9.342319999999999425e+01
7.888800000000000701e+00 1.495888850879999943e+01 9.678589999999999804e+01 9.342419999999999902e+01
7.893125000000000391e+00 1.496002821359999935e+01 9.678849999999999909e+01 9.342489999999999384e+01
7.897450000000000969e+00 1.496146015039999888e+01 9.675360000000000582e+01 9.340879999999999939e+01
7.901774999999999771e+00 1.496245373919999722e+01 9.675400000000000489e+01 9.340529999999999688e+01
7.906100000000000350e+00 1.496356422080000037e+01 9.675369999999999493e+01 9.340529999999999688e+01
7.910425000000000040e+00 1.496467470239999997e+01 9.675610000000000355e+01 9.340489999999999782e+01
7.914750000000000618e+00 1.496581440719999989e+01 9.675669999999999504e+01 9.340560000000000684e+01
7.919075000000000308e+00 1.496692488879999949e+01 9.675960000000000605e+01 9.340569999999999595e+01
7.923400000000000887e+00 1.496803537039999910e+01 9.676040000000000418e+01 9.340649999999999409e+01
7.927725000000000577e+00 1.496914585199999870e+01 9.676340000000000430e+01 9.340680000000000405e+01
7.932050000000000267e+00 1.497025633359999830e+01 9.676430000000000575e+01 9.340760000000000218e+01
7.936374999999999957e+00 1.497136681519999790e+01 9.676730000000000587e+01 9.340800000000000125e+01
7.940700000000000536e+00 1.497247729680000106e+01 9.676819999999999311e+01 9.340890000000000271e+01
7.945025000000000226e+00 1.497358777840000066e+01 9.677119999999999322e+01 9.340930000000000177e+01
7.949350000000000804e+00 1.497469826000000026e+01 9.677209999999999468e+01 9.341009999999999991e+01
7.953675000000000495e+00 1.497580874159999986e+01 9.677509999999999479e+01 9.341060000000000230e+01
7.958000000000001073e+00 1.497688999999999737e+01 9.677599999999999625e+01 9.341140000000000043e+01
7.962324999999999875e+00 1.497800048160000053e+01 9.677889999999999304e+01 9.341190000000000282e+01
7.966650000000000453e+00 1.497908173999999981e+01 9.677979999999999450e+01 9.341280000000000427e+01
7.970975000000000144e+00 1.498019222159999941e+01 9.678270000000000550e+01 9.341349999999999909e+01
7.975300000000000722e+00 1.498127348000000048e+01 9.678360000000000696e+01 9.341450000000000387e+01
7.979625000000000412e+00 1.498238396160000008e+01 9.678640000000000043e+01 9.341509999999999536e+01
7.983950000000000990e+00 1.498346521999999936e+01 9.678730000000000189e+01 9.341610000000000014e+01
7.988274999999999793e+00 1.498454647840000042e+01 9.679009999999999536e+01 9.341670000000000584e+01
7.992600000000000371e+00 1.498565696000000003e+01 9.679099999999999682e+01 9.341769999999999641e+01
7.996925000000000061e+00 1.498673821839999931e+01 9.679370000000000118e+01 9.341830000000000211e+01
8.001250000000000639e+00 1.498781947680000037e+01 9.679460000000000264e+01 9.341509999999999536e+01
8.005575000000000330e+00 1.498922219039999959e+01 9.676579999999999870e+01 9.340349999999999397e+01
8.009900000000000020e+00 1.499015733279999907e+01 9.676460000000000150e+01 9.340030000000000143e+01
8.014224999999999710e+00 1.499126781439999867e+01 9.676579999999999870e+01 9.339990000000000236e+01
8.018550000000001177e+00 1.499231984960000119e+01 9.676659999999999684e+01 9.339979999999999905e+01
8.022875000000000867e+00 1.499340110799999870e+01 9.676860000000000639e+01 9.340019999999999811e+01
8.027200000000000557e+00 1.499448236639999799e+01 9.676980000000000359e+01 9.340070000000000050e+01
8.031525000000000247e+00 1.499556362479999905e+01 9.677200000000000557e+01 9.340109999999999957e+01
8.035849999999999937e+00 1.499664488319999833e+01 9.677330000000000609e+01 9.340170000000000528e+01
8.040174999999999628e+00 1.499772614159999939e+01 9.677570000000000050e+01 9.340229999999999677e+01
8.044500000000001094e+00 1.499877817679999836e+01 9.677700000000000102e+01 9.340290000000000248e+01
8.048825000000000784e+00 1.499985943519999942e+01 9.677930000000000632e+01 9.340349999999999397e+01
8.053150000000000475e+00 1.500091147039999839e+01 9.678060000000000684e+01 9.340420000000000300e+01
8.057475000000000165e+00 1.500199272879999945e+01 9.678300000000000125e+01 9.340470000000000539e+01
8.061800000000001631e+00 1.500304476400000020e+01 9.678419999999999845e+01 9.340550000000000352e+01
8.066124999999999545e+00 1.500412602239999948e+01 9.678660000000000707e+01 9.340609999999999502e+01
8.070450000000001012e+00 1.500517805760000023e+01 9.678780000000000427e+01 9.340699999999999648e+01
8.074775000000000702e+00 1.500623009279999742e+01 9.679019999999999868e+01 9.340770000000000550e+01
8.079100000000000392e+00 1.500728212799999994e+01 9.679130000000000678e+01 9.340860000000000696e+01
8.083425000000000082e+00 1.500836338639999745e+01 9.679370000000000118e+01 9.340930000000000177e+01
8.087750000000001549e+00 1.500938619839999788e+01 9.679479999999999507e+01 9.341020000000000323e+01
8.092074999999999463e+00 1.501046745680000072e+01 9.679720000000000368e+01 9.341079999999999472e+01
8.096400000000000929e+00 1.501149026879999937e+01 9.679819999999999425e+01 9.341169999999999618e+01
8.100725000000000620e+00 1.501254230399999834e+01 9.680060000000000286e+01 9.340829999999999700e+01
8.105050000000000310e+00 1.501359433919999908e+01 9.680159999999999343e+01 9.340479999999999450e+01
8.109375000000000000e+00 1.501464637439999983e+01 9.680389999999999873e+01 9.340200000000000102e+01
8.113699999999999690e+00 1.501599064160000019e+01 9.677670000000000528e+01 9.340260000000000673e+01
8.118025000000001157e+00 1.501692578400000144e+01 9.677679999999999438e+01 9.339919999999999334e+01
8.122349999999999071e+00 1.501797781919999863e+01 9.677649999999999864e+01 9.339910000000000423e+01
8.126675000000000537e+00 1.501900063119999906e+01 9.677859999999999729e+01 9.339870000000000516e+01
8.131000000000000227e+00 1.502005266639999981e+01 9.677909999999999968e+01 9.339929999999999666e+01
8.135324999999999918e+00 1.502110470160000055e+01 9.678159999999999741e+01 9.339950000000000330e+01
8.139649999999999608e+00 1.502215673679999774e+01 9.678230000000000643e+01 9.340019999999999811e+01
8.143975000000001074e+00 1.502317954879999817e+01 9.678489999999999327e+01 9.340049999999999386e+01
8.148300000000000765e+00 1.502423158400000069e+01 9.678570000000000562e+01 9.340130000000000621e+01
8.152625000000000455e+00 1.502525439599999935e+01 9.678830000000000666e+01 9.340170000000000528e+01
8.156950000000000145e+00 1.502627720799999977e+01 9.678910000000000480e+01 9.340240000000000009e+01
8.161274999999999835e+00 1.502732924319999874e+01 9.679170000000000584e+01 9.340290000000000248e+01
8.165599999999999525e+00 1.502835205519999917e+01 9.679250000000000398e+01 9.340380000000000393e+01
8.169925000000000992e+00 1.502937486719999782e+01 9.679500000000000171e+01 9.340439999999999543e+01
8.174250000000000682e+00 1.503039767919999825e+01 9.679590000000000316e+01 9.340529999999999688e+01
8.178575000000000372e+00 1.503142049119999868e+01 9.679840000000000089e+01 9.340590000000000259e+01
8.182900000000000063e+00 1.503244330319999911e+01 9.679919999999999902e+01 9.340680000000000405e+01
8.187224999999999753e+00 1.503346611519999954e+01 9.680169999999999675e+01 9.340739999999999554e+01
8.191549999999999443e+00 1.503448892719999996e+01 9.680249999999999488e+01 9.340829999999999700e+01
8.195875000000000909e+00 1.503551173920000039e+01 9.680490000000000350e+01 9.340890000000000271e+01
8.200200000000000600e+00 1.503653455120000082e+01 9.680580000000000496e+01 9.340909999999999513e+01
8.204525000000000290e+00 1.503752813999999915e+01 9.680809999999999604e+01 9.340550000000000352e+01
8.208849999999999980e+00 1.503855095199999958e+01 9.680899999999999750e+01 9.340300000000000580e+01
8.213174999999999670e+00 1.503957376400000001e+01 9.681130000000000280e+01 9.340040000000000475e+01
8.217499999999999361e+00 1.504056735279999835e+01 9.681210000000000093e+01 9.339790000000000703e+01
8.221825000000000827e+00 1.504188239679999839e+01 9.678480000000000416e+01 9.340779999999999461e+01
8.226150000000000517e+00 1.504278831599999755e+01 9.678379999999999939e+01 9.340470000000000539e+01
8.230475000000000207e+00 1.504381112799999798e+01 9.678480000000000416e+01 9.340449999999999875e+01
8.234799999999999898e+00 1.504480471679999809e+01 9.678549999999999898e+01 9.340420000000000300e+01
8.239124999999999588e+00 1.504582752879999852e+01 9.678719999999999857e+01 9.340470000000000539e+01
8.243449999999999278e+00 1.504682111760000041e+01 9.678830000000000666e+01 9.340500000000000114e+01
8.247775000000000745e+00 1.504784392960000083e+01 9.679019999999999868e+01 9.340550000000000352e+01
8.252100000000000435e+00 1.504883751840000095e+01 9.679139999999999588e+01 9.340609999999999502e+01
8.256425000000000125e+00 1.504986033039999960e+01 9.679340000000000543e+01 9.340689999999999316e+01
8.260749999999999815e+00 1.505085391919999971e+01 9.679460000000000264e+01 9.340760000000000218e+01
8.265075000000001282e+00 1.505184750799999982e+01 9.679659999999999798e+01 9.340829999999999700e+01
8.269399999999999196e+00 1.505284109679999816e+01 9.679779999999999518e+01 9.340900000000000603e+01
8.273725000000000662e+00 1.505383468559999827e+01 9.679980000000000473e+01 9.340970000000000084e+01
8.278050000000000352e+00 1.505482827440000015e+01 9.680089999999999861e+01 9.341039999999999566e+01
8.282375000000000043e+00 1.505582186320000027e+01 9.680299999999999727e+01 9.341110000000000468e+01
8.286699999999999733e+00 1.505678622879999828e+01 9.680410000000000537e+01 9.341179999999999950e+01
8.291025000000001199e+00 1.505777981759999840e+01 9.680610000000000070e+01 9.341030000000000655e+01
8.295350000000000890e+00 1.505877340640000028e+01 9.680719999999999459e+01 9.340739999999999554e+01
8.299675000000000580e+00 1.505976699520000039e+01 9.680920000000000414e+01 9.340489999999999782e+01
8.304000000000000270e+00 1.506073136079999841e+01 9.681029999999999802e+01 9.340240000000000009e+01
8.308324999999999960e+00 1.506172494959999675e+01 9.681229999999999336e+01 9.339990000000000236e+01
8.312649999999999650e+00 1.506268931520000010e+01 9.681329999999999814e+01 9.339740000000000464e+01
8.316975000000001117e+00 1.506368290399999843e+01 9.681529999999999347e+01 9.339499999999999602e+01
8.321300000000000807e+00 1.506464726960000000e+01 9.681629999999999825e+01 9.339249999999999829e+01
8.325625000000000497e+00 1.506564085840000011e+01 9.681829999999999359e+01 9.339010000000000389e+01
8.329950000000000188e+00 1.506686823279999921e+01 9.679519999999999413e+01 9.343389999999999418e+01
8.334274999999999878e+00 1.506774492879999805e+01 9.679569999999999652e+01 9.342889999999999873e+01
8.338599999999999568e+00 1.506873851759999816e+01 9.679529999999999745e+01 9.342480000000000473e+01
8.342925000000001035e+00 1.506970288319999973e+01 9.679720000000000368e+01 9.342119999999999891e+01
8.347250000000000725e+00 1.507069647199999984e+01 9.679749999999999943e+01 9.341759999999999309e+01
8.351575000000000415e+00 1.507166083759999786e+01 9.679980000000000473e+01 9.341429999999999723e+01
8.355900000000000105e+00 1.507262520319999943e+01 9.680039999999999623e+01 9.341119999999999379e+01
8.360224999999999795e+00 1.507358956879999745e+01 9.680270000000000152e+01 9.340890000000000271e+01
8.364549999999999486e+00 1.507455393439999902e+01 9.680329999999999302e+01 9.340649999999999409e+01
8.368875000000000952e+00 1.507551829999999882e+01 9.680570000000000164e+01 9.340420000000000300e+01
8.373200000000000642e+00 1.507648266560000039e+01 9.680639999999999645e+01 9.340179999999999438e+01
8.377525000000000333e+00 1.507744703119999841e+01 9.680870000000000175e+01 9.339950000000000330e+01
8.381850000000000023e+00 1.507841139679999998e+01 9.680939999999999657e+01 9.339719999999999800e+01
8.386174999999999713e+00 1.507937576239999977e+01 9.681170000000000186e+01 9.339490000000000691e+01
8.390499999999999403e+00 1.508031090479999925e+01 9.681239999999999668e+01 9.339260000000000161e+01
8.394825000000000870e+00 1.508127527039999904e+01 9.681470000000000198e+01 9.339039999999999964e+01
8.399150000000000560e+00 1.508221041280000030e+01 9.681539999999999679e+01 9.338809999999999434e+01
8.403475000000000250e+00 1.508317477839999832e+01 9.681759999999999877e+01 9.338590000000000657e+01
8.407799999999999940e+00 1.508410992079999957e+01 9.681829999999999359e+01 9.338360000000000127e+01
8.412125000000001407e+00 1.508507428640000114e+01 9.682049999999999557e+01 9.338139999999999930e+01
8.416449999999999321e+00 1.508600942879999884e+01 9.682120000000000459e+01 9.337909999999999400e+01
8.420775000000000787e+00 1.508697379440000041e+01 9.682340000000000657e+01 9.337690000000000623e+01
8.425100000000000477e+00 1.508790893679999812e+01 9.682399999999999807e+01 9.337460000000000093e+01
8.429425000000000168e+00 1.508884407919999937e+01 9.682620000000000005e+01 9.337250000000000227e+01
8.433749999999999858e+00 1.508977922159999885e+01 9.682680000000000575e+01 9.337019999999999698e+01
8.438075000000001324e+00 1.509103581920000003e+01 9.680360000000000298e+01 9.340160000000000196e+01
8.442400000000001015e+00 1.509188329199999856e+01 9.680259999999999820e+01 9.339770000000000039e+01
8.446725000000000705e+00 1.509284765760000013e+01 9.680349999999999966e+01 9.339480000000000359e+01
8.451050000000000395e+00 1.509375357680000107e+01 9.680400000000000205e+01 9.339220000000000255e+01
8.455375000000000085e+00 1.509471794239999909e+01 9.680549999999999500e+01 9.338989999999999725e+01
8.459699999999999775e+00 1.509565308480000034e+01 9.680639999999999645e+01 9.338760000000000616e+01
8.464025000000001242e+00 1.509658822720000160e+01 9.680819999999999936e+01 9.338540000000000418e+01
8.468350000000000932e+00 1.509752336959999930e+01 9.680920000000000414e+01 9.338309999999999889e+01
8.472675000000000622e+00 1.509845851199999878e+01 9.681100000000000705e+01 9.338100000000000023e+01
8.477000000000000313e+00 1.509936443119999971e+01 9.681199999999999761e+01 9.337869999999999493e+01
8.481325000000000003e+00 1.510029957360000097e+01 9.681390000000000384e+01 9.337659999999999627e+01
8.485649999999999693e+00 1.510123471599999867e+01 9.681489999999999441e+01 9.337439999999999429e+01
8.489975000000001160e+00 1.510216985839999992e+01 9.681680000000000064e+01 9.337229999999999563e+01
8.494300000000000850e+00 1.510307577759999909e+01 9.681770000000000209e+01 9.337009999999999366e+01
8.498625000000000540e+00 1.510401092000000034e+01 9.681959999999999411e+01 9.336809999999999832e+01
8.502950000000000230e+00 1.510491683919999950e+01 9.682049999999999557e+01 9.336579999999999302e+01
8.507274999999999920e+00 1.510582275840000044e+01 9.682240000000000180e+01 9.336379999999999768e+01
8.511599999999999611e+00 1.510675790079999814e+01 9.682330000000000325e+01 9.336159999999999570e+01
8.515925000000001077e+00 1.510766381999999730e+01 9.682519999999999527e+01 9.335960000000000036e+01
8.520250000000000767e+00 1.510856973919999824e+01 9.682609999999999673e+01 9.335739999999999839e+01
8.524575000000000458e+00 1.510950488159999949e+01 9.682789999999999964e+01 9.335540000000000305e+01
8.528900000000000148e+00 1.511041080079999865e+01 9.682880000000000109e+01 9.335320000000000107e+01
8.533225000000001614e+00 1.511131671999999959e+01 9.683060000000000400e+01 9.335120000000000573e+01
8.537549999999999528e+00 1.511222263919999875e+01 9.683150000000000546e+01 9.334910000000000707e+01
8.541875000000000995e+00 1.511312855839999969e+01 9.683329999999999416e+01 9.334709999999999752e+01
8.546200000000000685e+00 1.511438515599999910e+01 9.680750000000000455e+01 9.338679999999999382e+01
8.550525000000000375e+00 1.511520340560000086e+01 9.680790000000000362e+01 9.338290000000000646e+01
8.554850000000000065e+00 1.511613854799999856e+01 9.680750000000000455e+01 9.338009999999999877e+01
8.559175000000001532e+00 1.511701524399999741e+01 9.680920000000000414e+01 9.337760000000000105e+01
8.563499999999999446e+00 1.511792116319999835e+01 9.680939999999999657e+01 9.337529999999999575e+01
8.567825000000000912e+00 1.511882708239999751e+01 9.681149999999999523e+01 9.337300000000000466e+01
8.572150000000000603e+00 1.511973300159999845e+01 9.681189999999999429e+01 9.337080000000000268e+01
8.576475000000000293e+00 1.512063892079999761e+01 9.681409999999999627e+01 9.336870000000000402e+01
8.580799999999999983e+00 1.512154483999999854e+01 9.681449999999999534e+01 9.336650000000000205e+01
8.585125000000001450e+00 1.512245075919999771e+01 9.681669999999999732e+01 9.336440000000000339e+01
8.589450000000001140e+00 1.512332745520000010e+01 9.681719999999999970e+01 9.336230000000000473e+01
8.593775000000000830e+00 1.512423337439999749e+01 9.681940000000000168e+01 9.336020000000000607e+01
8.598100000000000520e+00 1.512511007039999988e+01 9.681990000000000407e+01 9.335809999999999320e+01
8.602425000000000210e+00 1.512601598960000082e+01 9.682210000000000605e+01 9.335609999999999786e+01
8.606749999999999901e+00 1.512689268559999967e+01 9.682259999999999422e+01 9.335399999999999920e+01
8.611075000000001367e+00 1.512779860479999883e+01 9.682470000000000709e+01 9.335190000000000055e+01
8.615400000000001057e+00 1.512867530079999945e+01 9.682529999999999859e+01 9.334980000000000189e+01
8.619725000000000747e+00 1.512955199679999829e+01 9.682729999999999393e+01 9.334780000000000655e+01
8.624050000000000438e+00 1.513042869280000069e+01 9.682789999999999964e+01 9.334569999999999368e+01
8.628375000000000128e+00 1.513133461199999985e+01 9.682989999999999498e+01 9.334380000000000166e+01
8.632699999999999818e+00 1.513221130800000047e+01 9.683050000000000068e+01 9.334170000000000300e+01
8.637025000000001285e+00 1.513308800399999932e+01 9.683249999999999602e+01 9.333969999999999345e+01
8.641350000000000975e+00 1.513396469999999816e+01 9.683299999999999841e+01 9.333759999999999479e+01
8.645675000000000665e+00 1.513484139599999700e+01 9.683540000000000703e+01 9.333570000000000277e+01
8.650000000000000355e+00 1.513571809199999940e+01 9.683669999999999334e+01 9.333360000000000412e+01
8.654325000000000045e+00 1.513694546640000027e+01 9.681589999999999918e+01 9.337900000000000489e+01
8.658649999999999736e+00 1.513773449279999994e+01 9.681489999999999441e+01 9.337479999999999336e+01
8.662975000000001202e+00 1.513864041199999910e+01 9.681570000000000675e+01 9.337220000000000653e+01
8.667300000000000892e+00 1.513948788479999763e+01 9.681610000000000582e+01 9.336950000000000216e+01
8.671625000000000583e+00 1.514036458080000003e+01 9.681749999999999545e+01 9.336740000000000350e+01
8.675950000000000273e+00 1.514124127680000065e+01 9.681829999999999359e+01 9.336509999999999820e+01
8.680275000000001739e+00 1.514211797279999949e+01 9.681990000000000407e+01 9.336299999999999955e+01
8.684599999999999653e+00 1.514299466879999834e+01 9.682070000000000221e+01 9.336079999999999757e+01
8.688924999999999343e+00 1.514387136479999718e+01 9.682240000000000180e+01 9.335880000000000223e+01
8.693249999999999034e+00 1.514471883759999926e+01 9.682330000000000325e+01 9.335670000000000357e+01
8.697575000000000500e+00 1.514559553359999811e+01 9.682500000000000284e+01 9.335469999999999402e+01
8.701900000000000190e+00 1.514644300640000019e+01 9.682580000000000098e+01 9.335259999999999536e+01
8.706224999999999881e+00 1.514731970239999903e+01 9.682750000000000057e+01 9.335060000000000002e+01
8.710549999999999571e+00 1.514816717519999756e+01 9.682840000000000202e+01 9.334850000000000136e+01
8.714875000000001037e+00 1.514904387119999996e+01 9.683010000000000161e+01 9.334659999999999513e+01
8.719200000000000728e+00 1.514989134399999848e+01 9.683089999999999975e+01 9.334449999999999648e+01
8.723525000000000418e+00 1.515073881680000056e+01 9.683259999999999934e+01 9.334260000000000446e+01
8.727850000000000108e+00 1.515161551279999941e+01 9.683339999999999748e+01 9.334050000000000580e+01
8.732175000000001575e+00 1.515246298559999794e+01 9.683509999999999707e+01 9.333859999999999957e+01
8.736500000000001265e+00 1.515331045840000002e+01 9.683589999999999520e+01 9.333650000000000091e+01
8.740824999999999179e+00 1.515415793119999854e+01 9.683759999999999479e+01 9.333459999999999468e+01
8.745149999999998869e+00 1.515500540400000062e+01 9.683830000000000382e+01 9.333249999999999602e+01
8.749475000000000335e+00 1.515585287679999915e+01 9.684080000000000155e+01 9.333060000000000400e+01
8.753800000000000026e+00 1.515670034959999946e+01 9.684229999999999450e+01 9.332859999999999445e+01
8.758124999999999716e+00 1.515754782239999798e+01 9.684470000000000312e+01 9.332670000000000243e+01
8.762449999999999406e+00 1.515883364319999949e+01 9.682049999999999557e+01 9.338549999999999329e+01
8.766775000000000873e+00 1.515956422319999852e+01 9.682089999999999463e+01 9.338209999999999411e+01
8.771100000000000563e+00 1.516044091920000092e+01 9.682040000000000646e+01 9.338209999999999411e+01
8.775425000000000253e+00 1.516125916879999735e+01 9.682210000000000605e+01 9.338269999999999982e+01
8.779749999999999943e+00 1.516213586480000153e+01 9.682219999999999516e+01 9.338349999999999795e+01
8.784075000000001410e+00 1.516295411439999796e+01 9.682410000000000139e+01 9.338460000000000605e+01
8.788400000000001100e+00 1.516383081040000036e+01 9.682439999999999714e+01 9.338559999999999661e+01
8.792725000000000790e+00 1.516464905999999857e+01 9.682640000000000668e+01 9.338540000000000418e+01
8.797049999999998704e+00 1.516549653280000065e+01 9.682680000000000575e+01 9.338269999999999982e+01
8.801375000000000171e+00 1.516634400559999918e+01 9.682880000000000109e+01 9.338079999999999359e+01
8.805699999999999861e+00 1.516716225519999917e+01 9.682920000000000016e+01 9.337820000000000675e+01
8.810024999999999551e+00 1.516800972799999769e+01 9.683119999999999550e+01 9.337619999999999720e+01
8.814349999999999241e+00 1.516885720079999977e+01 9.683169999999999789e+01 9.337369999999999948e+01
8.818675000000000708e+00 1.516967545039999976e+01 9.683360000000000412e+01 9.337170000000000414e+01
8.823000000000000398e+00 1.517049369999999797e+01 9.683410000000000650e+01 9.336920000000000641e+01
8.827325000000000088e+00 1.517134117280000005e+01 9.683599999999999852e+01 9.336730000000000018e+01
8.831649999999999778e+00 1.517215942240000004e+01 9.683650000000000091e+01 9.336469999999999914e+01
8.835975000000001245e+00 1.517297767199999825e+01 9.683839999999999293e+01 9.336279999999999291e+01
8.840300000000000935e+00 1.517379592159999824e+01 9.683889999999999532e+01 9.336029999999999518e+01
8.844625000000000625e+00 1.517464339440000032e+01 9.684139999999999304e+01 9.335840000000000316e+01
8.848950000000000315e+00 1.517546164399999853e+01 9.684269999999999357e+01 9.335599999999999454e+01
8.853275000000001782e+00 1.517627989359999852e+01 9.684529999999999461e+01 9.335410000000000252e+01
8.857599999999999696e+00 1.517709814320000028e+01 9.684650000000000603e+01 9.335160000000000480e+01
8.861924999999999386e+00 1.517791639280000027e+01 9.684910000000000707e+01 9.334980000000000189e+01
8.866249999999999076e+00 1.517873464239999848e+01 9.685039999999999338e+01 9.334730000000000416e+01
8.870575000000000543e+00 1.517984512399999986e+01 9.682750000000000057e+01 9.336499999999999488e+01
8.874900000000000233e+00 1.518054648079999858e+01 9.682680000000000575e+01 9.336010000000000275e+01
8.879224999999999923e+00 1.518139395359999888e+01 9.682739999999999725e+01 9.336010000000000275e+01
8.883549999999999613e+00 1.518221220320000064e+01 9.682779999999999632e+01 9.335930000000000462e+01
8.887875000000001080e+00 1.518303045279999886e+01 9.682899999999999352e+01 9.336010000000000275e+01
8.892200000000000770e+00 1.518384870239999884e+01 9.682980000000000587e+01 9.335999999999999943e+01
8.896525000000000460e+00 1.518466695199999883e+01 9.683110000000000639e+01 9.336090000000000089e+01
8.900850000000000151e+00 1.518548520160000059e+01 9.683190000000000452e+01 9.336090000000000089e+01
8.905175000000001617e+00 1.518630345119999880e+01 9.683339999999999748e+01 9.336180000000000234e+01
8.909500000000001307e+00 1.518709247759999847e+01 9.683419999999999561e+01 9.336199999999999477e+01
8.913825000000000998e+00 1.518791072719999846e+01 9.683570000000000277e+01 9.336279999999999291e+01
8.918149999999998911e+00 1.518872897680000023e+01 9.683650000000000091e+01 9.336299999999999955e+01
8.922475000000000378e+00 1.518951800319999990e+01 9.683799999999999386e+01 9.336390000000000100e+01
8.926800000000000068e+00 1.519033625279999988e+01 9.683880000000000621e+01 9.336409999999999343e+01
8.931124999999999758e+00 1.519112527920000133e+01 9.684029999999999916e+01 9.336490000000000578e+01
8.935449999999999449e+00 1.519194352879999776e+01 9.684109999999999729e+01 9.336509999999999820e+01
8.939775000000000915e+00 1.519273255519999744e+01 9.684329999999999927e+01 9.336650000000000205e+01
8.944100000000000605e+00 1.519355080479999920e+01 9.684480000000000643e+01 9.336730000000000018e+01
8.948425000000000296e+00 1.519433983119999887e+01 9.684699999999999420e+01 9.336879999999999313e+01
8.952749999999999986e+00 1.519512885759999854e+01 9.684850000000000136e+01 9.336969999999999459e+01
8.957075000000001452e+00 1.519591788399999821e+01 9.685070000000000334e+01 9.337109999999999843e+01
8.961400000000001143e+00 1.519670691039999788e+01 9.685219999999999629e+01 9.337199999999999989e+01
8.965725000000000833e+00 1.519752515999999964e+01 9.685450000000000159e+01 9.337340000000000373e+01
8.970050000000000523e+00 1.519831418639999931e+01 9.685590000000000543e+01 9.337420000000000186e+01
8.974375000000001990e+00 1.519910321279999899e+01 9.685819999999999652e+01 9.337269999999999470e+01
8.978699999999999903e+00 1.520006757839999878e+01 9.682930000000000348e+01 9.337130000000000507e+01
8.983024999999999594e+00 1.520076893519999928e+01 9.682680000000000575e+01 9.336799999999999500e+01
8.987349999999999284e+00 1.520158718479999926e+01 9.682739999999999725e+01 9.336750000000000682e+01
8.991675000000000750e+00 1.520237621119999893e+01 9.682779999999999632e+01 9.336709999999999354e+01
8.996000000000000441e+00 1.520316523760000038e+01 9.682880000000000109e+01 9.336730000000000018e+01
9.000325000000000131e+00 1.520395426400000005e+01 9.682959999999999923e+01 9.336759999999999593e+01
9.004649999999999821e+00 1.520474329039999972e+01 9.683069999999999311e+01 9.336809999999999832e+01
9.008975000000001288e+00 1.520553231679999939e+01 9.683169999999999789e+01 9.336860000000000070e+01
9.013300000000000978e+00 1.520632134319999906e+01 9.683270000000000266e+01 9.336899999999999977e+01
9.017625000000000668e+00 1.520711036959999873e+01 9.683389999999999986e+01 9.336960000000000548e+01
9.021950000000000358e+00 1.520789939600000018e+01 9.683490000000000464e+01 9.337009999999999366e+01
9.026275000000001825e+00 1.520865919919999776e+01 9.683610000000000184e+01 9.337069999999999936e+01
9.030600000000001515e+00 1.520944822559999920e+01 9.683700000000000330e+01 9.337109999999999843e+01
9.034924999999999429e+00 1.521020802879999678e+01 9.683830000000000382e+01 9.337170000000000414e+01
9.039249999999999119e+00 1.521099705519999823e+01 9.683960000000000434e+01 9.337210000000000321e+01
9.043575000000000585e+00 1.521175685839999936e+01 9.684159999999999968e+01 9.337279999999999802e+01
9.047900000000000276e+00 1.521254588480000081e+01 9.684310000000000684e+01 9.337319999999999709e+01
9.052224999999999966e+00 1.521330568799999838e+01 9.684520000000000550e+01 9.337380000000000280e+01
9.056549999999999656e+00 1.521406549119999774e+01 9.684669999999999845e+01 9.337420000000000186e+01
9.060875000000001123e+00 1.521485451759999741e+01 9.684879999999999711e+01 9.337529999999999575e+01
9.065200000000000813e+00 1.521561432080000031e+01 9.685030000000000427e+01 9.337630000000000052e+01
9.069525000000000503e+00 1.521637412399999967e+01 9.685240000000000293e+01 9.337760000000000105e+01
9.073850000000000193e+00 1.521713392719999902e+01 9.685380000000000678e+01 9.337860000000000582e+01
9.078175000000001660e+00 1.521789373039999838e+01 9.685590000000000543e+01 9.337980000000000302e+01
9.082500000000001350e+00 1.521865353360000128e+01 9.685739999999999839e+01 9.337850000000000250e+01
9.086825000000001040e+00 1.521958867599999898e+01 9.682949999999999591e+01 9.337649999999999295e+01
9.091149999999998954e+00 1.522026080959999739e+01 9.682819999999999538e+01 9.337340000000000373e+01
9.095475000000000421e+00 1.522107905919999915e+01 9.682920000000000016e+01 9.337319999999999709e+01
9.099800000000000111e+00 1.522180963919999996e+01 9.682930000000000348e+01 9.337260000000000559e+01
9.104124999999999801e+00 1.522259866559999963e+01 9.683079999999999643e+01 9.337300000000000466e+01
9.108449999999999491e+00 1.522335846879999899e+01 9.683119999999999550e+01 9.337290000000000134e+01
9.112775000000000958e+00 1.522414749519999866e+01 9.683280000000000598e+01 9.337359999999999616e+01
9.117100000000000648e+00 1.522487807519999770e+01 9.683329999999999416e+01 9.337390000000000612e+01
9.121425000000000338e+00 1.522566710159999737e+01 9.683490000000000464e+01 9.337460000000000093e+01
9.125750000000000028e+00 1.522639768159999996e+01 9.683540000000000703e+01 9.337489999999999668e+01
9.130075000000001495e+00 1.522715748479999753e+01 9.683700000000000330e+01 9.337560000000000571e+01
9.134400000000001185e+00 1.522791728800000044e+01 9.683750000000000568e+01 9.337590000000000146e+01
9.138725000000000875e+00 1.522867709119999979e+01 9.683910000000000196e+01 9.337659999999999627e+01
9.143050000000000566e+00 1.522940767119999883e+01 9.683960000000000434e+01 9.337690000000000623e+01
9.147375000000002032e+00 1.523016747439999996e+01 9.684170000000000300e+01 9.337760000000000105e+01
9.151699999999999946e+00 1.523092727759999931e+01 9.684290000000000020e+01 9.337789999999999679e+01
9.156024999999999636e+00 1.523165785759999835e+01 9.684520000000000550e+01 9.337860000000000582e+01
9.160349999999999326e+00 1.523241766080000126e+01 9.684640000000000271e+01 9.337890000000000157e+01
9.164675000000000793e+00 1.523314824079999852e+01 9.684860000000000468e+01 9.337959999999999638e+01
9.169000000000000483e+00 1.523390804399999787e+01 9.684990000000000521e+01 9.337990000000000634e+01
9.173325000000000173e+00 1.523463862399999869e+01 9.685209999999999297e+01 9.338079999999999359e+01
9.177649999999999864e+00 1.523536920399999772e+01 9.685330000000000439e+01 9.338169999999999504e+01
9.181975000000001330e+00 1.523612900720000063e+01 9.685550000000000637e+01 9.338309999999999889e+01
9.186300000000001020e+00 1.523685958719999789e+01 9.685680000000000689e+01 9.338400000000000034e+01
9.190625000000000711e+00 1.523759016720000048e+01 9.685899999999999466e+01 9.338249999999999318e+01
9.194950000000000401e+00 1.523849608639999964e+01 9.683389999999999986e+01 9.338079999999999359e+01
9.199275000000000091e+00 1.523916821999999982e+01 9.683410000000000650e+01 9.337800000000000011e+01
9.203600000000001558e+00 1.523992802319999917e+01 9.683389999999999986e+01 9.337749999999999773e+01
9.207925000000001248e+00 1.524065860319999999e+01 9.683509999999999707e+01 9.337720000000000198e+01
9.212249999999999162e+00 1.524141840639999934e+01 9.683540000000000703e+01 9.337730000000000530e+01
9.216574999999998852e+00 1.524214898639999838e+01 9.683679999999999666e+01 9.337749999999999773e+01
9.220900000000000318e+00 1.524287956639999919e+01 9.683719999999999573e+01 9.337789999999999679e+01
9.225225000000000009e+00 1.524363936959999855e+01 9.683870000000000289e+01 9.337839999999999918e+01
9.229549999999999699e+00 1.524436994959999936e+01 9.683920000000000528e+01 9.337879999999999825e+01
9.233874999999999389e+00 1.524510052959999840e+01 9.684069999999999823e+01 9.337940000000000396e+01
9.238200000000000855e+00 1.524583110959999921e+01 9.684120000000000061e+01 9.337980000000000302e+01
9.242525000000000546e+00 1.524656168959999825e+01 9.684290000000000020e+01 9.338039999999999452e+01
9.246850000000000236e+00 1.524726304639999874e+01 9.684399999999999409e+01 9.338070000000000448e+01
9.251174999999999926e+00 1.524799362640000133e+01 9.684619999999999607e+01 9.338139999999999930e+01
9.255500000000001393e+00 1.524872420639999859e+01 9.684739999999999327e+01 9.338169999999999504e+01
9.259825000000001083e+00 1.524945478640000118e+01 9.684959999999999525e+01 9.338230000000000075e+01
9.264150000000000773e+00 1.525015614319999813e+01 9.685070000000000334e+01 9.338269999999999982e+01
9.268474999999998687e+00 1.525088672319999894e+01 9.685290000000000532e+01 9.338330000000000553e+01
9.272800000000000153e+00 1.525161730319999798e+01 9.685410000000000252e+01 9.338370000000000459e+01
9.277124999999999844e+00 1.525231865999999847e+01 9.685630000000000450e+01 9.338429999999999609e+01
9.281449999999999534e+00 1.525304923999999929e+01 9.685750000000000171e+01 9.338460000000000605e+01
9.285774999999999224e+00 1.525375059679999978e+01 9.685960000000000036e+01 9.338569999999999993e+01
9.290100000000000691e+00 1.525448117679999882e+01 9.686079999999999757e+01 9.338660000000000139e+01
9.294425000000000381e+00 1.525518253359999932e+01 9.686299999999999955e+01 9.338779999999999859e+01
9.298750000000000071e+00 1.525588389039999981e+01 9.686409999999999343e+01 9.338679999999999382e+01
9.303074999999999761e+00 1.525681903279999752e+01 9.684120000000000061e+01 9.338120000000000687e+01
9.307400000000001228e+00 1.525746194320000093e+01 9.684040000000000248e+01 9.337810000000000343e+01
9.311725000000000918e+00 1.525819252319999819e+01 9.684099999999999397e+01 9.337789999999999679e+01
9.316050000000000608e+00 1.525889387999999869e+01 9.684130000000000393e+01 9.337730000000000530e+01
9.320375000000000298e+00 1.525962445999999773e+01 9.684229999999999450e+01 9.337779999999999347e+01
9.324700000000001765e+00 1.526032581679999822e+01 9.684290000000000020e+01 9.337760000000000105e+01
9.329024999999999679e+00 1.526105639679999904e+01 9.684409999999999741e+01 9.337829999999999586e+01
9.333349999999999369e+00 1.526175775360000131e+01 9.684480000000000643e+01 9.337850000000000250e+01
9.337674999999999059e+00 1.526248833359999857e+01 9.684600000000000364e+01 9.337919999999999732e+01
9.342000000000000526e+00 1.526318969039999907e+01 9.684680000000000177e+01 9.337940000000000396e+01
9.346325000000000216e+00 1.526389104719999956e+01 9.684869999999999379e+01 9.338020000000000209e+01
9.350649999999999906e+00 1.526459240399999828e+01 9.684999999999999432e+01 9.338039999999999452e+01
9.354974999999999596e+00 1.526529376079999878e+01 9.685190000000000055e+01 9.338110000000000355e+01
9.359300000000001063e+00 1.526599511759999928e+01 9.685330000000000439e+01 9.338139999999999930e+01
9.363625000000000753e+00 1.526669647439999977e+01 9.685519999999999641e+01 9.338209999999999411e+01
9.367950000000000443e+00 1.526739783120000027e+01 9.685649999999999693e+01 9.338230000000000075e+01
9.372275000000000134e+00 1.526809918799999721e+01 9.685840000000000316e+01 9.338309999999999889e+01
9.376600000000001600e+00 1.526880054479999949e+01 9.685980000000000700e+01 9.338330000000000553e+01
9.380925000000001290e+00 1.526947267839999789e+01 9.686169999999999902e+01 9.338400000000000034e+01
9.385249999999999204e+00 1.527017403519999839e+01 9.686299999999999955e+01 9.338420000000000698e+01
9.389574999999998894e+00 1.527087539200000066e+01 9.686490000000000578e+01 9.338490000000000180e+01
9.393900000000000361e+00 1.527157674880000116e+01 9.686620000000000630e+01 9.338519999999999754e+01
9.398225000000000051e+00 1.527224888240000134e+01 9.686820000000000164e+01 9.338639999999999475e+01
9.402549999999999741e+00 1.527295023919999828e+01 9.686950000000000216e+01 9.338720000000000709e+01
9.406874999999999432e+00 1.527362237279999846e+01 9.687139999999999418e+01 9.338700000000000045e+01
9.411200000000000898e+00 1.527449906880000086e+01 9.684510000000000218e+01 9.338509999999999422e+01
9.415525000000000588e+00 1.527514197919999894e+01 9.684529999999999461e+01 9.338269999999999982e+01
9.419850000000000279e+00 1.527584333599999944e+01 9.684499999999999886e+01 9.338209999999999411e+01
9.424174999999999969e+00 1.527654469279999994e+01 9.684610000000000696e+01 9.338190000000000168e+01
9.428500000000001435e+00 1.527724604959999866e+01 9.684629999999999939e+01 9.338200000000000500e+01
9.432825000000001125e+00 1.527791818319999884e+01 9.684759999999999991e+01 9.338219999999999743e+01
9.437150000000000816e+00 1.527861953999999933e+01 9.684799999999999898e+01 9.338240000000000407e+01
9.441475000000000506e+00 1.527929167359999774e+01 9.684940000000000282e+01 9.338280000000000314e+01
9.445800000000001972e+00 1.527999303040000001e+01 9.685049999999999670e+01 9.338320000000000221e+01
9.450124999999999886e+00 1.528066516399999841e+01 9.685250000000000625e+01 9.338379999999999370e+01
9.454449999999999577e+00 1.528136652080000069e+01 9.685360000000000014e+01 9.338410000000000366e+01
9.458774999999999267e+00 1.528203865439999909e+01 9.685559999999999548e+01 9.338469999999999516e+01
9.463100000000000733e+00 1.528271078799999927e+01 9.685670000000000357e+01 9.338509999999999422e+01
9.467425000000000423e+00 1.528338292159999945e+01 9.685880000000000223e+01 9.338569999999999993e+01
9.471750000000000114e+00 1.528405505519999963e+01 9.685989999999999611e+01 9.338599999999999568e+01
9.476074999999999804e+00 1.528472718879999981e+01 9.686190000000000566e+01 9.338660000000000139e+01
9.480400000000001270e+00 1.528542854560000031e+01 9.686299999999999955e+01 9.338689999999999714e+01
9.484725000000000961e+00 1.528607145599999839e+01 9.686509999999999820e+01 9.338760000000000616e+01
9.489050000000000651e+00 1.528674358959999857e+01 9.686620000000000630e+01 9.338790000000000191e+01
9.493375000000000341e+00 1.528741572319999875e+01 9.686820000000000164e+01 9.338849999999999341e+01
9.497700000000001808e+00 1.528808785679999893e+01 9.686929999999999552e+01 9.338880000000000337e+01
9.502025000000001498e+00 1.528875999039999911e+01 9.687130000000000507e+01 9.338939999999999486e+01
9.506349999999999412e+00 1.528943212399999751e+01 9.687250000000000227e+01 9.338970000000000482e+01
9.510674999999999102e+00 1.529010425759999769e+01 9.687449999999999761e+01 9.338890000000000668e+01
9.515000000000000568e+00 1.529074716800000111e+01 9.687560000000000571e+01 9.338670000000000471e+01
9.519325000000000259e+00 1.529162386399999995e+01 9.685009999999999764e+01 9.338779999999999859e+01
9.523649999999999949e+00 1.529223755119999772e+01 9.684969999999999857e+01 9.338519999999999754e+01
9.527974999999999639e+00 1.529290968479999790e+01 9.685020000000000095e+01 9.338490000000000180e+01
9.532300000000001106e+00 1.529358181839999986e+01 9.685049999999999670e+01 9.338429999999999609e+01
9.536625000000000796e+00 1.529425395200000004e+01 9.685139999999999816e+01 9.338469999999999516e+01
9.540950000000000486e+00 1.529492608560000022e+01 9.685240000000000293e+01 9.338460000000000605e+01
9.545275000000000176e+00 1.529559821920000040e+01 9.685399999999999920e+01 9.338509999999999422e+01
9.549600000000001643e+00 1.529627035280000058e+01 9.685529999999999973e+01 9.338530000000000086e+01
9.553925000000001333e+00 1.529694248640000076e+01 9.685699999999999932e+01 9.338590000000000657e+01
9.558250000000001023e+00 1.529758539679999885e+01 9.685829999999999984e+01 9.338609999999999900e+01
9.562574999999998937e+00 1.529825753039999903e+01 9.685999999999999943e+01 9.338679999999999382e+01
9.566900000000000404e+00 1.529890044079999711e+01 9.686140000000000327e+01 9.338710000000000377e+01
9.571225000000000094e+00 1.529957257439999729e+01 9.686310000000000286e+01 9.338769999999999527e+01
9.575549999999999784e+00 1.530021548480000071e+01 9.686440000000000339e+01 9.338800000000000523e+01
9.579874999999999474e+00 1.530085839519999880e+01 9.686610000000000298e+01 9.338859999999999673e+01
9.584200000000000941e+00 1.530153052879999898e+01 9.686740000000000350e+01 9.338890000000000668e+01
9.588525000000000631e+00 1.530217343919999884e+01 9.686920000000000641e+01 9.338949999999999818e+01
9.592850000000000321e+00 1.530281634960000048e+01 9.687050000000000693e+01 9.338979999999999393e+01
9.597175000000000011e+00 1.530345925999999857e+01 9.687229999999999563e+01 9.339039999999999964e+01
9.601500000000001478e+00 1.530413139359999875e+01 9.687350000000000705e+01 9.339069999999999538e+01
9.605825000000001168e+00 1.530477430399999861e+01 9.687529999999999575e+01 9.339130000000000109e+01
9.610150000000000858e+00 1.530541721440000025e+01 9.687659999999999627e+01 9.339159999999999684e+01
9.614475000000000549e+00 1.530606012480000011e+01 9.687839999999999918e+01 9.339220000000000255e+01
9.618800000000002015e+00 1.530670303519999820e+01 9.687959999999999638e+01 9.339159999999999684e+01
9.623124999999999929e+00 1.530734594559999984e+01 9.688139999999999930e+01 9.338960000000000150e+01
9.627449999999999619e+00 1.530819341839999836e+01 9.685250000000000625e+01 9.339170000000000016e+01
9.631774999999999309e+00 1.530874865919999905e+01 9.685280000000000200e+01 9.338939999999999486e+01
9.636100000000000776e+00 1.530942079279999923e+01 9.685250000000000625e+01 9.338890000000000668e+01
9.640425000000000466e+00 1.531006370319999732e+01 9.685349999999999682e+01 9.338859999999999673e+01
9.644750000000000156e+00 1.531073583679999750e+01 9.685420000000000584e+01 9.338870000000000005e+01
9.649074999999999847e+00 1.531137874719999914e+01 9.685609999999999786e+01 9.338890000000000668e+01
9.653400000000001313e+00 1.531202165759999900e+01 9.685689999999999600e+01 9.338920000000000243e+01
9.657725000000001003e+00 1.531266456799999709e+01 9.685890000000000555e+01 9.338960000000000150e+01
9.662050000000000693e+00 1.531330747840000051e+01 9.685970000000000368e+01 9.339000000000000057e+01
9.666375000000000384e+00 1.531392116559999828e+01 9.686180000000000234e+01 9.339039999999999964e+01
9.670700000000001850e+00 1.531456407599999991e+01 9.686270000000000380e+01 9.339079999999999870e+01
9.675025000000001540e+00 1.531520698639999978e+01 9.686469999999999914e+01 9.339130000000000109e+01
9.679350000000001231e+00 1.531584989679999786e+01 9.686560000000000059e+01 9.339170000000000016e+01
9.683674999999999145e+00 1.531646358400000096e+01 9.686759999999999593e+01 9.339220000000000255e+01
9.688000000000000611e+00 1.531710649439999905e+01 9.686849999999999739e+01 9.339260000000000161e+01
9.692325000000000301e+00 1.531772018160000037e+01 9.687050000000000693e+01 9.339310000000000400e+01
9.696649999999999991e+00 1.531836309200000024e+01 9.687149999999999750e+01 9.339350000000000307e+01
9.700974999999999682e+00 1.531897677919999801e+01 9.687350000000000705e+01 9.339400000000000546e+01
9.705300000000001148e+00 1.531961968959999965e+01 9.687439999999999429e+01 9.339440000000000452e+01
9.709625000000000838e+00 1.532023337679999742e+01 9.687640000000000384e+01 9.339490000000000691e+01
9.713950000000000529e+00 1.532087628720000083e+01 9.687739999999999441e+01 9.339520000000000266e+01
9.718275000000000219e+00 1.532148997439999860e+01 9.687930000000000064e+01 9.339570000000000505e+01
9.722600000000001685e+00 1.532210366159999992e+01 9.688030000000000541e+01 9.339409999999999457e+01
9.726925000000001376e+00 1.532271734879999769e+01 9.688230000000000075e+01 9.339209999999999923e+01
9.731250000000001066e+00 1.532336025920000111e+01 9.688330000000000553e+01 9.338989999999999725e+01
9.735575000000000756e+00 1.532414928560000078e+01 9.685580000000000211e+01 9.339600000000000080e+01
9.739899999999998670e+00 1.532473374959999823e+01 9.685540000000000305e+01 9.339369999999999550e+01
9.744225000000000136e+00 1.532537665999999987e+01 9.685599999999999454e+01 9.339339999999999975e+01
9.748549999999999827e+00 1.532599034719999764e+01 9.685689999999999600e+01 9.339289999999999736e+01
9.752874999999999517e+00 1.532663325760000106e+01 9.685829999999999984e+01 9.339319999999999311e+01
9.757199999999999207e+00 1.532724694479999883e+01 9.685939999999999372e+01 9.339319999999999311e+01
9.761525000000000674e+00 1.532786063200000015e+01 9.686090000000000089e+01 9.339369999999999550e+01
9.765850000000000364e+00 1.532850354240000001e+01 9.686209999999999809e+01 9.339390000000000214e+01
9.770175000000000054e+00 1.532911722960000134e+01 9.686369999999999436e+01 9.339449999999999363e+01
9.774499999999999744e+00 1.532973091679999911e+01 9.686490000000000578e+01 9.339470000000000027e+01
9.778825000000001211e+00 1.533034460400000043e+01 9.686650000000000205e+01 9.339530000000000598e+01
9.783150000000000901e+00 1.533095829119999820e+01 9.686769999999999925e+01 9.339560000000000173e+01
9.787475000000000591e+00 1.533157197839999952e+01 9.686939999999999884e+01 9.339619999999999322e+01
9.791800000000000281e+00 1.533218566559999729e+01 9.687050000000000693e+01 9.339639999999999986e+01
9.796125000000001748e+00 1.533279935279999862e+01 9.687220000000000653e+01 9.339700000000000557e+01
9.800449999999999662e+00 1.533341304000000171e+01 9.687340000000000373e+01 9.339730000000000132e+01
9.804774999999999352e+00 1.533399750399999739e+01 9.687510000000000332e+01 9.339790000000000703e+01
9.809099999999999042e+00 1.533461119119999871e+01 9.687619999999999720e+01 9.339809999999999945e+01
9.813425000000000509e+00 1.533522487839999826e+01 9.687789999999999679e+01 9.339870000000000516e+01
9.817750000000000199e+00 1.533583856559999958e+01 9.687909999999999400e+01 9.339900000000000091e+01
9.822074999999999889e+00 1.533642302960000059e+01 9.688079999999999359e+01 9.339719999999999800e+01
9.826399999999999579e+00 1.533703671679999836e+01 9.688190000000000168e+01 9.339499999999999602e+01
9.830725000000001046e+00 1.533762118079999937e+01 9.688360000000000127e+01 9.339310000000000400e+01
9.835050000000000736e+00 1.533823486800000069e+01 9.688479999999999848e+01 9.339090000000000202e+01
9.839375000000000426e+00 1.533884855519999846e+01 9.688649999999999807e+01 9.338899999999999579e+01
9.843700000000000117e+00 1.533960835840000136e+01 9.685890000000000555e+01 9.339690000000000225e+01
9.848025000000001583e+00 1.534016359920000028e+01 9.686010000000000275e+01 9.339499999999999602e+01
9.852350000000001273e+00 1.534080650960000014e+01 9.686020000000000607e+01 9.339440000000000452e+01
9.856674999999999187e+00 1.534139097359999937e+01 9.686190000000000566e+01 9.339419999999999789e+01
9.860999999999998877e+00 1.534200466079999892e+01 9.686239999999999384e+01 9.339419999999999789e+01
9.865325000000000344e+00 1.534261834800000024e+01 9.686430000000000007e+01 9.339440000000000452e+01
9.869650000000000034e+00 1.534323203519999801e+01 9.686499999999999488e+01 9.339470000000000027e+01
9.873974999999999724e+00 1.534381649919999901e+01 9.686690000000000111e+01 9.339509999999999934e+01
9.878299999999999415e+00 1.534443018640000034e+01 9.686769999999999925e+01 9.339539999999999509e+01
9.882625000000000881e+00 1.534501465039999957e+01 9.686960000000000548e+01 9.339589999999999748e+01
9.886950000000000571e+00 1.534559911439999702e+01 9.687040000000000362e+01 9.339619999999999322e+01
9.891275000000000261e+00 1.534621280159999834e+01 9.687229999999999563e+01 9.339669999999999561e+01
9.895599999999999952e+00 1.534679726559999935e+01 9.687319999999999709e+01 9.339709999999999468e+01
9.899925000000001418e+00 1.534738172960000036e+01 9.687510000000000332e+01 9.339759999999999707e+01
9.904250000000001108e+00 1.534796619360000136e+01 9.687590000000000146e+01 9.339790000000000703e+01
9.908575000000000799e+00 1.534857988079999913e+01 9.687779999999999347e+01 9.339839999999999520e+01
9.912900000000000489e+00 1.534916434480000014e+01 9.687869999999999493e+01 9.339870000000000516e+01
9.917225000000000179e+00 1.534974880879999937e+01 9.688060000000000116e+01 9.339919999999999334e+01
9.921549999999999869e+00 1.535033327280000037e+01 9.688150000000000261e+01 9.339950000000000330e+01
9.925874999999999559e+00 1.535091773679999783e+01 9.688339999999999463e+01 9.339979999999999905e+01
9.930199999999999250e+00 1.535150220079999883e+01 9.688429999999999609e+01 9.339780000000000371e+01
9.934525000000000716e+00 1.535208666479999984e+01 9.688609999999999900e+01 9.339589999999999748e+01
9.938850000000000406e+00 1.535267112879999907e+01 9.688700000000000045e+01 9.339379999999999882e+01
9.943175000000000097e+00 1.535325559280000007e+01 9.688890000000000668e+01 9.339190000000000680e+01
9.947499999999999787e+00 1.535384005679999753e+01 9.688979999999999393e+01 9.338989999999999725e+01
9.951825000000001253e+00 1.535457063680000012e+01 9.686339999999999861e+01 9.339950000000000330e+01
9.956150000000000944e+00 1.535509665439999871e+01 9.686369999999999436e+01 9.339719999999999800e+01
9.960475000000000634e+00 1.535571034160000004e+01 9.686459999999999582e+01 9.339700000000000557e+01
9.964800000000000324e+00 1.535629480560000104e+01 9.686539999999999395e+01 9.339650000000000318e+01
9.969125000000001791e+00 1.535687926960000027e+01 9.686669999999999447e+01 9.339679999999999893e+01
9.973450000000001481e+00 1.535746373359999772e+01 9.686780000000000257e+01 9.339669999999999561e+01
9.977774999999999395e+00 1.535804819759999873e+01 9.686920000000000641e+01 9.339719999999999800e+01
9.982099999999999085e+00 1.535863266159999974e+01 9.687030000000000030e+01 9.339740000000000464e+01
9.986425000000000551e+00 1.535921712560000074e+01 9.687179999999999325e+01 9.339790000000000703e+01
9.990750000000000242e+00 1.535980158959999997e+01 9.687290000000000134e+01 9.339809999999999945e+01
9.995074999999999932e+00 1.536038605359999742e+01 9.687449999999999761e+01 9.339870000000000516e+01
9.999399999999999622e+00 1.536094129440000167e+01 9.687560000000000571e+01 9.339889999999999759e+01
1.000372500000000109e+01 1.536152575839999734e+01 9.687709999999999866e+01 9.339950000000000330e+01
1.000805000000000078e+01 1.536208099919999803e+01 9.687829999999999586e+01 9.339969999999999573e+01
1.001237500000000047e+01 1.536266546319999904e+01 9.687980000000000302e+01 9.340030000000000143e+01
1.001670000000000016e+01 1.536322070399999795e+01 9.688089999999999691e+01 9.340049999999999386e+01
1.002102500000000163e+01 1.536380516799999896e+01 9.688249999999999318e+01 9.340109999999999957e+01
1.002535000000000132e+01 1.536436040879999787e+01 9.688360000000000127e+01 9.340130000000000621e+01
1.002967500000000101e+01 1.536494487279999888e+01 9.688519999999999754e+01 9.340189999999999770e+01
1.003399999999999892e+01 1.536550011359999957e+01 9.688630000000000564e+01 9.339990000000000236e+01
1.003832500000000039e+01 1.536605535439999848e+01 9.688790000000000191e+01 9.339820000000000277e+01
1.004265000000000008e+01 1.536663981839999948e+01 9.688899999999999579e+01 9.339610000000000412e+01
1.004697499999999977e+01 1.536719505919999840e+01 9.689060000000000628e+01 9.339440000000000452e+01
1.005129999999999946e+01 1.536775029999999909e+01 9.689159999999999684e+01 9.339230000000000587e+01
1.005562500000000092e+01 1.536830554079999800e+01 9.689319999999999311e+01 9.339060000000000628e+01
1.005995000000000061e+01 1.536906534400000091e+01 9.686620000000000630e+01 9.340149999999999864e+01
1.006427500000000030e+01 1.536956213839999918e+01 9.686719999999999686e+01 9.339960000000000662e+01
1.006859999999999999e+01 1.537014660240000019e+01 9.686740000000000350e+01 9.339910000000000423e+01
1.007292500000000146e+01 1.537070184319999910e+01 9.686889999999999645e+01 9.339889999999999759e+01
1.007725000000000115e+01 1.537128630720000011e+01 9.686939999999999884e+01 9.339889999999999759e+01
1.008157500000000084e+01 1.537184154799999902e+01 9.687120000000000175e+01 9.339910000000000423e+01
1.008590000000000053e+01 1.537242601200000003e+01 9.687179999999999325e+01 9.339929999999999666e+01
1.009022500000000200e+01 1.537298125280000072e+01 9.687359999999999616e+01 9.339969999999999573e+01
1.009454999999999991e+01 1.537353649359999963e+01 9.687439999999999429e+01 9.340000000000000568e+01
1.009887499999999960e+01 1.537409173439999854e+01 9.687619999999999720e+01 9.340040000000000475e+01
1.010319999999999929e+01 1.537464697519999923e+01 9.687699999999999534e+01 9.340070000000000050e+01
1.010752500000000076e+01 1.537520221599999815e+01 9.687869999999999493e+01 9.340120000000000289e+01
1.011185000000000045e+01 1.537575745679999883e+01 9.687959999999999638e+01 9.340149999999999864e+01
1.011617500000000014e+01 1.537631269759999775e+01 9.688129999999999598e+01 9.340200000000000102e+01
1.012049999999999983e+01 1.537686793839999844e+01 9.688219999999999743e+01 9.340229999999999677e+01
1.012482500000000130e+01 1.537742317919999735e+01 9.688389999999999702e+01 9.340269999999999584e+01
1.012915000000000099e+01 1.537797842000000159e+01 9.688479999999999848e+01 9.340309999999999491e+01
1.013347500000000068e+01 1.537853366080000050e+01 9.688649999999999807e+01 9.340349999999999397e+01
1.013780000000000037e+01 1.537905967839999910e+01 9.688739999999999952e+01 9.340219999999999345e+01
1.014212500000000183e+01 1.537961491919999979e+01 9.688909999999999911e+01 9.340049999999999386e+01
1.014645000000000152e+01 1.538017015999999870e+01 9.689000000000000057e+01 9.339849999999999852e+01
1.015077499999999944e+01 1.538072540079999939e+01 9.689170000000000016e+01 9.339679999999999893e+01
1.015509999999999913e+01 1.538125141840000154e+01 9.689260000000000161e+01 9.339490000000000691e+01
1.015942500000000059e+01 1.538180665920000045e+01 9.689430000000000121e+01 9.339319999999999311e+01
1.016375000000000028e+01 1.538233267679999905e+01 9.689520000000000266e+01 9.339119999999999777e+01
1.016807499999999997e+01 1.538306325679999809e+01 9.687059999999999604e+01 9.340430000000000632e+01
1.017239999999999966e+01 1.538356005119999992e+01 9.687109999999999843e+01 9.340229999999999677e+01
1.017672500000000113e+01 1.538411529199999883e+01 9.687189999999999657e+01 9.340210000000000434e+01
1.018105000000000082e+01 1.538467053279999774e+01 9.687279999999999802e+01 9.340160000000000196e+01
1.018537500000000051e+01 1.538522577359999843e+01 9.687390000000000612e+01 9.340189999999999770e+01
1.018970000000000020e+01 1.538575179120000058e+01 9.687489999999999668e+01 9.340179999999999438e+01
1.019402500000000167e+01 1.538630703199999950e+01 9.687619999999999720e+01 9.340219999999999345e+01
1.019835000000000136e+01 1.538686227280000018e+01 9.687730000000000530e+01 9.340229999999999677e+01
1.020267500000000105e+01 1.538738829039999878e+01 9.687869999999999493e+01 9.340290000000000248e+01
1.020700000000000074e+01 1.538794353119999947e+01 9.687969999999999970e+01 9.340309999999999491e+01
1.021132500000000221e+01 1.538846954880000162e+01 9.688120000000000687e+01 9.340359999999999729e+01
1.021565000000000012e+01 1.538902478960000053e+01 9.688219999999999743e+01 9.340380000000000393e+01
1.021997499999999981e+01 1.538955080719999913e+01 9.688370000000000459e+01 9.340430000000000632e+01
1.022429999999999950e+01 1.539007682479999772e+01 9.688469999999999516e+01 9.340460000000000207e+01
1.022862500000000097e+01 1.539063206559999841e+01 9.688620000000000232e+01 9.340510000000000446e+01
1.023295000000000066e+01 1.539115808320000056e+01 9.688729999999999620e+01 9.340529999999999688e+01
1.023727500000000035e+01 1.539168410079999916e+01 9.688870000000000005e+01 9.340590000000000259e+01
1.024160000000000004e+01 1.539221011839999775e+01 9.688979999999999393e+01 9.340439999999999543e+01
1.024592500000000150e+01 1.539273613599999990e+01 9.689130000000000109e+01 9.340279999999999916e+01
1.025025000000000119e+01 1.539329137680000059e+01 9.689230000000000587e+01 9.340089999999999293e+01
1.025457500000000088e+01 1.539381739439999919e+01 9.689379999999999882e+01 9.339929999999999666e+01
1.025890000000000057e+01 1.539434341199999778e+01 9.689480000000000359e+01 9.339740000000000464e+01
1.026322500000000204e+01 1.539486942959999993e+01 9.689629999999999654e+01 9.339570000000000505e+01
1.026755000000000173e+01 1.539539544719999853e+01 9.689740000000000464e+01 9.339390000000000214e+01
1.027187499999999964e+01 1.539592146479999712e+01 9.689889999999999759e+01 9.339220000000000255e+01
1.027619999999999933e+01 1.539659359840000086e+01 9.687309999999999377e+01 9.340670000000000073e+01
1.028052499999999903e+01 1.539706116959999882e+01 9.687420000000000186e+01 9.340500000000000114e+01
1.028485000000000049e+01 1.539761641039999773e+01 9.687430000000000518e+01 9.340449999999999875e+01
1.028917500000000018e+01 1.539814242799999988e+01 9.687579999999999814e+01 9.340430000000000632e+01
1.029349999999999987e+01 1.539869766879999879e+01 9.687630000000000052e+01 9.340430000000000632e+01
1.029782499999999956e+01 1.539922368639999917e+01 9.687789999999999679e+01 9.340449999999999875e+01
1.030215000000000103e+01 1.539974970400000132e+01 9.687850000000000250e+01 9.340460000000000207e+01
1.030647500000000072e+01 1.540027572159999991e+01 9.688020000000000209e+01 9.340500000000000114e+01
1.031080000000000041e+01 1.540080173919999851e+01 9.688089999999999691e+01 9.340529999999999688e+01
1.031512500000000010e+01 1.540132775680000066e+01 9.688259999999999650e+01 9.340560000000000684e+01
1.031945000000000157e+01 1.540182455119999894e+01 9.688330000000000553e+01 9.340600000000000591e+01
1.032377500000000126e+01 1.540235056880000108e+01 9.688500000000000512e+01 9.340640000000000498e+01
1.032809999999999917e+01 1.540287658639999968e+01 9.688580000000000325e+01 9.340670000000000073e+01
1.033242499999999886e+01 1.540340260399999828e+01 9.688739999999999952e+01 9.340709999999999980e+01
1.033675000000000033e+01 1.540389939840000011e+01 9.688819999999999766e+01 9.340739999999999554e+01
1.034107500000000002e+01 1.540442541599999871e+01 9.688979999999999393e+01 9.340779999999999461e+01
1.034539999999999971e+01 1.540495143359999730e+01 9.689060000000000628e+01 9.340630000000000166e+01
1.034972499999999940e+01 1.540544822799999913e+01 9.689230000000000587e+01 9.340460000000000207e+01
1.035405000000000086e+01 1.540597424559999773e+01 9.689310000000000400e+01 9.340279999999999916e+01
1.035837500000000055e+01 1.540647103999999956e+01 9.689470000000000027e+01 9.340120000000000289e+01
1.036270000000000024e+01 1.540699705759999816e+01 9.689549999999999841e+01 9.339939999999999998e+01
1.036702499999999993e+01 1.540749385199999999e+01 9.689719999999999800e+01 9.339780000000000371e+01
1.037135000000000140e+01 1.540799064640000005e+01 9.689799999999999613e+01 9.339600000000000080e+01
1.037567500000000109e+01 1.540851666400000042e+01 9.689960000000000662e+01 9.339440000000000452e+01
1.038000000000000078e+01 1.540901345839999692e+01 9.690040000000000475e+01 9.339270000000000493e+01
1.038432499999999870e+01 1.540968559199999710e+01 9.687680000000000291e+01 9.340980000000000416e+01
1.038865000000000016e+01 1.541015316319999862e+01 9.687730000000000530e+01 9.340800000000000125e+01
1.039297499999999985e+01 1.541067918080000076e+01 9.687800000000000011e+01 9.340770000000000550e+01
1.039729999999999954e+01 1.541117597519999904e+01 9.687890000000000157e+01 9.340730000000000643e+01
1.040162499999999923e+01 1.541170199280000119e+01 9.687999999999999545e+01 9.340749999999999886e+01
1.040595000000000070e+01 1.541222801039999979e+01 9.688100000000000023e+01 9.340749999999999886e+01
1.041027500000000039e+01 1.541272480479999984e+01 9.688219999999999743e+01 9.340779999999999461e+01
1.041460000000000008e+01 1.541325082240000022e+01 9.688320000000000221e+01 9.340789999999999793e+01
1.041892499999999977e+01 1.541374761679999850e+01 9.688450000000000273e+01 9.340840000000000032e+01
1.042325000000000124e+01 1.541424441119999855e+01 9.688549999999999329e+01 9.340860000000000696e+01
1.042757500000000093e+01 1.541477042879999715e+01 9.688679999999999382e+01 9.340909999999999513e+01
1.043190000000000062e+01 1.541526722319999898e+01 9.688779999999999859e+01 9.340930000000000177e+01
1.043622500000000031e+01 1.541576401760000081e+01 9.688920000000000243e+01 9.340980000000000416e+01
1.044055000000000177e+01 1.541626081199999909e+01 9.689019999999999300e+01 9.340999999999999659e+01
1.044487500000000146e+01 1.541675760639999915e+01 9.689149999999999352e+01 9.340989999999999327e+01
1.044919999999999938e+01 1.541725440079999743e+01 9.689249999999999829e+01 9.340800000000000125e+01
1.045352499999999907e+01 1.541775119519999926e+01 9.689390000000000214e+01 9.340649999999999409e+01
1.045785000000000053e+01 1.541824798960000109e+01 9.689490000000000691e+01 9.340470000000000539e+01
1.046217500000000022e+01 1.541874478399999937e+01 9.689629999999999654e+01 9.340330000000000155e+01
1.046649999999999991e+01 1.541924157839999943e+01 9.689719999999999800e+01 9.340149999999999864e+01
1.047082499999999960e+01 1.541973837279999771e+01 9.689860000000000184e+01 9.340000000000000568e+01
1.047515000000000107e+01 1.542023516719999954e+01 9.689960000000000662e+01 9.339820000000000277e+01
1.047947500000000076e+01 1.542070273839999928e+01 9.690099999999999625e+01 9.339669999999999561e+01
1.048380000000000045e+01 1.542119953279999756e+01 9.690200000000000102e+01 9.339499999999999602e+01
1.048812500000000014e+01 1.542169632719999939e+01 9.690340000000000487e+01 9.339350000000000307e+01
1.049245000000000161e+01 1.542233923759999747e+01 9.688070000000000448e+01 9.341330000000000666e+01
1.049677500000000130e+01 1.542277758559999690e+01 9.688169999999999504e+01 9.341169999999999618e+01
1.050110000000000099e+01 1.542330360319999905e+01 9.688190000000000168e+01 9.341119999999999379e+01
1.050542499999999890e+01 1.542380039759999732e+01 9.688330000000000553e+01 9.341100000000000136e+01
1.050975000000000037e+01 1.542429719199999916e+01 9.688379999999999370e+01 9.341100000000000136e+01
1.051407500000000006e+01 1.542479398640000099e+01 9.688530000000000086e+01 9.341119999999999379e+01
1.051839999999999975e+01 1.542529078079999927e+01 9.688590000000000657e+01 9.341129999999999711e+01
1.052272499999999944e+01 1.542578757519999932e+01 9.688750000000000284e+01 9.341160000000000707e+01
1.052705000000000091e+01 1.542628436959999760e+01 9.688809999999999434e+01 9.341190000000000282e+01
1.053137500000000060e+01 1.542675194079999912e+01 9.688970000000000482e+01 9.341230000000000189e+01
1.053570000000000029e+01 1.542724873519999917e+01 9.689039999999999964e+01 9.341249999999999432e+01
1.054002499999999998e+01 1.542774552959999745e+01 9.689199999999999591e+01 9.341289999999999338e+01
1.054435000000000144e+01 1.542821310079999897e+01 9.689270000000000493e+01 9.341299999999999670e+01
1.054867500000000113e+01 1.542870989519999902e+01 9.689430000000000121e+01 9.341150000000000375e+01
1.055300000000000082e+01 1.542917746640000054e+01 9.689499999999999602e+01 9.340980000000000416e+01
1.055732500000000051e+01 1.542967426079999882e+01 9.689650000000000318e+01 9.340829999999999700e+01
1.056165000000000198e+01 1.543014183199999856e+01 9.689730000000000132e+01 9.340659999999999741e+01
1.056597499999999989e+01 1.543063862640000039e+01 9.689879999999999427e+01 9.340510000000000446e+01
1.057029999999999959e+01 1.543110619760000013e+01 9.689960000000000662e+01 9.340340000000000487e+01
1.057462499999999928e+01 1.543157376879999809e+01 9.690109999999999957e+01 9.340189999999999770e+01
1.057895000000000074e+01 1.543207056319999815e+01 9.690189999999999770e+01 9.340030000000000143e+01
1.058327500000000043e+01 1.543253813439999966e+01 9.690340000000000487e+01 9.339879999999999427e+01
1.058760000000000012e+01 1.543300570559999940e+01 9.690420000000000300e+01 9.339709999999999468e+01
1.059192499999999981e+01 1.543350249999999768e+01 9.690569999999999595e+01 9.339570000000000505e+01
1.059625000000000128e+01 1.543397007119999920e+01 9.690649999999999409e+01 9.339400000000000546e+01
1.060057500000000097e+01 1.543458375840000052e+01 9.688339999999999463e+01 9.341610000000000014e+01
1.060490000000000066e+01 1.543502210639999994e+01 9.688389999999999702e+01 9.341440000000000055e+01
1.060922500000000035e+01 1.543551890080000000e+01 9.688460000000000605e+01 9.341419999999999391e+01
1.061355000000000182e+01 1.543601569519999828e+01 9.688540000000000418e+01 9.341370000000000573e+01
1.061787500000000151e+01 1.543648326639999979e+01 9.688639999999999475e+01 9.341400000000000148e+01
1.062219999999999942e+01 1.543698006079999985e+01 9.688729999999999620e+01 9.341389999999999816e+01
1.062652499999999911e+01 1.543744763199999781e+01 9.688840000000000430e+01 9.341419999999999391e+01
1.063085000000000058e+01 1.543791520319999755e+01 9.688939999999999486e+01 9.341429999999999723e+01
1.063517500000000027e+01 1.543841199759999938e+01 9.689060000000000628e+01 9.341479999999999961e+01
1.063949999999999996e+01 1.543887956880000090e+01 9.689159999999999684e+01 9.341490000000000293e+01
1.064382499999999965e+01 1.543934714000000064e+01 9.689279999999999404e+01 9.341540000000000532e+01
1.064815000000000111e+01 1.543981471119999860e+01 9.689379999999999882e+01 9.341429999999999723e+01
1.065247500000000080e+01 1.544028228239999834e+01 9.689499999999999602e+01 9.341289999999999338e+01
1.065680000000000049e+01 1.544074985359999808e+01 9.689600000000000080e+01 9.341119999999999379e+01
1.066112500000000018e+01 1.544121742479999959e+01 9.689730000000000132e+01 9.340980000000000416e+01
1.066545000000000165e+01 1.544168499599999933e+01 9.689820000000000277e+01 9.340810000000000457e+01
1.066977500000000134e+01 1.544215256720000085e+01 9.689950000000000330e+01 9.340670000000000073e+01
1.067410000000000103e+01 1.544262013840000058e+01 9.690049999999999386e+01 9.340500000000000114e+01
1.067842500000000072e+01 1.544308770959999855e+01 9.690170000000000528e+01 9.340359999999999729e+01
1.068275000000000041e+01 1.544355528079999829e+01 9.690269999999999584e+01 9.340200000000000102e+01
1.068707500000000010e+01 1.544402285199999803e+01 9.690399999999999636e+01 9.340059999999999718e+01
1.069139999999999979e+01 1.544449042319999954e+01 9.690489999999999782e+01 9.339900000000000091e+01
1.069572499999999948e+01 1.544492877119999896e+01 9.690619999999999834e+01 9.339759999999999707e+01
1.070005000000000095e+01 1.544539634239999870e+01 9.690709999999999980e+01 9.339600000000000080e+01
1.070437500000000064e+01 1.544586391360000022e+01 9.690840000000000032e+01 9.339459999999999695e+01
1.070870000000000033e+01 1.544647760079999799e+01 9.688599999999999568e+01 9.341870000000000118e+01
1.071302500000000002e+01 1.544688672560000064e+01 9.688700000000000045e+01 9.341729999999999734e+01
1.071735000000000149e+01 1.544735429680000038e+01 9.688720000000000709e+01 9.341679999999999495e+01
1.072167500000000118e+01 1.544782186799999835e+01 9.688849999999999341e+01 9.341660000000000252e+01
1.072600000000000087e+01 1.544831866239999840e+01 9.688890000000000668e+01 9.341660000000000252e+01
1.073032500000000056e+01 1.544875701039999782e+01 9.689039999999999964e+01 9.341670000000000584e+01
1.073465000000000202e+01 1.544922458159999934e+01 9.689090000000000202e+01 9.341689999999999827e+01
1.073897500000000171e+01 1.544969215279999908e+01 9.689239999999999498e+01 9.341710000000000491e+01
1.074329999999999963e+01 1.545015972400000059e+01 9.689300000000000068e+01 9.341740000000000066e+01
1.074762499999999932e+01 1.545062729520000033e+01 9.689449999999999363e+01 9.341689999999999827e+01
1.075195000000000078e+01 1.545106564319999976e+01 9.689520000000000266e+01 9.341540000000000532e+01
1.075627500000000047e+01 1.545153321440000127e+01 9.689660000000000650e+01 9.341389999999999816e+01
1.076060000000000016e+01 1.545197156240000069e+01 9.689730000000000132e+01 9.341240000000000521e+01
1.076492499999999986e+01 1.545243913360000043e+01 9.689879999999999427e+01 9.341089999999999804e+01
1.076925000000000132e+01 1.545290670479999839e+01 9.689950000000000330e+01 9.340940000000000509e+01
1.077357500000000101e+01 1.545334505280000137e+01 9.690099999999999625e+01 9.340789999999999793e+01
1.077790000000000070e+01 1.545378340080000079e+01 9.690170000000000528e+01 9.340640000000000498e+01
1.078222500000000039e+01 1.545425097200000053e+01 9.690309999999999491e+01 9.340500000000000114e+01
1.078655000000000186e+01 1.545468931999999995e+01 9.690389999999999304e+01 9.340349999999999397e+01
1.079087500000000155e+01 1.545515689119999792e+01 9.690529999999999688e+01 9.340200000000000102e+01
1.079520000000000124e+01 1.545559523920000089e+01 9.690600000000000591e+01 9.340049999999999386e+01
1.079952499999999915e+01 1.545603358720000031e+01 9.690749999999999886e+01 9.339910000000000423e+01
1.080385000000000062e+01 1.545650115840000005e+01 9.690819999999999368e+01 9.339759999999999707e+01
1.080817500000000031e+01 1.545693950639999947e+01 9.690959999999999752e+01 9.339629999999999654e+01
1.081250000000000000e+01 1.545737785440000067e+01 9.691039999999999566e+01 9.339480000000000359e+01
1.081682499999999969e+01 1.545796231839999990e+01 9.688930000000000575e+01 9.342140000000000555e+01
1.082114999999999938e+01 1.545837144319999901e+01 9.688989999999999725e+01 9.341979999999999507e+01
1.082547500000000085e+01 1.545883901440000052e+01 9.689060000000000628e+01 9.341949999999999932e+01
1.082980000000000054e+01 1.545927736239999994e+01 9.689140000000000441e+01 9.341910000000000025e+01
1.083412500000000023e+01 1.545974493359999968e+01 9.689230000000000587e+01 9.341930000000000689e+01
1.083844999999999992e+01 1.546021250479999942e+01 9.689319999999999311e+01 9.341930000000000689e+01
1.084277500000000138e+01 1.546065085280000062e+01 9.689419999999999789e+01 9.341960000000000264e+01
1.084710000000000107e+01 1.546108920080000004e+01 9.689520000000000266e+01 9.341930000000000689e+01
1.085142500000000076e+01 1.546155677199999978e+01 9.689629999999999654e+01 9.341790000000000305e+01
1.085574999999999868e+01 1.546199511999999920e+01 9.689730000000000132e+01 9.341630000000000678e+01
1.086007500000000014e+01 1.546243346799999863e+01 9.689839999999999520e+01 9.341500000000000625e+01
1.086439999999999984e+01 1.546287181599999805e+01 9.689929999999999666e+01 9.341339999999999577e+01
1.086872499999999953e+01 1.546331016399999925e+01 9.690049999999999386e+01 9.341200000000000614e+01
1.087304999999999922e+01 1.546374851199999867e+01 9.690139999999999532e+01 9.341049999999999898e+01
1.087737500000000068e+01 1.546418685999999809e+01 9.690260000000000673e+01 9.340919999999999845e+01
1.088170000000000037e+01 1.546462520800000107e+01 9.690349999999999397e+01 9.340760000000000218e+01
1.088602500000000006e+01 1.546506355600000049e+01 9.690470000000000539e+01 9.340630000000000166e+01
1.089034999999999975e+01 1.546550190399999991e+01 9.690560000000000684e+01 9.340479999999999450e+01
1.089467500000000122e+01 1.546594025199999933e+01 9.690680000000000405e+01 9.340349999999999397e+01
1.089900000000000091e+01 1.546637859999999876e+01 9.690770000000000550e+01 9.340200000000000102e+01
1.090332500000000060e+01 1.546681694799999818e+01 9.690900000000000603e+01 9.340070000000000050e+01
1.090765000000000029e+01 1.546725529599999760e+01 9.690989999999999327e+01 9.339919999999999334e+01
1.091197500000000176e+01 1.546769364399999880e+01 9.691110000000000468e+01 9.339790000000000703e+01
1.091629999999999967e+01 1.546810276879999968e+01 9.691200000000000614e+01 9.339639999999999986e+01
1.092062499999999936e+01 1.546854111679999910e+01 9.691320000000000334e+01 9.339509999999999934e+01
1.092494999999999905e+01 1.546909635759999979e+01 9.689220000000000255e+01 9.342449999999999477e+01
1.092927500000000052e+01 1.546950548239999890e+01 9.689329999999999643e+01 9.342310000000000514e+01
1.093360000000000021e+01 1.546997305359999864e+01 9.689339999999999975e+01 9.342260000000000275e+01
1.093792499999999990e+01 1.547038217840000129e+01 9.689470000000000027e+01 9.342239999999999611e+01
1.094224999999999959e+01 1.547084974959999748e+01 9.689509999999999934e+01 9.342239999999999611e+01
1.094657500000000105e+01 1.547128809760000046e+01 9.689650000000000318e+01 9.342170000000000130e+01
1.095090000000000074e+01 1.547172644559999988e+01 9.689700000000000557e+01 9.342010000000000502e+01
1.095522500000000043e+01 1.547213557039999898e+01 9.689839999999999520e+01 9.341859999999999786e+01
1.095955000000000013e+01 1.547257391839999840e+01 9.689900000000000091e+01 9.341719999999999402e+01
1.096387500000000159e+01 1.547301226639999783e+01 9.690040000000000475e+01 9.341580000000000439e+01
1.096820000000000128e+01 1.547345061439999725e+01 9.690099999999999625e+01 9.341429999999999723e+01
1.097252500000000097e+01 1.547385973919999991e+01 9.690240000000000009e+01 9.341289999999999338e+01
1.097684999999999889e+01 1.547429808719999933e+01 9.690309999999999491e+01 9.341150000000000375e+01
1.098117500000000035e+01 1.547473643519999875e+01 9.690449999999999875e+01 9.341020000000000323e+01
1.098550000000000004e+01 1.547514555999999786e+01 9.690510000000000446e+01 9.340879999999999939e+01
1.098982499999999973e+01 1.547558390799999728e+01 9.690649999999999409e+01 9.340739999999999554e+01
1.099414999999999942e+01 1.547599303279999994e+01 9.690720000000000312e+01 9.340600000000000591e+01
1.099847500000000089e+01 1.547643138079999936e+01 9.690860000000000696e+01 9.340470000000000539e+01
1.100280000000000058e+01 1.547684050559999847e+01 9.690930000000000177e+01 9.340330000000000155e+01
1.100712500000000027e+01 1.547727885359999789e+01 9.691060000000000230e+01 9.340200000000000102e+01
1.101144999999999996e+01 1.547768797840000055e+01 9.691129999999999711e+01 9.340059999999999718e+01
1.101577500000000143e+01 1.547809710319999787e+01 9.691270000000000095e+01 9.339929999999999666e+01
1.102010000000000112e+01 1.547853545119999907e+01 9.691339999999999577e+01 9.339790000000000703e+01
1.102442500000000081e+01 1.547894457599999996e+01 9.691469999999999629e+01 9.339660000000000650e+01
1.102875000000000050e+01 1.547935370079999906e+01 9.691540000000000532e+01 9.339520000000000266e+01
1.103307500000000196e+01 1.547990894159999975e+01 9.689520000000000266e+01 9.342740000000000578e+01
1.103739999999999988e+01 1.548028884320000031e+01 9.689589999999999748e+01 9.342600000000000193e+01
1.104172499999999957e+01 1.548072719119999974e+01 9.689650000000000318e+01 9.342529999999999291e+01
1.104604999999999926e+01 1.548116553919999916e+01 9.689719999999999800e+01 9.342350000000000421e+01
1.105037500000000072e+01 1.548157466399999826e+01 9.689809999999999945e+01 9.342199999999999704e+01
1.105470000000000041e+01 1.548201301199999769e+01 9.689900000000000091e+01 9.342029999999999745e+01
1.105902500000000011e+01 1.548242213680000035e+01 9.690000000000000568e+01 9.341889999999999361e+01
1.106334999999999980e+01 1.548286048479999977e+01 9.690089999999999293e+01 9.341729999999999734e+01
1.106767500000000126e+01 1.548326960959999887e+01 9.690189999999999770e+01 9.341610000000000014e+01
1.107200000000000095e+01 1.548367873439999975e+01 9.690279999999999916e+01 9.341459999999999297e+01
1.107632500000000064e+01 1.548411708239999918e+01 9.690389999999999304e+01 9.341330000000000666e+01
1.108065000000000033e+01 1.548452620719999828e+01 9.690479999999999450e+01 9.341179999999999950e+01
1.108497500000000180e+01 1.548493533200000094e+01 9.690590000000000259e+01 9.341060000000000230e+01
1.108930000000000149e+01 1.548534445680000005e+01 9.690680000000000405e+01 9.340919999999999845e+01
1.109362499999999940e+01 1.548575358159999737e+01 9.690789999999999793e+01 9.340800000000000125e+01
1.109794999999999909e+01 1.548616270640000003e+01 9.690879999999999939e+01 9.340649999999999409e+01
1.110227500000000056e+01 1.548657183119999914e+01 9.690989999999999327e+01 9.340529999999999688e+01
1.110660000000000025e+01 1.548698095599999824e+01 9.691079999999999472e+01 9.340389999999999304e+01
1.111092499999999994e+01 1.548741930400000122e+01 9.691190000000000282e+01 9.340269999999999584e+01
1.111524999999999963e+01 1.548779920559999823e+01 9.691280000000000427e+01 9.340130000000000621e+01
1.111957500000000110e+01 1.548820833040000089e+01 9.691389999999999816e+01 9.340009999999999479e+01
1.112390000000000079e+01 1.548861745519999999e+01 9.691479999999999961e+01 9.339870000000000516e+01
1.112822500000000048e+01 1.548902657999999910e+01 9.691589999999999350e+01 9.339749999999999375e+01
1.113255000000000017e+01 1.548943570479999998e+01 9.691679999999999495e+01 9.339610000000000412e+01
1.113687500000000163e+01 1.548984482959999909e+01 9.691790000000000305e+01 9.339490000000000691e+01
1.114120000000000132e+01 1.549037084719999768e+01 9.689770000000000039e+01 9.342749999999999488e+01
1.114552500000000101e+01 1.549075074880000003e+01 9.689870000000000516e+01 9.342549999999999955e+01
1.114984999999999893e+01 1.549118909679999945e+01 9.689889999999999759e+01 9.342350000000000421e+01
1.115417500000000040e+01 1.549159822159999678e+01 9.690009999999999479e+01 9.342189999999999372e+01
1.115850000000000009e+01 1.549200734639999943e+01 9.690040000000000475e+01 9.342029999999999745e+01
1.116282499999999978e+01 1.549241647119999854e+01 9.690179999999999438e+01 9.341880000000000450e+01
1.116714999999999947e+01 1.549282559600000120e+01 9.690229999999999677e+01 9.341729999999999734e+01
1.117147500000000093e+01 1.549323472079999853e+01 9.690359999999999729e+01 9.341599999999999682e+01
1.117580000000000062e+01 1.549364384559999763e+01 9.690420000000000300e+01 9.341459999999999297e+01
1.118012500000000031e+01 1.549405297040000029e+01 9.690550000000000352e+01 9.341330000000000666e+01
1.118445000000000000e+01 1.549446209519999940e+01 9.690609999999999502e+01 9.341200000000000614e+01
1.118877500000000147e+01 1.549484199679999996e+01 9.690739999999999554e+01 9.341070000000000562e+01
1.119310000000000116e+01 1.549525112159999907e+01 9.690800000000000125e+01 9.340940000000000509e+01
1.119742500000000085e+01 1.549566024639999817e+01 9.690940000000000509e+01 9.340810000000000457e+01
1.120175000000000054e+01 1.549604014799999874e+01 9.690999999999999659e+01 9.340680000000000405e+01
1.120607500000000201e+01 1.549644927279999784e+01 9.691129999999999711e+01 9.340560000000000684e+01
1.121040000000000170e+01 1.549685839760000050e+01 9.691200000000000614e+01 9.340430000000000632e+01
1.121472499999999961e+01 1.549723829920000107e+01 9.691320000000000334e+01 9.340309999999999491e+01
1.121904999999999930e+01 1.549764742400000017e+01 9.691389999999999816e+01 9.340179999999999438e+01
1.122337500000000077e+01 1.549802732560000074e+01 9.691519999999999868e+01 9.340059999999999718e+01
1.122770000000000046e+01 1.549843645039999984e+01 9.691589999999999350e+01 9.339929999999999666e+01
1.123202500000000015e+01 1.549881635200000041e+01 9.691710000000000491e+01 9.339809999999999945e+01
1.123634999999999984e+01 1.549922547679999951e+01 9.691779999999999973e+01 9.339679999999999893e+01
1.124067500000000130e+01 1.549960537840000008e+01 9.691910000000000025e+01 9.339560000000000173e+01
1.124500000000000099e+01 1.550001450319999918e+01 9.691979999999999507e+01 9.339430000000000121e+01
1.124932500000000068e+01 1.550051129759999746e+01 9.690049999999999386e+01 9.342650000000000432e+01
1.125365000000000038e+01 1.550089119919999803e+01 9.690109999999999957e+01 9.342430000000000234e+01
1.125797500000000184e+01 1.550130032400000069e+01 9.690170000000000528e+01 9.342260000000000275e+01
1.126230000000000153e+01 1.550168022559999947e+01 9.690240000000000009e+01 9.342079999999999984e+01
1.126662500000000122e+01 1.550208935040000036e+01 9.690319999999999823e+01 9.341939999999999600e+01
1.127094999999999914e+01 1.550249847519999946e+01 9.690409999999999968e+01 9.341779999999999973e+01
1.127527500000000060e+01 1.550290759999999857e+01 9.690500000000000114e+01 9.341660000000000252e+01
1.127960000000000029e+01 1.550328750159999913e+01 9.690579999999999927e+01 9.341509999999999536e+01
1.128392499999999998e+01 1.550369662639999824e+01 9.690680000000000405e+01 9.341400000000000148e+01
1.128824999999999967e+01 1.550407652799999880e+01 9.690770000000000550e+01 9.341259999999999764e+01
1.129257500000000114e+01 1.550445642960000114e+01 9.690869999999999607e+01 9.341140000000000043e+01
1.129690000000000083e+01 1.550486555440000025e+01 9.690959999999999752e+01 9.341009999999999991e+01
1.130122500000000052e+01 1.550524545600000081e+01 9.691060000000000230e+01 9.340890000000000271e+01
1.130555000000000021e+01 1.550562535759999783e+01 9.691140000000000043e+01 9.340760000000000218e+01
1.130987500000000168e+01 1.550603448240000048e+01 9.691249999999999432e+01 9.340649999999999409e+01
1.131420000000000137e+01 1.550641438399999927e+01 9.691330000000000666e+01 9.340510000000000446e+01
1.131852500000000106e+01 1.550679428559999984e+01 9.691440000000000055e+01 9.340399999999999636e+01
1.132285000000000075e+01 1.550717418719999863e+01 9.691519999999999868e+01 9.340269999999999584e+01
1.132717500000000221e+01 1.550755408879999919e+01 9.691630000000000678e+01 9.340160000000000196e+01
1.133150000000000013e+01 1.550793399039999976e+01 9.691710000000000491e+01 9.340030000000000143e+01
1.133582499999999982e+01 1.550834311519999886e+01 9.691819999999999879e+01 9.339919999999999334e+01
1.134014999999999951e+01 1.550872301679999943e+01 9.691899999999999693e+01 9.339790000000000703e+01
1.134447500000000097e+01 1.550910291839999822e+01 9.692010000000000502e+01 9.339679999999999893e+01
1.134880000000000067e+01 1.550948281999999878e+01 9.692090000000000316e+01 9.339549999999999841e+01
1.135312500000000036e+01 1.550986272160000112e+01 9.692199999999999704e+01 9.339440000000000452e+01
1.135745000000000005e+01 1.551035951599999940e+01 9.690250000000000341e+01 9.342499999999999716e+01
1.136177499999999974e+01 1.551071019439999965e+01 9.690359999999999729e+01 9.342310000000000514e+01
1.136610000000000120e+01 1.551109009600000022e+01 9.690370000000000061e+01 9.342130000000000223e+01
1.137042500000000089e+01 1.551149922079999932e+01 9.690479999999999450e+01 9.341979999999999507e+01
1.137475000000000058e+01 1.551187912239999989e+01 9.690519999999999357e+01 9.341830000000000211e+01
1.137907500000000027e+01 1.551225902399999867e+01 9.690649999999999409e+01 9.341689999999999827e+01
1.138340000000000174e+01 1.551263892559999924e+01 9.690689999999999316e+01 9.341549999999999443e+01
1.138772499999999965e+01 1.551301882719999981e+01 9.690819999999999368e+01 9.341429999999999723e+01
1.139204999999999934e+01 1.551342795199999891e+01 9.690869999999999607e+01 9.341299999999999670e+01
1.139637499999999903e+01 1.551380785359999948e+01 9.690999999999999659e+01 9.341179999999999950e+01
1.140070000000000050e+01 1.551418775519999826e+01 9.691060000000000230e+01 9.341060000000000230e+01
1.140502500000000019e+01 1.551453843359999851e+01 9.691179999999999950e+01 9.340940000000000509e+01
1.140934999999999988e+01 1.551491833519999908e+01 9.691240000000000521e+01 9.340819999999999368e+01
1.141367499999999957e+01 1.551529823679999787e+01 9.691370000000000573e+01 9.340699999999999648e+01
1.141800000000000104e+01 1.551567813839999843e+01 9.691429999999999723e+01 9.340579999999999927e+01
1.142232500000000073e+01 1.551605804000000077e+01 9.691549999999999443e+01 9.340470000000000539e+01
1.142665000000000042e+01 1.551643794159999779e+01 9.691610000000000014e+01 9.340349999999999397e+01
1.143097500000000011e+01 1.551678861999999803e+01 9.691740000000000066e+01 9.340240000000000009e+01
1.143530000000000157e+01 1.551716852160000037e+01 9.691800000000000637e+01 9.340120000000000289e+01
1.143962500000000126e+01 1.551754842319999739e+01 9.691920000000000357e+01 9.340000000000000568e+01
1.144395000000000095e+01 1.551789910159999764e+01 9.691979999999999507e+01 9.339889999999999759e+01
1.144827499999999887e+01 1.551827900319999998e+01 9.692100000000000648e+01 9.339770000000000039e+01
1.145260000000000034e+01 1.551865890480000054e+01 9.692170000000000130e+01 9.339660000000000650e+01
1.145692500000000003e+01 1.551900958320000079e+01 9.692289999999999850e+01 9.339539999999999509e+01
1.146124999999999972e+01 1.551938948479999780e+01 9.692350000000000421e+01 9.339430000000000121e+01
1.146557499999999941e+01 1.551985705599999932e+01 9.690600000000000591e+01 9.342379999999999995e+01
1.146990000000000087e+01 1.552020773439999957e+01 9.690670000000000073e+01 9.342180000000000462e+01
1.147422500000000056e+01 1.552058763600000013e+01 9.690720000000000312e+01 9.342019999999999413e+01
1.147855000000000025e+01 1.552096753759999892e+01 9.690789999999999793e+01 9.341849999999999454e+01
1.148287499999999994e+01 1.552134743919999949e+01 9.690869999999999607e+01 9.341719999999999402e+01
1.148720000000000141e+01 1.552172734079999827e+01 9.690949999999999420e+01 9.341580000000000439e+01
1.149152500000000110e+01 1.552210724239999884e+01 9.691039999999999566e+01 9.341459999999999297e+01
1.149585000000000079e+01 1.552245792079999909e+01 9.691119999999999379e+01 9.341330000000000666e+01
1.150017500000000048e+01 1.552283782239999965e+01 9.691209999999999525e+01 9.341219999999999857e+01
1.150450000000000195e+01 1.552321772399999844e+01 9.691289999999999338e+01 9.341089999999999804e+01
1.150882499999999986e+01 1.552356840239999869e+01 9.691389999999999816e+01 9.340989999999999327e+01
1.151314999999999955e+01 1.552394830399999925e+01 9.691469999999999629e+01 9.340860000000000696e+01
1.151747499999999924e+01 1.552429898239999950e+01 9.691570000000000107e+01 9.340749999999999886e+01
1.152180000000000071e+01 1.552467888399999829e+01 9.691649999999999920e+01 9.340630000000000166e+01
1.152612500000000040e+01 1.552502956239999854e+01 9.691750000000000398e+01 9.340529999999999688e+01
1.153045000000000009e+01 1.552540946399999910e+01 9.691830000000000211e+01 9.340399999999999636e+01
1.153477499999999978e+01 1.552576014239999935e+01 9.691930000000000689e+01 9.340300000000000580e+01
1.153910000000000124e+01 1.552611082080000138e+01 9.692010000000000502e+01 9.340179999999999438e+01
1.154342500000000094e+01 1.552649072239999839e+01 9.692109999999999559e+01 9.340080000000000382e+01
1.154775000000000063e+01 1.552684140079999864e+01 9.692189999999999372e+01 9.339950000000000330e+01
1.155207500000000032e+01 1.552719207919999889e+01 9.692289999999999850e+01 9.339849999999999852e+01
1.155640000000000178e+01 1.552757198079999945e+01 9.692359999999999332e+01 9.339730000000000132e+01
1.156072500000000147e+01 1.552792265920000148e+01 9.692449999999999477e+01 9.339629999999999654e+01
1.156504999999999939e+01 1.552827333759999817e+01 9.692510000000000048e+01 9.339509999999999934e+01
1.156937499999999908e+01 1.552862401599999842e+01 9.692600000000000193e+01 9.339409999999999457e+01
1.157370000000000054e+01 1.552909158719999816e+01 9.690940000000000509e+01 9.342210000000000036e+01
1.157802500000000023e+01 1.552941304239999809e+01 9.691049999999999898e+01 9.342040000000000077e+01
1.158234999999999992e+01 1.552979294399999866e+01 9.691060000000000230e+01 9.341859999999999786e+01
1.158667499999999961e+01 1.553017284560000100e+01 9.691169999999999618e+01 9.341719999999999402e+01
1.159100000000000108e+01 1.553052352399999769e+01 9.691200000000000614e+01 9.341570000000000107e+01
1.159532500000000077e+01 1.553090342559999826e+01 9.691320000000000334e+01 9.341450000000000387e+01
1.159965000000000046e+01 1.553125410399999851e+01 9.691370000000000573e+01 9.341330000000000666e+01
1.160397500000000015e+01 1.553160478239999875e+01 9.691490000000000293e+01 9.341209999999999525e+01
1.160830000000000162e+01 1.553198468400000110e+01 9.691540000000000532e+01 9.341100000000000136e+01
1.161262500000000131e+01 1.553233536239999779e+01 9.691660000000000252e+01 9.340989999999999327e+01
1.161695000000000100e+01 1.553268604079999804e+01 9.691710000000000491e+01 9.340869999999999607e+01
1.162127499999999891e+01 1.553303671919999829e+01 9.691830000000000211e+01 9.340760000000000218e+01
1.162560000000000038e+01 1.553338739759999854e+01 9.691889999999999361e+01 9.340649999999999409e+01
1.162992500000000007e+01 1.553376729920000088e+01 9.692010000000000502e+01 9.340540000000000020e+01
1.163424999999999976e+01 1.553411797760000113e+01 9.692059999999999320e+01 9.340430000000000632e+01
1.163857499999999945e+01 1.553446865600000137e+01 9.692180000000000462e+01 9.340319999999999823e+01
1.164290000000000092e+01 1.553481933439999807e+01 9.692239999999999611e+01 9.340210000000000434e+01
1.164722500000000061e+01 1.553517001279999832e+01 9.692350000000000421e+01 9.340109999999999957e+01
1.165155000000000030e+01 1.553552069119999857e+01 9.692390000000000327e+01 9.340000000000000568e+01
1.165587499999999999e+01 1.553587136959999881e+01 9.692489999999999384e+01 9.339889999999999759e+01
1.166020000000000145e+01 1.553619282479999875e+01 9.692539999999999623e+01 9.339780000000000371e+01
1.166452500000000114e+01 1.553654350319999899e+01 9.692640000000000100e+01 9.339679999999999893e+01
1.166885000000000083e+01 1.553689418159999924e+01 9.692690000000000339e+01 9.339570000000000505e+01
1.167317500000000052e+01 1.553724485999999949e+01 9.692789999999999395e+01 9.339470000000000027e+01
1.167750000000000199e+01 1.553759553839999974e+01 9.692829999999999302e+01 9.339360000000000639e+01
1.168182499999999990e+01 1.553806310959999948e+01 9.691219999999999857e+01 9.342130000000000223e+01
1.168614999999999959e+01 1.553835534159999909e+01 9.691299999999999670e+01 9.341939999999999600e+01
1.169047499999999928e+01 1.553873524319999966e+01 9.691349999999999909e+01 9.341790000000000305e+01
1.169480000000000075e+01 1.553908592159999991e+01 9.691419999999999391e+01 9.341639999999999588e+01
1.169912500000000044e+01 1.553943659999999838e+01 9.691490000000000293e+01 9.341509999999999536e+01
1.170345000000000013e+01 1.553978727839999863e+01 9.691570000000000107e+01 9.341379999999999484e+01
1.170777499999999982e+01 1.554013795679999888e+01 9.691649999999999920e+01 9.341280000000000427e+01
1.171210000000000129e+01 1.554048863519999912e+01 9.691729999999999734e+01 9.341160000000000707e+01
1.171642500000000098e+01 1.554083931359999937e+01 9.691819999999999879e+01 9.341049999999999898e+01
1.172075000000000067e+01 1.554118999199999962e+01 9.691889999999999361e+01 9.340930000000000177e+01
1.172507500000000036e+01 1.554154067039999987e+01 9.691989999999999839e+01 9.340840000000000032e+01
1.172940000000000182e+01 1.554189134880000012e+01 9.692059999999999320e+01 9.340720000000000312e+01
1.173372500000000151e+01 1.554224202720000036e+01 9.692159999999999798e+01 9.340619999999999834e+01
1.173805000000000121e+01 1.554256348240000030e+01 9.692230000000000700e+01 9.340510000000000446e+01
1.174237499999999912e+01 1.554291416080000054e+01 9.692329999999999757e+01 9.340409999999999968e+01
1.174670000000000059e+01 1.554326483920000079e+01 9.692400000000000659e+01 9.340300000000000580e+01
1.175102500000000028e+01 1.554358629440000072e+01 9.692480000000000473e+01 9.340200000000000102e+01
1.175534999999999997e+01 1.554393697280000097e+01 9.692539999999999623e+01 9.340089999999999293e+01
1.175967499999999966e+01 1.554425842799999913e+01 9.692619999999999436e+01 9.339990000000000236e+01
1.176400000000000112e+01 1.554460910640000115e+01 9.692680000000000007e+01 9.339879999999999427e+01
1.176832500000000081e+01 1.554495978480000140e+01 9.692759999999999820e+01 9.339790000000000703e+01
1.177265000000000050e+01 1.554528123999999956e+01 9.692820000000000391e+01 9.339679999999999893e+01
1.177697500000000019e+01 1.554563191839999980e+01 9.692910000000000537e+01 9.339579999999999416e+01
1.178130000000000166e+01 1.554595337359999974e+01 9.692959999999999354e+01 9.339470000000000027e+01
1.178562500000000135e+01 1.554630405199999998e+01 9.693049999999999500e+01 9.339379999999999882e+01
1.178995000000000104e+01 1.554674239999999941e+01 9.691429999999999723e+01 9.342050000000000409e+01
1.179427500000000073e+01 1.554703463199999902e+01 9.691540000000000532e+01 9.341880000000000450e+01
1.179860000000000220e+01 1.554738531039999927e+01 9.691549999999999443e+01 9.341719999999999402e+01
1.180292500000000011e+01 1.554773598879999952e+01 9.691649999999999920e+01 9.341589999999999350e+01
1.180724999999999980e+01 1.554808666719999977e+01 9.691689999999999827e+01 9.341459999999999297e+01
1.181157499999999949e+01 1.554843734560000001e+01 9.691800000000000637e+01 9.341339999999999577e+01
1.181590000000000096e+01 1.554875880079999995e+01 9.691840000000000543e+01 9.341230000000000189e+01
1.182022500000000065e+01 1.554910947920000019e+01 9.691960000000000264e+01 9.341119999999999379e+01
1.182455000000000034e+01 1.554943093440000013e+01 9.692010000000000502e+01 9.341020000000000323e+01
1.182887500000000003e+01 1.554978161280000037e+01 9.692119999999999891e+01 9.340909999999999513e+01
1.183320000000000149e+01 1.555010306799999853e+01 9.692170000000000130e+01 9.340810000000000457e+01
1.183752500000000119e+01 1.555045374640000055e+01 9.692289999999999850e+01 9.340699999999999648e+01
1.184185000000000088e+01 1.555077520159999871e+01 9.692340000000000089e+01 9.340600000000000591e+01
1.184617500000000057e+01 1.555109665679999864e+01 9.692449999999999477e+01 9.340500000000000114e+01
1.185050000000000203e+01 1.555144733519999889e+01 9.692489999999999384e+01 9.340399999999999636e+01
1.185482500000000172e+01 1.555176879039999882e+01 9.692589999999999861e+01 9.340300000000000580e+01
1.185914999999999964e+01 1.555209024559999875e+01 9.692629999999999768e+01 9.340189999999999770e+01
1.186347499999999933e+01 1.555244092399999900e+01 9.692730000000000246e+01 9.340089999999999293e+01
1.186780000000000079e+01 1.555276237919999716e+01 9.692770000000000152e+01 9.340000000000000568e+01
1.187212500000000048e+01 1.555308383440000064e+01 9.692870000000000630e+01 9.339900000000000091e+01
1.187645000000000017e+01 1.555340528960000057e+01 9.692910000000000537e+01 9.339799999999999613e+01
1.188077499999999986e+01 1.555372674480000050e+01 9.693000000000000682e+01 9.339700000000000557e+01
1.188510000000000133e+01 1.555407742320000075e+01 9.693049999999999500e+01 9.339600000000000080e+01
1.188942500000000102e+01 1.555439887839999891e+01 9.693139999999999645e+01 9.339499999999999602e+01
1.189375000000000071e+01 1.555472033359999884e+01 9.693189999999999884e+01 9.339400000000000546e+01
1.189807500000000040e+01 1.555512945839999794e+01 9.691649999999999920e+01 9.341920000000000357e+01
1.190240000000000009e+01 1.555545091360000143e+01 9.691719999999999402e+01 9.341740000000000066e+01
1.190672500000000156e+01 1.555577236879999958e+01 9.691769999999999641e+01 9.341599999999999682e+01
1.191105000000000125e+01 1.555612304719999983e+01 9.691830000000000211e+01 9.341459999999999297e+01
1.191537499999999916e+01 1.555644450239999976e+01 9.691899999999999693e+01 9.341339999999999577e+01
1.191969999999999885e+01 1.555676595759999969e+01 9.691970000000000596e+01 9.341219999999999857e+01
1.192402500000000032e+01 1.555711663599999994e+01 9.692050000000000409e+01 9.341129999999999711e+01
1.192835000000000001e+01 1.555743809119999987e+01 9.692130000000000223e+01 9.341009999999999991e+01
1.193267499999999970e+01 1.555775954639999803e+01 9.692210000000000036e+01 9.340919999999999845e+01
1.193699999999999939e+01 1.555808100159999796e+01 9.692279999999999518e+01 9.340810000000000457e+01
1.194132500000000086e+01 1.555840245679999789e+01 9.692369999999999663e+01 9.340720000000000312e+01
1.194565000000000055e+01 1.555875313519999814e+01 9.692440000000000566e+01 9.340609999999999502e+01
1.194997500000000024e+01 1.555907459039999807e+01 9.692529999999999291e+01 9.340519999999999357e+01
1.195429999999999993e+01 1.555939604559999978e+01 9.692579999999999529e+01 9.340409999999999968e+01
1.195862500000000139e+01 1.555971750079999971e+01 9.692659999999999343e+01 9.340319999999999823e+01
1.196295000000000108e+01 1.556000973279999933e+01 9.692719999999999914e+01 9.340219999999999345e+01
1.196727500000000077e+01 1.556033118799999748e+01 9.692799999999999727e+01 9.340130000000000621e+01
1.197160000000000046e+01 1.556065264319999741e+01 9.692849999999999966e+01 9.340019999999999811e+01
1.197592500000000193e+01 1.556097409840000090e+01 9.692929999999999779e+01 9.339939999999999998e+01
1.198024999999999984e+01 1.556129555360000083e+01 9.692990000000000350e+01 9.339830000000000609e+01
1.198457499999999953e+01 1.556161700879999898e+01 9.693070000000000164e+01 9.339749999999999375e+01
1.198889999999999922e+01 1.556193846399999892e+01 9.693120000000000402e+01 9.339639999999999986e+01
1.199322500000000069e+01 1.556225991919999885e+01 9.693200000000000216e+01 9.339560000000000173e+01
1.199755000000000038e+01 1.556255215120000024e+01 9.693259999999999366e+01 9.339449999999999363e+01
1.200187500000000007e+01 1.556287360640000017e+01 9.693340000000000600e+01 9.339369999999999550e+01
1.200619999999999976e+01 1.556328273119999928e+01 9.691769999999999641e+01 9.341779999999999973e+01
1.201052500000000123e+01 1.556357496320000067e+01 9.691859999999999786e+01 9.341610000000000014e+01
1.201485000000000092e+01 1.556392564159999736e+01 9.691880000000000450e+01 9.341469999999999629e+01
1.201917500000000061e+01 1.556424709680000085e+01 9.691970000000000596e+01 9.341339999999999577e+01
1.202350000000000030e+01 1.556456855200000078e+01 9.692010000000000502e+01 9.341219999999999857e+01
1.202782500000000176e+01 1.556489000719999893e+01 9.692109999999999559e+01 9.341110000000000468e+01
1.203215000000000146e+01 1.556521146239999887e+01 9.692159999999999798e+01 9.341009999999999991e+01
1.203647499999999937e+01 1.556553291759999880e+01 9.692260000000000275e+01 9.340909999999999513e+01
1.204079999999999906e+01 1.556585437279999873e+01 9.692310000000000514e+01 9.340810000000000457e+01
1.204512500000000053e+01 1.556617582800000044e+01 9.692409999999999570e+01 9.340709999999999980e+01
1.204945000000000022e+01 1.556646806000000005e+01 9.692459999999999809e+01 9.340609999999999502e+01
1.205377499999999991e+01 1.556678951519999821e+01 9.692539999999999623e+01 9.340519999999999357e+01
1.205809999999999960e+01 1.556711097039999814e+01 9.692589999999999861e+01 9.340420000000000300e+01
1.206242500000000106e+01 1.556743242559999807e+01 9.692669999999999675e+01 9.340330000000000155e+01
1.206675000000000075e+01 1.556772465759999946e+01 9.692719999999999914e+01 9.340229999999999677e+01
1.207107500000000044e+01 1.556804611279999939e+01 9.692810000000000059e+01 9.340139999999999532e+01
1.207540000000000013e+01 1.556836756799999932e+01 9.692849999999999966e+01 9.340049999999999386e+01
1.207972500000000160e+01 1.556865979999999716e+01 9.692940000000000111e+01 9.339950000000000330e+01
1.208405000000000129e+01 1.556898125520000065e+01 9.692980000000000018e+01 9.339860000000000184e+01
1.208837500000000098e+01 1.556927348719999848e+01 9.693070000000000164e+01 9.339770000000000039e+01
1.209269999999999889e+01 1.556959494239999842e+01 9.693120000000000402e+01 9.339679999999999893e+01
1.209702500000000036e+01 1.556988717439999981e+01 9.693200000000000216e+01 9.339589999999999748e+01
1.210135000000000005e+01 1.557020862959999974e+01 9.693250000000000455e+01 9.339490000000000691e+01
1.210567499999999974e+01 1.557050086159999935e+01 9.693340000000000600e+01 9.339400000000000546e+01
1.210999999999999943e+01 1.557082231679999751e+01 9.693389999999999418e+01 9.339310000000000400e+01
1.211432500000000090e+01 1.557123144160000017e+01 9.691930000000000689e+01 9.341649999999999920e+01
1.211865000000000059e+01 1.557149445039999769e+01 9.692000000000000171e+01 9.341490000000000293e+01
1.212297500000000028e+01 1.557181590560000117e+01 9.692040000000000077e+01 9.341349999999999909e+01
1.212729999999999997e+01 1.557213736080000110e+01 9.692109999999999559e+01 9.341219999999999857e+01
1.213162500000000144e+01 1.557245881599999926e+01 9.692170000000000130e+01 9.341119999999999379e+01
1.213595000000000113e+01 1.557278027119999919e+01 9.692239999999999611e+01 9.341009999999999991e+01
1.214027500000000082e+01 1.557307250319999881e+01 9.692310000000000514e+01 9.340909999999999513e+01
1.214460000000000051e+01 1.557339395840000051e+01 9.692390000000000327e+01 9.340810000000000457e+01
1.214892500000000197e+01 1.557371541360000045e+01 9.692459999999999809e+01 9.340720000000000312e+01
1.215324999999999989e+01 1.557400764559999828e+01 9.692520000000000380e+01 9.340619999999999834e+01
1.215757499999999958e+01 1.557432910079999822e+01 9.692589999999999861e+01 9.340529999999999688e+01
1.216189999999999927e+01 1.557462133279999961e+01 9.692650000000000432e+01 9.340430000000000632e+01
1.216622500000000073e+01 1.557494278799999954e+01 9.692709999999999582e+01 9.340349999999999397e+01
1.217055000000000042e+01 1.557523501999999915e+01 9.692770000000000152e+01 9.340250000000000341e+01
1.217487500000000011e+01 1.557552725200000054e+01 9.692839999999999634e+01 9.340170000000000528e+01
1.217919999999999980e+01 1.557584870720000048e+01 9.692900000000000205e+01 9.340070000000000050e+01
1.218352500000000127e+01 1.557614093919999831e+01 9.692969999999999686e+01 9.339990000000000236e+01
1.218785000000000096e+01 1.557643317119999971e+01 9.693030000000000257e+01 9.339889999999999759e+01
1.219217500000000065e+01 1.557675462639999964e+01 9.693099999999999739e+01 9.339809999999999945e+01
1.219650000000000034e+01 1.557704685839999925e+01 9.693160000000000309e+01 9.339709999999999468e+01
1.220082500000000181e+01 1.557733909040000064e+01 9.693229999999999791e+01 9.339629999999999654e+01
1.220515000000000150e+01 1.557763132239999848e+01 9.693290000000000362e+01 9.339530000000000598e+01
1.220947500000000119e+01 1.557795277759999841e+01 9.693370000000000175e+01 9.339449999999999363e+01
1.221379999999999910e+01 1.557824500960000158e+01 9.693420000000000414e+01 9.339360000000000639e+01
1.221812500000000057e+01 1.557853724159999942e+01 9.693500000000000227e+01 9.339279999999999404e+01
1.222245000000000026e+01 1.557891714319999998e+01 9.692040000000000077e+01 9.341559999999999775e+01
1.222677499999999995e+01 1.557920937519999960e+01 9.692140000000000555e+01 9.341410000000000480e+01
1.223109999999999964e+01 1.557953083039999953e+01 9.692159999999999798e+01 9.341270000000000095e+01
1.223542500000000111e+01 1.557982306240000092e+01 9.692249999999999943e+01 9.341150000000000375e+01
1.223975000000000080e+01 1.558014451760000085e+01 9.692279999999999518e+01 9.341039999999999566e+01
1.224407500000000049e+01 1.558043674959999869e+01 9.692379999999999995e+01 9.340940000000000509e+01
1.224840000000000018e+01 1.558075820479999862e+01 9.692419999999999902e+01 9.340850000000000364e+01
1.225272500000000164e+01 1.558105043680000001e+01 9.692520000000000380e+01 9.340749999999999886e+01
1.225705000000000133e+01 1.558134266879999963e+01 9.692549999999999955e+01 9.340659999999999741e+01
1.226137500000000102e+01 1.558163490079999747e+01 9.692640000000000100e+01 9.340569999999999595e+01
1.226570000000000071e+01 1.558195635600000095e+01 9.692680000000000007e+01 9.340479999999999450e+01
1.227002500000000218e+01 1.558224858799999879e+01 9.692770000000000152e+01 9.340389999999999304e+01
1.227435000000000009e+01 1.558254081999999840e+01 9.692799999999999727e+01 9.340300000000000580e+01
1.227867499999999978e+01 1.558283305199999980e+01 9.692889999999999873e+01 9.340210000000000434e+01
1.228299999999999947e+01 1.558312528399999763e+01 9.692929999999999779e+01 9.340120000000000289e+01
1.228732500000000094e+01 1.558341751600000080e+01 9.693019999999999925e+01 9.340040000000000475e+01
1.229165000000000063e+01 1.558370974799999864e+01 9.693059999999999832e+01 9.339950000000000330e+01
1.229597500000000032e+01 1.558400198000000003e+01 9.693139999999999645e+01 9.339860000000000184e+01
1.230030000000000001e+01 1.558429421199999965e+01 9.693189999999999884e+01 9.339780000000000371e+01
1.230462500000000148e+01 1.558458644399999748e+01 9.693269999999999698e+01 9.339690000000000225e+01
1.230895000000000117e+01 1.558487867600000065e+01 9.693309999999999604e+01 9.339610000000000412e+01
1.231327500000000086e+01 1.558517090799999849e+01 9.693399999999999750e+01 9.339520000000000266e+01
1.231760000000000055e+01 1.558546313999999988e+01 9.693439999999999657e+01 9.339440000000000452e+01
1.232192500000000202e+01 1.558575537199999950e+01 9.693529999999999802e+01 9.339350000000000307e+01
1.232625000000000171e+01 1.558604760399999734e+01 9.693569999999999709e+01 9.339270000000000493e+01
1.233057499999999962e+01 1.558642750559999968e+01 9.692189999999999372e+01 9.341440000000000055e+01
1.233489999999999931e+01 1.558669051440000075e+01 9.692260000000000275e+01 9.341289999999999338e+01
1.233922500000000078e+01 1.558701196959999891e+01 9.692300000000000182e+01 9.341169999999999618e+01
1.234355000000000047e+01 1.558730420159999852e+01 9.692359999999999332e+01 9.341039999999999566e+01
1.234787500000000016e+01 1.558759643359999991e+01 9.692419999999999902e+01 9.340949999999999420e+01
1.235219999999999985e+01 1.558788866559999953e+01 9.692489999999999384e+01 9.340840000000000032e+01
1.235652500000000131e+01 1.558818089759999737e+01 9.692560000000000286e+01 9.340760000000000218e+01
1.236085000000000100e+01 1.558847312959999876e+01 9.692610000000000525e+01 9.340659999999999741e+01
1.236517500000000069e+01 1.558876536159999837e+01 9.692669999999999675e+01 9.340579999999999927e+01
1.236950000000000038e+01 1.558905759359999976e+01 9.692730000000000246e+01 9.340479999999999450e+01
1.237382500000000185e+01 1.558934982559999938e+01 9.692799999999999727e+01 9.340399999999999636e+01
1.237815000000000154e+01 1.558964205760000077e+01 9.692849999999999966e+01 9.340309999999999491e+01
1.238247500000000123e+01 1.558993428959999861e+01 9.692919999999999447e+01 9.340229999999999677e+01
1.238679999999999914e+01 1.559022652159999822e+01 9.692969999999999686e+01 9.340139999999999532e+01
1.239112500000000061e+01 1.559048953039999930e+01 9.693040000000000589e+01 9.340059999999999718e+01
1.239545000000000030e+01 1.559078176239999713e+01 9.693099999999999739e+01 9.339969999999999573e+01
1.239977499999999999e+01 1.559107399440000030e+01 9.693170000000000641e+01 9.339900000000000091e+01
1.240409999999999968e+01 1.559136622639999814e+01 9.693219999999999459e+01 9.339809999999999945e+01
1.240842500000000115e+01 1.559162923519999921e+01 9.693290000000000362e+01 9.339730000000000132e+01
1.241275000000000084e+01 1.559192146719999883e+01 9.693349999999999511e+01 9.339639999999999986e+01
1.241707500000000053e+01 1.559221369920000022e+01 9.693420000000000414e+01 9.339570000000000505e+01
1.242140000000000022e+01 1.559247670799999774e+01 9.693470000000000653e+01 9.339480000000000359e+01
1.242572500000000169e+01 1.559276893999999913e+01 9.693540000000000134e+01 9.339400000000000546e+01
1.243005000000000138e+01 1.559306117199999875e+01 9.693600000000000705e+01 9.339319999999999311e+01
1.243437500000000107e+01 1.559332418079999982e+01 9.693670000000000186e+01 9.339239999999999498e+01
1.243870000000000076e+01 1.559370408240000039e+01 9.692359999999999332e+01 9.341289999999999338e+01
1.244302500000000045e+01 1.559396709119999791e+01 9.692459999999999809e+01 9.341150000000000375e+01
1.244735000000000014e+01 1.559425932320000108e+01 9.692470000000000141e+01 9.341030000000000655e+01
1.245167499999999983e+01 1.559455155519999892e+01 9.692560000000000286e+01 9.340919999999999845e+01
1.245599999999999952e+01 1.559484378719999853e+01 9.692589999999999861e+01 9.340819999999999368e+01
1.246032499999999921e+01 1.559513601919999992e+01 9.692680000000000007e+01 9.340720000000000312e+01
1.246465000000000067e+01 1.559539902799999744e+01 9.692709999999999582e+01 9.340640000000000498e+01
1.246897500000000036e+01 1.559569125999999883e+01 9.692799999999999727e+01 9.340550000000000352e+01
1.247330000000000005e+01 1.559598349199999845e+01 9.692829999999999302e+01 9.340470000000000539e+01
1.247762499999999974e+01 1.559627572399999984e+01 9.692910000000000537e+01 9.340380000000000393e+01
1.248195000000000121e+01 1.559653873279999736e+01 9.692950000000000443e+01 9.340300000000000580e+01
1.248627500000000090e+01 1.559683096480000053e+01 9.693030000000000257e+01 9.340210000000000434e+01
1.249060000000000059e+01 1.559709397359999805e+01 9.693070000000000164e+01 9.340130000000000621e+01
1.249492500000000028e+01 1.559738620559999944e+01 9.693149999999999977e+01 9.340049999999999386e+01
1.249925000000000175e+01 1.559764921440000052e+01 9.693189999999999884e+01 9.339969999999999573e+01
1.250357500000000144e+01 1.559794144640000013e+01 9.693269999999999698e+01 9.339889999999999759e+01
1.250789999999999935e+01 1.559820445520000121e+01 9.693309999999999604e+01 9.339809999999999945e+01
1.251222499999999904e+01 1.559849668719999904e+01 9.693389999999999418e+01 9.339730000000000132e+01
1.251655000000000051e+01 1.559875969600000012e+01 9.693429999999999325e+01 9.339650000000000318e+01
1.252087500000000020e+01 1.559905192799999796e+01 9.693510000000000559e+01 9.339570000000000505e+01
1.252519999999999989e+01 1.559931493679999903e+01 9.693550000000000466e+01 9.339490000000000691e+01
1.252952499999999958e+01 1.559957794559999833e+01 9.693640000000000612e+01 9.339409999999999457e+01
1.253385000000000105e+01 1.559987017759999972e+01 9.693680000000000518e+01 9.339329999999999643e+01
1.253817500000000074e+01 1.560013318640000080e+01 9.693760000000000332e+01 9.339249999999999829e+01
1.254250000000000043e+01 1.560039619519999832e+01 9.693800000000000239e+01 9.339180000000000348e+01
1.254682500000000012e+01 1.560077609679999888e+01 9.692440000000000566e+01 9.341190000000000282e+01
1.255115000000000158e+01 1.560100988239999964e+01 9.692499999999999716e+01 9.341060000000000230e+01
1.255547500000000127e+01 1.560130211439999925e+01 9.692539999999999623e+01 9.340949999999999420e+01
1.255980000000000096e+01 1.560156512320000033e+01 9.692600000000000193e+01 9.340829999999999700e+01
1.256412499999999888e+01 1.560185735519999817e+01 9.692659999999999343e+01 9.340739999999999554e+01
1.256845000000000034e+01 1.560214958719999956e+01 9.692719999999999914e+01 9.340649999999999409e+01
1.257277500000000003e+01 1.560241259599999886e+01 9.692770000000000152e+01 9.340569999999999595e+01
1.257709999999999972e+01 1.560270482800000025e+01 9.692829999999999302e+01 9.340470000000000539e+01
1.258142499999999941e+01 1.560296783679999777e+01 9.692879999999999541e+01 9.340399999999999636e+01
1.258575000000000088e+01 1.560323084559999884e+01 9.692940000000000111e+01 9.340309999999999491e+01
1.259007500000000057e+01 1.560352307759999846e+01 9.693000000000000682e+01 9.340240000000000009e+01
1.259440000000000026e+01 1.560378608639999953e+01 9.693049999999999500e+01 9.340149999999999864e+01
1.259872499999999995e+01 1.560404909520000061e+01 9.693120000000000402e+01 9.340080000000000382e+01
1.260305000000000142e+01 1.560434132719999845e+01 9.693170000000000641e+01 9.339990000000000236e+01
1.260737500000000111e+01 1.560460433599999952e+01 9.693229999999999791e+01 9.339919999999999334e+01
1.261170000000000080e+01 1.560486734480000059e+01 9.693290000000000362e+01 9.339830000000000609e+01
1.261602500000000049e+01 1.560513035359999812e+01 9.693349999999999511e+01 9.339759999999999707e+01
1.262035000000000196e+01 1.560539336239999919e+01 9.693410000000000082e+01 9.339679999999999893e+01
1.262467499999999987e+01 1.560565637120000027e+01 9.693470000000000653e+01 9.339610000000000412e+01
1.262899999999999956e+01 1.560594860319999988e+01 9.693519999999999470e+01 9.339530000000000598e+01
1.263332499999999925e+01 1.560621161200000095e+01 9.693590000000000373e+01 9.339459999999999695e+01
1.263765000000000072e+01 1.560647462079999848e+01 9.693640000000000612e+01 9.339369999999999550e+01
1.264197500000000041e+01 1.560673762959999955e+01 9.693710000000000093e+01 9.339300000000000068e+01
1.264630000000000010e+01 1.560700063840000062e+01 9.693760000000000332e+01 9.339220000000000255e+01
1.265062499999999979e+01 1.560726364719999815e+01 9.693829999999999814e+01 9.339149999999999352e+01
1.265495000000000125e+01 1.560761432559999839e+01 9.692560000000000286e+01 9.341110000000000468e+01
1.265927500000000094e+01 1.560784811119999915e+01 9.692650000000000432e+01 9.340980000000000416e+01
1.266360000000000063e+01 1.560814034320000054e+01 9.692659999999999343e+01 9.340860000000000696e+01
1.266792500000000032e+01 1.560840335199999807e+01 9.692749999999999488e+01 9.340760000000000218e+01
1.267225000000000179e+01 1.560869558400000123e+01 9.692770000000000152e+01 9.340659999999999741e+01
1.267657500000000148e+01 1.560895859279999875e+01 9.692849999999999966e+01 9.340579999999999927e+01
1.268089999999999939e+01 1.560922160159999983e+01 9.692870000000000630e+01 9.340489999999999782e+01
1.268522499999999908e+01 1.560948461040000090e+01 9.692950000000000443e+01 9.340409999999999968e+01
1.268955000000000055e+01 1.560974761919999843e+01 9.692980000000000018e+01 9.340330000000000155e+01
1.269387500000000024e+01 1.561003985119999982e+01 9.693059999999999832e+01 9.340250000000000341e+01
1.269819999999999993e+01 1.561030285999999734e+01 9.693099999999999739e+01 9.340170000000000528e+01
1.270252499999999962e+01 1.561056586879999841e+01 9.693179999999999552e+01 9.340089999999999293e+01
1.270685000000000109e+01 1.561082887759999949e+01 9.693210000000000548e+01 9.340019999999999811e+01
1.271117500000000078e+01 1.561109188639999701e+01 9.693290000000000362e+01 9.339939999999999998e+01
1.271550000000000047e+01 1.561135489519999808e+01 9.693330000000000268e+01 9.339870000000000516e+01
1.271982500000000016e+01 1.561158868079999884e+01 9.693399999999999750e+01 9.339790000000000703e+01
1.272415000000000163e+01 1.561185168959999992e+01 9.693439999999999657e+01 9.339709999999999468e+01
1.272847500000000132e+01 1.561211469839999744e+01 9.693519999999999470e+01 9.339639999999999986e+01
1.273280000000000101e+01 1.561237770719999851e+01 9.693559999999999377e+01 9.339570000000000505e+01
1.273712500000000070e+01 1.561264071599999959e+01 9.693640000000000612e+01 9.339490000000000691e+01
1.274145000000000216e+01 1.561290372479999888e+01 9.693670000000000186e+01 9.339419999999999789e+01
1.274577500000000008e+01 1.561316673359999996e+01 9.693750000000000000e+01 9.339339999999999975e+01
1.275009999999999977e+01 1.561340051919999894e+01 9.693789999999999907e+01 9.339270000000000493e+01
1.275442499999999946e+01 1.561366352800000001e+01 9.693869999999999720e+01 9.339199999999999591e+01
1.275875000000000092e+01 1.561392653679999754e+01 9.693909999999999627e+01 9.339130000000000109e+01
1.276307500000000061e+01 1.561427721519999778e+01 9.692700000000000671e+01 9.341119999999999379e+01
1.276740000000000030e+01 1.561451100079999854e+01 9.692759999999999820e+01 9.340989999999999327e+01
1.277172499999999999e+01 1.561477400959999962e+01 9.692799999999999727e+01 9.340879999999999939e+01
1.277605000000000146e+01 1.561503701839999714e+01 9.692849999999999966e+01 9.340779999999999461e+01
1.278037500000000115e+01 1.561530002719999821e+01 9.692889999999999873e+01 9.340689999999999316e+01
1.278470000000000084e+01 1.561556303599999929e+01 9.692940000000000111e+01 9.340600000000000591e+01
1.278902500000000053e+01 1.561582604479999858e+01 9.692990000000000350e+01 9.340529999999999688e+01
1.279335000000000200e+01 1.561608905359999966e+01 9.693049999999999500e+01 9.340439999999999543e+01
1.279767500000000169e+01 1.561635206240000073e+01 9.693099999999999739e+01 9.340370000000000061e+01
1.280199999999999960e+01 1.561661507119999825e+01 9.693149999999999977e+01 9.340290000000000248e+01
1.280632499999999929e+01 1.561687807999999933e+01 9.693210000000000548e+01 9.340219999999999345e+01
1.281065000000000076e+01 1.561711186559999831e+01 9.693259999999999366e+01 9.340139999999999532e+01
1.281497500000000045e+01 1.561737487439999938e+01 9.693330000000000268e+01 9.340070000000000050e+01
1.281930000000000014e+01 1.561763788319999868e+01 9.693380000000000507e+01 9.339990000000000236e+01
1.282362499999999983e+01 1.561790089199999976e+01 9.693439999999999657e+01 9.339919999999999334e+01
1.282795000000000130e+01 1.561813467759999874e+01 9.693489999999999895e+01 9.339839999999999520e+01
1.283227500000000099e+01 1.561839768639999981e+01 9.693550000000000466e+01 9.339780000000000371e+01
1.283660000000000068e+01 1.561866069519999733e+01 9.693600000000000705e+01 9.339700000000000557e+01
1.284092500000000037e+01 1.561889448079999809e+01 9.693670000000000186e+01 9.339629999999999654e+01
1.284525000000000183e+01 1.561915748959999917e+01 9.693720000000000425e+01 9.339560000000000173e+01
1.284957500000000152e+01 1.561939127519999992e+01 9.693779999999999575e+01 9.339490000000000691e+01
1.285390000000000121e+01 1.561965428400000100e+01 9.693829999999999814e+01 9.339419999999999789e+01
1.285822499999999913e+01 1.561988806959999820e+01 9.693890000000000384e+01 9.339350000000000307e+01
1.286255000000000059e+01 1.562015107839999928e+01 9.693940000000000623e+01 9.339279999999999404e+01
1.286687500000000028e+01 1.562038486399999826e+01 9.694010000000000105e+01 9.339209999999999923e+01
1.287119999999999997e+01 1.562073554240000028e+01 9.692759999999999820e+01 9.341049999999999898e+01
1.287552499999999966e+01 1.562096932799999927e+01 9.692860000000000298e+01 9.340919999999999845e+01
1.287985000000000113e+01 1.562123233680000034e+01 9.692860000000000298e+01 9.340819999999999368e+01
1.288417500000000082e+01 1.562146612239999754e+01 9.692929999999999779e+01 9.340720000000000312e+01
1.288850000000000051e+01 1.562172913119999862e+01 9.692940000000000111e+01 9.340640000000000498e+01
1.289282500000000020e+01 1.562199213999999969e+01 9.693019999999999925e+01 9.340550000000000352e+01
1.289715000000000167e+01 1.562225514879999722e+01 9.693040000000000589e+01 9.340479999999999450e+01
1.290147500000000136e+01 1.562248893439999797e+01 9.693120000000000402e+01 9.340399999999999636e+01
1.290580000000000105e+01 1.562275194319999905e+01 9.693149999999999977e+01 9.340319999999999823e+01
1.291012500000000074e+01 1.562298572879999981e+01 9.693229999999999791e+01 9.340250000000000341e+01
1.291445000000000221e+01 1.562324873760000088e+01 9.693259999999999366e+01 9.340179999999999438e+01
1.291877500000000012e+01 1.562348252319999986e+01 9.693340000000000600e+01 9.340109999999999957e+01
1.292309999999999981e+01 1.562374553199999916e+01 9.693370000000000175e+01 9.340040000000000475e+01
1.292742499999999950e+01 1.562397931759999814e+01 9.693449999999999989e+01 9.339960000000000662e+01
1.293175000000000097e+01 1.562424232639999921e+01 9.693479999999999563e+01 9.339889999999999759e+01
1.293607500000000066e+01 1.562447611199999997e+01 9.693559999999999377e+01 9.339820000000000277e+01
1.294040000000000035e+01 1.562473912079999749e+01 9.693590000000000373e+01 9.339759999999999707e+01
1.294472500000000004e+01 1.562497290639999825e+01 9.693670000000000186e+01 9.339690000000000225e+01
1.294905000000000150e+01 1.562520669199999901e+01 9.693699999999999761e+01 9.339619999999999322e+01
1.295337500000000119e+01 1.562546970080000008e+01 9.693779999999999575e+01 9.339549999999999841e+01
1.295770000000000088e+01 1.562570348639999906e+01 9.693810000000000571e+01 9.339480000000000359e+01
1.296202500000000057e+01 1.562593727199999982e+01 9.693890000000000384e+01 9.339409999999999457e+01
1.296635000000000204e+01 1.562620028080000090e+01 9.693919999999999959e+01 9.339339999999999975e+01
1.297067500000000173e+01 1.562643406639999810e+01 9.693999999999999773e+01 9.339279999999999404e+01
1.297500000000000142e+01 1.562666785199999886e+01 9.694039999999999679e+01 9.339209999999999923e+01
1.297932499999999933e+01 1.562698930720000057e+01 9.692860000000000298e+01 9.340940000000000509e+01
1.298364999999999903e+01 1.562722309279999777e+01 9.692919999999999447e+01 9.340810000000000457e+01
1.298797500000000049e+01 1.562748610159999885e+01 9.692950000000000443e+01 9.340709999999999980e+01
1.299230000000000018e+01 1.562771988719999960e+01 9.692990000000000350e+01 9.340609999999999502e+01
1.299662499999999987e+01 1.562798289600000068e+01 9.693040000000000589e+01 9.340540000000000020e+01
1.300094999999999956e+01 1.562824590479999820e+01 9.693080000000000496e+01 9.340449999999999875e+01
1.300527500000000103e+01 1.562847969039999896e+01 9.693129999999999313e+01 9.340380000000000393e+01
1.300960000000000072e+01 1.562871347599999794e+01 9.693179999999999552e+01 9.340300000000000580e+01
1.301392500000000041e+01 1.562897648479999901e+01 9.693240000000000123e+01 9.340240000000000009e+01
1.301825000000000010e+01 1.562921027039999977e+01 9.693290000000000362e+01 9.340160000000000196e+01
1.302257500000000157e+01 1.562947327919999729e+01 9.693340000000000600e+01 9.340089999999999293e+01
1.302690000000000126e+01 1.562970706479999805e+01 9.693389999999999418e+01 9.340019999999999811e+01
1.303122500000000095e+01 1.562994085039999881e+01 9.693449999999999989e+01 9.339960000000000662e+01
1.303554999999999886e+01 1.563017463599999779e+01 9.693500000000000227e+01 9.339879999999999427e+01
1.303987500000000033e+01 1.563040842159999855e+01 9.693559999999999377e+01 9.339820000000000277e+01
1.304420000000000002e+01 1.563067143039999962e+01 9.693609999999999616e+01 9.339749999999999375e+01
1.304852499999999971e+01 1.563090521600000038e+01 9.693670000000000186e+01 9.339690000000000225e+01
1.305284999999999940e+01 1.563113900159999936e+01 9.693710000000000093e+01 9.339610000000000412e+01
1.305717500000000086e+01 1.563137278720000012e+01 9.693779999999999575e+01 9.339549999999999841e+01
1.306150000000000055e+01 1.563160657280000088e+01 9.693819999999999482e+01 9.339480000000000359e+01
1.306582500000000024e+01 1.563184035840000163e+01 9.693880000000000052e+01 9.339419999999999789e+01
1.307014999999999993e+01 1.563207414399999706e+01 9.693930000000000291e+01 9.339350000000000307e+01
1.307447500000000140e+01 1.563230792959999782e+01 9.693989999999999441e+01 9.339289999999999736e+01
1.307880000000000109e+01 1.563254171519999858e+01 9.694039999999999679e+01 9.339220000000000255e+01
1.308312500000000078e+01 1.563280472399999965e+01 9.694100000000000250e+01 9.339159999999999684e+01
1.308745000000000047e+01 1.563309695599999749e+01 9.692829999999999302e+01 9.340940000000000509e+01
1.309177500000000194e+01 1.563327229519999939e+01 9.692860000000000298e+01 9.340819999999999368e+01
1.309609999999999985e+01 1.563350608080000015e+01 9.692820000000000391e+01 9.340720000000000312e+01
1.310042499999999954e+01 1.563373986640000091e+01 9.692910000000000537e+01 9.340630000000000166e+01
1.310474999999999923e+01 1.563397365199999989e+01 9.692889999999999873e+01 9.340550000000000352e+01
1.310907500000000070e+01 1.563423666079999919e+01 9.692990000000000350e+01 9.340470000000000539e+01
1.311340000000000039e+01 1.563447044639999817e+01 9.692980000000000018e+01 9.340399999999999636e+01
1.311772500000000008e+01 1.563470423199999892e+01 9.693080000000000496e+01 9.340330000000000155e+01
1.312204999999999977e+01 1.563493801759999968e+01 9.693080000000000496e+01 9.340260000000000673e+01
1.312637500000000124e+01 1.563517180319999866e+01 9.693179999999999552e+01 9.340189999999999770e+01
1.313070000000000093e+01 1.563540558879999942e+01 9.693189999999999884e+01 9.340130000000000621e+01
1.313502500000000062e+01 1.563563937440000018e+01 9.693280000000000030e+01 9.340059999999999718e+01
1.313935000000000031e+01 1.563587315999999916e+01 9.693290000000000362e+01 9.339990000000000236e+01
1.314367500000000177e+01 1.563610694559999992e+01 9.693380000000000507e+01 9.339929999999999666e+01
1.314800000000000146e+01 1.563634073120000068e+01 9.693399999999999750e+01 9.339860000000000184e+01
1.315232499999999938e+01 1.563657451680000143e+01 9.693479999999999563e+01 9.339799999999999613e+01
1.315664999999999907e+01 1.563680830239999686e+01 9.693510000000000559e+01 9.339730000000000132e+01
1.316097500000000053e+01 1.563704208799999762e+01 9.693590000000000373e+01 9.339669999999999561e+01
1.316530000000000022e+01 1.563727587359999838e+01 9.693619999999999948e+01 9.339610000000000412e+01
1.316962499999999991e+01 1.563750965919999913e+01 9.693689999999999429e+01 9.339539999999999509e+01
1.317394999999999960e+01 1.563774344479999812e+01 9.693720000000000425e+01 9.339480000000000359e+01
1.317827500000000107e+01 1.563794800719999856e+01 9.693800000000000239e+01 9.339419999999999789e+01
1.318260000000000076e+01 1.563818179279999754e+01 9.693829999999999814e+01 9.339350000000000307e+01
1.318692500000000045e+01 1.563841557839999830e+01 9.693899999999999295e+01 9.339289999999999736e+01
1.319125000000000014e+01 1.563864936399999905e+01 9.693940000000000623e+01 9.339230000000000587e+01
1.319557500000000161e+01 1.563894159600000044e+01 9.692430000000000234e+01 9.340770000000000550e+01
1.319990000000000130e+01 1.563914615839999911e+01 9.692409999999999570e+01 9.340659999999999741e+01
1.320422500000000099e+01 1.563937994399999987e+01 9.692430000000000234e+01 9.340560000000000684e+01
1.320854999999999890e+01 1.563961372960000062e+01 9.692470000000000141e+01 9.340470000000000539e+01
1.321287500000000037e+01 1.563984751520000138e+01 9.692510000000000048e+01 9.340399999999999636e+01
1.321720000000000006e+01 1.564008130079999681e+01 9.692560000000000286e+01 9.340319999999999823e+01
1.322152499999999975e+01 1.564031508639999757e+01 9.692600000000000193e+01 9.340250000000000341e+01
1.322584999999999944e+01 1.564054887199999833e+01 9.692659999999999343e+01 9.340179999999999438e+01
1.323017500000000091e+01 1.564078265759999908e+01 9.692700000000000671e+01 9.340120000000000289e+01
1.323450000000000060e+01 1.564101644319999806e+01 9.692759999999999820e+01 9.340049999999999386e+01
1.323882500000000029e+01 1.564125022879999882e+01 9.692810000000000059e+01 9.339990000000000236e+01
1.324314999999999998e+01 1.564148401439999958e+01 9.692860000000000298e+01 9.339919999999999334e+01
1.324747500000000144e+01 1.564171779999999856e+01 9.692910000000000537e+01 9.339860000000000184e+01
1.325180000000000113e+01 1.564192236239999900e+01 9.692959999999999354e+01 9.339790000000000703e+01
1.325612500000000082e+01 1.564215614799999976e+01 9.693009999999999593e+01 9.339740000000000464e+01
1.326045000000000051e+01 1.564238993359999874e+01 9.693070000000000164e+01 9.339669999999999561e+01
1.326477500000000198e+01 1.564262371919999950e+01 9.693120000000000402e+01 9.339610000000000412e+01
1.326910000000000167e+01 1.564282828159999816e+01 9.693170000000000641e+01 9.339539999999999509e+01
1.327342499999999959e+01 1.564306206719999892e+01 9.693219999999999459e+01 9.339490000000000691e+01
1.327774999999999928e+01 1.564329585279999968e+01 9.693280000000000030e+01 9.339419999999999789e+01
1.328207500000000074e+01 1.564350041519999834e+01 9.693330000000000268e+01 9.339369999999999550e+01
1.328640000000000043e+01 1.564373420079999910e+01 9.693380000000000507e+01 9.339300000000000068e+01
1.329072500000000012e+01 1.564396798639999986e+01 9.693429999999999325e+01 9.339249999999999829e+01
1.329504999999999981e+01 1.564417254879999852e+01 9.693489999999999895e+01 9.339180000000000348e+01
1.329937500000000128e+01 1.564440633439999928e+01 9.693540000000000134e+01 9.339130000000000109e+01
1.330370000000000097e+01 1.564469856640000067e+01 9.692130000000000223e+01 9.340630000000000166e+01
1.330802500000000066e+01 1.564490312879999934e+01 9.692140000000000555e+01 9.340540000000000020e+01
1.331235000000000035e+01 1.564513691440000009e+01 9.692159999999999798e+01 9.340439999999999543e+01
1.331667500000000182e+01 1.564537070000000085e+01 9.692210000000000036e+01 9.340359999999999729e+01
1.332100000000000151e+01 1.564560448560000161e+01 9.692230000000000700e+01 9.340279999999999916e+01
1.332532500000000120e+01 1.564583827119999704e+01 9.692300000000000182e+01 9.340210000000000434e+01
1.332964999999999911e+01 1.564604283360000103e+01 9.692329999999999757e+01 9.340139999999999532e+01
1.333397500000000058e+01 1.564627661920000001e+01 9.692400000000000659e+01 9.340080000000000382e+01
1.333830000000000027e+01 1.564651040479999722e+01 9.692430000000000234e+01 9.340009999999999479e+01
1.334262499999999996e+01 1.564674419039999798e+01 9.692489999999999384e+01 9.339950000000000330e+01
1.334694999999999965e+01 1.564694875280000019e+01 9.692529999999999291e+01 9.339879999999999427e+01
1.335127500000000111e+01 1.564718253840000095e+01 9.692589999999999861e+01 9.339820000000000277e+01
1.335560000000000080e+01 1.564738710079999962e+01 9.692629999999999768e+01 9.339759999999999707e+01
1.335992500000000049e+01 1.564762088640000037e+01 9.692700000000000671e+01 9.339700000000000557e+01
1.336425000000000018e+01 1.564785467200000113e+01 9.692730000000000246e+01 9.339639999999999986e+01
1.336857500000000165e+01 1.564805923439999980e+01 9.692799999999999727e+01 9.339579999999999416e+01
1.337290000000000134e+01 1.564829302000000055e+01 9.692829999999999302e+01 9.339520000000000266e+01
1.337722500000000103e+01 1.564849758239999922e+01 9.692900000000000205e+01 9.339459999999999695e+01
1.338155000000000072e+01 1.564873136799999997e+01 9.692940000000000111e+01 9.339400000000000546e+01
1.338587500000000219e+01 1.564893593039999864e+01 9.693000000000000682e+01 9.339350000000000307e+01
1.339020000000000010e+01 1.564914049279999908e+01 9.693040000000000589e+01 9.339279999999999404e+01
1.339452499999999979e+01 1.564937427839999806e+01 9.693110000000000070e+01 9.339230000000000587e+01
1.339884999999999948e+01 1.564957884079999850e+01 9.693139999999999645e+01 9.339170000000000016e+01
1.340317500000000095e+01 1.564981262639999926e+01 9.693210000000000548e+01 9.339109999999999445e+01
1.340750000000000064e+01 1.565001718879999792e+01 9.693250000000000455e+01 9.339050000000000296e+01
1.341182500000000033e+01 1.565030942079999932e+01 9.691920000000000357e+01 9.340590000000000259e+01
1.341615000000000002e+01 1.565051398319999976e+01 9.691939999999999600e+01 9.340479999999999450e+01
1.342047500000000149e+01 1.565074776879999874e+01 9.691960000000000264e+01 9.340399999999999636e+01
1.342480000000000118e+01 1.565095233119999918e+01 9.692000000000000171e+01 9.340300000000000580e+01
1.342912500000000087e+01 1.565118611679999816e+01 9.692040000000000077e+01 9.340240000000000009e+01
1.343345000000000056e+01 1.565141990239999892e+01 9.692090000000000316e+01 9.340160000000000196e+01
1.343777500000000202e+01 1.565162446479999936e+01 9.692130000000000223e+01 9.340109999999999957e+01
1.344210000000000171e+01 1.565185825039999834e+01 9.692180000000000462e+01 9.340030000000000143e+01
1.344642499999999963e+01 1.565206281279999878e+01 9.692230000000000700e+01 9.339979999999999905e+01
1.345074999999999932e+01 1.565229659839999776e+01 9.692279999999999518e+01 9.339910000000000423e+01
1.345507500000000078e+01 1.565250116079999820e+01 9.692319999999999425e+01 9.339860000000000184e+01
1.345940000000000047e+01 1.565273494639999896e+01 9.692369999999999663e+01 9.339790000000000703e+01
1.346372500000000016e+01 1.565293950880000118e+01 9.692419999999999902e+01 9.339740000000000464e+01
1.346804999999999986e+01 1.565314407119999984e+01 9.692470000000000141e+01 9.339679999999999893e+01
1.347237500000000132e+01 1.565337785680000060e+01 9.692520000000000380e+01 9.339629999999999654e+01
1.347670000000000101e+01 1.565358241919999926e+01 9.692570000000000618e+01 9.339560000000000173e+01
1.348102500000000070e+01 1.565378698159999971e+01 9.692619999999999436e+01 9.339509999999999934e+01
1.348535000000000039e+01 1.565399154399999837e+01 9.692669999999999675e+01 9.339449999999999363e+01
1.348967500000000186e+01 1.565422532959999913e+01 9.692719999999999914e+01 9.339400000000000546e+01
1.349400000000000155e+01 1.565442989199999779e+01 9.692770000000000152e+01 9.339329999999999643e+01
1.349832500000000124e+01 1.565463445439999823e+01 9.692820000000000391e+01 9.339279999999999404e+01
1.350265000000000093e+01 1.565483901680000045e+01 9.692870000000000630e+01 9.339220000000000255e+01
1.350697500000000062e+01 1.565504357919999912e+01 9.692919999999999447e+01 9.339170000000000016e+01
1.351130000000000031e+01 1.565527736479999987e+01 9.692969999999999686e+01 9.339109999999999445e+01
1.351562500000000000e+01 1.565548192719999854e+01 9.693030000000000257e+01 9.339060000000000628e+01
1.351994999999999969e+01 1.565577415919999815e+01 9.691759999999999309e+01 9.340489999999999782e+01
1.352427499999999938e+01 1.565594949840000005e+01 9.691819999999999879e+01 9.340389999999999304e+01
1.352860000000000085e+01 1.565618328400000081e+01 9.691809999999999548e+01 9.340300000000000580e+01
1.353292500000000054e+01 1.565638784639999948e+01 9.691880000000000450e+01 9.340219999999999345e+01
1.353725000000000023e+01 1.565662163200000023e+01 9.691889999999999361e+01 9.340149999999999864e+01
1.354157499999999992e+01 1.565682619439999890e+01 9.691960000000000264e+01 9.340089999999999293e+01
1.354590000000000138e+01 1.565703075679999756e+01 9.691979999999999507e+01 9.340019999999999811e+01
1.355022500000000107e+01 1.565726454239999832e+01 9.692050000000000409e+01 9.339960000000000662e+01
1.355455000000000076e+01 1.565746910479999876e+01 9.692069999999999652e+01 9.339900000000000091e+01
1.355887500000000045e+01 1.565767366720000098e+01 9.692140000000000555e+01 9.339839999999999520e+01
1.356320000000000192e+01 1.565790745279999818e+01 9.692170000000000130e+01 9.339780000000000371e+01
1.356752499999999984e+01 1.565811201520000040e+01 9.692239999999999611e+01 9.339730000000000132e+01
1.357184999999999953e+01 1.565831657759999906e+01 9.692270000000000607e+01 9.339669999999999561e+01
1.357617499999999922e+01 1.565852113999999951e+01 9.692329999999999757e+01 9.339610000000000412e+01
1.358050000000000068e+01 1.565872570239999817e+01 9.692359999999999332e+01 9.339560000000000173e+01
1.358482500000000037e+01 1.565893026479999861e+01 9.692430000000000234e+01 9.339499999999999602e+01
1.358915000000000006e+01 1.565913482720000083e+01 9.692459999999999809e+01 9.339449999999999363e+01
1.359347499999999975e+01 1.565933938959999949e+01 9.692529999999999291e+01 9.339390000000000214e+01
1.359780000000000122e+01 1.565954395199999993e+01 9.692560000000000286e+01 9.339339999999999975e+01
1.360212500000000091e+01 1.565974851439999860e+01 9.692619999999999436e+01 9.339279999999999404e+01
1.360645000000000060e+01 1.565995307679999726e+01 9.692659999999999343e+01 9.339230000000000587e+01
1.361077500000000029e+01 1.566015763920000126e+01 9.692719999999999914e+01 9.339180000000000348e+01
1.361510000000000176e+01 1.566036220159999992e+01 9.692749999999999488e+01 9.339119999999999777e+01
1.361942500000000145e+01 1.566056676400000036e+01 9.692820000000000391e+01 9.339069999999999538e+01
1.362374999999999936e+01 1.566077132639999903e+01 9.692849999999999966e+01 9.339010000000000389e+01
1.362807499999999905e+01 1.566106355840000042e+01 9.691649999999999920e+01 9.340409999999999968e+01
1.363240000000000052e+01 1.566123889759999877e+01 9.691679999999999495e+01 9.340300000000000580e+01
1.363672500000000021e+01 1.566147268319999952e+01 9.691700000000000159e+01 9.340229999999999677e+01
1.364104999999999990e+01 1.566167724559999819e+01 9.691750000000000398e+01 9.340139999999999532e+01
1.364537499999999959e+01 1.566191103119999894e+01 9.691779999999999973e+01 9.340080000000000382e+01
1.364970000000000105e+01 1.566211559359999939e+01 9.691830000000000211e+01 9.340009999999999479e+01
1.365402500000000074e+01 1.566232015599999805e+01 9.691870000000000118e+01 9.339960000000000662e+01
1.365835000000000043e+01 1.566252471840000027e+01 9.691910000000000025e+01 9.339889999999999759e+01
1.366267500000000013e+01 1.566272928080000071e+01 9.691960000000000264e+01 9.339839999999999520e+01
1.366700000000000159e+01 1.566293384319999937e+01 9.692010000000000502e+01 9.339770000000000039e+01
1.367132500000000128e+01 1.566313840559999804e+01 9.692050000000000409e+01 9.339730000000000132e+01
1.367565000000000097e+01 1.566334296799999848e+01 9.692100000000000648e+01 9.339660000000000650e+01
1.367997499999999889e+01 1.566354753039999714e+01 9.692149999999999466e+01 9.339619999999999322e+01
1.368430000000000035e+01 1.566375209280000114e+01 9.692189999999999372e+01 9.339549999999999841e+01
1.368862500000000004e+01 1.566395665519999980e+01 9.692239999999999611e+01 9.339509999999999934e+01
1.369294999999999973e+01 1.566416121759999847e+01 9.692289999999999850e+01 9.339449999999999363e+01
1.369727499999999942e+01 1.566436577999999891e+01 9.692340000000000089e+01 9.339400000000000546e+01
1.370160000000000089e+01 1.566457034239999757e+01 9.692379999999999995e+01 9.339339999999999975e+01
1.370592500000000058e+01 1.566474568159999947e+01 9.692430000000000234e+01 9.339300000000000068e+01
1.371025000000000027e+01 1.566495024399999814e+01 9.692480000000000473e+01 9.339239999999999498e+01
1.371457499999999996e+01 1.566515480639999858e+01 9.692529999999999291e+01 9.339190000000000680e+01
1.371890000000000143e+01 1.566535936879999724e+01 9.692570000000000618e+01 9.339130000000000109e+01
1.372322500000000112e+01 1.566556393120000124e+01 9.692629999999999768e+01 9.339090000000000202e+01
1.372755000000000081e+01 1.566573927039999958e+01 9.692669999999999675e+01 9.339029999999999632e+01
1.373187500000000050e+01 1.566594383279999825e+01 9.692719999999999914e+01 9.338979999999999393e+01
1.373620000000000196e+01 1.566623606479999964e+01 9.691599999999999682e+01 9.340279999999999916e+01
1.374052499999999988e+01 1.566641140399999799e+01 9.691670000000000584e+01 9.340179999999999438e+01
1.374484999999999957e+01 1.566661596639999843e+01 9.691660000000000252e+01 9.340099999999999625e+01
1.374917499999999926e+01 1.566682052879999709e+01 9.691729999999999734e+01 9.340030000000000143e+01
1.375350000000000072e+01 1.566702509120000109e+01 9.691729999999999734e+01 9.339960000000000662e+01
1.375782500000000041e+01 1.566722965359999975e+01 9.691800000000000637e+01 9.339900000000000091e+01
1.376215000000000011e+01 1.566743421599999841e+01 9.691819999999999879e+01 9.339839999999999520e+01
1.376647499999999980e+01 1.566763877839999886e+01 9.691889999999999361e+01 9.339790000000000703e+01
1.377080000000000126e+01 1.566784334079999752e+01 9.691910000000000025e+01 9.339730000000000132e+01
1.377512500000000095e+01 1.566804790319999974e+01 9.691979999999999507e+01 9.339669999999999561e+01
1.377945000000000064e+01 1.566825246560000018e+01 9.692000000000000171e+01 9.339619999999999322e+01
1.378377500000000033e+01 1.566845702799999884e+01 9.692069999999999652e+01 9.339570000000000505e+01
1.378810000000000180e+01 1.566863236719999719e+01 9.692090000000000316e+01 9.339509999999999934e+01
1.379242500000000149e+01 1.566883692960000118e+01 9.692159999999999798e+01 9.339459999999999695e+01
1.379675000000000118e+01 1.566904149199999985e+01 9.692180000000000462e+01 9.339409999999999457e+01
1.380107499999999909e+01 1.566924605439999851e+01 9.692249999999999943e+01 9.339360000000000639e+01
1.380540000000000056e+01 1.566942139359999864e+01 9.692279999999999518e+01 9.339310000000000400e+01
1.380972500000000025e+01 1.566962595600000085e+01 9.692340000000000089e+01 9.339249999999999829e+01
1.381404999999999994e+01 1.566983051839999952e+01 9.692369999999999663e+01 9.339199999999999591e+01
1.381837499999999963e+01 1.567000585759999787e+01 9.692430000000000234e+01 9.339149999999999352e+01
1.382270000000000110e+01 1.567021041999999831e+01 9.692459999999999809e+01 9.339100000000000534e+01
1.382702500000000079e+01 1.567038575920000021e+01 9.692529999999999291e+01 9.339050000000000296e+01
1.383135000000000048e+01 1.567059032159999887e+01 9.692560000000000286e+01 9.339000000000000057e+01
1.383567500000000017e+01 1.567079488399999754e+01 9.692619999999999436e+01 9.338949999999999818e+01
1.384000000000000163e+01 1.567097022319999944e+01 9.692650000000000432e+01 9.338899999999999579e+01
1.384432500000000132e+01 1.567123323199999874e+01 9.691559999999999775e+01 9.340229999999999677e+01
1.384865000000000101e+01 1.567140857120000064e+01 9.691599999999999682e+01 9.340130000000000621e+01
1.385297500000000070e+01 1.567161313359999930e+01 9.691620000000000346e+01 9.340059999999999718e+01
1.385730000000000217e+01 1.567181769599999797e+01 9.691660000000000252e+01 9.339979999999999905e+01
1.386162500000000009e+01 1.567202225839999841e+01 9.691689999999999827e+01 9.339929999999999666e+01
1.386594999999999978e+01 1.567222682080000062e+01 9.691729999999999734e+01 9.339860000000000184e+01
1.387027499999999947e+01 1.567243138319999929e+01 9.691769999999999641e+01 9.339809999999999945e+01
1.387460000000000093e+01 1.567260672239999941e+01 9.691819999999999879e+01 9.339749999999999375e+01
1.387892500000000062e+01 1.567281128479999808e+01 9.691859999999999786e+01 9.339700000000000557e+01
1.388325000000000031e+01 1.567301584720000029e+01 9.691899999999999693e+01 9.339639999999999986e+01
1.388757500000000000e+01 1.567319118639999864e+01 9.691949999999999932e+01 9.339589999999999748e+01
1.389190000000000147e+01 1.567339574879999908e+01 9.691989999999999839e+01 9.339539999999999509e+01
1.389622500000000116e+01 1.567360031119999775e+01 9.692040000000000077e+01 9.339490000000000691e+01
1.390055000000000085e+01 1.567377565039999965e+01 9.692079999999999984e+01 9.339430000000000121e+01
1.390487500000000054e+01 1.567398021279999831e+01 9.692130000000000223e+01 9.339390000000000214e+01
1.390920000000000201e+01 1.567415555199999844e+01 9.692170000000000130e+01 9.339329999999999643e+01
1.391352500000000170e+01 1.567436011440000065e+01 9.692220000000000368e+01 9.339289999999999736e+01
1.391784999999999961e+01 1.567453545359999900e+01 9.692260000000000275e+01 9.339239999999999498e+01
1.392217499999999930e+01 1.567474001599999767e+01 9.692310000000000514e+01 9.339190000000000680e+01
1.392650000000000077e+01 1.567491535519999957e+01 9.692350000000000421e+01 9.339140000000000441e+01
1.393082500000000046e+01 1.567509069439999791e+01 9.692400000000000659e+01 9.339090000000000202e+01
1.393515000000000015e+01 1.567529525679999836e+01 9.692440000000000566e+01 9.339039999999999964e+01
1.393947499999999984e+01 1.567547059600000026e+01 9.692489999999999384e+01 9.339000000000000057e+01
1.394380000000000130e+01 1.567567515839999892e+01 9.692529999999999291e+01 9.338939999999999486e+01
1.394812500000000099e+01 1.567585049759999727e+01 9.692579999999999529e+01 9.338899999999999579e+01
1.395245000000000068e+01 1.567611350639999834e+01 9.691500000000000625e+01 9.340120000000000289e+01
1.395677500000000038e+01 1.567628884560000024e+01 9.691570000000000107e+01 9.340019999999999811e+01
1.396110000000000184e+01 1.567649340800000068e+01 9.691559999999999775e+01 9.339950000000000330e+01
1.396542500000000153e+01 1.567669797039999935e+01 9.691620000000000346e+01 9.339879999999999427e+01
1.396975000000000122e+01 1.567687330959999770e+01 9.691630000000000678e+01 9.339820000000000277e+01
1.397407499999999914e+01 1.567707787199999991e+01 9.691700000000000159e+01 9.339759999999999707e+01
1.397840000000000060e+01 1.567728243440000035e+01 9.691719999999999402e+01 9.339709999999999468e+01
1.398272500000000029e+01 1.567745777359999870e+01 9.691779999999999973e+01 9.339650000000000318e+01
1.398704999999999998e+01 1.567766233599999737e+01 9.691800000000000637e+01 9.339600000000000080e+01
1.399137499999999967e+01 1.567783767519999927e+01 9.691859999999999786e+01 9.339549999999999841e+01
1.399570000000000114e+01 1.567801301439999762e+01 9.691889999999999361e+01 9.339499999999999602e+01
1.400002500000000083e+01 1.567821757679999806e+01 9.691949999999999932e+01 9.339449999999999363e+01
1.400435000000000052e+01 1.567839291599999996e+01 9.691970000000000596e+01 9.339400000000000546e+01
1.400867500000000021e+01 1.567859747839999862e+01 9.692040000000000077e+01 9.339350000000000307e+01
1.401300000000000168e+01 1.567877281760000052e+01 9.692059999999999320e+01 9.339300000000000068e+01
1.401732500000000137e+01 1.567894815679999887e+01 9.692119999999999891e+01 9.339249999999999829e+01
1.402165000000000106e+01 1.567915271919999931e+01 9.692149999999999466e+01 9.339209999999999923e+01
1.402597500000000075e+01 1.567932805840000121e+01 9.692210000000000036e+01 9.339159999999999684e+01
1.403030000000000221e+01 1.567950339759999956e+01 9.692239999999999611e+01 9.339109999999999445e+01
1.403462500000000190e+01 1.567970795999999822e+01 9.692300000000000182e+01 9.339060000000000628e+01
1.403894999999999982e+01 1.567988329920000012e+01 9.692329999999999757e+01 9.339019999999999300e+01
1.404327499999999951e+01 1.568005863839999847e+01 9.692390000000000327e+01 9.338970000000000482e+01
1.404760000000000097e+01 1.568023397760000037e+01 9.692419999999999902e+01 9.338920000000000243e+01
1.405192500000000067e+01 1.568043853999999904e+01 9.692480000000000473e+01 9.338880000000000337e+01
1.405625000000000036e+01 1.568061387919999916e+01 9.692510000000000048e+01 9.338830000000000098e+01
1.406057500000000005e+01 1.568084766479999814e+01 9.691459999999999297e+01 9.340080000000000382e+01
1.406489999999999974e+01 1.568102300400000004e+01 9.691519999999999868e+01 9.339990000000000236e+01
1.406922500000000120e+01 1.568122756640000048e+01 9.691530000000000200e+01 9.339919999999999334e+01
1.407355000000000089e+01 1.568140290559999883e+01 9.691570000000000107e+01 9.339849999999999852e+01
1.407787500000000058e+01 1.568160746799999750e+01 9.691599999999999682e+01 9.339790000000000703e+01
1.408220000000000027e+01 1.568178280719999940e+01 9.691649999999999920e+01 9.339730000000000132e+01
1.408652500000000174e+01 1.568198736959999984e+01 9.691679999999999495e+01 9.339679999999999893e+01
1.409085000000000143e+01 1.568216270879999996e+01 9.691719999999999402e+01 9.339629999999999654e+01
1.409517499999999934e+01 1.568236727120000040e+01 9.691759999999999309e+01 9.339579999999999416e+01
1.409949999999999903e+01 1.568254261039999875e+01 9.691809999999999548e+01 9.339530000000000598e+01
1.410382500000000050e+01 1.568271794960000065e+01 9.691849999999999454e+01 9.339480000000000359e+01
1.410815000000000019e+01 1.568289328879999900e+01 9.691889999999999361e+01 9.339430000000000121e+01
1.411247499999999988e+01 1.568309785119999766e+01 9.691930000000000689e+01 9.339390000000000214e+01
1.411679999999999957e+01 1.568327319039999956e+01 9.691979999999999507e+01 9.339329999999999643e+01
1.412112500000000104e+01 1.568344852959999969e+01 9.692019999999999413e+01 9.339289999999999736e+01
1.412545000000000073e+01 1.568362386879999981e+01 9.692059999999999320e+01 9.339239999999999498e+01
1.412977500000000042e+01 1.568379920799999994e+01 9.692109999999999559e+01 9.339199999999999591e+01
1.413410000000000011e+01 1.568397454719999828e+01 9.692149999999999466e+01 9.339149999999999352e+01
1.413842500000000157e+01 1.568414988640000018e+01 9.692189999999999372e+01 9.339109999999999445e+01
1.414275000000000126e+01 1.568435444879999885e+01 9.692230000000000700e+01 9.339060000000000628e+01
1.414707500000000095e+01 1.568452978800000075e+01 9.692279999999999518e+01 9.339019999999999300e+01
1.415139999999999887e+01 1.568470512719999910e+01 9.692319999999999425e+01 9.338970000000000482e+01
1.415572500000000034e+01 1.568488046639999745e+01 9.692369999999999663e+01 9.338930000000000575e+01
1.416005000000000003e+01 1.568505580559999935e+01 9.692400000000000659e+01 9.338880000000000337e+01
1.416437499999999972e+01 1.568523114479999769e+01 9.692449999999999477e+01 9.338840000000000430e+01
1.416869999999999941e+01 1.568546493039999845e+01 9.691389999999999816e+01 9.340009999999999479e+01
1.417302500000000087e+01 1.568564026960000035e+01 9.691469999999999629e+01 9.339919999999999334e+01
1.417735000000000056e+01 1.568584483199999902e+01 9.691469999999999629e+01 9.339849999999999852e+01
1.418167500000000025e+01 1.568602017119999736e+01 9.691530000000000200e+01 9.339780000000000371e+01
1.418599999999999994e+01 1.568619551039999926e+01 9.691540000000000532e+01 9.339730000000000132e+01
1.419032500000000141e+01 1.568640007279999971e+01 9.691599999999999682e+01 9.339669999999999561e+01
1.419465000000000110e+01 1.568657541199999805e+01 9.691620000000000346e+01 9.339619999999999322e+01
1.419897500000000079e+01 1.568675075119999995e+01 9.691679999999999495e+01 9.339570000000000505e+01
1.420330000000000048e+01 1.568692609039999830e+01 9.691700000000000159e+01 9.339520000000000266e+01
1.420762500000000195e+01 1.568710142960000020e+01 9.691759999999999309e+01 9.339470000000000027e+01
1.421194999999999986e+01 1.568730599199999887e+01 9.691779999999999973e+01 9.339430000000000121e+01
1.421627499999999955e+01 1.568748133119999721e+01 9.691840000000000543e+01 9.339379999999999882e+01
1.422059999999999924e+01 1.568765667039999911e+01 9.691870000000000118e+01 9.339329999999999643e+01
1.422492500000000071e+01 1.568783200959999924e+01 9.691930000000000689e+01 9.339289999999999736e+01
1.422925000000000040e+01 1.568800734879999936e+01 9.691949999999999932e+01 9.339239999999999498e+01
1.423357500000000009e+01 1.568818268799999949e+01 9.692010000000000502e+01 9.339199999999999591e+01
1.423789999999999978e+01 1.568835802720000139e+01 9.692040000000000077e+01 9.339149999999999352e+01
1.424222500000000124e+01 1.568853336639999974e+01 9.692090000000000316e+01 9.339109999999999445e+01
1.424655000000000094e+01 1.568870870559999808e+01 9.692119999999999891e+01 9.339069999999999538e+01
1.425087500000000063e+01 1.568888404479999998e+01 9.692180000000000462e+01 9.339019999999999300e+01
1.425520000000000032e+01 1.568905938399999833e+01 9.692210000000000036e+01 9.338979999999999393e+01
1.425952500000000178e+01 1.568920549999999814e+01 9.692260000000000275e+01 9.338930000000000575e+01
1.426385000000000147e+01 1.568938083920000004e+01 9.692289999999999850e+01 9.338890000000000668e+01
1.426817500000000116e+01 1.568955617840000016e+01 9.692350000000000421e+01 9.338849999999999341e+01
1.427249999999999908e+01 1.568973151759999851e+01 9.692379999999999995e+01 9.338800000000000523e+01
1.427682500000000054e+01 1.568996530319999749e+01 9.691419999999999391e+01 9.339950000000000330e+01
1.428115000000000023e+01 1.569014064239999939e+01 9.691469999999999629e+01 9.339860000000000184e+01
1.428547499999999992e+01 1.569031598159999774e+01 9.691500000000000625e+01 9.339790000000000703e+01
1.428979999999999961e+01 1.569049132079999964e+01 9.691530000000000200e+01 9.339730000000000132e+01
1.429412500000000108e+01 1.569069588320000008e+01 9.691559999999999775e+01 9.339669999999999561e+01
1.429845000000000077e+01 1.569087122239999843e+01 9.691599999999999682e+01 9.339619999999999322e+01
1.430277500000000046e+01 1.569104656160000033e+01 9.691639999999999588e+01 9.339570000000000505e+01
1.430710000000000015e+01 1.569122190079999868e+01 9.691679999999999495e+01 9.339520000000000266e+01
1.431142500000000162e+01 1.569139724000000058e+01 9.691719999999999402e+01 9.339480000000000359e+01
1.431575000000000131e+01 1.569157257919999893e+01 9.691759999999999309e+01 9.339419999999999789e+01
1.432007500000000100e+01 1.569174791840000083e+01 9.691800000000000637e+01 9.339379999999999882e+01
1.432440000000000069e+01 1.569192325759999918e+01 9.691840000000000543e+01 9.339329999999999643e+01
1.432872500000000215e+01 1.569209859679999752e+01 9.691880000000000450e+01 9.339289999999999736e+01
1.433305000000000007e+01 1.569227393599999942e+01 9.691920000000000357e+01 9.339249999999999829e+01
1.433737499999999976e+01 1.569244927519999777e+01 9.691970000000000596e+01 9.339209999999999923e+01
1.434169999999999945e+01 1.569259539119999936e+01 9.692010000000000502e+01 9.339159999999999684e+01
1.434602500000000092e+01 1.569277073039999770e+01 9.692050000000000409e+01 9.339119999999999777e+01
1.435035000000000061e+01 1.569294606959999960e+01 9.692090000000000316e+01 9.339069999999999538e+01
1.435467500000000030e+01 1.569312140879999795e+01 9.692130000000000223e+01 9.339039999999999964e+01
1.435899999999999999e+01 1.569329674799999985e+01 9.692170000000000130e+01 9.338989999999999725e+01
1.436332500000000145e+01 1.569344286400000144e+01 9.692220000000000368e+01 9.338949999999999818e+01
1.436765000000000114e+01 1.569361820319999978e+01 9.692249999999999943e+01 9.338899999999999579e+01
1.437197500000000083e+01 1.569379354239999813e+01 9.692300000000000182e+01 9.338870000000000005e+01
1.437630000000000052e+01 1.569396888160000003e+01 9.692340000000000089e+01 9.338819999999999766e+01
1.438062500000000199e+01 1.569411499759999984e+01 9.692390000000000327e+01 9.338779999999999859e+01
1.438495000000000168e+01 1.569437800639999914e+01 9.691370000000000573e+01 9.339820000000000277e+01
1.438927499999999959e+01 1.569452412239999894e+01 9.691459999999999297e+01 9.339740000000000464e+01
1.439359999999999928e+01 1.569469946159999729e+01 9.691450000000000387e+01 9.339669999999999561e+01
1.439792500000000075e+01 1.569487480079999919e+01 9.691509999999999536e+01 9.339610000000000412e+01
1.440225000000000044e+01 1.569505013999999754e+01 9.691519999999999868e+01 9.339560000000000173e+01
1.440657500000000013e+01 1.569522547919999944e+01 9.691580000000000439e+01 9.339499999999999602e+01
1.441089999999999982e+01 1.569540081839999779e+01 9.691589999999999350e+01 9.339459999999999695e+01
1.441522500000000129e+01 1.569557615759999969e+01 9.691660000000000252e+01 9.339409999999999457e+01
1.441955000000000098e+01 1.569575149679999981e+01 9.691670000000000584e+01 9.339360000000000639e+01
1.442387500000000067e+01 1.569592683599999994e+01 9.691729999999999734e+01 9.339319999999999311e+01
1.442820000000000036e+01 1.569607295199999797e+01 9.691750000000000398e+01 9.339279999999999404e+01
1.443252500000000182e+01 1.569624829119999987e+01 9.691809999999999548e+01 9.339230000000000587e+01
1.443685000000000151e+01 1.569642363039999822e+01 9.691830000000000211e+01 9.339190000000000680e+01
1.444117500000000121e+01 1.569659896960000012e+01 9.691889999999999361e+01 9.339149999999999352e+01
1.444549999999999912e+01 1.569674508559999815e+01 9.691910000000000025e+01 9.339100000000000534e+01
1.444982500000000059e+01 1.569692042480000005e+01 9.691970000000000596e+01 9.339060000000000628e+01
1.445415000000000028e+01 1.569709576399999840e+01 9.692000000000000171e+01 9.339019999999999300e+01
1.445847499999999997e+01 1.569724187999999998e+01 9.692050000000000409e+01 9.338979999999999393e+01
1.446279999999999966e+01 1.569741721919999833e+01 9.692079999999999984e+01 9.338939999999999486e+01
1.446712500000000112e+01 1.569759255840000023e+01 9.692130000000000223e+01 9.338899999999999579e+01
1.447145000000000081e+01 1.569773867439999826e+01 9.692159999999999798e+01 9.338859999999999673e+01
1.447577500000000050e+01 1.569791401360000016e+01 9.692220000000000368e+01 9.338819999999999766e+01
1.448010000000000019e+01 1.569806012959999997e+01 9.692239999999999611e+01 9.338779999999999859e+01
1.448442500000000166e+01 1.569823546879999832e+01 9.692300000000000182e+01 9.338739999999999952e+01
1.448875000000000135e+01 1.569841080799999844e+01 9.692319999999999425e+01 9.338689999999999714e+01
1.449307500000000104e+01 1.569861537040000066e+01 9.691379999999999484e+01 9.339660000000000650e+01
1.449740000000000073e+01 1.569876148639999869e+01 9.691440000000000055e+01 9.339579999999999416e+01
1.450172500000000220e+01 1.569893682560000059e+01 9.691459999999999297e+01 9.339520000000000266e+01
1.450605000000000011e+01 1.569911216479999894e+01 9.691500000000000625e+01 9.339459999999999695e+01
1.451037499999999980e+01 1.569928750400000084e+01 9.691530000000000200e+01 9.339409999999999457e+01
1.451469999999999949e+01 1.569946284319999918e+01 9.691570000000000107e+01 9.339350000000000307e+01
1.451902500000000096e+01 1.569963818240000109e+01 9.691599999999999682e+01 9.339310000000000400e+01
1.452335000000000065e+01 1.569981352159999943e+01 9.691639999999999588e+01 9.339260000000000161e+01
1.452767500000000034e+01 1.569995963759999924e+01 9.691679999999999495e+01 9.339220000000000255e+01
1.453200000000000003e+01 1.570013497679999936e+01 9.691719999999999402e+01 9.339170000000000016e+01
1.453632500000000149e+01 1.570031031599999949e+01 9.691759999999999309e+01 9.339140000000000441e+01
1.454065000000000119e+01 1.570045643199999752e+01 9.691790000000000305e+01 9.339090000000000202e+01
1.454497500000000088e+01 1.570063177119999942e+01 9.691830000000000211e+01 9.339050000000000296e+01
1.454930000000000057e+01 1.570077788720000100e+01 9.691870000000000118e+01 9.339010000000000389e+01
1.455362500000000203e+01 1.570095322639999935e+01 9.691910000000000025e+01 9.338970000000000482e+01
1.455795000000000172e+01 1.570109934240000094e+01 9.691949999999999932e+01 9.338930000000000575e+01
1.456227500000000141e+01 1.570127468159999928e+01 9.691989999999999839e+01 9.338890000000000668e+01
1.456659999999999933e+01 1.570145002080000118e+01 9.692029999999999745e+01 9.338849999999999341e+01
1.457092500000000079e+01 1.570159613679999921e+01 9.692069999999999652e+01 9.338809999999999434e+01
1.457525000000000048e+01 1.570177147599999934e+01 9.692109999999999559e+01 9.338769999999999527e+01
1.457957500000000017e+01 1.570191759199999737e+01 9.692149999999999466e+01 9.338729999999999620e+01
1.458389999999999986e+01 1.570209293119999927e+01 9.692189999999999372e+01 9.338689999999999714e+01
1.458822500000000133e+01 1.570223904720000085e+01 9.692230000000000700e+01 9.338649999999999807e+01
1.459255000000000102e+01 1.570238516319999889e+01 9.692270000000000607e+01 9.338609999999999900e+01
1.459687500000000071e+01 1.570256050240000079e+01 9.692310000000000514e+01 9.338580000000000325e+01
1.460120000000000040e+01 1.570276506479999945e+01 9.691370000000000573e+01 9.339650000000000318e+01
1.460552500000000009e+01 1.570294040399999780e+01 9.691440000000000055e+01 9.339579999999999416e+01
1.460985000000000156e+01 1.570308651999999938e+01 9.691450000000000387e+01 9.339509999999999934e+01
1.461417500000000125e+01 1.570326185919999773e+01 9.691500000000000625e+01 9.339459999999999695e+01
1.461850000000000094e+01 1.570343719839999963e+01 9.691509999999999536e+01 9.339400000000000546e+01
1.462282499999999885e+01 1.570358331440000121e+01 9.691570000000000107e+01 9.339360000000000639e+01
1.462715000000000032e+01 1.570375865359999956e+01 9.691580000000000439e+01 9.339310000000000400e+01
1.463147500000000001e+01 1.570393399280000146e+01 9.691639999999999588e+01 9.339270000000000493e+01
1.463579999999999970e+01 1.570408010879999772e+01 9.691660000000000252e+01 9.339220000000000255e+01
1.464012499999999939e+01 1.570425544799999962e+01 9.691710000000000491e+01 9.339180000000000348e+01
1.464445000000000086e+01 1.570440156399999765e+01 9.691729999999999734e+01 9.339140000000000441e+01
1.464877500000000055e+01 1.570457690319999955e+01 9.691790000000000305e+01 9.339100000000000534e+01
1.465310000000000024e+01 1.570472301920000113e+01 9.691809999999999548e+01 9.339060000000000628e+01
1.465742499999999993e+01 1.570489835839999948e+01 9.691870000000000118e+01 9.339019999999999300e+01
1.466175000000000139e+01 1.570504447440000106e+01 9.691889999999999361e+01 9.338979999999999393e+01
1.466607500000000108e+01 1.570521981359999941e+01 9.691939999999999600e+01 9.338939999999999486e+01
1.467040000000000077e+01 1.570536592959999922e+01 9.691970000000000596e+01 9.338899999999999579e+01
1.467472500000000046e+01 1.570551204560000080e+01 9.692019999999999413e+01 9.338859999999999673e+01
1.467905000000000193e+01 1.570568738479999915e+01 9.692050000000000409e+01 9.338819999999999766e+01
1.468337499999999984e+01 1.570583350080000073e+01 9.692100000000000648e+01 9.338790000000000191e+01
1.468769999999999953e+01 1.570597961679999699e+01 9.692119999999999891e+01 9.338750000000000284e+01
1.469202499999999922e+01 1.570615495599999889e+01 9.692180000000000462e+01 9.338710000000000377e+01
1.469635000000000069e+01 1.570630107200000047e+01 9.692199999999999704e+01 9.338670000000000471e+01
1.470067500000000038e+01 1.570644718799999850e+01 9.692260000000000275e+01 9.338630000000000564e+01
1.470500000000000007e+01 1.570662252720000041e+01 9.692279999999999518e+01 9.338590000000000657e+01
1.470932499999999976e+01 1.570682708959999907e+01 9.691360000000000241e+01 9.339629999999999654e+01
1.471365000000000123e+01 1.570697320560000065e+01 9.691419999999999391e+01 9.339549999999999841e+01
1.471797500000000092e+01 1.570714854479999900e+01 9.691440000000000055e+01 9.339490000000000691e+01
1.472230000000000061e+01 1.570729466080000059e+01 9.691479999999999961e+01 9.339430000000000121e+01
1.472662500000000030e+01 1.570746999999999893e+01 9.691500000000000625e+01 9.339390000000000214e+01
1.473095000000000176e+01 1.570761611599999874e+01 9.691540000000000532e+01 9.339339999999999975e+01
1.473527500000000146e+01 1.570779145519999886e+01 9.691570000000000107e+01 9.339300000000000068e+01
1.473959999999999937e+01 1.570793757119999867e+01 9.691610000000000014e+01 9.339249999999999829e+01
1.474392499999999906e+01 1.570811291040000057e+01 9.691649999999999920e+01 9.339209999999999923e+01
1.474825000000000053e+01 1.570825902639999860e+01 9.691679999999999495e+01 9.339170000000000016e+01
1.475257500000000022e+01 1.570840514240000019e+01 9.691719999999999402e+01 9.339130000000000109e+01
1.475689999999999991e+01 1.570858048159999854e+01 9.691759999999999309e+01 9.339090000000000202e+01
1.476122499999999960e+01 1.570872659759999834e+01 9.691800000000000637e+01 9.339060000000000628e+01
1.476555000000000106e+01 1.570887271359999993e+01 9.691830000000000211e+01 9.339010000000000389e+01
1.476987500000000075e+01 1.570904805279999827e+01 9.691870000000000118e+01 9.338979999999999393e+01
1.477420000000000044e+01 1.570919416879999986e+01 9.691910000000000025e+01 9.338930000000000575e+01
1.477852500000000013e+01 1.570934028479999967e+01 9.691949999999999932e+01 9.338899999999999579e+01
1.478285000000000160e+01 1.570948640079999770e+01 9.691989999999999839e+01 9.338859999999999673e+01
1.478717500000000129e+01 1.570966173999999960e+01 9.692029999999999745e+01 9.338830000000000098e+01
1.479150000000000098e+01 1.570980785599999763e+01 9.692059999999999320e+01 9.338790000000000191e+01
1.479582500000000067e+01 1.570995397199999921e+01 9.692109999999999559e+01 9.338750000000000284e+01
1.480015000000000214e+01 1.571010008799999902e+01 9.692140000000000555e+01 9.338710000000000377e+01
1.480447500000000005e+01 1.571024620400000060e+01 9.692180000000000462e+01 9.338679999999999382e+01
1.480879999999999974e+01 1.571042154319999895e+01 9.692220000000000368e+01 9.338639999999999475e+01
1.481312499999999943e+01 1.571056765920000053e+01 9.692260000000000275e+01 9.338609999999999900e+01
1.481745000000000090e+01 1.571077222159999920e+01 9.691320000000000334e+01 9.339600000000000080e+01
1.482177500000000059e+01 1.571091833760000078e+01 9.691389999999999816e+01 9.339530000000000598e+01
1.482610000000000028e+01 1.571106445359999881e+01 9.691400000000000148e+01 9.339470000000000027e+01
1.483042499999999997e+01 1.571121056959999862e+01 9.691459999999999297e+01 9.339409999999999457e+01
1.483475000000000144e+01 1.571138590879999697e+01 9.691459999999999297e+01 9.339369999999999550e+01
1.483907500000000113e+01 1.571153202479999855e+01 9.691519999999999868e+01 9.339319999999999311e+01
1.484340000000000082e+01 1.571170736400000045e+01 9.691530000000000200e+01 9.339279999999999404e+01
1.484772500000000051e+01 1.571185347999999848e+01 9.691589999999999350e+01 9.339239999999999498e+01
1.485205000000000197e+01 1.571199959599999829e+01 9.691610000000000014e+01 9.339199999999999591e+01
1.485637500000000166e+01 1.571217493519999842e+01 9.691660000000000252e+01 9.339159999999999684e+01
1.486069999999999958e+01 1.571232105119999822e+01 9.691679999999999495e+01 9.339119999999999777e+01
1.486502499999999927e+01 1.571246716719999981e+01 9.691729999999999734e+01 9.339079999999999870e+01
1.486935000000000073e+01 1.571261328319999961e+01 9.691750000000000398e+01 9.339039999999999964e+01
1.487367500000000042e+01 1.571275939919999765e+01 9.691809999999999548e+01 9.339010000000000389e+01
1.487800000000000011e+01 1.571293473839999955e+01 9.691830000000000211e+01 9.338970000000000482e+01
1.488232499999999980e+01 1.571308085439999758e+01 9.691880000000000450e+01 9.338930000000000575e+01
1.488665000000000127e+01 1.571322697039999916e+01 9.691910000000000025e+01 9.338890000000000668e+01
1.489097500000000096e+01 1.571337308639999897e+01 9.691960000000000264e+01 9.338859999999999673e+01
1.489530000000000065e+01 1.571351920240000055e+01 9.691979999999999507e+01 9.338819999999999766e+01
1.489962500000000034e+01 1.571366531839999858e+01 9.692029999999999745e+01 9.338790000000000191e+01
1.490395000000000181e+01 1.571381143439999839e+01 9.692059999999999320e+01 9.338750000000000284e+01
1.490827500000000150e+01 1.571395755039999997e+01 9.692109999999999559e+01 9.338720000000000709e+01
1.491260000000000119e+01 1.571410366639999800e+01 9.692130000000000223e+01 9.338679999999999382e+01
1.491692499999999910e+01 1.571424978239999959e+01 9.692180000000000462e+01 9.338649999999999807e+01
1.492125000000000057e+01 1.571439589839999940e+01 9.692210000000000036e+01 9.338609999999999900e+01
1.492557500000000026e+01 1.571460046079999984e+01 9.691299999999999670e+01 9.339520000000000266e+01
1.492989999999999995e+01 1.571474657679999964e+01 9.691360000000000241e+01 9.339449999999999363e+01
1.493422499999999964e+01 1.571489269279999768e+01 9.691379999999999484e+01 9.339400000000000546e+01
1.493855000000000111e+01 1.571506803199999958e+01 9.691410000000000480e+01 9.339339999999999975e+01
1.494287500000000080e+01 1.571521414800000116e+01 9.691440000000000055e+01 9.339300000000000068e+01
1.494720000000000049e+01 1.571536026399999919e+01 9.691479999999999961e+01 9.339249999999999829e+01
1.495152500000000018e+01 1.571553560319999931e+01 9.691509999999999536e+01 9.339209999999999923e+01
1.495585000000000164e+01 1.571568171919999735e+01 9.691549999999999443e+01 9.339159999999999684e+01
1.496017500000000133e+01 1.571582783519999893e+01 9.691580000000000439e+01 9.339130000000000109e+01
1.496450000000000102e+01 1.571597395120000051e+01 9.691620000000000346e+01 9.339090000000000202e+01
1.496882500000000071e+01 1.571612006720000032e+01 9.691649999999999920e+01 9.339060000000000628e+01
1.497315000000000218e+01 1.571626618319999835e+01 9.691689999999999827e+01 9.339010000000000389e+01
1.497747500000000009e+01 1.571641229919999994e+01 9.691719999999999402e+01 9.338979999999999393e+01
1.498179999999999978e+01 1.571655841519999974e+01 9.691759999999999309e+01 9.338939999999999486e+01
1.498612499999999947e+01 1.571670453119999777e+01 9.691800000000000637e+01 9.338909999999999911e+01
1.499045000000000094e+01 1.571685064719999936e+01 9.691830000000000211e+01 9.338870000000000005e+01
1.499477500000000063e+01 1.571699676319999917e+01 9.691870000000000118e+01 9.338840000000000430e+01
1.499910000000000032e+01 1.571714287919999720e+01 9.691910000000000025e+01 9.338800000000000523e+01
1.500342500000000001e+01 1.571728899519999878e+01 9.691949999999999932e+01 9.338769999999999527e+01
1.500775000000000148e+01 1.571743511120000036e+01 9.691979999999999507e+01 9.338729999999999620e+01
1.501207500000000117e+01 1.571758122720000017e+01 9.692019999999999413e+01 9.338700000000000045e+01
1.501640000000000086e+01 1.571772734319999820e+01 9.692059999999999320e+01 9.338660000000000139e+01
1.502072500000000055e+01 1.571787345919999979e+01 9.692100000000000648e+01 9.338630000000000564e+01
1.502505000000000202e+01 1.571801957519999959e+01 9.692130000000000223e+01 9.338590000000000657e+01
1.502937500000000171e+01 1.571816569119999762e+01 9.692170000000000130e+01 9.338559999999999661e+01
1.503370000000000140e+01 1.571837025359999984e+01 9.691280000000000427e+01 9.339470000000000027e+01
1.503802499999999931e+01 1.571848714640000111e+01 9.691349999999999909e+01 9.339409999999999457e+01
1.504235000000000078e+01 1.571863326239999914e+01 9.691360000000000241e+01 9.339350000000000307e+01
1.504667500000000047e+01 1.571877937839999895e+01 9.691400000000000148e+01 9.339300000000000068e+01
1.505100000000000016e+01 1.571895471759999729e+01 9.691410000000000480e+01 9.339249999999999829e+01
1.505532499999999985e+01 1.571910083359999888e+01 9.691459999999999297e+01 9.339209999999999923e+01
1.505965000000000131e+01 1.571924694960000046e+01 9.691479999999999961e+01 9.339170000000000016e+01
1.506397500000000100e+01 1.571939306560000027e+01 9.691530000000000200e+01 9.339130000000000109e+01
1.506830000000000069e+01 1.571953918159999830e+01 9.691549999999999443e+01 9.339090000000000202e+01
1.507262500000000038e+01 1.571968529759999988e+01 9.691599999999999682e+01 9.339060000000000628e+01
1.507695000000000185e+01 1.571983141359999969e+01 9.691620000000000346e+01 9.339019999999999300e+01
1.508127500000000154e+01 1.571997752959999772e+01 9.691670000000000584e+01 9.338979999999999393e+01
1.508560000000000123e+01 1.572012364559999931e+01 9.691689999999999827e+01 9.338949999999999818e+01
1.508992500000000092e+01 1.572026976159999911e+01 9.691740000000000066e+01 9.338909999999999911e+01
1.509425000000000239e+01 1.572041587759999715e+01 9.691759999999999309e+01 9.338880000000000337e+01
1.509857500000000030e+01 1.572053277039999841e+01 9.691809999999999548e+01 9.338849999999999341e+01
1.510289999999999999e+01 1.572067888639999822e+01 9.691840000000000543e+01 9.338809999999999434e+01
1.510722499999999968e+01 1.572082500239999980e+01 9.691880000000000450e+01 9.338779999999999859e+01
1.511155000000000115e+01 1.572097111840000139e+01 9.691910000000000025e+01 9.338739999999999952e+01
1.511587500000000084e+01 1.572111723439999764e+01 9.691949999999999932e+01 9.338710000000000377e+01
1.512020000000000053e+01 1.572126335039999923e+01 9.691979999999999507e+01 9.338679999999999382e+01
1.512452500000000022e+01 1.572138024319999872e+01 9.692029999999999745e+01 9.338639999999999475e+01
1.512885000000000169e+01 1.572152635920000030e+01 9.692050000000000409e+01 9.338609999999999900e+01
1.513317500000000138e+01 1.572167247519999833e+01 9.692100000000000648e+01 9.338580000000000325e+01
1.513750000000000107e+01 1.572181859119999991e+01 9.692130000000000223e+01 9.338549999999999329e+01
1.514182500000000076e+01 1.572199393039999826e+01 9.691270000000000095e+01 9.339379999999999882e+01
1.514615000000000045e+01 1.572214004639999807e+01 9.691330000000000666e+01 9.339310000000000400e+01
1.515047500000000191e+01 1.572228616239999965e+01 9.691349999999999909e+01 9.339260000000000161e+01
1.515479999999999983e+01 1.572243227840000124e+01 9.691389999999999816e+01 9.339209999999999923e+01
1.515912499999999952e+01 1.572257839439999749e+01 9.691419999999999391e+01 9.339170000000000016e+01
1.516344999999999921e+01 1.572272451039999908e+01 9.691450000000000387e+01 9.339119999999999777e+01
1.516777500000000067e+01 1.572287062640000066e+01 9.691479999999999961e+01 9.339090000000000202e+01
1.517210000000000036e+01 1.572301674239999869e+01 9.691519999999999868e+01 9.339039999999999964e+01
1.517642500000000005e+01 1.572313363519999818e+01 9.691549999999999443e+01 9.339010000000000389e+01
1.518074999999999974e+01 1.572327975119999977e+01 9.691580000000000439e+01 9.338970000000000482e+01
1.518507500000000121e+01 1.572342586719999957e+01 9.691620000000000346e+01 9.338939999999999486e+01
1.518940000000000090e+01 1.572357198319999760e+01 9.691649999999999920e+01 9.338899999999999579e+01
1.519372500000000059e+01 1.572371809919999919e+01 9.691689999999999827e+01 9.338870000000000005e+01
1.519805000000000028e+01 1.572386421519999899e+01 9.691719999999999402e+01 9.338840000000000430e+01
1.520237500000000175e+01 1.572398110800000026e+01 9.691759999999999309e+01 9.338809999999999434e+01
1.520670000000000144e+01 1.572412722400000007e+01 9.691790000000000305e+01 9.338769999999999527e+01
1.521102499999999935e+01 1.572427333999999810e+01 9.691830000000000211e+01 9.338739999999999952e+01
1.521534999999999904e+01 1.572439023279999759e+01 9.691859999999999786e+01 9.338700000000000045e+01
1.521967500000000051e+01 1.572453634879999917e+01 9.691899999999999693e+01 9.338670000000000471e+01
1.522400000000000020e+01 1.572468246480000076e+01 9.691930000000000689e+01 9.338639999999999475e+01
1.522832499999999989e+01 1.572479935760000025e+01 9.691970000000000596e+01 9.338609999999999900e+01
1.523264999999999958e+01 1.572494547359999828e+01 9.692010000000000502e+01 9.338580000000000325e+01
1.523697500000000105e+01 1.572509158959999986e+01 9.692040000000000077e+01 9.338549999999999329e+01
1.524130000000000074e+01 1.572520848239999935e+01 9.692079999999999984e+01 9.338509999999999422e+01
1.524562500000000043e+01 1.572535459840000094e+01 9.692109999999999559e+01 9.338479999999999848e+01
1.524995000000000012e+01 1.572552993759999929e+01 9.691259999999999764e+01 9.339310000000000400e+01
1.525427500000000158e+01 1.572567605359999909e+01 9.691330000000000666e+01 9.339249999999999829e+01
1.525860000000000127e+01 1.572582216960000068e+01 9.691339999999999577e+01 9.339199999999999591e+01
1.526292500000000096e+01 1.572596828559999871e+01 9.691389999999999816e+01 9.339149999999999352e+01
1.526725000000000065e+01 1.572611440159999852e+01 9.691400000000000148e+01 9.339109999999999445e+01
1.527157500000000034e+01 1.572623129439999978e+01 9.691450000000000387e+01 9.339069999999999538e+01
1.527590000000000003e+01 1.572637741039999959e+01 9.691469999999999629e+01 9.339029999999999632e+01
1.528022499999999972e+01 1.572652352639999762e+01 9.691519999999999868e+01 9.339000000000000057e+01
1.528454999999999941e+01 1.572666964239999920e+01 9.691530000000000200e+01 9.338960000000000150e+01
1.528887500000000088e+01 1.572678653519999870e+01 9.691580000000000439e+01 9.338930000000000575e+01
1.529320000000000057e+01 1.572693265120000028e+01 9.691599999999999682e+01 9.338890000000000668e+01
1.529752500000000026e+01 1.572707876719999831e+01 9.691649999999999920e+01 9.338859999999999673e+01
1.530184999999999995e+01 1.572719565999999780e+01 9.691670000000000584e+01 9.338830000000000098e+01
1.530617500000000142e+01 1.572734177599999938e+01 9.691719999999999402e+01 9.338790000000000191e+01
1.531050000000000111e+01 1.572748789199999919e+01 9.691740000000000066e+01 9.338760000000000616e+01
1.531482500000000080e+01 1.572760478480000046e+01 9.691790000000000305e+01 9.338729999999999620e+01
1.531915000000000049e+01 1.572775090079999849e+01 9.691809999999999548e+01 9.338700000000000045e+01
1.532347500000000196e+01 1.572789701679999830e+01 9.691859999999999786e+01 9.338670000000000471e+01
1.532780000000000165e+01 1.572801390959999956e+01 9.691880000000000450e+01 9.338639999999999475e+01
1.533212499999999956e+01 1.572816002559999937e+01 9.691920000000000357e+01 9.338599999999999568e+01
1.533644999999999925e+01 1.572827691840000064e+01 9.691949999999999932e+01 9.338569999999999993e+01
1.534077500000000072e+01 1.572842303439999689e+01 9.691989999999999839e+01 9.338540000000000418e+01
1.534510000000000041e+01 1.572853992719999816e+01 9.692019999999999413e+01 9.338509999999999422e+01
1.534942500000000010e+01 1.572868604319999797e+01 9.692059999999999320e+01 9.338479999999999848e+01
1.535374999999999979e+01 1.572880293599999924e+01 9.692090000000000316e+01 9.338450000000000273e+01
1.535807500000000125e+01 1.572897827520000114e+01 9.691270000000000095e+01 9.339270000000000493e+01
1.536240000000000094e+01 1.572912439119999917e+01 9.691320000000000334e+01 9.339209999999999923e+01
1.536672500000000063e+01 1.572924128399999866e+01 9.691349999999999909e+01 9.339159999999999684e+01
1.537105000000000032e+01 1.572938740000000024e+01 9.691379999999999484e+01 9.339109999999999445e+01
1.537537500000000179e+01 1.572953351600000005e+01 9.691410000000000480e+01 9.339069999999999538e+01
1.537970000000000148e+01 1.572967963199999808e+01 9.691440000000000055e+01 9.339029999999999632e+01
1.538402500000000117e+01 1.572979652479999757e+01 9.691469999999999629e+01 9.338989999999999725e+01
1.538834999999999908e+01 1.572994264079999915e+01 9.691500000000000625e+01 9.338960000000000150e+01
1.539267500000000055e+01 1.573008875680000074e+01 9.691530000000000200e+01 9.338930000000000575e+01
1.539700000000000024e+01 1.573020564960000023e+01 9.691570000000000107e+01 9.338890000000000668e+01
1.540132499999999993e+01 1.573035176559999826e+01 9.691599999999999682e+01 9.338859999999999673e+01
1.540564999999999962e+01 1.573046865839999775e+01 9.691630000000000678e+01 9.338819999999999766e+01
1.540997500000000109e+01 1.573061477439999933e+01 9.691670000000000584e+01 9.338800000000000523e+01
1.541430000000000078e+01 1.573073166719999882e+01 9.691700000000000159e+01 9.338760000000000616e+01
1.541862500000000047e+01 1.573087778320000041e+01 9.691740000000000066e+01 9.338729999999999620e+01
1.542295000000000016e+01 1.573099467599999990e+01 9.691769999999999641e+01 9.338700000000000045e+01
1.542727500000000163e+01 1.573114079199999793e+01 9.691800000000000637e+01 9.338670000000000471e+01
1.543160000000000132e+01 1.573125768479999742e+01 9.691840000000000543e+01 9.338639999999999475e+01
1.543592500000000101e+01 1.573140380079999900e+01 9.691870000000000118e+01 9.338609999999999900e+01
1.544025000000000070e+01 1.573152069359999849e+01 9.691899999999999693e+01 9.338580000000000325e+01
1.544457500000000216e+01 1.573166680960000008e+01 9.691939999999999600e+01 9.338549999999999329e+01
1.544890000000000008e+01 1.573178370239999957e+01 9.691970000000000596e+01 9.338519999999999754e+01
1.545322499999999977e+01 1.573190059520000084e+01 9.692010000000000502e+01 9.338490000000000180e+01
1.545754999999999946e+01 1.573204671119999887e+01 9.692040000000000077e+01 9.338460000000000605e+01
1.546187500000000092e+01 1.573216360399999836e+01 9.692079999999999984e+01 9.338429999999999609e+01
1.546620000000000061e+01 1.573233894320000026e+01 9.691259999999999764e+01 9.339279999999999404e+01
1.547052500000000030e+01 1.573245583599999975e+01 9.691330000000000666e+01 9.339220000000000255e+01
1.547484999999999999e+01 1.573260195199999778e+01 9.691339999999999577e+01 9.339180000000000348e+01
1.547917500000000146e+01 1.573274806799999936e+01 9.691389999999999816e+01 9.339130000000000109e+01
1.548350000000000115e+01 1.573286496079999885e+01 9.691400000000000148e+01 9.339090000000000202e+01
1.548782500000000084e+01 1.573301107680000044e+01 9.691440000000000055e+01 9.339050000000000296e+01
1.549215000000000053e+01 1.573315719280000025e+01 9.691459999999999297e+01 9.339019999999999300e+01
1.549647500000000200e+01 1.573327408559999796e+01 9.691509999999999536e+01 9.338979999999999393e+01
1.550080000000000169e+01 1.573342020159999777e+01 9.691519999999999868e+01 9.338949999999999818e+01
1.550512499999999960e+01 1.573353709439999903e+01 9.691570000000000107e+01 9.338920000000000243e+01
1.550944999999999929e+01 1.573365398719999853e+01 9.691589999999999350e+01 9.338890000000000668e+01
1.551377500000000076e+01 1.573380010320000011e+01 9.691630000000000678e+01 9.338859999999999673e+01
1.551810000000000045e+01 1.573391699599999960e+01 9.691649999999999920e+01 9.338830000000000098e+01
1.552242500000000014e+01 1.573406311200000118e+01 9.691700000000000159e+01 9.338790000000000191e+01
1.552674999999999983e+01 1.573418000479999712e+01 9.691719999999999402e+01 9.338769999999999527e+01
1.553107500000000130e+01 1.573429689759999839e+01 9.691759999999999309e+01 9.338729999999999620e+01
1.553540000000000099e+01 1.573444301359999820e+01 9.691779999999999973e+01 9.338710000000000377e+01
1.553972500000000068e+01 1.573455990639999946e+01 9.691830000000000211e+01 9.338679999999999382e+01
1.554405000000000037e+01 1.573467679919999895e+01 9.691849999999999454e+01 9.338649999999999807e+01
1.554837500000000183e+01 1.573482291520000054e+01 9.691889999999999361e+01 9.338620000000000232e+01
1.555270000000000152e+01 1.573493980800000003e+01 9.691920000000000357e+01 9.338590000000000657e+01
1.555702500000000121e+01 1.573505670079999952e+01 9.691960000000000264e+01 9.338559999999999661e+01
1.556135000000000090e+01 1.573520281679999755e+01 9.691979999999999507e+01 9.338530000000000086e+01
1.556567500000000237e+01 1.573531970959999882e+01 9.692029999999999745e+01 9.338500000000000512e+01
1.557000000000000028e+01 1.573543660239999831e+01 9.692050000000000409e+01 9.338479999999999848e+01
1.557432499999999997e+01 1.573561194160000021e+01 9.691270000000000095e+01 9.339199999999999591e+01
1.557864999999999966e+01 1.573572883439999970e+01 9.691330000000000666e+01 9.339149999999999352e+01
1.558297500000000113e+01 1.573587495039999773e+01 9.691349999999999909e+01 9.339100000000000534e+01
1.558730000000000082e+01 1.573599184319999722e+01 9.691389999999999816e+01 9.339060000000000628e+01
1.559162500000000051e+01 1.573613795919999880e+01 9.691410000000000480e+01 9.339019999999999300e+01
1.559595000000000020e+01 1.573625485199999829e+01 9.691440000000000055e+01 9.338979999999999393e+01
1.560027500000000167e+01 1.573640096799999988e+01 9.691469999999999629e+01 9.338949999999999818e+01
1.560460000000000136e+01 1.573651786079999937e+01 9.691500000000000625e+01 9.338909999999999911e+01
1.560892500000000105e+01 1.573663475360000064e+01 9.691530000000000200e+01 9.338890000000000668e+01
1.561325000000000074e+01 1.573678086959999867e+01 9.691559999999999775e+01 9.338849999999999341e+01
1.561757500000000221e+01 1.573689776239999816e+01 9.691589999999999350e+01 9.338819999999999766e+01
1.562190000000000190e+01 1.573701465519999765e+01 9.691630000000000678e+01 9.338790000000000191e+01
1.562622499999999981e+01 1.573716077119999923e+01 9.691660000000000252e+01 9.338760000000000616e+01
1.563054999999999950e+01 1.573727766399999872e+01 9.691689999999999827e+01 9.338729999999999620e+01
1.563487500000000097e+01 1.573739455679999999e+01 9.691719999999999402e+01 9.338710000000000377e+01
1.563920000000000066e+01 1.573751144959999948e+01 9.691750000000000398e+01 9.338670000000000471e+01
1.564352500000000035e+01 1.573762834239999897e+01 9.691790000000000305e+01 9.338649999999999807e+01
1.564785000000000004e+01 1.573777445840000055e+01 9.691819999999999879e+01 9.338620000000000232e+01
1.565217500000000150e+01 1.573789135120000005e+01 9.691849999999999454e+01 9.338590000000000657e+01
1.565650000000000119e+01 1.573800824400000131e+01 9.691880000000000450e+01 9.338559999999999661e+01
1.566082500000000088e+01 1.573812513680000080e+01 9.691920000000000357e+01 9.338540000000000418e+01
1.566515000000000057e+01 1.573824202959999852e+01 9.691949999999999932e+01 9.338509999999999422e+01
1.566947500000000204e+01 1.573838814559999832e+01 9.691979999999999507e+01 9.338479999999999848e+01
1.567380000000000173e+01 1.573850503839999959e+01 9.692010000000000502e+01 9.338450000000000273e+01
1.567812500000000142e+01 1.573862193119999908e+01 9.692050000000000409e+01 9.338420000000000698e+01
1.568244999999999933e+01 1.573879727040000098e+01 9.691259999999999764e+01 9.339170000000000016e+01
1.568677499999999903e+01 1.573888494000000016e+01 9.691320000000000334e+01 9.339109999999999445e+01
1.569110000000000049e+01 1.573903105599999819e+01 9.691330000000000666e+01 9.339060000000000628e+01
1.569542500000000018e+01 1.573914794879999768e+01 9.691370000000000573e+01 9.339019999999999300e+01
1.569974999999999987e+01 1.573929406479999926e+01 9.691379999999999484e+01 9.338979999999999393e+01
1.570407499999999956e+01 1.573941095759999875e+01 9.691429999999999723e+01 9.338949999999999818e+01
1.570840000000000103e+01 1.573952785039999824e+01 9.691440000000000055e+01 9.338920000000000243e+01
1.571272500000000072e+01 1.573967396639999983e+01 9.691479999999999961e+01 9.338880000000000337e+01
1.571705000000000041e+01 1.573979085919999932e+01 9.691500000000000625e+01 9.338849999999999341e+01
1.572137500000000010e+01 1.573990775200000058e+01 9.691549999999999443e+01 9.338819999999999766e+01
1.572570000000000157e+01 1.574002464480000008e+01 9.691570000000000107e+01 9.338790000000000191e+01
1.573002500000000126e+01 1.574017076079999811e+01 9.691610000000000014e+01 9.338760000000000616e+01
1.573435000000000095e+01 1.574028765359999760e+01 9.691630000000000678e+01 9.338729999999999620e+01
1.573867499999999886e+01 1.574040454639999886e+01 9.691670000000000584e+01 9.338700000000000045e+01
1.574300000000000033e+01 1.574052143919999835e+01 9.691689999999999827e+01 9.338679999999999382e+01
1.574732500000000002e+01 1.574063833199999785e+01 9.691729999999999734e+01 9.338649999999999807e+01
1.575164999999999971e+01 1.574075522479999911e+01 9.691759999999999309e+01 9.338620000000000232e+01
1.575597499999999940e+01 1.574087211759999860e+01 9.691800000000000637e+01 9.338590000000000657e+01
1.576030000000000086e+01 1.574098901039999809e+01 9.691819999999999879e+01 9.338569999999999993e+01
1.576462500000000055e+01 1.574113512639999968e+01 9.691859999999999786e+01 9.338540000000000418e+01
1.576895000000000024e+01 1.574125201919999917e+01 9.691880000000000450e+01 9.338509999999999422e+01
1.577327499999999993e+01 1.574136891200000044e+01 9.691920000000000357e+01 9.338479999999999848e+01
1.577760000000000140e+01 1.574148580479999993e+01 9.691949999999999932e+01 9.338460000000000605e+01
1.578192500000000109e+01 1.574160269759999942e+01 9.691989999999999839e+01 9.338429999999999609e+01
1.578625000000000078e+01 1.574171959040000068e+01 9.692010000000000502e+01 9.338410000000000366e+01
1.579057500000000047e+01 1.574186570639999871e+01 9.691259999999999764e+01 9.339130000000000109e+01
1.579490000000000194e+01 1.574198259919999821e+01 9.691310000000000002e+01 9.339079999999999870e+01
1.579922500000000163e+01 1.574212871519999979e+01 9.691330000000000666e+01 9.339029999999999632e+01
1.580354999999999954e+01 1.574224560799999928e+01 9.691370000000000573e+01 9.338989999999999725e+01
1.580787499999999923e+01 1.574236250079999877e+01 9.691379999999999484e+01 9.338960000000000150e+01
1.581220000000000070e+01 1.574247939360000004e+01 9.691419999999999391e+01 9.338920000000000243e+01
1.581652500000000039e+01 1.574259628639999953e+01 9.691440000000000055e+01 9.338890000000000668e+01
1.582085000000000008e+01 1.574274240240000111e+01 9.691479999999999961e+01 9.338849999999999341e+01
1.582517499999999977e+01 1.574285929520000060e+01 9.691500000000000625e+01 9.338830000000000098e+01
1.582950000000000124e+01 1.574297618800000009e+01 9.691530000000000200e+01 9.338800000000000523e+01
1.583382500000000093e+01 1.574309308079999781e+01 9.691559999999999775e+01 9.338769999999999527e+01
1.583815000000000062e+01 1.574320997359999730e+01 9.691589999999999350e+01 9.338739999999999952e+01
1.584247500000000031e+01 1.574332686639999856e+01 9.691620000000000346e+01 9.338710000000000377e+01
1.584680000000000177e+01 1.574344375919999806e+01 9.691660000000000252e+01 9.338679999999999382e+01
1.585112500000000146e+01 1.574356065199999755e+01 9.691679999999999495e+01 9.338660000000000139e+01
1.585545000000000115e+01 1.574367754479999881e+01 9.691719999999999402e+01 9.338630000000000564e+01
1.585977499999999907e+01 1.574379443759999830e+01 9.691750000000000398e+01 9.338609999999999900e+01
1.586410000000000053e+01 1.574391133039999779e+01 9.691779999999999973e+01 9.338580000000000325e+01
1.586842500000000022e+01 1.574402822319999906e+01 9.691809999999999548e+01 9.338549999999999329e+01
1.587274999999999991e+01 1.574414511599999855e+01 9.691840000000000543e+01 9.338519999999999754e+01
1.587707499999999960e+01 1.574426200879999804e+01 9.691870000000000118e+01 9.338500000000000512e+01
1.588140000000000107e+01 1.574437890159999931e+01 9.691899999999999693e+01 9.338469999999999516e+01
1.588572500000000076e+01 1.574449579439999880e+01 9.691930000000000689e+01 9.338450000000000273e+01
1.589005000000000045e+01 1.574461268720000007e+01 9.691960000000000264e+01 9.338420000000000698e+01
1.589437500000000014e+01 1.574472957999999956e+01 9.691989999999999839e+01 9.338400000000000034e+01
1.589870000000000161e+01 1.574487569600000114e+01 9.691249999999999432e+01 9.339100000000000534e+01
1.590302500000000130e+01 1.574499258880000063e+01 9.691310000000000002e+01 9.339050000000000296e+01
1.590735000000000099e+01 1.574510948160000012e+01 9.691320000000000334e+01 9.339010000000000389e+01
1.591167500000000068e+01 1.574522637440000139e+01 9.691360000000000241e+01 9.338970000000000482e+01
1.591600000000000215e+01 1.574537249039999764e+01 9.691370000000000573e+01 9.338930000000000575e+01
1.592032500000000006e+01 1.574548938319999891e+01 9.691410000000000480e+01 9.338899999999999579e+01
1.592464999999999975e+01 1.574560627599999840e+01 9.691429999999999723e+01 9.338870000000000005e+01
1.592897499999999944e+01 1.574572316879999789e+01 9.691469999999999629e+01 9.338840000000000430e+01
1.593330000000000091e+01 1.574584006159999916e+01 9.691490000000000293e+01 9.338809999999999434e+01
1.593762500000000060e+01 1.574595695439999865e+01 9.691530000000000200e+01 9.338779999999999859e+01
1.594195000000000029e+01 1.574607384719999992e+01 9.691549999999999443e+01 9.338750000000000284e+01
1.594627499999999998e+01 1.574619073999999941e+01 9.691589999999999350e+01 9.338720000000000709e+01
1.595060000000000144e+01 1.574630763279999890e+01 9.691610000000000014e+01 9.338700000000000045e+01
1.595492500000000113e+01 1.574642452560000017e+01 9.691649999999999920e+01 9.338670000000000471e+01
1.595925000000000082e+01 1.574654141839999966e+01 9.691670000000000584e+01 9.338639999999999475e+01
1.596357500000000051e+01 1.574665831119999915e+01 9.691710000000000491e+01 9.338620000000000232e+01
1.596790000000000198e+01 1.574677520400000041e+01 9.691729999999999734e+01 9.338590000000000657e+01
1.597222500000000167e+01 1.574689209679999990e+01 9.691769999999999641e+01 9.338559999999999661e+01
1.597654999999999959e+01 1.574697976639999908e+01 9.691790000000000305e+01 9.338540000000000418e+01
1.598087499999999928e+01 1.574709665919999857e+01 9.691830000000000211e+01 9.338509999999999422e+01
1.598520000000000074e+01 1.574721355199999984e+01 9.691849999999999454e+01 9.338490000000000180e+01
1.598952500000000043e+01 1.574733044479999933e+01 9.691889999999999361e+01 9.338460000000000605e+01
1.599385000000000012e+01 1.574744733759999882e+01 9.691910000000000025e+01 9.338439999999999941e+01
1.599817499999999981e+01 1.574756423040000008e+01 9.691949999999999932e+01 9.338410000000000366e+01
1.600250000000000128e+01 1.574768112319999958e+01 9.691970000000000596e+01 9.338389999999999702e+01
1.600682499999999919e+01 1.574782723920000116e+01 9.691240000000000521e+01 9.339050000000000296e+01
1.601115000000000066e+01 1.574791490880000033e+01 9.691289999999999338e+01 9.339000000000000057e+01
1.601547499999999857e+01 1.574803180159999982e+01 9.691299999999999670e+01 9.338949999999999818e+01
1.601980000000000004e+01 1.574814869440000109e+01 9.691330000000000666e+01 9.338920000000000243e+01
1.602412500000000151e+01 1.574826558720000058e+01 9.691349999999999909e+01 9.338890000000000668e+01
1.602844999999999942e+01 1.574838248000000007e+01 9.691379999999999484e+01 9.338849999999999341e+01
1.603277500000000089e+01 1.574849937280000134e+01 9.691410000000000480e+01 9.338830000000000098e+01
1.603710000000000235e+01 1.574861626560000083e+01 9.691440000000000055e+01 9.338800000000000523e+01
1.604142500000000027e+01 1.574873315839999677e+01 9.691459999999999297e+01 9.338769999999999527e+01
1.604575000000000173e+01 1.574885005119999803e+01 9.691500000000000625e+01 9.338739999999999952e+01
1.605007499999999965e+01 1.574896694399999753e+01 9.691519999999999868e+01 9.338720000000000709e+01
1.605440000000000111e+01 1.574908383679999879e+01 9.691559999999999775e+01 9.338689999999999714e+01
1.605872500000000258e+01 1.574920072959999828e+01 9.691580000000000439e+01 9.338670000000000471e+01
1.606305000000000049e+01 1.574931762239999777e+01 9.691610000000000014e+01 9.338639999999999475e+01
1.606737499999999841e+01 1.574943451519999904e+01 9.691639999999999588e+01 9.338620000000000232e+01
1.607169999999999987e+01 1.574955140799999853e+01 9.691670000000000584e+01 9.338590000000000657e+01
1.607602500000000134e+01 1.574966830079999802e+01 9.691700000000000159e+01 9.338559999999999661e+01
1.608034999999999926e+01 1.574975597039999720e+01 9.691729999999999734e+01 9.338540000000000418e+01
1.608467500000000072e+01 1.574987286319999846e+01 9.691759999999999309e+01 9.338509999999999422e+01
1.608900000000000219e+01 1.574998975599999795e+01 9.691790000000000305e+01 9.338490000000000180e+01
1.609332500000000010e+01 1.575010664879999744e+01 9.691819999999999879e+01 9.338460000000000605e+01
1.609765000000000157e+01 1.575022354159999871e+01 9.691849999999999454e+01 9.338439999999999941e+01
1.610197499999999948e+01 1.575034043439999820e+01 9.691880000000000450e+01 9.338410000000000366e+01
1.610630000000000095e+01 1.575042810399999738e+01 9.691910000000000025e+01 9.338389999999999702e+01
1.611062500000000242e+01 1.575054499679999864e+01 9.691939999999999600e+01 9.338360000000000127e+01
1.611495000000000033e+01 1.575072033599999877e+01 9.691240000000000521e+01 9.339029999999999632e+01
1.611927500000000180e+01 1.575080800559999972e+01 9.691299999999999670e+01 9.338979999999999393e+01
1.612360000000000326e+01 1.575092489839999921e+01 9.691310000000000002e+01 9.338939999999999486e+01
1.612792500000000118e+01 1.575104179119999870e+01 9.691339999999999577e+01 9.338909999999999911e+01
1.613224999999999909e+01 1.575115868399999997e+01 9.691349999999999909e+01 9.338880000000000337e+01
1.613657500000000056e+01 1.575127557679999946e+01 9.691389999999999816e+01 9.338840000000000430e+01
1.614090000000000202e+01 1.575139246959999895e+01 9.691410000000000480e+01 9.338809999999999434e+01
1.614522499999999994e+01 1.575150936240000021e+01 9.691450000000000387e+01 9.338779999999999859e+01
1.614955000000000140e+01 1.575162625519999970e+01 9.691459999999999297e+01 9.338750000000000284e+01
1.615387499999999932e+01 1.575174314799999920e+01 9.691500000000000625e+01 9.338720000000000709e+01
1.615820000000000078e+01 1.575186004080000046e+01 9.691519999999999868e+01 9.338689999999999714e+01
1.616252500000000225e+01 1.575197693359999995e+01 9.691559999999999775e+01 9.338660000000000139e+01
1.616685000000000016e+01 1.575209382639999944e+01 9.691580000000000439e+01 9.338639999999999475e+01
1.617117500000000163e+01 1.575218149599999862e+01 9.691620000000000346e+01 9.338609999999999900e+01
1.617550000000000310e+01 1.575229838879999988e+01 9.691639999999999588e+01 9.338580000000000325e+01
1.617982500000000101e+01 1.575241528159999937e+01 9.691679999999999495e+01 9.338559999999999661e+01
1.618414999999999893e+01 1.575253217440000064e+01 9.691700000000000159e+01 9.338530000000000086e+01
1.618847500000000039e+01 1.575261984399999982e+01 9.691729999999999734e+01 9.338509999999999422e+01
1.619280000000000186e+01 1.575273673679999931e+01 9.691759999999999309e+01 9.338479999999999848e+01
1.619712499999999977e+01 1.575285362959999880e+01 9.691790000000000305e+01 9.338460000000000605e+01
1.620145000000000124e+01 1.575297052240000006e+01 9.691819999999999879e+01 9.338429999999999609e+01
1.620577499999999915e+01 1.575305819199999924e+01 9.691849999999999454e+01 9.338410000000000366e+01
1.621010000000000062e+01 1.575317508479999873e+01 9.691870000000000118e+01 9.338379999999999370e+01
1.621442500000000209e+01 1.575329197759999822e+01 9.691910000000000025e+01 9.338360000000000127e+01
1.621875000000000000e+01 1.575337964719999739e+01 9.691930000000000689e+01 9.338330000000000553e+01
1.622307500000000147e+01 1.575352576319999898e+01 9.691219999999999857e+01 9.338979999999999393e+01
1.622739999999999938e+01 1.575364265599999847e+01 9.691270000000000095e+01 9.338930000000000575e+01
1.623172500000000085e+01 1.575375954879999973e+01 9.691280000000000427e+01 9.338890000000000668e+01
1.623605000000000231e+01 1.575387644159999923e+01 9.691310000000000002e+01 9.338849999999999341e+01
1.624037500000000023e+01 1.575399333440000049e+01 9.691330000000000666e+01 9.338819999999999766e+01
1.624469999999999814e+01 1.575411022719999998e+01 9.691360000000000241e+01 9.338779999999999859e+01
1.624902499999999961e+01 1.575419789679999916e+01 9.691379999999999484e+01 9.338760000000000616e+01
1.625335000000000107e+01 1.575431478959999865e+01 9.691410000000000480e+01 9.338729999999999620e+01
1.625767499999999899e+01 1.575443168239999991e+01 9.691440000000000055e+01 9.338700000000000045e+01
1.626200000000000045e+01 1.575454857519999941e+01 9.691469999999999629e+01 9.338670000000000471e+01
1.626632500000000192e+01 1.575463624479999858e+01 9.691490000000000293e+01 9.338649999999999807e+01
1.627064999999999984e+01 1.575475313759999807e+01 9.691519999999999868e+01 9.338620000000000232e+01
1.627497500000000130e+01 1.575487003039999934e+01 9.691549999999999443e+01 9.338599999999999568e+01
1.627929999999999922e+01 1.575495769999999851e+01 9.691580000000000439e+01 9.338569999999999993e+01
1.628362500000000068e+01 1.575507459279999800e+01 9.691610000000000014e+01 9.338549999999999329e+01
1.628795000000000215e+01 1.575519148559999927e+01 9.691639999999999588e+01 9.338519999999999754e+01
1.629227500000000006e+01 1.575527915519999844e+01 9.691660000000000252e+01 9.338500000000000512e+01
1.629660000000000153e+01 1.575539604799999793e+01 9.691689999999999827e+01 9.338479999999999848e+01
1.630092500000000300e+01 1.575551294079999742e+01 9.691719999999999402e+01 9.338460000000000605e+01
1.630525000000000091e+01 1.575560061040000015e+01 9.691750000000000398e+01 9.338429999999999609e+01
1.630957499999999882e+01 1.575571750320000142e+01 9.691779999999999973e+01 9.338410000000000366e+01
1.631390000000000029e+01 1.575580517280000059e+01 9.691809999999999548e+01 9.338379999999999370e+01
1.631822500000000176e+01 1.575592206560000008e+01 9.691840000000000543e+01 9.338360000000000127e+01
1.632254999999999967e+01 1.575603895839999957e+01 9.691859999999999786e+01 9.338339999999999463e+01
1.632687500000000114e+01 1.575612662799999875e+01 9.691889999999999361e+01 9.338320000000000221e+01
1.633119999999999905e+01 1.575627274400000033e+01 9.691209999999999525e+01 9.338949999999999818e+01
1.633552500000000052e+01 1.575636041359999950e+01 9.691270000000000095e+01 9.338899999999999579e+01
1.633985000000000198e+01 1.575647730639999899e+01 9.691270000000000095e+01 9.338859999999999673e+01
1.634417499999999990e+01 1.575659419920000026e+01 9.691310000000000002e+01 9.338819999999999766e+01
1.634850000000000136e+01 1.575671109199999975e+01 9.691320000000000334e+01 9.338790000000000191e+01
1.635282500000000283e+01 1.575682798479999924e+01 9.691349999999999909e+01 9.338760000000000616e+01
1.635715000000000074e+01 1.575691565440000019e+01 9.691370000000000573e+01 9.338729999999999620e+01
1.636147499999999866e+01 1.575703254719999968e+01 9.691410000000000480e+01 9.338710000000000377e+01
1.636580000000000013e+01 1.575714943999999917e+01 9.691419999999999391e+01 9.338679999999999382e+01
1.637012500000000159e+01 1.575723710959999835e+01 9.691459999999999297e+01 9.338660000000000139e+01
1.637444999999999951e+01 1.575735400239999962e+01 9.691479999999999961e+01 9.338630000000000564e+01
1.637877500000000097e+01 1.575747089519999911e+01 9.691519999999999868e+01 9.338609999999999900e+01
1.638309999999999889e+01 1.575755856479999828e+01 9.691530000000000200e+01 9.338580000000000325e+01
1.638742500000000035e+01 1.575767545759999777e+01 9.691570000000000107e+01 9.338559999999999661e+01
1.639175000000000182e+01 1.575776312719999694e+01 9.691589999999999350e+01 9.338540000000000418e+01
1.639607499999999973e+01 1.575788001999999821e+01 9.691630000000000678e+01 9.338509999999999422e+01
1.640040000000000120e+01 1.575796768960000094e+01 9.691649999999999920e+01 9.338490000000000180e+01
1.640472500000000267e+01 1.575808458240000043e+01 9.691679999999999495e+01 9.338469999999999516e+01
1.640905000000000058e+01 1.575817225199999960e+01 9.691710000000000491e+01 9.338450000000000273e+01
1.641337500000000205e+01 1.575828914479999909e+01 9.691740000000000066e+01 9.338420000000000698e+01
1.641769999999999996e+01 1.575837681440000004e+01 9.691759999999999309e+01 9.338400000000000034e+01
1.642202500000000143e+01 1.575849370719999953e+01 9.691800000000000637e+01 9.338379999999999370e+01
1.642634999999999934e+01 1.575858137679999871e+01 9.691819999999999879e+01 9.338360000000000127e+01
1.643067500000000081e+01 1.575869826959999820e+01 9.691849999999999454e+01 9.338339999999999463e+01
1.643499999999999872e+01 1.575878593919999737e+01 9.691880000000000450e+01 9.338309999999999889e+01
1.643932500000000019e+01 1.575893205519999896e+01 9.691219999999999857e+01 9.338920000000000243e+01
1.644365000000000165e+01 1.575901972479999813e+01 9.691270000000000095e+01 9.338870000000000005e+01
1.644797499999999957e+01 1.575913661759999762e+01 9.691280000000000427e+01 9.338840000000000430e+01
1.645230000000000103e+01 1.575925351039999889e+01 9.691310000000000002e+01 9.338800000000000523e+01
1.645662500000000250e+01 1.575934117999999806e+01 9.691320000000000334e+01 9.338769999999999527e+01
1.646095000000000041e+01 1.575945807279999755e+01 9.691349999999999909e+01 9.338739999999999952e+01
1.646527500000000188e+01 1.575957496559999882e+01 9.691370000000000573e+01 9.338720000000000709e+01
1.646959999999999980e+01 1.575966263519999977e+01 9.691400000000000148e+01 9.338689999999999714e+01
1.647392500000000126e+01 1.575977952800000104e+01 9.691429999999999723e+01 9.338670000000000471e+01
1.647824999999999918e+01 1.575989642080000053e+01 9.691459999999999297e+01 9.338639999999999475e+01
1.648257500000000064e+01 1.575998409039999970e+01 9.691479999999999961e+01 9.338620000000000232e+01
1.648689999999999856e+01 1.576010098320000097e+01 9.691509999999999536e+01 9.338590000000000657e+01
1.649122500000000002e+01 1.576018865280000014e+01 9.691540000000000532e+01 9.338569999999999993e+01
1.649555000000000149e+01 1.576030554559999963e+01 9.691570000000000107e+01 9.338540000000000418e+01
1.649987499999999940e+01 1.576039321519999881e+01 9.691599999999999682e+01 9.338519999999999754e+01
1.650420000000000087e+01 1.576051010799999830e+01 9.691620000000000346e+01 9.338500000000000512e+01
1.650852500000000234e+01 1.576059777759999747e+01 9.691649999999999920e+01 9.338479999999999848e+01
1.651285000000000025e+01 1.576068544720000020e+01 9.691679999999999495e+01 9.338460000000000605e+01
1.651717500000000172e+01 1.576080234000000146e+01 9.691710000000000491e+01 9.338439999999999941e+01
1.652149999999999963e+01 1.576089000960000064e+01 9.691729999999999734e+01 9.338410000000000366e+01
1.652582500000000110e+01 1.576100690240000013e+01 9.691759999999999309e+01 9.338389999999999702e+01
1.653015000000000256e+01 1.576109457199999930e+01 9.691790000000000305e+01 9.338370000000000459e+01
1.653447500000000048e+01 1.576118224159999848e+01 9.691819999999999879e+01 9.338349999999999795e+01
1.653879999999999839e+01 1.576129913439999797e+01 9.691849999999999454e+01 9.338330000000000553e+01
1.654312499999999986e+01 1.576138680399999892e+01 9.691870000000000118e+01 9.338309999999999889e+01
1.654745000000000132e+01 1.576153291999999873e+01 9.691240000000000521e+01 9.338890000000000668e+01
1.655177499999999924e+01 1.576162058959999790e+01 9.691289999999999338e+01 9.338840000000000430e+01
1.655610000000000070e+01 1.576173748239999917e+01 9.691299999999999670e+01 9.338809999999999434e+01
1.656042500000000217e+01 1.576182515199999834e+01 9.691330000000000666e+01 9.338769999999999527e+01
1.656475000000000009e+01 1.576194204479999783e+01 9.691339999999999577e+01 9.338739999999999952e+01
1.656907500000000155e+01 1.576202971440000056e+01 9.691379999999999484e+01 9.338710000000000377e+01
1.657339999999999947e+01 1.576214660720000005e+01 9.691389999999999816e+01 9.338689999999999714e+01
1.657772500000000093e+01 1.576223427679999922e+01 9.691429999999999723e+01 9.338660000000000139e+01
1.658205000000000240e+01 1.576235116960000049e+01 9.691440000000000055e+01 9.338639999999999475e+01
1.658637500000000031e+01 1.576243883919999966e+01 9.691479999999999961e+01 9.338609999999999900e+01
1.659070000000000178e+01 1.576255573199999915e+01 9.691500000000000625e+01 9.338590000000000657e+01
1.659502500000000325e+01 1.576264340159999833e+01 9.691530000000000200e+01 9.338569999999999993e+01
1.659935000000000116e+01 1.576276029439999782e+01 9.691549999999999443e+01 9.338549999999999329e+01
1.660367499999999907e+01 1.576284796399999877e+01 9.691589999999999350e+01 9.338519999999999754e+01
1.660800000000000054e+01 1.576293563359999972e+01 9.691599999999999682e+01 9.338500000000000512e+01
1.661232500000000201e+01 1.576305252640000099e+01 9.691639999999999588e+01 9.338479999999999848e+01
1.661664999999999992e+01 1.576314019600000016e+01 9.691660000000000252e+01 9.338460000000000605e+01
1.662097500000000139e+01 1.576322786559999933e+01 9.691689999999999827e+01 9.338439999999999941e+01
1.662529999999999930e+01 1.576334475839999882e+01 9.691710000000000491e+01 9.338420000000000698e+01
1.662962500000000077e+01 1.576343242799999800e+01 9.691750000000000398e+01 9.338389999999999702e+01
1.663395000000000223e+01 1.576352009759999717e+01 9.691769999999999641e+01 9.338370000000000459e+01
1.663827500000000015e+01 1.576363699039999844e+01 9.691800000000000637e+01 9.338349999999999795e+01
1.664260000000000161e+01 1.576372466000000117e+01 9.691819999999999879e+01 9.338330000000000553e+01
1.664692500000000308e+01 1.576381232960000034e+01 9.691849999999999454e+01 9.338309999999999889e+01
1.665125000000000099e+01 1.576389999919999951e+01 9.691870000000000118e+01 9.338290000000000646e+01
1.665557499999999891e+01 1.576404611519999932e+01 9.691280000000000427e+01 9.338859999999999673e+01
1.665990000000000038e+01 1.576413378479999849e+01 9.691330000000000666e+01 9.338819999999999766e+01
1.666422500000000184e+01 1.576422145439999767e+01 9.691339999999999577e+01 9.338779999999999859e+01
1.666854999999999976e+01 1.576433834719999894e+01 9.691360000000000241e+01 9.338750000000000284e+01
1.667287500000000122e+01 1.576445523999999843e+01 9.691379999999999484e+01 9.338720000000000709e+01
1.667719999999999914e+01 1.576454290959999760e+01 9.691410000000000480e+01 9.338689999999999714e+01
1.668152500000000060e+01 1.576463057920000033e+01 9.691429999999999723e+01 9.338670000000000471e+01
1.668585000000000207e+01 1.576474747199999982e+01 9.691459999999999297e+01 9.338639999999999475e+01
1.669017499999999998e+01 1.576483514160000077e+01 9.691479999999999961e+01 9.338620000000000232e+01
1.669450000000000145e+01 1.576495203440000026e+01 9.691509999999999536e+01 9.338590000000000657e+01
1.669882500000000292e+01 1.576503970399999943e+01 9.691530000000000200e+01 9.338569999999999993e+01
1.670315000000000083e+01 1.576512737359999861e+01 9.691559999999999775e+01 9.338549999999999329e+01
1.670747500000000230e+01 1.576524426639999810e+01 9.691589999999999350e+01 9.338530000000000086e+01
1.671180000000000021e+01 1.576533193599999727e+01 9.691610000000000014e+01 9.338509999999999422e+01
1.671612500000000168e+01 1.576541960560000000e+01 9.691639999999999588e+01 9.338490000000000180e+01
1.672044999999999959e+01 1.576553649840000126e+01 9.691670000000000584e+01 9.338460000000000605e+01
1.672477500000000106e+01 1.576562416800000044e+01 9.691689999999999827e+01 9.338450000000000273e+01
1.672909999999999897e+01 1.576571183759999961e+01 9.691719999999999402e+01 9.338420000000000698e+01
1.673342500000000044e+01 1.576579950719999879e+01 9.691750000000000398e+01 9.338400000000000034e+01
1.673775000000000190e+01 1.576591639999999828e+01 9.691769999999999641e+01 9.338379999999999370e+01
1.674207499999999982e+01 1.576600406959999745e+01 9.691800000000000637e+01 9.338360000000000127e+01
1.674640000000000128e+01 1.576609173920000018e+01 9.691830000000000211e+01 9.338339999999999463e+01
1.675072500000000275e+01 1.576617940879999935e+01 9.691849999999999454e+01 9.338320000000000221e+01
1.675505000000000067e+01 1.576626707839999852e+01 9.691880000000000450e+01 9.338299999999999557e+01
1.675937500000000213e+01 1.576638397119999979e+01 9.691910000000000025e+01 9.338280000000000314e+01
1.676370000000000005e+01 1.576650086399999928e+01 9.691280000000000427e+01 9.338840000000000430e+01
1.676802500000000151e+01 1.576658853359999846e+01 9.691330000000000666e+01 9.338800000000000523e+01
1.677234999999999943e+01 1.576667620319999763e+01 9.691330000000000666e+01 9.338760000000000616e+01
1.677667500000000089e+01 1.576679309599999712e+01 9.691370000000000573e+01 9.338729999999999620e+01
1.678099999999999881e+01 1.576688076559999985e+01 9.691379999999999484e+01 9.338700000000000045e+01
1.678532500000000027e+01 1.576699765840000111e+01 9.691410000000000480e+01 9.338670000000000471e+01
1.678965000000000174e+01 1.576708532800000029e+01 9.691429999999999723e+01 9.338649999999999807e+01
1.679397499999999965e+01 1.576717299759999946e+01 9.691459999999999297e+01 9.338620000000000232e+01
1.679830000000000112e+01 1.576728989039999895e+01 9.691479999999999961e+01 9.338599999999999568e+01
1.680262499999999903e+01 1.576737755999999813e+01 9.691509999999999536e+01 9.338580000000000325e+01
1.680695000000000050e+01 1.576746522959999730e+01 9.691530000000000200e+01 9.338559999999999661e+01
1.681127500000000197e+01 1.576755289920000003e+01 9.691559999999999775e+01 9.338540000000000418e+01
1.681559999999999988e+01 1.576766979199999952e+01 9.691580000000000439e+01 9.338519999999999754e+01
1.681992500000000135e+01 1.576775746160000047e+01 9.691620000000000346e+01 9.338490000000000180e+01
1.682425000000000281e+01 1.576784513119999964e+01 9.691630000000000678e+01 9.338469999999999516e+01
1.682857500000000073e+01 1.576793280079999882e+01 9.691670000000000584e+01 9.338450000000000273e+01
1.683289999999999864e+01 1.576804969359999831e+01 9.691689999999999827e+01 9.338429999999999609e+01
1.683722500000000011e+01 1.576813736319999748e+01 9.691719999999999402e+01 9.338410000000000366e+01
1.684155000000000157e+01 1.576822503280000021e+01 9.691740000000000066e+01 9.338389999999999702e+01
1.684587499999999949e+01 1.576831270239999938e+01 9.691769999999999641e+01 9.338370000000000459e+01
1.685020000000000095e+01 1.576840037199999855e+01 9.691790000000000305e+01 9.338349999999999795e+01
1.685452499999999887e+01 1.576848804159999773e+01 9.691819999999999879e+01 9.338330000000000553e+01
1.685885000000000034e+01 1.576857571120000046e+01 9.691840000000000543e+01 9.338309999999999889e+01
1.686317500000000180e+01 1.576869260399999995e+01 9.691880000000000450e+01 9.338290000000000646e+01
1.686749999999999972e+01 1.576878027359999912e+01 9.691899999999999693e+01 9.338269999999999982e+01
1.687182500000000118e+01 1.576889716640000039e+01 9.691330000000000666e+01 9.338819999999999766e+01
1.687615000000000265e+01 1.576898483599999956e+01 9.691370000000000573e+01 9.338779999999999859e+01
1.688047500000000056e+01 1.576907250559999873e+01 9.691379999999999484e+01 9.338739999999999952e+01
1.688480000000000203e+01 1.576918939839999823e+01 9.691400000000000148e+01 9.338710000000000377e+01
1.688912499999999994e+01 1.576927706799999740e+01 9.691419999999999391e+01 9.338689999999999714e+01
1.689345000000000141e+01 1.576936473760000013e+01 9.691450000000000387e+01 9.338649999999999807e+01
1.689777499999999932e+01 1.576948163040000139e+01 9.691469999999999629e+01 9.338639999999999475e+01
1.690210000000000079e+01 1.576956930000000057e+01 9.691500000000000625e+01 9.338609999999999900e+01
1.690642499999999870e+01 1.576965696959999974e+01 9.691519999999999868e+01 9.338590000000000657e+01
1.691075000000000017e+01 1.576974463919999891e+01 9.691549999999999443e+01 9.338559999999999661e+01
1.691507500000000164e+01 1.576986153199999841e+01 9.691570000000000107e+01 9.338549999999999329e+01
1.691939999999999955e+01 1.576994920159999758e+01 9.691599999999999682e+01 9.338519999999999754e+01
1.692372500000000102e+01 1.577003687120000031e+01 9.691620000000000346e+01 9.338500000000000512e+01
1.692805000000000248e+01 1.577012454079999948e+01 9.691649999999999920e+01 9.338479999999999848e+01
1.693237500000000040e+01 1.577021221039999865e+01 9.691670000000000584e+01 9.338460000000000605e+01
1.693670000000000186e+01 1.577029987999999783e+01 9.691700000000000159e+01 9.338439999999999941e+01
1.694102499999999978e+01 1.577041677279999909e+01 9.691729999999999734e+01 9.338420000000000698e+01
1.694535000000000124e+01 1.577050444240000004e+01 9.691750000000000398e+01 9.338400000000000034e+01
1.694967499999999916e+01 1.577059211199999922e+01 9.691779999999999973e+01 9.338379999999999370e+01
1.695400000000000063e+01 1.577067978160000017e+01 9.691800000000000637e+01 9.338360000000000127e+01
1.695832499999999854e+01 1.577076745119999934e+01 9.691830000000000211e+01 9.338349999999999795e+01
1.696265000000000001e+01 1.577085512079999852e+01 9.691849999999999454e+01 9.338330000000000553e+01
1.696697500000000147e+01 1.577094279040000124e+01 9.691880000000000450e+01 9.338309999999999889e+01
1.697129999999999939e+01 1.577103046000000042e+01 9.691910000000000025e+01 9.338290000000000646e+01
1.697562500000000085e+01 1.577111812959999959e+01 9.691930000000000689e+01 9.338269999999999982e+01
1.697995000000000232e+01 1.577123502239999908e+01 9.691349999999999909e+01 9.338800000000000523e+01
1.698427500000000023e+01 1.577132269199999826e+01 9.691400000000000148e+01 9.338760000000000616e+01
1.698860000000000170e+01 1.577141036159999743e+01 9.691410000000000480e+01 9.338729999999999620e+01
1.699292499999999961e+01 1.577152725439999692e+01 9.691440000000000055e+01 9.338689999999999714e+01
1.699725000000000108e+01 1.577161492399999965e+01 9.691450000000000387e+01 9.338670000000000471e+01
1.700157500000000255e+01 1.577170259359999882e+01 9.691479999999999961e+01 9.338639999999999475e+01
1.700590000000000046e+01 1.577181948640000009e+01 9.691500000000000625e+01 9.338620000000000232e+01
1.701022499999999837e+01 1.577190715599999926e+01 9.691530000000000200e+01 9.338599999999999568e+01
1.701454999999999984e+01 1.577199482559999844e+01 9.691549999999999443e+01 9.338580000000000325e+01
1.701887500000000131e+01 1.577208249520000116e+01 9.691580000000000439e+01 9.338549999999999329e+01
1.702319999999999922e+01 1.577217016480000034e+01 9.691599999999999682e+01 9.338530000000000086e+01
1.702752500000000069e+01 1.577225783439999951e+01 9.691630000000000678e+01 9.338509999999999422e+01
1.703185000000000215e+01 1.577234550399999868e+01 9.691649999999999920e+01 9.338490000000000180e+01
1.703617500000000007e+01 1.577243317359999786e+01 9.691679999999999495e+01 9.338469999999999516e+01
1.704050000000000153e+01 1.577255006639999735e+01 9.691700000000000159e+01 9.338450000000000273e+01
1.704482499999999945e+01 1.577263773600000007e+01 9.691729999999999734e+01 9.338429999999999609e+01
1.704915000000000092e+01 1.577272540559999925e+01 9.691750000000000398e+01 9.338420000000000698e+01
1.705347500000000238e+01 1.577281307519999842e+01 9.691779999999999973e+01 9.338400000000000034e+01
1.705780000000000030e+01 1.577290074479999760e+01 9.691800000000000637e+01 9.338379999999999370e+01
1.706212500000000176e+01 1.577298841440000032e+01 9.691830000000000211e+01 9.338360000000000127e+01
1.706645000000000323e+01 1.577307608399999950e+01 9.691849999999999454e+01 9.338339999999999463e+01
1.707077500000000114e+01 1.577316375359999867e+01 9.691880000000000450e+01 9.338320000000000221e+01
1.707509999999999906e+01 1.577325142319999784e+01 9.691889999999999361e+01 9.338299999999999557e+01
1.707942500000000052e+01 1.577333909279999880e+01 9.691880000000000450e+01 9.338290000000000646e+01
1.708375000000000199e+01 1.577342676239999975e+01 9.691870000000000118e+01 9.338269999999999982e+01
1.708807499999999990e+01 1.577354365520000101e+01 9.691389999999999816e+01 9.338790000000000191e+01
1.709240000000000137e+01 1.577363132480000019e+01 9.691440000000000055e+01 9.338750000000000284e+01
1.709672499999999928e+01 1.577371899439999936e+01 9.691450000000000387e+01 9.338720000000000709e+01
1.710105000000000075e+01 1.577380666399999853e+01 9.691469999999999629e+01 9.338689999999999714e+01
1.710537500000000222e+01 1.577389433359999771e+01 9.691490000000000293e+01 9.338670000000000471e+01
1.710970000000000013e+01 1.577398200320000043e+01 9.691519999999999868e+01 9.338639999999999475e+01
1.711402500000000160e+01 1.577409889599999993e+01 9.691540000000000532e+01 9.338620000000000232e+01
1.711835000000000306e+01 1.577418656559999910e+01 9.691570000000000107e+01 9.338590000000000657e+01
1.712267500000000098e+01 1.577427423519999827e+01 9.691589999999999350e+01 9.338580000000000325e+01
1.712699999999999889e+01 1.577436190479999745e+01 9.691610000000000014e+01 9.338549999999999329e+01
1.713132500000000036e+01 1.577444957440000017e+01 9.691639999999999588e+01 9.338540000000000418e+01
1.713565000000000182e+01 1.577453724399999935e+01 9.691660000000000252e+01 9.338509999999999422e+01
1.713997499999999974e+01 1.577462491359999852e+01 9.691689999999999827e+01 9.338500000000000512e+01
1.714430000000000121e+01 1.577471258319999770e+01 9.691710000000000491e+01 9.338469999999999516e+01
1.714862499999999912e+01 1.577480025279999687e+01 9.691740000000000066e+01 9.338460000000000605e+01
1.715295000000000059e+01 1.577488792239999960e+01 9.691729999999999734e+01 9.338439999999999941e+01
1.715727500000000205e+01 1.577497559199999877e+01 9.691719999999999402e+01 9.338420000000000698e+01
1.716159999999999997e+01 1.577506326159999794e+01 9.691710000000000491e+01 9.338400000000000034e+01
1.716592500000000143e+01 1.577515093119999889e+01 9.691700000000000159e+01 9.338379999999999370e+01
1.717025000000000290e+01 1.577523860079999984e+01 9.691689999999999827e+01 9.338360000000000127e+01
1.717457500000000081e+01 1.577532627039999902e+01 9.691679999999999495e+01 9.338349999999999795e+01
1.717890000000000228e+01 1.577541393999999997e+01 9.691670000000000584e+01 9.338330000000000553e+01
1.718322500000000019e+01 1.577550160959999914e+01 9.691660000000000252e+01 9.338309999999999889e+01
1.718755000000000166e+01 1.577558927919999832e+01 9.691649999999999920e+01 9.338290000000000646e+01
1.719187499999999957e+01 1.577567694880000104e+01 9.691639999999999588e+01 9.338269999999999982e+01
1.719620000000000104e+01 1.577579384160000053e+01 9.691400000000000148e+01 9.338779999999999859e+01
1.720052499999999895e+01 1.577585228799999939e+01 9.691459999999999297e+01 9.338739999999999952e+01
1.720485000000000042e+01 1.577596918079999888e+01 9.691459999999999297e+01 9.338710000000000377e+01
1.720917500000000189e+01 1.577605685039999805e+01 9.691500000000000625e+01 9.338679999999999382e+01
1.721349999999999980e+01 1.577614452000000078e+01 9.691500000000000625e+01 9.338649999999999807e+01
1.721782500000000127e+01 1.577623218959999996e+01 9.691540000000000532e+01 9.338630000000000564e+01
1.722215000000000273e+01 1.577631985919999913e+01 9.691549999999999443e+01 9.338609999999999900e+01
1.722647500000000065e+01 1.577640752879999830e+01 9.691580000000000439e+01 9.338580000000000325e+01
1.723080000000000211e+01 1.577649519839999748e+01 9.691570000000000107e+01 9.338569999999999993e+01
1.723512500000000003e+01 1.577658286800000020e+01 9.691570000000000107e+01 9.338540000000000418e+01
1.723945000000000149e+01 1.577667053759999938e+01 9.691549999999999443e+01 9.338530000000000086e+01
1.724377499999999941e+01 1.577675820719999855e+01 9.691549999999999443e+01 9.338509999999999422e+01
1.724810000000000088e+01 1.577684587679999773e+01 9.691530000000000200e+01 9.338490000000000180e+01
1.725242499999999879e+01 1.577693354640000045e+01 9.691530000000000200e+01 9.338469999999999516e+01
1.725675000000000026e+01 1.577702121599999963e+01 9.691509999999999536e+01 9.338450000000000273e+01
1.726107500000000172e+01 1.577710888559999880e+01 9.691509999999999536e+01 9.338429999999999609e+01
1.726539999999999964e+01 1.577719655519999797e+01 9.691490000000000293e+01 9.338420000000000698e+01
1.726972500000000110e+01 1.577728422479999715e+01 9.691479999999999961e+01 9.338400000000000034e+01
1.727405000000000257e+01 1.577737189439999987e+01 9.691469999999999629e+01 9.338379999999999370e+01
1.727837500000000048e+01 1.577745956399999905e+01 9.691459999999999297e+01 9.338360000000000127e+01
1.728270000000000195e+01 1.577751801039999791e+01 9.691450000000000387e+01 9.338339999999999463e+01
1.728702499999999986e+01 1.577760568000000063e+01 9.691440000000000055e+01 9.338330000000000553e+01
1.729135000000000133e+01 1.577769334959999981e+01 9.691429999999999723e+01 9.338309999999999889e+01
1.729567500000000280e+01 1.577778101919999898e+01 9.691419999999999391e+01 9.338290000000000646e+01
1.730000000000000071e+01 1.577786868879999815e+01 9.691410000000000480e+01 9.338269999999999982e+01
1.730432500000000218e+01 1.577798558159999764e+01 9.691440000000000055e+01 9.338760000000000616e+01
1.730865000000000009e+01 1.577804402800000005e+01 9.691479999999999961e+01 9.338729999999999620e+01
1.731297500000000156e+01 1.577816092079999954e+01 9.691450000000000387e+01 9.338700000000000045e+01
1.731729999999999947e+01 1.577824859039999872e+01 9.691440000000000055e+01 9.338660000000000139e+01
1.732162500000000094e+01 1.577833625999999967e+01 9.691419999999999391e+01 9.338639999999999475e+01
1.732595000000000240e+01 1.577842392959999884e+01 9.691410000000000480e+01 9.338620000000000232e+01
1.733027500000000032e+01 1.577851159919999979e+01 9.691389999999999816e+01 9.338599999999999568e+01
1.733460000000000178e+01 1.577859926880000074e+01 9.691379999999999484e+01 9.338580000000000325e+01
1.733892500000000325e+01 1.577868693839999992e+01 9.691370000000000573e+01 9.338559999999999661e+01
1.734325000000000117e+01 1.577877460799999909e+01 9.691360000000000241e+01 9.338540000000000418e+01
1.734757500000000263e+01 1.577886227759999827e+01 9.691339999999999577e+01 9.338519999999999754e+01
1.735190000000000055e+01 1.577892072399999890e+01 9.691330000000000666e+01 9.338500000000000512e+01
1.735622500000000201e+01 1.577900839359999807e+01 9.691320000000000334e+01 9.338479999999999848e+01
1.736055000000000348e+01 1.577909606319999725e+01 9.691310000000000002e+01 9.338460000000000605e+01
1.736487499999999784e+01 1.577918373279999997e+01 9.691299999999999670e+01 9.338450000000000273e+01
1.736919999999999931e+01 1.577927140239999915e+01 9.691289999999999338e+01 9.338429999999999609e+01
1.737352500000000077e+01 1.577935907199999832e+01 9.691280000000000427e+01 9.338410000000000366e+01
1.737784999999999869e+01 1.577941751840000073e+01 9.691270000000000095e+01 9.338389999999999702e+01
1.738217500000000015e+01 1.577950518799999990e+01 9.691259999999999764e+01 9.338379999999999370e+01
1.738649999999999807e+01 1.577959285759999908e+01 9.691249999999999432e+01 9.338360000000000127e+01
1.739082499999999953e+01 1.577968052719999825e+01 9.691240000000000521e+01 9.338339999999999463e+01
1.739515000000000100e+01 1.577976819679999743e+01 9.691230000000000189e+01 9.338330000000000553e+01
1.739947499999999891e+01 1.577982664319999984e+01 9.691219999999999857e+01 9.338309999999999889e+01
1.740380000000000038e+01 1.577991431279999901e+01 9.691209999999999525e+01 9.338290000000000646e+01
1.740812500000000185e+01 1.578000198239999818e+01 9.691200000000000614e+01 9.338280000000000314e+01
1.741244999999999976e+01 1.578014809839999977e+01 9.691280000000000427e+01 9.337999999999999545e+01
1.741677500000000123e+01 1.578023576799999894e+01 9.691270000000000095e+01 9.337800000000000011e+01
1.742109999999999914e+01 1.578032343759999812e+01 9.691240000000000521e+01 9.337800000000000011e+01
1.742542500000000061e+01 1.578041110720000084e+01 9.691230000000000189e+01 9.337720000000000198e+01
1.742975000000000207e+01 1.578049877680000002e+01 9.691209999999999525e+01 9.337730000000000530e+01
1.743407499999999999e+01 1.578058644639999919e+01 9.691200000000000614e+01 9.337669999999999959e+01
1.743840000000000146e+01 1.578067411599999836e+01 9.691179999999999950e+01 9.337680000000000291e+01
1.744272500000000292e+01 1.578076178560000109e+01 9.691179999999999950e+01 9.337630000000000052e+01
1.744705000000000084e+01 1.578084945520000026e+01 9.691160000000000707e+01 9.337630000000000052e+01
1.745137500000000230e+01 1.578093712479999944e+01 9.691150000000000375e+01 9.337590000000000146e+01
1.745570000000000022e+01 1.578102479439999861e+01 9.691129999999999711e+01 9.337590000000000146e+01
1.746002500000000168e+01 1.578111246399999779e+01 9.691129999999999711e+01 9.337550000000000239e+01
1.746435000000000315e+01 1.578120013360000051e+01 9.691110000000000468e+01 9.337550000000000239e+01
1.746867500000000106e+01 1.578128780319999969e+01 9.691110000000000468e+01 9.337520000000000664e+01
1.747300000000000253e+01 1.578134624959999854e+01 9.691089999999999804e+01 9.337510000000000332e+01
1.747732500000000400e+01 1.578143391919999949e+01 9.691089999999999804e+01 9.337479999999999336e+01
1.748164999999999836e+01 1.578152158880000044e+01 9.691070000000000562e+01 9.337479999999999336e+01
1.748597499999999982e+01 1.578160925839999962e+01 9.691070000000000562e+01 9.337449999999999761e+01
1.749029999999999774e+01 1.578169692799999879e+01 9.691049999999999898e+01 9.337439999999999429e+01
1.749462499999999920e+01 1.578175537439999943e+01 9.691049999999999898e+01 9.337420000000000186e+01
1.749895000000000067e+01 1.578184304399999860e+01 9.691030000000000655e+01 9.337409999999999854e+01
1.750327499999999858e+01 1.578193071359999777e+01 9.691030000000000655e+01 9.337380000000000280e+01
1.750760000000000005e+01 1.578201838319999695e+01 9.691009999999999991e+01 9.337369999999999948e+01
1.751192500000000152e+01 1.578207682959999936e+01 9.691009999999999991e+01 9.337350000000000705e+01
1.751624999999999943e+01 1.578216449919999853e+01 9.690999999999999659e+01 9.337340000000000373e+01
1.752057500000000090e+01 1.578207682959999936e+01 9.691060000000000230e+01 9.338129999999999598e+01
1.752489999999999881e+01 1.578216449919999853e+01 9.691060000000000230e+01 9.337839999999999918e+01
1.752922500000000028e+01 1.578228139199999802e+01 9.691030000000000655e+01 9.337829999999999586e+01
1.753355000000000175e+01 1.578236906159999720e+01 9.691020000000000323e+01 9.337739999999999441e+01
1.753787499999999966e+01 1.578245673119999992e+01 9.690999999999999659e+01 9.337720000000000198e+01
1.754220000000000113e+01 1.578254440079999910e+01 9.690989999999999327e+01 9.337669999999999959e+01
1.754652500000000259e+01 1.578266129360000036e+01 9.690970000000000084e+01 9.337640000000000384e+01
1.755085000000000051e+01 1.578271973999999922e+01 9.690959999999999752e+01 9.337619999999999720e+01
1.755517500000000197e+01 1.578283663279999871e+01 9.690949999999999420e+01 9.337590000000000146e+01
1.755949999999999989e+01 1.578289507919999934e+01 9.690940000000000509e+01 9.337579999999999814e+01
1.756382500000000135e+01 1.578301197200000061e+01 9.690930000000000177e+01 9.337539999999999907e+01
1.756815000000000282e+01 1.578307041839999947e+01 9.690919999999999845e+01 9.337529999999999575e+01
1.757247500000000073e+01 1.578315808799999864e+01 9.690909999999999513e+01 9.337500000000000000e+01
1.757680000000000220e+01 1.578324575760000137e+01 9.690900000000000603e+01 9.337489999999999668e+01
1.758112500000000367e+01 1.578333342720000054e+01 9.690890000000000271e+01 9.337460000000000093e+01
1.758545000000000158e+01 1.578342109679999972e+01 9.690879999999999939e+01 9.337449999999999761e+01
1.758977500000000305e+01 1.578350876639999889e+01 9.690869999999999607e+01 9.337420000000000186e+01
1.759409999999999741e+01 1.578356721279999952e+01 9.690860000000000696e+01 9.337420000000000186e+01
1.759842499999999887e+01 1.578365488239999870e+01 9.690850000000000364e+01 9.337380000000000280e+01
1.760275000000000034e+01 1.578374255199999787e+01 9.690840000000000032e+01 9.337380000000000280e+01
1.760707499999999825e+01 1.578383022159999705e+01 9.690829999999999700e+01 9.337350000000000705e+01
1.761139999999999972e+01 1.578388866799999946e+01 9.690819999999999368e+01 9.337340000000000373e+01
1.761572500000000119e+01 1.578397633759999863e+01 9.690810000000000457e+01 9.337309999999999377e+01
1.762004999999999910e+01 1.578406400719999780e+01 9.690800000000000125e+01 9.337309999999999377e+01
1.762437500000000057e+01 1.578415167680000053e+01 9.690789999999999793e+01 9.337279999999999802e+01
1.762869999999999848e+01 1.578403478400000104e+01 9.690829999999999700e+01 9.338729999999999620e+01
1.763302499999999995e+01 1.578412245360000021e+01 9.690829999999999700e+01 9.338519999999999754e+01
1.763735000000000142e+01 1.578423934639999970e+01 9.690800000000000125e+01 9.338490000000000180e+01
1.764167499999999933e+01 1.578432701599999888e+01 9.690800000000000125e+01 9.338410000000000366e+01
1.764600000000000080e+01 1.578444390880000014e+01 9.690770000000000550e+01 9.338379999999999370e+01
1.765032500000000226e+01 1.578450235519999723e+01 9.690760000000000218e+01 9.338339999999999463e+01
1.765465000000000018e+01 1.578461924799999849e+01 9.690739999999999554e+01 9.338309999999999889e+01
1.765897500000000164e+01 1.578467769439999913e+01 9.690739999999999554e+01 9.338280000000000314e+01
1.766329999999999956e+01 1.578479458720000039e+01 9.690720000000000312e+01 9.338259999999999650e+01
1.766762500000000102e+01 1.578485303359999747e+01 9.690709999999999980e+01 9.338230000000000075e+01
1.767195000000000249e+01 1.578494070320000020e+01 9.690689999999999316e+01 9.338209999999999411e+01
1.767627500000000040e+01 1.578502837279999937e+01 9.690689999999999316e+01 9.338190000000000168e+01
1.768060000000000187e+01 1.578511604239999855e+01 9.690670000000000073e+01 9.338169999999999504e+01
1.768492500000000334e+01 1.578520371199999772e+01 9.690670000000000073e+01 9.338150000000000261e+01
1.768925000000000125e+01 1.578529138159999690e+01 9.690649999999999409e+01 9.338129999999999598e+01
1.769357500000000272e+01 1.578534982799999931e+01 9.690649999999999409e+01 9.338110000000000355e+01
1.769790000000000063e+01 1.578543749759999848e+01 9.690630000000000166e+01 9.338089999999999691e+01
1.770222500000000210e+01 1.578552516719999765e+01 9.690630000000000166e+01 9.338070000000000448e+01
1.770655000000000356e+01 1.578561283680000038e+01 9.690619999999999834e+01 9.338060000000000116e+01
1.771087499999999793e+01 1.578567128319999924e+01 9.690609999999999502e+01 9.338039999999999452e+01
1.771519999999999939e+01 1.578575895279999841e+01 9.690600000000000591e+01 9.338020000000000209e+01
1.771952500000000086e+01 1.578584662240000114e+01 9.690590000000000259e+01 9.337999999999999545e+01
1.772384999999999877e+01 1.578593429200000031e+01 9.690579999999999927e+01 9.337980000000000302e+01
1.772817500000000024e+01 1.578599273839999917e+01 9.690569999999999595e+01 9.337959999999999638e+01
1.773249999999999815e+01 1.578608040799999834e+01 9.690560000000000684e+01 9.337949999999999307e+01
1.773682499999999962e+01 1.578608040799999834e+01 9.690630000000000166e+01 9.338880000000000337e+01
1.774115000000000109e+01 1.578616807760000107e+01 9.690630000000000166e+01 9.338800000000000523e+01
1.774547499999999900e+01 1.578625574720000024e+01 9.690600000000000591e+01 9.338750000000000284e+01
1.774980000000000047e+01 1.578634341679999942e+01 9.690590000000000259e+01 9.338720000000000709e+01
1.775412500000000193e+01 1.578643108639999859e+01 9.690569999999999595e+01 9.338679999999999382e+01
1.775844999999999985e+01 1.578651875600000132e+01 9.690560000000000684e+01 9.338660000000000139e+01
1.776277500000000131e+01 1.578660642560000049e+01 9.690540000000000020e+01 9.338620000000000232e+01
1.776709999999999923e+01 1.578669409519999967e+01 9.690540000000000020e+01 9.338609999999999900e+01
1.777142500000000069e+01 1.578678176479999884e+01 9.690519999999999357e+01 9.338580000000000325e+01
1.777575000000000216e+01 1.578686943439999801e+01 9.690510000000000446e+01 9.338559999999999661e+01
1.778007500000000007e+01 1.578692788079999865e+01 9.690500000000000114e+01 9.338540000000000418e+01
1.778440000000000154e+01 1.578701555039999782e+01 9.690489999999999782e+01 9.338519999999999754e+01
1.778872500000000301e+01 1.578710321999999877e+01 9.690479999999999450e+01 9.338500000000000512e+01
1.779305000000000092e+01 1.578719088959999972e+01 9.690470000000000539e+01 9.338490000000000180e+01
1.779737500000000239e+01 1.578724933599999858e+01 9.690460000000000207e+01 9.338460000000000605e+01
1.780170000000000030e+01 1.578733700559999775e+01 9.690449999999999875e+01 9.338450000000000273e+01
1.780602500000000177e+01 1.578742467520000048e+01 9.690439999999999543e+01 9.338429999999999609e+01
1.781035000000000323e+01 1.578748312159999934e+01 9.690430000000000632e+01 9.338410000000000366e+01
1.781467500000000115e+01 1.578757079119999851e+01 9.690420000000000300e+01 9.338389999999999702e+01
1.781900000000000261e+01 1.578765846079999768e+01 9.690409999999999968e+01 9.338379999999999370e+01
1.782332500000000408e+01 1.578771690720000009e+01 9.690399999999999636e+01 9.338360000000000127e+01
1.782765000000000200e+01 1.578780457679999927e+01 9.690389999999999304e+01 9.338339999999999463e+01
1.783197499999999991e+01 1.578789224639999844e+01 9.690389999999999304e+01 9.338320000000000221e+01
1.783629999999999782e+01 1.578795069279999908e+01 9.690380000000000393e+01 9.338309999999999889e+01
1.784062499999999929e+01 1.578803836239999825e+01 9.690370000000000061e+01 9.338290000000000646e+01
1.784495000000000076e+01 1.578809680880000066e+01 9.690420000000000300e+01 9.339019999999999300e+01
1.784927499999999867e+01 1.578815525519999952e+01 9.690420000000000300e+01 9.338970000000000482e+01
1.785360000000000014e+01 1.578824292479999869e+01 9.690389999999999304e+01 9.338930000000000575e+01
1.785792499999999805e+01 1.578833059440000142e+01 9.690380000000000393e+01 9.338899999999999579e+01
1.786224999999999952e+01 1.578841826400000059e+01 9.690359999999999729e+01 9.338870000000000005e+01
1.786657500000000098e+01 1.578850593359999976e+01 9.690349999999999397e+01 9.338840000000000430e+01
1.787089999999999890e+01 1.578856437999999685e+01 9.690330000000000155e+01 9.338819999999999766e+01
1.787522500000000036e+01 1.578865204959999957e+01 9.690319999999999823e+01 9.338800000000000523e+01
1.787955000000000183e+01 1.578873971919999875e+01 9.690300000000000580e+01 9.338779999999999859e+01
1.788387499999999974e+01 1.578882738879999792e+01 9.690300000000000580e+01 9.338760000000000616e+01
1.788820000000000121e+01 1.578888583520000033e+01 9.690279999999999916e+01 9.338739999999999952e+01
1.789252499999999912e+01 1.578897350479999950e+01 9.690279999999999916e+01 9.338720000000000709e+01
1.789685000000000059e+01 1.578906117439999868e+01 9.690260000000000673e+01 9.338710000000000377e+01
1.790117500000000206e+01 1.578911962080000109e+01 9.690260000000000673e+01 9.338679999999999382e+01
1.790549999999999997e+01 1.578920729040000026e+01 9.690240000000000009e+01 9.338670000000000471e+01
1.790982500000000144e+01 1.578929495999999943e+01 9.690240000000000009e+01 9.338649999999999807e+01
1.791415000000000290e+01 1.578935340639999829e+01 9.690229999999999677e+01 9.338639999999999475e+01
1.791847500000000082e+01 1.578944107600000102e+01 9.690219999999999345e+01 9.338620000000000232e+01
1.792280000000000229e+01 1.578949952239999810e+01 9.690210000000000434e+01 9.338599999999999568e+01
1.792712500000000020e+01 1.578958719199999727e+01 9.690200000000000102e+01 9.338580000000000325e+01
1.793145000000000167e+01 1.578967486160000000e+01 9.690189999999999770e+01 9.338569999999999993e+01
1.793577500000000313e+01 1.578973330799999886e+01 9.690189999999999770e+01 9.338549999999999329e+01
1.794010000000000105e+01 1.578982097759999803e+01 9.690170000000000528e+01 9.338540000000000418e+01
1.794442500000000251e+01 1.578987942400000044e+01 9.690170000000000528e+01 9.338519999999999754e+01
1.794875000000000398e+01 1.578996709359999961e+01 9.690149999999999864e+01 9.338509999999999422e+01
1.795307499999999834e+01 1.579002554000000025e+01 9.690210000000000434e+01 9.339119999999999777e+01
1.795739999999999981e+01 1.579011320959999942e+01 9.690200000000000102e+01 9.339090000000000202e+01
1.796172499999999772e+01 1.579020087919999860e+01 9.690179999999999438e+01 9.339039999999999964e+01
1.796604999999999919e+01 1.579025932559999745e+01 9.690170000000000528e+01 9.339019999999999300e+01
1.797037500000000065e+01 1.579034699520000018e+01 9.690149999999999864e+01 9.338989999999999725e+01
1.797469999999999857e+01 1.579043466479999935e+01 9.690139999999999532e+01 9.338970000000000482e+01
1.797902500000000003e+01 1.579052233439999853e+01 9.690120000000000289e+01 9.338939999999999486e+01
1.798335000000000150e+01 1.579058078080000094e+01 9.690109999999999957e+01 9.338930000000000575e+01
1.798767499999999941e+01 1.579066845040000011e+01 9.690099999999999625e+01 9.338899999999999579e+01
1.799200000000000088e+01 1.579075611999999929e+01 9.690089999999999293e+01 9.338890000000000668e+01
1.799632499999999879e+01 1.579081456639999992e+01 9.690080000000000382e+01 9.338870000000000005e+01
1.800065000000000026e+01 1.579090223600000087e+01 9.690070000000000050e+01 9.338849999999999341e+01
1.800497500000000173e+01 1.579098990560000004e+01 9.690059999999999718e+01 9.338840000000000430e+01
1.800929999999999964e+01 1.579104835199999712e+01 9.690049999999999386e+01 9.338819999999999766e+01
1.801362500000000111e+01 1.579113602159999985e+01 9.690040000000000475e+01 9.338800000000000523e+01
1.801795000000000258e+01 1.579119446799999871e+01 9.690030000000000143e+01 9.338790000000000191e+01
1.802227500000000049e+01 1.579128213759999788e+01 9.690019999999999811e+01 9.338769999999999527e+01
1.802660000000000196e+01 1.579134058400000029e+01 9.690009999999999479e+01 9.338760000000000616e+01
1.803092499999999987e+01 1.579142825359999946e+01 9.690000000000000568e+01 9.338739999999999952e+01
1.803525000000000134e+01 1.579148670000000010e+01 9.689990000000000236e+01 9.338729999999999620e+01
1.803957500000000280e+01 1.579157436959999927e+01 9.689979999999999905e+01 9.338710000000000377e+01
1.804390000000000072e+01 1.579166203919999845e+01 9.689969999999999573e+01 9.338689999999999714e+01
1.804822500000000218e+01 1.579172048559999730e+01 9.689969999999999573e+01 9.338679999999999382e+01
1.805255000000000365e+01 1.579180815520000003e+01 9.689960000000000662e+01 9.338660000000000139e+01
1.805687500000000156e+01 1.579186660159999889e+01 9.689950000000000330e+01 9.338649999999999807e+01
1.806120000000000303e+01 1.579195427119999806e+01 9.690009999999999479e+01 9.339190000000000680e+01
1.806552499999999739e+01 1.579201271759999869e+01 9.690009999999999479e+01 9.339149999999999352e+01
1.806984999999999886e+01 1.579210038719999964e+01 9.689990000000000236e+01 9.339119999999999777e+01
1.807417500000000032e+01 1.579218805679999882e+01 9.689979999999999905e+01 9.339079999999999870e+01
1.807849999999999824e+01 1.579224650319999945e+01 9.689950000000000330e+01 9.339060000000000628e+01
1.808282499999999970e+01 1.579233417279999863e+01 9.689950000000000330e+01 9.339039999999999964e+01
1.808715000000000117e+01 1.579242184239999780e+01 9.689919999999999334e+01 9.339019999999999300e+01
1.809147499999999908e+01 1.579248028880000021e+01 9.689919999999999334e+01 9.339000000000000057e+01
1.809580000000000055e+01 1.579256795839999938e+01 9.689900000000000091e+01 9.338989999999999725e+01
1.810012499999999847e+01 1.579265562799999856e+01 9.689900000000000091e+01 9.338960000000000150e+01
1.810444999999999993e+01 1.579271407440000097e+01 9.689879999999999427e+01 9.338949999999999818e+01
1.810877500000000140e+01 1.579280174400000014e+01 9.689879999999999427e+01 9.338930000000000575e+01
1.811309999999999931e+01 1.579286019039999722e+01 9.689860000000000184e+01 9.338920000000000243e+01
1.811742500000000078e+01 1.579294785999999995e+01 9.689860000000000184e+01 9.338899999999999579e+01
1.812175000000000225e+01 1.579300630639999881e+01 9.689839999999999520e+01 9.338890000000000668e+01
1.812607500000000016e+01 1.579309397599999798e+01 9.689839999999999520e+01 9.338870000000000005e+01
1.813040000000000163e+01 1.579315242240000039e+01 9.689820000000000277e+01 9.338859999999999673e+01
1.813472499999999954e+01 1.579324009199999956e+01 9.689820000000000277e+01 9.338840000000000430e+01
1.813905000000000101e+01 1.579329853839999842e+01 9.689809999999999945e+01 9.338830000000000098e+01
1.814337500000000247e+01 1.579338620799999937e+01 9.689799999999999613e+01 9.338809999999999434e+01
1.814770000000000039e+01 1.579344465439999823e+01 9.689790000000000703e+01 9.338800000000000523e+01
1.815202500000000185e+01 1.579353232399999740e+01 9.689790000000000703e+01 9.338779999999999859e+01
1.815635000000000332e+01 1.579359077039999981e+01 9.689770000000000039e+01 9.338769999999999527e+01
1.816067500000000123e+01 1.579367843999999899e+01 9.689770000000000039e+01 9.338750000000000284e+01
1.816500000000000270e+01 1.579373688639999962e+01 9.689759999999999707e+01 9.338739999999999952e+01
1.816932500000000061e+01 1.579382455600000057e+01 9.689799999999999613e+01 9.339239999999999498e+01
1.817365000000000208e+01 1.579388300239999765e+01 9.689799999999999613e+01 9.339209999999999923e+01
1.817797500000000355e+01 1.579397067200000038e+01 9.689770000000000039e+01 9.339170000000000016e+01
1.818229999999999791e+01 1.579405834159999955e+01 9.689759999999999707e+01 9.339149999999999352e+01
1.818662499999999937e+01 1.579411678799999841e+01 9.689740000000000464e+01 9.339119999999999777e+01
1.819095000000000084e+01 1.579420445759999758e+01 9.689730000000000132e+01 9.339100000000000534e+01
1.819527499999999876e+01 1.579429212720000031e+01 9.689709999999999468e+01 9.339079999999999870e+01
1.819960000000000022e+01 1.579435057359999917e+01 9.689700000000000557e+01 9.339069999999999538e+01
1.820392499999999814e+01 1.579443824319999834e+01 9.689690000000000225e+01 9.339050000000000296e+01
1.820824999999999960e+01 1.579449668959999897e+01 9.689679999999999893e+01 9.339029999999999632e+01
1.821257500000000107e+01 1.579458435919999815e+01 9.689669999999999561e+01 9.339019999999999300e+01
1.821689999999999898e+01 1.579464280560000056e+01 9.689660000000000650e+01 9.339000000000000057e+01
1.822122500000000045e+01 1.579473047519999973e+01 9.689650000000000318e+01 9.338979999999999393e+01
1.822555000000000192e+01 1.579478892159999859e+01 9.689639999999999986e+01 9.338970000000000482e+01
1.822987499999999983e+01 1.579487659120000131e+01 9.689629999999999654e+01 9.338949999999999818e+01
1.823420000000000130e+01 1.579493503759999840e+01 9.689629999999999654e+01 9.338939999999999486e+01
1.823852499999999921e+01 1.579502270719999935e+01 9.689619999999999322e+01 9.338920000000000243e+01
1.824285000000000068e+01 1.579508115359999998e+01 9.689610000000000412e+01 9.338909999999999911e+01
1.824717500000000214e+01 1.579516882319999915e+01 9.689600000000000080e+01 9.338899999999999579e+01
1.825150000000000006e+01 1.579522726959999801e+01 9.689589999999999748e+01 9.338880000000000337e+01
1.825582500000000152e+01 1.579528571600000042e+01 9.689579999999999416e+01 9.338870000000000005e+01
1.826015000000000299e+01 1.579537338559999959e+01 9.689570000000000505e+01 9.338849999999999341e+01
1.826447500000000090e+01 1.579543183200000023e+01 9.689570000000000505e+01 9.338840000000000430e+01
1.826880000000000237e+01 1.579551950159999940e+01 9.689560000000000173e+01 9.338830000000000098e+01
1.827312500000000028e+01 1.579557794799999826e+01 9.689549999999999841e+01 9.338809999999999434e+01
1.827745000000000175e+01 1.579566561760000099e+01 9.689629999999999654e+01 9.339289999999999736e+01
1.828177500000000322e+01 1.579572406399999984e+01 9.689629999999999654e+01 9.339249999999999829e+01
1.828610000000000113e+01 1.579581173359999902e+01 9.689600000000000080e+01 9.339230000000000587e+01
1.829042500000000260e+01 1.579587017999999965e+01 9.689600000000000080e+01 9.339199999999999591e+01
1.829475000000000406e+01 1.579595784959999882e+01 9.689570000000000505e+01 9.339180000000000348e+01
1.829907499999999843e+01 1.579604551919999800e+01 9.689570000000000505e+01 9.339159999999999684e+01
1.830339999999999989e+01 1.579610396560000041e+01 9.689549999999999841e+01 9.339140000000000441e+01
1.830772499999999781e+01 1.579619163519999958e+01 9.689539999999999509e+01 9.339119999999999777e+01
1.831204999999999927e+01 1.579625008159999844e+01 9.689530000000000598e+01 9.339109999999999445e+01
1.831637500000000074e+01 1.579633775120000116e+01 9.689520000000000266e+01 9.339090000000000202e+01
1.832069999999999865e+01 1.579639619759999825e+01 9.689509999999999934e+01 9.339069999999999538e+01
1.832502500000000012e+01 1.579648386719999920e+01 9.689499999999999602e+01 9.339050000000000296e+01
1.832935000000000159e+01 1.579654231359999983e+01 9.689490000000000691e+01 9.339039999999999964e+01
1.833367499999999950e+01 1.579660075999999869e+01 9.689480000000000359e+01 9.339019999999999300e+01
1.833800000000000097e+01 1.579668842959999786e+01 9.689470000000000027e+01 9.339010000000000389e+01
1.834232499999999888e+01 1.579674687600000027e+01 9.689470000000000027e+01 9.338989999999999725e+01
1.834665000000000035e+01 1.579683454559999944e+01 9.689449999999999363e+01 9.338979999999999393e+01
1.835097500000000181e+01 1.579689299200000008e+01 9.689449999999999363e+01 9.338970000000000482e+01
1.835529999999999973e+01 1.579695143839999893e+01 9.689440000000000452e+01 9.338960000000000150e+01
1.835962500000000119e+01 1.579703910799999811e+01 9.689430000000000121e+01 9.338939999999999486e+01
1.836395000000000266e+01 1.579709755440000052e+01 9.689419999999999789e+01 9.338930000000000575e+01
1.836827500000000057e+01 1.579718522399999969e+01 9.689419999999999789e+01 9.338909999999999911e+01
1.837260000000000204e+01 1.579724367040000033e+01 9.689400000000000546e+01 9.338899999999999579e+01
1.837692499999999995e+01 1.579730211679999918e+01 9.689400000000000546e+01 9.338880000000000337e+01
1.838125000000000142e+01 1.579738978639999836e+01 9.689390000000000214e+01 9.338870000000000005e+01
1.838557500000000289e+01 1.579747745599999753e+01 9.689490000000000691e+01 9.339319999999999311e+01
1.838990000000000080e+01 1.579753590239999994e+01 9.689490000000000691e+01 9.339279999999999404e+01
1.839422500000000227e+01 1.579759434879999702e+01 9.689470000000000027e+01 9.339249999999999829e+01
1.839855000000000018e+01 1.579768201839999975e+01 9.689449999999999363e+01 9.339230000000000587e+01
1.840287500000000165e+01 1.579774046479999861e+01 9.689430000000000121e+01 9.339209999999999923e+01
1.840720000000000312e+01 1.579782813439999778e+01 9.689419999999999789e+01 9.339190000000000680e+01
1.841152500000000103e+01 1.579788658080000019e+01 9.689409999999999457e+01 9.339170000000000016e+01
1.841585000000000250e+01 1.579797425039999936e+01 9.689400000000000546e+01 9.339149999999999352e+01
1.842017500000000396e+01 1.579803269680000000e+01 9.689390000000000214e+01 9.339140000000000441e+01
1.842449999999999832e+01 1.579812036639999917e+01 9.689379999999999882e+01 9.339119999999999777e+01
1.842882499999999979e+01 1.579817881279999803e+01 9.689369999999999550e+01 9.339109999999999445e+01
1.843314999999999770e+01 1.579823725920000044e+01 9.689360000000000639e+01 9.339090000000000202e+01
1.843747499999999917e+01 1.579832492879999961e+01 9.689350000000000307e+01 9.339079999999999870e+01
1.844180000000000064e+01 1.579838337519999847e+01 9.689339999999999975e+01 9.339060000000000628e+01
1.844612499999999855e+01 1.579844182159999910e+01 9.689329999999999643e+01 9.339050000000000296e+01
1.845045000000000002e+01 1.579852949119999828e+01 9.689329999999999643e+01 9.339039999999999964e+01
1.845477500000000148e+01 1.579858793760000069e+01 9.689319999999999311e+01 9.339019999999999300e+01
1.845909999999999940e+01 1.579864638399999954e+01 9.689310000000000400e+01 9.339010000000000389e+01
1.846342500000000086e+01 1.579873405359999872e+01 9.689300000000000068e+01 9.338989999999999725e+01
1.846774999999999878e+01 1.579879249999999935e+01 9.689289999999999736e+01 9.338979999999999393e+01
1.847207500000000024e+01 1.579885094639999821e+01 9.689279999999999404e+01 9.338970000000000482e+01
1.847640000000000171e+01 1.579893861600000093e+01 9.689279999999999404e+01 9.338960000000000150e+01
1.848072499999999962e+01 1.579899706239999979e+01 9.689270000000000493e+01 9.338939999999999486e+01
1.848505000000000109e+01 1.579905550879999687e+01 9.689260000000000161e+01 9.338930000000000575e+01
1.848937500000000256e+01 1.579911395519999928e+01 9.689249999999999829e+01 9.338909999999999911e+01
1.849370000000000047e+01 1.579923084799999877e+01 9.689260000000000161e+01 9.339350000000000307e+01
1.849802500000000194e+01 1.579928929439999763e+01 9.689270000000000493e+01 9.339310000000000400e+01
1.850234999999999985e+01 1.579934774080000004e+01 9.689239999999999498e+01 9.339279999999999404e+01
1.850667500000000132e+01 1.579943541039999921e+01 9.689230000000000587e+01 9.339260000000000161e+01
1.851100000000000279e+01 1.579949385679999985e+01 9.689209999999999923e+01 9.339239999999999498e+01
1.851532500000000070e+01 1.579958152639999902e+01 9.689199999999999591e+01 9.339220000000000255e+01
1.851965000000000217e+01 1.579963997279999788e+01 9.689180000000000348e+01 9.339209999999999923e+01
1.852397500000000363e+01 1.579969841920000029e+01 9.689180000000000348e+01 9.339190000000000680e+01
1.852830000000000155e+01 1.579978608879999946e+01 9.689159999999999684e+01 9.339170000000000016e+01
1.853262500000000301e+01 1.579984453519999832e+01 9.689159999999999684e+01 9.339149999999999352e+01
1.853694999999999737e+01 1.579993220480000105e+01 9.689140000000000441e+01 9.339140000000000441e+01
1.854127499999999884e+01 1.579999065119999813e+01 9.689140000000000441e+01 9.339130000000000109e+01
1.854560000000000031e+01 1.580004909760000054e+01 9.689119999999999777e+01 9.339109999999999445e+01
1.854992499999999822e+01 1.580013676719999971e+01 9.689119999999999777e+01 9.339100000000000534e+01
1.855424999999999969e+01 1.580019521359999857e+01 9.689109999999999445e+01 9.339090000000000202e+01
1.855857500000000115e+01 1.580025365999999920e+01 9.689109999999999445e+01 9.339069999999999538e+01
1.856289999999999907e+01 1.580031210639999806e+01 9.689090000000000202e+01 9.339060000000000628e+01
1.856722500000000053e+01 1.580039977600000078e+01 9.689090000000000202e+01 9.339039999999999964e+01
1.857154999999999845e+01 1.580045822239999964e+01 9.689079999999999870e+01 9.339029999999999632e+01
1.857587499999999991e+01 1.580051666880000028e+01 9.689069999999999538e+01 9.339019999999999300e+01
1.858020000000000138e+01 1.580057511519999913e+01 9.689060000000000628e+01 9.339010000000000389e+01
1.858452499999999930e+01 1.580066278479999831e+01 9.689060000000000628e+01 9.338989999999999725e+01
1.858885000000000076e+01 1.580072123120000072e+01 9.689050000000000296e+01 9.338979999999999393e+01
1.859317500000000223e+01 1.580077967759999780e+01 9.689039999999999964e+01 9.338960000000000150e+01
1.859750000000000014e+01 1.580083812400000021e+01 9.689029999999999632e+01 9.338949999999999818e+01
1.860182500000000161e+01 1.580092579359999938e+01 9.689050000000000296e+01 9.339400000000000546e+01
1.860614999999999952e+01 1.580101346319999855e+01 9.689050000000000296e+01 9.339360000000000639e+01
1.861047500000000099e+01 1.580107190960000096e+01 9.689029999999999632e+01 9.339339999999999975e+01
1.861480000000000246e+01 1.580113035599999982e+01 9.689019999999999300e+01 9.339310000000000400e+01
1.861912500000000037e+01 1.580121802559999900e+01 9.689000000000000057e+01 9.339289999999999736e+01
1.862345000000000184e+01 1.580127647199999963e+01 9.688989999999999725e+01 9.339270000000000493e+01
1.862777500000000330e+01 1.580136414159999880e+01 9.688970000000000482e+01 9.339260000000000161e+01
1.863210000000000122e+01 1.580142258799999766e+01 9.688960000000000150e+01 9.339239999999999498e+01
1.863642500000000268e+01 1.580148103440000007e+01 9.688949999999999818e+01 9.339230000000000587e+01
1.864075000000000060e+01 1.580156870399999924e+01 9.688939999999999486e+01 9.339209999999999923e+01
1.864507500000000206e+01 1.580162715039999988e+01 9.688930000000000575e+01 9.339199999999999591e+01
1.864940000000000353e+01 1.580168559679999873e+01 9.688930000000000575e+01 9.339180000000000348e+01
1.865372499999999789e+01 1.580174404320000114e+01 9.688920000000000243e+01 9.339170000000000016e+01
1.865804999999999936e+01 1.580183171280000032e+01 9.688909999999999911e+01 9.339159999999999684e+01
1.866237500000000082e+01 1.580189015919999740e+01 9.688899999999999579e+01 9.339140000000000441e+01
1.866669999999999874e+01 1.580194860559999981e+01 9.688890000000000668e+01 9.339130000000000109e+01
1.867102500000000020e+01 1.580200705199999867e+01 9.688880000000000337e+01 9.339119999999999777e+01
1.867534999999999812e+01 1.580209472160000139e+01 9.688880000000000337e+01 9.339100000000000534e+01
1.867967499999999959e+01 1.580215316799999847e+01 9.688870000000000005e+01 9.339090000000000202e+01
1.868400000000000105e+01 1.580221161439999733e+01 9.688859999999999673e+01 9.339079999999999870e+01
1.868832499999999897e+01 1.580227006079999974e+01 9.688849999999999341e+01 9.339060000000000628e+01
1.869265000000000043e+01 1.580232850719999682e+01 9.688840000000000430e+01 9.339050000000000296e+01
1.869697500000000190e+01 1.580241617679999955e+01 9.688840000000000430e+01 9.339039999999999964e+01
1.870129999999999981e+01 1.580247462319999840e+01 9.688830000000000098e+01 9.339029999999999632e+01
1.870562500000000128e+01 1.580253306960000081e+01 9.688819999999999766e+01 9.339010000000000389e+01
1.870994999999999919e+01 1.580262073919999999e+01 9.688859999999999673e+01 9.339430000000000121e+01
1.871427500000000066e+01 1.580267918559999885e+01 9.688870000000000005e+01 9.339400000000000546e+01
1.871860000000000213e+01 1.580273763199999948e+01 9.688840000000000430e+01 9.339369999999999550e+01
1.872292500000000004e+01 1.580282530159999865e+01 9.688840000000000430e+01 9.339350000000000307e+01
1.872725000000000151e+01 1.580288374800000106e+01 9.688809999999999434e+01 9.339329999999999643e+01
1.873157500000000297e+01 1.580294219439999992e+01 9.688809999999999434e+01 9.339310000000000400e+01
1.873590000000000089e+01 1.580302986399999909e+01 9.688790000000000191e+01 9.339300000000000068e+01
1.874022500000000235e+01 1.580308831039999973e+01 9.688790000000000191e+01 9.339279999999999404e+01
1.874455000000000027e+01 1.580314675679999858e+01 9.688769999999999527e+01 9.339270000000000493e+01
1.874887500000000173e+01 1.580323442639999776e+01 9.688769999999999527e+01 9.339249999999999829e+01
1.875320000000000320e+01 1.580329287280000017e+01 9.688750000000000284e+01 9.339239999999999498e+01
1.875752500000000111e+01 1.580335131919999725e+01 9.688750000000000284e+01 9.339220000000000255e+01
1.876185000000000258e+01 1.580340976559999966e+01 9.688729999999999620e+01 9.339209999999999923e+01
1.876617500000000405e+01 1.580349743519999883e+01 9.688729999999999620e+01 9.339199999999999591e+01
1.877049999999999841e+01 1.580355588160000124e+01 9.688720000000000709e+01 9.339180000000000348e+01
1.877482499999999987e+01 1.580361432799999832e+01 9.688720000000000709e+01 9.339170000000000016e+01
1.877914999999999779e+01 1.580367277440000073e+01 9.688700000000000045e+01 9.339159999999999684e+01
1.878347499999999926e+01 1.580373122079999959e+01 9.688700000000000045e+01 9.339140000000000441e+01
1.878780000000000072e+01 1.580378966720000022e+01 9.688689999999999714e+01 9.339130000000000109e+01
1.879212499999999864e+01 1.580387733679999940e+01 9.688679999999999382e+01 9.339119999999999777e+01
1.879645000000000010e+01 1.580393578319999826e+01 9.688670000000000471e+01 9.339109999999999445e+01
1.880077500000000157e+01 1.580399422960000066e+01 9.688670000000000471e+01 9.339090000000000202e+01
1.880509999999999948e+01 1.580405267599999775e+01 9.688660000000000139e+01 9.339079999999999870e+01
1.880942500000000095e+01 1.580411112240000016e+01 9.688649999999999807e+01 9.339069999999999538e+01
1.881374999999999886e+01 1.580416956879999901e+01 9.688639999999999475e+01 9.339060000000000628e+01
1.881807500000000033e+01 1.580425723839999819e+01 9.688679999999999382e+01 9.339430000000000121e+01
1.882240000000000180e+01 1.580431568479999882e+01 9.688679999999999382e+01 9.339390000000000214e+01
1.882672499999999971e+01 1.580440335439999977e+01 9.688660000000000139e+01 9.339369999999999550e+01
1.883105000000000118e+01 1.580446180080000040e+01 9.688649999999999807e+01 9.339350000000000307e+01
1.883537500000000264e+01 1.580452024719999926e+01 9.688630000000000564e+01 9.339329999999999643e+01
1.883970000000000056e+01 1.580460791679999843e+01 9.688620000000000232e+01 9.339310000000000400e+01
1.884402500000000202e+01 1.580466636320000084e+01 9.688599999999999568e+01 9.339300000000000068e+01
1.884834999999999994e+01 1.580472480959999793e+01 9.688599999999999568e+01 9.339279999999999404e+01
1.885267500000000140e+01 1.580478325600000034e+01 9.688590000000000657e+01 9.339270000000000493e+01
1.885700000000000287e+01 1.580487092559999951e+01 9.688580000000000325e+01 9.339249999999999829e+01
1.886132500000000078e+01 1.580492937199999837e+01 9.688569999999999993e+01 9.339239999999999498e+01
1.886565000000000225e+01 1.580498781839999900e+01 9.688559999999999661e+01 9.339230000000000587e+01
1.886997500000000372e+01 1.580504626479999786e+01 9.688549999999999329e+01 9.339209999999999923e+01
1.887430000000000163e+01 1.580510471120000027e+01 9.688549999999999329e+01 9.339199999999999591e+01
1.887862500000000310e+01 1.580519238079999944e+01 9.688530000000000086e+01 9.339190000000000680e+01
1.888295000000000101e+01 1.580525082720000007e+01 9.688530000000000086e+01 9.339180000000000348e+01
1.888727500000000248e+01 1.580530927359999893e+01 9.688519999999999754e+01 9.339159999999999684e+01
1.889160000000000394e+01 1.580536772000000134e+01 9.688509999999999422e+01 9.339149999999999352e+01
1.889592499999999831e+01 1.580542616639999842e+01 9.688500000000000512e+01 9.339140000000000441e+01
1.890024999999999977e+01 1.580548461279999728e+01 9.688500000000000512e+01 9.339130000000000109e+01
1.890457500000000124e+01 1.580554305919999969e+01 9.688490000000000180e+01 9.339109999999999445e+01
1.890889999999999915e+01 1.580560150559999855e+01 9.688479999999999848e+01 9.339100000000000534e+01
1.891322500000000062e+01 1.580568917519999950e+01 9.688469999999999516e+01 9.339090000000000202e+01
1.891754999999999853e+01 1.580574762159999835e+01 9.688469999999999516e+01 9.339079999999999870e+01
1.892187500000000000e+01 1.580580606800000076e+01 9.688460000000000605e+01 9.339069999999999538e+01
1.892620000000000147e+01 1.580589373759999994e+01 9.688479999999999848e+01 9.339449999999999363e+01
1.893052499999999938e+01 1.580595218399999879e+01 9.688490000000000180e+01 9.339419999999999789e+01
1.893485000000000085e+01 1.580601063039999943e+01 9.688460000000000605e+01 9.339400000000000546e+01
1.893917499999999876e+01 1.580606907679999829e+01 9.688460000000000605e+01 9.339379999999999882e+01
1.894350000000000023e+01 1.580615674640000101e+01 9.688429999999999609e+01 9.339360000000000639e+01
1.894782500000000169e+01 1.580621519279999987e+01 9.688429999999999609e+01 9.339339999999999975e+01
1.895214999999999961e+01 1.580627363919999695e+01 9.688410000000000366e+01 9.339329999999999643e+01
1.895647500000000107e+01 1.580633208559999936e+01 9.688410000000000366e+01 9.339310000000000400e+01
1.896080000000000254e+01 1.580639053199999822e+01 9.688389999999999702e+01 9.339300000000000068e+01
1.896512500000000045e+01 1.580647820160000094e+01 9.688389999999999702e+01 9.339279999999999404e+01
1.896945000000000192e+01 1.580653664799999802e+01 9.688370000000000459e+01 9.339270000000000493e+01
1.897377499999999984e+01 1.580659509440000043e+01 9.688370000000000459e+01 9.339260000000000161e+01
1.897810000000000130e+01 1.580665354079999929e+01 9.688360000000000127e+01 9.339249999999999829e+01
1.898242500000000277e+01 1.580671198719999992e+01 9.688360000000000127e+01 9.339230000000000587e+01
1.898675000000000068e+01 1.580677043359999878e+01 9.688339999999999463e+01 9.339220000000000255e+01
1.899107500000000215e+01 1.580682888000000119e+01 9.688339999999999463e+01 9.339209999999999923e+01
1.899540000000000362e+01 1.580691654960000037e+01 9.688330000000000553e+01 9.339199999999999591e+01
1.899972500000000153e+01 1.580697499599999745e+01 9.688320000000000221e+01 9.339180000000000348e+01
1.900405000000000300e+01 1.580703344239999986e+01 9.688309999999999889e+01 9.339180000000000348e+01
1.900837499999999736e+01 1.580709188879999871e+01 9.688309999999999889e+01 9.339159999999999684e+01
1.901269999999999882e+01 1.580715033519999935e+01 9.688299999999999557e+01 9.339149999999999352e+01
1.901702500000000029e+01 1.580720878159999820e+01 9.688290000000000646e+01 9.339140000000000441e+01
1.902134999999999820e+01 1.580726722800000061e+01 9.688280000000000314e+01 9.339130000000000109e+01
1.902567499999999967e+01 1.580732567439999947e+01 9.688280000000000314e+01 9.339109999999999445e+01
1.903000000000000114e+01 1.580738412080000010e+01 9.688269999999999982e+01 9.339109999999999445e+01
1.903432499999999905e+01 1.580747179039999928e+01 9.688269999999999982e+01 9.339470000000000027e+01
1.903865000000000052e+01 1.580753023679999814e+01 9.688280000000000314e+01 9.339440000000000452e+01
1.904297499999999843e+01 1.580758868320000055e+01 9.688249999999999318e+01 9.339419999999999789e+01
1.904729999999999990e+01 1.580767635279999972e+01 9.688249999999999318e+01 9.339400000000000546e+01
1.905162500000000136e+01 1.580773479920000035e+01 9.688219999999999743e+01 9.339379999999999882e+01
1.905594999999999928e+01 1.580779324559999921e+01 9.688219999999999743e+01 9.339360000000000639e+01
1.906027500000000074e+01 1.580785169200000162e+01 9.688200000000000500e+01 9.339350000000000307e+01
1.906460000000000221e+01 1.580791013839999870e+01 9.688200000000000500e+01 9.339329999999999643e+01
1.906892500000000013e+01 1.580799780799999787e+01 9.688179999999999836e+01 9.339319999999999311e+01
1.907325000000000159e+01 1.580805625440000028e+01 9.688179999999999836e+01 9.339310000000000400e+01
1.907757499999999951e+01 1.580811470079999914e+01 9.688169999999999504e+01 9.339289999999999736e+01
1.908190000000000097e+01 1.580817314719999978e+01 9.688160000000000593e+01 9.339279999999999404e+01
1.908622500000000244e+01 1.580823159359999863e+01 9.688150000000000261e+01 9.339270000000000493e+01
1.909055000000000035e+01 1.580829004000000104e+01 9.688150000000000261e+01 9.339260000000000161e+01
1.909487500000000182e+01 1.580834848639999812e+01 9.688139999999999930e+01 9.339249999999999829e+01
1.909920000000000329e+01 1.580840693280000053e+01 9.688129999999999598e+01 9.339230000000000587e+01
1.910352500000000120e+01 1.580846537919999939e+01 9.688120000000000687e+01 9.339220000000000255e+01
1.910785000000000267e+01 1.580852382560000002e+01 9.688120000000000687e+01 9.339209999999999923e+01
1.911217500000000058e+01 1.580858227199999888e+01 9.688110000000000355e+01 9.339199999999999591e+01
1.911650000000000205e+01 1.580864071840000129e+01 9.688100000000000023e+01 9.339190000000000680e+01
1.912082500000000351e+01 1.580869916479999837e+01 9.688089999999999691e+01 9.339180000000000348e+01
1.912514999999999787e+01 1.580875761119999723e+01 9.688079999999999359e+01 9.339159999999999684e+01
1.912947499999999934e+01 1.580881605759999964e+01 9.688079999999999359e+01 9.339149999999999352e+01
1.913380000000000081e+01 1.580887450399999850e+01 9.688070000000000448e+01 9.339140000000000441e+01
1.913812499999999872e+01 1.580893295039999913e+01 9.688060000000000116e+01 9.339130000000000109e+01
1.914245000000000019e+01 1.580902061999999830e+01 9.688060000000000116e+01 9.339490000000000691e+01
1.914677499999999810e+01 1.580907906640000071e+01 9.688070000000000448e+01 9.339459999999999695e+01
1.915109999999999957e+01 1.580916673599999989e+01 9.688039999999999452e+01 9.339440000000000452e+01
1.915542500000000103e+01 1.580922518239999874e+01 9.688039999999999452e+01 9.339419999999999789e+01
1.915974999999999895e+01 1.580928362879999938e+01 9.688009999999999877e+01 9.339400000000000546e+01
1.916407500000000041e+01 1.580934207519999823e+01 9.688009999999999877e+01 9.339379999999999882e+01
1.916840000000000188e+01 1.580940052160000064e+01 9.687990000000000634e+01 9.339369999999999550e+01
1.917272499999999980e+01 1.580945896799999772e+01 9.687990000000000634e+01 9.339360000000000639e+01
1.917705000000000126e+01 1.580951741440000013e+01 9.687969999999999970e+01 9.339350000000000307e+01
1.918137499999999918e+01 1.580960508399999931e+01 9.687969999999999970e+01 9.339329999999999643e+01
1.918570000000000064e+01 1.580966353039999817e+01 9.687959999999999638e+01 9.339319999999999311e+01
1.919002500000000211e+01 1.580972197679999880e+01 9.687959999999999638e+01 9.339310000000000400e+01
1.919435000000000002e+01 1.580978042319999766e+01 9.687940000000000396e+01 9.339300000000000068e+01
1.919867500000000149e+01 1.580983886960000007e+01 9.687940000000000396e+01 9.339279999999999404e+01
1.920300000000000296e+01 1.580989731599999715e+01 9.687930000000000064e+01 9.339270000000000493e+01
1.920732500000000087e+01 1.580995576239999956e+01 9.687919999999999732e+01 9.339260000000000161e+01
1.921165000000000234e+01 1.581001420879999841e+01 9.687909999999999400e+01 9.339249999999999829e+01
1.921597500000000025e+01 1.581007265519999905e+01 9.687909999999999400e+01 9.339239999999999498e+01
1.922030000000000172e+01 1.581013110159999790e+01 9.687890000000000157e+01 9.339230000000000587e+01
1.922462500000000318e+01 1.581018954800000031e+01 9.687890000000000157e+01 9.339220000000000255e+01
1.922895000000000110e+01 1.581024799439999917e+01 9.687879999999999825e+01 9.339209999999999923e+01
1.923327500000000256e+01 1.581030644079999981e+01 9.687879999999999825e+01 9.339190000000000680e+01
1.923760000000000403e+01 1.581036488719999866e+01 9.687860000000000582e+01 9.339190000000000680e+01
1.924192499999999839e+01 1.581042333359999930e+01 9.687860000000000582e+01 9.339170000000000016e+01
1.924624999999999986e+01 1.581048177999999815e+01 9.687850000000000250e+01 9.339159999999999684e+01
1.925057499999999777e+01 1.581056944959999733e+01 9.687860000000000582e+01 9.339499999999999602e+01
1.925489999999999924e+01 1.581062789599999974e+01 9.687869999999999493e+01 9.339480000000000359e+01
1.925922500000000070e+01 1.581068634239999859e+01 9.687850000000000250e+01 9.339449999999999363e+01
1.926354999999999862e+01 1.581074478879999923e+01 9.687839999999999918e+01 9.339430000000000121e+01
1.926787500000000009e+01 1.581080323519999808e+01 9.687820000000000675e+01 9.339419999999999789e+01
1.927220000000000155e+01 1.581086168160000049e+01 9.687820000000000675e+01 9.339400000000000546e+01
1.927652499999999947e+01 1.581092012799999758e+01 9.687800000000000011e+01 9.339390000000000214e+01
1.928085000000000093e+01 1.581097857439999999e+01 9.687800000000000011e+01 9.339369999999999550e+01
1.928517499999999885e+01 1.581103702079999884e+01 9.687779999999999347e+01 9.339360000000000639e+01
1.928950000000000031e+01 1.581109546719999948e+01 9.687779999999999347e+01 9.339350000000000307e+01
1.929382500000000178e+01 1.581115391359999833e+01 9.687770000000000437e+01 9.339339999999999975e+01
1.929814999999999969e+01 1.581121236000000074e+01 9.687760000000000105e+01 9.339329999999999643e+01
1.930247500000000116e+01 1.581127080639999782e+01 9.687749999999999773e+01 9.339310000000000400e+01
1.930680000000000263e+01 1.581132925280000023e+01 9.687739999999999441e+01 9.339300000000000068e+01
1.931112500000000054e+01 1.581138769919999909e+01 9.687739999999999441e+01 9.339289999999999736e+01
1.931545000000000201e+01 1.581144614559999972e+01 9.687730000000000530e+01 9.339279999999999404e+01
1.931977499999999992e+01 1.581150459199999858e+01 9.687720000000000198e+01 9.339270000000000493e+01
1.932410000000000139e+01 1.581156303840000099e+01 9.687709999999999866e+01 9.339260000000000161e+01
1.932842500000000285e+01 1.581162148479999807e+01 9.687709999999999866e+01 9.339249999999999829e+01
1.933275000000000077e+01 1.581167993120000048e+01 9.687699999999999534e+01 9.339239999999999498e+01
1.933707500000000223e+01 1.581173837759999934e+01 9.687690000000000623e+01 9.339230000000000587e+01
1.934140000000000370e+01 1.581179682399999997e+01 9.687680000000000291e+01 9.339209999999999923e+01
1.934572500000000161e+01 1.581185527039999883e+01 9.687680000000000291e+01 9.339199999999999591e+01
1.935005000000000308e+01 1.581191371680000124e+01 9.687669999999999959e+01 9.339190000000000680e+01
1.935437500000000099e+01 1.581197216320000010e+01 9.687659999999999627e+01 9.339180000000000348e+01
1.935870000000000246e+01 1.581205983279999927e+01 9.687659999999999627e+01 9.339520000000000266e+01
1.936302500000000038e+01 1.581211827919999990e+01 9.687669999999999959e+01 9.339490000000000691e+01
1.936734999999999829e+01 1.581217672559999876e+01 9.687640000000000384e+01 9.339470000000000027e+01
1.937167499999999976e+01 1.581223517200000117e+01 9.687640000000000384e+01 9.339449999999999363e+01
1.937600000000000122e+01 1.581229361839999825e+01 9.687619999999999720e+01 9.339440000000000452e+01
1.938032499999999914e+01 1.581235206480000066e+01 9.687609999999999388e+01 9.339419999999999789e+01
1.938465000000000060e+01 1.581241051119999952e+01 9.687600000000000477e+01 9.339409999999999457e+01
1.938897499999999852e+01 1.581246895760000015e+01 9.687590000000000146e+01 9.339390000000000214e+01
1.939329999999999998e+01 1.581252740399999901e+01 9.687579999999999814e+01 9.339379999999999882e+01
1.939762500000000145e+01 1.581258585040000142e+01 9.687579999999999814e+01 9.339360000000000639e+01
1.940194999999999936e+01 1.581264429679999850e+01 9.687560000000000571e+01 9.339360000000000639e+01
1.940627500000000083e+01 1.581270274320000091e+01 9.687560000000000571e+01 9.339339999999999975e+01
1.941060000000000230e+01 1.581276118959999977e+01 9.687539999999999907e+01 9.339329999999999643e+01
1.941492500000000021e+01 1.581281963599999685e+01 9.687539999999999907e+01 9.339319999999999311e+01
1.941925000000000168e+01 1.581287808239999926e+01 9.687529999999999575e+01 9.339310000000000400e+01
1.942357499999999959e+01 1.581293652879999811e+01 9.687529999999999575e+01 9.339300000000000068e+01
1.942790000000000106e+01 1.581299497519999875e+01 9.687510000000000332e+01 9.339289999999999736e+01
1.943222500000000252e+01 1.581305342159999761e+01 9.687510000000000332e+01 9.339279999999999404e+01
1.943655000000000044e+01 1.581311186800000002e+01 9.687500000000000000e+01 9.339270000000000493e+01
1.944087500000000190e+01 1.581317031439999887e+01 9.687500000000000000e+01 9.339249999999999829e+01
1.944520000000000337e+01 1.581322876079999951e+01 9.687479999999999336e+01 9.339249999999999829e+01
1.944952500000000128e+01 1.581328720719999836e+01 9.687479999999999336e+01 9.339230000000000587e+01
1.945385000000000275e+01 1.581334565359999900e+01 9.687470000000000425e+01 9.339220000000000255e+01
1.945817500000000067e+01 1.581337487680000109e+01 9.687470000000000425e+01 9.339209999999999923e+01
1.946250000000000213e+01 1.581343332319999995e+01 9.687460000000000093e+01 9.339199999999999591e+01
1.946682500000000360e+01 1.581349176960000058e+01 9.687520000000000664e+01 9.339579999999999416e+01
1.947115000000000151e+01 1.581352099279999912e+01 9.687529999999999575e+01 9.339530000000000598e+01
1.947547500000000298e+01 1.581360866239999829e+01 9.687510000000000332e+01 9.339480000000000359e+01
1.947979999999999734e+01 1.581366710879999893e+01 9.687500000000000000e+01 9.339470000000000027e+01
1.948412499999999881e+01 1.581372555519999779e+01 9.687479999999999336e+01 9.339440000000000452e+01
1.948845000000000027e+01 1.581378400160000020e+01 9.687470000000000425e+01 9.339430000000000121e+01
1.949277499999999819e+01 1.581384244799999728e+01 9.687460000000000093e+01 9.339409999999999457e+01
1.949709999999999965e+01 1.581390089439999969e+01 9.687449999999999761e+01 9.339400000000000546e+01
1.950142500000000112e+01 1.581395934079999854e+01 9.687439999999999429e+01 9.339379999999999882e+01
1.950574999999999903e+01 1.581401778719999918e+01 9.687430000000000518e+01 9.339369999999999550e+01
1.951007500000000050e+01 1.581407623359999803e+01 9.687420000000000186e+01 9.339360000000000639e+01
1.951439999999999841e+01 1.581413468000000044e+01 9.687420000000000186e+01 9.339350000000000307e+01
1.951872499999999988e+01 1.581419312639999752e+01 9.687409999999999854e+01 9.339329999999999643e+01
1.952305000000000135e+01 1.581425157279999993e+01 9.687399999999999523e+01 9.339319999999999311e+01
1.952737499999999926e+01 1.581431001919999879e+01 9.687390000000000612e+01 9.339310000000000400e+01
1.953170000000000073e+01 1.581436846559999942e+01 9.687390000000000612e+01 9.339300000000000068e+01
1.953602500000000219e+01 1.581442691199999828e+01 9.687380000000000280e+01 9.339289999999999736e+01
1.954035000000000011e+01 1.581445613519999860e+01 9.687369999999999948e+01 9.339279999999999404e+01
1.954467500000000157e+01 1.581451458159999746e+01 9.687359999999999616e+01 9.339270000000000493e+01
1.954899999999999949e+01 1.581457302799999987e+01 9.687359999999999616e+01 9.339260000000000161e+01
1.955332500000000095e+01 1.581463147439999872e+01 9.687350000000000705e+01 9.339249999999999829e+01
1.955765000000000242e+01 1.581468992079999936e+01 9.687340000000000373e+01 9.339239999999999498e+01
1.956197500000000034e+01 1.581474836719999821e+01 9.687340000000000373e+01 9.339230000000000587e+01
1.956630000000000180e+01 1.581480681359999885e+01 9.687330000000000041e+01 9.339220000000000255e+01
1.957062500000000327e+01 1.581486525999999770e+01 9.687319999999999709e+01 9.339209999999999923e+01
1.957495000000000118e+01 1.581489448319999980e+01 9.687380000000000280e+01 9.339610000000000412e+01
1.957927500000000265e+01 1.581489448319999980e+01 9.687390000000000612e+01 9.339579999999999416e+01
1.958360000000000056e+01 1.581498215279999897e+01 9.687359999999999616e+01 9.339520000000000266e+01
1.958792500000000203e+01 1.581504059919999960e+01 9.687359999999999616e+01 9.339509999999999934e+01
1.959225000000000350e+01 1.581509904559999846e+01 9.687340000000000373e+01 9.339480000000000359e+01
1.959657499999999786e+01 1.581515749200000087e+01 9.687330000000000041e+01 9.339470000000000027e+01
1.960089999999999932e+01 1.581521593839999795e+01 9.687319999999999709e+01 9.339449999999999363e+01
1.960522500000000079e+01 1.581527438480000036e+01 9.687309999999999377e+01 9.339440000000000452e+01
1.960954999999999870e+01 1.581533283119999922e+01 9.687300000000000466e+01 9.339419999999999789e+01
1.961387500000000017e+01 1.581539127759999985e+01 9.687300000000000466e+01 9.339409999999999457e+01
1.961819999999999808e+01 1.581544972399999871e+01 9.687279999999999802e+01 9.339400000000000546e+01
1.962252499999999955e+01 1.581550817040000112e+01 9.687279999999999802e+01 9.339379999999999882e+01
1.962685000000000102e+01 1.581556661679999820e+01 9.687269999999999470e+01 9.339369999999999550e+01
1.963117499999999893e+01 1.581562506320000061e+01 9.687260000000000559e+01 9.339360000000000639e+01
1.963550000000000040e+01 1.581568350959999947e+01 9.687250000000000227e+01 9.339350000000000307e+01
1.963982500000000186e+01 1.581574195600000010e+01 9.687250000000000227e+01 9.339339999999999975e+01
1.964414999999999978e+01 1.581577117919999864e+01 9.687239999999999895e+01 9.339329999999999643e+01
1.964847500000000124e+01 1.581582962559999928e+01 9.687229999999999563e+01 9.339319999999999311e+01
1.965279999999999916e+01 1.581588807199999813e+01 9.687220000000000653e+01 9.339310000000000400e+01
1.965712500000000063e+01 1.581594651840000054e+01 9.687220000000000653e+01 9.339300000000000068e+01
1.966145000000000209e+01 1.581600496479999762e+01 9.687210000000000321e+01 9.339289999999999736e+01
1.966577500000000001e+01 1.581606341120000003e+01 9.687199999999999989e+01 9.339279999999999404e+01
1.967010000000000147e+01 1.581612185759999889e+01 9.687189999999999657e+01 9.339270000000000493e+01
1.967442500000000294e+01 1.581615108079999921e+01 9.687189999999999657e+01 9.339260000000000161e+01
1.967875000000000085e+01 1.581620952719999806e+01 9.687179999999999325e+01 9.339249999999999829e+01
1.968307500000000232e+01 1.581623875039999838e+01 9.687279999999999802e+01 9.339610000000000412e+01
1.968740000000000023e+01 1.581626797359999870e+01 9.687279999999999802e+01 9.339619999999999322e+01
1.969172500000000170e+01 1.581635564319999787e+01 9.687260000000000559e+01 9.339570000000000505e+01
1.969605000000000317e+01 1.581641408960000028e+01 9.687250000000000227e+01 9.339560000000000173e+01
1.970037500000000108e+01 1.581647253599999914e+01 9.687229999999999563e+01 9.339530000000000598e+01
1.970470000000000255e+01 1.581653098239999977e+01 9.687220000000000653e+01 9.339509999999999934e+01
1.970902500000000401e+01 1.581658942879999863e+01 9.687210000000000321e+01 9.339499999999999602e+01
1.971334999999999837e+01 1.581664787520000104e+01 9.687199999999999989e+01 9.339480000000000359e+01
1.971767499999999984e+01 1.581670632159999990e+01 9.687189999999999657e+01 9.339470000000000027e+01
1.972199999999999775e+01 1.581676476800000053e+01 9.687189999999999657e+01 9.339459999999999695e+01
1.972632499999999922e+01 1.581682321439999939e+01 9.687179999999999325e+01 9.339440000000000452e+01
1.973065000000000069e+01 1.581688166079999824e+01 9.687170000000000414e+01 9.339430000000000121e+01
1.973497499999999860e+01 1.581691088399999856e+01 9.687160000000000082e+01 9.339419999999999789e+01
1.973930000000000007e+01 1.581696933040000097e+01 9.687149999999999750e+01 9.339409999999999457e+01
1.974362500000000153e+01 1.581702777679999805e+01 9.687149999999999750e+01 9.339400000000000546e+01
1.974794999999999945e+01 1.581708622320000046e+01 9.687139999999999418e+01 9.339390000000000214e+01
1.975227500000000092e+01 1.581714466959999932e+01 9.687130000000000507e+01 9.339379999999999882e+01
1.975659999999999883e+01 1.581720311599999995e+01 9.687130000000000507e+01 9.339360000000000639e+01
1.976092500000000030e+01 1.581726156239999881e+01 9.687120000000000175e+01 9.339360000000000639e+01
1.976525000000000176e+01 1.581729078559999913e+01 9.687109999999999843e+01 9.339339999999999975e+01
1.976957499999999968e+01 1.581734923199999798e+01 9.687099999999999511e+01 9.339339999999999975e+01
1.977390000000000114e+01 1.581740767840000039e+01 9.687099999999999511e+01 9.339319999999999311e+01
1.977822500000000261e+01 1.581746612479999747e+01 9.687090000000000600e+01 9.339319999999999311e+01
1.978255000000000052e+01 1.581752457119999988e+01 9.687080000000000268e+01 9.339310000000000400e+01
1.978687500000000199e+01 1.581758301759999874e+01 9.687080000000000268e+01 9.339300000000000068e+01
1.979119999999999990e+01 1.581761224079999906e+01 9.687090000000000600e+01 9.339660000000000650e+01
1.979552500000000137e+01 1.581764146399999937e+01 9.687099999999999511e+01 9.339660000000000650e+01
1.979985000000000284e+01 1.581769991039999823e+01 9.687069999999999936e+01 9.339629999999999654e+01
1.980417500000000075e+01 1.581775835680000064e+01 9.687069999999999936e+01 9.339610000000000412e+01
1.980850000000000222e+01 1.581781680319999772e+01 9.687050000000000693e+01 9.339589999999999748e+01
1.981282500000000368e+01 1.581787524960000013e+01 9.687040000000000362e+01 9.339570000000000505e+01
1.981715000000000160e+01 1.581793369599999899e+01 9.687030000000000030e+01 9.339560000000000173e+01
1.982147500000000306e+01 1.581799214239999962e+01 9.687019999999999698e+01 9.339539999999999509e+01
1.982580000000000098e+01 1.581805058879999848e+01 9.687009999999999366e+01 9.339530000000000598e+01
1.983012499999999889e+01 1.581810903520000089e+01 9.687009999999999366e+01 9.339520000000000266e+01
1.983445000000000036e+01 1.581816748159999975e+01 9.686990000000000123e+01 9.339509999999999934e+01
1.983877499999999827e+01 1.581822592800000038e+01 9.686990000000000123e+01 9.339490000000000691e+01
1.984309999999999974e+01 1.581828437439999924e+01 9.686979999999999791e+01 9.339490000000000691e+01
1.984742500000000121e+01 1.581834282079999987e+01 9.686979999999999791e+01 9.339470000000000027e+01
1.985174999999999912e+01 1.581837204399999841e+01 9.686960000000000548e+01 9.339459999999999695e+01
1.985607500000000059e+01 1.581843049040000082e+01 9.686960000000000548e+01 9.339449999999999363e+01
1.986039999999999850e+01 1.581848893679999790e+01 9.686950000000000216e+01 9.339440000000000452e+01
1.986472499999999997e+01 1.581854738320000031e+01 9.686950000000000216e+01 9.339430000000000121e+01
1.986905000000000143e+01 1.581860582959999917e+01 9.686939999999999884e+01 9.339419999999999789e+01
1.987337499999999935e+01 1.581863505279999949e+01 9.686929999999999552e+01 9.339409999999999457e+01
1.987770000000000081e+01 1.581869349919999834e+01 9.686920000000000641e+01 9.339400000000000546e+01
1.988202500000000228e+01 1.581875194559999898e+01 9.686920000000000641e+01 9.339390000000000214e+01
1.988635000000000019e+01 1.581881039199999783e+01 9.686910000000000309e+01 9.339390000000000214e+01
1.989067500000000166e+01 1.581883961519999815e+01 9.686910000000000309e+01 9.339369999999999550e+01
1.989499999999999957e+01 1.581889806160000056e+01 9.686899999999999977e+01 9.339369999999999550e+01
1.989932500000000104e+01 1.581895650799999942e+01 9.686929999999999552e+01 9.339700000000000557e+01
1.990365000000000251e+01 1.581898573119999973e+01 9.686920000000000641e+01 9.339700000000000557e+01
1.990797500000000042e+01 1.581904417759999859e+01 9.686899999999999977e+01 9.339669999999999561e+01
1.991230000000000189e+01 1.581910262399999922e+01 9.686889999999999645e+01 9.339660000000000650e+01
1.991662500000000335e+01 1.581916107039999808e+01 9.686879999999999313e+01 9.339639999999999986e+01
1.992095000000000127e+01 1.581921951680000049e+01 9.686870000000000402e+01 9.339619999999999322e+01
1.992527500000000273e+01 1.581927796319999757e+01 9.686860000000000070e+01 9.339610000000000412e+01
1.992960000000000065e+01 1.581933640959999998e+01 9.686849999999999739e+01 9.339600000000000080e+01
1.993392500000000211e+01 1.581939485599999884e+01 9.686839999999999407e+01 9.339589999999999748e+01
1.993825000000000358e+01 1.581942407919999916e+01 9.686830000000000496e+01 9.339570000000000505e+01
1.994257500000000149e+01 1.581948252559999801e+01 9.686830000000000496e+01 9.339560000000000173e+01
1.994690000000000296e+01 1.581954097199999865e+01 9.686820000000000164e+01 9.339549999999999841e+01
1.995122500000000443e+01 1.581959941839999750e+01 9.686809999999999832e+01 9.339539999999999509e+01
1.995554999999999879e+01 1.581965786479999991e+01 9.686799999999999500e+01 9.339530000000000598e+01
1.995987500000000026e+01 1.581968708800000023e+01 9.686799999999999500e+01 9.339520000000000266e+01
1.996419999999999817e+01 1.581974553439999909e+01 9.686790000000000589e+01 9.339509999999999934e+01
1.996852499999999964e+01 1.581980398079999972e+01 9.686780000000000257e+01 9.339499999999999602e+01
1.997285000000000110e+01 1.581986242719999858e+01 9.686769999999999925e+01 9.339490000000000691e+01
1.997717499999999902e+01 1.581989165040000067e+01 9.686769999999999925e+01 9.339480000000000359e+01
1.998150000000000048e+01 1.581995009679999775e+01 9.686759999999999593e+01 9.339470000000000027e+01
1.998582500000000195e+01 1.582000854320000016e+01 9.686759999999999593e+01 9.339459999999999695e+01
1.999014999999999986e+01 1.582006698959999902e+01 9.686750000000000682e+01 9.339449999999999363e+01
1.999447500000000133e+01 1.582009621279999934e+01 9.686740000000000350e+01 9.339440000000000452e+01
1.999879999999999924e+01 1.582015465919999819e+01 9.686730000000000018e+01 9.339430000000000121e+01
2.000312500000000071e+01 1.582021310559999883e+01 9.686730000000000018e+01 9.339430000000000121e+01
2.000745000000000218e+01 1.582027155199999768e+01 9.686709999999999354e+01 9.339719999999999800e+01
2.001177500000000009e+01 1.582030077519999800e+01 9.686719999999999686e+01 9.339709999999999468e+01
2.001610000000000156e+01 1.582035922160000041e+01 9.686700000000000443e+01 9.339690000000000225e+01
2.002042499999999947e+01 1.582041766799999927e+01 9.686690000000000111e+01 9.339669999999999561e+01
2.002475000000000094e+01 1.582047611439999990e+01 9.686669999999999447e+01 9.339660000000000650e+01
2.002907500000000240e+01 1.582053456079999876e+01 9.686669999999999447e+01 9.339639999999999986e+01
2.003340000000000032e+01 1.582059300720000117e+01 9.686650000000000205e+01 9.339629999999999654e+01
2.003772500000000178e+01 1.582062223039999793e+01 9.686650000000000205e+01 9.339619999999999322e+01
2.004205000000000325e+01 1.582068067680000034e+01 9.686639999999999873e+01 9.339610000000000412e+01
2.004637500000000117e+01 1.582073912319999742e+01 9.686639999999999873e+01 9.339589999999999748e+01
2.005070000000000263e+01 1.582079756959999983e+01 9.686620000000000630e+01 9.339589999999999748e+01
2.005502500000000055e+01 1.582085601599999869e+01 9.686620000000000630e+01 9.339570000000000505e+01
2.005935000000000201e+01 1.582088523919999901e+01 9.686610000000000298e+01 9.339560000000000173e+01
2.006367500000000348e+01 1.582094368559999786e+01 9.686599999999999966e+01 9.339549999999999841e+01
2.006799999999999784e+01 1.582100213199999850e+01 9.686589999999999634e+01 9.339539999999999509e+01
2.007232499999999931e+01 1.582106057839999735e+01 9.686589999999999634e+01 9.339530000000000598e+01
2.007665000000000077e+01 1.582108980159999945e+01 9.686579999999999302e+01 9.339530000000000598e+01
2.008097499999999869e+01 1.582114824800000008e+01 9.686579999999999302e+01 9.339509999999999934e+01
2.008530000000000015e+01 1.582120669439999894e+01 9.686570000000000391e+01 9.339509999999999934e+01
2.008962499999999807e+01 1.582123591759999925e+01 9.686560000000000059e+01 9.339499999999999602e+01
2.009394999999999953e+01 1.582129436399999811e+01 9.686549999999999727e+01 9.339490000000000691e+01
2.009827500000000100e+01 1.582135281040000052e+01 9.686549999999999727e+01 9.339480000000000359e+01
2.010259999999999891e+01 1.582141125679999760e+01 9.686539999999999395e+01 9.339470000000000027e+01
2.010692500000000038e+01 1.582144047999999970e+01 9.686539999999999395e+01 9.339459999999999695e+01
2.011125000000000185e+01 1.582149892640000033e+01 9.686530000000000484e+01 9.339449999999999363e+01
2.011557499999999976e+01 1.582155737279999919e+01 9.686499999999999488e+01 9.339749999999999375e+01
2.011990000000000123e+01 1.582158659599999950e+01 9.686499999999999488e+01 9.339730000000000132e+01
2.012422499999999914e+01 1.582164504239999836e+01 9.686480000000000246e+01 9.339709999999999468e+01
2.012855000000000061e+01 1.582170348880000077e+01 9.686480000000000246e+01 9.339690000000000225e+01
2.013287500000000207e+01 1.582176193519999785e+01 9.686459999999999582e+01 9.339679999999999893e+01
2.013719999999999999e+01 1.582182038160000026e+01 9.686450000000000671e+01 9.339660000000000650e+01
2.014152500000000146e+01 1.582184960479999702e+01 9.686440000000000339e+01 9.339650000000000318e+01
2.014585000000000292e+01 1.582190805119999943e+01 9.686430000000000007e+01 9.339639999999999986e+01
2.015017500000000084e+01 1.582196649759999829e+01 9.686419999999999675e+01 9.339629999999999654e+01
2.015450000000000230e+01 1.582202494399999892e+01 9.686419999999999675e+01 9.339619999999999322e+01
2.015882500000000022e+01 1.582205416720000102e+01 9.686409999999999343e+01 9.339610000000000412e+01
2.016315000000000168e+01 1.582211261359999810e+01 9.686400000000000432e+01 9.339600000000000080e+01
2.016747500000000315e+01 1.582217106000000051e+01 9.686390000000000100e+01 9.339589999999999748e+01
2.017180000000000106e+01 1.582222950639999937e+01 9.686390000000000100e+01 9.339579999999999416e+01
2.017612500000000253e+01 1.582225872959999968e+01 9.686379999999999768e+01 9.339570000000000505e+01
2.018045000000000400e+01 1.582231717599999854e+01 9.686369999999999436e+01 9.339560000000000173e+01
2.018477499999999836e+01 1.582237562239999917e+01 9.686369999999999436e+01 9.339549999999999841e+01
2.018909999999999982e+01 1.582240484560000127e+01 9.686360000000000525e+01 9.339539999999999509e+01
2.019342499999999774e+01 1.582246329199999835e+01 9.686350000000000193e+01 9.339530000000000598e+01
2.019774999999999920e+01 1.582252173839999720e+01 9.686350000000000193e+01 9.339520000000000266e+01
2.020207500000000067e+01 1.582255096159999930e+01 9.686339999999999861e+01 9.339520000000000266e+01
2.020639999999999858e+01 1.582260940799999993e+01 9.686339999999999861e+01 9.339509999999999934e+01
2.021072500000000005e+01 1.582266785439999879e+01 9.686329999999999529e+01 9.339499999999999602e+01
2.021505000000000152e+01 1.582269707759999910e+01 9.686320000000000618e+01 9.339490000000000691e+01
2.021937499999999943e+01 1.582275552399999796e+01 9.686320000000000618e+01 9.339480000000000359e+01
2.022370000000000090e+01 1.582281397040000037e+01 9.686379999999999768e+01 9.339770000000000039e+01
2.022802499999999881e+01 1.582284319360000069e+01 9.686379999999999768e+01 9.339759999999999707e+01
2.023235000000000028e+01 1.582290163999999955e+01 9.686360000000000525e+01 9.339740000000000464e+01
2.023667500000000175e+01 1.582296008640000018e+01 9.686350000000000193e+01 9.339719999999999800e+01
2.024099999999999966e+01 1.582301853279999904e+01 9.686329999999999529e+01 9.339709999999999468e+01
2.024532500000000113e+01 1.582304775599999935e+01 9.686329999999999529e+01 9.339690000000000225e+01
2.024965000000000259e+01 1.582310620239999821e+01 9.686320000000000618e+01 9.339679999999999893e+01
2.025397500000000051e+01 1.582316464880000062e+01 9.686310000000000286e+01 9.339669999999999561e+01
2.025830000000000197e+01 1.582322309519999770e+01 9.686299999999999955e+01 9.339660000000000650e+01
2.026262499999999989e+01 1.582325231839999979e+01 9.686299999999999955e+01 9.339650000000000318e+01
2.026695000000000135e+01 1.582331076479999687e+01 9.686279999999999291e+01 9.339639999999999986e+01
2.027127500000000282e+01 1.582336921119999928e+01 9.686279999999999291e+01 9.339629999999999654e+01
2.027560000000000073e+01 1.582342765759999814e+01 9.686270000000000380e+01 9.339619999999999322e+01
2.027992500000000220e+01 1.582345688079999846e+01 9.686270000000000380e+01 9.339610000000000412e+01
2.028425000000000367e+01 1.582351532720000087e+01 9.686260000000000048e+01 9.339600000000000080e+01
2.028857500000000158e+01 1.582357377359999795e+01 9.686249999999999716e+01 9.339589999999999748e+01
2.029290000000000305e+01 1.582360299680000004e+01 9.686239999999999384e+01 9.339579999999999416e+01
2.029722499999999741e+01 1.582366144319999712e+01 9.686239999999999384e+01 9.339570000000000505e+01
2.030154999999999887e+01 1.582369066639999922e+01 9.686230000000000473e+01 9.339570000000000505e+01
2.030587500000000034e+01 1.582374911279999985e+01 9.686230000000000473e+01 9.339560000000000173e+01
2.031019999999999825e+01 1.582380755919999871e+01 9.686220000000000141e+01 9.339549999999999841e+01
2.031452499999999972e+01 1.582383678239999902e+01 9.686220000000000141e+01 9.339539999999999509e+01
2.031885000000000119e+01 1.582389522879999788e+01 9.686209999999999809e+01 9.339530000000000598e+01
2.032317499999999910e+01 1.582395367520000029e+01 9.686199999999999477e+01 9.339520000000000266e+01
2.032750000000000057e+01 1.582398289840000061e+01 9.686190000000000566e+01 9.339520000000000266e+01
2.033182499999999848e+01 1.582404134479999946e+01 9.686239999999999384e+01 9.339780000000000371e+01
2.033614999999999995e+01 1.582409979119999832e+01 9.686239999999999384e+01 9.339770000000000039e+01
2.034047500000000142e+01 1.582412901439999864e+01 9.686220000000000141e+01 9.339749999999999375e+01
2.034479999999999933e+01 1.582418746079999927e+01 9.686209999999999809e+01 9.339730000000000132e+01
2.034912500000000080e+01 1.582424590719999813e+01 9.686199999999999477e+01 9.339719999999999800e+01
2.035345000000000226e+01 1.582430435360000054e+01 9.686190000000000566e+01 9.339709999999999468e+01
2.035777500000000018e+01 1.582433357679999730e+01 9.686180000000000234e+01 9.339700000000000557e+01
2.036210000000000164e+01 1.582439202319999971e+01 9.686169999999999902e+01 9.339679999999999893e+01
2.036642499999999956e+01 1.582445046959999857e+01 9.686159999999999570e+01 9.339679999999999893e+01
2.037075000000000102e+01 1.582447969279999889e+01 9.686159999999999570e+01 9.339660000000000650e+01
2.037507500000000249e+01 1.582453813920000130e+01 9.686150000000000659e+01 9.339660000000000650e+01
2.037940000000000040e+01 1.582459658559999838e+01 9.686140000000000327e+01 9.339639999999999986e+01
2.038372500000000187e+01 1.582462580880000047e+01 9.686140000000000327e+01 9.339639999999999986e+01
2.038805000000000334e+01 1.582468425519999755e+01 9.686129999999999995e+01 9.339629999999999654e+01
2.039237500000000125e+01 1.582474270159999996e+01 9.686119999999999663e+01 9.339619999999999322e+01
2.039670000000000272e+01 1.582477192480000028e+01 9.686119999999999663e+01 9.339610000000000412e+01
2.040102500000000063e+01 1.582483037119999914e+01 9.686109999999999332e+01 9.339600000000000080e+01
2.040535000000000210e+01 1.582485959439999945e+01 9.686100000000000421e+01 9.339589999999999748e+01
2.040967500000000356e+01 1.582491804079999831e+01 9.686100000000000421e+01 9.339589999999999748e+01
2.041400000000000148e+01 1.582497648720000072e+01 9.686090000000000089e+01 9.339579999999999416e+01
2.041832500000000294e+01 1.582500571039999748e+01 9.686090000000000089e+01 9.339570000000000505e+01
2.042265000000000441e+01 1.582506415679999989e+01 9.686079999999999757e+01 9.339560000000000173e+01
2.042697499999999877e+01 1.582509338000000021e+01 9.686069999999999425e+01 9.339549999999999841e+01
2.043130000000000024e+01 1.582515182639999907e+01 9.686069999999999425e+01 9.339539999999999509e+01
2.043562499999999815e+01 1.582518104959999938e+01 9.686060000000000514e+01 9.339539999999999509e+01
2.043994999999999962e+01 1.582518104959999938e+01 9.686100000000000421e+01 9.339870000000000516e+01
2.044427500000000109e+01 1.582518104959999938e+01 9.686100000000000421e+01 9.339749999999999375e+01
2.044859999999999900e+01 1.582526871919999856e+01 9.686079999999999757e+01 9.339730000000000132e+01
2.045292500000000047e+01 1.582529794239999887e+01 9.686079999999999757e+01 9.339700000000000557e+01
2.045725000000000193e+01 1.582535638879999773e+01 9.686060000000000514e+01 9.339679999999999893e+01
2.046157499999999985e+01 1.582541483520000014e+01 9.686060000000000514e+01 9.339669999999999561e+01
2.046590000000000131e+01 1.582547328159999900e+01 9.686039999999999850e+01 9.339650000000000318e+01
2.047022499999999923e+01 1.582550250479999931e+01 9.686039999999999850e+01 9.339650000000000318e+01
2.047455000000000069e+01 1.582556095119999995e+01 9.686029999999999518e+01 9.339629999999999654e+01
2.047887500000000216e+01 1.582561939759999881e+01 9.686029999999999518e+01 9.339629999999999654e+01
2.048320000000000007e+01 1.582564862079999912e+01 9.686010000000000275e+01 9.339610000000000412e+01
2.048752500000000154e+01 1.582570706719999798e+01 9.686010000000000275e+01 9.339610000000000412e+01
2.049185000000000301e+01 1.582576551360000039e+01 9.685999999999999943e+01 9.339589999999999748e+01
2.049617500000000092e+01 1.582579473679999715e+01 9.685999999999999943e+01 9.339589999999999748e+01
2.050050000000000239e+01 1.582585318319999956e+01 9.685989999999999611e+01 9.339570000000000505e+01
2.050482500000000030e+01 1.582588240639999988e+01 9.685989999999999611e+01 9.339570000000000505e+01
2.050915000000000177e+01 1.582594085279999874e+01 9.685980000000000700e+01 9.339549999999999841e+01
2.051347500000000323e+01 1.582597007599999905e+01 9.685970000000000368e+01 9.339549999999999841e+01
2.051780000000000115e+01 1.582602852239999791e+01 9.685960000000000036e+01 9.339539999999999509e+01
2.052212500000000261e+01 1.582605774559999823e+01 9.685960000000000036e+01 9.339539999999999509e+01
2.052645000000000408e+01 1.582611619200000064e+01 9.685949999999999704e+01 9.339520000000000266e+01
2.053077500000000200e+01 1.582614541519999740e+01 9.685949999999999704e+01 9.339520000000000266e+01
2.053510000000000346e+01 1.582620386159999981e+01 9.685939999999999372e+01 9.339509999999999934e+01
2.053942499999999782e+01 1.582626230799999867e+01 9.685939999999999372e+01 9.339509999999999934e+01
2.054374999999999929e+01 1.582629153119999899e+01 9.685930000000000462e+01 9.339490000000000691e+01
2.054807500000000076e+01 1.582617463839999949e+01 9.685970000000000368e+01 9.340130000000000621e+01
2.055239999999999867e+01 1.582620386159999981e+01 9.685980000000000700e+01 9.339950000000000330e+01
2.055672500000000014e+01 1.582629153119999899e+01 9.685960000000000036e+01 9.339910000000000423e+01
2.056104999999999805e+01 1.582632075439999930e+01 9.685949999999999704e+01 9.339870000000000516e+01
2.056537499999999952e+01 1.582637920079999816e+01 9.685939999999999372e+01 9.339830000000000609e+01
2.056970000000000098e+01 1.582643764720000057e+01 9.685930000000000462e+01 9.339820000000000277e+01
2.057402499999999890e+01 1.582649609359999765e+01 9.685920000000000130e+01 9.339790000000000703e+01
2.057835000000000036e+01 1.582652531679999974e+01 9.685909999999999798e+01 9.339780000000000371e+01
2.058267500000000183e+01 1.582661298639999892e+01 9.685899999999999466e+01 9.339759999999999707e+01
2.058699999999999974e+01 1.582664220959999923e+01 9.685899999999999466e+01 9.339759999999999707e+01
2.059132500000000121e+01 1.582670065599999809e+01 9.685890000000000555e+01 9.339730000000000132e+01
2.059564999999999912e+01 1.582672987919999841e+01 9.685880000000000223e+01 9.339730000000000132e+01
2.059997500000000059e+01 1.582678832560000082e+01 9.685880000000000223e+01 9.339709999999999468e+01
2.060430000000000206e+01 1.582684677199999790e+01 9.685869999999999891e+01 9.339709999999999468e+01
2.060862499999999997e+01 1.582687599519999999e+01 9.685859999999999559e+01 9.339690000000000225e+01
2.061295000000000144e+01 1.582693444159999885e+01 9.685859999999999559e+01 9.339690000000000225e+01
2.061727500000000290e+01 1.582699288799999948e+01 9.685850000000000648e+01 9.339669999999999561e+01
2.062160000000000082e+01 1.582702211119999980e+01 9.685850000000000648e+01 9.339669999999999561e+01
2.062592500000000229e+01 1.582708055759999866e+01 9.685840000000000316e+01 9.339650000000000318e+01
2.063025000000000020e+01 1.582710978079999897e+01 9.685829999999999984e+01 9.339650000000000318e+01
2.063457500000000167e+01 1.582716822719999783e+01 9.685829999999999984e+01 9.339629999999999654e+01
2.063890000000000313e+01 1.582719745039999992e+01 9.685819999999999652e+01 9.339629999999999654e+01
2.064322500000000105e+01 1.582725589680000056e+01 9.685819999999999652e+01 9.339619999999999322e+01
2.064755000000000251e+01 1.582728511999999910e+01 9.685809999999999320e+01 9.339610000000000412e+01
2.065187500000000398e+01 1.582734356639999973e+01 9.685809999999999320e+01 9.339600000000000080e+01
2.065619999999999834e+01 1.582728511999999910e+01 9.685829999999999984e+01 9.340290000000000248e+01
2.066052499999999981e+01 1.582731434319999941e+01 9.685829999999999984e+01 9.340219999999999345e+01
2.066484999999999772e+01 1.582740201279999859e+01 9.685809999999999320e+01 9.340179999999999438e+01
2.066917499999999919e+01 1.582743123599999890e+01 9.685809999999999320e+01 9.340149999999999864e+01
2.067350000000000065e+01 1.582748968239999776e+01 9.685790000000000077e+01 9.340120000000000289e+01
2.067782499999999857e+01 1.582754812880000017e+01 9.685790000000000077e+01 9.340109999999999957e+01
2.068215000000000003e+01 1.582760657519999725e+01 9.685769999999999413e+01 9.340089999999999293e+01
2.068647500000000150e+01 1.582763579839999935e+01 9.685769999999999413e+01 9.340080000000000382e+01
2.069079999999999941e+01 1.582769424479999998e+01 9.685750000000000171e+01 9.340059999999999718e+01
2.069512500000000088e+01 1.582775269119999884e+01 9.685750000000000171e+01 9.340049999999999386e+01
2.069944999999999879e+01 1.582778191439999915e+01 9.685739999999999839e+01 9.340040000000000475e+01
2.070377500000000026e+01 1.582784036079999801e+01 9.685739999999999839e+01 9.340030000000000143e+01
2.070810000000000173e+01 1.582789880720000042e+01 9.685729999999999507e+01 9.340019999999999811e+01
2.071242499999999964e+01 1.582792803040000074e+01 9.685729999999999507e+01 9.340000000000000568e+01
2.071675000000000111e+01 1.582798647679999959e+01 9.685720000000000596e+01 9.340000000000000568e+01
2.072107500000000258e+01 1.582801569999999991e+01 9.685710000000000264e+01 9.339979999999999905e+01
2.072540000000000049e+01 1.582807414639999877e+01 9.685699999999999932e+01 9.339979999999999905e+01
2.072972500000000196e+01 1.582813259279999940e+01 9.685699999999999932e+01 9.339969999999999573e+01
2.073404999999999987e+01 1.582816181599999794e+01 9.685689999999999600e+01 9.339960000000000662e+01
2.073837500000000134e+01 1.582822026239999857e+01 9.685689999999999600e+01 9.339950000000000330e+01
2.074270000000000280e+01 1.582824948560000067e+01 9.685680000000000689e+01 9.339939999999999998e+01
2.074702500000000072e+01 1.582830793199999775e+01 9.685680000000000689e+01 9.339929999999999666e+01
2.075135000000000218e+01 1.582833715519999984e+01 9.685670000000000357e+01 9.339919999999999334e+01
2.075567500000000365e+01 1.582839560159999870e+01 9.685670000000000357e+01 9.339910000000000423e+01
2.076000000000000156e+01 1.582842482479999902e+01 9.685660000000000025e+01 9.339910000000000423e+01
2.076432500000000303e+01 1.582842482479999902e+01 9.685699999999999932e+01 9.340409999999999968e+01
2.076864999999999739e+01 1.582845404799999933e+01 9.685699999999999932e+01 9.340380000000000393e+01
2.077297499999999886e+01 1.582851249439999819e+01 9.685689999999999600e+01 9.340340000000000487e+01
2.077730000000000032e+01 1.582857094079999882e+01 9.685680000000000689e+01 9.340330000000000155e+01
2.078162499999999824e+01 1.582862938719999768e+01 9.685670000000000357e+01 9.340300000000000580e+01
2.078594999999999970e+01 1.582865861039999977e+01 9.685660000000000025e+01 9.340290000000000248e+01
2.079027500000000117e+01 1.582871705680000041e+01 9.685649999999999693e+01 9.340269999999999584e+01
2.079459999999999908e+01 1.582877550319999926e+01 9.685639999999999361e+01 9.340269999999999584e+01
2.079892500000000055e+01 1.582880472639999958e+01 9.685630000000000450e+01 9.340250000000000341e+01
2.080324999999999847e+01 1.582886317279999844e+01 9.685630000000000450e+01 9.340240000000000009e+01
2.080757499999999993e+01 1.582892161920000085e+01 9.685620000000000118e+01 9.340229999999999677e+01
2.081190000000000140e+01 1.582895084240000116e+01 9.685620000000000118e+01 9.340219999999999345e+01
2.081622499999999931e+01 1.582900928880000002e+01 9.685609999999999786e+01 9.340210000000000434e+01
2.082055000000000078e+01 1.582903851200000034e+01 9.685599999999999454e+01 9.340200000000000102e+01
2.082487500000000225e+01 1.582909695839999920e+01 9.685599999999999454e+01 9.340189999999999770e+01
2.082920000000000016e+01 1.582912618159999951e+01 9.685590000000000543e+01 9.340179999999999438e+01
2.083352500000000163e+01 1.582918462799999837e+01 9.685580000000000211e+01 9.340170000000000528e+01
2.083784999999999954e+01 1.582921385119999869e+01 9.685580000000000211e+01 9.340160000000000196e+01
2.084217500000000101e+01 1.582927229760000110e+01 9.685569999999999879e+01 9.340160000000000196e+01
2.084650000000000247e+01 1.582930152079999786e+01 9.685569999999999879e+01 9.340149999999999864e+01
2.085082500000000039e+01 1.582935996720000027e+01 9.685559999999999548e+01 9.340139999999999532e+01
2.085515000000000185e+01 1.582938919040000059e+01 9.685559999999999548e+01 9.340130000000000621e+01
2.085947500000000332e+01 1.582944763679999944e+01 9.685550000000000637e+01 9.340120000000000289e+01
2.086380000000000123e+01 1.582947685999999976e+01 9.685540000000000305e+01 9.340109999999999957e+01
2.086812500000000270e+01 1.582953530639999862e+01 9.685540000000000305e+01 9.340109999999999957e+01
2.087245000000000061e+01 1.582953530639999862e+01 9.685580000000000211e+01 9.340550000000000352e+01
2.087677500000000208e+01 1.582956452959999893e+01 9.685580000000000211e+01 9.340529999999999688e+01
2.088110000000000355e+01 1.582962297600000134e+01 9.685569999999999879e+01 9.340500000000000114e+01
2.088542500000000146e+01 1.582968142239999843e+01 9.685559999999999548e+01 9.340479999999999450e+01
2.088975000000000293e+01 1.582971064560000052e+01 9.685550000000000637e+01 9.340460000000000207e+01
2.089407500000000084e+01 1.582976909199999760e+01 9.685540000000000305e+01 9.340449999999999875e+01
2.089839999999999876e+01 1.582982753840000001e+01 9.685529999999999973e+01 9.340430000000000632e+01
2.090272500000000022e+01 1.582985676159999677e+01 9.685519999999999641e+01 9.340420000000000300e+01
2.090704999999999814e+01 1.582991520799999918e+01 9.685509999999999309e+01 9.340409999999999968e+01
2.091137499999999960e+01 1.582994443119999950e+01 9.685509999999999309e+01 9.340399999999999636e+01
2.091570000000000107e+01 1.583000287759999836e+01 9.685500000000000398e+01 9.340389999999999304e+01
2.092002499999999898e+01 1.583006132400000077e+01 9.685500000000000398e+01 9.340380000000000393e+01
2.092435000000000045e+01 1.583009054719999753e+01 9.685490000000000066e+01 9.340370000000000061e+01
2.092867500000000192e+01 1.583014899359999994e+01 9.685479999999999734e+01 9.340359999999999729e+01
2.093299999999999983e+01 1.583017821680000026e+01 9.685479999999999734e+01 9.340349999999999397e+01
2.093732500000000130e+01 1.583023666319999911e+01 9.685469999999999402e+01 9.340340000000000487e+01
2.094164999999999921e+01 1.583026588639999943e+01 9.685460000000000491e+01 9.340330000000000155e+01
2.094597500000000068e+01 1.583032433279999829e+01 9.685460000000000491e+01 9.340319999999999823e+01
2.095030000000000214e+01 1.583035355599999860e+01 9.685450000000000159e+01 9.340319999999999823e+01
2.095462500000000006e+01 1.583041200240000101e+01 9.685450000000000159e+01 9.340309999999999491e+01
2.095895000000000152e+01 1.583044122559999778e+01 9.685439999999999827e+01 9.340300000000000580e+01
2.096327500000000299e+01 1.583047044879999987e+01 9.685439999999999827e+01 9.340290000000000248e+01
2.096760000000000090e+01 1.583052889520000051e+01 9.685429999999999495e+01 9.340290000000000248e+01
2.097192500000000237e+01 1.583055811839999905e+01 9.685429999999999495e+01 9.340279999999999916e+01
2.097625000000000028e+01 1.583061656479999968e+01 9.685420000000000584e+01 9.340269999999999584e+01
2.098057500000000175e+01 1.583064578799999822e+01 9.685490000000000066e+01 9.340640000000000498e+01
2.098490000000000322e+01 1.583067501119999854e+01 9.685490000000000066e+01 9.340619999999999834e+01
2.098922500000000113e+01 1.583073345760000095e+01 9.685469999999999402e+01 9.340590000000000259e+01
2.099355000000000260e+01 1.583076268079999771e+01 9.685460000000000491e+01 9.340579999999999927e+01
2.099787500000000406e+01 1.583082112720000012e+01 9.685450000000000159e+01 9.340560000000000684e+01
2.100220000000000198e+01 1.583087957359999720e+01 9.685439999999999827e+01 9.340550000000000352e+01
2.100652500000000344e+01 1.583090879679999929e+01 9.685429999999999495e+01 9.340540000000000020e+01
2.101084999999999781e+01 1.583096724319999993e+01 9.685429999999999495e+01 9.340519999999999357e+01
2.101517499999999927e+01 1.583099646639999847e+01 9.685420000000000584e+01 9.340510000000000446e+01
2.101950000000000074e+01 1.583105491279999910e+01 9.685410000000000252e+01 9.340500000000000114e+01
2.102382499999999865e+01 1.583108413600000119e+01 9.685410000000000252e+01 9.340500000000000114e+01
2.102815000000000012e+01 1.583114258239999828e+01 9.685399999999999920e+01 9.340479999999999450e+01
2.103247500000000159e+01 1.583117180560000037e+01 9.685389999999999588e+01 9.340479999999999450e+01
2.103679999999999950e+01 1.583123025199999745e+01 9.685389999999999588e+01 9.340470000000000539e+01
2.104112500000000097e+01 1.583125947519999954e+01 9.685380000000000678e+01 9.340460000000000207e+01
2.104544999999999888e+01 1.583131792160000018e+01 9.685380000000000678e+01 9.340449999999999875e+01
2.104977500000000035e+01 1.583134714479999872e+01 9.685370000000000346e+01 9.340439999999999543e+01
2.105410000000000181e+01 1.583137636799999903e+01 9.685360000000000014e+01 9.340430000000000632e+01
2.105842499999999973e+01 1.583143481439999789e+01 9.685360000000000014e+01 9.340430000000000632e+01
2.106275000000000119e+01 1.583146403759999821e+01 9.685349999999999682e+01 9.340420000000000300e+01
2.106707500000000266e+01 1.583152248400000062e+01 9.685349999999999682e+01 9.340409999999999968e+01
2.107140000000000057e+01 1.583155170719999738e+01 9.685339999999999350e+01 9.340399999999999636e+01
2.107572500000000204e+01 1.583161015359999979e+01 9.685339999999999350e+01 9.340399999999999636e+01
2.108004999999999995e+01 1.583163937680000011e+01 9.685330000000000439e+01 9.340389999999999304e+01
2.108437500000000142e+01 1.583166859999999865e+01 9.685330000000000439e+01 9.340380000000000393e+01
2.108870000000000289e+01 1.583172704639999928e+01 9.685389999999999588e+01 9.340720000000000312e+01
2.109302500000000080e+01 1.583175626959999960e+01 9.685389999999999588e+01 9.340699999999999648e+01
2.109735000000000227e+01 1.583178549279999814e+01 9.685380000000000678e+01 9.340670000000000073e+01
2.110167500000000018e+01 1.583184393919999877e+01 9.685370000000000346e+01 9.340659999999999741e+01
2.110600000000000165e+01 1.583190238559999763e+01 9.685349999999999682e+01 9.340640000000000498e+01
2.111032500000000312e+01 1.583193160879999972e+01 9.685349999999999682e+01 9.340630000000000166e+01
2.111465000000000103e+01 1.583199005520000036e+01 9.685339999999999350e+01 9.340619999999999834e+01
2.111897500000000250e+01 1.583201927839999890e+01 9.685330000000000439e+01 9.340609999999999502e+01
2.112330000000000396e+01 1.583207772479999953e+01 9.685320000000000107e+01 9.340600000000000591e+01
2.112762499999999832e+01 1.583210694799999985e+01 9.685320000000000107e+01 9.340590000000000259e+01
2.113194999999999979e+01 1.583216539439999870e+01 9.685309999999999775e+01 9.340579999999999927e+01
2.113627499999999770e+01 1.583219461760000080e+01 9.685309999999999775e+01 9.340569999999999595e+01
2.114059999999999917e+01 1.583225306399999788e+01 9.685299999999999443e+01 9.340560000000000684e+01
2.114492500000000064e+01 1.583228228719999997e+01 9.685299999999999443e+01 9.340550000000000352e+01
2.114924999999999855e+01 1.583231151040000029e+01 9.685290000000000532e+01 9.340550000000000352e+01
2.115357500000000002e+01 1.583236995679999914e+01 9.685280000000000200e+01 9.340540000000000020e+01
2.115790000000000148e+01 1.583239917999999946e+01 9.685280000000000200e+01 9.340529999999999688e+01
2.116222499999999940e+01 1.583245762639999832e+01 9.685269999999999868e+01 9.340519999999999357e+01
2.116655000000000086e+01 1.583248684959999864e+01 9.685259999999999536e+01 9.340519999999999357e+01
2.117087499999999878e+01 1.583254529600000104e+01 9.685259999999999536e+01 9.340510000000000446e+01
2.117520000000000024e+01 1.583257451919999781e+01 9.685250000000000625e+01 9.340500000000000114e+01
2.117952500000000171e+01 1.583260374239999813e+01 9.685250000000000625e+01 9.340489999999999782e+01
2.118384999999999962e+01 1.583266218880000054e+01 9.685240000000000293e+01 9.340489999999999782e+01
2.118817500000000109e+01 1.583269141199999730e+01 9.685240000000000293e+01 9.340479999999999450e+01
2.119250000000000256e+01 1.583272063519999939e+01 9.685229999999999961e+01 9.340470000000000539e+01
2.119682500000000047e+01 1.583277908160000003e+01 9.685280000000000200e+01 9.340770000000000550e+01
2.120115000000000194e+01 1.583280830479999857e+01 9.685280000000000200e+01 9.340760000000000218e+01
2.120547499999999985e+01 1.583286675119999920e+01 9.685269999999999868e+01 9.340739999999999554e+01
2.120980000000000132e+01 1.583289597440000129e+01 9.685259999999999536e+01 9.340720000000000312e+01
2.121412500000000279e+01 1.583295442079999837e+01 9.685250000000000625e+01 9.340709999999999980e+01
2.121845000000000070e+01 1.583298364400000047e+01 9.685240000000000293e+01 9.340689999999999316e+01
2.122277500000000217e+01 1.583304209039999755e+01 9.685229999999999961e+01 9.340680000000000405e+01
2.122710000000000363e+01 1.583307131359999964e+01 9.685229999999999961e+01 9.340670000000000073e+01
2.123142500000000155e+01 1.583312975999999850e+01 9.685219999999999629e+01 9.340659999999999741e+01
2.123575000000000301e+01 1.583315898319999881e+01 9.685209999999999297e+01 9.340649999999999409e+01
2.124007499999999737e+01 1.583321742959999945e+01 9.685200000000000387e+01 9.340649999999999409e+01
2.124439999999999884e+01 1.583324665279999799e+01 9.685200000000000387e+01 9.340640000000000498e+01
2.124872500000000031e+01 1.583327587599999831e+01 9.685190000000000055e+01 9.340630000000000166e+01
2.125304999999999822e+01 1.583333432240000072e+01 9.685190000000000055e+01 9.340619999999999834e+01
2.125737499999999969e+01 1.583336354559999748e+01 9.685179999999999723e+01 9.340609999999999502e+01
2.126170000000000115e+01 1.583342199199999989e+01 9.685179999999999723e+01 9.340600000000000591e+01
2.126602499999999907e+01 1.583345121520000021e+01 9.685169999999999391e+01 9.340600000000000591e+01
2.127035000000000053e+01 1.583348043839999875e+01 9.685169999999999391e+01 9.340590000000000259e+01
2.127467499999999845e+01 1.583353888479999938e+01 9.685160000000000480e+01 9.340579999999999927e+01
2.127899999999999991e+01 1.583356810799999970e+01 9.685160000000000480e+01 9.340579999999999927e+01
2.128332500000000138e+01 1.583359733119999824e+01 9.685150000000000148e+01 9.340569999999999595e+01
2.128764999999999930e+01 1.583365577760000065e+01 9.685139999999999816e+01 9.340560000000000684e+01
2.129197500000000076e+01 1.583368500080000096e+01 9.685139999999999816e+01 9.340560000000000684e+01
2.129630000000000223e+01 1.583371422399999773e+01 9.685129999999999484e+01 9.340550000000000352e+01
2.130062500000000014e+01 1.583377267040000014e+01 9.685129999999999484e+01 9.340540000000000020e+01
2.130495000000000161e+01 1.583380189360000045e+01 9.685179999999999723e+01 9.340819999999999368e+01
2.130927499999999952e+01 1.583383111679999899e+01 9.685179999999999723e+01 9.340800000000000125e+01
2.131360000000000099e+01 1.583388956319999963e+01 9.685160000000000480e+01 9.340779999999999461e+01
2.131792500000000246e+01 1.583391878639999817e+01 9.685150000000000148e+01 9.340770000000000550e+01
2.132225000000000037e+01 1.583397723279999880e+01 9.685139999999999816e+01 9.340760000000000218e+01
2.132657500000000184e+01 1.583400645600000090e+01 9.685129999999999484e+01 9.340739999999999554e+01
2.133090000000000330e+01 1.583406490239999798e+01 9.685120000000000573e+01 9.340730000000000643e+01
2.133522500000000122e+01 1.583409412560000007e+01 9.685120000000000573e+01 9.340720000000000312e+01
2.133955000000000268e+01 1.583415257199999715e+01 9.685110000000000241e+01 9.340720000000000312e+01
2.134387500000000060e+01 1.583418179519999924e+01 9.685099999999999909e+01 9.340709999999999980e+01
2.134820000000000206e+01 1.583421101839999956e+01 9.685089999999999577e+01 9.340699999999999648e+01
2.135252500000000353e+01 1.583426946479999842e+01 9.685089999999999577e+01 9.340689999999999316e+01
2.135685000000000144e+01 1.583429868799999873e+01 9.685080000000000666e+01 9.340680000000000405e+01
2.136117499999999936e+01 1.583435713440000114e+01 9.685080000000000666e+01 9.340670000000000073e+01
2.136550000000000082e+01 1.583438635759999791e+01 9.685070000000000334e+01 9.340670000000000073e+01
2.136982499999999874e+01 1.583441558079999822e+01 9.685070000000000334e+01 9.340659999999999741e+01
2.137415000000000020e+01 1.583447402720000063e+01 9.685060000000000002e+01 9.340649999999999409e+01
2.137847499999999812e+01 1.583450325039999740e+01 9.685049999999999670e+01 9.340649999999999409e+01
2.138279999999999959e+01 1.583453247359999949e+01 9.685049999999999670e+01 9.340640000000000498e+01
2.138712500000000105e+01 1.583459092000000012e+01 9.685039999999999338e+01 9.340630000000000166e+01
2.139144999999999897e+01 1.583462014319999867e+01 9.685039999999999338e+01 9.340630000000000166e+01
2.139577500000000043e+01 1.583464936639999898e+01 9.685030000000000427e+01 9.340619999999999834e+01
2.140010000000000190e+01 1.583470781279999784e+01 9.685030000000000427e+01 9.340609999999999502e+01
2.140442499999999981e+01 1.583473703599999816e+01 9.685020000000000095e+01 9.340609999999999502e+01
2.140875000000000128e+01 1.583476625919999847e+01 9.685009999999999764e+01 9.340600000000000591e+01
2.141307499999999919e+01 1.583482470559999733e+01 9.685049999999999670e+01 9.340860000000000696e+01
2.141740000000000066e+01 1.583485392879999942e+01 9.685049999999999670e+01 9.340840000000000032e+01
2.142172500000000213e+01 1.583491237520000006e+01 9.685030000000000427e+01 9.340829999999999700e+01
2.142605000000000004e+01 1.583494159839999860e+01 9.685020000000000095e+01 9.340810000000000457e+01
2.143037500000000151e+01 1.583497082159999891e+01 9.685009999999999764e+01 9.340800000000000125e+01
2.143470000000000297e+01 1.583502926799999955e+01 9.684999999999999432e+01 9.340789999999999793e+01
2.143902500000000089e+01 1.583505849119999809e+01 9.684990000000000521e+01 9.340779999999999461e+01
2.144335000000000235e+01 1.583511693760000050e+01 9.684990000000000521e+01 9.340770000000000550e+01
2.144767500000000027e+01 1.583514616080000081e+01 9.684980000000000189e+01 9.340760000000000218e+01
2.145200000000000173e+01 1.583520460719999967e+01 9.684980000000000189e+01 9.340749999999999886e+01
2.145632500000000320e+01 1.583523383039999999e+01 9.684969999999999857e+01 9.340749999999999886e+01
2.146065000000000111e+01 1.583526305360000030e+01 9.684959999999999525e+01 9.340739999999999554e+01
2.146497500000000258e+01 1.583532149999999916e+01 9.684950000000000614e+01 9.340730000000000643e+01
2.146930000000000405e+01 1.583535072319999948e+01 9.684950000000000614e+01 9.340720000000000312e+01
2.147362500000000196e+01 1.583540916959999834e+01 9.684940000000000282e+01 9.340720000000000312e+01
2.147795000000000343e+01 1.583543839279999865e+01 9.684940000000000282e+01 9.340709999999999980e+01
2.148227499999999779e+01 1.583546761600000075e+01 9.684929999999999950e+01 9.340699999999999648e+01
2.148659999999999926e+01 1.583552606239999783e+01 9.684929999999999950e+01 9.340689999999999316e+01
2.149092500000000072e+01 1.583555528559999992e+01 9.684919999999999618e+01 9.340689999999999316e+01
2.149524999999999864e+01 1.583558450880000024e+01 9.684919999999999618e+01 9.340680000000000405e+01
2.149957500000000010e+01 1.583564295519999909e+01 9.684910000000000707e+01 9.340680000000000405e+01
2.150390000000000157e+01 1.583567217839999941e+01 9.684910000000000707e+01 9.340670000000000073e+01
2.150822499999999948e+01 1.583570140159999973e+01 9.684900000000000375e+01 9.340659999999999741e+01
2.151255000000000095e+01 1.583573062479999827e+01 9.684900000000000375e+01 9.340649999999999409e+01
2.151687499999999886e+01 1.583578907119999890e+01 9.684890000000000043e+01 9.340649999999999409e+01
2.152120000000000033e+01 1.583581829440000099e+01 9.684959999999999525e+01 9.340909999999999513e+01
2.152552500000000180e+01 1.583584751759999776e+01 9.684959999999999525e+01 9.340890000000000271e+01
2.152984999999999971e+01 1.583590596400000017e+01 9.684950000000000614e+01 9.340869999999999607e+01
2.153417500000000118e+01 1.583593518720000048e+01 9.684940000000000282e+01 9.340860000000000696e+01
2.153850000000000264e+01 1.583599363359999934e+01 9.684929999999999950e+01 9.340850000000000364e+01
2.154282500000000056e+01 1.583602285679999966e+01 9.684919999999999618e+01 9.340829999999999700e+01
2.154715000000000202e+01 1.583608130319999852e+01 9.684910000000000707e+01 9.340829999999999700e+01
2.155147499999999994e+01 1.583611052639999883e+01 9.684910000000000707e+01 9.340819999999999368e+01
2.155580000000000140e+01 1.583616897280000124e+01 9.684900000000000375e+01 9.340810000000000457e+01
2.156012500000000287e+01 1.583619819599999801e+01 9.684890000000000043e+01 9.340800000000000125e+01
2.156445000000000078e+01 1.583622741919999832e+01 9.684879999999999711e+01 9.340789999999999793e+01
2.156877500000000225e+01 1.583628586559999718e+01 9.684879999999999711e+01 9.340779999999999461e+01
2.157310000000000372e+01 1.583631508879999927e+01 9.684869999999999379e+01 9.340779999999999461e+01
2.157742500000000163e+01 1.583634431199999959e+01 9.684869999999999379e+01 9.340770000000000550e+01
2.158175000000000310e+01 1.583640275839999845e+01 9.684860000000000468e+01 9.340760000000000218e+01
2.158607500000000101e+01 1.583643198159999876e+01 9.684860000000000468e+01 9.340760000000000218e+01
2.159040000000000248e+01 1.583646120479999908e+01 9.684850000000000136e+01 9.340749999999999886e+01
2.159472500000000394e+01 1.583651965119999794e+01 9.684850000000000136e+01 9.340739999999999554e+01
2.159904999999999831e+01 1.583654887439999825e+01 9.684839999999999804e+01 9.340739999999999554e+01
2.160337499999999977e+01 1.583657809760000035e+01 9.684839999999999804e+01 9.340730000000000643e+01
2.160770000000000124e+01 1.583663654399999743e+01 9.684829999999999472e+01 9.340720000000000312e+01
2.161202499999999915e+01 1.583666576719999952e+01 9.684820000000000562e+01 9.340720000000000312e+01
2.161635000000000062e+01 1.583669499039999984e+01 9.684820000000000562e+01 9.340709999999999980e+01
2.162067499999999853e+01 1.583672421360000016e+01 9.684810000000000230e+01 9.340709999999999980e+01
2.162500000000000000e+01 1.583678265999999901e+01 9.684810000000000230e+01 9.340699999999999648e+01
2.162932500000000147e+01 1.583681188319999933e+01 9.684869999999999379e+01 9.340949999999999420e+01
2.163364999999999938e+01 1.583684110640000142e+01 9.684869999999999379e+01 9.340930000000000177e+01
2.163797500000000085e+01 1.583689955279999850e+01 9.684860000000000468e+01 9.340919999999999845e+01
2.164229999999999876e+01 1.583692877600000060e+01 9.684850000000000136e+01 9.340900000000000603e+01
2.164662500000000023e+01 1.583698722239999768e+01 9.684839999999999804e+01 9.340890000000000271e+01
2.165095000000000169e+01 1.583701644559999977e+01 9.684829999999999472e+01 9.340879999999999939e+01
2.165527499999999961e+01 1.583707489199999685e+01 9.684820000000000562e+01 9.340869999999999607e+01
2.165960000000000107e+01 1.583710411519999894e+01 9.684820000000000562e+01 9.340860000000000696e+01
2.166392500000000254e+01 1.583713333839999926e+01 9.684810000000000230e+01 9.340850000000000364e+01
2.166825000000000045e+01 1.583719178479999812e+01 9.684799999999999898e+01 9.340840000000000032e+01
2.167257500000000192e+01 1.583722100799999843e+01 9.684799999999999898e+01 9.340840000000000032e+01
2.167689999999999984e+01 1.583725023119999875e+01 9.684789999999999566e+01 9.340829999999999700e+01
2.168122500000000130e+01 1.583730867759999761e+01 9.684780000000000655e+01 9.340819999999999368e+01
2.168555000000000277e+01 1.583733790079999793e+01 9.684780000000000655e+01 9.340810000000000457e+01
2.168987500000000068e+01 1.583736712400000002e+01 9.684770000000000323e+01 9.340810000000000457e+01
2.169420000000000215e+01 1.583742557039999710e+01 9.684770000000000323e+01 9.340800000000000125e+01
2.169852500000000362e+01 1.583745479359999919e+01 9.684759999999999991e+01 9.340800000000000125e+01
2.170285000000000153e+01 1.583748401679999951e+01 9.684759999999999991e+01 9.340789999999999793e+01
2.170717500000000300e+01 1.583751323999999983e+01 9.684749999999999659e+01 9.340779999999999461e+01
2.171149999999999736e+01 1.583757168639999868e+01 9.684749999999999659e+01 9.340779999999999461e+01
2.171582499999999882e+01 1.583760090959999900e+01 9.684739999999999327e+01 9.340770000000000550e+01
2.172015000000000029e+01 1.583763013280000109e+01 9.684739999999999327e+01 9.340760000000000218e+01
2.172447499999999820e+01 1.583765935599999786e+01 9.684730000000000416e+01 9.340760000000000218e+01
2.172879999999999967e+01 1.583771780240000027e+01 9.684730000000000416e+01 9.340749999999999886e+01
2.173312500000000114e+01 1.583774702560000058e+01 9.684720000000000084e+01 9.340749999999999886e+01
2.173744999999999905e+01 1.583780547199999944e+01 9.684780000000000655e+01 9.340980000000000416e+01
2.174177500000000052e+01 1.583783469519999976e+01 9.684770000000000323e+01 9.340959999999999752e+01
2.174609999999999843e+01 1.583786391840000007e+01 9.684759999999999991e+01 9.340949999999999420e+01
2.175042499999999990e+01 1.583792236479999893e+01 9.684749999999999659e+01 9.340930000000000177e+01
2.175475000000000136e+01 1.583795158799999925e+01 9.684739999999999327e+01 9.340919999999999845e+01
2.175907499999999928e+01 1.583798081119999779e+01 9.684730000000000416e+01 9.340909999999999513e+01
2.176340000000000074e+01 1.583803925760000020e+01 9.684720000000000084e+01 9.340900000000000603e+01
2.176772500000000221e+01 1.583806848080000051e+01 9.684720000000000084e+01 9.340890000000000271e+01
2.177205000000000013e+01 1.583809770399999728e+01 9.684709999999999752e+01 9.340879999999999939e+01
2.177637500000000159e+01 1.583815615039999969e+01 9.684709999999999752e+01 9.340879999999999939e+01
2.178069999999999951e+01 1.583818537360000001e+01 9.684699999999999420e+01 9.340869999999999607e+01
2.178502500000000097e+01 1.583821459679999855e+01 9.684699999999999420e+01 9.340860000000000696e+01
2.178935000000000244e+01 1.583827304319999918e+01 9.684690000000000509e+01 9.340850000000000364e+01
2.179367500000000035e+01 1.583830226640000127e+01 9.684690000000000509e+01 9.340850000000000364e+01
2.179800000000000182e+01 1.583833148959999804e+01 9.684680000000000177e+01 9.340840000000000032e+01
2.180232500000000329e+01 1.583838993600000045e+01 9.684669999999999845e+01 9.340829999999999700e+01
2.180665000000000120e+01 1.583841915920000076e+01 9.684669999999999845e+01 9.340829999999999700e+01
2.181097500000000267e+01 1.583844838239999753e+01 9.684659999999999513e+01 9.340819999999999368e+01
2.181530000000000058e+01 1.583847760559999962e+01 9.684659999999999513e+01 9.340819999999999368e+01
2.181962500000000205e+01 1.583853605200000025e+01 9.684650000000000603e+01 9.340810000000000457e+01
2.182395000000000351e+01 1.583856527519999879e+01 9.684650000000000603e+01 9.340800000000000125e+01
2.182827499999999787e+01 1.583859449839999911e+01 9.684640000000000271e+01 9.340800000000000125e+01
2.183259999999999934e+01 1.583862372159999943e+01 9.684640000000000271e+01 9.340789999999999793e+01
2.183692500000000081e+01 1.583868216799999828e+01 9.684629999999999939e+01 9.340789999999999793e+01
2.184124999999999872e+01 1.583871139119999860e+01 9.684629999999999939e+01 9.340779999999999461e+01
2.184557500000000019e+01 1.583874061440000069e+01 9.684659999999999513e+01 9.340999999999999659e+01
2.184989999999999810e+01 1.583876983759999746e+01 9.684659999999999513e+01 9.340989999999999327e+01
2.185422499999999957e+01 1.583882828399999987e+01 9.684650000000000603e+01 9.340970000000000084e+01
2.185855000000000103e+01 1.583885750720000019e+01 9.684640000000000271e+01 9.340959999999999752e+01
2.186287499999999895e+01 1.583891595359999904e+01 9.684629999999999939e+01 9.340949999999999420e+01
2.186720000000000041e+01 1.583894517679999936e+01 9.684619999999999607e+01 9.340940000000000509e+01
2.187152500000000188e+01 1.583897439999999968e+01 9.684610000000000696e+01 9.340930000000000177e+01
2.187584999999999980e+01 1.583903284639999853e+01 9.684610000000000696e+01 9.340919999999999845e+01
2.188017500000000126e+01 1.583906206959999885e+01 9.684600000000000364e+01 9.340909999999999513e+01
2.188449999999999918e+01 1.583909129280000094e+01 9.684600000000000364e+01 9.340900000000000603e+01
2.188882500000000064e+01 1.583914973919999802e+01 9.684590000000000032e+01 9.340900000000000603e+01
2.189315000000000211e+01 1.583917896240000012e+01 9.684590000000000032e+01 9.340890000000000271e+01
2.189747500000000002e+01 1.583920818560000043e+01 9.684579999999999700e+01 9.340879999999999939e+01
2.190180000000000149e+01 1.583923740879999897e+01 9.684579999999999700e+01 9.340869999999999607e+01
2.190612500000000296e+01 1.583929585519999961e+01 9.684569999999999368e+01 9.340869999999999607e+01
2.191045000000000087e+01 1.583932507839999992e+01 9.684560000000000457e+01 9.340860000000000696e+01
2.191477500000000234e+01 1.583935430159999846e+01 9.684560000000000457e+01 9.340860000000000696e+01
2.191910000000000025e+01 1.583938352479999878e+01 9.684550000000000125e+01 9.340850000000000364e+01
2.192342500000000172e+01 1.583944197120000119e+01 9.684550000000000125e+01 9.340850000000000364e+01
2.192775000000000318e+01 1.583947119439999796e+01 9.684539999999999793e+01 9.340840000000000032e+01
2.193207500000000110e+01 1.583950041760000005e+01 9.684539999999999793e+01 9.340829999999999700e+01
2.193640000000000256e+01 1.583952964080000037e+01 9.684529999999999461e+01 9.340829999999999700e+01
2.194072500000000403e+01 1.583955886399999713e+01 9.684529999999999461e+01 9.340819999999999368e+01
2.194505000000000194e+01 1.583961731039999954e+01 9.684520000000000550e+01 9.340810000000000457e+01
2.194937500000000341e+01 1.583964653359999986e+01 9.684520000000000550e+01 9.340810000000000457e+01
2.195369999999999777e+01 1.583967575679999840e+01 9.684550000000000125e+01 9.340999999999999659e+01
2.195802499999999924e+01 1.583973420319999903e+01 9.684550000000000125e+01 9.340989999999999327e+01
2.196235000000000070e+01 1.583976342640000112e+01 9.684539999999999793e+01 9.340970000000000084e+01
2.196667499999999862e+01 1.583979264959999789e+01 9.684529999999999461e+01 9.340959999999999752e+01
2.197100000000000009e+01 1.583985109600000030e+01 9.684520000000000550e+01 9.340949999999999420e+01
2.197532500000000155e+01 1.583988031920000061e+01 9.684510000000000218e+01 9.340940000000000509e+01
2.197964999999999947e+01 1.583990954239999738e+01 9.684499999999999886e+01 9.340930000000000177e+01
2.198397500000000093e+01 1.583996798879999979e+01 9.684499999999999886e+01 9.340919999999999845e+01
2.198829999999999885e+01 1.583999721200000010e+01 9.684489999999999554e+01 9.340909999999999513e+01
2.199262500000000031e+01 1.584002643519999864e+01 9.684489999999999554e+01 9.340909999999999513e+01
2.199695000000000178e+01 1.584005565839999896e+01 9.684480000000000643e+01 9.340900000000000603e+01
2.200127499999999969e+01 1.584011410480000137e+01 9.684470000000000312e+01 9.340890000000000271e+01
2.200560000000000116e+01 1.584014332799999814e+01 9.684470000000000312e+01 9.340890000000000271e+01
2.200992500000000263e+01 1.584017255119999845e+01 9.684459999999999980e+01 9.340879999999999939e+01
2.201425000000000054e+01 1.584020177440000055e+01 9.684459999999999980e+01 9.340869999999999607e+01
2.201857500000000201e+01 1.584026022079999763e+01 9.684449999999999648e+01 9.340869999999999607e+01
2.202289999999999992e+01 1.584028944399999972e+01 9.684449999999999648e+01 9.340860000000000696e+01
2.202722500000000139e+01 1.584031866720000004e+01 9.684439999999999316e+01 9.340860000000000696e+01
2.203155000000000285e+01 1.584034789039999680e+01 9.684439999999999316e+01 9.340850000000000364e+01
2.203587500000000077e+01 1.584037711359999889e+01 9.684430000000000405e+01 9.340840000000000032e+01
2.204020000000000223e+01 1.584043555999999953e+01 9.684430000000000405e+01 9.340840000000000032e+01
2.204452500000000370e+01 1.584046478319999807e+01 9.684420000000000073e+01 9.340829999999999700e+01
2.204885000000000161e+01 1.584049400639999838e+01 9.684420000000000073e+01 9.340829999999999700e+01
2.205317500000000308e+01 1.584052322959999870e+01 9.684409999999999741e+01 9.340819999999999368e+01
2.205750000000000099e+01 1.584055245280000079e+01 9.684409999999999741e+01 9.340810000000000457e+01
2.206182500000000246e+01 1.584061089919999787e+01 9.684439999999999316e+01 9.341020000000000323e+01
2.206615000000000393e+01 1.584064012239999997e+01 9.684439999999999316e+01 9.341009999999999991e+01
2.207047499999999829e+01 1.584066934560000028e+01 9.684420000000000073e+01 9.340999999999999659e+01
2.207479999999999976e+01 1.584072779199999914e+01 9.684420000000000073e+01 9.340980000000000416e+01
2.207912500000000122e+01 1.584075701519999946e+01 9.684409999999999741e+01 9.340980000000000416e+01
2.208344999999999914e+01 1.584078623839999977e+01 9.684399999999999409e+01 9.340959999999999752e+01
2.208777500000000060e+01 1.584084468479999863e+01 9.684390000000000498e+01 9.340959999999999752e+01
2.209209999999999852e+01 1.584087390799999895e+01 9.684390000000000498e+01 9.340949999999999420e+01
2.209642499999999998e+01 1.584090313120000104e+01 9.684380000000000166e+01 9.340940000000000509e+01
2.210075000000000145e+01 1.584093235439999781e+01 9.684380000000000166e+01 9.340930000000000177e+01
2.210507499999999936e+01 1.584099080080000022e+01 9.684369999999999834e+01 9.340930000000000177e+01
2.210940000000000083e+01 1.584102002400000053e+01 9.684359999999999502e+01 9.340919999999999845e+01
2.211372500000000230e+01 1.584104924719999907e+01 9.684359999999999502e+01 9.340909999999999513e+01
2.211805000000000021e+01 1.584107847039999939e+01 9.684350000000000591e+01 9.340909999999999513e+01
2.212237500000000168e+01 1.584110769359999971e+01 9.684350000000000591e+01 9.340900000000000603e+01
2.212669999999999959e+01 1.584116613999999856e+01 9.684340000000000259e+01 9.340890000000000271e+01
2.213102500000000106e+01 1.584119536319999888e+01 9.684340000000000259e+01 9.340890000000000271e+01
2.213535000000000252e+01 1.584122458640000097e+01 9.684329999999999927e+01 9.340879999999999939e+01
2.213967500000000044e+01 1.584125380959999774e+01 9.684329999999999927e+01 9.340879999999999939e+01
2.214400000000000190e+01 1.584128303279999805e+01 9.684319999999999595e+01 9.340869999999999607e+01
2.214832500000000337e+01 1.584134147920000046e+01 9.684319999999999595e+01 9.340860000000000696e+01
2.215265000000000128e+01 1.584137070239999723e+01 9.684310000000000684e+01 9.340860000000000696e+01
2.215697500000000275e+01 1.584139992559999932e+01 9.684310000000000684e+01 9.340850000000000364e+01
2.216130000000000067e+01 1.584142914879999964e+01 9.684300000000000352e+01 9.340850000000000364e+01
2.216562500000000213e+01 1.584145837199999995e+01 9.684300000000000352e+01 9.340840000000000032e+01
2.216995000000000360e+01 1.584151681839999881e+01 9.684340000000000259e+01 9.341039999999999566e+01
2.217427500000000151e+01 1.584154604159999913e+01 9.684340000000000259e+01 9.341020000000000323e+01
2.217860000000000298e+01 1.584157526480000122e+01 9.684319999999999595e+01 9.341009999999999991e+01
2.218292499999999734e+01 1.584160448799999799e+01 9.684319999999999595e+01 9.340999999999999659e+01
2.218724999999999881e+01 1.584166293440000040e+01 9.684300000000000352e+01 9.340989999999999327e+01
2.219157500000000027e+01 1.584169215760000071e+01 9.684300000000000352e+01 9.340970000000000084e+01
2.219589999999999819e+01 1.584172138079999748e+01 9.684290000000000020e+01 9.340970000000000084e+01
2.220022499999999965e+01 1.584175060399999957e+01 9.684290000000000020e+01 9.340959999999999752e+01
2.220455000000000112e+01 1.584180905040000020e+01 9.684279999999999688e+01 9.340949999999999420e+01
2.220887499999999903e+01 1.584183827359999874e+01 9.684269999999999357e+01 9.340940000000000509e+01
2.221320000000000050e+01 1.584186749679999906e+01 9.684269999999999357e+01 9.340940000000000509e+01
2.221752499999999841e+01 1.584189671999999938e+01 9.684260000000000446e+01 9.340930000000000177e+01
2.222184999999999988e+01 1.584195516639999823e+01 9.684260000000000446e+01 9.340919999999999845e+01
2.222617500000000135e+01 1.584198438959999855e+01 9.684250000000000114e+01 9.340919999999999845e+01
2.223049999999999926e+01 1.584201361280000064e+01 9.684250000000000114e+01 9.340909999999999513e+01
2.223482500000000073e+01 1.584204283599999741e+01 9.684239999999999782e+01 9.340909999999999513e+01
2.223915000000000219e+01 1.584207205919999772e+01 9.684239999999999782e+01 9.340900000000000603e+01
2.224347500000000011e+01 1.584210128239999982e+01 9.684229999999999450e+01 9.340890000000000271e+01
2.224780000000000157e+01 1.584215972879999867e+01 9.684229999999999450e+01 9.340890000000000271e+01
2.225212499999999949e+01 1.584218895199999899e+01 9.684220000000000539e+01 9.340879999999999939e+01
2.225645000000000095e+01 1.584221817519999931e+01 9.684220000000000539e+01 9.340879999999999939e+01
2.226077500000000242e+01 1.584224739839999962e+01 9.684210000000000207e+01 9.340869999999999607e+01
2.226510000000000034e+01 1.584227662159999817e+01 9.684210000000000207e+01 9.340869999999999607e+01
2.226942500000000180e+01 1.584230584479999848e+01 9.684210000000000207e+01 9.340860000000000696e+01
2.227375000000000327e+01 1.584233506799999880e+01 9.684199999999999875e+01 9.340850000000000364e+01
2.227807500000000118e+01 1.584239351439999766e+01 9.684229999999999450e+01 9.341060000000000230e+01
2.228240000000000265e+01 1.584242273759999975e+01 9.684229999999999450e+01 9.341039999999999566e+01
2.228672500000000056e+01 1.584245196080000007e+01 9.684220000000000539e+01 9.341030000000000655e+01
2.229105000000000203e+01 1.584251040719999892e+01 9.684210000000000207e+01 9.341020000000000323e+01
2.229537500000000350e+01 1.584253963039999924e+01 9.684199999999999875e+01 9.341009999999999991e+01
2.229969999999999786e+01 1.584256885359999956e+01 9.684199999999999875e+01 9.340999999999999659e+01
2.230402499999999932e+01 1.584259807679999987e+01 9.684189999999999543e+01 9.340989999999999327e+01
2.230835000000000079e+01 1.584265652319999873e+01 9.684180000000000632e+01 9.340980000000000416e+01
2.231267499999999870e+01 1.584268574640000082e+01 9.684180000000000632e+01 9.340980000000000416e+01
2.231700000000000017e+01 1.584271496960000114e+01 9.684170000000000300e+01 9.340970000000000084e+01
2.232132499999999808e+01 1.584274419279999790e+01 9.684159999999999968e+01 9.340959999999999752e+01
2.232564999999999955e+01 1.584277341600000000e+01 9.684159999999999968e+01 9.340949999999999420e+01
2.232997500000000102e+01 1.584280263920000031e+01 9.684149999999999636e+01 9.340949999999999420e+01
2.233429999999999893e+01 1.584286108559999917e+01 9.684149999999999636e+01 9.340940000000000509e+01
2.233862500000000040e+01 1.584289030879999949e+01 9.684139999999999304e+01 9.340940000000000509e+01
2.234295000000000186e+01 1.584291953199999980e+01 9.684139999999999304e+01 9.340930000000000177e+01
2.234727499999999978e+01 1.584294875519999835e+01 9.684139999999999304e+01 9.340919999999999845e+01
2.235160000000000124e+01 1.584297797839999866e+01 9.684130000000000393e+01 9.340919999999999845e+01
2.235592499999999916e+01 1.584300720159999898e+01 9.684130000000000393e+01 9.340909999999999513e+01
2.236025000000000063e+01 1.584306564799999784e+01 9.684120000000000061e+01 9.340909999999999513e+01
2.236457500000000209e+01 1.584309487119999815e+01 9.684120000000000061e+01 9.340900000000000603e+01
2.236890000000000001e+01 1.584312409440000025e+01 9.684109999999999729e+01 9.340890000000000271e+01
2.237322500000000147e+01 1.584315331760000056e+01 9.684109999999999729e+01 9.340890000000000271e+01
2.237755000000000294e+01 1.584318254079999733e+01 9.684099999999999397e+01 9.340879999999999939e+01
2.238187500000000085e+01 1.584321176399999942e+01 9.684099999999999397e+01 9.340879999999999939e+01
2.238620000000000232e+01 1.584327021040000005e+01 9.684120000000000061e+01 9.341079999999999472e+01
2.239052500000000023e+01 1.584329943359999859e+01 9.684120000000000061e+01 9.341070000000000562e+01
2.239485000000000170e+01 1.584332865679999891e+01 9.684109999999999729e+01 9.341060000000000230e+01
2.239917500000000317e+01 1.584335787999999923e+01 9.684099999999999397e+01 9.341049999999999898e+01
2.240350000000000108e+01 1.584338710320000132e+01 9.684090000000000487e+01 9.341039999999999566e+01
2.240782500000000255e+01 1.584344554959999840e+01 9.684090000000000487e+01 9.341030000000000655e+01
2.241215000000000401e+01 1.584347477280000049e+01 9.684080000000000155e+01 9.341020000000000323e+01
2.241647500000000193e+01 1.584350399600000081e+01 9.684069999999999823e+01 9.341009999999999991e+01
2.242080000000000339e+01 1.584353321919999757e+01 9.684059999999999491e+01 9.340999999999999659e+01
2.242512499999999775e+01 1.584356244239999967e+01 9.684059999999999491e+01 9.340999999999999659e+01
2.242944999999999922e+01 1.584362088879999675e+01 9.684050000000000580e+01 9.340989999999999327e+01
2.243377500000000069e+01 1.584365011199999884e+01 9.684050000000000580e+01 9.340980000000000416e+01
2.243809999999999860e+01 1.584367933519999916e+01 9.684040000000000248e+01 9.340980000000000416e+01
2.244242500000000007e+01 1.584370855839999948e+01 9.684040000000000248e+01 9.340970000000000084e+01
2.244675000000000153e+01 1.584373778159999802e+01 9.684029999999999916e+01 9.340970000000000084e+01
2.245107499999999945e+01 1.584376700479999833e+01 9.684029999999999916e+01 9.340959999999999752e+01
2.245540000000000092e+01 1.584379622799999865e+01 9.684029999999999916e+01 9.340949999999999420e+01
2.245972499999999883e+01 1.584385467439999751e+01 9.684019999999999584e+01 9.340949999999999420e+01
2.246405000000000030e+01 1.584388389759999782e+01 9.684019999999999584e+01 9.340940000000000509e+01
2.246837500000000176e+01 1.584391312079999992e+01 9.684010000000000673e+01 9.340940000000000509e+01
2.247269999999999968e+01 1.584394234400000023e+01 9.684010000000000673e+01 9.340930000000000177e+01
2.247702500000000114e+01 1.584397156719999877e+01 9.684010000000000673e+01 9.340930000000000177e+01
2.248135000000000261e+01 1.584400079039999909e+01 9.684000000000000341e+01 9.340919999999999845e+01
2.248567500000000052e+01 1.584403001359999941e+01 9.684000000000000341e+01 9.340909999999999513e+01
2.249000000000000199e+01 1.584405923679999972e+01 9.683990000000000009e+01 9.340909999999999513e+01
2.249432499999999990e+01 1.584411768319999858e+01 9.684019999999999584e+01 9.341110000000000468e+01
2.249865000000000137e+01 1.584414690639999890e+01 9.684019999999999584e+01 9.341089999999999804e+01
2.250297500000000284e+01 1.584417612960000099e+01 9.684010000000000673e+01 9.341079999999999472e+01
2.250730000000000075e+01 1.584420535279999775e+01 9.684000000000000341e+01 9.341070000000000562e+01
2.251162500000000222e+01 1.584423457599999985e+01 9.683990000000000009e+01 9.341060000000000230e+01
2.251595000000000368e+01 1.584429302240000048e+01 9.683990000000000009e+01 9.341049999999999898e+01
2.252027500000000160e+01 1.584432224559999902e+01 9.683979999999999677e+01 9.341039999999999566e+01
2.252460000000000306e+01 1.584435146879999934e+01 9.683969999999999345e+01 9.341030000000000655e+01
2.252892500000000098e+01 1.584438069199999966e+01 9.683960000000000434e+01 9.341030000000000655e+01
2.253325000000000244e+01 1.584440991519999820e+01 9.683960000000000434e+01 9.341020000000000323e+01
2.253757500000000391e+01 1.584443913839999851e+01 9.683950000000000102e+01 9.341009999999999991e+01
2.254189999999999827e+01 1.584449758480000092e+01 9.683950000000000102e+01 9.341009999999999991e+01
2.254622499999999974e+01 1.584452680799999769e+01 9.683939999999999770e+01 9.340999999999999659e+01
2.255055000000000121e+01 1.584455603119999800e+01 9.683939999999999770e+01 9.340989999999999327e+01
2.255487499999999912e+01 1.584458525440000010e+01 9.683929999999999438e+01 9.340989999999999327e+01
2.255920000000000059e+01 1.584461447760000041e+01 9.683929999999999438e+01 9.340980000000000416e+01
2.256352499999999850e+01 1.584464370079999718e+01 9.683929999999999438e+01 9.340980000000000416e+01
2.256784999999999997e+01 1.584467292399999927e+01 9.683920000000000528e+01 9.340970000000000084e+01
2.257217500000000143e+01 1.584470214719999959e+01 9.683920000000000528e+01 9.340970000000000084e+01
2.257649999999999935e+01 1.584476059359999844e+01 9.683910000000000196e+01 9.340959999999999752e+01
2.258082500000000081e+01 1.584478981679999876e+01 9.683910000000000196e+01 9.340959999999999752e+01
2.258515000000000228e+01 1.584481903999999908e+01 9.683899999999999864e+01 9.340949999999999420e+01
2.258947500000000019e+01 1.584484826320000117e+01 9.683899999999999864e+01 9.340940000000000509e+01
2.259380000000000166e+01 1.584487748639999793e+01 9.683899999999999864e+01 9.340940000000000509e+01
2.259812499999999957e+01 1.584490670959999825e+01 9.683889999999999532e+01 9.340930000000000177e+01
2.260245000000000104e+01 1.584493593280000034e+01 9.683889999999999532e+01 9.341110000000000468e+01
2.260677500000000251e+01 1.584496515600000066e+01 9.683889999999999532e+01 9.341100000000000136e+01
2.261110000000000042e+01 1.584502360239999952e+01 9.683870000000000289e+01 9.341089999999999804e+01
2.261542500000000189e+01 1.584505282559999984e+01 9.683870000000000289e+01 9.341079999999999472e+01
2.261975000000000335e+01 1.584508204880000015e+01 9.683859999999999957e+01 9.341070000000000562e+01
2.262407500000000127e+01 1.584511127199999869e+01 9.683849999999999625e+01 9.341060000000000230e+01
2.262840000000000273e+01 1.584514049519999901e+01 9.683839999999999293e+01 9.341049999999999898e+01
2.263272500000000065e+01 1.584516971839999933e+01 9.683839999999999293e+01 9.341039999999999566e+01
2.263705000000000211e+01 1.584522816479999818e+01 9.683830000000000382e+01 9.341039999999999566e+01
2.264137500000000358e+01 1.584525738799999850e+01 9.683830000000000382e+01 9.341030000000000655e+01
2.264570000000000149e+01 1.584528661120000059e+01 9.683820000000000050e+01 9.341020000000000323e+01
2.265002500000000296e+01 1.584531583439999736e+01 9.683820000000000050e+01 9.341020000000000323e+01
2.265435000000000443e+01 1.584534505759999767e+01 9.683809999999999718e+01 9.341009999999999991e+01
2.265867499999999879e+01 1.584537428079999977e+01 9.683809999999999718e+01 9.340999999999999659e+01
2.266300000000000026e+01 1.584540350400000008e+01 9.683799999999999386e+01 9.340999999999999659e+01
2.266732499999999817e+01 1.584543272719999862e+01 9.683799999999999386e+01 9.340989999999999327e+01
2.267164999999999964e+01 1.584546195039999894e+01 9.683790000000000475e+01 9.340989999999999327e+01
2.267597500000000110e+01 1.584552039679999957e+01 9.683790000000000475e+01 9.340980000000000416e+01
2.268029999999999902e+01 1.584554961999999811e+01 9.683780000000000143e+01 9.340980000000000416e+01
2.268462500000000048e+01 1.584557884319999843e+01 9.683780000000000143e+01 9.340970000000000084e+01
2.268895000000000195e+01 1.584560806639999875e+01 9.683769999999999811e+01 9.340970000000000084e+01
2.269327499999999986e+01 1.584563728960000084e+01 9.683769999999999811e+01 9.340959999999999752e+01
2.269760000000000133e+01 1.584566651279999761e+01 9.683759999999999479e+01 9.340959999999999752e+01
2.270192499999999924e+01 1.584569573599999970e+01 9.683759999999999479e+01 9.340949999999999420e+01
2.270625000000000071e+01 1.584572495920000001e+01 9.683759999999999479e+01 9.340949999999999420e+01
2.271057500000000218e+01 1.584575418240000033e+01 9.683729999999999905e+01 9.341129999999999711e+01
2.271490000000000009e+01 1.584578340559999887e+01 9.683729999999999905e+01 9.341110000000000468e+01
2.271922500000000156e+01 1.584584185199999951e+01 9.683719999999999573e+01 9.341100000000000136e+01
2.272354999999999947e+01 1.584587107519999982e+01 9.683719999999999573e+01 9.341089999999999804e+01
2.272787500000000094e+01 1.584590029839999836e+01 9.683700000000000330e+01 9.341079999999999472e+01
2.273220000000000240e+01 1.584592952159999868e+01 9.683700000000000330e+01 9.341070000000000562e+01
2.273652500000000032e+01 1.584595874480000077e+01 9.683689999999999998e+01 9.341060000000000230e+01
2.274085000000000178e+01 1.584598796800000109e+01 9.683689999999999998e+01 9.341060000000000230e+01
2.274517500000000325e+01 1.584604641439999995e+01 9.683679999999999666e+01 9.341049999999999898e+01
2.274950000000000117e+01 1.584607563760000026e+01 9.683669999999999334e+01 9.341039999999999566e+01
2.275382500000000263e+01 1.584610486079999703e+01 9.683669999999999334e+01 9.341039999999999566e+01
2.275815000000000055e+01 1.584613408399999912e+01 9.683660000000000423e+01 9.341030000000000655e+01
2.276247500000000201e+01 1.584616330719999944e+01 9.683660000000000423e+01 9.341030000000000655e+01
2.276680000000000348e+01 1.584619253039999975e+01 9.683650000000000091e+01 9.341020000000000323e+01
2.277112499999999784e+01 1.584622175359999829e+01 9.683650000000000091e+01 9.341009999999999991e+01
2.277544999999999931e+01 1.584625097679999861e+01 9.683639999999999759e+01 9.341009999999999991e+01
2.277977500000000077e+01 1.584628019999999893e+01 9.683639999999999759e+01 9.340999999999999659e+01
2.278409999999999869e+01 1.584630942320000102e+01 9.683639999999999759e+01 9.340999999999999659e+01
2.278842500000000015e+01 1.584636786959999810e+01 9.683629999999999427e+01 9.340989999999999327e+01
2.279274999999999807e+01 1.584639709280000019e+01 9.683629999999999427e+01 9.340989999999999327e+01
2.279707499999999953e+01 1.584642631600000051e+01 9.683620000000000516e+01 9.340980000000000416e+01
2.280140000000000100e+01 1.584645553919999728e+01 9.683620000000000516e+01 9.340980000000000416e+01
2.280572499999999891e+01 1.584648476239999937e+01 9.683610000000000184e+01 9.340970000000000084e+01
2.281005000000000038e+01 1.584651398559999969e+01 9.683610000000000184e+01 9.340959999999999752e+01
2.281437500000000185e+01 1.584654320880000000e+01 9.683610000000000184e+01 9.340959999999999752e+01
2.281869999999999976e+01 1.584657243199999854e+01 9.683580000000000609e+01 9.341140000000000043e+01
2.282302500000000123e+01 1.584660165519999886e+01 9.683589999999999520e+01 9.341129999999999711e+01
2.282734999999999914e+01 1.584663087839999918e+01 9.683570000000000277e+01 9.341119999999999379e+01
2.283167500000000061e+01 1.584666010160000127e+01 9.683570000000000277e+01 9.341110000000000468e+01
2.283600000000000207e+01 1.584671854799999835e+01 9.683549999999999613e+01 9.341100000000000136e+01
2.284032499999999999e+01 1.584674777120000044e+01 9.683549999999999613e+01 9.341089999999999804e+01
2.284465000000000146e+01 1.584677699440000076e+01 9.683540000000000703e+01 9.341089999999999804e+01
2.284897500000000292e+01 1.584680621759999752e+01 9.683540000000000703e+01 9.341079999999999472e+01
2.285330000000000084e+01 1.584683544079999962e+01 9.683530000000000371e+01 9.341070000000000562e+01
2.285762500000000230e+01 1.584686466399999993e+01 9.683530000000000371e+01 9.341060000000000230e+01
2.286195000000000022e+01 1.584689388719999847e+01 9.683520000000000039e+01 9.341060000000000230e+01
2.286627500000000168e+01 1.584695233359999911e+01 9.683520000000000039e+01 9.341049999999999898e+01
2.287060000000000315e+01 1.584698155679999942e+01 9.683509999999999707e+01 9.341049999999999898e+01
2.287492500000000106e+01 1.584701077999999796e+01 9.683509999999999707e+01 9.341039999999999566e+01
2.287925000000000253e+01 1.584704000319999828e+01 9.683499999999999375e+01 9.341039999999999566e+01
2.288357500000000400e+01 1.584706922639999860e+01 9.683499999999999375e+01 9.341030000000000655e+01
2.288790000000000191e+01 1.584709844960000069e+01 9.683490000000000464e+01 9.341020000000000323e+01
2.289222499999999982e+01 1.584712767279999746e+01 9.683490000000000464e+01 9.341020000000000323e+01
2.289654999999999774e+01 1.584715689599999955e+01 9.683480000000000132e+01 9.341009999999999991e+01
2.290087499999999920e+01 1.584718611919999987e+01 9.683480000000000132e+01 9.341009999999999991e+01
2.290520000000000067e+01 1.584721534240000018e+01 9.683469999999999800e+01 9.340999999999999659e+01
2.290952499999999858e+01 1.584724456559999872e+01 9.683469999999999800e+01 9.340999999999999659e+01
2.291385000000000005e+01 1.584727378879999904e+01 9.683469999999999800e+01 9.340989999999999327e+01
2.291817500000000152e+01 1.584730301199999936e+01 9.683459999999999468e+01 9.340989999999999327e+01
2.292249999999999943e+01 1.584733223519999967e+01 9.683459999999999468e+01 9.340980000000000416e+01
2.292682500000000090e+01 1.584739068159999853e+01 9.683440000000000225e+01 9.341160000000000707e+01
2.293114999999999881e+01 1.584741990480000062e+01 9.683450000000000557e+01 9.341140000000000043e+01
2.293547500000000028e+01 1.584744912800000094e+01 9.683429999999999893e+01 9.341129999999999711e+01
2.293980000000000175e+01 1.584747835119999770e+01 9.683429999999999893e+01 9.341119999999999379e+01
2.294412499999999966e+01 1.584750757439999980e+01 9.683419999999999561e+01 9.341110000000000468e+01
2.294845000000000113e+01 1.584753679760000011e+01 9.683410000000000650e+01 9.341100000000000136e+01
2.295277500000000259e+01 1.584756602080000043e+01 9.683400000000000318e+01 9.341100000000000136e+01
2.295710000000000051e+01 1.584762446719999929e+01 9.683400000000000318e+01 9.341089999999999804e+01
2.296142500000000197e+01 1.584765369039999960e+01 9.683389999999999986e+01 9.341079999999999472e+01
2.296574999999999989e+01 1.584768291359999814e+01 9.683389999999999986e+01 9.341070000000000562e+01
2.297007500000000135e+01 1.584771213679999846e+01 9.683379999999999654e+01 9.341070000000000562e+01
2.297440000000000282e+01 1.584774135999999878e+01 9.683379999999999654e+01 9.341060000000000230e+01
2.297872500000000073e+01 1.584777058320000087e+01 9.683369999999999322e+01 9.341060000000000230e+01
2.298305000000000220e+01 1.584779980639999764e+01 9.683369999999999322e+01 9.341049999999999898e+01
2.298737500000000367e+01 1.584782902959999795e+01 9.683369999999999322e+01 9.341049999999999898e+01
2.299170000000000158e+01 1.584785825280000005e+01 9.683360000000000412e+01 9.341039999999999566e+01
2.299602500000000305e+01 1.584788747600000036e+01 9.683360000000000412e+01 9.341039999999999566e+01
2.300035000000000096e+01 1.584791669919999713e+01 9.683350000000000080e+01 9.341030000000000655e+01
2.300467500000000243e+01 1.584794592239999922e+01 9.683350000000000080e+01 9.341030000000000655e+01
2.300900000000000389e+01 1.584797514559999954e+01 9.683339999999999748e+01 9.341020000000000323e+01
2.301332499999999825e+01 1.584800436879999985e+01 9.683339999999999748e+01 9.341009999999999991e+01
2.301764999999999972e+01 1.584803359199999839e+01 9.683339999999999748e+01 9.341009999999999991e+01
2.302197500000000119e+01 1.584806281519999871e+01 9.683329999999999416e+01 9.340999999999999659e+01
2.302629999999999910e+01 1.584809203839999903e+01 9.683329999999999416e+01 9.340999999999999659e+01
2.303062500000000057e+01 1.584812126160000112e+01 9.683320000000000505e+01 9.340989999999999327e+01
2.303494999999999848e+01 1.584820893120000029e+01 9.683299999999999841e+01 9.341689999999999827e+01
2.303927499999999995e+01 1.584820893120000029e+01 9.683299999999999841e+01 9.341689999999999827e+01
2.304360000000000142e+01 1.584826737759999737e+01 9.683289999999999509e+01 9.341660000000000252e+01
2.304792499999999933e+01 1.584829660079999947e+01 9.683280000000000598e+01 9.341660000000000252e+01
2.305225000000000080e+01 1.584832582399999978e+01 9.683270000000000266e+01 9.341639999999999588e+01
2.305657500000000226e+01 1.584835504720000010e+01 9.683270000000000266e+01 9.341639999999999588e+01
2.306090000000000018e+01 1.584838427039999864e+01 9.683259999999999934e+01 9.341630000000000678e+01
2.306522500000000164e+01 1.584841349359999896e+01 9.683259999999999934e+01 9.341630000000000678e+01
2.306954999999999956e+01 1.584844271679999927e+01 9.683249999999999602e+01 9.341610000000000014e+01
2.307387500000000102e+01 1.584847193999999782e+01 9.683249999999999602e+01 9.341610000000000014e+01
2.307820000000000249e+01 1.584853038639999845e+01 9.683240000000000691e+01 9.341599999999999682e+01
2.308252500000000040e+01 1.584855960960000054e+01 9.683240000000000691e+01 9.341599999999999682e+01
2.308685000000000187e+01 1.584858883279999731e+01 9.683230000000000359e+01 9.341589999999999350e+01
2.309117500000000334e+01 1.584861805599999940e+01 9.683230000000000359e+01 9.341589999999999350e+01
2.309550000000000125e+01 1.584864727919999972e+01 9.683220000000000027e+01 9.341580000000000439e+01
2.309982500000000272e+01 1.584867650240000003e+01 9.683220000000000027e+01 9.341580000000000439e+01
2.310415000000000063e+01 1.584870572559999857e+01 9.683209999999999695e+01 9.341570000000000107e+01
2.310847500000000210e+01 1.584873494879999889e+01 9.683209999999999695e+01 9.341570000000000107e+01
2.311280000000000356e+01 1.584876417199999921e+01 9.683209999999999695e+01 9.341559999999999775e+01
2.311712500000000148e+01 1.584879339519999952e+01 9.683199999999999363e+01 9.341559999999999775e+01
2.312145000000000294e+01 1.584882261839999806e+01 9.683199999999999363e+01 9.341549999999999443e+01
2.312577500000000441e+01 1.584885184159999838e+01 9.683190000000000452e+01 9.341540000000000532e+01
2.313009999999999877e+01 1.584888106480000047e+01 9.683190000000000452e+01 9.341540000000000532e+01
2.313442500000000024e+01 1.584891028800000079e+01 9.683190000000000452e+01 9.341540000000000532e+01
2.313874999999999815e+01 1.584893951119999755e+01 9.683180000000000121e+01 9.341530000000000200e+01
2.314307499999999962e+01 1.584899795759999996e+01 9.683150000000000546e+01 9.342419999999999902e+01
2.314740000000000109e+01 1.584902718080000028e+01 9.683159999999999457e+01 9.342409999999999570e+01
2.315172499999999900e+01 1.584905640399999882e+01 9.683140000000000214e+01 9.342390000000000327e+01
2.315605000000000047e+01 1.584908562719999914e+01 9.683140000000000214e+01 9.342379999999999995e+01
2.316037500000000193e+01 1.584911485039999945e+01 9.683129999999999882e+01 9.342369999999999663e+01
2.316469999999999985e+01 1.584914407360000155e+01 9.683129999999999882e+01 9.342359999999999332e+01
2.316902500000000131e+01 1.584917329679999831e+01 9.683119999999999550e+01 9.342350000000000421e+01
2.317334999999999923e+01 1.584920251999999863e+01 9.683110000000000639e+01 9.342350000000000421e+01
2.317767500000000069e+01 1.584923174320000072e+01 9.683110000000000639e+01 9.342340000000000089e+01
2.318200000000000216e+01 1.584926096639999749e+01 9.683100000000000307e+01 9.342329999999999757e+01
2.318632500000000007e+01 1.584929018959999780e+01 9.683100000000000307e+01 9.342329999999999757e+01
2.319065000000000154e+01 1.584931941279999990e+01 9.683089999999999975e+01 9.342319999999999425e+01
2.319497500000000301e+01 1.584934863600000021e+01 9.683089999999999975e+01 9.342319999999999425e+01
2.319930000000000092e+01 1.584937785919999698e+01 9.683089999999999975e+01 9.342310000000000514e+01
2.320362500000000239e+01 1.584940708239999907e+01 9.683079999999999643e+01 9.342300000000000182e+01
2.320795000000000030e+01 1.584943630559999939e+01 9.683079999999999643e+01 9.342300000000000182e+01
2.321227500000000177e+01 1.584946552879999970e+01 9.683069999999999311e+01 9.342289999999999850e+01
2.321660000000000323e+01 1.584949475199999824e+01 9.683069999999999311e+01 9.342289999999999850e+01
2.322092500000000115e+01 1.584952397519999856e+01 9.683060000000000400e+01 9.342279999999999518e+01
2.322525000000000261e+01 1.584955319839999888e+01 9.683060000000000400e+01 9.342279999999999518e+01
2.322957500000000408e+01 1.584958242160000097e+01 9.683060000000000400e+01 9.342270000000000607e+01
2.323390000000000200e+01 1.584961164479999773e+01 9.683050000000000068e+01 9.342270000000000607e+01
2.323822500000000346e+01 1.584964086799999805e+01 9.683050000000000068e+01 9.342260000000000275e+01
2.324254999999999782e+01 1.584967009120000014e+01 9.683039999999999736e+01 9.342260000000000275e+01
2.324687499999999929e+01 1.584969931440000046e+01 9.683039999999999736e+01 9.342249999999999943e+01
2.325120000000000076e+01 1.584975776079999932e+01 9.683020000000000493e+01 9.342820000000000391e+01
2.325552499999999867e+01 1.584975776079999932e+01 9.683029999999999404e+01 9.342799999999999727e+01
2.325985000000000014e+01 1.584981620719999995e+01 9.683010000000000161e+01 9.342789999999999395e+01
2.326417499999999805e+01 1.584984543039999849e+01 9.683010000000000161e+01 9.342780000000000484e+01
2.326849999999999952e+01 1.584987465359999881e+01 9.682999999999999829e+01 9.342770000000000152e+01
2.327282500000000098e+01 1.584990387679999913e+01 9.682999999999999829e+01 9.342759999999999820e+01
2.327714999999999890e+01 1.584993310000000122e+01 9.682989999999999498e+01 9.342749999999999488e+01
2.328147500000000036e+01 1.584996232319999798e+01 9.682980000000000587e+01 9.342749999999999488e+01
2.328580000000000183e+01 1.584999154639999830e+01 9.682970000000000255e+01 9.342740000000000578e+01
2.329012499999999974e+01 1.585002076960000039e+01 9.682970000000000255e+01 9.342730000000000246e+01
2.329445000000000121e+01 1.585004999279999716e+01 9.682970000000000255e+01 9.342730000000000246e+01
2.329877499999999912e+01 1.585007921599999925e+01 9.682959999999999923e+01 9.342719999999999914e+01
2.330310000000000059e+01 1.585010843919999957e+01 9.682959999999999923e+01 9.342719999999999914e+01
2.330742500000000206e+01 1.585013766239999988e+01 9.682949999999999591e+01 9.342709999999999582e+01
2.331174999999999997e+01 1.585016688559999842e+01 9.682949999999999591e+01 9.342700000000000671e+01
2.331607500000000144e+01 1.585019610879999874e+01 9.682949999999999591e+01 9.342700000000000671e+01
2.332040000000000290e+01 1.585022533199999906e+01 9.682940000000000680e+01 9.342690000000000339e+01
2.332472500000000082e+01 1.585025455519999937e+01 9.682940000000000680e+01 9.342690000000000339e+01
2.332905000000000229e+01 1.585028377839999791e+01 9.682930000000000348e+01 9.342680000000000007e+01
2.333337500000000020e+01 1.585031300159999823e+01 9.682930000000000348e+01 9.342680000000000007e+01
2.333770000000000167e+01 1.585034222480000032e+01 9.682920000000000016e+01 9.342669999999999675e+01
2.334202500000000313e+01 1.585037144800000064e+01 9.682920000000000016e+01 9.342669999999999675e+01
2.334635000000000105e+01 1.585040067119999740e+01 9.682920000000000016e+01 9.342659999999999343e+01
2.335067500000000251e+01 1.585042989439999950e+01 9.682909999999999684e+01 9.342659999999999343e+01
2.335500000000000398e+01 1.585045911759999981e+01 9.682909999999999684e+01 9.342650000000000432e+01
2.335932499999999834e+01 1.585048834080000013e+01 9.682880000000000109e+01 9.342940000000000111e+01
2.336364999999999981e+01 1.585051756399999867e+01 9.682890000000000441e+01 9.342919999999999447e+01
2.336797499999999772e+01 1.585054678719999899e+01 9.682880000000000109e+01 9.342910000000000537e+01
2.337229999999999919e+01 1.585057601039999930e+01 9.682869999999999777e+01 9.342889999999999873e+01
2.337662500000000065e+01 1.585060523360000140e+01 9.682859999999999445e+01 9.342889999999999873e+01
2.338094999999999857e+01 1.585063445679999816e+01 9.682850000000000534e+01 9.342870000000000630e+01
2.338527500000000003e+01 1.585066367999999848e+01 9.682850000000000534e+01 9.342870000000000630e+01
2.338960000000000150e+01 1.585069290320000057e+01 9.682840000000000202e+01 9.342860000000000298e+01
2.339392499999999941e+01 1.585072212640000089e+01 9.682840000000000202e+01 9.342860000000000298e+01
2.339825000000000088e+01 1.585075134959999765e+01 9.682829999999999870e+01 9.342849999999999966e+01
2.340257499999999879e+01 1.585078057279999975e+01 9.682829999999999870e+01 9.342839999999999634e+01
2.340690000000000026e+01 1.585080979600000006e+01 9.682819999999999538e+01 9.342839999999999634e+01
2.341122500000000173e+01 1.585083901920000038e+01 9.682819999999999538e+01 9.342829999999999302e+01
2.341554999999999964e+01 1.585086824239999892e+01 9.682819999999999538e+01 9.342820000000000391e+01
2.341987500000000111e+01 1.585089746559999924e+01 9.682810000000000628e+01 9.342820000000000391e+01
2.342420000000000258e+01 1.585092668879999955e+01 9.682810000000000628e+01 9.342810000000000059e+01
2.342852500000000049e+01 1.585095591199999809e+01 9.682800000000000296e+01 9.342810000000000059e+01
2.343285000000000196e+01 1.585098513519999841e+01 9.682800000000000296e+01 9.342799999999999727e+01
2.343717499999999987e+01 1.585101435839999873e+01 9.682789999999999964e+01 9.342799999999999727e+01
2.344150000000000134e+01 1.585104358160000082e+01 9.682789999999999964e+01 9.342789999999999395e+01
2.344582500000000280e+01 1.585107280479999758e+01 9.682789999999999964e+01 9.342789999999999395e+01
2.345015000000000072e+01 1.585110202799999790e+01 9.682779999999999632e+01 9.342780000000000484e+01
2.345447500000000218e+01 1.585113125119999999e+01 9.682779999999999632e+01 9.342780000000000484e+01
2.345880000000000365e+01 1.585116047440000031e+01 9.682779999999999632e+01 9.342770000000000152e+01
2.346312500000000156e+01 1.585118969759999707e+01 9.682769999999999300e+01 9.342770000000000152e+01
2.346745000000000303e+01 1.585121892079999917e+01 9.682750000000000057e+01 9.342940000000000111e+01
2.347177500000000094e+01 1.585124814399999948e+01 9.682760000000000389e+01 9.342919999999999447e+01
2.347610000000000241e+01 1.585127736719999980e+01 9.682739999999999725e+01 9.342910000000000537e+01
2.348042500000000388e+01 1.585130659039999834e+01 9.682739999999999725e+01 9.342900000000000205e+01
2.348474999999999824e+01 1.585133581359999866e+01 9.682729999999999393e+01 9.342889999999999873e+01
2.348907499999999970e+01 1.585136503679999898e+01 9.682729999999999393e+01 9.342879999999999541e+01
2.349340000000000117e+01 1.585139426000000107e+01 9.682720000000000482e+01 9.342879999999999541e+01
2.349772499999999908e+01 1.585142348319999783e+01 9.682710000000000150e+01 9.342870000000000630e+01
2.350205000000000055e+01 1.585145270639999815e+01 9.682710000000000150e+01 9.342860000000000298e+01
2.350637499999999847e+01 1.585148192960000024e+01 9.682699999999999818e+01 9.342860000000000298e+01
2.351069999999999993e+01 1.585151115280000056e+01 9.682699999999999818e+01 9.342849999999999966e+01
2.351502500000000140e+01 1.585154037599999910e+01 9.682699999999999818e+01 9.342849999999999966e+01
2.351934999999999931e+01 1.585156959919999942e+01 9.682689999999999486e+01 9.342839999999999634e+01
2.352367500000000078e+01 1.585159882239999973e+01 9.682689999999999486e+01 9.342839999999999634e+01
2.352800000000000225e+01 1.585162804560000005e+01 9.682680000000000575e+01 9.342829999999999302e+01
2.353232500000000016e+01 1.585165726879999859e+01 9.682680000000000575e+01 9.342829999999999302e+01
2.353665000000000163e+01 1.585168649199999891e+01 9.682670000000000243e+01 9.342820000000000391e+01
2.354097499999999954e+01 1.585171571519999922e+01 9.682670000000000243e+01 9.342820000000000391e+01
2.354530000000000101e+01 1.585174493839999776e+01 9.682670000000000243e+01 9.342810000000000059e+01
2.354962500000000247e+01 1.585177416159999808e+01 9.682659999999999911e+01 9.342810000000000059e+01
2.355395000000000039e+01 1.585180338480000017e+01 9.682659999999999911e+01 9.342799999999999727e+01
2.355827500000000185e+01 1.585183260800000049e+01 9.682659999999999911e+01 9.342799999999999727e+01
2.356260000000000332e+01 1.585186183119999725e+01 9.682649999999999579e+01 9.342789999999999395e+01
2.356692500000000123e+01 1.585189105439999935e+01 9.682649999999999579e+01 9.342789999999999395e+01
2.357125000000000270e+01 1.585192027759999966e+01 9.682640000000000668e+01 9.342780000000000484e+01
2.357557500000000061e+01 1.585194950079999998e+01 9.682620000000000005e+01 9.342919999999999447e+01
2.357990000000000208e+01 1.585194950079999998e+01 9.682630000000000337e+01 9.342910000000000537e+01
2.358422500000000355e+01 1.585197872399999852e+01 9.682620000000000005e+01 9.342900000000000205e+01
2.358855000000000146e+01 1.585200794719999884e+01 9.682609999999999673e+01 9.342889999999999873e+01
2.359287500000000293e+01 1.585206639360000125e+01 9.682599999999999341e+01 9.342879999999999541e+01
2.359720000000000439e+01 1.585209561679999801e+01 9.682599999999999341e+01 9.342870000000000630e+01
2.360152499999999876e+01 1.585212483999999833e+01 9.682590000000000430e+01 9.342860000000000298e+01
2.360585000000000022e+01 1.585215406320000042e+01 9.682580000000000098e+01 9.342860000000000298e+01
2.361017499999999814e+01 1.585218328640000074e+01 9.682580000000000098e+01 9.342849999999999966e+01
2.361449999999999960e+01 1.585221250959999750e+01 9.682569999999999766e+01 9.342839999999999634e+01
2.361882500000000107e+01 1.585224173279999960e+01 9.682569999999999766e+01 9.342839999999999634e+01
2.362314999999999898e+01 1.585227095599999991e+01 9.682559999999999434e+01 9.342829999999999302e+01
2.362747500000000045e+01 1.585230017920000023e+01 9.682559999999999434e+01 9.342829999999999302e+01
2.363180000000000192e+01 1.585232940239999877e+01 9.682559999999999434e+01 9.342820000000000391e+01
2.363612499999999983e+01 1.585232940239999877e+01 9.682550000000000523e+01 9.342820000000000391e+01
2.364045000000000130e+01 1.585235862559999909e+01 9.682550000000000523e+01 9.342810000000000059e+01
2.364477499999999921e+01 1.585238784879999940e+01 9.682540000000000191e+01 9.342810000000000059e+01
2.364910000000000068e+01 1.585241707200000150e+01 9.682540000000000191e+01 9.342799999999999727e+01
2.365342500000000214e+01 1.585244629519999826e+01 9.682540000000000191e+01 9.342799999999999727e+01
2.365775000000000006e+01 1.585247551839999858e+01 9.682529999999999859e+01 9.342789999999999395e+01
2.366207500000000152e+01 1.585250474160000067e+01 9.682529999999999859e+01 9.342789999999999395e+01
2.366640000000000299e+01 1.585253396479999743e+01 9.682529999999999859e+01 9.342780000000000484e+01
2.367072500000000090e+01 1.585256318799999775e+01 9.682519999999999527e+01 9.342780000000000484e+01
2.367505000000000237e+01 1.585259241119999984e+01 9.682519999999999527e+01 9.342770000000000152e+01
2.367937500000000028e+01 1.585262163440000016e+01 9.682510000000000616e+01 9.342770000000000152e+01
2.368370000000000175e+01 1.585265085759999693e+01 9.682500000000000284e+01 9.342900000000000205e+01
2.368802500000000322e+01 1.585268008079999902e+01 9.682500000000000284e+01 9.342879999999999541e+01
2.369235000000000113e+01 1.585270930399999934e+01 9.682489999999999952e+01 9.342870000000000630e+01
2.369667500000000260e+01 1.585273852719999965e+01 9.682479999999999620e+01 9.342860000000000298e+01
2.370100000000000406e+01 1.585276775039999819e+01 9.682470000000000709e+01 9.342860000000000298e+01
2.370532500000000198e+01 1.585279697359999851e+01 9.682470000000000709e+01 9.342849999999999966e+01
2.370965000000000344e+01 1.585282619679999883e+01 9.682460000000000377e+01 9.342839999999999634e+01
2.371397499999999781e+01 1.585285542000000092e+01 9.682460000000000377e+01 9.342829999999999302e+01
2.371829999999999927e+01 1.585288464319999768e+01 9.682450000000000045e+01 9.342829999999999302e+01
2.372262500000000074e+01 1.585291386639999800e+01 9.682450000000000045e+01 9.342820000000000391e+01
2.372694999999999865e+01 1.585294308960000009e+01 9.682439999999999714e+01 9.342820000000000391e+01
2.373127500000000012e+01 1.585297231280000041e+01 9.682439999999999714e+01 9.342810000000000059e+01
2.373560000000000159e+01 1.585300153599999895e+01 9.682429999999999382e+01 9.342810000000000059e+01
2.373992499999999950e+01 1.585303075919999927e+01 9.682429999999999382e+01 9.342799999999999727e+01
2.374425000000000097e+01 1.585305998239999958e+01 9.682429999999999382e+01 9.342799999999999727e+01
2.374857499999999888e+01 1.585308920559999990e+01 9.682420000000000471e+01 9.342789999999999395e+01
2.375290000000000035e+01 1.585308920559999990e+01 9.682420000000000471e+01 9.342789999999999395e+01
2.375722500000000181e+01 1.585311842879999844e+01 9.682420000000000471e+01 9.342780000000000484e+01
2.376154999999999973e+01 1.585314765199999876e+01 9.682410000000000139e+01 9.342780000000000484e+01
2.376587500000000119e+01 1.585317687519999907e+01 9.682410000000000139e+01 9.342770000000000152e+01
2.377020000000000266e+01 1.585320609840000117e+01 9.682399999999999807e+01 9.342770000000000152e+01
2.377452500000000057e+01 1.585323532159999793e+01 9.682399999999999807e+01 9.342759999999999820e+01
2.377885000000000204e+01 1.585326454480000002e+01 9.682399999999999807e+01 9.342759999999999820e+01
2.378317499999999995e+01 1.585329376800000034e+01 9.682389999999999475e+01 9.342749999999999488e+01
2.378750000000000142e+01 1.585332299119999711e+01 9.682389999999999475e+01 9.342749999999999488e+01
2.379182500000000289e+01 1.585335221439999920e+01 9.682380000000000564e+01 9.342870000000000630e+01
2.379615000000000080e+01 1.585338143759999951e+01 9.682380000000000564e+01 9.342849999999999966e+01
2.380047500000000227e+01 1.585341066079999983e+01 9.682370000000000232e+01 9.342839999999999634e+01
2.380480000000000018e+01 1.585343988399999837e+01 9.682370000000000232e+01 9.342829999999999302e+01
2.380912500000000165e+01 1.585346910719999869e+01 9.682359999999999900e+01 9.342829999999999302e+01
2.381345000000000312e+01 1.585349833039999901e+01 9.682349999999999568e+01 9.342820000000000391e+01
2.381777500000000103e+01 1.585352755360000110e+01 9.682340000000000657e+01 9.342810000000000059e+01
2.382210000000000250e+01 1.585355677679999786e+01 9.682340000000000657e+01 9.342799999999999727e+01
2.382642500000000396e+01 1.585358599999999818e+01 9.682330000000000325e+01 9.342799999999999727e+01
2.383074999999999832e+01 1.585361522320000027e+01 9.682330000000000325e+01 9.342789999999999395e+01
2.383507499999999979e+01 1.585364444640000059e+01 9.682330000000000325e+01 9.342789999999999395e+01
2.383939999999999770e+01 1.585367366959999735e+01 9.682319999999999993e+01 9.342780000000000484e+01
2.384372499999999917e+01 1.585367366959999735e+01 9.682319999999999993e+01 9.342780000000000484e+01
2.384805000000000064e+01 1.585370289279999945e+01 9.682309999999999661e+01 9.342770000000000152e+01
2.385237499999999855e+01 1.585373211599999976e+01 9.682309999999999661e+01 9.342770000000000152e+01
2.385670000000000002e+01 1.585376133920000008e+01 9.682309999999999661e+01 9.342759999999999820e+01
2.386102500000000148e+01 1.585379056239999862e+01 9.682299999999999329e+01 9.342759999999999820e+01
2.386534999999999940e+01 1.585381978559999894e+01 9.682299999999999329e+01 9.342749999999999488e+01
2.386967500000000086e+01 1.585384900879999925e+01 9.682290000000000418e+01 9.342749999999999488e+01
2.387399999999999878e+01 1.585387823200000135e+01 9.682290000000000418e+01 9.342740000000000578e+01
2.387832500000000024e+01 1.585390745519999811e+01 9.682290000000000418e+01 9.342740000000000578e+01
2.388265000000000171e+01 1.585393667839999843e+01 9.682280000000000086e+01 9.342730000000000246e+01
2.388697499999999962e+01 1.585396590160000052e+01 9.682280000000000086e+01 9.342730000000000246e+01
2.389130000000000109e+01 1.585399512480000084e+01 9.682280000000000086e+01 9.342719999999999914e+01
2.389562500000000256e+01 1.585399512480000084e+01 9.682269999999999754e+01 9.342719999999999914e+01
2.389995000000000047e+01 1.585405357119999969e+01 9.682269999999999754e+01 9.342839999999999634e+01
2.390427500000000194e+01 1.585405357119999969e+01 9.682269999999999754e+01 9.342829999999999302e+01
2.390859999999999985e+01 1.585408279440000001e+01 9.682259999999999422e+01 9.342820000000000391e+01
2.391292500000000132e+01 1.585411201759999678e+01 9.682259999999999422e+01 9.342810000000000059e+01
2.391725000000000279e+01 1.585414124079999887e+01 9.682240000000000180e+01 9.342810000000000059e+01
2.392157500000000070e+01 1.585417046399999919e+01 9.682240000000000180e+01 9.342799999999999727e+01
2.392590000000000217e+01 1.585419968719999950e+01 9.682229999999999848e+01 9.342789999999999395e+01
2.393022500000000363e+01 1.585422891039999804e+01 9.682229999999999848e+01 9.342780000000000484e+01
2.393455000000000155e+01 1.585425813359999836e+01 9.682219999999999516e+01 9.342780000000000484e+01
2.393887500000000301e+01 1.585428735679999868e+01 9.682219999999999516e+01 9.342770000000000152e+01
2.394320000000000093e+01 1.585431658000000077e+01 9.682210000000000605e+01 9.342770000000000152e+01
2.394752500000000239e+01 1.585434580319999753e+01 9.682210000000000605e+01 9.342759999999999820e+01
2.395185000000000386e+01 1.585437502639999785e+01 9.682210000000000605e+01 9.342759999999999820e+01
2.395617499999999822e+01 1.585440424959999994e+01 9.682210000000000605e+01 9.342749999999999488e+01
2.396049999999999969e+01 1.585443347280000026e+01 9.682200000000000273e+01 9.342749999999999488e+01
2.396482500000000115e+01 1.585446269599999880e+01 9.682200000000000273e+01 9.342740000000000578e+01
2.396914999999999907e+01 1.585449191919999912e+01 9.682189999999999941e+01 9.342740000000000578e+01
2.397347500000000053e+01 1.585452114239999943e+01 9.682189999999999941e+01 9.342730000000000246e+01
2.397779999999999845e+01 1.585452114239999943e+01 9.682189999999999941e+01 9.342730000000000246e+01
2.398212499999999991e+01 1.585455036559999975e+01 9.682179999999999609e+01 9.342719999999999914e+01
2.398645000000000138e+01 1.585457958879999829e+01 9.682179999999999609e+01 9.342719999999999914e+01
2.399077499999999930e+01 1.585460881199999861e+01 9.682179999999999609e+01 9.342719999999999914e+01
2.399510000000000076e+01 1.585463803519999892e+01 9.682170000000000698e+01 9.342709999999999582e+01
2.399942500000000223e+01 1.585466725840000102e+01 9.682170000000000698e+01 9.342709999999999582e+01
2.400375000000000014e+01 1.585469648159999778e+01 9.682160000000000366e+01 9.342700000000000671e+01
2.400807500000000161e+01 1.585472570479999987e+01 9.682160000000000366e+01 9.342829999999999302e+01
2.401239999999999952e+01 1.585475492800000019e+01 9.682160000000000366e+01 9.342820000000000391e+01
2.401672500000000099e+01 1.585478415120000051e+01 9.682150000000000034e+01 9.342810000000000059e+01
2.402105000000000246e+01 1.585478415120000051e+01 9.682150000000000034e+01 9.342799999999999727e+01
2.402537500000000037e+01 1.585481337439999905e+01 9.682139999999999702e+01 9.342789999999999395e+01
2.402970000000000184e+01 1.585484259759999937e+01 9.682129999999999370e+01 9.342780000000000484e+01
2.403402500000000330e+01 1.585487182079999968e+01 9.682129999999999370e+01 9.342780000000000484e+01
2.403835000000000122e+01 1.585490104400000000e+01 9.682120000000000459e+01 9.342770000000000152e+01
2.404267500000000268e+01 1.585493026719999854e+01 9.682120000000000459e+01 9.342770000000000152e+01
2.404700000000000060e+01 1.585495949039999886e+01 9.682110000000000127e+01 9.342759999999999820e+01
2.405132500000000206e+01 1.585498871360000095e+01 9.682110000000000127e+01 9.342759999999999820e+01
2.405565000000000353e+01 1.585501793679999771e+01 9.682110000000000127e+01 9.342749999999999488e+01
2.405997500000000144e+01 1.585504715999999803e+01 9.682099999999999795e+01 9.342749999999999488e+01
2.406430000000000291e+01 1.585507638320000012e+01 9.682099999999999795e+01 9.342740000000000578e+01
2.406862500000000438e+01 1.585510560640000044e+01 9.682089999999999463e+01 9.342740000000000578e+01
2.407294999999999874e+01 1.585513482959999720e+01 9.682089999999999463e+01 9.342730000000000246e+01
2.407727500000000020e+01 1.585513482959999720e+01 9.682089999999999463e+01 9.342730000000000246e+01
2.408159999999999812e+01 1.585516405279999930e+01 9.682080000000000553e+01 9.342719999999999914e+01
2.408592499999999959e+01 1.585519327599999961e+01 9.682080000000000553e+01 9.342719999999999914e+01
2.409025000000000105e+01 1.585522249919999993e+01 9.682080000000000553e+01 9.342709999999999582e+01
2.409457499999999897e+01 1.585525172239999847e+01 9.682070000000000221e+01 9.342709999999999582e+01
2.409890000000000043e+01 1.585528094559999879e+01 9.682070000000000221e+01 9.342709999999999582e+01
2.410322500000000190e+01 1.585531016879999910e+01 9.682070000000000221e+01 9.342700000000000671e+01
2.410754999999999981e+01 1.585531016879999910e+01 9.682059999999999889e+01 9.342700000000000671e+01
2.411187500000000128e+01 1.585533939200000120e+01 9.682059999999999889e+01 9.342690000000000339e+01
2.411619999999999919e+01 1.585536861519999796e+01 9.682059999999999889e+01 9.342820000000000391e+01
2.412052500000000066e+01 1.585539783839999828e+01 9.682059999999999889e+01 9.342810000000000059e+01
2.412485000000000213e+01 1.585542706160000037e+01 9.682049999999999557e+01 9.342799999999999727e+01
2.412917500000000004e+01 1.585545628480000069e+01 9.682040000000000646e+01 9.342789999999999395e+01
2.413350000000000151e+01 1.585548550799999745e+01 9.682030000000000314e+01 9.342780000000000484e+01
2.413782500000000297e+01 1.585551473119999955e+01 9.682030000000000314e+01 9.342770000000000152e+01
2.414215000000000089e+01 1.585554395439999986e+01 9.682019999999999982e+01 9.342770000000000152e+01
2.414647500000000235e+01 1.585557317760000018e+01 9.682019999999999982e+01 9.342759999999999820e+01
2.415080000000000027e+01 1.585560240079999872e+01 9.682009999999999650e+01 9.342759999999999820e+01
2.415512500000000173e+01 1.585563162399999904e+01 9.682009999999999650e+01 9.342749999999999488e+01
2.415945000000000320e+01 1.585566084719999935e+01 9.682009999999999650e+01 9.342749999999999488e+01
2.416377500000000111e+01 1.585566084719999935e+01 9.681999999999999318e+01 9.342740000000000578e+01
2.416810000000000258e+01 1.585569007040000145e+01 9.681999999999999318e+01 9.342740000000000578e+01
2.417242500000000405e+01 1.585571929359999821e+01 9.681999999999999318e+01 9.342730000000000246e+01
2.417675000000000196e+01 1.585574851679999853e+01 9.681990000000000407e+01 9.342730000000000246e+01
2.418107500000000343e+01 1.585577774000000062e+01 9.681990000000000407e+01 9.342719999999999914e+01
2.418539999999999779e+01 1.585580696319999738e+01 9.681980000000000075e+01 9.342719999999999914e+01
2.418972499999999926e+01 1.585583618639999770e+01 9.681980000000000075e+01 9.342709999999999582e+01
2.419405000000000072e+01 1.585583618639999770e+01 9.681980000000000075e+01 9.342709999999999582e+01
2.419837499999999864e+01 1.585586540959999979e+01 9.681980000000000075e+01 9.342700000000000671e+01
2.420270000000000010e+01 1.585589463280000011e+01 9.681969999999999743e+01 9.342700000000000671e+01
2.420702500000000157e+01 1.585592385599999865e+01 9.681969999999999743e+01 9.342700000000000671e+01
2.421134999999999948e+01 1.585595307919999897e+01 9.681959999999999411e+01 9.342690000000000339e+01
2.421567500000000095e+01 1.585598230239999928e+01 9.681959999999999411e+01 9.342690000000000339e+01
2.421999999999999886e+01 1.585598230239999928e+01 9.681959999999999411e+01 9.342680000000000007e+01
2.422432500000000033e+01 1.585601152559999960e+01 9.681940000000000168e+01 9.342799999999999727e+01
2.422865000000000180e+01 1.585604074879999814e+01 9.681940000000000168e+01 9.342789999999999395e+01
2.423297499999999971e+01 1.585606997199999846e+01 9.681929999999999836e+01 9.342780000000000484e+01
2.423730000000000118e+01 1.585609919519999877e+01 9.681929999999999836e+01 9.342770000000000152e+01
2.424162500000000264e+01 1.585612841840000087e+01 9.681919999999999504e+01 9.342770000000000152e+01
2.424595000000000056e+01 1.585615764159999763e+01 9.681919999999999504e+01 9.342759999999999820e+01
2.425027500000000202e+01 1.585618686479999973e+01 9.681910000000000593e+01 9.342759999999999820e+01
2.425459999999999994e+01 1.585621608800000004e+01 9.681910000000000593e+01 9.342749999999999488e+01
2.425892500000000140e+01 1.585624531120000036e+01 9.681900000000000261e+01 9.342740000000000578e+01
2.426325000000000287e+01 1.585627453439999890e+01 9.681900000000000261e+01 9.342740000000000578e+01
2.426757500000000078e+01 1.585627453439999890e+01 9.681889999999999930e+01 9.342730000000000246e+01
2.427190000000000225e+01 1.585630375759999922e+01 9.681889999999999930e+01 9.342730000000000246e+01
2.427622500000000372e+01 1.585633298079999953e+01 9.681889999999999930e+01 9.342719999999999914e+01
2.428055000000000163e+01 1.585636220399999985e+01 9.681879999999999598e+01 9.342719999999999914e+01
2.428487500000000310e+01 1.585639142719999839e+01 9.681879999999999598e+01 9.342709999999999582e+01
2.428920000000000101e+01 1.585642065039999871e+01 9.681879999999999598e+01 9.342709999999999582e+01
2.429352500000000248e+01 1.585642065039999871e+01 9.681870000000000687e+01 9.342709999999999582e+01
2.429785000000000394e+01 1.585644987360000080e+01 9.681870000000000687e+01 9.342700000000000671e+01
2.430217499999999831e+01 1.585647909680000112e+01 9.681870000000000687e+01 9.342700000000000671e+01
2.430649999999999977e+01 1.585650831999999788e+01 9.681860000000000355e+01 9.342690000000000339e+01
2.431082500000000124e+01 1.585653754319999997e+01 9.681860000000000355e+01 9.342690000000000339e+01
2.431514999999999915e+01 1.585656676640000029e+01 9.681860000000000355e+01 9.342690000000000339e+01
2.431947500000000062e+01 1.585656676640000029e+01 9.681850000000000023e+01 9.342680000000000007e+01
2.432379999999999853e+01 1.585659598959999705e+01 9.681850000000000023e+01 9.342680000000000007e+01
2.432812500000000000e+01 1.585662521279999915e+01 9.681850000000000023e+01 9.342669999999999675e+01
2.433245000000000147e+01 1.585665443599999946e+01 9.681839999999999691e+01 9.342799999999999727e+01
2.433677499999999938e+01 1.585668365919999978e+01 9.681839999999999691e+01 9.342789999999999395e+01
2.434110000000000085e+01 1.585671288239999832e+01 9.681829999999999359e+01 9.342780000000000484e+01
2.434542499999999876e+01 1.585671288239999832e+01 9.681829999999999359e+01 9.342770000000000152e+01
2.434975000000000023e+01 1.585674210559999864e+01 9.681820000000000448e+01 9.342759999999999820e+01
2.435407500000000169e+01 1.585677132879999895e+01 9.681810000000000116e+01 9.342759999999999820e+01
2.435839999999999961e+01 1.585680055200000105e+01 9.681810000000000116e+01 9.342749999999999488e+01
2.436272500000000107e+01 1.585682977519999781e+01 9.681799999999999784e+01 9.342740000000000578e+01
2.436705000000000254e+01 1.585685899839999813e+01 9.681799999999999784e+01 9.342740000000000578e+01
2.437137500000000045e+01 1.585688822160000022e+01 9.681799999999999784e+01 9.342730000000000246e+01
2.437570000000000192e+01 1.585691744480000054e+01 9.681789999999999452e+01 9.342730000000000246e+01
2.438002499999999984e+01 1.585694666799999730e+01 9.681789999999999452e+01 9.342719999999999914e+01
2.438435000000000130e+01 1.585694666799999730e+01 9.681780000000000541e+01 9.342719999999999914e+01
2.438867500000000277e+01 1.585697589119999940e+01 9.681780000000000541e+01 9.342719999999999914e+01
2.439300000000000068e+01 1.585700511439999971e+01 9.681780000000000541e+01 9.342709999999999582e+01
2.439732500000000215e+01 1.585703433760000003e+01 9.681770000000000209e+01 9.342709999999999582e+01
2.440165000000000362e+01 1.585706356079999857e+01 9.681770000000000209e+01 9.342700000000000671e+01
2.440597500000000153e+01 1.585706356079999857e+01 9.681770000000000209e+01 9.342700000000000671e+01
2.441030000000000300e+01 1.585709278399999889e+01 9.681759999999999877e+01 9.342700000000000671e+01
2.441462500000000091e+01 1.585712200719999920e+01 9.681759999999999877e+01 9.342690000000000339e+01
2.441895000000000238e+01 1.585715123040000130e+01 9.681759999999999877e+01 9.342690000000000339e+01
2.442327500000000029e+01 1.585718045359999806e+01 9.681749999999999545e+01 9.342680000000000007e+01
2.442759999999999820e+01 1.585718045359999806e+01 9.681749999999999545e+01 9.342680000000000007e+01
2.443192499999999967e+01 1.585720967679999838e+01 9.681749999999999545e+01 9.342680000000000007e+01
2.443625000000000114e+01 1.585723890000000047e+01 9.681740000000000634e+01 9.342669999999999675e+01
2.444057499999999905e+01 1.585726812320000079e+01 9.681730000000000302e+01 9.342789999999999395e+01
2.444490000000000052e+01 1.585729734639999755e+01 9.681730000000000302e+01 9.342780000000000484e+01
2.444922499999999843e+01 1.585732656959999964e+01 9.681719999999999970e+01 9.342780000000000484e+01
2.445354999999999990e+01 1.585735579279999996e+01 9.681719999999999970e+01 9.342770000000000152e+01
2.445787500000000136e+01 1.585735579279999996e+01 9.681709999999999638e+01 9.342759999999999820e+01
2.446219999999999928e+01 1.585738501599999672e+01 9.681699999999999307e+01 9.342749999999999488e+01
2.446652500000000074e+01 1.585741423919999882e+01 9.681699999999999307e+01 9.342749999999999488e+01
2.447085000000000221e+01 1.585744346239999913e+01 9.681699999999999307e+01 9.342740000000000578e+01
2.447517500000000013e+01 1.585747268559999945e+01 9.681690000000000396e+01 9.342740000000000578e+01
2.447950000000000159e+01 1.585750190879999799e+01 9.681690000000000396e+01 9.342730000000000246e+01
2.448382499999999951e+01 1.585753113199999831e+01 9.681680000000000064e+01 9.342730000000000246e+01
2.448815000000000097e+01 1.585753113199999831e+01 9.681680000000000064e+01 9.342719999999999914e+01
2.449247500000000244e+01 1.585756035519999863e+01 9.681680000000000064e+01 9.342719999999999914e+01
2.449680000000000035e+01 1.585758957840000072e+01 9.681669999999999732e+01 9.342709999999999582e+01
2.450112500000000182e+01 1.585761880159999748e+01 9.681669999999999732e+01 9.342709999999999582e+01
2.450545000000000329e+01 1.585764802479999780e+01 9.681669999999999732e+01 9.342700000000000671e+01
2.450977500000000120e+01 1.585767724799999989e+01 9.681659999999999400e+01 9.342700000000000671e+01
2.451410000000000267e+01 1.585767724799999989e+01 9.681659999999999400e+01 9.342700000000000671e+01
2.451842500000000058e+01 1.585770647120000021e+01 9.681650000000000489e+01 9.342690000000000339e+01
2.452275000000000205e+01 1.585773569439999875e+01 9.681650000000000489e+01 9.342690000000000339e+01
2.452707500000000351e+01 1.585776491759999907e+01 9.681650000000000489e+01 9.342680000000000007e+01
2.453140000000000143e+01 1.585776491759999907e+01 9.681640000000000157e+01 9.342680000000000007e+01
2.453572500000000289e+01 1.585779414079999938e+01 9.681640000000000157e+01 9.342680000000000007e+01
2.454005000000000436e+01 1.585782336399999970e+01 9.681640000000000157e+01 9.342669999999999675e+01
2.454437499999999872e+01 1.585785258719999824e+01 9.681640000000000157e+01 9.342669999999999675e+01
2.454870000000000019e+01 1.585788181039999856e+01 9.681619999999999493e+01 9.342789999999999395e+01
2.455302499999999810e+01 1.585791103359999887e+01 9.681619999999999493e+01 9.342780000000000484e+01
2.455734999999999957e+01 1.585791103359999887e+01 9.681610000000000582e+01 9.342770000000000152e+01
2.456167500000000103e+01 1.585794025680000097e+01 9.681610000000000582e+01 9.342759999999999820e+01
2.456599999999999895e+01 1.585796947999999773e+01 9.681600000000000250e+01 9.342759999999999820e+01
2.457032500000000041e+01 1.585799870319999982e+01 9.681600000000000250e+01 9.342749999999999488e+01
2.457465000000000188e+01 1.585802792640000014e+01 9.681589999999999918e+01 9.342749999999999488e+01
2.457897499999999980e+01 1.585805714960000046e+01 9.681589999999999918e+01 9.342740000000000578e+01
2.458330000000000126e+01 1.585808637279999900e+01 9.681589999999999918e+01 9.342740000000000578e+01
2.458762499999999918e+01 1.585808637279999900e+01 9.681589999999999918e+01 9.342730000000000246e+01
2.459195000000000064e+01 1.585811559599999931e+01 9.681579999999999586e+01 9.342730000000000246e+01
2.459627500000000211e+01 1.585814481919999963e+01 9.681579999999999586e+01 9.342719999999999914e+01
2.460060000000000002e+01 1.585817404239999817e+01 9.681570000000000675e+01 9.342719999999999914e+01
2.460492500000000149e+01 1.585820326559999849e+01 9.681570000000000675e+01 9.342709999999999582e+01
2.460925000000000296e+01 1.585820326559999849e+01 9.681560000000000343e+01 9.342709999999999582e+01
2.461357500000000087e+01 1.585823248879999881e+01 9.681560000000000343e+01 9.342700000000000671e+01
2.461790000000000234e+01 1.585826171200000090e+01 9.681560000000000343e+01 9.342700000000000671e+01
2.462222500000000025e+01 1.585829093519999766e+01 9.681560000000000343e+01 9.342690000000000339e+01
2.462655000000000172e+01 1.585832015839999798e+01 9.681550000000000011e+01 9.342690000000000339e+01
2.463087500000000318e+01 1.585832015839999798e+01 9.681550000000000011e+01 9.342690000000000339e+01
2.463520000000000110e+01 1.585834938160000007e+01 9.681550000000000011e+01 9.342680000000000007e+01
2.463952500000000256e+01 1.585837860480000039e+01 9.681539999999999679e+01 9.342680000000000007e+01
2.464385000000000403e+01 1.585840782799999715e+01 9.681539999999999679e+01 9.342680000000000007e+01
2.464817500000000194e+01 1.585840782799999715e+01 9.681539999999999679e+01 9.342669999999999675e+01
2.465250000000000341e+01 1.585843705119999925e+01 9.681529999999999347e+01 9.342669999999999675e+01
2.465682499999999777e+01 1.585846627439999956e+01 9.681510000000000105e+01 9.342799999999999727e+01
2.466114999999999924e+01 1.585849549759999988e+01 9.681510000000000105e+01 9.342789999999999395e+01
2.466547500000000070e+01 1.585852472079999842e+01 9.681499999999999773e+01 9.342780000000000484e+01
2.466979999999999862e+01 1.585855394399999874e+01 9.681499999999999773e+01 9.342780000000000484e+01
2.467412500000000009e+01 1.585855394399999874e+01 9.681489999999999441e+01 9.342770000000000152e+01
2.467845000000000155e+01 1.585858316719999905e+01 9.681489999999999441e+01 9.342759999999999820e+01
2.468277499999999947e+01 1.585861239040000115e+01 9.681489999999999441e+01 9.342759999999999820e+01
2.468710000000000093e+01 1.585864161359999791e+01 9.681480000000000530e+01 9.342749999999999488e+01
2.469142499999999885e+01 1.585867083679999823e+01 9.681480000000000530e+01 9.342749999999999488e+01
2.469575000000000031e+01 1.585870006000000032e+01 9.681470000000000198e+01 9.342740000000000578e+01
2.470007500000000178e+01 1.585870006000000032e+01 9.681470000000000198e+01 9.342740000000000578e+01
2.470439999999999969e+01 1.585872928320000064e+01 9.681470000000000198e+01 9.342730000000000246e+01
2.470872500000000116e+01 1.585875850639999740e+01 9.681459999999999866e+01 9.342730000000000246e+01
2.471305000000000263e+01 1.585878772959999949e+01 9.681459999999999866e+01 9.342719999999999914e+01
2.471737500000000054e+01 1.585881695279999981e+01 9.681459999999999866e+01 9.342719999999999914e+01
2.472170000000000201e+01 1.585881695279999981e+01 9.681449999999999534e+01 9.342709999999999582e+01
2.472602499999999992e+01 1.585884617600000013e+01 9.681449999999999534e+01 9.342709999999999582e+01
2.473035000000000139e+01 1.585887539919999867e+01 9.681449999999999534e+01 9.342709999999999582e+01
2.473467500000000285e+01 1.585890462239999898e+01 9.681440000000000623e+01 9.342700000000000671e+01
2.473900000000000077e+01 1.585890462239999898e+01 9.681440000000000623e+01 9.342700000000000671e+01
2.474332500000000223e+01 1.585893384559999930e+01 9.681440000000000623e+01 9.342700000000000671e+01
2.474765000000000370e+01 1.585896306880000139e+01 9.681430000000000291e+01 9.342690000000000339e+01
2.475197500000000161e+01 1.585899229199999816e+01 9.681430000000000291e+01 9.342690000000000339e+01
2.475630000000000308e+01 1.585899229199999816e+01 9.681430000000000291e+01 9.342680000000000007e+01
2.476062500000000099e+01 1.585902151519999848e+01 9.681430000000000291e+01 9.342680000000000007e+01
2.476495000000000246e+01 1.585905073840000057e+01 9.681399999999999295e+01 9.342810000000000059e+01
2.476927500000000393e+01 1.585907996159999733e+01 9.681399999999999295e+01 9.342799999999999727e+01
2.477359999999999829e+01 1.585910918479999765e+01 9.681390000000000384e+01 9.342789999999999395e+01
2.477792499999999976e+01 1.585910918479999765e+01 9.681390000000000384e+01 9.342780000000000484e+01
2.478225000000000122e+01 1.585913840799999974e+01 9.681380000000000052e+01 9.342780000000000484e+01
2.478657499999999914e+01 1.585916763120000006e+01 9.681380000000000052e+01 9.342770000000000152e+01
2.479090000000000060e+01 1.585919685439999860e+01 9.681369999999999720e+01 9.342770000000000152e+01
2.479522499999999852e+01 1.585922607759999892e+01 9.681369999999999720e+01 9.342759999999999820e+01
2.479954999999999998e+01 1.585922607759999892e+01 9.681359999999999388e+01 9.342759999999999820e+01
2.480387500000000145e+01 1.585925530079999923e+01 9.681359999999999388e+01 9.342749999999999488e+01
2.480819999999999936e+01 1.585928452399999955e+01 9.681359999999999388e+01 9.342749999999999488e+01
2.481252500000000083e+01 1.585931374719999809e+01 9.681350000000000477e+01 9.342740000000000578e+01
2.481685000000000230e+01 1.585934297039999841e+01 9.681350000000000477e+01 9.342740000000000578e+01
2.482117500000000021e+01 1.585934297039999841e+01 9.681350000000000477e+01 9.342730000000000246e+01
2.482550000000000168e+01 1.585937219359999872e+01 9.681340000000000146e+01 9.342730000000000246e+01
2.482982499999999959e+01 1.585940141680000082e+01 9.681340000000000146e+01 9.342719999999999914e+01
2.483415000000000106e+01 1.585943063999999758e+01 9.681340000000000146e+01 9.342719999999999914e+01
2.483847500000000252e+01 1.585943063999999758e+01 9.681329999999999814e+01 9.342719999999999914e+01
2.484280000000000044e+01 1.585945986319999967e+01 9.681329999999999814e+01 9.342709999999999582e+01
2.484712500000000190e+01 1.585948908639999999e+01 9.681329999999999814e+01 9.342709999999999582e+01
2.485145000000000337e+01 1.585951830960000031e+01 9.681319999999999482e+01 9.342709999999999582e+01
2.485577500000000128e+01 1.585951830960000031e+01 9.681319999999999482e+01 9.342700000000000671e+01
2.486010000000000275e+01 1.585954753279999885e+01 9.681319999999999482e+01 9.342700000000000671e+01
2.486442500000000067e+01 1.585957675599999916e+01 9.681310000000000571e+01 9.342690000000000339e+01
2.486875000000000213e+01 1.585960597919999948e+01 9.681310000000000571e+01 9.342690000000000339e+01
2.487307500000000360e+01 1.585960597919999948e+01 9.681289999999999907e+01 9.342820000000000391e+01
2.487740000000000151e+01 1.585963520239999980e+01 9.681289999999999907e+01 9.342810000000000059e+01
2.488172500000000298e+01 1.585966442559999834e+01 9.681279999999999575e+01 9.342799999999999727e+01
2.488605000000000089e+01 1.585969364879999866e+01 9.681270000000000664e+01 9.342789999999999395e+01
2.489037499999999881e+01 1.585972287200000075e+01 9.681270000000000664e+01 9.342789999999999395e+01
2.489470000000000027e+01 1.585972287200000075e+01 9.681260000000000332e+01 9.342780000000000484e+01
2.489902499999999819e+01 1.585975209520000107e+01 9.681260000000000332e+01 9.342780000000000484e+01
2.490334999999999965e+01 1.585978131839999783e+01 9.681250000000000000e+01 9.342770000000000152e+01
2.490767500000000112e+01 1.585981054159999992e+01 9.681250000000000000e+01 9.342770000000000152e+01
2.491199999999999903e+01 1.585983976480000024e+01 9.681250000000000000e+01 9.342759999999999820e+01
2.491632500000000050e+01 1.585983976480000024e+01 9.681239999999999668e+01 9.342759999999999820e+01
2.492064999999999841e+01 1.585986898799999700e+01 9.681239999999999668e+01 9.342749999999999488e+01
2.492497499999999988e+01 1.585989821119999910e+01 9.681239999999999668e+01 9.342749999999999488e+01
2.492930000000000135e+01 1.585992743439999941e+01 9.681229999999999336e+01 9.342740000000000578e+01
2.493362499999999926e+01 1.585992743439999941e+01 9.681229999999999336e+01 9.342740000000000578e+01
2.493795000000000073e+01 1.585995665759999973e+01 9.681229999999999336e+01 9.342730000000000246e+01
2.494227500000000219e+01 1.585998588079999827e+01 9.681220000000000425e+01 9.342730000000000246e+01
2.494660000000000011e+01 1.586001510399999859e+01 9.681220000000000425e+01 9.342730000000000246e+01
2.495092500000000157e+01 1.586001510399999859e+01 9.681220000000000425e+01 9.342719999999999914e+01
2.495524999999999949e+01 1.586004432719999890e+01 9.681210000000000093e+01 9.342719999999999914e+01
2.495957500000000095e+01 1.586007355040000100e+01 9.681210000000000093e+01 9.342719999999999914e+01
2.496390000000000242e+01 1.586010277359999776e+01 9.681210000000000093e+01 9.342709999999999582e+01
2.496822500000000034e+01 1.586010277359999776e+01 9.681210000000000093e+01 9.342709999999999582e+01
2.497255000000000180e+01 1.586013199679999808e+01 9.681199999999999761e+01 9.342709999999999582e+01
2.497687500000000327e+01 1.586016122000000017e+01 9.681199999999999761e+01 9.342700000000000671e+01
2.498120000000000118e+01 1.586019044320000049e+01 9.681180000000000518e+01 9.342820000000000391e+01
2.498552500000000265e+01 1.586019044320000049e+01 9.681180000000000518e+01 9.342810000000000059e+01
2.498985000000000056e+01 1.586021966639999725e+01 9.681170000000000186e+01 9.342810000000000059e+01
2.499417500000000203e+01 1.586024888959999934e+01 9.681170000000000186e+01 9.342799999999999727e+01
2.499850000000000350e+01 1.586027811279999966e+01 9.681159999999999854e+01 9.342789999999999395e+01
2.500282500000000141e+01 1.586030733599999998e+01 9.681159999999999854e+01 9.342780000000000484e+01
2.500715000000000288e+01 1.586030733599999998e+01 9.681149999999999523e+01 9.342780000000000484e+01
2.501147500000000434e+01 1.586033655919999852e+01 9.681149999999999523e+01 9.342770000000000152e+01
2.501579999999999870e+01 1.586036578239999884e+01 9.681140000000000612e+01 9.342770000000000152e+01
2.502012500000000017e+01 1.586039500559999915e+01 9.681140000000000612e+01 9.342759999999999820e+01
2.502444999999999808e+01 1.586042422880000125e+01 9.681140000000000612e+01 9.342759999999999820e+01
2.502877499999999955e+01 1.586042422880000125e+01 9.681140000000000612e+01 9.342759999999999820e+01
2.503310000000000102e+01 1.586045345199999801e+01 9.681130000000000280e+01 9.342749999999999488e+01
2.503742499999999893e+01 1.586048267519999833e+01 9.681130000000000280e+01 9.342749999999999488e+01
2.504175000000000040e+01 1.586051189840000042e+01 9.681119999999999948e+01 9.342740000000000578e+01
2.504607500000000186e+01 1.586051189840000042e+01 9.681119999999999948e+01 9.342740000000000578e+01
2.505039999999999978e+01 1.586054112160000074e+01 9.681119999999999948e+01 9.342740000000000578e+01
2.505472500000000124e+01 1.586057034479999750e+01 9.681119999999999948e+01 9.342730000000000246e+01
2.505904999999999916e+01 1.586057034479999750e+01 9.681109999999999616e+01 9.342730000000000246e+01
2.506337500000000063e+01 1.586059956799999959e+01 9.681109999999999616e+01 9.342730000000000246e+01
2.506770000000000209e+01 1.586062879119999991e+01 9.681109999999999616e+01 9.342719999999999914e+01
2.507202500000000001e+01 1.586065801439999845e+01 9.681100000000000705e+01 9.342719999999999914e+01
2.507635000000000147e+01 1.586065801439999845e+01 9.681100000000000705e+01 9.342719999999999914e+01
2.508067500000000294e+01 1.586068723759999877e+01 9.681100000000000705e+01 9.342709999999999582e+01
2.508500000000000085e+01 1.586071646079999908e+01 9.681090000000000373e+01 9.342709999999999582e+01
2.508932500000000232e+01 1.586074568399999940e+01 9.681069999999999709e+01 9.342829999999999302e+01
2.509365000000000023e+01 1.586074568399999940e+01 9.681069999999999709e+01 9.342820000000000391e+01
2.509797500000000170e+01 1.586077490719999794e+01 9.681059999999999377e+01 9.342820000000000391e+01
2.510230000000000317e+01 1.586080413039999826e+01 9.681059999999999377e+01 9.342810000000000059e+01
2.510662500000000108e+01 1.586083335359999857e+01 9.681050000000000466e+01 9.342799999999999727e+01
2.511095000000000255e+01 1.586083335359999857e+01 9.681050000000000466e+01 9.342799999999999727e+01
2.511527500000000401e+01 1.586086257680000067e+01 9.681040000000000134e+01 9.342789999999999395e+01
2.511960000000000193e+01 1.586089179999999743e+01 9.681040000000000134e+01 9.342789999999999395e+01
2.512392500000000339e+01 1.586092102319999952e+01 9.681029999999999802e+01 9.342780000000000484e+01
2.512824999999999775e+01 1.586095024639999984e+01 9.681029999999999802e+01 9.342780000000000484e+01
2.513257499999999922e+01 1.586095024639999984e+01 9.681029999999999802e+01 9.342770000000000152e+01
2.513690000000000069e+01 1.586097946960000016e+01 9.681019999999999470e+01 9.342770000000000152e+01
2.514122499999999860e+01 1.586100869279999870e+01 9.681019999999999470e+01 9.342770000000000152e+01
2.514555000000000007e+01 1.586103791599999902e+01 9.681019999999999470e+01 9.342759999999999820e+01
2.514987500000000153e+01 1.586103791599999902e+01 9.681010000000000559e+01 9.342759999999999820e+01
2.515419999999999945e+01 1.586106713919999933e+01 9.681010000000000559e+01 9.342749999999999488e+01
2.515852500000000092e+01 1.586109636239999965e+01 9.681010000000000559e+01 9.342749999999999488e+01
2.516284999999999883e+01 1.586109636239999965e+01 9.681010000000000559e+01 9.342749999999999488e+01
2.516717500000000030e+01 1.586112558559999819e+01 9.681000000000000227e+01 9.342740000000000578e+01
2.517150000000000176e+01 1.586115480879999851e+01 9.681000000000000227e+01 9.342740000000000578e+01
2.517582499999999968e+01 1.586118403200000060e+01 9.681000000000000227e+01 9.342740000000000578e+01
2.518015000000000114e+01 1.586118403200000060e+01 9.680989999999999895e+01 9.342730000000000246e+01
2.518447500000000261e+01 1.586121325520000092e+01 9.680989999999999895e+01 9.342730000000000246e+01
2.518880000000000052e+01 1.586124247839999768e+01 9.680989999999999895e+01 9.342730000000000246e+01
2.519312500000000199e+01 1.586124247839999768e+01 9.680979999999999563e+01 9.342719999999999914e+01
2.519744999999999990e+01 1.586127170159999977e+01 9.680960000000000321e+01 9.342839999999999634e+01
2.520177500000000137e+01 1.586130092480000009e+01 9.680960000000000321e+01 9.342829999999999302e+01
2.520610000000000284e+01 1.586133014800000041e+01 9.680949999999999989e+01 9.342829999999999302e+01
2.521042500000000075e+01 1.586133014800000041e+01 9.680949999999999989e+01 9.342820000000000391e+01
2.521475000000000222e+01 1.586135937119999895e+01 9.680939999999999657e+01 9.342810000000000059e+01
2.521907500000000368e+01 1.586138859439999926e+01 9.680939999999999657e+01 9.342810000000000059e+01
2.522340000000000160e+01 1.586141781759999958e+01 9.680929999999999325e+01 9.342799999999999727e+01
2.522772500000000306e+01 1.586144704079999812e+01 9.680929999999999325e+01 9.342799999999999727e+01
2.523205000000000098e+01 1.586144704079999812e+01 9.680920000000000414e+01 9.342789999999999395e+01
2.523637500000000244e+01 1.586147626399999844e+01 9.680920000000000414e+01 9.342789999999999395e+01
2.524070000000000391e+01 1.586150548719999875e+01 9.680920000000000414e+01 9.342780000000000484e+01
2.524502499999999827e+01 1.586153471040000085e+01 9.680920000000000414e+01 9.342780000000000484e+01
2.524934999999999974e+01 1.586153471040000085e+01 9.680910000000000082e+01 9.342780000000000484e+01
2.525367500000000121e+01 1.586156393359999761e+01 9.680910000000000082e+01 9.342770000000000152e+01
2.525799999999999912e+01 1.586159315679999793e+01 9.680899999999999750e+01 9.342770000000000152e+01
2.526232500000000059e+01 1.586159315679999793e+01 9.680899999999999750e+01 9.342759999999999820e+01
2.526664999999999850e+01 1.586162238000000002e+01 9.680899999999999750e+01 9.342759999999999820e+01
2.527097499999999997e+01 1.586165160320000034e+01 9.680899999999999750e+01 9.342759999999999820e+01
2.527530000000000143e+01 1.586168082639999710e+01 9.680889999999999418e+01 9.342749999999999488e+01
2.527962499999999935e+01 1.586168082639999710e+01 9.680889999999999418e+01 9.342749999999999488e+01
2.528395000000000081e+01 1.586171004959999919e+01 9.680889999999999418e+01 9.342749999999999488e+01
2.528827500000000228e+01 1.586173927279999951e+01 9.680889999999999418e+01 9.342740000000000578e+01
2.529260000000000019e+01 1.586173927279999951e+01 9.680880000000000507e+01 9.342740000000000578e+01
2.529692500000000166e+01 1.586176849599999983e+01 9.680880000000000507e+01 9.342740000000000578e+01
2.530124999999999957e+01 1.586179771919999837e+01 9.680880000000000507e+01 9.342730000000000246e+01
2.530557500000000104e+01 1.586182694239999869e+01 9.680840000000000600e+01 9.342860000000000298e+01
2.530990000000000251e+01 1.586182694239999869e+01 9.680840000000000600e+01 9.342849999999999966e+01
2.531422500000000042e+01 1.586185616559999900e+01 9.680830000000000268e+01 9.342839999999999634e+01
2.531855000000000189e+01 1.586188538880000110e+01 9.680830000000000268e+01 9.342829999999999302e+01
2.532287500000000335e+01 1.586188538880000110e+01 9.680819999999999936e+01 9.342829999999999302e+01
2.532720000000000127e+01 1.586191461199999786e+01 9.680819999999999936e+01 9.342820000000000391e+01
2.533152500000000273e+01 1.586194383519999818e+01 9.680809999999999604e+01 9.342820000000000391e+01
2.533585000000000065e+01 1.586197305840000027e+01 9.680809999999999604e+01 9.342810000000000059e+01
2.534017500000000211e+01 1.586200228160000059e+01 9.680809999999999604e+01 9.342810000000000059e+01
2.534450000000000358e+01 1.586200228160000059e+01 9.680800000000000693e+01 9.342799999999999727e+01
2.534882500000000149e+01 1.586203150479999735e+01 9.680800000000000693e+01 9.342799999999999727e+01
2.535315000000000296e+01 1.586206072799999944e+01 9.680800000000000693e+01 9.342789999999999395e+01
2.535747500000000443e+01 1.586206072799999944e+01 9.680790000000000362e+01 9.342789999999999395e+01
2.536179999999999879e+01 1.586208995119999976e+01 9.680790000000000362e+01 9.342789999999999395e+01
2.536612500000000026e+01 1.586211917440000008e+01 9.680790000000000362e+01 9.342780000000000484e+01
2.537044999999999817e+01 1.586214839759999862e+01 9.680780000000000030e+01 9.342780000000000484e+01
2.537477499999999964e+01 1.586214839759999862e+01 9.680780000000000030e+01 9.342780000000000484e+01
2.537910000000000110e+01 1.586217762079999893e+01 9.680780000000000030e+01 9.342770000000000152e+01
2.538342499999999902e+01 1.586220684399999925e+01 9.680780000000000030e+01 9.342770000000000152e+01
2.538775000000000048e+01 1.586220684399999925e+01 9.680769999999999698e+01 9.342759999999999820e+01
2.539207500000000195e+01 1.586223606719999779e+01 9.680769999999999698e+01 9.342759999999999820e+01
2.539639999999999986e+01 1.586226529039999811e+01 9.680769999999999698e+01 9.342759999999999820e+01
2.540072500000000133e+01 1.586226529039999811e+01 9.680759999999999366e+01 9.342749999999999488e+01
2.540504999999999924e+01 1.586229451359999842e+01 9.680759999999999366e+01 9.342749999999999488e+01
2.540937500000000071e+01 1.586232373680000052e+01 9.680759999999999366e+01 9.342749999999999488e+01
2.541370000000000218e+01 1.586235295999999728e+01 9.680740000000000123e+01 9.342860000000000298e+01
2.541802500000000009e+01 1.586235295999999728e+01 9.680740000000000123e+01 9.342849999999999966e+01
2.542235000000000156e+01 1.586238218319999937e+01 9.680729999999999791e+01 9.342839999999999634e+01
2.542667499999999947e+01 1.586241140639999969e+01 9.680729999999999791e+01 9.342829999999999302e+01
2.543100000000000094e+01 1.586241140639999969e+01 9.680719999999999459e+01 9.342829999999999302e+01
2.543532500000000240e+01 1.586244062960000001e+01 9.680719999999999459e+01 9.342820000000000391e+01
2.543965000000000032e+01 1.586246985279999855e+01 9.680710000000000548e+01 9.342820000000000391e+01
2.544397500000000178e+01 1.586249907599999887e+01 9.680710000000000548e+01 9.342810000000000059e+01
2.544830000000000325e+01 1.586252829919999918e+01 9.680700000000000216e+01 9.342810000000000059e+01
2.545262500000000117e+01 1.586252829919999918e+01 9.680700000000000216e+01 9.342810000000000059e+01
2.545695000000000263e+01 1.586255752239999950e+01 9.680700000000000216e+01 9.342799999999999727e+01
2.546127500000000055e+01 1.586258674559999804e+01 9.680700000000000216e+01 9.342799999999999727e+01
2.546560000000000201e+01 1.586258674559999804e+01 9.680689999999999884e+01 9.342789999999999395e+01
2.546992500000000348e+01 1.586261596879999836e+01 9.680689999999999884e+01 9.342789999999999395e+01
2.547425000000000139e+01 1.586264519200000045e+01 9.680679999999999552e+01 9.342789999999999395e+01
2.547857500000000286e+01 1.586267441520000077e+01 9.680679999999999552e+01 9.342780000000000484e+01
2.548290000000000433e+01 1.586267441520000077e+01 9.680679999999999552e+01 9.342780000000000484e+01
2.548722499999999869e+01 1.586270363839999753e+01 9.680679999999999552e+01 9.342770000000000152e+01
2.549155000000000015e+01 1.586273286159999962e+01 9.680670000000000641e+01 9.342770000000000152e+01
2.549587499999999807e+01 1.586273286159999962e+01 9.680670000000000641e+01 9.342770000000000152e+01
2.550019999999999953e+01 1.586276208479999994e+01 9.680670000000000641e+01 9.342770000000000152e+01
2.550452500000000100e+01 1.586279130800000026e+01 9.680670000000000641e+01 9.342759999999999820e+01
2.550884999999999891e+01 1.586279130800000026e+01 9.680660000000000309e+01 9.342759999999999820e+01
2.551317500000000038e+01 1.586282053119999880e+01 9.680660000000000309e+01 9.342759999999999820e+01
2.551750000000000185e+01 1.586284975439999911e+01 9.680660000000000309e+01 9.342749999999999488e+01
2.552182499999999976e+01 1.586287897759999943e+01 9.680629999999999313e+01 9.342870000000000630e+01
2.552615000000000123e+01 1.586287897759999943e+01 9.680629999999999313e+01 9.342860000000000298e+01
2.553047499999999914e+01 1.586290820080000152e+01 9.680620000000000402e+01 9.342849999999999966e+01
2.553480000000000061e+01 1.586293742399999829e+01 9.680620000000000402e+01 9.342839999999999634e+01
2.553912500000000207e+01 1.586293742399999829e+01 9.680610000000000070e+01 9.342839999999999634e+01
2.554344999999999999e+01 1.586296664719999860e+01 9.680610000000000070e+01 9.342829999999999302e+01
2.554777500000000146e+01 1.586299587040000070e+01 9.680599999999999739e+01 9.342829999999999302e+01
2.555210000000000292e+01 1.586302509360000101e+01 9.680599999999999739e+01 9.342820000000000391e+01
2.555642500000000084e+01 1.586302509360000101e+01 9.680589999999999407e+01 9.342820000000000391e+01
2.556075000000000230e+01 1.586305431679999778e+01 9.680589999999999407e+01 9.342810000000000059e+01
2.556507500000000022e+01 1.586308353999999987e+01 9.680589999999999407e+01 9.342810000000000059e+01
2.556940000000000168e+01 1.586308353999999987e+01 9.680580000000000496e+01 9.342810000000000059e+01
2.557372500000000315e+01 1.586311276320000019e+01 9.680580000000000496e+01 9.342799999999999727e+01
2.557805000000000106e+01 1.586314198639999695e+01 9.680580000000000496e+01 9.342799999999999727e+01
2.558237500000000253e+01 1.586317120959999905e+01 9.680570000000000164e+01 9.342799999999999727e+01
2.558670000000000400e+01 1.586317120959999905e+01 9.680570000000000164e+01 9.342789999999999395e+01
2.559102500000000191e+01 1.586320043279999936e+01 9.680570000000000164e+01 9.342789999999999395e+01
2.559535000000000338e+01 1.586322965599999968e+01 9.680570000000000164e+01 9.342780000000000484e+01
2.559967499999999774e+01 1.586322965599999968e+01 9.680559999999999832e+01 9.342780000000000484e+01
2.560399999999999920e+01 1.586325887919999822e+01 9.680559999999999832e+01 9.342780000000000484e+01
2.560832500000000067e+01 1.586328810239999854e+01 9.680559999999999832e+01 9.342770000000000152e+01
2.561264999999999858e+01 1.586328810239999854e+01 9.680549999999999500e+01 9.342770000000000152e+01
2.561697500000000005e+01 1.586331732559999885e+01 9.680549999999999500e+01 9.342770000000000152e+01
2.562130000000000152e+01 1.586334654880000095e+01 9.680549999999999500e+01 9.342759999999999820e+01
2.562562499999999943e+01 1.586334654880000095e+01 9.680549999999999500e+01 9.342759999999999820e+01
2.562995000000000090e+01 1.586337577199999771e+01 9.680519999999999925e+01 9.342879999999999541e+01
2.563427499999999881e+01 1.586340499519999803e+01 9.680530000000000257e+01 9.342870000000000630e+01
2.563860000000000028e+01 1.586343421840000012e+01 9.680519999999999925e+01 9.342870000000000630e+01
2.564292500000000175e+01 1.586343421840000012e+01 9.680509999999999593e+01 9.342860000000000298e+01
2.564724999999999966e+01 1.586346344160000044e+01 9.680509999999999593e+01 9.342860000000000298e+01
2.565157500000000113e+01 1.586349266479999720e+01 9.680500000000000682e+01 9.342849999999999966e+01
2.565590000000000259e+01 1.586349266479999720e+01 9.680500000000000682e+01 9.342849999999999966e+01
2.566022500000000051e+01 1.586352188799999929e+01 9.680490000000000350e+01 9.342839999999999634e+01
2.566455000000000197e+01 1.586355111119999961e+01 9.680490000000000350e+01 9.342839999999999634e+01
2.566887499999999989e+01 1.586358033439999993e+01 9.680490000000000350e+01 9.342829999999999302e+01
2.567320000000000135e+01 1.586358033439999993e+01 9.680480000000000018e+01 9.342829999999999302e+01
2.567752500000000282e+01 1.586360955759999847e+01 9.680480000000000018e+01 9.342820000000000391e+01
2.568185000000000073e+01 1.586363878079999878e+01 9.680480000000000018e+01 9.342820000000000391e+01
2.568617500000000220e+01 1.586363878079999878e+01 9.680469999999999686e+01 9.342810000000000059e+01
2.569050000000000367e+01 1.586366800399999910e+01 9.680469999999999686e+01 9.342810000000000059e+01
2.569482500000000158e+01 1.586369722720000119e+01 9.680469999999999686e+01 9.342810000000000059e+01
2.569915000000000305e+01 1.586372645039999796e+01 9.680459999999999354e+01 9.342799999999999727e+01
2.570347500000000096e+01 1.586372645039999796e+01 9.680459999999999354e+01 9.342799999999999727e+01
2.570780000000000243e+01 1.586375567359999827e+01 9.680459999999999354e+01 9.342799999999999727e+01
2.571212500000000389e+01 1.586378489680000037e+01 9.680459999999999354e+01 9.342789999999999395e+01
2.571644999999999825e+01 1.586378489680000037e+01 9.680450000000000443e+01 9.342789999999999395e+01
2.572077499999999972e+01 1.586381412000000068e+01 9.680450000000000443e+01 9.342789999999999395e+01
2.572510000000000119e+01 1.586384334319999923e+01 9.680450000000000443e+01 9.342780000000000484e+01
2.572942499999999910e+01 1.586384334319999923e+01 9.680450000000000443e+01 9.342780000000000484e+01
2.573375000000000057e+01 1.586387256639999954e+01 9.680440000000000111e+01 9.342780000000000484e+01
2.573807499999999848e+01 1.586390178959999986e+01 9.680419999999999447e+01 9.342889999999999873e+01
2.574239999999999995e+01 1.586390178959999986e+01 9.680419999999999447e+01 9.342879999999999541e+01
2.574672500000000142e+01 1.586393101279999840e+01 9.680410000000000537e+01 9.342879999999999541e+01
2.575104999999999933e+01 1.586396023599999872e+01 9.680410000000000537e+01 9.342870000000000630e+01
2.575537500000000080e+01 1.586396023599999872e+01 9.680400000000000205e+01 9.342870000000000630e+01
2.575970000000000226e+01 1.586398945919999903e+01 9.680400000000000205e+01 9.342860000000000298e+01
2.576402500000000018e+01 1.586401868239999935e+01 9.680389999999999873e+01 9.342860000000000298e+01
2.576835000000000164e+01 1.586404790559999789e+01 9.680389999999999873e+01 9.342849999999999966e+01
2.577267499999999956e+01 1.586404790559999789e+01 9.680379999999999541e+01 9.342849999999999966e+01
2.577700000000000102e+01 1.586407712879999821e+01 9.680379999999999541e+01 9.342839999999999634e+01
2.578132500000000249e+01 1.586410635200000030e+01 9.680379999999999541e+01 9.342839999999999634e+01
2.578565000000000040e+01 1.586413557520000062e+01 9.680370000000000630e+01 9.342829999999999302e+01
2.578997500000000187e+01 1.586413557520000062e+01 9.680370000000000630e+01 9.342829999999999302e+01
2.579430000000000334e+01 1.586416479839999738e+01 9.680370000000000630e+01 9.342829999999999302e+01
2.579862500000000125e+01 1.586419402159999947e+01 9.680360000000000298e+01 9.342820000000000391e+01
2.580295000000000272e+01 1.586419402159999947e+01 9.680360000000000298e+01 9.342820000000000391e+01
2.580727500000000063e+01 1.586422324479999979e+01 9.680360000000000298e+01 9.342820000000000391e+01
2.581160000000000210e+01 1.586425246800000011e+01 9.680360000000000298e+01 9.342810000000000059e+01
2.581592500000000356e+01 1.586425246800000011e+01 9.680349999999999966e+01 9.342810000000000059e+01
2.582025000000000148e+01 1.586428169119999865e+01 9.680349999999999966e+01 9.342810000000000059e+01
2.582457500000000294e+01 1.586431091439999896e+01 9.680349999999999966e+01 9.342799999999999727e+01
2.582890000000000441e+01 1.586431091439999896e+01 9.680349999999999966e+01 9.342799999999999727e+01
2.583322499999999877e+01 1.586434013759999928e+01 9.680339999999999634e+01 9.342799999999999727e+01
2.583755000000000024e+01 1.586436936080000137e+01 9.680339999999999634e+01 9.342789999999999395e+01
2.584187499999999815e+01 1.586436936080000137e+01 9.680339999999999634e+01 9.342789999999999395e+01
2.584619999999999962e+01 1.586439858399999814e+01 9.680320000000000391e+01 9.342900000000000205e+01
2.585052500000000109e+01 1.586442780719999845e+01 9.680329999999999302e+01 9.342889999999999873e+01
2.585484999999999900e+01 1.586442780719999845e+01 9.680310000000000059e+01 9.342889999999999873e+01
2.585917500000000047e+01 1.586445703040000055e+01 9.680310000000000059e+01 9.342879999999999541e+01
2.586350000000000193e+01 1.586448625360000086e+01 9.680299999999999727e+01 9.342879999999999541e+01
2.586782499999999985e+01 1.586451547679999763e+01 9.680299999999999727e+01 9.342870000000000630e+01
2.587215000000000131e+01 1.586451547679999763e+01 9.680289999999999395e+01 9.342870000000000630e+01
2.587647499999999923e+01 1.586454469999999972e+01 9.680289999999999395e+01 9.342860000000000298e+01
2.588080000000000069e+01 1.586457392320000004e+01 9.680289999999999395e+01 9.342860000000000298e+01
2.588512500000000216e+01 1.586457392320000004e+01 9.680280000000000484e+01 9.342849999999999966e+01
2.588945000000000007e+01 1.586460314640000036e+01 9.680280000000000484e+01 9.342849999999999966e+01
2.589377500000000154e+01 1.586463236959999890e+01 9.680280000000000484e+01 9.342839999999999634e+01
2.589810000000000301e+01 1.586466159279999921e+01 9.680270000000000152e+01 9.342839999999999634e+01
2.590242500000000092e+01 1.586466159279999921e+01 9.680270000000000152e+01 9.342839999999999634e+01
2.590675000000000239e+01 1.586469081599999953e+01 9.680270000000000152e+01 9.342829999999999302e+01
2.591107500000000030e+01 1.586472003919999807e+01 9.680259999999999820e+01 9.342829999999999302e+01
2.591540000000000177e+01 1.586472003919999807e+01 9.680259999999999820e+01 9.342829999999999302e+01
2.591972500000000323e+01 1.586474926239999839e+01 9.680259999999999820e+01 9.342820000000000391e+01
2.592405000000000115e+01 1.586477848559999870e+01 9.680249999999999488e+01 9.342820000000000391e+01
2.592837500000000261e+01 1.586477848559999870e+01 9.680249999999999488e+01 9.342820000000000391e+01
2.593270000000000408e+01 1.586480770880000080e+01 9.680249999999999488e+01 9.342810000000000059e+01
2.593702500000000200e+01 1.586483693199999756e+01 9.680249999999999488e+01 9.342810000000000059e+01
2.594135000000000346e+01 1.586483693199999756e+01 9.680240000000000578e+01 9.342810000000000059e+01
2.594567500000000138e+01 1.586486615519999788e+01 9.680240000000000578e+01 9.342799999999999727e+01
2.595000000000000284e+01 1.586489537839999997e+01 9.680240000000000578e+01 9.342799999999999727e+01
2.595432500000000076e+01 1.586489537839999997e+01 9.680230000000000246e+01 9.342910000000000537e+01
2.595864999999999867e+01 1.586492460160000029e+01 9.680230000000000246e+01 9.342910000000000537e+01
2.596297500000000014e+01 1.586495382479999705e+01 9.680219999999999914e+01 9.342900000000000205e+01
2.596729999999999805e+01 1.586495382479999705e+01 9.680209999999999582e+01 9.342889999999999873e+01
2.597162499999999952e+01 1.586498304799999914e+01 9.680209999999999582e+01 9.342889999999999873e+01
2.597595000000000098e+01 1.586501227119999946e+01 9.680200000000000671e+01 9.342879999999999541e+01
2.598027499999999890e+01 1.586501227119999946e+01 9.680200000000000671e+01 9.342879999999999541e+01
2.598460000000000036e+01 1.586504149439999978e+01 9.680190000000000339e+01 9.342870000000000630e+01
2.598892500000000183e+01 1.586507071759999832e+01 9.680190000000000339e+01 9.342870000000000630e+01
2.599324999999999974e+01 1.586509994079999863e+01 9.680190000000000339e+01 9.342870000000000630e+01
2.599757500000000121e+01 1.586509994079999863e+01 9.680180000000000007e+01 9.342860000000000298e+01
2.600189999999999912e+01 1.586512916399999895e+01 9.680180000000000007e+01 9.342860000000000298e+01
2.600622500000000059e+01 1.586515838720000104e+01 9.680180000000000007e+01 9.342849999999999966e+01
2.601055000000000206e+01 1.586515838720000104e+01 9.680169999999999675e+01 9.342849999999999966e+01
2.601487499999999997e+01 1.586518761039999781e+01 9.680169999999999675e+01 9.342849999999999966e+01
2.601920000000000144e+01 1.586521683359999813e+01 9.680169999999999675e+01 9.342839999999999634e+01
2.602352500000000290e+01 1.586521683359999813e+01 9.680169999999999675e+01 9.342839999999999634e+01
2.602785000000000082e+01 1.586524605680000022e+01 9.680159999999999343e+01 9.342839999999999634e+01
2.603217500000000229e+01 1.586527528000000054e+01 9.680159999999999343e+01 9.342829999999999302e+01
2.603650000000000020e+01 1.586527528000000054e+01 9.680159999999999343e+01 9.342829999999999302e+01
2.604082500000000167e+01 1.586530450319999908e+01 9.680159999999999343e+01 9.342829999999999302e+01
2.604515000000000313e+01 1.586533372639999939e+01 9.680150000000000432e+01 9.342820000000000391e+01
2.604947500000000105e+01 1.586533372639999939e+01 9.680150000000000432e+01 9.342820000000000391e+01
2.605380000000000251e+01 1.586536294959999971e+01 9.680150000000000432e+01 9.342820000000000391e+01
2.605812500000000398e+01 1.586539217280000003e+01 9.680140000000000100e+01 9.342820000000000391e+01
2.606245000000000189e+01 1.586539217280000003e+01 9.680129999999999768e+01 9.342919999999999447e+01
2.606677500000000336e+01 1.586542139599999857e+01 9.680129999999999768e+01 9.342919999999999447e+01
2.607109999999999772e+01 1.586545061919999888e+01 9.680119999999999436e+01 9.342910000000000537e+01
2.607542499999999919e+01 1.586545061919999888e+01 9.680119999999999436e+01 9.342900000000000205e+01
2.607975000000000065e+01 1.586547984239999920e+01 9.680110000000000525e+01 9.342900000000000205e+01
2.608407499999999857e+01 1.586550906559999774e+01 9.680110000000000525e+01 9.342889999999999873e+01
2.608840000000000003e+01 1.586550906559999774e+01 9.680100000000000193e+01 9.342889999999999873e+01
2.609272500000000150e+01 1.586553828879999806e+01 9.680100000000000193e+01 9.342879999999999541e+01
2.609704999999999941e+01 1.586556751200000015e+01 9.680089999999999861e+01 9.342879999999999541e+01
2.610137500000000088e+01 1.586556751200000015e+01 9.680089999999999861e+01 9.342879999999999541e+01
2.610569999999999879e+01 1.586559673520000047e+01 9.680089999999999861e+01 9.342870000000000630e+01
2.611002500000000026e+01 1.586562595839999723e+01 9.680089999999999861e+01 9.342870000000000630e+01
2.611435000000000173e+01 1.586565518159999932e+01 9.680079999999999529e+01 9.342870000000000630e+01
2.611867499999999964e+01 1.586565518159999932e+01 9.680079999999999529e+01 9.342860000000000298e+01
2.612300000000000111e+01 1.586568440479999964e+01 9.680079999999999529e+01 9.342860000000000298e+01
2.612732500000000258e+01 1.586571362799999996e+01 9.680070000000000618e+01 9.342849999999999966e+01
2.613165000000000049e+01 1.586571362799999996e+01 9.680070000000000618e+01 9.342849999999999966e+01
2.613597500000000196e+01 1.586574285119999850e+01 9.680070000000000618e+01 9.342849999999999966e+01
2.614029999999999987e+01 1.586574285119999850e+01 9.680070000000000618e+01 9.342849999999999966e+01
2.614462500000000134e+01 1.586577207439999881e+01 9.680060000000000286e+01 9.342839999999999634e+01
2.614895000000000280e+01 1.586580129759999913e+01 9.680060000000000286e+01 9.342839999999999634e+01
2.615327500000000072e+01 1.586580129759999913e+01 9.680060000000000286e+01 9.342839999999999634e+01
2.615760000000000218e+01 1.586583052080000122e+01 9.680060000000000286e+01 9.342829999999999302e+01
2.616192500000000365e+01 1.586585974399999799e+01 9.680049999999999955e+01 9.342829999999999302e+01
2.616625000000000156e+01 1.586585974399999799e+01 9.680049999999999955e+01 9.342829999999999302e+01
2.617057500000000303e+01 1.586588896719999831e+01 9.680029999999999291e+01 9.342929999999999779e+01
2.617490000000000094e+01 1.586591819040000040e+01 9.680029999999999291e+01 9.342919999999999447e+01
2.617922500000000241e+01 1.586591819040000040e+01 9.680020000000000380e+01 9.342919999999999447e+01
2.618355000000000388e+01 1.586594741360000071e+01 9.680020000000000380e+01 9.342910000000000537e+01
2.618787499999999824e+01 1.586597663679999748e+01 9.680010000000000048e+01 9.342900000000000205e+01
2.619219999999999970e+01 1.586597663679999748e+01 9.680010000000000048e+01 9.342900000000000205e+01
2.619652500000000117e+01 1.586600585999999957e+01 9.679999999999999716e+01 9.342889999999999873e+01
2.620084999999999908e+01 1.586603508319999989e+01 9.679999999999999716e+01 9.342889999999999873e+01
2.620517500000000055e+01 1.586603508319999989e+01 9.679989999999999384e+01 9.342889999999999873e+01
2.620949999999999847e+01 1.586606430640000021e+01 9.679989999999999384e+01 9.342879999999999541e+01
2.621382499999999993e+01 1.586609352959999875e+01 9.679989999999999384e+01 9.342879999999999541e+01
2.621815000000000140e+01 1.586609352959999875e+01 9.679989999999999384e+01 9.342870000000000630e+01
2.622247499999999931e+01 1.586612275279999906e+01 9.679980000000000473e+01 9.342870000000000630e+01
2.622680000000000078e+01 1.586615197599999938e+01 9.679980000000000473e+01 9.342870000000000630e+01
2.623112500000000225e+01 1.586615197599999938e+01 9.679980000000000473e+01 9.342860000000000298e+01
2.623545000000000016e+01 1.586618119920000147e+01 9.679970000000000141e+01 9.342860000000000298e+01
2.623977500000000163e+01 1.586621042239999824e+01 9.679970000000000141e+01 9.342860000000000298e+01
2.624409999999999954e+01 1.586621042239999824e+01 9.679970000000000141e+01 9.342849999999999966e+01
2.624842500000000101e+01 1.586623964559999855e+01 9.679970000000000141e+01 9.342849999999999966e+01
2.625275000000000247e+01 1.586623964559999855e+01 9.679959999999999809e+01 9.342849999999999966e+01
2.625707500000000039e+01 1.586626886880000065e+01 9.679959999999999809e+01 9.342849999999999966e+01
2.626140000000000185e+01 1.586629809199999741e+01 9.679959999999999809e+01 9.342839999999999634e+01
2.626572500000000332e+01 1.586629809199999741e+01 9.679959999999999809e+01 9.342839999999999634e+01
2.627005000000000123e+01 1.586632731519999773e+01 9.679949999999999477e+01 9.342839999999999634e+01
2.627437500000000270e+01 1.586635653839999982e+01 9.679949999999999477e+01 9.342829999999999302e+01
2.627870000000000061e+01 1.586635653839999982e+01 9.679930000000000234e+01 9.342929999999999779e+01
2.628302500000000208e+01 1.586638576160000014e+01 9.679930000000000234e+01 9.342919999999999447e+01
2.628735000000000355e+01 1.586638576160000014e+01 9.679919999999999902e+01 9.342919999999999447e+01
2.629167500000000146e+01 1.586641498479999690e+01 9.679919999999999902e+01 9.342910000000000537e+01
2.629600000000000293e+01 1.586644420799999899e+01 9.679909999999999570e+01 9.342910000000000537e+01
2.630032500000000439e+01 1.586644420799999899e+01 9.679909999999999570e+01 9.342900000000000205e+01
2.630464999999999876e+01 1.586647343119999931e+01 9.679900000000000659e+01 9.342900000000000205e+01
2.630897500000000022e+01 1.586650265439999963e+01 9.679900000000000659e+01 9.342889999999999873e+01
2.631329999999999814e+01 1.586650265439999963e+01 9.679890000000000327e+01 9.342889999999999873e+01
2.631762499999999960e+01 1.586653187759999817e+01 9.679890000000000327e+01 9.342879999999999541e+01
2.632195000000000107e+01 1.586656110079999848e+01 9.679890000000000327e+01 9.342879999999999541e+01
2.632627499999999898e+01 1.586656110079999848e+01 9.679890000000000327e+01 9.342879999999999541e+01
2.633060000000000045e+01 1.586659032399999880e+01 9.679879999999999995e+01 9.342870000000000630e+01
2.633492500000000192e+01 1.586661954720000089e+01 9.679879999999999995e+01 9.342870000000000630e+01
2.633924999999999983e+01 1.586661954720000089e+01 9.679879999999999995e+01 9.342870000000000630e+01
2.634357500000000130e+01 1.586664877039999766e+01 9.679879999999999995e+01 9.342860000000000298e+01
2.634789999999999921e+01 1.586667799359999798e+01 9.679869999999999663e+01 9.342860000000000298e+01
2.635222500000000068e+01 1.586667799359999798e+01 9.679869999999999663e+01 9.342860000000000298e+01
2.635655000000000214e+01 1.586670721680000007e+01 9.679869999999999663e+01 9.342860000000000298e+01
2.636087500000000006e+01 1.586673644000000039e+01 9.679869999999999663e+01 9.342849999999999966e+01
2.636520000000000152e+01 1.586673644000000039e+01 9.679859999999999332e+01 9.342849999999999966e+01
2.636952500000000299e+01 1.586676566319999893e+01 9.679859999999999332e+01 9.342849999999999966e+01
2.637385000000000090e+01 1.586676566319999893e+01 9.679859999999999332e+01 9.342839999999999634e+01
2.637817500000000237e+01 1.586679488639999924e+01 9.679859999999999332e+01 9.342839999999999634e+01
2.638250000000000028e+01 1.586682410959999956e+01 9.679850000000000421e+01 9.342839999999999634e+01
2.638682500000000175e+01 1.586682410959999956e+01 9.679829999999999757e+01 9.342940000000000111e+01
2.639115000000000322e+01 1.586685333279999988e+01 9.679829999999999757e+01 9.342929999999999779e+01
2.639547500000000113e+01 1.586685333279999988e+01 9.679819999999999425e+01 9.342919999999999447e+01
2.639980000000000260e+01 1.586688255599999842e+01 9.679819999999999425e+01 9.342919999999999447e+01
2.640412500000000406e+01 1.586691177919999873e+01 9.679810000000000514e+01 9.342910000000000537e+01
2.640845000000000198e+01 1.586691177919999873e+01 9.679810000000000514e+01 9.342910000000000537e+01
2.641277500000000344e+01 1.586694100239999905e+01 9.679800000000000182e+01 9.342900000000000205e+01
2.641709999999999781e+01 1.586697022560000114e+01 9.679800000000000182e+01 9.342900000000000205e+01
2.642142499999999927e+01 1.586697022560000114e+01 9.679800000000000182e+01 9.342889999999999873e+01
2.642575000000000074e+01 1.586699944879999791e+01 9.679789999999999850e+01 9.342889999999999873e+01
2.643007499999999865e+01 1.586702867200000000e+01 9.679789999999999850e+01 9.342889999999999873e+01
2.643440000000000012e+01 1.586702867200000000e+01 9.679789999999999850e+01 9.342879999999999541e+01
2.643872500000000159e+01 1.586705789520000032e+01 9.679779999999999518e+01 9.342879999999999541e+01
2.644304999999999950e+01 1.586708711839999708e+01 9.679779999999999518e+01 9.342879999999999541e+01
2.644737500000000097e+01 1.586708711839999708e+01 9.679779999999999518e+01 9.342870000000000630e+01
2.645169999999999888e+01 1.586711634159999917e+01 9.679779999999999518e+01 9.342870000000000630e+01
2.645602500000000035e+01 1.586711634159999917e+01 9.679770000000000607e+01 9.342870000000000630e+01
2.646035000000000181e+01 1.586714556479999949e+01 9.679770000000000607e+01 9.342860000000000298e+01
2.646467499999999973e+01 1.586717478799999981e+01 9.679770000000000607e+01 9.342860000000000298e+01
2.646900000000000119e+01 1.586717478799999981e+01 9.679770000000000607e+01 9.342860000000000298e+01
2.647332500000000266e+01 1.586720401119999835e+01 9.679760000000000275e+01 9.342860000000000298e+01
2.647765000000000057e+01 1.586720401119999835e+01 9.679760000000000275e+01 9.342849999999999966e+01
2.648197500000000204e+01 1.586723323439999866e+01 9.679760000000000275e+01 9.342849999999999966e+01
2.648629999999999995e+01 1.586726245759999898e+01 9.679760000000000275e+01 9.342849999999999966e+01
2.649062500000000142e+01 1.586726245759999898e+01 9.679749999999999943e+01 9.342839999999999634e+01
2.649495000000000289e+01 1.586729168080000107e+01 9.679739999999999611e+01 9.342940000000000111e+01
2.649927500000000080e+01 1.586729168080000107e+01 9.679749999999999943e+01 9.342929999999999779e+01
2.650360000000000227e+01 1.586732090399999784e+01 9.679739999999999611e+01 9.342929999999999779e+01
2.650792500000000018e+01 1.586735012719999816e+01 9.679730000000000700e+01 9.342919999999999447e+01
2.651225000000000165e+01 1.586735012719999816e+01 9.679730000000000700e+01 9.342919999999999447e+01
2.651657500000000312e+01 1.586737935040000025e+01 9.679720000000000368e+01 9.342910000000000537e+01
2.652090000000000103e+01 1.586740857360000057e+01 9.679720000000000368e+01 9.342910000000000537e+01
2.652522500000000250e+01 1.586740857360000057e+01 9.679720000000000368e+01 9.342900000000000205e+01
2.652955000000000396e+01 1.586743779679999733e+01 9.679710000000000036e+01 9.342900000000000205e+01
2.653387500000000188e+01 1.586746701999999942e+01 9.679710000000000036e+01 9.342889999999999873e+01
2.653820000000000334e+01 1.586746701999999942e+01 9.679710000000000036e+01 9.342889999999999873e+01
2.654252499999999770e+01 1.586749624319999974e+01 9.679710000000000036e+01 9.342889999999999873e+01
2.654684999999999917e+01 1.586749624319999974e+01 9.679699999999999704e+01 9.342879999999999541e+01
2.655117500000000064e+01 1.586752546640000006e+01 9.679699999999999704e+01 9.342879999999999541e+01
2.655549999999999855e+01 1.586755468959999860e+01 9.679699999999999704e+01 9.342879999999999541e+01
2.655982500000000002e+01 1.586755468959999860e+01 9.679699999999999704e+01 9.342870000000000630e+01
2.656415000000000148e+01 1.586758391279999891e+01 9.679689999999999372e+01 9.342870000000000630e+01
2.656847499999999940e+01 1.586758391279999891e+01 9.679689999999999372e+01 9.342870000000000630e+01
2.657280000000000086e+01 1.586761313599999923e+01 9.679689999999999372e+01 9.342860000000000298e+01
2.657712499999999878e+01 1.586764235920000132e+01 9.679689999999999372e+01 9.342860000000000298e+01
2.658145000000000024e+01 1.586764235920000132e+01 9.679680000000000462e+01 9.342860000000000298e+01
2.658577500000000171e+01 1.586767158239999809e+01 9.679680000000000462e+01 9.342860000000000298e+01
2.659009999999999962e+01 1.586767158239999809e+01 9.679680000000000462e+01 9.342849999999999966e+01
2.659442500000000109e+01 1.586770080559999840e+01 9.679680000000000462e+01 9.342849999999999966e+01
2.659875000000000256e+01 1.586773002880000050e+01 9.679670000000000130e+01 9.342849999999999966e+01
2.660307500000000047e+01 1.586773002880000050e+01 9.679649999999999466e+01 9.342940000000000111e+01
2.660740000000000194e+01 1.586775925200000081e+01 9.679649999999999466e+01 9.342929999999999779e+01
2.661172499999999985e+01 1.586775925200000081e+01 9.679640000000000555e+01 9.342929999999999779e+01
2.661605000000000132e+01 1.586778847519999758e+01 9.679640000000000555e+01 9.342919999999999447e+01
2.662037500000000279e+01 1.586781769839999967e+01 9.679630000000000223e+01 9.342919999999999447e+01
2.662470000000000070e+01 1.586781769839999967e+01 9.679630000000000223e+01 9.342910000000000537e+01
2.662902500000000217e+01 1.586784692159999999e+01 9.679630000000000223e+01 9.342910000000000537e+01
2.663335000000000363e+01 1.586784692159999999e+01 9.679619999999999891e+01 9.342900000000000205e+01
2.663767500000000155e+01 1.586787614480000030e+01 9.679619999999999891e+01 9.342900000000000205e+01
2.664200000000000301e+01 1.586790536799999884e+01 9.679619999999999891e+01 9.342889999999999873e+01
2.664632500000000093e+01 1.586790536799999884e+01 9.679609999999999559e+01 9.342889999999999873e+01
2.665065000000000239e+01 1.586793459119999916e+01 9.679609999999999559e+01 9.342889999999999873e+01
2.665497500000000386e+01 1.586793459119999916e+01 9.679609999999999559e+01 9.342879999999999541e+01
2.665929999999999822e+01 1.586796381439999948e+01 9.679609999999999559e+01 9.342879999999999541e+01
2.666362499999999969e+01 1.586799303759999802e+01 9.679600000000000648e+01 9.342879999999999541e+01
2.666795000000000115e+01 1.586799303759999802e+01 9.679600000000000648e+01 9.342870000000000630e+01
2.667227499999999907e+01 1.586802226079999834e+01 9.679600000000000648e+01 9.342870000000000630e+01
2.667660000000000053e+01 1.586802226079999834e+01 9.679600000000000648e+01 9.342870000000000630e+01
2.668092499999999845e+01 1.586805148399999865e+01 9.679600000000000648e+01 9.342860000000000298e+01
2.668524999999999991e+01 1.586808070720000075e+01 9.679590000000000316e+01 9.342860000000000298e+01
2.668957500000000138e+01 1.586808070720000075e+01 9.679590000000000316e+01 9.342860000000000298e+01
2.669389999999999930e+01 1.586810993039999751e+01 9.679590000000000316e+01 9.342849999999999966e+01
2.669822500000000076e+01 1.586810993039999751e+01 9.679590000000000316e+01 9.342849999999999966e+01
2.670255000000000223e+01 1.586813915359999783e+01 9.679579999999999984e+01 9.342849999999999966e+01
2.670687500000000014e+01 1.586813915359999783e+01 9.679579999999999984e+01 9.342849999999999966e+01
2.671120000000000161e+01 1.586816837679999992e+01 9.679559999999999320e+01 9.342940000000000111e+01
2.671552499999999952e+01 1.586819760000000024e+01 9.679559999999999320e+01 9.342929999999999779e+01
2.671985000000000099e+01 1.586819760000000024e+01 9.679550000000000409e+01 9.342929999999999779e+01
2.672417500000000246e+01 1.586822682319999878e+01 9.679550000000000409e+01 9.342919999999999447e+01
2.672850000000000037e+01 1.586822682319999878e+01 9.679540000000000077e+01 9.342919999999999447e+01
2.673282500000000184e+01 1.586825604639999909e+01 9.679540000000000077e+01 9.342910000000000537e+01
2.673715000000000330e+01 1.586828526959999941e+01 9.679540000000000077e+01 9.342910000000000537e+01
2.674147500000000122e+01 1.586828526959999941e+01 9.679529999999999745e+01 9.342900000000000205e+01
2.674580000000000268e+01 1.586831449279999973e+01 9.679529999999999745e+01 9.342900000000000205e+01
2.675012500000000060e+01 1.586834371599999827e+01 9.679529999999999745e+01 9.342900000000000205e+01
2.675445000000000206e+01 1.586834371599999827e+01 9.679519999999999413e+01 9.342889999999999873e+01
2.675877500000000353e+01 1.586837293919999858e+01 9.679519999999999413e+01 9.342889999999999873e+01
2.676310000000000144e+01 1.586837293919999858e+01 9.679519999999999413e+01 9.342889999999999873e+01
2.676742500000000291e+01 1.586840216239999890e+01 9.679519999999999413e+01 9.342879999999999541e+01
2.677175000000000438e+01 1.586843138560000099e+01 9.679510000000000502e+01 9.342879999999999541e+01
2.677607499999999874e+01 1.586843138560000099e+01 9.679510000000000502e+01 9.342879999999999541e+01
2.678040000000000020e+01 1.586846060879999776e+01 9.679510000000000502e+01 9.342870000000000630e+01
2.678472499999999812e+01 1.586846060879999776e+01 9.679510000000000502e+01 9.342870000000000630e+01
2.678904999999999959e+01 1.586848983199999985e+01 9.679510000000000502e+01 9.342870000000000630e+01
2.679337500000000105e+01 1.586848983199999985e+01 9.679500000000000171e+01 9.342860000000000298e+01
2.679769999999999897e+01 1.586851905520000017e+01 9.679500000000000171e+01 9.342860000000000298e+01
2.680202500000000043e+01 1.586854827840000048e+01 9.679500000000000171e+01 9.342860000000000298e+01
2.680635000000000190e+01 1.586854827840000048e+01 9.679500000000000171e+01 9.342849999999999966e+01
2.681067499999999981e+01 1.586857750159999902e+01 9.679500000000000171e+01 9.342849999999999966e+01
2.681500000000000128e+01 1.586857750159999902e+01 9.679489999999999839e+01 9.342849999999999966e+01
2.681932499999999919e+01 1.586860672479999934e+01 9.679470000000000596e+01 9.342940000000000111e+01
2.682365000000000066e+01 1.586860672479999934e+01 9.679470000000000596e+01 9.342940000000000111e+01
2.682797500000000213e+01 1.586863594799999966e+01 9.679460000000000264e+01 9.342929999999999779e+01
2.683230000000000004e+01 1.586866517119999997e+01 9.679460000000000264e+01 9.342929999999999779e+01
2.683662500000000151e+01 1.586866517119999997e+01 9.679449999999999932e+01 9.342919999999999447e+01
2.684095000000000297e+01 1.586869439439999852e+01 9.679449999999999932e+01 9.342919999999999447e+01
2.684527500000000089e+01 1.586869439439999852e+01 9.679449999999999932e+01 9.342910000000000537e+01
2.684960000000000235e+01 1.586872361759999883e+01 9.679439999999999600e+01 9.342910000000000537e+01
2.685392500000000027e+01 1.586875284080000093e+01 9.679439999999999600e+01 9.342900000000000205e+01
2.685825000000000173e+01 1.586875284080000093e+01 9.679439999999999600e+01 9.342900000000000205e+01
2.686257500000000320e+01 1.586878206399999769e+01 9.679430000000000689e+01 9.342900000000000205e+01
2.686690000000000111e+01 1.586878206399999769e+01 9.679430000000000689e+01 9.342889999999999873e+01
2.687122500000000258e+01 1.586881128719999801e+01 9.679430000000000689e+01 9.342889999999999873e+01
2.687555000000000405e+01 1.586884051040000010e+01 9.679430000000000689e+01 9.342889999999999873e+01
2.687987500000000196e+01 1.586884051040000010e+01 9.679420000000000357e+01 9.342879999999999541e+01
2.688420000000000343e+01 1.586886973360000042e+01 9.679420000000000357e+01 9.342879999999999541e+01
2.688852499999999779e+01 1.586886973360000042e+01 9.679420000000000357e+01 9.342879999999999541e+01
2.689284999999999926e+01 1.586889895679999718e+01 9.679420000000000357e+01 9.342870000000000630e+01
2.689717500000000072e+01 1.586889895679999718e+01 9.679420000000000357e+01 9.342870000000000630e+01
2.690149999999999864e+01 1.586892817999999927e+01 9.679410000000000025e+01 9.342870000000000630e+01
2.690582500000000010e+01 1.586895740319999959e+01 9.679410000000000025e+01 9.342860000000000298e+01
2.691015000000000157e+01 1.586895740319999959e+01 9.679410000000000025e+01 9.342860000000000298e+01
2.691447499999999948e+01 1.586898662639999991e+01 9.679410000000000025e+01 9.342860000000000298e+01
2.691880000000000095e+01 1.586898662639999991e+01 9.679399999999999693e+01 9.342860000000000298e+01
2.692312499999999886e+01 1.586901584959999845e+01 9.679399999999999693e+01 9.342849999999999966e+01
2.692745000000000033e+01 1.586901584959999845e+01 9.679380000000000450e+01 9.342950000000000443e+01
2.693177500000000180e+01 1.586904507279999876e+01 9.679380000000000450e+01 9.342940000000000111e+01
2.693609999999999971e+01 1.586907429599999908e+01 9.679370000000000118e+01 9.342929999999999779e+01
2.694042500000000118e+01 1.586907429599999908e+01 9.679370000000000118e+01 9.342929999999999779e+01
2.694475000000000264e+01 1.586910351920000117e+01 9.679370000000000118e+01 9.342919999999999447e+01
2.694907500000000056e+01 1.586910351920000117e+01 9.679359999999999786e+01 9.342919999999999447e+01
2.695340000000000202e+01 1.586913274239999794e+01 9.679359999999999786e+01 9.342910000000000537e+01
2.695772499999999994e+01 1.586916196559999825e+01 9.679359999999999786e+01 9.342910000000000537e+01
2.696205000000000140e+01 1.586916196559999825e+01 9.679349999999999454e+01 9.342910000000000537e+01
2.696637500000000287e+01 1.586919118880000035e+01 9.679349999999999454e+01 9.342900000000000205e+01
2.697070000000000078e+01 1.586919118880000035e+01 9.679349999999999454e+01 9.342900000000000205e+01
2.697502500000000225e+01 1.586922041200000066e+01 9.679349999999999454e+01 9.342889999999999873e+01
2.697935000000000372e+01 1.586922041200000066e+01 9.679340000000000543e+01 9.342889999999999873e+01
2.698367500000000163e+01 1.586924963519999743e+01 9.679340000000000543e+01 9.342889999999999873e+01
2.698800000000000310e+01 1.586927885839999952e+01 9.679340000000000543e+01 9.342889999999999873e+01
2.699232500000000101e+01 1.586927885839999952e+01 9.679340000000000543e+01 9.342879999999999541e+01
2.699665000000000248e+01 1.586930808159999984e+01 9.679330000000000211e+01 9.342879999999999541e+01
2.700097500000000394e+01 1.586930808159999984e+01 9.679330000000000211e+01 9.342879999999999541e+01
2.700530000000000186e+01 1.586933730480000015e+01 9.679330000000000211e+01 9.342870000000000630e+01
2.700962500000000333e+01 1.586933730480000015e+01 9.679330000000000211e+01 9.342870000000000630e+01
2.701395000000000124e+01 1.586936652799999870e+01 9.679319999999999879e+01 9.342870000000000630e+01
2.701827499999999915e+01 1.586936652799999870e+01 9.679319999999999879e+01 9.342860000000000298e+01
2.702260000000000062e+01 1.586939575119999901e+01 9.679319999999999879e+01 9.342860000000000298e+01
2.702692499999999853e+01 1.586942497439999933e+01 9.679319999999999879e+01 9.342860000000000298e+01
2.703125000000000000e+01 1.586942497439999933e+01 9.679319999999999879e+01 9.342860000000000298e+01
2.703557500000000147e+01 1.586945419760000142e+01 9.679300000000000637e+01 9.342950000000000443e+01
2.703989999999999938e+01 1.586945419760000142e+01 9.679300000000000637e+01 9.342940000000000111e+01
2.704422500000000085e+01 1.586948342079999819e+01 9.679290000000000305e+01 9.342940000000000111e+01
2.704854999999999876e+01 1.586948342079999819e+01 9.679290000000000305e+01 9.342929999999999779e+01
2.705287500000000023e+01 1.586951264399999850e+01 9.679279999999999973e+01 9.342919999999999447e+01
2.705720000000000169e+01 1.586954186720000060e+01 9.679279999999999973e+01 9.342919999999999447e+01
2.706152499999999961e+01 1.586954186720000060e+01 9.679269999999999641e+01 9.342919999999999447e+01
2.706585000000000107e+01 1.586957109039999736e+01 9.679269999999999641e+01 9.342910000000000537e+01
2.707017500000000254e+01 1.586957109039999736e+01 9.679269999999999641e+01 9.342910000000000537e+01
2.707450000000000045e+01 1.586960031359999768e+01 9.679269999999999641e+01 9.342900000000000205e+01
2.707882500000000192e+01 1.586962953679999977e+01 9.679259999999999309e+01 9.342900000000000205e+01
2.708314999999999984e+01 1.586962953679999977e+01 9.679259999999999309e+01 9.342900000000000205e+01
2.708747500000000130e+01 1.586965876000000009e+01 9.679259999999999309e+01 9.342889999999999873e+01
2.709180000000000277e+01 1.586965876000000009e+01 9.679250000000000398e+01 9.342889999999999873e+01
2.709612500000000068e+01 1.586968798319999863e+01 9.679250000000000398e+01 9.342889999999999873e+01
2.710045000000000215e+01 1.586968798319999863e+01 9.679250000000000398e+01 9.342879999999999541e+01
2.710477500000000362e+01 1.586971720639999894e+01 9.679250000000000398e+01 9.342879999999999541e+01
2.710910000000000153e+01 1.586971720639999894e+01 9.679250000000000398e+01 9.342879999999999541e+01
2.711342500000000300e+01 1.586974642959999926e+01 9.679240000000000066e+01 9.342879999999999541e+01
2.711775000000000091e+01 1.586977565279999958e+01 9.679240000000000066e+01 9.342870000000000630e+01
2.712207500000000238e+01 1.586977565279999958e+01 9.679240000000000066e+01 9.342870000000000630e+01
2.712640000000000384e+01 1.586980487599999812e+01 9.679240000000000066e+01 9.342870000000000630e+01
2.713072499999999820e+01 1.586980487599999812e+01 9.679240000000000066e+01 9.342860000000000298e+01
2.713504999999999967e+01 1.586983409919999843e+01 9.679229999999999734e+01 9.342860000000000298e+01
2.713937500000000114e+01 1.586983409919999843e+01 9.679229999999999734e+01 9.342860000000000298e+01
2.714369999999999905e+01 1.586977565279999958e+01 9.679210000000000491e+01 9.343099999999999739e+01
2.714802500000000052e+01 1.586974642959999926e+01 9.679210000000000491e+01 9.343080000000000496e+01
2.715234999999999843e+01 1.586977565279999958e+01 9.679200000000000159e+01 9.343049999999999500e+01
2.715667499999999990e+01 1.586977565279999958e+01 9.679200000000000159e+01 9.343059999999999832e+01
2.716100000000000136e+01 1.586980487599999812e+01 9.679200000000000159e+01 9.343030000000000257e+01
2.716532499999999928e+01 1.586980487599999812e+01 9.679189999999999827e+01 9.343049999999999500e+01
2.716965000000000074e+01 1.586983409919999843e+01 9.679189999999999827e+01 9.343030000000000257e+01
2.717397500000000221e+01 1.586983409919999843e+01 9.679189999999999827e+01 9.343040000000000589e+01
2.717830000000000013e+01 1.586986332239999875e+01 9.679179999999999495e+01 9.343019999999999925e+01
2.718262500000000159e+01 1.586986332239999875e+01 9.679179999999999495e+01 9.343040000000000589e+01
2.718694999999999951e+01 1.586986332239999875e+01 9.679179999999999495e+01 9.343019999999999925e+01
2.719127500000000097e+01 1.586989254560000084e+01 9.679179999999999495e+01 9.343030000000000257e+01
2.719560000000000244e+01 1.586989254560000084e+01 9.679170000000000584e+01 9.343019999999999925e+01
2.719992500000000035e+01 1.586992176879999761e+01 9.679170000000000584e+01 9.343030000000000257e+01
2.720425000000000182e+01 1.586992176879999761e+01 9.679170000000000584e+01 9.343019999999999925e+01
2.720857500000000329e+01 1.586995099199999970e+01 9.679170000000000584e+01 9.343019999999999925e+01
2.721290000000000120e+01 1.586995099199999970e+01 9.679160000000000252e+01 9.343009999999999593e+01
2.721722500000000267e+01 1.586998021520000002e+01 9.679160000000000252e+01 9.343019999999999925e+01
2.722155000000000058e+01 1.586998021520000002e+01 9.679160000000000252e+01 9.343009999999999593e+01
2.722587500000000205e+01 1.586998021520000002e+01 9.679160000000000252e+01 9.343019999999999925e+01
2.723020000000000351e+01 1.587000943840000033e+01 9.679160000000000252e+01 9.343009999999999593e+01
2.723452500000000143e+01 1.587000943840000033e+01 9.679160000000000252e+01 9.343009999999999593e+01
2.723885000000000289e+01 1.587003866159999887e+01 9.679149999999999920e+01 9.343009999999999593e+01
2.724317500000000436e+01 1.587003866159999887e+01 9.679149999999999920e+01 9.343009999999999593e+01
2.724749999999999872e+01 1.587006788479999919e+01 9.679149999999999920e+01 9.343000000000000682e+01
2.725182500000000019e+01 1.586992176879999761e+01 9.679130000000000678e+01 9.343370000000000175e+01
2.725614999999999810e+01 1.586989254560000084e+01 9.679130000000000678e+01 9.343290000000000362e+01
2.726047499999999957e+01 1.586995099199999970e+01 9.679130000000000678e+01 9.343250000000000455e+01
2.726480000000000103e+01 1.586995099199999970e+01 9.679120000000000346e+01 9.343240000000000123e+01
2.726912499999999895e+01 1.586998021520000002e+01 9.679120000000000346e+01 9.343210000000000548e+01
2.727345000000000041e+01 1.586998021520000002e+01 9.679110000000000014e+01 9.343219999999999459e+01
2.727777500000000188e+01 1.587000943840000033e+01 9.679110000000000014e+01 9.343189999999999884e+01
2.728209999999999980e+01 1.587003866159999887e+01 9.679110000000000014e+01 9.343200000000000216e+01
2.728642500000000126e+01 1.587003866159999887e+01 9.679110000000000014e+01 9.343179999999999552e+01
2.729074999999999918e+01 1.587006788479999919e+01 9.679099999999999682e+01 9.343189999999999884e+01
2.729507500000000064e+01 1.587009710799999951e+01 9.679099999999999682e+01 9.343170000000000641e+01
2.729940000000000211e+01 1.587009710799999951e+01 9.679099999999999682e+01 9.343179999999999552e+01
2.730372500000000002e+01 1.587012633119999983e+01 9.679099999999999682e+01 9.343160000000000309e+01
2.730805000000000149e+01 1.587012633119999983e+01 9.679089999999999350e+01 9.343170000000000641e+01
2.731237500000000296e+01 1.587015555439999837e+01 9.679089999999999350e+01 9.343160000000000309e+01
2.731670000000000087e+01 1.587015555439999837e+01 9.679089999999999350e+01 9.343160000000000309e+01
2.732102500000000234e+01 1.587015555439999837e+01 9.679089999999999350e+01 9.343149999999999977e+01
2.732535000000000025e+01 1.587018477759999868e+01 9.679089999999999350e+01 9.343160000000000309e+01
2.732967500000000172e+01 1.587018477759999868e+01 9.679089999999999350e+01 9.343149999999999977e+01
2.733400000000000318e+01 1.587021400080000078e+01 9.679080000000000439e+01 9.343149999999999977e+01
2.733832500000000110e+01 1.587021400080000078e+01 9.679080000000000439e+01 9.343139999999999645e+01
2.734265000000000256e+01 1.587024322400000109e+01 9.679080000000000439e+01 9.343149999999999977e+01
2.734697500000000403e+01 1.587024322400000109e+01 9.679080000000000439e+01 9.343139999999999645e+01
2.735130000000000194e+01 1.587027244719999786e+01 9.679080000000000439e+01 9.343139999999999645e+01
2.735562500000000341e+01 1.587027244719999786e+01 9.679070000000000107e+01 9.343139999999999645e+01
2.735994999999999777e+01 1.587018477759999868e+01 9.679070000000000107e+01 9.343460000000000321e+01
2.736427499999999924e+01 1.587018477759999868e+01 9.679080000000000439e+01 9.343439999999999657e+01
2.736860000000000070e+01 1.587021400080000078e+01 9.679070000000000107e+01 9.343399999999999750e+01
2.737292499999999862e+01 1.587021400080000078e+01 9.679070000000000107e+01 9.343399999999999750e+01
2.737725000000000009e+01 1.587024322400000109e+01 9.679059999999999775e+01 9.343370000000000175e+01
2.738157500000000155e+01 1.587027244719999786e+01 9.679059999999999775e+01 9.343380000000000507e+01
2.738589999999999947e+01 1.587027244719999786e+01 9.679049999999999443e+01 9.343359999999999843e+01
2.739022500000000093e+01 1.587030167039999995e+01 9.679049999999999443e+01 9.343359999999999843e+01
2.739454999999999885e+01 1.587033089360000027e+01 9.679049999999999443e+01 9.343349999999999511e+01
2.739887500000000031e+01 1.587033089360000027e+01 9.679049999999999443e+01 9.343349999999999511e+01
2.740320000000000178e+01 1.587036011679999703e+01 9.679040000000000532e+01 9.343340000000000600e+01
2.740752499999999969e+01 1.587036011679999703e+01 9.679040000000000532e+01 9.343340000000000600e+01
2.741185000000000116e+01 1.587038933999999912e+01 9.679040000000000532e+01 9.343330000000000268e+01
2.741617500000000263e+01 1.587038933999999912e+01 9.679040000000000532e+01 9.343330000000000268e+01
2.742050000000000054e+01 1.587041856319999944e+01 9.679040000000000532e+01 9.343330000000000268e+01
2.742482500000000201e+01 1.587041856319999944e+01 9.679040000000000532e+01 9.343330000000000268e+01
2.742914999999999992e+01 1.587044778639999976e+01 9.679030000000000200e+01 9.343319999999999936e+01
2.743347500000000139e+01 1.587044778639999976e+01 9.679030000000000200e+01 9.343319999999999936e+01
2.743780000000000285e+01 1.587044778639999976e+01 9.679030000000000200e+01 9.343319999999999936e+01
2.744212500000000077e+01 1.587047700959999830e+01 9.679030000000000200e+01 9.343319999999999936e+01
2.744645000000000223e+01 1.587047700959999830e+01 9.679030000000000200e+01 9.343309999999999604e+01
2.745077500000000370e+01 1.587050623279999861e+01 9.679030000000000200e+01 9.343309999999999604e+01
2.745510000000000161e+01 1.587050623279999861e+01 9.679019999999999868e+01 9.343309999999999604e+01
2.745942500000000308e+01 1.587053545599999893e+01 9.679019999999999868e+01 9.343309999999999604e+01
2.746375000000000099e+01 1.587053545599999893e+01 9.679019999999999868e+01 9.343300000000000693e+01
2.746807500000000246e+01 1.587050623279999861e+01 9.679019999999999868e+01 9.343600000000000705e+01
2.747240000000000393e+01 1.587047700959999830e+01 9.679019999999999868e+01 9.343600000000000705e+01
2.747672500000000184e+01 1.587050623279999861e+01 9.679019999999999868e+01 9.343569999999999709e+01
2.748104999999999976e+01 1.587053545599999893e+01 9.679009999999999536e+01 9.343569999999999709e+01
2.748537500000000122e+01 1.587053545599999893e+01 9.679009999999999536e+01 9.343550000000000466e+01
2.748969999999999914e+01 1.587056467920000102e+01 9.679009999999999536e+01 9.343550000000000466e+01
2.749402500000000060e+01 1.587056467920000102e+01 9.679000000000000625e+01 9.343540000000000134e+01
2.749834999999999852e+01 1.587059390239999779e+01 9.679000000000000625e+01 9.343540000000000134e+01
2.750267499999999998e+01 1.587062312559999810e+01 9.679000000000000625e+01 9.343529999999999802e+01
2.750700000000000145e+01 1.587062312559999810e+01 9.679000000000000625e+01 9.343529999999999802e+01
2.751132499999999936e+01 1.587065234880000020e+01 9.678990000000000293e+01 9.343529999999999802e+01
2.751565000000000083e+01 1.587065234880000020e+01 9.678990000000000293e+01 9.343519999999999470e+01
2.751997500000000230e+01 1.587068157200000051e+01 9.678990000000000293e+01 9.343519999999999470e+01
2.752430000000000021e+01 1.587068157200000051e+01 9.678990000000000293e+01 9.343519999999999470e+01
2.752862500000000168e+01 1.587068157200000051e+01 9.678990000000000293e+01 9.343510000000000559e+01
2.753294999999999959e+01 1.587071079519999728e+01 9.678979999999999961e+01 9.343510000000000559e+01
2.753727500000000106e+01 1.587071079519999728e+01 9.678979999999999961e+01 9.343510000000000559e+01
2.754160000000000252e+01 1.587074001839999937e+01 9.678979999999999961e+01 9.343500000000000227e+01
2.754592500000000044e+01 1.587074001839999937e+01 9.678979999999999961e+01 9.343500000000000227e+01
2.755025000000000190e+01 1.587076924159999969e+01 9.678979999999999961e+01 9.343500000000000227e+01
2.755457500000000337e+01 1.587076924159999969e+01 9.678979999999999961e+01 9.343500000000000227e+01
2.755890000000000128e+01 1.587079846480000000e+01 9.678969999999999629e+01 9.343489999999999895e+01
2.756322500000000275e+01 1.587079846480000000e+01 9.678969999999999629e+01 9.343489999999999895e+01
2.756755000000000067e+01 1.587082768799999855e+01 9.678969999999999629e+01 9.343489999999999895e+01
2.757187500000000213e+01 1.587082768799999855e+01 9.678969999999999629e+01 9.343489999999999895e+01
2.757620000000000360e+01 1.587079846480000000e+01 9.678969999999999629e+01 9.343750000000000000e+01
2.758052500000000151e+01 1.587079846480000000e+01 9.678969999999999629e+01 9.343750000000000000e+01
2.758485000000000298e+01 1.587082768799999855e+01 9.678959999999999297e+01 9.343729999999999336e+01
2.758917500000000089e+01 1.587082768799999855e+01 9.678959999999999297e+01 9.343729999999999336e+01
2.759350000000000236e+01 1.587085691119999886e+01 9.678950000000000387e+01 9.343720000000000425e+01
2.759782500000000383e+01 1.587085691119999886e+01 9.678950000000000387e+01 9.343710000000000093e+01
2.760214999999999819e+01 1.587088613439999918e+01 9.678950000000000387e+01 9.343710000000000093e+01
2.760647499999999965e+01 1.587088613439999918e+01 9.678950000000000387e+01 9.343699999999999761e+01
2.761080000000000112e+01 1.587091535760000127e+01 9.678940000000000055e+01 9.343699999999999761e+01
2.761512499999999903e+01 1.587091535760000127e+01 9.678940000000000055e+01 9.343689999999999429e+01
2.761945000000000050e+01 1.587094458079999804e+01 9.678940000000000055e+01 9.343689999999999429e+01
2.762377499999999841e+01 1.587094458079999804e+01 9.678940000000000055e+01 9.343689999999999429e+01
2.762809999999999988e+01 1.587097380399999835e+01 9.678940000000000055e+01 9.343680000000000518e+01
2.763242500000000135e+01 1.587097380399999835e+01 9.678929999999999723e+01 9.343680000000000518e+01
2.763674999999999926e+01 1.587100302720000045e+01 9.678929999999999723e+01 9.343680000000000518e+01
2.764107500000000073e+01 1.587100302720000045e+01 9.678929999999999723e+01 9.343670000000000186e+01
2.764540000000000219e+01 1.587103225040000076e+01 9.678929999999999723e+01 9.343670000000000186e+01
2.764972500000000011e+01 1.587103225040000076e+01 9.678929999999999723e+01 9.343670000000000186e+01
2.765405000000000157e+01 1.587103225040000076e+01 9.678929999999999723e+01 9.343670000000000186e+01
2.765837499999999949e+01 1.587106147359999753e+01 9.678919999999999391e+01 9.343659999999999854e+01
2.766270000000000095e+01 1.587106147359999753e+01 9.678919999999999391e+01 9.343659999999999854e+01
2.766702500000000242e+01 1.587109069679999962e+01 9.678919999999999391e+01 9.343659999999999854e+01
2.767135000000000034e+01 1.587109069679999962e+01 9.678919999999999391e+01 9.343659999999999854e+01
2.767567500000000180e+01 1.587111991999999994e+01 9.678919999999999391e+01 9.343649999999999523e+01
2.768000000000000327e+01 1.587111991999999994e+01 9.678919999999999391e+01 9.343649999999999523e+01
2.768432500000000118e+01 1.587111991999999994e+01 9.678910000000000480e+01 9.343899999999999295e+01
2.768865000000000265e+01 1.587109069679999962e+01 9.678910000000000480e+01 9.343899999999999295e+01
2.769297500000000056e+01 1.587111991999999994e+01 9.678900000000000148e+01 9.343880000000000052e+01
2.769730000000000203e+01 1.587114914319999670e+01 9.678900000000000148e+01 9.343880000000000052e+01
2.770162500000000350e+01 1.587114914319999670e+01 9.678889999999999816e+01 9.343869999999999720e+01
2.770595000000000141e+01 1.587117836639999879e+01 9.678889999999999816e+01 9.343859999999999388e+01
2.771027500000000288e+01 1.587117836639999879e+01 9.678889999999999816e+01 9.343859999999999388e+01
2.771460000000000434e+01 1.587120758959999911e+01 9.678889999999999816e+01 9.343850000000000477e+01
2.771892499999999870e+01 1.587120758959999911e+01 9.678879999999999484e+01 9.343850000000000477e+01
2.772325000000000017e+01 1.587123681279999943e+01 9.678879999999999484e+01 9.343850000000000477e+01
2.772757499999999808e+01 1.587123681279999943e+01 9.678879999999999484e+01 9.343840000000000146e+01
2.773189999999999955e+01 1.587126603599999797e+01 9.678879999999999484e+01 9.343840000000000146e+01
2.773622500000000102e+01 1.587126603599999797e+01 9.678870000000000573e+01 9.343840000000000146e+01
2.774054999999999893e+01 1.587126603599999797e+01 9.678870000000000573e+01 9.343829999999999814e+01
2.774487500000000040e+01 1.587129525919999828e+01 9.678870000000000573e+01 9.343829999999999814e+01
2.774920000000000186e+01 1.587129525919999828e+01 9.678870000000000573e+01 9.343829999999999814e+01
2.775352499999999978e+01 1.587132448239999860e+01 9.678870000000000573e+01 9.343829999999999814e+01
2.775785000000000124e+01 1.587132448239999860e+01 9.678870000000000573e+01 9.343819999999999482e+01
2.776217499999999916e+01 1.587135370560000069e+01 9.678860000000000241e+01 9.343819999999999482e+01
2.776650000000000063e+01 1.587135370560000069e+01 9.678860000000000241e+01 9.343819999999999482e+01
2.777082500000000209e+01 1.587138292879999746e+01 9.678860000000000241e+01 9.343819999999999482e+01
2.777515000000000001e+01 1.587138292879999746e+01 9.678860000000000241e+01 9.343810000000000571e+01
2.777947500000000147e+01 1.587138292879999746e+01 9.678860000000000241e+01 9.343810000000000571e+01
2.778380000000000294e+01 1.587141215199999777e+01 9.678860000000000241e+01 9.343810000000000571e+01
2.778812500000000085e+01 1.587141215199999777e+01 9.678849999999999909e+01 9.343810000000000571e+01
2.779245000000000232e+01 1.587141215199999777e+01 9.678839999999999577e+01 9.344029999999999347e+01
2.779677500000000023e+01 1.587141215199999777e+01 9.678839999999999577e+01 9.344029999999999347e+01
2.780110000000000170e+01 1.587144137519999987e+01 9.678839999999999577e+01 9.344020000000000437e+01
2.780542500000000317e+01 1.587144137519999987e+01 9.678839999999999577e+01 9.344010000000000105e+01
2.780975000000000108e+01 1.587147059840000018e+01 9.678830000000000666e+01 9.343999999999999773e+01
2.781407500000000255e+01 1.587147059840000018e+01 9.678830000000000666e+01 9.343999999999999773e+01
2.781840000000000401e+01 1.587149982159999873e+01 9.678820000000000334e+01 9.343989999999999441e+01
2.782272500000000193e+01 1.587149982159999873e+01 9.678820000000000334e+01 9.343989999999999441e+01
2.782705000000000339e+01 1.587152904479999904e+01 9.678820000000000334e+01 9.343989999999999441e+01
2.783137499999999775e+01 1.587152904479999904e+01 9.678820000000000334e+01 9.343980000000000530e+01
2.783569999999999922e+01 1.587152904479999904e+01 9.678810000000000002e+01 9.343980000000000530e+01
2.784002500000000069e+01 1.587155826799999936e+01 9.678810000000000002e+01 9.343980000000000530e+01
2.784434999999999860e+01 1.587155826799999936e+01 9.678810000000000002e+01 9.343970000000000198e+01
2.784867500000000007e+01 1.587158749119999968e+01 9.678810000000000002e+01 9.343970000000000198e+01
2.785300000000000153e+01 1.587158749119999968e+01 9.678810000000000002e+01 9.343970000000000198e+01
2.785732499999999945e+01 1.587161671439999822e+01 9.678810000000000002e+01 9.343970000000000198e+01
2.786165000000000092e+01 1.587161671439999822e+01 9.678799999999999670e+01 9.343959999999999866e+01
2.786597499999999883e+01 1.587164593759999853e+01 9.678799999999999670e+01 9.343959999999999866e+01
2.787030000000000030e+01 1.587164593759999853e+01 9.678799999999999670e+01 9.343959999999999866e+01
2.787462500000000176e+01 1.587164593759999853e+01 9.678799999999999670e+01 9.343959999999999866e+01
2.787894999999999968e+01 1.587167516079999885e+01 9.678799999999999670e+01 9.343949999999999534e+01
2.788327500000000114e+01 1.587167516079999885e+01 9.678799999999999670e+01 9.343949999999999534e+01
2.788760000000000261e+01 1.587170438400000094e+01 9.678789999999999338e+01 9.343949999999999534e+01
2.789192500000000052e+01 1.587170438400000094e+01 9.678789999999999338e+01 9.343949999999999534e+01
2.789625000000000199e+01 1.587170438400000094e+01 9.678789999999999338e+01 9.343949999999999534e+01
2.790057499999999990e+01 1.587170438400000094e+01 9.678780000000000427e+01 9.344140000000000157e+01
2.790490000000000137e+01 1.587170438400000094e+01 9.678780000000000427e+01 9.344140000000000157e+01
2.790922500000000284e+01 1.587173360719999771e+01 9.678770000000000095e+01 9.344129999999999825e+01
2.791355000000000075e+01 1.587173360719999771e+01 9.678770000000000095e+01 9.344129999999999825e+01
2.791787500000000222e+01 1.587176283039999980e+01 9.678770000000000095e+01 9.344119999999999493e+01
2.792220000000000368e+01 1.587176283039999980e+01 9.678759999999999764e+01 9.344119999999999493e+01
2.792652500000000160e+01 1.587179205360000012e+01 9.678759999999999764e+01 9.344110000000000582e+01
2.793085000000000306e+01 1.587179205360000012e+01 9.678759999999999764e+01 9.344110000000000582e+01
2.793517500000000098e+01 1.587182127680000043e+01 9.678759999999999764e+01 9.344100000000000250e+01
2.793950000000000244e+01 1.587182127680000043e+01 9.678749999999999432e+01 9.344100000000000250e+01
2.794382500000000391e+01 1.587185049999999897e+01 9.678749999999999432e+01 9.344100000000000250e+01
2.794814999999999827e+01 1.587185049999999897e+01 9.678749999999999432e+01 9.344089999999999918e+01
2.795247499999999974e+01 1.587187972319999929e+01 9.678749999999999432e+01 9.344089999999999918e+01
2.795680000000000121e+01 1.587187972319999929e+01 9.678749999999999432e+01 9.344089999999999918e+01
2.796112499999999912e+01 1.587190894639999961e+01 9.678740000000000521e+01 9.344079999999999586e+01
2.796545000000000059e+01 1.587190894639999961e+01 9.678740000000000521e+01 9.344079999999999586e+01
2.796977499999999850e+01 1.587193816959999992e+01 9.678740000000000521e+01 9.344079999999999586e+01
2.797409999999999997e+01 1.587193816959999992e+01 9.678740000000000521e+01 9.344079999999999586e+01
2.797842500000000143e+01 1.587193816959999992e+01 9.678740000000000521e+01 9.344070000000000675e+01
2.798274999999999935e+01 1.587196739279999846e+01 9.678740000000000521e+01 9.344070000000000675e+01
2.798707500000000081e+01 1.587196739279999846e+01 9.678730000000000189e+01 9.344070000000000675e+01
2.799140000000000228e+01 1.587199661599999878e+01 9.678730000000000189e+01 9.344070000000000675e+01
2.799572500000000019e+01 1.587199661599999878e+01 9.678730000000000189e+01 9.344060000000000343e+01
2.800005000000000166e+01 1.587199661599999878e+01 9.678730000000000189e+01 9.344060000000000343e+01
2.800437499999999957e+01 1.587202583920000087e+01 9.678730000000000189e+01 9.344060000000000343e+01
2.800870000000000104e+01 1.587202583920000087e+01 9.678719999999999857e+01 9.344240000000000634e+01
2.801302500000000251e+01 1.587202583920000087e+01 9.678719999999999857e+01 9.344240000000000634e+01
2.801735000000000042e+01 1.587205506239999764e+01 9.678709999999999525e+01 9.344240000000000634e+01
2.802167500000000189e+01 1.587205506239999764e+01 9.678709999999999525e+01 9.344230000000000302e+01
2.802600000000000335e+01 1.587205506239999764e+01 9.678700000000000614e+01 9.344230000000000302e+01
2.803032500000000127e+01 1.587208428559999795e+01 9.678700000000000614e+01 9.344219999999999970e+01
2.803465000000000273e+01 1.587208428559999795e+01 9.678700000000000614e+01 9.344219999999999970e+01
2.803897500000000065e+01 1.587211350880000005e+01 9.678700000000000614e+01 9.344209999999999638e+01
2.804330000000000211e+01 1.587211350880000005e+01 9.678690000000000282e+01 9.344209999999999638e+01
2.804762500000000358e+01 1.587214273200000036e+01 9.678690000000000282e+01 9.344199999999999307e+01
2.805195000000000149e+01 1.587214273200000036e+01 9.678690000000000282e+01 9.344199999999999307e+01
2.805627500000000296e+01 1.587217195519999713e+01 9.678690000000000282e+01 9.344199999999999307e+01
2.806060000000000443e+01 1.587217195519999713e+01 9.678690000000000282e+01 9.344199999999999307e+01
2.806492500000000234e+01 1.587220117839999922e+01 9.678679999999999950e+01 9.344190000000000396e+01
2.806925000000000381e+01 1.587220117839999922e+01 9.678679999999999950e+01 9.344190000000000396e+01
2.807357499999999817e+01 1.587220117839999922e+01 9.678679999999999950e+01 9.344190000000000396e+01
2.807789999999999964e+01 1.587223040159999954e+01 9.678679999999999950e+01 9.344190000000000396e+01
2.808222500000000110e+01 1.587223040159999954e+01 9.678679999999999950e+01 9.344180000000000064e+01
2.808654999999999902e+01 1.587225962479999986e+01 9.678679999999999950e+01 9.344180000000000064e+01
2.809087500000000048e+01 1.587225962479999986e+01 9.678669999999999618e+01 9.344180000000000064e+01
2.809520000000000195e+01 1.587228884799999840e+01 9.678669999999999618e+01 9.344180000000000064e+01
2.809952499999999986e+01 1.587228884799999840e+01 9.678669999999999618e+01 9.344169999999999732e+01
2.810385000000000133e+01 1.587228884799999840e+01 9.678669999999999618e+01 9.344169999999999732e+01
2.810817499999999924e+01 1.587231807119999871e+01 9.678669999999999618e+01 9.344169999999999732e+01
2.811250000000000071e+01 1.587231807119999871e+01 9.678669999999999618e+01 9.344169999999999732e+01
2.811682500000000218e+01 1.587231807119999871e+01 9.678650000000000375e+01 9.344329999999999359e+01
2.812115000000000009e+01 1.587231807119999871e+01 9.678650000000000375e+01 9.344329999999999359e+01
2.812547500000000156e+01 1.587234729439999903e+01 9.678650000000000375e+01 9.344320000000000448e+01
2.812979999999999947e+01 1.587234729439999903e+01 9.678650000000000375e+01 9.344320000000000448e+01
2.813412500000000094e+01 1.587237651760000112e+01 9.678640000000000043e+01 9.344310000000000116e+01
2.813845000000000240e+01 1.587237651760000112e+01 9.678640000000000043e+01 9.344310000000000116e+01
2.814277500000000032e+01 1.587240574079999789e+01 9.678640000000000043e+01 9.344310000000000116e+01
2.814710000000000178e+01 1.587240574079999789e+01 9.678629999999999711e+01 9.344299999999999784e+01
2.815142500000000325e+01 1.587243496399999820e+01 9.678629999999999711e+01 9.344299999999999784e+01
2.815575000000000117e+01 1.587243496399999820e+01 9.678629999999999711e+01 9.344289999999999452e+01
2.816007500000000263e+01 1.587246418720000030e+01 9.678629999999999711e+01 9.344289999999999452e+01
2.816440000000000055e+01 1.587246418720000030e+01 9.678629999999999711e+01 9.344289999999999452e+01
2.816872500000000201e+01 1.587246418720000030e+01 9.678619999999999379e+01 9.344289999999999452e+01
2.817305000000000348e+01 1.587249341040000061e+01 9.678619999999999379e+01 9.344280000000000541e+01
2.817737500000000139e+01 1.587249341040000061e+01 9.678619999999999379e+01 9.344280000000000541e+01
2.818170000000000286e+01 1.587252263359999738e+01 9.678619999999999379e+01 9.344280000000000541e+01
2.818602500000000433e+01 1.587252263359999738e+01 9.678619999999999379e+01 9.344280000000000541e+01
2.819034999999999869e+01 1.587255185679999947e+01 9.678619999999999379e+01 9.344270000000000209e+01
2.819467500000000015e+01 1.587255185679999947e+01 9.678610000000000468e+01 9.344270000000000209e+01
2.819899999999999807e+01 1.587255185679999947e+01 9.678610000000000468e+01 9.344270000000000209e+01
2.820332499999999953e+01 1.587258107999999979e+01 9.678610000000000468e+01 9.344270000000000209e+01
2.820765000000000100e+01 1.587258107999999979e+01 9.678610000000000468e+01 9.344259999999999877e+01
2.821197499999999891e+01 1.587261030320000010e+01 9.678610000000000468e+01 9.344259999999999877e+01
2.821630000000000038e+01 1.587261030320000010e+01 9.678600000000000136e+01 9.344259999999999877e+01
2.822062500000000185e+01 1.587261030320000010e+01 9.678600000000000136e+01 9.344259999999999877e+01
2.822494999999999976e+01 1.587263952639999864e+01 9.678589999999999804e+01 9.344400000000000261e+01
2.822927500000000123e+01 1.587263952639999864e+01 9.678600000000000136e+01 9.344400000000000261e+01
2.823359999999999914e+01 1.587263952639999864e+01 9.678589999999999804e+01 9.344400000000000261e+01
2.823792500000000061e+01 1.587266874959999896e+01 9.678589999999999804e+01 9.344389999999999930e+01
2.824225000000000207e+01 1.587266874959999896e+01 9.678579999999999472e+01 9.344389999999999930e+01
2.824657499999999999e+01 1.587269797279999928e+01 9.678579999999999472e+01 9.344379999999999598e+01
2.825090000000000146e+01 1.587269797279999928e+01 9.678579999999999472e+01 9.344379999999999598e+01
2.825522500000000292e+01 1.587272719600000137e+01 9.678579999999999472e+01 9.344379999999999598e+01
2.825955000000000084e+01 1.587272719600000137e+01 9.678570000000000562e+01 9.344370000000000687e+01
2.826387500000000230e+01 1.587272719600000137e+01 9.678570000000000562e+01 9.344370000000000687e+01
2.826820000000000022e+01 1.587275641919999813e+01 9.678570000000000562e+01 9.344370000000000687e+01
2.827252500000000168e+01 1.587275641919999813e+01 9.678570000000000562e+01 9.344360000000000355e+01
2.827685000000000315e+01 1.587278564239999845e+01 9.678560000000000230e+01 9.344360000000000355e+01
2.828117500000000106e+01 1.587278564239999845e+01 9.678560000000000230e+01 9.344360000000000355e+01
2.828550000000000253e+01 1.587281486560000054e+01 9.678560000000000230e+01 9.344360000000000355e+01
2.828982500000000400e+01 1.587281486560000054e+01 9.678560000000000230e+01 9.344350000000000023e+01
2.829415000000000191e+01 1.587281486560000054e+01 9.678560000000000230e+01 9.344350000000000023e+01
2.829847500000000338e+01 1.587284408879999731e+01 9.678560000000000230e+01 9.344350000000000023e+01
2.830279999999999774e+01 1.587284408879999731e+01 9.678549999999999898e+01 9.344350000000000023e+01
2.830712499999999920e+01 1.587287331199999763e+01 9.678549999999999898e+01 9.344350000000000023e+01
2.831145000000000067e+01 1.587287331199999763e+01 9.678549999999999898e+01 9.344339999999999691e+01
2.831577499999999858e+01 1.587287331199999763e+01 9.678549999999999898e+01 9.344339999999999691e+01
2.832010000000000005e+01 1.587290253519999972e+01 9.678549999999999898e+01 9.344339999999999691e+01
2.832442500000000152e+01 1.587290253519999972e+01 9.678549999999999898e+01 9.344339999999999691e+01
2.832874999999999943e+01 1.587293175840000004e+01 9.678549999999999898e+01 9.344339999999999691e+01
2.833307500000000090e+01 1.587293175840000004e+01 9.678530000000000655e+01 9.344480000000000075e+01
2.833739999999999881e+01 1.587293175840000004e+01 9.678530000000000655e+01 9.344469999999999743e+01
2.834172500000000028e+01 1.587293175840000004e+01 9.678530000000000655e+01 9.344469999999999743e+01
2.834605000000000175e+01 1.587296098159999858e+01 9.678530000000000655e+01 9.344459999999999411e+01
2.835037499999999966e+01 1.587296098159999858e+01 9.678520000000000323e+01 9.344459999999999411e+01
2.835470000000000113e+01 1.587299020479999889e+01 9.678520000000000323e+01 9.344459999999999411e+01
2.835902500000000259e+01 1.587299020479999889e+01 9.678520000000000323e+01 9.344450000000000500e+01
2.836335000000000051e+01 1.587301942799999921e+01 9.678509999999999991e+01 9.344450000000000500e+01
2.836767500000000197e+01 1.587301942799999921e+01 9.678509999999999991e+01 9.344450000000000500e+01
2.837199999999999989e+01 1.587304865119999953e+01 9.678509999999999991e+01 9.344440000000000168e+01
2.837632500000000135e+01 1.587304865119999953e+01 9.678509999999999991e+01 9.344440000000000168e+01
2.838065000000000282e+01 1.587307787439999807e+01 9.678509999999999991e+01 9.344440000000000168e+01
2.838497500000000073e+01 1.587307787439999807e+01 9.678499999999999659e+01 9.344440000000000168e+01
2.838930000000000220e+01 1.587307787439999807e+01 9.678499999999999659e+01 9.344429999999999836e+01
2.839362500000000367e+01 1.587310709759999838e+01 9.678499999999999659e+01 9.344429999999999836e+01
2.839795000000000158e+01 1.587310709759999838e+01 9.678499999999999659e+01 9.344429999999999836e+01
2.840227500000000305e+01 1.587313632079999870e+01 9.678499999999999659e+01 9.344429999999999836e+01
2.840660000000000096e+01 1.587313632079999870e+01 9.678499999999999659e+01 9.344419999999999504e+01
2.841092500000000243e+01 1.587313632079999870e+01 9.678489999999999327e+01 9.344419999999999504e+01
2.841525000000000389e+01 1.587316554400000079e+01 9.678489999999999327e+01 9.344419999999999504e+01
2.841957499999999825e+01 1.587316554400000079e+01 9.678489999999999327e+01 9.344419999999999504e+01
2.842389999999999972e+01 1.587319476719999756e+01 9.678489999999999327e+01 9.344410000000000593e+01
2.842822500000000119e+01 1.587319476719999756e+01 9.678489999999999327e+01 9.344410000000000593e+01
2.843254999999999910e+01 1.587319476719999756e+01 9.678489999999999327e+01 9.344410000000000593e+01
2.843687500000000057e+01 1.587322399039999965e+01 9.678489999999999327e+01 9.344410000000000593e+01
2.844119999999999848e+01 1.587322399039999965e+01 9.678480000000000416e+01 9.344540000000000646e+01
2.844552499999999995e+01 1.587322399039999965e+01 9.678480000000000416e+01 9.344530000000000314e+01
2.844985000000000142e+01 1.587325321359999997e+01 9.678480000000000416e+01 9.344530000000000314e+01
2.845417499999999933e+01 1.587325321359999997e+01 9.678480000000000416e+01 9.344530000000000314e+01
2.845850000000000080e+01 1.587328243680000028e+01 9.678470000000000084e+01 9.344519999999999982e+01
2.846282500000000226e+01 1.587328243680000028e+01 9.678470000000000084e+01 9.344519999999999982e+01
2.846715000000000018e+01 1.587328243680000028e+01 9.678470000000000084e+01 9.344509999999999650e+01
2.847147500000000164e+01 1.587331165999999882e+01 9.678470000000000084e+01 9.344509999999999650e+01
2.847579999999999956e+01 1.587331165999999882e+01 9.678459999999999752e+01 9.344509999999999650e+01
2.848012500000000102e+01 1.587334088319999914e+01 9.678459999999999752e+01 9.344499999999999318e+01
2.848445000000000249e+01 1.587334088319999914e+01 9.678459999999999752e+01 9.344499999999999318e+01
2.848877500000000040e+01 1.587337010639999946e+01 9.678459999999999752e+01 9.344499999999999318e+01
2.849310000000000187e+01 1.587337010639999946e+01 9.678459999999999752e+01 9.344499999999999318e+01
2.849742500000000334e+01 1.587337010639999946e+01 9.678449999999999420e+01 9.344490000000000407e+01
2.850175000000000125e+01 1.587339932959999977e+01 9.678449999999999420e+01 9.344490000000000407e+01
2.850607500000000272e+01 1.587339932959999977e+01 9.678449999999999420e+01 9.344490000000000407e+01
2.851040000000000063e+01 1.587342855279999831e+01 9.678449999999999420e+01 9.344490000000000407e+01
2.851472500000000210e+01 1.587342855279999831e+01 9.678449999999999420e+01 9.344480000000000075e+01
2.851905000000000356e+01 1.587342855279999831e+01 9.678449999999999420e+01 9.344480000000000075e+01
2.852337500000000148e+01 1.587345777599999863e+01 9.678440000000000509e+01 9.344480000000000075e+01
2.852770000000000294e+01 1.587345777599999863e+01 9.678440000000000509e+01 9.344480000000000075e+01
2.853202500000000441e+01 1.587348699920000072e+01 9.678440000000000509e+01 9.344480000000000075e+01
2.853635000000000232e+01 1.587348699920000072e+01 9.678440000000000509e+01 9.344469999999999743e+01
2.854067500000000379e+01 1.587348699920000072e+01 9.678440000000000509e+01 9.344469999999999743e+01
2.854499999999999815e+01 1.587351622240000104e+01 9.678440000000000509e+01 9.344469999999999743e+01
2.854932499999999962e+01 1.587351622240000104e+01 9.678449999999999420e+01 9.344589999999999463e+01
2.855365000000000109e+01 1.587351622240000104e+01 9.678449999999999420e+01 9.344580000000000553e+01
2.855797499999999900e+01 1.587354544559999781e+01 9.678440000000000509e+01 9.344580000000000553e+01
2.856230000000000047e+01 1.587354544559999781e+01 9.678440000000000509e+01 9.344570000000000221e+01
2.856662500000000193e+01 1.587354544559999781e+01 9.678440000000000509e+01 9.344570000000000221e+01
2.857094999999999985e+01 1.587357466879999990e+01 9.678430000000000177e+01 9.344570000000000221e+01
2.857527500000000131e+01 1.587357466879999990e+01 9.678430000000000177e+01 9.344559999999999889e+01
2.857959999999999923e+01 1.587360389200000022e+01 9.678430000000000177e+01 9.344559999999999889e+01
2.858392500000000069e+01 1.587360389200000022e+01 9.678430000000000177e+01 9.344559999999999889e+01
2.858825000000000216e+01 1.587363311519999698e+01 9.678430000000000177e+01 9.344549999999999557e+01
2.859257500000000007e+01 1.587363311519999698e+01 9.678419999999999845e+01 9.344549999999999557e+01
2.859690000000000154e+01 1.587366233839999907e+01 9.678419999999999845e+01 9.344549999999999557e+01
2.860122500000000301e+01 1.587366233839999907e+01 9.678419999999999845e+01 9.344549999999999557e+01
2.860555000000000092e+01 1.587366233839999907e+01 9.678419999999999845e+01 9.344540000000000646e+01
2.860987500000000239e+01 1.587369156159999939e+01 9.678419999999999845e+01 9.344540000000000646e+01
2.861420000000000030e+01 1.587369156159999939e+01 9.678419999999999845e+01 9.344540000000000646e+01
2.861852500000000177e+01 1.587372078479999971e+01 9.678409999999999513e+01 9.344540000000000646e+01
2.862285000000000323e+01 1.587372078479999971e+01 9.678409999999999513e+01 9.344530000000000314e+01
2.862717500000000115e+01 1.587372078479999971e+01 9.678409999999999513e+01 9.344530000000000314e+01
2.863150000000000261e+01 1.587375000799999825e+01 9.678409999999999513e+01 9.344530000000000314e+01
2.863582500000000408e+01 1.587375000799999825e+01 9.678409999999999513e+01 9.344530000000000314e+01
2.864015000000000200e+01 1.587377923119999856e+01 9.678409999999999513e+01 9.344530000000000314e+01
2.864447500000000346e+01 1.587377923119999856e+01 9.678409999999999513e+01 9.344519999999999982e+01
2.864880000000000138e+01 1.587377923119999856e+01 9.678400000000000603e+01 9.344519999999999982e+01
2.865312500000000284e+01 1.587380845439999888e+01 9.678400000000000603e+01 9.344519999999999982e+01
2.865745000000000431e+01 1.587380845439999888e+01 9.678419999999999845e+01 9.344629999999999370e+01


==> anc/Fig3/M3_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 4.508087724800000085e-02 9.501080000000000325e+01 9.495279999999999632e+01
8.649999999999999703e-03 9.012317987199999769e-02 9.502639999999999532e+01 9.508169999999999789e+01
1.297500000000000042e-02 1.383096065839999889e-01 9.499219999999999686e+01 9.516830000000000211e+01
1.729999999999999941e-02 1.837472991040000059e-01 9.495839999999999748e+01 9.506480000000000530e+01
2.162500000000000186e-02 2.283480391759999950e-01 9.493080000000000496e+01 9.495120000000000005e+01
2.595000000000000084e-02 2.708318506399999825e-01 9.503929999999999723e+01 9.491589999999999350e+01
3.027500000000000330e-02 3.125129007999999931e-01 9.515749999999999886e+01 9.488349999999999795e+01
3.459999999999999881e-02 3.528935185599999524e-01 9.515229999999999677e+01 9.479869999999999663e+01
3.892500000000000127e-02 3.927568856799999453e-01 9.516129999999999711e+01 9.471049999999999613e+01
4.325000000000000372e-02 4.318429156799999391e-01 9.518300000000000693e+01 9.463700000000000045e+01
4.757499999999999923e-02 4.706484029599999341e-01 9.527840000000000487e+01 9.464629999999999654e+01
5.190000000000000169e-02 5.090243091999999692e-01 9.536119999999999663e+01 9.474230000000000018e+01
5.622499999999999720e-02 5.473096235200000104e-01 9.539770000000000039e+01 9.482649999999999579e+01
6.055000000000000659e-02 5.852939388799999199e-01 9.528860000000000241e+01 9.492669999999999675e+01
6.487500000000000211e-02 6.229714106399999451e-01 9.518760000000000332e+01 9.504009999999999536e+01
6.919999999999999762e-02 6.602280683200000277e-01 9.510620000000000118e+01 9.499450000000000216e+01
7.352500000000000702e-02 6.969879315999999436e-01 9.502349999999999852e+01 9.491779999999999973e+01
7.785000000000000253e-02 7.332393111999999658e-01 9.500409999999999400e+01 9.483580000000000609e+01
8.217499999999999805e-02 7.691020222399999051e-01 9.506319999999999482e+01 9.479430000000000689e+01
8.650000000000000744e-02 8.045994432799998819e-01 9.514090000000000202e+01 9.477819999999999823e+01
9.082500000000000295e-02 8.398133992799999836e-01 9.518569999999999709e+01 9.478069999999999595e+01
9.514999999999999847e-02 8.747848027199999210e-01 9.516559999999999775e+01 9.469079999999999586e+01
9.947500000000000786e-02 9.095691776800000072e-01 9.514780000000000371e+01 9.460009999999999764e+01
1.038000000000000034e-01 9.442220482399998893e-01 9.522039999999999793e+01 9.454829999999999757e+01
1.081250000000000128e-01 9.787784822399999696e-01 9.530830000000000268e+01 9.463519999999999754e+01
1.124499999999999944e-01 1.014465854080000007e+00 9.512139999999999418e+01 9.488880000000000337e+01
1.167750000000000038e-01 1.048835259599999903e+00 9.516079999999999472e+01 9.482670000000000243e+01
1.211000000000000132e-01 1.082666958240000143e+00 9.523629999999999995e+01 9.487649999999999295e+01
1.254250000000000087e-01 1.116215191839999843e+00 9.530899999999999750e+01 9.491700000000000159e+01
1.297500000000000042e-01 1.149570552319999939e+00 9.534659999999999513e+01 9.488219999999999743e+01
1.340749999999999997e-01 1.182692127199999943e+00 9.530929999999999325e+01 9.477460000000000662e+01
1.383999999999999952e-01 1.215749411040000005e+00 9.528830000000000666e+01 9.465229999999999677e+01
1.427250000000000185e-01 1.248625511039999969e+00 9.533610000000000184e+01 9.459669999999999845e+01
1.470500000000000140e-01 1.281539601199999767e+00 9.541469999999999629e+01 9.460819999999999652e+01
1.513750000000000095e-01 1.314328031599999891e+00 9.548980000000000246e+01 9.462290000000000134e+01
1.557000000000000051e-01 1.347306412799999853e+00 9.550279999999999347e+01 9.462000000000000455e+01
1.600250000000000006e-01 1.379963338799999883e+00 9.538979999999999393e+01 9.463100000000000023e+01
1.643499999999999961e-01 1.412567663039999921e+00 9.529649999999999466e+01 9.470600000000000307e+01
1.686750000000000194e-01 1.444949890959999816e+00 9.521439999999999770e+01 9.472780000000000200e+01
1.730000000000000149e-01 1.477104177920000039e+00 9.512170000000000414e+01 9.470650000000000546e+01
1.773250000000000104e-01 1.508837650799999874e+00 9.509069999999999823e+01 9.467740000000000578e+01
1.816500000000000059e-01 1.540413318399999953e+00 9.512940000000000396e+01 9.466949999999999932e+01
1.859750000000000014e-01 1.571638307600000006e+00 9.514900000000000091e+01 9.466729999999999734e+01
1.902999999999999969e-01 1.602775627199999997e+00 9.519169999999999732e+01 9.470380000000000109e+01
1.946249999999999925e-01 1.633629481759999891e+00 9.520569999999999311e+01 9.471009999999999707e+01
1.989500000000000157e-01 1.664459957759999886e+00 9.520810000000000173e+01 9.467239999999999611e+01
2.032750000000000112e-01 1.695071259759999949e+00 9.520319999999999538e+01 9.457949999999999591e+01
2.076000000000000068e-01 1.725717629599999858e+00 9.525650000000000261e+01 9.449909999999999854e+01
2.119250000000000300e-01 1.756206194159999789e+00 9.525480000000000302e+01 9.449960000000000093e+01
2.162500000000000255e-01 1.786791195279999966e+00 9.532959999999999923e+01 9.450249999999999773e+01
2.205749999999999933e-01 1.819006850959999921e+00 9.531910000000000593e+01 9.455719999999999459e+01
2.248999999999999888e-01 1.849384367359999892e+00 9.539350000000000307e+01 9.453879999999999484e+01
2.292250000000000121e-01 1.879364448239999819e+00 9.537770000000000437e+01 9.453430000000000177e+01
2.335500000000000076e-01 1.909221791679999836e+00 9.536469999999999914e+01 9.446259999999999479e+01
2.378750000000000031e-01 1.938941786080000007e+00 9.533089999999999975e+01 9.441190000000000282e+01
2.422000000000000264e-01 1.968571188559999907e+00 9.532389999999999475e+01 9.438620000000000232e+01
2.465250000000000219e-01 1.998145066959999827e+00 9.531419999999999959e+01 9.434799999999999898e+01
2.508500000000000174e-01 2.027675110559999716e+00 9.534170000000000300e+01 9.439639999999999986e+01
2.551749999999999852e-01 2.057213921119999789e+00 9.536530000000000484e+01 9.444960000000000377e+01
2.595000000000000084e-01 2.086773187919999994e+00 9.533899999999999864e+01 9.448760000000000048e+01
2.638250000000000317e-01 2.116396745759999920e+00 9.532110000000000127e+01 9.452840000000000487e+01
2.681499999999999995e-01 2.145836197439999982e+00 9.525570000000000448e+01 9.459069999999999823e+01
2.724750000000000227e-01 2.175170445600000058e+00 9.524960000000000093e+01 9.458910000000000196e+01
2.767999999999999905e-01 2.204373189359999596e+00 9.524699999999999989e+01 9.456300000000000239e+01
2.811250000000000138e-01 2.233438584079999956e+00 9.523900000000000432e+01 9.456740000000000634e+01
2.854500000000000370e-01 2.262214669120000021e+00 9.523420000000000130e+01 9.457280000000000086e+01
2.897750000000000048e-01 2.290789114079999855e+00 9.526829999999999643e+01 9.456709999999999638e+01
2.941000000000000281e-01 2.319123928799999845e+00 9.537810000000000343e+01 9.459399999999999409e+01
2.984250000000000513e-01 2.347309705200000263e+00 9.548520000000000607e+01 9.461190000000000566e+01
3.027500000000000191e-01 2.375299686159999979e+00 9.554130000000000678e+01 9.460479999999999734e+01
3.070749999999999869e-01 2.403190308239999684e+00 9.556680000000000064e+01 9.457489999999999952e+01
3.114000000000000101e-01 2.430931891999999817e+00 9.553459999999999752e+01 9.456480000000000530e+01
3.157249999999999779e-01 2.458620873999999734e+00 9.550090000000000146e+01 9.455480000000000018e+01
3.200500000000000012e-01 2.486204652479999666e+00 9.550950000000000273e+01 9.455280000000000484e+01
3.243750000000000244e-01 2.513779663999999858e+00 9.555620000000000402e+01 9.464409999999999457e+01
3.286999999999999922e-01 2.542663874879999675e+00 9.521980000000000643e+01 9.460469999999999402e+01
3.330250000000000155e-01 2.570025557039999686e+00 9.516249999999999432e+01 9.459919999999999618e+01
3.373500000000000387e-01 2.597349249040000085e+00 9.523170000000000357e+01 9.454609999999999559e+01
3.416750000000000065e-01 2.624433310799999752e+00 9.526829999999999643e+01 9.452039999999999509e+01
3.460000000000000298e-01 2.651520294880000073e+00 9.529519999999999413e+01 9.447920000000000584e+01
3.503250000000000530e-01 2.678420250479999876e+00 9.531980000000000075e+01 9.439709999999999468e+01
3.546500000000000208e-01 2.705346506959999786e+00 9.531399999999999295e+01 9.441589999999999350e+01
3.589750000000000441e-01 2.732132492079999864e+00 9.530859999999999843e+01 9.444219999999999970e+01
3.633000000000000118e-01 2.758979845919999896e+00 9.534420000000000073e+01 9.449479999999999791e+01
3.676250000000000351e-01 2.785783364959999897e+00 9.542149999999999466e+01 9.457489999999999952e+01
3.719500000000000028e-01 2.812578117039999714e+00 9.547950000000000159e+01 9.464660000000000650e+01
3.762749999999999706e-01 2.839144928159999637e+00 9.551220000000000709e+01 9.472950000000000159e+01
3.805999999999999939e-01 2.865676671439999712e+00 9.555370000000000630e+01 9.474949999999999761e+01
3.849250000000000171e-01 2.892024308559999923e+00 9.555370000000000630e+01 9.471269999999999811e+01
3.892499999999999849e-01 2.918374867999999900e+00 9.549450000000000216e+01 9.467149999999999466e+01
3.935750000000000082e-01 2.944588078399999809e+00 9.543340000000000600e+01 9.463299999999999557e+01
3.979000000000000314e-01 2.970830512000000034e+00 9.538120000000000687e+01 9.461249999999999716e+01
4.022249999999999992e-01 2.996897606400000136e+00 9.532129999999999370e+01 9.463729999999999620e+01
4.065500000000000225e-01 3.022906254400000048e+00 9.525600000000000023e+01 9.465770000000000550e+01
4.108750000000000457e-01 3.048651893599999774e+00 9.521540000000000248e+01 9.465749999999999886e+01
4.152000000000000135e-01 3.074368309600000071e+00 9.526319999999999766e+01 9.459019999999999584e+01
4.195250000000000368e-01 3.099880163199999927e+00 9.532389999999999475e+01 9.451000000000000512e+01
4.238500000000000600e-01 3.125392016799999784e+00 9.538580000000000325e+01 9.444750000000000512e+01
4.281750000000000278e-01 3.150728531199999516e+00 9.544310000000000116e+01 9.439539999999999509e+01
4.325000000000000511e-01 3.176094268800000009e+00 9.547469999999999857e+01 9.436430000000000007e+01
4.368250000000000188e-01 3.202365925599999663e+00 9.540430000000000632e+01 9.443869999999999720e+01
4.411499999999999866e-01 3.227322538399999718e+00 9.544710000000000605e+01 9.440120000000000289e+01
4.454750000000000099e-01 3.252396044000000153e+00 9.551640000000000441e+01 9.442159999999999798e+01
4.497999999999999776e-01 3.277323433599999891e+00 9.557980000000000587e+01 9.444589999999999463e+01
4.541250000000000009e-01 3.302309269599999819e+00 9.564839999999999520e+01 9.446229999999999905e+01
4.584500000000000242e-01 3.327207435999999685e+00 9.563259999999999650e+01 9.442780000000000484e+01
4.627749999999999919e-01 3.352164048800000185e+00 9.559610000000000696e+01 9.437760000000000105e+01
4.671000000000000152e-01 3.377062215199999606e+00 9.549970000000000425e+01 9.434480000000000643e+01
4.714250000000000385e-01 3.402048051199999978e+00 9.543089999999999407e+01 9.432309999999999661e+01
4.757500000000000062e-01 3.426858547999999782e+00 9.535609999999999786e+01 9.432559999999999434e+01
4.800750000000000295e-01 3.451639821599999713e+00 9.528629999999999711e+01 9.439149999999999352e+01
4.844000000000000528e-01 3.476304202399999710e+00 9.531409999999999627e+01 9.447839999999999350e+01
4.887250000000000205e-01 3.500939359999999834e+00 9.535960000000000036e+01 9.455119999999999436e+01
4.930500000000000438e-01 3.525486847999999895e+00 9.539279999999999404e+01 9.455450000000000443e+01
4.973750000000000671e-01 3.549975889599999768e+00 9.542629999999999768e+01 9.455740000000000123e+01
5.017000000000000348e-01 3.574260368799999643e+00 9.542539999999999623e+01 9.457710000000000150e+01
5.060250000000000581e-01 3.598457178399999901e+00 9.542759999999999820e+01 9.459980000000000189e+01
5.103499999999999703e-01 3.622449425599999717e+00 9.541249999999999432e+01 9.454600000000000648e+01
5.146749999999999936e-01 3.646354003199999916e+00 9.540210000000000434e+01 9.446490000000000009e+01
5.190000000000000169e-01 3.670141688000000180e+00 9.540670000000000073e+01 9.437879999999999825e+01
5.233250000000000401e-01 3.693870926399999366e+00 9.546469999999999345e+01 9.429959999999999809e+01
5.276500000000000634e-01 3.717454048799999633e+00 9.551430000000000575e+01 9.427679999999999438e+01
5.319749999999999757e-01 3.741037171199999456e+00 9.556740000000000634e+01 9.429269999999999641e+01
5.362999999999999989e-01 3.764532623999999661e+00 9.562600000000000477e+01 9.431399999999999295e+01
5.406250000000000222e-01 3.787998853599999549e+00 9.567910000000000537e+01 9.433950000000000102e+01
5.449500000000000455e-01 3.812634011199999673e+00 9.564719999999999800e+01 9.426009999999999422e+01
5.492750000000000687e-01 3.835808008799999502e+00 9.568410000000000082e+01 9.427800000000000580e+01
5.535999999999999810e-01 3.859069675999999838e+00 9.573999999999999488e+01 9.428360000000000696e+01
5.579250000000000043e-01 3.882185227199999478e+00 9.579569999999999652e+01 9.427589999999999293e+01
5.622500000000000275e-01 3.905388448000000068e+00 9.576390000000000668e+01 9.421630000000000393e+01
5.665750000000000508e-01 3.928445552799999518e+00 9.566509999999999536e+01 9.418420000000000414e+01
5.709000000000000741e-01 3.951648773600000109e+00 9.556829999999999359e+01 9.416200000000000614e+01
5.752250000000000973e-01 3.974764324799999748e+00 9.547280000000000655e+01 9.417230000000000700e+01
5.795500000000000096e-01 3.997967545600000339e+00 9.539069999999999538e+01 9.418370000000000175e+01
5.838750000000000329e-01 4.020995427199999916e+00 9.535689999999999600e+01 9.426709999999999923e+01
5.882000000000000561e-01 4.044023308799999938e+00 9.533499999999999375e+01 9.434829999999999472e+01
5.925250000000000794e-01 4.066875851199999836e+00 9.538760000000000616e+01 9.436990000000000123e+01
5.968500000000001027e-01 4.089816063199999796e+00 9.545369999999999777e+01 9.437149999999999750e+01
6.011750000000001259e-01 4.112551712799999315e+00 9.549349999999999739e+01 9.437600000000000477e+01
6.055000000000000382e-01 4.135228915999999977e+00 9.552549999999999386e+01 9.438930000000000575e+01
6.098249999999999504e-01 4.157672333599999881e+00 9.555849999999999511e+01 9.441310000000000002e+01
6.141499999999999737e-01 4.180086527999999468e+00 9.558360000000000412e+01 9.437999999999999545e+01
6.184749999999999970e-01 4.202266936800000074e+00 9.558050000000000068e+01 9.431489999999999441e+01
6.228000000000000203e-01 4.224447345599999792e+00 9.559829999999999472e+01 9.423550000000000182e+01
6.271249999999999325e-01 4.246452415199999386e+00 9.559149999999999636e+01 9.417419999999999902e+01
6.314499999999999558e-01 4.268428261599999551e+00 9.562179999999999325e+01 9.415829999999999700e+01
6.357749999999999790e-01 4.290287215199999338e+00 9.565919999999999845e+01 9.415860000000000696e+01
6.401000000000000023e-01 4.312146168800000012e+00 9.569199999999999307e+01 9.417589999999999861e+01
6.444250000000000256e-01 4.333859006399999103e+00 9.573890000000000100e+01 9.420550000000000068e+01
6.487500000000000488e-01 4.355630290399999716e+00 9.579630000000000223e+01 9.421909999999999741e+01
6.530749999999999611e-01 4.378658171999999738e+00 9.555580000000000496e+01 9.443009999999999593e+01
6.573999999999999844e-01 4.400078777600000102e+00 9.550310000000000343e+01 9.444540000000000646e+01
6.617250000000000076e-01 4.421645499199999385e+00 9.548120000000000118e+01 9.446739999999999782e+01
6.660500000000000309e-01 4.443036881600000321e+00 9.546030000000000371e+01 9.446420000000000528e+01
6.703750000000000542e-01 4.464457487199999797e+00 9.545260000000000389e+01 9.446299999999999386e+01
6.747000000000000774e-01 4.485761199999999782e+00 9.547369999999999379e+01 9.448329999999999984e+01
6.790249999999999897e-01 4.507064912799999767e+00 9.550780000000000314e+01 9.448749999999999716e+01
6.833500000000000130e-01 4.528280955999999691e+00 9.551049999999999329e+01 9.448539999999999850e+01
6.876750000000000362e-01 4.549526222399999043e+00 9.550430000000000064e+01 9.449399999999999977e+01
6.920000000000000595e-01 4.570683819199999220e+00 9.547209999999999752e+01 9.447700000000000387e+01
6.963250000000000828e-01 4.591899862399999144e+00 9.545019999999999527e+01 9.448550000000000182e+01
7.006500000000001060e-01 4.613028235999999893e+00 9.541030000000000655e+01 9.448869999999999436e+01
7.049750000000000183e-01 4.634244279199999816e+00 9.539919999999999334e+01 9.445319999999999538e+01
7.093000000000000416e-01 4.655431099199999423e+00 9.539289999999999736e+01 9.438930000000000575e+01
7.136250000000000648e-01 4.676647142400000234e+00 9.539310000000000400e+01 9.435259999999999536e+01
7.179500000000000881e-01 4.697833962399999841e+00 9.539319999999999311e+01 9.434369999999999834e+01
7.222750000000001114e-01 4.718962335999999702e+00 9.539069999999999538e+01 9.433750000000000568e+01
7.266000000000000236e-01 4.740003040000000389e+00 9.536990000000000123e+01 9.432810000000000628e+01
7.309250000000000469e-01 4.761014520799999872e+00 9.538819999999999766e+01 9.432439999999999714e+01
7.352500000000000702e-01 4.781850662400000118e+00 9.545910000000000650e+01 9.431730000000000302e+01
7.395750000000000934e-01 4.802599134399999414e+00 9.553530000000000655e+01 9.431199999999999761e+01
7.439000000000000057e-01 4.823172267199999474e+00 9.560999999999999943e+01 9.430209999999999582e+01
7.482250000000000290e-01 4.843657730399999473e+00 9.568529999999999802e+01 9.426860000000000639e+01
7.525499999999999412e-01 4.864026300799999980e+00 9.574179999999999779e+01 9.418139999999999645e+01
7.568749999999999645e-01 4.884277978400000109e+00 9.574989999999999668e+01 9.415770000000000550e+01
7.611999999999999877e-01 4.902308692799999257e+00 9.567759999999999820e+01 9.410060000000000002e+01
7.655250000000000110e-01 4.922501923999999640e+00 9.571290000000000475e+01 9.404240000000000066e+01
7.698500000000000343e-01 4.942665931999999707e+00 9.576019999999999754e+01 9.403400000000000603e+01
7.741749999999999465e-01 4.962771493600000028e+00 9.580939999999999657e+01 9.410429999999999495e+01
7.784999999999999698e-01 4.982935501600000094e+00 9.585980000000000700e+01 9.418170000000000641e+01
7.828249999999999931e-01 5.003041063199999527e+00 9.587749999999999773e+01 9.426170000000000471e+01
7.871500000000000163e-01 5.023234294399999023e+00 9.580639999999999645e+01 9.433329999999999416e+01
7.914750000000000396e-01 5.043398302399999977e+00 9.571800000000000352e+01 9.440649999999999409e+01
7.958000000000000629e-01 5.063533087199999727e+00 9.562839999999999918e+01 9.446089999999999520e+01
8.001249999999999751e-01 5.083609425599999732e+00 9.554099999999999682e+01 9.448170000000000357e+01
8.044499999999999984e-01 5.103627317599999103e+00 9.546519999999999584e+01 9.449429999999999552e+01
8.087750000000000217e-01 5.123469870400000126e+00 9.541140000000000043e+01 9.444209999999999638e+01
8.131000000000000449e-01 5.143253976799999627e+00 9.539149999999999352e+01 9.437959999999999638e+01
8.174250000000000682e-01 5.162833520799999576e+00 9.540349999999999397e+01 9.434780000000000655e+01
8.217500000000000915e-01 5.182383841599999208e+00 9.546259999999999479e+01 9.431069999999999709e+01
8.260750000000000037e-01 5.201788046399999921e+00 9.551619999999999777e+01 9.427729999999999677e+01
8.304000000000000270e-01 5.221104581599999683e+00 9.554330000000000211e+01 9.423669999999999902e+01
8.347250000000000503e-01 5.240333447200000272e+00 9.556839999999999691e+01 9.423269999999999413e+01
8.390500000000000735e-01 5.259503866399999339e+00 9.559829999999999472e+01 9.422190000000000509e+01
8.433750000000000968e-01 5.278557392799999803e+00 9.563039999999999452e+01 9.423210000000000264e+01
8.477000000000001201e-01 5.297610919199999380e+00 9.564350000000000307e+01 9.423399999999999466e+01
8.520250000000000323e-01 5.316547552800000354e+00 9.566870000000000118e+01 9.422539999999999338e+01
8.563500000000000556e-01 5.335484186399999551e+00 9.568240000000000123e+01 9.418640000000000612e+01
8.606750000000000789e-01 5.354333150399999575e+00 9.567709999999999582e+01 9.416060000000000230e+01
8.650000000000001021e-01 5.373182114399999598e+00 9.570409999999999684e+01 9.411390000000000100e+01
8.693250000000001254e-01 5.391797292799999752e+00 9.576770000000000493e+01 9.417969999999999686e+01
8.736500000000000377e-01 5.410763149600000155e+00 9.578319999999999368e+01 9.424660000000000082e+01
8.779750000000000609e-01 5.429758229599999986e+00 9.582399999999999807e+01 9.431310000000000571e+01
8.822999999999999732e-01 5.448694863200000071e+00 9.587109999999999843e+01 9.437699999999999534e+01
8.866249999999999964e-01 5.467543827200000095e+00 9.591200000000000614e+01 9.444660000000000366e+01
8.909500000000000197e-01 5.486334344799999485e+00 9.589539999999999509e+01 9.451099999999999568e+01
8.952750000000000430e-01 5.505095639199999447e+00 9.584319999999999595e+01 9.453619999999999379e+01
8.995999999999999552e-01 5.523798487199999663e+00 9.577379999999999427e+01 9.448210000000000264e+01
9.039249999999999785e-01 5.542442888799999245e+00 9.569629999999999370e+01 9.443250000000000455e+01
9.082500000000000018e-01 5.561087290399999716e+00 9.562340000000000373e+01 9.438249999999999318e+01
9.125750000000000250e-01 5.579644022399999237e+00 9.555100000000000193e+01 9.434650000000000603e+01
9.169000000000000483e-01 5.598083861600000155e+00 9.547780000000000200e+01 9.432439999999999714e+01
9.212249999999999606e-01 5.616436031200000123e+00 9.541500000000000625e+01 9.430159999999999343e+01
9.255499999999999838e-01 5.634671307999999712e+00 9.542659999999999343e+01 9.430259999999999820e+01
9.298750000000000071e-01 5.652877361599999873e+00 9.547759999999999536e+01 9.430710000000000548e+01
9.342000000000000304e-01 5.670937299200000226e+00 9.552400000000000091e+01 9.431149999999999523e+01
9.385250000000000536e-01 5.688968013600000262e+00 9.557070000000000221e+01 9.431449999999999534e+01
9.428500000000000769e-01 5.706911058399999348e+00 9.560009999999999764e+01 9.431210000000000093e+01
9.471749999999999892e-01 5.724824879999999006e+00 9.561860000000000070e+01 9.427100000000000080e+01
9.515000000000000124e-01 5.742651031999999489e+00 9.563890000000000668e+01 9.423019999999999641e+01
9.558250000000000357e-01 5.760447960799999656e+00 9.564039999999999964e+01 9.419259999999999877e+01
9.601500000000000590e-01 5.778186443200000078e+00 9.563360000000000127e+01 9.415760000000000218e+01
9.644750000000000822e-01 5.795895702400000182e+00 9.562770000000000437e+01 9.412449999999999761e+01
9.688000000000001055e-01 5.813575738399999970e+00 9.564839999999999520e+01 9.407479999999999620e+01
9.731250000000000178e-01 5.831226551199999442e+00 9.566700000000000159e+01 9.407389999999999475e+01
9.774500000000000410e-01 5.849140372799999987e+00 9.575029999999999575e+01 9.411159999999999570e+01
9.817750000000000643e-01 5.866645069599999651e+00 9.575809999999999889e+01 9.406480000000000530e+01
9.861000000000000876e-01 5.884266659199999694e+00 9.579170000000000584e+01 9.401680000000000348e+01
9.904250000000001108e-01 5.901712909599999612e+00 9.581480000000000530e+01 9.396949999999999648e+01
9.947500000000001341e-01 5.919305276000000227e+00 9.581629999999999825e+01 9.400620000000000687e+01
9.990750000000000464e-01 5.936780749599999574e+00 9.579789999999999850e+01 9.405920000000000414e+01
1.003400000000000070e+00 5.954373115999999300e+00 9.579019999999999868e+01 9.412399999999999523e+01
1.007725000000000204e+00 5.971848589599999535e+00 9.577270000000000039e+01 9.418909999999999627e+01
1.012050000000000116e+00 5.989470179199999578e+00 9.575690000000000168e+01 9.424949999999999761e+01
1.016375000000000028e+00 6.007033322399998987e+00 9.568429999999999325e+01 9.430759999999999366e+01
1.020699999999999941e+00 6.024596465600000172e+00 9.561799999999999500e+01 9.436289999999999623e+01
1.025025000000000075e+00 6.041955046399999141e+00 9.553770000000000095e+01 9.441129999999999711e+01
1.029349999999999987e+00 6.059313627199999885e+00 9.546649999999999636e+01 9.442560000000000286e+01
1.033674999999999899e+00 6.076438422399999872e+00 9.544140000000000157e+01 9.444029999999999347e+01
1.038000000000000034e+00 6.093592440800000176e+00 9.544920000000000471e+01 9.438769999999999527e+01
1.042324999999999946e+00 6.110541896800000039e+00 9.544799999999999329e+01 9.433689999999999998e+01
1.046650000000000080e+00 6.127520576000000219e+00 9.547920000000000584e+01 9.430440000000000111e+01
1.050974999999999993e+00 6.144294692799999957e+00 9.550610000000000355e+01 9.427729999999999677e+01
1.055300000000000127e+00 6.161098032799999125e+00 9.554309999999999548e+01 9.424590000000000600e+01
1.059625000000000039e+00 6.177755256799999373e+00 9.557219999999999516e+01 9.421500000000000341e+01
1.063949999999999951e+00 6.194441703999999049e+00 9.559780000000000655e+01 9.418470000000000653e+01
1.068275000000000086e+00 6.210952811999999490e+00 9.556699999999999307e+01 9.417919999999999447e+01
1.072599999999999998e+00 6.227522366399999676e+00 9.554500000000000171e+01 9.417379999999999995e+01
1.076925000000000132e+00 6.243945804799999166e+00 9.551789999999999736e+01 9.418089999999999407e+01
1.081250000000000044e+00 6.260398466399999862e+00 9.550050000000000239e+01 9.418380000000000507e+01
1.085574999999999957e+00 6.277464815200000103e+00 9.548669999999999902e+01 9.434810000000000230e+01
1.089900000000000091e+00 6.294092815999999146e+00 9.546620000000000061e+01 9.434319999999999595e+01
1.094225000000000003e+00 6.310866932799999773e+00 9.546540000000000248e+01 9.433520000000000039e+01
1.098550000000000137e+00 6.327378040799999326e+00 9.546229999999999905e+01 9.432680000000000575e+01
1.102875000000000050e+00 6.343947595199999512e+00 9.545640000000000214e+01 9.435039999999999338e+01
1.107199999999999962e+00 6.360283363999999828e+00 9.543930000000000291e+01 9.434550000000000125e+01
1.111525000000000096e+00 6.376677579199999890e+00 9.546240000000000236e+01 9.431600000000000250e+01
1.115850000000000009e+00 6.392867232000000399e+00 9.551099999999999568e+01 9.428969999999999629e+01
1.120175000000000143e+00 6.409056884800000020e+00 9.557070000000000221e+01 9.426059999999999661e+01
1.124500000000000055e+00 6.425100421599999834e+00 9.562860000000000582e+01 9.423510000000000275e+01
1.128825000000000189e+00 6.441173181599999964e+00 9.568829999999999814e+01 9.420650000000000546e+01
1.133150000000000102e+00 6.457099825599999399e+00 9.574649999999999750e+01 9.418300000000000693e+01
1.137475000000000014e+00 6.473026469599999722e+00 9.580639999999999645e+01 9.417820000000000391e+01
1.141800000000000148e+00 6.488836220799999666e+00 9.583450000000000557e+01 9.416360000000000241e+01
1.146125000000000060e+00 6.504645971999999610e+00 9.583379999999999654e+01 9.414509999999999934e+01
1.150450000000000195e+00 6.520368053599999492e+00 9.582359999999999900e+01 9.413089999999999691e+01
1.154775000000000107e+00 6.536090135199999374e+00 9.581319999999999482e+01 9.411249999999999716e+01
1.159100000000000019e+00 6.551724547200000082e+00 9.579789999999999850e+01 9.412319999999999709e+01
1.163425000000000153e+00 6.567388182399999330e+00 9.578260000000000218e+01 9.409520000000000550e+01
1.167750000000000066e+00 6.582964147999999405e+00 9.580429999999999779e+01 9.407299999999999329e+01
1.172075000000000200e+00 6.598569336799999796e+00 9.584480000000000643e+01 9.404739999999999611e+01
1.176400000000000112e+00 6.614086856000000125e+00 9.588290000000000646e+01 9.402779999999999916e+01
1.180725000000000247e+00 6.629662821600000200e+00 9.592170000000000130e+01 9.400900000000000034e+01
1.185050000000000159e+00 6.645151117600000212e+00 9.595239999999999725e+01 9.399660000000000082e+01
1.189375000000000071e+00 6.660668636799999653e+00 9.596240000000000236e+01 9.397929999999999495e+01
1.193700000000000205e+00 6.676770620000000100e+00 9.597950000000000159e+01 9.411899999999999977e+01
1.198025000000000118e+00 6.692054353599999672e+00 9.598329999999999984e+01 9.413160000000000593e+01
1.202350000000000252e+00 6.707542649599999685e+00 9.598999999999999488e+01 9.413349999999999795e+01
1.206675000000000164e+00 6.722943275999999635e+00 9.598980000000000246e+01 9.413160000000000593e+01
1.211000000000000076e+00 6.738431571999999647e+00 9.592969999999999686e+01 9.413150000000000261e+01
1.215325000000000211e+00 6.753861421599999915e+00 9.586329999999999529e+01 9.412959999999999638e+01
1.219649999999999901e+00 6.769320494399999610e+00 9.579600000000000648e+01 9.413400000000000034e+01
1.223975000000000035e+00 6.784691897600000132e+00 9.573430000000000462e+01 9.414050000000000296e+01
1.228299999999999947e+00 6.800063300799999766e+00 9.567310000000000514e+01 9.414669999999999561e+01
1.232624999999999860e+00 6.815376257599999654e+00 9.564100000000000534e+01 9.415200000000000102e+01
1.236949999999999994e+00 6.830630767999999797e+00 9.563079999999999359e+01 9.418439999999999657e+01
1.241274999999999906e+00 6.845797608799999878e+00 9.562199999999999989e+01 9.417459999999999809e+01
1.245600000000000041e+00 6.860906003200000214e+00 9.561199999999999477e+01 9.416259999999999764e+01
1.249924999999999953e+00 6.875926727999999599e+00 9.560370000000000346e+01 9.414690000000000225e+01
1.254249999999999865e+00 6.890889006400000127e+00 9.563760000000000616e+01 9.412890000000000157e+01
1.258574999999999999e+00 6.905734391999999389e+00 9.566930000000000689e+01 9.411169999999999902e+01
1.262899999999999912e+00 6.920579777599999538e+00 9.569700000000000273e+01 9.409199999999999875e+01
1.267225000000000046e+00 6.935308270400000197e+00 9.572639999999999816e+01 9.407340000000000657e+01
1.271549999999999958e+00 6.950036763199999967e+00 9.575430000000000064e+01 9.406430000000000291e+01
1.275875000000000092e+00 6.964648363200000247e+00 9.578470000000000084e+01 9.407489999999999952e+01
1.280200000000000005e+00 6.979259963199999639e+00 9.581579999999999586e+01 9.408329999999999416e+01
1.284524999999999917e+00 6.993813116800000174e+00 9.586169999999999902e+01 9.407479999999999620e+01
1.288850000000000051e+00 7.008307824000000075e+00 9.589979999999999905e+01 9.406319999999999482e+01
1.293174999999999963e+00 7.022773307999999659e+00 9.590850000000000364e+01 9.405320000000000391e+01
1.297500000000000098e+00 7.037209568799999815e+00 9.589790000000000703e+01 9.405280000000000484e+01
1.301825000000000010e+00 7.051178258399999343e+00 9.582019999999999982e+01 9.447440000000000282e+01
1.306149999999999922e+00 7.065994420800000064e+00 9.574259999999999593e+01 9.442520000000000380e+01
1.310475000000000056e+00 7.080664467200000090e+00 9.568689999999999429e+01 9.438129999999999598e+01
1.314799999999999969e+00 7.095188397600000307e+00 9.562340000000000373e+01 9.434489999999999554e+01
1.319125000000000103e+00 7.109653881599999892e+00 9.561050000000000182e+01 9.432529999999999859e+01
1.323450000000000015e+00 7.124031695999999414e+00 9.560330000000000439e+01 9.430370000000000630e+01
1.327774999999999928e+00 7.138380287199999508e+00 9.560469999999999402e+01 9.428340000000000032e+01
1.332100000000000062e+00 7.152611985600000111e+00 9.559369999999999834e+01 9.425979999999999848e+01
1.336424999999999974e+00 7.166814460799999509e+00 9.560349999999999682e+01 9.423550000000000182e+01
1.340750000000000108e+00 7.180929266399999733e+00 9.560689999999999600e+01 9.423130000000000450e+01
1.345075000000000021e+00 7.195044071999999957e+00 9.562550000000000239e+01 9.423000000000000398e+01
1.349400000000000155e+00 7.209041984799999803e+00 9.564719999999999800e+01 9.422950000000000159e+01
1.353725000000000067e+00 7.223039897599999648e+00 9.568000000000000682e+01 9.423160000000000025e+01
1.358049999999999979e+00 7.236979363999999748e+00 9.568689999999999429e+01 9.423470000000000368e+01
1.362375000000000114e+00 7.250889607199999531e+00 9.569740000000000180e+01 9.423529999999999518e+01
1.366700000000000026e+00 7.264741403999999569e+00 9.568200000000000216e+01 9.421590000000000487e+01
1.371025000000000160e+00 7.278593200799999607e+00 9.566100000000000136e+01 9.418540000000000134e+01
1.375350000000000072e+00 7.292357327999999583e+00 9.563299999999999557e+01 9.415709999999999980e+01
1.379674999999999985e+00 7.306150678399999876e+00 9.561690000000000111e+01 9.413590000000000657e+01
1.384000000000000119e+00 7.319856359200000107e+00 9.562489999999999668e+01 9.411379999999999768e+01
1.388325000000000031e+00 7.333591263199998878e+00 9.563989999999999725e+01 9.408740000000000236e+01
1.392650000000000166e+00 7.347267720799999680e+00 9.564499999999999602e+01 9.406680000000000064e+01
1.396975000000000078e+00 7.360944178400000482e+00 9.566370000000000573e+01 9.404370000000000118e+01
1.401300000000000212e+00 7.374591412800000079e+00 9.570260000000000389e+01 9.404110000000000014e+01
1.405625000000000124e+00 7.388238647200000564e+00 9.575069999999999482e+01 9.406210000000000093e+01
1.409950000000000037e+00 7.403580827199999881e+00 9.565510000000000446e+01 9.445640000000000214e+01
1.414275000000000171e+00 7.417228061600000366e+00 9.563429999999999609e+01 9.442749999999999488e+01
1.418600000000000083e+00 7.430875295999999963e+00 9.566400000000000148e+01 9.439549999999999841e+01
1.422925000000000217e+00 7.444405637599999181e+00 9.569089999999999918e+01 9.436870000000000402e+01
1.427250000000000130e+00 7.457935979199999288e+00 9.571859999999999502e+01 9.433299999999999841e+01
1.431575000000000042e+00 7.471320204799999587e+00 9.574530000000000030e+01 9.430089999999999861e+01
1.435900000000000176e+00 7.484733653599999315e+00 9.577339999999999520e+01 9.427070000000000505e+01
1.440225000000000088e+00 7.498030209599998663e+00 9.580110000000000525e+01 9.424209999999999354e+01
1.444550000000000223e+00 7.511326765599999788e+00 9.582949999999999591e+01 9.420969999999999800e+01
1.448875000000000135e+00 7.524535651999999963e+00 9.586879999999999313e+01 9.418899999999999295e+01
1.453200000000000047e+00 7.537744538400000138e+00 9.591100000000000136e+01 9.417749999999999488e+01
1.457525000000000182e+00 7.550865755199999363e+00 9.593110000000000070e+01 9.417730000000000246e+01
1.461850000000000094e+00 7.563986971999999476e+00 9.592279999999999518e+01 9.419490000000000407e+01
1.466175000000000228e+00 7.577049742399999843e+00 9.591459999999999297e+01 9.421389999999999532e+01
1.470500000000000140e+00 7.590083289599999894e+00 9.590640000000000498e+01 9.422950000000000159e+01
1.474825000000000275e+00 7.603058390400000199e+00 9.589820000000000277e+01 9.424729999999999563e+01
1.479150000000000187e+00 7.616062714399999045e+00 9.588790000000000191e+01 9.423269999999999413e+01
1.483475000000000099e+00 7.628979368799999605e+00 9.589350000000000307e+01 9.419660000000000366e+01
1.487800000000000011e+00 7.641925246399999594e+00 9.590739999999999554e+01 9.415819999999999368e+01
1.492124999999999924e+00 7.654783454399999520e+00 9.592359999999999332e+01 9.412330000000000041e+01
1.496450000000000058e+00 7.667670885599998876e+00 9.595239999999999725e+01 9.408650000000000091e+01
1.500774999999999970e+00 7.680499870399999374e+00 9.598130000000000450e+01 9.405270000000000152e+01
1.505099999999999882e+00 7.693358078399999300e+00 9.600159999999999627e+01 9.401510000000000389e+01
1.509425000000000017e+00 7.706157839999999482e+00 9.602219999999999800e+01 9.397950000000000159e+01
1.513749999999999929e+00 7.718986824799999980e+00 9.604420000000000357e+01 9.393989999999999441e+01
1.518075000000000063e+00 7.733276969599998552e+00 9.583889999999999532e+01 9.400589999999999691e+01
1.522399999999999975e+00 7.746193623999999112e+00 9.580020000000000380e+01 9.396850000000000591e+01
1.526724999999999888e+00 7.759051831999999926e+00 9.576869999999999550e+01 9.395359999999999445e+01
1.531050000000000022e+00 7.771822370399998903e+00 9.573319999999999652e+01 9.394490000000000407e+01
1.535374999999999934e+00 7.784563685599999339e+00 9.570170000000000243e+01 9.394840000000000657e+01
1.539700000000000069e+00 7.797217331199999713e+00 9.567180000000000462e+01 9.394920000000000471e+01
1.544024999999999981e+00 7.809841753599998881e+00 9.564480000000000359e+01 9.395390000000000441e+01
1.548349999999999893e+00 7.822407729600000081e+00 9.565510000000000446e+01 9.395669999999999789e+01
1.552675000000000027e+00 7.834944482399999188e+00 9.570999999999999375e+01 9.396250000000000568e+01
1.556999999999999940e+00 7.847393565600000009e+00 9.576000000000000512e+01 9.396689999999999543e+01
1.561325000000000074e+00 7.859842648799999942e+00 9.581100000000000705e+01 9.395810000000000173e+01
1.565649999999999986e+00 7.872262508799999559e+00 9.585150000000000148e+01 9.392230000000000700e+01
1.569975000000000120e+00 7.884623922400000318e+00 9.589319999999999311e+01 9.389069999999999538e+01
1.574300000000000033e+00 7.896956112799999872e+00 9.593160000000000309e+01 9.388849999999999341e+01
1.578624999999999945e+00 7.909259079999999997e+00 9.592260000000000275e+01 9.388899999999999579e+01
1.582950000000000079e+00 7.921532823999998918e+00 9.591140000000000043e+01 9.388649999999999807e+01
1.587274999999999991e+00 7.933777344799999298e+00 9.590630000000000166e+01 9.388349999999999795e+01
1.591600000000000126e+00 7.945992642400000250e+00 9.589000000000000057e+01 9.387779999999999347e+01
1.595925000000000038e+00 7.958178716799999997e+00 9.586889999999999645e+01 9.387139999999999418e+01
1.600249999999999950e+00 7.970335567999999427e+00 9.584569999999999368e+01 9.387420000000000186e+01
1.604575000000000085e+00 7.982521642399999173e+00 9.582529999999999859e+01 9.390340000000000487e+01
1.608899999999999997e+00 7.994620047199999746e+00 9.581870000000000687e+01 9.393319999999999936e+01
1.613225000000000131e+00 8.006747675199999748e+00 9.581980000000000075e+01 9.396380000000000621e+01
1.617550000000000043e+00 8.018846079999999432e+00 9.582030000000000314e+01 9.399509999999999366e+01
1.621875000000000178e+00 8.030944484799999117e+00 9.585399999999999920e+01 9.402710000000000434e+01
1.626200000000000090e+00 8.043919585599999422e+00 9.584590000000000032e+01 9.424450000000000216e+01
1.630525000000000002e+00 8.055813427999998666e+00 9.581319999999999482e+01 9.424699999999999989e+01
1.634850000000000136e+00 8.067882609599999810e+00 9.581820000000000448e+01 9.421179999999999666e+01
1.639175000000000049e+00 8.079805675199999371e+00 9.581510000000000105e+01 9.418410000000000082e+01
1.643500000000000183e+00 8.091787187199999565e+00 9.582120000000000459e+01 9.415059999999999718e+01
1.647825000000000095e+00 8.103622583199999951e+00 9.582500000000000284e+01 9.412380000000000280e+01
1.652150000000000007e+00 8.115487202399998878e+00 9.583639999999999759e+01 9.409109999999999729e+01
1.656475000000000142e+00 8.127264152000000408e+00 9.584109999999999729e+01 9.406480000000000530e+01
1.660800000000000054e+00 8.139070324799998701e+00 9.585179999999999723e+01 9.403180000000000405e+01
1.665125000000000188e+00 8.150730381600000740e+00 9.585630000000000450e+01 9.399540000000000362e+01
1.669450000000000101e+00 8.162478107999998400e+00 9.586629999999999541e+01 9.395289999999999964e+01
1.673775000000000013e+00 8.174079718399999805e+00 9.587059999999999604e+01 9.395159999999999911e+01
1.678100000000000147e+00 8.185739775200000068e+00 9.586660000000000537e+01 9.395659999999999457e+01
1.682425000000000059e+00 8.197282939199999063e+00 9.586480000000000246e+01 9.396760000000000446e+01
1.686750000000000194e+00 8.208855326399998376e+00 9.587250000000000227e+01 9.397339999999999804e+01
1.691075000000000106e+00 8.220369267199998831e+00 9.587489999999999668e+01 9.398510000000000275e+01
1.695400000000000240e+00 8.231883207999999286e+00 9.588209999999999411e+01 9.399169999999999447e+01
1.699725000000000152e+00 8.243338702399999107e+00 9.588410000000000366e+01 9.400050000000000239e+01
1.704050000000000065e+00 8.254823419999999246e+00 9.587479999999999336e+01 9.399429999999999552e+01
1.708375000000000199e+00 8.266191244799999893e+00 9.587439999999999429e+01 9.397599999999999909e+01
1.712700000000000111e+00 8.277646739199999715e+00 9.587820000000000675e+01 9.394509999999999650e+01
1.717025000000000245e+00 8.288985340800000046e+00 9.587529999999999575e+01 9.392000000000000171e+01
1.721350000000000158e+00 8.300411611999999550e+00 9.588020000000000209e+01 9.388960000000000150e+01
1.725675000000000070e+00 8.311720990399999565e+00 9.588439999999999941e+01 9.386509999999999820e+01
1.730000000000000204e+00 8.323088815199998436e+00 9.589319999999999311e+01 9.383520000000000039e+01
1.734325000000000117e+00 8.335888576799998617e+00 9.596059999999999945e+01 9.398439999999999372e+01
1.738650000000000251e+00 8.347314847999999898e+00 9.593619999999999948e+01 9.396469999999999345e+01
1.742975000000000163e+00 8.358711895999999086e+00 9.591079999999999472e+01 9.396200000000000330e+01
1.747300000000000075e+00 8.369992051200000560e+00 9.583360000000000412e+01 9.395709999999999695e+01
1.751625000000000210e+00 8.381242983199998164e+00 9.577949999999999875e+01 9.395499999999999829e+01
1.755950000000000122e+00 8.392464692000000781e+00 9.576470000000000482e+01 9.395069999999999766e+01
1.760275000000000034e+00 8.403627954399999211e+00 9.576519999999999300e+01 9.394759999999999422e+01
1.764599999999999946e+00 8.414761993599999101e+00 9.576730000000000587e+01 9.394310000000000116e+01
1.768924999999999859e+00 8.425866809599998675e+00 9.576890000000000214e+01 9.391710000000000491e+01
1.773249999999999993e+00 8.436913179199999391e+00 9.577540000000000475e+01 9.389509999999999934e+01
1.777574999999999905e+00 8.447959548800000107e+00 9.578239999999999554e+01 9.389480000000000359e+01
1.781900000000000039e+00 8.458947472000000189e+00 9.579120000000000346e+01 9.389419999999999789e+01
1.786224999999999952e+00 8.469935395199998496e+00 9.579909999999999570e+01 9.389369999999999550e+01
1.790550000000000086e+00 8.480864871999999721e+00 9.580899999999999750e+01 9.389319999999999311e+01
1.794874999999999998e+00 8.491794348799999170e+00 9.581810000000000116e+01 9.389260000000000161e+01
1.799199999999999910e+00 8.502694602400000079e+00 9.582909999999999684e+01 9.389199999999999591e+01
1.803525000000000045e+00 8.513565632799998895e+00 9.583669999999999334e+01 9.389130000000000109e+01
1.807849999999999957e+00 8.524407439999999170e+00 9.584090000000000487e+01 9.388630000000000564e+01
1.812175000000000091e+00 8.535249247199999445e+00 9.584250000000000114e+01 9.387800000000000011e+01
1.816500000000000004e+00 8.546032607999999087e+00 9.584439999999999316e+01 9.387600000000000477e+01
1.820824999999999916e+00 8.556845192000000822e+00 9.584369999999999834e+01 9.387319999999999709e+01
1.825150000000000050e+00 8.567628552800000463e+00 9.584489999999999554e+01 9.387069999999999936e+01
1.829474999999999962e+00 8.578382690399999788e+00 9.582389999999999475e+01 9.386730000000000018e+01
1.833800000000000097e+00 8.589136827999999113e+00 9.580729999999999791e+01 9.386440000000000339e+01
1.838125000000000009e+00 8.599861742399999898e+00 9.581470000000000198e+01 9.385949999999999704e+01
1.842449999999999921e+00 8.612690727200000396e+00 9.585699999999999932e+01 9.401879999999999882e+01
1.846775000000000055e+00 8.623152632799998329e+00 9.586260000000000048e+01 9.401380000000000337e+01
1.851099999999999968e+00 8.633906770399999431e+00 9.589279999999999404e+01 9.401730000000000587e+01
1.855425000000000102e+00 8.644456345600000091e+00 9.591179999999999950e+01 9.402349999999999852e+01
1.859750000000000014e+00 8.655093590399999925e+00 9.594020000000000437e+01 9.403019999999999357e+01
1.864075000000000149e+00 8.665584719199999952e+00 9.594729999999999848e+01 9.403010000000000446e+01
1.868400000000000061e+00 8.676134294399998836e+00 9.595650000000000546e+01 9.399620000000000175e+01
1.872724999999999973e+00 8.686566976800000006e+00 9.595690000000000452e+01 9.397150000000000603e+01
1.877050000000000107e+00 8.697028882399999716e+00 9.597669999999999391e+01 9.394429999999999836e+01
1.881375000000000020e+00 8.707373895199998159e+00 9.599150000000000205e+01 9.392029999999999745e+01
1.885700000000000154e+00 8.717748131200000472e+00 9.601600000000000534e+01 9.389369999999999550e+01
1.890025000000000066e+00 8.728034697600000058e+00 9.601529999999999632e+01 9.387030000000000030e+01
1.894349999999999978e+00 8.738350487199998184e+00 9.602060000000000173e+01 9.384430000000000405e+01
1.898675000000000113e+00 8.748578607199998913e+00 9.601789999999999736e+01 9.381409999999999627e+01
1.903000000000000025e+00 8.758835950399999959e+00 9.602290000000000703e+01 9.379770000000000607e+01
1.907325000000000159e+00 8.769005624000000054e+00 9.601999999999999602e+01 9.379120000000000346e+01
1.911650000000000071e+00 8.779175297600000150e+00 9.602460000000000662e+01 9.378719999999999857e+01
1.915975000000000206e+00 8.789286524799999611e+00 9.602139999999999986e+01 9.379730000000000700e+01
1.920300000000000118e+00 8.799426975199999390e+00 9.601489999999999725e+01 9.380509999999999593e+01
1.924625000000000030e+00 8.809479755999998218e+00 9.602110000000000412e+01 9.381629999999999825e+01
1.928950000000000164e+00 8.819561759999999140e+00 9.603369999999999607e+01 9.382489999999999952e+01
1.933275000000000077e+00 8.829585317599999428e+00 9.603740000000000521e+01 9.383710000000000662e+01
1.937600000000000211e+00 8.839638098400000032e+00 9.604749999999999943e+01 9.384669999999999845e+01
1.941925000000000123e+00 8.849603209599999687e+00 9.604879999999999995e+01 9.385380000000000678e+01
1.946250000000000036e+00 8.859597543999999658e+00 9.605629999999999313e+01 9.384940000000000282e+01
1.950575000000000170e+00 8.869036637600000716e+00 9.571630000000000393e+01 9.411400000000000432e+01
1.954900000000000082e+00 8.879001748799998595e+00 9.569350000000000023e+01 9.411180000000000234e+01
1.959225000000000216e+00 8.889083752799999516e+00 9.569280000000000541e+01 9.411730000000000018e+01
1.963550000000000129e+00 8.899048863999999170e+00 9.569289999999999452e+01 9.411879999999999313e+01
1.967875000000000041e+00 8.909013975199998825e+00 9.569079999999999586e+01 9.412210000000000321e+01
1.972200000000000175e+00 8.918920639999999622e+00 9.569039999999999679e+01 9.412309999999999377e+01
1.976525000000000087e+00 8.928798081599998326e+00 9.568739999999999668e+01 9.412500000000000000e+01
1.980850000000000222e+00 8.938646300000000267e+00 9.568689999999999429e+01 9.412489999999999668e+01
1.985175000000000134e+00 8.948465295200000114e+00 9.568319999999999936e+01 9.411560000000000059e+01
1.989500000000000268e+00 8.958225843999999327e+00 9.568529999999999802e+01 9.409300000000000352e+01
1.993825000000000180e+00 8.967986392800000317e+00 9.569159999999999400e+01 9.407420000000000471e+01
1.998150000000000093e+00 8.977688495200000673e+00 9.570269999999999300e+01 9.407370000000000232e+01
2.002475000000000005e+00 8.987390597599999253e+00 9.571150000000000091e+01 9.407309999999999661e+01
2.006800000000000139e+00 8.997063476799999293e+00 9.572509999999999764e+01 9.407120000000000459e+01
2.011125000000000274e+00 9.006707132799999016e+00 9.572450000000000614e+01 9.406929999999999836e+01
2.015450000000000408e+00 9.016321565600000199e+00 9.572560000000000002e+01 9.406619999999999493e+01
2.019775000000000098e+00 9.025935998399999605e+00 9.572390000000000043e+01 9.406289999999999907e+01
2.024100000000000232e+00 9.035491984800000154e+00 9.572780000000000200e+01 9.405849999999999511e+01
2.028424999999999923e+00 9.045047971200000703e+00 9.572740000000000293e+01 9.405389999999999873e+01
2.032750000000000057e+00 9.054603957599999475e+00 9.573029999999999973e+01 9.404989999999999384e+01
2.037075000000000191e+00 9.064101497599999391e+00 9.570860000000000412e+01 9.407739999999999725e+01
2.041399999999999881e+00 9.073599037599999306e+00 9.568909999999999627e+01 9.410469999999999402e+01
2.045725000000000016e+00 9.083096577599999222e+00 9.568149999999999977e+01 9.413339999999999463e+01
2.050050000000000150e+00 9.092564894399998821e+00 9.568710000000000093e+01 9.414679999999999893e+01
2.054374999999999840e+00 9.102003987999999879e+00 9.568859999999999388e+01 9.415659999999999741e+01
2.058699999999999974e+00 9.114073169599999247e+00 9.582059999999999889e+01 9.405320000000000391e+01
2.063025000000000109e+00 9.123541486399998846e+00 9.580440000000000111e+01 9.402469999999999573e+01
2.067349999999999799e+00 9.133039026399998761e+00 9.581430000000000291e+01 9.399679999999999325e+01
2.071674999999999933e+00 9.142390450399998869e+00 9.581390000000000384e+01 9.397499999999999432e+01
2.076000000000000068e+00 9.151800320799999611e+00 9.582110000000000127e+01 9.394889999999999475e+01
2.080325000000000202e+00 9.161064075199998769e+00 9.580889999999999418e+01 9.392709999999999582e+01
2.084649999999999892e+00 9.170415499199998877e+00 9.580800000000000693e+01 9.390070000000000050e+01
2.088975000000000026e+00 9.179650030399999494e+00 9.580100000000000193e+01 9.387860000000000582e+01
2.093300000000000161e+00 9.188913784800000428e+00 9.581390000000000384e+01 9.386610000000000298e+01
2.097624999999999851e+00 9.198089869600000412e+00 9.581709999999999638e+01 9.387319999999999709e+01
2.101949999999999985e+00 9.207324400799999253e+00 9.583119999999999550e+01 9.388339999999999463e+01
2.106275000000000119e+00 9.216442039200000380e+00 9.583559999999999945e+01 9.389809999999999945e+01
2.110600000000000254e+00 9.225618124000000364e+00 9.585080000000000666e+01 9.390890000000000271e+01
2.114924999999999944e+00 9.234706539199999398e+00 9.587290000000000134e+01 9.392409999999999570e+01
2.119250000000000078e+00 9.243824177599998748e+00 9.590739999999999554e+01 9.393540000000000134e+01
2.123575000000000212e+00 9.252883369599999241e+00 9.592600000000000193e+01 9.394639999999999702e+01
2.127899999999999903e+00 9.261971784800000052e+00 9.594870000000000232e+01 9.394400000000000261e+01
2.132225000000000037e+00 9.270972530399999911e+00 9.596099999999999852e+01 9.394549999999999557e+01
2.136550000000000171e+00 9.280002499200000088e+00 9.598279999999999745e+01 9.394199999999999307e+01
2.140874999999999861e+00 9.288974021599999631e+00 9.599420000000000641e+01 9.393760000000000332e+01
2.145199999999999996e+00 9.298003990399999807e+00 9.601500000000000057e+01 9.391530000000000200e+01
2.149525000000000130e+00 9.306946289599999034e+00 9.602309999999999945e+01 9.389839999999999520e+01
2.153850000000000264e+00 9.315917811999998577e+00 9.603940000000000055e+01 9.387720000000000198e+01
2.158174999999999955e+00 9.324830887999999263e+00 9.604659999999999798e+01 9.386140000000000327e+01
2.162500000000000089e+00 9.333802410399998806e+00 9.606409999999999627e+01 9.384120000000000061e+01
2.166825000000000223e+00 9.343913637600000044e+00 9.603449999999999420e+01 9.386839999999999407e+01
2.171149999999999913e+00 9.352622151200000289e+00 9.601439999999999486e+01 9.382890000000000441e+01
2.175475000000000048e+00 9.361476780800000341e+00 9.600650000000000261e+01 9.380219999999999914e+01
2.179800000000000182e+00 9.370243740799999443e+00 9.599920000000000186e+01 9.377439999999999998e+01
2.184125000000000316e+00 9.379069147199999179e+00 9.599219999999999686e+01 9.374989999999999668e+01
2.188450000000000006e+00 9.387836107199998281e+00 9.598340000000000316e+01 9.372350000000000136e+01
2.192775000000000141e+00 9.396603067199999160e+00 9.597700000000000387e+01 9.369929999999999382e+01
2.197100000000000275e+00 9.405340803999999721e+00 9.598659999999999570e+01 9.367589999999999861e+01
2.201424999999999965e+00 9.414078540799998507e+00 9.599379999999999313e+01 9.366920000000000357e+01
2.205750000000000099e+00 9.422787054400000528e+00 9.600350000000000250e+01 9.366469999999999629e+01
2.210075000000000234e+00 9.431524791199999314e+00 9.602200000000000557e+01 9.366060000000000230e+01
2.214399999999999924e+00 9.440174858400000701e+00 9.604259999999999309e+01 9.367560000000000286e+01
2.218725000000000058e+00 9.448883371999999170e+00 9.606109999999999616e+01 9.370000000000000284e+01
2.223050000000000193e+00 9.457533439199998782e+00 9.608180000000000121e+01 9.372379999999999711e+01
2.227375000000000327e+00 9.466212729599998710e+00 9.610030000000000427e+01 9.374809999999999377e+01
2.231700000000000017e+00 9.474833573599999781e+00 9.612109999999999843e+01 9.377209999999999468e+01
2.236025000000000151e+00 9.483483640799999392e+00 9.613970000000000482e+01 9.379640000000000555e+01
2.240350000000000286e+00 9.492104484799998687e+00 9.616060000000000230e+01 9.381959999999999411e+01
2.244674999999999976e+00 9.500725328799999758e+00 9.617919999999999447e+01 9.384130000000000393e+01
2.249000000000000110e+00 9.509316949599998736e+00 9.620019999999999527e+01 9.386299999999999955e+01
2.253325000000000244e+00 9.517937793599999807e+00 9.620080000000000098e+01 9.388400000000000034e+01
2.257650000000000379e+00 9.526529414399998785e+00 9.618959999999999866e+01 9.390449999999999875e+01
2.261975000000000069e+00 9.535179481600000173e+00 9.615689999999999316e+01 9.392220000000000368e+01
2.266300000000000203e+00 9.543771102399999151e+00 9.612579999999999814e+01 9.394159999999999400e+01
2.270625000000000338e+00 9.552362723199999905e+00 9.608490000000000464e+01 9.394939999999999714e+01
2.274950000000000028e+00 9.558791827200000313e+00 9.587000000000000455e+01 9.400920000000000698e+01
2.279275000000000162e+00 9.567091215999999676e+00 9.583589999999999520e+01 9.399760000000000559e+01
2.283600000000000296e+00 9.575536720799998847e+00 9.582349999999999568e+01 9.398869999999999436e+01
2.287924999999999986e+00 9.583923779200000936e+00 9.580540000000000589e+01 9.398109999999999786e+01
2.292250000000000121e+00 9.592340060799999790e+00 9.579460000000000264e+01 9.397700000000000387e+01
2.296575000000000255e+00 9.600668672799999470e+00 9.577849999999999397e+01 9.397180000000000177e+01
2.300900000000000389e+00 9.609084954400000100e+00 9.576810000000000400e+01 9.396500000000000341e+01
2.305225000000000080e+00 9.617413566399999780e+00 9.576690000000000680e+01 9.395759999999999934e+01
2.309550000000000214e+00 9.625771401599999777e+00 9.578409999999999513e+01 9.397209999999999752e+01
2.313875000000000348e+00 9.634070790400000917e+00 9.579659999999999798e+01 9.398779999999999291e+01
2.318200000000000038e+00 9.642428625599999137e+00 9.578860000000000241e+01 9.400180000000000291e+01
2.322525000000000173e+00 9.650698791199999960e+00 9.577719999999999345e+01 9.401709999999999923e+01
2.326850000000000307e+00 9.659027403199999640e+00 9.576980000000000359e+01 9.403109999999999502e+01
2.331175000000000441e+00 9.667297568800000462e+00 9.575920000000000698e+01 9.404739999999999611e+01
2.335500000000000131e+00 9.675626180800000142e+00 9.575220000000000198e+01 9.406050000000000466e+01
2.339825000000000266e+00 9.683896346399999189e+00 9.574240000000000350e+01 9.407429999999999382e+01
2.344150000000000400e+00 9.692195735199998552e+00 9.573590000000000089e+01 9.408440000000000225e+01
2.348475000000000090e+00 9.700436677599999058e+00 9.572599999999999909e+01 9.409329999999999927e+01
2.352800000000000225e+00 9.708736066400000198e+00 9.571519999999999584e+01 9.409860000000000468e+01
2.357125000000000359e+00 9.717006231999999244e+00 9.570550000000000068e+01 9.410590000000000543e+01
2.361450000000000493e+00 9.725305620799998607e+00 9.569950000000000045e+01 9.411129999999999995e+01
2.365775000000000183e+00 9.733546563199999113e+00 9.569039999999999679e+01 9.411889999999999645e+01
2.370100000000000318e+00 9.741787505599999619e+00 9.568349999999999511e+01 9.412669999999999959e+01
2.374425000000000452e+00 9.749940778399999175e+00 9.567369999999999663e+01 9.413760000000000616e+01
2.378750000000000142e+00 9.758094051199998731e+00 9.566589999999999350e+01 9.414610000000000412e+01
2.383075000000000276e+00 9.766013538399999305e+00 9.574769999999999470e+01 9.385479999999999734e+01
2.387400000000000411e+00 9.773874579199999246e+00 9.575190000000000623e+01 9.383599999999999852e+01
2.391725000000000101e+00 9.781881736000000771e+00 9.577859999999999729e+01 9.383830000000000382e+01
2.396050000000000235e+00 9.789801223199999569e+00 9.579940000000000566e+01 9.385360000000000014e+01
2.400375000000000369e+00 9.797749933599998684e+00 9.582859999999999445e+01 9.387059999999999604e+01
2.404700000000000504e+00 9.805640197599998942e+00 9.585160000000000480e+01 9.388700000000000045e+01
2.409025000000000194e+00 9.813559684799999516e+00 9.588160000000000593e+01 9.390730000000000643e+01
2.413350000000000328e+00 9.821420725599999457e+00 9.590600000000000591e+01 9.393110000000000070e+01
2.417675000000000463e+00 9.829310989599999715e+00 9.593680000000000518e+01 9.395510000000000161e+01
2.422000000000000153e+00 9.837142807199999339e+00 9.596229999999999905e+01 9.397809999999999775e+01
2.426325000000000287e+00 9.845003847999999280e+00 9.598940000000000339e+01 9.400130000000000052e+01
2.430650000000000421e+00 9.852806442399998588e+00 9.600060000000000571e+01 9.402360000000000184e+01
2.434974999999999667e+00 9.860638259999998212e+00 9.601649999999999352e+01 9.404600000000000648e+01
2.439299999999999802e+00 9.868440854399999296e+00 9.601250000000000284e+01 9.406719999999999970e+01
2.443624999999999936e+00 9.876272671999998920e+00 9.601179999999999382e+01 9.408650000000000091e+01
2.447950000000000070e+00 9.884075266400000004e+00 9.600600000000000023e+01 9.410609999999999786e+01
2.452274999999999761e+00 9.891848637599998995e+00 9.600530000000000541e+01 9.412680000000000291e+01
2.456599999999999895e+00 9.899592785599999445e+00 9.599949999999999761e+01 9.414799999999999613e+01
2.460925000000000029e+00 9.907307710399999578e+00 9.599880000000000280e+01 9.416939999999999600e+01
2.465249999999999719e+00 9.914993411999999395e+00 9.599299999999999500e+01 9.418420000000000414e+01
2.469574999999999854e+00 9.922708336799999529e+00 9.599259999999999593e+01 9.420019999999999527e+01
2.473899999999999988e+00 9.930335591999998712e+00 9.600209999999999866e+01 9.421580000000000155e+01
2.478225000000000122e+00 9.937992070399998212e+00 9.601409999999999911e+01 9.423009999999999309e+01
2.482549999999999812e+00 9.945590102400000632e+00 9.602009999999999934e+01 9.424049999999999727e+01
2.486874999999999947e+00 9.953188134399999498e+00 9.603069999999999595e+01 9.425039999999999907e+01
2.491200000000000081e+00 9.961429076800000004e+00 9.607659999999999911e+01 9.390970000000000084e+01
2.495524999999999771e+00 9.968734876799999256e+00 9.607309999999999661e+01 9.389159999999999684e+01
2.499849999999999905e+00 9.976274462399999265e+00 9.609050000000000580e+01 9.388679999999999382e+01
2.504175000000000040e+00 9.983667931999999468e+00 9.610399999999999920e+01 9.388800000000000523e+01
2.508499999999999730e+00 9.991149071199998843e+00 9.612300000000000466e+01 9.388580000000000325e+01
2.512824999999999864e+00 9.998542540799999045e+00 9.613819999999999766e+01 9.388909999999999911e+01
2.517149999999999999e+00 1.000599445679999988e+01 9.615699999999999648e+01 9.388509999999999422e+01
2.521475000000000133e+00 1.001332947999999945e+01 9.617289999999999850e+01 9.388660000000000139e+01
2.525799999999999823e+00 1.002075217279999997e+01 9.619159999999999400e+01 9.388299999999999557e+01
2.530124999999999957e+00 1.002808719599999954e+01 9.620789999999999509e+01 9.388509999999999422e+01
2.534450000000000092e+00 1.003548066559999974e+01 9.622639999999999816e+01 9.388190000000000168e+01
2.538774999999999782e+00 1.004278646560000077e+01 9.624299999999999500e+01 9.388530000000000086e+01
2.543099999999999916e+00 1.005015071199999888e+01 9.625379999999999825e+01 9.389390000000000214e+01
2.547425000000000050e+00 1.005742728879999959e+01 9.625390000000000157e+01 9.390749999999999886e+01
2.551750000000000185e+00 1.006476231199999916e+01 9.624240000000000350e+01 9.390080000000000382e+01
2.556074999999999875e+00 1.007200966559999955e+01 9.621529999999999916e+01 9.389790000000000703e+01
2.560400000000000009e+00 1.007931546559999880e+01 9.618460000000000321e+01 9.389010000000000389e+01
2.564725000000000144e+00 1.008656281919999920e+01 9.615000000000000568e+01 9.388870000000000005e+01
2.569049999999999834e+00 1.009383939599999991e+01 9.611679999999999779e+01 9.388259999999999650e+01
2.573374999999999968e+00 1.010105752639999999e+01 9.608270000000000266e+01 9.388269999999999982e+01
2.577700000000000102e+00 1.010833410320000070e+01 9.604989999999999384e+01 9.388030000000000541e+01
2.582024999999999793e+00 1.011555223359999900e+01 9.601630000000000109e+01 9.388439999999999941e+01
2.586349999999999927e+00 1.012279958719999939e+01 9.598390000000000555e+01 9.386360000000000525e+01
2.590675000000000061e+00 1.012998849439999915e+01 9.595080000000000098e+01 9.384759999999999991e+01
2.595000000000000195e+00 1.013723584799999955e+01 9.592220000000000368e+01 9.382569999999999766e+01
2.599324999999999886e+00 1.014243757759999909e+01 9.578749999999999432e+01 9.401179999999999382e+01
2.603650000000000020e+00 1.014945114560000050e+01 9.576109999999999900e+01 9.398720000000000141e+01
2.607975000000000154e+00 1.015658160639999963e+01 9.576470000000000482e+01 9.396939999999999316e+01
2.612299999999999844e+00 1.016365362079999990e+01 9.575939999999999941e+01 9.394979999999999620e+01
2.616624999999999979e+00 1.017075485839999871e+01 9.576439999999999486e+01 9.393240000000000123e+01
2.620950000000000113e+00 1.017779764959999866e+01 9.576069999999999993e+01 9.391299999999999670e+01
2.625275000000000247e+00 1.018486966399999893e+01 9.576489999999999725e+01 9.389669999999999561e+01
2.629599999999999937e+00 1.019191245519999889e+01 9.576170000000000471e+01 9.390130000000000621e+01
2.633925000000000072e+00 1.019895524639999884e+01 9.578220000000000312e+01 9.390649999999999409e+01
2.638250000000000206e+00 1.020596881440000026e+01 9.579980000000000473e+01 9.390709999999999980e+01
2.642574999999999896e+00 1.021301160559999843e+01 9.582389999999999475e+01 9.390840000000000032e+01
2.646900000000000031e+00 1.021999595039999953e+01 9.584290000000000020e+01 9.392409999999999570e+01
2.651225000000000165e+00 1.022700951839999917e+01 9.586809999999999832e+01 9.394110000000000582e+01
2.655549999999999855e+00 1.023396463999999995e+01 9.588849999999999341e+01 9.395740000000000691e+01
2.659874999999999989e+00 1.024097820799999958e+01 9.591469999999999629e+01 9.397379999999999711e+01
2.664200000000000124e+00 1.024793332959999859e+01 9.591339999999999577e+01 9.399410000000000309e+01
2.668525000000000258e+00 1.025491767439999968e+01 9.591599999999999682e+01 9.401550000000000296e+01
2.672849999999999948e+00 1.026184357280000015e+01 9.591320000000000334e+01 9.403610000000000468e+01
2.677175000000000082e+00 1.026882791759999947e+01 9.591400000000000148e+01 9.405599999999999739e+01
2.681500000000000217e+00 1.027575381599999993e+01 9.590959999999999752e+01 9.407429999999999382e+01
2.685824999999999907e+00 1.028273816079999925e+01 9.590989999999999327e+01 9.409090000000000487e+01
2.690150000000000041e+00 1.028969328240000003e+01 9.590519999999999357e+01 9.410790000000000077e+01
2.694475000000000176e+00 1.029661918079999872e+01 9.590500000000000114e+01 9.412479999999999336e+01
2.698800000000000310e+00 1.030351585599999886e+01 9.589990000000000236e+01 9.414220000000000255e+01
2.703125000000000000e+00 1.031044175439999933e+01 9.589610000000000412e+01 9.415949999999999420e+01
2.707450000000000134e+00 1.031815667919999946e+01 9.613160000000000593e+01 9.388540000000000418e+01
2.711775000000000269e+00 1.032487801519999948e+01 9.614149999999999352e+01 9.384659999999999513e+01
2.716099999999999959e+00 1.033165779760000014e+01 9.616039999999999566e+01 9.382940000000000680e+01
2.720425000000000093e+00 1.033840835679999870e+01 9.617589999999999861e+01 9.381210000000000093e+01
2.724750000000000227e+00 1.034515891599999904e+01 9.619289999999999452e+01 9.379649999999999466e+01
2.729074999999999918e+00 1.035185102879999874e+01 9.618670000000000186e+01 9.378100000000000591e+01
2.733400000000000052e+00 1.035860158799999908e+01 9.617870000000000630e+01 9.377460000000000662e+01
2.737725000000000186e+00 1.036529370080000056e+01 9.616849999999999454e+01 9.377009999999999934e+01
2.742050000000000320e+00 1.037198581359999849e+01 9.615879999999999939e+01 9.376409999999999911e+01
2.746375000000000011e+00 1.037867792639999998e+01 9.615149999999999864e+01 9.375860000000000127e+01
2.750700000000000145e+00 1.038537003919999968e+01 9.614600000000000080e+01 9.375109999999999388e+01
2.755025000000000279e+00 1.039203292879999907e+01 9.614119999999999777e+01 9.374460000000000548e+01
2.759349999999999969e+00 1.039869581840000023e+01 9.613630000000000564e+01 9.374099999999999966e+01
2.763675000000000104e+00 1.040532948479999931e+01 9.613219999999999743e+01 9.375730000000000075e+01
2.768000000000000238e+00 1.041199237439999870e+01 9.612789999999999679e+01 9.377070000000000505e+01
2.772325000000000372e+00 1.041862604079999954e+01 9.612460000000000093e+01 9.378650000000000375e+01
2.776650000000000063e+00 1.042528893039999893e+01 9.612319999999999709e+01 9.379989999999999384e+01
2.780975000000000197e+00 1.043192259679999978e+01 9.612319999999999709e+01 9.381589999999999918e+01
2.785300000000000331e+00 1.043858548639999917e+01 9.612179999999999325e+01 9.382930000000000348e+01
2.789625000000000021e+00 1.044518992959999970e+01 9.612090000000000600e+01 9.384529999999999461e+01
2.793950000000000156e+00 1.045182359599999877e+01 9.611849999999999739e+01 9.385869999999999891e+01
2.798275000000000290e+00 1.045839881599999899e+01 9.611660000000000537e+01 9.387489999999999668e+01
2.802600000000000424e+00 1.046497403599999920e+01 9.611320000000000618e+01 9.388830000000000098e+01
2.806925000000000114e+00 1.047152003279999910e+01 9.611039999999999850e+01 9.390449999999999875e+01
2.811250000000000249e+00 1.047809525279999932e+01 9.610599999999999454e+01 9.391790000000000305e+01
2.815575000000000383e+00 1.048414445519999916e+01 9.619620000000000459e+01 9.410800000000000409e+01
2.819900000000000073e+00 1.049042744319999976e+01 9.619329999999999359e+01 9.408629999999999427e+01
2.824225000000000207e+00 1.049691499360000080e+01 9.620839999999999748e+01 9.405549999999999500e+01
2.828550000000000342e+00 1.050325642799999848e+01 9.621760000000000446e+01 9.403660000000000707e+01
2.832875000000000032e+00 1.050971475519999920e+01 9.623480000000000700e+01 9.401260000000000616e+01
2.837200000000000166e+00 1.051605618959999866e+01 9.624559999999999604e+01 9.399559999999999604e+01
2.841525000000000301e+00 1.052248529359999907e+01 9.626330000000000098e+01 9.397310000000000230e+01
2.845850000000000435e+00 1.052876828159999967e+01 9.627490000000000236e+01 9.395669999999999789e+01
2.850175000000000125e+00 1.053516816239999976e+01 9.629309999999999548e+01 9.393429999999999325e+01
2.854500000000000259e+00 1.054142192720000004e+01 9.630530000000000257e+01 9.391769999999999641e+01
2.858825000000000394e+00 1.054779258479999982e+01 9.632399999999999807e+01 9.389539999999999509e+01
2.863150000000000084e+00 1.055404634960000010e+01 9.633669999999999334e+01 9.387860000000000582e+01
2.867475000000000218e+00 1.056035856079999924e+01 9.634610000000000696e+01 9.386920000000000641e+01
2.871800000000000352e+00 1.056658310239999921e+01 9.633679999999999666e+01 9.387600000000000477e+01
2.876125000000000487e+00 1.057289531360000012e+01 9.633360000000000412e+01 9.387749999999999773e+01
2.880450000000000177e+00 1.057909063199999977e+01 9.630840000000000600e+01 9.388290000000000646e+01
2.884775000000000311e+00 1.058537362000000037e+01 9.628820000000000334e+01 9.388769999999999527e+01
2.889100000000000446e+00 1.059153971519999970e+01 9.626170000000000471e+01 9.390160000000000196e+01
2.893425000000000136e+00 1.059779347999999821e+01 9.624150000000000205e+01 9.390460000000000207e+01
2.897750000000000270e+00 1.060395957519999932e+01 9.621009999999999707e+01 9.391060000000000230e+01
2.902075000000000404e+00 1.061018411679999929e+01 9.618510000000000559e+01 9.391200000000000614e+01
2.906400000000000095e+00 1.061632098880000008e+01 9.615420000000000300e+01 9.391740000000000066e+01
2.910725000000000229e+00 1.062254553040000005e+01 9.612999999999999545e+01 9.391840000000000543e+01
2.915050000000000363e+00 1.062865317919999875e+01 9.609980000000000189e+01 9.392329999999999757e+01
2.919375000000000497e+00 1.063484849760000017e+01 9.607670000000000243e+01 9.392379999999999995e+01
2.923700000000000188e+00 1.064040090559999996e+01 9.624880000000000280e+01 9.396420000000000528e+01
2.928025000000000322e+00 1.064636243840000063e+01 9.624379999999999313e+01 9.394559999999999889e+01
2.932350000000000456e+00 1.065247008719999933e+01 9.625069999999999482e+01 9.392789999999999395e+01
2.936675000000000146e+00 1.065851928959999917e+01 9.623380000000000223e+01 9.391410000000000480e+01
2.941000000000000281e+00 1.066462693839999964e+01 9.621939999999999316e+01 9.389860000000000184e+01
2.945325000000000415e+00 1.067067614079999949e+01 9.620279999999999632e+01 9.388639999999999475e+01
2.949650000000000549e+00 1.067675456639999965e+01 9.618750000000000000e+01 9.387189999999999657e+01
2.953975000000000239e+00 1.068277454559999917e+01 9.617090000000000316e+01 9.386060000000000514e+01
2.958300000000000374e+00 1.068885297119999933e+01 9.615470000000000539e+01 9.384650000000000603e+01
2.962625000000000508e+00 1.069487295040000063e+01 9.613769999999999527e+01 9.383060000000000400e+01
2.966950000000000198e+00 1.070089292960000016e+01 9.612069999999999936e+01 9.381119999999999948e+01
2.971275000000000333e+00 1.070691290879999968e+01 9.610479999999999734e+01 9.379430000000000689e+01
2.975600000000000023e+00 1.071293288800000099e+01 9.608960000000000434e+01 9.377439999999999998e+01
2.979924999999999713e+00 1.071892364399999842e+01 9.607479999999999620e+01 9.375709999999999411e+01
2.984249999999999847e+00 1.072494362319999972e+01 9.606480000000000530e+01 9.373680000000000234e+01
2.988574999999999982e+00 1.073093437919999893e+01 9.606919999999999504e+01 9.371899999999999409e+01
2.992900000000000116e+00 1.073695435840000023e+01 9.607359999999999900e+01 9.370730000000000359e+01
2.997224999999999806e+00 1.074294511439999944e+01 9.607810000000000628e+01 9.371339999999999293e+01
3.001549999999999940e+00 1.074893587039999865e+01 9.608180000000000121e+01 9.372669999999999391e+01
3.005875000000000075e+00 1.075486817999999900e+01 9.608549999999999613e+01 9.374250000000000682e+01
3.010199999999999765e+00 1.076082971279999789e+01 9.608830000000000382e+01 9.375549999999999784e+01
3.014524999999999899e+00 1.076676202239999824e+01 9.609139999999999304e+01 9.377100000000000080e+01
3.018850000000000033e+00 1.077269433199999860e+01 9.609340000000000259e+01 9.378379999999999939e+01
3.023174999999999724e+00 1.077859741840000041e+01 9.609539999999999793e+01 9.379900000000000659e+01
3.027499999999999858e+00 1.078450050480000044e+01 9.609319999999999595e+01 9.381149999999999523e+01
3.031824999999999992e+00 1.078929310959999910e+01 9.599389999999999645e+01 9.377450000000000330e+01
3.036150000000000126e+00 1.079496241039999838e+01 9.598680000000000234e+01 9.374979999999999336e+01
3.040474999999999817e+00 1.080077782719999924e+01 9.600230000000000530e+01 9.373029999999999973e+01
3.044799999999999951e+00 1.080647635119999883e+01 9.601019999999999754e+01 9.371420000000000528e+01
3.049125000000000085e+00 1.081223332159999906e+01 9.602710000000000434e+01 9.369650000000000034e+01
3.053449999999999775e+00 1.081793184559999865e+01 9.603640000000000043e+01 9.368489999999999895e+01
3.057774999999999910e+00 1.082365959280000034e+01 9.605339999999999634e+01 9.368129999999999313e+01
3.062100000000000044e+00 1.082932889359999962e+01 9.606319999999999482e+01 9.367980000000000018e+01
3.066425000000000178e+00 1.083505664079999953e+01 9.608020000000000493e+01 9.367570000000000618e+01
3.070749999999999869e+00 1.084072594159999881e+01 9.609029999999999916e+01 9.367379999999999995e+01
3.075075000000000003e+00 1.084642446559999840e+01 9.610630000000000450e+01 9.366920000000000357e+01
3.079400000000000137e+00 1.085206454319999914e+01 9.611459999999999582e+01 9.366689999999999827e+01
3.083724999999999827e+00 1.085776306719999873e+01 9.613009999999999877e+01 9.366119999999999379e+01
3.088049999999999962e+00 1.086337392159999915e+01 9.612500000000000000e+01 9.365670000000000073e+01
3.092375000000000096e+00 1.086904322239999843e+01 9.611730000000000018e+01 9.364929999999999666e+01
3.096699999999999786e+00 1.087465407680000062e+01 9.610320000000000107e+01 9.364419999999999789e+01
3.101024999999999920e+00 1.088029415439999958e+01 9.609610000000000696e+01 9.363620000000000232e+01
3.105350000000000055e+00 1.088587578559999969e+01 9.608259999999999934e+01 9.363070000000000448e+01
3.109675000000000189e+00 1.089151586320000042e+01 9.607609999999999673e+01 9.363030000000000541e+01
3.113999999999999879e+00 1.089709749439999875e+01 9.606329999999999814e+01 9.364300000000000068e+01
3.118325000000000014e+00 1.090273757199999949e+01 9.605729999999999791e+01 9.365319999999999823e+01
3.122650000000000148e+00 1.090828997999999928e+01 9.604510000000000502e+01 9.366649999999999920e+01
3.126974999999999838e+00 1.091390083439999970e+01 9.603969999999999629e+01 9.367709999999999582e+01
3.131299999999999972e+00 1.091945324239999948e+01 9.602809999999999491e+01 9.369100000000000250e+01
3.135625000000000107e+00 1.092506409679999990e+01 9.602330000000000609e+01 9.370220000000000482e+01
3.139950000000000241e+00 1.093187310240000087e+01 9.611960000000000548e+01 9.395099999999999341e+01
3.144274999999999931e+00 1.093716250159999959e+01 9.610760000000000502e+01 9.393309999999999604e+01
3.148600000000000065e+00 1.094268568639999906e+01 9.610450000000000159e+01 9.391639999999999588e+01
3.152925000000000200e+00 1.094806275520000050e+01 9.610200000000000387e+01 9.390080000000000382e+01
3.157249999999999890e+00 1.095355671679999965e+01 9.610469999999999402e+01 9.388500000000000512e+01
3.161575000000000024e+00 1.095893378559999931e+01 9.611469999999999914e+01 9.387330000000000041e+01
3.165900000000000158e+00 1.096439852399999992e+01 9.612359999999999616e+01 9.386929999999999552e+01
3.170224999999999849e+00 1.096977559279999959e+01 9.613060000000000116e+01 9.386820000000000164e+01
3.174549999999999983e+00 1.097518188479999957e+01 9.613720000000000709e+01 9.386679999999999779e+01
3.178875000000000117e+00 1.098055895360000100e+01 9.614390000000000214e+01 9.387260000000000559e+01
3.183200000000000252e+00 1.098593602239999889e+01 9.615330000000000155e+01 9.388110000000000355e+01
3.187524999999999942e+00 1.099128386799999824e+01 9.616549999999999443e+01 9.388930000000000575e+01
3.191850000000000076e+00 1.099663171359999936e+01 9.617730000000000246e+01 9.389700000000000557e+01
3.196175000000000210e+00 1.100195033599999839e+01 9.618980000000000530e+01 9.390449999999999875e+01
3.200499999999999901e+00 1.100729818159999951e+01 9.620170000000000243e+01 9.391150000000000375e+01
3.204825000000000035e+00 1.101258758080000000e+01 9.621429999999999438e+01 9.391830000000000211e+01
3.209150000000000169e+00 1.101790620319999903e+01 9.622629999999999484e+01 9.392449999999999477e+01
3.213475000000000303e+00 1.102319560239999952e+01 9.623919999999999675e+01 9.393070000000000164e+01
3.217799999999999994e+00 1.102848500160000000e+01 9.625130000000000052e+01 9.393619999999999948e+01
3.222125000000000128e+00 1.103377440079999872e+01 9.626439999999999486e+01 9.394159999999999400e+01
3.226450000000000262e+00 1.103903457679999889e+01 9.627660000000000196e+01 9.394650000000000034e+01
3.230774999999999952e+00 1.104429475279999906e+01 9.628499999999999659e+01 9.394650000000000034e+01
3.235100000000000087e+00 1.104955492879999923e+01 9.629059999999999775e+01 9.393999999999999773e+01
3.239425000000000221e+00 1.105478588159999909e+01 9.629770000000000607e+01 9.393290000000000362e+01
3.243750000000000355e+00 1.106001683439999894e+01 9.630419999999999447e+01 9.392579999999999529e+01
3.248075000000000045e+00 1.106390351999999844e+01 9.591100000000000136e+01 9.381250000000000000e+01
3.252400000000000180e+00 1.106898835680000026e+01 9.588580000000000325e+01 9.379579999999999984e+01
3.256725000000000314e+00 1.107419008639999980e+01 9.588030000000000541e+01 9.378289999999999793e+01
3.261050000000000004e+00 1.107936259279999902e+01 9.587090000000000600e+01 9.376990000000000691e+01
3.265375000000000139e+00 1.108453509919999824e+01 9.586639999999999873e+01 9.375809999999999889e+01
3.269700000000000273e+00 1.108967838239999892e+01 9.585819999999999652e+01 9.374320000000000164e+01
3.274024999999999963e+00 1.109482166559999960e+01 9.585779999999999745e+01 9.372889999999999588e+01
3.278350000000000097e+00 1.109996494880000029e+01 9.586119999999999663e+01 9.371389999999999532e+01
3.282675000000000232e+00 1.110510823199999919e+01 9.586719999999999686e+01 9.370659999999999457e+01
3.287000000000000366e+00 1.111022229199999956e+01 9.587009999999999366e+01 9.370810000000000173e+01
3.291325000000000056e+00 1.111533635199999814e+01 9.587510000000000332e+01 9.372129999999999939e+01
3.295650000000000190e+00 1.112042118879999819e+01 9.587390000000000612e+01 9.373430000000000462e+01
3.299975000000000325e+00 1.112550602560000002e+01 9.586820000000000164e+01 9.374979999999999336e+01
3.304300000000000015e+00 1.113059086240000006e+01 9.586050000000000182e+01 9.376519999999999300e+01
3.308625000000000149e+00 1.113567569920000011e+01 9.585490000000000066e+01 9.378060000000000684e+01
3.312950000000000284e+00 1.114073131279999984e+01 9.584739999999999327e+01 9.379559999999999320e+01
3.317275000000000418e+00 1.114578692639999957e+01 9.584189999999999543e+01 9.381050000000000466e+01
3.321600000000000108e+00 1.115084253999999930e+01 9.583459999999999468e+01 9.382489999999999952e+01
3.325925000000000242e+00 1.115586893039999872e+01 9.582920000000000016e+01 9.383939999999999770e+01
3.330250000000000377e+00 1.116092454399999845e+01 9.582210000000000605e+01 9.385330000000000439e+01
3.334575000000000067e+00 1.116595093439999964e+01 9.581669999999999732e+01 9.386730000000000018e+01
3.338900000000000201e+00 1.117094810160000051e+01 9.580979999999999563e+01 9.388079999999999359e+01
3.343225000000000335e+00 1.117597449199999993e+01 9.580459999999999354e+01 9.389430000000000121e+01
3.347550000000000026e+00 1.118097165919999902e+01 9.579789999999999850e+01 9.390949999999999420e+01
3.351875000000000160e+00 1.118596882639999812e+01 9.579279999999999973e+01 9.392489999999999384e+01
3.356200000000000294e+00 1.119260249279999897e+01 9.594819999999999993e+01 9.370000000000000284e+01
3.360525000000000428e+00 1.119748276719999858e+01 9.592910000000000537e+01 9.368460000000000321e+01
3.364850000000000119e+00 1.120242148800000059e+01 9.592149999999999466e+01 9.369490000000000407e+01
3.369175000000000253e+00 1.120736020879999906e+01 9.591129999999999711e+01 9.370690000000000452e+01
3.373500000000000387e+00 1.121226970639999898e+01 9.590449999999999875e+01 9.371819999999999595e+01
3.377825000000000077e+00 1.121720842719999922e+01 9.589570000000000505e+01 9.373109999999999786e+01
3.382150000000000212e+00 1.122211792480000092e+01 9.588939999999999486e+01 9.374230000000000018e+01
3.386475000000000346e+00 1.122702742240000084e+01 9.588139999999999930e+01 9.375549999999999784e+01
3.390800000000000480e+00 1.123190769679999867e+01 9.587550000000000239e+01 9.376860000000000639e+01
3.395125000000000171e+00 1.123678797120000006e+01 9.586809999999999832e+01 9.378539999999999566e+01
3.399450000000000305e+00 1.124166824559999966e+01 9.586339999999999861e+01 9.379949999999999477e+01
3.403775000000000439e+00 1.124654852000000105e+01 9.586769999999999925e+01 9.381600000000000250e+01
3.408100000000000129e+00 1.125139957120000034e+01 9.587319999999999709e+01 9.382959999999999923e+01
3.412425000000000264e+00 1.125625062239999963e+01 9.587709999999999866e+01 9.384569999999999368e+01
3.416750000000000398e+00 1.126110167360000069e+01 9.588209999999999411e+01 9.385880000000000223e+01
3.421075000000000088e+00 1.126595272479999998e+01 9.588540000000000418e+01 9.387460000000000093e+01
3.425400000000000222e+00 1.127077455279999896e+01 9.588989999999999725e+01 9.388720000000000709e+01
3.429725000000000357e+00 1.127559638079999971e+01 9.589270000000000493e+01 9.390260000000000673e+01
3.434050000000000491e+00 1.128041820879999868e+01 9.589700000000000557e+01 9.391479999999999961e+01
3.438375000000000181e+00 1.128521081359999911e+01 9.591009999999999991e+01 9.392969999999999686e+01
3.442700000000000315e+00 1.129006186479999840e+01 9.592449999999999477e+01 9.393959999999999866e+01
3.447025000000000450e+00 1.129485446959999884e+01 9.593760000000000332e+01 9.395279999999999632e+01
3.451350000000000140e+00 1.129967629759999959e+01 9.595210000000000150e+01 9.396320000000000050e+01
3.455675000000000274e+00 1.130443967919999970e+01 9.596529999999999916e+01 9.397679999999999723e+01
3.460000000000000409e+00 1.130923228399999836e+01 9.597979999999999734e+01 9.398760000000000048e+01
3.464325000000000543e+00 1.131349887120000020e+01 9.579670000000000130e+01 9.386169999999999902e+01
3.468650000000000233e+00 1.131797002080000070e+01 9.576080000000000325e+01 9.385559999999999548e+01
3.472975000000000367e+00 1.132276262559999935e+01 9.575889999999999702e+01 9.385920000000000130e+01
3.477300000000000502e+00 1.132740911439999998e+01 9.574970000000000425e+01 9.385649999999999693e+01
3.481625000000000192e+00 1.133217249600000009e+01 9.575140000000000384e+01 9.384789999999999566e+01
3.485950000000000326e+00 1.133681898479999894e+01 9.574379999999999313e+01 9.383889999999999532e+01
3.490275000000000460e+00 1.134155314319999874e+01 9.574469999999999459e+01 9.383039999999999736e+01
3.494600000000000151e+00 1.134619963199999937e+01 9.573749999999999716e+01 9.382189999999999941e+01
3.498925000000000285e+00 1.135090456720000063e+01 9.573640000000000327e+01 9.381359999999999388e+01
3.503250000000000419e+00 1.135552183279999916e+01 9.572849999999999682e+01 9.380549999999999500e+01
3.507575000000000554e+00 1.136019754480000010e+01 9.572729999999999961e+01 9.379730000000000700e+01
3.511900000000000244e+00 1.136481481039999863e+01 9.571989999999999554e+01 9.378889999999999816e+01
3.516224999999999934e+00 1.136946129919999926e+01 9.571890000000000498e+01 9.377899999999999636e+01
3.520550000000000068e+00 1.137404934159999925e+01 9.571200000000000330e+01 9.376940000000000452e+01
3.524874999999999758e+00 1.137866660719999956e+01 9.571099999999999852e+01 9.375969999999999516e+01
3.529199999999999893e+00 1.138322542639999924e+01 9.570449999999999591e+01 9.375029999999999575e+01
3.533525000000000027e+00 1.138781346879999923e+01 9.570359999999999445e+01 9.374070000000000391e+01
3.537849999999999717e+00 1.139234306479999859e+01 9.569929999999999382e+01 9.373160000000000025e+01
3.542174999999999851e+00 1.139693110720000035e+01 9.571670000000000300e+01 9.372220000000000084e+01
3.546499999999999986e+00 1.140146070319999971e+01 9.572790000000000532e+01 9.371320000000000050e+01
3.550825000000000120e+00 1.140601952239999939e+01 9.574450000000000216e+01 9.370390000000000441e+01
3.555149999999999810e+00 1.141051989520000021e+01 9.575530000000000541e+01 9.369509999999999650e+01
3.559474999999999945e+00 1.141504949119999957e+01 9.577119999999999322e+01 9.368600000000000705e+01
3.563800000000000079e+00 1.141952064079999829e+01 9.578149999999999409e+01 9.367730000000000246e+01
3.568124999999999769e+00 1.142405023679999942e+01 9.579670000000000130e+01 9.366840000000000543e+01
3.572449999999999903e+00 1.142834604719999980e+01 9.600579999999999359e+01 9.375530000000000541e+01
3.576775000000000038e+00 1.143293408959999979e+01 9.598730000000000473e+01 9.374420000000000641e+01
3.581100000000000172e+00 1.143749290879999947e+01 9.598810000000000286e+01 9.373650000000000659e+01
3.585424999999999862e+00 1.144199328159999851e+01 9.598480000000000700e+01 9.373139999999999361e+01
3.589749999999999996e+00 1.144652287759999965e+01 9.598629999999999995e+01 9.372499999999999432e+01
3.594075000000000131e+00 1.145099402720000015e+01 9.598439999999999372e+01 9.372100000000000364e+01
3.598399999999999821e+00 1.145549439999999919e+01 9.598539999999999850e+01 9.371469999999999345e+01
3.602724999999999955e+00 1.145996554959999791e+01 9.598380000000000223e+01 9.371110000000000184e+01
3.607050000000000090e+00 1.146440747599999987e+01 9.598430000000000462e+01 9.370640000000000214e+01
3.611374999999999780e+00 1.146884940240000006e+01 9.598279999999999745e+01 9.372119999999999607e+01
3.615699999999999914e+00 1.147329132879999847e+01 9.598279999999999745e+01 9.373499999999999943e+01
3.620025000000000048e+00 1.147770403200000011e+01 9.598120000000000118e+01 9.375239999999999441e+01
3.624350000000000183e+00 1.148211673519999998e+01 9.598080000000000211e+01 9.376659999999999684e+01
3.628674999999999873e+00 1.148652943839999985e+01 9.597910000000000252e+01 9.378440000000000509e+01
3.633000000000000007e+00 1.149091291839999940e+01 9.597939999999999827e+01 9.379890000000000327e+01
3.637325000000000141e+00 1.149529639839999895e+01 9.599420000000000641e+01 9.380750000000000455e+01
3.641649999999999832e+00 1.149967987839999850e+01 9.600990000000000180e+01 9.381480000000000530e+01
3.645974999999999966e+00 1.150403413519999951e+01 9.602379999999999427e+01 9.382980000000000587e+01
3.650300000000000100e+00 1.150838839199999875e+01 9.603839999999999577e+01 9.384109999999999729e+01
3.654625000000000234e+00 1.151271342559999944e+01 9.604370000000000118e+01 9.385569999999999879e+01
3.658949999999999925e+00 1.151706768239999867e+01 9.604130000000000678e+01 9.386650000000000205e+01
3.663275000000000059e+00 1.152136349279999905e+01 9.603799999999999670e+01 9.388060000000000116e+01
3.667600000000000193e+00 1.152568852639999797e+01 9.603530000000000655e+01 9.389079999999999870e+01
3.671924999999999883e+00 1.152998433679999835e+01 9.603180000000000405e+01 9.390449999999999875e+01
3.676250000000000018e+00 1.153430937040000082e+01 9.602880000000000393e+01 9.391419999999999391e+01
3.680575000000000152e+00 1.153866362719999827e+01 9.592369999999999663e+01 9.368899999999999295e+01
3.684899999999999842e+00 1.154275487519999999e+01 9.587550000000000239e+01 9.368699999999999761e+01
3.689224999999999977e+00 1.154705068560000036e+01 9.586499999999999488e+01 9.368559999999999377e+01
3.693550000000000111e+00 1.155122960319999947e+01 9.584029999999999916e+01 9.367740000000000578e+01
3.697875000000000245e+00 1.155549619039999953e+01 9.583180000000000121e+01 9.368540000000000134e+01
3.702199999999999935e+00 1.155967510799999864e+01 9.580929999999999325e+01 9.369440000000000168e+01
3.706525000000000070e+00 1.156394169519999870e+01 9.580029999999999291e+01 9.370269999999999300e+01
3.710850000000000204e+00 1.156812061279999959e+01 9.577779999999999916e+01 9.370839999999999748e+01
3.715174999999999894e+00 1.157232875359999902e+01 9.576770000000000493e+01 9.371620000000000061e+01
3.719500000000000028e+00 1.157650767119999990e+01 9.575530000000000541e+01 9.372190000000000509e+01
3.723825000000000163e+00 1.158071581199999933e+01 9.576290000000000191e+01 9.372960000000000491e+01
3.728150000000000297e+00 1.158486550639999813e+01 9.575790000000000646e+01 9.373520000000000607e+01
3.732474999999999987e+00 1.158907364719999933e+01 9.576470000000000482e+01 9.374280000000000257e+01
3.736800000000000122e+00 1.159319411839999958e+01 9.575969999999999516e+01 9.374830000000000041e+01
3.741125000000000256e+00 1.159737303600000047e+01 9.576569999999999538e+01 9.375579999999999359e+01
3.745449999999999946e+00 1.160149350720000072e+01 9.576049999999999329e+01 9.376130000000000564e+01
3.749775000000000080e+00 1.160564320159999951e+01 9.576590000000000202e+01 9.376890000000000214e+01
3.754100000000000215e+00 1.160976367279999977e+01 9.576049999999999329e+01 9.377760000000000673e+01
3.758425000000000349e+00 1.161388414400000002e+01 9.576519999999999300e+01 9.378810000000000002e+01
3.762750000000000039e+00 1.161800461519999850e+01 9.576210000000000377e+01 9.379640000000000555e+01
3.767075000000000173e+00 1.162209586320000021e+01 9.576999999999999602e+01 9.380639999999999645e+01
3.771400000000000308e+00 1.162618711120000015e+01 9.576810000000000400e+01 9.381440000000000623e+01
3.775724999999999998e+00 1.163027835919999831e+01 9.577589999999999293e+01 9.382399999999999807e+01
3.780050000000000132e+00 1.163436960720000002e+01 9.577419999999999334e+01 9.383150000000000546e+01
3.784375000000000266e+00 1.163846085519999818e+01 9.578189999999999316e+01 9.384080000000000155e+01
3.788699999999999957e+00 1.164231831759999913e+01 9.609300000000000352e+01 9.399750000000000227e+01
3.793025000000000091e+00 1.164626344959999926e+01 9.606409999999999627e+01 9.398980000000000246e+01
3.797350000000000225e+00 1.165041314399999983e+01 9.604930000000000234e+01 9.397769999999999868e+01
3.801675000000000360e+00 1.165444594559999913e+01 9.603350000000000364e+01 9.397069999999999368e+01
3.806000000000000050e+00 1.165856641679999939e+01 9.602009999999999934e+01 9.395969999999999800e+01
3.810325000000000184e+00 1.166259921840000047e+01 9.600579999999999359e+01 9.395359999999999445e+01
3.814650000000000318e+00 1.166669046639999863e+01 9.599209999999999354e+01 9.394280000000000541e+01
3.818975000000000009e+00 1.167069404479999939e+01 9.597820000000000107e+01 9.393559999999999377e+01
3.823300000000000143e+00 1.167475606959999901e+01 9.596420000000000528e+01 9.392170000000000130e+01
3.827625000000000277e+00 1.167875964799999977e+01 9.595050000000000523e+01 9.391270000000000095e+01
3.831950000000000411e+00 1.168279244960000085e+01 9.593609999999999616e+01 9.389879999999999427e+01
3.836275000000000102e+00 1.168676680479999952e+01 9.592249999999999943e+01 9.388979999999999393e+01
3.840600000000000236e+00 1.169077038319999851e+01 9.590810000000000457e+01 9.387590000000000146e+01
3.844925000000000370e+00 1.169471551519999863e+01 9.589660000000000650e+01 9.386690000000000111e+01
3.849250000000000060e+00 1.169871909359999940e+01 9.588410000000000366e+01 9.385299999999999443e+01
3.853575000000000195e+00 1.170266422559999953e+01 9.587290000000000134e+01 9.384399999999999409e+01
3.857900000000000329e+00 1.170663858079999997e+01 9.586039999999999850e+01 9.382999999999999829e+01
3.862225000000000019e+00 1.171055448959999801e+01 9.584940000000000282e+01 9.382099999999999795e+01
3.866550000000000153e+00 1.171449962159999991e+01 9.583710000000000662e+01 9.380700000000000216e+01
3.870875000000000288e+00 1.171841553039999972e+01 9.583240000000000691e+01 9.379959999999999809e+01
3.875200000000000422e+00 1.172233143919999954e+01 9.583620000000000516e+01 9.379110000000000014e+01
3.879525000000000112e+00 1.172621812479999903e+01 9.584109999999999729e+01 9.378709999999999525e+01
3.883850000000000247e+00 1.173013403359999884e+01 9.584439999999999316e+01 9.377819999999999823e+01
3.888175000000000381e+00 1.173402071920000012e+01 9.584890000000000043e+01 9.377379999999999427e+01
3.892500000000000071e+00 1.173790740479999961e+01 9.585169999999999391e+01 9.376439999999999486e+01
3.896825000000000205e+00 1.174223243840000031e+01 9.598999999999999488e+01 9.386579999999999302e+01
3.901150000000000340e+00 1.174588533839999904e+01 9.596009999999999707e+01 9.384359999999999502e+01
3.905475000000000474e+00 1.174974280080000000e+01 9.596370000000000289e+01 9.383230000000000359e+01
3.909800000000000164e+00 1.175351259360000000e+01 9.596200000000000330e+01 9.381709999999999638e+01
3.914125000000000298e+00 1.175734083279999886e+01 9.597090000000000032e+01 9.380670000000000641e+01
3.918450000000000433e+00 1.176111062559999887e+01 9.597100000000000364e+01 9.379229999999999734e+01
3.922775000000000123e+00 1.176490964159999919e+01 9.597440000000000282e+01 9.378199999999999648e+01
3.927100000000000257e+00 1.176870865759999951e+01 9.596729999999999450e+01 9.376800000000000068e+01
3.931425000000000392e+00 1.177247845039999952e+01 9.596659999999999968e+01 9.376200000000000045e+01
3.935750000000000082e+00 1.177624824319999952e+01 9.595999999999999375e+01 9.375449999999999307e+01
3.940075000000000216e+00 1.178001803599999953e+01 9.595910000000000650e+01 9.375039999999999907e+01
3.944400000000000350e+00 1.178378782879999953e+01 9.595279999999999632e+01 9.374280000000000257e+01
3.948725000000000485e+00 1.178752839839999922e+01 9.595159999999999911e+01 9.373839999999999861e+01
3.953050000000000175e+00 1.179126896800000068e+01 9.594559999999999889e+01 9.373050000000000637e+01
3.957375000000000309e+00 1.179500953759999859e+01 9.594419999999999504e+01 9.372580000000000666e+01
3.961700000000000443e+00 1.179875010720000006e+01 9.593829999999999814e+01 9.371760000000000446e+01
3.966025000000000134e+00 1.180246145359999943e+01 9.593680000000000518e+01 9.371259999999999479e+01
3.970350000000000268e+00 1.180617280000000058e+01 9.593099999999999739e+01 9.370420000000000016e+01
3.974675000000000402e+00 1.180988414639999995e+01 9.592940000000000111e+01 9.369889999999999475e+01
3.979000000000000536e+00 1.181359549279999932e+01 9.592369999999999663e+01 9.369029999999999347e+01
3.983325000000000227e+00 1.181730683919999869e+01 9.592189999999999372e+01 9.368470000000000653e+01
3.987650000000000361e+00 1.182098896239999952e+01 9.591630000000000678e+01 9.367579999999999529e+01
3.991975000000000495e+00 1.182467108560000035e+01 9.591450000000000387e+01 9.366989999999999839e+01
3.996300000000000185e+00 1.182838243199999972e+01 9.590890000000000271e+01 9.366070000000000562e+01
4.000625000000000320e+00 1.183203533199999846e+01 9.591259999999999764e+01 9.365449999999999875e+01
4.004950000000000010e+00 1.183630191919999852e+01 9.590959999999999752e+01 9.403679999999999950e+01
4.009275000000000588e+00 1.183960414079999879e+01 9.588230000000000075e+01 9.403879999999999484e+01
4.013600000000000279e+00 1.184328626399999962e+01 9.589019999999999300e+01 9.404250000000000398e+01
4.017924999999999969e+00 1.184682227119999887e+01 9.589209999999999923e+01 9.404890000000000327e+01
4.022250000000000547e+00 1.185047517119999938e+01 9.590439999999999543e+01 9.405349999999999966e+01
4.026575000000000237e+00 1.185401117840000040e+01 9.590860000000000696e+01 9.406050000000000466e+01
4.030900000000000816e+00 1.185766407839999914e+01 9.592059999999999320e+01 9.406480000000000530e+01
4.035225000000000506e+00 1.186120008559999839e+01 9.592579999999999529e+01 9.407179999999999609e+01
4.039550000000000196e+00 1.186482376240000036e+01 9.593739999999999668e+01 9.407590000000000430e+01
4.043875000000000774e+00 1.186838899279999993e+01 9.594320000000000448e+01 9.408209999999999695e+01
4.048200000000000465e+00 1.187198344639999981e+01 9.595470000000000255e+01 9.407899999999999352e+01
4.052525000000000155e+00 1.187551945359999905e+01 9.596089999999999520e+01 9.407899999999999352e+01
4.056849999999999845e+00 1.187911390720000071e+01 9.597220000000000084e+01 9.407609999999999673e+01
4.061174999999999535e+00 1.188264991439999996e+01 9.597880000000000678e+01 9.407640000000000668e+01
4.065500000000000114e+00 1.188621514479999952e+01 9.598990000000000578e+01 9.407380000000000564e+01
4.069824999999999804e+00 1.188972192880000023e+01 9.599679999999999325e+01 9.407429999999999382e+01
4.074150000000000382e+00 1.189328715919999802e+01 9.600790000000000646e+01 9.407189999999999941e+01
4.078475000000000072e+00 1.189679394319999872e+01 9.601500000000000057e+01 9.407269999999999754e+01
4.082799999999999763e+00 1.190035917360000006e+01 9.602599999999999625e+01 9.406999999999999318e+01
4.087125000000000341e+00 1.190383673439999868e+01 9.603340000000000032e+01 9.406810000000000116e+01
4.091450000000000031e+00 1.190737274159999970e+01 9.604430000000000689e+01 9.406319999999999482e+01
4.095774999999999721e+00 1.191087952559999863e+01 9.605190000000000339e+01 9.406159999999999854e+01
4.100100000000000300e+00 1.191438630959999934e+01 9.606279999999999575e+01 9.405700000000000216e+01
4.104424999999999990e+00 1.191786387039999973e+01 9.607049999999999557e+01 9.405570000000000164e+01
4.108749999999999680e+00 1.192137065440000043e+01 9.608150000000000546e+01 9.405140000000000100e+01
4.113075000000000259e+00 1.192487743839999936e+01 9.613540000000000418e+01 9.411289999999999623e+01
4.117399999999999949e+00 1.192820888319999817e+01 9.614230000000000587e+01 9.410540000000000305e+01
4.121724999999999639e+00 1.193174489039999919e+01 9.614889999999999759e+01 9.409959999999999525e+01
4.126050000000000217e+00 1.193522245119999958e+01 9.615760000000000218e+01 9.409480000000000643e+01
4.130374999999999908e+00 1.193875845839999883e+01 9.616459999999999297e+01 9.409000000000000341e+01
4.134699999999999598e+00 1.194223601919999922e+01 9.617329999999999757e+01 9.408589999999999520e+01
4.139025000000000176e+00 1.194577202640000024e+01 9.617919999999999447e+01 9.408100000000000307e+01
4.143349999999999866e+00 1.194924958719999886e+01 9.618699999999999761e+01 9.407699999999999818e+01
4.147675000000000445e+00 1.195275637119999956e+01 9.619320000000000448e+01 9.407219999999999516e+01
4.152000000000000135e+00 1.195620470879999964e+01 9.620140000000000668e+01 9.406850000000000023e+01
4.156324999999999825e+00 1.195968226959999825e+01 9.620789999999999509e+01 9.406409999999999627e+01
4.160650000000000404e+00 1.196315983040000042e+01 9.621639999999999304e+01 9.406080000000000041e+01
4.164975000000000094e+00 1.196660816800000049e+01 9.622320000000000562e+01 9.405689999999999884e+01
4.169299999999999784e+00 1.197005650560000056e+01 9.622060000000000457e+01 9.405509999999999593e+01
4.173625000000000362e+00 1.197350484319999886e+01 9.621590000000000487e+01 9.405979999999999563e+01
4.177950000000000053e+00 1.197692395760000039e+01 9.621299999999999386e+01 9.407009999999999650e+01
4.182274999999999743e+00 1.198037229520000047e+01 9.620820000000000505e+01 9.407959999999999923e+01
4.186600000000000321e+00 1.198379140959999845e+01 9.620510000000000161e+01 9.408960000000000434e+01
4.190925000000000011e+00 1.198721052399999820e+01 9.620149999999999579e+01 9.409749999999999659e+01
4.195249999999999702e+00 1.199060041519999942e+01 9.620109999999999673e+01 9.410529999999999973e+01
4.199575000000000280e+00 1.199401952959999917e+01 9.619889999999999475e+01 9.411220000000000141e+01
4.203899999999999970e+00 1.199740942080000039e+01 9.619849999999999568e+01 9.411950000000000216e+01
4.208224999999999660e+00 1.200079931199999983e+01 9.619639999999999702e+01 9.412600000000000477e+01
4.212550000000000239e+00 1.200415997999999895e+01 9.619610000000000127e+01 9.413290000000000646e+01
4.216874999999999929e+00 1.200754987120000017e+01 9.619400000000000261e+01 9.413890000000000668e+01
4.221200000000000507e+00 1.201061830719999790e+01 9.625350000000000250e+01 9.366679999999999495e+01
4.225525000000000198e+00 1.201368674319999919e+01 9.624399999999999977e+01 9.365269999999999584e+01
4.229849999999999888e+00 1.201704741120000008e+01 9.625109999999999388e+01 9.364669999999999561e+01
4.234175000000000466e+00 1.202032040960000003e+01 9.625140000000000384e+01 9.365170000000000528e+01
4.238500000000000156e+00 1.202365185439999884e+01 9.625929999999999609e+01 9.365579999999999927e+01
4.242824999999999847e+00 1.202692485279999879e+01 9.626109999999999900e+01 9.366160000000000707e+01
4.247150000000000425e+00 1.203028552079999969e+01 9.626879999999999882e+01 9.366580000000000439e+01
4.251475000000000115e+00 1.203355851919999964e+01 9.627119999999999322e+01 9.367180000000000462e+01
4.255799999999999805e+00 1.203686074079999813e+01 9.627870000000000061e+01 9.367659999999999343e+01
4.260125000000000384e+00 1.204013373919999808e+01 9.628140000000000498e+01 9.368959999999999866e+01
4.264450000000000074e+00 1.204343596080000012e+01 9.628879999999999484e+01 9.370109999999999673e+01
4.268774999999999764e+00 1.204670895920000007e+01 9.629170000000000584e+01 9.371169999999999334e+01
4.273100000000000342e+00 1.204998195760000002e+01 9.630159999999999343e+01 9.372069999999999368e+01
4.277425000000000033e+00 1.205322573279999965e+01 9.630819999999999936e+01 9.373090000000000543e+01
4.281749999999999723e+00 1.205652795439999991e+01 9.631889999999999930e+01 9.373959999999999582e+01
4.286075000000000301e+00 1.205977172959999955e+01 9.632580000000000098e+01 9.374960000000000093e+01
4.290399999999999991e+00 1.206301550479999918e+01 9.633660000000000423e+01 9.375809999999999889e+01
4.294725000000000570e+00 1.206625927999999881e+01 9.634390000000000498e+01 9.376779999999999404e+01
4.299050000000000260e+00 1.206953227839999876e+01 9.635479999999999734e+01 9.377599999999999625e+01
4.303374999999999950e+00 1.207274683039999985e+01 9.636230000000000473e+01 9.378539999999999566e+01
4.307700000000000529e+00 1.207599060559999948e+01 9.637340000000000373e+01 9.379340000000000543e+01
4.312025000000000219e+00 1.207920515760000058e+01 9.637839999999999918e+01 9.380249999999999488e+01
4.316349999999999909e+00 1.208244893279999843e+01 9.637879999999999825e+01 9.381029999999999802e+01
4.320675000000000487e+00 1.208566348479999952e+01 9.637569999999999482e+01 9.381910000000000593e+01
4.325000000000000178e+00 1.208890725999999916e+01 9.637600000000000477e+01 9.382659999999999911e+01
4.329324999999999868e+00 1.209308617760000004e+01 9.627219999999999800e+01 9.366110000000000468e+01
4.333650000000000446e+00 1.209600849759999974e+01 9.626500000000000057e+01 9.364589999999999748e+01
4.337975000000000136e+00 1.209919382639999874e+01 9.626829999999999643e+01 9.364159999999999684e+01
4.342299999999999827e+00 1.210232070879999888e+01 9.627049999999999841e+01 9.363689999999999714e+01
4.346624999999999517e+00 1.210550603759999788e+01 9.627469999999999573e+01 9.363339999999999463e+01
4.350950000000000095e+00 1.210863291999999980e+01 9.627809999999999491e+01 9.362940000000000396e+01
4.355274999999999785e+00 1.211178902559999848e+01 9.628199999999999648e+01 9.363009999999999877e+01
4.359600000000000364e+00 1.211491590800000040e+01 9.628910000000000480e+01 9.363070000000000448e+01
4.363925000000000054e+00 1.211807201359999908e+01 9.629659999999999798e+01 9.363129999999999598e+01
4.368250000000000632e+00 1.212116967279999891e+01 9.630419999999999447e+01 9.363160000000000593e+01
4.372574999999999434e+00 1.212432577839999936e+01 9.631170000000000186e+01 9.363190000000000168e+01
4.376900000000000013e+00 1.212742343759999919e+01 9.631959999999999411e+01 9.363190000000000168e+01
4.381224999999999703e+00 1.213055031999999933e+01 9.632699999999999818e+01 9.363169999999999504e+01
4.385550000000000281e+00 1.213364797919999916e+01 9.633509999999999707e+01 9.363139999999999930e+01
4.389874999999999972e+00 1.213674563839999898e+01 9.634260000000000446e+01 9.363079999999999359e+01
4.394200000000000550e+00 1.213984329759999881e+01 9.635080000000000666e+01 9.363020000000000209e+01
4.398524999999999352e+00 1.214294095679999863e+01 9.635840000000000316e+01 9.362919999999999732e+01
4.402849999999999930e+00 1.214603861600000023e+01 9.636679999999999779e+01 9.363309999999999889e+01
4.407174999999999621e+00 1.214910705199999974e+01 9.637439999999999429e+01 9.364100000000000534e+01
4.411500000000000199e+00 1.215217548799999925e+01 9.638290000000000646e+01 9.364929999999999666e+01
4.415824999999999889e+00 1.215527314719999907e+01 9.639060000000000628e+01 9.365720000000000312e+01
4.420150000000000468e+00 1.215834158320000036e+01 9.639929999999999666e+01 9.366549999999999443e+01
4.424475000000000158e+00 1.216141001919999987e+01 9.640709999999999980e+01 9.367319999999999425e+01
4.428799999999999848e+00 1.216444923199999906e+01 9.641580000000000439e+01 9.368149999999999977e+01
4.433124999999999538e+00 1.216751766799999857e+01 9.642369999999999663e+01 9.368930000000000291e+01
4.437450000000000117e+00 1.217143357680000015e+01 9.630370000000000630e+01 9.375480000000000302e+01
4.441774999999999807e+00 1.217415133439999941e+01 9.629559999999999320e+01 9.376090000000000657e+01
4.446100000000000385e+00 1.217724899359999924e+01 9.629999999999999716e+01 9.376210000000000377e+01
4.450425000000000075e+00 1.218017131359999894e+01 9.630079999999999529e+01 9.376510000000000389e+01
4.454750000000000654e+00 1.218326897279999876e+01 9.630989999999999895e+01 9.375960000000000605e+01
4.459074999999999456e+00 1.218619129279999846e+01 9.631470000000000198e+01 9.375839999999999463e+01
4.463400000000000034e+00 1.218925972879999975e+01 9.632370000000000232e+01 9.375300000000000011e+01
4.467724999999999724e+00 1.219221127199999977e+01 9.632890000000000441e+01 9.375180000000000291e+01
4.472050000000000303e+00 1.219525048480000073e+01 9.633780000000000143e+01 9.374649999999999750e+01
4.476374999999999993e+00 1.219817280480000043e+01 9.634329999999999927e+01 9.374519999999999698e+01
4.480700000000000571e+00 1.220118279439999931e+01 9.635200000000000387e+01 9.373990000000000578e+01
4.485025000000000261e+00 1.220413433759999933e+01 9.635769999999999413e+01 9.373850000000000193e+01
4.489349999999999952e+00 1.220714432719999998e+01 9.636639999999999873e+01 9.373319999999999652e+01
4.493674999999999642e+00 1.221006664719999968e+01 9.637229999999999563e+01 9.373180000000000689e+01
4.498000000000000220e+00 1.221304741359999824e+01 9.638079999999999359e+01 9.372650000000000148e+01
4.502324999999999910e+00 1.221596973359999794e+01 9.638679999999999382e+01 9.372490000000000521e+01
4.506650000000000489e+00 1.221895050000000005e+01 9.639530000000000598e+01 9.371959999999999980e+01
4.510975000000000179e+00 1.222184359679999943e+01 9.640139999999999532e+01 9.371790000000000020e+01
4.515300000000000757e+00 1.222482436319999799e+01 9.640989999999999327e+01 9.371269999999999811e+01
4.519624999999999559e+00 1.222771745999999915e+01 9.641610000000000014e+01 9.371089999999999520e+01
4.523950000000000138e+00 1.223066900319999917e+01 9.642459999999999809e+01 9.370560000000000400e+01
4.528274999999999828e+00 1.223356210000000033e+01 9.643080000000000496e+01 9.370369999999999777e+01
4.532600000000000406e+00 1.223651364319999857e+01 9.643930000000000291e+01 9.369849999999999568e+01
4.536925000000000097e+00 1.223940673999999973e+01 9.644559999999999889e+01 9.369639999999999702e+01
4.541250000000000675e+00 1.224232905999999943e+01 9.645399999999999352e+01 9.369119999999999493e+01
4.545574999999999477e+00 1.224595273679999963e+01 9.633280000000000598e+01 9.366939999999999600e+01
4.549900000000000055e+00 1.224861204800000003e+01 9.633060000000000400e+01 9.366259999999999764e+01
4.554224999999999746e+00 1.225153436799999973e+01 9.633660000000000423e+01 9.365829999999999700e+01
4.558550000000000324e+00 1.225436901840000026e+01 9.634180000000000632e+01 9.365240000000000009e+01
4.562875000000000014e+00 1.225726211519999787e+01 9.634869999999999379e+01 9.364879999999999427e+01
4.567200000000000593e+00 1.226012598880000048e+01 9.635519999999999641e+01 9.364319999999999311e+01
4.571525000000000283e+00 1.226301908559999809e+01 9.636199999999999477e+01 9.363960000000000150e+01
4.575849999999999973e+00 1.226588295920000071e+01 9.636889999999999645e+01 9.363410000000000366e+01
4.580174999999999663e+00 1.226874683279999978e+01 9.637550000000000239e+01 9.363049999999999784e+01
4.584500000000000242e+00 1.227158148320000031e+01 9.638269999999999982e+01 9.362500000000000000e+01
4.588824999999999932e+00 1.227444535679999937e+01 9.638920000000000243e+01 9.362139999999999418e+01
4.593150000000000510e+00 1.227728000719999990e+01 9.639639999999999986e+01 9.361589999999999634e+01
4.597475000000000200e+00 1.228011465759999865e+01 9.640279999999999916e+01 9.361230000000000473e+01
4.601800000000000779e+00 1.228294930799999918e+01 9.641020000000000323e+01 9.360670000000000357e+01
4.606124999999999581e+00 1.228578395839999970e+01 9.641649999999999920e+01 9.360309999999999775e+01
4.610450000000000159e+00 1.228858938559999991e+01 9.642390000000000327e+01 9.359759999999999991e+01
4.614774999999999849e+00 1.229142403600000044e+01 9.643019999999999925e+01 9.359390000000000498e+01
4.619100000000000428e+00 1.229422946319999888e+01 9.643760000000000332e+01 9.358839999999999293e+01
4.623425000000000118e+00 1.229703489039999909e+01 9.644389999999999930e+01 9.358459999999999468e+01
4.627750000000000696e+00 1.229984031759999930e+01 9.645130000000000337e+01 9.357909999999999684e+01
4.632075000000000387e+00 1.230264574479999951e+01 9.645749999999999602e+01 9.357540000000000191e+01
4.636400000000000077e+00 1.230542194879999940e+01 9.646150000000000091e+01 9.356980000000000075e+01
4.640724999999999767e+00 1.230822737599999961e+01 9.646150000000000091e+01 9.356600000000000250e+01
4.645050000000000345e+00 1.231100357999999950e+01 9.646049999999999613e+01 9.356050000000000466e+01
4.649375000000000036e+00 1.231377978399999940e+01 9.645829999999999416e+01 9.355660000000000309e+01
4.653700000000000614e+00 1.231652676479999897e+01 9.639849999999999852e+01 9.364910000000000423e+01
4.658025000000000304e+00 1.231895229040000039e+01 9.639679999999999893e+01 9.364629999999999654e+01
4.662350000000000882e+00 1.232178694079999914e+01 9.640359999999999729e+01 9.363819999999999766e+01
4.666674999999999685e+00 1.232444625199999955e+01 9.640789999999999793e+01 9.363349999999999795e+01
4.671000000000000263e+00 1.232725167919999976e+01 9.641559999999999775e+01 9.362590000000000146e+01
4.675324999999999953e+00 1.232996943680000079e+01 9.642100000000000648e+01 9.362160000000000082e+01
4.679650000000000531e+00 1.233274564079999891e+01 9.642870000000000630e+01 9.361400000000000432e+01
4.683975000000000222e+00 1.233543417519999963e+01 9.643439999999999657e+01 9.360989999999999611e+01
4.688300000000000800e+00 1.233821037919999952e+01 9.644199999999999307e+01 9.360240000000000293e+01
4.692624999999999602e+00 1.234092813679999878e+01 9.644790000000000418e+01 9.359829999999999472e+01
4.696950000000000180e+00 1.234367511760000014e+01 9.645550000000000068e+01 9.359090000000000487e+01
4.701274999999999871e+00 1.234636365199999908e+01 9.645959999999999468e+01 9.358679999999999666e+01
4.705600000000000449e+00 1.234911063279999865e+01 9.646070000000000277e+01 9.357949999999999591e+01
4.709925000000000139e+00 1.235179916719999937e+01 9.645860000000000412e+01 9.357540000000000191e+01
4.714250000000000718e+00 1.235451692479999863e+01 9.645799999999999841e+01 9.356820000000000448e+01
4.718575000000000408e+00 1.235720545919999935e+01 9.645629999999999882e+01 9.356399999999999295e+01
4.722900000000000986e+00 1.235992321680000039e+01 9.645600000000000307e+01 9.355689999999999884e+01
4.727224999999999788e+00 1.236258252800000079e+01 9.645449999999999591e+01 9.355270000000000152e+01
4.731550000000000367e+00 1.236530028559999828e+01 9.645449999999999591e+01 9.354569999999999652e+01
4.735875000000000057e+00 1.236795959679999868e+01 9.644620000000000459e+01 9.354149999999999920e+01
4.740200000000000635e+00 1.237064813119999940e+01 9.643739999999999668e+01 9.353449999999999420e+01
4.744525000000000325e+00 1.237330744239999802e+01 9.642730000000000246e+01 9.353029999999999688e+01
4.748850000000000904e+00 1.237599597680000052e+01 9.641849999999999454e+01 9.352339999999999520e+01
4.753174999999999706e+00 1.237865528799999915e+01 9.640850000000000364e+01 9.351919999999999789e+01
4.757500000000000284e+00 1.238131459919999777e+01 9.639969999999999573e+01 9.351229999999999620e+01
4.761824999999999974e+00 1.238455837439999918e+01 9.642340000000000089e+01 9.357439999999999714e+01
4.766150000000000553e+00 1.238689623039999965e+01 9.639249999999999829e+01 9.356499999999999773e+01
4.770475000000000243e+00 1.238961398799999891e+01 9.638309999999999889e+01 9.355889999999999418e+01
4.774800000000000821e+00 1.239215640639999805e+01 9.636820000000000164e+01 9.355200000000000671e+01
4.779125000000000512e+00 1.239484494080000054e+01 9.636150000000000659e+01 9.354659999999999798e+01
4.783450000000000202e+00 1.239741658240000000e+01 9.634850000000000136e+01 9.354000000000000625e+01
4.787774999999999892e+00 1.240010511679999894e+01 9.634189999999999543e+01 9.353480000000000416e+01
4.792100000000000470e+00 1.240267675840000017e+01 9.632949999999999591e+01 9.352840000000000487e+01
4.796425000000000161e+00 1.240533606960000057e+01 9.632280000000000086e+01 9.352339999999999520e+01
4.800750000000000739e+00 1.240793693440000034e+01 9.631080000000000041e+01 9.351699999999999591e+01
4.805075000000000429e+00 1.241056702239999865e+01 9.630400000000000205e+01 9.351210000000000377e+01
4.809400000000001008e+00 1.241316788720000019e+01 9.629229999999999734e+01 9.350589999999999691e+01
4.813724999999999810e+00 1.241579797519999850e+01 9.628530000000000655e+01 9.350100000000000477e+01
4.818050000000000388e+00 1.241836961679999973e+01 9.627379999999999427e+01 9.349479999999999791e+01
4.822375000000000078e+00 1.242099970479999982e+01 9.626670000000000016e+01 9.348999999999999488e+01
4.826700000000000657e+00 1.242357134639999927e+01 9.625539999999999452e+01 9.348399999999999466e+01
4.831025000000000347e+00 1.242617221119999904e+01 9.624830000000000041e+01 9.347929999999999495e+01
4.835350000000000925e+00 1.242874385280000027e+01 9.623709999999999809e+01 9.347329999999999472e+01
4.839675000000000615e+00 1.243134471760000004e+01 9.623029999999999973e+01 9.346869999999999834e+01
4.844000000000000306e+00 1.243388713600000095e+01 9.622029999999999461e+01 9.346280000000000143e+01
4.848324999999999996e+00 1.243648800079999894e+01 9.621420000000000528e+01 9.345789999999999509e+01
4.852650000000000574e+00 1.243903041919999808e+01 9.620440000000000680e+01 9.345120000000000005e+01
4.856975000000000264e+00 1.244163128399999962e+01 9.619870000000000232e+01 9.344589999999999463e+01
4.861300000000000843e+00 1.244420292559999908e+01 9.618989999999999441e+01 9.343930000000000291e+01
4.865625000000000533e+00 1.244677456719999853e+01 9.618470000000000653e+01 9.343399999999999750e+01
4.869949999999999335e+00 1.244940465519999861e+01 9.625799999999999557e+01 9.351370000000000005e+01
4.874274999999999913e+00 1.245168406479999845e+01 9.623180000000000689e+01 9.350449999999999307e+01
4.878599999999999604e+00 1.245428492960000000e+01 9.622039999999999793e+01 9.349699999999999989e+01
4.882925000000000182e+00 1.245673967839999818e+01 9.620860000000000412e+01 9.349129999999999541e+01
4.887249999999999872e+00 1.245931131999999941e+01 9.620040000000000191e+01 9.348480000000000700e+01
4.891575000000000450e+00 1.246179529199999969e+01 9.618999999999999773e+01 9.347960000000000491e+01
4.895900000000000141e+00 1.246436693359999914e+01 9.618200000000000216e+01 9.347320000000000562e+01
4.900224999999999831e+00 1.246685090559999942e+01 9.617210000000000036e+01 9.346840000000000259e+01
4.904549999999999521e+00 1.246939332399999856e+01 9.616410000000000480e+01 9.346210000000000662e+01
4.908875000000000099e+00 1.247187729599999884e+01 9.615460000000000207e+01 9.345740000000000691e+01
4.913199999999999790e+00 1.247439049119999943e+01 9.614660000000000650e+01 9.345120000000000005e+01
4.917525000000000368e+00 1.247687446319999971e+01 9.613729999999999620e+01 9.344670000000000698e+01
4.921850000000000058e+00 1.247938765839999853e+01 9.612930000000000064e+01 9.344060000000000343e+01
4.926175000000000637e+00 1.248187163039999881e+01 9.612019999999999698e+01 9.343609999999999616e+01
4.930499999999999439e+00 1.248438482559999940e+01 9.611239999999999384e+01 9.342950000000000443e+01
4.934825000000000017e+00 1.248686879759999790e+01 9.610399999999999920e+01 9.342449999999999477e+01
4.939149999999999707e+00 1.248935276959999818e+01 9.609659999999999513e+01 9.341809999999999548e+01
4.943475000000000286e+00 1.249183674159999846e+01 9.608809999999999718e+01 9.341320000000000334e+01
4.947799999999999976e+00 1.249432071359999874e+01 9.608050000000000068e+01 9.340689999999999316e+01
4.952125000000000554e+00 1.249677546240000048e+01 9.607189999999999941e+01 9.340210000000000434e+01
4.956450000000000244e+00 1.249925943439999898e+01 9.606409999999999627e+01 9.339600000000000080e+01
4.960774999999999935e+00 1.250171418319999894e+01 9.605589999999999407e+01 9.339130000000000109e+01
4.965099999999999625e+00 1.250416893200000068e+01 9.605530000000000257e+01 9.338590000000000657e+01
4.969425000000000203e+00 1.250662368079999887e+01 9.605389999999999873e+01 9.338299999999999557e+01
4.973749999999999893e+00 1.250907842960000060e+01 9.605339999999999634e+01 9.337879999999999825e+01
4.978075000000000472e+00 1.250986745600000027e+01 9.624960000000000093e+01 9.354149999999999920e+01
4.982400000000000162e+00 1.251211764239999980e+01 9.623709999999999809e+01 9.353459999999999752e+01
4.986725000000000740e+00 1.251451394479999912e+01 9.624599999999999511e+01 9.352960000000000207e+01
4.991049999999999542e+00 1.251685180079999959e+01 9.624970000000000425e+01 9.352490000000000236e+01
4.995375000000000121e+00 1.251927732639999924e+01 9.626040000000000418e+01 9.352060000000000173e+01
4.999699999999999811e+00 1.252164440560000003e+01 9.626539999999999964e+01 9.351659999999999684e+01
5.004025000000000389e+00 1.252404070799999936e+01 9.627609999999999957e+01 9.351250000000000284e+01
5.008350000000000080e+00 1.252640778720000014e+01 9.628170000000000073e+01 9.350870000000000459e+01
5.012675000000000658e+00 1.252880408959999947e+01 9.629229999999999734e+01 9.350459999999999638e+01
5.016999999999999460e+00 1.253117116879999848e+01 9.629829999999999757e+01 9.350090000000000146e+01
5.021325000000000038e+00 1.253356747119999959e+01 9.630880000000000507e+01 9.349689999999999657e+01
5.025649999999999729e+00 1.253590532719999828e+01 9.631510000000000105e+01 9.349330000000000496e+01
5.029975000000000307e+00 1.253830162959999939e+01 9.631850000000000023e+01 9.348930000000000007e+01
5.034299999999999997e+00 1.254063948559999986e+01 9.631659999999999400e+01 9.348579999999999757e+01
5.038625000000000576e+00 1.254300656479999887e+01 9.631850000000000023e+01 9.348189999999999600e+01
5.042950000000000266e+00 1.254534442079999934e+01 9.631659999999999400e+01 9.348569999999999425e+01
5.047274999999999956e+00 1.254771150000000013e+01 9.631820000000000448e+01 9.348930000000000007e+01
5.051599999999999646e+00 1.255004935599999882e+01 9.631640000000000157e+01 9.349360000000000070e+01
5.055925000000000225e+00 1.255241643519999784e+01 9.631780000000000541e+01 9.349739999999999895e+01
5.060249999999999915e+00 1.255475429120000008e+01 9.631589999999999918e+01 9.350190000000000623e+01
5.064575000000000493e+00 1.255709214720000055e+01 9.631709999999999638e+01 9.350639999999999930e+01
5.068900000000000183e+00 1.255943000319999925e+01 9.631520000000000437e+01 9.351260000000000616e+01
5.073225000000000762e+00 1.256176785919999972e+01 9.631619999999999493e+01 9.351819999999999311e+01
5.077549999999999564e+00 1.256407649199999987e+01 9.631430000000000291e+01 9.352469999999999573e+01
5.081875000000000142e+00 1.256641434799999857e+01 9.631510000000000105e+01 9.353489999999999327e+01
5.086199999999999832e+00 1.256907365919999897e+01 9.640869999999999607e+01 9.347809999999999775e+01
5.090525000000000411e+00 1.257135306879999881e+01 9.641089999999999804e+01 9.348480000000000700e+01
5.094850000000000101e+00 1.257363247839999865e+01 9.641620000000000346e+01 9.349410000000000309e+01
5.099175000000000679e+00 1.257594111119999880e+01 9.642270000000000607e+01 9.350300000000000011e+01
5.103500000000000369e+00 1.257822052079999864e+01 9.642910000000000537e+01 9.351279999999999859e+01
5.107825000000000060e+00 1.258052915359999879e+01 9.643580000000000041e+01 9.352209999999999468e+01
5.112149999999999750e+00 1.258280856320000041e+01 9.644240000000000634e+01 9.353199999999999648e+01
5.116475000000000328e+00 1.258511719599999878e+01 9.644910000000000139e+01 9.354139999999999588e+01
5.120800000000000018e+00 1.258739660559999862e+01 9.645409999999999684e+01 9.355119999999999436e+01
5.125125000000000597e+00 1.258967601519999846e+01 9.645399999999999352e+01 9.356069999999999709e+01
5.129450000000000287e+00 1.259195542480000007e+01 9.645359999999999445e+01 9.357049999999999557e+01
5.133775000000000865e+00 1.259423483439999991e+01 9.645279999999999632e+01 9.357989999999999498e+01
5.138099999999999667e+00 1.259651424399999975e+01 9.645210000000000150e+01 9.358979999999999677e+01
5.142425000000000246e+00 1.259876443039999927e+01 9.645130000000000337e+01 9.359919999999999618e+01
5.146749999999999936e+00 1.260104384000000088e+01 9.645069999999999766e+01 9.360899999999999466e+01
5.151075000000000514e+00 1.260329402640000040e+01 9.644989999999999952e+01 9.361839999999999407e+01
5.155400000000000205e+00 1.260554421279999993e+01 9.644939999999999714e+01 9.362810000000000343e+01
5.159725000000000783e+00 1.260782362239999799e+01 9.644859999999999900e+01 9.363750000000000284e+01
5.164049999999999585e+00 1.261007380879999928e+01 9.644819999999999993e+01 9.364180000000000348e+01
5.168375000000000163e+00 1.261232399520000058e+01 9.644740000000000180e+01 9.364520000000000266e+01
5.172699999999999854e+00 1.261454495839999979e+01 9.644700000000000273e+01 9.364889999999999759e+01
5.177025000000000432e+00 1.261679514479999931e+01 9.644629999999999370e+01 9.365219999999999345e+01
5.181350000000000122e+00 1.261904533119999883e+01 9.644589999999999463e+01 9.365579999999999927e+01
5.185675000000000701e+00 1.262126629439999981e+01 9.644519999999999982e+01 9.365890000000000271e+01
5.190000000000000391e+00 1.262348725760000079e+01 9.644490000000000407e+01 9.366230000000000189e+01
5.194325000000000081e+00 1.262585433679999980e+01 9.647509999999999764e+01 9.357810000000000628e+01
5.198649999999999771e+00 1.262798763039999983e+01 9.646599999999999397e+01 9.358440000000000225e+01
5.202975000000000350e+00 1.263017937039999872e+01 9.646519999999999584e+01 9.359250000000000114e+01
5.207300000000000040e+00 1.263234188719999906e+01 9.646250000000000568e+01 9.360129999999999484e+01
5.211625000000000618e+00 1.263456285039999827e+01 9.646269999999999811e+01 9.360999999999999943e+01
5.215950000000000308e+00 1.263675459039999893e+01 9.646080000000000609e+01 9.361459999999999582e+01
5.220275000000000887e+00 1.263897555359999991e+01 9.646110000000000184e+01 9.361750000000000682e+01
5.224599999999999689e+00 1.264116729359999880e+01 9.645950000000000557e+01 9.362090000000000600e+01
5.228925000000000267e+00 1.264335903359999946e+01 9.645990000000000464e+01 9.362359999999999616e+01
5.233249999999999957e+00 1.264555077360000013e+01 9.645839999999999748e+01 9.362699999999999534e+01
5.237575000000000536e+00 1.264774251359999901e+01 9.645869999999999322e+01 9.362959999999999638e+01
5.241900000000000226e+00 1.264990503039999936e+01 9.645740000000000691e+01 9.363290000000000646e+01
5.246225000000000804e+00 1.265212599359999857e+01 9.645770000000000266e+01 9.363540000000000418e+01
5.250550000000000495e+00 1.265428851040000069e+01 9.645650000000000546e+01 9.363859999999999673e+01
5.254875000000000185e+00 1.265648025039999958e+01 9.645680000000000121e+01 9.364090000000000202e+01
5.259199999999999875e+00 1.265861354399999961e+01 9.645560000000000400e+01 9.364400000000000546e+01
5.263525000000000453e+00 1.266080528399999849e+01 9.645589999999999975e+01 9.364629999999999654e+01
5.267850000000000144e+00 1.266296780079999884e+01 9.645480000000000587e+01 9.365019999999999811e+01
5.272175000000000722e+00 1.266513031759999919e+01 9.645510000000000161e+01 9.365330000000000155e+01
5.276500000000000412e+00 1.266729283439999953e+01 9.645409999999999684e+01 9.365709999999999980e+01
5.280825000000000990e+00 1.266945535119999988e+01 9.645440000000000680e+01 9.365999999999999659e+01
5.285149999999999793e+00 1.267158864479999991e+01 9.645340000000000202e+01 9.366360000000000241e+01
5.289475000000000371e+00 1.267375116160000026e+01 9.645369999999999777e+01 9.366630000000000678e+01
5.293800000000000061e+00 1.267588445520000029e+01 9.645279999999999632e+01 9.366979999999999507e+01
5.298125000000000639e+00 1.267804697200000064e+01 9.645300000000000296e+01 9.367230000000000700e+01
5.302450000000000330e+00 1.268029715840000016e+01 9.653810000000000002e+01 9.357680000000000575e+01
5.306775000000000908e+00 1.268231355919999892e+01 9.653130000000000166e+01 9.357420000000000471e+01
5.311099999999999710e+00 1.268438840639999832e+01 9.652989999999999782e+01 9.357590000000000430e+01
5.315425000000000288e+00 1.268649247679999981e+01 9.652779999999999916e+01 9.357739999999999725e+01
5.319749999999999979e+00 1.268859654719999952e+01 9.652729999999999677e+01 9.357980000000000587e+01
5.324075000000000557e+00 1.269070061759999923e+01 9.652599999999999625e+01 9.358190000000000452e+01
5.328400000000000247e+00 1.269280468799999895e+01 9.652559999999999718e+01 9.358429999999999893e+01
5.332725000000000826e+00 1.269487953519999834e+01 9.652450000000000330e+01 9.358650000000000091e+01
5.337050000000000516e+00 1.269698360559999983e+01 9.652410000000000423e+01 9.358880000000000621e+01
5.341375000000000206e+00 1.269908767599999955e+01 9.652309999999999945e+01 9.359210000000000207e+01
5.345699999999999896e+00 1.270116252319999894e+01 9.652270000000000039e+01 9.359539999999999793e+01
5.350025000000000475e+00 1.270326659359999866e+01 9.652169999999999561e+01 9.359850000000000136e+01
5.354350000000000165e+00 1.270534144079999983e+01 9.652129999999999654e+01 9.360169999999999391e+01
5.358675000000000743e+00 1.270741628799999923e+01 9.652039999999999509e+01 9.360469999999999402e+01
5.363000000000000433e+00 1.270949113519999862e+01 9.651999999999999602e+01 9.360779999999999745e+01
5.367325000000001012e+00 1.271156598239999802e+01 9.651900000000000546e+01 9.361069999999999425e+01
5.371649999999999814e+00 1.271364082959999919e+01 9.651860000000000639e+01 9.361360000000000525e+01
5.375975000000000392e+00 1.271571567680000037e+01 9.651770000000000493e+01 9.361629999999999541e+01
5.380300000000000082e+00 1.271779052399999976e+01 9.651640000000000441e+01 9.361910000000000309e+01
5.384625000000000661e+00 1.271986537119999916e+01 9.651370000000000005e+01 9.362160000000000082e+01
5.388950000000000351e+00 1.272191099520000002e+01 9.651149999999999807e+01 9.362430000000000518e+01
5.393275000000000929e+00 1.272398584239999941e+01 9.650889999999999702e+01 9.362669999999999959e+01
5.397600000000000620e+00 1.272603146640000027e+01 9.650679999999999836e+01 9.362919999999999732e+01
5.401925000000000310e+00 1.272807709039999935e+01 9.650430000000000064e+01 9.363150000000000261e+01
5.406250000000000000e+00 1.273012271439999843e+01 9.650230000000000530e+01 9.363389999999999702e+01
5.410574999999999690e+00 1.273210989199999865e+01 9.655819999999999936e+01 9.355899999999999750e+01
5.414900000000000269e+00 1.273400939999999970e+01 9.655029999999999291e+01 9.355559999999999832e+01
5.419224999999999959e+00 1.273602580080000024e+01 9.654879999999999995e+01 9.355689999999999884e+01
5.423550000000000537e+00 1.273801297840000046e+01 9.654649999999999466e+01 9.355920000000000414e+01
5.427874999999999339e+00 1.274005860239999954e+01 9.654600000000000648e+01 9.356210000000000093e+01
5.432199999999999918e+00 1.274204577999999977e+01 9.654439999999999600e+01 9.356499999999999773e+01
5.436524999999999608e+00 1.274406218079999853e+01 9.654399999999999693e+01 9.356770000000000209e+01
5.440850000000000186e+00 1.274604935839999875e+01 9.654259999999999309e+01 9.357070000000000221e+01
5.445174999999999876e+00 1.274806575919999929e+01 9.654210000000000491e+01 9.357330000000000325e+01
5.449500000000000455e+00 1.275005293679999951e+01 9.654080000000000439e+01 9.357620000000000005e+01
5.453825000000000145e+00 1.275204011439999974e+01 9.654030000000000200e+01 9.357869999999999777e+01
5.458149999999999835e+00 1.275402729199999996e+01 9.653910000000000480e+01 9.358159999999999457e+01
5.462474999999999525e+00 1.275604369279999872e+01 9.653759999999999764e+01 9.358389999999999986e+01
5.466800000000000104e+00 1.275800164719999863e+01 9.653470000000000084e+01 9.358669999999999334e+01
5.471124999999999794e+00 1.275998882479999885e+01 9.653220000000000312e+01 9.358889999999999532e+01
5.475450000000000372e+00 1.276197600239999908e+01 9.652930000000000632e+01 9.359149999999999636e+01
5.479775000000000063e+00 1.276396317999999930e+01 9.652689999999999770e+01 9.359359999999999502e+01
5.484100000000000641e+00 1.276592113439999920e+01 9.652410000000000423e+01 9.359610000000000696e+01
5.488424999999999443e+00 1.276790831199999943e+01 9.652160000000000650e+01 9.359810000000000230e+01
5.492750000000000021e+00 1.276986626639999933e+01 9.651890000000000214e+01 9.360049999999999670e+01
5.497074999999999712e+00 1.277185344399999956e+01 9.651649999999999352e+01 9.360229999999999961e+01
5.501400000000000290e+00 1.277378217520000092e+01 9.651380000000000337e+01 9.360460000000000491e+01
5.505724999999999980e+00 1.277576935279999937e+01 9.651139999999999475e+01 9.360630000000000450e+01
5.510050000000000558e+00 1.277772730719999927e+01 9.650879999999999370e+01 9.360850000000000648e+01
5.514375000000000249e+00 1.277968526159999918e+01 9.650650000000000261e+01 9.361010000000000275e+01
5.518699999999999939e+00 1.278155554639999991e+01 9.656959999999999411e+01 9.361690000000000111e+01
5.523024999999999629e+00 1.278342583120000064e+01 9.656300000000000239e+01 9.361520000000000152e+01
5.527350000000000207e+00 1.278535456239999846e+01 9.656119999999999948e+01 9.361709999999999354e+01
5.531674999999999898e+00 1.278728329359999982e+01 9.655899999999999750e+01 9.361820000000000164e+01
5.536000000000000476e+00 1.278921202479999941e+01 9.655819999999999936e+01 9.362069999999999936e+01
5.540325000000000166e+00 1.279114075599999900e+01 9.655610000000000070e+01 9.362229999999999563e+01
5.544650000000000745e+00 1.279306948720000037e+01 9.655360000000000298e+01 9.362470000000000425e+01
5.548974999999999547e+00 1.279499821839999818e+01 9.655029999999999291e+01 9.362630000000000052e+01
5.553300000000000125e+00 1.279692694959999955e+01 9.654779999999999518e+01 9.362869999999999493e+01
5.557624999999999815e+00 1.279882645760000059e+01 9.654470000000000596e+01 9.363020000000000209e+01
5.561950000000000394e+00 1.280075518879999841e+01 9.654229999999999734e+01 9.363240000000000407e+01
5.566275000000000084e+00 1.280268391999999977e+01 9.653919999999999391e+01 9.363370000000000459e+01
5.570600000000000662e+00 1.280458342800000082e+01 9.653679999999999950e+01 9.363549999999999329e+01
5.574924999999999464e+00 1.280651215919999864e+01 9.653379999999999939e+01 9.363660000000000139e+01
5.579250000000000043e+00 1.280841166719999968e+01 9.653140000000000498e+01 9.363840000000000430e+01
5.583574999999999733e+00 1.281031117519999896e+01 9.652849999999999397e+01 9.363960000000000150e+01
5.587900000000000311e+00 1.281221068319999823e+01 9.652609999999999957e+01 9.364140000000000441e+01
5.592225000000000001e+00 1.281411019119999928e+01 9.652320000000000277e+01 9.364249999999999829e+01
5.596550000000000580e+00 1.281600969919999855e+01 9.652089999999999748e+01 9.364430000000000121e+01
5.600875000000000270e+00 1.281790920719999960e+01 9.651260000000000616e+01 9.364560000000000173e+01
5.605200000000000848e+00 1.281977949199999856e+01 9.650499999999999545e+01 9.364740000000000464e+01
5.609524999999999650e+00 1.282167899999999783e+01 9.649679999999999325e+01 9.364860000000000184e+01
5.613850000000000229e+00 1.282354928479999856e+01 9.648930000000000007e+01 9.365049999999999386e+01
5.618174999999999919e+00 1.282544879279999961e+01 9.648149999999999693e+01 9.365170000000000528e+01
5.622500000000000497e+00 1.282731907760000034e+01 9.647490000000000521e+01 9.365359999999999729e+01
5.626825000000000188e+00 1.282904324639999949e+01 9.657170000000000698e+01 9.361299999999999955e+01
5.631150000000000766e+00 1.283076741519999864e+01 9.656449999999999534e+01 9.361069999999999425e+01
5.635474999999999568e+00 1.283263769999999937e+01 9.656050000000000466e+01 9.361140000000000327e+01
5.639800000000000146e+00 1.283444953839999947e+01 9.655700000000000216e+01 9.361260000000000048e+01
5.644124999999999837e+00 1.283631982320000020e+01 9.655379999999999541e+01 9.361390000000000100e+01
5.648450000000000415e+00 1.283816088479999884e+01 9.655100000000000193e+01 9.361560000000000059e+01
5.652775000000000105e+00 1.284003116959999957e+01 9.654800000000000182e+01 9.361669999999999447e+01
5.657100000000000684e+00 1.284187223119999999e+01 9.654540000000000077e+01 9.361820000000000164e+01
5.661425000000000374e+00 1.284371329279999863e+01 9.654240000000000066e+01 9.361910000000000309e+01
5.665750000000000064e+00 1.284555435439999904e+01 9.654000000000000625e+01 9.362080000000000268e+01
5.670074999999999754e+00 1.284739541599999946e+01 9.653700000000000614e+01 9.362170000000000414e+01
5.674400000000000333e+00 1.284923647759999987e+01 9.653119999999999834e+01 9.362340000000000373e+01
5.678725000000000023e+00 1.285107753919999851e+01 9.652309999999999945e+01 9.362439999999999429e+01
5.683050000000000601e+00 1.285288937759999861e+01 9.651579999999999870e+01 9.362609999999999388e+01
5.687375000000000291e+00 1.285473043920000080e+01 9.650790000000000646e+01 9.362709999999999866e+01
5.691700000000000870e+00 1.285654227759999912e+01 9.650069999999999482e+01 9.362890000000000157e+01
5.696024999999999672e+00 1.285835411599999922e+01 9.649290000000000589e+01 9.362990000000000634e+01
5.700350000000000250e+00 1.286016595439999932e+01 9.648579999999999757e+01 9.363169999999999504e+01
5.704674999999999940e+00 1.286197779279999942e+01 9.647809999999999775e+01 9.363269999999999982e+01
5.709000000000000519e+00 1.286378963119999952e+01 9.647199999999999420e+01 9.363450000000000273e+01
5.713325000000000209e+00 1.286560146959999962e+01 9.646519999999999584e+01 9.363559999999999661e+01
5.717650000000000787e+00 1.286741330799999972e+01 9.645910000000000650e+01 9.363739999999999952e+01
5.721975000000000477e+00 1.286922514639999982e+01 9.645229999999999393e+01 9.363849999999999341e+01
5.726300000000000168e+00 1.287103698479999991e+01 9.644620000000000459e+01 9.364029999999999632e+01
5.730624999999999858e+00 1.287281959999999970e+01 9.643930000000000291e+01 9.364140000000000441e+01
5.734950000000000436e+00 1.287454376879999884e+01 9.655570000000000164e+01 9.367499999999999716e+01
5.739275000000000126e+00 1.287618026799999882e+01 9.654439999999999600e+01 9.367319999999999425e+01
5.743600000000000705e+00 1.287796288320000038e+01 9.654210000000000491e+01 9.367480000000000473e+01
5.747925000000000395e+00 1.287968705199999953e+01 9.653669999999999618e+01 9.367499999999999716e+01
5.752250000000000973e+00 1.288146966719999931e+01 9.653520000000000323e+01 9.367719999999999914e+01
5.756574999999999775e+00 1.288322305920000055e+01 9.653079999999999927e+01 9.367799999999999727e+01
5.760900000000000354e+00 1.288500567439999855e+01 9.652920000000000300e+01 9.368019999999999925e+01
5.765225000000000044e+00 1.288675906639999980e+01 9.652509999999999479e+01 9.368120000000000402e+01
5.769550000000000622e+00 1.288851245839999926e+01 9.652349999999999852e+01 9.368340000000000600e+01
5.773875000000000313e+00 1.289026585040000050e+01 9.651970000000000027e+01 9.368439999999999657e+01
5.778200000000000891e+00 1.289201924239999997e+01 9.651760000000000161e+01 9.368670000000000186e+01
5.782524999999999693e+00 1.289377263439999943e+01 9.650889999999999702e+01 9.368770000000000664e+01
5.786850000000000271e+00 1.289552602639999890e+01 9.650199999999999534e+01 9.368989999999999441e+01
5.791174999999999962e+00 1.289727941839999836e+01 9.649339999999999407e+01 9.369100000000000250e+01
5.795500000000000540e+00 1.289900358719999929e+01 9.648669999999999902e+01 9.369329999999999359e+01
5.799825000000000230e+00 1.290075697920000053e+01 9.647830000000000439e+01 9.369440000000000168e+01
5.804150000000000809e+00 1.290248114799999968e+01 9.647159999999999513e+01 9.369660000000000366e+01
5.808475000000000499e+00 1.290420531680000060e+01 9.646330000000000382e+01 9.369780000000000086e+01
5.812800000000000189e+00 1.290592948559999975e+01 9.645669999999999789e+01 9.369979999999999620e+01
5.817124999999999879e+00 1.290768287759999922e+01 9.644929999999999382e+01 9.370069999999999766e+01
5.821450000000000458e+00 1.290940704639999836e+01 9.644339999999999691e+01 9.370269999999999300e+01
5.825775000000000148e+00 1.291113121519999929e+01 9.643609999999999616e+01 9.370359999999999445e+01
5.830100000000000726e+00 1.291285538399999844e+01 9.643019999999999925e+01 9.370569999999999311e+01
5.834425000000000416e+00 1.291457955279999936e+01 9.642289999999999850e+01 9.370659999999999457e+01
5.838750000000000995e+00 1.291630372159999851e+01 9.641700000000000159e+01 9.370869999999999322e+01
5.843074999999999797e+00 1.291773565839999982e+01 9.656199999999999761e+01 9.361190000000000566e+01
5.847400000000000375e+00 1.291931371119999916e+01 9.655419999999999447e+01 9.360869999999999891e+01
5.851725000000000065e+00 1.292106710320000040e+01 9.655029999999999291e+01 9.360819999999999652e+01
5.856050000000000644e+00 1.292273282559999892e+01 9.654689999999999372e+01 9.360920000000000130e+01
5.860375000000000334e+00 1.292445699439999984e+01 9.654389999999999361e+01 9.360960000000000036e+01
5.864700000000000912e+00 1.292615194000000045e+01 9.654099999999999682e+01 9.361129999999999995e+01
5.869025000000000603e+00 1.292787610879999960e+01 9.653810000000000002e+01 9.361169999999999902e+01
5.873350000000000293e+00 1.292954183119999811e+01 9.653300000000000125e+01 9.361360000000000525e+01
5.877674999999999983e+00 1.293123677679999872e+01 9.652540000000000475e+01 9.361409999999999343e+01
5.882000000000000561e+00 1.293293172239999933e+01 9.651810000000000400e+01 9.361610000000000298e+01
5.886325000000000252e+00 1.293462666799999816e+01 9.651059999999999661e+01 9.361660000000000537e+01
5.890650000000000830e+00 1.293629239040000023e+01 9.650339999999999918e+01 9.361870000000000402e+01
5.894975000000000520e+00 1.293795811279999874e+01 9.649599999999999511e+01 9.361920000000000641e+01
5.899300000000001098e+00 1.293962383519999904e+01 9.648890000000000100e+01 9.362130000000000507e+01
5.903624999999999901e+00 1.294131878079999964e+01 9.648170000000000357e+01 9.362179999999999325e+01
5.907950000000000479e+00 1.294295527999999962e+01 9.647469999999999857e+01 9.362390000000000612e+01
5.912275000000000169e+00 1.294465022560000023e+01 9.646750000000000114e+01 9.362439999999999429e+01
5.916600000000000747e+00 1.294628672480000020e+01 9.646059999999999945e+01 9.362640000000000384e+01
5.920925000000000438e+00 1.294795244719999872e+01 9.645359999999999445e+01 9.362699999999999534e+01
5.925250000000001016e+00 1.294958894639999869e+01 9.644670000000000698e+01 9.362909999999999400e+01
5.929574999999999818e+00 1.295125466880000076e+01 9.644039999999999679e+01 9.362969999999999970e+01
5.933900000000000396e+00 1.295292039119999927e+01 9.643429999999999325e+01 9.363179999999999836e+01
5.938225000000000087e+00 1.295458611359999956e+01 9.642810000000000059e+01 9.363240000000000407e+01
5.942550000000000665e+00 1.295622261279999954e+01 9.642199999999999704e+01 9.363450000000000273e+01
5.946875000000000355e+00 1.295785911199999951e+01 9.641570000000000107e+01 9.363519999999999754e+01
5.951200000000000045e+00 1.295894037039999880e+01 9.657170000000000698e+01 9.373130000000000450e+01
5.955525000000000624e+00 1.296043075359999897e+01 9.656319999999999482e+01 9.372629999999999484e+01
5.959849999999999426e+00 1.296212569919999957e+01 9.656000000000000227e+01 9.372639999999999816e+01
5.964175000000000004e+00 1.296373297519999923e+01 9.655570000000000164e+01 9.372429999999999950e+01
5.968499999999999694e+00 1.296539869759999952e+01 9.654879999999999995e+01 9.372530000000000427e+01
5.972825000000000273e+00 1.296700597359999918e+01 9.654099999999999682e+01 9.372390000000000043e+01
5.977149999999999963e+00 1.296864247279999915e+01 9.653440000000000509e+01 9.372509999999999764e+01
5.981475000000000541e+00 1.297027897199999913e+01 9.652679999999999438e+01 9.372419999999999618e+01
5.985800000000000232e+00 1.297191547119999910e+01 9.652039999999999509e+01 9.372539999999999338e+01
5.990124999999999922e+00 1.297352274719999876e+01 9.651290000000000191e+01 9.372469999999999857e+01
5.994449999999999612e+00 1.297513002319999842e+01 9.650660000000000593e+01 9.372589999999999577e+01
5.998775000000000190e+00 1.297676652239999839e+01 9.649930000000000518e+01 9.372530000000000427e+01
6.003099999999999881e+00 1.297837379839999983e+01 9.649299999999999500e+01 9.372650000000000148e+01
6.007425000000000459e+00 1.297998107439999949e+01 9.648579999999999757e+01 9.372599999999999909e+01
6.011750000000000149e+00 1.298158835039999914e+01 9.647960000000000491e+01 9.372719999999999629e+01
6.016075000000000728e+00 1.298316640320000026e+01 9.647259999999999991e+01 9.372679999999999723e+01
6.020399999999999530e+00 1.298477367919999814e+01 9.646639999999999304e+01 9.372809999999999775e+01
6.024725000000000108e+00 1.298638095519999958e+01 9.645950000000000557e+01 9.372780000000000200e+01
6.029049999999999798e+00 1.298795900799999892e+01 9.645340000000000202e+01 9.372899999999999920e+01
6.033375000000000377e+00 1.298953706080000003e+01 9.644650000000000034e+01 9.372880000000000678e+01
6.037700000000000067e+00 1.299114433679999969e+01 9.644050000000000011e+01 9.373009999999999309e+01
6.042025000000000645e+00 1.299272238960000081e+01 9.643420000000000414e+01 9.372990000000000066e+01
6.046349999999999447e+00 1.299430044240000015e+01 9.642889999999999873e+01 9.373120000000000118e+01
6.050675000000000026e+00 1.299587849519999949e+01 9.642279999999999518e+01 9.373109999999999786e+01
6.054999999999999716e+00 1.299745654800000061e+01 9.641740000000000066e+01 9.373250000000000171e+01
6.059325000000000294e+00 1.299798256559999921e+01 9.656489999999999441e+01 9.370440000000000680e+01
6.063649999999999984e+00 1.299938527919999842e+01 9.655419999999999447e+01 9.370390000000000441e+01
6.067975000000000563e+00 1.300099255519999986e+01 9.654640000000000555e+01 9.370600000000000307e+01
6.072300000000000253e+00 1.300251216159999856e+01 9.653900000000000148e+01 9.371009999999999707e+01
6.076624999999999943e+00 1.300411943760000000e+01 9.653199999999999648e+01 9.371339999999999293e+01
6.080949999999999633e+00 1.300566826719999902e+01 9.652519999999999811e+01 9.371810000000000684e+01
6.085275000000000212e+00 1.300721709679999982e+01 9.651850000000000307e+01 9.372159999999999513e+01
6.089599999999999902e+00 1.300876592639999885e+01 9.651189999999999714e+01 9.372639999999999816e+01
6.093925000000000480e+00 1.301031475599999965e+01 9.650530000000000541e+01 9.372990000000000066e+01
6.098250000000000171e+00 1.301186358559999867e+01 9.649890000000000612e+01 9.373470000000000368e+01
6.102575000000000749e+00 1.301341241519999947e+01 9.649230000000000018e+01 9.373820000000000618e+01
6.106899999999999551e+00 1.301496124479999850e+01 9.648609999999999332e+01 9.374299999999999500e+01
6.111225000000000129e+00 1.301651007439999930e+01 9.647960000000000491e+01 9.374660000000000082e+01
6.115549999999999820e+00 1.301802968079999978e+01 9.647339999999999804e+01 9.375130000000000052e+01
6.119875000000000398e+00 1.301957851039999881e+01 9.646699999999999875e+01 9.375490000000000634e+01
6.124200000000000088e+00 1.302109811679999929e+01 9.646099999999999852e+01 9.375969999999999516e+01
6.128525000000000666e+00 1.302261772319999977e+01 9.645459999999999923e+01 9.376330000000000098e+01
6.132850000000000357e+00 1.302413732960000026e+01 9.644859999999999900e+01 9.376800000000000068e+01
6.137175000000000047e+00 1.302568615919999928e+01 9.644230000000000302e+01 9.377160000000000650e+01
6.141499999999999737e+00 1.302720576559999976e+01 9.643640000000000612e+01 9.377630000000000621e+01
6.145825000000000315e+00 1.302872537199999847e+01 9.643059999999999832e+01 9.377989999999999782e+01
6.150150000000000006e+00 1.303024497839999896e+01 9.642539999999999623e+01 9.378470000000000084e+01
6.154475000000000584e+00 1.303176458479999944e+01 9.641970000000000596e+01 9.378830000000000666e+01
6.158800000000000274e+00 1.303328419119999992e+01 9.641450000000000387e+01 9.379300000000000637e+01
6.163125000000000853e+00 1.303480379760000041e+01 9.640879999999999939e+01 9.379540000000000077e+01
6.167449999999999655e+00 1.303632340399999912e+01 9.652630000000000621e+01 9.375579999999999359e+01
6.171775000000000233e+00 1.303769689439999802e+01 9.651649999999999352e+01 9.375669999999999504e+01
6.176099999999999923e+00 1.303921650079999850e+01 9.650939999999999941e+01 9.376099999999999568e+01
6.180425000000000502e+00 1.304067766079999835e+01 9.650230000000000530e+01 9.376420000000000243e+01
6.184750000000000192e+00 1.304219726720000061e+01 9.649599999999999511e+01 9.376900000000000546e+01
6.189075000000000770e+00 1.304365842720000046e+01 9.648940000000000339e+01 9.377259999999999707e+01
6.193399999999999572e+00 1.304514881039999885e+01 9.648340000000000316e+01 9.377740000000000009e+01
6.197725000000000151e+00 1.304663919359999902e+01 9.647700000000000387e+01 9.378109999999999502e+01
6.202049999999999841e+00 1.304812957679999919e+01 9.647110000000000696e+01 9.378600000000000136e+01
6.206375000000000419e+00 1.304961995999999935e+01 9.646490000000000009e+01 9.378969999999999629e+01
6.210700000000000109e+00 1.305108111999999920e+01 9.645900000000000318e+01 9.379460000000000264e+01
6.215025000000000688e+00 1.305257150319999937e+01 9.645300000000000296e+01 9.379829999999999757e+01
6.219350000000000378e+00 1.305403266319999922e+01 9.644719999999999516e+01 9.380320000000000391e+01
6.223675000000000068e+00 1.305552304639999939e+01 9.644119999999999493e+01 9.380580000000000496e+01
6.227999999999999758e+00 1.305698420639999924e+01 9.643550000000000466e+01 9.380750000000000455e+01
6.232325000000000337e+00 1.305847458959999940e+01 9.643019999999999925e+01 9.380800000000000693e+01
6.236650000000000027e+00 1.305993574959999926e+01 9.642499999999999716e+01 9.380960000000000321e+01
6.240975000000000605e+00 1.306139690959999911e+01 9.641970000000000596e+01 9.381010000000000559e+01
6.245300000000000296e+00 1.306285806959999896e+01 9.641459999999999297e+01 9.381170000000000186e+01
6.249625000000000874e+00 1.306431922959999881e+01 9.640930000000000177e+01 9.381210000000000093e+01
6.253949999999999676e+00 1.306578038959999866e+01 9.640409999999999968e+01 9.381359999999999388e+01
6.258275000000000254e+00 1.306724154960000028e+01 9.639879999999999427e+01 9.381399999999999295e+01
6.262599999999999945e+00 1.306870270960000013e+01 9.639360000000000639e+01 9.381550000000000011e+01
6.266925000000000523e+00 1.307016386959999998e+01 9.638819999999999766e+01 9.381579999999999586e+01
6.271250000000000213e+00 1.307159580639999952e+01 9.638299999999999557e+01 9.381730000000000302e+01
6.275575000000000792e+00 1.307294007359999988e+01 9.650169999999999959e+01 9.381350000000000477e+01
6.279900000000000482e+00 1.307422589439999960e+01 9.649250000000000682e+01 9.381279999999999575e+01
6.284225000000000172e+00 1.307571627759999799e+01 9.648560000000000514e+01 9.381260000000000332e+01
6.288549999999999862e+00 1.307708976799999867e+01 9.647899999999999920e+01 9.381369999999999720e+01
6.292875000000000441e+00 1.307855092799999852e+01 9.647289999999999566e+01 9.381409999999999627e+01
6.297200000000000131e+00 1.307998286479999983e+01 9.646699999999999875e+01 9.381550000000000011e+01
6.301525000000000709e+00 1.308141480159999936e+01 9.646110000000000184e+01 9.381589999999999918e+01
6.305850000000000399e+00 1.308281751519999858e+01 9.645539999999999736e+01 9.381730000000000302e+01
6.310175000000000978e+00 1.308424945199999989e+01 9.644950000000000045e+01 9.381780000000000541e+01
6.314499999999999780e+00 1.308568138879999943e+01 9.644400000000000261e+01 9.381919999999999504e+01
6.318825000000000358e+00 1.308711332559999896e+01 9.643829999999999814e+01 9.381959999999999411e+01
6.323150000000000048e+00 1.308851603919999818e+01 9.643340000000000600e+01 9.382089999999999463e+01
6.327475000000000627e+00 1.308994797599999949e+01 9.642820000000000391e+01 9.382129999999999370e+01
6.331800000000000317e+00 1.309135068959999870e+01 9.642329999999999757e+01 9.382259999999999422e+01
6.336125000000000895e+00 1.309278262640000001e+01 9.641809999999999548e+01 9.382250000000000512e+01
6.340449999999999697e+00 1.309421456319999777e+01 9.641330000000000666e+01 9.382330000000000325e+01
6.344775000000000276e+00 1.309561727680000054e+01 9.640800000000000125e+01 9.382290000000000418e+01
6.349099999999999966e+00 1.309701999039999976e+01 9.640319999999999823e+01 9.382330000000000325e+01
6.353425000000000544e+00 1.309845192719999929e+01 9.639790000000000703e+01 9.382280000000000086e+01
6.357750000000000234e+00 1.309985464079999851e+01 9.639310000000000400e+01 9.382319999999999993e+01
6.362075000000000813e+00 1.310125735439999950e+01 9.638779999999999859e+01 9.382280000000000086e+01
6.366400000000000503e+00 1.310266006800000049e+01 9.638290000000000646e+01 9.382319999999999993e+01
6.370725000000001081e+00 1.310403355839999939e+01 9.637760000000000105e+01 9.382280000000000086e+01
6.375049999999999883e+00 1.310543627200000039e+01 9.637269999999999470e+01 9.382319999999999993e+01
6.379375000000000462e+00 1.310683898559999960e+01 9.636740000000000350e+01 9.382280000000000086e+01
6.383700000000000152e+00 1.310803713679999838e+01 9.649569999999999936e+01 9.383159999999999457e+01
6.388025000000000730e+00 1.310929373439999956e+01 9.648619999999999663e+01 9.382920000000000016e+01
6.392350000000000421e+00 1.311066722480000024e+01 9.647960000000000491e+01 9.382930000000000348e+01
6.396675000000000999e+00 1.311204071519999914e+01 9.647310000000000230e+01 9.382829999999999870e+01
6.400999999999999801e+00 1.311341420559999982e+01 9.646750000000000114e+01 9.382869999999999777e+01
6.405325000000000379e+00 1.311478769600000049e+01 9.646160000000000423e+01 9.382800000000000296e+01
6.409650000000000070e+00 1.311616118639999939e+01 9.645610000000000639e+01 9.382850000000000534e+01
6.413975000000000648e+00 1.311753467680000007e+01 9.645050000000000523e+01 9.382800000000000296e+01
6.418300000000000338e+00 1.311890816719999897e+01 9.644509999999999650e+01 9.382850000000000534e+01
6.422625000000000917e+00 1.312028165759999787e+01 9.643970000000000198e+01 9.382800000000000296e+01
6.426950000000000607e+00 1.312162592480000001e+01 9.643449999999999989e+01 9.382850000000000534e+01
6.431275000000000297e+00 1.312299941519999891e+01 9.642969999999999686e+01 9.382800000000000296e+01
6.435599999999999987e+00 1.312437290559999958e+01 9.642489999999999384e+01 9.382859999999999445e+01
6.439925000000000566e+00 1.312571717279999994e+01 9.642000000000000171e+01 9.382810000000000628e+01
6.444250000000000256e+00 1.312709066320000062e+01 9.641530000000000200e+01 9.382859999999999445e+01
6.448575000000000834e+00 1.312843493039999920e+01 9.641039999999999566e+01 9.382819999999999538e+01
6.452900000000000524e+00 1.312977919759999956e+01 9.640560000000000684e+01 9.382869999999999777e+01
6.457225000000001103e+00 1.313112346479999815e+01 9.640070000000000050e+01 9.382829999999999870e+01
6.461549999999999905e+00 1.313246773199999851e+01 9.639589999999999748e+01 9.382880000000000109e+01
6.465875000000000483e+00 1.313381199920000064e+01 9.639100000000000534e+01 9.382840000000000202e+01
6.470200000000000173e+00 1.313515626639999923e+01 9.638620000000000232e+01 9.382890000000000441e+01
6.474525000000000752e+00 1.313650053359999959e+01 9.638129999999999598e+01 9.382850000000000534e+01
6.478850000000000442e+00 1.313784480079999994e+01 9.637649999999999295e+01 9.382909999999999684e+01
6.483175000000001020e+00 1.313915984479999999e+01 9.637149999999999750e+01 9.382859999999999445e+01
6.487500000000000711e+00 1.314050411199999857e+01 9.636669999999999447e+01 9.382920000000000016e+01
6.491824999999999513e+00 1.314170226319999912e+01 9.648109999999999786e+01 9.384120000000000061e+01
6.496150000000000091e+00 1.314290041439999790e+01 9.647249999999999659e+01 9.383979999999999677e+01
6.500474999999999781e+00 1.314424468160000004e+01 9.646599999999999397e+01 9.383889999999999532e+01
6.504800000000000360e+00 1.314553050239999976e+01 9.646009999999999707e+01 9.383899999999999864e+01
6.509125000000000050e+00 1.314687476960000012e+01 9.645440000000000680e+01 9.383849999999999625e+01
6.513450000000000628e+00 1.314816059039999985e+01 9.644920000000000471e+01 9.383889999999999532e+01
6.517774999999999430e+00 1.314950485759999843e+01 9.644370000000000687e+01 9.383859999999999957e+01
6.522100000000000009e+00 1.315079067839999993e+01 9.643869999999999720e+01 9.383910000000000196e+01
6.526424999999999699e+00 1.315210572239999820e+01 9.643359999999999843e+01 9.383880000000000621e+01
6.530750000000000277e+00 1.315342076640000002e+01 9.642919999999999447e+01 9.383929999999999438e+01
6.535074999999999967e+00 1.315473581040000006e+01 9.642440000000000566e+01 9.383899999999999864e+01
6.539400000000000546e+00 1.315605085439999833e+01 9.642000000000000171e+01 9.383950000000000102e+01
6.543725000000000236e+00 1.315733667519999983e+01 9.641509999999999536e+01 9.383920000000000528e+01
6.548049999999999926e+00 1.315865171919999810e+01 9.641070000000000562e+01 9.383969999999999345e+01
6.552374999999999616e+00 1.315993753999999782e+01 9.640590000000000259e+01 9.383950000000000102e+01
6.556700000000000195e+00 1.316122336079999933e+01 9.640149999999999864e+01 9.384000000000000341e+01
6.561024999999999885e+00 1.316250918159999905e+01 9.639660000000000650e+01 9.383969999999999345e+01
6.565350000000000463e+00 1.316379500239999878e+01 9.639220000000000255e+01 9.384029999999999916e+01
6.569675000000000153e+00 1.316508082319999851e+01 9.638729999999999620e+01 9.384000000000000341e+01
6.574000000000000732e+00 1.316636664399999823e+01 9.638290000000000646e+01 9.384059999999999491e+01
6.578324999999999534e+00 1.316765246479999973e+01 9.637800000000000011e+01 9.384099999999999397e+01
6.582650000000000112e+00 1.316893828559999946e+01 9.637350000000000705e+01 9.384210000000000207e+01
6.586974999999999802e+00 1.317019488320000065e+01 9.636860000000000070e+01 9.384260000000000446e+01
6.591300000000000381e+00 1.317148070400000037e+01 9.636419999999999675e+01 9.384369999999999834e+01
6.595625000000000071e+00 1.317273730159999978e+01 9.635920000000000130e+01 9.384409999999999741e+01
6.599950000000000649e+00 1.317387700639999792e+01 9.648560000000000514e+01 9.385200000000000387e+01
6.604274999999999451e+00 1.317501671119999962e+01 9.647650000000000148e+01 9.385020000000000095e+01
6.608600000000000030e+00 1.317630253199999935e+01 9.647050000000000125e+01 9.385009999999999764e+01
6.612924999999999720e+00 1.317752990640000021e+01 9.646450000000000102e+01 9.384950000000000614e+01
6.617250000000000298e+00 1.317881572719999994e+01 9.645929999999999893e+01 9.385030000000000427e+01
6.621574999999999989e+00 1.318007232479999935e+01 9.645390000000000441e+01 9.385060000000000002e+01
6.625900000000000567e+00 1.318132892239999876e+01 9.644899999999999807e+01 9.385179999999999723e+01
6.630225000000000257e+00 1.318255629679999963e+01 9.644389999999999930e+01 9.385209999999999297e+01
6.634550000000000836e+00 1.318381289439999904e+01 9.643909999999999627e+01 9.385330000000000439e+01
6.638874999999999638e+00 1.318506949200000022e+01 9.643420000000000414e+01 9.385370000000000346e+01
6.643200000000000216e+00 1.318632608959999963e+01 9.643000000000000682e+01 9.385490000000000066e+01
6.647524999999999906e+00 1.318758268719999904e+01 9.642539999999999623e+01 9.385519999999999641e+01
6.651850000000000485e+00 1.318881006159999991e+01 9.642109999999999559e+01 9.385639999999999361e+01
6.656175000000000175e+00 1.319006665919999932e+01 9.641660000000000252e+01 9.385680000000000689e+01
6.660500000000000753e+00 1.319129403360000019e+01 9.641230000000000189e+01 9.385790000000000077e+01
6.664824999999999555e+00 1.319252140799999928e+01 9.640779999999999461e+01 9.385829999999999984e+01
6.669150000000000134e+00 1.319377800560000047e+01 9.640349999999999397e+01 9.385939999999999372e+01
6.673474999999999824e+00 1.319500537999999956e+01 9.639900000000000091e+01 9.385970000000000368e+01
6.677800000000000402e+00 1.319623275439999865e+01 9.639459999999999695e+01 9.386090000000000089e+01
6.682125000000000092e+00 1.319746012879999952e+01 9.639010000000000389e+01 9.386119999999999663e+01
6.686450000000000671e+00 1.319868750320000039e+01 9.638569999999999993e+01 9.386230000000000473e+01
6.690775000000000361e+00 1.319988565439999917e+01 9.638120000000000687e+01 9.386260000000000048e+01
6.695100000000000051e+00 1.320111302880000004e+01 9.637680000000000291e+01 9.386369999999999436e+01
6.699424999999999741e+00 1.320234040319999913e+01 9.637229999999999563e+01 9.386400000000000432e+01
6.703750000000000320e+00 1.320353855439999968e+01 9.636780000000000257e+01 9.386509999999999820e+01
6.708075000000000010e+00 1.320461981279999897e+01 9.650700000000000500e+01 9.386379999999999768e+01
6.712400000000000588e+00 1.320570107119999825e+01 9.649880000000000280e+01 9.386329999999999529e+01
6.716725000000000279e+00 1.320695766879999944e+01 9.649259999999999593e+01 9.386289999999999623e+01
6.721050000000000857e+00 1.320812659679999967e+01 9.648699999999999477e+01 9.386360000000000525e+01
6.725374999999999659e+00 1.320938319439999908e+01 9.648170000000000357e+01 9.386379999999999768e+01
6.729700000000000237e+00 1.321055212239999932e+01 9.647669999999999391e+01 9.386469999999999914e+01
6.734024999999999928e+00 1.321177949679999841e+01 9.647169999999999845e+01 9.386499999999999488e+01
6.738350000000000506e+00 1.321297764799999896e+01 9.646689999999999543e+01 9.386599999999999966e+01
6.742675000000000196e+00 1.321417579919999952e+01 9.646200000000000330e+01 9.386620000000000630e+01
6.747000000000000774e+00 1.321537395040000007e+01 9.645730000000000359e+01 9.386730000000000018e+01
6.751325000000000465e+00 1.321657210160000062e+01 9.645239999999999725e+01 9.386750000000000682e+01
6.755650000000000155e+00 1.321774102959999908e+01 9.644790000000000418e+01 9.386849999999999739e+01
6.759974999999999845e+00 1.321893918079999963e+01 9.644299999999999784e+01 9.386879999999999313e+01
6.764300000000000423e+00 1.322013733199999841e+01 9.643850000000000477e+01 9.386860000000000070e+01
6.768625000000000114e+00 1.322130626000000042e+01 9.643399999999999750e+01 9.386419999999999675e+01
6.772950000000000692e+00 1.322250441119999920e+01 9.643000000000000682e+01 9.386060000000000514e+01
6.777275000000000382e+00 1.322370256239999975e+01 9.642560000000000286e+01 9.385639999999999361e+01
6.781600000000000961e+00 1.322487149039999821e+01 9.642159999999999798e+01 9.385280000000000200e+01
6.785924999999999763e+00 1.322604041840000022e+01 9.641719999999999402e+01 9.384860000000000468e+01
6.790250000000000341e+00 1.322723856959999900e+01 9.641320000000000334e+01 9.384510000000000218e+01
6.794575000000000031e+00 1.322840749759999923e+01 9.640879999999999939e+01 9.384090000000000487e+01
6.798900000000000610e+00 1.322957642559999947e+01 9.640479999999999450e+01 9.383750000000000568e+01
6.803225000000000300e+00 1.323074535359999970e+01 9.640040000000000475e+01 9.383339999999999748e+01
6.807550000000000878e+00 1.323191428159999994e+01 9.639629999999999654e+01 9.382999999999999829e+01
6.811874999999999680e+00 1.323308320960000017e+01 9.639190000000000680e+01 9.382590000000000430e+01
6.816200000000000259e+00 1.323416446799999946e+01 9.651179999999999382e+01 9.386320000000000618e+01
6.820524999999999949e+00 1.323515805679999957e+01 9.650400000000000489e+01 9.386159999999999570e+01
6.824850000000000527e+00 1.323635620800000012e+01 9.649819999999999709e+01 9.386199999999999477e+01
6.829175000000000217e+00 1.323746668959999973e+01 9.649269999999999925e+01 9.386169999999999902e+01
6.833500000000000796e+00 1.323866484080000028e+01 9.648779999999999291e+01 9.386249999999999716e+01
6.837825000000000486e+00 1.323980454560000020e+01 9.648279999999999745e+01 9.386260000000000048e+01
6.842150000000000176e+00 1.324097347359999866e+01 9.647820000000000107e+01 9.386060000000000514e+01
6.846474999999999866e+00 1.324211317840000035e+01 9.647339999999999804e+01 9.385630000000000450e+01
6.850800000000000445e+00 1.324328210639999881e+01 9.646890000000000498e+01 9.385269999999999868e+01
6.855125000000000135e+00 1.324442181119999873e+01 9.646420000000000528e+01 9.384850000000000136e+01
6.859450000000000713e+00 1.324556151600000042e+01 9.645980000000000132e+01 9.384499999999999886e+01
6.863775000000000404e+00 1.324670122079999857e+01 9.645520000000000493e+01 9.384090000000000487e+01
6.868100000000000982e+00 1.324784092559999849e+01 9.645069999999999766e+01 9.383740000000000236e+01
6.872424999999999784e+00 1.324898063039999840e+01 9.644620000000000459e+01 9.383329999999999416e+01
6.876750000000000362e+00 1.325012033520000010e+01 9.644180000000000064e+01 9.382989999999999498e+01
6.881075000000000053e+00 1.325123081679999970e+01 9.643729999999999336e+01 9.382590000000000430e+01
6.885400000000000631e+00 1.325237052159999962e+01 9.643319999999999936e+01 9.382250000000000512e+01
6.889725000000000321e+00 1.325351022639999954e+01 9.642910000000000537e+01 9.381860000000000355e+01
6.894050000000000900e+00 1.325464993119999946e+01 9.642520000000000380e+01 9.381529999999999347e+01
6.898375000000000590e+00 1.325576041279999906e+01 9.642109999999999559e+01 9.381130000000000280e+01
6.902700000000000280e+00 1.325690011759999898e+01 9.641719999999999402e+01 9.380809999999999604e+01
6.907024999999999970e+00 1.325801059919999858e+01 9.641310000000000002e+01 9.380419999999999447e+01
6.911350000000000549e+00 1.325915030400000028e+01 9.640919999999999845e+01 9.380100000000000193e+01
6.915675000000000239e+00 1.326026078559999988e+01 9.640510000000000446e+01 9.379720000000000368e+01
6.920000000000000817e+00 1.326137126719999948e+01 9.640109999999999957e+01 9.379399999999999693e+01
6.924325000000000507e+00 1.326245252559999876e+01 9.650140000000000384e+01 9.385099999999999909e+01
6.928650000000001086e+00 1.326338766800000002e+01 9.649379999999999313e+01 9.384990000000000521e+01
6.932974999999999888e+00 1.326452737279999816e+01 9.648820000000000618e+01 9.384940000000000282e+01
6.937300000000000466e+00 1.326560863119999922e+01 9.648300000000000409e+01 9.384980000000000189e+01
6.941625000000000156e+00 1.326674833599999914e+01 9.647820000000000107e+01 9.384990000000000521e+01
6.945950000000000735e+00 1.326785881759999874e+01 9.647360000000000468e+01 9.384640000000000271e+01
6.950275000000000425e+00 1.326896929920000012e+01 9.646899999999999409e+01 9.384220000000000539e+01
6.954600000000001003e+00 1.327007978079999972e+01 9.646460000000000434e+01 9.383880000000000621e+01
6.958924999999999805e+00 1.327119026239999933e+01 9.646009999999999707e+01 9.383469999999999800e+01
6.963250000000000384e+00 1.327227152079999861e+01 9.645589999999999975e+01 9.383129999999999882e+01
6.967575000000000074e+00 1.327338200239999999e+01 9.645140000000000668e+01 9.382720000000000482e+01
6.971900000000000652e+00 1.327446326079999928e+01 9.644719999999999516e+01 9.382389999999999475e+01
6.976225000000000342e+00 1.327557374240000065e+01 9.644280000000000541e+01 9.381990000000000407e+01
6.980550000000000921e+00 1.327665500079999816e+01 9.643869999999999720e+01 9.381669999999999732e+01
6.984875000000000611e+00 1.327773625919999922e+01 9.643470000000000653e+01 9.381270000000000664e+01
6.989200000000000301e+00 1.327884674080000060e+01 9.643099999999999739e+01 9.380949999999999989e+01
6.993524999999999991e+00 1.327992799919999811e+01 9.642700000000000671e+01 9.380559999999999832e+01
6.997850000000000570e+00 1.328100925759999917e+01 9.642340000000000089e+01 9.380249999999999488e+01
7.002175000000000260e+00 1.328209051599999846e+01 9.641939999999999600e+01 9.379869999999999663e+01
7.006500000000000838e+00 1.328317177439999952e+01 9.641570000000000107e+01 9.379550000000000409e+01
7.010825000000000529e+00 1.328425303279999881e+01 9.641169999999999618e+01 9.379170000000000584e+01
7.015150000000001107e+00 1.328533429119999987e+01 9.640800000000000125e+01 9.378870000000000573e+01
7.019474999999999909e+00 1.328641554959999915e+01 9.640399999999999636e+01 9.378489999999999327e+01
7.023800000000000487e+00 1.328746758479999990e+01 9.640019999999999811e+01 9.378189999999999316e+01
7.028125000000000178e+00 1.328854884319999918e+01 9.639619999999999322e+01 9.377819999999999823e+01
7.032449999999999868e+00 1.328957165519999961e+01 9.649679999999999325e+01 9.385049999999999670e+01
7.036775000000000446e+00 1.329050679759999909e+01 9.648959999999999582e+01 9.384629999999999939e+01
7.041100000000000136e+00 1.329161727919999869e+01 9.648420000000000130e+01 9.384220000000000539e+01
7.045425000000000715e+00 1.329264009119999912e+01 9.647920000000000584e+01 9.383809999999999718e+01
7.049749999999999517e+00 1.329372134960000018e+01 9.647459999999999525e+01 9.383459999999999468e+01
7.054075000000000095e+00 1.329477338479999915e+01 9.647020000000000550e+01 9.383060000000000400e+01
7.058399999999999785e+00 1.329585464319999843e+01 9.646590000000000487e+01 9.382729999999999393e+01
7.062725000000000364e+00 1.329690667840000096e+01 9.646160000000000423e+01 9.382330000000000325e+01
7.067050000000000054e+00 1.329795871359999992e+01 9.645740000000000691e+01 9.382009999999999650e+01
7.071375000000000632e+00 1.329901074879999889e+01 9.645329999999999870e+01 9.381619999999999493e+01
7.075699999999999434e+00 1.330006278399999964e+01 9.644910000000000139e+01 9.381300000000000239e+01
7.080025000000000013e+00 1.330111481919999861e+01 9.644499999999999318e+01 9.380920000000000414e+01
7.084349999999999703e+00 1.330216685439999935e+01 9.644089999999999918e+01 9.380610000000000070e+01
7.088675000000000281e+00 1.330321888960000010e+01 9.643710000000000093e+01 9.380230000000000246e+01
7.092999999999999972e+00 1.330427092479999907e+01 9.643340000000000600e+01 9.379919999999999902e+01
7.097325000000000550e+00 1.330532295999999803e+01 9.642980000000000018e+01 9.379550000000000409e+01
7.101650000000000240e+00 1.330634577199999846e+01 9.642610000000000525e+01 9.379240000000000066e+01
7.105974999999999930e+00 1.330739780719999921e+01 9.642249999999999943e+01 9.378879999999999484e+01
7.110299999999999621e+00 1.330844984239999995e+01 9.641870000000000118e+01 9.378579999999999472e+01
7.114625000000000199e+00 1.330947265440000038e+01 9.641509999999999536e+01 9.378220000000000312e+01
7.118949999999999889e+00 1.331052468959999935e+01 9.641140000000000043e+01 9.377920000000000300e+01
7.123275000000000468e+00 1.331154750159999978e+01 9.640770000000000550e+01 9.377559999999999718e+01
7.127600000000000158e+00 1.331257031360000020e+01 9.640399999999999636e+01 9.377270000000000039e+01
7.131925000000000736e+00 1.331362234879999917e+01 9.640030000000000143e+01 9.376919999999999789e+01
7.136249999999999538e+00 1.331464516079999960e+01 9.639660000000000650e+01 9.376630000000000109e+01
7.140575000000000117e+00 1.331563874959999794e+01 9.649209999999999354e+01 9.382920000000000016e+01
7.144899999999999807e+00 1.331654466879999887e+01 9.648520000000000607e+01 9.382569999999999766e+01
7.149225000000000385e+00 1.331756748079999930e+01 9.647990000000000066e+01 9.382150000000000034e+01
7.153550000000000075e+00 1.331856106959999941e+01 9.647509999999999764e+01 9.381810000000000116e+01
7.157875000000000654e+00 1.331961310480000016e+01 9.647060000000000457e+01 9.381430000000000291e+01
7.162200000000000344e+00 1.332060669359999849e+01 9.646649999999999636e+01 9.381109999999999616e+01
7.166525000000000034e+00 1.332162950559999892e+01 9.646219999999999573e+01 9.380740000000000123e+01
7.170849999999999724e+00 1.332265231759999935e+01 9.645820000000000505e+01 9.380429999999999779e+01
7.175175000000000303e+00 1.332367512959999978e+01 9.645409999999999684e+01 9.380070000000000618e+01
7.179499999999999993e+00 1.332466871839999811e+01 9.645019999999999527e+01 9.379760000000000275e+01
7.183825000000000571e+00 1.332569153039999854e+01 9.644610000000000127e+01 9.379410000000000025e+01
7.188150000000000261e+00 1.332668511920000043e+01 9.644230000000000302e+01 9.379110000000000014e+01
7.192475000000000840e+00 1.332770793120000086e+01 9.643859999999999388e+01 9.378759999999999764e+01
7.196799999999999642e+00 1.332870151999999919e+01 9.643519999999999470e+01 9.378459999999999752e+01
7.201125000000000220e+00 1.332972433199999962e+01 9.643149999999999977e+01 9.378119999999999834e+01
7.205449999999999910e+00 1.333071792079999973e+01 9.642810000000000059e+01 9.377819999999999823e+01
7.209775000000000489e+00 1.333171150959999984e+01 9.642449999999999477e+01 9.377479999999999905e+01
7.214100000000000179e+00 1.333273432159999849e+01 9.642100000000000648e+01 9.377200000000000557e+01
7.218425000000000757e+00 1.333372791040000038e+01 9.641740000000000066e+01 9.376860000000000639e+01
7.222749999999999559e+00 1.333472149919999872e+01 9.641389999999999816e+01 9.376569999999999538e+01
7.227075000000000138e+00 1.333571508800000061e+01 9.641030000000000655e+01 9.376239999999999952e+01
7.231399999999999828e+00 1.333670867679999894e+01 9.640680000000000405e+01 9.375960000000000605e+01
7.235725000000000406e+00 1.333767304239999874e+01 9.640309999999999491e+01 9.375629999999999598e+01
7.240050000000000097e+00 1.333866663119999885e+01 9.639969999999999573e+01 9.375360000000000582e+01
7.244375000000000675e+00 1.333966022000000073e+01 9.639600000000000080e+01 9.375029999999999575e+01
7.248700000000000365e+00 1.334062458560000053e+01 9.649309999999999832e+01 9.381709999999999638e+01
7.253025000000000055e+00 1.334147205840000083e+01 9.648640000000000327e+01 9.381300000000000239e+01
7.257349999999999746e+00 1.334246564719999917e+01 9.648109999999999786e+01 9.380929999999999325e+01
7.261675000000000324e+00 1.334343001279999896e+01 9.647660000000000480e+01 9.380549999999999500e+01
7.266000000000000014e+00 1.334442360159999907e+01 9.647230000000000416e+01 9.380230000000000246e+01
7.270325000000000593e+00 1.334538796719999887e+01 9.646819999999999595e+01 9.379879999999999995e+01
7.274650000000000283e+00 1.334635233279999866e+01 9.646420000000000528e+01 9.379569999999999652e+01
7.278975000000000861e+00 1.334734592159999877e+01 9.646030000000000371e+01 9.379219999999999402e+01
7.283299999999999663e+00 1.334831028719999857e+01 9.645629999999999882e+01 9.378919999999999391e+01
7.287625000000000242e+00 1.334927465279999836e+01 9.645250000000000057e+01 9.378579999999999472e+01
7.291949999999999932e+00 1.335023901839999994e+01 9.644859999999999900e+01 9.378279999999999461e+01
7.296275000000000510e+00 1.335120338399999973e+01 9.644490000000000407e+01 9.377949999999999875e+01
7.300600000000000200e+00 1.335216774959999952e+01 9.644150000000000489e+01 9.377660000000000196e+01
7.304925000000000779e+00 1.335313211519999932e+01 9.643810000000000571e+01 9.377330000000000609e+01
7.309250000000000469e+00 1.335409648079999911e+01 9.643460000000000321e+01 9.377039999999999509e+01
7.313575000000000159e+00 1.335506084640000068e+01 9.643129999999999313e+01 9.376720000000000255e+01
7.317899999999999849e+00 1.335602521200000048e+01 9.642780000000000484e+01 9.376430000000000575e+01
7.322225000000000428e+00 1.335698957759999850e+01 9.642440000000000566e+01 9.376109999999999900e+01
7.326550000000000118e+00 1.335795394319999829e+01 9.642100000000000648e+01 9.375830000000000553e+01
7.330875000000000696e+00 1.335888908559999955e+01 9.641759999999999309e+01 9.375520000000000209e+01
7.335200000000000387e+00 1.335985345119999934e+01 9.641410000000000480e+01 9.375239999999999441e+01
7.339525000000000965e+00 1.336078859359999882e+01 9.641070000000000562e+01 9.374930000000000518e+01
7.343849999999999767e+00 1.336175295919999861e+01 9.640720000000000312e+01 9.374649999999999750e+01
7.348175000000000345e+00 1.336268810159999809e+01 9.640380000000000393e+01 9.374349999999999739e+01
7.352500000000000036e+00 1.336365246719999789e+01 9.640030000000000143e+01 9.374079999999999302e+01
7.356825000000000614e+00 1.336458760959999914e+01 9.649550000000000693e+01 9.381100000000000705e+01
7.361150000000000304e+00 1.336540585919999913e+01 9.648919999999999675e+01 9.380729999999999791e+01
7.365475000000000882e+00 1.336634100160000038e+01 9.648409999999999798e+01 9.380329999999999302e+01
7.369799999999999685e+00 1.336727614399999986e+01 9.647979999999999734e+01 9.380010000000000048e+01
7.374125000000000263e+00 1.336821128639999934e+01 9.647560000000000002e+01 9.379659999999999798e+01
7.378449999999999953e+00 1.336914642879999882e+01 9.647180000000000177e+01 9.379359999999999786e+01
7.382775000000000531e+00 1.337008157119999829e+01 9.646779999999999688e+01 9.379030000000000200e+01
7.387100000000000222e+00 1.337101671359999955e+01 9.646420000000000528e+01 9.378740000000000521e+01
7.391425000000000800e+00 1.337195185599999903e+01 9.646030000000000371e+01 9.378400000000000603e+01
7.395750000000000490e+00 1.337288699840000028e+01 9.645669999999999789e+01 9.378119999999999834e+01
7.400075000000001069e+00 1.337379291759999944e+01 9.645300000000000296e+01 9.377790000000000248e+01
7.404399999999999871e+00 1.337472805999999892e+01 9.644939999999999714e+01 9.377509999999999479e+01
7.408725000000000449e+00 1.337566320239999840e+01 9.644589999999999463e+01 9.377190000000000225e+01
7.413050000000000139e+00 1.337656912159999933e+01 9.644270000000000209e+01 9.376919999999999789e+01
7.417375000000000718e+00 1.337750426399999881e+01 9.643930000000000291e+01 9.376600000000000534e+01
7.421700000000000408e+00 1.337843940639999829e+01 9.643619999999999948e+01 9.376330000000000098e+01
7.426025000000000986e+00 1.337934532559999923e+01 9.643280000000000030e+01 9.376019999999999754e+01
7.430349999999999788e+00 1.338028046800000048e+01 9.642959999999999354e+01 9.375749999999999318e+01
7.434675000000000367e+00 1.338118638719999964e+01 9.642629999999999768e+01 9.375440000000000396e+01
7.439000000000000057e+00 1.338209230639999880e+01 9.642310000000000514e+01 9.375180000000000291e+01
7.443325000000000635e+00 1.338299822559999797e+01 9.641970000000000596e+01 9.374869999999999948e+01
7.447650000000000325e+00 1.338393336799999922e+01 9.641649999999999920e+01 9.374609999999999843e+01
7.451975000000000904e+00 1.338483928720000016e+01 9.641320000000000334e+01 9.374309999999999832e+01
7.456300000000000594e+00 1.338574520639999932e+01 9.640999999999999659e+01 9.374049999999999727e+01
7.460625000000000284e+00 1.338665112560000026e+01 9.640659999999999741e+01 9.373760000000000048e+01
7.464949999999999974e+00 1.338755704479999942e+01 9.649120000000000630e+01 9.380580000000000496e+01
7.469275000000000553e+00 1.338834607119999909e+01 9.648520000000000607e+01 9.380169999999999675e+01
7.473600000000000243e+00 1.338925199040000003e+01 9.648029999999999973e+01 9.379829999999999757e+01
7.477925000000000821e+00 1.339012868639999887e+01 9.647610000000000241e+01 9.379489999999999839e+01
7.482250000000000512e+00 1.339103460559999981e+01 9.647209999999999752e+01 9.379189999999999827e+01
7.486575000000001090e+00 1.339194052479999897e+01 9.646840000000000259e+01 9.378870000000000573e+01
7.490899999999999892e+00 1.339284644399999991e+01 9.646460000000000434e+01 9.378579999999999472e+01
7.495225000000000470e+00 1.339372313999999875e+01 9.646110000000000184e+01 9.378270000000000550e+01
7.499550000000000161e+00 1.339462905919999969e+01 9.645740000000000691e+01 9.377989999999999782e+01
7.503875000000000739e+00 1.339550575520000031e+01 9.645399999999999352e+01 9.377679999999999438e+01
7.508200000000000429e+00 1.339641167439999947e+01 9.645040000000000191e+01 9.377410000000000423e+01
7.512525000000001008e+00 1.339728837039999831e+01 9.644729999999999848e+01 9.377100000000000080e+01
7.516850000000000698e+00 1.339819428959999925e+01 9.644410000000000593e+01 9.376829999999999643e+01
7.521175000000000388e+00 1.339907098559999987e+01 9.644100000000000250e+01 9.376529999999999632e+01
7.525500000000000078e+00 1.339997690479999903e+01 9.643779999999999575e+01 9.376269999999999527e+01
7.529825000000000657e+00 1.340085360079999965e+01 9.643470000000000653e+01 9.375969999999999516e+01
7.534150000000000347e+00 1.340173029679999850e+01 9.643149999999999977e+01 9.375709999999999411e+01
7.538475000000000925e+00 1.340260699279999912e+01 9.642839999999999634e+01 9.375419999999999732e+01
7.542800000000000615e+00 1.340348368879999796e+01 9.642520000000000380e+01 9.375159999999999627e+01
7.547125000000001194e+00 1.340436038480000036e+01 9.642210000000000036e+01 9.374869999999999948e+01
7.551449999999999996e+00 1.340523708079999921e+01 9.641889999999999361e+01 9.374620000000000175e+01
7.555775000000000574e+00 1.340611377679999983e+01 9.641580000000000439e+01 9.374330000000000496e+01
7.560100000000000264e+00 1.340699047279999867e+01 9.641259999999999764e+01 9.374079999999999302e+01
7.564425000000000843e+00 1.340786716879999929e+01 9.640949999999999420e+01 9.373799999999999955e+01
7.568750000000000533e+00 1.340874386479999991e+01 9.640619999999999834e+01 9.373550000000000182e+01
7.573075000000000223e+00 1.340962056080000053e+01 9.648569999999999425e+01 9.379850000000000421e+01
7.577399999999999913e+00 1.341038036399999989e+01 9.648009999999999309e+01 9.379470000000000596e+01
7.581724999999999604e+00 1.341125706000000051e+01 9.647530000000000427e+01 9.379110000000000014e+01
7.586050000000000182e+00 1.341210453279999903e+01 9.647129999999999939e+01 9.378810000000000002e+01
7.590374999999999872e+00 1.341298122879999966e+01 9.646739999999999782e+01 9.378489999999999327e+01
7.594700000000000450e+00 1.341382870159999996e+01 9.646389999999999532e+01 9.378209999999999980e+01
7.599025000000000141e+00 1.341467617440000026e+01 9.646020000000000039e+01 9.377909999999999968e+01
7.603350000000000719e+00 1.341555287039999911e+01 9.645690000000000452e+01 9.377639999999999532e+01
7.607674999999999521e+00 1.341640034319999941e+01 9.645329999999999870e+01 9.377339999999999520e+01
7.612000000000000099e+00 1.341724781599999794e+01 9.645040000000000191e+01 9.377079999999999416e+01
7.616324999999999790e+00 1.341812451200000034e+01 9.644719999999999516e+01 9.376789999999999736e+01
7.620650000000000368e+00 1.341897198479999886e+01 9.644419999999999504e+01 9.376529999999999632e+01
7.624975000000000058e+00 1.341981945759999917e+01 9.644110000000000582e+01 9.376239999999999952e+01
7.629300000000000637e+00 1.342066693039999947e+01 9.643810000000000571e+01 9.375979999999999848e+01
7.633625000000000327e+00 1.342154362639999832e+01 9.643500000000000227e+01 9.375700000000000500e+01
7.637950000000000017e+00 1.342239109919999862e+01 9.643200000000000216e+01 9.375440000000000396e+01
7.642274999999999707e+00 1.342323857199999892e+01 9.642889999999999873e+01 9.375159999999999627e+01
7.646600000000000286e+00 1.342405682160000069e+01 9.642589999999999861e+01 9.374909999999999854e+01
7.650924999999999976e+00 1.342490429439999922e+01 9.642279999999999518e+01 9.374630000000000507e+01
7.655250000000000554e+00 1.342575176719999952e+01 9.641979999999999507e+01 9.374389999999999645e+01
7.659575000000000244e+00 1.342659923999999982e+01 9.641670000000000584e+01 9.374110000000000298e+01
7.663900000000000823e+00 1.342741748959999981e+01 9.641370000000000573e+01 9.373869999999999436e+01
7.668224999999999625e+00 1.342826496240000012e+01 9.641060000000000230e+01 9.373600000000000421e+01
7.672550000000000203e+00 1.342911243519999864e+01 9.640760000000000218e+01 9.373359999999999559e+01
7.676874999999999893e+00 1.342993068479999863e+01 9.640439999999999543e+01 9.373080000000000211e+01
7.681200000000000472e+00 1.343077815759999893e+01 9.647950000000000159e+01 9.379149999999999920e+01
7.685525000000000162e+00 1.343150873759999975e+01 9.647379999999999711e+01 9.378740000000000521e+01
7.689850000000000740e+00 1.343235621039999828e+01 9.646930000000000405e+01 9.378430000000000177e+01
7.694174999999999542e+00 1.343317446000000004e+01 9.646540000000000248e+01 9.378100000000000591e+01
7.698500000000000121e+00 1.343399270959999825e+01 9.646169999999999334e+01 9.377830000000000155e+01
7.702824999999999811e+00 1.343481095920000001e+01 9.645829999999999416e+01 9.377540000000000475e+01
7.707150000000000389e+00 1.343565843199999854e+01 9.645520000000000493e+01 9.377280000000000371e+01
7.711475000000000080e+00 1.343647668159999853e+01 9.645220000000000482e+01 9.376990000000000691e+01
7.715800000000000658e+00 1.343732415439999883e+01 9.644910000000000139e+01 9.376739999999999498e+01
7.720125000000000348e+00 1.343814240399999882e+01 9.644620000000000459e+01 9.376449999999999818e+01
7.724450000000000038e+00 1.343896065359999881e+01 9.644310000000000116e+01 9.376200000000000045e+01
7.728774999999999729e+00 1.343977890319999879e+01 9.644020000000000437e+01 9.375929999999999609e+01
7.733100000000000307e+00 1.344059715279999878e+01 9.643720000000000425e+01 9.375679999999999836e+01
7.737424999999999997e+00 1.344141540239999877e+01 9.643429999999999325e+01 9.375409999999999400e+01
7.741750000000000576e+00 1.344223365199999876e+01 9.643129999999999313e+01 9.375159999999999627e+01
7.746075000000000266e+00 1.344305190159999874e+01 9.642839999999999634e+01 9.374890000000000612e+01
7.750400000000000844e+00 1.344387015119999873e+01 9.642539999999999623e+01 9.374649999999999750e+01
7.754724999999999646e+00 1.344465917759999840e+01 9.642249999999999943e+01 9.374389999999999645e+01
7.759050000000000225e+00 1.344547742720000016e+01 9.641939999999999600e+01 9.374150000000000205e+01
7.763374999999999915e+00 1.344629567679999838e+01 9.641649999999999920e+01 9.373879999999999768e+01
7.767700000000000493e+00 1.344708470319999805e+01 9.641349999999999909e+01 9.373650000000000659e+01
7.772025000000000183e+00 1.344790295279999981e+01 9.641060000000000230e+01 9.373390000000000555e+01
7.776350000000000762e+00 1.344869197919999948e+01 9.640760000000000218e+01 9.373160000000000025e+01
7.780675000000000452e+00 1.344951022879999947e+01 9.640470000000000539e+01 9.372899999999999920e+01
7.785000000000000142e+00 1.345029925519999914e+01 9.640160000000000196e+01 9.372669999999999391e+01
7.789324999999999832e+00 1.345108828159999881e+01 9.647350000000000136e+01 9.378770000000000095e+01
7.793650000000000411e+00 1.345178963839999930e+01 9.646819999999999595e+01 9.378409999999999513e+01
7.797975000000000101e+00 1.345257866479999898e+01 9.646389999999999532e+01 9.378079999999999927e+01
7.802300000000000679e+00 1.345336769119999865e+01 9.646030000000000371e+01 9.377800000000000580e+01
7.806625000000000369e+00 1.345418594080000041e+01 9.645699999999999363e+01 9.377509999999999479e+01
7.810950000000000948e+00 1.345497496720000008e+01 9.645409999999999684e+01 9.377259999999999707e+01
7.815274999999999750e+00 1.345576399359999975e+01 9.645099999999999341e+01 9.376980000000000359e+01
7.819600000000000328e+00 1.345655301999999942e+01 9.644819999999999993e+01 9.376739999999999498e+01
7.823925000000000018e+00 1.345734204639999909e+01 9.644509999999999650e+01 9.376470000000000482e+01
7.828250000000000597e+00 1.345813107280000054e+01 9.644240000000000634e+01 9.376229999999999620e+01
7.832575000000000287e+00 1.345892009920000021e+01 9.643940000000000623e+01 9.375960000000000605e+01
7.836900000000000865e+00 1.345970912559999988e+01 9.643670000000000186e+01 9.375730000000000075e+01
7.841224999999999667e+00 1.346049815199999955e+01 9.643370000000000175e+01 9.375459999999999638e+01
7.845550000000000246e+00 1.346128717839999922e+01 9.643089999999999407e+01 9.375230000000000530e+01
7.849874999999999936e+00 1.346207620480000067e+01 9.642799999999999727e+01 9.374970000000000425e+01
7.854200000000000514e+00 1.346283600799999824e+01 9.642520000000000380e+01 9.374739999999999895e+01
7.858525000000000205e+00 1.346362503439999969e+01 9.642230000000000700e+01 9.374490000000000123e+01
7.862850000000000783e+00 1.346441406079999936e+01 9.641949999999999932e+01 9.374259999999999593e+01
7.867175000000000473e+00 1.346517386400000049e+01 9.641660000000000252e+01 9.373999999999999488e+01
7.871500000000000163e+00 1.346596289040000016e+01 9.641379999999999484e+01 9.373779999999999291e+01
7.875824999999999854e+00 1.346672269359999952e+01 9.641089999999999804e+01 9.373529999999999518e+01
7.880150000000000432e+00 1.346748249679999887e+01 9.640810000000000457e+01 9.373309999999999320e+01
7.884475000000000122e+00 1.346827152320000032e+01 9.640519999999999357e+01 9.373059999999999548e+01
7.888800000000000701e+00 1.346903132639999789e+01 9.640240000000000009e+01 9.372839999999999350e+01
7.893125000000000391e+00 1.346979112959999902e+01 9.639950000000000330e+01 9.372589999999999577e+01
7.897450000000000969e+00 1.347093083439999894e+01 9.627219999999999800e+01 9.378199999999999648e+01
7.901774999999999771e+00 1.347163219119999944e+01 9.625820000000000221e+01 9.377819999999999823e+01
7.906100000000000350e+00 1.347239199439999879e+01 9.625530000000000541e+01 9.377530000000000143e+01
7.910425000000000040e+00 1.347315179759999815e+01 9.624930000000000518e+01 9.377240000000000464e+01
7.914750000000000618e+00 1.347391160079999928e+01 9.624769999999999470e+01 9.376999999999999602e+01
7.919075000000000308e+00 1.347464218080000009e+01 9.624360000000000070e+01 9.376730000000000587e+01
7.923400000000000887e+00 1.347540198399999944e+01 9.624339999999999407e+01 9.376489999999999725e+01
7.927725000000000577e+00 1.347616178719999880e+01 9.623990000000000578e+01 9.376229999999999620e+01
7.932050000000000267e+00 1.347692159039999993e+01 9.623969999999999914e+01 9.376009999999999422e+01
7.936374999999999957e+00 1.347765217040000074e+01 9.623640000000000327e+01 9.375749999999999318e+01
7.940700000000000536e+00 1.347838275039999978e+01 9.623619999999999663e+01 9.375530000000000541e+01
7.945025000000000226e+00 1.347914255359999913e+01 9.623579999999999757e+01 9.375279999999999347e+01
7.949350000000000804e+00 1.347987313359999817e+01 9.623879999999999768e+01 9.375050000000000239e+01
7.953675000000000495e+00 1.348060371359999898e+01 9.623860000000000525e+01 9.374809999999999377e+01
7.958000000000001073e+00 1.348136351680000011e+01 9.624150000000000205e+01 9.374590000000000600e+01
7.962324999999999875e+00 1.348206487359999883e+01 9.624139999999999873e+01 9.374339999999999407e+01
7.966650000000000453e+00 1.348282467679999996e+01 9.624420000000000641e+01 9.374129999999999541e+01
7.970975000000000144e+00 1.348355525679999900e+01 9.624410000000000309e+01 9.373890000000000100e+01
7.975300000000000722e+00 1.348428583679999981e+01 9.624679999999999325e+01 9.373669999999999902e+01
7.979625000000000412e+00 1.348501641679999885e+01 9.624679999999999325e+01 9.373430000000000462e+01
7.983950000000000990e+00 1.348574699679999966e+01 9.624939999999999429e+01 9.373220000000000596e+01
7.988274999999999793e+00 1.348644835360000016e+01 9.624939999999999429e+01 9.372990000000000066e+01
7.992600000000000371e+00 1.348717893359999920e+01 9.625199999999999534e+01 9.372780000000000200e+01
7.996925000000000061e+00 1.348790951360000001e+01 9.625199999999999534e+01 9.372539999999999338e+01
8.001250000000000639e+00 1.348864009359999905e+01 9.625449999999999307e+01 9.372329999999999472e+01
8.005575000000000330e+00 1.348884465599999949e+01 9.653140000000000498e+01 9.377599999999999625e+01
8.009900000000000020e+00 1.348954601279999999e+01 9.651900000000000546e+01 9.377270000000000039e+01
8.014224999999999710e+00 1.349030581599999934e+01 9.651619999999999777e+01 9.376959999999999695e+01
8.018550000000001177e+00 1.349103639599999838e+01 9.651189999999999714e+01 9.376709999999999923e+01
8.022875000000000867e+00 1.349182542239999805e+01 9.651009999999999422e+01 9.376449999999999818e+01
8.027200000000000557e+00 1.349255600239999886e+01 9.650700000000000500e+01 9.376220000000000709e+01
8.031525000000000247e+00 1.349328658239999790e+01 9.650530000000000541e+01 9.375960000000000605e+01
8.035849999999999937e+00 1.349401716239999871e+01 9.650249999999999773e+01 9.375749999999999318e+01
8.040174999999999628e+00 1.349477696559999984e+01 9.650079999999999814e+01 9.375499999999999545e+01
8.044500000000001094e+00 1.349550754559999888e+01 9.649830000000000041e+01 9.375279999999999347e+01
8.048825000000000784e+00 1.349623812559999969e+01 9.649649999999999750e+01 9.375039999999999907e+01
8.053150000000000475e+00 1.349696870559999873e+01 9.649399999999999977e+01 9.374830000000000041e+01
8.057475000000000165e+00 1.349769928559999954e+01 9.649219999999999686e+01 9.374590000000000600e+01
8.061800000000001631e+00 1.349842986559999858e+01 9.648990000000000578e+01 9.374379999999999313e+01
8.066124999999999545e+00 1.349916044559999939e+01 9.648799999999999955e+01 9.374139999999999873e+01
8.070450000000001012e+00 1.349989102559999843e+01 9.648569999999999425e+01 9.373940000000000339e+01
8.074775000000000702e+00 1.350059238239999893e+01 9.648390000000000555e+01 9.373699999999999477e+01
8.079100000000000392e+00 1.350132296239999974e+01 9.648160000000000025e+01 9.373499999999999943e+01
8.083425000000000082e+00 1.350205354239999878e+01 9.647969999999999402e+01 9.373269999999999413e+01
8.087750000000001549e+00 1.350275489919999927e+01 9.647750000000000625e+01 9.373069999999999879e+01
8.092074999999999463e+00 1.350348547920000009e+01 9.647560000000000002e+01 9.372839999999999350e+01
8.096400000000000929e+00 1.350418683599999881e+01 9.647339999999999804e+01 9.372639999999999816e+01
8.100725000000000620e+00 1.350491741599999962e+01 9.647150000000000603e+01 9.372410000000000707e+01
8.105050000000000310e+00 1.350561877280000012e+01 9.646930000000000405e+01 9.372209999999999752e+01
8.109375000000000000e+00 1.350632012959999884e+01 9.646739999999999782e+01 9.371980000000000643e+01
8.113699999999999690e+00 1.350699226319999902e+01 9.634229999999999450e+01 9.377230000000000132e+01
8.118025000000001157e+00 1.350769361999999951e+01 9.633830000000000382e+01 9.376879999999999882e+01
8.122349999999999071e+00 1.350842419999999855e+01 9.633549999999999613e+01 9.376609999999999445e+01
8.126675000000000537e+00 1.350912555679999905e+01 9.633310000000000173e+01 9.376340000000000430e+01
8.131000000000000227e+00 1.350985613679999986e+01 9.633079999999999643e+01 9.376120000000000232e+01
8.135324999999999918e+00 1.351055749359999858e+01 9.632880000000000109e+01 9.375879999999999370e+01
8.139649999999999608e+00 1.351128807359999939e+01 9.632670000000000243e+01 9.375660000000000593e+01
8.143975000000001074e+00 1.351198943039999989e+01 9.632479999999999620e+01 9.375419999999999732e+01
8.148300000000000765e+00 1.351269078719999861e+01 9.632280000000000086e+01 9.375220000000000198e+01
8.152625000000000455e+00 1.351342136719999942e+01 9.632089999999999463e+01 9.374979999999999336e+01
8.156950000000000145e+00 1.351412272399999992e+01 9.631900000000000261e+01 9.374779999999999802e+01
8.161274999999999835e+00 1.351482408080000042e+01 9.631709999999999638e+01 9.374550000000000693e+01
8.165599999999999525e+00 1.351552543759999914e+01 9.631539999999999679e+01 9.374349999999999739e+01
8.169925000000000992e+00 1.351622679439999963e+01 9.631390000000000384e+01 9.374120000000000630e+01
8.174250000000000682e+00 1.351692815119999835e+01 9.631229999999999336e+01 9.373919999999999675e+01
8.178575000000000372e+00 1.351762950799999885e+01 9.631080000000000041e+01 9.373699999999999477e+01
8.182900000000000063e+00 1.351833086479999935e+01 9.630920000000000414e+01 9.373499999999999943e+01
8.187224999999999753e+00 1.351903222159999984e+01 9.630759999999999366e+01 9.373279999999999745e+01
8.191549999999999443e+00 1.351973357840000034e+01 9.630599999999999739e+01 9.373090000000000543e+01
8.195875000000000909e+00 1.352043493519999906e+01 9.630440000000000111e+01 9.372870000000000346e+01
8.200200000000000600e+00 1.352110706879999924e+01 9.630289999999999395e+01 9.372679999999999723e+01
8.204525000000000290e+00 1.352180842559999974e+01 9.630119999999999436e+01 9.372459999999999525e+01
8.208849999999999980e+00 1.352250978239999846e+01 9.629959999999999809e+01 9.372270000000000323e+01
8.213174999999999670e+00 1.352318191600000041e+01 9.629800000000000182e+01 9.372050000000000125e+01
8.217499999999999361e+00 1.352388327279999913e+01 9.629640000000000555e+01 9.371859999999999502e+01
8.221825000000000827e+00 1.352458462959999963e+01 9.629139999999999588e+01 9.376800000000000068e+01
8.226150000000000517e+00 1.352522753999999949e+01 9.629059999999999775e+01 9.376489999999999725e+01
8.230475000000000207e+00 1.352595811999999853e+01 9.628780000000000427e+01 9.376210000000000377e+01
8.234799999999999898e+00 1.352663025359999871e+01 9.628640000000000043e+01 9.375979999999999848e+01
8.239124999999999588e+00 1.352733161039999921e+01 9.628400000000000603e+01 9.375740000000000407e+01
8.243449999999999278e+00 1.352800374399999939e+01 9.628270000000000550e+01 9.375539999999999452e+01
8.247775000000000745e+00 1.352870510079999988e+01 9.628050000000000352e+01 9.375310000000000343e+01
8.252100000000000435e+00 1.352937723440000006e+01 9.627909999999999968e+01 9.375109999999999388e+01
8.256425000000000125e+00 1.353007859119999878e+01 9.627700000000000102e+01 9.374890000000000612e+01
8.260749999999999815e+00 1.353075072479999896e+01 9.627559999999999718e+01 9.374689999999999657e+01
8.265075000000001282e+00 1.353142285839999914e+01 9.627360000000000184e+01 9.374469999999999459e+01
8.269399999999999196e+00 1.353212421519999964e+01 9.627219999999999800e+01 9.374280000000000257e+01
8.273725000000000662e+00 1.353279634879999982e+01 9.627020000000000266e+01 9.374070000000000391e+01
8.278050000000000352e+00 1.353346848239999822e+01 9.626869999999999550e+01 9.373879999999999768e+01
8.282375000000000043e+00 1.353414061599999840e+01 9.626670000000000016e+01 9.373669999999999902e+01
8.286699999999999733e+00 1.353481274959999858e+01 9.626529999999999632e+01 9.373480000000000700e+01
8.291025000000001199e+00 1.353548488319999876e+01 9.626319999999999766e+01 9.373269999999999413e+01
8.295350000000000890e+00 1.353612779359999863e+01 9.626179999999999382e+01 9.373080000000000211e+01
8.299675000000000580e+00 1.353679992719999881e+01 9.625979999999999848e+01 9.372870000000000346e+01
8.304000000000000270e+00 1.353747206079999899e+01 9.625830000000000553e+01 9.372690000000000055e+01
8.308324999999999960e+00 1.353814419439999917e+01 9.625629999999999598e+01 9.372480000000000189e+01
8.312649999999999650e+00 1.353878710479999903e+01 9.625480000000000302e+01 9.372299999999999898e+01
8.316975000000001117e+00 1.353945923839999921e+01 9.625270000000000437e+01 9.372090000000000032e+01
8.321300000000000807e+00 1.354010214880000085e+01 9.625119999999999720e+01 9.371909999999999741e+01
8.325625000000000497e+00 1.354077428239999925e+01 9.624920000000000186e+01 9.371699999999999875e+01
8.329950000000000188e+00 1.354132952319999994e+01 9.634810000000000230e+01 9.376239999999999952e+01
8.334274999999999878e+00 1.354191398719999917e+01 9.634239999999999782e+01 9.375910000000000366e+01
8.338599999999999568e+00 1.354258612079999935e+01 9.634069999999999823e+01 9.375669999999999504e+01
8.342925000000001035e+00 1.354322903119999921e+01 9.633780000000000143e+01 9.375419999999999732e+01
8.347250000000000725e+00 1.354390116479999939e+01 9.633679999999999666e+01 9.375209999999999866e+01
8.351575000000000415e+00 1.354454407519999926e+01 9.633440000000000225e+01 9.374989999999999668e+01
8.355900000000000105e+00 1.354521620879999944e+01 9.633339999999999748e+01 9.374800000000000466e+01
8.360224999999999795e+00 1.354585911919999930e+01 9.633119999999999550e+01 9.374590000000000600e+01
8.364549999999999486e+00 1.354653125279999948e+01 9.633020000000000493e+01 9.374399999999999977e+01
8.368875000000000952e+00 1.354717416319999934e+01 9.632810000000000628e+01 9.374190000000000111e+01
8.373200000000000642e+00 1.354781707359999920e+01 9.632710000000000150e+01 9.373999999999999488e+01
8.377525000000000333e+00 1.354848920719999938e+01 9.632500000000000284e+01 9.373799999999999955e+01
8.381850000000000023e+00 1.354913211759999925e+01 9.632399999999999807e+01 9.373619999999999663e+01
8.386174999999999713e+00 1.354977502799999911e+01 9.632189999999999941e+01 9.373409999999999798e+01
8.390499999999999403e+00 1.355041793839999897e+01 9.632080000000000553e+01 9.373229999999999507e+01
8.394825000000000870e+00 1.355106084879999884e+01 9.631879999999999598e+01 9.373029999999999973e+01
8.399150000000000560e+00 1.355170375919999870e+01 9.631770000000000209e+01 9.372849999999999682e+01
8.403475000000000250e+00 1.355234666960000034e+01 9.631570000000000675e+01 9.372650000000000148e+01
8.407799999999999940e+00 1.355298957999999843e+01 9.631459999999999866e+01 9.372480000000000189e+01
8.412125000000001407e+00 1.355360326719999975e+01 9.631250000000000000e+01 9.372280000000000655e+01
8.416449999999999321e+00 1.355424617759999961e+01 9.631140000000000612e+01 9.372110000000000696e+01
8.420775000000000787e+00 1.355488908799999770e+01 9.630929999999999325e+01 9.371909999999999741e+01
8.425100000000000477e+00 1.355553199839999934e+01 9.630819999999999936e+01 9.371729999999999450e+01
8.429425000000000168e+00 1.355614568559999888e+01 9.630610000000000070e+01 9.371529999999999916e+01
8.433749999999999858e+00 1.355678859600000052e+01 9.630500000000000682e+01 9.371359999999999957e+01
8.438075000000001324e+00 1.355734383679999944e+01 9.635869999999999891e+01 9.375679999999999836e+01
8.442400000000001015e+00 1.355786985439999981e+01 9.635410000000000252e+01 9.375400000000000489e+01
8.446725000000000705e+00 1.355851276479999967e+01 9.635129999999999484e+01 9.375140000000000384e+01
8.451050000000000395e+00 1.355912645199999922e+01 9.634919999999999618e+01 9.374930000000000518e+01
8.455375000000000085e+00 1.355976936239999908e+01 9.634720000000000084e+01 9.374720000000000653e+01
8.459699999999999775e+00 1.356041227280000072e+01 9.634579999999999700e+01 9.374530000000000030e+01
8.464025000000001242e+00 1.356105518319999881e+01 9.634399999999999409e+01 9.374320000000000164e+01
8.468350000000000932e+00 1.356166887039999835e+01 9.634279999999999688e+01 9.374139999999999873e+01
8.472675000000000622e+00 1.356231178079999999e+01 9.634099999999999397e+01 9.373940000000000339e+01
8.477000000000000313e+00 1.356292546799999954e+01 9.633990000000000009e+01 9.373770000000000380e+01
8.481325000000000003e+00 1.356356837839999940e+01 9.633809999999999718e+01 9.373569999999999425e+01
8.485649999999999693e+00 1.356418206559999895e+01 9.633700000000000330e+01 9.373399999999999466e+01
8.489975000000001160e+00 1.356479575280000027e+01 9.633520000000000039e+01 9.373199999999999932e+01
8.494300000000000850e+00 1.356540943999999982e+01 9.633400000000000318e+01 9.373029999999999973e+01
8.498625000000000540e+00 1.356605235039999968e+01 9.633220000000000027e+01 9.372839999999999350e+01
8.502950000000000230e+00 1.356666603759999923e+01 9.633110000000000639e+01 9.372669999999999391e+01
8.507274999999999920e+00 1.356727972479999877e+01 9.632930000000000348e+01 9.372480000000000189e+01
8.511599999999999611e+00 1.356789341200000010e+01 9.632819999999999538e+01 9.372320000000000562e+01
8.515925000000001077e+00 1.356850709919999964e+01 9.632630000000000337e+01 9.372129999999999939e+01
8.520250000000000767e+00 1.356912078639999919e+01 9.632519999999999527e+01 9.371959999999999980e+01
8.524575000000000458e+00 1.356973447359999874e+01 9.632340000000000657e+01 9.371769999999999357e+01
8.528900000000000148e+00 1.357034816079999828e+01 9.632219999999999516e+01 9.371599999999999397e+01
8.533225000000001614e+00 1.357093262479999929e+01 9.632040000000000646e+01 9.371420000000000528e+01
8.537549999999999528e+00 1.357154631199999884e+01 9.631919999999999504e+01 9.371250000000000568e+01
8.541875000000000995e+00 1.357215999919999838e+01 9.631730000000000302e+01 9.371059999999999945e+01
8.546200000000000685e+00 1.357271523999999907e+01 9.634600000000000364e+01 9.375440000000000396e+01
8.550525000000000375e+00 1.357327048079999976e+01 9.634189999999999543e+01 9.375149999999999295e+01
8.554850000000000065e+00 1.357388416799999931e+01 9.634000000000000341e+01 9.374930000000000518e+01
8.559175000000001532e+00 1.357446863199999854e+01 9.633769999999999811e+01 9.374699999999999989e+01
8.563499999999999446e+00 1.357508231919999986e+01 9.633639999999999759e+01 9.374519999999999698e+01
8.567825000000000912e+00 1.357569600639999940e+01 9.633450000000000557e+01 9.374320000000000164e+01
8.572150000000000603e+00 1.357630969359999895e+01 9.633329999999999416e+01 9.374150000000000205e+01
8.576475000000000293e+00 1.357692338080000027e+01 9.633150000000000546e+01 9.373950000000000671e+01
8.580799999999999983e+00 1.357750784479999950e+01 9.633039999999999736e+01 9.373789999999999623e+01
8.585125000000001450e+00 1.357812153199999905e+01 9.632859999999999445e+01 9.373600000000000421e+01
8.589450000000001140e+00 1.357870599599999828e+01 9.632750000000000057e+01 9.373430000000000462e+01
8.593775000000000830e+00 1.357931968319999783e+01 9.632580000000000098e+01 9.373250000000000171e+01
8.598100000000000520e+00 1.357990414719999883e+01 9.632460000000000377e+01 9.373080000000000211e+01
8.602425000000000210e+00 1.358051783439999838e+01 9.632290000000000418e+01 9.372899999999999920e+01
8.606749999999999901e+00 1.358110229839999938e+01 9.632170000000000698e+01 9.372740000000000293e+01
8.611075000000001367e+00 1.358168676239999861e+01 9.631999999999999318e+01 9.372560000000000002e+01
8.615400000000001057e+00 1.358230044959999994e+01 9.631889999999999930e+01 9.372400000000000375e+01
8.619725000000000747e+00 1.358288491359999917e+01 9.631709999999999638e+01 9.372220000000000084e+01
8.624050000000000438e+00 1.358346937760000017e+01 9.631600000000000250e+01 9.372060000000000457e+01
8.628375000000000128e+00 1.358405384159999940e+01 9.631419999999999959e+01 9.371880000000000166e+01
8.632699999999999818e+00 1.358463830559999863e+01 9.631300000000000239e+01 9.371720000000000539e+01
8.637025000000001285e+00 1.358522276959999964e+01 9.631130000000000280e+01 9.371540000000000248e+01
8.641350000000000975e+00 1.358580723359999887e+01 9.631010000000000559e+01 9.371380000000000621e+01
8.645675000000000665e+00 1.358639169759999987e+01 9.630830000000000268e+01 9.371200000000000330e+01
8.650000000000000355e+00 1.358697616159999910e+01 9.630719999999999459e+01 9.371049999999999613e+01
8.654325000000000045e+00 1.358753140239999979e+01 9.633710000000000662e+01 9.375020000000000664e+01
8.658649999999999736e+00 1.358805742000000016e+01 9.633400000000000318e+01 9.374750000000000227e+01
8.662975000000001202e+00 1.358864188399999939e+01 9.633150000000000546e+01 9.374519999999999698e+01
8.667300000000000892e+00 1.358922634800000040e+01 9.632989999999999498e+01 9.374320000000000164e+01
8.671625000000000583e+00 1.358981081199999785e+01 9.632800000000000296e+01 9.374129999999999541e+01
8.675950000000000273e+00 1.359039527599999886e+01 9.632680000000000575e+01 9.373950000000000671e+01
8.680275000000001739e+00 1.359097973999999986e+01 9.632489999999999952e+01 9.373760000000000048e+01
8.684599999999999653e+00 1.359156420399999909e+01 9.632389999999999475e+01 9.373600000000000421e+01
8.688924999999999343e+00 1.359214866800000010e+01 9.632210000000000605e+01 9.373420000000000130e+01
8.693249999999999034e+00 1.359273313199999933e+01 9.632099999999999795e+01 9.373260000000000502e+01
8.697575000000000500e+00 1.359331759599999856e+01 9.631929999999999836e+01 9.373080000000000211e+01
8.701900000000000190e+00 1.359387283679999925e+01 9.631820000000000448e+01 9.372920000000000584e+01
8.706224999999999881e+00 1.359445730079999848e+01 9.631650000000000489e+01 9.372740000000000293e+01
8.710549999999999571e+00 1.359501254159999917e+01 9.631539999999999679e+01 9.372589999999999577e+01
8.714875000000001037e+00 1.359559700560000017e+01 9.631369999999999720e+01 9.372419999999999618e+01
8.719200000000000728e+00 1.359615224639999909e+01 9.631260000000000332e+01 9.372270000000000323e+01
8.723525000000000418e+00 1.359673671040000009e+01 9.631080000000000041e+01 9.372090000000000032e+01
8.727850000000000108e+00 1.359729195119999900e+01 9.630979999999999563e+01 9.371939999999999316e+01
8.732175000000001575e+00 1.359787641519999823e+01 9.630800000000000693e+01 9.371769999999999357e+01
8.736500000000001265e+00 1.359843165600000070e+01 9.630700000000000216e+01 9.371620000000000061e+01
8.740824999999999179e+00 1.359898689679999961e+01 9.630519999999999925e+01 9.371439999999999770e+01
8.745149999999998869e+00 1.359954213760000030e+01 9.630410000000000537e+01 9.371299999999999386e+01
8.749475000000000335e+00 1.360012660159999953e+01 9.630230000000000246e+01 9.371120000000000516e+01
8.753800000000000026e+00 1.360068184240000022e+01 9.630129999999999768e+01 9.370980000000000132e+01
8.758124999999999716e+00 1.360123708319999913e+01 9.629949999999999477e+01 9.370799999999999841e+01
8.762449999999999406e+00 1.360179232399999982e+01 9.633950000000000102e+01 9.374840000000000373e+01
8.766775000000000873e+00 1.360228911839999810e+01 9.633570000000000277e+01 9.374519999999999698e+01
8.771100000000000563e+00 1.360287358239999911e+01 9.633400000000000318e+01 9.374330000000000496e+01
8.775425000000000253e+00 1.360339959999999948e+01 9.633169999999999789e+01 9.374110000000000298e+01
8.779749999999999943e+00 1.360398406399999871e+01 9.633050000000000068e+01 9.373959999999999582e+01
8.784075000000001410e+00 1.360453930479999940e+01 9.632869999999999777e+01 9.373770000000000380e+01
8.788400000000001100e+00 1.360509454560000009e+01 9.632760000000000389e+01 9.373619999999999663e+01
8.792725000000000790e+00 1.360564978639999900e+01 9.632590000000000430e+01 9.373439999999999372e+01
8.797049999999998704e+00 1.360620502719999969e+01 9.632479999999999620e+01 9.373300000000000409e+01
8.801375000000000171e+00 1.360676026799999860e+01 9.632309999999999661e+01 9.373120000000000118e+01
8.805699999999999861e+00 1.360731550879999929e+01 9.632210000000000605e+01 9.372979999999999734e+01
8.810024999999999551e+00 1.360787074959999821e+01 9.632040000000000646e+01 9.372799999999999443e+01
8.814349999999999241e+00 1.360842599039999889e+01 9.631940000000000168e+01 9.372660000000000480e+01
8.818675000000000708e+00 1.360895200799999927e+01 9.631770000000000209e+01 9.372490000000000521e+01
8.823000000000000398e+00 1.360950724879999818e+01 9.631659999999999400e+01 9.372350000000000136e+01
8.827325000000000088e+00 1.361006248959999887e+01 9.631499999999999773e+01 9.372190000000000509e+01
8.831649999999999778e+00 1.361058850719999924e+01 9.631390000000000384e+01 9.372050000000000125e+01
8.835975000000001245e+00 1.361114374799999815e+01 9.631229999999999336e+01 9.371880000000000166e+01
8.840300000000000935e+00 1.361169898879999884e+01 9.631119999999999948e+01 9.371739999999999782e+01
8.844625000000000625e+00 1.361222500639999922e+01 9.630960000000000321e+01 9.371569999999999823e+01
8.848950000000000315e+00 1.361278024719999813e+01 9.630849999999999511e+01 9.371429999999999438e+01
8.853275000000001782e+00 1.361330626480000028e+01 9.630679999999999552e+01 9.371259999999999479e+01
8.857599999999999696e+00 1.361386150559999919e+01 9.630570000000000164e+01 9.371120000000000516e+01
8.861924999999999386e+00 1.361438752319999956e+01 9.630400000000000205e+01 9.370959999999999468e+01
8.866249999999999076e+00 1.361491354079999816e+01 9.630289999999999395e+01 9.370820000000000505e+01
8.870575000000000543e+00 1.361543955839999853e+01 9.633969999999999345e+01 9.374490000000000123e+01
8.874900000000000233e+00 1.361590712960000005e+01 9.633629999999999427e+01 9.374219999999999686e+01
8.879224999999999923e+00 1.361646237039999896e+01 9.633410000000000650e+01 9.374020000000000152e+01
8.883549999999999613e+00 1.361698838799999933e+01 9.633240000000000691e+01 9.373839999999999861e+01
8.887875000000001080e+00 1.361754362880000002e+01 9.633069999999999311e+01 9.373669999999999902e+01
8.892200000000000770e+00 1.361806964640000039e+01 9.632949999999999591e+01 9.373510000000000275e+01
8.896525000000000460e+00 1.361859566399999899e+01 9.632789999999999964e+01 9.373350000000000648e+01
8.900850000000000151e+00 1.361915090479999790e+01 9.632680000000000575e+01 9.373199999999999932e+01
8.905175000000001617e+00 1.361967692240000005e+01 9.632519999999999527e+01 9.373040000000000305e+01
8.909500000000001307e+00 1.362020294000000042e+01 9.632420000000000471e+01 9.372889999999999588e+01
8.913825000000000998e+00 1.362072895759999902e+01 9.632259999999999422e+01 9.372729999999999961e+01
8.918149999999998911e+00 1.362125497519999939e+01 9.632160000000000366e+01 9.372589999999999577e+01
8.922475000000000378e+00 1.362181021599999831e+01 9.631999999999999318e+01 9.372429999999999950e+01
8.926800000000000068e+00 1.362233623359999868e+01 9.631900000000000261e+01 9.372289999999999566e+01
8.931124999999999758e+00 1.362286225120000083e+01 9.631740000000000634e+01 9.372140000000000271e+01
8.935449999999999449e+00 1.362338826879999942e+01 9.631640000000000157e+01 9.371999999999999886e+01
8.939775000000000915e+00 1.362388506319999948e+01 9.631480000000000530e+01 9.371840000000000259e+01
8.944100000000000605e+00 1.362441108079999985e+01 9.631380000000000052e+01 9.371699999999999875e+01
8.948425000000000296e+00 1.362493709840000022e+01 9.631220000000000425e+01 9.371550000000000580e+01
8.952749999999999986e+00 1.362546311599999882e+01 9.631119999999999948e+01 9.371410000000000196e+01
8.957075000000001452e+00 1.362598913359999919e+01 9.630960000000000321e+01 9.371250000000000568e+01
8.961400000000001143e+00 1.362651515119999956e+01 9.630859999999999843e+01 9.371120000000000516e+01
8.965725000000000833e+00 1.362701194559999962e+01 9.630700000000000216e+01 9.370959999999999468e+01
8.970050000000000523e+00 1.362753796319999999e+01 9.630589999999999407e+01 9.370829999999999416e+01
8.974375000000001990e+00 1.362806398079999859e+01 9.630429999999999779e+01 9.370669999999999789e+01
8.978699999999999903e+00 1.362856077520000042e+01 9.633740000000000236e+01 9.374349999999999739e+01
8.983024999999999594e+00 1.362902834639999838e+01 9.633369999999999322e+01 9.374079999999999302e+01
8.987349999999999284e+00 1.362955436399999876e+01 9.633209999999999695e+01 9.373909999999999343e+01
8.991675000000000750e+00 1.363005115839999881e+01 9.632989999999999498e+01 9.373709999999999809e+01
8.996000000000000441e+00 1.363057717599999918e+01 9.632880000000000109e+01 9.373569999999999425e+01
9.000325000000000131e+00 1.363110319359999778e+01 9.632710000000000150e+01 9.373399999999999466e+01
9.004649999999999821e+00 1.363162921119999993e+01 9.632599999999999341e+01 9.373269999999999413e+01
9.008975000000001288e+00 1.363212600559999821e+01 9.632439999999999714e+01 9.373109999999999786e+01
9.013300000000000978e+00 1.363265202319999858e+01 9.632340000000000657e+01 9.372969999999999402e+01
9.017625000000000668e+00 1.363317804079999895e+01 9.632189999999999941e+01 9.372820000000000107e+01
9.021950000000000358e+00 1.363367483519999901e+01 9.632089999999999463e+01 9.372679999999999723e+01
9.026275000000001825e+00 1.363417162959999906e+01 9.631929999999999836e+01 9.372530000000000427e+01
9.030600000000001515e+00 1.363469764719999944e+01 9.631829999999999359e+01 9.372400000000000375e+01
9.034924999999999429e+00 1.363519444159999949e+01 9.631680000000000064e+01 9.372249999999999659e+01
9.039249999999999119e+00 1.363572045919999987e+01 9.631579999999999586e+01 9.372119999999999607e+01
9.043575000000000585e+00 1.363621725359999992e+01 9.631430000000000291e+01 9.371970000000000312e+01
9.047900000000000276e+00 1.363671404799999998e+01 9.631329999999999814e+01 9.371840000000000259e+01
9.052224999999999966e+00 1.363721084239999826e+01 9.631170000000000186e+01 9.371689999999999543e+01
9.056549999999999656e+00 1.363773685999999863e+01 9.631069999999999709e+01 9.371559999999999491e+01
9.060875000000001123e+00 1.363823365439999868e+01 9.630920000000000414e+01 9.371410000000000196e+01
9.065200000000000813e+00 1.363873044879999874e+01 9.630819999999999936e+01 9.371280000000000143e+01
9.069525000000000503e+00 1.363922724319999880e+01 9.630660000000000309e+01 9.371129999999999427e+01
9.073850000000000193e+00 1.363972403760000063e+01 9.630559999999999832e+01 9.370999999999999375e+01
9.078175000000001660e+00 1.364022083199999891e+01 9.630410000000000537e+01 9.370850000000000080e+01
9.082500000000001350e+00 1.364071762639999896e+01 9.630299999999999727e+01 9.370730000000000359e+01
9.086825000000001040e+00 1.364121442079999902e+01 9.633650000000000091e+01 9.374160000000000537e+01
9.091149999999998954e+00 1.364165276879999844e+01 9.633360000000000412e+01 9.373919999999999675e+01
9.095475000000000421e+00 1.364217878639999881e+01 9.633140000000000214e+01 9.373730000000000473e+01
9.099800000000000111e+00 1.364264635760000033e+01 9.632989999999999498e+01 9.373560000000000514e+01
9.104124999999999801e+00 1.364317237520000070e+01 9.632819999999999538e+01 9.373409999999999798e+01
9.108449999999999491e+00 1.364363994639999866e+01 9.632710000000000150e+01 9.373269999999999413e+01
9.112775000000000958e+00 1.364416596399999904e+01 9.632550000000000523e+01 9.373120000000000118e+01
9.117100000000000648e+00 1.364466275839999909e+01 9.632450000000000045e+01 9.372979999999999734e+01
9.121425000000000338e+00 1.364515955279999915e+01 9.632299999999999329e+01 9.372839999999999350e+01
9.125750000000000028e+00 1.364562712399999889e+01 9.632210000000000605e+01 9.372709999999999297e+01
9.130075000000001495e+00 1.364612391839999894e+01 9.632049999999999557e+01 9.372570000000000334e+01
9.134400000000001185e+00 1.364662071279999900e+01 9.631959999999999411e+01 9.372440000000000282e+01
9.138725000000000875e+00 1.364711750720000083e+01 9.631810000000000116e+01 9.372299999999999898e+01
9.143050000000000566e+00 1.364761430159999911e+01 9.631719999999999970e+01 9.372169999999999845e+01
9.147375000000002032e+00 1.364808187280000062e+01 9.631570000000000675e+01 9.372029999999999461e+01
9.151699999999999946e+00 1.364857866720000068e+01 9.631470000000000198e+01 9.371899999999999409e+01
9.156024999999999636e+00 1.364904623839999864e+01 9.631319999999999482e+01 9.371760000000000446e+01
9.160349999999999326e+00 1.364954303280000047e+01 9.631229999999999336e+01 9.371630000000000393e+01
9.164675000000000793e+00 1.365003982719999875e+01 9.631080000000000041e+01 9.371490000000000009e+01
9.169000000000000483e+00 1.365050739840000027e+01 9.630989999999999895e+01 9.371359999999999957e+01
9.173325000000000173e+00 1.365100419280000033e+01 9.630830000000000268e+01 9.371219999999999573e+01
9.177649999999999864e+00 1.365147176399999829e+01 9.630740000000000123e+01 9.371099999999999852e+01
9.181975000000001330e+00 1.365196855840000012e+01 9.630589999999999407e+01 9.370959999999999468e+01
9.186300000000001020e+00 1.365243612959999808e+01 9.630490000000000350e+01 9.370839999999999748e+01
9.190625000000000711e+00 1.365290370079999960e+01 9.630339999999999634e+01 9.370699999999999363e+01
9.194950000000000401e+00 1.365340049519999965e+01 9.633339999999999748e+01 9.373810000000000286e+01
9.199275000000000091e+00 1.365380961999999876e+01 9.632999999999999829e+01 9.373560000000000514e+01
9.203600000000001558e+00 1.365430641439999881e+01 9.632840000000000202e+01 9.373399999999999466e+01
9.207925000000001248e+00 1.365477398560000033e+01 9.632640000000000668e+01 9.373229999999999507e+01
9.212249999999999162e+00 1.365527077999999861e+01 9.632529999999999859e+01 9.373099999999999454e+01
9.216574999999998852e+00 1.365573835120000012e+01 9.632370000000000232e+01 9.372939999999999827e+01
9.220900000000000318e+00 1.365623514560000018e+01 9.632269999999999754e+01 9.372820000000000107e+01
9.225225000000000009e+00 1.365670271679999992e+01 9.632120000000000459e+01 9.372679999999999723e+01
9.229549999999999699e+00 1.365717028799999788e+01 9.632019999999999982e+01 9.372560000000000002e+01
9.233874999999999389e+00 1.365763785919999940e+01 9.631879999999999598e+01 9.372410000000000707e+01
9.238200000000000855e+00 1.365813465359999945e+01 9.631780000000000541e+01 9.372299999999999898e+01
9.242525000000000546e+00 1.365860222479999919e+01 9.631640000000000157e+01 9.372159999999999513e+01
9.246850000000000236e+00 1.365906979599999893e+01 9.631539999999999679e+01 9.372039999999999793e+01
9.251174999999999926e+00 1.365953736719999867e+01 9.631399999999999295e+01 9.371899999999999409e+01
9.255500000000001393e+00 1.366000493839999841e+01 9.631310000000000571e+01 9.371779999999999688e+01
9.259825000000001083e+00 1.366047250959999992e+01 9.631159999999999854e+01 9.371649999999999636e+01
9.264150000000000773e+00 1.366094008079999966e+01 9.631069999999999709e+01 9.371529999999999916e+01
9.268474999999998687e+00 1.366140765199999940e+01 9.630929999999999325e+01 9.371389999999999532e+01
9.272800000000000153e+00 1.366187522319999914e+01 9.630830000000000268e+01 9.371269999999999811e+01
9.277124999999999844e+00 1.366234279440000066e+01 9.630689999999999884e+01 9.371139999999999759e+01
9.281449999999999534e+00 1.366281036559999862e+01 9.630589999999999407e+01 9.371020000000000039e+01
9.285774999999999224e+00 1.366327793679999836e+01 9.630450000000000443e+01 9.370889999999999986e+01
9.290100000000000691e+00 1.366374550799999987e+01 9.630349999999999966e+01 9.370770000000000266e+01
9.294425000000000381e+00 1.366421307919999961e+01 9.630209999999999582e+01 9.370629999999999882e+01
9.298750000000000071e+00 1.366465142719999903e+01 9.630110000000000525e+01 9.370520000000000493e+01
9.303074999999999761e+00 1.366511899840000055e+01 9.633369999999999322e+01 9.373779999999999291e+01
9.307400000000001228e+00 1.366552812319999965e+01 9.633119999999999550e+01 9.373569999999999425e+01
9.311725000000000918e+00 1.366599569439999939e+01 9.632909999999999684e+01 9.373390000000000555e+01
9.316050000000000608e+00 1.366646326559999913e+01 9.632769999999999300e+01 9.373250000000000171e+01
9.320375000000000298e+00 1.366693083679999887e+01 9.632609999999999673e+01 9.373099999999999454e+01
9.324700000000001765e+00 1.366736918480000007e+01 9.632510000000000616e+01 9.372979999999999734e+01
9.329024999999999679e+00 1.366783675599999803e+01 9.632359999999999900e+01 9.372839999999999350e+01
9.333349999999999369e+00 1.366830432719999955e+01 9.632269999999999754e+01 9.372719999999999629e+01
9.337674999999999059e+00 1.366877189839999929e+01 9.632120000000000459e+01 9.372589999999999577e+01
9.342000000000000526e+00 1.366921024639999871e+01 9.632030000000000314e+01 9.372469999999999857e+01
9.346325000000000216e+00 1.366967781760000022e+01 9.631889999999999930e+01 9.372339999999999804e+01
9.350649999999999906e+00 1.367011616559999965e+01 9.631799999999999784e+01 9.372230000000000416e+01
9.354974999999999596e+00 1.367058373679999939e+01 9.631659999999999400e+01 9.372100000000000364e+01
9.359300000000001063e+00 1.367105130799999912e+01 9.631570000000000675e+01 9.371980000000000643e+01
9.363625000000000753e+00 1.367148965600000032e+01 9.631430000000000291e+01 9.371850000000000591e+01
9.367950000000000443e+00 1.367192800399999975e+01 9.631340000000000146e+01 9.371739999999999782e+01
9.372275000000000134e+00 1.367239557519999948e+01 9.631199999999999761e+01 9.371609999999999729e+01
9.376600000000001600e+00 1.367283392319999891e+01 9.631109999999999616e+01 9.371500000000000341e+01
9.380925000000001290e+00 1.367327227120000011e+01 9.630970000000000653e+01 9.371370000000000289e+01
9.385249999999999204e+00 1.367373984239999984e+01 9.630880000000000507e+01 9.371250000000000568e+01
9.389574999999998894e+00 1.367417819039999927e+01 9.630740000000000123e+01 9.371129999999999427e+01
9.393900000000000361e+00 1.367461653839999869e+01 9.630649999999999977e+01 9.371009999999999707e+01
9.398225000000000051e+00 1.367508410960000020e+01 9.630509999999999593e+01 9.370889999999999986e+01
9.402549999999999741e+00 1.367552245759999963e+01 9.630419999999999447e+01 9.370780000000000598e+01
9.406874999999999432e+00 1.367596080559999905e+01 9.630270000000000152e+01 9.370650000000000546e+01
9.411200000000000898e+00 1.367639915360000025e+01 9.633339999999999748e+01 9.373369999999999891e+01
9.415525000000000588e+00 1.367680827839999935e+01 9.633029999999999404e+01 9.373149999999999693e+01
9.419850000000000279e+00 1.367724662640000055e+01 9.632880000000000109e+01 9.373000000000000398e+01
9.424174999999999969e+00 1.367768497439999997e+01 9.632689999999999486e+01 9.372839999999999350e+01
9.428500000000001435e+00 1.367812332239999940e+01 9.632580000000000098e+01 9.372719999999999629e+01
9.432825000000001125e+00 1.367856167039999882e+01 9.632429999999999382e+01 9.372580000000000666e+01
9.437150000000000816e+00 1.367902924159999856e+01 9.632340000000000657e+01 9.372469999999999857e+01
9.441475000000000506e+00 1.367946758959999976e+01 9.632200000000000273e+01 9.372339999999999804e+01
9.445800000000001972e+00 1.367990593759999918e+01 9.632110000000000127e+01 9.372230000000000416e+01
9.450124999999999886e+00 1.368034428560000038e+01 9.631969999999999743e+01 9.372100000000000364e+01
9.454449999999999577e+00 1.368078263359999980e+01 9.631879999999999598e+01 9.371999999999999886e+01
9.458774999999999267e+00 1.368122098159999922e+01 9.631749999999999545e+01 9.371869999999999834e+01
9.463100000000000733e+00 1.368165932959999864e+01 9.631659999999999400e+01 9.371760000000000446e+01
9.467425000000000423e+00 1.368209767759999984e+01 9.631529999999999347e+01 9.371630000000000393e+01
9.471750000000000114e+00 1.368253602559999926e+01 9.631440000000000623e+01 9.371529999999999916e+01
9.476074999999999804e+00 1.368297437359999869e+01 9.631310000000000571e+01 9.371399999999999864e+01
9.480400000000001270e+00 1.368338349839999957e+01 9.631220000000000425e+01 9.371290000000000475e+01
9.484725000000000961e+00 1.368382184639999899e+01 9.631090000000000373e+01 9.371169999999999334e+01
9.489050000000000651e+00 1.368426019439999841e+01 9.631000000000000227e+01 9.371059999999999945e+01
9.493375000000000341e+00 1.368469854239999783e+01 9.630859999999999843e+01 9.370940000000000225e+01
9.497700000000001808e+00 1.368510766719999872e+01 9.630780000000000030e+01 9.370829999999999416e+01
9.502025000000001498e+00 1.368554601519999814e+01 9.630639999999999645e+01 9.370709999999999695e+01
9.506349999999999412e+00 1.368598436319999934e+01 9.630549999999999500e+01 9.370610000000000639e+01
9.510674999999999102e+00 1.368639348799999844e+01 9.630419999999999447e+01 9.370480000000000587e+01
9.515000000000000568e+00 1.368683183599999964e+01 9.630329999999999302e+01 9.370380000000000109e+01
9.519325000000000259e+00 1.368727018399999906e+01 9.633180000000000121e+01 9.373120000000000118e+01
9.523649999999999949e+00 1.368765008559999963e+01 9.632940000000000680e+01 9.372929999999999495e+01
9.527974999999999639e+00 1.368808843359999905e+01 9.632739999999999725e+01 9.372769999999999868e+01
9.532300000000001106e+00 1.368849755839999993e+01 9.632609999999999673e+01 9.372629999999999484e+01
9.536625000000000796e+00 1.368893590639999935e+01 9.632460000000000377e+01 9.372499999999999432e+01
9.540950000000000486e+00 1.368934503119999846e+01 9.632370000000000232e+01 9.372390000000000043e+01
9.545275000000000176e+00 1.368978337919999966e+01 9.632219999999999516e+01 9.372270000000000323e+01
9.549600000000001643e+00 1.369019250399999876e+01 9.632139999999999702e+01 9.372150000000000603e+01
9.553925000000001333e+00 1.369063085199999819e+01 9.631999999999999318e+01 9.372029999999999461e+01
9.558250000000001023e+00 1.369103997679999907e+01 9.631919999999999504e+01 9.371930000000000405e+01
9.562574999999998937e+00 1.369147832479999849e+01 9.631780000000000541e+01 9.371810000000000684e+01
9.566900000000000404e+00 1.369188744959999937e+01 9.631709999999999638e+01 9.371699999999999875e+01
9.571225000000000094e+00 1.369232579759999879e+01 9.631570000000000675e+01 9.371580000000000155e+01
9.575549999999999784e+00 1.369273492239999968e+01 9.631499999999999773e+01 9.371479999999999677e+01
9.579874999999999474e+00 1.369314404720000056e+01 9.631359999999999388e+01 9.371359999999999957e+01
9.584200000000000941e+00 1.369355317199999789e+01 9.631279999999999575e+01 9.371259999999999479e+01
9.588525000000000631e+00 1.369399151999999908e+01 9.631149999999999523e+01 9.371139999999999759e+01
9.592850000000000321e+00 1.369440064479999819e+01 9.631069999999999709e+01 9.371040000000000703e+01
9.597175000000000011e+00 1.369480976959999907e+01 9.630929999999999325e+01 9.370919999999999561e+01
9.601500000000001478e+00 1.369521889439999995e+01 9.630859999999999843e+01 9.370820000000000505e+01
9.605825000000001168e+00 1.369562801919999906e+01 9.630719999999999459e+01 9.370709999999999695e+01
9.610150000000000858e+00 1.369603714399999816e+01 9.630639999999999645e+01 9.370600000000000307e+01
9.614475000000000549e+00 1.369647549199999936e+01 9.630509999999999593e+01 9.370489999999999498e+01
9.618800000000002015e+00 1.369688461679999847e+01 9.630429999999999779e+01 9.370380000000000109e+01
9.623124999999999929e+00 1.369729374159999935e+01 9.630289999999999395e+01 9.370269999999999300e+01
9.627449999999999619e+00 1.369770286640000023e+01 9.632920000000000016e+01 9.372700000000000387e+01
9.631774999999999309e+00 1.369808276799999902e+01 9.632640000000000668e+01 9.372509999999999764e+01
9.636100000000000776e+00 1.369849189279999990e+01 9.632500000000000284e+01 9.372369999999999379e+01
9.640425000000000466e+00 1.369890101759999901e+01 9.632319999999999993e+01 9.372230000000000416e+01
9.644750000000000156e+00 1.369931014239999811e+01 9.632219999999999516e+01 9.372110000000000696e+01
9.649074999999999847e+00 1.369971926719999900e+01 9.632080000000000553e+01 9.371989999999999554e+01
9.653400000000001313e+00 1.370012839199999988e+01 9.631990000000000407e+01 9.371880000000000166e+01
9.657725000000001003e+00 1.370053751679999898e+01 9.631860000000000355e+01 9.371760000000000446e+01
9.662050000000000693e+00 1.370094664159999809e+01 9.631780000000000541e+01 9.371659999999999968e+01
9.666375000000000384e+00 1.370135576639999897e+01 9.631650000000000489e+01 9.371540000000000248e+01
9.670700000000001850e+00 1.370176489119999985e+01 9.631570000000000675e+01 9.371439999999999770e+01
9.675025000000001540e+00 1.370217401600000073e+01 9.631440000000000623e+01 9.371330000000000382e+01
9.679350000000001231e+00 1.370258314079999806e+01 9.631359999999999388e+01 9.371229999999999905e+01
9.683674999999999145e+00 1.370296304240000040e+01 9.631239999999999668e+01 9.371120000000000516e+01
9.688000000000000611e+00 1.370337216719999951e+01 9.631159999999999854e+01 9.371020000000000039e+01
9.692325000000000301e+00 1.370378129199999861e+01 9.631029999999999802e+01 9.370910000000000650e+01
9.696649999999999991e+00 1.370416119359999918e+01 9.630949999999999989e+01 9.370810000000000173e+01
9.700974999999999682e+00 1.370457031839999829e+01 9.630819999999999936e+01 9.370699999999999363e+01
9.705300000000001148e+00 1.370497944319999917e+01 9.630750000000000455e+01 9.370600000000000307e+01
9.709625000000000838e+00 1.370535934479999973e+01 9.630620000000000402e+01 9.370489999999999498e+01
9.713950000000000529e+00 1.370576846959999884e+01 9.630540000000000589e+01 9.370390000000000441e+01
9.718275000000000219e+00 1.370617759439999972e+01 9.630410000000000537e+01 9.370279999999999632e+01
9.722600000000001685e+00 1.370655749599999851e+01 9.630329999999999302e+01 9.370189999999999486e+01
9.726925000000001376e+00 1.370696662079999939e+01 9.630209999999999582e+01 9.370080000000000098e+01
9.731250000000001066e+00 1.370734652239999996e+01 9.630129999999999768e+01 9.369979999999999620e+01
9.735575000000000756e+00 1.370775564719999906e+01 9.632760000000000389e+01 9.372289999999999566e+01
9.739899999999998670e+00 1.370810632559999931e+01 9.632529999999999859e+01 9.372110000000000696e+01
9.744225000000000136e+00 1.370851545039999841e+01 9.632340000000000657e+01 9.371970000000000312e+01
9.748549999999999827e+00 1.370889535200000076e+01 9.632219999999999516e+01 9.371840000000000259e+01
9.752874999999999517e+00 1.370930447679999808e+01 9.632080000000000553e+01 9.371720000000000539e+01
9.757199999999999207e+00 1.370968437840000043e+01 9.631990000000000407e+01 9.371609999999999729e+01
9.761525000000000674e+00 1.371009350319999953e+01 9.631860000000000355e+01 9.371500000000000341e+01
9.765850000000000364e+00 1.371047340480000010e+01 9.631780000000000541e+01 9.371399999999999864e+01
9.770175000000000054e+00 1.371088252959999920e+01 9.631650000000000489e+01 9.371290000000000475e+01
9.774499999999999744e+00 1.371126243119999977e+01 9.631579999999999586e+01 9.371189999999999998e+01
9.778825000000001211e+00 1.371167155599999887e+01 9.631449999999999534e+01 9.371080000000000609e+01
9.783150000000000901e+00 1.371205145759999944e+01 9.631380000000000052e+01 9.370980000000000132e+01
9.787475000000000591e+00 1.371243135920000000e+01 9.631250000000000000e+01 9.370879999999999654e+01
9.791800000000000281e+00 1.371281126079999879e+01 9.631180000000000518e+01 9.370780000000000598e+01
9.796125000000001748e+00 1.371322038559999967e+01 9.631050000000000466e+01 9.370680000000000121e+01
9.800449999999999662e+00 1.371360028719999846e+01 9.630979999999999563e+01 9.370579999999999643e+01
9.804774999999999352e+00 1.371398018879999903e+01 9.630859999999999843e+01 9.370480000000000587e+01
9.809099999999999042e+00 1.371436009039999959e+01 9.630780000000000030e+01 9.370380000000000109e+01
9.813425000000000509e+00 1.371473999200000016e+01 9.630660000000000309e+01 9.370279999999999632e+01
9.817750000000000199e+00 1.371511989359999895e+01 9.630589999999999407e+01 9.370180000000000575e+01
9.822074999999999889e+00 1.371549979519999773e+01 9.630459999999999354e+01 9.370080000000000098e+01
9.826399999999999579e+00 1.371587969680000008e+01 9.630389999999999873e+01 9.369989999999999952e+01
9.830725000000001046e+00 1.371625959839999886e+01 9.630259999999999820e+01 9.369880000000000564e+01
9.835050000000000736e+00 1.371663949999999943e+01 9.630190000000000339e+01 9.369790000000000418e+01
9.839375000000000426e+00 1.371701940159999999e+01 9.630060000000000286e+01 9.369689999999999941e+01
9.843700000000000117e+00 1.371742852639999910e+01 9.632489999999999952e+01 9.372069999999999368e+01
9.848025000000001583e+00 1.371777920479999935e+01 9.632219999999999516e+01 9.371880000000000166e+01
9.852350000000001273e+00 1.371815910639999814e+01 9.632089999999999463e+01 9.371750000000000114e+01
9.856674999999999187e+00 1.371853900800000048e+01 9.631919999999999504e+01 9.371609999999999729e+01
9.860999999999998877e+00 1.371891890959999927e+01 9.631829999999999359e+01 9.371510000000000673e+01
9.865325000000000344e+00 1.371929881119999983e+01 9.631690000000000396e+01 9.371389999999999532e+01
9.869650000000000034e+00 1.371967871279999862e+01 9.631610000000000582e+01 9.371299999999999386e+01
9.873974999999999724e+00 1.372005861439999919e+01 9.631489999999999441e+01 9.371189999999999998e+01
9.878299999999999415e+00 1.372043851599999975e+01 9.631409999999999627e+01 9.371099999999999852e+01
9.882625000000000881e+00 1.372081841759999854e+01 9.631289999999999907e+01 9.370990000000000464e+01
9.886950000000000571e+00 1.372119831919999910e+01 9.631220000000000425e+01 9.370900000000000318e+01
9.891275000000000261e+00 1.372157822079999967e+01 9.631100000000000705e+01 9.370789999999999509e+01
9.895599999999999952e+00 1.372192889919999814e+01 9.631019999999999470e+01 9.370709999999999695e+01
9.899925000000001418e+00 1.372230880080000048e+01 9.630910000000000082e+01 9.370600000000000307e+01
9.904250000000001108e+00 1.372268870239999927e+01 9.630830000000000268e+01 9.370510000000000161e+01
9.908575000000000799e+00 1.372306860399999806e+01 9.630719999999999459e+01 9.370409999999999684e+01
9.912900000000000489e+00 1.372341928240000009e+01 9.630639999999999645e+01 9.370319999999999538e+01
9.917225000000000179e+00 1.372379918399999887e+01 9.630519999999999925e+01 9.370220000000000482e+01
9.921549999999999869e+00 1.372414986239999912e+01 9.630450000000000443e+01 9.370130000000000337e+01
9.925874999999999559e+00 1.372452976399999791e+01 9.630329999999999302e+01 9.370029999999999859e+01
9.930199999999999250e+00 1.372490966560000025e+01 9.630259999999999820e+01 9.369939999999999714e+01
9.934525000000000716e+00 1.372526034399999872e+01 9.630140000000000100e+01 9.369840000000000657e+01
9.938850000000000406e+00 1.372564024559999929e+01 9.630070000000000618e+01 9.369759999999999422e+01
9.943175000000000097e+00 1.372599092399999776e+01 9.629949999999999477e+01 9.369650000000000034e+01
9.947499999999999787e+00 1.372637082560000010e+01 9.629879999999999995e+01 9.369570000000000221e+01
9.951825000000001253e+00 1.372675072719999889e+01 9.632259999999999422e+01 9.371909999999999741e+01
9.956150000000000944e+00 1.372707218239999882e+01 9.632070000000000221e+01 9.371739999999999782e+01
9.960475000000000634e+00 1.372745208399999939e+01 9.631889999999999930e+01 9.371599999999999397e+01
9.964800000000000324e+00 1.372780276239999786e+01 9.631780000000000541e+01 9.371490000000000009e+01
9.969125000000001791e+00 1.372818266400000020e+01 9.631640000000000157e+01 9.371370000000000289e+01
9.973450000000001481e+00 1.372856256559999899e+01 9.631560000000000343e+01 9.371280000000000143e+01
9.977774999999999395e+00 1.372891324399999924e+01 9.631430000000000291e+01 9.371169999999999334e+01
9.982099999999999085e+00 1.372929314559999980e+01 9.631359999999999388e+01 9.371080000000000609e+01
9.986425000000000551e+00 1.372964382400000005e+01 9.631239999999999668e+01 9.370980000000000132e+01
9.990750000000000242e+00 1.373002372559999884e+01 9.631170000000000186e+01 9.370889999999999986e+01
9.995074999999999932e+00 1.373037440399999909e+01 9.631050000000000466e+01 9.370789999999999509e+01
9.999399999999999622e+00 1.373072508239999934e+01 9.630979999999999563e+01 9.370699999999999363e+01
1.000372500000000109e+01 1.373110498399999990e+01 9.630859999999999843e+01 9.370600000000000307e+01
1.000805000000000078e+01 1.373145566240000015e+01 9.630800000000000693e+01 9.370520000000000493e+01
1.001237500000000047e+01 1.373180634079999862e+01 9.630679999999999552e+01 9.370420000000000016e+01
1.001670000000000016e+01 1.373215701919999887e+01 9.630610000000000070e+01 9.370340000000000202e+01
1.002102500000000163e+01 1.373253692079999944e+01 9.630490000000000350e+01 9.370239999999999725e+01
1.002535000000000132e+01 1.373288759919999968e+01 9.630429999999999779e+01 9.370149999999999579e+01
1.002967500000000101e+01 1.373323827759999993e+01 9.630310000000000059e+01 9.370059999999999434e+01
1.003399999999999892e+01 1.373358895600000018e+01 9.630240000000000578e+01 9.369970000000000709e+01
1.003832500000000039e+01 1.373393963440000043e+01 9.630119999999999436e+01 9.369880000000000564e+01
1.004265000000000008e+01 1.373429031279999890e+01 9.630060000000000286e+01 9.369790000000000418e+01
1.004697499999999977e+01 1.373464099119999915e+01 9.629940000000000566e+01 9.369700000000000273e+01
1.005129999999999946e+01 1.373499166959999940e+01 9.629869999999999663e+01 9.369620000000000459e+01
1.005562500000000092e+01 1.373534234799999965e+01 9.629749999999999943e+01 9.369519999999999982e+01
1.005995000000000061e+01 1.373572224960000021e+01 9.632129999999999370e+01 9.371819999999999595e+01
1.006427500000000030e+01 1.373604370479999837e+01 9.631879999999999598e+01 9.371639999999999304e+01
1.006859999999999999e+01 1.373639438319999861e+01 9.631759999999999877e+01 9.371519999999999584e+01
1.007292500000000146e+01 1.373674506159999886e+01 9.631600000000000250e+01 9.371399999999999864e+01
1.007725000000000115e+01 1.373709573999999911e+01 9.631520000000000437e+01 9.371299999999999386e+01
1.008157500000000084e+01 1.373744641839999936e+01 9.631390000000000384e+01 9.371200000000000330e+01
1.008590000000000053e+01 1.373779709679999961e+01 9.631319999999999482e+01 9.371110000000000184e+01
1.009022500000000200e+01 1.373814777519999986e+01 9.631199999999999761e+01 9.371009999999999707e+01
1.009454999999999991e+01 1.373849845360000010e+01 9.631130000000000280e+01 9.370929999999999893e+01
1.009887499999999960e+01 1.373884913200000035e+01 9.631010000000000559e+01 9.370829999999999416e+01
1.010319999999999929e+01 1.373919981039999882e+01 9.630949999999999989e+01 9.370749999999999602e+01
1.010752500000000076e+01 1.373955048879999907e+01 9.630830000000000268e+01 9.370650000000000546e+01
1.011185000000000045e+01 1.373990116719999932e+01 9.630769999999999698e+01 9.370569999999999311e+01
1.011617500000000014e+01 1.374022262239999925e+01 9.630649999999999977e+01 9.370480000000000587e+01
1.012049999999999983e+01 1.374057330079999950e+01 9.630589999999999407e+01 9.370399999999999352e+01
1.012482500000000130e+01 1.374092397919999975e+01 9.630480000000000018e+01 9.370300000000000296e+01
1.012915000000000099e+01 1.374127465760000000e+01 9.630410000000000537e+01 9.370220000000000482e+01
1.013347500000000068e+01 1.374159611279999993e+01 9.630299999999999727e+01 9.370130000000000337e+01
1.013780000000000037e+01 1.374194679120000018e+01 9.630230000000000246e+01 9.370050000000000523e+01
1.014212500000000183e+01 1.374229746959999865e+01 9.630119999999999436e+01 9.369960000000000377e+01
1.014645000000000152e+01 1.374261892480000036e+01 9.630049999999999955e+01 9.369880000000000564e+01
1.015077499999999944e+01 1.374296960320000061e+01 9.629940000000000566e+01 9.369790000000000418e+01
1.015509999999999913e+01 1.374329105839999876e+01 9.629879999999999995e+01 9.369710000000000605e+01
1.015942500000000059e+01 1.374364173680000079e+01 9.629760000000000275e+01 9.369620000000000459e+01
1.016375000000000028e+01 1.374396319199999894e+01 9.629699999999999704e+01 9.369540000000000646e+01
1.016807499999999997e+01 1.374431387039999919e+01 9.631980000000000075e+01 9.371630000000000393e+01
1.017239999999999966e+01 1.374463532559999912e+01 9.631799999999999784e+01 9.371479999999999677e+01
1.017672500000000113e+01 1.374498600399999937e+01 9.631629999999999825e+01 9.371349999999999625e+01
1.018105000000000082e+01 1.374530745919999930e+01 9.631529999999999347e+01 9.371240000000000236e+01
1.018537500000000051e+01 1.374565813759999955e+01 9.631390000000000384e+01 9.371139999999999759e+01
1.018970000000000020e+01 1.374600881599999980e+01 9.631319999999999482e+01 9.371049999999999613e+01
1.019402500000000167e+01 1.374633027119999973e+01 9.631199999999999761e+01 9.370959999999999468e+01
1.019835000000000136e+01 1.374668094959999998e+01 9.631140000000000612e+01 9.370879999999999654e+01
1.020267500000000105e+01 1.374700240479999991e+01 9.631019999999999470e+01 9.370780000000000598e+01
1.020700000000000074e+01 1.374735308320000016e+01 9.630960000000000321e+01 9.370699999999999363e+01
1.021132500000000221e+01 1.374767453839999831e+01 9.630840000000000600e+01 9.370610000000000639e+01
1.021565000000000012e+01 1.374802521680000034e+01 9.630780000000000030e+01 9.370529999999999404e+01
1.021997499999999981e+01 1.374834667199999849e+01 9.630670000000000641e+01 9.370440000000000680e+01
1.022429999999999950e+01 1.374866812719999842e+01 9.630610000000000070e+01 9.370369999999999777e+01
1.022862500000000097e+01 1.374901880559999867e+01 9.630490000000000350e+01 9.370279999999999632e+01
1.023295000000000066e+01 1.374934026080000038e+01 9.630440000000000111e+01 9.370199999999999818e+01
1.023727500000000035e+01 1.374966171600000031e+01 9.630320000000000391e+01 9.370109999999999673e+01
1.024160000000000004e+01 1.375001239440000056e+01 9.630259999999999820e+01 9.370040000000000191e+01
1.024592500000000150e+01 1.375033384959999871e+01 9.630150000000000432e+01 9.369950000000000045e+01
1.025025000000000119e+01 1.375065530479999865e+01 9.630089999999999861e+01 9.369880000000000564e+01
1.025457500000000088e+01 1.375097676000000035e+01 9.629980000000000473e+01 9.369790000000000418e+01
1.025890000000000057e+01 1.375129821520000029e+01 9.629919999999999902e+01 9.369710000000000605e+01
1.026322500000000204e+01 1.375161967039999844e+01 9.629810000000000514e+01 9.369629999999999370e+01
1.026755000000000173e+01 1.375197034879999869e+01 9.629749999999999943e+01 9.369549999999999557e+01
1.027187499999999964e+01 1.375229180399999862e+01 9.629630000000000223e+01 9.369469999999999743e+01
1.027619999999999933e+01 1.375261325920000033e+01 9.631789999999999452e+01 9.371410000000000196e+01
1.028052499999999903e+01 1.375290549119999817e+01 9.631560000000000343e+01 9.371250000000000568e+01
1.028485000000000049e+01 1.375325616959999842e+01 9.631440000000000623e+01 9.371139999999999759e+01
1.028917500000000018e+01 1.375357762479999835e+01 9.631300000000000239e+01 9.371020000000000039e+01
1.029349999999999987e+01 1.375389908000000005e+01 9.631220000000000425e+01 9.370940000000000225e+01
1.029782499999999956e+01 1.375422053519999999e+01 9.631090000000000373e+01 9.370839999999999748e+01
1.030215000000000103e+01 1.375457121360000023e+01 9.631029999999999802e+01 9.370759999999999934e+01
1.030647500000000072e+01 1.375489266879999839e+01 9.630910000000000082e+01 9.370669999999999789e+01
1.031080000000000041e+01 1.375521412399999832e+01 9.630849999999999511e+01 9.370589999999999975e+01
1.031512500000000010e+01 1.375553557920000003e+01 9.630740000000000123e+01 9.370510000000000161e+01
1.031945000000000157e+01 1.375585703439999996e+01 9.630679999999999552e+01 9.370430000000000348e+01
1.032377500000000126e+01 1.375617848959999812e+01 9.630570000000000164e+01 9.370340000000000202e+01
1.032809999999999917e+01 1.375649994479999982e+01 9.630509999999999593e+01 9.370269999999999300e+01
1.033242499999999886e+01 1.375682139999999976e+01 9.630400000000000205e+01 9.370189999999999486e+01
1.033675000000000033e+01 1.375714285519999969e+01 9.630339999999999634e+01 9.370109999999999673e+01
1.034107500000000002e+01 1.375743508719999930e+01 9.630240000000000578e+01 9.370029999999999859e+01
1.034539999999999971e+01 1.375775654239999923e+01 9.630180000000000007e+01 9.369960000000000377e+01
1.034972499999999940e+01 1.375807799759999916e+01 9.630070000000000618e+01 9.369870000000000232e+01
1.035405000000000086e+01 1.375839945279999910e+01 9.630010000000000048e+01 9.369799999999999329e+01
1.035837500000000055e+01 1.375872090799999903e+01 9.629909999999999570e+01 9.369719999999999516e+01
1.036270000000000024e+01 1.375901313999999864e+01 9.629840000000000089e+01 9.369650000000000034e+01
1.036702499999999993e+01 1.375933459519999857e+01 9.629739999999999611e+01 9.369559999999999889e+01
1.037135000000000140e+01 1.375965605040000028e+01 9.629680000000000462e+01 9.369499999999999318e+01
1.037567500000000109e+01 1.375994828239999990e+01 9.629569999999999652e+01 9.369410000000000593e+01
1.038000000000000078e+01 1.376026973759999983e+01 9.629510000000000502e+01 9.369339999999999691e+01
1.038432499999999870e+01 1.376059119279999976e+01 9.631579999999999586e+01 9.371250000000000568e+01
1.038865000000000016e+01 1.376088342479999937e+01 9.631409999999999627e+01 9.371110000000000184e+01
1.039297499999999985e+01 1.376120487999999931e+01 9.631239999999999668e+01 9.370990000000000464e+01
1.039729999999999954e+01 1.376152633519999924e+01 9.631149999999999523e+01 9.370889999999999986e+01
1.040162499999999923e+01 1.376184779039999917e+01 9.631019999999999470e+01 9.370799999999999841e+01
1.040595000000000070e+01 1.376216924559999910e+01 9.630960000000000321e+01 9.370720000000000027e+01
1.041027500000000039e+01 1.376246147759999872e+01 9.630840000000000600e+01 9.370629999999999882e+01
1.041460000000000008e+01 1.376278293279999865e+01 9.630780000000000030e+01 9.370560000000000400e+01
1.041892499999999977e+01 1.376310438800000036e+01 9.630670000000000641e+01 9.370470000000000255e+01
1.042325000000000124e+01 1.376339661999999819e+01 9.630620000000000402e+01 9.370399999999999352e+01
1.042757500000000093e+01 1.376371807519999990e+01 9.630500000000000682e+01 9.370319999999999538e+01
1.043190000000000062e+01 1.376403953039999983e+01 9.630450000000000443e+01 9.370250000000000057e+01
1.043622500000000031e+01 1.376433176239999945e+01 9.630339999999999634e+01 9.370170000000000243e+01
1.044055000000000177e+01 1.376465321759999938e+01 9.630289999999999395e+01 9.370099999999999341e+01
1.044487500000000146e+01 1.376494544959999899e+01 9.630180000000000007e+01 9.370019999999999527e+01
1.044919999999999938e+01 1.376526690479999893e+01 9.630129999999999768e+01 9.369950000000000045e+01
1.045352499999999907e+01 1.376555913679999854e+01 9.630020000000000380e+01 9.369870000000000232e+01
1.045785000000000053e+01 1.376585136879999993e+01 9.629970000000000141e+01 9.369799999999999329e+01
1.046217500000000022e+01 1.376617282399999809e+01 9.629859999999999332e+01 9.369719999999999516e+01
1.046649999999999991e+01 1.376646505599999948e+01 9.629810000000000514e+01 9.369650000000000034e+01
1.047082499999999960e+01 1.376675728799999909e+01 9.629699999999999704e+01 9.369570000000000221e+01
1.047515000000000107e+01 1.376707874319999902e+01 9.629649999999999466e+01 9.369509999999999650e+01
1.047947500000000076e+01 1.376737097519999864e+01 9.629540000000000077e+01 9.369429999999999836e+01
1.048380000000000045e+01 1.376766320720000003e+01 9.629479999999999507e+01 9.369360000000000355e+01
1.048812500000000014e+01 1.376798466239999996e+01 9.629380000000000450e+01 9.369280000000000541e+01
1.049245000000000161e+01 1.376830611759999812e+01 9.631560000000000343e+01 9.371240000000000236e+01
1.049677500000000130e+01 1.376856912639999919e+01 9.631350000000000477e+01 9.371089999999999520e+01
1.050110000000000099e+01 1.376889058159999912e+01 9.631239999999999668e+01 9.370990000000000464e+01
1.050542499999999890e+01 1.376918281359999874e+01 9.631100000000000705e+01 9.370879999999999654e+01
1.050975000000000037e+01 1.376947504560000013e+01 9.631029999999999802e+01 9.370810000000000173e+01
1.051407500000000006e+01 1.376979650080000006e+01 9.630920000000000414e+01 9.370720000000000027e+01
1.051839999999999975e+01 1.377008873279999968e+01 9.630849999999999511e+01 9.370650000000000546e+01
1.052272499999999944e+01 1.377038096479999929e+01 9.630750000000000455e+01 9.370560000000000400e+01
1.052705000000000091e+01 1.377070241999999922e+01 9.630689999999999884e+01 9.370499999999999829e+01
1.053137500000000060e+01 1.377099465200000061e+01 9.630580000000000496e+01 9.370409999999999684e+01
1.053570000000000029e+01 1.377128688400000023e+01 9.630530000000000257e+01 9.370350000000000534e+01
1.054002499999999998e+01 1.377157911599999807e+01 9.630429999999999779e+01 9.370269999999999300e+01
1.054435000000000144e+01 1.377187134799999946e+01 9.630370000000000630e+01 9.370199999999999818e+01
1.054867500000000113e+01 1.377219280319999761e+01 9.630270000000000152e+01 9.370120000000000005e+01
1.055300000000000082e+01 1.377248503519999900e+01 9.630209999999999582e+01 9.370059999999999434e+01
1.055732500000000051e+01 1.377277726719999862e+01 9.630110000000000525e+01 9.369979999999999620e+01
1.056165000000000198e+01 1.377306949920000001e+01 9.630060000000000286e+01 9.369920000000000471e+01
1.056597499999999989e+01 1.377336173119999962e+01 9.629959999999999809e+01 9.369840000000000657e+01
1.057029999999999959e+01 1.377365396319999924e+01 9.629900000000000659e+01 9.369780000000000086e+01
1.057462499999999928e+01 1.377394619519999885e+01 9.629800000000000182e+01 9.369700000000000273e+01
1.057895000000000074e+01 1.377423842719999847e+01 9.629749999999999943e+01 9.369639999999999702e+01
1.058327500000000043e+01 1.377453065919999986e+01 9.629649999999999466e+01 9.369559999999999889e+01
1.058760000000000012e+01 1.377482289119999948e+01 9.629590000000000316e+01 9.369499999999999318e+01
1.059192499999999981e+01 1.377511512319999909e+01 9.629489999999999839e+01 9.369419999999999504e+01
1.059625000000000128e+01 1.377537813199999839e+01 9.629439999999999600e+01 9.369360000000000355e+01
1.060057500000000097e+01 1.377569958719999832e+01 9.631270000000000664e+01 9.371099999999999852e+01
1.060490000000000066e+01 1.377596259599999939e+01 9.631130000000000280e+01 9.370969999999999800e+01
1.060922500000000035e+01 1.377625482799999901e+01 9.630970000000000653e+01 9.370850000000000080e+01
1.061355000000000182e+01 1.377654705999999862e+01 9.630889999999999418e+01 9.370770000000000266e+01
1.061787500000000151e+01 1.377683929199999824e+01 9.630759999999999366e+01 9.370680000000000121e+01
1.062219999999999942e+01 1.377713152399999963e+01 9.630700000000000216e+01 9.370600000000000307e+01
1.062652499999999911e+01 1.377742375599999924e+01 9.630589999999999407e+01 9.370520000000000493e+01
1.063085000000000058e+01 1.377771598800000064e+01 9.630540000000000589e+01 9.370459999999999923e+01
1.063517500000000027e+01 1.377800821999999847e+01 9.630429999999999779e+01 9.370380000000000109e+01
1.063949999999999996e+01 1.377830045199999809e+01 9.630379999999999541e+01 9.370310000000000628e+01
1.064382499999999965e+01 1.377859268399999948e+01 9.630280000000000484e+01 9.370239999999999725e+01
1.064815000000000111e+01 1.377888491599999909e+01 9.630230000000000246e+01 9.370170000000000243e+01
1.065247500000000080e+01 1.377917714800000049e+01 9.630129999999999768e+01 9.370099999999999341e+01
1.065680000000000049e+01 1.377944015679999978e+01 9.630079999999999529e+01 9.370040000000000191e+01
1.066112500000000018e+01 1.377973238879999940e+01 9.629970000000000141e+01 9.369960000000000377e+01
1.066545000000000165e+01 1.378002462079999901e+01 9.629930000000000234e+01 9.369899999999999807e+01
1.066977500000000134e+01 1.378028762960000009e+01 9.629819999999999425e+01 9.369830000000000325e+01
1.067410000000000103e+01 1.378057986159999970e+01 9.629779999999999518e+01 9.369759999999999422e+01
1.067842500000000072e+01 1.378087209359999932e+01 9.629680000000000462e+01 9.369689999999999941e+01
1.068275000000000041e+01 1.378113510239999862e+01 9.629630000000000223e+01 9.369629999999999370e+01
1.068707500000000010e+01 1.378142733440000001e+01 9.629529999999999745e+01 9.369559999999999889e+01
1.069139999999999979e+01 1.378171956639999962e+01 9.629479999999999507e+01 9.369499999999999318e+01
1.069572499999999948e+01 1.378198257519999892e+01 9.629380000000000450e+01 9.369429999999999836e+01
1.070005000000000095e+01 1.378227480720000031e+01 9.629330000000000211e+01 9.369360000000000355e+01
1.070437500000000064e+01 1.378253781599999961e+01 9.629229999999999734e+01 9.369289999999999452e+01
1.070870000000000033e+01 1.378283004799999922e+01 9.631250000000000000e+01 9.371030000000000371e+01
1.071302500000000002e+01 1.378309305679999852e+01 9.631050000000000466e+01 9.370889999999999986e+01
1.071735000000000149e+01 1.378338528879999991e+01 9.630949999999999989e+01 9.370789999999999509e+01
1.072167500000000118e+01 1.378364829759999921e+01 9.630819999999999936e+01 9.370699999999999363e+01
1.072600000000000087e+01 1.378394052959999883e+01 9.630750000000000455e+01 9.370619999999999550e+01
1.073032500000000056e+01 1.378423276159999844e+01 9.630639999999999645e+01 9.370539999999999736e+01
1.073465000000000202e+01 1.378449577039999951e+01 9.630580000000000496e+01 9.370480000000000587e+01
1.073897500000000171e+01 1.378478800239999913e+01 9.630480000000000018e+01 9.370399999999999352e+01
1.074329999999999963e+01 1.378508023439999874e+01 9.630429999999999779e+01 9.370340000000000202e+01
1.074762499999999932e+01 1.378534324319999804e+01 9.630329999999999302e+01 9.370260000000000389e+01
1.075195000000000078e+01 1.378563547519999943e+01 9.630280000000000484e+01 9.370199999999999818e+01
1.075627500000000047e+01 1.378589848400000051e+01 9.630180000000000007e+01 9.370130000000000337e+01
1.076060000000000016e+01 1.378616149279999981e+01 9.630129999999999768e+01 9.370069999999999766e+01
1.076492499999999986e+01 1.378645372479999942e+01 9.630039999999999623e+01 9.370000000000000284e+01
1.076925000000000132e+01 1.378671673359999872e+01 9.629989999999999384e+01 9.369939999999999714e+01
1.077357500000000101e+01 1.378697974239999802e+01 9.629890000000000327e+01 9.369870000000000232e+01
1.077790000000000070e+01 1.378727197439999941e+01 9.629840000000000089e+01 9.369809999999999661e+01
1.078222500000000039e+01 1.378753498320000048e+01 9.629749999999999943e+01 9.369740000000000180e+01
1.078655000000000186e+01 1.378779799199999978e+01 9.629699999999999704e+01 9.369679999999999609e+01
1.079087500000000155e+01 1.378809022399999940e+01 9.629609999999999559e+01 9.369610000000000127e+01
1.079520000000000124e+01 1.378835323279999869e+01 9.629550000000000409e+01 9.369549999999999557e+01
1.079952499999999915e+01 1.378861624159999799e+01 9.629460000000000264e+01 9.369480000000000075e+01
1.080385000000000062e+01 1.378887925039999907e+01 9.629410000000000025e+01 9.369429999999999836e+01
1.080817500000000031e+01 1.378914225919999836e+01 9.629319999999999879e+01 9.369360000000000355e+01
1.081250000000000000e+01 1.378943449119999975e+01 9.629259999999999309e+01 9.369299999999999784e+01
1.081682499999999969e+01 1.378969749999999905e+01 9.631019999999999470e+01 9.370950000000000557e+01
1.082114999999999938e+01 1.378996050880000013e+01 9.630880000000000507e+01 9.370829999999999416e+01
1.082547500000000085e+01 1.379022351759999943e+01 9.630729999999999791e+01 9.370730000000000359e+01
1.082980000000000054e+01 1.379051574959999904e+01 9.630649999999999977e+01 9.370640000000000214e+01
1.083412500000000023e+01 1.379077875840000011e+01 9.630540000000000589e+01 9.370569999999999311e+01
1.083844999999999992e+01 1.379104176719999941e+01 9.630480000000000018e+01 9.370499999999999829e+01
1.084277500000000138e+01 1.379133399919999903e+01 9.630379999999999541e+01 9.370420000000000016e+01
1.084710000000000107e+01 1.379159700800000010e+01 9.630329999999999302e+01 9.370359999999999445e+01
1.085142500000000076e+01 1.379186001679999940e+01 9.630230000000000246e+01 9.370289999999999964e+01
1.085574999999999868e+01 1.379212302559999870e+01 9.630180000000000007e+01 9.370229999999999393e+01
1.086007500000000014e+01 1.379238603439999977e+01 9.630079999999999529e+01 9.370159999999999911e+01
1.086439999999999984e+01 1.379267826639999939e+01 9.630039999999999623e+01 9.370099999999999341e+01
1.086872499999999953e+01 1.379294127520000046e+01 9.629940000000000566e+01 9.370040000000000191e+01
1.087304999999999922e+01 1.379320428399999976e+01 9.629890000000000327e+01 9.369979999999999620e+01
1.087737500000000068e+01 1.379346729279999906e+01 9.629800000000000182e+01 9.369910000000000139e+01
1.088170000000000037e+01 1.379373030160000013e+01 9.629749999999999943e+01 9.369849999999999568e+01
1.088602500000000006e+01 1.379399331039999943e+01 9.629659999999999798e+01 9.369790000000000418e+01
1.089034999999999975e+01 1.379425631919999873e+01 9.629609999999999559e+01 9.369729999999999848e+01
1.089467500000000122e+01 1.379451932799999980e+01 9.629519999999999413e+01 9.369660000000000366e+01
1.089900000000000091e+01 1.379478233679999910e+01 9.629470000000000596e+01 9.369610000000000127e+01
1.090332500000000060e+01 1.379504534559999840e+01 9.629380000000000450e+01 9.369540000000000646e+01
1.090765000000000029e+01 1.379527913119999916e+01 9.629330000000000211e+01 9.369490000000000407e+01
1.091197500000000176e+01 1.379554214000000023e+01 9.629240000000000066e+01 9.369419999999999504e+01
1.091629999999999967e+01 1.379580514879999953e+01 9.629200000000000159e+01 9.369370000000000687e+01
1.092062499999999936e+01 1.379606815759999883e+01 9.629099999999999682e+01 9.369299999999999784e+01
1.092494999999999905e+01 1.379633116639999990e+01 9.630830000000000268e+01 9.370940000000000225e+01
1.092927500000000052e+01 1.379656495199999888e+01 9.630649999999999977e+01 9.370810000000000173e+01
1.093360000000000021e+01 1.379685718399999850e+01 9.630549999999999500e+01 9.370720000000000027e+01
1.093792499999999990e+01 1.379712019279999957e+01 9.630429999999999779e+01 9.370629999999999882e+01
1.094224999999999959e+01 1.379738320159999887e+01 9.630370000000000630e+01 9.370560000000000400e+01
1.094657500000000105e+01 1.379764621039999817e+01 9.630270000000000152e+01 9.370489999999999498e+01
1.095090000000000074e+01 1.379790921919999924e+01 9.630209999999999582e+01 9.370430000000000348e+01
1.095522500000000043e+01 1.379814300479999822e+01 9.630119999999999436e+01 9.370359999999999445e+01
1.095955000000000013e+01 1.379840601359999930e+01 9.630070000000000618e+01 9.370300000000000296e+01
1.096387500000000159e+01 1.379866902239999860e+01 9.629980000000000473e+01 9.370239999999999725e+01
1.096820000000000128e+01 1.379893203119999967e+01 9.629930000000000234e+01 9.370180000000000575e+01
1.097252500000000097e+01 1.379919503999999897e+01 9.629840000000000089e+01 9.370109999999999673e+01
1.097684999999999889e+01 1.379945804879999827e+01 9.629789999999999850e+01 9.370059999999999434e+01
1.098117500000000035e+01 1.379969183439999902e+01 9.629699999999999704e+01 9.370000000000000284e+01
1.098550000000000004e+01 1.379995484319999832e+01 9.629649999999999466e+01 9.369939999999999714e+01
1.098982499999999973e+01 1.380021785199999940e+01 9.629569999999999652e+01 9.369880000000000564e+01
1.099414999999999942e+01 1.380045163760000015e+01 9.629519999999999413e+01 9.369830000000000325e+01
1.099847500000000089e+01 1.380071464639999945e+01 9.629430000000000689e+01 9.369759999999999422e+01
1.100280000000000058e+01 1.380094843200000021e+01 9.629380000000000450e+01 9.369710000000000605e+01
1.100712500000000027e+01 1.380121144079999951e+01 9.629300000000000637e+01 9.369650000000000034e+01
1.101144999999999996e+01 1.380147444959999881e+01 9.629250000000000398e+01 9.369589999999999463e+01
1.101577500000000143e+01 1.380170823519999956e+01 9.629160000000000252e+01 9.369530000000000314e+01
1.102010000000000112e+01 1.380197124400000064e+01 9.629110000000000014e+01 9.369480000000000075e+01
1.102442500000000081e+01 1.380220502959999784e+01 9.629030000000000200e+01 9.369419999999999504e+01
1.102875000000000050e+01 1.380246803839999892e+01 9.628979999999999961e+01 9.369370000000000687e+01
1.103307500000000196e+01 1.380273104719999822e+01 9.630649999999999977e+01 9.370959999999999468e+01
1.103739999999999988e+01 1.380296483279999897e+01 9.630519999999999925e+01 9.370850000000000080e+01
1.104172499999999957e+01 1.380322784159999827e+01 9.630379999999999541e+01 9.370759999999999934e+01
1.104604999999999926e+01 1.380346162719999903e+01 9.630310000000000059e+01 9.370680000000000121e+01
1.105037500000000072e+01 1.380372463600000010e+01 9.630200000000000671e+01 9.370610000000000639e+01
1.105470000000000041e+01 1.380398764479999940e+01 9.630150000000000432e+01 9.370550000000000068e+01
1.105902500000000011e+01 1.380422143040000016e+01 9.630049999999999955e+01 9.370480000000000587e+01
1.106334999999999980e+01 1.380448443919999946e+01 9.630010000000000048e+01 9.370420000000000016e+01
1.106767500000000126e+01 1.380471822480000021e+01 9.629909999999999570e+01 9.370359999999999445e+01
1.107200000000000095e+01 1.380498123359999951e+01 9.629869999999999663e+01 9.370300000000000296e+01
1.107632500000000064e+01 1.380521501919999849e+01 9.629779999999999518e+01 9.370239999999999725e+01
1.108065000000000033e+01 1.380547802799999779e+01 9.629739999999999611e+01 9.370189999999999486e+01
1.108497500000000180e+01 1.380571181359999855e+01 9.629649999999999466e+01 9.370120000000000005e+01
1.108930000000000149e+01 1.380594559919999931e+01 9.629609999999999559e+01 9.370069999999999766e+01
1.109362499999999940e+01 1.380620860800000038e+01 9.629519999999999413e+01 9.370010000000000616e+01
1.109794999999999909e+01 1.380644239359999936e+01 9.629470000000000596e+01 9.369960000000000377e+01
1.110227500000000056e+01 1.380667617919999834e+01 9.629389999999999361e+01 9.369899999999999807e+01
1.110660000000000025e+01 1.380693918799999942e+01 9.629340000000000543e+01 9.369849999999999568e+01
1.111092499999999994e+01 1.380717297359999840e+01 9.629259999999999309e+01 9.369790000000000418e+01
1.111524999999999963e+01 1.380740675919999916e+01 9.629210000000000491e+01 9.369740000000000180e+01
1.111957500000000110e+01 1.380766976800000023e+01 9.629130000000000678e+01 9.369679999999999609e+01
1.112390000000000079e+01 1.380790355359999921e+01 9.629080000000000439e+01 9.369629999999999370e+01
1.112822500000000048e+01 1.380813733919999819e+01 9.629000000000000625e+01 9.369570000000000221e+01
1.113255000000000017e+01 1.380837112479999895e+01 9.628959999999999297e+01 9.369519999999999982e+01
1.113687500000000163e+01 1.380860491039999971e+01 9.628870000000000573e+01 9.369459999999999411e+01
1.114120000000000132e+01 1.380886791919999901e+01 9.630629999999999313e+01 9.370900000000000318e+01
1.114552500000000101e+01 1.380910170479999977e+01 9.630469999999999686e+01 9.370780000000000598e+01
1.114984999999999893e+01 1.380933549039999875e+01 9.630379999999999541e+01 9.370699999999999363e+01
1.115417500000000040e+01 1.380959849919999805e+01 9.630270000000000152e+01 9.370610000000000639e+01
1.115850000000000009e+01 1.380983228479999880e+01 9.630200000000000671e+01 9.370550000000000068e+01
1.116282499999999978e+01 1.381006607039999956e+01 9.630119999999999436e+01 9.370480000000000587e+01
1.116714999999999947e+01 1.381032907919999886e+01 9.630060000000000286e+01 9.370430000000000348e+01
1.117147500000000093e+01 1.381056286479999962e+01 9.629980000000000473e+01 9.370359999999999445e+01
1.117580000000000062e+01 1.381079665039999860e+01 9.629930000000000234e+01 9.370310000000000628e+01
1.118012500000000031e+01 1.381103043599999936e+01 9.629850000000000421e+01 9.370250000000000057e+01
1.118445000000000000e+01 1.381129344479999865e+01 9.629800000000000182e+01 9.370199999999999818e+01
1.118877500000000147e+01 1.381152723039999941e+01 9.629720000000000368e+01 9.370140000000000668e+01
1.119310000000000116e+01 1.381176101599999839e+01 9.629670000000000130e+01 9.370090000000000430e+01
1.119742500000000085e+01 1.381199480159999915e+01 9.629590000000000316e+01 9.370029999999999859e+01
1.120175000000000054e+01 1.381222858719999991e+01 9.629540000000000077e+01 9.369979999999999620e+01
1.120607500000000201e+01 1.381246237280000067e+01 9.629460000000000264e+01 9.369920000000000471e+01
1.121040000000000170e+01 1.381269615839999965e+01 9.629420000000000357e+01 9.369870000000000232e+01
1.121472499999999961e+01 1.381292994399999863e+01 9.629340000000000543e+01 9.369809999999999661e+01
1.121904999999999930e+01 1.381316372959999939e+01 9.629290000000000305e+01 9.369769999999999754e+01
1.122337500000000077e+01 1.381339751519999837e+01 9.629210000000000491e+01 9.369710000000000605e+01
1.122770000000000046e+01 1.381363130079999912e+01 9.629170000000000584e+01 9.369660000000000366e+01
1.123202500000000015e+01 1.381386508639999988e+01 9.629089999999999350e+01 9.369599999999999795e+01
1.123634999999999984e+01 1.381409887200000064e+01 9.629040000000000532e+01 9.369559999999999889e+01
1.124067500000000130e+01 1.381433265759999962e+01 9.628959999999999297e+01 9.369499999999999318e+01
1.124500000000000099e+01 1.381456644319999860e+01 9.628919999999999391e+01 9.369450000000000500e+01
1.124932500000000068e+01 1.381480022879999936e+01 9.630419999999999447e+01 9.370999999999999375e+01
1.125365000000000038e+01 1.381500479119999980e+01 9.630299999999999727e+01 9.370889999999999986e+01
1.125797500000000184e+01 1.381523857679999878e+01 9.630169999999999675e+01 9.370799999999999841e+01
1.126230000000000153e+01 1.381547236239999954e+01 9.630100000000000193e+01 9.370730000000000359e+01
1.126662500000000122e+01 1.381573537120000061e+01 9.629999999999999716e+01 9.370659999999999457e+01
1.127094999999999914e+01 1.381596915679999960e+01 9.629949999999999477e+01 9.370610000000000639e+01
1.127527500000000060e+01 1.381620294239999858e+01 9.629859999999999332e+01 9.370539999999999736e+01
1.127960000000000029e+01 1.381643672799999933e+01 9.629819999999999425e+01 9.370489999999999498e+01
1.128392499999999998e+01 1.381667051359999832e+01 9.629730000000000700e+01 9.370430000000000348e+01
1.128824999999999967e+01 1.381687507599999876e+01 9.629689999999999372e+01 9.370380000000000109e+01
1.129257500000000114e+01 1.381710886159999951e+01 9.629609999999999559e+01 9.370319999999999538e+01
1.129690000000000083e+01 1.381734264719999850e+01 9.629569999999999652e+01 9.370279999999999632e+01
1.130122500000000052e+01 1.381757643279999925e+01 9.629479999999999507e+01 9.370220000000000482e+01
1.130555000000000021e+01 1.381781021840000001e+01 9.629439999999999600e+01 9.370170000000000243e+01
1.130987500000000168e+01 1.381804400399999899e+01 9.629359999999999786e+01 9.370120000000000005e+01
1.131420000000000137e+01 1.381824856639999943e+01 9.629319999999999879e+01 9.370069999999999766e+01
1.131852500000000106e+01 1.381848235200000019e+01 9.629240000000000066e+01 9.370010000000000616e+01
1.132285000000000075e+01 1.381871613759999917e+01 9.629200000000000159e+01 9.369970000000000709e+01
1.132717500000000221e+01 1.381892069999999961e+01 9.629120000000000346e+01 9.369910000000000139e+01
1.133150000000000013e+01 1.381915448559999859e+01 9.629080000000000439e+01 9.369870000000000232e+01
1.133582499999999982e+01 1.381938827119999935e+01 9.629000000000000625e+01 9.369809999999999661e+01
1.134014999999999951e+01 1.381959283359999802e+01 9.628959999999999297e+01 9.369769999999999754e+01
1.134447500000000097e+01 1.381982661919999877e+01 9.628879999999999484e+01 9.369710000000000605e+01
1.134880000000000067e+01 1.382006040479999953e+01 9.628839999999999577e+01 9.369670000000000698e+01
1.135312500000000036e+01 1.382026496719999820e+01 9.628759999999999764e+01 9.369610000000000127e+01
1.135745000000000005e+01 1.382052797599999927e+01 9.630270000000000152e+01 9.370999999999999375e+01
1.136177499999999974e+01 1.382073253839999971e+01 9.630129999999999768e+01 9.370889999999999986e+01
1.136610000000000120e+01 1.382096632399999869e+01 9.630039999999999623e+01 9.370820000000000505e+01
1.137042500000000089e+01 1.382117088639999913e+01 9.629930000000000234e+01 9.370740000000000691e+01
1.137475000000000058e+01 1.382140467199999989e+01 9.629869999999999663e+01 9.370680000000000121e+01
1.137907500000000027e+01 1.382163845759999887e+01 9.629789999999999850e+01 9.370619999999999550e+01
1.138340000000000174e+01 1.382187224319999963e+01 9.629730000000000700e+01 9.370569999999999311e+01
1.138772499999999965e+01 1.382207680559999829e+01 9.629659999999999798e+01 9.370510000000000161e+01
1.139204999999999934e+01 1.382231059119999905e+01 9.629609999999999559e+01 9.370459999999999923e+01
1.139637499999999903e+01 1.382254437679999981e+01 9.629529999999999745e+01 9.370409999999999684e+01
1.140070000000000050e+01 1.382274893919999847e+01 9.629489999999999839e+01 9.370359999999999445e+01
1.140502500000000019e+01 1.382298272479999923e+01 9.629410000000000025e+01 9.370300000000000296e+01
1.140934999999999988e+01 1.382318728719999967e+01 9.629370000000000118e+01 9.370260000000000389e+01
1.141367499999999957e+01 1.382342107279999865e+01 9.629290000000000305e+01 9.370210000000000150e+01
1.141800000000000104e+01 1.382362563519999910e+01 9.629250000000000398e+01 9.370159999999999911e+01
1.142232500000000073e+01 1.382385942079999985e+01 9.629179999999999495e+01 9.370109999999999673e+01
1.142665000000000042e+01 1.382406398319999852e+01 9.629130000000000678e+01 9.370059999999999434e+01
1.143097500000000011e+01 1.382429776879999928e+01 9.629059999999999775e+01 9.370010000000000616e+01
1.143530000000000157e+01 1.382450233119999972e+01 9.629009999999999536e+01 9.369970000000000709e+01
1.143962500000000126e+01 1.382470689360000016e+01 9.628940000000000055e+01 9.369910000000000139e+01
1.144395000000000095e+01 1.382494067919999914e+01 9.628900000000000148e+01 9.369870000000000232e+01
1.144827499999999887e+01 1.382514524159999958e+01 9.628820000000000334e+01 9.369819999999999993e+01
1.145260000000000034e+01 1.382537902720000034e+01 9.628780000000000427e+01 9.369780000000000086e+01
1.145692500000000003e+01 1.382558358959999900e+01 9.628709999999999525e+01 9.369719999999999516e+01
1.146124999999999972e+01 1.382578815199999944e+01 9.628660000000000707e+01 9.369679999999999609e+01
1.146557499999999941e+01 1.382602193759999842e+01 9.630060000000000286e+01 9.370990000000000464e+01
1.146990000000000087e+01 1.382622650000000064e+01 9.629949999999999477e+01 9.370889999999999986e+01
1.147422500000000056e+01 1.382646028559999962e+01 9.629829999999999757e+01 9.370810000000000173e+01
1.147855000000000025e+01 1.382666484800000006e+01 9.629760000000000275e+01 9.370740000000000691e+01
1.148287499999999994e+01 1.382689863359999904e+01 9.629670000000000130e+01 9.370680000000000121e+01
1.148720000000000141e+01 1.382710319599999949e+01 9.629619999999999891e+01 9.370629999999999882e+01
1.149152500000000110e+01 1.382733698159999847e+01 9.629540000000000077e+01 9.370569999999999311e+01
1.149585000000000079e+01 1.382754154399999891e+01 9.629489999999999839e+01 9.370520000000000493e+01
1.150017500000000048e+01 1.382777532959999967e+01 9.629420000000000357e+01 9.370470000000000255e+01
1.150450000000000195e+01 1.382797989200000011e+01 9.629380000000000450e+01 9.370420000000000016e+01
1.150882499999999986e+01 1.382818445439999877e+01 9.629300000000000637e+01 9.370369999999999777e+01
1.151314999999999955e+01 1.382841823999999953e+01 9.629259999999999309e+01 9.370329999999999870e+01
1.151747499999999924e+01 1.382862280239999819e+01 9.629179999999999495e+01 9.370279999999999632e+01
1.152180000000000071e+01 1.382882736480000041e+01 9.629139999999999588e+01 9.370229999999999393e+01
1.152612500000000040e+01 1.382903192719999907e+01 9.629070000000000107e+01 9.370180000000000575e+01
1.153045000000000009e+01 1.382926571279999983e+01 9.629030000000000200e+01 9.370140000000000668e+01
1.153477499999999978e+01 1.382947027519999850e+01 9.628950000000000387e+01 9.370090000000000430e+01
1.153910000000000124e+01 1.382967483760000071e+01 9.628910000000000480e+01 9.370040000000000191e+01
1.154342500000000094e+01 1.382987939999999938e+01 9.628839999999999577e+01 9.370000000000000284e+01
1.154775000000000063e+01 1.383008396239999804e+01 9.628799999999999670e+01 9.369950000000000045e+01
1.155207500000000032e+01 1.383031774799999880e+01 9.628730000000000189e+01 9.369899999999999807e+01
1.155640000000000178e+01 1.383052231039999924e+01 9.628690000000000282e+01 9.369859999999999900e+01
1.156072500000000147e+01 1.383072687279999968e+01 9.628610000000000468e+01 9.369809999999999661e+01
1.156504999999999939e+01 1.383093143519999835e+01 9.628570000000000562e+01 9.369769999999999754e+01
1.156937499999999908e+01 1.383113599760000056e+01 9.628499999999999659e+01 9.369719999999999516e+01
1.157370000000000054e+01 1.383131133680000069e+01 9.629789999999999850e+01 9.370310000000000628e+01
1.157802500000000023e+01 1.383154512239999789e+01 9.629649999999999466e+01 9.369790000000000418e+01
1.158234999999999992e+01 1.383180813119999897e+01 9.629559999999999320e+01 9.369769999999999754e+01
1.158667499999999961e+01 1.383201269359999941e+01 9.629470000000000596e+01 9.369580000000000553e+01
1.159100000000000108e+01 1.383224647920000017e+01 9.629410000000000025e+01 9.369580000000000553e+01
1.159532500000000077e+01 1.383248026479999915e+01 9.629330000000000211e+01 9.369450000000000500e+01
1.159965000000000046e+01 1.383271405039999991e+01 9.629279999999999973e+01 9.369440000000000168e+01
1.160397500000000015e+01 1.383291861279999857e+01 9.629200000000000159e+01 9.369339999999999691e+01
1.160830000000000162e+01 1.383315239839999933e+01 9.629160000000000252e+01 9.369320000000000448e+01
1.161262500000000131e+01 1.383335696079999799e+01 9.629089999999999350e+01 9.369240000000000634e+01
1.161695000000000100e+01 1.383356152320000021e+01 9.629040000000000532e+01 9.369219999999999970e+01
1.162127499999999891e+01 1.383376608559999887e+01 9.628969999999999629e+01 9.369140000000000157e+01
1.162560000000000038e+01 1.383399987119999963e+01 9.628929999999999723e+01 9.369110000000000582e+01
1.162992500000000007e+01 1.383420443359999830e+01 9.628860000000000241e+01 9.369050000000000011e+01
1.163424999999999976e+01 1.383440899600000051e+01 9.628820000000000334e+01 9.369010000000000105e+01
1.163857499999999945e+01 1.383461355839999918e+01 9.628749999999999432e+01 9.368949999999999534e+01
1.164290000000000092e+01 1.383481812079999784e+01 9.628709999999999525e+01 9.368919999999999959e+01
1.164722500000000061e+01 1.383502268320000006e+01 9.628640000000000043e+01 9.368859999999999388e+01
1.165155000000000030e+01 1.383522724559999872e+01 9.628600000000000136e+01 9.368829999999999814e+01
1.165587499999999999e+01 1.383543180800000094e+01 9.628530000000000655e+01 9.368770000000000664e+01
1.166020000000000145e+01 1.383563637039999961e+01 9.628489999999999327e+01 9.368729999999999336e+01
1.166452500000000114e+01 1.383584093279999827e+01 9.628419999999999845e+01 9.368680000000000518e+01
1.166885000000000083e+01 1.383604549520000049e+01 9.628379999999999939e+01 9.368640000000000612e+01
1.167317500000000052e+01 1.383625005759999915e+01 9.628310000000000457e+01 9.368590000000000373e+01
1.167750000000000199e+01 1.383645461999999782e+01 9.628270000000000550e+01 9.368550000000000466e+01
1.168182499999999990e+01 1.383662995919999972e+01 9.629600000000000648e+01 9.369320000000000448e+01
1.168614999999999959e+01 1.383680529839999984e+01 9.629500000000000171e+01 9.369219999999999970e+01
1.169047499999999928e+01 1.383703908399999882e+01 9.629380000000000450e+01 9.369129999999999825e+01
1.169480000000000075e+01 1.383724364639999926e+01 9.629319999999999879e+01 9.369070000000000675e+01
1.169912500000000044e+01 1.383744820879999970e+01 9.629229999999999734e+01 9.368999999999999773e+01
1.170345000000000013e+01 1.383765277119999837e+01 9.629179999999999495e+01 9.368949999999999534e+01
1.170777499999999982e+01 1.383788655679999913e+01 9.629099999999999682e+01 9.368890000000000384e+01
1.171210000000000129e+01 1.383809111919999957e+01 9.629070000000000107e+01 9.368850000000000477e+01
1.171642500000000098e+01 1.383829568160000001e+01 9.628990000000000293e+01 9.368789999999999907e+01
1.172075000000000067e+01 1.383850024399999867e+01 9.628950000000000387e+01 9.368760000000000332e+01
1.172507500000000036e+01 1.383870480639999911e+01 9.628879999999999484e+01 9.368699999999999761e+01
1.172940000000000182e+01 1.383888014559999924e+01 9.628839999999999577e+01 9.368659999999999854e+01
1.173372500000000151e+01 1.383908470799999968e+01 9.628770000000000095e+01 9.368609999999999616e+01
1.173805000000000121e+01 1.383928927039999834e+01 9.628730000000000189e+01 9.368569999999999709e+01
1.174237499999999912e+01 1.383949383280000056e+01 9.628660000000000707e+01 9.368519999999999470e+01
1.174670000000000059e+01 1.383969839519999923e+01 9.628629999999999711e+01 9.368479999999999563e+01
1.175102500000000028e+01 1.383990295759999967e+01 9.628549999999999898e+01 9.368429999999999325e+01
1.175534999999999997e+01 1.384010752000000011e+01 9.628520000000000323e+01 9.368389999999999418e+01
1.175967499999999966e+01 1.384028285920000023e+01 9.628440000000000509e+01 9.368340000000000600e+01
1.176400000000000112e+01 1.384048742159999890e+01 9.628409999999999513e+01 9.368309999999999604e+01
1.176832500000000081e+01 1.384069198399999934e+01 9.628340000000000032e+01 9.368259999999999366e+01
1.177265000000000050e+01 1.384089654639999978e+01 9.628300000000000125e+01 9.368219999999999459e+01
1.177697500000000019e+01 1.384107188559999990e+01 9.628230000000000643e+01 9.368170000000000641e+01
1.178130000000000166e+01 1.384127644799999857e+01 9.628199999999999648e+01 9.368129999999999313e+01
1.178562500000000135e+01 1.384148101039999901e+01 9.628130000000000166e+01 9.368089999999999407e+01
1.178995000000000104e+01 1.384168557279999945e+01 9.629389999999999361e+01 9.368890000000000384e+01
1.179427500000000073e+01 1.384191935840000021e+01 9.629309999999999548e+01 9.368800000000000239e+01
1.179860000000000220e+01 1.384212392079999887e+01 9.629210000000000491e+01 9.368729999999999336e+01
1.180292500000000011e+01 1.384232848319999931e+01 9.629139999999999588e+01 9.368670000000000186e+01
1.180724999999999980e+01 1.384253304559999975e+01 9.629080000000000439e+01 9.368609999999999616e+01
1.181157499999999949e+01 1.384273760799999842e+01 9.629000000000000625e+01 9.368559999999999377e+01
1.181590000000000096e+01 1.384294217039999886e+01 9.628959999999999297e+01 9.368510000000000559e+01
1.182022500000000065e+01 1.384314673279999930e+01 9.628889999999999816e+01 9.368460000000000321e+01
1.182455000000000034e+01 1.384335129519999974e+01 9.628849999999999909e+01 9.368410000000000082e+01
1.182887500000000003e+01 1.384355585759999840e+01 9.628770000000000095e+01 9.368370000000000175e+01
1.183320000000000149e+01 1.384376041999999885e+01 9.628740000000000521e+01 9.368319999999999936e+01
1.183752500000000119e+01 1.384393575919999897e+01 9.628660000000000707e+01 9.368280000000000030e+01
1.184185000000000088e+01 1.384414032159999941e+01 9.628640000000000043e+01 9.368240000000000123e+01
1.184617500000000057e+01 1.384434488399999985e+01 9.628560000000000230e+01 9.368200000000000216e+01
1.185050000000000203e+01 1.384452022319999820e+01 9.628530000000000655e+01 9.368149999999999977e+01
1.185482500000000172e+01 1.384472478560000042e+01 9.628449999999999420e+01 9.368110000000000070e+01
1.185914999999999964e+01 1.384490012480000054e+01 9.628430000000000177e+01 9.368070000000000164e+01
1.186347499999999933e+01 1.384510468719999920e+01 9.628350000000000364e+01 9.368030000000000257e+01
1.186780000000000079e+01 1.384530924959999787e+01 9.628319999999999368e+01 9.367990000000000350e+01
1.187212500000000048e+01 1.384548458879999799e+01 9.628239999999999554e+01 9.367950000000000443e+01
1.187645000000000017e+01 1.384568915120000021e+01 9.628220000000000312e+01 9.367910000000000537e+01
1.188077499999999986e+01 1.384586449040000034e+01 9.628140000000000498e+01 9.367870000000000630e+01
1.188510000000000133e+01 1.384606905279999900e+01 9.628109999999999502e+01 9.367829999999999302e+01
1.188942500000000102e+01 1.384624439199999912e+01 9.628040000000000020e+01 9.367789999999999395e+01
1.189375000000000071e+01 1.384644895439999956e+01 9.628010000000000446e+01 9.367749999999999488e+01
1.189807500000000040e+01 1.384659507039999937e+01 9.629130000000000678e+01 9.368609999999999616e+01
1.190240000000000009e+01 1.384677040959999950e+01 9.629070000000000107e+01 9.368519999999999470e+01
1.190672500000000156e+01 1.384697497199999994e+01 9.628959999999999297e+01 9.368449999999999989e+01
1.191105000000000125e+01 1.384717953439999860e+01 9.628910000000000480e+01 9.368389999999999418e+01
1.191537499999999916e+01 1.384738409679999904e+01 9.628830000000000666e+01 9.368330000000000268e+01
1.191969999999999885e+01 1.384758865919999948e+01 9.628789999999999338e+01 9.368290000000000362e+01
1.192402500000000032e+01 1.384776399839999961e+01 9.628719999999999857e+01 9.368240000000000123e+01
1.192835000000000001e+01 1.384796856079999827e+01 9.628679999999999950e+01 9.368189999999999884e+01
1.193267499999999970e+01 1.384814389999999840e+01 9.628610000000000468e+01 9.368149999999999977e+01
1.193699999999999939e+01 1.384834846240000061e+01 9.628570000000000562e+01 9.368110000000000070e+01
1.194132500000000086e+01 1.384852380159999896e+01 9.628509999999999991e+01 9.368059999999999832e+01
1.194565000000000055e+01 1.384872836399999940e+01 9.628470000000000084e+01 9.368019999999999925e+01
1.194997500000000024e+01 1.384890370319999953e+01 9.628400000000000603e+01 9.367980000000000018e+01
1.195429999999999993e+01 1.384910826559999997e+01 9.628360000000000696e+01 9.367940000000000111e+01
1.195862500000000139e+01 1.384928360480000009e+01 9.628300000000000125e+01 9.367900000000000205e+01
1.196295000000000108e+01 1.384945894400000022e+01 9.628260000000000218e+01 9.367860000000000298e+01
1.196727500000000077e+01 1.384966350639999888e+01 9.628199999999999648e+01 9.367820000000000391e+01
1.197160000000000046e+01 1.384983884559999900e+01 9.628159999999999741e+01 9.367780000000000484e+01
1.197592500000000193e+01 1.385001418479999913e+01 9.628100000000000591e+01 9.367740000000000578e+01
1.198024999999999984e+01 1.385021874719999779e+01 9.628060000000000684e+01 9.367700000000000671e+01
1.198457499999999953e+01 1.385039408639999969e+01 9.628000000000000114e+01 9.367659999999999343e+01
1.198889999999999922e+01 1.385056942559999982e+01 9.627960000000000207e+01 9.367629999999999768e+01
1.199322500000000069e+01 1.385074476479999994e+01 9.627899999999999636e+01 9.367589999999999861e+01
1.199755000000000038e+01 1.385094932719999861e+01 9.627859999999999729e+01 9.367549999999999955e+01
1.200187500000000007e+01 1.385112466639999873e+01 9.627800000000000580e+01 9.367510000000000048e+01
1.200619999999999976e+01 1.385127078240000031e+01 9.629120000000000346e+01 9.368500000000000227e+01
1.201052500000000123e+01 1.385144612160000044e+01 9.629030000000000200e+01 9.368420000000000414e+01
1.201485000000000092e+01 1.385165068399999910e+01 9.628959999999999297e+01 9.368349999999999511e+01
1.201917500000000061e+01 1.385182602319999923e+01 9.628870000000000573e+01 9.368290000000000362e+01
1.202350000000000030e+01 1.385203058559999967e+01 9.628830000000000666e+01 9.368229999999999791e+01
1.202782500000000176e+01 1.385220592479999979e+01 9.628749999999999432e+01 9.368189999999999884e+01
1.203215000000000146e+01 1.385241048720000023e+01 9.628709999999999525e+01 9.368139999999999645e+01
1.203647499999999937e+01 1.385258582639999858e+01 9.628640000000000043e+01 9.368099999999999739e+01
1.204079999999999906e+01 1.385279038879999902e+01 9.628610000000000468e+01 9.368059999999999832e+01
1.204512500000000053e+01 1.385296572799999915e+01 9.628539999999999566e+01 9.368019999999999925e+01
1.204945000000000022e+01 1.385314106719999927e+01 9.628509999999999991e+01 9.367980000000000018e+01
1.205377499999999991e+01 1.385331640639999939e+01 9.628440000000000509e+01 9.367940000000000111e+01
1.205809999999999960e+01 1.385352096879999984e+01 9.628409999999999513e+01 9.367900000000000205e+01
1.206242500000000106e+01 1.385369630799999996e+01 9.628340000000000032e+01 9.367860000000000298e+01
1.206675000000000075e+01 1.385387164720000008e+01 9.628310000000000457e+01 9.367820000000000391e+01
1.207107500000000044e+01 1.385404698640000021e+01 9.628239999999999554e+01 9.367780000000000484e+01
1.207540000000000013e+01 1.385422232559999856e+01 9.628209999999999980e+01 9.367740000000000578e+01
1.207972500000000160e+01 1.385439766479999868e+01 9.628140000000000498e+01 9.367709999999999582e+01
1.208405000000000129e+01 1.385457300399999880e+01 9.628109999999999502e+01 9.367669999999999675e+01
1.208837500000000098e+01 1.385474834319999893e+01 9.628050000000000352e+01 9.367629999999999768e+01
1.209269999999999889e+01 1.385492368239999905e+01 9.628019999999999357e+01 9.367589999999999861e+01
1.209702500000000036e+01 1.385509902159999918e+01 9.627949999999999875e+01 9.367560000000000286e+01
1.210135000000000005e+01 1.385527436079999930e+01 9.627920000000000300e+01 9.367520000000000380e+01
1.210567499999999974e+01 1.385544969999999942e+01 9.627849999999999397e+01 9.367480000000000473e+01
1.210999999999999943e+01 1.385562503919999955e+01 9.627819999999999823e+01 9.367449999999999477e+01
1.211432500000000090e+01 1.385580037839999790e+01 9.628969999999999629e+01 9.368319999999999936e+01
1.211865000000000059e+01 1.385597571759999802e+01 9.628889999999999816e+01 9.368240000000000123e+01
1.212297500000000028e+01 1.385615105679999814e+01 9.628789999999999338e+01 9.368170000000000641e+01
1.212729999999999997e+01 1.385632639599999827e+01 9.628730000000000189e+01 9.368110000000000070e+01
1.213162500000000144e+01 1.385653095839999871e+01 9.628650000000000375e+01 9.368059999999999832e+01
1.213595000000000113e+01 1.385670629759999883e+01 9.628610000000000468e+01 9.368019999999999925e+01
1.214027500000000082e+01 1.385688163679999896e+01 9.628539999999999566e+01 9.367969999999999686e+01
1.214460000000000051e+01 1.385705697599999908e+01 9.628509999999999991e+01 9.367940000000000111e+01
1.214892500000000197e+01 1.385723231519999921e+01 9.628440000000000509e+01 9.367889999999999873e+01
1.215324999999999989e+01 1.385740765439999933e+01 9.628409999999999513e+01 9.367860000000000298e+01
1.215757499999999958e+01 1.385758299359999945e+01 9.628340000000000032e+01 9.367820000000000391e+01
1.216189999999999927e+01 1.385775833279999958e+01 9.628310000000000457e+01 9.367780000000000484e+01
1.216622500000000073e+01 1.385793367199999970e+01 9.628249999999999886e+01 9.367740000000000578e+01
1.217055000000000042e+01 1.385810901119999983e+01 9.628209999999999980e+01 9.367709999999999582e+01
1.217487500000000011e+01 1.385828435039999817e+01 9.628149999999999409e+01 9.367669999999999675e+01
1.217919999999999980e+01 1.385845968959999830e+01 9.628119999999999834e+01 9.367629999999999768e+01
1.218352500000000127e+01 1.385863502879999842e+01 9.628060000000000684e+01 9.367589999999999861e+01
1.218785000000000096e+01 1.385881036799999855e+01 9.628019999999999357e+01 9.367560000000000286e+01
1.219217500000000065e+01 1.385898570719999867e+01 9.627960000000000207e+01 9.367520000000000380e+01
1.219650000000000034e+01 1.385916104639999880e+01 9.627930000000000632e+01 9.367489999999999384e+01
1.220082500000000181e+01 1.385933638559999892e+01 9.627870000000000061e+01 9.367449999999999477e+01
1.220515000000000150e+01 1.385948250159999873e+01 9.627840000000000487e+01 9.367419999999999902e+01
1.220947500000000119e+01 1.385965784079999885e+01 9.627779999999999916e+01 9.367379999999999995e+01
1.221379999999999910e+01 1.385983317999999898e+01 9.627740000000000009e+01 9.367350000000000421e+01
1.221812500000000057e+01 1.386000851919999910e+01 9.627679999999999438e+01 9.367310000000000514e+01
1.222245000000000026e+01 1.386018385839999922e+01 9.628870000000000573e+01 9.368170000000000641e+01
1.222677499999999995e+01 1.386032997439999903e+01 9.628770000000000095e+01 9.368099999999999739e+01
1.223109999999999964e+01 1.386050531359999916e+01 9.628700000000000614e+01 9.368030000000000257e+01
1.223542500000000111e+01 1.386068065279999928e+01 9.628619999999999379e+01 9.367980000000000018e+01
1.223975000000000080e+01 1.386088521519999794e+01 9.628570000000000562e+01 9.367929999999999779e+01
1.224407500000000049e+01 1.386103133119999953e+01 9.628499999999999659e+01 9.367879999999999541e+01
1.224840000000000018e+01 1.386120667039999965e+01 9.628459999999999752e+01 9.367839999999999634e+01
1.225272500000000164e+01 1.386138200959999978e+01 9.628400000000000603e+01 9.367799999999999727e+01
1.225705000000000133e+01 1.386155734879999812e+01 9.628360000000000696e+01 9.367759999999999820e+01
1.226137500000000102e+01 1.386173268799999825e+01 9.628300000000000125e+01 9.367730000000000246e+01
1.226570000000000071e+01 1.386190802719999837e+01 9.628260000000000218e+01 9.367690000000000339e+01
1.227002500000000218e+01 1.386208336639999850e+01 9.628199999999999648e+01 9.367650000000000432e+01
1.227435000000000009e+01 1.386222948239999830e+01 9.628170000000000073e+01 9.367619999999999436e+01
1.227867499999999978e+01 1.386240482159999843e+01 9.628109999999999502e+01 9.367579999999999529e+01
1.228299999999999947e+01 1.386258016079999855e+01 9.628069999999999595e+01 9.367549999999999955e+01
1.228732500000000094e+01 1.386275549999999868e+01 9.628019999999999357e+01 9.367510000000000048e+01
1.229165000000000063e+01 1.386290161600000026e+01 9.627979999999999450e+01 9.367480000000000473e+01
1.229597500000000032e+01 1.386307695519999861e+01 9.627920000000000300e+01 9.367440000000000566e+01
1.230030000000000001e+01 1.386325229439999873e+01 9.627889999999999304e+01 9.367409999999999570e+01
1.230462500000000148e+01 1.386339841040000032e+01 9.627830000000000155e+01 9.367379999999999995e+01
1.230895000000000117e+01 1.386357374960000044e+01 9.627800000000000580e+01 9.367340000000000089e+01
1.231327500000000086e+01 1.386374908880000056e+01 9.627740000000000009e+01 9.367310000000000514e+01
1.231760000000000055e+01 1.386389520479999860e+01 9.627710000000000434e+01 9.367279999999999518e+01
1.232192500000000202e+01 1.386407054399999872e+01 9.627649999999999864e+01 9.367239999999999611e+01
1.232625000000000171e+01 1.386421665999999853e+01 9.627620000000000289e+01 9.367210000000000036e+01
1.233057499999999962e+01 1.386439199919999865e+01 9.628669999999999618e+01 9.368129999999999313e+01
1.233489999999999931e+01 1.386456733839999877e+01 9.628600000000000136e+01 9.368049999999999500e+01
1.233922500000000078e+01 1.386474267759999890e+01 9.628499999999999659e+01 9.367990000000000350e+01
1.234355000000000047e+01 1.386488879359999871e+01 9.628449999999999420e+01 9.367940000000000111e+01
1.234787500000000016e+01 1.386506413279999883e+01 9.628369999999999607e+01 9.367889999999999873e+01
1.235219999999999985e+01 1.386523947199999895e+01 9.628329999999999700e+01 9.367849999999999966e+01
1.235652500000000131e+01 1.386541481119999908e+01 9.628270000000000550e+01 9.367810000000000059e+01
1.236085000000000100e+01 1.386559015039999920e+01 9.628230000000000643e+01 9.367770000000000152e+01
1.236517500000000069e+01 1.386573626639999901e+01 9.628170000000000073e+01 9.367740000000000578e+01
1.236950000000000038e+01 1.386591160559999913e+01 9.628140000000000498e+01 9.367700000000000671e+01
1.237382500000000185e+01 1.386608694479999926e+01 9.628079999999999927e+01 9.367669999999999675e+01
1.237815000000000154e+01 1.386623306080000084e+01 9.628040000000000020e+01 9.367629999999999768e+01
1.238247500000000123e+01 1.386640839999999919e+01 9.627979999999999450e+01 9.367600000000000193e+01
1.238679999999999914e+01 1.386655451599999900e+01 9.627949999999999875e+01 9.367560000000000286e+01
1.239112500000000061e+01 1.386672985519999912e+01 9.627889999999999304e+01 9.367529999999999291e+01
1.239545000000000030e+01 1.386687597119999893e+01 9.627859999999999729e+01 9.367499999999999716e+01
1.239977499999999999e+01 1.386705131039999905e+01 9.627800000000000580e+01 9.367459999999999809e+01
1.240409999999999968e+01 1.386719742639999886e+01 9.627769999999999584e+01 9.367430000000000234e+01
1.240842500000000115e+01 1.386737276559999898e+01 9.627710000000000434e+01 9.367400000000000659e+01
1.241275000000000084e+01 1.386751888160000057e+01 9.627679999999999438e+01 9.367369999999999663e+01
1.241707500000000053e+01 1.386769422080000069e+01 9.627620000000000289e+01 9.367329999999999757e+01
1.242140000000000022e+01 1.386784033679999872e+01 9.627589999999999293e+01 9.367300000000000182e+01
1.242572500000000169e+01 1.386801567599999885e+01 9.627530000000000143e+01 9.367270000000000607e+01
1.243005000000000138e+01 1.386816179199999866e+01 9.627500000000000568e+01 9.367239999999999611e+01
1.243437500000000107e+01 1.386830790800000024e+01 9.627450000000000330e+01 9.367210000000000036e+01
1.243870000000000076e+01 1.386848324720000036e+01 9.628549999999999898e+01 9.368059999999999832e+01
1.244302500000000045e+01 1.386862936319999839e+01 9.628449999999999420e+01 9.368000000000000682e+01
1.244735000000000014e+01 1.386880470239999852e+01 9.628379999999999939e+01 9.367940000000000111e+01
1.245167499999999983e+01 1.386895081839999833e+01 9.628300000000000125e+01 9.367889999999999873e+01
1.245599999999999952e+01 1.386912615759999845e+01 9.628249999999999886e+01 9.367839999999999634e+01
1.246032499999999921e+01 1.386930149679999857e+01 9.628189999999999316e+01 9.367799999999999727e+01
1.246465000000000067e+01 1.386944761280000016e+01 9.628149999999999409e+01 9.367770000000000152e+01
1.246897500000000036e+01 1.386962295199999851e+01 9.628090000000000259e+01 9.367730000000000246e+01
1.247330000000000005e+01 1.386976906800000009e+01 9.628050000000000352e+01 9.367700000000000671e+01
1.247762499999999974e+01 1.386994440720000021e+01 9.628000000000000114e+01 9.367659999999999343e+01
1.248195000000000121e+01 1.387009052319999824e+01 9.627960000000000207e+01 9.367629999999999768e+01
1.248627500000000090e+01 1.387026586239999837e+01 9.627909999999999968e+01 9.367600000000000193e+01
1.249060000000000059e+01 1.387041197839999818e+01 9.627870000000000061e+01 9.367560000000000286e+01
1.249492500000000028e+01 1.387055809439999976e+01 9.627819999999999823e+01 9.367529999999999291e+01
1.249925000000000175e+01 1.387073343359999988e+01 9.627779999999999916e+01 9.367499999999999716e+01
1.250357500000000144e+01 1.387087954959999969e+01 9.627729999999999677e+01 9.367470000000000141e+01
1.250789999999999935e+01 1.387102566559999950e+01 9.627700000000000102e+01 9.367440000000000566e+01
1.251222499999999904e+01 1.387120100479999785e+01 9.627639999999999532e+01 9.367409999999999570e+01
1.251655000000000051e+01 1.387134712079999943e+01 9.627609999999999957e+01 9.367379999999999995e+01
1.252087500000000020e+01 1.387149323679999924e+01 9.627549999999999386e+01 9.367340000000000089e+01
1.252519999999999989e+01 1.387166857599999936e+01 9.627519999999999811e+01 9.367319999999999425e+01
1.252952499999999958e+01 1.387181469199999917e+01 9.627469999999999573e+01 9.367279999999999518e+01
1.253385000000000105e+01 1.387196080799999898e+01 9.627439999999999998e+01 9.367260000000000275e+01
1.253817500000000074e+01 1.387210692399999878e+01 9.627379999999999427e+01 9.367220000000000368e+01
1.254250000000000043e+01 1.387225304000000037e+01 9.627349999999999852e+01 9.367199999999999704e+01
1.254682500000000012e+01 1.387242837920000049e+01 9.628289999999999793e+01 9.368059999999999832e+01
1.255115000000000158e+01 1.387257449519999852e+01 9.628230000000000643e+01 9.368000000000000682e+01
1.255547500000000127e+01 1.387274983439999865e+01 9.628130000000000166e+01 9.367940000000000111e+01
1.255980000000000096e+01 1.387289595039999845e+01 9.628090000000000259e+01 9.367889999999999873e+01
1.256412499999999888e+01 1.387307128959999858e+01 9.628010000000000446e+01 9.367849999999999966e+01
1.256845000000000034e+01 1.387321740560000016e+01 9.627979999999999450e+01 9.367810000000000059e+01
1.257277500000000003e+01 1.387336352159999997e+01 9.627909999999999968e+01 9.367780000000000484e+01
1.257709999999999972e+01 1.387353886080000009e+01 9.627880000000000393e+01 9.367740000000000578e+01
1.258142499999999941e+01 1.387368497679999813e+01 9.627819999999999823e+01 9.367709999999999582e+01
1.258575000000000088e+01 1.387383109279999971e+01 9.627790000000000248e+01 9.367680000000000007e+01
1.259007500000000057e+01 1.387400643199999983e+01 9.627729999999999677e+01 9.367650000000000432e+01
1.259440000000000026e+01 1.387415254799999964e+01 9.627700000000000102e+01 9.367610000000000525e+01
1.259872499999999995e+01 1.387429866399999945e+01 9.627639999999999532e+01 9.367579999999999529e+01
1.260305000000000142e+01 1.387444477999999926e+01 9.627620000000000289e+01 9.367549999999999955e+01
1.260737500000000111e+01 1.387459089599999906e+01 9.627559999999999718e+01 9.367520000000000380e+01
1.261170000000000080e+01 1.387476623519999919e+01 9.627530000000000143e+01 9.367489999999999384e+01
1.261602500000000049e+01 1.387491235119999899e+01 9.627469999999999573e+01 9.367459999999999809e+01
1.262035000000000196e+01 1.387505846719999880e+01 9.627450000000000330e+01 9.367430000000000234e+01
1.262467499999999987e+01 1.387520458319999861e+01 9.627389999999999759e+01 9.367400000000000659e+01
1.262899999999999956e+01 1.387535069920000019e+01 9.627360000000000184e+01 9.367369999999999663e+01
1.263332499999999925e+01 1.387549681519999822e+01 9.627299999999999613e+01 9.367340000000000089e+01
1.263765000000000072e+01 1.387564293119999981e+01 9.627280000000000371e+01 9.367319999999999425e+01
1.264197500000000041e+01 1.387578904719999962e+01 9.627219999999999800e+01 9.367289999999999850e+01
1.264630000000000010e+01 1.387593516319999942e+01 9.627190000000000225e+01 9.367260000000000275e+01
1.265062499999999979e+01 1.387608127919999923e+01 9.627139999999999986e+01 9.367230000000000700e+01
1.265495000000000125e+01 1.387625661839999935e+01 9.628130000000000166e+01 9.368000000000000682e+01
1.265927500000000094e+01 1.387640273439999916e+01 9.628029999999999688e+01 9.367940000000000111e+01
1.266360000000000063e+01 1.387654885039999897e+01 9.627960000000000207e+01 9.367879999999999541e+01
1.266792500000000032e+01 1.387669496639999878e+01 9.627889999999999304e+01 9.367839999999999634e+01
1.267225000000000179e+01 1.387687030559999890e+01 9.627840000000000487e+01 9.367799999999999727e+01
1.267657500000000148e+01 1.387701642159999871e+01 9.627779999999999916e+01 9.367759999999999820e+01
1.268089999999999939e+01 1.387716253760000029e+01 9.627750000000000341e+01 9.367719999999999914e+01
1.268522499999999908e+01 1.387730865359999832e+01 9.627689999999999770e+01 9.367690000000000339e+01
1.268955000000000055e+01 1.387745476959999991e+01 9.627660000000000196e+01 9.367659999999999343e+01
1.269387500000000024e+01 1.387760088559999971e+01 9.627599999999999625e+01 9.367629999999999768e+01
1.269819999999999993e+01 1.387774700159999774e+01 9.627570000000000050e+01 9.367600000000000193e+01
1.270252499999999962e+01 1.387789311759999933e+01 9.627509999999999479e+01 9.367570000000000618e+01
1.270685000000000109e+01 1.387806845679999945e+01 9.627490000000000236e+01 9.367539999999999623e+01
1.271117500000000078e+01 1.387818534960000072e+01 9.627429999999999666e+01 9.367510000000000048e+01
1.271550000000000047e+01 1.387833146559999875e+01 9.627400000000000091e+01 9.367480000000000473e+01
1.271982500000000016e+01 1.387847758159999856e+01 9.627349999999999852e+01 9.367449999999999477e+01
1.272415000000000163e+01 1.387862369760000014e+01 9.627320000000000277e+01 9.367430000000000234e+01
1.272847500000000132e+01 1.387876981359999817e+01 9.627259999999999707e+01 9.367400000000000659e+01
1.273280000000000101e+01 1.387891592959999976e+01 9.627240000000000464e+01 9.367369999999999663e+01
1.273712500000000070e+01 1.387906204559999956e+01 9.627179999999999893e+01 9.367340000000000089e+01
1.274145000000000216e+01 1.387920816159999937e+01 9.627150000000000318e+01 9.367310000000000514e+01
1.274577500000000008e+01 1.387935427759999918e+01 9.627100000000000080e+01 9.367279999999999518e+01
1.275009999999999977e+01 1.387950039359999899e+01 9.627070000000000505e+01 9.367260000000000275e+01
1.275442499999999946e+01 1.387964650960000057e+01 9.627020000000000266e+01 9.367230000000000700e+01
1.275875000000000092e+01 1.387979262559999860e+01 9.626990000000000691e+01 9.367199999999999704e+01
1.276307500000000061e+01 1.387993874160000018e+01 9.627870000000000061e+01 9.367990000000000350e+01
1.276740000000000030e+01 1.388008485759999999e+01 9.627800000000000580e+01 9.367929999999999779e+01
1.277172499999999999e+01 1.388023097359999802e+01 9.627710000000000434e+01 9.367879999999999541e+01
1.277605000000000146e+01 1.388037708959999961e+01 9.627670000000000528e+01 9.367839999999999634e+01
1.278037500000000115e+01 1.388052320559999941e+01 9.627589999999999293e+01 9.367799999999999727e+01
1.278470000000000084e+01 1.388066932159999922e+01 9.627559999999999718e+01 9.367759999999999820e+01
1.278902500000000053e+01 1.388081543759999903e+01 9.627500000000000568e+01 9.367730000000000246e+01
1.279335000000000200e+01 1.388096155359999884e+01 9.627469999999999573e+01 9.367700000000000671e+01
1.279767500000000169e+01 1.388110766960000042e+01 9.627410000000000423e+01 9.367669999999999675e+01
1.280199999999999960e+01 1.388125378559999845e+01 9.627389999999999759e+01 9.367640000000000100e+01
1.280632499999999929e+01 1.388139990160000004e+01 9.627330000000000609e+01 9.367610000000000525e+01
1.281065000000000076e+01 1.388154601759999984e+01 9.627299999999999613e+01 9.367579999999999529e+01
1.281497500000000045e+01 1.388169213359999787e+01 9.627240000000000464e+01 9.367549999999999955e+01
1.281930000000000014e+01 1.388180902639999914e+01 9.627219999999999800e+01 9.367529999999999291e+01
1.282362499999999983e+01 1.388195514239999895e+01 9.627160000000000650e+01 9.367499999999999716e+01
1.282795000000000130e+01 1.388210125839999876e+01 9.627139999999999986e+01 9.367470000000000141e+01
1.283227500000000099e+01 1.388224737440000034e+01 9.627079999999999416e+01 9.367440000000000566e+01
1.283660000000000068e+01 1.388239349039999837e+01 9.627060000000000173e+01 9.367419999999999902e+01
1.284092500000000037e+01 1.388251038319999964e+01 9.626999999999999602e+01 9.367390000000000327e+01
1.284525000000000183e+01 1.388265649919999944e+01 9.626970000000000027e+01 9.367359999999999332e+01
1.284957500000000152e+01 1.388280261519999925e+01 9.626919999999999789e+01 9.367340000000000089e+01
1.285390000000000121e+01 1.388294873119999906e+01 9.626890000000000214e+01 9.367310000000000514e+01
1.285822499999999913e+01 1.388306562399999855e+01 9.626839999999999975e+01 9.367279999999999518e+01
1.286255000000000059e+01 1.388321174000000013e+01 9.626810000000000400e+01 9.367260000000000275e+01
1.286687500000000028e+01 1.388335785599999994e+01 9.626760000000000161e+01 9.367230000000000700e+01
1.287119999999999997e+01 1.388353319520000007e+01 9.625960000000000605e+01 9.368009999999999593e+01
1.287552499999999966e+01 1.388365008799999956e+01 9.625839999999999463e+01 9.367950000000000443e+01
1.287985000000000113e+01 1.388379620399999936e+01 9.625790000000000646e+01 9.367900000000000205e+01
1.288417500000000082e+01 1.388394231999999917e+01 9.625709999999999411e+01 9.367849999999999966e+01
1.288850000000000051e+01 1.388408843599999898e+01 9.625669999999999504e+01 9.367820000000000391e+01
1.289282500000000020e+01 1.388423455199999879e+01 9.625600000000000023e+01 9.367780000000000484e+01
1.289715000000000167e+01 1.388438066800000037e+01 9.625579999999999359e+01 9.367749999999999488e+01
1.290147500000000136e+01 1.388452678399999840e+01 9.625509999999999877e+01 9.367719999999999914e+01
1.290580000000000105e+01 1.388467289999999998e+01 9.625490000000000634e+01 9.367700000000000671e+01
1.291012500000000074e+01 1.388481901599999979e+01 9.625430000000000064e+01 9.367659999999999343e+01
1.291445000000000221e+01 1.388493590879999928e+01 9.625400000000000489e+01 9.367640000000000100e+01
1.291877500000000012e+01 1.388508202479999909e+01 9.625339999999999918e+01 9.367610000000000525e+01
1.292309999999999981e+01 1.388522814079999890e+01 9.625320000000000675e+01 9.367589999999999861e+01
1.292742499999999950e+01 1.388534503360000016e+01 9.625260000000000105e+01 9.367560000000000286e+01
1.293175000000000097e+01 1.388549114959999820e+01 9.625239999999999441e+01 9.367529999999999291e+01
1.293607500000000066e+01 1.388563726559999978e+01 9.625180000000000291e+01 9.367499999999999716e+01
1.294040000000000035e+01 1.388575415839999927e+01 9.625159999999999627e+01 9.367480000000000473e+01
1.294472500000000004e+01 1.388590027439999908e+01 9.625100000000000477e+01 9.367449999999999477e+01
1.294905000000000150e+01 1.388604639039999888e+01 9.625079999999999814e+01 9.367430000000000234e+01
1.295337500000000119e+01 1.388616328319999838e+01 9.625020000000000664e+01 9.367400000000000659e+01
1.295770000000000088e+01 1.388630939919999996e+01 9.625000000000000000e+01 9.367379999999999995e+01
1.296202500000000057e+01 1.388645551519999977e+01 9.624939999999999429e+01 9.367350000000000421e+01
1.296635000000000204e+01 1.388657240799999926e+01 9.624920000000000186e+01 9.367329999999999757e+01
1.297067500000000173e+01 1.388671852399999906e+01 9.624859999999999616e+01 9.367300000000000182e+01
1.297500000000000142e+01 1.388683541679999855e+01 9.624840000000000373e+01 9.367279999999999518e+01
1.297932499999999933e+01 1.388698153280000014e+01 9.627649999999999864e+01 9.367969999999999686e+01
1.298364999999999903e+01 1.388709842559999963e+01 9.627519999999999811e+01 9.367910000000000537e+01
1.298797500000000049e+01 1.388724454159999944e+01 9.627439999999999998e+01 9.367860000000000298e+01
1.299230000000000018e+01 1.388739065759999924e+01 9.627389999999999759e+01 9.367820000000000391e+01
1.299662499999999987e+01 1.388753677359999905e+01 9.627330000000000609e+01 9.367789999999999395e+01
1.300094999999999956e+01 1.388765366640000032e+01 9.627290000000000703e+01 9.367759999999999820e+01
1.300527500000000103e+01 1.388779978239999835e+01 9.627240000000000464e+01 9.367719999999999914e+01
1.300960000000000072e+01 1.388794589839999993e+01 9.627200000000000557e+01 9.367700000000000671e+01
1.301392500000000041e+01 1.388806279119999942e+01 9.627150000000000318e+01 9.367669999999999675e+01
1.301825000000000010e+01 1.388820890719999923e+01 9.627119999999999322e+01 9.367640000000000100e+01
1.302257500000000157e+01 1.388832579999999872e+01 9.627070000000000505e+01 9.367610000000000525e+01
1.302690000000000126e+01 1.388847191599999853e+01 9.627049999999999841e+01 9.367589999999999861e+01
1.303122500000000095e+01 1.388858880879999980e+01 9.626999999999999602e+01 9.367560000000000286e+01
1.303554999999999886e+01 1.388873492479999960e+01 9.626970000000000027e+01 9.367539999999999623e+01
1.303987500000000033e+01 1.388885181760000087e+01 9.626919999999999789e+01 9.367510000000000048e+01
1.304420000000000002e+01 1.388899793359999890e+01 9.626890000000000214e+01 9.367489999999999384e+01
1.304852499999999971e+01 1.388911482640000017e+01 9.626839999999999975e+01 9.367459999999999809e+01
1.305284999999999940e+01 1.388926094239999820e+01 9.626819999999999311e+01 9.367440000000000566e+01
1.305717500000000086e+01 1.388937783519999947e+01 9.626770000000000493e+01 9.367419999999999902e+01
1.306150000000000055e+01 1.388952395119999927e+01 9.626739999999999498e+01 9.367390000000000327e+01
1.306582500000000024e+01 1.388964084400000054e+01 9.626690000000000680e+01 9.367369999999999663e+01
1.307014999999999993e+01 1.388975773680000003e+01 9.626670000000000016e+01 9.367340000000000089e+01
1.307447500000000140e+01 1.388990385279999984e+01 9.626619999999999777e+01 9.367319999999999425e+01
1.307880000000000109e+01 1.389002074559999933e+01 9.626590000000000202e+01 9.367300000000000182e+01
1.308312500000000078e+01 1.389016686159999914e+01 9.626539999999999964e+01 9.367270000000000607e+01
1.308745000000000047e+01 1.389028375439999863e+01 9.627500000000000568e+01 9.367900000000000205e+01
1.309177500000000194e+01 1.389040064719999990e+01 9.627400000000000091e+01 9.367839999999999634e+01
1.309609999999999985e+01 1.389054676319999970e+01 9.627339999999999520e+01 9.367799999999999727e+01
1.310042499999999954e+01 1.389069287919999951e+01 9.627270000000000039e+01 9.367749999999999488e+01
1.310474999999999923e+01 1.389080977199999900e+01 9.627240000000000464e+01 9.367719999999999914e+01
1.310907500000000070e+01 1.389095588799999881e+01 9.627179999999999893e+01 9.367690000000000339e+01
1.311340000000000039e+01 1.389107278079999830e+01 9.627150000000000318e+01 9.367659999999999343e+01
1.311772500000000008e+01 1.389121889679999988e+01 9.627100000000000080e+01 9.367629999999999768e+01
1.312204999999999977e+01 1.389133578959999937e+01 9.627070000000000505e+01 9.367610000000000525e+01
1.312637500000000124e+01 1.389148190559999918e+01 9.627020000000000266e+01 9.367579999999999529e+01
1.313070000000000093e+01 1.389159879839999867e+01 9.626990000000000691e+01 9.367560000000000286e+01
1.313502500000000062e+01 1.389171569119999994e+01 9.626940000000000452e+01 9.367529999999999291e+01
1.313935000000000031e+01 1.389186180719999975e+01 9.626919999999999789e+01 9.367510000000000048e+01
1.314367500000000177e+01 1.389197869999999924e+01 9.626869999999999550e+01 9.367480000000000473e+01
1.314800000000000146e+01 1.389212481600000082e+01 9.626839999999999975e+01 9.367459999999999809e+01
1.315232499999999938e+01 1.389224170879999853e+01 9.626789999999999736e+01 9.367430000000000234e+01
1.315664999999999907e+01 1.389235860159999802e+01 9.626770000000000493e+01 9.367409999999999570e+01
1.316097500000000053e+01 1.389247549439999929e+01 9.626720000000000255e+01 9.367390000000000327e+01
1.316530000000000022e+01 1.389262161039999910e+01 9.626699999999999591e+01 9.367369999999999663e+01
1.316962499999999991e+01 1.389273850320000037e+01 9.626649999999999352e+01 9.367340000000000089e+01
1.317394999999999960e+01 1.389285539599999986e+01 9.626619999999999777e+01 9.367319999999999425e+01
1.317827500000000107e+01 1.389300151199999966e+01 9.626579999999999870e+01 9.367289999999999850e+01
1.318260000000000076e+01 1.389311840479999915e+01 9.626550000000000296e+01 9.367270000000000607e+01
1.318692500000000045e+01 1.389323529759999865e+01 9.626500000000000057e+01 9.367249999999999943e+01
1.319125000000000014e+01 1.389335219039999991e+01 9.626479999999999393e+01 9.367230000000000700e+01
1.319557500000000161e+01 1.389349830639999972e+01 9.627169999999999561e+01 9.367870000000000630e+01
1.319990000000000130e+01 1.389361519919999921e+01 9.627110000000000412e+01 9.367820000000000391e+01
1.320422500000000099e+01 1.389373209199999870e+01 9.627030000000000598e+01 9.367770000000000152e+01
1.320854999999999890e+01 1.389387820799999851e+01 9.626990000000000691e+01 9.367740000000000578e+01
1.321287500000000037e+01 1.389399510079999800e+01 9.626919999999999789e+01 9.367700000000000671e+01
1.321720000000000006e+01 1.389414121679999958e+01 9.626900000000000546e+01 9.367669999999999675e+01
1.322152499999999975e+01 1.389425810959999907e+01 9.626839999999999975e+01 9.367640000000000100e+01
1.322584999999999944e+01 1.389437500240000034e+01 9.626819999999999311e+01 9.367619999999999436e+01
1.323017500000000091e+01 1.389452111839999837e+01 9.626760000000000161e+01 9.367589999999999861e+01
1.323450000000000060e+01 1.389463801119999964e+01 9.626739999999999498e+01 9.367570000000000618e+01
1.323882500000000029e+01 1.389475490399999913e+01 9.626690000000000680e+01 9.367539999999999623e+01
1.324314999999999998e+01 1.389490101999999894e+01 9.626670000000000016e+01 9.367520000000000380e+01
1.324747500000000144e+01 1.389501791279999843e+01 9.626609999999999445e+01 9.367499999999999716e+01
1.325180000000000113e+01 1.389513480559999969e+01 9.626590000000000202e+01 9.367470000000000141e+01
1.325612500000000082e+01 1.389525169839999919e+01 9.626539999999999964e+01 9.367449999999999477e+01
1.326045000000000051e+01 1.389536859119999868e+01 9.626519999999999300e+01 9.367430000000000234e+01
1.326477500000000198e+01 1.389551470719999848e+01 9.626470000000000482e+01 9.367400000000000659e+01
1.326910000000000167e+01 1.389563159999999797e+01 9.626449999999999818e+01 9.367379999999999995e+01
1.327342499999999959e+01 1.389574849279999924e+01 9.626399999999999579e+01 9.367359999999999332e+01
1.327774999999999928e+01 1.389586538559999873e+01 9.626380000000000337e+01 9.367340000000000089e+01
1.328207500000000074e+01 1.389598227839999822e+01 9.626330000000000098e+01 9.367319999999999425e+01
1.328640000000000043e+01 1.389609917119999949e+01 9.626309999999999434e+01 9.367289999999999850e+01
1.329072500000000012e+01 1.389624528719999930e+01 9.626260000000000616e+01 9.367270000000000607e+01
1.329504999999999981e+01 1.389636217999999879e+01 9.626239999999999952e+01 9.367249999999999943e+01
1.329937500000000128e+01 1.389647907279999828e+01 9.626189999999999714e+01 9.367230000000000700e+01
1.330370000000000097e+01 1.389659596559999954e+01 9.626869999999999550e+01 9.367829999999999302e+01
1.330802500000000066e+01 1.389671285839999904e+01 9.626789999999999736e+01 9.367780000000000484e+01
1.331235000000000035e+01 1.389682975119999853e+01 9.626739999999999498e+01 9.367740000000000578e+01
1.331667500000000182e+01 1.389697586720000011e+01 9.626670000000000016e+01 9.367709999999999582e+01
1.332100000000000151e+01 1.389709275999999782e+01 9.626640000000000441e+01 9.367680000000000007e+01
1.332532500000000120e+01 1.389720965279999909e+01 9.626579999999999870e+01 9.367650000000000432e+01
1.332964999999999911e+01 1.389735576879999890e+01 9.626560000000000628e+01 9.367619999999999436e+01
1.333397500000000058e+01 1.389747266160000017e+01 9.626510000000000389e+01 9.367589999999999861e+01
1.333830000000000027e+01 1.389758955439999966e+01 9.626479999999999393e+01 9.367570000000000618e+01
1.334262499999999996e+01 1.389770644719999915e+01 9.626430000000000575e+01 9.367549999999999955e+01
1.334694999999999965e+01 1.389782334000000041e+01 9.626409999999999911e+01 9.367520000000000380e+01
1.335127500000000111e+01 1.389794023279999813e+01 9.626359999999999673e+01 9.367499999999999716e+01
1.335560000000000080e+01 1.389805712559999940e+01 9.626340000000000430e+01 9.367480000000000473e+01
1.335992500000000049e+01 1.389817401839999889e+01 9.626290000000000191e+01 9.367449999999999477e+01
1.336425000000000018e+01 1.389832013440000047e+01 9.626269999999999527e+01 9.367430000000000234e+01
1.336857500000000165e+01 1.389843702719999996e+01 9.626220000000000709e+01 9.367409999999999570e+01
1.337290000000000134e+01 1.389855391999999945e+01 9.626200000000000045e+01 9.367390000000000327e+01
1.337722500000000103e+01 1.389867081280000072e+01 9.626149999999999807e+01 9.367369999999999663e+01
1.338155000000000072e+01 1.389878770559999843e+01 9.626130000000000564e+01 9.367350000000000421e+01
1.338587500000000219e+01 1.389890459839999792e+01 9.626080000000000325e+01 9.367329999999999757e+01
1.339020000000000010e+01 1.389902149119999919e+01 9.626059999999999661e+01 9.367310000000000514e+01
1.339452499999999979e+01 1.389913838399999868e+01 9.626009999999999422e+01 9.367279999999999518e+01
1.339884999999999948e+01 1.389925527679999817e+01 9.625990000000000180e+01 9.367270000000000607e+01
1.340317500000000095e+01 1.389937216959999944e+01 9.625939999999999941e+01 9.367239999999999611e+01
1.340750000000000064e+01 1.389948906239999893e+01 9.625920000000000698e+01 9.367220000000000368e+01
1.341182500000000033e+01 1.389960595520000020e+01 9.626720000000000255e+01 9.367780000000000484e+01
1.341615000000000002e+01 1.389972284799999969e+01 9.626670000000000016e+01 9.367730000000000246e+01
1.342047500000000149e+01 1.389983974079999918e+01 9.626590000000000202e+01 9.367690000000000339e+01
1.342480000000000118e+01 1.389995663360000044e+01 9.626560000000000628e+01 9.367650000000000432e+01
1.342912500000000087e+01 1.390007352639999993e+01 9.626489999999999725e+01 9.367619999999999436e+01
1.343345000000000056e+01 1.390019041919999943e+01 9.626470000000000482e+01 9.367589999999999861e+01
1.343777500000000202e+01 1.390030731200000069e+01 9.626409999999999911e+01 9.367560000000000286e+01
1.344210000000000171e+01 1.390042420479999841e+01 9.626390000000000668e+01 9.367539999999999623e+01
1.344642499999999963e+01 1.390054109759999790e+01 9.626340000000000430e+01 9.367520000000000380e+01
1.345074999999999932e+01 1.390068721359999948e+01 9.626319999999999766e+01 9.367489999999999384e+01
1.345507500000000078e+01 1.390080410639999897e+01 9.626269999999999527e+01 9.367470000000000141e+01
1.345940000000000047e+01 1.390092099920000024e+01 9.626250000000000284e+01 9.367449999999999477e+01
1.346372500000000016e+01 1.390100866879999941e+01 9.626200000000000045e+01 9.367430000000000234e+01
1.346804999999999986e+01 1.390112556159999890e+01 9.626179999999999382e+01 9.367409999999999570e+01
1.347237500000000132e+01 1.390124245440000017e+01 9.626130000000000564e+01 9.367390000000000327e+01
1.347670000000000101e+01 1.390135934719999966e+01 9.626109999999999900e+01 9.367369999999999663e+01
1.348102500000000070e+01 1.390147623999999915e+01 9.626059999999999661e+01 9.367340000000000089e+01
1.348535000000000039e+01 1.390159313280000042e+01 9.626049999999999329e+01 9.367329999999999757e+01
1.348967500000000186e+01 1.390171002559999991e+01 9.626000000000000512e+01 9.367300000000000182e+01
1.349400000000000155e+01 1.390182691839999940e+01 9.625979999999999848e+01 9.367279999999999518e+01
1.349832500000000124e+01 1.390194381120000067e+01 9.625929999999999609e+01 9.367260000000000275e+01
1.350265000000000093e+01 1.390206070399999838e+01 9.625910000000000366e+01 9.367239999999999611e+01
1.350697500000000062e+01 1.390217759679999787e+01 9.625860000000000127e+01 9.367220000000000368e+01
1.351130000000000031e+01 1.390226526639999882e+01 9.625849999999999795e+01 9.367199999999999704e+01
1.351562500000000000e+01 1.390238215920000009e+01 9.625799999999999557e+01 9.367180000000000462e+01
1.351994999999999969e+01 1.390249905199999958e+01 9.626500000000000057e+01 9.367770000000000152e+01
1.352427499999999938e+01 1.390261594480000085e+01 9.626430000000000575e+01 9.367730000000000246e+01
1.352860000000000085e+01 1.390273283760000034e+01 9.626380000000000337e+01 9.367690000000000339e+01
1.353292500000000054e+01 1.390284973039999805e+01 9.626319999999999766e+01 9.367650000000000432e+01
1.353725000000000023e+01 1.390296662319999932e+01 9.626290000000000191e+01 9.367629999999999768e+01
1.354157499999999992e+01 1.390308351599999881e+01 9.626239999999999952e+01 9.367600000000000193e+01
1.354590000000000138e+01 1.390320040879999830e+01 9.626210000000000377e+01 9.367579999999999529e+01
1.355022500000000107e+01 1.390331730159999957e+01 9.626160000000000139e+01 9.367549999999999955e+01
1.355455000000000076e+01 1.390343419439999906e+01 9.626139999999999475e+01 9.367529999999999291e+01
1.355887500000000045e+01 1.390355108719999855e+01 9.626090000000000657e+01 9.367510000000000048e+01
1.356320000000000192e+01 1.390366797999999982e+01 9.626069999999999993e+01 9.367489999999999384e+01
1.356752499999999984e+01 1.390378487279999931e+01 9.626019999999999754e+01 9.367459999999999809e+01
1.357184999999999953e+01 1.390390176559999880e+01 9.626000000000000512e+01 9.367440000000000566e+01
1.357617499999999922e+01 1.390398943519999975e+01 9.625960000000000605e+01 9.367419999999999902e+01
1.358050000000000068e+01 1.390410632799999924e+01 9.625939999999999941e+01 9.367400000000000659e+01
1.358482500000000037e+01 1.390422322079999873e+01 9.625889999999999702e+01 9.367379999999999995e+01
1.358915000000000006e+01 1.390434011360000000e+01 9.625870000000000459e+01 9.367359999999999332e+01
1.359347499999999975e+01 1.390445700639999949e+01 9.625830000000000553e+01 9.367340000000000089e+01
1.359780000000000122e+01 1.390454467599999866e+01 9.625809999999999889e+01 9.367319999999999425e+01
1.360212500000000091e+01 1.390466156879999815e+01 9.625759999999999650e+01 9.367300000000000182e+01
1.360645000000000060e+01 1.390477846159999942e+01 9.625740000000000407e+01 9.367289999999999850e+01
1.361077500000000029e+01 1.390489535439999891e+01 9.625700000000000500e+01 9.367260000000000275e+01
1.361510000000000176e+01 1.390498302399999986e+01 9.625679999999999836e+01 9.367249999999999943e+01
1.361942500000000145e+01 1.390509991679999935e+01 9.625629999999999598e+01 9.367230000000000700e+01
1.362374999999999936e+01 1.390521680959999884e+01 9.625610000000000355e+01 9.367210000000000036e+01
1.362807499999999905e+01 1.390533370239999833e+01 9.626319999999999766e+01 9.367740000000000578e+01
1.363240000000000052e+01 1.390542137199999928e+01 9.626279999999999859e+01 9.367700000000000671e+01
1.363672500000000021e+01 1.390553826479999877e+01 9.626200000000000045e+01 9.367659999999999343e+01
1.364104999999999990e+01 1.390565515760000004e+01 9.626170000000000471e+01 9.367619999999999436e+01
1.364537499999999959e+01 1.390577205039999953e+01 9.626109999999999900e+01 9.367600000000000193e+01
1.364970000000000105e+01 1.390588894320000080e+01 9.626090000000000657e+01 9.367570000000000618e+01
1.365402500000000074e+01 1.390600583599999851e+01 9.626030000000000086e+01 9.367549999999999955e+01
1.365835000000000043e+01 1.390612272879999800e+01 9.626009999999999422e+01 9.367520000000000380e+01
1.366267500000000013e+01 1.390623962159999927e+01 9.625960000000000605e+01 9.367499999999999716e+01
1.366700000000000159e+01 1.390632729120000022e+01 9.625950000000000273e+01 9.367480000000000473e+01
1.367132500000000128e+01 1.390644418399999971e+01 9.625900000000000034e+01 9.367459999999999809e+01
1.367565000000000097e+01 1.390656107679999920e+01 9.625879999999999370e+01 9.367440000000000566e+01
1.367997499999999889e+01 1.390667796960000047e+01 9.625830000000000553e+01 9.367419999999999902e+01
1.368430000000000035e+01 1.390676563919999964e+01 9.625809999999999889e+01 9.367400000000000659e+01
1.368862500000000004e+01 1.390688253199999913e+01 9.625759999999999650e+01 9.367379999999999995e+01
1.369294999999999973e+01 1.390699942479999862e+01 9.625749999999999318e+01 9.367359999999999332e+01
1.369727499999999942e+01 1.390708709439999957e+01 9.625700000000000500e+01 9.367340000000000089e+01
1.370160000000000089e+01 1.390720398719999906e+01 9.625679999999999836e+01 9.367329999999999757e+01
1.370592500000000058e+01 1.390732087999999855e+01 9.625639999999999930e+01 9.367310000000000514e+01
1.371025000000000027e+01 1.390740854959999950e+01 9.625620000000000687e+01 9.367289999999999850e+01
1.371457499999999996e+01 1.390752544240000077e+01 9.625570000000000448e+01 9.367270000000000607e+01
1.371890000000000143e+01 1.390764233519999848e+01 9.625560000000000116e+01 9.367249999999999943e+01
1.372322500000000112e+01 1.390773000479999943e+01 9.625509999999999877e+01 9.367230000000000700e+01
1.372755000000000081e+01 1.390784689759999893e+01 9.625490000000000634e+01 9.367220000000000368e+01
1.373187500000000050e+01 1.390796379040000019e+01 9.625449999999999307e+01 9.367199999999999704e+01
1.373620000000000196e+01 1.390808068319999968e+01 9.626149999999999807e+01 9.367719999999999914e+01
1.374052499999999988e+01 1.390816835279999886e+01 9.626090000000000657e+01 9.367680000000000007e+01
1.374484999999999957e+01 1.390828524559999835e+01 9.626040000000000418e+01 9.367640000000000100e+01
1.374917499999999926e+01 1.390840213839999961e+01 9.625979999999999848e+01 9.367610000000000525e+01
1.375350000000000072e+01 1.390851903119999911e+01 9.625950000000000273e+01 9.367579999999999529e+01
1.375782500000000041e+01 1.390860670079999828e+01 9.625900000000000034e+01 9.367560000000000286e+01
1.376215000000000011e+01 1.390872359359999955e+01 9.625870000000000459e+01 9.367539999999999623e+01
1.376647499999999980e+01 1.390884048639999904e+01 9.625830000000000553e+01 9.367510000000000048e+01
1.377080000000000126e+01 1.390895737919999853e+01 9.625799999999999557e+01 9.367489999999999384e+01
1.377512500000000095e+01 1.390904504879999948e+01 9.625759999999999650e+01 9.367470000000000141e+01
1.377945000000000064e+01 1.390916194160000074e+01 9.625740000000000407e+01 9.367449999999999477e+01
1.378377500000000033e+01 1.390927883439999846e+01 9.625700000000000500e+01 9.367430000000000234e+01
1.378810000000000180e+01 1.390936650399999941e+01 9.625669999999999504e+01 9.367419999999999902e+01
1.379242500000000149e+01 1.390948339679999890e+01 9.625629999999999598e+01 9.367390000000000327e+01
1.379675000000000118e+01 1.390957106639999807e+01 9.625610000000000355e+01 9.367379999999999995e+01
1.380107499999999909e+01 1.390968795919999934e+01 9.625570000000000448e+01 9.367359999999999332e+01
1.380540000000000056e+01 1.390980485199999883e+01 9.625549999999999784e+01 9.367340000000000089e+01
1.380972500000000025e+01 1.390989252159999978e+01 9.625509999999999877e+01 9.367319999999999425e+01
1.381404999999999994e+01 1.391000941439999927e+01 9.625490000000000634e+01 9.367310000000000514e+01
1.381837499999999963e+01 1.391009708399999845e+01 9.625440000000000396e+01 9.367289999999999850e+01
1.382270000000000110e+01 1.391021397679999971e+01 9.625430000000000064e+01 9.367270000000000607e+01
1.382702500000000079e+01 1.391030164639999889e+01 9.625379999999999825e+01 9.367249999999999943e+01
1.383135000000000048e+01 1.391041853919999838e+01 9.625360000000000582e+01 9.367239999999999611e+01
1.383567500000000017e+01 1.391050620879999933e+01 9.625320000000000675e+01 9.367220000000000368e+01
1.384000000000000163e+01 1.391062310160000060e+01 9.625300000000000011e+01 9.367199999999999704e+01
1.384432500000000132e+01 1.391073999440000009e+01 9.625939999999999941e+01 9.367680000000000007e+01
1.384865000000000101e+01 1.391082766399999926e+01 9.625900000000000034e+01 9.367640000000000100e+01
1.385297500000000070e+01 1.391094455679999875e+01 9.625830000000000553e+01 9.367610000000000525e+01
1.385730000000000217e+01 1.391103222639999792e+01 9.625799999999999557e+01 9.367570000000000618e+01
1.386162500000000009e+01 1.391114911919999919e+01 9.625740000000000407e+01 9.367549999999999955e+01
1.386594999999999978e+01 1.391126601199999868e+01 9.625719999999999743e+01 9.367520000000000380e+01
1.387027499999999947e+01 1.391135368159999963e+01 9.625660000000000593e+01 9.367499999999999716e+01
1.387460000000000093e+01 1.391147057439999912e+01 9.625650000000000261e+01 9.367480000000000473e+01
1.387892500000000062e+01 1.391158746720000039e+01 9.625600000000000023e+01 9.367459999999999809e+01
1.388325000000000031e+01 1.391167513679999956e+01 9.625579999999999359e+01 9.367440000000000566e+01
1.388757500000000000e+01 1.391179202959999905e+01 9.625530000000000541e+01 9.367419999999999902e+01
1.389190000000000147e+01 1.391187969919999823e+01 9.625520000000000209e+01 9.367400000000000659e+01
1.389622500000000116e+01 1.391199659199999950e+01 9.625469999999999970e+01 9.367390000000000327e+01
1.390055000000000085e+01 1.391208426160000045e+01 9.625459999999999638e+01 9.367369999999999663e+01
1.390487500000000054e+01 1.391220115439999994e+01 9.625409999999999400e+01 9.367350000000000421e+01
1.390920000000000201e+01 1.391228882399999911e+01 9.625400000000000489e+01 9.367329999999999757e+01
1.391352500000000170e+01 1.391240571679999860e+01 9.625350000000000250e+01 9.367310000000000514e+01
1.391784999999999961e+01 1.391249338639999777e+01 9.625329999999999586e+01 9.367300000000000182e+01
1.392217499999999930e+01 1.391261027919999904e+01 9.625289999999999679e+01 9.367279999999999518e+01
1.392650000000000077e+01 1.391269794879999999e+01 9.625270000000000437e+01 9.367260000000000275e+01
1.393082500000000046e+01 1.391278561839999917e+01 9.625230000000000530e+01 9.367249999999999943e+01
1.393515000000000015e+01 1.391290251119999866e+01 9.625209999999999866e+01 9.367230000000000700e+01
1.393947499999999984e+01 1.391299018079999961e+01 9.625169999999999959e+01 9.367210000000000036e+01
1.394380000000000130e+01 1.391310707359999910e+01 9.625149999999999295e+01 9.367199999999999704e+01
1.394812500000000099e+01 1.391319474320000005e+01 9.625109999999999388e+01 9.367180000000000462e+01
1.395245000000000068e+01 1.391331163599999954e+01 9.625799999999999557e+01 9.367680000000000007e+01
1.395677500000000038e+01 1.391339930559999871e+01 9.625740000000000407e+01 9.367640000000000100e+01
1.396110000000000184e+01 1.391351619839999820e+01 9.625690000000000168e+01 9.367610000000000525e+01
1.396542500000000153e+01 1.391360386799999915e+01 9.625639999999999930e+01 9.367579999999999529e+01
1.396975000000000122e+01 1.391372076080000042e+01 9.625610000000000355e+01 9.367549999999999955e+01
1.397407499999999914e+01 1.391380843039999959e+01 9.625560000000000116e+01 9.367529999999999291e+01
1.397840000000000060e+01 1.391392532319999908e+01 9.625539999999999452e+01 9.367510000000000048e+01
1.398272500000000029e+01 1.391401299280000003e+01 9.625490000000000634e+01 9.367480000000000473e+01
1.398704999999999998e+01 1.391412988559999775e+01 9.625469999999999970e+01 9.367470000000000141e+01
1.399137499999999967e+01 1.391421755519999870e+01 9.625430000000000064e+01 9.367449999999999477e+01
1.399570000000000114e+01 1.391433444799999997e+01 9.625409999999999400e+01 9.367430000000000234e+01
1.400002500000000083e+01 1.391442211759999914e+01 9.625369999999999493e+01 9.367409999999999570e+01
1.400435000000000052e+01 1.391453901039999863e+01 9.625350000000000250e+01 9.367390000000000327e+01
1.400867500000000021e+01 1.391462667999999958e+01 9.625310000000000343e+01 9.367369999999999663e+01
1.401300000000000168e+01 1.391471434959999876e+01 9.625289999999999679e+01 9.367359999999999332e+01
1.401732500000000137e+01 1.391483124240000002e+01 9.625249999999999773e+01 9.367340000000000089e+01
1.402165000000000106e+01 1.391491891200000097e+01 9.625230000000000530e+01 9.367329999999999757e+01
1.402597500000000075e+01 1.391503580479999869e+01 9.625190000000000623e+01 9.367310000000000514e+01
1.403030000000000221e+01 1.391512347439999964e+01 9.625169999999999959e+01 9.367289999999999850e+01
1.403462500000000190e+01 1.391521114399999881e+01 9.625130000000000052e+01 9.367270000000000607e+01
1.403894999999999982e+01 1.391532803679999830e+01 9.625109999999999388e+01 9.367260000000000275e+01
1.404327499999999951e+01 1.391541570639999925e+01 9.625069999999999482e+01 9.367239999999999611e+01
1.404760000000000097e+01 1.391550337599999843e+01 9.625050000000000239e+01 9.367230000000000700e+01
1.405192500000000067e+01 1.391559104559999938e+01 9.625010000000000332e+01 9.367210000000000036e+01
1.405625000000000036e+01 1.391570793840000064e+01 9.625000000000000000e+01 9.367199999999999704e+01
1.406057500000000005e+01 1.391582483119999836e+01 9.625509999999999877e+01 9.367700000000000671e+01
1.406489999999999974e+01 1.391591250079999931e+01 9.625480000000000302e+01 9.367659999999999343e+01
1.406922500000000120e+01 1.391600017039999848e+01 9.625409999999999400e+01 9.367629999999999768e+01
1.407355000000000089e+01 1.391611706319999975e+01 9.625379999999999825e+01 9.367600000000000193e+01
1.407787500000000058e+01 1.391620473279999892e+01 9.625329999999999586e+01 9.367570000000000618e+01
1.408220000000000027e+01 1.391632162560000019e+01 9.625310000000000343e+01 9.367549999999999955e+01
1.408652500000000174e+01 1.391640929519999936e+01 9.625260000000000105e+01 9.367529999999999291e+01
1.409085000000000143e+01 1.391649696480000031e+01 9.625239999999999441e+01 9.367510000000000048e+01
1.409517499999999934e+01 1.391661385759999803e+01 9.625190000000000623e+01 9.367489999999999384e+01
1.409949999999999903e+01 1.391670152719999898e+01 9.625180000000000291e+01 9.367470000000000141e+01
1.410382500000000050e+01 1.391678919679999815e+01 9.625130000000000052e+01 9.367459999999999809e+01
1.410815000000000019e+01 1.391690608959999942e+01 9.625119999999999720e+01 9.367440000000000566e+01
1.411247499999999988e+01 1.391699375920000037e+01 9.625069999999999482e+01 9.367419999999999902e+01
1.411679999999999957e+01 1.391708142879999954e+01 9.625060000000000571e+01 9.367409999999999570e+01
1.412112500000000104e+01 1.391719832159999903e+01 9.625010000000000332e+01 9.367390000000000327e+01
1.412545000000000073e+01 1.391728599119999998e+01 9.625000000000000000e+01 9.367369999999999663e+01
1.412977500000000042e+01 1.391737366079999916e+01 9.624960000000000093e+01 9.367359999999999332e+01
1.413410000000000011e+01 1.391749055359999865e+01 9.624939999999999429e+01 9.367340000000000089e+01
1.413842500000000157e+01 1.391757822319999782e+01 9.624899999999999523e+01 9.367329999999999757e+01
1.414275000000000126e+01 1.391766589279999877e+01 9.624880000000000280e+01 9.367310000000000514e+01
1.414707500000000095e+01 1.391775356239999972e+01 9.624840000000000373e+01 9.367289999999999850e+01
1.415139999999999887e+01 1.391784123199999890e+01 9.624830000000000041e+01 9.367279999999999518e+01
1.415572500000000034e+01 1.391795812480000016e+01 9.624779999999999802e+01 9.367260000000000275e+01
1.416005000000000003e+01 1.391804579439999934e+01 9.624769999999999470e+01 9.367249999999999943e+01
1.416437499999999972e+01 1.391813346400000029e+01 9.624729999999999563e+01 9.367230000000000700e+01
1.416869999999999941e+01 1.391825035679999800e+01 9.625459999999999638e+01 9.367700000000000671e+01
1.417302500000000087e+01 1.391833802639999895e+01 9.625390000000000157e+01 9.367669999999999675e+01
1.417735000000000056e+01 1.391842569599999813e+01 9.625350000000000250e+01 9.367640000000000100e+01
1.418167500000000025e+01 1.391851336559999908e+01 9.625300000000000011e+01 9.367610000000000525e+01
1.418599999999999994e+01 1.391863025840000034e+01 9.625270000000000437e+01 9.367579999999999529e+01
1.419032500000000141e+01 1.391871792799999952e+01 9.625230000000000530e+01 9.367560000000000286e+01
1.419465000000000110e+01 1.391883482079999901e+01 9.625199999999999534e+01 9.367539999999999623e+01
1.419897500000000079e+01 1.391892249039999996e+01 9.625159999999999627e+01 9.367520000000000380e+01
1.420330000000000048e+01 1.391901015999999913e+01 9.625140000000000384e+01 9.367510000000000048e+01
1.420762500000000195e+01 1.391909782959999831e+01 9.625100000000000477e+01 9.367489999999999384e+01
1.421194999999999986e+01 1.391921472239999957e+01 9.625079999999999814e+01 9.367470000000000141e+01
1.421627499999999955e+01 1.391930239199999875e+01 9.625039999999999907e+01 9.367449999999999477e+01
1.422059999999999924e+01 1.391939006159999970e+01 9.625020000000000664e+01 9.367440000000000566e+01
1.422492500000000071e+01 1.391947773120000065e+01 9.624979999999999336e+01 9.367419999999999902e+01
1.422925000000000040e+01 1.391959462400000014e+01 9.624970000000000425e+01 9.367409999999999570e+01
1.423357500000000009e+01 1.391968229359999931e+01 9.624930000000000518e+01 9.367390000000000327e+01
1.423789999999999978e+01 1.391976996320000026e+01 9.624909999999999854e+01 9.367379999999999995e+01
1.424222500000000124e+01 1.391985763279999944e+01 9.624869999999999948e+01 9.367359999999999332e+01
1.424655000000000094e+01 1.391994530239999861e+01 9.624850000000000705e+01 9.367350000000000421e+01
1.425087500000000063e+01 1.392003297199999956e+01 9.624809999999999377e+01 9.367329999999999757e+01
1.425520000000000032e+01 1.392014986479999905e+01 9.624800000000000466e+01 9.367319999999999425e+01
1.425952500000000178e+01 1.392023753439999822e+01 9.624760000000000559e+01 9.367300000000000182e+01
1.426385000000000147e+01 1.392032520399999918e+01 9.624739999999999895e+01 9.367289999999999850e+01
1.426817500000000116e+01 1.392041287359999835e+01 9.624699999999999989e+01 9.367270000000000607e+01
1.427249999999999908e+01 1.392050054319999930e+01 9.624689999999999657e+01 9.367260000000000275e+01
1.427682500000000054e+01 1.392055898959999993e+01 9.625230000000000530e+01 9.367759999999999820e+01
1.428115000000000023e+01 1.392061743599999879e+01 9.625199999999999534e+01 9.367669999999999675e+01
1.428547499999999992e+01 1.392073432879999828e+01 9.625130000000000052e+01 9.367619999999999436e+01
1.428979999999999961e+01 1.392082199839999923e+01 9.625100000000000477e+01 9.367589999999999861e+01
1.429412500000000108e+01 1.392090966799999840e+01 9.625050000000000239e+01 9.367549999999999955e+01
1.429845000000000077e+01 1.392102656079999967e+01 9.625029999999999575e+01 9.367529999999999291e+01
1.430277500000000046e+01 1.392111423040000062e+01 9.624979999999999336e+01 9.367510000000000048e+01
1.430710000000000015e+01 1.392120189999999980e+01 9.624970000000000425e+01 9.367489999999999384e+01
1.431142500000000162e+01 1.392128956960000075e+01 9.624920000000000186e+01 9.367470000000000141e+01
1.431575000000000131e+01 1.392140646240000024e+01 9.624909999999999854e+01 9.367449999999999477e+01
1.432007500000000100e+01 1.392149413199999941e+01 9.624859999999999616e+01 9.367430000000000234e+01
1.432440000000000069e+01 1.392158180159999858e+01 9.624850000000000705e+01 9.367419999999999902e+01
1.432872500000000215e+01 1.392166947119999953e+01 9.624809999999999377e+01 9.367400000000000659e+01
1.433305000000000007e+01 1.392175714079999871e+01 9.624790000000000134e+01 9.367390000000000327e+01
1.433737499999999976e+01 1.392184481039999966e+01 9.624750000000000227e+01 9.367369999999999663e+01
1.434169999999999945e+01 1.392196170319999915e+01 9.624739999999999895e+01 9.367359999999999332e+01
1.434602500000000092e+01 1.392204937279999832e+01 9.624699999999999989e+01 9.367340000000000089e+01
1.435035000000000061e+01 1.392213704239999927e+01 9.624679999999999325e+01 9.367329999999999757e+01
1.435467500000000030e+01 1.392222471199999845e+01 9.624639999999999418e+01 9.367310000000000514e+01
1.435899999999999999e+01 1.392231238159999940e+01 9.624630000000000507e+01 9.367300000000000182e+01
1.436332500000000145e+01 1.392240005120000035e+01 9.624590000000000600e+01 9.367279999999999518e+01
1.436765000000000114e+01 1.392248772079999952e+01 9.624580000000000268e+01 9.367270000000000607e+01
1.437197500000000083e+01 1.392257539040000047e+01 9.624530000000000030e+01 9.367249999999999943e+01
1.437630000000000052e+01 1.392266305999999965e+01 9.624519999999999698e+01 9.367239999999999611e+01
1.438062500000000199e+01 1.392275072960000060e+01 9.624479999999999791e+01 9.367230000000000700e+01
1.438495000000000168e+01 1.392277995279999914e+01 9.625069999999999482e+01 9.367749999999999488e+01
1.438927499999999959e+01 1.392283839919999977e+01 9.625020000000000664e+01 9.367690000000000339e+01
1.439359999999999928e+01 1.392295529199999926e+01 9.624979999999999336e+01 9.367619999999999436e+01
1.439792500000000075e+01 1.392304296159999843e+01 9.624930000000000518e+01 9.367600000000000193e+01
1.440225000000000044e+01 1.392315985439999793e+01 9.624899999999999523e+01 9.367549999999999955e+01
1.440657500000000013e+01 1.392324752399999888e+01 9.624859999999999616e+01 9.367539999999999623e+01
1.441089999999999982e+01 1.392333519359999805e+01 9.624840000000000373e+01 9.367499999999999716e+01
1.441522500000000129e+01 1.392342286319999900e+01 9.624800000000000466e+01 9.367499999999999716e+01
1.441955000000000098e+01 1.392353975600000027e+01 9.624779999999999802e+01 9.367470000000000141e+01
1.442387500000000067e+01 1.392362742559999944e+01 9.624739999999999895e+01 9.367459999999999809e+01
1.442820000000000036e+01 1.392371509520000039e+01 9.624720000000000653e+01 9.367430000000000234e+01
1.443252500000000182e+01 1.392380276479999957e+01 9.624679999999999325e+01 9.367419999999999902e+01
1.443685000000000151e+01 1.392389043439999874e+01 9.624670000000000414e+01 9.367400000000000659e+01
1.444117500000000121e+01 1.392397810399999969e+01 9.624630000000000507e+01 9.367390000000000327e+01
1.444549999999999912e+01 1.392406577359999886e+01 9.624609999999999843e+01 9.367369999999999663e+01
1.444982500000000059e+01 1.392415344319999981e+01 9.624580000000000268e+01 9.367359999999999332e+01
1.445415000000000028e+01 1.392424111279999899e+01 9.624559999999999604e+01 9.367340000000000089e+01
1.445847499999999997e+01 1.392432878239999994e+01 9.624519999999999698e+01 9.367329999999999757e+01
1.446279999999999966e+01 1.392441645199999911e+01 9.624509999999999366e+01 9.367310000000000514e+01
1.446712500000000112e+01 1.392450412160000006e+01 9.624469999999999459e+01 9.367289999999999850e+01
1.447145000000000081e+01 1.392459179119999924e+01 9.624450000000000216e+01 9.367279999999999518e+01
1.447577500000000050e+01 1.392467946079999841e+01 9.624420000000000641e+01 9.367270000000000607e+01
1.448010000000000019e+01 1.392476713039999936e+01 9.624399999999999977e+01 9.367249999999999943e+01
1.448442500000000166e+01 1.392485479999999853e+01 9.624370000000000402e+01 9.367239999999999611e+01
1.448875000000000135e+01 1.392494246959999948e+01 9.624349999999999739e+01 9.367220000000000368e+01
1.449307500000000104e+01 1.392500091600000012e+01 9.624920000000000186e+01 9.367759999999999820e+01
1.449740000000000073e+01 1.392505936239999897e+01 9.624880000000000280e+01 9.367740000000000578e+01
1.450172500000000220e+01 1.392517625520000024e+01 9.624819999999999709e+01 9.367680000000000007e+01
1.450605000000000011e+01 1.392526392479999942e+01 9.624800000000000466e+01 9.367669999999999675e+01
1.451037499999999980e+01 1.392535159440000037e+01 9.624750000000000227e+01 9.367629999999999768e+01
1.451469999999999949e+01 1.392543926399999954e+01 9.624729999999999563e+01 9.367610000000000525e+01
1.451902500000000096e+01 1.392552693359999871e+01 9.624679999999999325e+01 9.367579999999999529e+01
1.452335000000000065e+01 1.392561460319999966e+01 9.624670000000000414e+01 9.367570000000000618e+01
1.452767500000000034e+01 1.392573149599999915e+01 9.624630000000000507e+01 9.367549999999999955e+01
1.453200000000000003e+01 1.392581916559999833e+01 9.624609999999999843e+01 9.367539999999999623e+01
1.453632500000000149e+01 1.392590683519999928e+01 9.624569999999999936e+01 9.367510000000000048e+01
1.454065000000000119e+01 1.392599450479999845e+01 9.624559999999999604e+01 9.367499999999999716e+01
1.454497500000000088e+01 1.392608217439999940e+01 9.624519999999999698e+01 9.367480000000000473e+01
1.454930000000000057e+01 1.392616984399999858e+01 9.624500000000000455e+01 9.367470000000000141e+01
1.455362500000000203e+01 1.392625751359999953e+01 9.624460000000000548e+01 9.367449999999999477e+01
1.455795000000000172e+01 1.392634518319999870e+01 9.624450000000000216e+01 9.367440000000000566e+01
1.456227500000000141e+01 1.392643285279999787e+01 9.624410000000000309e+01 9.367419999999999902e+01
1.456659999999999933e+01 1.392652052239999882e+01 9.624399999999999977e+01 9.367409999999999570e+01
1.457092500000000079e+01 1.392660819199999800e+01 9.624360000000000070e+01 9.367390000000000327e+01
1.457525000000000048e+01 1.392669586159999895e+01 9.624349999999999739e+01 9.367379999999999995e+01
1.457957500000000017e+01 1.392678353119999812e+01 9.624309999999999832e+01 9.367359999999999332e+01
1.458389999999999986e+01 1.392684197759999876e+01 9.624299999999999500e+01 9.367350000000000421e+01
1.458822500000000133e+01 1.392692964719999971e+01 9.624259999999999593e+01 9.367340000000000089e+01
1.459255000000000102e+01 1.392701731679999888e+01 9.624250000000000682e+01 9.367319999999999425e+01
1.459687500000000071e+01 1.392710498639999805e+01 9.624209999999999354e+01 9.367310000000000514e+01
1.460120000000000040e+01 1.392716343279999869e+01 9.612009999999999366e+01 9.367820000000000391e+01
1.460552500000000009e+01 1.392722187919999932e+01 9.611799999999999500e+01 9.367799999999999727e+01
1.460985000000000156e+01 1.392730954880000027e+01 9.611700000000000443e+01 9.367759999999999820e+01
1.461417500000000125e+01 1.392736799519999913e+01 9.611669999999999447e+01 9.367740000000000578e+01
1.461850000000000094e+01 1.392748488800000040e+01 9.611579999999999302e+01 9.367709999999999582e+01
1.462282499999999885e+01 1.392754333439999925e+01 9.611579999999999302e+01 9.367690000000000339e+01
1.462715000000000032e+01 1.392763100399999843e+01 9.611490000000000578e+01 9.367669999999999675e+01
1.463147500000000001e+01 1.392771867359999938e+01 9.611499999999999488e+01 9.367650000000000432e+01
1.463579999999999970e+01 1.392780634319999855e+01 9.611409999999999343e+01 9.367629999999999768e+01
1.464012499999999939e+01 1.392786478959999918e+01 9.611430000000000007e+01 9.367619999999999436e+01
1.464445000000000086e+01 1.392795245919999836e+01 9.611329999999999529e+01 9.367600000000000193e+01
1.464877500000000055e+01 1.392804012879999931e+01 9.611350000000000193e+01 9.367579999999999529e+01
1.465310000000000024e+01 1.392809857519999994e+01 9.611249999999999716e+01 9.367570000000000618e+01
1.465742499999999993e+01 1.392818624479999912e+01 9.611279999999999291e+01 9.367549999999999955e+01
1.466175000000000139e+01 1.392827391440000007e+01 9.611180000000000234e+01 9.367539999999999623e+01
1.466607500000000108e+01 1.392836158399999924e+01 9.611209999999999809e+01 9.367520000000000380e+01
1.467040000000000077e+01 1.392842003039999987e+01 9.611100000000000421e+01 9.367510000000000048e+01
1.467472500000000046e+01 1.392850769999999905e+01 9.611129999999999995e+01 9.367489999999999384e+01
1.467905000000000193e+01 1.392859536960000000e+01 9.611029999999999518e+01 9.367480000000000473e+01
1.468337499999999984e+01 1.392865381599999886e+01 9.611060000000000514e+01 9.367470000000000141e+01
1.468769999999999953e+01 1.392874148559999803e+01 9.610949999999999704e+01 9.367459999999999809e+01
1.469202499999999922e+01 1.392882915519999898e+01 9.610989999999999611e+01 9.367440000000000566e+01
1.469635000000000069e+01 1.392888760159999961e+01 9.610880000000000223e+01 9.367430000000000234e+01
1.470067500000000038e+01 1.392897527119999879e+01 9.610920000000000130e+01 9.367409999999999570e+01
1.470500000000000007e+01 1.392903371759999942e+01 9.610809999999999320e+01 9.367400000000000659e+01
1.470932499999999976e+01 1.392929672640000049e+01 9.614900000000000091e+01 9.367940000000000111e+01
1.471365000000000123e+01 1.392932594959999903e+01 9.614639999999999986e+01 9.367910000000000537e+01
1.471797500000000092e+01 1.392941361919999999e+01 9.614639999999999986e+01 9.367870000000000630e+01
1.472230000000000061e+01 1.392950128879999916e+01 9.614509999999999934e+01 9.367849999999999966e+01
1.472662500000000030e+01 1.392958895839999833e+01 9.614539999999999509e+01 9.367820000000000391e+01
1.473095000000000176e+01 1.392964740479999897e+01 9.614440000000000452e+01 9.367810000000000059e+01
1.473527500000000146e+01 1.392973507439999992e+01 9.614459999999999695e+01 9.367780000000000484e+01
1.473959999999999937e+01 1.392982274399999909e+01 9.614369999999999550e+01 9.367770000000000152e+01
1.474392499999999906e+01 1.392988119039999972e+01 9.614390000000000214e+01 9.367749999999999488e+01
1.474825000000000053e+01 1.392996885999999890e+01 9.614310000000000400e+01 9.367740000000000578e+01
1.475257500000000022e+01 1.393005652959999985e+01 9.614329999999999643e+01 9.367719999999999914e+01
1.475689999999999991e+01 1.393011497599999871e+01 9.614260000000000161e+01 9.367709999999999582e+01
1.476122499999999960e+01 1.393020264559999966e+01 9.614279999999999404e+01 9.367690000000000339e+01
1.476555000000000106e+01 1.393029031519999883e+01 9.614199999999999591e+01 9.367680000000000007e+01
1.476987500000000075e+01 1.393034876159999946e+01 9.614220000000000255e+01 9.367659999999999343e+01
1.477420000000000044e+01 1.393043643119999864e+01 9.614140000000000441e+01 9.367650000000000432e+01
1.477852500000000013e+01 1.393052410079999959e+01 9.614159999999999684e+01 9.367640000000000100e+01
1.478285000000000160e+01 1.393058254720000022e+01 9.614090000000000202e+01 9.367629999999999768e+01
1.478717500000000129e+01 1.393067021679999939e+01 9.614109999999999445e+01 9.367610000000000525e+01
1.479150000000000098e+01 1.393072866319999825e+01 9.614029999999999632e+01 9.367600000000000193e+01
1.479582500000000067e+01 1.393081633279999920e+01 9.614050000000000296e+01 9.367589999999999861e+01
1.480015000000000214e+01 1.393087477919999984e+01 9.613979999999999393e+01 9.367570000000000618e+01
1.480447500000000005e+01 1.393096244879999901e+01 9.614000000000000057e+01 9.367560000000000286e+01
1.480879999999999974e+01 1.393105011839999996e+01 9.613920000000000243e+01 9.367549999999999955e+01
1.481312499999999943e+01 1.393110856480000059e+01 9.613939999999999486e+01 9.367539999999999623e+01
1.481745000000000090e+01 1.393125468079999862e+01 9.615609999999999502e+01 9.368000000000000682e+01
1.482177500000000059e+01 1.393134235039999780e+01 9.615579999999999927e+01 9.367969999999999686e+01
1.482610000000000028e+01 1.393140079679999843e+01 9.615449999999999875e+01 9.367940000000000111e+01
1.483042499999999997e+01 1.393148846639999938e+01 9.615460000000000207e+01 9.367910000000000537e+01
1.483475000000000144e+01 1.393157613599999856e+01 9.615359999999999729e+01 9.367889999999999873e+01
1.483907500000000113e+01 1.393166380559999951e+01 9.615389999999999304e+01 9.367870000000000630e+01
1.484340000000000082e+01 1.393172225200000014e+01 9.615279999999999916e+01 9.367860000000000298e+01
1.484772500000000051e+01 1.393180992159999931e+01 9.615319999999999823e+01 9.367839999999999634e+01
1.485205000000000197e+01 1.393186836799999995e+01 9.615219999999999345e+01 9.367829999999999302e+01
1.485637500000000166e+01 1.393195603759999912e+01 9.615260000000000673e+01 9.367810000000000059e+01
1.486069999999999958e+01 1.393204370720000007e+01 9.615160000000000196e+01 9.367799999999999727e+01
1.486502499999999927e+01 1.393210215359999893e+01 9.615200000000000102e+01 9.367780000000000484e+01
1.486935000000000073e+01 1.393218982319999810e+01 9.615099999999999625e+01 9.367770000000000152e+01
1.487367500000000042e+01 1.393227749279999905e+01 9.615139999999999532e+01 9.367759999999999820e+01
1.487800000000000011e+01 1.393233593919999969e+01 9.615049999999999386e+01 9.367740000000000578e+01
1.488232499999999980e+01 1.393242360879999886e+01 9.615089999999999293e+01 9.367730000000000246e+01
1.488665000000000127e+01 1.393248205519999949e+01 9.614990000000000236e+01 9.367719999999999914e+01
1.489097500000000096e+01 1.393256972480000044e+01 9.615030000000000143e+01 9.367700000000000671e+01
1.489530000000000065e+01 1.393262817119999930e+01 9.614939999999999998e+01 9.367700000000000671e+01
1.489962500000000034e+01 1.393271584079999847e+01 9.614979999999999905e+01 9.367680000000000007e+01
1.490395000000000181e+01 1.393277428719999911e+01 9.614879999999999427e+01 9.367669999999999675e+01
1.490827500000000150e+01 1.393286195679999828e+01 9.614919999999999334e+01 9.367659999999999343e+01
1.491260000000000119e+01 1.393294962639999923e+01 9.614830000000000609e+01 9.367650000000000432e+01
1.491692499999999910e+01 1.393300807279999987e+01 9.614870000000000516e+01 9.367629999999999768e+01
1.492125000000000057e+01 1.393309574239999904e+01 9.614770000000000039e+01 9.367619999999999436e+01
1.492557500000000026e+01 1.393321263519999853e+01 9.615980000000000416e+01 9.368019999999999925e+01
1.492989999999999995e+01 1.393327108159999916e+01 9.615860000000000696e+01 9.367990000000000350e+01
1.493422499999999964e+01 1.393335875120000011e+01 9.615850000000000364e+01 9.367959999999999354e+01
1.493855000000000111e+01 1.393344642079999929e+01 9.615749999999999886e+01 9.367929999999999779e+01
1.494287500000000080e+01 1.393350486719999992e+01 9.615760000000000218e+01 9.367910000000000537e+01
1.494720000000000049e+01 1.393359253679999910e+01 9.615680000000000405e+01 9.367900000000000205e+01
1.495152500000000018e+01 1.393368020640000005e+01 9.615689999999999316e+01 9.367879999999999541e+01
1.495585000000000164e+01 1.393373865279999890e+01 9.615619999999999834e+01 9.367860000000000298e+01
1.496017500000000133e+01 1.393382632239999808e+01 9.615630000000000166e+01 9.367849999999999966e+01
1.496450000000000102e+01 1.393391399199999903e+01 9.615560000000000684e+01 9.367839999999999634e+01
1.496882500000000071e+01 1.393397243839999966e+01 9.615579999999999927e+01 9.367820000000000391e+01
1.497315000000000218e+01 1.393406010799999883e+01 9.615500000000000114e+01 9.367810000000000059e+01
1.497747500000000009e+01 1.393411855439999947e+01 9.615519999999999357e+01 9.367789999999999395e+01
1.498179999999999978e+01 1.393420622400000042e+01 9.615449999999999875e+01 9.367780000000000484e+01
1.498612499999999947e+01 1.393426467039999928e+01 9.615470000000000539e+01 9.367770000000000152e+01
1.499045000000000094e+01 1.393435233999999845e+01 9.615389999999999304e+01 9.367759999999999820e+01
1.499477500000000063e+01 1.393441078639999908e+01 9.615409999999999968e+01 9.367749999999999488e+01
1.499910000000000032e+01 1.393449845599999826e+01 9.615340000000000487e+01 9.367740000000000578e+01
1.500342500000000001e+01 1.393455690239999889e+01 9.615359999999999729e+01 9.367719999999999914e+01
1.500775000000000148e+01 1.393464457199999984e+01 9.615279999999999916e+01 9.367709999999999582e+01
1.501207500000000117e+01 1.393470301840000047e+01 9.615309999999999491e+01 9.367700000000000671e+01
1.501640000000000086e+01 1.393479068799999965e+01 9.615229999999999677e+01 9.367690000000000339e+01
1.502072500000000055e+01 1.393484913439999850e+01 9.615250000000000341e+01 9.367680000000000007e+01
1.502505000000000202e+01 1.393493680399999946e+01 9.615170000000000528e+01 9.367669999999999675e+01
1.502937500000000171e+01 1.393499525040000009e+01 9.615200000000000102e+01 9.367650000000000432e+01
1.503370000000000140e+01 1.393511214319999958e+01 9.615999999999999659e+01 9.368040000000000589e+01
1.503802499999999931e+01 1.393517058960000021e+01 9.616030000000000655e+01 9.368009999999999593e+01
1.504235000000000078e+01 1.393522903599999907e+01 9.615900000000000603e+01 9.367980000000000018e+01
1.504667500000000047e+01 1.393531670560000002e+01 9.615919999999999845e+01 9.367959999999999354e+01
1.505100000000000016e+01 1.393540437519999919e+01 9.615810000000000457e+01 9.367940000000000111e+01
1.505532499999999985e+01 1.393546282159999805e+01 9.615850000000000364e+01 9.367919999999999447e+01
1.505965000000000131e+01 1.393555049119999900e+01 9.615749999999999886e+01 9.367910000000000537e+01
1.506397500000000100e+01 1.393560893759999963e+01 9.615779999999999461e+01 9.367889999999999873e+01
1.506830000000000069e+01 1.393569660719999881e+01 9.615689999999999316e+01 9.367879999999999541e+01
1.507262500000000038e+01 1.393575505359999944e+01 9.615720000000000312e+01 9.367860000000000298e+01
1.507695000000000185e+01 1.393584272320000039e+01 9.615630000000000166e+01 9.367849999999999966e+01
1.508127500000000154e+01 1.393590116959999925e+01 9.615670000000000073e+01 9.367839999999999634e+01
1.508560000000000123e+01 1.393598883919999842e+01 9.615579999999999927e+01 9.367829999999999302e+01
1.508992500000000092e+01 1.393604728559999906e+01 9.615609999999999502e+01 9.367820000000000391e+01
1.509425000000000239e+01 1.393613495519999823e+01 9.615519999999999357e+01 9.367810000000000059e+01
1.509857500000000030e+01 1.393619340159999886e+01 9.615560000000000684e+01 9.367789999999999395e+01
1.510289999999999999e+01 1.393625184799999950e+01 9.615470000000000539e+01 9.367780000000000484e+01
1.510722499999999968e+01 1.393633951760000045e+01 9.615500000000000114e+01 9.367770000000000152e+01
1.511155000000000115e+01 1.393639796399999931e+01 9.615420000000000300e+01 9.367759999999999820e+01
1.511587500000000084e+01 1.393648563359999848e+01 9.615449999999999875e+01 9.367749999999999488e+01
1.512020000000000053e+01 1.393654407999999911e+01 9.615359999999999729e+01 9.367740000000000578e+01
1.512452500000000022e+01 1.393663174960000006e+01 9.615399999999999636e+01 9.367730000000000246e+01
1.512885000000000169e+01 1.393669019600000070e+01 9.615309999999999491e+01 9.367719999999999914e+01
1.513317500000000138e+01 1.393674864239999955e+01 9.615340000000000487e+01 9.367700000000000671e+01
1.513750000000000107e+01 1.393683631199999873e+01 9.615260000000000673e+01 9.367700000000000671e+01
1.514182500000000076e+01 1.393692398159999790e+01 9.616039999999999566e+01 9.368059999999999832e+01
1.514615000000000045e+01 1.393698242799999854e+01 9.615959999999999752e+01 9.368040000000000589e+01
1.515047500000000191e+01 1.393707009759999949e+01 9.615949999999999420e+01 9.368009999999999593e+01
1.515479999999999983e+01 1.393712854400000012e+01 9.615860000000000696e+01 9.367990000000000350e+01
1.515912499999999952e+01 1.393721621359999929e+01 9.615869999999999607e+01 9.367969999999999686e+01
1.516344999999999921e+01 1.393730388320000024e+01 9.615789999999999793e+01 9.367950000000000443e+01
1.516777500000000067e+01 1.393736232959999910e+01 9.615800000000000125e+01 9.367929999999999779e+01
1.517210000000000036e+01 1.393744999919999827e+01 9.615720000000000312e+01 9.367919999999999447e+01
1.517642500000000005e+01 1.393750844559999891e+01 9.615739999999999554e+01 9.367910000000000537e+01
1.518074999999999974e+01 1.393759611519999986e+01 9.615659999999999741e+01 9.367900000000000205e+01
1.518507500000000121e+01 1.393765456159999871e+01 9.615689999999999316e+01 9.367879999999999541e+01
1.518940000000000090e+01 1.393771300799999935e+01 9.615609999999999502e+01 9.367870000000000630e+01
1.519372500000000059e+01 1.393780067760000030e+01 9.615630000000000166e+01 9.367860000000000298e+01
1.519805000000000028e+01 1.393785912399999916e+01 9.615550000000000352e+01 9.367849999999999966e+01
1.520237500000000175e+01 1.393794679359999833e+01 9.615579999999999927e+01 9.367839999999999634e+01
1.520670000000000144e+01 1.393800523999999896e+01 9.615500000000000114e+01 9.367829999999999302e+01
1.521102499999999935e+01 1.393809290959999991e+01 9.615519999999999357e+01 9.367810000000000059e+01
1.521534999999999904e+01 1.393815135600000055e+01 9.615449999999999875e+01 9.367799999999999727e+01
1.521967500000000051e+01 1.393820980239999940e+01 9.615470000000000539e+01 9.367789999999999395e+01
1.522400000000000020e+01 1.393829747199999858e+01 9.615389999999999304e+01 9.367780000000000484e+01
1.522832499999999989e+01 1.393835591839999921e+01 9.615420000000000300e+01 9.367770000000000152e+01
1.523264999999999958e+01 1.393841436479999984e+01 9.615340000000000487e+01 9.367759999999999820e+01
1.523697500000000105e+01 1.393850203439999902e+01 9.615370000000000061e+01 9.367749999999999488e+01
1.524130000000000074e+01 1.393856048079999788e+01 9.615290000000000248e+01 9.367740000000000578e+01
1.524562500000000043e+01 1.393861892719999851e+01 9.615309999999999491e+01 9.367730000000000246e+01
1.524995000000000012e+01 1.393873581999999800e+01 9.615900000000000603e+01 9.368059999999999832e+01
1.525427500000000158e+01 1.393879426639999863e+01 9.615930000000000177e+01 9.368030000000000257e+01
1.525860000000000127e+01 1.393885271279999927e+01 9.615819999999999368e+01 9.368000000000000682e+01
1.526292500000000096e+01 1.393894038240000022e+01 9.615840000000000032e+01 9.367980000000000018e+01
1.526725000000000065e+01 1.393899882879999907e+01 9.615739999999999554e+01 9.367959999999999354e+01
1.527157500000000034e+01 1.393908649839999825e+01 9.615770000000000550e+01 9.367950000000000443e+01
1.527590000000000003e+01 1.393917416799999920e+01 9.615680000000000405e+01 9.367929999999999779e+01
1.528022499999999972e+01 1.393923261439999983e+01 9.615709999999999980e+01 9.367919999999999447e+01
1.528454999999999941e+01 1.393929106079999869e+01 9.615619999999999834e+01 9.367910000000000537e+01
1.528887500000000088e+01 1.393937873039999964e+01 9.615649999999999409e+01 9.367889999999999873e+01
1.529320000000000057e+01 1.393943717680000027e+01 9.615560000000000684e+01 9.367879999999999541e+01
1.529752500000000026e+01 1.393952484639999945e+01 9.615590000000000259e+01 9.367870000000000630e+01
1.530184999999999995e+01 1.393958329279999830e+01 9.615510000000000446e+01 9.367860000000000298e+01
1.530617500000000142e+01 1.393964173919999894e+01 9.615540000000000020e+01 9.367849999999999966e+01
1.531050000000000111e+01 1.393972940879999989e+01 9.615460000000000207e+01 9.367839999999999634e+01
1.531482500000000080e+01 1.393978785520000052e+01 9.615489999999999782e+01 9.367829999999999302e+01
1.531915000000000049e+01 1.393984630159999938e+01 9.615399999999999636e+01 9.367820000000000391e+01
1.532347500000000196e+01 1.393993397119999855e+01 9.615430000000000632e+01 9.367810000000000059e+01
1.532780000000000165e+01 1.393999241759999919e+01 9.615349999999999397e+01 9.367799999999999727e+01
1.533212499999999956e+01 1.394005086399999982e+01 9.615380000000000393e+01 9.367789999999999395e+01
1.533644999999999925e+01 1.394010931039999868e+01 9.615300000000000580e+01 9.367780000000000484e+01
1.534077500000000072e+01 1.394019697999999785e+01 9.615330000000000155e+01 9.367770000000000152e+01
1.534510000000000041e+01 1.394025542639999848e+01 9.615250000000000341e+01 9.367759999999999820e+01
1.534942500000000010e+01 1.394031387279999912e+01 9.615279999999999916e+01 9.367749999999999488e+01
1.535374999999999979e+01 1.394040154240000007e+01 9.615200000000000102e+01 9.367740000000000578e+01
1.535807500000000125e+01 1.394048921199999924e+01 9.615890000000000271e+01 9.368030000000000257e+01
1.536240000000000094e+01 1.394054765839999810e+01 9.615819999999999368e+01 9.368009999999999593e+01
1.536672500000000063e+01 1.394060610479999873e+01 9.615810000000000457e+01 9.367990000000000350e+01
1.537105000000000032e+01 1.394069377439999968e+01 9.615730000000000643e+01 9.367969999999999686e+01
1.537537500000000179e+01 1.394075222080000032e+01 9.615739999999999554e+01 9.367950000000000443e+01
1.537970000000000148e+01 1.394083989039999949e+01 9.615659999999999741e+01 9.367929999999999779e+01
1.538402500000000117e+01 1.394089833680000012e+01 9.615680000000000405e+01 9.367919999999999447e+01
1.538834999999999908e+01 1.394095678319999898e+01 9.615600000000000591e+01 9.367910000000000537e+01
1.539267500000000055e+01 1.394104445279999815e+01 9.615619999999999834e+01 9.367889999999999873e+01
1.539700000000000024e+01 1.394110289919999879e+01 9.615550000000000352e+01 9.367879999999999541e+01
1.540132499999999993e+01 1.394116134559999942e+01 9.615569999999999595e+01 9.367870000000000630e+01
1.540564999999999962e+01 1.394121979199999828e+01 9.615489999999999782e+01 9.367860000000000298e+01
1.540997500000000109e+01 1.394130746159999923e+01 9.615519999999999357e+01 9.367849999999999966e+01
1.541430000000000078e+01 1.394136590799999986e+01 9.615439999999999543e+01 9.367839999999999634e+01
1.541862500000000047e+01 1.394142435440000050e+01 9.615470000000000539e+01 9.367829999999999302e+01
1.542295000000000016e+01 1.394148280079999935e+01 9.615389999999999304e+01 9.367820000000000391e+01
1.542727500000000163e+01 1.394157047039999853e+01 9.615409999999999968e+01 9.367810000000000059e+01
1.543160000000000132e+01 1.394162891679999916e+01 9.615340000000000487e+01 9.367799999999999727e+01
1.543592500000000101e+01 1.394168736319999979e+01 9.615359999999999729e+01 9.367789999999999395e+01
1.544025000000000070e+01 1.394174580959999865e+01 9.615290000000000248e+01 9.367780000000000484e+01
1.544457500000000216e+01 1.394183347919999783e+01 9.615309999999999491e+01 9.367770000000000152e+01
1.544890000000000008e+01 1.394189192559999846e+01 9.615240000000000009e+01 9.367759999999999820e+01
1.545322499999999977e+01 1.394195037199999909e+01 9.615260000000000673e+01 9.367749999999999488e+01
1.545754999999999946e+01 1.394200881839999795e+01 9.615189999999999770e+01 9.367740000000000578e+01
1.546187500000000092e+01 1.394206726479999858e+01 9.615210000000000434e+01 9.367730000000000246e+01
1.546620000000000061e+01 1.394215493439999953e+01 9.615709999999999980e+01 9.368040000000000589e+01
1.547052500000000030e+01 1.394224260399999871e+01 9.615739999999999554e+01 9.368009999999999593e+01
1.547484999999999999e+01 1.394230105039999934e+01 9.615630000000000166e+01 9.367990000000000350e+01
1.547917500000000146e+01 1.394235949679999997e+01 9.615659999999999741e+01 9.367969999999999686e+01
1.548350000000000115e+01 1.394244716640000092e+01 9.615560000000000684e+01 9.367950000000000443e+01
1.548782500000000084e+01 1.394250561279999800e+01 9.615590000000000259e+01 9.367929999999999779e+01
1.549215000000000053e+01 1.394256405919999864e+01 9.615500000000000114e+01 9.367919999999999447e+01
1.549647500000000200e+01 1.394265172879999959e+01 9.615529999999999688e+01 9.367910000000000537e+01
1.550080000000000169e+01 1.394271017520000022e+01 9.615449999999999875e+01 9.367900000000000205e+01
1.550512499999999960e+01 1.394276862159999908e+01 9.615479999999999450e+01 9.367889999999999873e+01
1.550944999999999929e+01 1.394282706799999971e+01 9.615389999999999304e+01 9.367879999999999541e+01
1.551377500000000076e+01 1.394291473759999889e+01 9.615420000000000300e+01 9.367870000000000630e+01
1.551810000000000045e+01 1.394297318399999952e+01 9.615340000000000487e+01 9.367860000000000298e+01
1.552242500000000014e+01 1.394303163039999838e+01 9.615370000000000061e+01 9.367849999999999966e+01
1.552674999999999983e+01 1.394309007679999901e+01 9.615290000000000248e+01 9.367839999999999634e+01
1.553107500000000130e+01 1.394314852319999964e+01 9.615319999999999823e+01 9.367829999999999302e+01
1.553540000000000099e+01 1.394320696959999850e+01 9.615240000000000009e+01 9.367820000000000391e+01
1.553972500000000068e+01 1.394329463919999945e+01 9.615269999999999584e+01 9.367810000000000059e+01
1.554405000000000037e+01 1.394335308559999831e+01 9.615189999999999770e+01 9.367799999999999727e+01
1.554837500000000183e+01 1.394341153199999894e+01 9.615219999999999345e+01 9.367789999999999395e+01
1.555270000000000152e+01 1.394346997839999780e+01 9.615139999999999532e+01 9.367789999999999395e+01
1.555702500000000121e+01 1.394352842479999843e+01 9.615170000000000528e+01 9.367770000000000152e+01
1.556135000000000090e+01 1.394358687119999907e+01 9.615089999999999293e+01 9.367770000000000152e+01
1.556567500000000237e+01 1.394367454080000002e+01 9.615120000000000289e+01 9.367759999999999820e+01
1.557000000000000028e+01 1.394373298719999887e+01 9.615040000000000475e+01 9.367749999999999488e+01
1.557432499999999997e+01 1.394382065679999982e+01 9.615659999999999741e+01 9.368059999999999832e+01
1.557864999999999966e+01 1.394387910319999868e+01 9.615579999999999927e+01 9.368040000000000589e+01
1.558297500000000113e+01 1.394393754959999931e+01 9.615579999999999927e+01 9.368019999999999925e+01
1.558730000000000082e+01 1.394399599599999995e+01 9.615500000000000114e+01 9.368000000000000682e+01
1.559162500000000051e+01 1.394408366560000090e+01 9.615510000000000446e+01 9.367980000000000018e+01
1.559595000000000020e+01 1.394414211199999798e+01 9.615430000000000632e+01 9.367969999999999686e+01
1.560027500000000167e+01 1.394420055839999861e+01 9.615449999999999875e+01 9.367950000000000443e+01
1.560460000000000136e+01 1.394425900479999925e+01 9.615380000000000393e+01 9.367940000000000111e+01
1.560892500000000105e+01 1.394434667440000020e+01 9.615399999999999636e+01 9.367929999999999779e+01
1.561325000000000074e+01 1.394440512079999905e+01 9.615319999999999823e+01 9.367919999999999447e+01
1.561757500000000221e+01 1.394446356719999969e+01 9.615340000000000487e+01 9.367910000000000537e+01
1.562190000000000190e+01 1.394452201360000032e+01 9.615269999999999584e+01 9.367900000000000205e+01
1.562622499999999981e+01 1.394458045999999918e+01 9.615290000000000248e+01 9.367889999999999873e+01
1.563054999999999950e+01 1.394463890639999981e+01 9.615219999999999345e+01 9.367879999999999541e+01
1.563487500000000097e+01 1.394472657599999899e+01 9.615240000000000009e+01 9.367879999999999541e+01
1.563920000000000066e+01 1.394478502239999962e+01 9.615170000000000528e+01 9.367870000000000630e+01
1.564352500000000035e+01 1.394484346879999848e+01 9.615189999999999770e+01 9.367860000000000298e+01
1.564785000000000004e+01 1.394490191519999911e+01 9.615120000000000289e+01 9.367849999999999966e+01
1.565217500000000150e+01 1.394496036159999974e+01 9.615139999999999532e+01 9.367839999999999634e+01
1.565650000000000119e+01 1.394501880799999860e+01 9.615070000000000050e+01 9.367829999999999302e+01
1.566082500000000088e+01 1.394507725439999923e+01 9.615099999999999625e+01 9.367820000000000391e+01
1.566515000000000057e+01 1.394513570079999987e+01 9.615019999999999811e+01 9.367820000000000391e+01
1.566947500000000204e+01 1.394522337039999904e+01 9.615049999999999386e+01 9.367810000000000059e+01
1.567380000000000173e+01 1.394528181679999967e+01 9.614969999999999573e+01 9.367799999999999727e+01
1.567812500000000142e+01 1.394534026319999853e+01 9.615000000000000568e+01 9.367789999999999395e+01
1.568244999999999933e+01 1.394539870959999917e+01 9.615439999999999543e+01 9.368080000000000496e+01
1.568677499999999903e+01 1.394548637920000012e+01 9.615460000000000207e+01 9.368059999999999832e+01
1.569110000000000049e+01 1.394554482560000075e+01 9.615359999999999729e+01 9.368040000000000589e+01
1.569542500000000018e+01 1.394560327199999961e+01 9.615380000000000393e+01 9.368019999999999925e+01
1.569974999999999987e+01 1.394566171840000024e+01 9.615290000000000248e+01 9.368009999999999593e+01
1.570407499999999956e+01 1.394574938799999941e+01 9.615319999999999823e+01 9.367990000000000350e+01
1.570840000000000103e+01 1.394580783440000005e+01 9.615240000000000009e+01 9.367980000000000018e+01
1.571272500000000072e+01 1.394586628079999890e+01 9.615260000000000673e+01 9.367969999999999686e+01
1.571705000000000041e+01 1.394592472719999954e+01 9.615179999999999438e+01 9.367959999999999354e+01
1.572137500000000010e+01 1.394598317360000017e+01 9.615210000000000434e+01 9.367950000000000443e+01
1.572570000000000157e+01 1.394604161999999903e+01 9.615130000000000621e+01 9.367940000000000111e+01
1.573002500000000126e+01 1.394610006639999966e+01 9.615160000000000196e+01 9.367929999999999779e+01
1.573435000000000095e+01 1.394615851280000030e+01 9.615080000000000382e+01 9.367919999999999447e+01
1.573867499999999886e+01 1.394624618239999947e+01 9.615109999999999957e+01 9.367910000000000537e+01
1.574300000000000033e+01 1.394627540559999979e+01 9.615030000000000143e+01 9.367910000000000537e+01
1.574732500000000002e+01 1.394636307519999896e+01 9.615059999999999718e+01 9.367900000000000205e+01
1.575164999999999971e+01 1.394642152159999959e+01 9.614990000000000236e+01 9.367889999999999873e+01
1.575597499999999940e+01 1.394647996799999845e+01 9.615009999999999479e+01 9.367879999999999541e+01
1.576030000000000086e+01 1.394653841439999908e+01 9.614939999999999998e+01 9.367870000000000630e+01
1.576462500000000055e+01 1.394659686079999972e+01 9.614960000000000662e+01 9.367860000000000298e+01
1.576895000000000024e+01 1.394665530719999857e+01 9.614889999999999759e+01 9.367860000000000298e+01
1.577327499999999993e+01 1.394671375359999921e+01 9.614919999999999334e+01 9.367849999999999966e+01
1.577760000000000140e+01 1.394677219999999984e+01 9.614839999999999520e+01 9.367839999999999634e+01
1.578192500000000109e+01 1.394683064639999870e+01 9.614870000000000516e+01 9.367829999999999302e+01
1.578625000000000078e+01 1.394688909279999933e+01 9.614799999999999613e+01 9.367829999999999302e+01
1.579057500000000047e+01 1.394697676239999851e+01 9.615319999999999823e+01 9.368099999999999739e+01
1.579490000000000194e+01 1.394700598560000060e+01 9.615250000000000341e+01 9.368080000000000496e+01
1.579922500000000163e+01 1.394709365519999977e+01 9.615250000000000341e+01 9.368059999999999832e+01
1.580354999999999954e+01 1.394715210159999863e+01 9.615170000000000528e+01 9.368040000000000589e+01
1.580787499999999923e+01 1.394721054799999926e+01 9.615179999999999438e+01 9.368030000000000257e+01
1.581220000000000070e+01 1.394726899439999990e+01 9.615109999999999957e+01 9.368009999999999593e+01
1.581652500000000039e+01 1.394732744079999875e+01 9.615130000000000621e+01 9.368000000000000682e+01
1.582085000000000008e+01 1.394738588719999939e+01 9.615059999999999718e+01 9.367990000000000350e+01
1.582517499999999977e+01 1.394747355679999856e+01 9.615070000000000050e+01 9.367980000000000018e+01
1.582950000000000124e+01 1.394753200319999920e+01 9.615009999999999479e+01 9.367969999999999686e+01
1.583382500000000093e+01 1.394759044959999805e+01 9.615019999999999811e+01 9.367959999999999354e+01
1.583815000000000062e+01 1.394764889599999869e+01 9.614960000000000662e+01 9.367950000000000443e+01
1.584247500000000031e+01 1.394770734239999932e+01 9.614979999999999905e+01 9.367950000000000443e+01
1.584680000000000177e+01 1.394776578879999818e+01 9.614910000000000423e+01 9.367940000000000111e+01
1.585112500000000146e+01 1.394782423519999881e+01 9.614929999999999666e+01 9.367929999999999779e+01
1.585545000000000115e+01 1.394788268159999944e+01 9.614860000000000184e+01 9.367919999999999447e+01
1.585977499999999907e+01 1.394794112799999830e+01 9.614879999999999427e+01 9.367910000000000537e+01
1.586410000000000053e+01 1.394799957439999893e+01 9.614809999999999945e+01 9.367910000000000537e+01
1.586842500000000022e+01 1.394805802079999957e+01 9.614830000000000609e+01 9.367900000000000205e+01
1.587274999999999991e+01 1.394811646719999843e+01 9.614759999999999707e+01 9.367889999999999873e+01
1.587707499999999960e+01 1.394817491359999906e+01 9.614790000000000703e+01 9.367879999999999541e+01
1.588140000000000107e+01 1.394823335999999969e+01 9.614719999999999800e+01 9.367879999999999541e+01
1.588572500000000076e+01 1.394829180639999855e+01 9.614740000000000464e+01 9.367870000000000630e+01
1.589005000000000045e+01 1.394835025279999918e+01 9.614669999999999561e+01 9.367860000000000298e+01
1.589437500000000014e+01 1.394840869919999982e+01 9.614690000000000225e+01 9.367860000000000298e+01
1.589870000000000161e+01 1.394846714560000045e+01 9.615149999999999864e+01 9.368149999999999977e+01
1.590302500000000130e+01 1.394852559199999931e+01 9.615179999999999438e+01 9.368129999999999313e+01
1.590735000000000099e+01 1.394858403839999994e+01 9.615080000000000382e+01 9.368110000000000070e+01
1.591167500000000068e+01 1.394864248480000057e+01 9.615099999999999625e+01 9.368089999999999407e+01
1.591600000000000215e+01 1.394870093119999943e+01 9.615019999999999811e+01 9.368070000000000164e+01
1.592032500000000006e+01 1.394878860079999860e+01 9.615040000000000475e+01 9.368059999999999832e+01
1.592464999999999975e+01 1.394881782400000070e+01 9.614960000000000662e+01 9.368049999999999500e+01
1.592897499999999944e+01 1.394890549359999987e+01 9.614990000000000236e+01 9.368040000000000589e+01
1.593330000000000091e+01 1.394896393999999873e+01 9.614910000000000423e+01 9.368030000000000257e+01
1.593762500000000060e+01 1.394902238639999936e+01 9.614939999999999998e+01 9.368019999999999925e+01
1.594195000000000029e+01 1.394908083280000000e+01 9.614860000000000184e+01 9.368009999999999593e+01
1.594627499999999998e+01 1.394913927919999885e+01 9.614889999999999759e+01 9.368000000000000682e+01
1.595060000000000144e+01 1.394919772559999949e+01 9.614820000000000277e+01 9.368000000000000682e+01
1.595492500000000113e+01 1.394925617200000012e+01 9.614839999999999520e+01 9.367990000000000350e+01
1.595925000000000082e+01 1.394928539519999866e+01 9.614770000000000039e+01 9.367980000000000018e+01
1.596357500000000051e+01 1.394937306479999961e+01 9.614790000000000703e+01 9.367969999999999686e+01
1.596790000000000198e+01 1.394940228799999815e+01 9.614719999999999800e+01 9.367969999999999686e+01
1.597222500000000167e+01 1.394946073439999878e+01 9.614749999999999375e+01 9.367959999999999354e+01
1.597654999999999959e+01 1.394951918079999942e+01 9.614679999999999893e+01 9.367950000000000443e+01
1.598087499999999928e+01 1.394957762719999828e+01 9.614700000000000557e+01 9.367940000000000111e+01
1.598520000000000074e+01 1.394963607359999891e+01 9.614629999999999654e+01 9.367940000000000111e+01
1.598952500000000043e+01 1.394969451999999954e+01 9.614660000000000650e+01 9.367929999999999779e+01
1.599385000000000012e+01 1.394975296639999840e+01 9.614589999999999748e+01 9.367919999999999447e+01
1.599817499999999981e+01 1.394981141279999903e+01 9.614610000000000412e+01 9.367919999999999447e+01
1.600250000000000128e+01 1.394986985919999967e+01 9.614539999999999509e+01 9.367910000000000537e+01
1.600682499999999919e+01 1.394992830560000030e+01 9.615040000000000475e+01 9.368160000000000309e+01
1.601115000000000066e+01 1.394998675199999916e+01 9.614969999999999573e+01 9.368139999999999645e+01
1.601547499999999857e+01 1.395004519839999979e+01 9.614979999999999905e+01 9.368129999999999313e+01
1.601980000000000004e+01 1.395010364480000042e+01 9.614900000000000091e+01 9.368110000000000070e+01
1.602412500000000151e+01 1.395016209119999928e+01 9.614910000000000423e+01 9.368089999999999407e+01
1.602844999999999942e+01 1.395022053759999991e+01 9.614839999999999520e+01 9.368080000000000496e+01
1.603277500000000089e+01 1.395027898400000055e+01 9.614860000000000184e+01 9.368070000000000164e+01
1.603710000000000235e+01 1.395033743039999941e+01 9.614790000000000703e+01 9.368059999999999832e+01
1.604142500000000027e+01 1.395039587680000004e+01 9.614809999999999945e+01 9.368049999999999500e+01
1.604575000000000173e+01 1.395045432320000067e+01 9.614740000000000464e+01 9.368040000000000589e+01
1.605007499999999965e+01 1.395051276959999953e+01 9.614759999999999707e+01 9.368040000000000589e+01
1.605440000000000111e+01 1.395057121600000016e+01 9.614700000000000557e+01 9.368030000000000257e+01
1.605872500000000258e+01 1.395062966239999902e+01 9.614709999999999468e+01 9.368019999999999925e+01
1.606305000000000049e+01 1.395068810879999788e+01 9.614650000000000318e+01 9.368009999999999593e+01
1.606737499999999841e+01 1.395074655519999851e+01 9.614669999999999561e+01 9.368009999999999593e+01
1.607169999999999987e+01 1.395080500159999914e+01 9.614600000000000080e+01 9.368000000000000682e+01
1.607602500000000134e+01 1.395086344799999800e+01 9.614619999999999322e+01 9.367990000000000350e+01
1.608034999999999926e+01 1.395092189439999864e+01 9.614560000000000173e+01 9.367980000000000018e+01
1.608467500000000072e+01 1.395095111759999895e+01 9.614579999999999416e+01 9.367980000000000018e+01
1.608900000000000219e+01 1.395100956399999959e+01 9.614509999999999934e+01 9.367969999999999686e+01
1.609332500000000010e+01 1.395106801040000022e+01 9.614530000000000598e+01 9.367959999999999354e+01
1.609765000000000157e+01 1.395112645679999908e+01 9.614470000000000027e+01 9.367959999999999354e+01
1.610197499999999948e+01 1.395118490319999971e+01 9.614490000000000691e+01 9.367950000000000443e+01
1.610630000000000095e+01 1.395124334960000034e+01 9.614419999999999789e+01 9.367940000000000111e+01
1.611062500000000242e+01 1.395130179599999920e+01 9.614449999999999363e+01 9.367940000000000111e+01
1.611495000000000033e+01 1.395136024239999983e+01 9.614830000000000609e+01 9.368189999999999884e+01
1.611927500000000180e+01 1.395141868879999869e+01 9.614849999999999852e+01 9.368170000000000641e+01
1.612360000000000326e+01 1.395147713519999932e+01 9.614770000000000039e+01 9.368149999999999977e+01
1.612792500000000118e+01 1.395153558159999818e+01 9.614780000000000371e+01 9.368129999999999313e+01
1.613224999999999909e+01 1.395159402799999881e+01 9.614700000000000557e+01 9.368120000000000402e+01
1.613657500000000056e+01 1.395165247439999945e+01 9.614719999999999800e+01 9.368110000000000070e+01
1.614090000000000202e+01 1.395171092079999831e+01 9.614650000000000318e+01 9.368099999999999739e+01
1.614522499999999994e+01 1.395176936719999894e+01 9.614669999999999561e+01 9.368089999999999407e+01
1.614955000000000140e+01 1.395182781359999957e+01 9.614600000000000080e+01 9.368080000000000496e+01
1.615387499999999932e+01 1.395188625999999843e+01 9.614629999999999654e+01 9.368070000000000164e+01
1.615820000000000078e+01 1.395191548320000052e+01 9.614560000000000173e+01 9.368059999999999832e+01
1.616252500000000225e+01 1.395197392959999938e+01 9.614579999999999416e+01 9.368059999999999832e+01
1.616685000000000016e+01 1.395203237600000001e+01 9.614509999999999934e+01 9.368049999999999500e+01
1.617117500000000163e+01 1.395209082240000065e+01 9.614530000000000598e+01 9.368040000000000589e+01
1.617550000000000310e+01 1.395214926879999950e+01 9.614470000000000027e+01 9.368040000000000589e+01
1.617982500000000101e+01 1.395220771520000014e+01 9.614490000000000691e+01 9.368030000000000257e+01
1.618414999999999893e+01 1.395226616159999899e+01 9.614419999999999789e+01 9.368019999999999925e+01
1.618847500000000039e+01 1.395229538479999931e+01 9.614449999999999363e+01 9.368009999999999593e+01
1.619280000000000186e+01 1.395235383119999995e+01 9.614379999999999882e+01 9.368009999999999593e+01
1.619712499999999977e+01 1.395241227759999880e+01 9.614400000000000546e+01 9.368000000000000682e+01
1.620145000000000124e+01 1.395247072399999944e+01 9.614339999999999975e+01 9.367990000000000350e+01
1.620577499999999915e+01 1.395252917040000007e+01 9.614360000000000639e+01 9.367990000000000350e+01
1.621010000000000062e+01 1.395255839359999861e+01 9.614289999999999736e+01 9.367980000000000018e+01
1.621442500000000209e+01 1.395261683999999924e+01 9.614319999999999311e+01 9.367969999999999686e+01
1.621875000000000000e+01 1.395267528639999810e+01 9.614249999999999829e+01 9.367969999999999686e+01
1.622307500000000147e+01 1.395273373279999873e+01 9.614759999999999707e+01 9.368210000000000548e+01
1.622739999999999938e+01 1.395279217919999937e+01 9.614690000000000225e+01 9.368189999999999884e+01
1.623172500000000085e+01 1.395285062559999822e+01 9.614690000000000225e+01 9.368179999999999552e+01
1.623605000000000231e+01 1.395290907199999886e+01 9.614619999999999322e+01 9.368160000000000309e+01
1.624037500000000023e+01 1.395296751839999949e+01 9.614629999999999654e+01 9.368149999999999977e+01
1.624469999999999814e+01 1.395302596480000012e+01 9.614570000000000505e+01 9.368139999999999645e+01
1.624902499999999961e+01 1.395308441119999898e+01 9.614579999999999416e+01 9.368129999999999313e+01
1.625335000000000107e+01 1.395314285759999962e+01 9.614520000000000266e+01 9.368120000000000402e+01
1.625767499999999899e+01 1.395320130400000025e+01 9.614530000000000598e+01 9.368110000000000070e+01
1.626200000000000045e+01 1.395323052719999879e+01 9.614470000000000027e+01 9.368099999999999739e+01
1.626632500000000192e+01 1.395328897359999942e+01 9.614490000000000691e+01 9.368089999999999407e+01
1.627064999999999984e+01 1.395334741999999828e+01 9.614419999999999789e+01 9.368089999999999407e+01
1.627497500000000130e+01 1.395340586639999891e+01 9.614440000000000452e+01 9.368080000000000496e+01
1.627929999999999922e+01 1.395346431279999955e+01 9.614379999999999882e+01 9.368070000000000164e+01
1.628362500000000068e+01 1.395349353599999986e+01 9.614400000000000546e+01 9.368059999999999832e+01
1.628795000000000215e+01 1.395355198240000050e+01 9.614339999999999975e+01 9.368059999999999832e+01
1.629227500000000006e+01 1.395361042879999935e+01 9.614360000000000639e+01 9.368049999999999500e+01
1.629660000000000153e+01 1.395366887519999999e+01 9.614300000000000068e+01 9.368049999999999500e+01
1.630092500000000300e+01 1.395372732160000062e+01 9.614319999999999311e+01 9.368040000000000589e+01
1.630525000000000091e+01 1.395375654479999916e+01 9.614249999999999829e+01 9.368030000000000257e+01
1.630957499999999882e+01 1.395381499119999980e+01 9.614270000000000493e+01 9.368030000000000257e+01
1.631390000000000029e+01 1.395387343759999865e+01 9.614209999999999923e+01 9.368019999999999925e+01
1.631822500000000176e+01 1.395393188399999929e+01 9.614230000000000587e+01 9.368009999999999593e+01
1.632254999999999967e+01 1.395396110719999783e+01 9.614170000000000016e+01 9.368009999999999593e+01
1.632687500000000114e+01 1.395401955359999846e+01 9.614190000000000680e+01 9.368000000000000682e+01
1.633119999999999905e+01 1.395407799999999909e+01 9.614549999999999841e+01 9.368250000000000455e+01
1.633552500000000052e+01 1.395413644639999795e+01 9.614570000000000505e+01 9.368240000000000123e+01
1.633985000000000198e+01 1.395419489279999858e+01 9.614490000000000691e+01 9.368219999999999459e+01
1.634417499999999990e+01 1.395425333919999922e+01 9.614499999999999602e+01 9.368200000000000216e+01
1.634850000000000136e+01 1.395431178559999807e+01 9.614430000000000121e+01 9.368189999999999884e+01
1.635282500000000283e+01 1.395437023199999871e+01 9.614449999999999363e+01 9.368179999999999552e+01
1.635715000000000074e+01 1.395439945519999903e+01 9.614379999999999882e+01 9.368170000000000641e+01
1.636147499999999866e+01 1.395445790159999966e+01 9.614400000000000546e+01 9.368160000000000309e+01
1.636580000000000013e+01 1.395451634800000029e+01 9.614329999999999643e+01 9.368149999999999977e+01
1.637012500000000159e+01 1.395457479439999915e+01 9.614350000000000307e+01 9.368149999999999977e+01
1.637444999999999951e+01 1.395463324079999978e+01 9.614289999999999736e+01 9.368139999999999645e+01
1.637877500000000097e+01 1.395466246400000010e+01 9.614310000000000400e+01 9.368129999999999313e+01
1.638309999999999889e+01 1.395472091039999896e+01 9.614239999999999498e+01 9.368129999999999313e+01
1.638742500000000035e+01 1.395477935679999959e+01 9.614260000000000161e+01 9.368120000000000402e+01
1.639175000000000182e+01 1.395483780320000022e+01 9.614199999999999591e+01 9.368110000000000070e+01
1.639607499999999973e+01 1.395486702639999876e+01 9.614220000000000255e+01 9.368110000000000070e+01
1.640040000000000120e+01 1.395492547279999940e+01 9.614159999999999684e+01 9.368099999999999739e+01
1.640472500000000267e+01 1.395498391919999825e+01 9.614180000000000348e+01 9.368099999999999739e+01
1.640905000000000058e+01 1.395504236559999889e+01 9.614109999999999445e+01 9.368089999999999407e+01
1.641337500000000205e+01 1.395507158879999920e+01 9.614140000000000441e+01 9.368080000000000496e+01
1.641769999999999996e+01 1.395513003519999984e+01 9.614069999999999538e+01 9.368080000000000496e+01
1.642202500000000143e+01 1.395518848160000047e+01 9.614090000000000202e+01 9.368070000000000164e+01
1.642634999999999934e+01 1.395521770479999901e+01 9.614029999999999632e+01 9.368070000000000164e+01
1.643067500000000081e+01 1.395527615119999965e+01 9.614050000000000296e+01 9.368059999999999832e+01
1.643499999999999872e+01 1.395533459759999850e+01 9.613989999999999725e+01 9.368059999999999832e+01
1.643932500000000019e+01 1.395539304399999914e+01 9.614459999999999695e+01 9.368280000000000030e+01
1.644365000000000165e+01 1.395545149039999977e+01 9.614400000000000546e+01 9.368269999999999698e+01
1.644797499999999957e+01 1.395550993679999863e+01 9.614400000000000546e+01 9.368250000000000455e+01
1.645230000000000103e+01 1.395553915999999894e+01 9.614329999999999643e+01 9.368240000000000123e+01
1.645662500000000250e+01 1.395559760639999780e+01 9.614339999999999975e+01 9.368219999999999459e+01
1.646095000000000041e+01 1.395565605279999843e+01 9.614279999999999404e+01 9.368210000000000548e+01
1.646527500000000188e+01 1.395571449919999907e+01 9.614289999999999736e+01 9.368200000000000216e+01
1.646959999999999980e+01 1.395577294559999793e+01 9.614230000000000587e+01 9.368200000000000216e+01
1.647392500000000126e+01 1.395583139199999856e+01 9.614239999999999498e+01 9.368189999999999884e+01
1.647824999999999918e+01 1.395586061519999888e+01 9.614190000000000680e+01 9.368179999999999552e+01
1.648257500000000064e+01 1.395591906159999951e+01 9.614199999999999591e+01 9.368170000000000641e+01
1.648689999999999856e+01 1.395597750800000014e+01 9.614140000000000441e+01 9.368170000000000641e+01
1.649122500000000002e+01 1.395603595439999900e+01 9.614159999999999684e+01 9.368160000000000309e+01
1.649555000000000149e+01 1.395609440079999963e+01 9.614100000000000534e+01 9.368149999999999977e+01
1.649987499999999940e+01 1.395612362399999995e+01 9.614119999999999777e+01 9.368149999999999977e+01
1.650420000000000087e+01 1.395618207039999881e+01 9.614060000000000628e+01 9.368139999999999645e+01
1.650852500000000234e+01 1.395624051679999944e+01 9.614069999999999538e+01 9.368129999999999313e+01
1.651285000000000025e+01 1.395626973999999976e+01 9.614019999999999300e+01 9.368129999999999313e+01
1.651717500000000172e+01 1.395632818639999861e+01 9.614029999999999632e+01 9.368120000000000402e+01
1.652149999999999963e+01 1.395638663279999925e+01 9.613970000000000482e+01 9.368120000000000402e+01
1.652582500000000110e+01 1.395644507919999810e+01 9.613989999999999725e+01 9.368110000000000070e+01
1.653015000000000256e+01 1.395647430240000020e+01 9.613930000000000575e+01 9.368099999999999739e+01
1.653447500000000048e+01 1.395653274879999906e+01 9.613949999999999818e+01 9.368099999999999739e+01
1.653879999999999839e+01 1.395659119519999969e+01 9.613890000000000668e+01 9.368089999999999407e+01
1.654312499999999986e+01 1.395662041839999823e+01 9.613909999999999911e+01 9.368089999999999407e+01
1.654745000000000132e+01 1.395667886479999886e+01 9.614289999999999736e+01 9.368300000000000693e+01
1.655177499999999924e+01 1.395673731119999950e+01 9.614310000000000400e+01 9.368290000000000362e+01
1.655610000000000070e+01 1.395679575759999835e+01 9.614230000000000587e+01 9.368269999999999698e+01
1.656042500000000217e+01 1.395685420399999899e+01 9.614239999999999498e+01 9.368259999999999366e+01
1.656475000000000009e+01 1.395688342719999930e+01 9.614170000000000016e+01 9.368250000000000455e+01
1.656907500000000155e+01 1.395694187359999994e+01 9.614190000000000680e+01 9.368240000000000123e+01
1.657339999999999947e+01 1.395700032000000057e+01 9.614119999999999777e+01 9.368229999999999791e+01
1.657772500000000093e+01 1.395705876639999943e+01 9.614140000000000441e+01 9.368219999999999459e+01
1.658205000000000240e+01 1.395711721279999828e+01 9.614079999999999870e+01 9.368210000000000548e+01
1.658637500000000031e+01 1.395714643599999860e+01 9.614100000000000534e+01 9.368200000000000216e+01
1.659070000000000178e+01 1.395720488239999924e+01 9.614039999999999964e+01 9.368200000000000216e+01
1.659502500000000325e+01 1.395726332879999987e+01 9.614060000000000628e+01 9.368189999999999884e+01
1.659935000000000116e+01 1.395732177519999873e+01 9.613989999999999725e+01 9.368179999999999552e+01
1.660367499999999907e+01 1.395735099839999904e+01 9.614010000000000389e+01 9.368179999999999552e+01
1.660800000000000054e+01 1.395740944479999968e+01 9.613949999999999818e+01 9.368170000000000641e+01
1.661232500000000201e+01 1.395746789119999853e+01 9.613970000000000482e+01 9.368170000000000641e+01
1.661664999999999992e+01 1.395749711439999885e+01 9.613909999999999911e+01 9.368160000000000309e+01
1.662097500000000139e+01 1.395755556079999948e+01 9.613930000000000575e+01 9.368149999999999977e+01
1.662529999999999930e+01 1.395761400720000012e+01 9.613870000000000005e+01 9.368149999999999977e+01
1.662962500000000077e+01 1.395764323039999866e+01 9.613890000000000668e+01 9.368139999999999645e+01
1.663395000000000223e+01 1.395770167679999929e+01 9.613830000000000098e+01 9.368139999999999645e+01
1.663827500000000015e+01 1.395776012319999992e+01 9.613849999999999341e+01 9.368129999999999313e+01
1.664260000000000161e+01 1.395778934640000024e+01 9.613790000000000191e+01 9.368129999999999313e+01
1.664692500000000308e+01 1.395784779280000087e+01 9.613809999999999434e+01 9.368120000000000402e+01
1.665125000000000099e+01 1.395787701599999941e+01 9.613750000000000284e+01 9.368120000000000402e+01
1.665557499999999891e+01 1.395796468559999859e+01 9.614170000000000016e+01 9.368340000000000600e+01
1.665990000000000038e+01 1.395799390879999891e+01 9.614100000000000534e+01 9.368330000000000268e+01
1.666422500000000184e+01 1.395805235519999954e+01 9.614109999999999445e+01 9.368309999999999604e+01
1.666854999999999976e+01 1.395811080160000017e+01 9.614039999999999964e+01 9.368300000000000693e+01
1.667287500000000122e+01 1.395816924799999903e+01 9.614050000000000296e+01 9.368290000000000362e+01
1.667719999999999914e+01 1.395819847119999935e+01 9.613989999999999725e+01 9.368280000000000030e+01
1.668152500000000060e+01 1.395825691759999820e+01 9.614000000000000057e+01 9.368269999999999698e+01
1.668585000000000207e+01 1.395831536399999884e+01 9.613939999999999486e+01 9.368259999999999366e+01
1.669017499999999998e+01 1.395837381039999947e+01 9.613960000000000150e+01 9.368250000000000455e+01
1.669450000000000145e+01 1.395840303359999979e+01 9.613899999999999579e+01 9.368250000000000455e+01
1.669882500000000292e+01 1.395846148000000042e+01 9.613909999999999911e+01 9.368240000000000123e+01
1.670315000000000083e+01 1.395851992639999928e+01 9.613859999999999673e+01 9.368229999999999791e+01
1.670747500000000230e+01 1.395854914959999959e+01 9.613870000000000005e+01 9.368229999999999791e+01
1.671180000000000021e+01 1.395860759599999845e+01 9.613819999999999766e+01 9.368219999999999459e+01
1.671612500000000168e+01 1.395866604239999909e+01 9.613830000000000098e+01 9.368210000000000548e+01
1.672044999999999959e+01 1.395869526559999940e+01 9.613779999999999859e+01 9.368210000000000548e+01
1.672477500000000106e+01 1.395875371199999826e+01 9.613790000000000191e+01 9.368200000000000216e+01
1.672909999999999897e+01 1.395881215839999889e+01 9.613739999999999952e+01 9.368189999999999884e+01
1.673342500000000044e+01 1.395884138159999921e+01 9.613760000000000616e+01 9.368189999999999884e+01
1.673775000000000190e+01 1.395889982799999984e+01 9.613700000000000045e+01 9.368179999999999552e+01
1.674207499999999982e+01 1.395895827439999870e+01 9.613720000000000709e+01 9.368179999999999552e+01
1.674640000000000128e+01 1.395898749759999902e+01 9.613660000000000139e+01 9.368170000000000641e+01
1.675072500000000275e+01 1.395904594399999965e+01 9.613679999999999382e+01 9.368170000000000641e+01
1.675505000000000067e+01 1.395907516719999997e+01 9.613620000000000232e+01 9.368160000000000309e+01
1.675937500000000213e+01 1.395913361359999882e+01 9.613639999999999475e+01 9.368149999999999977e+01
1.676370000000000005e+01 1.395919205999999946e+01 9.614010000000000389e+01 9.368380000000000507e+01
1.676802500000000151e+01 1.395925050640000009e+01 9.614019999999999300e+01 9.368359999999999843e+01
1.677234999999999943e+01 1.395927972959999863e+01 9.613949999999999818e+01 9.368349999999999511e+01
1.677667500000000089e+01 1.395933817599999927e+01 9.613960000000000150e+01 9.368330000000000268e+01
1.678099999999999881e+01 1.395939662239999990e+01 9.613890000000000668e+01 9.368319999999999936e+01
1.678532500000000027e+01 1.395945506879999876e+01 9.613909999999999911e+01 9.368309999999999604e+01
1.678965000000000174e+01 1.395948429200000085e+01 9.613840000000000430e+01 9.368300000000000693e+01
1.679397499999999965e+01 1.395954273839999793e+01 9.613859999999999673e+01 9.368300000000000693e+01
1.679830000000000112e+01 1.395960118479999856e+01 9.613800000000000523e+01 9.368290000000000362e+01
1.680262499999999903e+01 1.395963040799999888e+01 9.613819999999999766e+01 9.368280000000000030e+01
1.680695000000000050e+01 1.395968885439999951e+01 9.613760000000000616e+01 9.368269999999999698e+01
1.681127500000000197e+01 1.395974730080000015e+01 9.613779999999999859e+01 9.368269999999999698e+01
1.681559999999999988e+01 1.395977652399999869e+01 9.613720000000000709e+01 9.368259999999999366e+01
1.681992500000000135e+01 1.395983497039999932e+01 9.613739999999999952e+01 9.368259999999999366e+01
1.682425000000000281e+01 1.395989341679999818e+01 9.613679999999999382e+01 9.368250000000000455e+01
1.682857500000000073e+01 1.395992264000000027e+01 9.613700000000000045e+01 9.368240000000000123e+01
1.683289999999999864e+01 1.395998108639999913e+01 9.613639999999999475e+01 9.368240000000000123e+01
1.683722500000000011e+01 1.396001030959999945e+01 9.613660000000000139e+01 9.368229999999999791e+01
1.684155000000000157e+01 1.396006875599999830e+01 9.613599999999999568e+01 9.368229999999999791e+01
1.684587499999999949e+01 1.396012720239999894e+01 9.613620000000000232e+01 9.368219999999999459e+01
1.685020000000000095e+01 1.396015642559999925e+01 9.613559999999999661e+01 9.368219999999999459e+01
1.685452499999999887e+01 1.396021487199999989e+01 9.613580000000000325e+01 9.368210000000000548e+01
1.685885000000000034e+01 1.396024409519999843e+01 9.613519999999999754e+01 9.368210000000000548e+01
1.686317500000000180e+01 1.396030254159999906e+01 9.613540000000000418e+01 9.368200000000000216e+01
1.686749999999999972e+01 1.396033176479999938e+01 9.613479999999999848e+01 9.368200000000000216e+01
1.687182500000000118e+01 1.396039021119999823e+01 9.613909999999999911e+01 9.368410000000000082e+01
1.687615000000000265e+01 1.396044865759999887e+01 9.613849999999999341e+01 9.368399999999999750e+01
1.688047500000000056e+01 1.396050710399999950e+01 9.613859999999999673e+01 9.368380000000000507e+01
1.688480000000000203e+01 1.396053632719999982e+01 9.613790000000000191e+01 9.368370000000000175e+01
1.688912499999999994e+01 1.396059477359999867e+01 9.613800000000000523e+01 9.368359999999999843e+01
1.689345000000000141e+01 1.396065321999999931e+01 9.613739999999999952e+01 9.368349999999999511e+01
1.689777499999999932e+01 1.396068244319999962e+01 9.613750000000000284e+01 9.368340000000000600e+01
1.690210000000000079e+01 1.396074088959999848e+01 9.613700000000000045e+01 9.368330000000000268e+01
1.690642499999999870e+01 1.396079933599999912e+01 9.613710000000000377e+01 9.368330000000000268e+01
1.691075000000000017e+01 1.396082855919999943e+01 9.613660000000000139e+01 9.368319999999999936e+01
1.691507500000000164e+01 1.396088700560000007e+01 9.613670000000000471e+01 9.368309999999999604e+01
1.691939999999999955e+01 1.396094545200000070e+01 9.613609999999999900e+01 9.368309999999999604e+01
1.692372500000000102e+01 1.396097467519999924e+01 9.613630000000000564e+01 9.368300000000000693e+01
1.692805000000000248e+01 1.396103312159999987e+01 9.613569999999999993e+01 9.368290000000000362e+01
1.693237500000000040e+01 1.396106234480000019e+01 9.613590000000000657e+01 9.368290000000000362e+01
1.693670000000000186e+01 1.396112079120000082e+01 9.613540000000000418e+01 9.368280000000000030e+01
1.694102499999999978e+01 1.396117923759999790e+01 9.613549999999999329e+01 9.368280000000000030e+01
1.694535000000000124e+01 1.396120846080000000e+01 9.613500000000000512e+01 9.368269999999999698e+01
1.694967499999999916e+01 1.396126690719999885e+01 9.613509999999999422e+01 9.368269999999999698e+01
1.695400000000000063e+01 1.396129613039999917e+01 9.613460000000000605e+01 9.368259999999999366e+01
1.695832499999999854e+01 1.396135457679999803e+01 9.613469999999999516e+01 9.368259999999999366e+01
1.696265000000000001e+01 1.396138380000000012e+01 9.613420000000000698e+01 9.368250000000000455e+01
1.696697500000000147e+01 1.396144224639999898e+01 9.613439999999999941e+01 9.368250000000000455e+01
1.697129999999999939e+01 1.396147146959999930e+01 9.613379999999999370e+01 9.368240000000000123e+01
1.697562500000000085e+01 1.396152991599999815e+01 9.613400000000000034e+01 9.368240000000000123e+01
1.697995000000000232e+01 1.396158836239999879e+01 9.613739999999999952e+01 9.368449999999999989e+01
1.698427500000000023e+01 1.396161758559999910e+01 9.613750000000000284e+01 9.368439999999999657e+01
1.698860000000000170e+01 1.396167603199999974e+01 9.613679999999999382e+01 9.368420000000000414e+01
1.699292499999999961e+01 1.396173447840000037e+01 9.613689999999999714e+01 9.368410000000000082e+01
1.699725000000000108e+01 1.396176370159999891e+01 9.613630000000000564e+01 9.368399999999999750e+01
1.700157500000000255e+01 1.396182214799999954e+01 9.613639999999999475e+01 9.368389999999999418e+01
1.700590000000000046e+01 1.396188059439999840e+01 9.613580000000000325e+01 9.368380000000000507e+01
1.701022499999999837e+01 1.396190981760000049e+01 9.613599999999999568e+01 9.368380000000000507e+01
1.701454999999999984e+01 1.396196826399999935e+01 9.613540000000000418e+01 9.368370000000000175e+01
1.701887500000000131e+01 1.396202671039999821e+01 9.613549999999999329e+01 9.368359999999999843e+01
1.702319999999999922e+01 1.396205593359999853e+01 9.613500000000000512e+01 9.368359999999999843e+01
1.702752500000000069e+01 1.396211437999999916e+01 9.613509999999999422e+01 9.368349999999999511e+01
1.703185000000000215e+01 1.396214360319999948e+01 9.613460000000000605e+01 9.368349999999999511e+01
1.703617500000000007e+01 1.396220204959999833e+01 9.613469999999999516e+01 9.368340000000000600e+01
1.704050000000000153e+01 1.396226049599999897e+01 9.613420000000000698e+01 9.368330000000000268e+01
1.704482499999999945e+01 1.396228971919999928e+01 9.613439999999999941e+01 9.368330000000000268e+01
1.704915000000000092e+01 1.396234816559999992e+01 9.613379999999999370e+01 9.368319999999999936e+01
1.705347500000000238e+01 1.396237738879999846e+01 9.613400000000000034e+01 9.368319999999999936e+01
1.705780000000000030e+01 1.396243583519999909e+01 9.613339999999999463e+01 9.368309999999999604e+01
1.706212500000000176e+01 1.396246505839999941e+01 9.613360000000000127e+01 9.368309999999999604e+01
1.706645000000000323e+01 1.396252350480000004e+01 9.613299999999999557e+01 9.368300000000000693e+01
1.707077500000000114e+01 1.396255272799999858e+01 9.613320000000000221e+01 9.368300000000000693e+01
1.707509999999999906e+01 1.396261117439999921e+01 9.613269999999999982e+01 9.368300000000000693e+01
1.707942500000000052e+01 1.396264039759999953e+01 9.613280000000000314e+01 9.368290000000000362e+01
1.708375000000000199e+01 1.396269884400000016e+01 9.613230000000000075e+01 9.368290000000000362e+01
1.708807499999999990e+01 1.396275729040000080e+01 9.613649999999999807e+01 9.368470000000000653e+01
1.709240000000000137e+01 1.396278651359999934e+01 9.613590000000000657e+01 9.368460000000000321e+01
1.709672499999999928e+01 1.396284495999999997e+01 9.613599999999999568e+01 9.368449999999999989e+01
1.710105000000000075e+01 1.396287418319999851e+01 9.613540000000000418e+01 9.368429999999999325e+01
1.710537500000000222e+01 1.396293262959999915e+01 9.613540000000000418e+01 9.368429999999999325e+01
1.710970000000000013e+01 1.396299107599999800e+01 9.613490000000000180e+01 9.368420000000000414e+01
1.711402500000000160e+01 1.396302029920000010e+01 9.613500000000000512e+01 9.368410000000000082e+01
1.711835000000000306e+01 1.396307874559999895e+01 9.613439999999999941e+01 9.368399999999999750e+01
1.712267500000000098e+01 1.396313719199999959e+01 9.613460000000000605e+01 9.368399999999999750e+01
1.712699999999999889e+01 1.396316641519999813e+01 9.613400000000000034e+01 9.368389999999999418e+01
1.713132500000000036e+01 1.396322486159999876e+01 9.613410000000000366e+01 9.368380000000000507e+01
1.713565000000000182e+01 1.396325408479999908e+01 9.613360000000000127e+01 9.368380000000000507e+01
1.713997499999999974e+01 1.396331253119999971e+01 9.613379999999999370e+01 9.368370000000000175e+01
1.714430000000000121e+01 1.396334175439999825e+01 9.613320000000000221e+01 9.368370000000000175e+01
1.714862499999999912e+01 1.396340020079999888e+01 9.613339999999999463e+01 9.368359999999999843e+01
1.715295000000000059e+01 1.396342942399999920e+01 9.613290000000000646e+01 9.368359999999999843e+01
1.715727500000000205e+01 1.396348787039999984e+01 9.613299999999999557e+01 9.368349999999999511e+01
1.716159999999999997e+01 1.396351709359999838e+01 9.613249999999999318e+01 9.368349999999999511e+01
1.716592500000000143e+01 1.396357553999999901e+01 9.613259999999999650e+01 9.368340000000000600e+01
1.717025000000000290e+01 1.396360476319999933e+01 9.613209999999999411e+01 9.368340000000000600e+01
1.717457500000000081e+01 1.396366320959999818e+01 9.613230000000000075e+01 9.368330000000000268e+01
1.717890000000000228e+01 1.396369243280000028e+01 9.613169999999999504e+01 9.368330000000000268e+01
1.718322500000000019e+01 1.396375087919999913e+01 9.613190000000000168e+01 9.368319999999999936e+01
1.718755000000000166e+01 1.396378010239999945e+01 9.613139999999999930e+01 9.368319999999999936e+01
1.719187499999999957e+01 1.396383854879999831e+01 9.613150000000000261e+01 9.368319999999999936e+01
1.719620000000000104e+01 1.396389699519999894e+01 9.613519999999999754e+01 9.368510000000000559e+01
1.720052499999999895e+01 1.396392621839999926e+01 9.613530000000000086e+01 9.368500000000000227e+01
1.720485000000000042e+01 1.396398466479999989e+01 9.613460000000000605e+01 9.368479999999999563e+01
1.720917500000000189e+01 1.396401388799999843e+01 9.613469999999999516e+01 9.368470000000000653e+01
1.721349999999999980e+01 1.396407233439999906e+01 9.613410000000000366e+01 9.368460000000000321e+01
1.721782500000000127e+01 1.396410155759999938e+01 9.613420000000000698e+01 9.368449999999999989e+01
1.722215000000000273e+01 1.396416000400000001e+01 9.613360000000000127e+01 9.368449999999999989e+01
1.722647500000000065e+01 1.396421845040000065e+01 9.613379999999999370e+01 9.368439999999999657e+01
1.723080000000000211e+01 1.396424767359999919e+01 9.613320000000000221e+01 9.368429999999999325e+01
1.723512500000000003e+01 1.396430611999999982e+01 9.613339999999999463e+01 9.368429999999999325e+01
1.723945000000000149e+01 1.396433534320000014e+01 9.613280000000000314e+01 9.368420000000000414e+01
1.724377499999999941e+01 1.396439378960000077e+01 9.613299999999999557e+01 9.368420000000000414e+01
1.724810000000000088e+01 1.396442301279999931e+01 9.613240000000000407e+01 9.368410000000000082e+01
1.725242499999999879e+01 1.396448145919999995e+01 9.613259999999999650e+01 9.368410000000000082e+01
1.725675000000000026e+01 1.396451068239999849e+01 9.613209999999999411e+01 9.368399999999999750e+01
1.726107500000000172e+01 1.396456912879999912e+01 9.613219999999999743e+01 9.368399999999999750e+01
1.726539999999999964e+01 1.396459835199999944e+01 9.613169999999999504e+01 9.368389999999999418e+01
1.726972500000000110e+01 1.396465679840000007e+01 9.613190000000000168e+01 9.368389999999999418e+01
1.727405000000000257e+01 1.396468602159999861e+01 9.613129999999999598e+01 9.368380000000000507e+01
1.727837500000000048e+01 1.396474446799999924e+01 9.613150000000000261e+01 9.368380000000000507e+01
1.728270000000000195e+01 1.396477369119999956e+01 9.613100000000000023e+01 9.368370000000000175e+01
1.728702499999999986e+01 1.396483213760000019e+01 9.613110000000000355e+01 9.368370000000000175e+01
1.729135000000000133e+01 1.396486136079999874e+01 9.613060000000000116e+01 9.368370000000000175e+01
1.729567500000000280e+01 1.396489058399999905e+01 9.613079999999999359e+01 9.368359999999999843e+01
1.730000000000000071e+01 1.396494903039999969e+01 9.613020000000000209e+01 9.368359999999999843e+01
1.730432500000000218e+01 1.396500747680000032e+01 9.613379999999999370e+01 9.368540000000000134e+01
1.730865000000000009e+01 1.396503669999999886e+01 9.613320000000000221e+01 9.368529999999999802e+01
1.731297500000000156e+01 1.396509514639999949e+01 9.613330000000000553e+01 9.368519999999999470e+01
1.731729999999999947e+01 1.396512436959999981e+01 9.613269999999999982e+01 9.368510000000000559e+01
1.732162500000000094e+01 1.396518281600000044e+01 9.613269999999999982e+01 9.368500000000000227e+01
1.732595000000000240e+01 1.396521203919999898e+01 9.613219999999999743e+01 9.368489999999999895e+01
1.733027500000000032e+01 1.396527048559999962e+01 9.613230000000000075e+01 9.368479999999999563e+01
1.733460000000000178e+01 1.396529970879999816e+01 9.613179999999999836e+01 9.368479999999999563e+01
1.733892500000000325e+01 1.396535815519999879e+01 9.613190000000000168e+01 9.368470000000000653e+01
1.734325000000000117e+01 1.396538737839999911e+01 9.613139999999999930e+01 9.368470000000000653e+01
1.734757500000000263e+01 1.396544582479999974e+01 9.613150000000000261e+01 9.368460000000000321e+01
1.735190000000000055e+01 1.396547504799999828e+01 9.613100000000000023e+01 9.368460000000000321e+01
1.735622500000000201e+01 1.396553349439999892e+01 9.613110000000000355e+01 9.368449999999999989e+01
1.736055000000000348e+01 1.396556271759999923e+01 9.613060000000000116e+01 9.368449999999999989e+01
1.736487499999999784e+01 1.396562116399999987e+01 9.613079999999999359e+01 9.368439999999999657e+01
1.736919999999999931e+01 1.396565038719999841e+01 9.613030000000000541e+01 9.368439999999999657e+01
1.737352500000000077e+01 1.396570883359999904e+01 9.613039999999999452e+01 9.368429999999999325e+01
1.737784999999999869e+01 1.396573805679999936e+01 9.612990000000000634e+01 9.368429999999999325e+01
1.738217500000000015e+01 1.396579650319999999e+01 9.612999999999999545e+01 9.368420000000000414e+01
1.738649999999999807e+01 1.396582572639999853e+01 9.612949999999999307e+01 9.368420000000000414e+01
1.739082499999999953e+01 1.396588417279999916e+01 9.612969999999999970e+01 9.368410000000000082e+01
1.739515000000000100e+01 1.396591339599999948e+01 9.612919999999999732e+01 9.368410000000000082e+01
1.739947499999999891e+01 1.396594261919999980e+01 9.612930000000000064e+01 9.368410000000000082e+01
1.740380000000000038e+01 1.396600106559999865e+01 9.612879999999999825e+01 9.368399999999999750e+01
1.740812500000000185e+01 1.396603028879999897e+01 9.612900000000000489e+01 9.368399999999999750e+01
1.741244999999999976e+01 1.396608873519999783e+01 9.613280000000000314e+01 9.368569999999999709e+01
1.741677500000000123e+01 1.396611795839999992e+01 9.613290000000000646e+01 9.368559999999999377e+01
1.742109999999999914e+01 1.396617640479999878e+01 9.613219999999999743e+01 9.368550000000000466e+01
1.742542500000000061e+01 1.396620562799999909e+01 9.613230000000000075e+01 9.368529999999999802e+01
1.742975000000000207e+01 1.396626407439999795e+01 9.613169999999999504e+01 9.368529999999999802e+01
1.743407499999999999e+01 1.396629329760000005e+01 9.613190000000000168e+01 9.368519999999999470e+01
1.743840000000000146e+01 1.396635174399999890e+01 9.613129999999999598e+01 9.368510000000000559e+01
1.744272500000000292e+01 1.396641019039999954e+01 9.613139999999999930e+01 9.368500000000000227e+01
1.744705000000000084e+01 1.396643941359999808e+01 9.613089999999999691e+01 9.368500000000000227e+01
1.745137500000000230e+01 1.396649785999999871e+01 9.613110000000000355e+01 9.368489999999999895e+01
1.745570000000000022e+01 1.396652708319999903e+01 9.613049999999999784e+01 9.368489999999999895e+01
1.746002500000000168e+01 1.396655630639999934e+01 9.613070000000000448e+01 9.368479999999999563e+01
1.746435000000000315e+01 1.396661475279999820e+01 9.613020000000000209e+01 9.368479999999999563e+01
1.746867500000000106e+01 1.396664397600000029e+01 9.613030000000000541e+01 9.368470000000000653e+01
1.747300000000000253e+01 1.396670242239999915e+01 9.612980000000000302e+01 9.368470000000000653e+01
1.747732500000000400e+01 1.396673164559999947e+01 9.612999999999999545e+01 9.368460000000000321e+01
1.748164999999999836e+01 1.396679009200000010e+01 9.612940000000000396e+01 9.368460000000000321e+01
1.748597499999999982e+01 1.396681931520000042e+01 9.612959999999999638e+01 9.368449999999999989e+01
1.749029999999999774e+01 1.396684853839999896e+01 9.612909999999999400e+01 9.368449999999999989e+01
1.749462499999999920e+01 1.396690698479999959e+01 9.612919999999999732e+01 9.368449999999999989e+01
1.749895000000000067e+01 1.396693620799999813e+01 9.612869999999999493e+01 9.368439999999999657e+01
1.750327499999999858e+01 1.396699465439999877e+01 9.612890000000000157e+01 9.368439999999999657e+01
1.750760000000000005e+01 1.396702387759999908e+01 9.612839999999999918e+01 9.368429999999999325e+01
1.751192500000000152e+01 1.396705310079999940e+01 9.612850000000000250e+01 9.368429999999999325e+01
1.751624999999999943e+01 1.396711154719999826e+01 9.612800000000000011e+01 9.368429999999999325e+01
1.752057500000000090e+01 1.396714077040000035e+01 9.613160000000000593e+01 9.368580000000000041e+01
1.752489999999999881e+01 1.396719921679999921e+01 9.613100000000000023e+01 9.368569999999999709e+01
1.752922500000000028e+01 1.396722843999999952e+01 9.613100000000000023e+01 9.368559999999999377e+01
1.753355000000000175e+01 1.396728688639999838e+01 9.613049999999999784e+01 9.368550000000000466e+01
1.753787499999999966e+01 1.396731610960000047e+01 9.613049999999999784e+01 9.368540000000000134e+01
1.754220000000000113e+01 1.396737455599999933e+01 9.612999999999999545e+01 9.368529999999999802e+01
1.754652500000000259e+01 1.396740377919999965e+01 9.613009999999999877e+01 9.368519999999999470e+01
1.755085000000000051e+01 1.396746222559999850e+01 9.612959999999999638e+01 9.368519999999999470e+01
1.755517500000000197e+01 1.396749144880000060e+01 9.612969999999999970e+01 9.368510000000000559e+01
1.755949999999999989e+01 1.396754989519999945e+01 9.612919999999999732e+01 9.368510000000000559e+01
1.756382500000000135e+01 1.396757911839999977e+01 9.612930000000000064e+01 9.368500000000000227e+01
1.756815000000000282e+01 1.396760834160000009e+01 9.612879999999999825e+01 9.368500000000000227e+01
1.757247500000000073e+01 1.396766678799999895e+01 9.612900000000000489e+01 9.368489999999999895e+01
1.757680000000000220e+01 1.396769601119999926e+01 9.612850000000000250e+01 9.368489999999999895e+01
1.758112500000000367e+01 1.396775445759999990e+01 9.612860000000000582e+01 9.368479999999999563e+01
1.758545000000000158e+01 1.396778368079999844e+01 9.612810000000000343e+01 9.368479999999999563e+01
1.758977500000000305e+01 1.396784212719999907e+01 9.612829999999999586e+01 9.368470000000000653e+01
1.759409999999999741e+01 1.396787135039999939e+01 9.612779999999999347e+01 9.368470000000000653e+01
1.759842499999999887e+01 1.396790057359999793e+01 9.612789999999999679e+01 9.368470000000000653e+01
1.760275000000000034e+01 1.396795901999999856e+01 9.612739999999999441e+01 9.368460000000000321e+01
1.760707499999999825e+01 1.396798824319999888e+01 9.612760000000000105e+01 9.368460000000000321e+01
1.761139999999999972e+01 1.396801746639999919e+01 9.612709999999999866e+01 9.368449999999999989e+01
1.761572500000000119e+01 1.396807591279999805e+01 9.612720000000000198e+01 9.368449999999999989e+01
1.762004999999999910e+01 1.396810513600000014e+01 9.612669999999999959e+01 9.368449999999999989e+01
1.762437500000000057e+01 1.396813435919999868e+01 9.612690000000000623e+01 9.368439999999999657e+01
1.762869999999999848e+01 1.396819280559999932e+01 9.613049999999999784e+01 9.368590000000000373e+01
1.763302499999999995e+01 1.396822202879999963e+01 9.613060000000000116e+01 9.368580000000000041e+01
1.763735000000000142e+01 1.396828047520000027e+01 9.612999999999999545e+01 9.368569999999999709e+01
1.764167499999999933e+01 1.396830969839999881e+01 9.612999999999999545e+01 9.368559999999999377e+01
1.764600000000000080e+01 1.396836814479999944e+01 9.612949999999999307e+01 9.368550000000000466e+01
1.765032500000000226e+01 1.396839736799999976e+01 9.612959999999999638e+01 9.368550000000000466e+01
1.765465000000000018e+01 1.396845581439999862e+01 9.612900000000000489e+01 9.368540000000000134e+01
1.765897500000000164e+01 1.396848503759999893e+01 9.612919999999999732e+01 9.368529999999999802e+01
1.766329999999999956e+01 1.396854348399999957e+01 9.612869999999999493e+01 9.368529999999999802e+01
1.766762500000000102e+01 1.396857270719999811e+01 9.612879999999999825e+01 9.368519999999999470e+01
1.767195000000000249e+01 1.396860193040000020e+01 9.612829999999999586e+01 9.368519999999999470e+01
1.767627500000000040e+01 1.396866037679999906e+01 9.612839999999999918e+01 9.368510000000000559e+01
1.768060000000000187e+01 1.396868959999999937e+01 9.612789999999999679e+01 9.368510000000000559e+01
1.768492500000000334e+01 1.396874804639999823e+01 9.612810000000000343e+01 9.368500000000000227e+01
1.768925000000000125e+01 1.396877726960000032e+01 9.612760000000000105e+01 9.368500000000000227e+01
1.769357500000000272e+01 1.396880649279999886e+01 9.612770000000000437e+01 9.368500000000000227e+01
1.769790000000000063e+01 1.396886493919999950e+01 9.612730000000000530e+01 9.368489999999999895e+01
1.770222500000000210e+01 1.396889416239999981e+01 9.612739999999999441e+01 9.368489999999999895e+01
1.770655000000000356e+01 1.396892338559999835e+01 9.612690000000000623e+01 9.368479999999999563e+01
1.771087499999999793e+01 1.396898183199999899e+01 9.612709999999999866e+01 9.368479999999999563e+01
1.771519999999999939e+01 1.396901105519999930e+01 9.612659999999999627e+01 9.368479999999999563e+01
1.771952500000000086e+01 1.396904027839999962e+01 9.612669999999999959e+01 9.368470000000000653e+01
1.772384999999999877e+01 1.396909872479999848e+01 9.612619999999999720e+01 9.368470000000000653e+01
1.772817500000000024e+01 1.396912794800000057e+01 9.612640000000000384e+01 9.368460000000000321e+01
1.773249999999999815e+01 1.396915717119999911e+01 9.612590000000000146e+01 9.368460000000000321e+01
1.773682499999999962e+01 1.396921561759999975e+01 9.612959999999999638e+01 9.368600000000000705e+01
1.774115000000000109e+01 1.396924484080000006e+01 9.612909999999999400e+01 9.368590000000000373e+01
1.774547499999999900e+01 1.396930328719999892e+01 9.612909999999999400e+01 9.368580000000000041e+01
1.774980000000000047e+01 1.396933251039999924e+01 9.612850000000000250e+01 9.368569999999999709e+01
1.775412500000000193e+01 1.396936173359999778e+01 9.612860000000000582e+01 9.368559999999999377e+01
1.775844999999999985e+01 1.396942017999999841e+01 9.612810000000000343e+01 9.368559999999999377e+01
1.776277500000000131e+01 1.396944940319999873e+01 9.612820000000000675e+01 9.368550000000000466e+01
1.776709999999999923e+01 1.396950784959999936e+01 9.612770000000000437e+01 9.368540000000000134e+01
1.777142500000000069e+01 1.396953707279999790e+01 9.612779999999999347e+01 9.368540000000000134e+01
1.777575000000000216e+01 1.396956629599999999e+01 9.612730000000000530e+01 9.368529999999999802e+01
1.778007500000000007e+01 1.396962474239999885e+01 9.612739999999999441e+01 9.368529999999999802e+01
1.778440000000000154e+01 1.396965396559999917e+01 9.612699999999999534e+01 9.368519999999999470e+01
1.778872500000000301e+01 1.396971241199999980e+01 9.612709999999999866e+01 9.368519999999999470e+01
1.779305000000000092e+01 1.396974163520000012e+01 9.612659999999999627e+01 9.368519999999999470e+01
1.779737500000000239e+01 1.396977085839999866e+01 9.612669999999999959e+01 9.368510000000000559e+01
1.780170000000000030e+01 1.396982930479999929e+01 9.612630000000000052e+01 9.368510000000000559e+01
1.780602500000000177e+01 1.396985852799999961e+01 9.612640000000000384e+01 9.368510000000000559e+01
1.781035000000000323e+01 1.396988775119999993e+01 9.612590000000000146e+01 9.368500000000000227e+01
1.781467500000000115e+01 1.396994619759999878e+01 9.612609999999999388e+01 9.368500000000000227e+01
1.781900000000000261e+01 1.396997542080000088e+01 9.612560000000000571e+01 9.368489999999999895e+01
1.782332500000000408e+01 1.397000464399999942e+01 9.612569999999999482e+01 9.368489999999999895e+01
1.782765000000000200e+01 1.397003386719999973e+01 9.612529999999999575e+01 9.368489999999999895e+01
1.783197499999999991e+01 1.397009231359999859e+01 9.612539999999999907e+01 9.368479999999999563e+01
1.783629999999999782e+01 1.397012153679999891e+01 9.612489999999999668e+01 9.368479999999999563e+01
1.784062499999999929e+01 1.397015075999999922e+01 9.612510000000000332e+01 9.368479999999999563e+01
1.784495000000000076e+01 1.397020920639999808e+01 9.612779999999999347e+01 9.368609999999999616e+01
1.784927499999999867e+01 1.397023842960000017e+01 9.612789999999999679e+01 9.368600000000000705e+01
1.785360000000000014e+01 1.397029687599999903e+01 9.612739999999999441e+01 9.368590000000000373e+01
1.785792499999999805e+01 1.397032609919999935e+01 9.612739999999999441e+01 9.368580000000000041e+01
1.786224999999999952e+01 1.397035532239999966e+01 9.612690000000000623e+01 9.368580000000000041e+01
1.786657500000000098e+01 1.397041376880000030e+01 9.612699999999999534e+01 9.368569999999999709e+01
1.787089999999999890e+01 1.397044299199999884e+01 9.612649999999999295e+01 9.368559999999999377e+01
1.787522500000000036e+01 1.397050143839999947e+01 9.612659999999999627e+01 9.368559999999999377e+01
1.787955000000000183e+01 1.397053066159999979e+01 9.612609999999999388e+01 9.368550000000000466e+01
1.788387499999999974e+01 1.397055988479999833e+01 9.612619999999999720e+01 9.368550000000000466e+01
1.788820000000000121e+01 1.397061833119999896e+01 9.612569999999999482e+01 9.368540000000000134e+01
1.789252499999999912e+01 1.397064755439999928e+01 9.612590000000000146e+01 9.368540000000000134e+01
1.789685000000000059e+01 1.397067677759999960e+01 9.612539999999999907e+01 9.368529999999999802e+01
1.790117500000000206e+01 1.397073522399999845e+01 9.612550000000000239e+01 9.368529999999999802e+01
1.790549999999999997e+01 1.397076444720000055e+01 9.612510000000000332e+01 9.368529999999999802e+01
1.790982500000000144e+01 1.397079367039999909e+01 9.612520000000000664e+01 9.368519999999999470e+01
1.791415000000000290e+01 1.397085211679999972e+01 9.612470000000000425e+01 9.368519999999999470e+01
1.791847500000000082e+01 1.397088134000000004e+01 9.612489999999999668e+01 9.368510000000000559e+01
1.792280000000000229e+01 1.397091056319999858e+01 9.612439999999999429e+01 9.368510000000000559e+01
1.792712500000000020e+01 1.397093978639999889e+01 9.612460000000000093e+01 9.368510000000000559e+01
1.793145000000000167e+01 1.397099823279999775e+01 9.612409999999999854e+01 9.368500000000000227e+01
1.793577500000000313e+01 1.397102745599999984e+01 9.612420000000000186e+01 9.368500000000000227e+01
1.794010000000000105e+01 1.397105667919999838e+01 9.612380000000000280e+01 9.368500000000000227e+01
1.794442500000000251e+01 1.397111512559999902e+01 9.612390000000000612e+01 9.368489999999999895e+01
1.794875000000000398e+01 1.397114434879999934e+01 9.612340000000000373e+01 9.368489999999999895e+01
1.795307499999999834e+01 1.397117357199999965e+01 9.612720000000000198e+01 9.368619999999999948e+01
1.795739999999999981e+01 1.397120279519999997e+01 9.612669999999999959e+01 9.368609999999999616e+01
1.796172499999999772e+01 1.397126124159999883e+01 9.612669999999999959e+01 9.368609999999999616e+01
1.796604999999999919e+01 1.397129046479999914e+01 9.612609999999999388e+01 9.368600000000000705e+01
1.797037500000000065e+01 1.397134891119999978e+01 9.612619999999999720e+01 9.368590000000000373e+01
1.797469999999999857e+01 1.397137813440000009e+01 9.612569999999999482e+01 9.368580000000000041e+01
1.797902500000000003e+01 1.397140735759999863e+01 9.612579999999999814e+01 9.368580000000000041e+01
1.798335000000000150e+01 1.397146580399999927e+01 9.612529999999999575e+01 9.368569999999999709e+01
1.798767499999999941e+01 1.397149502719999958e+01 9.612539999999999907e+01 9.368559999999999377e+01
1.799200000000000088e+01 1.397152425039999990e+01 9.612500000000000000e+01 9.368559999999999377e+01
1.799632499999999879e+01 1.397158269679999876e+01 9.612510000000000332e+01 9.368559999999999377e+01
1.800065000000000026e+01 1.397161192000000085e+01 9.612470000000000425e+01 9.368550000000000466e+01
1.800497500000000173e+01 1.397164114319999939e+01 9.612479999999999336e+01 9.368550000000000466e+01
1.800929999999999964e+01 1.397167036639999971e+01 9.612430000000000518e+01 9.368540000000000134e+01
1.801362500000000111e+01 1.397172881279999856e+01 9.612449999999999761e+01 9.368540000000000134e+01
1.801795000000000258e+01 1.397175803599999888e+01 9.612399999999999523e+01 9.368540000000000134e+01
1.802227500000000049e+01 1.397178725919999920e+01 9.612409999999999854e+01 9.368529999999999802e+01
1.802660000000000196e+01 1.397181648239999951e+01 9.612369999999999948e+01 9.368529999999999802e+01
1.803092499999999987e+01 1.397187492880000015e+01 9.612380000000000280e+01 9.368529999999999802e+01
1.803525000000000134e+01 1.397190415199999869e+01 9.612340000000000373e+01 9.368519999999999470e+01
1.803957500000000280e+01 1.397193337519999901e+01 9.612350000000000705e+01 9.368519999999999470e+01
1.804390000000000072e+01 1.397196259839999932e+01 9.612309999999999377e+01 9.368510000000000559e+01
1.804822500000000218e+01 1.397202104479999818e+01 9.612319999999999709e+01 9.368510000000000559e+01
1.805255000000000365e+01 1.397205026800000027e+01 9.612279999999999802e+01 9.368510000000000559e+01
1.805687500000000156e+01 1.397207949119999881e+01 9.612290000000000134e+01 9.368500000000000227e+01
1.806120000000000303e+01 1.397213793759999945e+01 9.612609999999999388e+01 9.368630000000000280e+01
1.806552499999999739e+01 1.397216716079999976e+01 9.612609999999999388e+01 9.368619999999999948e+01
1.806984999999999886e+01 1.397219638399999830e+01 9.612560000000000571e+01 9.368619999999999948e+01
1.807417500000000032e+01 1.397222560720000040e+01 9.612560000000000571e+01 9.368609999999999616e+01
1.807849999999999824e+01 1.397228405359999925e+01 9.612510000000000332e+01 9.368600000000000705e+01
1.808282499999999970e+01 1.397231327679999957e+01 9.612520000000000664e+01 9.368590000000000373e+01
1.808715000000000117e+01 1.397234249999999989e+01 9.612470000000000425e+01 9.368590000000000373e+01
1.809147499999999908e+01 1.397240094640000052e+01 9.612489999999999668e+01 9.368580000000000041e+01
1.809580000000000055e+01 1.397243016959999906e+01 9.612439999999999429e+01 9.368580000000000041e+01
1.810012499999999847e+01 1.397245939279999938e+01 9.612449999999999761e+01 9.368569999999999709e+01
1.810444999999999993e+01 1.397251783919999824e+01 9.612409999999999854e+01 9.368569999999999709e+01
1.810877500000000140e+01 1.397254706239999855e+01 9.612420000000000186e+01 9.368559999999999377e+01
1.811309999999999931e+01 1.397257628559999887e+01 9.612369999999999948e+01 9.368559999999999377e+01
1.811742500000000078e+01 1.397260550879999919e+01 9.612390000000000612e+01 9.368550000000000466e+01
1.812175000000000225e+01 1.397266395519999982e+01 9.612340000000000373e+01 9.368550000000000466e+01
1.812607500000000016e+01 1.397269317839999836e+01 9.612359999999999616e+01 9.368550000000000466e+01
1.813040000000000163e+01 1.397272240159999868e+01 9.612309999999999377e+01 9.368540000000000134e+01
1.813472499999999954e+01 1.397275162479999899e+01 9.612319999999999709e+01 9.368540000000000134e+01
1.813905000000000101e+01 1.397281007119999963e+01 9.612279999999999802e+01 9.368540000000000134e+01
1.814337500000000247e+01 1.397283929439999994e+01 9.612290000000000134e+01 9.368529999999999802e+01
1.814770000000000039e+01 1.397286851759999848e+01 9.612250000000000227e+01 9.368529999999999802e+01
1.815202500000000185e+01 1.397289774079999880e+01 9.612260000000000559e+01 9.368529999999999802e+01
1.815635000000000332e+01 1.397292696399999912e+01 9.612220000000000653e+01 9.368519999999999470e+01
1.816067500000000123e+01 1.397298541039999975e+01 9.612229999999999563e+01 9.368519999999999470e+01
1.816500000000000270e+01 1.397301463360000007e+01 9.612189999999999657e+01 9.368519999999999470e+01
1.816932500000000061e+01 1.397304385679999861e+01 9.612510000000000332e+01 9.368649999999999523e+01
1.817365000000000208e+01 1.397307308000000070e+01 9.612460000000000093e+01 9.368640000000000612e+01
1.817797500000000355e+01 1.397313152639999956e+01 9.612460000000000093e+01 9.368630000000000280e+01
1.818229999999999791e+01 1.397316074959999987e+01 9.612409999999999854e+01 9.368619999999999948e+01
1.818662499999999937e+01 1.397318997280000019e+01 9.612420000000000186e+01 9.368609999999999616e+01
1.819095000000000084e+01 1.397324841920000082e+01 9.612369999999999948e+01 9.368609999999999616e+01
1.819527499999999876e+01 1.397327764239999937e+01 9.612380000000000280e+01 9.368600000000000705e+01
1.819960000000000022e+01 1.397330686559999968e+01 9.612340000000000373e+01 9.368600000000000705e+01
1.820392499999999814e+01 1.397336531199999854e+01 9.612350000000000705e+01 9.368590000000000373e+01
1.820824999999999960e+01 1.397339453519999886e+01 9.612300000000000466e+01 9.368590000000000373e+01
1.821257500000000107e+01 1.397342375839999917e+01 9.612309999999999377e+01 9.368580000000000041e+01
1.821689999999999898e+01 1.397345298159999949e+01 9.612269999999999470e+01 9.368580000000000041e+01
1.822122500000000045e+01 1.397351142800000012e+01 9.612279999999999802e+01 9.368580000000000041e+01
1.822555000000000192e+01 1.397354065119999866e+01 9.612239999999999895e+01 9.368569999999999709e+01
1.822987499999999983e+01 1.397356987439999898e+01 9.612250000000000227e+01 9.368569999999999709e+01
1.823420000000000130e+01 1.397359909759999930e+01 9.612210000000000321e+01 9.368559999999999377e+01
1.823852499999999921e+01 1.397362832079999961e+01 9.612220000000000653e+01 9.368559999999999377e+01
1.824285000000000068e+01 1.397368676720000025e+01 9.612170000000000414e+01 9.368559999999999377e+01
1.824717500000000214e+01 1.397371599039999879e+01 9.612189999999999657e+01 9.368550000000000466e+01
1.825150000000000006e+01 1.397374521359999910e+01 9.612139999999999418e+01 9.368550000000000466e+01
1.825582500000000152e+01 1.397377443679999942e+01 9.612149999999999750e+01 9.368550000000000466e+01
1.826015000000000299e+01 1.397380365999999974e+01 9.612109999999999843e+01 9.368550000000000466e+01
1.826447500000000090e+01 1.397386210640000037e+01 9.612120000000000175e+01 9.368540000000000134e+01
1.826880000000000237e+01 1.397389132959999891e+01 9.612080000000000268e+01 9.368540000000000134e+01
1.827312500000000028e+01 1.397392055279999923e+01 9.612090000000000600e+01 9.368540000000000134e+01
1.827745000000000175e+01 1.397394977599999955e+01 9.612369999999999948e+01 9.368659999999999854e+01
1.828177500000000322e+01 1.397397899919999986e+01 9.612380000000000280e+01 9.368649999999999523e+01
1.828610000000000113e+01 1.397403744560000050e+01 9.612330000000000041e+01 9.368640000000000612e+01
1.829042500000000260e+01 1.397406666879999904e+01 9.612330000000000041e+01 9.368630000000000280e+01
1.829475000000000406e+01 1.397409589199999935e+01 9.612279999999999802e+01 9.368619999999999948e+01
1.829907499999999843e+01 1.397415433839999821e+01 9.612290000000000134e+01 9.368619999999999948e+01
1.830339999999999989e+01 1.397418356159999853e+01 9.612250000000000227e+01 9.368609999999999616e+01
1.830772499999999781e+01 1.397421278479999884e+01 9.612260000000000559e+01 9.368609999999999616e+01
1.831204999999999927e+01 1.397424200799999916e+01 9.612210000000000321e+01 9.368600000000000705e+01
1.831637500000000074e+01 1.397430045439999979e+01 9.612229999999999563e+01 9.368600000000000705e+01
1.832069999999999865e+01 1.397432967759999833e+01 9.612179999999999325e+01 9.368590000000000373e+01
1.832502500000000012e+01 1.397435890079999865e+01 9.612189999999999657e+01 9.368590000000000373e+01
1.832935000000000159e+01 1.397438812399999897e+01 9.612149999999999750e+01 9.368590000000000373e+01
1.833367499999999950e+01 1.397444657039999960e+01 9.612160000000000082e+01 9.368580000000000041e+01
1.833800000000000097e+01 1.397447579359999992e+01 9.612120000000000175e+01 9.368580000000000041e+01
1.834232499999999888e+01 1.397450501679999846e+01 9.612130000000000507e+01 9.368580000000000041e+01
1.834665000000000035e+01 1.397453424000000055e+01 9.612090000000000600e+01 9.368569999999999709e+01
1.835097500000000181e+01 1.397456346319999909e+01 9.612099999999999511e+01 9.368569999999999709e+01
1.835529999999999973e+01 1.397459268639999941e+01 9.612059999999999604e+01 9.368569999999999709e+01
1.835962500000000119e+01 1.397465113280000004e+01 9.612069999999999936e+01 9.368559999999999377e+01
1.836395000000000266e+01 1.397468035599999858e+01 9.612030000000000030e+01 9.368559999999999377e+01
1.836827500000000057e+01 1.397470957920000068e+01 9.612040000000000362e+01 9.368559999999999377e+01
1.837260000000000204e+01 1.397473880239999922e+01 9.612000000000000455e+01 9.368550000000000466e+01
1.837692499999999995e+01 1.397476802559999953e+01 9.612009999999999366e+01 9.368550000000000466e+01
1.838125000000000142e+01 1.397479724879999985e+01 9.611969999999999459e+01 9.368550000000000466e+01
1.838557500000000289e+01 1.397485569519999871e+01 9.612309999999999377e+01 9.368670000000000186e+01
1.838990000000000080e+01 1.397488491840000080e+01 9.612260000000000559e+01 9.368659999999999854e+01
1.839422500000000227e+01 1.397491414159999934e+01 9.612269999999999470e+01 9.368659999999999854e+01
1.839855000000000018e+01 1.397494336479999788e+01 9.612220000000000653e+01 9.368649999999999523e+01
1.840287500000000165e+01 1.397500181119999851e+01 9.612220000000000653e+01 9.368640000000000612e+01
1.840720000000000312e+01 1.397503103439999883e+01 9.612179999999999325e+01 9.368630000000000280e+01
1.841152500000000103e+01 1.397506025759999915e+01 9.612189999999999657e+01 9.368630000000000280e+01
1.841585000000000250e+01 1.397508948079999946e+01 9.612139999999999418e+01 9.368619999999999948e+01
1.842017500000000396e+01 1.397514792720000010e+01 9.612149999999999750e+01 9.368619999999999948e+01
1.842449999999999832e+01 1.397517715039999864e+01 9.612109999999999843e+01 9.368619999999999948e+01
1.842882499999999979e+01 1.397520637359999895e+01 9.612120000000000175e+01 9.368609999999999616e+01
1.843314999999999770e+01 1.397523559679999927e+01 9.612080000000000268e+01 9.368609999999999616e+01
1.843747499999999917e+01 1.397526481999999959e+01 9.612090000000000600e+01 9.368600000000000705e+01
1.844180000000000064e+01 1.397529404319999813e+01 9.612050000000000693e+01 9.368600000000000705e+01
1.844612499999999855e+01 1.397535248959999876e+01 9.612059999999999604e+01 9.368600000000000705e+01
1.845045000000000002e+01 1.397538171279999908e+01 9.612019999999999698e+01 9.368590000000000373e+01
1.845477500000000148e+01 1.397541093599999940e+01 9.612030000000000030e+01 9.368590000000000373e+01
1.845909999999999940e+01 1.397544015919999971e+01 9.611990000000000123e+01 9.368590000000000373e+01
1.846342500000000086e+01 1.397546938239999825e+01 9.612000000000000455e+01 9.368590000000000373e+01
1.846774999999999878e+01 1.397549860560000035e+01 9.611960000000000548e+01 9.368580000000000041e+01
1.847207500000000024e+01 1.397552782879999889e+01 9.611969999999999459e+01 9.368580000000000041e+01
1.847640000000000171e+01 1.397558627519999952e+01 9.611929999999999552e+01 9.368580000000000041e+01
1.848072499999999962e+01 1.397561549839999984e+01 9.611939999999999884e+01 9.368569999999999709e+01
1.848505000000000109e+01 1.397564472159999838e+01 9.611899999999999977e+01 9.368569999999999709e+01
1.848937500000000256e+01 1.397567394480000047e+01 9.611910000000000309e+01 9.368569999999999709e+01
1.849370000000000047e+01 1.397570316799999901e+01 9.612170000000000414e+01 9.368689999999999429e+01
1.849802500000000194e+01 1.397573239119999933e+01 9.612179999999999325e+01 9.368680000000000518e+01
1.850234999999999985e+01 1.397579083759999818e+01 9.612130000000000507e+01 9.368670000000000186e+01
1.850667500000000132e+01 1.397582006079999850e+01 9.612130000000000507e+01 9.368659999999999854e+01
1.851100000000000279e+01 1.397584928399999882e+01 9.612080000000000268e+01 9.368649999999999523e+01
1.851532500000000070e+01 1.397587850719999913e+01 9.612090000000000600e+01 9.368649999999999523e+01
1.851965000000000217e+01 1.397590773039999945e+01 9.612050000000000693e+01 9.368640000000000612e+01
1.852397500000000363e+01 1.397596617679999831e+01 9.612059999999999604e+01 9.368640000000000612e+01
1.852830000000000155e+01 1.397599540000000040e+01 9.612019999999999698e+01 9.368630000000000280e+01
1.853262500000000301e+01 1.397602462319999894e+01 9.612030000000000030e+01 9.368630000000000280e+01
1.853694999999999737e+01 1.397605384639999926e+01 9.611979999999999791e+01 9.368630000000000280e+01
1.854127499999999884e+01 1.397608306959999958e+01 9.612000000000000455e+01 9.368619999999999948e+01
1.854560000000000031e+01 1.397614151599999843e+01 9.611950000000000216e+01 9.368619999999999948e+01
1.854992499999999822e+01 1.397617073920000053e+01 9.611969999999999459e+01 9.368619999999999948e+01
1.855424999999999969e+01 1.397619996239999907e+01 9.611920000000000641e+01 9.368609999999999616e+01
1.855857500000000115e+01 1.397622918559999938e+01 9.611939999999999884e+01 9.368609999999999616e+01
1.856289999999999907e+01 1.397625840879999970e+01 9.611899999999999977e+01 9.368609999999999616e+01
1.856722500000000053e+01 1.397628763200000002e+01 9.611910000000000309e+01 9.368600000000000705e+01
1.857154999999999845e+01 1.397631685519999856e+01 9.611870000000000402e+01 9.368600000000000705e+01
1.857587499999999991e+01 1.397634607840000065e+01 9.611879999999999313e+01 9.368600000000000705e+01
1.858020000000000138e+01 1.397637530159999919e+01 9.611839999999999407e+01 9.368600000000000705e+01
1.858452499999999930e+01 1.397643374799999982e+01 9.611849999999999739e+01 9.368590000000000373e+01
1.858885000000000076e+01 1.397646297120000014e+01 9.611809999999999832e+01 9.368590000000000373e+01
1.859317500000000223e+01 1.397649219439999868e+01 9.611820000000000164e+01 9.368590000000000373e+01
1.859750000000000014e+01 1.397652141760000077e+01 9.611780000000000257e+01 9.368580000000000041e+01
1.860182500000000161e+01 1.397655064079999931e+01 9.612080000000000268e+01 9.368689999999999429e+01
1.860614999999999952e+01 1.397657986399999785e+01 9.612030000000000030e+01 9.368680000000000518e+01
1.861047500000000099e+01 1.397660908719999995e+01 9.612030000000000030e+01 9.368670000000000186e+01
1.861480000000000246e+01 1.397666753359999881e+01 9.611990000000000123e+01 9.368659999999999854e+01
1.861912500000000037e+01 1.397669675679999912e+01 9.611990000000000123e+01 9.368659999999999854e+01
1.862345000000000184e+01 1.397672597999999944e+01 9.611950000000000216e+01 9.368649999999999523e+01
1.862777500000000330e+01 1.397675520319999798e+01 9.611960000000000548e+01 9.368640000000000612e+01
1.863210000000000122e+01 1.397678442640000007e+01 9.611910000000000309e+01 9.368640000000000612e+01
1.863642500000000268e+01 1.397684287279999893e+01 9.611920000000000641e+01 9.368640000000000612e+01
1.864075000000000060e+01 1.397687209599999925e+01 9.611879999999999313e+01 9.368630000000000280e+01
1.864507500000000206e+01 1.397690131919999956e+01 9.611889999999999645e+01 9.368630000000000280e+01
1.864940000000000353e+01 1.397693054239999810e+01 9.611849999999999739e+01 9.368630000000000280e+01
1.865372499999999789e+01 1.397695976560000020e+01 9.611860000000000070e+01 9.368619999999999948e+01
1.865804999999999936e+01 1.397698898879999874e+01 9.611820000000000164e+01 9.368619999999999948e+01
1.866237500000000082e+01 1.397704743519999937e+01 9.611830000000000496e+01 9.368619999999999948e+01
1.866669999999999874e+01 1.397707665839999969e+01 9.611790000000000589e+01 9.368609999999999616e+01
1.867102500000000020e+01 1.397710588159999823e+01 9.611799999999999500e+01 9.368609999999999616e+01
1.867534999999999812e+01 1.397713510480000032e+01 9.611759999999999593e+01 9.368609999999999616e+01
1.867967499999999959e+01 1.397716432799999886e+01 9.611769999999999925e+01 9.368609999999999616e+01
1.868400000000000105e+01 1.397719355119999918e+01 9.611730000000000018e+01 9.368600000000000705e+01
1.868832499999999897e+01 1.397722277439999949e+01 9.611740000000000350e+01 9.368600000000000705e+01
1.869265000000000043e+01 1.397725199759999981e+01 9.611700000000000443e+01 9.368600000000000705e+01
1.869697500000000190e+01 1.397728122079999835e+01 9.611709999999999354e+01 9.368590000000000373e+01
1.870129999999999981e+01 1.397731044400000044e+01 9.611669999999999447e+01 9.368590000000000373e+01
1.870562500000000128e+01 1.397736889039999930e+01 9.611690000000000111e+01 9.368590000000000373e+01
1.870994999999999919e+01 1.397739811359999962e+01 9.611960000000000548e+01 9.368699999999999761e+01
1.871427500000000066e+01 1.397742733679999816e+01 9.611960000000000548e+01 9.368689999999999429e+01
1.871860000000000213e+01 1.397745656000000025e+01 9.611910000000000309e+01 9.368689999999999429e+01
1.872292500000000004e+01 1.397748578319999879e+01 9.611920000000000641e+01 9.368680000000000518e+01
1.872725000000000151e+01 1.397751500639999911e+01 9.611870000000000402e+01 9.368670000000000186e+01
1.873157500000000297e+01 1.397757345279999974e+01 9.611879999999999313e+01 9.368659999999999854e+01
1.873590000000000089e+01 1.397760267599999828e+01 9.611830000000000496e+01 9.368659999999999854e+01
1.874022500000000235e+01 1.397763189920000038e+01 9.611849999999999739e+01 9.368659999999999854e+01
1.874455000000000027e+01 1.397766112239999892e+01 9.611799999999999500e+01 9.368649999999999523e+01
1.874887500000000173e+01 1.397769034559999923e+01 9.611809999999999832e+01 9.368649999999999523e+01
1.875320000000000320e+01 1.397771956879999955e+01 9.611769999999999925e+01 9.368649999999999523e+01
1.875752500000000111e+01 1.397777801519999841e+01 9.611780000000000257e+01 9.368640000000000612e+01
1.876185000000000258e+01 1.397780723840000050e+01 9.611740000000000350e+01 9.368640000000000612e+01
1.876617500000000405e+01 1.397783646159999904e+01 9.611750000000000682e+01 9.368640000000000612e+01
1.877049999999999841e+01 1.397786568479999936e+01 9.611709999999999354e+01 9.368630000000000280e+01
1.877482499999999987e+01 1.397789490799999967e+01 9.611719999999999686e+01 9.368630000000000280e+01
1.877914999999999779e+01 1.397792413119999999e+01 9.611679999999999779e+01 9.368630000000000280e+01
1.878347499999999926e+01 1.397795335439999853e+01 9.611700000000000443e+01 9.368630000000000280e+01
1.878780000000000072e+01 1.397798257760000062e+01 9.611650000000000205e+01 9.368619999999999948e+01
1.879212499999999864e+01 1.397801180079999916e+01 9.611669999999999447e+01 9.368619999999999948e+01
1.879645000000000010e+01 1.397804102399999948e+01 9.611629999999999541e+01 9.368619999999999948e+01
1.880077500000000157e+01 1.397807024719999980e+01 9.611639999999999873e+01 9.368619999999999948e+01
1.880509999999999948e+01 1.397809947040000011e+01 9.611599999999999966e+01 9.368609999999999616e+01
1.880942500000000095e+01 1.397815791680000075e+01 9.611610000000000298e+01 9.368609999999999616e+01
1.881374999999999886e+01 1.397818713999999929e+01 9.611570000000000391e+01 9.368609999999999616e+01
1.881807500000000033e+01 1.397821636319999783e+01 9.611889999999999645e+01 9.368720000000000425e+01
1.882240000000000180e+01 1.397824558639999992e+01 9.611849999999999739e+01 9.368710000000000093e+01
1.882672499999999971e+01 1.397827480959999846e+01 9.611849999999999739e+01 9.368710000000000093e+01
1.883105000000000118e+01 1.397830403279999878e+01 9.611809999999999832e+01 9.368699999999999761e+01
1.883537500000000264e+01 1.397833325599999910e+01 9.611809999999999832e+01 9.368689999999999429e+01
1.883970000000000056e+01 1.397836247919999941e+01 9.611769999999999925e+01 9.368689999999999429e+01
1.884402500000000202e+01 1.397842092560000005e+01 9.611780000000000257e+01 9.368680000000000518e+01
1.884834999999999994e+01 1.397845014879999859e+01 9.611740000000000350e+01 9.368680000000000518e+01
1.885267500000000140e+01 1.397847937199999890e+01 9.611750000000000682e+01 9.368670000000000186e+01
1.885700000000000287e+01 1.397850859519999922e+01 9.611709999999999354e+01 9.368670000000000186e+01
1.886132500000000078e+01 1.397853781839999954e+01 9.611719999999999686e+01 9.368670000000000186e+01
1.886565000000000225e+01 1.397856704159999808e+01 9.611679999999999779e+01 9.368659999999999854e+01
1.886997500000000372e+01 1.397859626480000017e+01 9.611690000000000111e+01 9.368659999999999854e+01
1.887430000000000163e+01 1.397862548799999871e+01 9.611650000000000205e+01 9.368659999999999854e+01
1.887862500000000310e+01 1.397865471119999903e+01 9.611660000000000537e+01 9.368659999999999854e+01
1.888295000000000101e+01 1.397868393439999934e+01 9.611620000000000630e+01 9.368649999999999523e+01
1.888727500000000248e+01 1.397874238079999820e+01 9.611629999999999541e+01 9.368649999999999523e+01
1.889160000000000394e+01 1.397877160400000029e+01 9.611589999999999634e+01 9.368649999999999523e+01
1.889592499999999831e+01 1.397880082719999884e+01 9.611599999999999966e+01 9.368649999999999523e+01
1.890024999999999977e+01 1.397883005039999915e+01 9.611560000000000059e+01 9.368640000000000612e+01
1.890457500000000124e+01 1.397885927359999947e+01 9.611579999999999302e+01 9.368640000000000612e+01
1.890889999999999915e+01 1.397888849679999979e+01 9.611539999999999395e+01 9.368640000000000612e+01
1.891322500000000062e+01 1.397891771999999833e+01 9.611549999999999727e+01 9.368640000000000612e+01
1.891754999999999853e+01 1.397894694320000042e+01 9.611509999999999820e+01 9.368630000000000280e+01
1.892187500000000000e+01 1.397897616639999896e+01 9.611520000000000152e+01 9.368630000000000280e+01
1.892620000000000147e+01 1.397900538959999928e+01 9.611790000000000589e+01 9.368750000000000000e+01
1.893052499999999938e+01 1.397903461279999959e+01 9.611799999999999500e+01 9.368739999999999668e+01
1.893485000000000085e+01 1.397906383599999813e+01 9.611750000000000682e+01 9.368739999999999668e+01
1.893917499999999876e+01 1.397909305920000023e+01 9.611750000000000682e+01 9.368729999999999336e+01
1.894350000000000023e+01 1.397912228239999877e+01 9.611709999999999354e+01 9.368720000000000425e+01
1.894782500000000169e+01 1.397918072879999940e+01 9.611719999999999686e+01 9.368720000000000425e+01
1.895214999999999961e+01 1.397920995199999972e+01 9.611679999999999779e+01 9.368710000000000093e+01
1.895647500000000107e+01 1.397923917519999826e+01 9.611690000000000111e+01 9.368710000000000093e+01
1.896080000000000254e+01 1.397926839840000035e+01 9.611650000000000205e+01 9.368699999999999761e+01
1.896512500000000045e+01 1.397929762159999889e+01 9.611660000000000537e+01 9.368699999999999761e+01
1.896945000000000192e+01 1.397932684479999921e+01 9.611620000000000630e+01 9.368699999999999761e+01
1.897377499999999984e+01 1.397935606799999952e+01 9.611629999999999541e+01 9.368689999999999429e+01
1.897810000000000130e+01 1.397938529119999984e+01 9.611589999999999634e+01 9.368689999999999429e+01
1.898242500000000277e+01 1.397941451439999838e+01 9.611599999999999966e+01 9.368689999999999429e+01
1.898675000000000068e+01 1.397944373760000047e+01 9.611560000000000059e+01 9.368689999999999429e+01
1.899107500000000215e+01 1.397947296079999902e+01 9.611579999999999302e+01 9.368680000000000518e+01
1.899540000000000362e+01 1.397950218399999933e+01 9.611539999999999395e+01 9.368680000000000518e+01
1.899972500000000153e+01 1.397953140719999965e+01 9.611549999999999727e+01 9.368680000000000518e+01
1.900405000000000300e+01 1.397956063039999997e+01 9.611509999999999820e+01 9.368680000000000518e+01
1.900837499999999736e+01 1.397958985359999851e+01 9.611520000000000152e+01 9.368670000000000186e+01
1.901269999999999882e+01 1.397961907680000060e+01 9.611480000000000246e+01 9.368670000000000186e+01
1.901702500000000029e+01 1.397964829999999914e+01 9.611490000000000578e+01 9.368670000000000186e+01
1.902134999999999820e+01 1.397967752319999946e+01 9.611459999999999582e+01 9.368670000000000186e+01
1.902567499999999967e+01 1.397970674639999977e+01 9.611469999999999914e+01 9.368670000000000186e+01
1.903000000000000114e+01 1.397973596960000009e+01 9.611430000000000007e+01 9.368659999999999854e+01
1.903432499999999905e+01 1.397976519279999863e+01 9.611690000000000111e+01 9.368760000000000332e+01
1.903865000000000052e+01 1.397979441600000072e+01 9.611650000000000205e+01 9.368760000000000332e+01
1.904297499999999843e+01 1.397982363919999926e+01 9.611650000000000205e+01 9.368750000000000000e+01
1.904729999999999990e+01 1.397985286239999780e+01 9.611610000000000298e+01 9.368739999999999668e+01
1.905162500000000136e+01 1.397991130879999844e+01 9.611620000000000630e+01 9.368739999999999668e+01
1.905594999999999928e+01 1.397994053199999875e+01 9.611579999999999302e+01 9.368729999999999336e+01
1.906027500000000074e+01 1.397996975519999907e+01 9.611579999999999302e+01 9.368729999999999336e+01
1.906460000000000221e+01 1.397999897839999939e+01 9.611549999999999727e+01 9.368720000000000425e+01
1.906892500000000013e+01 1.398002820159999793e+01 9.611560000000000059e+01 9.368720000000000425e+01
1.907325000000000159e+01 1.398005742480000002e+01 9.611520000000000152e+01 9.368720000000000425e+01
1.907757499999999951e+01 1.398008664799999856e+01 9.611530000000000484e+01 9.368710000000000093e+01
1.908190000000000097e+01 1.398011587119999888e+01 9.611490000000000578e+01 9.368710000000000093e+01
1.908622500000000244e+01 1.398014509439999919e+01 9.611499999999999488e+01 9.368710000000000093e+01
1.909055000000000035e+01 1.398017431759999951e+01 9.611459999999999582e+01 9.368699999999999761e+01
1.909487500000000182e+01 1.398020354079999805e+01 9.611469999999999914e+01 9.368699999999999761e+01
1.909920000000000329e+01 1.398023276400000015e+01 9.611440000000000339e+01 9.368699999999999761e+01
1.910352500000000120e+01 1.398026198719999869e+01 9.611450000000000671e+01 9.368699999999999761e+01
1.910785000000000267e+01 1.398029121039999900e+01 9.611409999999999343e+01 9.368689999999999429e+01
1.911217500000000058e+01 1.398032043359999932e+01 9.611419999999999675e+01 9.368689999999999429e+01
1.911650000000000205e+01 1.398034965679999964e+01 9.611379999999999768e+01 9.368689999999999429e+01
1.912082500000000351e+01 1.398037887999999818e+01 9.611390000000000100e+01 9.368689999999999429e+01
1.912514999999999787e+01 1.398040810320000027e+01 9.611360000000000525e+01 9.368689999999999429e+01
1.912947499999999934e+01 1.398043732639999881e+01 9.611369999999999436e+01 9.368680000000000518e+01
1.913380000000000081e+01 1.398046654959999913e+01 9.611329999999999529e+01 9.368680000000000518e+01
1.913812499999999872e+01 1.398049577279999944e+01 9.611339999999999861e+01 9.368680000000000518e+01
1.914245000000000019e+01 1.398052499599999976e+01 9.611539999999999395e+01 9.368789999999999907e+01
1.914677499999999810e+01 1.398055421920000008e+01 9.611549999999999727e+01 9.368779999999999575e+01
1.915109999999999957e+01 1.398058344240000039e+01 9.611509999999999820e+01 9.368770000000000664e+01
1.915542500000000103e+01 1.398061266559999893e+01 9.611509999999999820e+01 9.368770000000000664e+01
1.915974999999999895e+01 1.398064188879999925e+01 9.611469999999999914e+01 9.368760000000000332e+01
1.916407500000000041e+01 1.398067111199999957e+01 9.611480000000000246e+01 9.368760000000000332e+01
1.916840000000000188e+01 1.398070033519999811e+01 9.611440000000000339e+01 9.368750000000000000e+01
1.917272499999999980e+01 1.398072955840000020e+01 9.611450000000000671e+01 9.368750000000000000e+01
1.917705000000000126e+01 1.398075878159999874e+01 9.611409999999999343e+01 9.368739999999999668e+01
1.918137499999999918e+01 1.398078800479999906e+01 9.611419999999999675e+01 9.368739999999999668e+01
1.918570000000000064e+01 1.398081722799999937e+01 9.611379999999999768e+01 9.368739999999999668e+01
1.919002500000000211e+01 1.398084645119999969e+01 9.611390000000000100e+01 9.368739999999999668e+01
1.919435000000000002e+01 1.398087567439999823e+01 9.611350000000000193e+01 9.368729999999999336e+01
1.919867500000000149e+01 1.398090489760000033e+01 9.611360000000000525e+01 9.368729999999999336e+01
1.920300000000000296e+01 1.398093412079999887e+01 9.611329999999999529e+01 9.368729999999999336e+01
1.920732500000000087e+01 1.398096334399999918e+01 9.611339999999999861e+01 9.368729999999999336e+01
1.921165000000000234e+01 1.398099256719999950e+01 9.611299999999999955e+01 9.368729999999999336e+01
1.921597500000000025e+01 1.398102179039999982e+01 9.611310000000000286e+01 9.368720000000000425e+01
1.922030000000000172e+01 1.398105101359999836e+01 9.611270000000000380e+01 9.368720000000000425e+01
1.922462500000000318e+01 1.398108023680000045e+01 9.611289999999999623e+01 9.368720000000000425e+01
1.922895000000000110e+01 1.398110945999999899e+01 9.611249999999999716e+01 9.368720000000000425e+01
1.923327500000000256e+01 1.398113868319999931e+01 9.611260000000000048e+01 9.368720000000000425e+01
1.923760000000000403e+01 1.398113868319999931e+01 9.611220000000000141e+01 9.368710000000000093e+01
1.924192499999999839e+01 1.398116790639999962e+01 9.611230000000000473e+01 9.368710000000000093e+01
1.924624999999999986e+01 1.398119712959999994e+01 9.611199999999999477e+01 9.368710000000000093e+01
1.925057499999999777e+01 1.398122635279999848e+01 9.611480000000000246e+01 9.368810000000000571e+01
1.925489999999999924e+01 1.398125557600000057e+01 9.611440000000000339e+01 9.368800000000000239e+01
1.925922500000000070e+01 1.398128479919999911e+01 9.611440000000000339e+01 9.368800000000000239e+01
1.926354999999999862e+01 1.398131402239999943e+01 9.611400000000000432e+01 9.368789999999999907e+01
1.926787500000000009e+01 1.398134324559999975e+01 9.611409999999999343e+01 9.368789999999999907e+01
1.927220000000000155e+01 1.398137246880000006e+01 9.611369999999999436e+01 9.368779999999999575e+01
1.927652499999999947e+01 1.398143091519999892e+01 9.611379999999999768e+01 9.368779999999999575e+01
1.928085000000000093e+01 1.398146013839999924e+01 9.611339999999999861e+01 9.368770000000000664e+01
1.928517499999999885e+01 1.398148936159999778e+01 9.611350000000000193e+01 9.368770000000000664e+01
1.928950000000000031e+01 1.398151858479999987e+01 9.611310000000000286e+01 9.368770000000000664e+01
1.929382500000000178e+01 1.398154780799999841e+01 9.611320000000000618e+01 9.368770000000000664e+01
1.929814999999999969e+01 1.398157703119999873e+01 9.611289999999999623e+01 9.368760000000000332e+01
1.930247500000000116e+01 1.398160625439999905e+01 9.611299999999999955e+01 9.368760000000000332e+01
1.930680000000000263e+01 1.398160625439999905e+01 9.611260000000000048e+01 9.368760000000000332e+01
1.931112500000000054e+01 1.398163547759999936e+01 9.611270000000000380e+01 9.368760000000000332e+01
1.931545000000000201e+01 1.398166470079999790e+01 9.611230000000000473e+01 9.368750000000000000e+01
1.931977499999999992e+01 1.398169392400000000e+01 9.611239999999999384e+01 9.368750000000000000e+01
1.932410000000000139e+01 1.398172314719999854e+01 9.611209999999999809e+01 9.368750000000000000e+01
1.932842500000000285e+01 1.398175237039999885e+01 9.611220000000000141e+01 9.368750000000000000e+01
1.933275000000000077e+01 1.398178159359999917e+01 9.611180000000000234e+01 9.368750000000000000e+01
1.933707500000000223e+01 1.398181081679999949e+01 9.611190000000000566e+01 9.368739999999999668e+01
1.934140000000000370e+01 1.398184003999999803e+01 9.611159999999999570e+01 9.368739999999999668e+01
1.934572500000000161e+01 1.398186926320000012e+01 9.611169999999999902e+01 9.368739999999999668e+01
1.935005000000000308e+01 1.398189848639999866e+01 9.611129999999999995e+01 9.368739999999999668e+01
1.935437500000000099e+01 1.398192770959999898e+01 9.611140000000000327e+01 9.368739999999999668e+01
1.935870000000000246e+01 1.398195693279999929e+01 9.611369999999999436e+01 9.368829999999999814e+01
1.936302500000000038e+01 1.398198615599999961e+01 9.611379999999999768e+01 9.368829999999999814e+01
1.936734999999999829e+01 1.398201537919999993e+01 9.611339999999999861e+01 9.368819999999999482e+01
1.937167499999999976e+01 1.398204460240000024e+01 9.611339999999999861e+01 9.368810000000000571e+01
1.937600000000000122e+01 1.398207382559999878e+01 9.611299999999999955e+01 9.368810000000000571e+01
1.938032499999999914e+01 1.398210304879999910e+01 9.611310000000000286e+01 9.368800000000000239e+01
1.938465000000000060e+01 1.398213227199999942e+01 9.611270000000000380e+01 9.368800000000000239e+01
1.938897499999999852e+01 1.398216149519999973e+01 9.611279999999999291e+01 9.368800000000000239e+01
1.939329999999999998e+01 1.398219071840000005e+01 9.611239999999999384e+01 9.368789999999999907e+01
1.939762500000000145e+01 1.398221994160000037e+01 9.611249999999999716e+01 9.368789999999999907e+01
1.940194999999999936e+01 1.398224916479999891e+01 9.611220000000000141e+01 9.368789999999999907e+01
1.940627500000000083e+01 1.398227838799999923e+01 9.611230000000000473e+01 9.368789999999999907e+01
1.941060000000000230e+01 1.398227838799999923e+01 9.611190000000000566e+01 9.368779999999999575e+01
1.941492500000000021e+01 1.398230761119999954e+01 9.611199999999999477e+01 9.368779999999999575e+01
1.941925000000000168e+01 1.398233683439999808e+01 9.611169999999999902e+01 9.368779999999999575e+01
1.942357499999999959e+01 1.398236605760000018e+01 9.611180000000000234e+01 9.368779999999999575e+01
1.942790000000000106e+01 1.398239528079999872e+01 9.611140000000000327e+01 9.368779999999999575e+01
1.943222500000000252e+01 1.398242450399999903e+01 9.611150000000000659e+01 9.368770000000000664e+01
1.943655000000000044e+01 1.398245372719999935e+01 9.611119999999999663e+01 9.368770000000000664e+01
1.944087500000000190e+01 1.398248295039999967e+01 9.611129999999999995e+01 9.368770000000000664e+01
1.944520000000000337e+01 1.398251217359999821e+01 9.611090000000000089e+01 9.368770000000000664e+01
1.944952500000000128e+01 1.398254139680000030e+01 9.611100000000000421e+01 9.368770000000000664e+01
1.945385000000000275e+01 1.398257061999999884e+01 9.611069999999999425e+01 9.368760000000000332e+01
1.945817500000000067e+01 1.398259984319999916e+01 9.611079999999999757e+01 9.368760000000000332e+01
1.946250000000000213e+01 1.398259984319999916e+01 9.611039999999999850e+01 9.368760000000000332e+01
1.946682500000000360e+01 1.398265828959999979e+01 9.611289999999999623e+01 9.368859999999999388e+01
1.947115000000000151e+01 1.398265828959999979e+01 9.611249999999999716e+01 9.368850000000000477e+01
1.947547500000000298e+01 1.398268751279999833e+01 9.611249999999999716e+01 9.368850000000000477e+01
1.947979999999999734e+01 1.398271673600000042e+01 9.611220000000000141e+01 9.368840000000000146e+01
1.948412499999999881e+01 1.398274595919999896e+01 9.611220000000000141e+01 9.368840000000000146e+01
1.948845000000000027e+01 1.398277518239999928e+01 9.611180000000000234e+01 9.368829999999999814e+01
1.949277499999999819e+01 1.398280440559999960e+01 9.611190000000000566e+01 9.368829999999999814e+01
1.949709999999999965e+01 1.398283362879999991e+01 9.611150000000000659e+01 9.368829999999999814e+01
1.950142500000000112e+01 1.398286285199999845e+01 9.611159999999999570e+01 9.368819999999999482e+01
1.950574999999999903e+01 1.398289207520000055e+01 9.611129999999999995e+01 9.368819999999999482e+01
1.951007500000000050e+01 1.398292129839999909e+01 9.611140000000000327e+01 9.368819999999999482e+01
1.951439999999999841e+01 1.398295052159999940e+01 9.611100000000000421e+01 9.368810000000000571e+01
1.951872499999999988e+01 1.398297974479999972e+01 9.611109999999999332e+01 9.368810000000000571e+01
1.952305000000000135e+01 1.398300896800000004e+01 9.611079999999999757e+01 9.368810000000000571e+01
1.952737499999999926e+01 1.398303819119999858e+01 9.611090000000000089e+01 9.368810000000000571e+01
1.953170000000000073e+01 1.398306741439999890e+01 9.611050000000000182e+01 9.368810000000000571e+01
1.953602500000000219e+01 1.398309663759999921e+01 9.611060000000000514e+01 9.368800000000000239e+01
1.954035000000000011e+01 1.398312586079999775e+01 9.611029999999999518e+01 9.368800000000000239e+01
1.954467500000000157e+01 1.398315508399999985e+01 9.611039999999999850e+01 9.368800000000000239e+01
1.954899999999999949e+01 1.398315508399999985e+01 9.610999999999999943e+01 9.368800000000000239e+01
1.955332500000000095e+01 1.398318430719999839e+01 9.611010000000000275e+01 9.368800000000000239e+01
1.955765000000000242e+01 1.398321353039999870e+01 9.610980000000000700e+01 9.368789999999999907e+01
1.956197500000000034e+01 1.398324275359999902e+01 9.610989999999999611e+01 9.368789999999999907e+01
1.956630000000000180e+01 1.398327197679999934e+01 9.610949999999999704e+01 9.368789999999999907e+01
1.957062500000000327e+01 1.398330119999999788e+01 9.610960000000000036e+01 9.368789999999999907e+01
1.957495000000000118e+01 1.398333042319999997e+01 9.611180000000000234e+01 9.368899999999999295e+01
1.957927500000000265e+01 1.398335964639999851e+01 9.611190000000000566e+01 9.368890000000000384e+01
1.958360000000000056e+01 1.398338886959999883e+01 9.611140000000000327e+01 9.368890000000000384e+01
1.958792500000000203e+01 1.398341809279999914e+01 9.611150000000000659e+01 9.368880000000000052e+01
1.959225000000000350e+01 1.398344731599999946e+01 9.611109999999999332e+01 9.368869999999999720e+01
1.959657499999999786e+01 1.398347653919999978e+01 9.611119999999999663e+01 9.368869999999999720e+01
1.960089999999999932e+01 1.398350576240000009e+01 9.611079999999999757e+01 9.368869999999999720e+01
1.960522500000000079e+01 1.398353498559999863e+01 9.611090000000000089e+01 9.368859999999999388e+01
1.960954999999999870e+01 1.398353498559999863e+01 9.611050000000000182e+01 9.368859999999999388e+01
1.961387500000000017e+01 1.398356420879999895e+01 9.611069999999999425e+01 9.368859999999999388e+01
1.961819999999999808e+01 1.398359343199999927e+01 9.611029999999999518e+01 9.368850000000000477e+01
1.962252499999999955e+01 1.398362265519999958e+01 9.611039999999999850e+01 9.368850000000000477e+01
1.962685000000000102e+01 1.398365187839999990e+01 9.610999999999999943e+01 9.368850000000000477e+01
1.963117499999999893e+01 1.398368110160000022e+01 9.611010000000000275e+01 9.368850000000000477e+01
1.963550000000000040e+01 1.398371032479999876e+01 9.610980000000000700e+01 9.368840000000000146e+01
1.963982500000000186e+01 1.398373954800000085e+01 9.610989999999999611e+01 9.368840000000000146e+01
1.964414999999999978e+01 1.398376877119999939e+01 9.610960000000000036e+01 9.368840000000000146e+01
1.964847500000000124e+01 1.398379799439999971e+01 9.610970000000000368e+01 9.368840000000000146e+01
1.965279999999999916e+01 1.398379799439999971e+01 9.610930000000000462e+01 9.368840000000000146e+01
1.965712500000000063e+01 1.398382721760000003e+01 9.610939999999999372e+01 9.368840000000000146e+01
1.966145000000000209e+01 1.398385644080000034e+01 9.610909999999999798e+01 9.368829999999999814e+01
1.966577500000000001e+01 1.398388566399999888e+01 9.610920000000000130e+01 9.368829999999999814e+01
1.967010000000000147e+01 1.398391488719999920e+01 9.610890000000000555e+01 9.368829999999999814e+01
1.967442500000000294e+01 1.398394411039999952e+01 9.610920000000000130e+01 9.368829999999999814e+01
1.967875000000000085e+01 1.398397333359999806e+01 9.610909999999999798e+01 9.368829999999999814e+01
1.968307500000000232e+01 1.398400255680000015e+01 9.611150000000000659e+01 9.368930000000000291e+01
1.968740000000000023e+01 1.398403177999999869e+01 9.611109999999999332e+01 9.368930000000000291e+01
1.969172500000000170e+01 1.398406100319999901e+01 9.611109999999999332e+01 9.368919999999999959e+01
1.969605000000000317e+01 1.398406100319999901e+01 9.611069999999999425e+01 9.368909999999999627e+01
1.970037500000000108e+01 1.398411944959999964e+01 9.611079999999999757e+01 9.368909999999999627e+01
1.970470000000000255e+01 1.398411944959999964e+01 9.611039999999999850e+01 9.368909999999999627e+01
1.970902500000000401e+01 1.398414867279999818e+01 9.611050000000000182e+01 9.368899999999999295e+01
1.971334999999999837e+01 1.398417789600000027e+01 9.611020000000000607e+01 9.368899999999999295e+01
1.971767499999999984e+01 1.398420711919999881e+01 9.611020000000000607e+01 9.368899999999999295e+01
1.972199999999999775e+01 1.398423634239999913e+01 9.610989999999999611e+01 9.368890000000000384e+01
1.972632499999999922e+01 1.398426556559999945e+01 9.610999999999999943e+01 9.368890000000000384e+01
1.973065000000000069e+01 1.398429478879999976e+01 9.610970000000000368e+01 9.368890000000000384e+01
1.973497499999999860e+01 1.398432401199999831e+01 9.610970000000000368e+01 9.368890000000000384e+01
1.973930000000000007e+01 1.398435323520000040e+01 9.610939999999999372e+01 9.368880000000000052e+01
1.974362500000000153e+01 1.398438245839999894e+01 9.610949999999999704e+01 9.368880000000000052e+01
1.974794999999999945e+01 1.398438245839999894e+01 9.610920000000000130e+01 9.368880000000000052e+01
1.975227500000000092e+01 1.398441168159999926e+01 9.610930000000000462e+01 9.368880000000000052e+01
1.975659999999999883e+01 1.398444090479999957e+01 9.610890000000000555e+01 9.368880000000000052e+01
1.976092500000000030e+01 1.398447012799999989e+01 9.610909999999999798e+01 9.368869999999999720e+01
1.976525000000000176e+01 1.398449935119999843e+01 9.610899999999999466e+01 9.368869999999999720e+01
1.976957499999999968e+01 1.398452857440000052e+01 9.610920000000000130e+01 9.368869999999999720e+01
1.977390000000000114e+01 1.398455779759999906e+01 9.610909999999999798e+01 9.368869999999999720e+01
1.977822500000000261e+01 1.398458702079999938e+01 9.610939999999999372e+01 9.368869999999999720e+01
1.978255000000000052e+01 1.398458702079999938e+01 9.610920000000000130e+01 9.368869999999999720e+01
1.978687500000000199e+01 1.398461624399999970e+01 9.610949999999999704e+01 9.368859999999999388e+01
1.979119999999999990e+01 1.398464546720000001e+01 9.611050000000000182e+01 9.368970000000000198e+01
1.979552500000000137e+01 1.398467469039999855e+01 9.611060000000000514e+01 9.368959999999999866e+01
1.979985000000000284e+01 1.398470391359999887e+01 9.611020000000000607e+01 9.368959999999999866e+01
1.980417500000000075e+01 1.398473313679999919e+01 9.611020000000000607e+01 9.368949999999999534e+01
1.980850000000000222e+01 1.398476235999999773e+01 9.610989999999999611e+01 9.368949999999999534e+01
1.981282500000000368e+01 1.398479158319999982e+01 9.610989999999999611e+01 9.368940000000000623e+01
1.981715000000000160e+01 1.398482080639999836e+01 9.610960000000000036e+01 9.368940000000000623e+01
1.982147500000000306e+01 1.398485002959999868e+01 9.610970000000000368e+01 9.368940000000000623e+01
1.982580000000000098e+01 1.398487925279999899e+01 9.610930000000000462e+01 9.368930000000000291e+01
1.983012499999999889e+01 1.398490847599999931e+01 9.610939999999999372e+01 9.368930000000000291e+01
1.983445000000000036e+01 1.398490847599999931e+01 9.610909999999999798e+01 9.368930000000000291e+01
1.983877499999999827e+01 1.398493769919999963e+01 9.610920000000000130e+01 9.368919999999999959e+01
1.984309999999999974e+01 1.398496692239999994e+01 9.610880000000000223e+01 9.368919999999999959e+01
1.984742500000000121e+01 1.398499614559999848e+01 9.610909999999999798e+01 9.368919999999999959e+01
1.985174999999999912e+01 1.398502536879999880e+01 9.610890000000000555e+01 9.368919999999999959e+01
1.985607500000000059e+01 1.398505459199999912e+01 9.610920000000000130e+01 9.368919999999999959e+01
1.986039999999999850e+01 1.398505459199999912e+01 9.610899999999999466e+01 9.368919999999999959e+01
1.986472499999999997e+01 1.398508381519999944e+01 9.610930000000000462e+01 9.368909999999999627e+01
1.986905000000000143e+01 1.398511303839999975e+01 9.610920000000000130e+01 9.368909999999999627e+01
1.987337499999999935e+01 1.398514226160000007e+01 9.610939999999999372e+01 9.368909999999999627e+01
1.987770000000000081e+01 1.398517148479999861e+01 9.610930000000000462e+01 9.368909999999999627e+01
1.988202500000000228e+01 1.398520070800000070e+01 9.610949999999999704e+01 9.368909999999999627e+01
1.988635000000000019e+01 1.398520070800000070e+01 9.610939999999999372e+01 9.368909999999999627e+01
1.989067500000000166e+01 1.398522993119999924e+01 9.610970000000000368e+01 9.368899999999999295e+01
1.989499999999999957e+01 1.398525915439999956e+01 9.610949999999999704e+01 9.368899999999999295e+01
1.989932500000000104e+01 1.398528837759999988e+01 9.610999999999999943e+01 9.368999999999999773e+01
1.990365000000000251e+01 1.398531760080000019e+01 9.610970000000000368e+01 9.368999999999999773e+01
1.990797500000000042e+01 1.398534682399999873e+01 9.610970000000000368e+01 9.368989999999999441e+01
1.991230000000000189e+01 1.398537604720000083e+01 9.610930000000000462e+01 9.368989999999999441e+01
1.991662500000000335e+01 1.398540527039999937e+01 9.610939999999999372e+01 9.368980000000000530e+01
1.992095000000000127e+01 1.398543449359999968e+01 9.610899999999999466e+01 9.368980000000000530e+01
1.992527500000000273e+01 1.398546371680000000e+01 9.610909999999999798e+01 9.368980000000000530e+01
1.992960000000000065e+01 1.398546371680000000e+01 9.610880000000000223e+01 9.368970000000000198e+01
1.993392500000000211e+01 1.398549293999999854e+01 9.610899999999999466e+01 9.368970000000000198e+01
1.993825000000000358e+01 1.398552216319999886e+01 9.610890000000000555e+01 9.368970000000000198e+01
1.994257500000000149e+01 1.398555138639999917e+01 9.610909999999999798e+01 9.368959999999999866e+01
1.994690000000000296e+01 1.398558060959999949e+01 9.610899999999999466e+01 9.368959999999999866e+01
1.995122500000000443e+01 1.398560983279999803e+01 9.610930000000000462e+01 9.368959999999999866e+01
1.995554999999999879e+01 1.398563905600000012e+01 9.610909999999999798e+01 9.368959999999999866e+01
1.995987500000000026e+01 1.398563905600000012e+01 9.610939999999999372e+01 9.368959999999999866e+01
1.996419999999999817e+01 1.398566827919999866e+01 9.610920000000000130e+01 9.368949999999999534e+01
1.996852499999999964e+01 1.398569750239999898e+01 9.610949999999999704e+01 9.368949999999999534e+01
1.997285000000000110e+01 1.398572672559999930e+01 9.610930000000000462e+01 9.368949999999999534e+01
1.997717499999999902e+01 1.398575594879999962e+01 9.610960000000000036e+01 9.368949999999999534e+01
1.998150000000000048e+01 1.398578517199999816e+01 9.610949999999999704e+01 9.368949999999999534e+01
1.998582500000000195e+01 1.398578517199999816e+01 9.610970000000000368e+01 9.368949999999999534e+01
1.999014999999999986e+01 1.398581439520000025e+01 9.610960000000000036e+01 9.368940000000000623e+01
1.999447500000000133e+01 1.398584361839999879e+01 9.610980000000000700e+01 9.368940000000000623e+01
1.999879999999999924e+01 1.398587284159999911e+01 9.610970000000000368e+01 9.368940000000000623e+01
2.000312500000000071e+01 1.398590206479999942e+01 9.610989999999999611e+01 9.368940000000000623e+01
2.000745000000000218e+01 1.398607740399999955e+01 9.610909999999999798e+01 9.369610000000000127e+01
2.001177500000000009e+01 1.398613585039999840e+01 9.610920000000000130e+01 9.369400000000000261e+01
2.001610000000000156e+01 1.398613585039999840e+01 9.610890000000000555e+01 9.369469999999999743e+01
2.002042499999999947e+01 1.398616507360000050e+01 9.610909999999999798e+01 9.369370000000000687e+01
2.002475000000000094e+01 1.398616507360000050e+01 9.610890000000000555e+01 9.369450000000000500e+01
2.002907500000000240e+01 1.398622351999999935e+01 9.610909999999999798e+01 9.369379999999999598e+01
2.003340000000000032e+01 1.398622351999999935e+01 9.610899999999999466e+01 9.369440000000000168e+01
2.003772500000000178e+01 1.398625274319999967e+01 9.610920000000000130e+01 9.369379999999999598e+01
2.004205000000000325e+01 1.398628196639999999e+01 9.610909999999999798e+01 9.369429999999999836e+01
2.004637500000000117e+01 1.398631118959999853e+01 9.610930000000000462e+01 9.369379999999999598e+01
2.005070000000000263e+01 1.398631118959999853e+01 9.610920000000000130e+01 9.369429999999999836e+01
2.005502500000000055e+01 1.398636963599999916e+01 9.610939999999999372e+01 9.369379999999999598e+01
2.005935000000000201e+01 1.398636963599999916e+01 9.610930000000000462e+01 9.369419999999999504e+01
2.006367500000000348e+01 1.398639885919999770e+01 9.610949999999999704e+01 9.369379999999999598e+01
2.006799999999999784e+01 1.398642808239999979e+01 9.610939999999999372e+01 9.369410000000000593e+01
2.007232499999999931e+01 1.398645730559999834e+01 9.610970000000000368e+01 9.369379999999999598e+01
2.007665000000000077e+01 1.398645730559999834e+01 9.610949999999999704e+01 9.369410000000000593e+01
2.008097499999999869e+01 1.398648652879999865e+01 9.610980000000000700e+01 9.369379999999999598e+01
2.008530000000000015e+01 1.398651575199999897e+01 9.610960000000000036e+01 9.369410000000000593e+01
2.008962499999999807e+01 1.398654497519999929e+01 9.610989999999999611e+01 9.369379999999999598e+01
2.009394999999999953e+01 1.398654497519999929e+01 9.610970000000000368e+01 9.369400000000000261e+01
2.009827500000000100e+01 1.398657419839999960e+01 9.610999999999999943e+01 9.369379999999999598e+01
2.010259999999999891e+01 1.398660342159999992e+01 9.610980000000000700e+01 9.369400000000000261e+01
2.010692500000000038e+01 1.398663264479999846e+01 9.611010000000000275e+01 9.369379999999999598e+01
2.011125000000000185e+01 1.398666186799999878e+01 9.610999999999999943e+01 9.369389999999999930e+01
2.011557499999999976e+01 1.398683720720000068e+01 9.610930000000000462e+01 9.369629999999999370e+01
2.011990000000000123e+01 1.398683720720000068e+01 9.610909999999999798e+01 9.369490000000000407e+01
2.012422499999999914e+01 1.398683720720000068e+01 9.610920000000000130e+01 9.369589999999999463e+01
2.012855000000000061e+01 1.398683720720000068e+01 9.610909999999999798e+01 9.369530000000000314e+01
2.013287500000000207e+01 1.398683720720000068e+01 9.610930000000000462e+01 9.369620000000000459e+01
2.013719999999999999e+01 1.398686643039999922e+01 9.610909999999999798e+01 9.369549999999999557e+01
2.014152500000000146e+01 1.398686643039999922e+01 9.610930000000000462e+01 9.369629999999999370e+01
2.014585000000000292e+01 1.398689565359999953e+01 9.610920000000000130e+01 9.369559999999999889e+01
2.015017500000000084e+01 1.398692487679999985e+01 9.610939999999999372e+01 9.369629999999999370e+01
2.015450000000000230e+01 1.398695410000000017e+01 9.610930000000000462e+01 9.369570000000000221e+01
2.015882500000000022e+01 1.398695410000000017e+01 9.610949999999999704e+01 9.369629999999999370e+01
2.016315000000000168e+01 1.398698332319999871e+01 9.610939999999999372e+01 9.369570000000000221e+01
2.016747500000000315e+01 1.398701254640000080e+01 9.610960000000000036e+01 9.369629999999999370e+01
2.017180000000000106e+01 1.398701254640000080e+01 9.610949999999999704e+01 9.369580000000000553e+01
2.017612500000000253e+01 1.398704176959999934e+01 9.610970000000000368e+01 9.369629999999999370e+01
2.018045000000000400e+01 1.398707099279999966e+01 9.610960000000000036e+01 9.369580000000000553e+01
2.018477499999999836e+01 1.398707099279999966e+01 9.610989999999999611e+01 9.369629999999999370e+01
2.018909999999999982e+01 1.398710021599999997e+01 9.610970000000000368e+01 9.369580000000000553e+01
2.019342499999999774e+01 1.398712943919999852e+01 9.610999999999999943e+01 9.369629999999999370e+01
2.019774999999999920e+01 1.398715866239999883e+01 9.610980000000000700e+01 9.369580000000000553e+01
2.020207500000000067e+01 1.398715866239999883e+01 9.611010000000000275e+01 9.369629999999999370e+01
2.020639999999999858e+01 1.398718788559999915e+01 9.610989999999999611e+01 9.369580000000000553e+01
2.021072500000000005e+01 1.398721710879999947e+01 9.611020000000000607e+01 9.369620000000000459e+01
2.021505000000000152e+01 1.398724633199999801e+01 9.611010000000000275e+01 9.369580000000000553e+01
2.021937499999999943e+01 1.398724633199999801e+01 9.611029999999999518e+01 9.369620000000000459e+01
2.022370000000000090e+01 1.398730477839999864e+01 9.610930000000000462e+01 9.369599999999999795e+01
2.022802499999999881e+01 1.398733400159999896e+01 9.610949999999999704e+01 9.369570000000000221e+01
2.023235000000000028e+01 1.398733400159999896e+01 9.610920000000000130e+01 9.369549999999999557e+01
2.023667500000000175e+01 1.398736322479999927e+01 9.610939999999999372e+01 9.369559999999999889e+01
2.024099999999999966e+01 1.398739244799999959e+01 9.610920000000000130e+01 9.369549999999999557e+01
2.024532500000000113e+01 1.398742167119999813e+01 9.610949999999999704e+01 9.369559999999999889e+01
2.024965000000000259e+01 1.398742167119999813e+01 9.610930000000000462e+01 9.369540000000000646e+01
2.025397500000000051e+01 1.398745089440000022e+01 9.610960000000000036e+01 9.369559999999999889e+01
2.025830000000000197e+01 1.398748011759999876e+01 9.610939999999999372e+01 9.369540000000000646e+01
2.026262499999999989e+01 1.398750934079999908e+01 9.610970000000000368e+01 9.369559999999999889e+01
2.026695000000000135e+01 1.398753856399999940e+01 9.610949999999999704e+01 9.369540000000000646e+01
2.027127500000000282e+01 1.398753856399999940e+01 9.610980000000000700e+01 9.369559999999999889e+01
2.027560000000000073e+01 1.398756778719999971e+01 9.610960000000000036e+01 9.369530000000000314e+01
2.027992500000000220e+01 1.398759701039999825e+01 9.610989999999999611e+01 9.369549999999999557e+01
2.028425000000000367e+01 1.398762623360000035e+01 9.610970000000000368e+01 9.369530000000000314e+01
2.028857500000000158e+01 1.398762623360000035e+01 9.610999999999999943e+01 9.369549999999999557e+01
2.029290000000000305e+01 1.398765545679999889e+01 9.610980000000000700e+01 9.369530000000000314e+01
2.029722499999999741e+01 1.398768467999999920e+01 9.611010000000000275e+01 9.369549999999999557e+01
2.030154999999999887e+01 1.398771390319999952e+01 9.610999999999999943e+01 9.369530000000000314e+01
2.030587500000000034e+01 1.398774312639999984e+01 9.611020000000000607e+01 9.369549999999999557e+01
2.031019999999999825e+01 1.398774312639999984e+01 9.611010000000000275e+01 9.369530000000000314e+01
2.031452499999999972e+01 1.398777234959999838e+01 9.611029999999999518e+01 9.369549999999999557e+01
2.031885000000000119e+01 1.398780157280000047e+01 9.611020000000000607e+01 9.369519999999999982e+01
2.032317499999999910e+01 1.398783079599999901e+01 9.611039999999999850e+01 9.369540000000000646e+01
2.032750000000000057e+01 1.398783079599999901e+01 9.611029999999999518e+01 9.369519999999999982e+01
2.033182499999999848e+01 1.398786001919999933e+01 9.610960000000000036e+01 9.369689999999999941e+01
2.033614999999999995e+01 1.398788924239999965e+01 9.610939999999999372e+01 9.369620000000000459e+01
2.034047500000000142e+01 1.398791846559999819e+01 9.610949999999999704e+01 9.369650000000000034e+01
2.034479999999999933e+01 1.398794768879999850e+01 9.610930000000000462e+01 9.369610000000000127e+01
2.034912500000000080e+01 1.398797691199999882e+01 9.610949999999999704e+01 9.369639999999999702e+01
2.035345000000000226e+01 1.398800613519999914e+01 9.610939999999999372e+01 9.369610000000000127e+01
2.035777500000000018e+01 1.398800613519999914e+01 9.610960000000000036e+01 9.369629999999999370e+01
2.036210000000000164e+01 1.398803535839999945e+01 9.610949999999999704e+01 9.369599999999999795e+01
2.036642499999999956e+01 1.398806458159999977e+01 9.610970000000000368e+01 9.369629999999999370e+01
2.037075000000000102e+01 1.398809380479999831e+01 9.610960000000000036e+01 9.369599999999999795e+01
2.037507500000000249e+01 1.398812302799999863e+01 9.610980000000000700e+01 9.369620000000000459e+01
2.037940000000000040e+01 1.398812302799999863e+01 9.610970000000000368e+01 9.369599999999999795e+01
2.038372500000000187e+01 1.398815225119999894e+01 9.610989999999999611e+01 9.369620000000000459e+01
2.038805000000000334e+01 1.398818147439999926e+01 9.610980000000000700e+01 9.369599999999999795e+01
2.039237500000000125e+01 1.398821069759999958e+01 9.610999999999999943e+01 9.369620000000000459e+01
2.039670000000000272e+01 1.398823992079999989e+01 9.610989999999999611e+01 9.369589999999999463e+01
2.040102500000000063e+01 1.398823992079999989e+01 9.611010000000000275e+01 9.369610000000000127e+01
2.040535000000000210e+01 1.398826914399999843e+01 9.610999999999999943e+01 9.369589999999999463e+01
2.040967500000000356e+01 1.398829836720000053e+01 9.611020000000000607e+01 9.369610000000000127e+01
2.041400000000000148e+01 1.398832759039999907e+01 9.611010000000000275e+01 9.369589999999999463e+01
2.041832500000000294e+01 1.398832759039999907e+01 9.611039999999999850e+01 9.369610000000000127e+01
2.042265000000000441e+01 1.398835681359999938e+01 9.611020000000000607e+01 9.369589999999999463e+01
2.042697499999999877e+01 1.398838603679999970e+01 9.611050000000000182e+01 9.369610000000000127e+01
2.043130000000000024e+01 1.398841526000000002e+01 9.611029999999999518e+01 9.369580000000000553e+01
2.043562499999999815e+01 1.398841526000000002e+01 9.611060000000000514e+01 9.369599999999999795e+01
2.043994999999999962e+01 1.398847370640000065e+01 9.610949999999999704e+01 9.369780000000000086e+01
2.044427500000000109e+01 1.398847370640000065e+01 9.610970000000000368e+01 9.369769999999999754e+01
2.044859999999999900e+01 1.398850292959999919e+01 9.610939999999999372e+01 9.369750000000000512e+01
2.045292500000000047e+01 1.398853215279999951e+01 9.610960000000000036e+01 9.369750000000000512e+01
2.045725000000000193e+01 1.398856137599999983e+01 9.610939999999999372e+01 9.369740000000000180e+01
2.046157499999999985e+01 1.398859059920000014e+01 9.610970000000000368e+01 9.369750000000000512e+01
2.046590000000000131e+01 1.398859059920000014e+01 9.610949999999999704e+01 9.369729999999999848e+01
2.047022499999999923e+01 1.398861982239999868e+01 9.610980000000000700e+01 9.369740000000000180e+01
2.047455000000000069e+01 1.398864904560000078e+01 9.610960000000000036e+01 9.369729999999999848e+01
2.047887500000000216e+01 1.398867826879999932e+01 9.610989999999999611e+01 9.369740000000000180e+01
2.048320000000000007e+01 1.398870749199999963e+01 9.610970000000000368e+01 9.369719999999999516e+01
2.048752500000000154e+01 1.398870749199999963e+01 9.610999999999999943e+01 9.369740000000000180e+01
2.049185000000000301e+01 1.398873671519999995e+01 9.610980000000000700e+01 9.369719999999999516e+01
2.049617500000000092e+01 1.398876593839999849e+01 9.611010000000000275e+01 9.369729999999999848e+01
2.050050000000000239e+01 1.398879516159999881e+01 9.610989999999999611e+01 9.369719999999999516e+01
2.050482500000000030e+01 1.398882438479999912e+01 9.611020000000000607e+01 9.369729999999999848e+01
2.050915000000000177e+01 1.398882438479999912e+01 9.610999999999999943e+01 9.369710000000000605e+01
2.051347500000000323e+01 1.398885360799999944e+01 9.611029999999999518e+01 9.369729999999999848e+01
2.051780000000000115e+01 1.398888283119999798e+01 9.611010000000000275e+01 9.369710000000000605e+01
2.052212500000000261e+01 1.398891205440000007e+01 9.611039999999999850e+01 9.369719999999999516e+01
2.052645000000000408e+01 1.398891205440000007e+01 9.611020000000000607e+01 9.369710000000000605e+01
2.053077500000000200e+01 1.398894127759999861e+01 9.611050000000000182e+01 9.369719999999999516e+01
2.053510000000000346e+01 1.398897050079999893e+01 9.611039999999999850e+01 9.369710000000000605e+01
2.053942499999999782e+01 1.398899972399999925e+01 9.611060000000000514e+01 9.369719999999999516e+01
2.054374999999999929e+01 1.398899972399999925e+01 9.611050000000000182e+01 9.369700000000000273e+01
2.054807500000000076e+01 1.398905817039999810e+01 9.610980000000000700e+01 9.369910000000000139e+01
2.055239999999999867e+01 1.398905817039999810e+01 9.610960000000000036e+01 9.369870000000000232e+01
2.055672500000000014e+01 1.398908739360000020e+01 9.610970000000000368e+01 9.369880000000000564e+01
2.056104999999999805e+01 1.398911661679999874e+01 9.610960000000000036e+01 9.369859999999999900e+01
2.056537499999999952e+01 1.398914583999999905e+01 9.610980000000000700e+01 9.369870000000000232e+01
2.056970000000000098e+01 1.398917506319999937e+01 9.610960000000000036e+01 9.369849999999999568e+01
2.057402499999999890e+01 1.398917506319999937e+01 9.610980000000000700e+01 9.369859999999999900e+01
2.057835000000000036e+01 1.398920428639999969e+01 9.610970000000000368e+01 9.369840000000000657e+01
2.058267500000000183e+01 1.398923350959999823e+01 9.610989999999999611e+01 9.369859999999999900e+01
2.058699999999999974e+01 1.398926273280000032e+01 9.610980000000000700e+01 9.369840000000000657e+01
2.059132500000000121e+01 1.398929195599999886e+01 9.610999999999999943e+01 9.369849999999999568e+01
2.059564999999999912e+01 1.398929195599999886e+01 9.610989999999999611e+01 9.369840000000000657e+01
2.059997500000000059e+01 1.398932117919999918e+01 9.611010000000000275e+01 9.369849999999999568e+01
2.060430000000000206e+01 1.398935040239999950e+01 9.610999999999999943e+01 9.369830000000000325e+01
2.060862499999999997e+01 1.398937962559999981e+01 9.611020000000000607e+01 9.369849999999999568e+01
2.061295000000000144e+01 1.398937962559999981e+01 9.611010000000000275e+01 9.369830000000000325e+01
2.061727500000000290e+01 1.398940884879999835e+01 9.611029999999999518e+01 9.369840000000000657e+01
2.062160000000000082e+01 1.398943807200000045e+01 9.611020000000000607e+01 9.369830000000000325e+01
2.062592500000000229e+01 1.398946729519999899e+01 9.611039999999999850e+01 9.369840000000000657e+01
2.063025000000000020e+01 1.398946729519999899e+01 9.611029999999999518e+01 9.369819999999999993e+01
2.063457500000000167e+01 1.398949651839999930e+01 9.611050000000000182e+01 9.369840000000000657e+01
2.063890000000000313e+01 1.398952574159999962e+01 9.611039999999999850e+01 9.369819999999999993e+01
2.064322500000000105e+01 1.398955496479999816e+01 9.611060000000000514e+01 9.369840000000000657e+01
2.064755000000000251e+01 1.398955496479999816e+01 9.611050000000000182e+01 9.369819999999999993e+01
2.065187500000000398e+01 1.398958418799999848e+01 9.611069999999999425e+01 9.369830000000000325e+01
2.065619999999999834e+01 1.398961341119999879e+01 9.610970000000000368e+01 9.369989999999999952e+01
2.066052499999999981e+01 1.398964263439999911e+01 9.610989999999999611e+01 9.369979999999999620e+01
2.066484999999999772e+01 1.398967185759999943e+01 9.610970000000000368e+01 9.369960000000000377e+01
2.066917499999999919e+01 1.398970108079999974e+01 9.610989999999999611e+01 9.369970000000000709e+01
2.067350000000000065e+01 1.398970108079999974e+01 9.610970000000000368e+01 9.369950000000000045e+01
2.067782499999999857e+01 1.398973030399999828e+01 9.610989999999999611e+01 9.369960000000000377e+01
2.068215000000000003e+01 1.398975952720000038e+01 9.610970000000000368e+01 9.369939999999999714e+01
2.068647500000000150e+01 1.398978875039999892e+01 9.610999999999999943e+01 9.369950000000000045e+01
2.069079999999999941e+01 1.398981797359999923e+01 9.610980000000000700e+01 9.369939999999999714e+01
2.069512500000000088e+01 1.398981797359999923e+01 9.611010000000000275e+01 9.369950000000000045e+01
2.069944999999999879e+01 1.398984719679999955e+01 9.610989999999999611e+01 9.369929999999999382e+01
2.070377500000000026e+01 1.398987641999999987e+01 9.611020000000000607e+01 9.369939999999999714e+01
2.070810000000000173e+01 1.398990564319999841e+01 9.610999999999999943e+01 9.369929999999999382e+01
2.071242499999999964e+01 1.398990564319999841e+01 9.611029999999999518e+01 9.369939999999999714e+01
2.071675000000000111e+01 1.398993486640000050e+01 9.611010000000000275e+01 9.369929999999999382e+01
2.072107500000000258e+01 1.398996408959999904e+01 9.611039999999999850e+01 9.369939999999999714e+01
2.072540000000000049e+01 1.398999331279999936e+01 9.611020000000000607e+01 9.369920000000000471e+01
2.072972500000000196e+01 1.398999331279999936e+01 9.611050000000000182e+01 9.369939999999999714e+01
2.073404999999999987e+01 1.399002253599999968e+01 9.611029999999999518e+01 9.369920000000000471e+01
2.073837500000000134e+01 1.399005175919999999e+01 9.611060000000000514e+01 9.369929999999999382e+01
2.074270000000000280e+01 1.399008098239999853e+01 9.611039999999999850e+01 9.369920000000000471e+01
2.074702500000000072e+01 1.399008098239999853e+01 9.611069999999999425e+01 9.369929999999999382e+01
2.075135000000000218e+01 1.399011020560000063e+01 9.611050000000000182e+01 9.369920000000000471e+01
2.075567500000000365e+01 1.399013942879999917e+01 9.611079999999999757e+01 9.369929999999999382e+01
2.076000000000000156e+01 1.399016865199999948e+01 9.611060000000000514e+01 9.369910000000000139e+01
2.076432500000000303e+01 1.399019787519999980e+01 9.610999999999999943e+01 9.370069999999999766e+01
2.076864999999999739e+01 1.399019787519999980e+01 9.610980000000000700e+01 9.370040000000000191e+01
2.077297499999999886e+01 1.399022709840000012e+01 9.610999999999999943e+01 9.370050000000000523e+01
2.077730000000000032e+01 1.399025632159999866e+01 9.610980000000000700e+01 9.370029999999999859e+01
2.078162499999999824e+01 1.399028554480000075e+01 9.610999999999999943e+01 9.370040000000000191e+01
2.078594999999999970e+01 1.399028554480000075e+01 9.610980000000000700e+01 9.370019999999999527e+01
2.079027500000000117e+01 1.399031476799999929e+01 9.610999999999999943e+01 9.370029999999999859e+01
2.079459999999999908e+01 1.399034399119999961e+01 9.610989999999999611e+01 9.370019999999999527e+01
2.079892500000000055e+01 1.399037321439999992e+01 9.611010000000000275e+01 9.370029999999999859e+01
2.080324999999999847e+01 1.399040243759999846e+01 9.610999999999999943e+01 9.370010000000000616e+01
2.080757499999999993e+01 1.399040243759999846e+01 9.611020000000000607e+01 9.370019999999999527e+01
2.081190000000000140e+01 1.399043166079999878e+01 9.611010000000000275e+01 9.370010000000000616e+01
2.081622499999999931e+01 1.399046088399999910e+01 9.611029999999999518e+01 9.370019999999999527e+01
2.082055000000000078e+01 1.399049010719999941e+01 9.611020000000000607e+01 9.370010000000000616e+01
2.082487500000000225e+01 1.399049010719999941e+01 9.611039999999999850e+01 9.370019999999999527e+01
2.082920000000000016e+01 1.399051933039999795e+01 9.611029999999999518e+01 9.370000000000000284e+01
2.083352500000000163e+01 1.399054855360000005e+01 9.611050000000000182e+01 9.370010000000000616e+01
2.083784999999999954e+01 1.399057777679999859e+01 9.611039999999999850e+01 9.370000000000000284e+01
2.084217500000000101e+01 1.399057777679999859e+01 9.611060000000000514e+01 9.370010000000000616e+01
2.084650000000000247e+01 1.399060699999999891e+01 9.611050000000000182e+01 9.370000000000000284e+01
2.085082500000000039e+01 1.399063622319999922e+01 9.611069999999999425e+01 9.370010000000000616e+01
2.085515000000000185e+01 1.399066544639999954e+01 9.611060000000000514e+01 9.370000000000000284e+01
2.085947500000000332e+01 1.399066544639999954e+01 9.611079999999999757e+01 9.370010000000000616e+01
2.086380000000000123e+01 1.399069466959999808e+01 9.611069999999999425e+01 9.369989999999999952e+01
2.086812500000000270e+01 1.399072389280000017e+01 9.611090000000000089e+01 9.370000000000000284e+01
2.087245000000000061e+01 1.399075311599999871e+01 9.610989999999999611e+01 9.370120000000000005e+01
2.087677500000000208e+01 1.399075311599999871e+01 9.611010000000000275e+01 9.370120000000000005e+01
2.088110000000000355e+01 1.399078233919999903e+01 9.610989999999999611e+01 9.370099999999999341e+01
2.088542500000000146e+01 1.399081156239999935e+01 9.611010000000000275e+01 9.370099999999999341e+01
2.088975000000000293e+01 1.399084078559999966e+01 9.610989999999999611e+01 9.370090000000000430e+01
2.089407500000000084e+01 1.399087000879999820e+01 9.611010000000000275e+01 9.370099999999999341e+01
2.089839999999999876e+01 1.399087000879999820e+01 9.610989999999999611e+01 9.370080000000000098e+01
2.090272500000000022e+01 1.399089923200000030e+01 9.611020000000000607e+01 9.370090000000000430e+01
2.090704999999999814e+01 1.399092845519999884e+01 9.610999999999999943e+01 9.370080000000000098e+01
2.091137499999999960e+01 1.399095767839999915e+01 9.611029999999999518e+01 9.370090000000000430e+01
2.091570000000000107e+01 1.399095767839999915e+01 9.611010000000000275e+01 9.370080000000000098e+01
2.092002499999999898e+01 1.399098690159999947e+01 9.611039999999999850e+01 9.370080000000000098e+01
2.092435000000000045e+01 1.399101612479999979e+01 9.611020000000000607e+01 9.370069999999999766e+01
2.092867500000000192e+01 1.399104534799999833e+01 9.611050000000000182e+01 9.370080000000000098e+01
2.093299999999999983e+01 1.399104534799999833e+01 9.611029999999999518e+01 9.370069999999999766e+01
2.093732500000000130e+01 1.399107457120000042e+01 9.611060000000000514e+01 9.370080000000000098e+01
2.094164999999999921e+01 1.399110379439999896e+01 9.611039999999999850e+01 9.370069999999999766e+01
2.094597500000000068e+01 1.399113301759999928e+01 9.611069999999999425e+01 9.370069999999999766e+01
2.095030000000000214e+01 1.399113301759999928e+01 9.611050000000000182e+01 9.370059999999999434e+01
2.095462500000000006e+01 1.399116224079999959e+01 9.611079999999999757e+01 9.370069999999999766e+01
2.095895000000000152e+01 1.399119146399999813e+01 9.611060000000000514e+01 9.370059999999999434e+01
2.096327500000000299e+01 1.399122068720000023e+01 9.611090000000000089e+01 9.370069999999999766e+01
2.096760000000000090e+01 1.399122068720000023e+01 9.611069999999999425e+01 9.370059999999999434e+01
2.097192500000000237e+01 1.399124991039999877e+01 9.611100000000000421e+01 9.370069999999999766e+01
2.097625000000000028e+01 1.399127913359999908e+01 9.611079999999999757e+01 9.370059999999999434e+01
2.098057500000000175e+01 1.399130835679999940e+01 9.611020000000000607e+01 9.370180000000000575e+01
2.098490000000000322e+01 1.399130835679999940e+01 9.610999999999999943e+01 9.370159999999999911e+01
2.098922500000000113e+01 1.399133757999999972e+01 9.611010000000000275e+01 9.370159999999999911e+01
2.099355000000000260e+01 1.399136680319999826e+01 9.610999999999999943e+01 9.370149999999999579e+01
2.099787500000000406e+01 1.399139602640000035e+01 9.611020000000000607e+01 9.370149999999999579e+01
2.100220000000000198e+01 1.399139602640000035e+01 9.610999999999999943e+01 9.370140000000000668e+01
2.100652500000000344e+01 1.399142524959999889e+01 9.611020000000000607e+01 9.370149999999999579e+01
2.101084999999999781e+01 1.399145447279999921e+01 9.611010000000000275e+01 9.370130000000000337e+01
2.101517499999999927e+01 1.399148369599999953e+01 9.611029999999999518e+01 9.370140000000000668e+01
2.101950000000000074e+01 1.399151291919999984e+01 9.611020000000000607e+01 9.370130000000000337e+01
2.102382499999999865e+01 1.399151291919999984e+01 9.611039999999999850e+01 9.370140000000000668e+01
2.102815000000000012e+01 1.399154214239999838e+01 9.611029999999999518e+01 9.370130000000000337e+01
2.103247500000000159e+01 1.399157136560000048e+01 9.611050000000000182e+01 9.370130000000000337e+01
2.103679999999999950e+01 1.399160058879999902e+01 9.611039999999999850e+01 9.370120000000000005e+01
2.104112500000000097e+01 1.399160058879999902e+01 9.611060000000000514e+01 9.370130000000000337e+01
2.104544999999999888e+01 1.399162981199999933e+01 9.611050000000000182e+01 9.370120000000000005e+01
2.104977500000000035e+01 1.399165903519999965e+01 9.611069999999999425e+01 9.370130000000000337e+01
2.105410000000000181e+01 1.399165903519999965e+01 9.611060000000000514e+01 9.370120000000000005e+01
2.105842499999999973e+01 1.399168825839999997e+01 9.611079999999999757e+01 9.370130000000000337e+01
2.106275000000000119e+01 1.399171748159999851e+01 9.611069999999999425e+01 9.370109999999999673e+01
2.106707500000000266e+01 1.399174670480000060e+01 9.611090000000000089e+01 9.370120000000000005e+01
2.107140000000000057e+01 1.399174670480000060e+01 9.611079999999999757e+01 9.370109999999999673e+01
2.107572500000000204e+01 1.399177592799999914e+01 9.611100000000000421e+01 9.370120000000000005e+01
2.108004999999999995e+01 1.399180515119999946e+01 9.611090000000000089e+01 9.370109999999999673e+01
2.108437500000000142e+01 1.399180515119999946e+01 9.611109999999999332e+01 9.370120000000000005e+01
2.108870000000000289e+01 1.399183437439999977e+01 9.611010000000000275e+01 9.370210000000000150e+01
2.109302500000000080e+01 1.399186359760000009e+01 9.611029999999999518e+01 9.370210000000000150e+01
2.109735000000000227e+01 1.399189282079999863e+01 9.611010000000000275e+01 9.370199999999999818e+01
2.110167500000000018e+01 1.399189282079999863e+01 9.611029999999999518e+01 9.370199999999999818e+01
2.110600000000000165e+01 1.399192204400000072e+01 9.611010000000000275e+01 9.370189999999999486e+01
2.111032500000000312e+01 1.399195126719999926e+01 9.611029999999999518e+01 9.370189999999999486e+01
2.111465000000000103e+01 1.399198049039999781e+01 9.611010000000000275e+01 9.370180000000000575e+01
2.111897500000000250e+01 1.399200971359999990e+01 9.611039999999999850e+01 9.370189999999999486e+01
2.112330000000000396e+01 1.399200971359999990e+01 9.611020000000000607e+01 9.370180000000000575e+01
2.112762499999999832e+01 1.399203893679999844e+01 9.611050000000000182e+01 9.370180000000000575e+01
2.113194999999999979e+01 1.399206815999999876e+01 9.611029999999999518e+01 9.370170000000000243e+01
2.113627499999999770e+01 1.399209738319999907e+01 9.611050000000000182e+01 9.370180000000000575e+01
2.114059999999999917e+01 1.399209738319999907e+01 9.611039999999999850e+01 9.370170000000000243e+01
2.114492500000000064e+01 1.399212660639999939e+01 9.611060000000000514e+01 9.370180000000000575e+01
2.114924999999999855e+01 1.399215582959999793e+01 9.611050000000000182e+01 9.370170000000000243e+01
2.115357500000000002e+01 1.399215582959999793e+01 9.611069999999999425e+01 9.370170000000000243e+01
2.115790000000000148e+01 1.399218505280000002e+01 9.611060000000000514e+01 9.370159999999999911e+01
2.116222499999999940e+01 1.399221427599999856e+01 9.611079999999999757e+01 9.370170000000000243e+01
2.116655000000000086e+01 1.399224349919999888e+01 9.611069999999999425e+01 9.370159999999999911e+01
2.117087499999999878e+01 1.399224349919999888e+01 9.611090000000000089e+01 9.370170000000000243e+01
2.117520000000000024e+01 1.399227272239999920e+01 9.611079999999999757e+01 9.370159999999999911e+01
2.117952500000000171e+01 1.399230194559999951e+01 9.611100000000000421e+01 9.370159999999999911e+01
2.118384999999999962e+01 1.399230194559999951e+01 9.611090000000000089e+01 9.370159999999999911e+01
2.118817500000000109e+01 1.399233116879999805e+01 9.611109999999999332e+01 9.370159999999999911e+01
2.119250000000000256e+01 1.399236039200000015e+01 9.611100000000000421e+01 9.370149999999999579e+01
2.119682500000000047e+01 1.399238961519999869e+01 9.611039999999999850e+01 9.370260000000000389e+01
2.120115000000000194e+01 1.399238961519999869e+01 9.611020000000000607e+01 9.370239999999999725e+01
2.120547499999999985e+01 1.399241883839999900e+01 9.611029999999999518e+01 9.370239999999999725e+01
2.120980000000000132e+01 1.399244806159999932e+01 9.611020000000000607e+01 9.370229999999999393e+01
2.121412500000000279e+01 1.399247728479999964e+01 9.611029999999999518e+01 9.370229999999999393e+01
2.121845000000000070e+01 1.399247728479999964e+01 9.611020000000000607e+01 9.370220000000000482e+01
2.122277500000000217e+01 1.399250650799999818e+01 9.611039999999999850e+01 9.370229999999999393e+01
2.122710000000000363e+01 1.399253573120000027e+01 9.611029999999999518e+01 9.370220000000000482e+01
2.123142500000000155e+01 1.399256495439999881e+01 9.611050000000000182e+01 9.370220000000000482e+01
2.123575000000000301e+01 1.399256495439999881e+01 9.611039999999999850e+01 9.370210000000000150e+01
2.124007499999999737e+01 1.399259417759999913e+01 9.611060000000000514e+01 9.370220000000000482e+01
2.124439999999999884e+01 1.399262340079999944e+01 9.611050000000000182e+01 9.370210000000000150e+01
2.124872500000000031e+01 1.399265262399999976e+01 9.611069999999999425e+01 9.370220000000000482e+01
2.125304999999999822e+01 1.399265262399999976e+01 9.611050000000000182e+01 9.370199999999999818e+01
2.125737499999999969e+01 1.399268184719999830e+01 9.611079999999999757e+01 9.370210000000000150e+01
2.126170000000000115e+01 1.399271107040000039e+01 9.611060000000000514e+01 9.370199999999999818e+01
2.126602499999999907e+01 1.399271107040000039e+01 9.611090000000000089e+01 9.370210000000000150e+01
2.127035000000000053e+01 1.399274029359999894e+01 9.611069999999999425e+01 9.370199999999999818e+01
2.127467499999999845e+01 1.399276951679999925e+01 9.611100000000000421e+01 9.370210000000000150e+01
2.127899999999999991e+01 1.399276951679999925e+01 9.611079999999999757e+01 9.370199999999999818e+01
2.128332500000000138e+01 1.399279873999999957e+01 9.611109999999999332e+01 9.370210000000000150e+01
2.128764999999999930e+01 1.399282796319999811e+01 9.611090000000000089e+01 9.370199999999999818e+01
2.129197500000000076e+01 1.399285718640000020e+01 9.611119999999999663e+01 9.370199999999999818e+01
2.129630000000000223e+01 1.399285718640000020e+01 9.611100000000000421e+01 9.370189999999999486e+01
2.130062500000000014e+01 1.399288640959999874e+01 9.611129999999999995e+01 9.370199999999999818e+01
2.130495000000000161e+01 1.399291563279999906e+01 9.611029999999999518e+01 9.370279999999999632e+01
2.130927499999999952e+01 1.399291563279999906e+01 9.611050000000000182e+01 9.370279999999999632e+01
2.131360000000000099e+01 1.399294485599999938e+01 9.611020000000000607e+01 9.370269999999999300e+01
2.131792500000000246e+01 1.399297407919999969e+01 9.611039999999999850e+01 9.370269999999999300e+01
2.132225000000000037e+01 1.399300330239999823e+01 9.611029999999999518e+01 9.370260000000000389e+01
2.132657500000000184e+01 1.399300330239999823e+01 9.611050000000000182e+01 9.370260000000000389e+01
2.133090000000000330e+01 1.399303252560000033e+01 9.611029999999999518e+01 9.370250000000000057e+01
2.133522500000000122e+01 1.399306174879999887e+01 9.611050000000000182e+01 9.370260000000000389e+01
2.133955000000000268e+01 1.399309097199999918e+01 9.611039999999999850e+01 9.370250000000000057e+01
2.134387500000000060e+01 1.399309097199999918e+01 9.611060000000000514e+01 9.370250000000000057e+01
2.134820000000000206e+01 1.399312019519999950e+01 9.611050000000000182e+01 9.370239999999999725e+01
2.135252500000000353e+01 1.399314941839999982e+01 9.611069999999999425e+01 9.370250000000000057e+01
2.135685000000000144e+01 1.399314941839999982e+01 9.611060000000000514e+01 9.370239999999999725e+01
2.136117499999999936e+01 1.399317864159999836e+01 9.611079999999999757e+01 9.370250000000000057e+01
2.136550000000000082e+01 1.399320786480000045e+01 9.611069999999999425e+01 9.370239999999999725e+01
2.136982499999999874e+01 1.399323708799999899e+01 9.611090000000000089e+01 9.370239999999999725e+01
2.137415000000000020e+01 1.399323708799999899e+01 9.611079999999999757e+01 9.370239999999999725e+01
2.137847499999999812e+01 1.399326631119999931e+01 9.611100000000000421e+01 9.370239999999999725e+01
2.138279999999999959e+01 1.399329553439999962e+01 9.611090000000000089e+01 9.370229999999999393e+01
2.138712500000000105e+01 1.399329553439999962e+01 9.611109999999999332e+01 9.370239999999999725e+01
2.139144999999999897e+01 1.399332475759999994e+01 9.611100000000000421e+01 9.370229999999999393e+01
2.139577500000000043e+01 1.399335398079999848e+01 9.611119999999999663e+01 9.370239999999999725e+01
2.140010000000000190e+01 1.399335398079999848e+01 9.611109999999999332e+01 9.370229999999999393e+01
2.140442499999999981e+01 1.399338320400000057e+01 9.611129999999999995e+01 9.370239999999999725e+01
2.140875000000000128e+01 1.399341242719999912e+01 9.611119999999999663e+01 9.370229999999999393e+01
2.141307499999999919e+01 1.399344165039999943e+01 9.611060000000000514e+01 9.370319999999999538e+01
2.141740000000000066e+01 1.399344165039999943e+01 9.611039999999999850e+01 9.370300000000000296e+01
2.142172500000000213e+01 1.399347087359999975e+01 9.611050000000000182e+01 9.370310000000000628e+01
2.142605000000000004e+01 1.399350009680000007e+01 9.611029999999999518e+01 9.370289999999999964e+01
2.143037500000000151e+01 1.399350009680000007e+01 9.611050000000000182e+01 9.370300000000000296e+01
2.143470000000000297e+01 1.399352931999999861e+01 9.611039999999999850e+01 9.370289999999999964e+01
2.143902500000000089e+01 1.399355854320000070e+01 9.611060000000000514e+01 9.370289999999999964e+01
2.144335000000000235e+01 1.399358776639999924e+01 9.611039999999999850e+01 9.370279999999999632e+01
2.144767500000000027e+01 1.399358776639999924e+01 9.611060000000000514e+01 9.370289999999999964e+01
2.145200000000000173e+01 1.399361698959999778e+01 9.611050000000000182e+01 9.370279999999999632e+01
2.145632500000000320e+01 1.399364621279999987e+01 9.611069999999999425e+01 9.370279999999999632e+01
2.146065000000000111e+01 1.399367543599999841e+01 9.611060000000000514e+01 9.370269999999999300e+01
2.146497500000000258e+01 1.399367543599999841e+01 9.611079999999999757e+01 9.370279999999999632e+01
2.146930000000000405e+01 1.399370465919999873e+01 9.611069999999999425e+01 9.370269999999999300e+01
2.147362500000000196e+01 1.399373388239999905e+01 9.611090000000000089e+01 9.370279999999999632e+01
2.147795000000000343e+01 1.399373388239999905e+01 9.611079999999999757e+01 9.370269999999999300e+01
2.148227499999999779e+01 1.399376310559999936e+01 9.611100000000000421e+01 9.370279999999999632e+01
2.148659999999999926e+01 1.399379232879999790e+01 9.611090000000000089e+01 9.370269999999999300e+01
2.149092500000000072e+01 1.399379232879999790e+01 9.611109999999999332e+01 9.370269999999999300e+01
2.149524999999999864e+01 1.399382155200000000e+01 9.611100000000000421e+01 9.370260000000000389e+01
2.149957500000000010e+01 1.399385077519999854e+01 9.611119999999999663e+01 9.370269999999999300e+01
2.150390000000000157e+01 1.399385077519999854e+01 9.611109999999999332e+01 9.370260000000000389e+01
2.150822499999999948e+01 1.399387999839999885e+01 9.611129999999999995e+01 9.370269999999999300e+01
2.151255000000000095e+01 1.399390922159999917e+01 9.611119999999999663e+01 9.370260000000000389e+01
2.151687499999999886e+01 1.399390922159999917e+01 9.611140000000000327e+01 9.370269999999999300e+01
2.152120000000000033e+01 1.399393844479999949e+01 9.611050000000000182e+01 9.370340000000000202e+01
2.152552500000000180e+01 1.399396766799999803e+01 9.611060000000000514e+01 9.370340000000000202e+01
2.152984999999999971e+01 1.399396766799999803e+01 9.611039999999999850e+01 9.370329999999999870e+01
2.153417500000000118e+01 1.399399689120000012e+01 9.611060000000000514e+01 9.370329999999999870e+01
2.153850000000000264e+01 1.399402611439999866e+01 9.611039999999999850e+01 9.370319999999999538e+01
2.154282500000000056e+01 1.399405533759999898e+01 9.611060000000000514e+01 9.370319999999999538e+01
2.154715000000000202e+01 1.399405533759999898e+01 9.611050000000000182e+01 9.370310000000000628e+01
2.155147499999999994e+01 1.399408456079999929e+01 9.611069999999999425e+01 9.370319999999999538e+01
2.155580000000000140e+01 1.399411378399999961e+01 9.611060000000000514e+01 9.370310000000000628e+01
2.156012500000000287e+01 1.399414300719999815e+01 9.611079999999999757e+01 9.370310000000000628e+01
2.156445000000000078e+01 1.399414300719999815e+01 9.611069999999999425e+01 9.370310000000000628e+01
2.156877500000000225e+01 1.399417223040000025e+01 9.611090000000000089e+01 9.370310000000000628e+01
2.157310000000000372e+01 1.399420145359999879e+01 9.611069999999999425e+01 9.370300000000000296e+01
2.157742500000000163e+01 1.399420145359999879e+01 9.611100000000000421e+01 9.370310000000000628e+01
2.158175000000000310e+01 1.399423067679999910e+01 9.611079999999999757e+01 9.370300000000000296e+01
2.158607500000000101e+01 1.399425989999999942e+01 9.611109999999999332e+01 9.370310000000000628e+01
2.159040000000000248e+01 1.399425989999999942e+01 9.611090000000000089e+01 9.370300000000000296e+01
2.159472500000000394e+01 1.399428912319999974e+01 9.611119999999999663e+01 9.370300000000000296e+01
2.159904999999999831e+01 1.399431834640000005e+01 9.611100000000000421e+01 9.370300000000000296e+01
2.160337499999999977e+01 1.399431834640000005e+01 9.611129999999999995e+01 9.370300000000000296e+01
2.160770000000000124e+01 1.399434756960000037e+01 9.611109999999999332e+01 9.370289999999999964e+01
2.161202499999999915e+01 1.399437679279999891e+01 9.611129999999999995e+01 9.370300000000000296e+01
2.161635000000000062e+01 1.399437679279999891e+01 9.611119999999999663e+01 9.370289999999999964e+01
2.162067499999999853e+01 1.399440601599999923e+01 9.611140000000000327e+01 9.370300000000000296e+01
2.162500000000000000e+01 1.399443523919999954e+01 9.611129999999999995e+01 9.370289999999999964e+01
2.162932500000000147e+01 1.399443523919999954e+01 9.611069999999999425e+01 9.370369999999999777e+01
2.163364999999999938e+01 1.399446446239999808e+01 9.611050000000000182e+01 9.370359999999999445e+01
2.163797500000000085e+01 1.399449368560000018e+01 9.611060000000000514e+01 9.370359999999999445e+01
2.164229999999999876e+01 1.399449368560000018e+01 9.611050000000000182e+01 9.370350000000000534e+01
2.164662500000000023e+01 1.399452290879999872e+01 9.611060000000000514e+01 9.370350000000000534e+01
2.165095000000000169e+01 1.399455213199999903e+01 9.611050000000000182e+01 9.370340000000000202e+01
2.165527499999999961e+01 1.399458135519999935e+01 9.611069999999999425e+01 9.370350000000000534e+01
2.165960000000000107e+01 1.399458135519999935e+01 9.611060000000000514e+01 9.370340000000000202e+01
2.166392500000000254e+01 1.399461057839999967e+01 9.611079999999999757e+01 9.370340000000000202e+01
2.166825000000000045e+01 1.399463980159999821e+01 9.611069999999999425e+01 9.370329999999999870e+01
2.167257500000000192e+01 1.399463980159999821e+01 9.611090000000000089e+01 9.370340000000000202e+01
2.167689999999999984e+01 1.399466902480000030e+01 9.611079999999999757e+01 9.370329999999999870e+01
2.168122500000000130e+01 1.399469824799999884e+01 9.611100000000000421e+01 9.370340000000000202e+01
2.168555000000000277e+01 1.399469824799999884e+01 9.611090000000000089e+01 9.370329999999999870e+01
2.168987500000000068e+01 1.399472747119999916e+01 9.611109999999999332e+01 9.370329999999999870e+01
2.169420000000000215e+01 1.399475669439999947e+01 9.611090000000000089e+01 9.370329999999999870e+01
2.169852500000000362e+01 1.399475669439999947e+01 9.611109999999999332e+01 9.370329999999999870e+01
2.170285000000000153e+01 1.399478591759999979e+01 9.611100000000000421e+01 9.370319999999999538e+01
2.170717500000000300e+01 1.399481514079999833e+01 9.611119999999999663e+01 9.370329999999999870e+01
2.171149999999999736e+01 1.399481514079999833e+01 9.611109999999999332e+01 9.370319999999999538e+01
2.171582499999999882e+01 1.399484436400000043e+01 9.611129999999999995e+01 9.370329999999999870e+01
2.172015000000000029e+01 1.399487358719999897e+01 9.611119999999999663e+01 9.370319999999999538e+01
2.172447499999999820e+01 1.399487358719999897e+01 9.611140000000000327e+01 9.370329999999999870e+01
2.172879999999999967e+01 1.399490281039999928e+01 9.611129999999999995e+01 9.370319999999999538e+01
2.173312500000000114e+01 1.399493203359999960e+01 9.611150000000000659e+01 9.370319999999999538e+01
2.173744999999999905e+01 1.399496125679999992e+01 9.611079999999999757e+01 9.370390000000000441e+01
2.174177500000000052e+01 1.399496125679999992e+01 9.611100000000000421e+01 9.370390000000000441e+01
2.174609999999999843e+01 1.399499047999999846e+01 9.611069999999999425e+01 9.370380000000000109e+01
2.175042499999999990e+01 1.399501970320000055e+01 9.611090000000000089e+01 9.370380000000000109e+01
2.175475000000000136e+01 1.399501970320000055e+01 9.611069999999999425e+01 9.370369999999999777e+01
2.175907499999999928e+01 1.399504892639999909e+01 9.611090000000000089e+01 9.370369999999999777e+01
2.176340000000000074e+01 1.399507814959999941e+01 9.611079999999999757e+01 9.370369999999999777e+01
2.176772500000000221e+01 1.399510737279999972e+01 9.611100000000000421e+01 9.370369999999999777e+01
2.177205000000000013e+01 1.399510737279999972e+01 9.611090000000000089e+01 9.370359999999999445e+01
2.177637500000000159e+01 1.399513659600000004e+01 9.611109999999999332e+01 9.370369999999999777e+01
2.178069999999999951e+01 1.399516581919999858e+01 9.611090000000000089e+01 9.370359999999999445e+01
2.178502500000000097e+01 1.399516581919999858e+01 9.611119999999999663e+01 9.370359999999999445e+01
2.178935000000000244e+01 1.399519504240000067e+01 9.611100000000000421e+01 9.370359999999999445e+01
2.179367500000000035e+01 1.399522426559999921e+01 9.611119999999999663e+01 9.370359999999999445e+01
2.179800000000000182e+01 1.399522426559999921e+01 9.611109999999999332e+01 9.370350000000000534e+01
2.180232500000000329e+01 1.399525348879999775e+01 9.611129999999999995e+01 9.370359999999999445e+01
2.180665000000000120e+01 1.399528271199999985e+01 9.611119999999999663e+01 9.370350000000000534e+01
2.181097500000000267e+01 1.399528271199999985e+01 9.611140000000000327e+01 9.370359999999999445e+01
2.181530000000000058e+01 1.399531193519999839e+01 9.611129999999999995e+01 9.370350000000000534e+01
2.181962500000000205e+01 1.399534115839999870e+01 9.611150000000000659e+01 9.370350000000000534e+01
2.182395000000000351e+01 1.399534115839999870e+01 9.611140000000000327e+01 9.370350000000000534e+01
2.182827499999999787e+01 1.399537038159999902e+01 9.611159999999999570e+01 9.370350000000000534e+01
2.183259999999999934e+01 1.399537038159999902e+01 9.611150000000000659e+01 9.370350000000000534e+01
2.183692500000000081e+01 1.399539960479999934e+01 9.611169999999999902e+01 9.370350000000000534e+01
2.184124999999999872e+01 1.399542882799999788e+01 9.611159999999999570e+01 9.370340000000000202e+01
2.184557500000000019e+01 1.399545805119999997e+01 9.611530000000000484e+01 9.370420000000000016e+01
2.184989999999999810e+01 1.399548727439999851e+01 9.611480000000000246e+01 9.370409999999999684e+01
2.185422499999999957e+01 1.399551649759999883e+01 9.611459999999999582e+01 9.370409999999999684e+01
2.185855000000000103e+01 1.399551649759999883e+01 9.611450000000000671e+01 9.370399999999999352e+01
2.186287499999999895e+01 1.399554572079999915e+01 9.611440000000000339e+01 9.370399999999999352e+01
2.186720000000000041e+01 1.399557494399999946e+01 9.611440000000000339e+01 9.370390000000000441e+01
2.187152500000000188e+01 1.399557494399999946e+01 9.611440000000000339e+01 9.370399999999999352e+01
2.187584999999999980e+01 1.399560416719999800e+01 9.611440000000000339e+01 9.370390000000000441e+01
2.188017500000000126e+01 1.399560416719999800e+01 9.611450000000000671e+01 9.370390000000000441e+01
2.188449999999999918e+01 1.399563339040000010e+01 9.611440000000000339e+01 9.370380000000000109e+01
2.188882500000000064e+01 1.399566261359999864e+01 9.611450000000000671e+01 9.370390000000000441e+01
2.189315000000000211e+01 1.399566261359999864e+01 9.611440000000000339e+01 9.370380000000000109e+01
2.189747500000000002e+01 1.399569183679999895e+01 9.611459999999999582e+01 9.370390000000000441e+01
2.190180000000000149e+01 1.399569183679999895e+01 9.611450000000000671e+01 9.370380000000000109e+01
2.190612500000000296e+01 1.399572105999999927e+01 9.611469999999999914e+01 9.370380000000000109e+01
2.191045000000000087e+01 1.399572105999999927e+01 9.611459999999999582e+01 9.370380000000000109e+01
2.191477500000000234e+01 1.399575028319999959e+01 9.611469999999999914e+01 9.370380000000000109e+01
2.191910000000000025e+01 1.399577950639999990e+01 9.611459999999999582e+01 9.370380000000000109e+01
2.192342500000000172e+01 1.399577950639999990e+01 9.611480000000000246e+01 9.370380000000000109e+01
2.192775000000000318e+01 1.399580872960000022e+01 9.611469999999999914e+01 9.370369999999999777e+01
2.193207500000000110e+01 1.399580872960000022e+01 9.611490000000000578e+01 9.370380000000000109e+01
2.193640000000000256e+01 1.399583795279999876e+01 9.611480000000000246e+01 9.370369999999999777e+01
2.194072500000000403e+01 1.399586717599999908e+01 9.611499999999999488e+01 9.370380000000000109e+01
2.194505000000000194e+01 1.399586717599999908e+01 9.611480000000000246e+01 9.370369999999999777e+01
2.194937500000000341e+01 1.399589639919999939e+01 9.611509999999999820e+01 9.370380000000000109e+01
2.195369999999999777e+01 1.399592562239999971e+01 9.611740000000000350e+01 9.370440000000000680e+01
2.195802499999999924e+01 1.399595484560000003e+01 9.611759999999999593e+01 9.370440000000000680e+01
2.196235000000000070e+01 1.399595484560000003e+01 9.611719999999999686e+01 9.370430000000000348e+01
2.196667499999999862e+01 1.399598406880000034e+01 9.611740000000000350e+01 9.370430000000000348e+01
2.197100000000000009e+01 1.399601329199999888e+01 9.611709999999999354e+01 9.370420000000000016e+01
2.197532500000000155e+01 1.399601329199999888e+01 9.611740000000000350e+01 9.370420000000000016e+01
2.197964999999999947e+01 1.399604251519999920e+01 9.611709999999999354e+01 9.370409999999999684e+01
2.198397500000000093e+01 1.399604251519999920e+01 9.611740000000000350e+01 9.370420000000000016e+01
2.198829999999999885e+01 1.399607173839999952e+01 9.611719999999999686e+01 9.370409999999999684e+01
2.199262500000000031e+01 1.399610096159999806e+01 9.611740000000000350e+01 9.370409999999999684e+01
2.199695000000000178e+01 1.399610096159999806e+01 9.611719999999999686e+01 9.370409999999999684e+01
2.200127499999999969e+01 1.399613018480000015e+01 9.611750000000000682e+01 9.370409999999999684e+01
2.200560000000000116e+01 1.399613018480000015e+01 9.611730000000000018e+01 9.370399999999999352e+01
2.200992500000000263e+01 1.399615940799999869e+01 9.611750000000000682e+01 9.370409999999999684e+01
2.201425000000000054e+01 1.399615940799999869e+01 9.611740000000000350e+01 9.370399999999999352e+01
2.201857500000000201e+01 1.399618863119999901e+01 9.611759999999999593e+01 9.370409999999999684e+01
2.202289999999999992e+01 1.399621785439999933e+01 9.611740000000000350e+01 9.370399999999999352e+01
2.202722500000000139e+01 1.399621785439999933e+01 9.611769999999999925e+01 9.370399999999999352e+01
2.203155000000000285e+01 1.399624707759999964e+01 9.611750000000000682e+01 9.370399999999999352e+01
2.203587500000000077e+01 1.399624707759999964e+01 9.611769999999999925e+01 9.370399999999999352e+01
2.204020000000000223e+01 1.399627630079999818e+01 9.611759999999999593e+01 9.370399999999999352e+01
2.204452500000000370e+01 1.399627630079999818e+01 9.611780000000000257e+01 9.370399999999999352e+01
2.204885000000000161e+01 1.399630552400000028e+01 9.611759999999999593e+01 9.370390000000000441e+01
2.205317500000000308e+01 1.399630552400000028e+01 9.611790000000000589e+01 9.370399999999999352e+01
2.205750000000000099e+01 1.399633474719999882e+01 9.611769999999999925e+01 9.370390000000000441e+01
2.206182500000000246e+01 1.399636397039999913e+01 9.611879999999999313e+01 9.370459999999999923e+01
2.206615000000000393e+01 1.399639319359999945e+01 9.611879999999999313e+01 9.370449999999999591e+01
2.207047499999999829e+01 1.399642241679999977e+01 9.611879999999999313e+01 9.370449999999999591e+01
2.207479999999999976e+01 1.399642241679999977e+01 9.611870000000000402e+01 9.370440000000000680e+01
2.207912500000000122e+01 1.399645163999999831e+01 9.611879999999999313e+01 9.370449999999999591e+01
2.208344999999999914e+01 1.399645163999999831e+01 9.611870000000000402e+01 9.370440000000000680e+01
2.208777500000000060e+01 1.399648086320000040e+01 9.611879999999999313e+01 9.370440000000000680e+01
2.209209999999999852e+01 1.399651008639999894e+01 9.611870000000000402e+01 9.370430000000000348e+01
2.209642499999999998e+01 1.399651008639999894e+01 9.611889999999999645e+01 9.370440000000000680e+01
2.210075000000000145e+01 1.399653930959999926e+01 9.611879999999999313e+01 9.370430000000000348e+01
2.210507499999999936e+01 1.399653930959999926e+01 9.611889999999999645e+01 9.370430000000000348e+01
2.210940000000000083e+01 1.399656853279999957e+01 9.611879999999999313e+01 9.370430000000000348e+01
2.211372500000000230e+01 1.399656853279999957e+01 9.611899999999999977e+01 9.370430000000000348e+01
2.211805000000000021e+01 1.399659775599999989e+01 9.611889999999999645e+01 9.370430000000000348e+01
2.212237500000000168e+01 1.399662697919999843e+01 9.611899999999999977e+01 9.370430000000000348e+01
2.212669999999999959e+01 1.399662697919999843e+01 9.611889999999999645e+01 9.370420000000000016e+01
2.213102500000000106e+01 1.399665620240000052e+01 9.611910000000000309e+01 9.370430000000000348e+01
2.213535000000000252e+01 1.399665620240000052e+01 9.611899999999999977e+01 9.370420000000000016e+01
2.213967500000000044e+01 1.399668542559999906e+01 9.611920000000000641e+01 9.370430000000000348e+01
2.214400000000000190e+01 1.399668542559999906e+01 9.611910000000000309e+01 9.370420000000000016e+01
2.214832500000000337e+01 1.399671464879999938e+01 9.611929999999999552e+01 9.370420000000000016e+01
2.215265000000000128e+01 1.399671464879999938e+01 9.611910000000000309e+01 9.370420000000000016e+01
2.215697500000000275e+01 1.399674387199999970e+01 9.611929999999999552e+01 9.370420000000000016e+01
2.216130000000000067e+01 1.399674387199999970e+01 9.611920000000000641e+01 9.370420000000000016e+01
2.216562500000000213e+01 1.399677309520000001e+01 9.611939999999999884e+01 9.370420000000000016e+01
2.216995000000000360e+01 1.399680231839999855e+01 9.611939999999999884e+01 9.370470000000000255e+01
2.217427500000000151e+01 1.399683154160000065e+01 9.611969999999999459e+01 9.370470000000000255e+01
2.217860000000000298e+01 1.399683154160000065e+01 9.611939999999999884e+01 9.370470000000000255e+01
2.218292499999999734e+01 1.399686076479999919e+01 9.611960000000000548e+01 9.370470000000000255e+01
2.218724999999999881e+01 1.399688998799999773e+01 9.611929999999999552e+01 9.370459999999999923e+01
2.219157500000000027e+01 1.399688998799999773e+01 9.611960000000000548e+01 9.370459999999999923e+01
2.219589999999999819e+01 1.399691921119999982e+01 9.611929999999999552e+01 9.370449999999999591e+01
2.220022499999999965e+01 1.399691921119999982e+01 9.611960000000000548e+01 9.370459999999999923e+01
2.220455000000000112e+01 1.399694843439999836e+01 9.611939999999999884e+01 9.370449999999999591e+01
2.220887499999999903e+01 1.399697765759999868e+01 9.611960000000000548e+01 9.370449999999999591e+01
2.221320000000000050e+01 1.399697765759999868e+01 9.611950000000000216e+01 9.370449999999999591e+01
2.221752499999999841e+01 1.399700688079999900e+01 9.611969999999999459e+01 9.370449999999999591e+01
2.222184999999999988e+01 1.399700688079999900e+01 9.611950000000000216e+01 9.370440000000000680e+01
2.222617500000000135e+01 1.399703610399999931e+01 9.611979999999999791e+01 9.370449999999999591e+01
2.223049999999999926e+01 1.399703610399999931e+01 9.611960000000000548e+01 9.370440000000000680e+01
2.223482500000000073e+01 1.399706532719999785e+01 9.611979999999999791e+01 9.370449999999999591e+01
2.223915000000000219e+01 1.399706532719999785e+01 9.611969999999999459e+01 9.370440000000000680e+01
2.224347500000000011e+01 1.399709455039999995e+01 9.611990000000000123e+01 9.370440000000000680e+01
2.224780000000000157e+01 1.399712377359999849e+01 9.611969999999999459e+01 9.370440000000000680e+01
2.225212499999999949e+01 1.399712377359999849e+01 9.612000000000000455e+01 9.370440000000000680e+01
2.225645000000000095e+01 1.399715299679999880e+01 9.611979999999999791e+01 9.370440000000000680e+01
2.226077500000000242e+01 1.399715299679999880e+01 9.612000000000000455e+01 9.370440000000000680e+01
2.226510000000000034e+01 1.399718221999999912e+01 9.611990000000000123e+01 9.370440000000000680e+01
2.226942500000000180e+01 1.399718221999999912e+01 9.612009999999999366e+01 9.370440000000000680e+01
2.227375000000000327e+01 1.399721144319999944e+01 9.612000000000000455e+01 9.370430000000000348e+01
2.227807500000000118e+01 1.399724066639999975e+01 9.611990000000000123e+01 9.370489999999999498e+01
2.228240000000000265e+01 1.399726988960000007e+01 9.611990000000000123e+01 9.370480000000000587e+01
2.228672500000000056e+01 1.399726988960000007e+01 9.611990000000000123e+01 9.370480000000000587e+01
2.229105000000000203e+01 1.399729911279999861e+01 9.611969999999999459e+01 9.370480000000000587e+01
2.229537500000000350e+01 1.399729911279999861e+01 9.611979999999999791e+01 9.370480000000000587e+01
2.229969999999999786e+01 1.399732833599999893e+01 9.611969999999999459e+01 9.370470000000000255e+01
2.230402499999999932e+01 1.399732833599999893e+01 9.611990000000000123e+01 9.370470000000000255e+01
2.230835000000000079e+01 1.399735755919999924e+01 9.611979999999999791e+01 9.370470000000000255e+01
2.231267499999999870e+01 1.399738678239999956e+01 9.611990000000000123e+01 9.370470000000000255e+01
2.231700000000000017e+01 1.399738678239999956e+01 9.611979999999999791e+01 9.370459999999999923e+01
2.232132499999999808e+01 1.399741600559999988e+01 9.612000000000000455e+01 9.370470000000000255e+01
2.232564999999999955e+01 1.399741600559999988e+01 9.611990000000000123e+01 9.370459999999999923e+01
2.232997500000000102e+01 1.399744522880000019e+01 9.612009999999999366e+01 9.370459999999999923e+01
2.233429999999999893e+01 1.399744522880000019e+01 9.611990000000000123e+01 9.370459999999999923e+01
2.233862500000000040e+01 1.399747445199999873e+01 9.612009999999999366e+01 9.370459999999999923e+01
2.234295000000000186e+01 1.399747445199999873e+01 9.612000000000000455e+01 9.370459999999999923e+01
2.234727499999999978e+01 1.399750367520000083e+01 9.612019999999999698e+01 9.370459999999999923e+01
2.235160000000000124e+01 1.399753289839999937e+01 9.612009999999999366e+01 9.370449999999999591e+01
2.235592499999999916e+01 1.399753289839999937e+01 9.612030000000000030e+01 9.370459999999999923e+01
2.236025000000000063e+01 1.399756212159999968e+01 9.612009999999999366e+01 9.370449999999999591e+01
2.236457500000000209e+01 1.399756212159999968e+01 9.612030000000000030e+01 9.370459999999999923e+01
2.236890000000000001e+01 1.399759134480000000e+01 9.612019999999999698e+01 9.370449999999999591e+01
2.237322500000000147e+01 1.399759134480000000e+01 9.612040000000000362e+01 9.370459999999999923e+01
2.237755000000000294e+01 1.399762056800000032e+01 9.612030000000000030e+01 9.370449999999999591e+01
2.238187500000000085e+01 1.399762056800000032e+01 9.612050000000000693e+01 9.370449999999999591e+01
2.238620000000000232e+01 1.399764979119999886e+01 9.612000000000000455e+01 9.370499999999999829e+01
2.239052500000000023e+01 1.399767901439999918e+01 9.612019999999999698e+01 9.370499999999999829e+01
2.239485000000000170e+01 1.399767901439999918e+01 9.612000000000000455e+01 9.370489999999999498e+01
2.239917500000000317e+01 1.399770823759999949e+01 9.612009999999999366e+01 9.370499999999999829e+01
2.240350000000000108e+01 1.399773746079999803e+01 9.611990000000000123e+01 9.370489999999999498e+01
2.240782500000000255e+01 1.399773746079999803e+01 9.612009999999999366e+01 9.370489999999999498e+01
2.241215000000000401e+01 1.399776668400000013e+01 9.612000000000000455e+01 9.370480000000000587e+01
2.241647500000000193e+01 1.399776668400000013e+01 9.612019999999999698e+01 9.370489999999999498e+01
2.242080000000000339e+01 1.399779590719999867e+01 9.612000000000000455e+01 9.370480000000000587e+01
2.242512499999999775e+01 1.399779590719999867e+01 9.612019999999999698e+01 9.370480000000000587e+01
2.242944999999999922e+01 1.399782513039999898e+01 9.612009999999999366e+01 9.370480000000000587e+01
2.243377500000000069e+01 1.399785435359999930e+01 9.612030000000000030e+01 9.370480000000000587e+01
2.243809999999999860e+01 1.399785435359999930e+01 9.612009999999999366e+01 9.370480000000000587e+01
2.244242500000000007e+01 1.399788357679999962e+01 9.612030000000000030e+01 9.370480000000000587e+01
2.244675000000000153e+01 1.399788357679999962e+01 9.612019999999999698e+01 9.370470000000000255e+01
2.245107499999999945e+01 1.399791279999999816e+01 9.612040000000000362e+01 9.370480000000000587e+01
2.245540000000000092e+01 1.399791279999999816e+01 9.612030000000000030e+01 9.370470000000000255e+01
2.245972499999999883e+01 1.399794202320000025e+01 9.612050000000000693e+01 9.370480000000000587e+01
2.246405000000000030e+01 1.399794202320000025e+01 9.612030000000000030e+01 9.370470000000000255e+01
2.246837500000000176e+01 1.399797124639999879e+01 9.612050000000000693e+01 9.370470000000000255e+01
2.247269999999999968e+01 1.399797124639999879e+01 9.612040000000000362e+01 9.370470000000000255e+01
2.247702500000000114e+01 1.399800046959999911e+01 9.612059999999999604e+01 9.370470000000000255e+01
2.248135000000000261e+01 1.399800046959999911e+01 9.612050000000000693e+01 9.370470000000000255e+01
2.248567500000000052e+01 1.399802969279999942e+01 9.612069999999999936e+01 9.370470000000000255e+01
2.249000000000000199e+01 1.399802969279999942e+01 9.612050000000000693e+01 9.370470000000000255e+01
2.249432499999999990e+01 1.399805891599999974e+01 9.612030000000000030e+01 9.370350000000000534e+01
2.249865000000000137e+01 1.399805891599999974e+01 9.612019999999999698e+01 9.370340000000000202e+01
2.250297500000000284e+01 1.399808813919999828e+01 9.612030000000000030e+01 9.370329999999999870e+01
2.250730000000000075e+01 1.399808813919999828e+01 9.612009999999999366e+01 9.370329999999999870e+01
2.251162500000000222e+01 1.399811736240000037e+01 9.612030000000000030e+01 9.370319999999999538e+01
2.251595000000000368e+01 1.399814658559999891e+01 9.612009999999999366e+01 9.370319999999999538e+01
2.252027500000000160e+01 1.399814658559999891e+01 9.612030000000000030e+01 9.370319999999999538e+01
2.252460000000000306e+01 1.399817580879999923e+01 9.612019999999999698e+01 9.370319999999999538e+01
2.252892500000000098e+01 1.399817580879999923e+01 9.612030000000000030e+01 9.370319999999999538e+01
2.253325000000000244e+01 1.399820503199999955e+01 9.612019999999999698e+01 9.370310000000000628e+01
2.253757500000000391e+01 1.399820503199999955e+01 9.612040000000000362e+01 9.370310000000000628e+01
2.254189999999999827e+01 1.399823425519999986e+01 9.612030000000000030e+01 9.370310000000000628e+01
2.254622499999999974e+01 1.399823425519999986e+01 9.612050000000000693e+01 9.370310000000000628e+01
2.255055000000000121e+01 1.399826347839999841e+01 9.612040000000000362e+01 9.370310000000000628e+01
2.255487499999999912e+01 1.399826347839999841e+01 9.612050000000000693e+01 9.370310000000000628e+01
2.255920000000000059e+01 1.399829270160000050e+01 9.612040000000000362e+01 9.370310000000000628e+01
2.256352499999999850e+01 1.399829270160000050e+01 9.612059999999999604e+01 9.370310000000000628e+01
2.256784999999999997e+01 1.399832192479999904e+01 9.612050000000000693e+01 9.370310000000000628e+01
2.257217500000000143e+01 1.399832192479999904e+01 9.612069999999999936e+01 9.370310000000000628e+01
2.257649999999999935e+01 1.399835114799999936e+01 9.612059999999999604e+01 9.370300000000000296e+01
2.258082500000000081e+01 1.399835114799999936e+01 9.612069999999999936e+01 9.370310000000000628e+01
2.258515000000000228e+01 1.399838037119999967e+01 9.612059999999999604e+01 9.370300000000000296e+01
2.258947500000000019e+01 1.399838037119999967e+01 9.612080000000000268e+01 9.370310000000000628e+01
2.259380000000000166e+01 1.399840959439999999e+01 9.612069999999999936e+01 9.370300000000000296e+01
2.259812499999999957e+01 1.399840959439999999e+01 9.612090000000000600e+01 9.370300000000000296e+01
2.260245000000000104e+01 1.399840959439999999e+01 9.612030000000000030e+01 9.370050000000000523e+01
2.260677500000000251e+01 1.399843881759999853e+01 9.612050000000000693e+01 9.370029999999999859e+01
2.261110000000000042e+01 1.399846804079999885e+01 9.612030000000000030e+01 9.370019999999999527e+01
2.261542500000000189e+01 1.399846804079999885e+01 9.612050000000000693e+01 9.370019999999999527e+01
2.261975000000000335e+01 1.399849726399999916e+01 9.612030000000000030e+01 9.370019999999999527e+01
2.262407500000000127e+01 1.399849726399999916e+01 9.612050000000000693e+01 9.370019999999999527e+01
2.262840000000000273e+01 1.399852648719999770e+01 9.612030000000000030e+01 9.370010000000000616e+01
2.263272500000000065e+01 1.399852648719999770e+01 9.612050000000000693e+01 9.370010000000000616e+01
2.263705000000000211e+01 1.399855571039999980e+01 9.612030000000000030e+01 9.370010000000000616e+01
2.264137500000000358e+01 1.399855571039999980e+01 9.612050000000000693e+01 9.370010000000000616e+01
2.264570000000000149e+01 1.399858493359999834e+01 9.612040000000000362e+01 9.370010000000000616e+01
2.265002500000000296e+01 1.399858493359999834e+01 9.612059999999999604e+01 9.370010000000000616e+01
2.265435000000000443e+01 1.399861415679999865e+01 9.612050000000000693e+01 9.370000000000000284e+01
2.265867499999999879e+01 1.399861415679999865e+01 9.612069999999999936e+01 9.370010000000000616e+01
2.266300000000000026e+01 1.399864337999999897e+01 9.612050000000000693e+01 9.370000000000000284e+01
2.266732499999999817e+01 1.399864337999999897e+01 9.612069999999999936e+01 9.370010000000000616e+01
2.267164999999999964e+01 1.399867260319999929e+01 9.612059999999999604e+01 9.370000000000000284e+01
2.267597500000000110e+01 1.399867260319999929e+01 9.612080000000000268e+01 9.370000000000000284e+01
2.268029999999999902e+01 1.399870182639999960e+01 9.612059999999999604e+01 9.370000000000000284e+01
2.268462500000000048e+01 1.399870182639999960e+01 9.612080000000000268e+01 9.370000000000000284e+01
2.268895000000000195e+01 1.399873104959999992e+01 9.612069999999999936e+01 9.370000000000000284e+01
2.269327499999999986e+01 1.399873104959999992e+01 9.612090000000000600e+01 9.370000000000000284e+01
2.269760000000000133e+01 1.399876027279999846e+01 9.612080000000000268e+01 9.370000000000000284e+01
2.270192499999999924e+01 1.399876027279999846e+01 9.612099999999999511e+01 9.370000000000000284e+01
2.270625000000000071e+01 1.399876027279999846e+01 9.612080000000000268e+01 9.370000000000000284e+01
2.271057500000000218e+01 1.399878949599999878e+01 9.612059999999999604e+01 9.369950000000000045e+01
2.271490000000000009e+01 1.399881871919999909e+01 9.612050000000000693e+01 9.369939999999999714e+01
2.271922500000000156e+01 1.399881871919999909e+01 9.612050000000000693e+01 9.369939999999999714e+01
2.272354999999999947e+01 1.399884794239999941e+01 9.612040000000000362e+01 9.369939999999999714e+01
2.272787500000000094e+01 1.399884794239999941e+01 9.612050000000000693e+01 9.369939999999999714e+01
2.273220000000000240e+01 1.399887716559999973e+01 9.612040000000000362e+01 9.369929999999999382e+01
2.273652500000000032e+01 1.399887716559999973e+01 9.612050000000000693e+01 9.369939999999999714e+01
2.274085000000000178e+01 1.399890638880000004e+01 9.612040000000000362e+01 9.369929999999999382e+01
2.274517500000000325e+01 1.399890638880000004e+01 9.612059999999999604e+01 9.369929999999999382e+01
2.274950000000000117e+01 1.399893561199999859e+01 9.612050000000000693e+01 9.369929999999999382e+01
2.275382500000000263e+01 1.399893561199999859e+01 9.612059999999999604e+01 9.369929999999999382e+01
2.275815000000000055e+01 1.399896483520000068e+01 9.612050000000000693e+01 9.369929999999999382e+01
2.276247500000000201e+01 1.399896483520000068e+01 9.612069999999999936e+01 9.369929999999999382e+01
2.276680000000000348e+01 1.399899405839999922e+01 9.612059999999999604e+01 9.369929999999999382e+01
2.277112499999999784e+01 1.399899405839999922e+01 9.612069999999999936e+01 9.369929999999999382e+01
2.277544999999999931e+01 1.399902328159999954e+01 9.612059999999999604e+01 9.369929999999999382e+01
2.277977500000000077e+01 1.399902328159999954e+01 9.612080000000000268e+01 9.369929999999999382e+01
2.278409999999999869e+01 1.399902328159999954e+01 9.612069999999999936e+01 9.369929999999999382e+01
2.278842500000000015e+01 1.399905250479999985e+01 9.612090000000000600e+01 9.369929999999999382e+01
2.279274999999999807e+01 1.399905250479999985e+01 9.612080000000000268e+01 9.369920000000000471e+01
2.279707499999999953e+01 1.399908172800000017e+01 9.612090000000000600e+01 9.369929999999999382e+01
2.280140000000000100e+01 1.399908172800000017e+01 9.612080000000000268e+01 9.369920000000000471e+01
2.280572499999999891e+01 1.399911095119999871e+01 9.612099999999999511e+01 9.369929999999999382e+01
2.281005000000000038e+01 1.399911095119999871e+01 9.612090000000000600e+01 9.369920000000000471e+01
2.281437500000000185e+01 1.399914017440000080e+01 9.612109999999999843e+01 9.369929999999999382e+01
2.281869999999999976e+01 1.399914017440000080e+01 9.612050000000000693e+01 9.369899999999999807e+01
2.282302500000000123e+01 1.399916939759999934e+01 9.612069999999999936e+01 9.369899999999999807e+01
2.282734999999999914e+01 1.399916939759999934e+01 9.612040000000000362e+01 9.369899999999999807e+01
2.283167500000000061e+01 1.399919862079999966e+01 9.612059999999999604e+01 9.369899999999999807e+01
2.283600000000000207e+01 1.399919862079999966e+01 9.612040000000000362e+01 9.369889999999999475e+01
2.284032499999999999e+01 1.399922784399999998e+01 9.612059999999999604e+01 9.369899999999999807e+01
2.284465000000000146e+01 1.399922784399999998e+01 9.612040000000000362e+01 9.369889999999999475e+01
2.284897500000000292e+01 1.399925706720000029e+01 9.612059999999999604e+01 9.369889999999999475e+01
2.285330000000000084e+01 1.399925706720000029e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.285762500000000230e+01 1.399928629039999883e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.286195000000000022e+01 1.399928629039999883e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.286627500000000168e+01 1.399931551359999915e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.287060000000000315e+01 1.399931551359999915e+01 9.612059999999999604e+01 9.369889999999999475e+01
2.287492500000000106e+01 1.399934473679999947e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.287925000000000253e+01 1.399934473679999947e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.288357500000000400e+01 1.399937395999999801e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.288790000000000191e+01 1.399937395999999801e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.289222499999999982e+01 1.399940318320000010e+01 9.612090000000000600e+01 9.369889999999999475e+01
2.289654999999999774e+01 1.399940318320000010e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.290087499999999920e+01 1.399943240639999864e+01 9.612099999999999511e+01 9.369889999999999475e+01
2.290520000000000067e+01 1.399943240639999864e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.290952499999999858e+01 1.399943240639999864e+01 9.612099999999999511e+01 9.369889999999999475e+01
2.291385000000000005e+01 1.399946162959999896e+01 9.612090000000000600e+01 9.369880000000000564e+01
2.291817500000000152e+01 1.399946162959999896e+01 9.612109999999999843e+01 9.369889999999999475e+01
2.292249999999999943e+01 1.399949085279999927e+01 9.612099999999999511e+01 9.369880000000000564e+01
2.292682500000000090e+01 1.399949085279999927e+01 9.612069999999999936e+01 9.369899999999999807e+01
2.293114999999999881e+01 1.399952007599999959e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.293547500000000028e+01 1.399952007599999959e+01 9.612059999999999604e+01 9.369889999999999475e+01
2.293980000000000175e+01 1.399954929919999813e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.294412499999999966e+01 1.399954929919999813e+01 9.612059999999999604e+01 9.369889999999999475e+01
2.294845000000000113e+01 1.399957852240000022e+01 9.612050000000000693e+01 9.369880000000000564e+01
2.295277500000000259e+01 1.399957852240000022e+01 9.612059999999999604e+01 9.369889999999999475e+01
2.295710000000000051e+01 1.399960774559999876e+01 9.612050000000000693e+01 9.369880000000000564e+01
2.296142500000000197e+01 1.399960774559999876e+01 9.612069999999999936e+01 9.369880000000000564e+01
2.296574999999999989e+01 1.399963696879999908e+01 9.612059999999999604e+01 9.369880000000000564e+01
2.297007500000000135e+01 1.399963696879999908e+01 9.612069999999999936e+01 9.369880000000000564e+01
2.297440000000000282e+01 1.399966619199999940e+01 9.612059999999999604e+01 9.369880000000000564e+01
2.297872500000000073e+01 1.399966619199999940e+01 9.612080000000000268e+01 9.369880000000000564e+01
2.298305000000000220e+01 1.399969541519999972e+01 9.612069999999999936e+01 9.369880000000000564e+01
2.298737500000000367e+01 1.399969541519999972e+01 9.612080000000000268e+01 9.369880000000000564e+01
2.299170000000000158e+01 1.399972463839999826e+01 9.612069999999999936e+01 9.369880000000000564e+01
2.299602500000000305e+01 1.399972463839999826e+01 9.612090000000000600e+01 9.369880000000000564e+01
2.300035000000000096e+01 1.399975386160000035e+01 9.612080000000000268e+01 9.369880000000000564e+01
2.300467500000000243e+01 1.399975386160000035e+01 9.612099999999999511e+01 9.369880000000000564e+01
2.300900000000000389e+01 1.399975386160000035e+01 9.612090000000000600e+01 9.369880000000000564e+01
2.301332499999999825e+01 1.399978308479999889e+01 9.612099999999999511e+01 9.369880000000000564e+01
2.301764999999999972e+01 1.399978308479999889e+01 9.612090000000000600e+01 9.369880000000000564e+01
2.302197500000000119e+01 1.399981230799999921e+01 9.612109999999999843e+01 9.369880000000000564e+01
2.302629999999999910e+01 1.399981230799999921e+01 9.612099999999999511e+01 9.369880000000000564e+01
2.303062500000000057e+01 1.399984153119999952e+01 9.612109999999999843e+01 9.369880000000000564e+01
2.303494999999999848e+01 1.399984153119999952e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.303927499999999995e+01 1.399987075439999984e+01 9.612069999999999936e+01 9.369899999999999807e+01
2.304360000000000142e+01 1.399987075439999984e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.304792499999999933e+01 1.399989997759999838e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.305225000000000080e+01 1.399989997759999838e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.305657500000000226e+01 1.399992920080000047e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.306090000000000018e+01 1.399992920080000047e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.306522500000000164e+01 1.399995842399999901e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.306954999999999956e+01 1.399995842399999901e+01 9.612059999999999604e+01 9.369880000000000564e+01
2.307387500000000102e+01 1.399998764719999933e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.307820000000000249e+01 1.399998764719999933e+01 9.612059999999999604e+01 9.369880000000000564e+01
2.308252500000000040e+01 1.400001687039999965e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.308685000000000187e+01 1.400001687039999965e+01 9.612069999999999936e+01 9.369880000000000564e+01
2.309117500000000334e+01 1.400001687039999965e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.309550000000000125e+01 1.400004609359999996e+01 9.612069999999999936e+01 9.369880000000000564e+01
2.309982500000000272e+01 1.400004609359999996e+01 9.612090000000000600e+01 9.369880000000000564e+01
2.310415000000000063e+01 1.400007531679999850e+01 9.612080000000000268e+01 9.369880000000000564e+01
2.310847500000000210e+01 1.400007531679999850e+01 9.612099999999999511e+01 9.369880000000000564e+01
2.311280000000000356e+01 1.400010453999999882e+01 9.612080000000000268e+01 9.369880000000000564e+01
2.311712500000000148e+01 1.400010453999999882e+01 9.612099999999999511e+01 9.369880000000000564e+01
2.312145000000000294e+01 1.400010453999999882e+01 9.612090000000000600e+01 9.369880000000000564e+01
2.312577500000000441e+01 1.400013376319999914e+01 9.612109999999999843e+01 9.369880000000000564e+01
2.313009999999999877e+01 1.400013376319999914e+01 9.612090000000000600e+01 9.369880000000000564e+01
2.313442500000000024e+01 1.400016298639999768e+01 9.612109999999999843e+01 9.369880000000000564e+01
2.313874999999999815e+01 1.400016298639999768e+01 9.612099999999999511e+01 9.369880000000000564e+01
2.314307499999999962e+01 1.400019220959999977e+01 9.612059999999999604e+01 9.369910000000000139e+01
2.314740000000000109e+01 1.400019220959999977e+01 9.612050000000000693e+01 9.369899999999999807e+01
2.315172499999999900e+01 1.400022143279999831e+01 9.612059999999999604e+01 9.369899999999999807e+01
2.315605000000000047e+01 1.400022143279999831e+01 9.612040000000000362e+01 9.369899999999999807e+01
2.316037500000000193e+01 1.400025065599999863e+01 9.612059999999999604e+01 9.369899999999999807e+01
2.316469999999999985e+01 1.400025065599999863e+01 9.612040000000000362e+01 9.369899999999999807e+01
2.316902500000000131e+01 1.400027987919999894e+01 9.612059999999999604e+01 9.369899999999999807e+01
2.317334999999999923e+01 1.400027987919999894e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.317767500000000069e+01 1.400030910239999926e+01 9.612059999999999604e+01 9.369899999999999807e+01
2.318200000000000216e+01 1.400030910239999926e+01 9.612050000000000693e+01 9.369889999999999475e+01
2.318632500000000007e+01 1.400033832559999958e+01 9.612069999999999936e+01 9.369899999999999807e+01
2.319065000000000154e+01 1.400033832559999958e+01 9.612059999999999604e+01 9.369889999999999475e+01
2.319497500000000301e+01 1.400036754879999989e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.319930000000000092e+01 1.400036754879999989e+01 9.612059999999999604e+01 9.369889999999999475e+01
2.320362500000000239e+01 1.400036754879999989e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.320795000000000030e+01 1.400039677199999844e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.321227500000000177e+01 1.400039677199999844e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.321660000000000323e+01 1.400042599519999875e+01 9.612069999999999936e+01 9.369889999999999475e+01
2.322092500000000115e+01 1.400042599519999875e+01 9.612090000000000600e+01 9.369889999999999475e+01
2.322525000000000261e+01 1.400045521839999907e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.322957500000000408e+01 1.400045521839999907e+01 9.612090000000000600e+01 9.369889999999999475e+01
2.323390000000000200e+01 1.400045521839999907e+01 9.612080000000000268e+01 9.369889999999999475e+01
2.323822500000000346e+01 1.400048444159999939e+01 9.612099999999999511e+01 9.369889999999999475e+01
2.324254999999999782e+01 1.400048444159999939e+01 9.612090000000000600e+01 9.369889999999999475e+01
2.324687499999999929e+01 1.400051366479999970e+01 9.612109999999999843e+01 9.369889999999999475e+01
2.325120000000000076e+01 1.400051366479999970e+01 9.612030000000000030e+01 9.369920000000000471e+01
2.325552499999999867e+01 1.400054288800000002e+01 9.612050000000000693e+01 9.369920000000000471e+01
2.325985000000000014e+01 1.400054288800000002e+01 9.612030000000000030e+01 9.369910000000000139e+01
2.326417499999999805e+01 1.400057211119999856e+01 9.612040000000000362e+01 9.369910000000000139e+01
2.326849999999999952e+01 1.400057211119999856e+01 9.612030000000000030e+01 9.369910000000000139e+01
2.327282500000000098e+01 1.400060133440000065e+01 9.612040000000000362e+01 9.369910000000000139e+01
2.327714999999999890e+01 1.400060133440000065e+01 9.612030000000000030e+01 9.369910000000000139e+01
2.328147500000000036e+01 1.400063055759999919e+01 9.612050000000000693e+01 9.369910000000000139e+01
2.328580000000000183e+01 1.400063055759999919e+01 9.612030000000000030e+01 9.369910000000000139e+01
2.329012499999999974e+01 1.400065978079999951e+01 9.612050000000000693e+01 9.369910000000000139e+01
2.329445000000000121e+01 1.400065978079999951e+01 9.612040000000000362e+01 9.369899999999999807e+01
2.329877499999999912e+01 1.400065978079999951e+01 9.612059999999999604e+01 9.369910000000000139e+01
2.330310000000000059e+01 1.400068900399999983e+01 9.612040000000000362e+01 9.369899999999999807e+01
2.330742500000000206e+01 1.400068900399999983e+01 9.612059999999999604e+01 9.369910000000000139e+01
2.331174999999999997e+01 1.400071822720000014e+01 9.612050000000000693e+01 9.369899999999999807e+01
2.331607500000000144e+01 1.400071822720000014e+01 9.612069999999999936e+01 9.369910000000000139e+01
2.332040000000000290e+01 1.400074745039999868e+01 9.612050000000000693e+01 9.369899999999999807e+01
2.332472500000000082e+01 1.400074745039999868e+01 9.612069999999999936e+01 9.369910000000000139e+01
2.332905000000000229e+01 1.400074745039999868e+01 9.612059999999999604e+01 9.369899999999999807e+01
2.333337500000000020e+01 1.400077667360000078e+01 9.612080000000000268e+01 9.369899999999999807e+01
2.333770000000000167e+01 1.400077667360000078e+01 9.612069999999999936e+01 9.369899999999999807e+01
2.334202500000000313e+01 1.400080589679999932e+01 9.612080000000000268e+01 9.369899999999999807e+01
2.334635000000000105e+01 1.400080589679999932e+01 9.612069999999999936e+01 9.369899999999999807e+01
2.335067500000000251e+01 1.400083511999999963e+01 9.612090000000000600e+01 9.369899999999999807e+01
2.335500000000000398e+01 1.400083511999999963e+01 9.612080000000000268e+01 9.369899999999999807e+01
2.335932499999999834e+01 1.400086434319999995e+01 9.612040000000000362e+01 9.369929999999999382e+01
2.336364999999999981e+01 1.400086434319999995e+01 9.612019999999999698e+01 9.369929999999999382e+01
2.336797499999999772e+01 1.400089356639999849e+01 9.612030000000000030e+01 9.369929999999999382e+01
2.337229999999999919e+01 1.400089356639999849e+01 9.612019999999999698e+01 9.369929999999999382e+01
2.337662500000000065e+01 1.400092278959999881e+01 9.612030000000000030e+01 9.369929999999999382e+01
2.338094999999999857e+01 1.400092278959999881e+01 9.612019999999999698e+01 9.369920000000000471e+01
2.338527500000000003e+01 1.400095201279999912e+01 9.612030000000000030e+01 9.369929999999999382e+01
2.338960000000000150e+01 1.400095201279999912e+01 9.612019999999999698e+01 9.369920000000000471e+01
2.339392499999999941e+01 1.400095201279999912e+01 9.612040000000000362e+01 9.369920000000000471e+01
2.339825000000000088e+01 1.400098123599999944e+01 9.612030000000000030e+01 9.369920000000000471e+01
2.340257499999999879e+01 1.400098123599999944e+01 9.612040000000000362e+01 9.369920000000000471e+01
2.340690000000000026e+01 1.400101045919999798e+01 9.612030000000000030e+01 9.369920000000000471e+01
2.341122500000000173e+01 1.400101045919999798e+01 9.612050000000000693e+01 9.369920000000000471e+01
2.341554999999999964e+01 1.400103968240000007e+01 9.612040000000000362e+01 9.369920000000000471e+01
2.341987500000000111e+01 1.400103968240000007e+01 9.612050000000000693e+01 9.369920000000000471e+01
2.342420000000000258e+01 1.400106890559999862e+01 9.612040000000000362e+01 9.369920000000000471e+01
2.342852500000000049e+01 1.400106890559999862e+01 9.612059999999999604e+01 9.369920000000000471e+01
2.343285000000000196e+01 1.400106890559999862e+01 9.612050000000000693e+01 9.369920000000000471e+01
2.343717499999999987e+01 1.400109812879999893e+01 9.612059999999999604e+01 9.369920000000000471e+01
2.344150000000000134e+01 1.400109812879999893e+01 9.612050000000000693e+01 9.369920000000000471e+01
2.344582500000000280e+01 1.400112735199999925e+01 9.612069999999999936e+01 9.369920000000000471e+01
2.345015000000000072e+01 1.400112735199999925e+01 9.612059999999999604e+01 9.369920000000000471e+01
2.345447500000000218e+01 1.400112735199999925e+01 9.612080000000000268e+01 9.369920000000000471e+01
2.345880000000000365e+01 1.400115657519999957e+01 9.612059999999999604e+01 9.369920000000000471e+01
2.346312500000000156e+01 1.400115657519999957e+01 9.612080000000000268e+01 9.369920000000000471e+01
2.346745000000000303e+01 1.400118579839999811e+01 9.612009999999999366e+01 9.369950000000000045e+01
2.347177500000000094e+01 1.400118579839999811e+01 9.612030000000000030e+01 9.369950000000000045e+01
2.347610000000000241e+01 1.400121502160000020e+01 9.612009999999999366e+01 9.369950000000000045e+01
2.348042500000000388e+01 1.400121502160000020e+01 9.612019999999999698e+01 9.369950000000000045e+01
2.348474999999999824e+01 1.400124424479999874e+01 9.612009999999999366e+01 9.369939999999999714e+01
2.348907499999999970e+01 1.400124424479999874e+01 9.612019999999999698e+01 9.369939999999999714e+01
2.349340000000000117e+01 1.400127346799999906e+01 9.612009999999999366e+01 9.369939999999999714e+01
2.349772499999999908e+01 1.400127346799999906e+01 9.612030000000000030e+01 9.369939999999999714e+01
2.350205000000000055e+01 1.400130269119999937e+01 9.612009999999999366e+01 9.369939999999999714e+01
2.350637499999999847e+01 1.400130269119999937e+01 9.612030000000000030e+01 9.369939999999999714e+01
2.351069999999999993e+01 1.400133191439999969e+01 9.612019999999999698e+01 9.369939999999999714e+01
2.351502500000000140e+01 1.400133191439999969e+01 9.612040000000000362e+01 9.369939999999999714e+01
2.351934999999999931e+01 1.400133191439999969e+01 9.612019999999999698e+01 9.369939999999999714e+01
2.352367500000000078e+01 1.400136113759999823e+01 9.612040000000000362e+01 9.369939999999999714e+01
2.352800000000000225e+01 1.400136113759999823e+01 9.612030000000000030e+01 9.369929999999999382e+01
2.353232500000000016e+01 1.400139036080000032e+01 9.612050000000000693e+01 9.369939999999999714e+01
2.353665000000000163e+01 1.400139036080000032e+01 9.612030000000000030e+01 9.369929999999999382e+01
2.354097499999999954e+01 1.400141958399999886e+01 9.612050000000000693e+01 9.369939999999999714e+01
2.354530000000000101e+01 1.400141958399999886e+01 9.612040000000000362e+01 9.369929999999999382e+01
2.354962500000000247e+01 1.400141958399999886e+01 9.612059999999999604e+01 9.369939999999999714e+01
2.355395000000000039e+01 1.400144880719999918e+01 9.612050000000000693e+01 9.369929999999999382e+01
2.355827500000000185e+01 1.400144880719999918e+01 9.612059999999999604e+01 9.369939999999999714e+01
2.356260000000000332e+01 1.400147803039999950e+01 9.612050000000000693e+01 9.369929999999999382e+01
2.356692500000000123e+01 1.400147803039999950e+01 9.612069999999999936e+01 9.369929999999999382e+01
2.357125000000000270e+01 1.400147803039999950e+01 9.612059999999999604e+01 9.369929999999999382e+01
2.357557500000000061e+01 1.400150725359999981e+01 9.612009999999999366e+01 9.369979999999999620e+01
2.357990000000000208e+01 1.400153647679999835e+01 9.612000000000000455e+01 9.369970000000000709e+01
2.358422500000000355e+01 1.400153647679999835e+01 9.612009999999999366e+01 9.369970000000000709e+01
2.358855000000000146e+01 1.400153647679999835e+01 9.612000000000000455e+01 9.369970000000000709e+01
2.359287500000000293e+01 1.400156570000000045e+01 9.612009999999999366e+01 9.369970000000000709e+01
2.359720000000000439e+01 1.400156570000000045e+01 9.612000000000000455e+01 9.369960000000000377e+01
2.360152499999999876e+01 1.400159492319999899e+01 9.612009999999999366e+01 9.369970000000000709e+01
2.360585000000000022e+01 1.400159492319999899e+01 9.612000000000000455e+01 9.369960000000000377e+01
2.361017499999999814e+01 1.400162414639999930e+01 9.612009999999999366e+01 9.369970000000000709e+01
2.361449999999999960e+01 1.400162414639999930e+01 9.612000000000000455e+01 9.369960000000000377e+01
2.361882500000000107e+01 1.400165336959999962e+01 9.612019999999999698e+01 9.369960000000000377e+01
2.362314999999999898e+01 1.400165336959999962e+01 9.612009999999999366e+01 9.369960000000000377e+01
2.362747500000000045e+01 1.400168259279999994e+01 9.612019999999999698e+01 9.369960000000000377e+01
2.363180000000000192e+01 1.400168259279999994e+01 9.612009999999999366e+01 9.369960000000000377e+01
2.363612499999999983e+01 1.400168259279999994e+01 9.612030000000000030e+01 9.369960000000000377e+01
2.364045000000000130e+01 1.400171181599999848e+01 9.612019999999999698e+01 9.369960000000000377e+01
2.364477499999999921e+01 1.400171181599999848e+01 9.612030000000000030e+01 9.369960000000000377e+01
2.364910000000000068e+01 1.400174103919999880e+01 9.612019999999999698e+01 9.369960000000000377e+01
2.365342500000000214e+01 1.400174103919999880e+01 9.612040000000000362e+01 9.369960000000000377e+01
2.365775000000000006e+01 1.400177026239999911e+01 9.612030000000000030e+01 9.369960000000000377e+01
2.366207500000000152e+01 1.400177026239999911e+01 9.612050000000000693e+01 9.369960000000000377e+01
2.366640000000000299e+01 1.400177026239999911e+01 9.612040000000000362e+01 9.369960000000000377e+01
2.367072500000000090e+01 1.400179948559999943e+01 9.612050000000000693e+01 9.369960000000000377e+01
2.367505000000000237e+01 1.400179948559999943e+01 9.612040000000000362e+01 9.369960000000000377e+01
2.367937500000000028e+01 1.400182870879999975e+01 9.612059999999999604e+01 9.369960000000000377e+01
2.368370000000000175e+01 1.400182870879999975e+01 9.611990000000000123e+01 9.369989999999999952e+01
2.368802500000000322e+01 1.400185793199999829e+01 9.612009999999999366e+01 9.369989999999999952e+01
2.369235000000000113e+01 1.400185793199999829e+01 9.611990000000000123e+01 9.369989999999999952e+01
2.369667500000000260e+01 1.400188715519999860e+01 9.612000000000000455e+01 9.369989999999999952e+01
2.370100000000000406e+01 1.400188715519999860e+01 9.611990000000000123e+01 9.369979999999999620e+01
2.370532500000000198e+01 1.400188715519999860e+01 9.612000000000000455e+01 9.369979999999999620e+01
2.370965000000000344e+01 1.400191637839999892e+01 9.611990000000000123e+01 9.369979999999999620e+01
2.371397499999999781e+01 1.400191637839999892e+01 9.612009999999999366e+01 9.369979999999999620e+01
2.371829999999999927e+01 1.400194560159999924e+01 9.611990000000000123e+01 9.369979999999999620e+01
2.372262500000000074e+01 1.400194560159999924e+01 9.612009999999999366e+01 9.369979999999999620e+01
2.372694999999999865e+01 1.400197482479999955e+01 9.612000000000000455e+01 9.369979999999999620e+01
2.373127500000000012e+01 1.400197482479999955e+01 9.612019999999999698e+01 9.369979999999999620e+01
2.373560000000000159e+01 1.400200404799999987e+01 9.612009999999999366e+01 9.369979999999999620e+01
2.373992499999999950e+01 1.400200404799999987e+01 9.612019999999999698e+01 9.369979999999999620e+01
2.374425000000000097e+01 1.400200404799999987e+01 9.612009999999999366e+01 9.369979999999999620e+01
2.374857499999999888e+01 1.400203327119999841e+01 9.612030000000000030e+01 9.369979999999999620e+01
2.375290000000000035e+01 1.400203327119999841e+01 9.612019999999999698e+01 9.369979999999999620e+01
2.375722500000000181e+01 1.400206249440000050e+01 9.612030000000000030e+01 9.369979999999999620e+01
2.376154999999999973e+01 1.400206249440000050e+01 9.612019999999999698e+01 9.369970000000000709e+01
2.376587500000000119e+01 1.400209171759999904e+01 9.612040000000000362e+01 9.369979999999999620e+01
2.377020000000000266e+01 1.400209171759999904e+01 9.612030000000000030e+01 9.369970000000000709e+01
2.377452500000000057e+01 1.400209171759999904e+01 9.612040000000000362e+01 9.369979999999999620e+01
2.377885000000000204e+01 1.400212094079999936e+01 9.612030000000000030e+01 9.369970000000000709e+01
2.378317499999999995e+01 1.400212094079999936e+01 9.612050000000000693e+01 9.369979999999999620e+01
2.378750000000000142e+01 1.400212094079999936e+01 9.612040000000000362e+01 9.369970000000000709e+01
2.379182500000000289e+01 1.400215016399999968e+01 9.612000000000000455e+01 9.370000000000000284e+01
2.379615000000000080e+01 1.400217938719999999e+01 9.611979999999999791e+01 9.370000000000000284e+01
2.380047500000000227e+01 1.400217938719999999e+01 9.611990000000000123e+01 9.370000000000000284e+01
2.380480000000000018e+01 1.400217938719999999e+01 9.611979999999999791e+01 9.370000000000000284e+01
2.380912500000000165e+01 1.400220861039999853e+01 9.611990000000000123e+01 9.370000000000000284e+01
2.381345000000000312e+01 1.400220861039999853e+01 9.611979999999999791e+01 9.369989999999999952e+01
2.381777500000000103e+01 1.400223783360000063e+01 9.611990000000000123e+01 9.370000000000000284e+01
2.382210000000000250e+01 1.400223783360000063e+01 9.611979999999999791e+01 9.369989999999999952e+01
2.382642500000000396e+01 1.400226705679999917e+01 9.612000000000000455e+01 9.369989999999999952e+01
2.383074999999999832e+01 1.400226705679999917e+01 9.611990000000000123e+01 9.369989999999999952e+01
2.383507499999999979e+01 1.400229627999999948e+01 9.612000000000000455e+01 9.369989999999999952e+01
2.383939999999999770e+01 1.400229627999999948e+01 9.611990000000000123e+01 9.369989999999999952e+01
2.384372499999999917e+01 1.400229627999999948e+01 9.612009999999999366e+01 9.369989999999999952e+01
2.384805000000000064e+01 1.400232550319999980e+01 9.612000000000000455e+01 9.369989999999999952e+01
2.385237499999999855e+01 1.400232550319999980e+01 9.612009999999999366e+01 9.369989999999999952e+01
2.385670000000000002e+01 1.400235472640000012e+01 9.612000000000000455e+01 9.369989999999999952e+01
2.386102500000000148e+01 1.400235472640000012e+01 9.612019999999999698e+01 9.369989999999999952e+01
2.386534999999999940e+01 1.400235472640000012e+01 9.612009999999999366e+01 9.369989999999999952e+01
2.386967500000000086e+01 1.400238394959999866e+01 9.612019999999999698e+01 9.369989999999999952e+01
2.387399999999999878e+01 1.400238394959999866e+01 9.612009999999999366e+01 9.369989999999999952e+01
2.387832500000000024e+01 1.400241317280000075e+01 9.612030000000000030e+01 9.369989999999999952e+01
2.388265000000000171e+01 1.400241317280000075e+01 9.612019999999999698e+01 9.369989999999999952e+01
2.388697499999999962e+01 1.400241317280000075e+01 9.612030000000000030e+01 9.369989999999999952e+01
2.389130000000000109e+01 1.400244239599999929e+01 9.612019999999999698e+01 9.369989999999999952e+01
2.389562500000000256e+01 1.400244239599999929e+01 9.612040000000000362e+01 9.369989999999999952e+01
2.389995000000000047e+01 1.400247161919999961e+01 9.611969999999999459e+01 9.370029999999999859e+01
2.390427500000000194e+01 1.400247161919999961e+01 9.611979999999999791e+01 9.370029999999999859e+01
2.390859999999999985e+01 1.400250084239999993e+01 9.611969999999999459e+01 9.370029999999999859e+01
2.391292500000000132e+01 1.400250084239999993e+01 9.611979999999999791e+01 9.370029999999999859e+01
2.391725000000000279e+01 1.400253006559999847e+01 9.611969999999999459e+01 9.370019999999999527e+01
2.392157500000000070e+01 1.400253006559999847e+01 9.611979999999999791e+01 9.370019999999999527e+01
2.392590000000000217e+01 1.400253006559999847e+01 9.611969999999999459e+01 9.370019999999999527e+01
2.393022500000000363e+01 1.400255928879999878e+01 9.611990000000000123e+01 9.370019999999999527e+01
2.393455000000000155e+01 1.400255928879999878e+01 9.611969999999999459e+01 9.370019999999999527e+01
2.393887500000000301e+01 1.400258851199999910e+01 9.611990000000000123e+01 9.370019999999999527e+01
2.394320000000000093e+01 1.400258851199999910e+01 9.611979999999999791e+01 9.370019999999999527e+01
2.394752500000000239e+01 1.400261773519999942e+01 9.611990000000000123e+01 9.370019999999999527e+01
2.395185000000000386e+01 1.400261773519999942e+01 9.611979999999999791e+01 9.370019999999999527e+01
2.395617499999999822e+01 1.400261773519999942e+01 9.612000000000000455e+01 9.370019999999999527e+01
2.396049999999999969e+01 1.400264695839999796e+01 9.611990000000000123e+01 9.370019999999999527e+01
2.396482500000000115e+01 1.400264695839999796e+01 9.612000000000000455e+01 9.370019999999999527e+01
2.396914999999999907e+01 1.400264695839999796e+01 9.611990000000000123e+01 9.370019999999999527e+01
2.397347500000000053e+01 1.400267618160000005e+01 9.612009999999999366e+01 9.370019999999999527e+01
2.397779999999999845e+01 1.400267618160000005e+01 9.612000000000000455e+01 9.370010000000000616e+01
2.398212499999999991e+01 1.400270540479999859e+01 9.612009999999999366e+01 9.370019999999999527e+01
2.398645000000000138e+01 1.400270540479999859e+01 9.612000000000000455e+01 9.370010000000000616e+01
2.399077499999999930e+01 1.400270540479999859e+01 9.612019999999999698e+01 9.370019999999999527e+01
2.399510000000000076e+01 1.400273462799999891e+01 9.612009999999999366e+01 9.370010000000000616e+01
2.399942500000000223e+01 1.400273462799999891e+01 9.612019999999999698e+01 9.370019999999999527e+01
2.400375000000000014e+01 1.400276385119999922e+01 9.612009999999999366e+01 9.370010000000000616e+01
2.400807500000000161e+01 1.400276385119999922e+01 9.611969999999999459e+01 9.370059999999999434e+01
2.401239999999999952e+01 1.400279307439999954e+01 9.611960000000000548e+01 9.370050000000000523e+01
2.401672500000000099e+01 1.400279307439999954e+01 9.611969999999999459e+01 9.370050000000000523e+01
2.402105000000000246e+01 1.400279307439999954e+01 9.611960000000000548e+01 9.370050000000000523e+01
2.402537500000000037e+01 1.400282229759999808e+01 9.611969999999999459e+01 9.370050000000000523e+01
2.402970000000000184e+01 1.400282229759999808e+01 9.611960000000000548e+01 9.370050000000000523e+01
2.403402500000000330e+01 1.400285152080000017e+01 9.611969999999999459e+01 9.370050000000000523e+01
2.403835000000000122e+01 1.400285152080000017e+01 9.611960000000000548e+01 9.370050000000000523e+01
2.404267500000000268e+01 1.400288074399999871e+01 9.611979999999999791e+01 9.370050000000000523e+01
2.404700000000000060e+01 1.400288074399999871e+01 9.611969999999999459e+01 9.370040000000000191e+01
2.405132500000000206e+01 1.400288074399999871e+01 9.611979999999999791e+01 9.370050000000000523e+01
2.405565000000000353e+01 1.400290996719999903e+01 9.611969999999999459e+01 9.370040000000000191e+01
2.405997500000000144e+01 1.400290996719999903e+01 9.611990000000000123e+01 9.370050000000000523e+01
2.406430000000000291e+01 1.400293919039999935e+01 9.611979999999999791e+01 9.370040000000000191e+01
2.406862500000000438e+01 1.400293919039999935e+01 9.611990000000000123e+01 9.370040000000000191e+01
2.407294999999999874e+01 1.400293919039999935e+01 9.611979999999999791e+01 9.370040000000000191e+01
2.407727500000000020e+01 1.400296841359999966e+01 9.612000000000000455e+01 9.370040000000000191e+01
2.408159999999999812e+01 1.400296841359999966e+01 9.611979999999999791e+01 9.370040000000000191e+01
2.408592499999999959e+01 1.400296841359999966e+01 9.612000000000000455e+01 9.370040000000000191e+01
2.409025000000000105e+01 1.400299763679999820e+01 9.611990000000000123e+01 9.370040000000000191e+01
2.409457499999999897e+01 1.400299763679999820e+01 9.612000000000000455e+01 9.370040000000000191e+01
2.409890000000000043e+01 1.400302686000000030e+01 9.611990000000000123e+01 9.370040000000000191e+01
2.410322500000000190e+01 1.400302686000000030e+01 9.612009999999999366e+01 9.370040000000000191e+01
2.410754999999999981e+01 1.400302686000000030e+01 9.612000000000000455e+01 9.370040000000000191e+01
2.411187500000000128e+01 1.400305608319999884e+01 9.612009999999999366e+01 9.370040000000000191e+01
2.411619999999999919e+01 1.400305608319999884e+01 9.611950000000000216e+01 9.370080000000000098e+01
2.412052500000000066e+01 1.400308530639999915e+01 9.611969999999999459e+01 9.370080000000000098e+01
2.412485000000000213e+01 1.400308530639999915e+01 9.611950000000000216e+01 9.370080000000000098e+01
2.412917500000000004e+01 1.400311452959999947e+01 9.611960000000000548e+01 9.370080000000000098e+01
2.413350000000000151e+01 1.400311452959999947e+01 9.611950000000000216e+01 9.370069999999999766e+01
2.413782500000000297e+01 1.400311452959999947e+01 9.611960000000000548e+01 9.370069999999999766e+01
2.414215000000000089e+01 1.400314375279999979e+01 9.611950000000000216e+01 9.370069999999999766e+01
2.414647500000000235e+01 1.400314375279999979e+01 9.611969999999999459e+01 9.370069999999999766e+01
2.415080000000000027e+01 1.400317297599999833e+01 9.611950000000000216e+01 9.370069999999999766e+01
2.415512500000000173e+01 1.400317297599999833e+01 9.611969999999999459e+01 9.370069999999999766e+01
2.415945000000000320e+01 1.400317297599999833e+01 9.611960000000000548e+01 9.370069999999999766e+01
2.416377500000000111e+01 1.400320219920000042e+01 9.611969999999999459e+01 9.370069999999999766e+01
2.416810000000000258e+01 1.400320219920000042e+01 9.611960000000000548e+01 9.370069999999999766e+01
2.417242500000000405e+01 1.400323142239999896e+01 9.611979999999999791e+01 9.370069999999999766e+01
2.417675000000000196e+01 1.400323142239999896e+01 9.611969999999999459e+01 9.370069999999999766e+01
2.418107500000000343e+01 1.400323142239999896e+01 9.611979999999999791e+01 9.370069999999999766e+01
2.418539999999999779e+01 1.400326064559999928e+01 9.611969999999999459e+01 9.370059999999999434e+01
2.418972499999999926e+01 1.400326064559999928e+01 9.611990000000000123e+01 9.370069999999999766e+01
2.419405000000000072e+01 1.400328986879999960e+01 9.611979999999999791e+01 9.370059999999999434e+01
2.419837499999999864e+01 1.400328986879999960e+01 9.611990000000000123e+01 9.370069999999999766e+01
2.420270000000000010e+01 1.400328986879999960e+01 9.611979999999999791e+01 9.370059999999999434e+01
2.420702500000000157e+01 1.400331909199999991e+01 9.612000000000000455e+01 9.370069999999999766e+01
2.421134999999999948e+01 1.400331909199999991e+01 9.611979999999999791e+01 9.370059999999999434e+01
2.421567500000000095e+01 1.400331909199999991e+01 9.612000000000000455e+01 9.370069999999999766e+01
2.421999999999999886e+01 1.400334831519999845e+01 9.611990000000000123e+01 9.370059999999999434e+01
2.422432500000000033e+01 1.400334831519999845e+01 9.611960000000000548e+01 9.370099999999999341e+01
2.422865000000000180e+01 1.400337753839999877e+01 9.611950000000000216e+01 9.370099999999999341e+01
2.423297499999999971e+01 1.400337753839999877e+01 9.611960000000000548e+01 9.370099999999999341e+01
2.423730000000000118e+01 1.400337753839999877e+01 9.611939999999999884e+01 9.370099999999999341e+01
2.424162500000000264e+01 1.400340676159999909e+01 9.611960000000000548e+01 9.370099999999999341e+01
2.424595000000000056e+01 1.400340676159999909e+01 9.611950000000000216e+01 9.370090000000000430e+01
2.425027500000000202e+01 1.400343598479999940e+01 9.611960000000000548e+01 9.370099999999999341e+01
2.425459999999999994e+01 1.400343598479999940e+01 9.611950000000000216e+01 9.370090000000000430e+01
2.425892500000000140e+01 1.400346520799999972e+01 9.611960000000000548e+01 9.370090000000000430e+01
2.426325000000000287e+01 1.400346520799999972e+01 9.611950000000000216e+01 9.370090000000000430e+01
2.426757500000000078e+01 1.400346520799999972e+01 9.611969999999999459e+01 9.370090000000000430e+01
2.427190000000000225e+01 1.400349443119999826e+01 9.611960000000000548e+01 9.370090000000000430e+01
2.427622500000000372e+01 1.400349443119999826e+01 9.611969999999999459e+01 9.370090000000000430e+01
2.428055000000000163e+01 1.400352365440000035e+01 9.611960000000000548e+01 9.370090000000000430e+01
2.428487500000000310e+01 1.400352365440000035e+01 9.611969999999999459e+01 9.370090000000000430e+01
2.428920000000000101e+01 1.400352365440000035e+01 9.611960000000000548e+01 9.370090000000000430e+01
2.429352500000000248e+01 1.400355287759999889e+01 9.611979999999999791e+01 9.370090000000000430e+01
2.429785000000000394e+01 1.400355287759999889e+01 9.611969999999999459e+01 9.370090000000000430e+01
2.430217499999999831e+01 1.400355287759999889e+01 9.611979999999999791e+01 9.370090000000000430e+01
2.430649999999999977e+01 1.400358210079999921e+01 9.611969999999999459e+01 9.370090000000000430e+01
2.431082500000000124e+01 1.400358210079999921e+01 9.611990000000000123e+01 9.370090000000000430e+01
2.431514999999999915e+01 1.400358210079999921e+01 9.611979999999999791e+01 9.370090000000000430e+01
2.431947500000000062e+01 1.400361132399999953e+01 9.611990000000000123e+01 9.370090000000000430e+01
2.432379999999999853e+01 1.400361132399999953e+01 9.611979999999999791e+01 9.370090000000000430e+01
2.432812500000000000e+01 1.400364054719999984e+01 9.612000000000000455e+01 9.370090000000000430e+01


==> anc/Fig3/M4_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 4.362263956799999898e-02 9.500749999999999318e+01 9.494799999999999329e+01
8.649999999999999703e-03 8.752085391199999898e-02 9.502609999999999957e+01 9.507460000000000377e+01
1.297500000000000042e-02 1.350044626639999856e-01 9.499030000000000484e+01 9.517749999999999488e+01
1.729999999999999941e-02 1.795119807280000090e-01 9.495529999999999404e+01 9.508180000000000121e+01
2.162500000000000186e-02 2.233122973519999777e-01 9.492600000000000193e+01 9.496639999999999304e+01
2.595000000000000084e-02 2.648600897199999693e-01 9.501370000000000005e+01 9.492369999999999663e+01
3.027500000000000330e-02 3.056512934399999715e-01 9.513020000000000209e+01 9.490430000000000632e+01
3.459999999999999881e-02 3.450441670400000160e-01 9.514669999999999561e+01 9.483910000000000196e+01
3.892500000000000127e-02 3.839431685599999922e-01 9.514390000000000214e+01 9.474320000000000164e+01
4.325000000000000372e-02 4.219946972799999974e-01 9.515959999999999752e+01 9.466989999999999839e+01
4.757499999999999923e-02 4.597773725599999528e-01 9.523760000000000048e+01 9.463030000000000541e+01
5.190000000000000169e-02 4.970661757600000064e-01 9.531950000000000500e+01 9.472700000000000387e+01
5.622499999999999720e-02 5.342468531199999759e-01 9.536549999999999727e+01 9.481329999999999814e+01
6.055000000000000659e-02 5.711732886399999432e-01 9.530339999999999634e+01 9.490059999999999718e+01
6.487500000000000211e-02 6.078337930399999589e-01 9.520109999999999673e+01 9.500820000000000221e+01
6.919999999999999762e-02 6.440997842399999174e-01 9.511230000000000473e+01 9.504139999999999588e+01
7.352500000000000702e-02 6.799391167199999586e-01 9.503430000000000177e+01 9.497629999999999484e+01
7.785000000000000253e-02 7.152465869599998749e-01 9.495579999999999643e+01 9.490049999999999386e+01
8.217499999999999805e-02 7.501624663199999432e-01 9.499519999999999698e+01 9.482729999999999393e+01
8.650000000000000744e-02 7.846838324799999542e-01 9.506879999999999598e+01 9.480819999999999936e+01
9.082500000000000295e-02 8.189158889600000046e-01 9.514520000000000266e+01 9.480809999999999604e+01
9.514999999999999847e-02 8.528732473599999198e-01 9.514499999999999602e+01 9.477100000000000080e+01
9.947500000000000786e-02 8.866289656799999364e-01 9.512539999999999907e+01 9.468729999999999336e+01
1.038000000000000034e-01 9.202151894400000254e-01 9.512560000000000571e+01 9.459900000000000375e+01
1.081250000000000128e-01 9.536786757599998721e-01 9.521290000000000475e+01 9.459250000000000114e+01
1.124499999999999944e-01 9.884513614399998982e-01 9.512120000000000175e+01 9.501560000000000628e+01
1.167750000000000038e-01 1.021710285359999970e+00 9.515949999999999420e+01 9.497490000000000521e+01
1.211000000000000132e-01 1.054554239839999852e+00 9.523029999999999973e+01 9.491190000000000282e+01
1.254250000000000087e-01 1.087082583759999777e+00 9.527119999999999322e+01 9.491310000000000002e+01
1.297500000000000042e-01 1.119418054559999876e+00 9.527360000000000184e+01 9.495650000000000546e+01
1.340749999999999997e-01 1.151502205839999959e+00 9.522629999999999484e+01 9.499500000000000455e+01
1.383999999999999952e-01 1.183495765199999994e+00 9.524979999999999336e+01 9.494899999999999807e+01
1.427250000000000185e-01 1.215296451439999759e+00 9.530729999999999791e+01 9.484269999999999357e+01
1.470500000000000140e-01 1.247094215359999980e+00 9.539039999999999964e+01 9.473269999999999413e+01
1.513750000000000095e-01 1.278754630239999912e+00 9.544880000000000564e+01 9.467980000000000018e+01
1.557000000000000051e-01 1.310488103119999970e+00 9.539660000000000650e+01 9.471080000000000609e+01
1.600250000000000006e-01 1.342139751039999940e+00 9.528300000000000125e+01 9.473869999999999436e+01
1.643499999999999961e-01 1.374022262240000014e+00 9.519670000000000698e+01 9.474070000000000391e+01
1.686750000000000194e-01 1.405542405759999891e+00 9.511230000000000473e+01 9.482299999999999329e+01
1.730000000000000149e-01 1.436814152079999962e+00 9.503690000000000282e+01 9.494620000000000459e+01
1.773250000000000104e-01 1.467665084319999869e+00 9.505419999999999447e+01 9.494660000000000366e+01
1.816500000000000059e-01 1.498331910399999911e+00 9.507729999999999393e+01 9.492239999999999611e+01
1.859750000000000014e-01 1.528648058079999927e+00 9.508240000000000691e+01 9.489879999999999427e+01
1.902999999999999969e-01 1.558841468319999812e+00 9.510859999999999559e+01 9.485890000000000555e+01
1.946249999999999925e-01 1.588748491199999835e+00 9.509810000000000230e+01 9.484890000000000043e+01
1.989500000000000157e-01 1.618591223039999916e+00 9.509189999999999543e+01 9.489700000000000557e+01
2.032750000000000112e-01 1.648206013919999879e+00 9.510160000000000480e+01 9.493099999999999739e+01
2.076000000000000068e-01 1.677814960159999869e+00 9.514589999999999748e+01 9.489419999999999789e+01
2.119250000000000300e-01 1.707251489519999721e+00 9.515590000000000259e+01 9.480070000000000618e+01
2.162500000000000255e-01 1.736731853679999826e+00 9.520409999999999684e+01 9.469509999999999650e+01
2.205749999999999933e-01 1.768441947999999986e+00 9.527299999999999613e+01 9.478079999999999927e+01
2.248999999999999888e-01 1.797820030959999871e+00 9.530029999999999291e+01 9.473199999999999932e+01
2.292250000000000121e-01 1.826774377519999826e+00 9.528310000000000457e+01 9.469400000000000261e+01
2.335500000000000076e-01 1.855603064319999884e+00 9.525190000000000623e+01 9.465040000000000475e+01
2.378750000000000031e-01 1.884282712799999704e+00 9.520810000000000173e+01 9.457710000000000150e+01
2.422000000000000264e-01 1.912848390800000020e+00 9.520189999999999486e+01 9.453209999999999980e+01
2.465250000000000219e-01 1.941349777759999951e+00 9.522419999999999618e+01 9.449339999999999407e+01
2.508500000000000174e-01 1.969775184399999990e+00 9.524190000000000111e+01 9.444840000000000657e+01
2.551749999999999852e-01 1.998197668719999820e+00 9.525300000000000011e+01 9.445980000000000132e+01
2.595000000000000084e-01 2.026582162880000038e+00 9.523139999999999361e+01 9.451940000000000452e+01
2.638250000000000317e-01 2.055019258799999804e+00 9.518429999999999325e+01 9.457940000000000680e+01
2.681499999999999995e-01 2.083470966319999729e+00 9.508669999999999334e+01 9.463660000000000139e+01
2.724750000000000227e-01 2.111887605999999806e+00 9.508159999999999457e+01 9.469870000000000232e+01
2.767999999999999905e-01 2.140120139519999576e+00 9.508060000000000400e+01 9.476200000000000045e+01
2.811250000000000138e-01 2.168139343680000053e+00 9.506260000000000332e+01 9.476170000000000471e+01
2.854500000000000370e-01 2.195872160480000002e+00 9.505410000000000537e+01 9.468680000000000518e+01
2.897750000000000048e-01 2.223435482719999801e+00 9.511719999999999686e+01 9.461610000000000298e+01
2.941000000000000281e-01 2.250753330079999781e+00 9.520529999999999404e+01 9.454710000000000036e+01
2.984250000000000513e-01 2.277945517680000087e+00 9.523430000000000462e+01 9.452920000000000300e+01
3.027500000000000191e-01 2.304938987519999927e+00 9.526779999999999404e+01 9.455119999999999436e+01
3.070749999999999869e-01 2.331853554719999888e+00 9.529850000000000421e+01 9.453990000000000293e+01
3.114000000000000101e-01 2.358610316639999649e+00 9.528079999999999927e+01 9.451519999999999300e+01
3.157249999999999779e-01 2.385329088399999797e+00 9.525990000000000180e+01 9.444169999999999732e+01
3.200500000000000012e-01 2.411928045039999802e+00 9.526569999999999538e+01 9.437279999999999802e+01
3.243750000000000244e-01 2.438535768639999990e+00 9.534459999999999980e+01 9.430289999999999395e+01
3.286999999999999922e-01 2.466420546079999720e+00 9.520380000000000109e+01 9.449240000000000350e+01
3.330250000000000155e-01 2.492756493919999983e+00 9.525839999999999463e+01 9.449070000000000391e+01
3.373500000000000387e-01 2.519045684640000005e+00 9.529850000000000421e+01 9.449179999999999779e+01
3.416750000000000065e-01 2.545171225439999851e+00 9.531170000000000186e+01 9.447950000000000159e+01
3.460000000000000298e-01 2.571273387679999800e+00 9.530700000000000216e+01 9.444079999999999586e+01
3.503250000000000530e-01 2.597229433919999941e+00 9.529940000000000566e+01 9.441440000000000055e+01
3.546500000000000208e-01 2.623200091759999797e+00 9.529710000000000036e+01 9.438009999999999877e+01
3.589750000000000441e-01 2.649065546080000111e+00 9.535980000000000700e+01 9.434199999999999875e+01
3.633000000000000118e-01 2.674974835200000012e+00 9.542130000000000223e+01 9.437930000000000064e+01
3.676250000000000351e-01 2.700819833279999749e+00 9.544389999999999930e+01 9.442560000000000286e+01
3.719500000000000028e-01 2.726740811680000043e+00 9.545770000000000266e+01 9.447339999999999804e+01
3.762749999999999706e-01 2.752679323999999816e+00 9.542829999999999302e+01 9.452429999999999666e+01
3.805999999999999939e-01 2.778620758640000243e+00 9.538349999999999795e+01 9.457580000000000098e+01
3.849250000000000171e-01 2.804395621039999842e+00 9.534189999999999543e+01 9.458400000000000318e+01
3.892499999999999849e-01 2.830164638799999910e+00 9.529720000000000368e+01 9.455270000000000152e+01
3.935750000000000082e-01 2.855714482559999823e+00 9.524519999999999698e+01 9.454869999999999663e+01
3.979000000000000314e-01 2.881106521039999979e+00 9.518930000000000291e+01 9.454579999999999984e+01
4.022249999999999992e-01 2.906256006960000082e+00 9.515519999999999357e+01 9.453109999999999502e+01
4.065500000000000225e-01 2.931291522399999572e+00 9.518479999999999563e+01 9.451869999999999550e+01
4.108750000000000457e-01 2.956102019199999820e+00 9.523069999999999879e+01 9.453740000000000521e+01
4.152000000000000135e-01 2.980824846399999561e+00 9.529210000000000491e+01 9.455119999999999436e+01
4.195250000000000368e-01 3.005372334400000067e+00 9.535320000000000107e+01 9.455559999999999832e+01
4.238500000000000600e-01 3.029861375999999495e+00 9.539379999999999882e+01 9.454680000000000462e+01
4.281750000000000278e-01 3.054233524799999877e+00 9.536279999999999291e+01 9.453170000000000073e+01
4.325000000000000511e-01 3.078547227199999625e+00 9.533069999999999311e+01 9.452740000000000009e+01
4.368250000000000188e-01 3.104263643199999922e+00 9.523609999999999332e+01 9.462160000000000082e+01
4.411499999999999866e-01 3.128723461599999922e+00 9.524089999999999634e+01 9.466549999999999443e+01
4.454750000000000099e-01 3.153212503199999794e+00 9.526250000000000284e+01 9.469840000000000657e+01
4.497999999999999776e-01 3.177438535999999480e+00 9.526229999999999620e+01 9.472450000000000614e+01
4.541250000000000009e-01 3.201606122399999865e+00 9.526409999999999911e+01 9.472509999999999764e+01
4.584500000000000242e-01 3.225539923199999937e+00 9.526919999999999789e+01 9.464929999999999666e+01
4.627749999999999919e-01 3.249444500799999691e+00 9.527849999999999397e+01 9.457609999999999673e+01
4.671000000000000152e-01 3.273173739199999766e+00 9.529110000000000014e+01 9.450709999999999411e+01
4.714250000000000385e-01 3.296902977599999840e+00 9.533400000000000318e+01 9.443429999999999325e+01
4.757500000000000062e-01 3.320456876799999790e+00 9.537640000000000384e+01 9.442180000000000462e+01
4.800750000000000295e-01 3.344010775999999741e+00 9.542640000000000100e+01 9.445510000000000161e+01
4.844000000000000528e-01 3.367477005600000073e+00 9.547860000000000014e+01 9.449299999999999500e+01
4.887250000000000205e-01 3.390972458399999834e+00 9.545180000000000575e+01 9.449290000000000589e+01
4.930500000000000438e-01 3.414351018399999660e+00 9.541469999999999629e+01 9.446670000000000300e+01
4.973750000000000671e-01 3.437817247999999548e+00 9.537760000000000105e+01 9.440120000000000289e+01
5.017000000000000348e-01 3.461195807999999818e+00 9.533079999999999643e+01 9.435269999999999868e+01
5.060250000000000581e-01 3.484603591199999961e+00 9.524450000000000216e+01 9.431430000000000291e+01
5.103499999999999703e-01 3.507806812000000107e+00 9.519370000000000687e+01 9.427790000000000248e+01
5.146749999999999936e-01 3.531010032799999809e+00 9.515640000000000498e+01 9.431740000000000634e+01
5.190000000000000169e-01 3.554037914399999831e+00 9.521040000000000703e+01 9.438630000000000564e+01
5.233250000000000401e-01 3.577065795999999853e+00 9.527060000000000173e+01 9.444589999999999463e+01
5.276500000000000634e-01 3.599976784799999940e+00 9.532739999999999725e+01 9.450849999999999795e+01
5.319749999999999757e-01 3.622975443200000090e+00 9.538630000000000564e+01 9.455840000000000600e+01
5.362999999999999989e-01 3.645740315999999925e+00 9.544039999999999679e+01 9.457810000000000628e+01
5.406250000000000222e-01 3.668417519199999699e+00 9.547820000000000107e+01 9.459810000000000230e+01
5.449500000000000455e-01 3.691503847199999466e+00 9.560590000000000543e+01 9.447140000000000271e+01
5.492750000000000687e-01 3.713742702399999818e+00 9.562290000000000134e+01 9.443319999999999936e+01
5.535999999999999810e-01 3.735981557600000169e+00 9.559629999999999939e+01 9.440409999999999968e+01
5.579250000000000043e-01 3.758103519999999698e+00 9.557160000000000366e+01 9.438989999999999725e+01
5.622500000000000275e-01 3.780167035999999925e+00 9.555049999999999955e+01 9.438150000000000261e+01
5.665750000000000508e-01 3.802172105599999963e+00 9.557880000000000109e+01 9.434329999999999927e+01
5.709000000000000741e-01 3.824118728799999811e+00 9.560550000000000637e+01 9.431770000000000209e+01
5.752250000000000973e-01 3.846065352000000104e+00 9.562709999999999866e+01 9.429130000000000678e+01
5.795500000000000096e-01 3.867982752000000080e+00 9.564639999999999986e+01 9.424299999999999500e+01
5.838750000000000329e-01 3.889870928799999739e+00 9.571559999999999491e+01 9.420340000000000202e+01
5.882000000000000561e-01 3.911759105599999842e+00 9.574460000000000548e+01 9.422029999999999461e+01
5.925250000000000794e-01 3.933676505599999818e+00 9.569519999999999982e+01 9.427819999999999823e+01
5.968500000000001027e-01 3.955593905599999793e+00 9.561660000000000537e+01 9.435630000000000450e+01
6.011750000000001259e-01 3.977569751999999959e+00 9.554659999999999798e+01 9.444400000000000261e+01
6.055000000000000382e-01 3.999633267999999298e+00 9.549960000000000093e+01 9.452779999999999916e+01
6.098249999999999504e-01 4.021521444799999401e+00 9.545399999999999352e+01 9.460139999999999816e+01
6.141499999999999737e-01 4.043234282400000268e+00 9.540630000000000166e+01 9.467390000000000327e+01
6.184749999999999970e-01 4.064830227199999868e+00 9.537040000000000362e+01 9.469740000000000180e+01
6.228000000000000203e-01 4.086250832800000232e+00 9.542040000000000077e+01 9.463630000000000564e+01
6.271249999999999325e-01 4.107554545599999329e+00 9.546510000000000673e+01 9.457970000000000255e+01
6.314499999999999558e-01 4.128741365599999824e+00 9.550109999999999388e+01 9.452979999999999450e+01
6.357749999999999790e-01 4.149811292799999940e+00 9.551550000000000296e+01 9.450820000000000221e+01
6.401000000000000023e-01 4.170764327199999677e+00 9.552620000000000289e+01 9.448059999999999548e+01
6.444250000000000256e-01 4.191658915199999669e+00 9.554030000000000200e+01 9.448080000000000211e+01
6.487500000000000488e-01 4.212436610399999282e+00 9.554340000000000543e+01 9.447110000000000696e+01
6.530749999999999611e-01 4.232922073600000168e+00 9.549259999999999593e+01 9.443399999999999750e+01
6.573999999999999844e-01 4.253582875999999402e+00 9.547060000000000457e+01 9.440770000000000550e+01
6.617250000000000076e-01 4.274360571199999903e+00 9.551420000000000243e+01 9.442149999999999466e+01
6.660500000000000309e-01 4.294992150399999709e+00 9.554970000000000141e+01 9.444140000000000157e+01
6.703750000000000542e-01 4.315740622399999893e+00 9.559980000000000189e+01 9.446850000000000591e+01
6.747000000000000774e-01 4.336372201599999698e+00 9.564660000000000650e+01 9.449479999999999791e+01
6.790249999999999897e-01 4.357091450399999566e+00 9.570180000000000575e+01 9.451399999999999579e+01
6.833500000000000130e-01 4.377664583199999626e+00 9.571810000000000684e+01 9.452899999999999636e+01
6.876750000000000362e-01 4.398237715999999686e+00 9.569790000000000418e+01 9.454189999999999827e+01
6.920000000000000595e-01 4.418664732799999939e+00 9.562510000000000332e+01 9.456440000000000623e+01
6.963250000000000828e-01 4.439150195999999937e+00 9.554670000000000130e+01 9.457460000000000377e+01
7.006500000000001060e-01 4.459518766399999556e+00 9.547180000000000177e+01 9.458790000000000475e+01
7.049750000000000183e-01 4.479887336799999176e+00 9.540099999999999625e+01 9.459869999999999379e+01
7.093000000000000416e-01 4.500051344799999242e+00 9.532410000000000139e+01 9.461279999999999291e+01
7.136250000000000648e-01 4.520186129599999880e+00 9.527509999999999479e+01 9.459999999999999432e+01
7.179500000000000881e-01 4.540145575199999506e+00 9.530400000000000205e+01 9.459709999999999752e+01
7.222750000000001114e-01 4.560046574399999386e+00 9.535989999999999611e+01 9.460760000000000502e+01
7.266000000000000236e-01 4.579830680799999776e+00 9.540940000000000509e+01 9.460349999999999682e+01
7.309250000000000469e-01 4.599585563999999849e+00 9.546070000000000277e+01 9.459560000000000457e+01
7.352500000000000702e-01 4.619194331200000114e+00 9.548040000000000305e+01 9.459120000000000061e+01
7.395750000000000934e-01 4.638803098399999492e+00 9.550639999999999930e+01 9.458490000000000464e+01
7.439000000000000057e-01 4.658324195999999695e+00 9.551399999999999579e+01 9.457800000000000296e+01
7.482250000000000290e-01 4.677816070399999582e+00 9.551099999999999568e+01 9.456640000000000157e+01
7.525499999999999412e-01 4.697249498399999723e+00 9.550239999999999441e+01 9.455870000000000175e+01
7.568749999999999645e-01 4.716682926399999864e+00 9.549599999999999511e+01 9.450090000000000146e+01
7.611999999999999877e-01 4.736174800799999751e+00 9.551519999999999300e+01 9.448969999999999914e+01
7.655250000000000110e-01 4.755432889599999768e+00 9.555400000000000205e+01 9.442189999999999372e+01
7.698500000000000343e-01 4.774603308799999724e+00 9.559390000000000498e+01 9.436220000000000141e+01
7.741749999999999465e-01 4.793773727999999679e+00 9.563339999999999463e+01 9.431270000000000664e+01
7.784999999999999698e-01 4.812914924000000205e+00 9.567719999999999914e+01 9.427410000000000423e+01
7.828249999999999931e-01 4.832056119999999844e+00 9.568019999999999925e+01 9.423449999999999704e+01
7.871500000000000163e-01 4.851138869599999737e+00 9.566660000000000252e+01 9.420050000000000523e+01
7.914750000000000396e-01 4.870280065599999375e+00 9.565489999999999782e+01 9.421949999999999648e+01
7.958000000000000629e-01 4.889392038399999585e+00 9.562460000000000093e+01 9.428230000000000643e+01
8.001249999999999751e-01 4.908562457599999540e+00 9.555849999999999511e+01 9.434180000000000632e+01
8.044499999999999984e-01 4.927703653599999178e+00 9.548309999999999320e+01 9.439820000000000277e+01
8.087750000000000217e-01 4.946815626400000276e+00 9.540909999999999513e+01 9.444700000000000273e+01
8.131000000000000449e-01 4.965839929599999536e+00 9.533289999999999509e+01 9.449519999999999698e+01
8.174250000000000682e-01 4.984718116799999876e+00 9.528660000000000707e+01 9.454489999999999839e+01
8.217500000000000915e-01 5.003508634400000155e+00 9.529460000000000264e+01 9.460209999999999297e+01
8.260750000000000037e-01 5.022153035999999737e+00 9.532989999999999498e+01 9.466190000000000282e+01
8.304000000000000270e-01 5.040709768000000146e+00 9.536860000000000070e+01 9.465569999999999595e+01
8.347250000000000503e-01 5.059149607199999288e+00 9.541020000000000323e+01 9.461639999999999873e+01
8.390500000000000735e-01 5.077501776799999256e+00 9.544950000000000045e+01 9.456749999999999545e+01
8.433750000000000968e-01 5.095766276800000050e+00 9.548229999999999507e+01 9.454059999999999775e+01
8.477000000000001201e-01 5.113972330400000210e+00 9.546670000000000300e+01 9.451300000000000523e+01
8.520250000000000323e-01 5.132090714399999420e+00 9.545000000000000284e+01 9.448130000000000450e+01
8.563500000000000556e-01 5.150121428799999457e+00 9.543170000000000641e+01 9.446710000000000207e+01
8.606750000000000789e-01 5.168122920000000065e+00 9.541679999999999495e+01 9.446309999999999718e+01
8.650000000000001021e-01 5.186036741599999722e+00 9.540940000000000509e+01 9.446240000000000236e+01
8.693250000000001254e-01 5.203950563200000268e+00 9.552930000000000632e+01 9.433220000000000027e+01
8.736500000000000377e-01 5.221805938400000180e+00 9.555670000000000641e+01 9.432630000000000337e+01
8.779750000000000609e-01 5.239661313600000092e+00 9.560160000000000480e+01 9.433719999999999573e+01
8.822999999999999732e-01 5.257487465599999688e+00 9.563989999999999725e+01 9.434770000000000323e+01
8.866249999999999964e-01 5.275342840800000488e+00 9.568399999999999750e+01 9.435739999999999839e+01
8.909500000000000197e-01 5.293110546400000338e+00 9.567589999999999861e+01 9.436979999999999791e+01
8.952750000000000430e-01 5.310995144799999679e+00 9.566840000000000543e+01 9.438519999999999754e+01
8.995999999999999552e-01 5.328850520000000479e+00 9.565420000000000300e+01 9.439749999999999375e+01
9.039249999999999785e-01 5.346705895200000391e+00 9.564809999999999945e+01 9.440730000000000643e+01
9.082500000000000018e-01 5.364473600800000241e+00 9.563620000000000232e+01 9.441949999999999932e+01
9.125750000000000250e-01 5.382299752799999837e+00 9.558329999999999416e+01 9.444519999999999982e+01
9.169000000000000483e-01 5.399921342399999880e+00 9.551359999999999673e+01 9.449530000000000030e+01
9.212249999999999606e-01 5.417513708799999606e+00 9.544530000000000314e+01 9.449259999999999593e+01
9.255499999999999838e-01 5.434930736000000095e+00 9.537160000000000082e+01 9.449550000000000693e+01
9.298750000000000071e-01 5.452347763199999697e+00 9.535160000000000480e+01 9.449110000000000298e+01
9.342000000000000304e-01 5.469589451200000063e+00 9.534640000000000271e+01 9.448980000000000246e+01
9.385250000000000536e-01 5.486801916000000112e+00 9.536190000000000566e+01 9.448489999999999611e+01
9.428500000000000769e-01 5.503897487999999782e+00 9.538100000000000023e+01 9.447960000000000491e+01
9.471749999999999892e-01 5.520993060000000341e+00 9.542029999999999745e+01 9.446750000000000114e+01
9.515000000000000124e-01 5.537913292799999887e+00 9.545390000000000441e+01 9.446800000000000352e+01
9.558250000000000357e-01 5.554891972000000067e+00 9.549550000000000693e+01 9.446469999999999345e+01
9.601500000000000590e-01 5.571695311999999234e+00 9.551399999999999579e+01 9.446380000000000621e+01
9.644750000000000822e-01 5.588557098399999035e+00 9.549479999999999791e+01 9.446939999999999316e+01
9.688000000000001055e-01 5.605272768799999916e+00 9.547029999999999461e+01 9.448690000000000566e+01
9.731250000000000178e-01 5.622046885599999655e+00 9.545409999999999684e+01 9.447769999999999868e+01
9.774500000000000410e-01 5.638821002399999394e+00 9.538269999999999982e+01 9.422010000000000218e+01
9.817750000000000643e-01 5.655624342400000337e+00 9.537739999999999441e+01 9.425329999999999586e+01
9.861000000000000876e-01 5.672398459200000076e+00 9.543110000000000070e+01 9.430310000000000059e+01
9.904250000000001108e-01 5.689201799199999243e+00 9.548180000000000689e+01 9.434569999999999368e+01
9.947500000000001341e-01 5.705975915999999870e+00 9.551319999999999766e+01 9.439499999999999602e+01
9.990750000000000464e-01 5.722691586399999863e+00 9.550650000000000261e+01 9.440730000000000643e+01
1.003400000000000070e+00 5.739378033599999540e+00 9.550230000000000530e+01 9.442079999999999984e+01
1.007725000000000204e+00 5.755976811200000043e+00 9.549009999999999820e+01 9.443129999999999313e+01
1.012050000000000116e+00 5.772546365599999341e+00 9.547870000000000346e+01 9.443460000000000321e+01
1.016375000000000028e+00 5.789115919999999527e+00 9.547289999999999566e+01 9.439350000000000307e+01
1.020699999999999941e+00 5.805656251200000284e+00 9.547599999999999909e+01 9.435190000000000055e+01
1.025025000000000075e+00 5.822079689599999774e+00 9.547410000000000707e+01 9.430349999999999966e+01
1.029349999999999987e+00 5.838415458399999203e+00 9.547400000000000375e+01 9.425889999999999702e+01
1.033674999999999899e+00 5.854663557599999457e+00 9.544379999999999598e+01 9.422530000000000427e+01
1.038000000000000034e+00 5.870853210399999078e+00 9.542480000000000473e+01 9.422119999999999607e+01
1.042324999999999946e+00 5.886925970399999208e+00 9.542570000000000618e+01 9.421590000000000487e+01
1.046650000000000080e+00 5.902969507199999910e+00 9.542589999999999861e+01 9.423210000000000264e+01
1.050974999999999993e+00 5.918925374399999662e+00 9.542149999999999466e+01 9.424590000000000600e+01
1.055300000000000127e+00 5.934822795199999668e+00 9.541899999999999693e+01 9.426439999999999486e+01
1.059625000000000039e+00 5.950661769599999928e+00 9.541299999999999670e+01 9.428060000000000684e+01
1.063949999999999951e+00 5.966442297599999556e+00 9.543080000000000496e+01 9.429059999999999775e+01
1.068275000000000086e+00 5.982164379199999438e+00 9.544689999999999941e+01 9.428000000000000114e+01
1.072599999999999998e+00 5.997857237599999891e+00 9.545329999999999870e+01 9.425979999999999848e+01
1.076925000000000132e+00 6.013491649599999711e+00 9.545680000000000121e+01 9.423659999999999570e+01
1.081250000000000044e+00 6.029096838399999214e+00 9.546229999999999905e+01 9.421670000000000300e+01
1.085574999999999957e+00 6.045198821599999661e+00 9.584829999999999472e+01 9.444819999999999993e+01
1.089900000000000091e+00 6.060804010400000053e+00 9.577960000000000207e+01 9.449160000000000537e+01
1.094225000000000003e+00 6.076555315200000251e+00 9.571819999999999595e+01 9.453709999999999525e+01
1.098550000000000137e+00 6.092189727199999183e+00 9.565200000000000102e+01 9.458320000000000505e+01
1.102875000000000050e+00 6.107882585599999636e+00 9.559220000000000539e+01 9.458969999999999345e+01
1.107199999999999962e+00 6.123429327999999394e+00 9.553230000000000643e+01 9.457200000000000273e+01
1.111525000000000096e+00 6.139063740000000102e+00 9.548180000000000689e+01 9.453040000000000020e+01
1.115850000000000009e+00 6.154522812799999798e+00 9.546070000000000277e+01 9.449469999999999459e+01
1.120175000000000143e+00 6.169981885599999494e+00 9.545340000000000202e+01 9.445470000000000255e+01
1.124500000000000055e+00 6.185294842400000270e+00 9.544180000000000064e+01 9.442059999999999320e+01
1.128825000000000189e+00 6.200578575999999842e+00 9.543519999999999470e+01 9.438179999999999836e+01
1.133150000000000102e+00 6.215745416799999923e+00 9.545220000000000482e+01 9.434629999999999939e+01
1.137475000000000014e+00 6.230912257599999116e+00 9.548629999999999995e+01 9.430469999999999686e+01
1.141800000000000148e+00 6.245932982400000277e+00 9.551309999999999434e+01 9.429250000000000398e+01
1.146125000000000060e+00 6.260953707199999663e+00 9.554460000000000264e+01 9.431059999999999377e+01
1.150450000000000195e+00 6.275857539199999557e+00 9.557179999999999609e+01 9.433520000000000039e+01
1.154775000000000107e+00 6.290761371200000340e+00 9.560429999999999495e+01 9.435580000000000211e+01
1.159100000000000019e+00 6.305577533599999285e+00 9.563269999999999982e+01 9.436199999999999477e+01
1.163425000000000153e+00 6.320393696000000006e+00 9.567079999999999984e+01 9.435559999999999548e+01
1.167750000000000066e+00 6.335092965599999459e+00 9.569440000000000168e+01 9.432420000000000471e+01
1.172075000000000200e+00 6.349821458400000118e+00 9.568880000000000052e+01 9.428929999999999723e+01
1.176400000000000112e+00 6.364462281599999827e+00 9.567919999999999447e+01 9.425939999999999941e+01
1.180725000000000247e+00 6.379103104800000423e+00 9.567430000000000234e+01 9.422599999999999909e+01
1.185050000000000159e+00 6.393685481600000386e+00 9.566549999999999443e+01 9.419729999999999848e+01
1.189375000000000071e+00 6.408297081599999778e+00 9.566140000000000043e+01 9.416330000000000666e+01
1.193700000000000205e+00 6.422733342399999934e+00 9.583450000000000557e+01 9.426229999999999620e+01
1.198025000000000118e+00 6.437461835199999705e+00 9.578759999999999764e+01 9.429760000000000275e+01
1.202350000000000252e+00 6.452161104800000047e+00 9.575740000000000407e+01 9.433780000000000143e+01
1.206675000000000164e+00 6.466889597599998929e+00 9.572669999999999391e+01 9.437120000000000175e+01
1.211000000000000076e+00 6.481618090399999588e+00 9.569989999999999952e+01 9.440630000000000166e+01
1.215325000000000211e+00 6.496346583199999358e+00 9.566660000000000252e+01 9.443259999999999366e+01
1.219649999999999901e+00 6.510987406399999955e+00 9.563439999999999941e+01 9.446179999999999666e+01
1.223975000000000035e+00 6.525540559999999601e+00 9.559929999999999950e+01 9.448860000000000525e+01
1.228299999999999947e+00 6.540035267199999502e+00 9.556419999999999959e+01 9.451789999999999736e+01
1.232624999999999860e+00 6.554442304799999341e+00 9.552630000000000621e+01 9.450809999999999889e+01
1.236949999999999994e+00 6.568761672800000007e+00 9.552280000000000371e+01 9.447230000000000416e+01
1.241274999999999906e+00 6.583022594399999150e+00 9.554829999999999757e+01 9.444140000000000157e+01
1.245600000000000041e+00 6.597225069600000324e+00 9.557899999999999352e+01 9.441429999999999723e+01
1.249924999999999953e+00 6.611339875199999661e+00 9.562359999999999616e+01 9.438609999999999900e+01
1.254249999999999865e+00 6.625425457599999568e+00 9.566070000000000562e+01 9.435930000000000462e+01
1.258574999999999999e+00 6.639423370400000302e+00 9.569389999999999930e+01 9.432930000000000348e+01
1.262899999999999912e+00 6.653362836799999513e+00 9.572860000000000014e+01 9.429980000000000473e+01
1.267225000000000046e+00 6.667273079999999297e+00 9.575220000000000198e+01 9.427760000000000673e+01
1.271549999999999958e+00 6.681124876799999335e+00 9.575390000000000157e+01 9.427030000000000598e+01
1.275875000000000092e+00 6.694918227199999627e+00 9.574370000000000402e+01 9.426290000000000191e+01
1.280200000000000005e+00 6.708682354399999603e+00 9.572759999999999536e+01 9.426640000000000441e+01
1.284524999999999917e+00 6.722417258399999263e+00 9.571059999999999945e+01 9.426699999999999591e+01
1.288850000000000051e+00 6.736093715999999176e+00 9.569490000000000407e+01 9.426789999999999736e+01
1.293174999999999963e+00 6.749740950399999662e+00 9.567829999999999302e+01 9.426460000000000150e+01
1.297500000000000098e+00 6.763358961599999830e+00 9.566610000000000014e+01 9.423609999999999332e+01
1.301825000000000010e+00 6.778262793599999725e+00 9.567829999999999302e+01 9.423779999999999291e+01
1.306149999999999922e+00 6.791880804799999893e+00 9.564990000000000236e+01 9.422780000000000200e+01
1.310475000000000056e+00 6.805703378399999615e+00 9.565179999999999438e+01 9.418500000000000227e+01
1.314799999999999969e+00 6.819321389599999783e+00 9.564539999999999509e+01 9.413509999999999422e+01
1.319125000000000103e+00 6.832997847199999697e+00 9.560389999999999588e+01 9.408310000000000173e+01
1.323450000000000015e+00 6.846498965599999487e+00 9.555639999999999645e+01 9.404430000000000689e+01
1.327774999999999928e+00 6.860087753600000227e+00 9.551839999999999975e+01 9.404049999999999443e+01
1.332100000000000062e+00 6.873471979199999637e+00 9.552460000000000662e+01 9.403839999999999577e+01
1.336424999999999974e+00 6.886914651199999682e+00 9.554200000000000159e+01 9.403230000000000643e+01
1.340750000000000108e+00 6.900211207199999919e+00 9.555639999999999645e+01 9.402830000000000155e+01
1.345075000000000021e+00 6.913536986399999584e+00 9.557680000000000575e+01 9.402379999999999427e+01
1.349400000000000155e+00 6.926716649599999442e+00 9.558939999999999770e+01 9.404009999999999536e+01
1.353725000000000067e+00 6.939954759199999934e+00 9.560760000000000502e+01 9.405459999999999354e+01
1.358049999999999979e+00 6.953075976000000047e+00 9.561830000000000496e+01 9.406380000000000052e+01
1.362375000000000114e+00 6.966226415999999588e+00 9.563439999999999941e+01 9.405949999999999989e+01
1.366700000000000026e+00 6.979259963199999639e+00 9.564329999999999643e+01 9.405809999999999604e+01
1.371025000000000160e+00 6.992322733600000007e+00 9.566089999999999804e+01 9.405159999999999343e+01
1.375350000000000072e+00 7.005268611199999995e+00 9.566830000000000211e+01 9.403570000000000562e+01
1.379674999999999985e+00 7.018302158399999158e+00 9.568070000000000164e+01 9.400260000000000105e+01
1.384000000000000119e+00 7.031189589600000289e+00 9.567390000000000327e+01 9.397599999999999909e+01
1.388325000000000031e+00 7.044135467200000278e+00 9.566200000000000614e+01 9.394719999999999516e+01
1.392650000000000166e+00 7.056993675200000204e+00 9.564619999999999322e+01 9.393999999999999773e+01
1.396975000000000078e+00 7.069910329599999876e+00 9.564100000000000534e+01 9.394580000000000553e+01
1.401300000000000212e+00 7.082710091199999169e+00 9.564220000000000255e+01 9.395659999999999457e+01
1.405625000000000124e+00 7.095568299199999096e+00 9.565370000000000061e+01 9.396189999999999998e+01
1.409950000000000037e+00 7.109449319199999451e+00 9.569960000000000377e+01 9.441509999999999536e+01
1.414275000000000171e+00 7.122453643199999185e+00 9.565940000000000509e+01 9.441889999999999361e+01
1.418600000000000083e+00 7.135311851199999111e+00 9.563009999999999877e+01 9.437850000000000250e+01
1.422925000000000217e+00 7.148140835999999609e+00 9.561180000000000234e+01 9.433910000000000196e+01
1.427250000000000130e+00 7.160882151200000045e+00 9.561520000000000152e+01 9.430379999999999541e+01
1.431575000000000042e+00 7.173594243199999276e+00 9.561480000000000246e+01 9.426940000000000452e+01
1.435900000000000176e+00 7.186218665599999333e+00 9.561719999999999686e+01 9.423770000000000380e+01
1.440225000000000088e+00 7.198813864799999962e+00 9.562050000000000693e+01 9.421939999999999316e+01
1.444550000000000223e+00 7.211350617599999069e+00 9.562430000000000518e+01 9.420170000000000243e+01
1.448875000000000135e+00 7.223828923999999319e+00 9.562940000000000396e+01 9.418099999999999739e+01
1.453200000000000047e+00 7.236248783999999823e+00 9.563490000000000180e+01 9.416079999999999472e+01
1.457525000000000182e+00 7.248639420799999122e+00 9.564170000000000016e+01 9.415389999999999304e+01
1.461850000000000094e+00 7.260971611199999565e+00 9.564870000000000516e+01 9.413809999999999434e+01
1.466175000000000228e+00 7.273274578399999690e+00 9.565399999999999636e+01 9.413420000000000698e+01
1.470500000000000140e+00 7.285519099199999182e+00 9.564910000000000423e+01 9.414069999999999538e+01
1.474825000000000275e+00 7.297734396799999246e+00 9.564770000000000039e+01 9.414449999999999363e+01
1.479150000000000187e+00 7.309891247999998676e+00 9.564679999999999893e+01 9.414900000000000091e+01
1.483475000000000099e+00 7.322048099199999882e+00 9.565130000000000621e+01 9.415099999999999625e+01
1.487800000000000011e+00 7.334146504000000455e+00 9.565569999999999595e+01 9.413760000000000616e+01
1.492124999999999924e+00 7.346244908799999251e+00 9.566160000000000707e+01 9.411419999999999675e+01
1.496450000000000058e+00 7.358284867200000079e+00 9.567000000000000171e+01 9.409430000000000405e+01
1.500774999999999970e+00 7.370324825599999130e+00 9.567860000000000298e+01 9.406889999999999930e+01
1.505099999999999882e+00 7.382306337600000212e+00 9.568980000000000530e+01 9.403910000000000480e+01
1.509425000000000017e+00 7.394287849599998630e+00 9.570260000000000389e+01 9.401000000000000512e+01
1.513749999999999929e+00 7.406240138400000284e+00 9.571540000000000248e+01 9.398220000000000596e+01
1.518075000000000063e+00 7.421231640000000240e+00 9.569089999999999918e+01 9.421840000000000259e+01
1.522399999999999975e+00 7.433154705599998913e+00 9.568500000000000227e+01 9.419480000000000075e+01
1.526724999999999888e+00 7.445194663999999740e+00 9.571810000000000684e+01 9.417669999999999675e+01
1.531050000000000022e+00 7.457000836799999810e+00 9.573990000000000578e+01 9.416440000000000055e+01
1.535374999999999934e+00 7.468923902399998482e+00 9.576940000000000452e+01 9.413259999999999650e+01
1.539700000000000069e+00 7.480671628799999695e+00 9.579049999999999443e+01 9.410110000000000241e+01
1.544024999999999981e+00 7.492477801599999765e+00 9.582769999999999300e+01 9.409040000000000248e+01
1.548349999999999893e+00 7.504137858399999139e+00 9.584300000000000352e+01 9.408589999999999520e+01
1.552675000000000027e+00 7.515856361600000035e+00 9.586769999999999925e+01 9.407859999999999445e+01
1.556999999999999940e+00 7.527428748799999347e+00 9.588739999999999952e+01 9.408119999999999550e+01
1.561325000000000074e+00 7.539059582399999293e+00 9.591570000000000107e+01 9.409680000000000177e+01
1.565649999999999986e+00 7.550544300000000320e+00 9.593359999999999843e+01 9.411560000000000059e+01
1.569975000000000120e+00 7.562116687199998744e+00 9.593779999999999575e+01 9.412890000000000157e+01
1.574300000000000033e+00 7.573542958400000025e+00 9.593470000000000653e+01 9.414390000000000214e+01
1.578624999999999945e+00 7.585027675999999275e+00 9.593680000000000518e+01 9.412860000000000582e+01
1.582950000000000079e+00 7.596395500799999922e+00 9.593189999999999884e+01 9.411910000000000309e+01
1.587274999999999991e+00 7.607821771999999427e+00 9.591800000000000637e+01 9.410639999999999361e+01
1.591600000000000126e+00 7.619131150399999441e+00 9.589530000000000598e+01 9.409959999999999525e+01
1.595925000000000038e+00 7.630498975199999201e+00 9.587959999999999638e+01 9.408939999999999770e+01
1.600249999999999950e+00 7.641749907199999470e+00 9.588169999999999504e+01 9.408830000000000382e+01
1.604575000000000085e+00 7.653059285599998596e+00 9.588750000000000284e+01 9.408589999999999520e+01
1.608899999999999997e+00 7.664280994399998548e+00 9.588519999999999754e+01 9.407210000000000605e+01
1.613225000000000131e+00 7.675561149600000022e+00 9.588660000000000139e+01 9.403119999999999834e+01
1.617550000000000043e+00 7.686724412000000228e+00 9.589730000000000132e+01 9.401789999999999736e+01
1.621875000000000178e+00 7.697975343999999609e+00 9.592230000000000700e+01 9.402540000000000475e+01
1.626200000000000090e+00 7.709869186399998853e+00 9.571800000000000352e+01 9.418149999999999977e+01
1.630525000000000002e+00 7.721237011199999500e+00 9.568160000000000309e+01 9.414319999999999311e+01
1.634850000000000136e+00 7.732487943199998881e+00 9.565009999999999479e+01 9.412040000000000362e+01
1.639175000000000049e+00 7.743709652000000609e+00 9.562080000000000268e+01 9.409390000000000498e+01
1.643500000000000183e+00 7.754872914399999928e+00 9.559010000000000673e+01 9.407179999999999609e+01
1.647825000000000095e+00 7.766006953599998930e+00 9.555910000000000082e+01 9.404519999999999413e+01
1.652150000000000007e+00 7.777053323199998758e+00 9.552639999999999532e+01 9.403660000000000707e+01
1.656475000000000142e+00 7.788099692800000362e+00 9.552030000000000598e+01 9.404930000000000234e+01
1.660800000000000054e+00 7.799058392799999240e+00 9.553209999999999980e+01 9.406940000000000168e+01
1.665125000000000188e+00 7.810017092799999006e+00 9.554359999999999786e+01 9.408620000000000516e+01
1.669450000000000101e+00 7.820888123199998709e+00 9.555150000000000432e+01 9.410160000000000480e+01
1.673775000000000013e+00 7.831759153600000189e+00 9.556050000000000466e+01 9.410349999999999682e+01
1.678100000000000147e+00 7.842571737599999260e+00 9.557699999999999818e+01 9.410859999999999559e+01
1.682425000000000059e+00 7.853384321599999218e+00 9.560370000000000346e+01 9.410970000000000368e+01
1.686750000000000194e+00 7.864138459200000320e+00 9.562890000000000157e+01 9.411379999999999768e+01
1.691075000000000106e+00 7.874863373600000216e+00 9.565600000000000591e+01 9.410139999999999816e+01
1.695400000000000240e+00 7.885529841600000367e+00 9.566889999999999361e+01 9.408129999999999882e+01
1.699725000000000152e+00 7.896196309600000518e+00 9.568319999999999936e+01 9.405570000000000164e+01
1.704050000000000065e+00 7.906833554399999464e+00 9.569310000000000116e+01 9.404009999999999536e+01
1.708375000000000199e+00 7.917441575999999870e+00 9.569339999999999691e+01 9.402079999999999416e+01
1.712700000000000111e+00 7.928020374399999071e+00 9.569190000000000396e+01 9.400369999999999493e+01
1.717025000000000245e+00 7.938599172800000048e+00 9.569119999999999493e+01 9.398300000000000409e+01
1.721350000000000158e+00 7.949119524799998615e+00 9.568880000000000052e+01 9.396429999999999438e+01
1.725675000000000070e+00 7.959639876799999847e+00 9.568729999999999336e+01 9.394230000000000302e+01
1.730000000000000204e+00 7.970131005599999874e+00 9.567059999999999320e+01 9.392210000000000036e+01
1.734325000000000117e+00 7.982054071200000323e+00 9.571620000000000061e+01 9.437139999999999418e+01
1.738650000000000251e+00 7.992457530399999399e+00 9.569350000000000023e+01 9.436339999999999861e+01
1.742975000000000163e+00 8.003036328800000376e+00 9.568710000000000093e+01 9.433570000000000277e+01
1.747300000000000075e+00 8.013469011199999770e+00 9.567260000000000275e+01 9.430830000000000268e+01
1.751625000000000210e+00 8.023960139999999797e+00 9.568389999999999418e+01 9.427639999999999532e+01
1.755950000000000122e+00 8.034334376000000333e+00 9.571219999999999573e+01 9.425690000000000168e+01
1.760275000000000034e+00 8.044737835199999409e+00 9.574790000000000134e+01 9.423569999999999425e+01
1.764599999999999946e+00 8.055024401599998995e+00 9.577450000000000330e+01 9.421899999999999409e+01
1.768924999999999859e+00 8.065340191199998898e+00 9.580719999999999459e+01 9.419599999999999795e+01
1.773249999999999993e+00 8.075568311199999627e+00 9.583169999999999789e+01 9.418040000000000589e+01
1.777574999999999905e+00 8.085796431200000356e+00 9.586320000000000618e+01 9.417130000000000223e+01
1.781900000000000039e+00 8.095936881600000135e+00 9.588849999999999341e+01 9.417329999999999757e+01
1.786224999999999952e+00 8.106135778399998770e+00 9.591970000000000596e+01 9.418580000000000041e+01
1.790550000000000086e+00 8.116188559199999375e+00 9.592220000000000368e+01 9.420250000000000057e+01
1.794874999999999998e+00 8.126329009599999154e+00 9.592520000000000380e+01 9.421339999999999293e+01
1.799199999999999910e+00 8.136323343999999125e+00 9.592449999999999477e+01 9.422910000000000252e+01
1.803525000000000045e+00 8.146376124799999729e+00 9.592239999999999611e+01 9.423900000000000432e+01
1.807849999999999957e+00 8.156341235999999384e+00 9.590689999999999316e+01 9.425379999999999825e+01
1.812175000000000091e+00 8.166335570399999355e+00 9.589700000000000557e+01 9.425579999999999359e+01
1.816500000000000004e+00 8.176242235199998376e+00 9.589239999999999498e+01 9.424930000000000518e+01
1.820824999999999916e+00 8.186178123199999490e+00 9.589260000000000161e+01 9.423890000000000100e+01
1.825150000000000050e+00 8.196055564799999971e+00 9.588849999999999341e+01 9.423529999999999518e+01
1.829474999999999962e+00 8.205962229600000768e+00 9.588830000000000098e+01 9.421399999999999864e+01
1.833800000000000097e+00 8.215752001600000298e+00 9.588450000000000273e+01 9.418989999999999441e+01
1.838125000000000009e+00 8.225629443199999002e+00 9.588960000000000150e+01 9.416070000000000562e+01
1.842449999999999921e+00 8.237143383999999458e+00 9.579600000000000648e+01 9.404510000000000502e+01
1.846775000000000055e+00 8.246962379199999305e+00 9.577439999999999998e+01 9.401869999999999550e+01
1.851099999999999968e+00 8.256781374399999152e+00 9.576819999999999311e+01 9.401680000000000348e+01
1.855425000000000102e+00 8.266512699999999825e+00 9.575320000000000675e+01 9.402309999999999945e+01
1.859750000000000014e+00 8.276244025600000498e+00 9.575379999999999825e+01 9.403589999999999804e+01
1.864075000000000149e+00 8.285946128000000854e+00 9.575369999999999493e+01 9.404439999999999600e+01
1.868400000000000061e+00 8.295619007199999118e+00 9.575830000000000553e+01 9.405819999999999936e+01
1.872724999999999973e+00 8.305262663199998840e+00 9.575910000000000366e+01 9.406130000000000280e+01
1.877050000000000107e+00 8.314877096000000023e+00 9.576370000000000005e+01 9.406399999999999295e+01
1.881375000000000020e+00 8.324491528799999429e+00 9.576500000000000057e+01 9.406210000000000093e+01
1.885700000000000154e+00 8.334076738400000295e+00 9.578650000000000375e+01 9.406359999999999388e+01
1.890025000000000066e+00 8.343632724799999067e+00 9.580169999999999675e+01 9.406080000000000041e+01
1.894349999999999978e+00 8.353159487999999300e+00 9.580150000000000432e+01 9.404410000000000025e+01
1.898675000000000113e+00 8.362686251199999532e+00 9.580060000000000286e+01 9.402230000000000132e+01
1.903000000000000025e+00 8.372183791199999447e+00 9.580480000000000018e+01 9.400469999999999970e+01
1.907325000000000159e+00 8.381652107999999046e+00 9.580519999999999925e+01 9.398229999999999507e+01
1.911650000000000071e+00 8.391120424799998645e+00 9.580840000000000600e+01 9.395650000000000546e+01
1.915975000000000206e+00 8.400559518399999703e+00 9.580949999999999989e+01 9.392810000000000059e+01
1.920300000000000118e+00 8.409998612000000762e+00 9.581189999999999429e+01 9.391349999999999909e+01
1.924625000000000030e+00 8.419437705599998267e+00 9.580310000000000059e+01 9.390630000000000166e+01
1.928950000000000164e+00 8.428847576000000785e+00 9.579710000000000036e+01 9.390160000000000196e+01
1.933275000000000077e+00 8.438228223199999434e+00 9.578969999999999629e+01 9.389289999999999736e+01
1.937600000000000211e+00 8.447608870399999859e+00 9.578499999999999659e+01 9.388540000000000418e+01
1.941925000000000123e+00 8.456989517600000283e+00 9.576500000000000057e+01 9.387390000000000612e+01
1.946250000000000036e+00 8.466340941600000392e+00 9.573260000000000502e+01 9.389140000000000441e+01
1.950575000000000170e+00 8.476247606399999412e+00 9.580710000000000548e+01 9.414480000000000359e+01
1.954900000000000082e+00 8.485599030399999521e+00 9.576659999999999684e+01 9.413089999999999691e+01
1.959225000000000216e+00 8.494892007999998995e+00 9.575499999999999545e+01 9.413609999999999900e+01
1.963550000000000129e+00 8.504155762399999929e+00 9.574410000000000309e+01 9.414700000000000557e+01
1.967875000000000041e+00 8.513390293599998770e+00 9.573120000000000118e+01 9.415439999999999543e+01
1.972200000000000175e+00 8.522566378399998754e+00 9.571559999999999491e+01 9.416370000000000573e+01
1.976525000000000087e+00 8.531742463200000515e+00 9.570210000000000150e+01 9.417529999999999291e+01
1.980850000000000222e+00 8.540860101599999865e+00 9.571389999999999532e+01 9.418899999999999295e+01
1.985175000000000134e+00 8.549948516799998899e+00 9.574049999999999727e+01 9.418319999999999936e+01
1.989500000000000268e+00 8.559007708799999392e+00 9.576550000000000296e+01 9.417390000000000327e+01
1.993825000000000180e+00 8.568066900799999885e+00 9.579070000000000107e+01 9.416039999999999566e+01
1.998150000000000093e+00 8.577096869600000062e+00 9.581440000000000623e+01 9.415240000000000009e+01
2.002475000000000005e+00 8.586097615199999922e+00 9.583830000000000382e+01 9.414010000000000389e+01
2.006800000000000139e+00 8.595039914400000924e+00 9.586069999999999425e+01 9.413330000000000553e+01
2.011125000000000274e+00 8.604011436800000467e+00 9.587800000000000011e+01 9.412210000000000321e+01
2.015450000000000408e+00 8.612924512799999377e+00 9.589570000000000505e+01 9.411650000000000205e+01
2.019775000000000098e+00 8.621866811999998603e+00 9.591970000000000596e+01 9.410649999999999693e+01
2.024100000000000232e+00 8.630721441599998656e+00 9.594310000000000116e+01 9.409199999999999875e+01
2.028424999999999923e+00 8.639605294400000801e+00 9.596760000000000446e+01 9.406100000000000705e+01
2.032750000000000057e+00 8.648430700799998760e+00 9.599169999999999447e+01 9.403440000000000509e+01
2.037075000000000191e+00 8.657285330399998813e+00 9.600079999999999814e+01 9.400220000000000198e+01
2.041399999999999881e+00 8.666081513599998232e+00 9.599060000000000059e+01 9.399139999999999873e+01
2.045725000000000016e+00 8.674906919999999744e+00 9.597889999999999588e+01 9.398229999999999507e+01
2.050050000000000150e+00 8.683644656800000305e+00 9.596599999999999397e+01 9.397880000000000678e+01
2.054374999999999840e+00 8.692440839999999724e+00 9.595369999999999777e+01 9.397180000000000177e+01
2.058699999999999974e+00 8.702902745599999434e+00 9.597459999999999525e+01 9.400010000000000332e+01
2.063025000000000109e+00 8.711319027200000065e+00 9.598760000000000048e+01 9.399509999999999366e+01
2.067349999999999799e+00 8.719939871199999359e+00 9.598890000000000100e+01 9.399349999999999739e+01
2.071674999999999933e+00 8.728473045599999480e+00 9.598869999999999436e+01 9.398290000000000077e+01
2.076000000000000068e+00 8.737064666399998458e+00 9.599179999999999779e+01 9.398139999999999361e+01
2.080325000000000202e+00 8.745597840800000355e+00 9.599110000000000298e+01 9.398309999999999320e+01
2.084649999999999892e+00 8.754160238399999017e+00 9.597669999999999391e+01 9.398659999999999570e+01
2.088975000000000026e+00 8.762634966400000280e+00 9.596250000000000568e+01 9.398869999999999436e+01
2.093300000000000161e+00 8.771138917600000084e+00 9.595650000000000546e+01 9.399240000000000350e+01
2.097624999999999851e+00 8.779584422399999255e+00 9.595040000000000191e+01 9.399490000000000123e+01
2.101949999999999985e+00 8.788029927200000202e+00 9.594750000000000512e+01 9.399880000000000280e+01
2.106275000000000119e+00 8.796446208800000832e+00 9.594400000000000261e+01 9.400159999999999627e+01
2.110600000000000254e+00 8.804862490399999686e+00 9.594190000000000396e+01 9.400579999999999359e+01
2.114924999999999944e+00 8.813220325599999683e+00 9.593930000000000291e+01 9.400879999999999370e+01
2.119250000000000078e+00 8.821607383999999996e+00 9.593810000000000571e+01 9.400539999999999452e+01
2.123575000000000212e+00 8.829935995999999676e+00 9.595059999999999434e+01 9.398369999999999891e+01
2.127899999999999903e+00 8.838264607999999356e+00 9.596710000000000207e+01 9.396189999999999998e+01
2.132225000000000037e+00 8.846563996799998719e+00 9.598189999999999600e+01 9.393909999999999627e+01
2.136550000000000171e+00 8.854863385599999859e+00 9.599670000000000414e+01 9.391779999999999973e+01
2.140874999999999861e+00 8.863133551199998905e+00 9.601019999999999754e+01 9.389549999999999841e+01
2.145199999999999996e+00 8.871403716799999728e+00 9.602400000000000091e+01 9.387470000000000425e+01
2.149525000000000130e+00 8.879615435999999917e+00 9.603669999999999618e+01 9.385290000000000532e+01
2.153850000000000264e+00 8.887856378399998647e+00 9.604970000000000141e+01 9.383249999999999602e+01
2.158174999999999955e+00 8.896068097600000613e+00 9.606149999999999523e+01 9.381199999999999761e+01
2.162500000000000089e+00 8.904279816799999026e+00 9.607349999999999568e+01 9.380440000000000111e+01
2.166825000000000223e+00 8.912988330399999271e+00 9.575209999999999866e+01 9.403849999999999909e+01
2.171149999999999913e+00 8.921141603199998826e+00 9.571890000000000498e+01 9.401940000000000452e+01
2.175475000000000048e+00 8.929411768799999649e+00 9.570130000000000337e+01 9.400740000000000407e+01
2.179800000000000182e+00 8.937565041599999205e+00 9.567980000000000018e+01 9.399970000000000425e+01
2.184125000000000316e+00 8.945776760799999394e+00 9.566400000000000148e+01 9.398959999999999582e+01
2.188450000000000006e+00 8.953871587200000093e+00 9.565479999999999450e+01 9.398300000000000409e+01
2.192775000000000141e+00 8.962024859999999649e+00 9.567189999999999372e+01 9.397299999999999898e+01
2.197100000000000275e+00 8.970090463199998254e+00 9.568330000000000268e+01 9.397589999999999577e+01
2.201424999999999965e+00 8.978185289599998953e+00 9.569830000000000325e+01 9.398290000000000077e+01
2.205750000000000099e+00 8.986192446399998701e+00 9.570999999999999375e+01 9.398189999999999600e+01
2.210075000000000234e+00 8.994228826400000543e+00 9.573189999999999600e+01 9.397010000000000218e+01
2.214399999999999924e+00 9.002206759999999974e+00 9.574949999999999761e+01 9.396280000000000143e+01
2.218725000000000058e+00 9.010213916799999723e+00 9.577079999999999416e+01 9.395140000000000668e+01
2.223050000000000193e+00 9.018133404000000297e+00 9.578789999999999338e+01 9.394469999999999743e+01
2.227375000000000327e+00 9.026082114399999412e+00 9.580819999999999936e+01 9.393380000000000507e+01
2.231700000000000017e+00 9.033972378399999670e+00 9.582259999999999422e+01 9.392749999999999488e+01
2.236025000000000151e+00 9.041921088799998785e+00 9.584099999999999397e+01 9.391710000000000491e+01
2.240350000000000286e+00 9.049752906399998409e+00 9.585590000000000543e+01 9.391129999999999711e+01
2.244674999999999976e+00 9.057643170399998667e+00 9.587139999999999418e+01 9.390130000000000621e+01
2.249000000000000110e+00 9.065474988000000067e+00 9.587609999999999388e+01 9.389600000000000080e+01
2.253325000000000244e+00 9.073306805599999691e+00 9.588519999999999754e+01 9.388649999999999807e+01
2.257650000000000379e+00 9.081109400000000775e+00 9.588320000000000221e+01 9.388169999999999504e+01
2.261975000000000069e+00 9.088911994399998306e+00 9.588160000000000593e+01 9.387260000000000559e+01
2.266300000000000203e+00 9.096685365599999074e+00 9.587649999999999295e+01 9.386350000000000193e+01
2.270625000000000338e+00 9.104487960000000157e+00 9.587460000000000093e+01 9.385769999999999413e+01
2.274950000000000028e+00 9.112816571999998061e+00 9.587430000000000518e+01 9.415500000000000114e+01
2.279275000000000162e+00 9.120385380799998387e+00 9.585880000000000223e+01 9.414319999999999311e+01
2.283600000000000296e+00 9.128100305600000297e+00 9.584420000000000073e+01 9.411589999999999634e+01
2.287924999999999986e+00 9.135756783999999797e+00 9.583190000000000452e+01 9.408920000000000528e+01
2.292250000000000121e+00 9.143413262399999297e+00 9.581810000000000116e+01 9.406619999999999493e+01
2.296575000000000255e+00 9.151040517600000257e+00 9.580649999999999977e+01 9.404840000000000089e+01
2.300900000000000389e+00 9.158667772799999440e+00 9.580819999999999936e+01 9.403159999999999741e+01
2.305225000000000080e+00 9.166265804800000083e+00 9.581210000000000093e+01 9.401420000000000243e+01
2.309550000000000214e+00 9.173863836799998950e+00 9.582030000000000314e+01 9.399750000000000227e+01
2.313875000000000348e+00 9.181403422400000736e+00 9.583799999999999386e+01 9.398040000000000305e+01
2.318200000000000038e+00 9.188943007999998969e+00 9.585299999999999443e+01 9.396370000000000289e+01
2.322525000000000173e+00 9.196453370400000438e+00 9.587000000000000455e+01 9.394689999999999941e+01
2.326850000000000307e+00 9.203963732800000130e+00 9.588420000000000698e+01 9.393040000000000589e+01
2.331175000000000441e+00 9.211415648799999190e+00 9.590049999999999386e+01 9.391370000000000573e+01
2.335500000000000131e+00 9.218896787999998566e+00 9.591630000000000678e+01 9.389730000000000132e+01
2.339825000000000266e+00 9.226319480800000861e+00 9.593649999999999523e+01 9.388460000000000605e+01
2.344150000000000400e+00 9.233771396799998143e+00 9.595449999999999591e+01 9.388620000000000232e+01
2.348475000000000090e+00 9.241164866399998346e+00 9.597499999999999432e+01 9.389719999999999800e+01
2.352800000000000225e+00 9.248558335999998548e+00 9.599240000000000350e+01 9.390399999999999636e+01
2.357125000000000359e+00 9.255951805599998750e+00 9.601179999999999382e+01 9.391060000000000230e+01
2.361450000000000493e+00 9.263316052000000411e+00 9.602949999999999875e+01 9.391750000000000398e+01
2.365775000000000183e+00 9.270651075199999980e+00 9.605049999999999955e+01 9.392440000000000566e+01
2.370100000000000318e+00 9.278015321599999865e+00 9.605639999999999645e+01 9.393149999999999977e+01
2.374425000000000452e+00 9.285321121600000893e+00 9.605329999999999302e+01 9.393850000000000477e+01
2.378750000000000142e+00 9.292626921600000145e+00 9.604749999999999943e+01 9.394580000000000553e+01
2.383075000000000276e+00 9.299815828799999906e+00 9.584579999999999700e+01 9.413639999999999475e+01
2.387400000000000411e+00 9.307180075199999791e+00 9.583610000000000184e+01 9.415019999999999811e+01
2.391725000000000101e+00 9.314573544799999993e+00 9.584300000000000352e+01 9.416750000000000398e+01
2.396050000000000235e+00 9.321850121599998928e+00 9.585009999999999764e+01 9.418829999999999814e+01
2.400375000000000369e+00 9.329185144799998497e+00 9.586440000000000339e+01 9.420759999999999934e+01
2.404700000000000504e+00 9.336403275199998575e+00 9.586119999999999663e+01 9.422979999999999734e+01
2.409025000000000194e+00 9.343679851999999286e+00 9.586570000000000391e+01 9.425020000000000664e+01
2.413350000000000328e+00 9.350868759200000824e+00 9.586530000000000484e+01 9.427540000000000475e+01
2.417675000000000463e+00 9.358086889599999125e+00 9.587099999999999511e+01 9.429779999999999518e+01
2.422000000000000153e+00 9.365217350399998253e+00 9.587090000000000600e+01 9.432319999999999993e+01
2.426325000000000287e+00 9.372377034399999474e+00 9.587659999999999627e+01 9.434550000000000125e+01
2.430650000000000421e+00 9.379478272000000061e+00 9.587659999999999627e+01 9.436709999999999354e+01
2.434974999999999667e+00 9.386579509600000648e+00 9.588230000000000075e+01 9.435290000000000532e+01
2.439299999999999802e+00 9.393622300800000602e+00 9.588249999999999318e+01 9.434069999999999823e+01
2.443624999999999936e+00 9.400694315200000872e+00 9.588160000000000593e+01 9.432559999999999434e+01
2.447950000000000070e+00 9.407707883199998733e+00 9.586759999999999593e+01 9.431480000000000530e+01
2.452274999999999761e+00 9.414750674399998687e+00 9.587179999999999325e+01 9.429659999999999798e+01
2.456599999999999895e+00 9.421705795999999467e+00 9.587669999999999959e+01 9.428029999999999688e+01
2.460925000000000029e+00 9.428719363999999103e+00 9.588700000000000045e+01 9.426069999999999993e+01
2.465249999999999719e+00 9.435645262399999567e+00 9.589209999999999923e+01 9.424450000000000216e+01
2.469574999999999854e+00 9.442600384000000346e+00 9.590240000000000009e+01 9.422499999999999432e+01
2.473899999999999988e+00 9.449467836000000176e+00 9.590770000000000550e+01 9.420879999999999654e+01
2.478225000000000122e+00 9.456393734399998863e+00 9.591809999999999548e+01 9.419150000000000489e+01
2.482549999999999812e+00 9.463261186399998692e+00 9.592350000000000421e+01 9.418429999999999325e+01
2.486874999999999947e+00 9.470128638400000298e+00 9.593399999999999750e+01 9.417340000000000089e+01
2.491200000000000081e+00 9.477434438399999550e+00 9.589090000000000202e+01 9.417659999999999343e+01
2.495524999999999771e+00 9.484272667199999063e+00 9.588639999999999475e+01 9.418349999999999511e+01
2.499849999999999905e+00 9.491110896000000352e+00 9.589950000000000330e+01 9.420099999999999341e+01
2.504175000000000040e+00 9.497919901599999548e+00 9.591089999999999804e+01 9.421469999999999345e+01
2.508499999999999730e+00 9.504699684000000204e+00 9.592560000000000286e+01 9.423180000000000689e+01
2.512824999999999864e+00 9.511479466400000859e+00 9.592900000000000205e+01 9.423690000000000566e+01
2.517149999999999999e+00 9.518230025599999422e+00 9.593340000000000600e+01 9.424049999999999727e+01
2.521475000000000133e+00 9.524951361599999444e+00 9.592759999999999820e+01 9.424129999999999541e+01
2.525799999999999823e+00 9.531672697599999466e+00 9.592220000000000368e+01 9.424540000000000362e+01
2.530124999999999957e+00 9.538364810399999172e+00 9.591620000000000346e+01 9.424550000000000693e+01
2.534450000000000092e+00 9.545056923200000654e+00 9.591079999999999472e+01 9.424739999999999895e+01
2.538774999999999782e+00 9.551719812799998266e+00 9.590489999999999782e+01 9.424689999999999657e+01
2.543099999999999916e+00 9.558353479199999114e+00 9.589950000000000330e+01 9.424930000000000518e+01
2.547425000000000050e+00 9.564987145599999963e+00 9.589379999999999882e+01 9.424160000000000537e+01
2.551750000000000185e+00 9.571620812000000811e+00 9.588840000000000430e+01 9.422860000000000014e+01
2.556074999999999875e+00 9.578225255199999566e+00 9.588280000000000314e+01 9.421280000000000143e+01
2.560400000000000009e+00 9.584800475199999781e+00 9.587739999999999441e+01 9.419819999999999993e+01
2.564725000000000144e+00 9.591375695199998219e+00 9.587189999999999657e+01 9.418030000000000257e+01
2.569049999999999834e+00 9.597950915200000210e+00 9.586660000000000537e+01 9.416440000000000055e+01
2.573374999999999968e+00 9.604496912000000108e+00 9.587439999999999429e+01 9.414570000000000505e+01
2.577700000000000102e+00 9.611042908800000006e+00 9.588070000000000448e+01 9.412890000000000157e+01
2.582024999999999793e+00 9.617559682399999588e+00 9.588120000000000687e+01 9.410930000000000462e+01
2.586349999999999927e+00 9.624076455999999169e+00 9.588150000000000261e+01 9.410309999999999775e+01
2.590675000000000061e+00 9.630593229599998750e+00 9.588100000000000023e+01 9.410360000000000014e+01
2.595000000000000195e+00 9.637080779999999791e+00 9.589190000000000680e+01 9.410639999999999361e+01
2.599324999999999886e+00 9.644532695999998850e+00 9.592870000000000630e+01 9.390919999999999845e+01
2.603650000000000020e+00 9.650874130400000084e+00 9.593049999999999500e+01 9.390059999999999718e+01
2.607975000000000154e+00 9.657361680799999348e+00 9.594719999999999516e+01 9.389749999999999375e+01
2.612299999999999844e+00 9.663761561599999439e+00 9.595980000000000132e+01 9.390670000000000073e+01
2.616624999999999979e+00 9.670219888800000163e+00 9.596729999999999450e+01 9.391339999999999577e+01
2.620950000000000113e+00 9.676590546399999937e+00 9.596049999999999613e+01 9.392340000000000089e+01
2.625275000000000247e+00 9.683019650400000344e+00 9.595659999999999457e+01 9.393040000000000589e+01
2.629599999999999937e+00 9.689361084799999801e+00 9.594910000000000139e+01 9.394089999999999918e+01
2.633925000000000072e+00 9.695760965599999892e+00 9.594540000000000646e+01 9.394819999999999993e+01
2.638250000000000206e+00 9.702102399999999349e+00 9.593850000000000477e+01 9.395900000000000318e+01
2.642574999999999896e+00 9.708473057599999123e+00 9.593529999999999802e+01 9.396380000000000621e+01
2.646900000000000031e+00 9.714785268800000040e+00 9.592900000000000205e+01 9.396590000000000487e+01
2.651225000000000165e+00 9.721155926399999814e+00 9.592600000000000193e+01 9.396450000000000102e+01
2.655549999999999855e+00 9.727438914400000414e+00 9.592029999999999745e+01 9.396729999999999450e+01
2.659874999999999989e+00 9.733780348799999871e+00 9.591339999999999577e+01 9.396639999999999304e+01
2.664200000000000124e+00 9.740034113599998378e+00 9.589220000000000255e+01 9.396840000000000259e+01
2.668525000000000258e+00 9.746375547999999611e+00 9.587550000000000239e+01 9.396659999999999968e+01
2.672849999999999948e+00 9.752629312799999894e+00 9.585729999999999507e+01 9.395850000000000080e+01
2.677175000000000082e+00 9.758941523999999035e+00 9.584180000000000632e+01 9.394310000000000116e+01
2.681500000000000217e+00 9.765166065599999001e+00 9.582380000000000564e+01 9.393160000000000309e+01
2.685824999999999907e+00 9.771419830399999285e+00 9.580830000000000268e+01 9.391679999999999495e+01
2.690150000000000041e+00 9.777644371999999251e+00 9.579040000000000532e+01 9.390590000000000259e+01
2.694475000000000176e+00 9.783868913599999217e+00 9.577490000000000236e+01 9.389180000000000348e+01
2.698800000000000310e+00 9.790035008800000327e+00 9.575719999999999743e+01 9.388160000000000593e+01
2.703125000000000000e+00 9.796230327199999977e+00 9.574099999999999966e+01 9.386809999999999832e+01
2.707450000000000134e+00 9.802776323999999875e+00 9.571349999999999625e+01 9.386899999999999977e+01
2.711775000000000269e+00 9.808942419199999208e+00 9.568770000000000664e+01 9.384990000000000521e+01
2.716099999999999959e+00 9.815137737599998857e+00 9.569759999999999422e+01 9.385219999999999629e+01
2.720425000000000093e+00 9.821245386399999333e+00 9.569889999999999475e+01 9.385179999999999723e+01
2.724750000000000227e+00 9.827382258400000126e+00 9.570990000000000464e+01 9.385580000000000211e+01
2.729074999999999918e+00 9.833431460799999968e+00 9.571179999999999666e+01 9.385680000000000689e+01
2.733400000000000052e+00 9.839509886400000127e+00 9.572140000000000271e+01 9.386050000000000182e+01
2.737725000000000186e+00 9.845529865599999653e+00 9.572280000000000655e+01 9.386199999999999477e+01
2.742050000000000320e+00 9.851579067999999495e+00 9.573120000000000118e+01 9.386549999999999727e+01
2.746375000000000011e+00 9.857540600799998387e+00 9.573340000000000316e+01 9.386719999999999686e+01
2.750700000000000145e+00 9.863560579999999689e+00 9.575039999999999907e+01 9.386279999999999291e+01
2.755025000000000279e+00 9.869492889599998264e+00 9.576269999999999527e+01 9.385259999999999536e+01
2.759349999999999969e+00 9.875483645599999249e+00 9.578130000000000166e+01 9.383859999999999957e+01
2.763675000000000104e+00 9.881386731999999284e+00 9.579399999999999693e+01 9.382139999999999702e+01
2.768000000000000238e+00 9.887348264799999953e+00 9.581289999999999907e+01 9.380519999999999925e+01
2.772325000000000372e+00 9.893222127999999671e+00 9.582609999999999673e+01 9.378839999999999577e+01
2.776650000000000063e+00 9.899125214399999706e+00 9.584510000000000218e+01 9.377259999999999707e+01
2.780975000000000197e+00 9.904999077599999424e+00 9.585880000000000223e+01 9.375629999999999598e+01
2.785300000000000331e+00 9.910872940799999142e+00 9.587810000000000343e+01 9.374070000000000391e+01
2.789625000000000021e+00 9.916717580799998544e+00 9.588630000000000564e+01 9.372490000000000521e+01
2.793950000000000156e+00 9.922562220799999722e+00 9.589199999999999591e+01 9.371110000000000184e+01
2.798275000000000290e+00 9.928377637600000583e+00 9.588899999999999579e+01 9.370529999999999404e+01
2.802600000000000424e+00 9.934222277599999984e+00 9.589100000000000534e+01 9.369979999999999620e+01
2.806925000000000114e+00 9.939979248000000212e+00 9.588809999999999434e+01 9.369339999999999691e+01
2.811250000000000249e+00 9.945794664799999296e+00 9.589029999999999632e+01 9.368720000000000425e+01
2.815575000000000383e+00 9.951814643999998822e+00 9.581999999999999318e+01 9.372830000000000439e+01
2.819900000000000073e+00 9.957630060799999683e+00 9.582030000000000314e+01 9.370589999999999975e+01
2.824225000000000207e+00 9.963503923999999401e+00 9.584520000000000550e+01 9.369469999999999743e+01
2.828550000000000342e+00 9.969290117599998169e+00 9.586400000000000432e+01 9.369100000000000250e+01
2.832875000000000032e+00 9.975105534399999030e+00 9.588960000000000150e+01 9.369020000000000437e+01
2.837200000000000166e+00 9.980862504799999257e+00 9.590909999999999513e+01 9.369620000000000459e+01
2.841525000000000301e+00 9.986648698399999802e+00 9.593280000000000030e+01 9.371460000000000434e+01
2.845850000000000435e+00 9.992376445599999712e+00 9.594750000000000512e+01 9.373520000000000607e+01
2.850175000000000125e+00 9.998104192799999623e+00 9.596639999999999304e+01 9.375339999999999918e+01
2.854500000000000259e+00 1.000380271679999922e+01 9.598130000000000450e+01 9.377410000000000423e+01
2.858825000000000394e+00 1.000953046399999913e+01 9.599989999999999668e+01 9.379189999999999827e+01
2.863150000000000084e+00 1.001519976480000018e+01 9.601479999999999393e+01 9.381100000000000705e+01
2.867475000000000218e+00 1.002089828879999978e+01 9.603310000000000457e+01 9.382720000000000482e+01
2.871800000000000352e+00 1.002653836640000051e+01 9.604800000000000182e+01 9.384600000000000364e+01
2.876125000000000487e+00 1.003220766719999979e+01 9.606600000000000250e+01 9.386190000000000566e+01
2.880450000000000177e+00 1.003781852160000021e+01 9.608079999999999643e+01 9.388049999999999784e+01
2.884775000000000311e+00 1.004348782239999949e+01 9.608119999999999550e+01 9.389600000000000080e+01
2.889100000000000446e+00 1.004906945359999959e+01 9.607290000000000418e+01 9.391440000000000055e+01
2.893425000000000136e+00 1.005470953119999855e+01 9.606810000000000116e+01 9.392969999999999686e+01
2.897750000000000270e+00 1.006026193920000011e+01 9.605929999999999325e+01 9.394780000000000086e+01
2.902075000000000404e+00 1.006587279359999876e+01 9.604689999999999372e+01 9.396290000000000475e+01
2.906400000000000095e+00 1.007142520160000032e+01 9.603220000000000312e+01 9.398019999999999641e+01
2.910725000000000229e+00 1.007703605600000074e+01 9.602009999999999934e+01 9.399339999999999407e+01
2.915050000000000363e+00 1.008258846399999875e+01 9.600570000000000448e+01 9.401009999999999422e+01
2.919375000000000497e+00 1.008817009519999885e+01 9.599389999999999645e+01 9.402419999999999334e+01
2.923700000000000188e+00 1.009243668240000069e+01 9.604340000000000543e+01 9.412170000000000414e+01
2.928025000000000322e+00 1.009775530479999972e+01 9.604859999999999332e+01 9.412739999999999441e+01
2.932350000000000456e+00 1.010322004319999856e+01 9.606600000000000250e+01 9.413330000000000553e+01
2.936675000000000146e+00 1.010862633520000031e+01 9.608150000000000546e+01 9.414079999999999870e+01
2.941000000000000281e+00 1.011409107359999915e+01 9.610030000000000427e+01 9.414400000000000546e+01
2.945325000000000415e+00 1.011949736559999913e+01 9.611360000000000525e+01 9.414499999999999602e+01
2.949650000000000549e+00 1.012496210399999974e+01 9.611459999999999582e+01 9.414480000000000359e+01
2.953975000000000239e+00 1.013033917279999940e+01 9.611339999999999861e+01 9.414560000000000173e+01
2.958300000000000374e+00 1.013577468799999970e+01 9.611430000000000007e+01 9.414509999999999934e+01
2.962625000000000508e+00 1.014115175679999936e+01 9.611329999999999529e+01 9.414560000000000173e+01
2.966950000000000198e+00 1.014652882560000080e+01 9.611419999999999675e+01 9.414480000000000359e+01
2.971275000000000333e+00 1.015190589439999869e+01 9.611329999999999529e+01 9.414509999999999934e+01
2.975600000000000023e+00 1.015728296320000013e+01 9.611409999999999343e+01 9.414740000000000464e+01
2.979924999999999713e+00 1.016263080879999947e+01 9.611320000000000618e+01 9.414230000000000587e+01
2.984249999999999847e+00 1.016797865439999882e+01 9.611400000000000432e+01 9.413580000000000325e+01
2.988574999999999982e+00 1.017332649999999994e+01 9.611320000000000618e+01 9.413100000000000023e+01
2.992900000000000116e+00 1.017867434559999928e+01 9.611060000000000514e+01 9.412510000000000332e+01
2.997224999999999806e+00 1.018396374479999977e+01 9.610760000000000502e+01 9.412080000000000268e+01
3.001549999999999940e+00 1.018931159039999912e+01 9.610609999999999786e+01 9.411329999999999529e+01
3.005875000000000075e+00 1.019460098959999961e+01 9.610360000000000014e+01 9.409709999999999752e+01
3.010199999999999765e+00 1.019994883520000073e+01 9.610439999999999827e+01 9.407940000000000680e+01
3.014524999999999899e+00 1.020523823439999944e+01 9.610420000000000584e+01 9.406300000000000239e+01
3.018850000000000033e+00 1.021055685680000025e+01 9.610500000000000398e+01 9.404500000000000171e+01
3.023174999999999724e+00 1.021584625599999896e+01 9.610429999999999495e+01 9.402830000000000155e+01
3.027499999999999858e+00 1.022113565519999945e+01 9.610450000000000159e+01 9.401009999999999422e+01
3.031824999999999992e+00 1.022686340239999936e+01 9.601649999999999352e+01 9.395399999999999352e+01
3.036150000000000126e+00 1.023194823919999941e+01 9.601460000000000150e+01 9.393800000000000239e+01
3.040474999999999817e+00 1.023717919199999926e+01 9.602710000000000434e+01 9.392619999999999436e+01
3.044799999999999951e+00 1.024229325199999963e+01 9.603509999999999991e+01 9.391989999999999839e+01
3.049125000000000085e+00 1.024749498159999916e+01 9.604829999999999757e+01 9.391949999999999932e+01
3.053449999999999775e+00 1.025257981839999921e+01 9.605700000000000216e+01 9.392369999999999663e+01
3.057774999999999910e+00 1.025775232479999843e+01 9.606990000000000407e+01 9.392489999999999384e+01
3.062100000000000044e+00 1.026280793839999994e+01 9.607869999999999777e+01 9.392910000000000537e+01
3.066425000000000178e+00 1.026795122159999885e+01 9.609130000000000393e+01 9.393019999999999925e+01
3.070749999999999869e+00 1.027300683520000035e+01 9.610020000000000095e+01 9.393420000000000414e+01
3.075075000000000003e+00 1.027809167200000040e+01 9.611249999999999716e+01 9.393510000000000559e+01
3.079400000000000137e+00 1.028314728560000013e+01 9.612149999999999750e+01 9.393890000000000384e+01
3.083724999999999827e+00 1.028820289919999809e+01 9.613859999999999673e+01 9.393959999999999866e+01
3.088049999999999962e+00 1.029322928959999928e+01 9.613880000000000337e+01 9.394329999999999359e+01
3.092375000000000096e+00 1.029828490320000078e+01 9.614209999999999923e+01 9.394379999999999598e+01
3.096699999999999786e+00 1.030328207039999988e+01 9.614300000000000068e+01 9.394719999999999516e+01
3.101024999999999920e+00 1.030830846079999930e+01 9.614740000000000464e+01 9.394759999999999422e+01
3.105350000000000055e+00 1.031327640479999985e+01 9.614939999999999998e+01 9.395010000000000616e+01
3.109675000000000189e+00 1.031830279519999927e+01 9.615489999999999782e+01 9.393970000000000198e+01
3.113999999999999879e+00 1.032327073919999982e+01 9.614650000000000318e+01 9.393280000000000030e+01
3.118325000000000014e+00 1.032826790639999892e+01 9.613569999999999993e+01 9.392210000000000036e+01
3.122650000000000148e+00 1.033320662720000094e+01 9.612239999999999895e+01 9.391129999999999711e+01
3.126974999999999838e+00 1.033817457119999972e+01 9.611180000000000234e+01 9.389770000000000039e+01
3.131299999999999972e+00 1.034311329199999996e+01 9.609890000000000043e+01 9.388710000000000377e+01
3.135625000000000107e+00 1.034805201279999842e+01 9.608839999999999293e+01 9.387380000000000280e+01
3.139950000000000241e+00 1.035246471599999829e+01 9.587850000000000250e+01 9.378759999999999764e+01
3.144274999999999931e+00 1.035711120479999892e+01 9.585680000000000689e+01 9.377729999999999677e+01
3.148600000000000065e+00 1.036207914879999947e+01 9.585890000000000555e+01 9.377719999999999345e+01
3.152925000000000200e+00 1.036690097679999845e+01 9.585559999999999548e+01 9.378090000000000259e+01
3.157249999999999890e+00 1.037181047439999837e+01 9.585920000000000130e+01 9.378300000000000125e+01
3.161575000000000024e+00 1.037663230239999912e+01 9.585720000000000596e+01 9.378770000000000095e+01
3.165900000000000158e+00 1.038154179999999904e+01 9.586069999999999425e+01 9.379009999999999536e+01
3.170224999999999849e+00 1.038636362799999979e+01 9.586790000000000589e+01 9.379519999999999413e+01
3.174549999999999983e+00 1.039121467919999908e+01 9.587990000000000634e+01 9.379800000000000182e+01
3.178875000000000117e+00 1.039603650719999983e+01 9.588679999999999382e+01 9.380329999999999302e+01
3.183200000000000252e+00 1.040088755839999912e+01 9.589509999999999934e+01 9.380629999999999313e+01
3.187524999999999942e+00 1.040565093999999924e+01 9.588970000000000482e+01 9.381189999999999429e+01
3.191850000000000076e+00 1.041050199119999853e+01 9.588819999999999766e+01 9.381520000000000437e+01
3.196175000000000210e+00 1.041526537279999864e+01 9.588299999999999557e+01 9.382099999999999795e+01
3.200499999999999901e+00 1.042008720079999939e+01 9.588150000000000261e+01 9.383979999999999677e+01
3.204825000000000035e+00 1.042485058239999951e+01 9.587659999999999627e+01 9.386230000000000473e+01
3.209150000000000169e+00 1.042964318719999994e+01 9.587560000000000571e+01 9.388259999999999650e+01
3.213475000000000303e+00 1.043437734559999974e+01 9.587130000000000507e+01 9.390439999999999543e+01
3.217799999999999994e+00 1.043916995039999840e+01 9.587130000000000507e+01 9.392390000000000327e+01
3.222125000000000128e+00 1.044390410879999820e+01 9.586799999999999500e+01 9.394450000000000500e+01
3.226450000000000262e+00 1.044869671359999863e+01 9.587109999999999843e+01 9.396210000000000662e+01
3.230774999999999952e+00 1.045343087199999843e+01 9.587099999999999511e+01 9.398170000000000357e+01
3.235100000000000087e+00 1.045816503040000001e+01 9.587430000000000518e+01 9.399939999999999429e+01
3.239425000000000221e+00 1.046286996559999949e+01 9.587439999999999429e+01 9.401919999999999789e+01
3.243750000000000355e+00 1.046763334719999960e+01 9.587770000000000437e+01 9.403700000000000614e+01
3.248075000000000045e+00 1.047309808560000022e+01 9.609749999999999659e+01 9.372310000000000230e+01
3.252400000000000180e+00 1.047756923520000072e+01 9.608520000000000039e+01 9.372480000000000189e+01
3.256725000000000314e+00 1.048224494719999988e+01 9.609459999999999980e+01 9.374240000000000350e+01
3.261050000000000004e+00 1.048683298959999810e+01 9.609999999999999432e+01 9.376200000000000045e+01
3.265375000000000139e+00 1.049147947839999873e+01 9.611129999999999995e+01 9.378119999999999834e+01
3.269700000000000273e+00 1.049606752080000049e+01 9.611830000000000496e+01 9.380150000000000432e+01
3.274024999999999963e+00 1.050071400959999934e+01 9.612959999999999638e+01 9.382040000000000646e+01
3.278350000000000097e+00 1.050527282880000080e+01 9.613739999999999952e+01 9.384059999999999491e+01
3.282675000000000232e+00 1.050989009439999933e+01 9.614849999999999852e+01 9.385899999999999466e+01
3.287000000000000366e+00 1.051444891359999900e+01 9.615670000000000073e+01 9.387900000000000489e+01
3.291325000000000056e+00 1.051903695600000077e+01 9.616790000000000305e+01 9.389690000000000225e+01
3.295650000000000190e+00 1.052359577520000045e+01 9.617600000000000193e+01 9.391670000000000584e+01
3.299975000000000325e+00 1.052815459440000012e+01 9.617289999999999850e+01 9.393429999999999325e+01
3.304300000000000015e+00 1.053268419039999948e+01 9.616750000000000398e+01 9.395369999999999777e+01
3.308625000000000149e+00 1.053721378639999884e+01 9.616410000000000480e+01 9.397090000000000032e+01
3.312950000000000284e+00 1.054174338239999997e+01 9.615879999999999939e+01 9.399009999999999820e+01
3.317275000000000418e+00 1.054627297839999933e+01 9.615519999999999357e+01 9.400650000000000261e+01
3.321600000000000108e+00 1.055077335120000015e+01 9.614979999999999905e+01 9.402450000000000330e+01
3.325925000000000242e+00 1.055530294719999951e+01 9.614600000000000080e+01 9.404049999999999443e+01
3.330250000000000377e+00 1.055977409679999823e+01 9.613710000000000377e+01 9.405729999999999791e+01
3.334575000000000067e+00 1.056427446960000083e+01 9.612779999999999347e+01 9.406430000000000291e+01
3.338900000000000201e+00 1.056871639599999924e+01 9.611730000000000018e+01 9.407359999999999900e+01
3.343225000000000335e+00 1.057318754559999974e+01 9.610800000000000409e+01 9.408060000000000400e+01
3.347550000000000026e+00 1.057760024879999960e+01 9.609770000000000323e+01 9.408990000000000009e+01
3.351875000000000160e+00 1.058207139839999833e+01 9.608849999999999625e+01 9.409690000000000509e+01
3.356200000000000294e+00 1.058584119119999833e+01 9.608310000000000173e+01 9.372499999999999432e+01
3.360525000000000428e+00 1.059004933199999954e+01 9.605660000000000309e+01 9.371540000000000248e+01
3.364850000000000119e+00 1.059449125839999972e+01 9.605719999999999459e+01 9.371920000000000073e+01
3.369175000000000253e+00 1.059878706880000010e+01 9.605110000000000525e+01 9.372050000000000125e+01
3.373500000000000387e+00 1.060319977199999997e+01 9.606270000000000664e+01 9.372509999999999764e+01
3.377825000000000077e+00 1.060752480559999888e+01 9.606919999999999504e+01 9.372700000000000387e+01
3.382150000000000212e+00 1.061190828559999844e+01 9.608140000000000214e+01 9.373090000000000543e+01
3.386475000000000346e+00 1.061620409599999881e+01 9.608830000000000382e+01 9.373269999999999413e+01
3.390800000000000480e+00 1.062055835279999982e+01 9.610030000000000427e+01 9.373600000000000421e+01
3.395125000000000171e+00 1.062485416320000020e+01 9.610739999999999839e+01 9.373749999999999716e+01
3.399450000000000305e+00 1.062917919679999912e+01 9.611929999999999552e+01 9.374219999999999686e+01
3.403775000000000439e+00 1.063344578400000096e+01 9.612659999999999627e+01 9.375740000000000407e+01
3.408100000000000129e+00 1.063777081759999987e+01 9.613830000000000098e+01 9.377379999999999427e+01
3.412425000000000264e+00 1.064203740479999993e+01 9.614570000000000505e+01 9.378919999999999391e+01
3.416750000000000398e+00 1.064633321519999853e+01 9.615730000000000643e+01 9.380580000000000496e+01
3.421075000000000088e+00 1.065057057920000005e+01 9.616479999999999961e+01 9.382129999999999370e+01
3.425400000000000222e+00 1.065486638960000043e+01 9.617789999999999395e+01 9.383799999999999386e+01
3.429725000000000357e+00 1.065907453039999986e+01 9.618689999999999429e+01 9.385370000000000346e+01
3.434050000000000491e+00 1.066334111759999992e+01 9.620010000000000616e+01 9.387050000000000693e+01
3.438375000000000181e+00 1.066757848159999789e+01 9.620940000000000225e+01 9.388639999999999475e+01
3.442700000000000315e+00 1.067181584559999941e+01 9.622289999999999566e+01 9.389889999999999759e+01
3.447025000000000450e+00 1.067602398640000061e+01 9.623250000000000171e+01 9.390340000000000487e+01
3.451350000000000140e+00 1.068026135040000035e+01 9.624620000000000175e+01 9.390869999999999607e+01
3.455675000000000274e+00 1.068446949119999978e+01 9.625600000000000023e+01 9.391289999999999338e+01
3.460000000000000409e+00 1.068870685519999952e+01 9.626990000000000691e+01 9.391790000000000305e+01
3.464325000000000543e+00 1.069265198719999965e+01 9.621349999999999625e+01 9.398009999999999309e+01
3.468650000000000233e+00 1.069665556559999864e+01 9.620699999999999363e+01 9.398359999999999559e+01
3.472975000000000367e+00 1.070086370639999807e+01 9.621750000000000114e+01 9.398210000000000264e+01
3.477300000000000502e+00 1.070495495439999978e+01 9.622610000000000241e+01 9.398609999999999332e+01
3.481625000000000192e+00 1.070910464879999857e+01 9.623839999999999861e+01 9.398600000000000421e+01
3.485950000000000326e+00 1.071319589680000028e+01 9.624840000000000373e+01 9.399049999999999727e+01
3.490275000000000460e+00 1.071734559119999908e+01 9.626090000000000657e+01 9.399060000000000059e+01
3.494600000000000151e+00 1.072143683919999901e+01 9.627150000000000318e+01 9.399530000000000030e+01
3.498925000000000285e+00 1.072555731039999927e+01 9.627769999999999584e+01 9.399550000000000693e+01
3.503250000000000419e+00 1.072961933520000066e+01 9.627370000000000516e+01 9.400029999999999575e+01
3.507575000000000554e+00 1.073371058319999882e+01 9.627150000000000318e+01 9.400050000000000239e+01
3.511900000000000244e+00 1.073774338479999990e+01 9.626720000000000255e+01 9.400539999999999452e+01
3.516224999999999934e+00 1.074183463279999984e+01 9.625289999999999679e+01 9.400570000000000448e+01
3.520550000000000068e+00 1.074586743439999914e+01 9.623709999999999809e+01 9.401059999999999661e+01
3.524874999999999758e+00 1.074992945920000054e+01 9.622289999999999566e+01 9.401099999999999568e+01
3.529199999999999893e+00 1.075393303759999952e+01 9.620759999999999934e+01 9.401600000000000534e+01
3.533525000000000027e+00 1.075799506239999914e+01 9.619379999999999598e+01 9.401649999999999352e+01
3.537849999999999717e+00 1.076199864079999990e+01 9.617910000000000537e+01 9.402150000000000318e+01
3.542174999999999851e+00 1.076603144239999921e+01 9.616570000000000107e+01 9.402200000000000557e+01
3.546499999999999986e+00 1.077000579759999965e+01 9.615139999999999532e+01 9.402710000000000434e+01
3.550825000000000120e+00 1.077403859919999896e+01 9.613849999999999341e+01 9.402439999999999998e+01
3.555149999999999810e+00 1.077801295439999940e+01 9.612470000000000425e+01 9.402049999999999841e+01
3.559474999999999945e+00 1.078198730959999807e+01 9.611220000000000141e+01 9.400459999999999638e+01
3.563800000000000079e+00 1.078596166480000029e+01 9.609879999999999711e+01 9.399349999999999739e+01
3.568124999999999769e+00 1.078993602000000074e+01 9.608650000000000091e+01 9.397790000000000532e+01
3.572449999999999903e+00 1.079513774959999850e+01 9.610949999999999704e+01 9.392810000000000059e+01
3.576775000000000038e+00 1.079890754240000028e+01 9.609409999999999741e+01 9.391440000000000055e+01
3.581100000000000172e+00 1.080282345120000009e+01 9.609340000000000259e+01 9.390529999999999688e+01
3.585424999999999862e+00 1.080668091359999927e+01 9.608920000000000528e+01 9.389520000000000266e+01
3.589749999999999996e+00 1.081056759920000054e+01 9.609059999999999491e+01 9.388720000000000709e+01
3.594075000000000131e+00 1.081442506159999795e+01 9.608820000000000050e+01 9.387739999999999441e+01
3.598399999999999821e+00 1.081831174720000099e+01 9.609010000000000673e+01 9.386939999999999884e+01
3.602724999999999955e+00 1.082216920959999840e+01 9.608859999999999957e+01 9.385980000000000700e+01
3.607050000000000090e+00 1.082602667199999935e+01 9.609099999999999397e+01 9.385169999999999391e+01
3.611374999999999780e+00 1.082985491119999999e+01 9.609019999999999584e+01 9.384220000000000539e+01
3.615699999999999914e+00 1.083368315039999885e+01 9.609310000000000684e+01 9.383410000000000650e+01
3.620025000000000048e+00 1.083748216639999917e+01 9.609300000000000352e+01 9.382460000000000377e+01
3.624350000000000183e+00 1.084131040559999981e+01 9.609629999999999939e+01 9.381650000000000489e+01
3.628674999999999873e+00 1.084510942160000013e+01 9.609680000000000177e+01 9.380710000000000548e+01
3.633000000000000007e+00 1.084890843759999868e+01 9.609290000000000020e+01 9.379900000000000659e+01
3.637325000000000141e+00 1.085267823039999868e+01 9.607920000000000016e+01 9.378950000000000387e+01
3.641649999999999832e+00 1.085647724639999900e+01 9.606860000000000355e+01 9.378140000000000498e+01
3.645974999999999966e+00 1.086024703919999901e+01 9.605490000000000350e+01 9.377200000000000557e+01
3.650300000000000100e+00 1.086401683199999901e+01 9.604420000000000357e+01 9.376909999999999457e+01
3.654625000000000234e+00 1.086775740159999870e+01 9.603050000000000352e+01 9.376649999999999352e+01
3.658949999999999925e+00 1.087149797120000017e+01 9.602020000000000266e+01 9.376380000000000337e+01
3.663275000000000059e+00 1.087523854079999808e+01 9.600749999999999318e+01 9.376640000000000441e+01
3.667600000000000193e+00 1.087897911039999954e+01 9.599760000000000559e+01 9.377020000000000266e+01
3.671924999999999883e+00 1.088269045679999891e+01 9.598489999999999611e+01 9.377280000000000371e+01
3.676250000000000018e+00 1.088640180320000006e+01 9.597490000000000521e+01 9.377670000000000528e+01
3.680575000000000152e+00 1.089069761359999866e+01 9.592100000000000648e+01 9.381189999999999429e+01
3.684899999999999842e+00 1.089423362079999968e+01 9.590900000000000603e+01 9.379859999999999332e+01
3.689224999999999977e+00 1.089797419039999937e+01 9.591740000000000066e+01 9.378799999999999670e+01
3.693550000000000111e+00 1.090162709039999989e+01 9.592140000000000555e+01 9.377920000000000300e+01
3.697875000000000245e+00 1.090536765999999957e+01 9.593080000000000496e+01 9.377230000000000132e+01
3.702199999999999935e+00 1.090899133679999977e+01 9.593569999999999709e+01 9.377349999999999852e+01
3.706525000000000070e+00 1.091270268319999914e+01 9.594480000000000075e+01 9.377930000000000632e+01
3.710850000000000204e+00 1.091632635999999934e+01 9.595010000000000616e+01 9.378379999999999939e+01
3.715174999999999894e+00 1.092000848320000017e+01 9.595889999999999986e+01 9.378589999999999804e+01
3.719500000000000028e+00 1.092360293680000005e+01 9.596439999999999770e+01 9.378969999999999629e+01
3.723825000000000163e+00 1.092728505999999911e+01 9.597090000000000032e+01 9.379170000000000584e+01
3.728150000000000297e+00 1.093087951359999899e+01 9.597469999999999857e+01 9.379559999999999320e+01
3.732474999999999987e+00 1.093450319039999918e+01 9.598120000000000118e+01 9.379760000000000275e+01
3.736800000000000122e+00 1.093809764399999906e+01 9.598510000000000275e+01 9.380159999999999343e+01
3.741125000000000256e+00 1.094169209759999895e+01 9.599150000000000205e+01 9.380349999999999966e+01
3.745449999999999946e+00 1.094525732799999851e+01 9.599550000000000693e+01 9.380750000000000455e+01
3.749775000000000080e+00 1.094888100479999871e+01 9.600180000000000291e+01 9.380939999999999657e+01
3.754100000000000215e+00 1.095241701199999795e+01 9.600589999999999691e+01 9.381350000000000477e+01
3.758425000000000349e+00 1.095601146559999961e+01 9.601210000000000377e+01 9.381539999999999679e+01
3.762750000000000039e+00 1.095954747279999886e+01 9.601630000000000109e+01 9.381940000000000168e+01
3.767075000000000173e+00 1.096311270320000020e+01 9.602249999999999375e+01 9.382139999999999702e+01
3.771400000000000308e+00 1.096664871039999944e+01 9.602670000000000528e+01 9.382540000000000191e+01
3.775724999999999998e+00 1.097021394079999901e+01 9.603289999999999793e+01 9.382739999999999725e+01
3.780050000000000132e+00 1.097372072479999972e+01 9.603709999999999525e+01 9.383140000000000214e+01
3.784375000000000266e+00 1.097725673199999896e+01 9.604330000000000211e+01 9.383339999999999748e+01
3.788699999999999957e+00 1.098026672159999961e+01 9.605889999999999418e+01 9.380140000000000100e+01
3.793025000000000091e+00 1.098348127360000070e+01 9.604909999999999570e+01 9.378629999999999711e+01
3.797350000000000225e+00 1.098704650400000027e+01 9.605429999999999779e+01 9.377469999999999573e+01
3.801675000000000360e+00 1.099049484159999857e+01 9.605599999999999739e+01 9.376720000000000255e+01
3.806000000000000050e+00 1.099403084879999959e+01 9.606220000000000425e+01 9.375700000000000500e+01
3.810325000000000184e+00 1.099747918639999966e+01 9.606470000000000198e+01 9.375000000000000000e+01
3.814650000000000318e+00 1.100098597039999859e+01 9.607070000000000221e+01 9.373980000000000246e+01
3.818975000000000009e+00 1.100446353119999898e+01 9.607340000000000657e+01 9.373269999999999413e+01
3.823300000000000143e+00 1.100794109199999937e+01 9.607930000000000348e+01 9.372239999999999327e+01
3.827625000000000277e+00 1.101138942959999945e+01 9.608209999999999695e+01 9.371500000000000341e+01
3.831950000000000411e+00 1.101486699039999806e+01 9.608780000000000143e+01 9.370459999999999923e+01
3.836275000000000102e+00 1.101831532799999991e+01 9.609069999999999823e+01 9.369710000000000605e+01
3.840600000000000236e+00 1.102176366559999998e+01 9.609629999999999939e+01 9.368659999999999854e+01
3.844925000000000370e+00 1.102518277999999974e+01 9.609739999999999327e+01 9.368930000000000291e+01
3.849250000000000060e+00 1.102863111759999803e+01 9.608820000000000050e+01 9.369089999999999918e+01
3.853575000000000195e+00 1.103205023199999957e+01 9.607620000000000005e+01 9.369570000000000221e+01
3.857900000000000329e+00 1.103546934639999932e+01 9.606650000000000489e+01 9.369759999999999422e+01
3.862225000000000019e+00 1.103888846080000086e+01 9.605400000000000205e+01 9.370260000000000389e+01
3.866550000000000153e+00 1.104230757519999884e+01 9.604389999999999361e+01 9.370470000000000255e+01
3.870875000000000288e+00 1.104569746640000005e+01 9.602989999999999782e+01 9.371020000000000039e+01
3.875200000000000422e+00 1.104908735759999949e+01 9.602200000000000557e+01 9.372180000000000177e+01
3.879525000000000112e+00 1.105247724880000071e+01 9.601600000000000534e+01 9.373590000000000089e+01
3.883850000000000247e+00 1.105586714000000015e+01 9.601239999999999952e+01 9.374739999999999895e+01
3.888175000000000381e+00 1.105925703119999959e+01 9.600660000000000593e+01 9.376139999999999475e+01
3.892500000000000071e+00 1.106264692239999903e+01 9.600320000000000675e+01 9.377280000000000371e+01
3.896825000000000205e+00 1.106653360800000030e+01 9.615439999999999543e+01 9.372209999999999752e+01
3.901150000000000340e+00 1.106971893679999930e+01 9.615070000000000050e+01 9.369509999999999650e+01
3.905475000000000474e+00 1.107310882799999874e+01 9.615210000000000434e+01 9.368519999999999470e+01
3.909800000000000164e+00 1.107641104959999900e+01 9.615370000000000061e+01 9.367549999999999955e+01
3.914125000000000298e+00 1.107977171759999990e+01 9.615550000000000352e+01 9.366769999999999641e+01
3.918450000000000433e+00 1.108304471599999985e+01 9.615739999999999554e+01 9.365909999999999513e+01
3.922775000000000123e+00 1.108637616080000043e+01 9.615909999999999513e+01 9.365130000000000621e+01
3.927100000000000257e+00 1.108967838239999892e+01 9.616089999999999804e+01 9.364310000000000400e+01
3.931425000000000392e+00 1.109298060399999919e+01 9.616110000000000468e+01 9.364000000000000057e+01
3.935750000000000082e+00 1.109625360239999914e+01 9.616129999999999711e+01 9.363870000000000005e+01
3.940075000000000216e+00 1.109955582399999940e+01 9.616119999999999379e+01 9.363760000000000616e+01
3.944400000000000350e+00 1.110279959920000081e+01 9.616150000000000375e+01 9.363630000000000564e+01
3.948725000000000485e+00 1.110610182079999930e+01 9.616620000000000346e+01 9.363490000000000180e+01
3.953050000000000175e+00 1.110934559600000071e+01 9.617560000000000286e+01 9.363339999999999463e+01
3.957375000000000309e+00 1.111261859440000066e+01 9.617159999999999798e+01 9.363290000000000646e+01
3.961700000000000443e+00 1.111586236959999852e+01 9.616740000000000066e+01 9.364329999999999643e+01
3.966025000000000134e+00 1.111910614479999992e+01 9.616270000000000095e+01 9.365330000000000155e+01
3.970350000000000268e+00 1.112232069679999924e+01 9.615860000000000696e+01 9.366389999999999816e+01
3.974675000000000402e+00 1.112556447199999887e+01 9.615399999999999636e+01 9.367400000000000659e+01
3.979000000000000536e+00 1.112877902399999996e+01 9.615080000000000382e+01 9.368479999999999563e+01
3.983325000000000227e+00 1.113202279919999960e+01 9.614820000000000277e+01 9.369740000000000180e+01
3.987650000000000361e+00 1.113523735120000069e+01 9.614610000000000412e+01 9.371179999999999666e+01
3.991975000000000495e+00 1.113845190320000000e+01 9.614350000000000307e+01 9.372549999999999670e+01
3.996300000000000185e+00 1.114163723199999900e+01 9.614149999999999352e+01 9.373980000000000246e+01
4.000625000000000320e+00 1.114485178399999832e+01 9.613899999999999579e+01 9.375339999999999918e+01
4.004950000000000010e+00 1.114870924639999927e+01 9.607680000000000575e+01 9.377179999999999893e+01
4.009275000000000588e+00 1.115160234320000043e+01 9.605020000000000380e+01 9.377190000000000225e+01
4.013600000000000279e+00 1.115481689519999975e+01 9.604609999999999559e+01 9.378300000000000125e+01
4.017924999999999969e+00 1.115788533119999926e+01 9.603640000000000043e+01 9.379630000000000223e+01
4.022250000000000547e+00 1.116109988319999857e+01 9.603409999999999513e+01 9.380910000000000082e+01
4.026575000000000237e+00 1.116419754239999840e+01 9.602620000000000289e+01 9.382340000000000657e+01
4.030900000000000816e+00 1.116738287119999917e+01 9.602370000000000516e+01 9.383610000000000184e+01
4.035225000000000506e+00 1.117048053039999900e+01 9.601630000000000109e+01 9.385060000000000002e+01
4.039550000000000196e+00 1.117366585919999800e+01 9.601359999999999673e+01 9.386299999999999955e+01
4.043875000000000774e+00 1.117676351839999960e+01 9.600669999999999504e+01 9.387749999999999773e+01
4.048200000000000465e+00 1.117991962400000006e+01 9.600379999999999825e+01 9.388970000000000482e+01
4.052525000000000155e+00 1.118298805999999956e+01 9.599710000000000321e+01 9.390420000000000300e+01
4.056849999999999845e+00 1.118614416559999825e+01 9.600069999999999482e+01 9.391620000000000346e+01
4.061174999999999535e+00 1.118921260159999953e+01 9.600090000000000146e+01 9.393070000000000164e+01
4.065500000000000114e+00 1.119233948399999790e+01 9.600449999999999307e+01 9.394259999999999877e+01
4.069824999999999804e+00 1.119540791999999918e+01 9.600449999999999307e+01 9.395699999999999363e+01
4.074150000000000382e+00 1.119850557919999900e+01 9.600759999999999650e+01 9.396869999999999834e+01
4.078475000000000072e+00 1.120157401520000029e+01 9.600730000000000075e+01 9.398309999999999320e+01
4.082799999999999763e+00 1.120467167440000011e+01 9.601000000000000512e+01 9.399439999999999884e+01
4.087125000000000341e+00 1.120774011039999785e+01 9.600929999999999609e+01 9.400759999999999650e+01
4.091450000000000031e+00 1.121083776959999945e+01 9.601059999999999661e+01 9.401810000000000400e+01
4.095774999999999721e+00 1.121387698240000041e+01 9.600900000000000034e+01 9.402439999999999998e+01
4.100100000000000300e+00 1.121697464160000024e+01 9.601609999999999445e+01 9.402630000000000621e+01
4.104424999999999990e+00 1.122001385439999943e+01 9.602039999999999509e+01 9.403100000000000591e+01
4.108749999999999680e+00 1.122305306719999862e+01 9.602750000000000341e+01 9.403289999999999793e+01
4.113075000000000259e+00 1.122597538719999832e+01 9.593120000000000402e+01 9.368160000000000309e+01
4.117399999999999949e+00 1.122881003759999885e+01 9.591630000000000678e+01 9.368489999999999895e+01
4.121724999999999639e+00 1.123182002719999950e+01 9.591140000000000043e+01 9.369740000000000180e+01
4.126050000000000217e+00 1.123477157039999952e+01 9.590579999999999927e+01 9.370740000000000691e+01
4.130374999999999908e+00 1.123781078319999871e+01 9.590089999999999293e+01 9.372069999999999368e+01
4.134699999999999598e+00 1.124076232639999873e+01 9.589619999999999322e+01 9.373149999999999693e+01
4.139025000000000176e+00 1.124377231599999938e+01 9.589119999999999777e+01 9.374460000000000548e+01
4.143349999999999866e+00 1.124672385919999940e+01 9.588670000000000471e+01 9.375570000000000448e+01
4.147675000000000445e+00 1.124973384880000005e+01 9.588150000000000261e+01 9.376879999999999882e+01
4.152000000000000135e+00 1.125268539200000006e+01 9.587709999999999866e+01 9.378000000000000114e+01
4.156324999999999825e+00 1.125566615840000040e+01 9.587179999999999325e+01 9.379290000000000305e+01
4.160650000000000404e+00 1.125858847840000010e+01 9.586750000000000682e+01 9.380419999999999447e+01
4.164975000000000094e+00 1.126156924479999866e+01 9.586199999999999477e+01 9.381709999999999638e+01
4.169299999999999784e+00 1.126449156479999836e+01 9.585760000000000502e+01 9.382840000000000202e+01
4.173625000000000362e+00 1.126744310799999838e+01 9.585200000000000387e+01 9.384130000000000393e+01
4.177950000000000053e+00 1.127036542799999808e+01 9.584770000000000323e+01 9.385259999999999536e+01
4.182274999999999743e+00 1.127328774799999955e+01 9.584189999999999543e+01 9.386549999999999727e+01
4.186600000000000321e+00 1.127621006799999925e+01 9.583759999999999479e+01 9.387690000000000623e+01
4.190925000000000011e+00 1.127913238799999895e+01 9.583169999999999789e+01 9.388970000000000482e+01
4.195249999999999702e+00 1.128205470799999866e+01 9.582729999999999393e+01 9.390109999999999957e+01
4.199575000000000280e+00 1.128494780479999982e+01 9.582349999999999568e+01 9.391400000000000148e+01
4.203899999999999970e+00 1.128784090160000098e+01 9.582309999999999661e+01 9.391809999999999548e+01
4.208224999999999660e+00 1.129073399839999858e+01 9.582120000000000459e+01 9.392249999999999943e+01
4.212550000000000239e+00 1.129362709519999974e+01 9.582089999999999463e+01 9.392489999999999384e+01
4.216874999999999929e+00 1.129652019199999913e+01 9.581919999999999504e+01 9.392860000000000298e+01
4.221200000000000507e+00 1.129938406559999997e+01 9.583339999999999748e+01 9.402389999999999759e+01
4.225525000000000198e+00 1.130195570719999942e+01 9.581929999999999836e+01 9.401699999999999591e+01
4.229849999999999888e+00 1.130487802720000090e+01 9.582500000000000284e+01 9.400579999999999359e+01
4.234175000000000466e+00 1.130762500800000048e+01 9.582470000000000709e+01 9.400199999999999534e+01
4.238500000000000156e+00 1.131054732799999840e+01 9.583180000000000121e+01 9.399250000000000682e+01
4.242824999999999847e+00 1.131332353200000007e+01 9.583249999999999602e+01 9.399429999999999552e+01
4.247150000000000425e+00 1.131621662879999946e+01 9.583939999999999770e+01 9.399020000000000152e+01
4.251475000000000115e+00 1.131899283279999935e+01 9.584040000000000248e+01 9.399190000000000111e+01
4.255799999999999805e+00 1.132185670640000019e+01 9.584709999999999752e+01 9.398770000000000380e+01
4.260125000000000384e+00 1.132463291039999831e+01 9.584829999999999472e+01 9.398919999999999675e+01
4.264450000000000074e+00 1.132746756079999884e+01 9.585469999999999402e+01 9.398489999999999611e+01
4.268774999999999764e+00 1.133024376479999873e+01 9.585590000000000543e+01 9.398629999999999995e+01
4.273100000000000342e+00 1.133307841519999926e+01 9.586220000000000141e+01 9.398189999999999600e+01
4.277425000000000033e+00 1.133582539599999883e+01 9.586350000000000193e+01 9.398300000000000409e+01
4.281749999999999723e+00 1.133863082319999904e+01 9.586960000000000548e+01 9.397849999999999682e+01
4.286075000000000301e+00 1.134137780400000040e+01 9.587080000000000268e+01 9.397950000000000159e+01
4.290399999999999991e+00 1.134418323119999883e+01 9.587680000000000291e+01 9.397480000000000189e+01
4.294725000000000570e+00 1.134690098879999987e+01 9.587800000000000011e+01 9.397769999999999868e+01
4.299050000000000260e+00 1.134970641600000008e+01 9.588379999999999370e+01 9.397690000000000055e+01
4.303374999999999950e+00 1.135242417359999934e+01 9.588500000000000512e+01 9.398120000000000118e+01
4.307700000000000529e+00 1.135520037760000100e+01 9.589069999999999538e+01 9.398040000000000305e+01
4.312025000000000219e+00 1.135791813519999849e+01 9.588989999999999725e+01 9.398480000000000700e+01
4.316349999999999909e+00 1.136069433919999838e+01 9.589079999999999870e+01 9.398399999999999466e+01
4.320675000000000487e+00 1.136338287360000088e+01 9.588729999999999620e+01 9.398829999999999529e+01
4.325000000000000178e+00 1.136612985440000045e+01 9.588819999999999766e+01 9.398760000000000048e+01
4.329324999999999868e+00 1.136928595999999914e+01 9.588309999999999889e+01 9.396280000000000143e+01
4.333650000000000446e+00 1.137185760159999859e+01 9.587160000000000082e+01 9.394570000000000221e+01
4.337975000000000136e+00 1.137457535919999962e+01 9.587430000000000518e+01 9.394280000000000541e+01
4.342299999999999827e+00 1.137726389359999857e+01 9.587579999999999814e+01 9.393779999999999575e+01
4.346624999999999517e+00 1.137998165119999960e+01 9.587980000000000302e+01 9.393649999999999523e+01
4.350950000000000095e+00 1.138264096240000001e+01 9.588259999999999650e+01 9.393229999999999791e+01
4.355274999999999785e+00 1.138535871999999927e+01 9.588639999999999475e+01 9.393070000000000164e+01
4.359600000000000364e+00 1.138801803119999967e+01 9.588960000000000150e+01 9.392659999999999343e+01
4.363925000000000054e+00 1.139070656559999861e+01 9.589310000000000400e+01 9.392470000000000141e+01
4.368250000000000632e+00 1.139339509999999933e+01 9.589650000000000318e+01 9.392059999999999320e+01
4.372574999999999434e+00 1.139605441119999796e+01 9.589969999999999573e+01 9.391840000000000543e+01
4.376900000000000013e+00 1.139871372239999836e+01 9.590319999999999823e+01 9.391429999999999723e+01
4.381224999999999703e+00 1.140137303359999876e+01 9.590609999999999502e+01 9.391190000000000282e+01
4.385550000000000281e+00 1.140403234479999917e+01 9.590560000000000684e+01 9.390770000000000550e+01
4.389874999999999972e+00 1.140666243279999925e+01 9.590359999999999729e+01 9.390510000000000446e+01
4.394200000000000550e+00 1.140929252079999934e+01 9.590260000000000673e+01 9.390080000000000382e+01
4.398524999999999352e+00 1.141192260879999942e+01 9.590049999999999386e+01 9.389910000000000423e+01
4.402849999999999930e+00 1.141455269679999951e+01 9.589960000000000662e+01 9.389849999999999852e+01
4.407174999999999621e+00 1.141718278479999960e+01 9.589740000000000464e+01 9.389929999999999666e+01
4.411500000000000199e+00 1.141978364959999936e+01 9.589660000000000650e+01 9.389879999999999427e+01
4.415824999999999889e+00 1.142241373759999945e+01 9.589440000000000452e+01 9.389960000000000662e+01
4.420150000000000468e+00 1.142501460239999922e+01 9.589360000000000639e+01 9.389929999999999666e+01
4.424475000000000158e+00 1.142761546719999899e+01 9.589130000000000109e+01 9.390019999999999811e+01
4.428799999999999848e+00 1.143021633200000053e+01 9.589050000000000296e+01 9.390000000000000568e+01
4.433124999999999538e+00 1.143278797359999821e+01 9.588670000000000471e+01 9.390089999999999293e+01
4.437450000000000117e+00 1.143430757999999869e+01 9.589170000000000016e+01 9.408480000000000132e+01
4.441774999999999807e+00 1.143667465919999948e+01 9.588469999999999516e+01 9.408350000000000080e+01
4.446100000000000385e+00 1.143927552399999925e+01 9.588930000000000575e+01 9.408429999999999893e+01
4.450425000000000075e+00 1.144178871919999985e+01 9.588979999999999393e+01 9.408660000000000423e+01
4.454750000000000654e+00 1.144441880719999993e+01 9.589539999999999509e+01 9.408839999999999293e+01
4.459074999999999456e+00 1.144693200240000053e+01 9.589669999999999561e+01 9.409139999999999304e+01
4.463400000000000034e+00 1.144953286719999852e+01 9.590210000000000434e+01 9.409319999999999595e+01
4.467724999999999724e+00 1.145204606239999912e+01 9.590359999999999729e+01 9.409659999999999513e+01
4.472050000000000303e+00 1.145461770399999857e+01 9.590869999999999607e+01 9.409829999999999472e+01
4.476374999999999993e+00 1.145713089919999916e+01 9.590840000000000032e+01 9.410179999999999723e+01
4.480700000000000571e+00 1.145970254079999862e+01 9.590989999999999327e+01 9.410349999999999682e+01
4.485025000000000261e+00 1.146221573599999921e+01 9.590819999999999368e+01 9.410710000000000264e+01
4.489349999999999952e+00 1.146475815440000012e+01 9.590949999999999420e+01 9.410880000000000223e+01
4.493674999999999642e+00 1.146724212639999863e+01 9.590779999999999461e+01 9.411239999999999384e+01
4.498000000000000220e+00 1.146978454479999954e+01 9.590909999999999513e+01 9.411419999999999675e+01
4.502324999999999910e+00 1.147229774000000013e+01 9.590739999999999554e+01 9.411790000000000589e+01
4.506650000000000489e+00 1.147481093519999895e+01 9.590850000000000364e+01 9.411960000000000548e+01
4.510975000000000179e+00 1.147729490719999923e+01 9.590680000000000405e+01 9.412340000000000373e+01
4.515300000000000757e+00 1.147980810239999983e+01 9.590789999999999793e+01 9.412520000000000664e+01
4.519624999999999559e+00 1.148229207440000010e+01 9.590609999999999502e+01 9.412900000000000489e+01
4.523950000000000138e+00 1.148480526959999892e+01 9.590709999999999980e+01 9.413079999999999359e+01
4.528274999999999828e+00 1.148726001840000066e+01 9.590529999999999688e+01 9.413460000000000605e+01
4.532600000000000406e+00 1.148974399039999916e+01 9.590250000000000341e+01 9.413760000000000616e+01
4.536925000000000097e+00 1.149222796239999944e+01 9.589679999999999893e+01 9.414300000000000068e+01
4.541250000000000675e+00 1.149471193439999972e+01 9.589390000000000214e+01 9.414629999999999654e+01
4.545574999999999477e+00 1.149889085199999883e+01 9.595610000000000639e+01 9.386879999999999313e+01
4.549900000000000055e+00 1.150114103840000013e+01 9.594490000000000407e+01 9.385850000000000648e+01
4.554224999999999746e+00 1.150365423359999895e+01 9.594100000000000250e+01 9.385330000000000439e+01
4.558550000000000324e+00 1.150599208959999942e+01 9.594129999999999825e+01 9.385070000000000334e+01
4.562875000000000014e+00 1.150847606159999970e+01 9.594370000000000687e+01 9.384690000000000509e+01
4.567200000000000593e+00 1.151084314080000048e+01 9.594599999999999795e+01 9.384510000000000218e+01
4.571525000000000283e+00 1.151329788959999867e+01 9.594809999999999661e+01 9.384149999999999636e+01
4.575849999999999973e+00 1.151566496879999946e+01 9.595050000000000523e+01 9.384369999999999834e+01
4.580174999999999663e+00 1.151809049439999910e+01 9.595229999999999393e+01 9.384449999999999648e+01
4.584500000000000242e+00 1.152045757359999989e+01 9.595399999999999352e+01 9.384699999999999420e+01
4.588824999999999932e+00 1.152285387599999922e+01 9.595059999999999434e+01 9.384759999999999991e+01
4.593150000000000510e+00 1.152522095520000001e+01 9.594830000000000325e+01 9.385009999999999764e+01
4.597475000000000200e+00 1.152761725759999933e+01 9.594480000000000075e+01 9.385070000000000334e+01
4.601800000000000779e+00 1.152998433679999835e+01 9.594249999999999545e+01 9.385309999999999775e+01
4.606124999999999581e+00 1.153235141599999913e+01 9.593899999999999295e+01 9.385360000000000014e+01
4.610450000000000159e+00 1.153468927199999960e+01 9.593680000000000518e+01 9.385609999999999786e+01
4.614774999999999849e+00 1.153705635119999862e+01 9.593330000000000268e+01 9.385639999999999361e+01
4.619100000000000428e+00 1.153939420720000086e+01 9.593120000000000402e+01 9.385890000000000555e+01
4.623425000000000118e+00 1.154176128639999988e+01 9.592759999999999820e+01 9.385920000000000130e+01
4.627750000000000696e+00 1.154409914239999857e+01 9.592549999999999955e+01 9.386159999999999570e+01
4.632075000000000387e+00 1.154643699840000082e+01 9.592189999999999372e+01 9.386180000000000234e+01
4.636400000000000077e+00 1.154874563119999920e+01 9.591989999999999839e+01 9.386409999999999343e+01
4.640724999999999767e+00 1.155108348719999967e+01 9.591630000000000678e+01 9.386430000000000007e+01
4.645050000000000345e+00 1.155339211999999804e+01 9.591429999999999723e+01 9.386270000000000380e+01
4.649375000000000036e+00 1.155572997600000029e+01 9.591070000000000562e+01 9.385779999999999745e+01
4.653700000000000614e+00 1.155765870719999988e+01 9.589809999999999945e+01 9.387300000000000466e+01
4.658025000000000304e+00 1.155982122399999845e+01 9.587430000000000518e+01 9.386780000000000257e+01
4.662350000000000882e+00 1.156218830319999924e+01 9.587420000000000186e+01 9.386539999999999395e+01
4.666674999999999685e+00 1.156446771279999908e+01 9.586610000000000298e+01 9.386190000000000566e+01
4.671000000000000263e+00 1.156683479199999987e+01 9.586730000000000018e+01 9.385980000000000700e+01
4.675324999999999953e+00 1.156911420159999970e+01 9.586039999999999850e+01 9.385670000000000357e+01
4.679650000000000531e+00 1.157148128080000049e+01 9.586150000000000659e+01 9.385469999999999402e+01
4.683975000000000222e+00 1.157376069039999855e+01 9.585519999999999641e+01 9.385160000000000480e+01
4.688300000000000800e+00 1.157609854639999902e+01 9.585609999999999786e+01 9.384969999999999857e+01
4.692624999999999602e+00 1.157834873279999854e+01 9.585020000000000095e+01 9.384680000000000177e+01
4.696950000000000180e+00 1.158068658880000079e+01 9.585099999999999909e+01 9.384489999999999554e+01
4.701274999999999871e+00 1.158293677520000031e+01 9.584539999999999793e+01 9.384199999999999875e+01
4.705600000000000449e+00 1.158524540800000047e+01 9.584619999999999607e+01 9.383899999999999864e+01
4.709925000000000139e+00 1.158746637119999967e+01 9.584069999999999823e+01 9.383360000000000412e+01
4.714250000000000718e+00 1.158977500399999805e+01 9.584149999999999636e+01 9.382920000000000016e+01
4.718575000000000408e+00 1.159199596719999903e+01 9.583620000000000516e+01 9.382370000000000232e+01
4.722900000000000986e+00 1.159427537680000064e+01 9.583700000000000330e+01 9.381929999999999836e+01
4.727224999999999788e+00 1.159652556320000016e+01 9.583209999999999695e+01 9.381369999999999720e+01
4.731550000000000367e+00 1.159877574959999968e+01 9.583830000000000382e+01 9.380920000000000414e+01
4.735875000000000057e+00 1.160102593599999921e+01 9.583839999999999293e+01 9.380360000000000298e+01
4.740200000000000635e+00 1.160327612239999873e+01 9.584430000000000405e+01 9.379909999999999570e+01
4.744525000000000325e+00 1.160549708559999971e+01 9.584439999999999316e+01 9.379340000000000543e+01
4.748850000000000904e+00 1.160774727199999923e+01 9.585009999999999764e+01 9.378889999999999816e+01
4.753174999999999706e+00 1.160993901199999989e+01 9.585009999999999764e+01 9.378310000000000457e+01
4.757500000000000284e+00 1.161218919839999941e+01 9.585559999999999548e+01 9.377859999999999729e+01
4.761824999999999974e+00 1.161476084000000064e+01 9.585750000000000171e+01 9.384619999999999607e+01
4.766150000000000553e+00 1.161680646399999972e+01 9.584560000000000457e+01 9.384409999999999741e+01
4.770475000000000243e+00 1.161905665039999924e+01 9.584730000000000416e+01 9.384439999999999316e+01
4.774800000000000821e+00 1.162121916719999959e+01 9.584850000000000136e+01 9.384430000000000405e+01
4.779125000000000512e+00 1.162346935359999911e+01 9.585150000000000148e+01 9.384040000000000248e+01
4.783450000000000202e+00 1.162563187039999946e+01 9.585370000000000346e+01 9.383899999999999864e+01
4.787774999999999892e+00 1.162788205679999898e+01 9.585639999999999361e+01 9.383530000000000371e+01
4.792100000000000470e+00 1.163004457359999932e+01 9.585890000000000555e+01 9.383410000000000650e+01
4.796425000000000161e+00 1.163223631359999999e+01 9.586129999999999995e+01 9.383060000000000400e+01
4.800750000000000739e+00 1.163439883039999856e+01 9.586379999999999768e+01 9.382949999999999591e+01
4.805075000000000429e+00 1.163659057039999922e+01 9.586599999999999966e+01 9.382529999999999859e+01
4.809400000000001008e+00 1.163875308719999957e+01 9.586849999999999739e+01 9.382150000000000034e+01
4.813724999999999810e+00 1.164094482719999846e+01 9.587050000000000693e+01 9.381550000000000011e+01
4.818050000000000388e+00 1.164307812080000026e+01 9.587290000000000134e+01 9.381180000000000518e+01
4.822375000000000078e+00 1.164524063759999883e+01 9.587470000000000425e+01 9.380580000000000496e+01
4.826700000000000657e+00 1.164740315439999918e+01 9.587709999999999866e+01 9.380200000000000671e+01
4.831025000000000347e+00 1.164953644799999921e+01 9.587860000000000582e+01 9.379609999999999559e+01
4.835350000000000925e+00 1.165169896479999956e+01 9.587999999999999545e+01 9.379240000000000066e+01
4.839675000000000615e+00 1.165383225839999959e+01 9.587969999999999970e+01 9.378640000000000043e+01
4.844000000000000306e+00 1.165596555199999962e+01 9.588020000000000209e+01 9.378270000000000550e+01
4.848324999999999996e+00 1.165809884559999965e+01 9.587969999999999970e+01 9.377679999999999438e+01
4.852650000000000574e+00 1.166020291599999936e+01 9.588020000000000209e+01 9.377309999999999945e+01
4.856975000000000264e+00 1.166233620959999939e+01 9.588049999999999784e+01 9.376720000000000255e+01
4.861300000000000843e+00 1.166444027999999911e+01 9.588609999999999900e+01 9.376349999999999341e+01
4.865625000000000533e+00 1.166657357359999914e+01 9.589060000000000628e+01 9.375759999999999650e+01
4.869949999999999335e+00 1.166967123279999896e+01 9.595810000000000173e+01 9.382470000000000709e+01
4.874274999999999913e+00 1.167165841039999918e+01 9.594960000000000377e+01 9.382019999999999982e+01
4.878599999999999604e+00 1.167379170399999921e+01 9.594899999999999807e+01 9.382330000000000325e+01
4.882925000000000182e+00 1.167586655119999861e+01 9.594929999999999382e+01 9.382389999999999475e+01
4.887249999999999872e+00 1.167797062160000010e+01 9.595260000000000389e+01 9.382470000000000709e+01
4.891575000000000450e+00 1.168004546879999950e+01 9.595170000000000243e+01 9.382139999999999702e+01
4.895900000000000141e+00 1.168217876239999775e+01 9.595399999999999352e+01 9.381990000000000407e+01
4.900224999999999831e+00 1.168425360960000070e+01 9.595319999999999538e+01 9.381409999999999627e+01
4.904549999999999521e+00 1.168632845680000010e+01 9.595529999999999404e+01 9.381029999999999802e+01
4.908875000000000099e+00 1.168840330399999949e+01 9.595440000000000680e+01 9.380459999999999354e+01
4.913199999999999790e+00 1.169047815119999889e+01 9.595950000000000557e+01 9.380079999999999529e+01
4.917525000000000368e+00 1.169255299840000006e+01 9.596280000000000143e+01 9.379519999999999413e+01
4.921850000000000058e+00 1.169462784559999946e+01 9.596890000000000498e+01 9.379139999999999588e+01
4.926175000000000637e+00 1.169667346960000032e+01 9.597209999999999752e+01 9.378579999999999472e+01
4.930499999999999439e+00 1.169871909359999940e+01 9.597820000000000107e+01 9.378199999999999648e+01
4.934825000000000017e+00 1.170076471760000025e+01 9.598139999999999361e+01 9.377649999999999864e+01
4.939149999999999707e+00 1.170281034159999933e+01 9.598739999999999384e+01 9.377280000000000371e+01
4.943475000000000286e+00 1.170485596559999841e+01 9.599070000000000391e+01 9.376730000000000587e+01
4.947799999999999976e+00 1.170690158959999927e+01 9.599660000000000082e+01 9.376349999999999341e+01
4.952125000000000554e+00 1.170891799039999803e+01 9.599979999999999336e+01 9.375809999999999889e+01
4.956450000000000244e+00 1.171096361439999889e+01 9.600570000000000448e+01 9.375440000000000396e+01
4.960774999999999935e+00 1.171298001519999943e+01 9.600889999999999702e+01 9.374899999999999523e+01
4.965099999999999625e+00 1.171499641599999997e+01 9.601479999999999393e+01 9.374519999999999698e+01
4.969425000000000203e+00 1.171701281679999873e+01 9.601789999999999736e+01 9.373990000000000578e+01
4.973749999999999893e+00 1.171902921759999927e+01 9.602370000000000516e+01 9.373619999999999663e+01
4.978075000000000472e+00 1.172212687679999910e+01 9.603830000000000666e+01 9.381010000000000559e+01
4.982400000000000162e+00 1.172390949200000065e+01 9.602700000000000102e+01 9.380750000000000455e+01
4.986725000000000740e+00 1.172592589279999942e+01 9.602230000000000132e+01 9.380870000000000175e+01
4.991049999999999542e+00 1.172785462399999901e+01 9.601749999999999829e+01 9.381040000000000134e+01
4.995375000000000121e+00 1.172987102479999955e+01 9.601359999999999673e+01 9.380949999999999989e+01
4.999699999999999811e+00 1.173185820239999977e+01 9.600969999999999516e+01 9.380840000000000600e+01
5.004025000000000389e+00 1.173384537999999999e+01 9.600820000000000221e+01 9.380280000000000484e+01
5.008350000000000080e+00 1.173580333439999990e+01 9.600820000000000221e+01 9.379900000000000659e+01
5.012675000000000658e+00 1.173779051200000012e+01 9.600769999999999982e+01 9.379349999999999454e+01
5.016999999999999460e+00 1.173977768959999857e+01 9.600790000000000646e+01 9.378969999999999629e+01
5.021325000000000038e+00 1.174173564400000025e+01 9.601170000000000471e+01 9.378419999999999845e+01
5.025649999999999729e+00 1.174369359840000016e+01 9.601659999999999684e+01 9.378050000000000352e+01
5.029975000000000307e+00 1.174565155279999829e+01 9.602049999999999841e+01 9.377500000000000568e+01
5.034299999999999997e+00 1.174760950719999997e+01 9.602540000000000475e+01 9.377139999999999986e+01
5.038625000000000576e+00 1.174956746159999987e+01 9.602909999999999968e+01 9.376600000000000534e+01
5.042950000000000266e+00 1.175149619279999946e+01 9.603400000000000603e+01 9.376239999999999952e+01
5.047274999999999956e+00 1.175345414719999937e+01 9.603770000000000095e+01 9.375700000000000500e+01
5.051599999999999646e+00 1.175538287839999896e+01 9.604250000000000398e+01 9.375350000000000250e+01
5.055925000000000225e+00 1.175734083279999886e+01 9.604609999999999559e+01 9.374809999999999377e+01
5.060249999999999915e+00 1.175926956400000023e+01 9.605089999999999861e+01 9.374460000000000548e+01
5.064575000000000493e+00 1.176119829519999982e+01 9.605440000000000111e+01 9.373930000000000007e+01
5.068900000000000183e+00 1.176309780319999909e+01 9.605910000000000082e+01 9.373579999999999757e+01
5.073225000000000762e+00 1.176502653439999868e+01 9.606260000000000332e+01 9.373050000000000637e+01
5.077549999999999564e+00 1.176695526560000005e+01 9.606730000000000302e+01 9.372709999999999297e+01
5.081875000000000142e+00 1.176885477359999932e+01 9.607059999999999889e+01 9.372180000000000177e+01
5.086199999999999832e+00 1.177148486159999941e+01 9.604720000000000368e+01 9.380140000000000100e+01
5.090525000000000411e+00 1.177320903040000033e+01 9.604000000000000625e+01 9.379489999999999839e+01
5.094850000000000101e+00 1.177513776159999992e+01 9.604000000000000625e+01 9.379170000000000584e+01
5.099175000000000679e+00 1.177700804640000065e+01 9.603759999999999764e+01 9.378570000000000562e+01
5.103500000000000369e+00 1.177890755439999992e+01 9.603820000000000334e+01 9.378209999999999980e+01
5.107825000000000060e+00 1.178080706239999920e+01 9.603650000000000375e+01 9.377660000000000196e+01
5.112149999999999750e+00 1.178270657040000025e+01 9.603730000000000189e+01 9.377299999999999613e+01
5.116475000000000328e+00 1.178457685519999920e+01 9.603579999999999472e+01 9.376770000000000493e+01
5.120800000000000018e+00 1.178647636320000025e+01 9.603660000000000707e+01 9.376409999999999911e+01
5.125125000000000597e+00 1.178831742479999889e+01 9.603520000000000323e+01 9.375889999999999702e+01
5.129450000000000287e+00 1.179021693279999816e+01 9.603629999999999711e+01 9.375539999999999452e+01
5.133775000000000865e+00 1.179205799440000035e+01 9.603929999999999723e+01 9.375020000000000664e+01
5.138099999999999667e+00 1.179395750239999963e+01 9.604449999999999932e+01 9.374670000000000414e+01
5.142425000000000246e+00 1.179579856399999827e+01 9.604739999999999611e+01 9.374160000000000537e+01
5.146749999999999936e+00 1.179766884879999900e+01 9.605249999999999488e+01 9.373820000000000618e+01
5.151075000000000514e+00 1.179950991039999941e+01 9.605530000000000257e+01 9.373309999999999320e+01
5.155400000000000205e+00 1.180135097199999983e+01 9.606029999999999802e+01 9.372969999999999402e+01
5.159725000000000783e+00 1.180319203359999847e+01 9.606310000000000571e+01 9.372469999999999857e+01
5.164049999999999585e+00 1.180503309520000066e+01 9.606810000000000116e+01 9.372129999999999939e+01
5.168375000000000163e+00 1.180687415679999930e+01 9.607080000000000553e+01 9.371639999999999304e+01
5.172699999999999854e+00 1.180871521839999794e+01 9.607559999999999434e+01 9.371299999999999386e+01
5.177025000000000432e+00 1.181052705679999804e+01 9.607829999999999870e+01 9.370810000000000173e+01
5.181350000000000122e+00 1.181236811840000023e+01 9.608310000000000173e+01 9.370480000000000587e+01
5.185675000000000701e+00 1.181417995680000033e+01 9.608570000000000277e+01 9.369989999999999952e+01
5.190000000000000391e+00 1.181602101839999897e+01 9.609040000000000248e+01 9.369660000000000366e+01
5.194325000000000081e+00 1.181853421359999956e+01 9.611849999999999739e+01 9.376049999999999329e+01
5.198649999999999771e+00 1.182014148959999922e+01 9.610729999999999507e+01 9.375209999999999866e+01
5.202975000000000350e+00 1.182198255119999963e+01 9.610299999999999443e+01 9.374599999999999511e+01
5.207300000000000040e+00 1.182376516639999942e+01 9.609860000000000468e+01 9.374219999999999686e+01
5.211625000000000618e+00 1.182560622799999983e+01 9.609510000000000218e+01 9.373690000000000566e+01
5.215950000000000308e+00 1.182738884319999784e+01 9.609390000000000498e+01 9.373350000000000648e+01
5.220275000000000887e+00 1.182920068159999971e+01 9.609310000000000684e+01 9.372839999999999350e+01
5.224599999999999689e+00 1.183098329679999949e+01 9.609239999999999782e+01 9.372520000000000095e+01
5.228925000000000267e+00 1.183279513519999959e+01 9.609149999999999636e+01 9.371999999999999886e+01
5.233249999999999957e+00 1.183454852720000083e+01 9.609090000000000487e+01 9.371689999999999543e+01
5.237575000000000536e+00 1.183636036559999916e+01 9.609000000000000341e+01 9.371179999999999666e+01
5.241900000000000226e+00 1.183811375759999862e+01 9.608960000000000434e+01 9.370869999999999322e+01
5.246225000000000804e+00 1.183989637280000018e+01 9.608870000000000289e+01 9.370359999999999445e+01
5.250550000000000495e+00 1.184167898799999996e+01 9.608839999999999293e+01 9.370059999999999434e+01
5.254875000000000185e+00 1.184346160319999974e+01 9.608759999999999479e+01 9.369559999999999889e+01
5.259199999999999875e+00 1.184521499519999921e+01 9.608729999999999905e+01 9.369259999999999877e+01
5.263525000000000453e+00 1.184696838719999867e+01 9.608650000000000091e+01 9.368750000000000000e+01
5.267850000000000144e+00 1.184872177919999814e+01 9.608629999999999427e+01 9.368460000000000321e+01
5.272175000000000722e+00 1.185047517119999938e+01 9.608549999999999613e+01 9.367959999999999354e+01
5.276500000000000412e+00 1.185222856319999885e+01 9.608540000000000703e+01 9.367669999999999675e+01
5.280825000000000990e+00 1.185398195520000009e+01 9.608459999999999468e+01 9.367170000000000130e+01
5.285149999999999793e+00 1.185573534719999955e+01 9.608459999999999468e+01 9.366889999999999361e+01
5.289475000000000371e+00 1.185745951599999870e+01 9.608379999999999654e+01 9.366389999999999816e+01
5.293800000000000061e+00 1.185921290799999817e+01 9.608389999999999986e+01 9.366110000000000468e+01
5.298125000000000639e+00 1.186093707679999909e+01 9.608360000000000412e+01 9.365609999999999502e+01
5.302450000000000330e+00 1.186342104879999937e+01 9.614589999999999748e+01 9.373050000000000637e+01
5.306775000000000908e+00 1.186496987839999839e+01 9.613609999999999900e+01 9.372140000000000271e+01
5.311099999999999710e+00 1.186672327039999963e+01 9.613280000000000314e+01 9.371750000000000114e+01
5.315425000000000288e+00 1.186841821599999847e+01 9.612789999999999679e+01 9.371210000000000662e+01
5.319749999999999979e+00 1.187017160799999971e+01 9.612550000000000239e+01 9.370900000000000318e+01
5.324075000000000557e+00 1.187186655359999854e+01 9.612309999999999377e+01 9.370399999999999352e+01
5.328400000000000247e+00 1.187361994559999978e+01 9.612300000000000466e+01 9.370090000000000430e+01
5.332725000000000826e+00 1.187531489120000039e+01 9.612130000000000507e+01 9.369610000000000127e+01
5.337050000000000516e+00 1.187703905999999954e+01 9.612120000000000175e+01 9.369310000000000116e+01
5.341375000000000206e+00 1.187873400559999837e+01 9.611960000000000548e+01 9.368840000000000146e+01
5.345699999999999896e+00 1.188042895119999898e+01 9.611950000000000216e+01 9.368529999999999802e+01
5.350025000000000475e+00 1.188212389679999959e+01 9.611799999999999500e+01 9.368070000000000164e+01
5.354350000000000165e+00 1.188381884239999842e+01 9.611790000000000589e+01 9.367770000000000152e+01
5.358675000000000743e+00 1.188551378799999902e+01 9.611639999999999873e+01 9.367310000000000514e+01
5.363000000000000433e+00 1.188720873359999963e+01 9.611639999999999873e+01 9.367010000000000502e+01
5.367325000000001012e+00 1.188887445599999992e+01 9.611499999999999488e+01 9.366549999999999443e+01
5.371649999999999814e+00 1.189056940160000053e+01 9.611499999999999488e+01 9.366259999999999764e+01
5.375975000000000392e+00 1.189223512399999905e+01 9.611360000000000525e+01 9.365810000000000457e+01
5.380300000000000082e+00 1.189390084639999934e+01 9.611360000000000525e+01 9.365519999999999357e+01
5.384625000000000661e+00 1.189556656879999963e+01 9.611230000000000473e+01 9.365070000000000050e+01
5.388950000000000351e+00 1.189726151440000024e+01 9.611230000000000473e+01 9.364780000000000371e+01
5.393275000000000929e+00 1.189889801360000021e+01 9.611100000000000421e+01 9.364339999999999975e+01
5.397600000000000620e+00 1.190056373599999873e+01 9.611109999999999332e+01 9.364050000000000296e+01
5.401925000000000310e+00 1.190222945839999902e+01 9.610980000000000700e+01 9.363609999999999900e+01
5.406250000000000000e+00 1.190389518079999931e+01 9.610989999999999611e+01 9.363330000000000553e+01
5.410574999999999690e+00 1.190632070639999895e+01 9.615890000000000271e+01 9.372360000000000468e+01
5.414900000000000269e+00 1.190778186639999880e+01 9.615049999999999386e+01 9.371529999999999916e+01
5.419224999999999959e+00 1.190947681199999941e+01 9.614650000000000318e+01 9.370990000000000464e+01
5.423550000000000537e+00 1.191105486479999875e+01 9.614279999999999404e+01 9.370619999999999550e+01
5.427874999999999339e+00 1.191274981039999936e+01 9.613949999999999818e+01 9.370159999999999911e+01
5.432199999999999918e+00 1.191435708639999902e+01 9.613750000000000284e+01 9.369840000000000657e+01
5.436524999999999608e+00 1.191602280879999931e+01 9.613630000000000564e+01 9.369379999999999598e+01
5.440850000000000186e+00 1.191763008479999897e+01 9.613559999999999661e+01 9.369079999999999586e+01
5.445174999999999876e+00 1.191926658399999894e+01 9.613450000000000273e+01 9.368619999999999948e+01
5.449500000000000455e+00 1.192087385999999860e+01 9.613389999999999702e+01 9.368340000000000600e+01
5.453825000000000145e+00 1.192251035919999858e+01 9.613269999999999982e+01 9.367879999999999541e+01
5.458149999999999835e+00 1.192411763520000001e+01 9.613230000000000075e+01 9.367610000000000525e+01
5.462474999999999525e+00 1.192575413439999998e+01 9.613110000000000355e+01 9.367149999999999466e+01
5.466800000000000104e+00 1.192736141039999964e+01 9.613070000000000448e+01 9.366880000000000450e+01
5.471124999999999794e+00 1.192896868639999930e+01 9.612949999999999307e+01 9.366429999999999723e+01
5.475450000000000372e+00 1.193057596239999896e+01 9.612919999999999732e+01 9.366169999999999618e+01
5.479775000000000063e+00 1.193215401519999830e+01 9.612800000000000011e+01 9.365720000000000312e+01
5.484100000000000641e+00 1.193376129119999973e+01 9.612770000000000437e+01 9.365460000000000207e+01
5.488424999999999443e+00 1.193536856719999939e+01 9.612649999999999295e+01 9.365009999999999479e+01
5.492750000000000021e+00 1.193694661999999873e+01 9.612630000000000052e+01 9.364759999999999707e+01
5.497074999999999712e+00 1.193852467279999807e+01 9.612510000000000332e+01 9.364319999999999311e+01
5.501400000000000290e+00 1.194010272559999919e+01 9.612489999999999668e+01 9.364060000000000628e+01
5.505724999999999980e+00 1.194171000159999885e+01 9.612369999999999948e+01 9.363630000000000564e+01
5.510050000000000558e+00 1.194328805439999996e+01 9.612350000000000705e+01 9.363379999999999370e+01
5.514375000000000249e+00 1.194486610719999931e+01 9.612239999999999895e+01 9.362949999999999307e+01
5.518699999999999939e+00 1.194705784719999997e+01 9.617029999999999745e+01 9.370650000000000546e+01
5.523024999999999629e+00 1.194846056079999919e+01 9.616089999999999804e+01 9.369769999999999754e+01
5.527350000000000207e+00 1.195003861359999853e+01 9.615810000000000457e+01 9.369440000000000168e+01
5.531674999999999898e+00 1.195155821999999901e+01 9.615349999999999397e+01 9.368919999999999959e+01
5.536000000000000476e+00 1.195316549599999867e+01 9.615160000000000196e+01 9.368649999999999523e+01
5.540325000000000166e+00 1.195471432559999947e+01 9.614979999999999905e+01 9.368189999999999884e+01
5.544650000000000745e+00 1.195626315519999849e+01 9.614960000000000662e+01 9.367919999999999447e+01
5.548974999999999547e+00 1.195781198479999929e+01 9.614799999999999613e+01 9.367480000000000473e+01
5.553300000000000125e+00 1.195939003760000041e+01 9.614780000000000371e+01 9.367210000000000036e+01
5.557624999999999815e+00 1.196093886719999944e+01 9.614629999999999654e+01 9.366769999999999641e+01
5.561950000000000394e+00 1.196248769680000024e+01 9.614610000000000412e+01 9.366509999999999536e+01
5.566275000000000084e+00 1.196400730319999894e+01 9.614470000000000027e+01 9.366079999999999472e+01
5.570600000000000662e+00 1.196555613279999974e+01 9.614449999999999363e+01 9.365819999999999368e+01
5.574924999999999464e+00 1.196710496240000055e+01 9.614310000000000400e+01 9.365399999999999636e+01
5.579250000000000043e+00 1.196862456879999925e+01 9.614289999999999736e+01 9.365139999999999532e+01
5.583574999999999733e+00 1.197014417519999974e+01 9.614159999999999684e+01 9.364730000000000132e+01
5.587900000000000311e+00 1.197169300479999876e+01 9.614140000000000441e+01 9.364470000000000027e+01
5.592225000000000001e+00 1.197321261119999924e+01 9.614010000000000389e+01 9.364060000000000628e+01
5.596550000000000580e+00 1.197473221759999973e+01 9.613989999999999725e+01 9.363809999999999434e+01
5.600875000000000270e+00 1.197625182400000021e+01 9.613859999999999673e+01 9.363400000000000034e+01
5.605200000000000848e+00 1.197777143039999892e+01 9.613849999999999341e+01 9.363160000000000593e+01
5.609524999999999650e+00 1.197926181359999909e+01 9.613720000000000709e+01 9.362749999999999773e+01
5.613850000000000229e+00 1.198078141999999957e+01 9.613710000000000377e+01 9.362510000000000332e+01
5.618174999999999919e+00 1.198227180319999974e+01 9.613590000000000657e+01 9.362109999999999843e+01
5.622500000000000497e+00 1.198379140959999845e+01 9.613569999999999993e+01 9.361870000000000402e+01
5.626825000000000188e+00 1.198580781039999898e+01 9.616729999999999734e+01 9.368399999999999750e+01
5.631150000000000766e+00 1.198712285439999903e+01 9.616049999999999898e+01 9.367709999999999582e+01
5.635474999999999568e+00 1.198864246079999951e+01 9.615649999999999409e+01 9.367220000000000368e+01
5.639800000000000146e+00 1.199010362079999936e+01 9.615479999999999450e+01 9.366899999999999693e+01
5.644124999999999837e+00 1.199162322719999985e+01 9.615349999999999397e+01 9.366479999999999961e+01
5.648450000000000415e+00 1.199308438719999970e+01 9.615290000000000248e+01 9.366209999999999525e+01
5.652775000000000105e+00 1.199460399359999840e+01 9.615160000000000196e+01 9.365789999999999793e+01
5.657100000000000684e+00 1.199609437680000035e+01 9.615120000000000289e+01 9.365540000000000020e+01
5.661425000000000374e+00 1.199758476000000051e+01 9.615000000000000568e+01 9.365130000000000621e+01
5.665750000000000064e+00 1.199904592000000036e+01 9.614960000000000662e+01 9.364889999999999759e+01
5.670074999999999754e+00 1.200053630319999876e+01 9.614839999999999520e+01 9.364470000000000027e+01
5.674400000000000333e+00 1.200199746319999861e+01 9.614809999999999945e+01 9.364239999999999498e+01
5.678725000000000023e+00 1.200348784639999877e+01 9.614690000000000225e+01 9.363830000000000098e+01
5.683050000000000601e+00 1.200494900639999862e+01 9.614669999999999561e+01 9.363599999999999568e+01
5.687375000000000291e+00 1.200641016639999847e+01 9.614539999999999509e+01 9.363190000000000168e+01
5.691700000000000870e+00 1.200787132639999832e+01 9.614520000000000266e+01 9.362969999999999970e+01
5.696024999999999672e+00 1.200933248639999817e+01 9.614400000000000546e+01 9.362560000000000571e+01
5.700350000000000250e+00 1.201076442319999948e+01 9.614379999999999882e+01 9.362340000000000373e+01
5.704674999999999940e+00 1.201222558319999933e+01 9.614260000000000161e+01 9.361939999999999884e+01
5.709000000000000519e+00 1.201368674319999919e+01 9.614249999999999829e+01 9.361719999999999686e+01
5.713325000000000209e+00 1.201511868000000050e+01 9.614130000000000109e+01 9.361329999999999529e+01
5.717650000000000787e+00 1.201655061679999825e+01 9.614109999999999445e+01 9.361109999999999332e+01
5.721975000000000477e+00 1.201801177679999810e+01 9.613989999999999725e+01 9.360720000000000596e+01
5.726300000000000168e+00 1.201944371359999941e+01 9.613979999999999393e+01 9.360509999999999309e+01
5.730624999999999858e+00 1.202087565040000072e+01 9.613870000000000005e+01 9.360120000000000573e+01
5.734950000000000436e+00 1.202277515840000000e+01 9.615630000000000166e+01 9.367149999999999466e+01
5.739275000000000126e+00 1.202403175599999940e+01 9.615170000000000528e+01 9.366310000000000002e+01
5.743600000000000705e+00 1.202549291599999925e+01 9.615070000000000050e+01 9.366020000000000323e+01
5.747925000000000395e+00 1.202686640639999816e+01 9.614870000000000516e+01 9.365540000000000020e+01
5.752250000000000973e+00 1.202832756639999978e+01 9.614839999999999520e+01 9.365309999999999491e+01
5.756574999999999775e+00 1.202973027999999900e+01 9.614690000000000225e+01 9.364889999999999759e+01
5.760900000000000354e+00 1.203116221679999853e+01 9.614669999999999561e+01 9.364669999999999561e+01
5.765225000000000044e+00 1.203256493039999775e+01 9.614539999999999509e+01 9.364260000000000161e+01
5.769550000000000622e+00 1.203396764400000052e+01 9.614520000000000266e+01 9.364039999999999964e+01
5.773875000000000313e+00 1.203537035759999974e+01 9.614400000000000546e+01 9.363649999999999807e+01
5.778200000000000891e+00 1.203680229439999927e+01 9.614379999999999882e+01 9.363420000000000698e+01
5.782524999999999693e+00 1.203820500799999849e+01 9.614260000000000161e+01 9.363039999999999452e+01
5.786850000000000271e+00 1.203960772159999948e+01 9.614249999999999829e+01 9.362810000000000343e+01
5.791174999999999962e+00 1.204098121199999838e+01 9.614130000000000109e+01 9.362439999999999429e+01
5.795500000000000540e+00 1.204238392559999937e+01 9.614119999999999777e+01 9.362220000000000653e+01
5.799825000000000230e+00 1.204378663920000037e+01 9.614000000000000057e+01 9.361839999999999407e+01
5.804150000000000809e+00 1.204518935279999958e+01 9.613989999999999725e+01 9.361629999999999541e+01
5.808475000000000499e+00 1.204656284319999848e+01 9.613880000000000337e+01 9.361260000000000048e+01
5.812800000000000189e+00 1.204793633359999916e+01 9.613870000000000005e+01 9.361039999999999850e+01
5.817124999999999879e+00 1.204930982399999984e+01 9.613760000000000616e+01 9.360680000000000689e+01
5.821450000000000458e+00 1.205071253759999905e+01 9.613739999999999952e+01 9.360460000000000491e+01
5.825775000000000148e+00 1.205208602799999795e+01 9.613639999999999475e+01 9.360099999999999909e+01
5.830100000000000726e+00 1.205345951839999863e+01 9.613630000000000564e+01 9.359890000000000043e+01
5.834425000000000416e+00 1.205483300879999931e+01 9.613519999999999754e+01 9.359539999999999793e+01
5.838750000000000995e+00 1.205617727599999967e+01 9.613509999999999422e+01 9.359329999999999927e+01
5.843074999999999797e+00 1.205804756080000040e+01 9.616679999999999495e+01 9.364809999999999945e+01
5.847400000000000375e+00 1.205918726560000032e+01 9.616230000000000189e+01 9.364239999999999498e+01
5.851725000000000065e+00 1.206056075599999922e+01 9.616030000000000655e+01 9.363809999999999434e+01
5.856050000000000644e+00 1.206187579999999926e+01 9.615909999999999513e+01 9.363540000000000418e+01
5.860375000000000334e+00 1.206324929039999994e+01 9.615800000000000125e+01 9.363169999999999504e+01
5.864700000000000912e+00 1.206459355760000030e+01 9.615730000000000643e+01 9.362930000000000064e+01
5.869025000000000603e+00 1.206593782479999888e+01 9.615619999999999834e+01 9.362569999999999482e+01
5.873350000000000293e+00 1.206728209199999924e+01 9.615579999999999927e+01 9.362340000000000373e+01
5.877674999999999983e+00 1.206865558239999991e+01 9.615470000000000539e+01 9.361990000000000123e+01
5.882000000000000561e+00 1.206997062639999818e+01 9.615430000000000632e+01 9.361759999999999593e+01
5.886325000000000252e+00 1.207134411679999886e+01 9.615330000000000155e+01 9.361409999999999343e+01
5.890650000000000830e+00 1.207265916080000068e+01 9.615300000000000580e+01 9.361190000000000566e+01
5.894975000000000520e+00 1.207400342799999926e+01 9.615189999999999770e+01 9.360840000000000316e+01
5.899300000000001098e+00 1.207534769519999962e+01 9.615160000000000196e+01 9.360620000000000118e+01
5.903624999999999901e+00 1.207666273919999966e+01 9.615049999999999386e+01 9.360280000000000200e+01
5.907950000000000479e+00 1.207800700640000002e+01 9.615030000000000143e+01 9.360060000000000002e+01
5.912275000000000169e+00 1.207932205040000007e+01 9.614919999999999334e+01 9.359720000000000084e+01
5.916600000000000747e+00 1.208063709439999833e+01 9.614900000000000091e+01 9.359510000000000218e+01
5.920925000000000438e+00 1.208195213840000015e+01 9.614790000000000703e+01 9.359170000000000300e+01
5.925250000000001016e+00 1.208329640559999874e+01 9.614770000000000039e+01 9.358960000000000434e+01
5.929574999999999818e+00 1.208461144959999878e+01 9.614669999999999561e+01 9.358629999999999427e+01
5.933900000000000396e+00 1.208589727039999850e+01 9.614650000000000318e+01 9.358419999999999561e+01
5.938225000000000087e+00 1.208721231440000032e+01 9.614539999999999509e+01 9.358089999999999975e+01
5.942550000000000665e+00 1.208852735839999859e+01 9.614530000000000598e+01 9.357880000000000109e+01
5.946875000000000355e+00 1.208984240239999863e+01 9.614419999999999789e+01 9.357559999999999434e+01
5.951200000000000045e+00 1.209171268719999937e+01 9.617539999999999623e+01 9.363809999999999434e+01
5.955525000000000624e+00 1.209282316879999897e+01 9.617000000000000171e+01 9.363100000000000023e+01
5.959849999999999426e+00 1.209413821279999901e+01 9.616889999999999361e+01 9.362789999999999679e+01
5.964175000000000004e+00 1.209539481040000020e+01 9.616679999999999495e+01 9.362409999999999854e+01
5.968499999999999694e+00 1.209670985439999846e+01 9.616649999999999920e+01 9.362170000000000414e+01
5.972825000000000273e+00 1.209799567519999997e+01 9.616500000000000625e+01 9.361820000000000164e+01
5.977149999999999963e+00 1.209928149599999969e+01 9.616479999999999961e+01 9.361589999999999634e+01
5.981475000000000541e+00 1.210056731679999942e+01 9.616339999999999577e+01 9.361260000000000048e+01
5.985800000000000232e+00 1.210185313759999914e+01 9.616320000000000334e+01 9.361039999999999850e+01
5.990124999999999922e+00 1.210313895839999887e+01 9.616200000000000614e+01 9.360699999999999932e+01
5.994449999999999612e+00 1.210442477920000037e+01 9.616179999999999950e+01 9.360490000000000066e+01
5.998775000000000190e+00 1.210571060000000010e+01 9.616060000000000230e+01 9.360160000000000480e+01
6.003099999999999881e+00 1.210696719759999951e+01 9.616039999999999566e+01 9.359950000000000614e+01
6.007425000000000459e+00 1.210825301839999923e+01 9.615930000000000177e+01 9.359619999999999607e+01
6.011750000000000149e+00 1.210950961600000042e+01 9.615909999999999513e+01 9.359409999999999741e+01
6.016075000000000728e+00 1.211076621359999983e+01 9.615789999999999793e+01 9.359099999999999397e+01
6.020399999999999530e+00 1.211205203439999778e+01 9.615770000000000550e+01 9.358889999999999532e+01
6.024725000000000108e+00 1.211330863199999897e+01 9.615659999999999741e+01 9.358570000000000277e+01
6.029049999999999798e+00 1.211456522960000015e+01 9.615640000000000498e+01 9.358369999999999322e+01
6.033375000000000377e+00 1.211582182719999956e+01 9.615540000000000020e+01 9.358060000000000400e+01
6.037700000000000067e+00 1.211707842479999897e+01 9.615519999999999357e+01 9.357859999999999445e+01
6.042025000000000645e+00 1.211833502239999838e+01 9.615409999999999968e+01 9.357540000000000191e+01
6.046349999999999447e+00 1.211959161999999957e+01 9.615389999999999304e+01 9.357349999999999568e+01
6.050675000000000026e+00 1.212081899439999866e+01 9.615279999999999916e+01 9.357040000000000646e+01
6.054999999999999716e+00 1.212207559199999984e+01 9.615260000000000673e+01 9.356850000000000023e+01
6.059325000000000294e+00 1.212374131439999836e+01 9.616479999999999961e+01 9.362810000000000343e+01
6.063649999999999984e+00 1.212482257279999942e+01 9.616089999999999804e+01 9.362210000000000321e+01
6.067975000000000563e+00 1.212607917039999883e+01 9.615890000000000271e+01 9.361799999999999500e+01
6.072300000000000253e+00 1.212727732159999938e+01 9.615800000000000125e+01 9.361539999999999395e+01
6.076624999999999943e+00 1.212853391919999879e+01 9.615680000000000405e+01 9.361199999999999477e+01
6.080949999999999633e+00 1.212976129359999966e+01 9.615630000000000166e+01 9.360980000000000700e+01
6.085275000000000212e+00 1.213098866800000053e+01 9.615519999999999357e+01 9.360649999999999693e+01
6.089599999999999902e+00 1.213221604239999962e+01 9.615500000000000114e+01 9.360450000000000159e+01
6.093925000000000480e+00 1.213344341679999872e+01 9.615389999999999304e+01 9.360120000000000573e+01
6.098250000000000171e+00 1.213467079119999958e+01 9.615370000000000061e+01 9.359929999999999950e+01
6.102575000000000749e+00 1.213589816560000045e+01 9.615260000000000673e+01 9.359600000000000364e+01
6.106899999999999551e+00 1.213709631680000101e+01 9.615250000000000341e+01 9.359409999999999741e+01
6.111225000000000129e+00 1.213832369120000010e+01 9.615139999999999532e+01 9.359090000000000487e+01
6.115549999999999820e+00 1.213952184240000065e+01 9.615130000000000621e+01 9.358899999999999864e+01
6.119875000000000398e+00 1.214074921679999974e+01 9.615030000000000143e+01 9.358589999999999520e+01
6.124200000000000088e+00 1.214194736800000030e+01 9.615019999999999811e+01 9.358400000000000318e+01
6.128525000000000666e+00 1.214314551919999907e+01 9.614910000000000423e+01 9.358089999999999975e+01
6.132850000000000357e+00 1.214437289359999994e+01 9.614910000000000423e+01 9.357909999999999684e+01
6.137175000000000047e+00 1.214557104479999872e+01 9.614799999999999613e+01 9.357590000000000430e+01
6.141499999999999737e+00 1.214676919599999927e+01 9.614799999999999613e+01 9.357420000000000471e+01
6.145825000000000315e+00 1.214796734719999982e+01 9.614690000000000225e+01 9.357110000000000127e+01
6.150150000000000006e+00 1.214916549840000037e+01 9.614690000000000225e+01 9.356929999999999836e+01
6.154475000000000584e+00 1.215033442639999883e+01 9.614589999999999748e+01 9.356629999999999825e+01
6.158800000000000274e+00 1.215153257759999939e+01 9.614579999999999416e+01 9.356459999999999866e+01
6.163125000000000853e+00 1.215273072879999816e+01 9.614480000000000359e+01 9.356149999999999523e+01
6.167449999999999655e+00 1.215433800479999960e+01 9.616089999999999804e+01 9.361879999999999313e+01
6.171775000000000233e+00 1.215539003999999856e+01 9.615699999999999648e+01 9.361169999999999902e+01
6.176099999999999923e+00 1.215658819119999912e+01 9.615590000000000259e+01 9.360899999999999466e+01
6.180425000000000502e+00 1.215772789599999903e+01 9.615420000000000300e+01 9.360529999999999973e+01
6.184750000000000192e+00 1.215892604719999959e+01 9.615380000000000393e+01 9.360330000000000439e+01
6.189075000000000770e+00 1.216006575199999951e+01 9.615269999999999584e+01 9.360009999999999764e+01
6.193399999999999572e+00 1.216126390320000006e+01 9.615240000000000009e+01 9.359810000000000230e+01
6.197725000000000151e+00 1.216243283119999852e+01 9.615139999999999532e+01 9.359499999999999886e+01
6.202049999999999841e+00 1.216360175920000053e+01 9.615120000000000289e+01 9.359310000000000684e+01
6.206375000000000419e+00 1.216477068719999899e+01 9.615019999999999811e+01 9.359010000000000673e+01
6.210700000000000109e+00 1.216593961519999922e+01 9.615000000000000568e+01 9.358820000000000050e+01
6.215025000000000688e+00 1.216707931999999914e+01 9.614910000000000423e+01 9.358520000000000039e+01
6.219350000000000378e+00 1.216824824799999938e+01 9.614889999999999759e+01 9.358339999999999748e+01
6.223675000000000068e+00 1.216938795279999930e+01 9.614799999999999613e+01 9.358039999999999736e+01
6.227999999999999758e+00 1.217055688079999953e+01 9.614780000000000371e+01 9.357859999999999445e+01
6.232325000000000337e+00 1.217169658559999945e+01 9.614700000000000557e+01 9.357569999999999766e+01
6.236650000000000027e+00 1.217286551359999791e+01 9.614679999999999893e+01 9.357389999999999475e+01
6.240975000000000605e+00 1.217400521839999961e+01 9.614589999999999748e+01 9.357099999999999795e+01
6.245300000000000296e+00 1.217514492319999952e+01 9.614570000000000505e+01 9.356929999999999836e+01
6.249625000000000874e+00 1.217628462799999944e+01 9.614490000000000691e+01 9.356640000000000157e+01
6.253949999999999676e+00 1.217742433279999936e+01 9.614470000000000027e+01 9.356459999999999866e+01
6.258275000000000254e+00 1.217856403759999928e+01 9.614390000000000214e+01 9.356180000000000518e+01
6.262599999999999945e+00 1.217970374239999920e+01 9.614369999999999550e+01 9.356010000000000559e+01
6.266925000000000523e+00 1.218084344719999912e+01 9.614400000000000546e+01 9.355729999999999791e+01
6.271250000000000213e+00 1.218198315199999904e+01 9.614639999999999986e+01 9.355559999999999832e+01
6.275575000000000792e+00 1.218361965119999901e+01 9.617000000000000171e+01 9.361320000000000618e+01
6.279900000000000482e+00 1.218461323999999912e+01 9.616620000000000346e+01 9.360720000000000596e+01
6.284225000000000172e+00 1.218575294479999904e+01 9.616440000000000055e+01 9.360349999999999682e+01
6.288549999999999862e+00 1.218686342639999864e+01 9.616339999999999577e+01 9.360099999999999909e+01
6.292875000000000441e+00 1.218800313119999856e+01 9.616219999999999857e+01 9.359789999999999566e+01
6.297200000000000131e+00 1.218911361279999817e+01 9.616179999999999950e+01 9.359600000000000364e+01
6.301525000000000709e+00 1.219022409439999954e+01 9.616079999999999472e+01 9.359300000000000352e+01
6.305850000000000399e+00 1.219133457599999915e+01 9.616049999999999898e+01 9.359120000000000061e+01
6.310175000000000978e+00 1.219247428079999906e+01 9.615949999999999420e+01 9.358820000000000050e+01
6.314499999999999780e+00 1.219355553920000013e+01 9.615930000000000177e+01 9.358650000000000091e+01
6.318825000000000358e+00 1.219469524400000005e+01 9.615829999999999700e+01 9.358360000000000412e+01
6.323150000000000048e+00 1.219577650239999933e+01 9.615810000000000457e+01 9.358190000000000452e+01
6.327475000000000627e+00 1.219688698400000071e+01 9.615720000000000312e+01 9.357899999999999352e+01
6.331800000000000317e+00 1.219799746559999853e+01 9.615699999999999648e+01 9.357739999999999725e+01
6.336125000000000895e+00 1.219910794719999814e+01 9.615609999999999502e+01 9.357450000000000045e+01
6.340449999999999697e+00 1.220018920559999920e+01 9.615590000000000259e+01 9.357290000000000418e+01
6.344775000000000276e+00 1.220129968719999880e+01 9.615500000000000114e+01 9.356999999999999318e+01
6.349099999999999966e+00 1.220238094559999809e+01 9.615479999999999450e+01 9.356850000000000023e+01
6.353425000000000544e+00 1.220349142719999946e+01 9.615389999999999304e+01 9.356560000000000343e+01
6.357750000000000234e+00 1.220457268559999875e+01 9.615370000000000061e+01 9.356409999999999627e+01
6.362075000000000813e+00 1.220565394399999981e+01 9.615290000000000248e+01 9.356119999999999948e+01
6.366400000000000503e+00 1.220673520239999910e+01 9.615269999999999584e+01 9.355970000000000653e+01
6.370725000000001081e+00 1.220781646080000016e+01 9.615179999999999438e+01 9.355689999999999884e+01
6.375049999999999883e+00 1.220889771919999944e+01 9.615170000000000528e+01 9.355540000000000589e+01
6.379375000000000462e+00 1.220997897760000050e+01 9.615269999999999584e+01 9.355259999999999820e+01
6.383700000000000152e+00 1.221161547680000048e+01 9.617499999999999716e+01 9.360970000000000368e+01
6.388025000000000730e+00 1.221255061919999996e+01 9.617050000000000409e+01 9.360299999999999443e+01
6.392350000000000421e+00 1.221363187759999924e+01 9.616939999999999600e+01 9.360060000000000002e+01
6.396675000000000999e+00 1.221468391279999821e+01 9.616769999999999641e+01 9.359699999999999420e+01
6.400999999999999801e+00 1.221576517119999927e+01 9.616729999999999734e+01 9.359529999999999461e+01
6.405325000000000379e+00 1.221684642960000033e+01 9.616620000000000346e+01 9.359229999999999450e+01
6.409650000000000070e+00 1.221789846479999930e+01 9.616580000000000439e+01 9.359059999999999491e+01
6.413975000000000648e+00 1.221897972319999859e+01 9.616490000000000293e+01 9.358769999999999811e+01
6.418300000000000338e+00 1.222003175839999933e+01 9.616459999999999297e+01 9.358610000000000184e+01
6.422625000000000917e+00 1.222108379360000008e+01 9.616370000000000573e+01 9.358329999999999416e+01
6.426950000000000607e+00 1.222216505199999936e+01 9.616339999999999577e+01 9.358169999999999789e+01
6.431275000000000297e+00 1.222321708720000011e+01 9.616259999999999764e+01 9.357890000000000441e+01
6.435599999999999987e+00 1.222426912239999908e+01 9.616230000000000189e+01 9.357729999999999393e+01
6.439925000000000566e+00 1.222532115759999982e+01 9.616150000000000375e+01 9.357460000000000377e+01
6.444250000000000256e+00 1.222637319279999879e+01 9.616119999999999379e+01 9.357299999999999329e+01
6.448575000000000834e+00 1.222742522799999954e+01 9.616039999999999566e+01 9.357030000000000314e+01
6.452900000000000524e+00 1.222847726320000028e+01 9.616009999999999991e+01 9.356870000000000687e+01
6.457225000000001103e+00 1.222950007520000071e+01 9.615930000000000177e+01 9.356600000000000250e+01
6.461549999999999905e+00 1.223055211039999968e+01 9.615909999999999513e+01 9.356449999999999534e+01
6.465875000000000483e+00 1.223160414559999865e+01 9.615829999999999700e+01 9.356189999999999429e+01
6.470200000000000173e+00 1.223262695759999907e+01 9.615800000000000125e+01 9.356040000000000134e+01
6.474525000000000752e+00 1.223367899279999804e+01 9.615720000000000312e+01 9.355769999999999698e+01
6.478850000000000442e+00 1.223470180479999847e+01 9.615699999999999648e+01 9.355629999999999313e+01
6.483175000000001020e+00 1.223572461679999890e+01 9.615619999999999834e+01 9.355360000000000298e+01
6.487500000000000711e+00 1.223677665199999964e+01 9.615600000000000591e+01 9.355219999999999914e+01
6.491824999999999513e+00 1.223832548159999867e+01 9.618840000000000146e+01 9.360420000000000584e+01
6.496150000000000091e+00 1.223923140079999961e+01 9.618389999999999418e+01 9.359869999999999379e+01
6.500474999999999781e+00 1.224028343599999857e+01 9.618219999999999459e+01 9.359510000000000218e+01
6.504800000000000360e+00 1.224124780159999837e+01 9.618099999999999739e+01 9.359319999999999595e+01
6.509125000000000050e+00 1.224229983679999911e+01 9.618000000000000682e+01 9.359029999999999916e+01
6.513450000000000628e+00 1.224329342559999922e+01 9.617940000000000111e+01 9.358870000000000289e+01
6.517774999999999430e+00 1.224431623759999965e+01 9.617860000000000298e+01 9.358589999999999520e+01
6.522100000000000009e+00 1.224533904960000008e+01 9.617810000000000059e+01 9.358440000000000225e+01
6.526424999999999699e+00 1.224636186160000051e+01 9.617730000000000246e+01 9.358159999999999457e+01
6.530750000000000277e+00 1.224735545039999884e+01 9.617690000000000339e+01 9.358020000000000493e+01
6.535074999999999967e+00 1.224837826239999927e+01 9.617610000000000525e+01 9.357739999999999725e+01
6.539400000000000546e+00 1.224937185119999938e+01 9.617579999999999529e+01 9.357599999999999341e+01
6.543725000000000236e+00 1.225039466319999981e+01 9.617489999999999384e+01 9.357330000000000325e+01
6.548049999999999926e+00 1.225138825199999992e+01 9.617459999999999809e+01 9.357189999999999941e+01
6.552374999999999616e+00 1.225238184080000003e+01 9.617379999999999995e+01 9.356919999999999504e+01
6.556700000000000195e+00 1.225337542959999837e+01 9.617350000000000421e+01 9.356780000000000541e+01
6.561024999999999885e+00 1.225439824159999880e+01 9.617270000000000607e+01 9.356510000000000105e+01
6.565350000000000463e+00 1.225539183040000069e+01 9.617239999999999611e+01 9.356380000000000052e+01
6.569675000000000153e+00 1.225638541919999902e+01 9.617159999999999798e+01 9.356109999999999616e+01
6.574000000000000732e+00 1.225737900799999913e+01 9.617130000000000223e+01 9.355979999999999563e+01
6.578324999999999534e+00 1.225837259679999924e+01 9.617050000000000409e+01 9.355719999999999459e+01
6.582650000000000112e+00 1.225936618559999935e+01 9.617019999999999413e+01 9.355589999999999407e+01
6.586974999999999802e+00 1.226033055119999915e+01 9.616939999999999600e+01 9.355320000000000391e+01
6.591300000000000381e+00 1.226132413999999926e+01 9.616910000000000025e+01 9.355190000000000339e+01
6.595625000000000071e+00 1.226231772879999937e+01 9.616830000000000211e+01 9.354940000000000566e+01
6.599950000000000649e+00 1.226380811199999954e+01 9.620250000000000057e+01 9.359619999999999607e+01
6.604274999999999451e+00 1.226465558479999807e+01 9.619799999999999329e+01 9.358969999999999345e+01
6.608600000000000030e+00 1.226564917359999995e+01 9.619689999999999941e+01 9.358740000000000236e+01
6.612924999999999720e+00 1.226661353919999975e+01 9.619519999999999982e+01 9.358419999999999561e+01
6.617250000000000298e+00 1.226760712799999986e+01 9.619480000000000075e+01 9.358259999999999934e+01
6.621574999999999989e+00 1.226857149359999966e+01 9.619360000000000355e+01 9.357989999999999498e+01
6.625900000000000567e+00 1.226956508239999799e+01 9.619329999999999359e+01 9.357840000000000202e+01
6.630225000000000257e+00 1.227052944799999956e+01 9.619230000000000302e+01 9.357580000000000098e+01
6.634550000000000836e+00 1.227149381359999936e+01 9.619209999999999638e+01 9.357429999999999382e+01
6.638874999999999638e+00 1.227245817919999915e+01 9.619110000000000582e+01 9.357179999999999609e+01
6.643200000000000216e+00 1.227342254479999895e+01 9.619089999999999918e+01 9.357030000000000314e+01
6.647524999999999906e+00 1.227438691039999874e+01 9.618989999999999441e+01 9.356780000000000541e+01
6.651850000000000485e+00 1.227535127600000031e+01 9.618970000000000198e+01 9.356640000000000157e+01
6.656175000000000175e+00 1.227631564160000011e+01 9.618880000000000052e+01 9.356390000000000384e+01
6.660500000000000753e+00 1.227725078399999958e+01 9.618850000000000477e+01 9.356250000000000000e+01
6.664824999999999555e+00 1.227821514959999938e+01 9.618760000000000332e+01 9.356000000000000227e+01
6.669150000000000134e+00 1.227917951519999917e+01 9.618739999999999668e+01 9.355859999999999843e+01
6.673474999999999824e+00 1.228011465759999865e+01 9.618649999999999523e+01 9.355620000000000402e+01
6.677800000000000402e+00 1.228107902319999845e+01 9.618619999999999948e+01 9.355480000000000018e+01
6.682125000000000092e+00 1.228201416559999970e+01 9.618540000000000134e+01 9.355240000000000578e+01
6.686450000000000671e+00 1.228297853119999949e+01 9.618510000000000559e+01 9.355100000000000193e+01
6.690775000000000361e+00 1.228391367359999897e+01 9.618420000000000414e+01 9.354859999999999332e+01
6.695100000000000051e+00 1.228484881599999845e+01 9.618399999999999750e+01 9.354730000000000700e+01
6.699424999999999741e+00 1.228578395839999970e+01 9.618309999999999604e+01 9.354489999999999839e+01
6.703750000000000320e+00 1.228671910079999918e+01 9.618290000000000362e+01 9.354359999999999786e+01
6.708075000000000010e+00 1.228812181439999840e+01 9.620839999999999748e+01 9.358750000000000568e+01
6.712400000000000588e+00 1.228894006400000016e+01 9.620449999999999591e+01 9.358289999999999509e+01
6.716725000000000279e+00 1.228990442959999996e+01 9.620289999999999964e+01 9.357949999999999591e+01
6.721050000000000857e+00 1.229078112559999880e+01 9.620180000000000575e+01 9.357769999999999300e+01
6.725374999999999659e+00 1.229174549119999860e+01 9.620090000000000430e+01 9.357500000000000284e+01
6.729700000000000237e+00 1.229265141039999953e+01 9.620040000000000191e+01 9.357359999999999900e+01
6.734024999999999928e+00 1.229361577599999933e+01 9.619950000000000045e+01 9.357099999999999795e+01
6.738350000000000506e+00 1.229452169520000027e+01 9.619910000000000139e+01 9.356969999999999743e+01
6.742675000000000196e+00 1.229545683759999797e+01 9.619830000000000325e+01 9.356709999999999638e+01
6.747000000000000774e+00 1.229636275679999891e+01 9.619790000000000418e+01 9.356589999999999918e+01
6.751325000000000465e+00 1.229729789920000016e+01 9.619710000000000605e+01 9.356329999999999814e+01
6.755650000000000155e+00 1.229823304159999964e+01 9.619679999999999609e+01 9.356210000000000093e+01
6.759974999999999845e+00 1.229913896079999880e+01 9.619599999999999795e+01 9.355960000000000321e+01
6.764300000000000423e+00 1.230004487999999974e+01 9.619570000000000221e+01 9.355840000000000600e+01
6.768625000000000114e+00 1.230098002239999921e+01 9.619480000000000075e+01 9.355589999999999407e+01
6.772950000000000692e+00 1.230188594159999838e+01 9.619459999999999411e+01 9.355469999999999686e+01
6.777275000000000382e+00 1.230279186079999931e+01 9.619370000000000687e+01 9.355230000000000246e+01
6.781600000000000961e+00 1.230369777999999847e+01 9.619350000000000023e+01 9.355110000000000525e+01
6.785924999999999763e+00 1.230460369919999941e+01 9.619259999999999877e+01 9.354869999999999663e+01
6.790250000000000341e+00 1.230550961839999857e+01 9.619240000000000634e+01 9.354749999999999943e+01
6.794575000000000031e+00 1.230641553759999951e+01 9.619150000000000489e+01 9.354510000000000502e+01
6.798900000000000610e+00 1.230732145679999867e+01 9.619129999999999825e+01 9.354399999999999693e+01
6.803225000000000300e+00 1.230822737599999961e+01 9.619039999999999679e+01 9.354160000000000252e+01
6.807550000000000878e+00 1.230910407199999845e+01 9.619020000000000437e+01 9.354040000000000532e+01
6.811874999999999680e+00 1.231000999119999939e+01 9.618930000000000291e+01 9.353900000000000148e+01
6.816200000000000259e+00 1.231132503519999943e+01 9.620789999999999509e+01 9.358520000000000039e+01
6.820524999999999949e+00 1.231211406159999910e+01 9.620380000000000109e+01 9.357920000000000016e+01
6.824850000000000527e+00 1.231301998080000004e+01 9.620289999999999964e+01 9.357710000000000150e+01
6.829175000000000217e+00 1.231386745359999857e+01 9.620140000000000668e+01 9.357410000000000139e+01
6.833500000000000796e+00 1.231477337279999951e+01 9.620099999999999341e+01 9.357269999999999754e+01
6.837825000000000486e+00 1.231565006879999835e+01 9.620000000000000284e+01 9.357019999999999982e+01
6.842150000000000176e+00 1.231655598799999929e+01 9.619970000000000709e+01 9.356889999999999930e+01
6.846474999999999866e+00 1.231743268399999991e+01 9.619889999999999475e+01 9.356650000000000489e+01
6.850800000000000445e+00 1.231833860319999907e+01 9.619859999999999900e+01 9.356520000000000437e+01
6.855125000000000135e+00 1.231921529919999969e+01 9.619780000000000086e+01 9.356289999999999907e+01
6.859450000000000713e+00 1.232009199520000031e+01 9.619750000000000512e+01 9.356159999999999854e+01
6.863775000000000404e+00 1.232096869119999916e+01 9.619670000000000698e+01 9.355929999999999325e+01
6.868100000000000982e+00 1.232184538719999978e+01 9.619650000000000034e+01 9.355809999999999604e+01
6.872424999999999784e+00 1.232272208319999862e+01 9.619570000000000221e+01 9.355580000000000496e+01
6.876750000000000362e+00 1.232356955599999893e+01 9.619540000000000646e+01 9.355459999999999354e+01
6.881075000000000053e+00 1.232444625199999955e+01 9.619469999999999743e+01 9.355230000000000246e+01
6.885400000000000631e+00 1.232532294800000017e+01 9.619440000000000168e+01 9.355110000000000525e+01
6.889725000000000321e+00 1.232619964399999901e+01 9.619370000000000687e+01 9.354890000000000327e+01
6.894050000000000900e+00 1.232704711679999932e+01 9.619339999999999691e+01 9.354770000000000607e+01
6.898375000000000590e+00 1.232792381279999994e+01 9.619259999999999877e+01 9.354550000000000409e+01
6.902700000000000280e+00 1.232877128560000024e+01 9.619240000000000634e+01 9.354430000000000689e+01
6.907024999999999970e+00 1.232964798159999908e+01 9.619159999999999400e+01 9.354210000000000491e+01
6.911350000000000549e+00 1.233049545439999939e+01 9.619140000000000157e+01 9.354089999999999350e+01
6.915675000000000239e+00 1.233134292719999969e+01 9.619060000000000343e+01 9.353889999999999816e+01
6.920000000000000817e+00 1.233221962320000031e+01 9.619039999999999679e+01 9.353860000000000241e+01
6.924325000000000507e+00 1.233338855119999877e+01 9.620390000000000441e+01 9.357880000000000109e+01
6.928650000000001086e+00 1.233414835439999990e+01 9.620120000000000005e+01 9.357420000000000471e+01
6.932974999999999888e+00 1.233502505039999875e+01 9.619960000000000377e+01 9.357099999999999795e+01
6.937300000000000466e+00 1.233584329999999873e+01 9.619889999999999475e+01 9.356929999999999836e+01
6.941625000000000156e+00 1.233669077279999904e+01 9.619780000000000086e+01 9.356690000000000396e+01
6.945950000000000735e+00 1.233753824559999934e+01 9.619750000000000512e+01 9.356560000000000343e+01
6.950275000000000425e+00 1.233838571839999787e+01 9.619660000000000366e+01 9.356319999999999482e+01
6.954600000000001003e+00 1.233923319119999817e+01 9.619639999999999702e+01 9.356199999999999761e+01
6.958924999999999805e+00 1.234008066399999848e+01 9.619549999999999557e+01 9.355970000000000653e+01
6.963250000000000384e+00 1.234092813679999878e+01 9.619540000000000646e+01 9.355859999999999843e+01
6.967575000000000074e+00 1.234177560959999909e+01 9.619450000000000500e+01 9.355629999999999313e+01
6.971900000000000652e+00 1.234259385919999907e+01 9.619440000000000168e+01 9.355519999999999925e+01
6.976225000000000342e+00 1.234344133199999938e+01 9.619350000000000023e+01 9.355289999999999395e+01
6.980550000000000921e+00 1.234425958159999936e+01 9.619339999999999691e+01 9.355180000000000007e+01
6.984875000000000611e+00 1.234510705439999967e+01 9.619249999999999545e+01 9.354949999999999477e+01
6.989200000000000301e+00 1.234592530399999966e+01 9.619240000000000634e+01 9.354850000000000421e+01
6.993524999999999991e+00 1.234677277679999996e+01 9.619150000000000489e+01 9.354619999999999891e+01
6.997850000000000570e+00 1.234759102639999817e+01 9.619140000000000157e+01 9.354519999999999413e+01
7.002175000000000260e+00 1.234840927599999993e+01 9.619060000000000343e+01 9.354290000000000305e+01
7.006500000000000838e+00 1.234925674880000024e+01 9.619050000000000011e+01 9.354189999999999827e+01
7.010825000000000529e+00 1.235007499839999845e+01 9.618959999999999866e+01 9.353969999999999629e+01
7.015150000000001107e+00 1.235089324800000021e+01 9.618949999999999534e+01 9.353870000000000573e+01
7.019474999999999909e+00 1.235171149759999842e+01 9.618869999999999720e+01 9.353700000000000614e+01
7.023800000000000487e+00 1.235252974720000019e+01 9.618859999999999388e+01 9.353690000000000282e+01
7.028125000000000178e+00 1.235334799679999840e+01 9.618770000000000664e+01 9.353560000000000230e+01
7.032449999999999868e+00 1.235448770160000009e+01 9.620140000000000668e+01 9.357859999999999445e+01
7.036775000000000446e+00 1.235521828159999913e+01 9.619819999999999993e+01 9.357330000000000325e+01
7.041100000000000136e+00 1.235603653120000089e+01 9.619729999999999848e+01 9.357129999999999370e+01
7.045425000000000715e+00 1.235685478079999911e+01 9.619599999999999795e+01 9.356860000000000355e+01
7.049749999999999517e+00 1.235767303040000087e+01 9.619559999999999889e+01 9.356730000000000302e+01
7.054075000000000095e+00 1.235846205680000054e+01 9.619480000000000075e+01 9.356499999999999773e+01
7.058399999999999785e+00 1.235928030639999875e+01 9.619450000000000500e+01 9.356380000000000052e+01
7.062725000000000364e+00 1.236006933279999842e+01 9.619370000000000687e+01 9.356159999999999854e+01
7.067050000000000054e+00 1.236088758240000018e+01 9.619339999999999691e+01 9.356040000000000134e+01
7.071375000000000632e+00 1.236167660879999985e+01 9.619270000000000209e+01 9.355830000000000268e+01
7.075699999999999434e+00 1.236249485839999984e+01 9.619249999999999545e+01 9.355710000000000548e+01
7.080025000000000013e+00 1.236328388479999951e+01 9.619180000000000064e+01 9.355500000000000682e+01
7.084349999999999703e+00 1.236410213439999950e+01 9.619150000000000489e+01 9.355389999999999873e+01
7.088675000000000281e+00 1.236489116079999917e+01 9.619089999999999918e+01 9.355180000000000007e+01
7.092999999999999972e+00 1.236568018720000062e+01 9.619060000000000343e+01 9.355070000000000618e+01
7.097325000000000550e+00 1.236646921360000029e+01 9.618989999999999441e+01 9.354859999999999332e+01
7.101650000000000240e+00 1.236725823999999996e+01 9.618970000000000198e+01 9.354749999999999943e+01
7.105974999999999930e+00 1.236804726639999963e+01 9.618899999999999295e+01 9.354540000000000077e+01
7.110299999999999621e+00 1.236883629279999930e+01 9.618880000000000052e+01 9.354439999999999600e+01
7.114625000000000199e+00 1.236962531920000075e+01 9.618810000000000571e+01 9.354229999999999734e+01
7.118949999999999889e+00 1.237041434560000042e+01 9.618789999999999907e+01 9.354120000000000346e+01
7.123275000000000468e+00 1.237120337200000009e+01 9.618720000000000425e+01 9.353919999999999391e+01
7.127600000000000158e+00 1.237196317519999944e+01 9.618699999999999761e+01 9.353870000000000573e+01
7.131925000000000736e+00 1.237275220159999911e+01 9.618640000000000612e+01 9.353749999999999432e+01
7.136249999999999538e+00 1.237354122799999878e+01 9.618609999999999616e+01 9.353740000000000521e+01
7.140575000000000117e+00 1.237374579039999922e+01 9.624320000000000164e+01 9.357500000000000284e+01
7.144899999999999807e+00 1.237444714719999972e+01 9.623350000000000648e+01 9.357089999999999463e+01
7.149225000000000385e+00 1.237523617359999939e+01 9.623569999999999425e+01 9.356789999999999452e+01
7.153550000000000075e+00 1.237596675359999843e+01 9.623489999999999611e+01 9.356640000000000157e+01
7.157875000000000654e+00 1.237675577999999810e+01 9.623820000000000618e+01 9.356409999999999627e+01
7.162200000000000344e+00 1.237751558319999923e+01 9.623839999999999861e+01 9.356300000000000239e+01
7.166525000000000034e+00 1.237830460959999890e+01 9.624169999999999447e+01 9.356080000000000041e+01
7.170849999999999724e+00 1.237906441279999825e+01 9.624219999999999686e+01 9.355970000000000653e+01
7.175175000000000303e+00 1.237985343919999792e+01 9.624540000000000362e+01 9.355759999999999366e+01
7.179499999999999993e+00 1.238061324239999905e+01 9.624609999999999843e+01 9.355660000000000309e+01
7.183825000000000571e+00 1.238140226879999872e+01 9.624920000000000186e+01 9.355450000000000443e+01
7.188150000000000261e+00 1.238213284879999954e+01 9.625010000000000332e+01 9.355349999999999966e+01
7.192475000000000840e+00 1.238292187519999921e+01 9.625310000000000343e+01 9.355140000000000100e+01
7.196799999999999642e+00 1.238368167840000034e+01 9.625400000000000489e+01 9.355049999999999955e+01
7.201125000000000220e+00 1.238444148159999969e+01 9.625700000000000500e+01 9.354840000000000089e+01
7.205449999999999910e+00 1.238520128480000082e+01 9.625799999999999557e+01 9.354749999999999943e+01
7.209775000000000489e+00 1.238596108799999840e+01 9.626099999999999568e+01 9.354540000000000077e+01
7.214100000000000179e+00 1.238669166799999921e+01 9.626210000000000377e+01 9.354449999999999932e+01
7.218425000000000757e+00 1.238748069439999888e+01 9.626500000000000057e+01 9.354240000000000066e+01
7.222749999999999559e+00 1.238821127439999970e+01 9.626609999999999445e+01 9.354149999999999920e+01
7.227075000000000138e+00 1.238897107759999905e+01 9.626900000000000546e+01 9.353950000000000387e+01
7.231399999999999828e+00 1.238973088079999840e+01 9.627009999999999934e+01 9.353860000000000241e+01
7.235725000000000406e+00 1.239046146079999922e+01 9.627299999999999613e+01 9.353660000000000707e+01
7.240050000000000097e+00 1.239122126400000035e+01 9.627419999999999334e+01 9.353570000000000562e+01
7.244375000000000675e+00 1.239198106719999792e+01 9.627700000000000102e+01 9.353400000000000603e+01
7.248700000000000365e+00 1.239279931679999969e+01 9.632980000000000587e+01 9.357590000000000430e+01
7.253025000000000055e+00 1.239350067359999841e+01 9.633159999999999457e+01 9.357070000000000221e+01
7.257349999999999746e+00 1.239426047679999954e+01 9.633249999999999602e+01 9.356879999999999598e+01
7.261675000000000324e+00 1.239502028000000067e+01 9.633509999999999707e+01 9.356619999999999493e+01
7.266000000000000014e+00 1.239575085999999970e+01 9.633629999999999427e+01 9.356510000000000105e+01
7.270325000000000593e+00 1.239651066319999906e+01 9.633910000000000196e+01 9.356300000000000239e+01
7.274650000000000283e+00 1.239724124319999987e+01 9.634050000000000580e+01 9.356189999999999429e+01
7.278975000000000861e+00 1.239797182319999891e+01 9.634329999999999927e+01 9.355989999999999895e+01
7.283299999999999663e+00 1.239873162640000004e+01 9.634470000000000312e+01 9.355880000000000507e+01
7.287625000000000242e+00 1.239946220639999908e+01 9.634749999999999659e+01 9.355689999999999884e+01
7.291949999999999932e+00 1.240019278639999989e+01 9.634770000000000323e+01 9.355580000000000496e+01
7.296275000000000510e+00 1.240092336639999893e+01 9.634780000000000655e+01 9.355389999999999873e+01
7.300600000000000200e+00 1.240165394639999974e+01 9.634659999999999513e+01 9.355289999999999395e+01
7.304925000000000779e+00 1.240238452639999878e+01 9.634669999999999845e+01 9.355100000000000193e+01
7.309250000000000469e+00 1.240311510639999959e+01 9.634560000000000457e+01 9.354999999999999716e+01
7.313575000000000159e+00 1.240384568639999863e+01 9.634560000000000457e+01 9.354810000000000514e+01
7.317899999999999849e+00 1.240457626639999944e+01 9.634449999999999648e+01 9.354710000000000036e+01
7.322225000000000428e+00 1.240530684639999848e+01 9.634449999999999648e+01 9.354519999999999413e+01
7.326550000000000118e+00 1.240600820319999897e+01 9.634340000000000259e+01 9.354420000000000357e+01
7.330875000000000696e+00 1.240673878319999979e+01 9.634340000000000259e+01 9.354240000000000066e+01
7.335200000000000387e+00 1.240746936319999882e+01 9.634229999999999450e+01 9.354139999999999588e+01
7.339525000000000965e+00 1.240817071999999932e+01 9.634229999999999450e+01 9.353950000000000387e+01
7.343849999999999767e+00 1.240890129999999836e+01 9.634120000000000061e+01 9.353860000000000241e+01
7.348175000000000345e+00 1.240963188000000095e+01 9.634019999999999584e+01 9.353669999999999618e+01
7.352500000000000036e+00 1.241033323679999967e+01 9.633729999999999905e+01 9.353579999999999472e+01
7.356825000000000614e+00 1.241211585199999945e+01 9.621689999999999543e+01 9.357510000000000616e+01
7.361150000000000304e+00 1.241270031599999868e+01 9.620860000000000412e+01 9.357120000000000459e+01
7.365475000000000882e+00 1.241343089599999949e+01 9.621120000000000516e+01 9.356839999999999691e+01
7.369799999999999685e+00 1.241410302959999967e+01 9.620990000000000464e+01 9.356690000000000396e+01
7.374125000000000263e+00 1.241483360959999871e+01 9.621349999999999625e+01 9.356480000000000530e+01
7.378449999999999953e+00 1.241553496639999921e+01 9.621299999999999386e+01 9.356369999999999720e+01
7.382775000000000531e+00 1.241626554640000002e+01 9.621649999999999636e+01 9.356170000000000186e+01
7.387100000000000222e+00 1.241693768000000020e+01 9.621639999999999304e+01 9.356069999999999709e+01
7.391425000000000800e+00 1.241766825999999924e+01 9.621980000000000643e+01 9.355870000000000175e+01
7.395750000000000490e+00 1.241834039359999942e+01 9.621980000000000643e+01 9.355780000000000030e+01
7.400075000000001069e+00 1.241904175039999991e+01 9.622310000000000230e+01 9.355589999999999407e+01
7.404399999999999871e+00 1.241974310719999863e+01 9.622320000000000562e+01 9.355500000000000682e+01
7.408725000000000449e+00 1.242044446399999913e+01 9.622650000000000148e+01 9.355299999999999727e+01
7.413050000000000139e+00 1.242111659759999931e+01 9.622669999999999391e+01 9.355219999999999914e+01
7.417375000000000718e+00 1.242181795439999803e+01 9.622990000000000066e+01 9.355020000000000380e+01
7.421700000000000408e+00 1.242251931119999853e+01 9.623009999999999309e+01 9.354940000000000566e+01
7.426025000000000986e+00 1.242322066800000080e+01 9.623329999999999984e+01 9.354749999999999943e+01
7.430349999999999788e+00 1.242389280159999920e+01 9.623350000000000648e+01 9.354659999999999798e+01
7.434675000000000367e+00 1.242459415839999970e+01 9.623659999999999570e+01 9.354470000000000596e+01
7.439000000000000057e+00 1.242526629199999810e+01 9.623690000000000566e+01 9.354389999999999361e+01
7.443325000000000635e+00 1.242593842559999828e+01 9.623999999999999488e+01 9.354200000000000159e+01
7.447650000000000325e+00 1.242661055920000024e+01 9.624030000000000484e+01 9.354120000000000346e+01
7.451975000000000904e+00 1.242731191599999896e+01 9.624330000000000496e+01 9.353929999999999723e+01
7.456300000000000594e+00 1.242798404959999914e+01 9.624370000000000402e+01 9.353849999999999909e+01
7.460625000000000284e+00 1.242868540639999964e+01 9.624670000000000414e+01 9.353660000000000707e+01
7.464949999999999974e+00 1.243023423599999866e+01 9.625220000000000198e+01 9.357380000000000564e+01
7.469275000000000553e+00 1.243081869999999967e+01 9.624500000000000455e+01 9.356929999999999836e+01
7.473600000000000243e+00 1.243152005680000016e+01 9.624320000000000164e+01 9.356759999999999877e+01
7.477925000000000821e+00 1.243216296720000003e+01 9.624190000000000111e+01 9.356520000000000437e+01
7.482250000000000512e+00 1.243286432400000052e+01 9.624099999999999966e+01 9.356419999999999959e+01
7.486575000000001090e+00 1.243353645759999893e+01 9.624049999999999727e+01 9.356220000000000425e+01
7.490899999999999892e+00 1.243423781439999942e+01 9.623959999999999582e+01 9.356119999999999948e+01
7.495225000000000470e+00 1.243490994799999783e+01 9.623940000000000339e+01 9.355929999999999325e+01
7.499550000000000161e+00 1.243558208159999978e+01 9.623839999999999861e+01 9.355840000000000600e+01
7.503875000000000739e+00 1.243625421519999996e+01 9.623839999999999861e+01 9.355660000000000309e+01
7.508200000000000429e+00 1.243692634880000014e+01 9.623730000000000473e+01 9.355570000000000164e+01
7.512525000000001008e+00 1.243759848240000032e+01 9.623739999999999384e+01 9.355389999999999873e+01
7.516850000000000698e+00 1.243827061599999872e+01 9.623629999999999995e+01 9.355299999999999727e+01
7.521175000000000388e+00 1.243891352639999859e+01 9.623640000000000327e+01 9.355119999999999436e+01
7.525500000000000078e+00 1.243958566000000054e+01 9.623520000000000607e+01 9.355029999999999291e+01
7.529825000000000657e+00 1.244025779360000072e+01 9.623539999999999850e+01 9.354850000000000421e+01
7.534150000000000347e+00 1.244092992719999913e+01 9.623420000000000130e+01 9.354770000000000607e+01
7.538475000000000925e+00 1.244157283759999899e+01 9.623439999999999372e+01 9.354590000000000316e+01
7.542800000000000615e+00 1.244224497119999917e+01 9.623319999999999652e+01 9.354500000000000171e+01
7.547125000000001194e+00 1.244288788159999903e+01 9.623340000000000316e+01 9.354330000000000211e+01
7.551449999999999996e+00 1.244356001519999921e+01 9.623220000000000596e+01 9.354240000000000066e+01
7.555775000000000574e+00 1.244420292559999908e+01 9.623239999999999839e+01 9.354070000000000107e+01
7.560100000000000264e+00 1.244484583599999894e+01 9.623120000000000118e+01 9.353990000000000293e+01
7.564425000000000843e+00 1.244551796959999912e+01 9.623149999999999693e+01 9.353810000000000002e+01
7.568750000000000533e+00 1.244616087999999898e+01 9.623009999999999309e+01 9.353730000000000189e+01
7.573075000000000223e+00 1.244703757599999783e+01 9.622530000000000427e+01 9.357250000000000512e+01
7.577399999999999913e+00 1.244759281680000029e+01 9.622129999999999939e+01 9.356910000000000593e+01
7.581724999999999604e+00 1.244829417359999901e+01 9.622110000000000696e+01 9.356629999999999825e+01
7.586050000000000182e+00 1.244890786079999856e+01 9.621920000000000073e+01 9.356499999999999773e+01
7.590374999999999872e+00 1.244957999439999874e+01 9.621949999999999648e+01 9.356300000000000239e+01
7.594700000000000450e+00 1.245022290479999860e+01 9.621810000000000684e+01 9.356210000000000093e+01
7.599025000000000141e+00 1.245086581520000024e+01 9.621840000000000259e+01 9.356010000000000559e+01
7.603350000000000719e+00 1.245150872559999833e+01 9.621720000000000539e+01 9.355929999999999325e+01
7.607674999999999521e+00 1.245215163599999997e+01 9.621750000000000114e+01 9.355740000000000123e+01
7.612000000000000099e+00 1.245279454639999805e+01 9.621639999999999304e+01 9.355660000000000309e+01
7.616324999999999790e+00 1.245343745679999969e+01 9.621659999999999968e+01 9.355480000000000018e+01
7.620650000000000368e+00 1.245408036719999956e+01 9.621550000000000580e+01 9.355400000000000205e+01
7.624975000000000058e+00 1.245472327759999942e+01 9.621569999999999823e+01 9.355219999999999914e+01
7.629300000000000637e+00 1.245536618799999928e+01 9.621469999999999345e+01 9.355140000000000100e+01
7.633625000000000327e+00 1.245600909839999915e+01 9.621490000000000009e+01 9.354959999999999809e+01
7.637950000000000017e+00 1.245662278560000047e+01 9.621389999999999532e+01 9.354890000000000327e+01
7.642274999999999707e+00 1.245726569599999856e+01 9.621410000000000196e+01 9.354710000000000036e+01
7.646600000000000286e+00 1.245787938319999810e+01 9.621299999999999386e+01 9.354640000000000555e+01
7.650924999999999976e+00 1.245852229359999974e+01 9.621320000000000050e+01 9.354460000000000264e+01
7.655250000000000554e+00 1.245913598079999929e+01 9.621219999999999573e+01 9.354380000000000450e+01
7.659575000000000244e+00 1.245977889119999915e+01 9.621240000000000236e+01 9.354210000000000491e+01
7.663900000000000823e+00 1.246039257840000047e+01 9.621139999999999759e+01 9.354130000000000678e+01
7.668224999999999625e+00 1.246103548879999856e+01 9.621160000000000423e+01 9.353959999999999297e+01
7.672550000000000203e+00 1.246164917599999811e+01 9.621059999999999945e+01 9.353889999999999816e+01
7.676874999999999893e+00 1.246226286319999943e+01 9.621080000000000609e+01 9.353709999999999525e+01
7.681200000000000472e+00 1.246305188960000088e+01 9.620289999999999964e+01 9.357210000000000605e+01
7.685525000000000162e+00 1.246357790719999947e+01 9.620180000000000575e+01 9.356770000000000209e+01
7.689850000000000740e+00 1.246422081759999934e+01 9.620010000000000616e+01 9.356600000000000250e+01
7.694174999999999542e+00 1.246483450479999888e+01 9.620010000000000616e+01 9.356380000000000052e+01
7.698500000000000121e+00 1.246544819199999843e+01 9.619880000000000564e+01 9.356279999999999575e+01
7.702824999999999811e+00 1.246606187919999975e+01 9.619910000000000139e+01 9.356090000000000373e+01
7.707150000000000389e+00 1.246670478959999961e+01 9.619790000000000418e+01 9.356010000000000559e+01
7.711475000000000080e+00 1.246731847679999916e+01 9.619830000000000325e+01 9.355830000000000268e+01
7.715800000000000658e+00 1.246793216399999871e+01 9.619710000000000605e+01 9.355750000000000455e+01
7.720125000000000348e+00 1.246854585119999825e+01 9.619750000000000512e+01 9.355580000000000496e+01
7.724450000000000038e+00 1.246915953839999958e+01 9.619629999999999370e+01 9.355490000000000350e+01
7.728774999999999729e+00 1.246977322559999912e+01 9.619679999999999609e+01 9.355329999999999302e+01
7.733100000000000307e+00 1.247038691280000045e+01 9.619559999999999889e+01 9.355249999999999488e+01
7.737424999999999997e+00 1.247097137679999967e+01 9.619599999999999795e+01 9.355079999999999529e+01
7.741750000000000576e+00 1.247158506399999922e+01 9.619480000000000075e+01 9.354999999999999716e+01
7.746075000000000266e+00 1.247219875119999877e+01 9.619530000000000314e+01 9.354840000000000089e+01
7.750400000000000844e+00 1.247278321519999977e+01 9.619410000000000593e+01 9.354760000000000275e+01
7.754724999999999646e+00 1.247339690239999932e+01 9.619459999999999411e+01 9.354600000000000648e+01
7.759050000000000225e+00 1.247398136640000033e+01 9.619339999999999691e+01 9.354519999999999413e+01
7.763374999999999915e+00 1.247459505359999987e+01 9.619389999999999930e+01 9.354359999999999786e+01
7.767700000000000493e+00 1.247517951760000088e+01 9.619270000000000209e+01 9.354279999999999973e+01
7.772025000000000183e+00 1.247579320480000042e+01 9.619320000000000448e+01 9.354120000000000346e+01
7.776350000000000762e+00 1.247637766879999965e+01 9.619199999999999307e+01 9.354040000000000532e+01
7.780675000000000452e+00 1.247699135599999920e+01 9.619240000000000634e+01 9.353879999999999484e+01
7.785000000000000142e+00 1.247757581999999843e+01 9.619129999999999825e+01 9.353810000000000002e+01
7.789324999999999832e+00 1.247836484639999988e+01 9.619530000000000314e+01 9.357059999999999889e+01
7.793650000000000411e+00 1.247886164079999816e+01 9.619289999999999452e+01 9.356740000000000634e+01
7.797975000000000101e+00 1.247950455119999980e+01 9.619270000000000209e+01 9.356489999999999441e+01
7.802300000000000679e+00 1.248005979199999871e+01 9.619129999999999825e+01 9.356369999999999720e+01
7.806625000000000369e+00 1.248067347919999825e+01 9.619140000000000157e+01 9.356180000000000518e+01
7.810950000000000948e+00 1.248125794319999926e+01 9.619039999999999679e+01 9.356090000000000373e+01
7.815274999999999750e+00 1.248187163039999881e+01 9.619060000000000343e+01 9.355920000000000414e+01
7.819600000000000328e+00 1.248245609439999981e+01 9.618959999999999866e+01 9.355840000000000600e+01
7.823925000000000018e+00 1.248304055839999904e+01 9.618980000000000530e+01 9.355670000000000641e+01
7.828250000000000597e+00 1.248362502240000005e+01 9.618890000000000384e+01 9.355599999999999739e+01
7.832575000000000287e+00 1.248420948639999928e+01 9.618909999999999627e+01 9.355429999999999779e+01
7.836900000000000865e+00 1.248479395039999851e+01 9.618819999999999482e+01 9.355360000000000298e+01
7.841224999999999667e+00 1.248537841439999951e+01 9.618850000000000477e+01 9.355190000000000339e+01
7.845550000000000246e+00 1.248596287839999874e+01 9.618760000000000332e+01 9.355119999999999436e+01
7.849874999999999936e+00 1.248654734239999975e+01 9.618779999999999575e+01 9.354959999999999809e+01
7.854200000000000514e+00 1.248710258319999866e+01 9.618689999999999429e+01 9.354890000000000327e+01
7.858525000000000205e+00 1.248768704719999967e+01 9.618720000000000425e+01 9.354720000000000368e+01
7.862850000000000783e+00 1.248827151120000067e+01 9.618630000000000280e+01 9.354659999999999798e+01
7.867175000000000473e+00 1.248882675199999959e+01 9.618649999999999523e+01 9.354489999999999839e+01
7.871500000000000163e+00 1.248941121599999882e+01 9.618559999999999377e+01 9.354430000000000689e+01
7.875824999999999854e+00 1.248996645679999773e+01 9.618590000000000373e+01 9.354259999999999309e+01
7.880150000000000432e+00 1.249055092079999874e+01 9.618500000000000227e+01 9.354200000000000159e+01
7.884475000000000122e+00 1.249113538479999974e+01 9.618529999999999802e+01 9.354040000000000532e+01
7.888800000000000701e+00 1.249169062559999865e+01 9.618439999999999657e+01 9.353969999999999629e+01
7.893125000000000391e+00 1.249224586639999934e+01 9.618460000000000321e+01 9.353810000000000002e+01
7.897450000000000969e+00 1.249300566960000047e+01 9.619039999999999679e+01 9.357059999999999889e+01
7.901774999999999771e+00 1.249350246400000053e+01 9.618940000000000623e+01 9.356659999999999400e+01
7.906100000000000350e+00 1.249408692799999798e+01 9.618779999999999575e+01 9.356510000000000105e+01
7.910425000000000040e+00 1.249467139199999899e+01 9.618779999999999575e+01 9.356300000000000239e+01
7.914750000000000618e+00 1.249522663279999968e+01 9.618659999999999854e+01 9.356210000000000093e+01
7.919075000000000308e+00 1.249581109679999891e+01 9.618699999999999761e+01 9.356040000000000134e+01
7.923400000000000887e+00 1.249636633759999960e+01 9.618580000000000041e+01 9.355960000000000321e+01
7.927725000000000577e+00 1.249692157839999851e+01 9.618619999999999948e+01 9.355800000000000693e+01
7.932050000000000267e+00 1.249747681919999920e+01 9.618519999999999470e+01 9.355729999999999791e+01
7.936374999999999957e+00 1.249806128320000020e+01 9.618559999999999377e+01 9.355570000000000164e+01
7.940700000000000536e+00 1.249861652399999912e+01 9.618449999999999989e+01 9.355490000000000350e+01
7.945025000000000226e+00 1.249917176479999803e+01 9.618500000000000227e+01 9.355339999999999634e+01
7.949350000000000804e+00 1.249972700559999872e+01 9.618389999999999418e+01 9.355270000000000152e+01
7.953675000000000495e+00 1.250028224639999941e+01 9.618429999999999325e+01 9.355110000000000525e+01
7.958000000000001073e+00 1.250083748720000010e+01 9.618330000000000268e+01 9.355039999999999623e+01
7.962324999999999875e+00 1.250139272799999901e+01 9.618370000000000175e+01 9.354890000000000327e+01
7.966650000000000453e+00 1.250191874559999938e+01 9.618269999999999698e+01 9.354819999999999425e+01
7.970975000000000144e+00 1.250247398640000007e+01 9.618309999999999604e+01 9.354670000000000130e+01
7.975300000000000722e+00 1.250302922719999899e+01 9.618210000000000548e+01 9.354600000000000648e+01
7.979625000000000412e+00 1.250358446799999967e+01 9.618259999999999366e+01 9.354449999999999932e+01
7.983950000000000990e+00 1.250411048560000005e+01 9.618149999999999977e+01 9.354380000000000450e+01
7.988274999999999793e+00 1.250466572639999896e+01 9.618200000000000216e+01 9.354229999999999734e+01
7.992600000000000371e+00 1.250522096719999965e+01 9.618099999999999739e+01 9.354160000000000252e+01
7.996925000000000061e+00 1.250574698480000002e+01 9.618139999999999645e+01 9.354009999999999536e+01
8.001250000000000639e+00 1.250630222559999893e+01 9.618040000000000589e+01 9.353950000000000387e+01
8.005575000000000330e+00 1.250703280559999975e+01 9.618710000000000093e+01 9.356990000000000407e+01
8.009900000000000020e+00 1.250750037679999949e+01 9.618500000000000227e+01 9.356699999999999307e+01
8.014224999999999710e+00 1.250805561760000018e+01 9.618470000000000653e+01 9.356470000000000198e+01
8.018550000000001177e+00 1.250858163520000055e+01 9.618349999999999511e+01 9.356350000000000477e+01
8.022875000000000867e+00 1.250913687599999946e+01 9.618359999999999843e+01 9.356180000000000518e+01
8.027200000000000557e+00 1.250969211680000015e+01 9.618259999999999366e+01 9.356100000000000705e+01
8.031525000000000247e+00 1.251021813439999875e+01 9.618280000000000030e+01 9.355939999999999657e+01
8.035849999999999937e+00 1.251077337519999944e+01 9.618200000000000216e+01 9.355870000000000175e+01
8.040174999999999628e+00 1.251129939279999803e+01 9.618219999999999459e+01 9.355710000000000548e+01
8.044500000000001094e+00 1.251182541040000018e+01 9.618139999999999645e+01 9.355639999999999645e+01
8.048825000000000784e+00 1.251238065119999909e+01 9.618160000000000309e+01 9.355490000000000350e+01
8.053150000000000475e+00 1.251290666879999947e+01 9.618080000000000496e+01 9.355429999999999779e+01
8.057475000000000165e+00 1.251343268639999984e+01 9.618110000000000070e+01 9.355270000000000152e+01
8.061800000000001631e+00 1.251395870399999843e+01 9.618019999999999925e+01 9.355209999999999582e+01
8.066124999999999545e+00 1.251448472159999881e+01 9.618049999999999500e+01 9.355049999999999955e+01
8.070450000000001012e+00 1.251501073920000096e+01 9.617969999999999686e+01 9.354989999999999384e+01
8.074775000000000702e+00 1.251553675679999955e+01 9.618000000000000682e+01 9.354840000000000089e+01
8.079100000000000392e+00 1.251606277439999992e+01 9.617910000000000537e+01 9.354779999999999518e+01
8.083425000000000082e+00 1.251658879200000030e+01 9.617940000000000111e+01 9.354630000000000223e+01
8.087750000000001549e+00 1.251711480959999889e+01 9.617860000000000298e+01 9.354569999999999652e+01
8.092074999999999463e+00 1.251764082719999926e+01 9.617889999999999873e+01 9.354420000000000357e+01
8.096400000000000929e+00 1.251816684479999964e+01 9.617810000000000059e+01 9.354359999999999786e+01
8.100725000000000620e+00 1.251869286239999823e+01 9.617829999999999302e+01 9.354210000000000491e+01
8.105050000000000310e+00 1.251918965679999829e+01 9.617749999999999488e+01 9.354149999999999920e+01
8.109375000000000000e+00 1.251971567439999866e+01 9.617780000000000484e+01 9.354000000000000625e+01
8.113699999999999690e+00 1.252041703119999916e+01 9.618600000000000705e+01 9.357120000000000459e+01
8.118025000000001157e+00 1.252088460239999890e+01 9.618510000000000559e+01 9.356749999999999545e+01
8.122349999999999071e+00 1.252141061999999927e+01 9.618359999999999843e+01 9.356610000000000582e+01
8.126675000000000537e+00 1.252190741439999933e+01 9.618370000000000175e+01 9.356409999999999627e+01
8.131000000000000227e+00 1.252243343199999970e+01 9.618259999999999366e+01 9.356329999999999814e+01
8.135324999999999918e+00 1.252295944960000007e+01 9.618290000000000362e+01 9.356170000000000186e+01
8.139649999999999608e+00 1.252348546719999867e+01 9.618189999999999884e+01 9.356090000000000373e+01
8.143975000000001074e+00 1.252398226160000050e+01 9.618229999999999791e+01 9.355939999999999657e+01
8.148300000000000765e+00 1.252450827919999909e+01 9.618129999999999313e+01 9.355870000000000175e+01
8.152625000000000455e+00 1.252503429679999947e+01 9.618170000000000641e+01 9.355729999999999791e+01
8.156950000000000145e+00 1.252553109119999952e+01 9.618080000000000496e+01 9.355660000000000309e+01
8.161274999999999835e+00 1.252602788559999958e+01 9.618120000000000402e+01 9.355509999999999593e+01
8.165599999999999525e+00 1.252655390319999995e+01 9.618019999999999925e+01 9.355450000000000443e+01
8.169925000000000992e+00 1.252705069760000001e+01 9.618059999999999832e+01 9.355310000000000059e+01
8.174250000000000682e+00 1.252754749199999829e+01 9.617969999999999686e+01 9.355240000000000578e+01
8.178575000000000372e+00 1.252807350959999866e+01 9.618009999999999593e+01 9.355100000000000193e+01
8.182900000000000063e+00 1.252857030399999871e+01 9.617919999999999447e+01 9.355039999999999623e+01
8.187224999999999753e+00 1.252906709839999877e+01 9.617959999999999354e+01 9.354890000000000327e+01
8.191549999999999443e+00 1.252956389280000060e+01 9.617870000000000630e+01 9.354829999999999757e+01
8.195875000000000909e+00 1.253006068719999888e+01 9.617910000000000537e+01 9.354689999999999372e+01
8.200200000000000600e+00 1.253055748159999894e+01 9.617820000000000391e+01 9.354630000000000223e+01
8.204525000000000290e+00 1.253108349919999931e+01 9.617860000000000298e+01 9.354489999999999839e+01
8.208849999999999980e+00 1.253155107039999905e+01 9.617770000000000152e+01 9.354430000000000689e+01
8.213174999999999670e+00 1.253207708799999942e+01 9.617810000000000059e+01 9.354290000000000305e+01
8.217499999999999361e+00 1.253254465919999916e+01 9.617719999999999914e+01 9.354229999999999734e+01
8.221825000000000827e+00 1.253321679279999934e+01 9.618370000000000175e+01 9.356990000000000407e+01
8.226150000000000517e+00 1.253365514079999876e+01 9.618179999999999552e+01 9.356730000000000302e+01
8.230475000000000207e+00 1.253418115839999913e+01 9.618160000000000309e+01 9.356499999999999773e+01
8.234799999999999898e+00 1.253467795279999919e+01 9.618049999999999500e+01 9.356399999999999295e+01
8.239124999999999588e+00 1.253517474719999925e+01 9.618059999999999832e+01 9.356229999999999336e+01
8.243449999999999278e+00 1.253567154159999930e+01 9.617980000000000018e+01 9.356159999999999854e+01
8.247775000000000745e+00 1.253616833599999936e+01 9.617990000000000350e+01 9.356010000000000559e+01
8.252100000000000435e+00 1.253663590719999910e+01 9.617919999999999447e+01 9.355949999999999989e+01
8.256425000000000125e+00 1.253713270159999915e+01 9.617940000000000111e+01 9.355800000000000693e+01
8.260749999999999815e+00 1.253762949599999921e+01 9.617860000000000298e+01 9.355740000000000123e+01
8.265075000000001282e+00 1.253812629039999926e+01 9.617889999999999873e+01 9.355589999999999407e+01
8.269399999999999196e+00 1.253859386160000078e+01 9.617810000000000059e+01 9.355540000000000589e+01
8.273725000000000662e+00 1.253909065599999906e+01 9.617839999999999634e+01 9.355389999999999873e+01
8.278050000000000352e+00 1.253958745039999911e+01 9.617759999999999820e+01 9.355339999999999634e+01
8.282375000000000043e+00 1.254005502160000063e+01 9.617789999999999395e+01 9.355190000000000339e+01
8.286699999999999733e+00 1.254055181599999891e+01 9.617719999999999914e+01 9.355140000000000100e+01
8.291025000000001199e+00 1.254101938720000042e+01 9.617740000000000578e+01 9.354989999999999384e+01
8.295350000000000890e+00 1.254148695839999839e+01 9.617669999999999675e+01 9.354940000000000566e+01
8.299675000000000580e+00 1.254198375279999844e+01 9.617700000000000671e+01 9.354800000000000182e+01
8.304000000000000270e+00 1.254245132399999996e+01 9.617619999999999436e+01 9.354749999999999943e+01
8.308324999999999960e+00 1.254294811839999824e+01 9.617650000000000432e+01 9.354600000000000648e+01
8.312649999999999650e+00 1.254341568959999975e+01 9.617579999999999529e+01 9.354550000000000409e+01
8.316975000000001117e+00 1.254388326079999949e+01 9.617610000000000525e+01 9.354410000000000025e+01
8.321300000000000807e+00 1.254435083199999923e+01 9.617529999999999291e+01 9.354359999999999786e+01
8.325625000000000497e+00 1.254484762639999929e+01 9.617560000000000286e+01 9.354219999999999402e+01
8.329950000000000188e+00 1.254549053679999915e+01 9.618019999999999925e+01 9.356969999999999743e+01
8.334274999999999878e+00 1.254589966160000003e+01 9.617950000000000443e+01 9.356629999999999825e+01
8.338599999999999568e+00 1.254639645599999831e+01 9.617810000000000059e+01 9.356499999999999773e+01
8.342925000000001035e+00 1.254686402719999982e+01 9.617820000000000391e+01 9.356319999999999482e+01
8.347250000000000725e+00 1.254733159839999956e+01 9.617719999999999914e+01 9.356239999999999668e+01
8.351575000000000415e+00 1.254782839279999962e+01 9.617749999999999488e+01 9.356090000000000373e+01
8.355900000000000105e+00 1.254829596399999936e+01 9.617659999999999343e+01 9.356029999999999802e+01
8.360224999999999795e+00 1.254876353519999910e+01 9.617700000000000671e+01 9.355889999999999418e+01
8.364549999999999486e+00 1.254923110639999884e+01 9.617610000000000525e+01 9.355819999999999936e+01
8.368875000000000952e+00 1.254969867760000035e+01 9.617650000000000432e+01 9.355689999999999884e+01
8.373200000000000642e+00 1.255016624879999831e+01 9.617560000000000286e+01 9.355629999999999313e+01
8.377525000000000333e+00 1.255063381999999983e+01 9.617600000000000193e+01 9.355490000000000350e+01
8.381850000000000023e+00 1.255110139119999957e+01 9.617510000000000048e+01 9.355429999999999779e+01
8.386174999999999713e+00 1.255156896239999931e+01 9.617549999999999955e+01 9.355299999999999727e+01
8.390499999999999403e+00 1.255203653359999905e+01 9.617470000000000141e+01 9.355240000000000578e+01
8.394825000000000870e+00 1.255247488159999847e+01 9.617510000000000048e+01 9.355110000000000525e+01
8.399150000000000560e+00 1.255294245279999998e+01 9.617430000000000234e+01 9.355049999999999955e+01
8.403475000000000250e+00 1.255341002399999972e+01 9.617470000000000141e+01 9.354919999999999902e+01
8.407799999999999940e+00 1.255384837199999915e+01 9.617379999999999995e+01 9.354869999999999663e+01
8.412125000000001407e+00 1.255431594319999888e+01 9.617419999999999902e+01 9.354730000000000700e+01
8.416449999999999321e+00 1.255478351440000040e+01 9.617340000000000089e+01 9.354680000000000462e+01
8.420775000000000787e+00 1.255522186239999982e+01 9.617379999999999995e+01 9.354550000000000409e+01
8.425100000000000477e+00 1.255568943359999778e+01 9.617340000000000089e+01 9.354489999999999839e+01
8.429425000000000168e+00 1.255612778159999898e+01 9.617480000000000473e+01 9.354359999999999786e+01
8.433749999999999858e+00 1.255659535279999872e+01 9.617510000000000048e+01 9.354309999999999548e+01
8.438075000000001324e+00 1.255720904000000004e+01 9.617810000000000059e+01 9.356870000000000687e+01
8.442400000000001015e+00 1.255758894159999883e+01 9.617640000000000100e+01 9.356619999999999493e+01
8.446725000000000705e+00 1.255808573599999889e+01 9.617610000000000525e+01 9.356399999999999295e+01
8.451050000000000395e+00 1.255852408399999831e+01 9.617510000000000048e+01 9.356310000000000571e+01
8.455375000000000085e+00 1.255899165519999983e+01 9.617520000000000380e+01 9.356149999999999523e+01
8.459699999999999775e+00 1.255943000319999925e+01 9.617449999999999477e+01 9.356090000000000373e+01
8.464025000000001242e+00 1.255989757439999899e+01 9.617459999999999809e+01 9.355939999999999657e+01
8.468350000000000932e+00 1.256033592239999841e+01 9.617400000000000659e+01 9.355889999999999418e+01
8.472675000000000622e+00 1.256080349359999992e+01 9.617419999999999902e+01 9.355750000000000455e+01
8.477000000000000313e+00 1.256124184159999935e+01 9.617350000000000421e+01 9.355689999999999884e+01
8.481325000000000003e+00 1.256168018959999877e+01 9.617369999999999663e+01 9.355549999999999500e+01
8.485649999999999693e+00 1.256211853759999819e+01 9.617310000000000514e+01 9.355509999999999593e+01
8.489975000000001160e+00 1.256258610879999971e+01 9.617329999999999757e+01 9.355370000000000630e+01
8.494300000000000850e+00 1.256302445679999913e+01 9.617270000000000607e+01 9.355320000000000391e+01
8.498625000000000540e+00 1.256346280480000033e+01 9.617289999999999850e+01 9.355180000000000007e+01
8.502950000000000230e+00 1.256390115279999975e+01 9.617230000000000700e+01 9.355129999999999768e+01
8.507274999999999920e+00 1.256433950079999917e+01 9.617249999999999943e+01 9.354999999999999716e+01
8.511599999999999611e+00 1.256477784879999859e+01 9.617249999999999943e+01 9.354949999999999477e+01
8.515925000000001077e+00 1.256521619679999979e+01 9.617379999999999995e+01 9.354819999999999425e+01
8.520250000000000767e+00 1.256565454479999921e+01 9.617419999999999902e+01 9.354770000000000607e+01
8.524575000000000458e+00 1.256609289279999864e+01 9.617549999999999955e+01 9.354640000000000555e+01
8.528900000000000148e+00 1.256653124079999806e+01 9.617579999999999529e+01 9.354590000000000316e+01
8.533225000000001614e+00 1.256696958880000103e+01 9.617709999999999582e+01 9.354460000000000264e+01
8.537549999999999528e+00 1.256740793680000046e+01 9.617749999999999488e+01 9.354410000000000025e+01
8.541875000000000995e+00 1.256784628479999988e+01 9.617879999999999541e+01 9.354279999999999973e+01
8.546200000000000685e+00 1.256837230240000025e+01 9.617579999999999529e+01 9.355859999999999843e+01
8.550525000000000375e+00 1.256875220399999904e+01 9.617520000000000380e+01 9.355559999999999832e+01
8.554850000000000065e+00 1.256919055199999846e+01 9.617390000000000327e+01 9.355429999999999779e+01
8.559175000000001532e+00 1.256962889999999788e+01 9.617400000000000659e+01 9.355259999999999820e+01
8.563499999999999446e+00 1.257006724800000086e+01 9.617300000000000182e+01 9.355190000000000339e+01
8.567825000000000912e+00 1.257050559600000028e+01 9.617329999999999757e+01 9.355049999999999955e+01
8.572150000000000603e+00 1.257094394399999970e+01 9.617249999999999943e+01 9.354989999999999384e+01
8.576475000000000293e+00 1.257138229199999913e+01 9.617289999999999850e+01 9.354850000000000421e+01
8.580799999999999983e+00 1.257182064000000032e+01 9.617210000000000036e+01 9.354800000000000182e+01
8.585125000000001450e+00 1.257222976479999943e+01 9.617239999999999611e+01 9.354670000000000130e+01
8.589450000000001140e+00 1.257266811279999885e+01 9.617170000000000130e+01 9.354609999999999559e+01
8.593775000000000830e+00 1.257307723759999973e+01 9.617210000000000036e+01 9.354489999999999839e+01
8.598100000000000520e+00 1.257351558559999916e+01 9.617230000000000700e+01 9.354430000000000689e+01
8.602425000000000210e+00 1.257395393360000035e+01 9.617369999999999663e+01 9.354300000000000637e+01
8.606749999999999901e+00 1.257436305839999946e+01 9.617400000000000659e+01 9.354250000000000398e+01
8.611075000000001367e+00 1.257477218319999857e+01 9.617529999999999291e+01 9.354130000000000678e+01
8.615400000000001057e+00 1.257521053119999799e+01 9.617560000000000286e+01 9.354070000000000107e+01
8.619725000000000747e+00 1.257561965599999887e+01 9.617690000000000339e+01 9.353950000000000387e+01
8.624050000000000438e+00 1.257605800399999829e+01 9.617719999999999914e+01 9.353900000000000148e+01
8.628375000000000128e+00 1.257646712879999917e+01 9.617849999999999966e+01 9.353770000000000095e+01
8.632699999999999818e+00 1.257687625360000006e+01 9.617879999999999541e+01 9.353719999999999857e+01
8.637025000000001285e+00 1.257731460159999948e+01 9.618009999999999593e+01 9.353600000000000136e+01
8.641350000000000975e+00 1.257772372640000036e+01 9.618040000000000589e+01 9.353549999999999898e+01
8.645675000000000665e+00 1.257813285119999946e+01 9.618170000000000641e+01 9.353419999999999845e+01
8.650000000000000355e+00 1.257854197599999857e+01 9.618189999999999884e+01 9.353369999999999607e+01
8.654325000000000045e+00 1.257912643999999958e+01 9.617449999999999477e+01 9.355519999999999925e+01
8.658649999999999736e+00 1.257950634159999836e+01 9.617300000000000182e+01 9.355329999999999302e+01
8.662975000000001202e+00 1.257991546639999925e+01 9.617270000000000607e+01 9.355129999999999768e+01
8.667300000000000892e+00 1.258032459120000013e+01 9.617189999999999372e+01 9.355039999999999623e+01
8.671625000000000583e+00 1.258076293919999955e+01 9.617189999999999372e+01 9.354890000000000327e+01
8.675950000000000273e+00 1.258117206400000043e+01 9.617130000000000223e+01 9.354840000000000089e+01
8.680275000000001739e+00 1.258158118879999776e+01 9.617140000000000555e+01 9.354699999999999704e+01
8.684599999999999653e+00 1.258199031359999864e+01 9.617170000000000130e+01 9.354649999999999466e+01
8.688924999999999343e+00 1.258242866159999807e+01 9.617289999999999850e+01 9.354519999999999413e+01
8.693249999999999034e+00 1.258280856320000041e+01 9.617329999999999757e+01 9.354470000000000596e+01
8.697575000000000500e+00 1.258324691119999983e+01 9.617449999999999477e+01 9.354340000000000543e+01
8.701900000000000190e+00 1.258362681279999862e+01 9.617480000000000473e+01 9.354300000000000637e+01
8.706224999999999881e+00 1.258403593759999950e+01 9.617600000000000193e+01 9.354170000000000584e+01
8.710549999999999571e+00 1.258444506240000038e+01 9.617640000000000100e+01 9.354120000000000346e+01
8.714875000000001037e+00 1.258485418719999771e+01 9.617759999999999820e+01 9.354000000000000625e+01
8.719200000000000728e+00 1.258526331199999859e+01 9.617789999999999395e+01 9.353950000000000387e+01
8.723525000000000418e+00 1.258567243679999947e+01 9.617910000000000537e+01 9.353830000000000666e+01
8.727850000000000108e+00 1.258605233839999826e+01 9.617940000000000111e+01 9.353780000000000427e+01
8.732175000000001575e+00 1.258646146319999914e+01 9.618059999999999832e+01 9.353660000000000707e+01
8.736500000000001265e+00 1.258687058800000003e+01 9.618089999999999407e+01 9.353610000000000468e+01
8.740824999999999179e+00 1.258727971279999913e+01 9.618210000000000548e+01 9.353489999999999327e+01
8.745149999999998869e+00 1.258765961439999970e+01 9.618240000000000123e+01 9.353449999999999420e+01
8.749475000000000335e+00 1.258806873919999880e+01 9.618359999999999843e+01 9.353319999999999368e+01
8.753800000000000026e+00 1.258844864079999937e+01 9.618389999999999418e+01 9.353279999999999461e+01
8.758124999999999716e+00 1.258885776560000025e+01 9.618510000000000559e+01 9.353159999999999741e+01
8.762449999999999406e+00 1.258941300639999916e+01 9.617170000000000130e+01 9.355469999999999686e+01
8.766775000000000873e+00 1.258976368479999941e+01 9.617159999999999798e+01 9.355200000000000671e+01
8.771100000000000563e+00 1.259017280959999852e+01 9.617130000000000223e+01 9.355089999999999861e+01
8.775425000000000253e+00 1.259058193439999940e+01 9.617239999999999611e+01 9.354930000000000234e+01
8.779749999999999943e+00 1.259096183599999819e+01 9.617249999999999943e+01 9.354859999999999332e+01
8.784075000000001410e+00 1.259137096079999907e+01 9.617369999999999663e+01 9.354730000000000700e+01
8.788400000000001100e+00 1.259175086239999963e+01 9.617390000000000327e+01 9.354680000000000462e+01
8.792725000000000790e+00 1.259215998719999874e+01 9.617510000000000048e+01 9.354559999999999320e+01
8.797049999999998704e+00 1.259253988879999930e+01 9.617529999999999291e+01 9.354510000000000502e+01
8.801375000000000171e+00 1.259294901360000019e+01 9.617659999999999343e+01 9.354389999999999361e+01
8.805699999999999861e+00 1.259332891519999897e+01 9.617680000000000007e+01 9.354340000000000543e+01
8.810024999999999551e+00 1.259373803999999986e+01 9.617810000000000059e+01 9.354219999999999402e+01
8.814349999999999241e+00 1.259411794159999864e+01 9.617829999999999302e+01 9.354170000000000584e+01
8.818675000000000708e+00 1.259449784320000099e+01 9.617950000000000443e+01 9.354059999999999775e+01
8.823000000000000398e+00 1.259487774479999977e+01 9.617980000000000018e+01 9.354009999999999536e+01
8.827325000000000088e+00 1.259528686960000066e+01 9.618099999999999739e+01 9.353889999999999816e+01
8.831649999999999778e+00 1.259566677119999945e+01 9.618120000000000402e+01 9.353849999999999909e+01
8.835975000000001245e+00 1.259604667280000001e+01 9.618240000000000123e+01 9.353730000000000189e+01
8.840300000000000935e+00 1.259642657439999880e+01 9.618269999999999698e+01 9.353690000000000282e+01
8.844625000000000625e+00 1.259680647599999936e+01 9.618389999999999418e+01 9.353570000000000562e+01
8.848950000000000315e+00 1.259718637759999993e+01 9.618410000000000082e+01 9.353530000000000655e+01
8.853275000000001782e+00 1.259756627919999872e+01 9.618529999999999802e+01 9.353409999999999513e+01
8.857599999999999696e+00 1.259794618079999928e+01 9.618550000000000466e+01 9.353369999999999607e+01
8.861924999999999386e+00 1.259832608239999985e+01 9.618670000000000186e+01 9.353249999999999886e+01
8.866249999999999076e+00 1.259870598399999864e+01 9.618689999999999429e+01 9.353209999999999980e+01
8.870575000000000543e+00 1.259923200160000079e+01 9.617510000000000048e+01 9.355440000000000111e+01
8.874900000000000233e+00 1.259958267999999926e+01 9.617449999999999477e+01 9.355259999999999820e+01
8.879224999999999923e+00 1.259996258159999982e+01 9.617510000000000048e+01 9.355070000000000618e+01
8.883549999999999613e+00 1.260034248319999861e+01 9.617520000000000380e+01 9.354989999999999384e+01
8.887875000000001080e+00 1.260072238479999918e+01 9.617610000000000525e+01 9.354850000000000421e+01
8.892200000000000770e+00 1.260110228639999796e+01 9.617640000000000100e+01 9.354800000000000182e+01
8.896525000000000460e+00 1.260148218800000031e+01 9.617740000000000578e+01 9.354680000000000462e+01
8.900850000000000151e+00 1.260186208959999909e+01 9.617780000000000484e+01 9.354630000000000223e+01
8.905175000000001617e+00 1.260224199119999966e+01 9.617879999999999541e+01 9.354510000000000502e+01
8.909500000000001307e+00 1.260262189280000023e+01 9.617919999999999447e+01 9.354470000000000596e+01
8.913825000000000998e+00 1.260300179439999901e+01 9.618019999999999925e+01 9.354349999999999454e+01
8.918149999999998911e+00 1.260335247279999926e+01 9.618059999999999832e+01 9.354309999999999548e+01
8.922475000000000378e+00 1.260373237439999983e+01 9.618160000000000309e+01 9.354189999999999827e+01
8.926800000000000068e+00 1.260411227599999862e+01 9.618200000000000216e+01 9.354149999999999920e+01
8.931124999999999758e+00 1.260449217759999918e+01 9.618300000000000693e+01 9.354030000000000200e+01
8.935449999999999449e+00 1.260484285599999943e+01 9.618330000000000268e+01 9.353990000000000293e+01
8.939775000000000915e+00 1.260522275759999822e+01 9.618439999999999657e+01 9.353879999999999484e+01
8.944100000000000605e+00 1.260557343599999847e+01 9.618470000000000653e+01 9.353830000000000666e+01
8.948425000000000296e+00 1.260595333759999903e+01 9.618580000000000041e+01 9.353719999999999857e+01
8.952749999999999986e+00 1.260633323919999960e+01 9.618609999999999616e+01 9.353679999999999950e+01
8.957075000000001452e+00 1.260668391759999984e+01 9.618710000000000093e+01 9.353570000000000562e+01
8.961400000000001143e+00 1.260706381920000041e+01 9.618739999999999668e+01 9.353530000000000655e+01
8.965725000000000833e+00 1.260741449760000066e+01 9.618850000000000477e+01 9.353409999999999513e+01
8.970050000000000523e+00 1.260776517599999913e+01 9.618880000000000052e+01 9.353369999999999607e+01
8.974375000000001990e+00 1.260814507759999969e+01 9.618980000000000530e+01 9.353260000000000218e+01
8.978699999999999903e+00 1.260864187199999975e+01 9.617730000000000246e+01 9.355480000000000018e+01
8.983024999999999594e+00 1.260896332719999968e+01 9.617749999999999488e+01 9.355230000000000246e+01
8.987349999999999284e+00 1.260934322879999847e+01 9.617730000000000246e+01 9.355129999999999768e+01
8.991675000000000750e+00 1.260969390719999872e+01 9.617820000000000391e+01 9.354970000000000141e+01
8.996000000000000441e+00 1.261007380879999928e+01 9.617829999999999302e+01 9.354909999999999570e+01
9.000325000000000131e+00 1.261042448719999953e+01 9.617940000000000111e+01 9.354789999999999850e+01
9.004649999999999821e+00 1.261080438879999832e+01 9.617950000000000443e+01 9.354739999999999611e+01
9.008975000000001288e+00 1.261115506719999857e+01 9.618070000000000164e+01 9.354630000000000223e+01
9.013300000000000978e+00 1.261153496880000091e+01 9.618080000000000496e+01 9.354579999999999984e+01
9.017625000000000668e+00 1.261188564719999938e+01 9.618200000000000216e+01 9.354470000000000596e+01
9.021950000000000358e+00 1.261223632559999963e+01 9.618219999999999459e+01 9.354420000000000357e+01
9.026275000000001825e+00 1.261258700399999988e+01 9.618330000000000268e+01 9.354309999999999548e+01
9.030600000000001515e+00 1.261296690559999867e+01 9.618349999999999511e+01 9.354269999999999641e+01
9.034924999999999429e+00 1.261331758399999892e+01 9.618470000000000653e+01 9.354160000000000252e+01
9.039249999999999119e+00 1.261366826239999916e+01 9.618479999999999563e+01 9.354120000000000346e+01
9.043575000000000585e+00 1.261401894079999941e+01 9.618600000000000705e+01 9.354009999999999536e+01
9.047900000000000276e+00 1.261436961919999966e+01 9.618609999999999616e+01 9.353969999999999629e+01
9.052224999999999966e+00 1.261472029759999991e+01 9.618729999999999336e+01 9.353860000000000241e+01
9.056549999999999656e+00 1.261507097600000016e+01 9.618739999999999668e+01 9.353820000000000334e+01
9.060875000000001123e+00 1.261542165440000041e+01 9.618859999999999388e+01 9.353709999999999525e+01
9.065200000000000813e+00 1.261577233279999888e+01 9.618869999999999720e+01 9.353669999999999618e+01
9.069525000000000503e+00 1.261612301119999913e+01 9.618980000000000530e+01 9.353560000000000230e+01
9.073850000000000193e+00 1.261647368959999937e+01 9.618999999999999773e+01 9.353520000000000323e+01
9.078175000000001660e+00 1.261682436799999962e+01 9.619110000000000582e+01 9.353419999999999845e+01
9.082500000000001350e+00 1.261717504639999987e+01 9.619129999999999825e+01 9.353379999999999939e+01
9.086825000000001040e+00 1.261764261759999961e+01 9.618129999999999313e+01 9.355440000000000111e+01
9.091149999999998954e+00 1.261793484959999923e+01 9.618059999999999832e+01 9.355270000000000152e+01
9.095475000000000421e+00 1.261831475119999801e+01 9.618120000000000402e+01 9.355089999999999861e+01
9.099800000000000111e+00 1.261866542959999826e+01 9.618120000000000402e+01 9.355010000000000048e+01
9.104124999999999801e+00 1.261901610800000029e+01 9.618210000000000548e+01 9.354890000000000327e+01
9.108449999999999491e+00 1.261936678640000054e+01 9.618229999999999791e+01 9.354840000000000089e+01
9.112775000000000958e+00 1.261971746479999901e+01 9.618319999999999936e+01 9.354720000000000368e+01
9.117100000000000648e+00 1.262003891999999894e+01 9.618349999999999511e+01 9.354680000000000462e+01
9.121425000000000338e+00 1.262038959839999919e+01 9.618449999999999989e+01 9.354569999999999652e+01
9.125750000000000028e+00 1.262074027679999944e+01 9.618479999999999563e+01 9.354529999999999745e+01
9.130075000000001495e+00 1.262109095519999968e+01 9.618580000000000041e+01 9.354420000000000357e+01
9.134400000000001185e+00 1.262141241039999784e+01 9.618600000000000705e+01 9.354380000000000450e+01
9.138725000000000875e+00 1.262176308879999986e+01 9.618699999999999761e+01 9.354269999999999641e+01
9.143050000000000566e+00 1.262211376720000011e+01 9.618729999999999336e+01 9.354229999999999734e+01
9.147375000000002032e+00 1.262243522239999827e+01 9.618829999999999814e+01 9.354120000000000346e+01
9.151699999999999946e+00 1.262278590079999852e+01 9.618850000000000477e+01 9.354089999999999350e+01
9.156024999999999636e+00 1.262310735599999845e+01 9.618949999999999534e+01 9.353979999999999961e+01
9.160349999999999326e+00 1.262345803439999870e+01 9.618970000000000198e+01 9.353940000000000055e+01
9.164675000000000793e+00 1.262377948959999863e+01 9.619070000000000675e+01 9.353839999999999577e+01
9.169000000000000483e+00 1.262413016799999887e+01 9.619100000000000250e+01 9.353799999999999670e+01
9.173325000000000173e+00 1.262445162320000058e+01 9.619199999999999307e+01 9.353690000000000282e+01
9.177649999999999864e+00 1.262480230159999905e+01 9.619219999999999970e+01 9.353660000000000707e+01
9.181975000000001330e+00 1.262512375680000076e+01 9.619320000000000448e+01 9.353549999999999898e+01
9.186300000000001020e+00 1.262544521199999892e+01 9.619339999999999691e+01 9.353520000000000323e+01
9.190625000000000711e+00 1.262579589039999917e+01 9.619440000000000168e+01 9.353409999999999513e+01
9.194950000000000401e+00 1.262623423839999859e+01 9.618330000000000268e+01 9.355480000000000018e+01
9.199275000000000091e+00 1.262655569359999852e+01 9.618349999999999511e+01 9.355240000000000578e+01
9.203600000000001558e+00 1.262687714880000023e+01 9.618319999999999936e+01 9.355150000000000432e+01
9.207925000000001248e+00 1.262722782719999870e+01 9.618410000000000082e+01 9.354999999999999716e+01
9.212249999999999162e+00 1.262754928240000041e+01 9.618410000000000082e+01 9.354949999999999477e+01
9.216574999999998852e+00 1.262789996079999888e+01 9.618519999999999470e+01 9.354829999999999757e+01
9.220900000000000318e+00 1.262822141600000059e+01 9.618529999999999802e+01 9.354789999999999850e+01
9.225225000000000009e+00 1.262854287119999874e+01 9.618630000000000280e+01 9.354680000000000462e+01
9.229549999999999699e+00 1.262889354959999899e+01 9.618640000000000612e+01 9.354640000000000555e+01
9.233874999999999389e+00 1.262921500479999892e+01 9.618750000000000000e+01 9.354529999999999745e+01
9.238200000000000855e+00 1.262953645999999885e+01 9.618760000000000332e+01 9.354489999999999839e+01
9.242525000000000546e+00 1.262985791520000056e+01 9.618869999999999720e+01 9.354389999999999361e+01
9.246850000000000236e+00 1.263017937039999872e+01 9.618880000000000052e+01 9.354349999999999454e+01
9.251174999999999926e+00 1.263053004879999897e+01 9.618989999999999441e+01 9.354250000000000398e+01
9.255500000000001393e+00 1.263085150399999890e+01 9.618999999999999773e+01 9.354210000000000491e+01
9.259825000000001083e+00 1.263117295919999883e+01 9.619110000000000582e+01 9.354110000000000014e+01
9.264150000000000773e+00 1.263149441440000054e+01 9.619119999999999493e+01 9.354070000000000107e+01
9.268474999999998687e+00 1.263181586959999869e+01 9.619230000000000302e+01 9.353969999999999629e+01
9.272800000000000153e+00 1.263213732479999862e+01 9.619240000000000634e+01 9.353940000000000055e+01
9.277124999999999844e+00 1.263245878000000033e+01 9.619339999999999691e+01 9.353830000000000666e+01
9.281449999999999534e+00 1.263278023520000026e+01 9.619360000000000355e+01 9.353799999999999670e+01
9.285774999999999224e+00 1.263310169039999842e+01 9.619459999999999411e+01 9.353700000000000614e+01
9.290100000000000691e+00 1.263339392239999981e+01 9.619469999999999743e+01 9.353660000000000707e+01
9.294425000000000381e+00 1.263371537759999796e+01 9.619570000000000221e+01 9.353560000000000230e+01
9.298750000000000071e+00 1.263403683279999967e+01 9.619589999999999463e+01 9.353530000000000655e+01
9.303074999999999761e+00 1.263447518079999909e+01 9.618519999999999470e+01 9.355429999999999779e+01
9.307400000000001228e+00 1.263476741280000049e+01 9.618470000000000653e+01 9.355270000000000152e+01
9.311725000000000918e+00 1.263508886799999864e+01 9.618529999999999802e+01 9.355100000000000193e+01
9.316050000000000608e+00 1.263541032319999857e+01 9.618529999999999802e+01 9.355029999999999291e+01
9.320375000000000298e+00 1.263573177840000028e+01 9.618609999999999616e+01 9.354909999999999570e+01
9.324700000000001765e+00 1.263605323360000021e+01 9.618630000000000280e+01 9.354869999999999663e+01
9.329024999999999679e+00 1.263637468879999837e+01 9.618720000000000425e+01 9.354760000000000275e+01
9.333349999999999369e+00 1.263669614400000007e+01 9.618739999999999668e+01 9.354720000000000368e+01
9.337674999999999059e+00 1.263701759920000001e+01 9.618829999999999814e+01 9.354609999999999559e+01
9.342000000000000526e+00 1.263733905439999994e+01 9.618850000000000477e+01 9.354579999999999984e+01
9.346325000000000216e+00 1.263766050959999809e+01 9.618940000000000623e+01 9.354470000000000596e+01
9.350649999999999906e+00 1.263795274159999948e+01 9.618970000000000198e+01 9.354439999999999600e+01
9.354974999999999596e+00 1.263827419679999942e+01 9.619060000000000343e+01 9.354340000000000543e+01
9.359300000000001063e+00 1.263859565199999935e+01 9.619079999999999586e+01 9.354300000000000637e+01
9.363625000000000753e+00 1.263888788400000074e+01 9.619169999999999732e+01 9.354200000000000159e+01
9.367950000000000443e+00 1.263920933919999889e+01 9.619190000000000396e+01 9.354170000000000584e+01
9.372275000000000134e+00 1.263950157120000028e+01 9.619280000000000541e+01 9.354070000000000107e+01
9.376600000000001600e+00 1.263982302639999844e+01 9.619310000000000116e+01 9.354040000000000532e+01
9.380925000000001290e+00 1.264011525839999983e+01 9.619400000000000261e+01 9.353929999999999723e+01
9.385249999999999204e+00 1.264043671359999976e+01 9.619419999999999504e+01 9.353900000000000148e+01
9.389574999999998894e+00 1.264072894559999938e+01 9.619509999999999650e+01 9.353799999999999670e+01
9.393900000000000361e+00 1.264105040079999931e+01 9.619530000000000314e+01 9.353770000000000095e+01
9.398225000000000051e+00 1.264134263279999892e+01 9.619620000000000459e+01 9.353669999999999618e+01
9.402549999999999741e+00 1.264166408799999886e+01 9.619639999999999702e+01 9.353640000000000043e+01
9.406874999999999432e+00 1.264195631999999847e+01 9.619729999999999848e+01 9.353539999999999566e+01
9.411200000000000898e+00 1.264239466799999967e+01 9.618449999999999989e+01 9.355480000000000018e+01
9.415525000000000588e+00 1.264268689999999928e+01 9.618449999999999989e+01 9.355259999999999820e+01
9.419850000000000279e+00 1.264297913199999890e+01 9.618420000000000414e+01 9.355169999999999675e+01
9.424174999999999969e+00 1.264330058719999883e+01 9.618489999999999895e+01 9.355029999999999291e+01
9.428500000000001435e+00 1.264362204240000054e+01 9.618500000000000227e+01 9.354980000000000473e+01
9.432825000000001125e+00 1.264391427440000015e+01 9.618590000000000373e+01 9.354869999999999663e+01
9.437150000000000816e+00 1.264423572960000008e+01 9.618600000000000705e+01 9.354829999999999757e+01
9.441475000000000506e+00 1.264452796159999970e+01 9.618699999999999761e+01 9.354730000000000700e+01
9.445800000000001972e+00 1.264482019359999931e+01 9.618710000000000093e+01 9.354689999999999372e+01
9.450124999999999886e+00 1.264514164879999925e+01 9.618810000000000571e+01 9.354590000000000316e+01
9.454449999999999577e+00 1.264543388080000064e+01 9.618819999999999482e+01 9.354559999999999320e+01
9.458774999999999267e+00 1.264572611279999848e+01 9.618919999999999959e+01 9.354460000000000264e+01
9.463100000000000733e+00 1.264601834479999809e+01 9.618930000000000291e+01 9.354420000000000357e+01
9.467425000000000423e+00 1.264633979999999980e+01 9.619029999999999347e+01 9.354330000000000211e+01
9.471750000000000114e+00 1.264663203199999941e+01 9.619039999999999679e+01 9.354290000000000305e+01
9.476074999999999804e+00 1.264692426399999903e+01 9.619140000000000157e+01 9.354200000000000159e+01
9.480400000000001270e+00 1.264721649599999864e+01 9.619150000000000489e+01 9.354170000000000584e+01
9.484725000000000961e+00 1.264750872800000003e+01 9.619249999999999545e+01 9.354070000000000107e+01
9.489050000000000651e+00 1.264780095999999965e+01 9.619259999999999877e+01 9.354040000000000532e+01
9.493375000000000341e+00 1.264809319199999926e+01 9.619350000000000023e+01 9.353940000000000055e+01
9.497700000000001808e+00 1.264838542399999888e+01 9.619370000000000687e+01 9.353910000000000480e+01
9.502025000000001498e+00 1.264867765599999849e+01 9.619459999999999411e+01 9.353820000000000334e+01
9.506349999999999412e+00 1.264896988799999988e+01 9.619469999999999743e+01 9.353780000000000427e+01
9.510674999999999102e+00 1.264926211999999950e+01 9.619570000000000221e+01 9.353690000000000282e+01
9.515000000000000568e+00 1.264955435200000089e+01 9.619580000000000553e+01 9.353660000000000707e+01
9.519325000000000259e+00 1.264996347679999822e+01 9.618659999999999854e+01 9.355500000000000682e+01
9.523649999999999949e+00 1.265022648559999929e+01 9.618609999999999616e+01 9.355349999999999966e+01
9.527974999999999639e+00 1.265051871759999891e+01 9.618659999999999854e+01 9.355190000000000339e+01
9.532300000000001106e+00 1.265081094959999852e+01 9.618659999999999854e+01 9.355119999999999436e+01
9.536625000000000796e+00 1.265113240480000023e+01 9.618729999999999336e+01 9.355010000000000048e+01
9.540950000000000486e+00 1.265142463679999807e+01 9.618750000000000000e+01 9.354970000000000141e+01
9.545275000000000176e+00 1.265171686879999946e+01 9.618829999999999814e+01 9.354869999999999663e+01
9.549600000000001643e+00 1.265200910079999908e+01 9.618850000000000477e+01 9.354829999999999757e+01
9.553925000000001333e+00 1.265230133279999869e+01 9.618930000000000291e+01 9.354730000000000700e+01
9.558250000000001023e+00 1.265256434159999976e+01 9.618949999999999534e+01 9.354699999999999704e+01
9.562574999999998937e+00 1.265285657359999938e+01 9.619029999999999347e+01 9.354600000000000648e+01
9.566900000000000404e+00 1.265314880559999899e+01 9.619060000000000343e+01 9.354569999999999652e+01
9.571225000000000094e+00 1.265344103760000039e+01 9.619140000000000157e+01 9.354479999999999507e+01
9.575549999999999784e+00 1.265373326960000000e+01 9.619159999999999400e+01 9.354449999999999932e+01
9.579874999999999474e+00 1.265399627839999930e+01 9.619240000000000634e+01 9.354349999999999454e+01
9.584200000000000941e+00 1.265428851040000069e+01 9.619270000000000209e+01 9.354319999999999879e+01
9.588525000000000631e+00 1.265458074239999853e+01 9.619350000000000023e+01 9.354229999999999734e+01
9.592850000000000321e+00 1.265484375119999960e+01 9.619370000000000687e+01 9.354200000000000159e+01
9.597175000000000011e+00 1.265513598319999922e+01 9.619450000000000500e+01 9.354099999999999682e+01
9.601500000000001478e+00 1.265542821519999883e+01 9.619469999999999743e+01 9.354070000000000107e+01
9.605825000000001168e+00 1.265569122399999991e+01 9.619549999999999557e+01 9.353979999999999961e+01
9.610150000000000858e+00 1.265598345599999952e+01 9.619570000000000221e+01 9.353950000000000387e+01
9.614475000000000549e+00 1.265627568799999914e+01 9.619660000000000366e+01 9.353860000000000241e+01
9.618800000000002015e+00 1.265653869680000021e+01 9.619679999999999609e+01 9.353830000000000666e+01
9.623124999999999929e+00 1.265683092879999982e+01 9.619759999999999422e+01 9.353740000000000521e+01
9.627449999999999619e+00 1.265718160719999830e+01 9.618800000000000239e+01 9.355540000000000589e+01
9.631774999999999309e+00 1.265744461599999937e+01 9.618829999999999814e+01 9.355329999999999302e+01
9.636100000000000776e+00 1.265773684800000076e+01 9.618800000000000239e+01 9.355249999999999488e+01
9.640425000000000466e+00 1.265802907999999860e+01 9.618869999999999720e+01 9.355119999999999436e+01
9.644750000000000156e+00 1.265829208879999968e+01 9.618869999999999720e+01 9.355070000000000618e+01
9.649074999999999847e+00 1.265858432079999929e+01 9.618959999999999866e+01 9.354970000000000141e+01
9.653400000000001313e+00 1.265887655279999890e+01 9.618959999999999866e+01 9.354930000000000234e+01
9.657725000000001003e+00 1.265913956159999998e+01 9.619050000000000011e+01 9.354840000000000089e+01
9.662050000000000693e+00 1.265943179359999959e+01 9.619060000000000343e+01 9.354810000000000514e+01
9.666375000000000384e+00 1.265969480239999889e+01 9.619150000000000489e+01 9.354710000000000036e+01
9.670700000000001850e+00 1.265998703440000028e+01 9.619159999999999400e+01 9.354680000000000462e+01
9.675025000000001540e+00 1.266025004319999958e+01 9.619249999999999545e+01 9.354590000000000316e+01
9.679350000000001231e+00 1.266051305199999888e+01 9.619259999999999877e+01 9.354559999999999320e+01
9.683674999999999145e+00 1.266080528399999849e+01 9.619350000000000023e+01 9.354470000000000596e+01
9.688000000000000611e+00 1.266106829279999779e+01 9.619360000000000355e+01 9.354439999999999600e+01
9.692325000000000301e+00 1.266136052479999918e+01 9.619450000000000500e+01 9.354349999999999454e+01
9.696649999999999991e+00 1.266162353360000026e+01 9.619459999999999411e+01 9.354319999999999879e+01
9.700974999999999682e+00 1.266188654239999956e+01 9.619549999999999557e+01 9.354229999999999734e+01
9.705300000000001148e+00 1.266214955119999885e+01 9.619559999999999889e+01 9.354200000000000159e+01
9.709625000000000838e+00 1.266244178319999847e+01 9.619650000000000034e+01 9.354110000000000014e+01
9.713950000000000529e+00 1.266270479199999777e+01 9.619660000000000366e+01 9.354089999999999350e+01
9.718275000000000219e+00 1.266296780079999884e+01 9.619750000000000512e+01 9.354000000000000625e+01
9.722600000000001685e+00 1.266323080959999992e+01 9.619759999999999422e+01 9.353969999999999629e+01
9.726925000000001376e+00 1.266349381840000099e+01 9.619849999999999568e+01 9.353879999999999484e+01
9.731250000000001066e+00 1.266375682720000029e+01 9.619859999999999900e+01 9.353860000000000241e+01
9.735575000000000756e+00 1.266413672879999908e+01 9.619029999999999347e+01 9.355540000000000589e+01
9.739899999999998670e+00 1.266437051439999983e+01 9.618999999999999773e+01 9.355400000000000205e+01
9.744225000000000136e+00 1.266466274639999945e+01 9.619039999999999679e+01 9.355259999999999820e+01
9.748549999999999827e+00 1.266492575519999875e+01 9.619039999999999679e+01 9.355190000000000339e+01
9.752874999999999517e+00 1.266518876399999805e+01 9.619100000000000250e+01 9.355089999999999861e+01
9.757199999999999207e+00 1.266545177279999912e+01 9.619119999999999493e+01 9.355049999999999955e+01
9.761525000000000674e+00 1.266574400480000051e+01 9.619190000000000396e+01 9.354949999999999477e+01
9.765850000000000364e+00 1.266600701359999981e+01 9.619209999999999638e+01 9.354919999999999902e+01
9.770175000000000054e+00 1.266627002239999911e+01 9.619289999999999452e+01 9.354829999999999757e+01
9.774499999999999744e+00 1.266653303120000018e+01 9.619310000000000116e+01 9.354800000000000182e+01
9.778825000000001211e+00 1.266679603999999948e+01 9.619379999999999598e+01 9.354710000000000036e+01
9.783150000000000901e+00 1.266705904879999878e+01 9.619400000000000261e+01 9.354680000000000462e+01
9.787475000000000591e+00 1.266732205759999985e+01 9.619480000000000075e+01 9.354590000000000316e+01
9.791800000000000281e+00 1.266758506639999915e+01 9.619499999999999318e+01 9.354569999999999652e+01
9.796125000000001748e+00 1.266784807519999845e+01 9.619570000000000221e+01 9.354479999999999507e+01
9.800449999999999662e+00 1.266811108399999952e+01 9.619589999999999463e+01 9.354449999999999932e+01
9.804774999999999352e+00 1.266837409279999882e+01 9.619670000000000698e+01 9.354370000000000118e+01
9.809099999999999042e+00 1.266863710159999812e+01 9.619689999999999941e+01 9.354340000000000543e+01
9.813425000000000509e+00 1.266890011039999919e+01 9.619769999999999754e+01 9.354250000000000398e+01
9.817750000000000199e+00 1.266913389599999995e+01 9.619780000000000086e+01 9.354229999999999734e+01
9.822074999999999889e+00 1.266939690479999925e+01 9.619859999999999900e+01 9.354139999999999588e+01
9.826399999999999579e+00 1.266965991359999855e+01 9.619880000000000564e+01 9.354110000000000014e+01
9.830725000000001046e+00 1.266992292239999962e+01 9.619950000000000045e+01 9.354030000000000200e+01
9.835050000000000736e+00 1.267018593119999892e+01 9.619970000000000709e+01 9.354000000000000625e+01
9.839375000000000426e+00 1.267041971679999968e+01 9.620050000000000523e+01 9.353919999999999391e+01
9.843700000000000117e+00 1.267077039519999992e+01 9.619169999999999732e+01 9.355639999999999645e+01
9.848025000000001583e+00 1.267100418079999891e+01 9.619209999999999638e+01 9.355450000000000443e+01
9.852350000000001273e+00 1.267126718959999998e+01 9.619180000000000064e+01 9.355370000000000630e+01
9.856674999999999187e+00 1.267153019839999928e+01 9.619249999999999545e+01 9.355259999999999820e+01
9.860999999999998877e+00 1.267179320719999858e+01 9.619240000000000634e+01 9.355219999999999914e+01
9.865325000000000344e+00 1.267205621599999965e+01 9.619329999999999359e+01 9.355119999999999436e+01
9.869650000000000034e+00 1.267231922479999895e+01 9.619329999999999359e+01 9.355089999999999861e+01
9.873974999999999724e+00 1.267255301039999971e+01 9.619419999999999504e+01 9.354999999999999716e+01
9.878299999999999415e+00 1.267281601919999900e+01 9.619419999999999504e+01 9.354970000000000141e+01
9.882625000000000881e+00 1.267307902800000008e+01 9.619509999999999650e+01 9.354879999999999995e+01
9.886950000000000571e+00 1.267334203679999938e+01 9.619509999999999650e+01 9.354850000000000421e+01
9.891275000000000261e+00 1.267357582240000013e+01 9.619599999999999795e+01 9.354770000000000607e+01
9.895599999999999952e+00 1.267383883119999943e+01 9.619610000000000127e+01 9.354739999999999611e+01
9.899925000000001418e+00 1.267410183999999873e+01 9.619689999999999941e+01 9.354649999999999466e+01
9.904250000000001108e+00 1.267433562559999949e+01 9.619700000000000273e+01 9.354630000000000223e+01
9.908575000000000799e+00 1.267459863440000056e+01 9.619780000000000086e+01 9.354540000000000077e+01
9.912900000000000489e+00 1.267486164319999986e+01 9.619790000000000418e+01 9.354519999999999413e+01
9.917225000000000179e+00 1.267509542879999884e+01 9.619870000000000232e+01 9.354430000000000689e+01
9.921549999999999869e+00 1.267535843759999992e+01 9.619880000000000564e+01 9.354399999999999693e+01
9.925874999999999559e+00 1.267559222319999890e+01 9.619960000000000377e+01 9.354319999999999879e+01
9.930199999999999250e+00 1.267585523199999820e+01 9.619970000000000709e+01 9.354300000000000637e+01
9.934525000000000716e+00 1.267608901759999895e+01 9.620050000000000523e+01 9.354210000000000491e+01
9.938850000000000406e+00 1.267635202640000003e+01 9.620059999999999434e+01 9.354189999999999827e+01
9.943175000000000097e+00 1.267658581199999901e+01 9.620140000000000668e+01 9.354099999999999682e+01
9.947499999999999787e+00 1.267684882080000008e+01 9.620149999999999579e+01 9.354080000000000439e+01
9.951825000000001253e+00 1.267717027600000002e+01 9.619360000000000355e+01 9.355639999999999645e+01
9.956150000000000944e+00 1.267740406159999900e+01 9.619329999999999359e+01 9.355519999999999925e+01
9.960475000000000634e+00 1.267766707039999829e+01 9.619370000000000687e+01 9.355370000000000630e+01
9.964800000000000324e+00 1.267790085599999905e+01 9.619370000000000687e+01 9.355320000000000391e+01
9.969125000000001791e+00 1.267816386479999835e+01 9.619429999999999836e+01 9.355219999999999914e+01
9.973450000000001481e+00 1.267839765039999911e+01 9.619440000000000168e+01 9.355180000000000007e+01
9.977774999999999395e+00 1.267866065920000018e+01 9.619509999999999650e+01 9.355089999999999861e+01
9.982099999999999085e+00 1.267889444480000094e+01 9.619530000000000314e+01 9.355060000000000286e+01
9.986425000000000551e+00 1.267915745360000024e+01 9.619599999999999795e+01 9.354970000000000141e+01
9.990750000000000242e+00 1.267939123919999922e+01 9.619620000000000459e+01 9.354949999999999477e+01
9.995074999999999932e+00 1.267965424799999852e+01 9.619689999999999941e+01 9.354859999999999332e+01
9.999399999999999622e+00 1.267988803359999928e+01 9.619700000000000273e+01 9.354840000000000089e+01
1.000372500000000109e+01 1.268012181920000003e+01 9.619780000000000086e+01 9.354749999999999943e+01
1.000805000000000078e+01 1.268038482799999933e+01 9.619790000000000418e+01 9.354730000000000700e+01
1.001237500000000047e+01 1.268061861360000009e+01 9.619859999999999900e+01 9.354649999999999466e+01
1.001670000000000016e+01 1.268085239919999907e+01 9.619880000000000564e+01 9.354619999999999891e+01
1.002102500000000163e+01 1.268108618479999983e+01 9.619950000000000045e+01 9.354540000000000077e+01
1.002535000000000132e+01 1.268134919359999913e+01 9.619970000000000709e+01 9.354519999999999413e+01
1.002967500000000101e+01 1.268158297919999988e+01 9.620040000000000191e+01 9.354430000000000689e+01
1.003399999999999892e+01 1.268181676480000064e+01 9.620050000000000523e+01 9.354410000000000025e+01
1.003832500000000039e+01 1.268205055039999962e+01 9.620130000000000337e+01 9.354330000000000211e+01
1.004265000000000008e+01 1.268228433599999860e+01 9.620140000000000668e+01 9.354309999999999548e+01
1.004697499999999977e+01 1.268251812159999936e+01 9.620210000000000150e+01 9.354219999999999402e+01
1.005129999999999946e+01 1.268275190719999834e+01 9.620229999999999393e+01 9.354200000000000159e+01
1.005562500000000092e+01 1.268301491599999942e+01 9.620300000000000296e+01 9.354120000000000346e+01
1.005995000000000061e+01 1.268333637119999935e+01 9.619490000000000407e+01 9.355729999999999791e+01
1.006427500000000030e+01 1.268354093359999979e+01 9.619530000000000314e+01 9.355549999999999500e+01
1.006859999999999999e+01 1.268380394239999909e+01 9.619499999999999318e+01 9.355469999999999686e+01
1.007292500000000146e+01 1.268403772799999807e+01 9.619559999999999889e+01 9.355360000000000298e+01
1.007725000000000115e+01 1.268427151359999883e+01 9.619559999999999889e+01 9.355320000000000391e+01
1.008157500000000084e+01 1.268450529919999958e+01 9.619629999999999370e+01 9.355230000000000246e+01
1.008590000000000053e+01 1.268473908480000034e+01 9.619639999999999702e+01 9.355200000000000671e+01
1.009022500000000200e+01 1.268500209359999964e+01 9.619710000000000605e+01 9.355110000000000525e+01
1.009454999999999991e+01 1.268523587919999862e+01 9.619719999999999516e+01 9.355079999999999529e+01
1.009887499999999960e+01 1.268546966479999938e+01 9.619799999999999329e+01 9.354999999999999716e+01
1.010319999999999929e+01 1.268570345040000014e+01 9.619799999999999329e+01 9.354980000000000473e+01
1.010752500000000076e+01 1.268593723599999912e+01 9.619880000000000564e+01 9.354900000000000659e+01
1.011185000000000045e+01 1.268617102159999988e+01 9.619889999999999475e+01 9.354869999999999663e+01
1.011617500000000014e+01 1.268640480719999886e+01 9.619970000000000709e+01 9.354789999999999850e+01
1.012049999999999983e+01 1.268663859279999961e+01 9.619970000000000709e+01 9.354770000000000607e+01
1.012482500000000130e+01 1.268684315520000006e+01 9.620050000000000523e+01 9.354689999999999372e+01
1.012915000000000099e+01 1.268707694079999904e+01 9.620059999999999434e+01 9.354670000000000130e+01
1.013347500000000068e+01 1.268731072639999802e+01 9.620130000000000337e+01 9.354590000000000316e+01
1.013780000000000037e+01 1.268754451199999878e+01 9.620140000000000668e+01 9.354569999999999652e+01
1.014212500000000183e+01 1.268777829759999953e+01 9.620220000000000482e+01 9.354489999999999839e+01
1.014645000000000152e+01 1.268801208320000029e+01 9.620229999999999393e+01 9.354470000000000596e+01
1.015077499999999944e+01 1.268821664559999896e+01 9.620300000000000296e+01 9.354389999999999361e+01
1.015509999999999913e+01 1.268845043119999971e+01 9.620310000000000628e+01 9.354370000000000118e+01
1.015942500000000059e+01 1.268868421679999869e+01 9.620380000000000109e+01 9.354290000000000305e+01
1.016375000000000028e+01 1.268891800239999945e+01 9.620390000000000441e+01 9.354269999999999641e+01
1.016807499999999997e+01 1.268921023439999907e+01 9.619629999999999370e+01 9.355790000000000362e+01
1.017239999999999966e+01 1.268941479679999951e+01 9.619610000000000127e+01 9.355670000000000641e+01
1.017672500000000113e+01 1.268967780559999881e+01 9.619639999999999702e+01 9.355540000000000589e+01
1.018105000000000082e+01 1.268988236799999925e+01 9.619650000000000034e+01 9.355490000000000350e+01
1.018537500000000051e+01 1.269011615360000000e+01 9.619700000000000273e+01 9.355389999999999873e+01
1.018970000000000020e+01 1.269034993919999899e+01 9.619719999999999516e+01 9.355360000000000298e+01
1.019402500000000167e+01 1.269058372479999974e+01 9.619780000000000086e+01 9.355280000000000484e+01
1.019835000000000136e+01 1.269081751039999872e+01 9.619799999999999329e+01 9.355249999999999488e+01
1.020267500000000105e+01 1.269105129599999948e+01 9.619859999999999900e+01 9.355169999999999675e+01
1.020700000000000074e+01 1.269128508160000024e+01 9.619880000000000564e+01 9.355150000000000432e+01
1.021132500000000221e+01 1.269148964399999890e+01 9.619939999999999714e+01 9.355070000000000618e+01
1.021565000000000012e+01 1.269172342959999966e+01 9.619960000000000377e+01 9.355039999999999623e+01
1.021997499999999981e+01 1.269195721519999864e+01 9.620029999999999859e+01 9.354970000000000141e+01
1.022429999999999950e+01 1.269216177759999908e+01 9.620040000000000191e+01 9.354940000000000566e+01
1.022862500000000097e+01 1.269239556319999984e+01 9.620109999999999673e+01 9.354869999999999663e+01
1.023295000000000066e+01 1.269262934879999882e+01 9.620120000000000005e+01 9.354850000000000421e+01
1.023727500000000035e+01 1.269283391119999926e+01 9.620189999999999486e+01 9.354770000000000607e+01
1.024160000000000004e+01 1.269306769679999825e+01 9.620210000000000150e+01 9.354749999999999943e+01
1.024592500000000150e+01 1.269327225920000046e+01 9.620269999999999300e+01 9.354670000000000130e+01
1.025025000000000119e+01 1.269350604479999767e+01 9.620289999999999964e+01 9.354649999999999466e+01
1.025457500000000088e+01 1.269371060719999988e+01 9.620350000000000534e+01 9.354569999999999652e+01
1.025890000000000057e+01 1.269394439280000064e+01 9.620369999999999777e+01 9.354550000000000409e+01
1.026322500000000204e+01 1.269414895519999931e+01 9.620430000000000348e+01 9.354479999999999507e+01
1.026755000000000173e+01 1.269438274080000006e+01 9.620449999999999591e+01 9.354460000000000264e+01
1.027187499999999964e+01 1.269458730319999873e+01 9.620510000000000161e+01 9.354380000000000450e+01
1.027619999999999933e+01 1.269490875840000044e+01 9.619559999999999889e+01 9.355849999999999511e+01
1.028052499999999903e+01 1.269511332079999910e+01 9.619580000000000553e+01 9.355689999999999884e+01
1.028485000000000049e+01 1.269531788319999954e+01 9.619549999999999557e+01 9.355620000000000402e+01
1.028917500000000018e+01 1.269555166879999852e+01 9.619610000000000127e+01 9.355509999999999593e+01
1.029349999999999987e+01 1.269578545439999928e+01 9.619599999999999795e+01 9.355480000000000018e+01
1.029782499999999956e+01 1.269599001679999795e+01 9.619670000000000698e+01 9.355389999999999873e+01
1.030215000000000103e+01 1.269622380239999870e+01 9.619679999999999609e+01 9.355360000000000298e+01
1.030647500000000072e+01 1.269642836479999914e+01 9.619750000000000512e+01 9.355289999999999395e+01
1.031080000000000041e+01 1.269666215039999990e+01 9.619759999999999422e+01 9.355259999999999820e+01
1.031512500000000010e+01 1.269686671280000034e+01 9.619830000000000325e+01 9.355190000000000339e+01
1.031945000000000157e+01 1.269710049839999932e+01 9.619830000000000325e+01 9.355159999999999343e+01
1.032377500000000126e+01 1.269730506079999977e+01 9.619910000000000139e+01 9.355089999999999861e+01
1.032809999999999917e+01 1.269750962320000021e+01 9.619910000000000139e+01 9.355070000000000618e+01
1.033242499999999886e+01 1.269774340879999919e+01 9.619979999999999620e+01 9.354989999999999384e+01
1.033675000000000033e+01 1.269794797119999963e+01 9.619989999999999952e+01 9.354970000000000141e+01
1.034107500000000002e+01 1.269815253359999829e+01 9.620059999999999434e+01 9.354900000000000659e+01
1.034539999999999971e+01 1.269835709600000051e+01 9.620069999999999766e+01 9.354879999999999995e+01
1.034972499999999940e+01 1.269859088159999949e+01 9.620140000000000668e+01 9.354800000000000182e+01
1.035405000000000086e+01 1.269879544399999993e+01 9.620149999999999579e+01 9.354779999999999518e+01
1.035837500000000055e+01 1.269900000639999860e+01 9.620220000000000482e+01 9.354710000000000036e+01
1.036270000000000024e+01 1.269920456879999904e+01 9.620229999999999393e+01 9.354689999999999372e+01
1.036702499999999993e+01 1.269943835439999802e+01 9.620300000000000296e+01 9.354619999999999891e+01
1.037135000000000140e+01 1.269964291680000024e+01 9.620310000000000628e+01 9.354600000000000648e+01
1.037567500000000109e+01 1.269984747919999890e+01 9.620380000000000109e+01 9.354519999999999413e+01
1.038000000000000078e+01 1.270005204159999934e+01 9.620380000000000109e+01 9.354510000000000502e+01
1.038432499999999870e+01 1.270034427359999896e+01 9.619870000000000232e+01 9.355920000000000414e+01
1.038865000000000016e+01 1.270051961279999908e+01 9.619870000000000232e+01 9.355809999999999604e+01
1.039297499999999985e+01 1.270072417519999952e+01 9.619889999999999475e+01 9.355689999999999884e+01
1.039729999999999954e+01 1.270095796079999850e+01 9.619899999999999807e+01 9.355639999999999645e+01
1.040162499999999923e+01 1.270116252319999894e+01 9.619939999999999714e+01 9.355549999999999500e+01
1.040595000000000070e+01 1.270136708559999938e+01 9.619960000000000377e+01 9.355519999999999925e+01
1.041027500000000039e+01 1.270160087120000014e+01 9.620010000000000616e+01 9.355440000000000111e+01
1.041460000000000008e+01 1.270180543359999881e+01 9.620029999999999859e+01 9.355419999999999447e+01
1.041892499999999977e+01 1.270200999599999925e+01 9.620090000000000430e+01 9.355339999999999634e+01
1.042325000000000124e+01 1.270221455839999969e+01 9.620109999999999673e+01 9.355320000000000391e+01
1.042757500000000093e+01 1.270241912080000013e+01 9.620159999999999911e+01 9.355249999999999488e+01
1.043190000000000062e+01 1.270262368319999879e+01 9.620180000000000575e+01 9.355230000000000246e+01
1.043622500000000031e+01 1.270282824559999924e+01 9.620239999999999725e+01 9.355159999999999343e+01
1.044055000000000177e+01 1.270303280799999968e+01 9.620260000000000389e+01 9.355140000000000100e+01
1.044487500000000146e+01 1.270323737040000012e+01 9.620310000000000628e+01 9.355060000000000286e+01
1.044919999999999938e+01 1.270344193279999878e+01 9.620329999999999870e+01 9.355049999999999955e+01
1.045352499999999907e+01 1.270364649519999922e+01 9.620390000000000441e+01 9.354970000000000141e+01
1.045785000000000053e+01 1.270385105759999966e+01 9.620399999999999352e+01 9.354949999999999477e+01
1.046217500000000022e+01 1.270405561999999833e+01 9.620459999999999923e+01 9.354879999999999995e+01
1.046649999999999991e+01 1.270426018239999877e+01 9.620480000000000587e+01 9.354859999999999332e+01
1.047082499999999960e+01 1.270446474479999921e+01 9.620539999999999736e+01 9.354789999999999850e+01
1.047515000000000107e+01 1.270466930719999965e+01 9.620550000000000068e+01 9.354779999999999518e+01
1.047947500000000076e+01 1.270487386960000009e+01 9.620610000000000639e+01 9.354699999999999704e+01
1.048380000000000045e+01 1.270504920880000022e+01 9.620629999999999882e+01 9.354689999999999372e+01
1.048812500000000014e+01 1.270525377119999888e+01 9.620690000000000452e+01 9.354619999999999891e+01
1.049245000000000161e+01 1.270551677999999995e+01 9.620120000000000005e+01 9.356040000000000134e+01
1.049677500000000130e+01 1.270572134239999862e+01 9.620170000000000243e+01 9.355880000000000507e+01
1.050110000000000099e+01 1.270592590479999906e+01 9.620149999999999579e+01 9.355809999999999604e+01
1.050542499999999890e+01 1.270613046719999950e+01 9.620199999999999818e+01 9.355710000000000548e+01
1.050975000000000037e+01 1.270633502959999994e+01 9.620199999999999818e+01 9.355679999999999552e+01
1.051407500000000006e+01 1.270653959199999861e+01 9.620260000000000389e+01 9.355599999999999739e+01
1.051839999999999975e+01 1.270674415439999905e+01 9.620260000000000389e+01 9.355570000000000164e+01
1.052272499999999944e+01 1.270694871679999949e+01 9.620329999999999870e+01 9.355500000000000682e+01
1.052705000000000091e+01 1.270715327919999993e+01 9.620329999999999870e+01 9.355480000000000018e+01
1.053137500000000060e+01 1.270732861839999828e+01 9.620399999999999352e+01 9.355410000000000537e+01
1.053570000000000029e+01 1.270753318079999872e+01 9.620399999999999352e+01 9.355389999999999873e+01
1.054002499999999998e+01 1.270773774319999916e+01 9.620470000000000255e+01 9.355310000000000059e+01
1.054435000000000144e+01 1.270794230559999960e+01 9.620480000000000587e+01 9.355299999999999727e+01
1.054867500000000113e+01 1.270814686800000004e+01 9.620539999999999736e+01 9.355230000000000246e+01
1.055300000000000082e+01 1.270832220720000016e+01 9.620550000000000068e+01 9.355209999999999582e+01
1.055732500000000051e+01 1.270852676959999883e+01 9.620610000000000639e+01 9.355140000000000100e+01
1.056165000000000198e+01 1.270873133199999927e+01 9.620619999999999550e+01 9.355119999999999436e+01
1.056597499999999989e+01 1.270890667119999939e+01 9.620690000000000452e+01 9.355049999999999955e+01
1.057029999999999959e+01 1.270911123359999984e+01 9.620690000000000452e+01 9.355029999999999291e+01
1.057462499999999928e+01 1.270931579599999850e+01 9.620759999999999934e+01 9.354959999999999809e+01
1.057895000000000074e+01 1.270949113519999862e+01 9.620759999999999934e+01 9.354949999999999477e+01
1.058327500000000043e+01 1.270969569760000084e+01 9.620829999999999416e+01 9.354879999999999995e+01
1.058760000000000012e+01 1.270987103679999919e+01 9.620829999999999416e+01 9.354859999999999332e+01
1.059192499999999981e+01 1.271007559919999963e+01 9.620900000000000318e+01 9.354789999999999850e+01
1.059625000000000128e+01 1.271025093839999975e+01 9.620900000000000318e+01 9.354770000000000607e+01
1.060057500000000097e+01 1.271051394719999905e+01 9.620449999999999591e+01 9.356059999999999377e+01
1.060490000000000066e+01 1.271068928639999918e+01 9.620449999999999591e+01 9.355960000000000321e+01
1.060922500000000035e+01 1.271089384879999962e+01 9.620470000000000255e+01 9.355840000000000600e+01
1.061355000000000182e+01 1.271109841120000006e+01 9.620470000000000255e+01 9.355800000000000693e+01
1.061787500000000151e+01 1.271127375040000018e+01 9.620520000000000493e+01 9.355710000000000548e+01
1.062219999999999942e+01 1.271147831279999885e+01 9.620529999999999404e+01 9.355689999999999884e+01
1.062652499999999911e+01 1.271168287519999929e+01 9.620579999999999643e+01 9.355610000000000070e+01
1.063085000000000058e+01 1.271185821439999941e+01 9.620589999999999975e+01 9.355589999999999407e+01
1.063517500000000027e+01 1.271206277679999985e+01 9.620650000000000546e+01 9.355519999999999925e+01
1.063949999999999996e+01 1.271226733920000029e+01 9.620659999999999457e+01 9.355500000000000682e+01
1.064382499999999965e+01 1.271244267840000042e+01 9.620709999999999695e+01 9.355429999999999779e+01
1.064815000000000111e+01 1.271264724079999908e+01 9.620730000000000359e+01 9.355419999999999447e+01
1.065247500000000080e+01 1.271282257999999921e+01 9.620780000000000598e+01 9.355349999999999966e+01
1.065680000000000049e+01 1.271302714239999787e+01 9.620799999999999841e+01 9.355329999999999302e+01
1.066112500000000018e+01 1.271320248159999799e+01 9.620850000000000080e+01 9.355259999999999820e+01
1.066545000000000165e+01 1.271337782079999812e+01 9.620860000000000412e+01 9.355249999999999488e+01
1.066977500000000134e+01 1.271358238320000034e+01 9.620919999999999561e+01 9.355180000000000007e+01
1.067410000000000103e+01 1.271375772240000046e+01 9.620929999999999893e+01 9.355159999999999343e+01
1.067842500000000072e+01 1.271396228479999913e+01 9.620990000000000464e+01 9.355089999999999861e+01
1.068275000000000041e+01 1.271413762399999925e+01 9.620999999999999375e+01 9.355079999999999529e+01
1.068707500000000010e+01 1.271431296319999937e+01 9.621049999999999613e+01 9.355010000000000048e+01
1.069139999999999979e+01 1.271451752559999981e+01 9.621070000000000277e+01 9.354999999999999716e+01
1.069572499999999948e+01 1.271469286479999994e+01 9.621120000000000516e+01 9.354930000000000234e+01
1.070005000000000095e+01 1.271486820400000006e+01 9.621129999999999427e+01 9.354909999999999570e+01
1.070437500000000064e+01 1.271507276639999873e+01 9.621189999999999998e+01 9.354850000000000421e+01
1.070870000000000033e+01 1.271530655199999948e+01 9.620659999999999457e+01 9.356159999999999854e+01
1.071302500000000002e+01 1.271548189119999961e+01 9.620709999999999695e+01 9.356010000000000559e+01
1.071735000000000149e+01 1.271565723039999973e+01 9.620680000000000121e+01 9.355949999999999989e+01
1.072167500000000118e+01 1.271586179279999840e+01 9.620740000000000691e+01 9.355859999999999843e+01
1.072600000000000087e+01 1.271603713199999852e+01 9.620730000000000359e+01 9.355830000000000268e+01
1.073032500000000056e+01 1.271624169439999896e+01 9.620789999999999509e+01 9.355750000000000455e+01
1.073465000000000202e+01 1.271641703359999909e+01 9.620780000000000598e+01 9.355729999999999791e+01
1.073897500000000171e+01 1.271662159599999953e+01 9.620850000000000080e+01 9.355660000000000309e+01
1.074329999999999963e+01 1.271679693519999965e+01 9.620850000000000080e+01 9.355639999999999645e+01
1.074762499999999932e+01 1.271697227439999978e+01 9.620910000000000650e+01 9.355570000000000164e+01
1.075195000000000078e+01 1.271717683680000022e+01 9.620910000000000650e+01 9.355559999999999832e+01
1.075627500000000047e+01 1.271735217600000034e+01 9.620980000000000132e+01 9.355490000000000350e+01
1.076060000000000016e+01 1.271752751520000047e+01 9.620980000000000132e+01 9.355469999999999686e+01
1.076492499999999986e+01 1.271770285440000059e+01 9.621040000000000703e+01 9.355410000000000537e+01
1.076925000000000132e+01 1.271787819359999894e+01 9.621049999999999613e+01 9.355389999999999873e+01
1.077357500000000101e+01 1.271808275599999938e+01 9.621110000000000184e+01 9.355320000000000391e+01
1.077790000000000070e+01 1.271825809519999950e+01 9.621110000000000184e+01 9.355310000000000059e+01
1.078222500000000039e+01 1.271843343439999963e+01 9.621169999999999334e+01 9.355240000000000578e+01
1.078655000000000186e+01 1.271860877359999975e+01 9.621179999999999666e+01 9.355230000000000246e+01
1.079087500000000155e+01 1.271878411279999810e+01 9.621240000000000236e+01 9.355159999999999343e+01
1.079520000000000124e+01 1.271895945199999822e+01 9.621240000000000236e+01 9.355150000000000432e+01
1.079952499999999915e+01 1.271916401440000044e+01 9.621299999999999386e+01 9.355079999999999529e+01
1.080385000000000062e+01 1.271933935360000056e+01 9.621309999999999718e+01 9.355070000000000618e+01
1.080817500000000031e+01 1.271951469279999891e+01 9.621370000000000289e+01 9.354999999999999716e+01
1.081250000000000000e+01 1.271969003199999904e+01 9.621370000000000289e+01 9.354989999999999384e+01
1.081682499999999969e+01 1.271992381759999979e+01 9.620850000000000080e+01 9.356239999999999668e+01
1.082114999999999938e+01 1.272006993359999960e+01 9.620850000000000080e+01 9.356149999999999523e+01
1.082547500000000085e+01 1.272027449600000004e+01 9.620869999999999322e+01 9.356040000000000134e+01
1.082980000000000054e+01 1.272044983520000017e+01 9.620869999999999322e+01 9.356000000000000227e+01
1.083412500000000023e+01 1.272062517440000029e+01 9.620910000000000650e+01 9.355920000000000414e+01
1.083844999999999992e+01 1.272080051360000041e+01 9.620919999999999561e+01 9.355899999999999750e+01
1.084277500000000138e+01 1.272100507599999908e+01 9.620969999999999800e+01 9.355830000000000268e+01
1.084710000000000107e+01 1.272118041519999920e+01 9.620980000000000132e+01 9.355809999999999604e+01
1.085142500000000076e+01 1.272135575439999933e+01 9.621030000000000371e+01 9.355740000000000123e+01
1.085574999999999868e+01 1.272153109359999945e+01 9.621040000000000703e+01 9.355729999999999791e+01
1.086007500000000014e+01 1.272170643279999958e+01 9.621089999999999520e+01 9.355660000000000309e+01
1.086439999999999984e+01 1.272188177199999970e+01 9.621110000000000184e+01 9.355649999999999977e+01
1.086872499999999953e+01 1.272205711119999805e+01 9.621160000000000423e+01 9.355580000000000496e+01
1.087304999999999922e+01 1.272223245039999817e+01 9.621169999999999334e+01 9.355570000000000164e+01
1.087737500000000068e+01 1.272240778959999830e+01 9.621219999999999573e+01 9.355500000000000682e+01
1.088170000000000037e+01 1.272258312879999842e+01 9.621229999999999905e+01 9.355490000000000350e+01
1.088602500000000006e+01 1.272275846799999854e+01 9.621280000000000143e+01 9.355419999999999447e+01
1.089034999999999975e+01 1.272290458399999835e+01 9.621290000000000475e+01 9.355410000000000537e+01
1.089467500000000122e+01 1.272307992319999848e+01 9.621349999999999625e+01 9.355349999999999966e+01
1.089900000000000091e+01 1.272325526239999860e+01 9.621359999999999957e+01 9.355329999999999302e+01
1.090332500000000060e+01 1.272343060159999872e+01 9.621410000000000196e+01 9.355270000000000152e+01
1.090765000000000029e+01 1.272360594079999885e+01 9.621420000000000528e+01 9.355259999999999820e+01
1.091197500000000176e+01 1.272378127999999897e+01 9.621469999999999345e+01 9.355190000000000339e+01
1.091629999999999967e+01 1.272395661919999910e+01 9.621479999999999677e+01 9.355180000000000007e+01
1.092062499999999936e+01 1.272410273519999890e+01 9.621529999999999916e+01 9.355119999999999436e+01
1.092494999999999905e+01 1.272433652079999966e+01 9.620980000000000132e+01 9.356359999999999388e+01
1.092927500000000052e+01 1.272448263679999947e+01 9.621020000000000039e+01 9.356229999999999336e+01
1.093360000000000021e+01 1.272465797599999959e+01 9.620990000000000464e+01 9.356170000000000186e+01
1.093792499999999990e+01 1.272486253840000003e+01 9.621040000000000703e+01 9.356080000000000041e+01
1.094224999999999959e+01 1.272503787760000016e+01 9.621030000000000371e+01 9.356059999999999377e+01
1.094657500000000105e+01 1.272521321679999851e+01 9.621089999999999520e+01 9.355989999999999895e+01
1.095090000000000074e+01 1.272538855599999863e+01 9.621089999999999520e+01 9.355970000000000653e+01
1.095522500000000043e+01 1.272556389519999875e+01 9.621150000000000091e+01 9.355899999999999750e+01
1.095955000000000013e+01 1.272573923439999888e+01 9.621150000000000091e+01 9.355880000000000507e+01
1.096387500000000159e+01 1.272591457359999900e+01 9.621219999999999573e+01 9.355819999999999936e+01
1.096820000000000128e+01 1.272608991279999913e+01 9.621219999999999573e+01 9.355809999999999604e+01
1.097252500000000097e+01 1.272626525199999925e+01 9.621280000000000143e+01 9.355740000000000123e+01
1.097684999999999889e+01 1.272644059119999937e+01 9.621280000000000143e+01 9.355729999999999791e+01
1.098117500000000035e+01 1.272661593039999950e+01 9.621339999999999293e+01 9.355670000000000641e+01
1.098550000000000004e+01 1.272676204639999931e+01 9.621339999999999293e+01 9.355649999999999977e+01
1.098982499999999973e+01 1.272693738559999943e+01 9.621410000000000196e+01 9.355589999999999407e+01
1.099414999999999942e+01 1.272711272479999955e+01 9.621410000000000196e+01 9.355580000000000496e+01
1.099847500000000089e+01 1.272728806399999968e+01 9.621469999999999345e+01 9.355519999999999925e+01
1.100280000000000058e+01 1.272746340319999980e+01 9.621469999999999345e+01 9.355500000000000682e+01
1.100712500000000027e+01 1.272760951919999961e+01 9.621529999999999916e+01 9.355440000000000111e+01
1.101144999999999996e+01 1.272778485839999973e+01 9.621529999999999916e+01 9.355429999999999779e+01
1.101577500000000143e+01 1.272796019759999986e+01 9.621590000000000487e+01 9.355370000000000630e+01
1.102010000000000112e+01 1.272813553679999998e+01 9.621599999999999397e+01 9.355360000000000298e+01
1.102442500000000081e+01 1.272828165279999979e+01 9.621649999999999636e+01 9.355299999999999727e+01
1.102875000000000050e+01 1.272845699199999991e+01 9.621659999999999968e+01 9.355289999999999395e+01
1.103307500000000196e+01 1.272869077759999890e+01 9.621169999999999334e+01 9.356459999999999866e+01
1.103739999999999988e+01 1.272883689359999870e+01 9.621169999999999334e+01 9.356369999999999720e+01
1.104172499999999957e+01 1.272901223279999883e+01 9.621179999999999666e+01 9.356270000000000664e+01
1.104604999999999926e+01 1.272915834880000041e+01 9.621179999999999666e+01 9.356229999999999336e+01
1.105037500000000072e+01 1.272933368799999876e+01 9.621219999999999573e+01 9.356149999999999523e+01
1.105470000000000041e+01 1.272950902719999888e+01 9.621229999999999905e+01 9.356130000000000280e+01
1.105902500000000011e+01 1.272968436639999901e+01 9.621269999999999811e+01 9.356059999999999377e+01
1.106334999999999980e+01 1.272985970559999913e+01 9.621280000000000143e+01 9.356050000000000466e+01
1.106767500000000126e+01 1.273003504479999926e+01 9.621330000000000382e+01 9.355979999999999563e+01
1.107200000000000095e+01 1.273018116079999906e+01 9.621339999999999293e+01 9.355970000000000653e+01
1.107632500000000064e+01 1.273035649999999919e+01 9.621399999999999864e+01 9.355910000000000082e+01
1.108065000000000033e+01 1.273053183919999931e+01 9.621399999999999864e+01 9.355889999999999418e+01
1.108497500000000180e+01 1.273067795520000089e+01 9.621460000000000434e+01 9.355830000000000268e+01
1.108930000000000149e+01 1.273085329439999924e+01 9.621460000000000434e+01 9.355819999999999936e+01
1.109362499999999940e+01 1.273099941039999905e+01 9.621519999999999584e+01 9.355759999999999366e+01
1.109794999999999909e+01 1.273117474959999917e+01 9.621519999999999584e+01 9.355750000000000455e+01
1.110227500000000056e+01 1.273132086559999898e+01 9.621580000000000155e+01 9.355689999999999884e+01
1.110660000000000025e+01 1.273149620479999911e+01 9.621580000000000155e+01 9.355679999999999552e+01
1.111092499999999994e+01 1.273167154399999923e+01 9.621639999999999304e+01 9.355620000000000402e+01
1.111524999999999963e+01 1.273181765999999904e+01 9.621639999999999304e+01 9.355610000000000070e+01
1.111957500000000110e+01 1.273196377599999884e+01 9.621689999999999543e+01 9.355549999999999500e+01
1.112390000000000079e+01 1.273213911520000075e+01 9.621699999999999875e+01 9.355530000000000257e+01
1.112822500000000048e+01 1.273228523119999878e+01 9.621750000000000114e+01 9.355480000000000018e+01
1.113255000000000017e+01 1.273246057039999890e+01 9.621760000000000446e+01 9.355459999999999354e+01
1.113687500000000163e+01 1.273260668639999871e+01 9.621810000000000684e+01 9.355410000000000537e+01
1.114120000000000132e+01 1.273284047199999947e+01 9.621259999999999479e+01 9.356550000000000011e+01
1.114552500000000101e+01 1.273298658799999927e+01 9.621320000000000050e+01 9.356419999999999959e+01
1.114984999999999893e+01 1.273313270399999908e+01 9.621280000000000143e+01 9.356369999999999720e+01
1.115417500000000040e+01 1.273330804319999920e+01 9.621330000000000382e+01 9.356289999999999907e+01
1.115850000000000009e+01 1.273345415919999901e+01 9.621309999999999718e+01 9.356260000000000332e+01
1.116282499999999978e+01 1.273362949839999914e+01 9.621370000000000289e+01 9.356199999999999761e+01
1.116714999999999947e+01 1.273377561440000072e+01 9.621370000000000289e+01 9.356180000000000518e+01
1.117147500000000093e+01 1.273395095360000084e+01 9.621420000000000528e+01 9.356119999999999948e+01
1.117580000000000062e+01 1.273409706959999887e+01 9.621420000000000528e+01 9.356100000000000705e+01
1.118012500000000031e+01 1.273427240879999900e+01 9.621479999999999677e+01 9.356040000000000134e+01
1.118445000000000000e+01 1.273441852479999881e+01 9.621479999999999677e+01 9.356019999999999470e+01
1.118877500000000147e+01 1.273459386399999893e+01 9.621540000000000248e+01 9.355970000000000653e+01
1.119310000000000116e+01 1.273473998000000051e+01 9.621540000000000248e+01 9.355949999999999989e+01
1.119742500000000085e+01 1.273488609599999855e+01 9.621590000000000487e+01 9.355889999999999418e+01
1.120175000000000054e+01 1.273506143519999867e+01 9.621599999999999397e+01 9.355880000000000507e+01
1.120607500000000201e+01 1.273520755119999848e+01 9.621649999999999636e+01 9.355819999999999936e+01
1.121040000000000170e+01 1.273535366720000006e+01 9.621649999999999636e+01 9.355809999999999604e+01
1.121472499999999961e+01 1.273549978319999987e+01 9.621710000000000207e+01 9.355750000000000455e+01
1.121904999999999930e+01 1.273567512239999999e+01 9.621710000000000207e+01 9.355740000000000123e+01
1.122337500000000077e+01 1.273582123839999802e+01 9.621760000000000446e+01 9.355689999999999884e+01
1.122770000000000046e+01 1.273596735439999961e+01 9.621769999999999357e+01 9.355679999999999552e+01
1.123202500000000015e+01 1.273611347039999941e+01 9.621819999999999595e+01 9.355620000000000402e+01
1.123634999999999984e+01 1.273625958639999922e+01 9.621819999999999595e+01 9.355610000000000070e+01
1.124067500000000130e+01 1.273643492559999935e+01 9.621869999999999834e+01 9.355549999999999500e+01
1.124500000000000099e+01 1.273658104159999915e+01 9.621880000000000166e+01 9.355540000000000589e+01
1.124932500000000068e+01 1.273678560399999959e+01 9.621380000000000621e+01 9.356610000000000582e+01
1.125365000000000038e+01 1.273690249679999908e+01 9.621389999999999532e+01 9.356539999999999679e+01
1.125797500000000184e+01 1.273707783599999921e+01 9.621399999999999864e+01 9.356440000000000623e+01
1.126230000000000153e+01 1.273722395200000079e+01 9.621399999999999864e+01 9.356409999999999627e+01
1.126662500000000122e+01 1.273737006799999882e+01 9.621439999999999770e+01 9.356340000000000146e+01
1.127094999999999914e+01 1.273754540719999895e+01 9.621439999999999770e+01 9.356319999999999482e+01
1.127527500000000060e+01 1.273769152319999876e+01 9.621490000000000009e+01 9.356260000000000332e+01
1.127960000000000029e+01 1.273783763920000034e+01 9.621500000000000341e+01 9.356250000000000000e+01
1.128392499999999998e+01 1.273798375519999837e+01 9.621540000000000248e+01 9.356189999999999429e+01
1.128824999999999967e+01 1.273815909440000027e+01 9.621550000000000580e+01 9.356170000000000186e+01
1.129257500000000114e+01 1.273830521039999830e+01 9.621590000000000487e+01 9.356119999999999948e+01
1.129690000000000083e+01 1.273845132639999989e+01 9.621599999999999397e+01 9.356100000000000705e+01
1.130122500000000052e+01 1.273859744239999969e+01 9.621649999999999636e+01 9.356050000000000466e+01
1.130555000000000021e+01 1.273874355839999950e+01 9.621659999999999968e+01 9.356040000000000134e+01
1.130987500000000168e+01 1.273888967439999931e+01 9.621699999999999875e+01 9.355979999999999563e+01
1.131420000000000137e+01 1.273903579039999912e+01 9.621710000000000207e+01 9.355970000000000653e+01
1.131852500000000106e+01 1.273918190639999892e+01 9.621760000000000446e+01 9.355910000000000082e+01
1.132285000000000075e+01 1.273932802239999873e+01 9.621760000000000446e+01 9.355899999999999750e+01
1.132717500000000221e+01 1.273947413840000031e+01 9.621810000000000684e+01 9.355849999999999511e+01
1.133150000000000013e+01 1.273962025440000012e+01 9.621819999999999595e+01 9.355840000000000600e+01
1.133582499999999982e+01 1.273979559360000025e+01 9.621869999999999834e+01 9.355780000000000030e+01
1.134014999999999951e+01 1.273991248639999974e+01 9.621869999999999834e+01 9.355769999999999698e+01
1.134447500000000097e+01 1.274005860239999954e+01 9.621920000000000073e+01 9.355719999999999459e+01
1.134880000000000067e+01 1.274020471839999935e+01 9.621930000000000405e+01 9.355710000000000548e+01
1.135312500000000036e+01 1.274035083439999916e+01 9.621970000000000312e+01 9.355649999999999977e+01
1.135745000000000005e+01 1.274055539679999782e+01 9.621439999999999770e+01 9.356719999999999970e+01
1.136177499999999974e+01 1.274070151279999941e+01 9.621490000000000009e+01 9.356600000000000250e+01
1.136610000000000120e+01 1.274084762879999921e+01 9.621460000000000434e+01 9.356550000000000011e+01
1.137042500000000089e+01 1.274099374479999902e+01 9.621500000000000341e+01 9.356470000000000198e+01
1.137475000000000058e+01 1.274113986079999883e+01 9.621490000000000009e+01 9.356449999999999534e+01
1.137907500000000027e+01 1.274128597680000041e+01 9.621540000000000248e+01 9.356390000000000384e+01
1.138340000000000174e+01 1.274143209280000022e+01 9.621540000000000248e+01 9.356369999999999720e+01
1.138772499999999965e+01 1.274157820879999825e+01 9.621590000000000487e+01 9.356310000000000571e+01
1.139204999999999934e+01 1.274172432479999983e+01 9.621590000000000487e+01 9.356300000000000239e+01
1.139637499999999903e+01 1.274187044079999964e+01 9.621639999999999304e+01 9.356250000000000000e+01
1.140070000000000050e+01 1.274201655679999945e+01 9.621639999999999304e+01 9.356229999999999336e+01
1.140502500000000019e+01 1.274216267279999926e+01 9.621689999999999543e+01 9.356180000000000518e+01
1.140934999999999988e+01 1.274230878879999906e+01 9.621689999999999543e+01 9.356170000000000186e+01
1.141367499999999957e+01 1.274245490479999887e+01 9.621750000000000114e+01 9.356109999999999616e+01
1.141800000000000104e+01 1.274260102079999868e+01 9.621750000000000114e+01 9.356100000000000705e+01
1.142232500000000073e+01 1.274274713680000026e+01 9.621800000000000352e+01 9.356050000000000466e+01
1.142665000000000042e+01 1.274286402959999975e+01 9.621800000000000352e+01 9.356040000000000134e+01
1.143097500000000011e+01 1.274301014559999956e+01 9.621850000000000591e+01 9.355979999999999563e+01
1.143530000000000157e+01 1.274315626159999937e+01 9.621850000000000591e+01 9.355970000000000653e+01
1.143962500000000126e+01 1.274330237759999918e+01 9.621899999999999409e+01 9.355920000000000414e+01
1.144395000000000095e+01 1.274344849359999898e+01 9.621899999999999409e+01 9.355910000000000082e+01
1.144827499999999887e+01 1.274359460960000057e+01 9.621949999999999648e+01 9.355859999999999843e+01
1.145260000000000034e+01 1.274371150240000006e+01 9.621949999999999648e+01 9.355849999999999511e+01
1.145692500000000003e+01 1.274385761839999986e+01 9.621999999999999886e+01 9.355800000000000693e+01
1.146124999999999972e+01 1.274400373439999790e+01 9.621999999999999886e+01 9.355790000000000362e+01
1.146557499999999941e+01 1.274417907359999980e+01 9.621550000000000580e+01 9.356829999999999359e+01
1.146990000000000087e+01 1.274432518959999960e+01 9.621559999999999491e+01 9.356749999999999545e+01
1.147422500000000056e+01 1.274447130559999941e+01 9.621569999999999823e+01 9.356659999999999400e+01
1.147855000000000025e+01 1.274458819839999890e+01 9.621569999999999823e+01 9.356629999999999825e+01
1.148287499999999994e+01 1.274473431439999871e+01 9.621599999999999397e+01 9.356560000000000343e+01
1.148720000000000141e+01 1.274488043040000029e+01 9.621609999999999729e+01 9.356550000000000011e+01
1.149152500000000110e+01 1.274502654639999832e+01 9.621649999999999636e+01 9.356489999999999441e+01
1.149585000000000079e+01 1.274517266239999991e+01 9.621659999999999968e+01 9.356480000000000530e+01
1.150017500000000048e+01 1.274531877839999972e+01 9.621699999999999875e+01 9.356419999999999959e+01
1.150450000000000195e+01 1.274546489439999775e+01 9.621710000000000207e+01 9.356409999999999627e+01
1.150882499999999986e+01 1.274558178719999901e+01 9.621750000000000114e+01 9.356350000000000477e+01
1.151314999999999955e+01 1.274572790319999882e+01 9.621760000000000446e+01 9.356340000000000146e+01
1.151747499999999924e+01 1.274587401919999863e+01 9.621800000000000352e+01 9.356289999999999907e+01
1.152180000000000071e+01 1.274602013520000021e+01 9.621810000000000684e+01 9.356279999999999575e+01
1.152612500000000040e+01 1.274613702799999970e+01 9.621850000000000591e+01 9.356229999999999336e+01
1.153045000000000009e+01 1.274628314399999951e+01 9.621850000000000591e+01 9.356220000000000425e+01
1.153477499999999978e+01 1.274642925999999932e+01 9.621899999999999409e+01 9.356170000000000186e+01
1.153910000000000124e+01 1.274654615279999881e+01 9.621899999999999409e+01 9.356159999999999854e+01
1.154342500000000094e+01 1.274669226880000039e+01 9.621949999999999648e+01 9.356100000000000705e+01
1.154775000000000063e+01 1.274680916159999988e+01 9.621949999999999648e+01 9.356090000000000373e+01
1.155207500000000032e+01 1.274695527759999969e+01 9.621999999999999886e+01 9.356040000000000134e+01
1.155640000000000178e+01 1.274710139359999950e+01 9.621999999999999886e+01 9.356029999999999802e+01
1.156072500000000147e+01 1.274721828639999899e+01 9.622050000000000125e+01 9.355979999999999563e+01
1.156504999999999939e+01 1.274736440240000057e+01 9.622050000000000125e+01 9.355970000000000653e+01
1.156937499999999908e+01 1.274748129520000006e+01 9.622100000000000364e+01 9.355920000000000414e+01
1.157370000000000054e+01 1.274768585759999873e+01 9.621580000000000155e+01 9.356929999999999836e+01
1.157802500000000023e+01 1.274780275039999999e+01 9.621630000000000393e+01 9.356810000000000116e+01
1.158234999999999992e+01 1.274794886639999802e+01 9.621599999999999397e+01 9.356770000000000209e+01
1.158667499999999961e+01 1.274806575919999929e+01 9.621639999999999304e+01 9.356690000000000396e+01
1.159100000000000108e+01 1.274821187519999910e+01 9.621630000000000393e+01 9.356669999999999732e+01
1.159532500000000077e+01 1.274835799119999891e+01 9.621680000000000632e+01 9.356619999999999493e+01
1.159965000000000046e+01 1.274847488399999840e+01 9.621670000000000300e+01 9.356600000000000250e+01
1.160397500000000015e+01 1.274862099999999998e+01 9.621729999999999450e+01 9.356550000000000011e+01
1.160830000000000162e+01 1.274876711599999979e+01 9.621720000000000539e+01 9.356539999999999679e+01
1.161262500000000131e+01 1.274888400879999928e+01 9.621769999999999357e+01 9.356480000000000530e+01
1.161695000000000100e+01 1.274903012479999909e+01 9.621769999999999357e+01 9.356470000000000198e+01
1.162127499999999891e+01 1.274914701759999858e+01 9.621819999999999595e+01 9.356419999999999959e+01
1.162560000000000038e+01 1.274929313360000016e+01 9.621819999999999595e+01 9.356409999999999627e+01
1.162992500000000007e+01 1.274941002639999965e+01 9.621869999999999834e+01 9.356359999999999388e+01
1.163424999999999976e+01 1.274955614239999946e+01 9.621869999999999834e+01 9.356350000000000477e+01
1.163857499999999945e+01 1.274967303519999895e+01 9.621909999999999741e+01 9.356300000000000239e+01
1.164290000000000092e+01 1.274981915119999876e+01 9.621909999999999741e+01 9.356289999999999907e+01
1.164722500000000061e+01 1.274993604399999825e+01 9.621959999999999980e+01 9.356239999999999668e+01
1.165155000000000030e+01 1.275008215999999983e+01 9.621959999999999980e+01 9.356229999999999336e+01
1.165587499999999999e+01 1.275019905279999932e+01 9.622010000000000218e+01 9.356180000000000518e+01
1.166020000000000145e+01 1.275034516879999913e+01 9.622010000000000218e+01 9.356180000000000518e+01
1.166452500000000114e+01 1.275046206160000040e+01 9.622060000000000457e+01 9.356130000000000280e+01
1.166885000000000083e+01 1.275057895439999989e+01 9.622060000000000457e+01 9.356119999999999948e+01
1.167317500000000052e+01 1.275072507039999969e+01 9.622100000000000364e+01 9.356109999999999616e+01
1.167750000000000199e+01 1.275084196319999919e+01 9.622100000000000364e+01 9.356140000000000612e+01
1.168182499999999990e+01 1.275101730239999931e+01 9.621670000000000300e+01 9.356999999999999318e+01
1.168614999999999959e+01 1.275113419519999880e+01 9.621670000000000300e+01 9.356929999999999836e+01
1.169047499999999928e+01 1.275128031119999861e+01 9.621680000000000632e+01 9.356850000000000023e+01
1.169480000000000075e+01 1.275139720399999810e+01 9.621680000000000632e+01 9.356820000000000448e+01
1.169912500000000044e+01 1.275154331999999968e+01 9.621710000000000207e+01 9.356749999999999545e+01
1.170345000000000013e+01 1.275166021279999917e+01 9.621720000000000539e+01 9.356740000000000634e+01
1.170777499999999982e+01 1.275180632879999898e+01 9.621760000000000446e+01 9.356680000000000064e+01
1.171210000000000129e+01 1.275192322160000025e+01 9.621760000000000446e+01 9.356669999999999732e+01
1.171642500000000098e+01 1.275206933759999828e+01 9.621800000000000352e+01 9.356619999999999493e+01
1.172075000000000067e+01 1.275218623039999954e+01 9.621810000000000684e+01 9.356610000000000582e+01
1.172507500000000036e+01 1.275233234639999935e+01 9.621850000000000591e+01 9.356560000000000343e+01
1.172940000000000182e+01 1.275244923920000062e+01 9.621850000000000591e+01 9.356550000000000011e+01
1.173372500000000151e+01 1.275256613200000011e+01 9.621890000000000498e+01 9.356499999999999773e+01
1.173805000000000121e+01 1.275271224799999992e+01 9.621899999999999409e+01 9.356489999999999441e+01
1.174237499999999912e+01 1.275282914079999941e+01 9.621939999999999316e+01 9.356440000000000623e+01
1.174670000000000059e+01 1.275294603359999890e+01 9.621939999999999316e+01 9.356430000000000291e+01
1.175102500000000028e+01 1.275309214959999871e+01 9.621989999999999554e+01 9.356390000000000384e+01
1.175534999999999997e+01 1.275320904239999820e+01 9.621989999999999554e+01 9.356380000000000052e+01
1.175967499999999966e+01 1.275332593519999946e+01 9.622029999999999461e+01 9.356329999999999814e+01
1.176400000000000112e+01 1.275344282799999895e+01 9.622039999999999793e+01 9.356319999999999482e+01
1.176832500000000081e+01 1.275358894399999876e+01 9.622079999999999700e+01 9.356310000000000571e+01
1.177265000000000050e+01 1.275370583679999825e+01 9.622079999999999700e+01 9.356340000000000146e+01
1.177697500000000019e+01 1.275382272959999952e+01 9.622119999999999607e+01 9.356329999999999814e+01
1.178130000000000166e+01 1.275393962239999901e+01 9.622129999999999939e+01 9.356350000000000477e+01
1.178562500000000135e+01 1.275408573840000059e+01 9.622169999999999845e+01 9.356340000000000146e+01
1.178995000000000104e+01 1.275423185439999862e+01 9.621689999999999543e+01 9.357110000000000127e+01
1.179427500000000073e+01 1.275434874719999989e+01 9.621739999999999782e+01 9.357009999999999650e+01
1.179860000000000220e+01 1.275449486319999792e+01 9.621710000000000207e+01 9.356959999999999411e+01
1.180292500000000011e+01 1.275461175599999919e+01 9.621750000000000114e+01 9.356889999999999930e+01
1.180724999999999980e+01 1.275475787199999900e+01 9.621739999999999782e+01 9.356870000000000687e+01
1.181157499999999949e+01 1.275487476480000026e+01 9.621790000000000020e+01 9.356820000000000448e+01
1.181590000000000096e+01 1.275499165759999975e+01 9.621779999999999688e+01 9.356799999999999784e+01
1.182022500000000065e+01 1.275513777359999956e+01 9.621829999999999927e+01 9.356749999999999545e+01
1.182455000000000034e+01 1.275525466639999905e+01 9.621819999999999595e+01 9.356740000000000634e+01
1.182887500000000003e+01 1.275537155920000032e+01 9.621869999999999834e+01 9.356690000000000396e+01
1.183320000000000149e+01 1.275548845199999981e+01 9.621869999999999834e+01 9.356680000000000064e+01
1.183752500000000119e+01 1.275563456799999962e+01 9.621909999999999741e+01 9.356640000000000157e+01
1.184185000000000088e+01 1.275575146079999911e+01 9.621909999999999741e+01 9.356629999999999825e+01
1.184617500000000057e+01 1.275586835359999860e+01 9.621959999999999980e+01 9.356579999999999586e+01
1.185050000000000203e+01 1.275598524639999987e+01 9.621959999999999980e+01 9.356570000000000675e+01
1.185482500000000172e+01 1.275610213919999936e+01 9.621999999999999886e+01 9.356520000000000437e+01
1.185914999999999964e+01 1.275621903199999885e+01 9.621999999999999886e+01 9.356520000000000437e+01
1.186347499999999933e+01 1.275636514799999865e+01 9.622050000000000125e+01 9.356510000000000105e+01
1.186780000000000079e+01 1.275648204079999992e+01 9.622050000000000125e+01 9.356539999999999679e+01
1.187212500000000048e+01 1.275659893359999941e+01 9.622090000000000032e+01 9.356520000000000437e+01
1.187645000000000017e+01 1.275671582639999890e+01 9.622090000000000032e+01 9.356550000000000011e+01
1.188077499999999986e+01 1.275683271920000017e+01 9.622140000000000271e+01 9.356539999999999679e+01
1.188510000000000133e+01 1.275694961199999966e+01 9.622140000000000271e+01 9.356570000000000675e+01
1.188942500000000102e+01 1.275706650479999915e+01 9.622180000000000177e+01 9.356560000000000343e+01
1.189375000000000071e+01 1.275718339760000042e+01 9.622180000000000177e+01 9.356579999999999586e+01
1.189807500000000040e+01 1.275735873680000054e+01 9.621710000000000207e+01 9.357200000000000273e+01
1.190240000000000009e+01 1.275747562960000003e+01 9.621710000000000207e+01 9.357139999999999702e+01
1.190672500000000156e+01 1.275759252239999775e+01 9.621729999999999450e+01 9.357059999999999889e+01
1.191105000000000125e+01 1.275770941519999901e+01 9.621729999999999450e+01 9.357030000000000314e+01
1.191537499999999916e+01 1.275782630799999851e+01 9.621760000000000446e+01 9.356969999999999743e+01
1.191969999999999885e+01 1.275797242400000009e+01 9.621760000000000446e+01 9.356950000000000500e+01
1.192402500000000032e+01 1.275808931679999958e+01 9.621800000000000352e+01 9.356900000000000261e+01
1.192835000000000001e+01 1.275820620960000085e+01 9.621800000000000352e+01 9.356889999999999930e+01
1.193267499999999970e+01 1.275832310240000034e+01 9.621840000000000259e+01 9.356839999999999691e+01
1.193699999999999939e+01 1.275843999519999805e+01 9.621840000000000259e+01 9.356829999999999359e+01
1.194132500000000086e+01 1.275855688799999932e+01 9.621880000000000166e+01 9.356789999999999452e+01
1.194565000000000055e+01 1.275867378079999881e+01 9.621890000000000498e+01 9.356780000000000541e+01
1.194997500000000024e+01 1.275881989680000039e+01 9.621930000000000405e+01 9.356730000000000302e+01
1.195429999999999993e+01 1.275890756639999957e+01 9.621930000000000405e+01 9.356719999999999970e+01
1.195862500000000139e+01 1.275905368239999937e+01 9.621970000000000312e+01 9.356709999999999638e+01
1.196295000000000108e+01 1.275917057520000064e+01 9.621970000000000312e+01 9.356740000000000634e+01
1.196727500000000077e+01 1.275928746799999836e+01 9.622010000000000218e+01 9.356730000000000302e+01
1.197160000000000046e+01 1.275940436079999962e+01 9.622020000000000550e+01 9.356749999999999545e+01
1.197592500000000193e+01 1.275952125359999911e+01 9.622060000000000457e+01 9.356740000000000634e+01
1.198024999999999984e+01 1.275963814639999860e+01 9.622060000000000457e+01 9.356770000000000209e+01
1.198457499999999953e+01 1.275975503919999987e+01 9.622100000000000364e+01 9.356749999999999545e+01
1.198889999999999922e+01 1.275984270880000082e+01 9.622100000000000364e+01 9.356780000000000541e+01
1.199322500000000069e+01 1.275995960160000031e+01 9.622140000000000271e+01 9.356770000000000209e+01
1.199755000000000038e+01 1.276007649439999803e+01 9.622150000000000603e+01 9.356789999999999452e+01
1.200187500000000007e+01 1.276019338719999929e+01 9.622190000000000509e+01 9.356780000000000541e+01
1.200619999999999976e+01 1.276036872639999942e+01 9.621800000000000352e+01 9.357330000000000325e+01
1.201052500000000123e+01 1.276045639600000037e+01 9.621840000000000259e+01 9.357229999999999848e+01
1.201485000000000092e+01 1.276057328879999986e+01 9.621819999999999595e+01 9.357189999999999941e+01
1.201917500000000061e+01 1.276069018159999935e+01 9.621859999999999502e+01 9.357129999999999370e+01
1.202350000000000030e+01 1.276080707440000062e+01 9.621840000000000259e+01 9.357110000000000127e+01
1.202782500000000176e+01 1.276092396719999833e+01 9.621890000000000498e+01 9.357059999999999889e+01
1.203215000000000146e+01 1.276107008319999991e+01 9.621880000000000166e+01 9.357040000000000646e+01
1.203647499999999937e+01 1.276118697599999940e+01 9.621930000000000405e+01 9.356990000000000407e+01
1.204079999999999906e+01 1.276130386880000067e+01 9.621920000000000073e+01 9.356990000000000407e+01
1.204512500000000053e+01 1.276142076160000016e+01 9.621970000000000312e+01 9.356940000000000168e+01
1.204945000000000022e+01 1.276150843119999934e+01 9.621959999999999980e+01 9.356929999999999836e+01
1.205377499999999991e+01 1.276162532399999883e+01 9.622010000000000218e+01 9.356900000000000261e+01
1.205809999999999960e+01 1.276174221680000009e+01 9.622010000000000218e+01 9.356929999999999836e+01
1.206242500000000106e+01 1.276185910959999958e+01 9.622050000000000125e+01 9.356919999999999504e+01
1.206675000000000075e+01 1.276197600239999908e+01 9.622050000000000125e+01 9.356940000000000168e+01
1.207107500000000044e+01 1.276209289520000034e+01 9.622090000000000032e+01 9.356929999999999836e+01
1.207540000000000013e+01 1.276220978799999983e+01 9.622090000000000032e+01 9.356959999999999411e+01
1.207972500000000160e+01 1.276232668079999932e+01 9.622129999999999939e+01 9.356940000000000168e+01
1.208405000000000129e+01 1.276241435039999850e+01 9.622129999999999939e+01 9.356969999999999743e+01
1.208837500000000098e+01 1.276253124319999976e+01 9.622180000000000177e+01 9.356959999999999411e+01
1.209269999999999889e+01 1.276264813599999925e+01 9.622169999999999845e+01 9.356980000000000075e+01
1.209702500000000036e+01 1.276276502880000052e+01 9.622220000000000084e+01 9.356969999999999743e+01
1.210135000000000005e+01 1.276288192160000001e+01 9.622220000000000084e+01 9.356999999999999318e+01
1.210567499999999974e+01 1.276299881439999950e+01 9.622259999999999991e+01 9.356990000000000407e+01
1.210999999999999943e+01 1.276308648399999868e+01 9.622259999999999991e+01 9.357009999999999650e+01
1.211432500000000090e+01 1.276323260000000026e+01 9.621819999999999595e+01 9.357389999999999475e+01
1.211865000000000059e+01 1.276334949279999798e+01 9.621819999999999595e+01 9.357330000000000325e+01
1.212297500000000028e+01 1.276346638559999924e+01 9.621840000000000259e+01 9.357259999999999422e+01
1.212729999999999997e+01 1.276358327839999873e+01 9.621829999999999927e+01 9.357229999999999848e+01
1.213162500000000144e+01 1.276370017119999822e+01 9.621859999999999502e+01 9.357170000000000698e+01
1.213595000000000113e+01 1.276381706399999949e+01 9.621869999999999834e+01 9.357160000000000366e+01
1.214027500000000082e+01 1.276393395679999898e+01 9.621899999999999409e+01 9.357120000000000459e+01
1.214460000000000051e+01 1.276402162639999993e+01 9.621899999999999409e+01 9.357139999999999702e+01
1.214892500000000197e+01 1.276413851919999942e+01 9.621939999999999316e+01 9.357129999999999370e+01
1.215324999999999989e+01 1.276425541199999891e+01 9.621939999999999316e+01 9.357150000000000034e+01
1.215757499999999958e+01 1.276437230479999840e+01 9.621980000000000643e+01 9.357139999999999702e+01
1.216189999999999927e+01 1.276448919759999967e+01 9.621980000000000643e+01 9.357160000000000366e+01
1.216622500000000073e+01 1.276460609039999916e+01 9.622020000000000550e+01 9.357150000000000034e+01
1.217055000000000042e+01 1.276469376000000011e+01 9.622020000000000550e+01 9.357179999999999609e+01
1.217487500000000011e+01 1.276481065279999960e+01 9.622060000000000457e+01 9.357160000000000366e+01
1.217919999999999980e+01 1.276492754559999909e+01 9.622060000000000457e+01 9.357189999999999941e+01
1.218352500000000127e+01 1.276501521520000004e+01 9.622100000000000364e+01 9.357179999999999609e+01
1.218785000000000096e+01 1.276513210799999953e+01 9.622100000000000364e+01 9.357200000000000273e+01
1.219217500000000065e+01 1.276524900079999902e+01 9.622140000000000271e+01 9.357189999999999941e+01
1.219650000000000034e+01 1.276536589360000029e+01 9.622140000000000271e+01 9.357210000000000605e+01
1.220082500000000181e+01 1.276545356319999946e+01 9.622180000000000177e+01 9.357200000000000273e+01
1.220515000000000150e+01 1.276557045599999896e+01 9.622180000000000177e+01 9.357229999999999848e+01
1.220947500000000119e+01 1.276568734880000022e+01 9.622220000000000084e+01 9.357219999999999516e+01
1.221379999999999910e+01 1.276577501839999940e+01 9.622220000000000084e+01 9.357240000000000180e+01
1.221812500000000057e+01 1.276589191119999889e+01 9.622259999999999991e+01 9.357229999999999848e+01
1.222245000000000026e+01 1.276603802720000047e+01 9.621829999999999927e+01 9.357500000000000284e+01
1.222677499999999995e+01 1.276612569679999964e+01 9.621869999999999834e+01 9.357410000000000139e+01
1.223109999999999964e+01 1.276624258959999914e+01 9.621850000000000591e+01 9.357380000000000564e+01
1.223542500000000111e+01 1.276635948239999863e+01 9.621890000000000498e+01 9.357359999999999900e+01
1.223975000000000080e+01 1.276647637519999989e+01 9.621880000000000166e+01 9.357370000000000232e+01
1.224407500000000049e+01 1.276659326799999938e+01 9.621920000000000073e+01 9.357359999999999900e+01
1.224840000000000018e+01 1.276671016079999887e+01 9.621909999999999741e+01 9.357380000000000564e+01
1.225272500000000164e+01 1.276679783039999805e+01 9.621949999999999648e+01 9.357359999999999900e+01
1.225705000000000133e+01 1.276691472319999932e+01 9.621949999999999648e+01 9.357389999999999475e+01
1.226137500000000102e+01 1.276703161599999881e+01 9.621989999999999554e+01 9.357370000000000232e+01
1.226570000000000071e+01 1.276714850880000007e+01 9.621989999999999554e+01 9.357399999999999807e+01
1.227002500000000218e+01 1.276723617839999925e+01 9.622029999999999461e+01 9.357389999999999475e+01
1.227435000000000009e+01 1.276735307119999874e+01 9.622029999999999461e+01 9.357410000000000139e+01
1.227867499999999978e+01 1.276746996399999823e+01 9.622069999999999368e+01 9.357399999999999807e+01
1.228299999999999947e+01 1.276755763359999918e+01 9.622069999999999368e+01 9.357420000000000471e+01
1.228732500000000094e+01 1.276767452640000045e+01 9.622110000000000696e+01 9.357410000000000139e+01
1.229165000000000063e+01 1.276779141919999994e+01 9.622110000000000696e+01 9.357429999999999382e+01
1.229597500000000032e+01 1.276787908879999911e+01 9.622150000000000603e+01 9.357420000000000471e+01
1.230030000000000001e+01 1.276799598159999860e+01 9.622150000000000603e+01 9.357450000000000045e+01
1.230462500000000148e+01 1.276808365119999955e+01 9.622190000000000509e+01 9.357429999999999382e+01
1.230895000000000117e+01 1.276820054399999904e+01 9.622190000000000509e+01 9.357460000000000377e+01
1.231327500000000086e+01 1.276831743679999853e+01 9.622230000000000416e+01 9.357450000000000045e+01
1.231760000000000055e+01 1.276840510639999948e+01 9.622230000000000416e+01 9.357470000000000709e+01
1.232192500000000202e+01 1.276852199919999897e+01 9.622270000000000323e+01 9.357460000000000377e+01
1.232625000000000171e+01 1.276860966879999815e+01 9.622270000000000323e+01 9.357479999999999620e+01
1.233057499999999962e+01 1.276875578479999973e+01 9.621909999999999741e+01 9.357590000000000430e+01
1.233489999999999931e+01 1.276884345439999890e+01 9.621920000000000073e+01 9.357580000000000098e+01
1.233922500000000078e+01 1.276896034720000017e+01 9.621930000000000405e+01 9.357550000000000523e+01
1.234355000000000047e+01 1.276907723999999966e+01 9.621930000000000405e+01 9.357559999999999434e+01
1.234787500000000016e+01 1.276919413279999915e+01 9.621959999999999980e+01 9.357540000000000191e+01
1.235219999999999985e+01 1.276928180239999833e+01 9.621959999999999980e+01 9.357559999999999434e+01
1.235652500000000131e+01 1.276939869519999959e+01 9.621989999999999554e+01 9.357540000000000191e+01
1.236085000000000100e+01 1.276951558799999908e+01 9.621999999999999886e+01 9.357559999999999434e+01
1.236517500000000069e+01 1.276960325760000003e+01 9.622029999999999461e+01 9.357550000000000523e+01
1.236950000000000038e+01 1.276972015039999953e+01 9.622029999999999461e+01 9.357569999999999766e+01
1.237382500000000185e+01 1.276980781999999870e+01 9.622069999999999368e+01 9.357559999999999434e+01
1.237815000000000154e+01 1.276992471279999997e+01 9.622069999999999368e+01 9.357580000000000098e+01
1.238247500000000123e+01 1.277004160559999946e+01 9.622110000000000696e+01 9.357569999999999766e+01
1.238679999999999914e+01 1.277012927519999863e+01 9.622110000000000696e+01 9.357599999999999341e+01
1.239112500000000061e+01 1.277024616799999990e+01 9.622150000000000603e+01 9.357580000000000098e+01
1.239545000000000030e+01 1.277033383759999907e+01 9.622150000000000603e+01 9.357609999999999673e+01
1.239977499999999999e+01 1.277045073040000034e+01 9.622180000000000177e+01 9.357599999999999341e+01
1.240409999999999968e+01 1.277053839999999951e+01 9.622190000000000509e+01 9.357620000000000005e+01
1.240842500000000115e+01 1.277065529279999900e+01 9.622220000000000084e+01 9.357609999999999673e+01
1.241275000000000084e+01 1.277074296239999818e+01 9.622230000000000416e+01 9.357630000000000337e+01
1.241707500000000053e+01 1.277083063199999913e+01 9.622259999999999991e+01 9.357620000000000005e+01
1.242140000000000022e+01 1.277094752480000039e+01 9.622270000000000323e+01 9.357640000000000668e+01
1.242572500000000169e+01 1.277103519439999957e+01 9.622299999999999898e+01 9.357630000000000337e+01
1.243005000000000138e+01 1.277115208719999906e+01 9.622299999999999898e+01 9.357649999999999579e+01
1.243437500000000107e+01 1.277123975680000001e+01 9.622339999999999804e+01 9.357640000000000668e+01
1.243870000000000076e+01 1.277138587279999982e+01 9.621989999999999554e+01 9.357819999999999538e+01
1.244302500000000045e+01 1.277147354239999899e+01 9.622039999999999793e+01 9.357769999999999300e+01
1.244735000000000014e+01 1.277156121199999994e+01 9.622020000000000550e+01 9.357769999999999300e+01
1.245167499999999983e+01 1.277167810479999943e+01 9.622050000000000125e+01 9.357750000000000057e+01
1.245599999999999952e+01 1.277179499759999892e+01 9.622039999999999793e+01 9.357760000000000389e+01
1.246032499999999921e+01 1.277188266719999987e+01 9.622079999999999700e+01 9.357750000000000057e+01
1.246465000000000067e+01 1.277199955999999936e+01 9.622069999999999368e+01 9.357760000000000389e+01
1.246897500000000036e+01 1.277208722960000031e+01 9.622119999999999607e+01 9.357750000000000057e+01
1.247330000000000005e+01 1.277220412239999803e+01 9.622110000000000696e+01 9.357769999999999300e+01
1.247762499999999974e+01 1.277229179199999898e+01 9.622150000000000603e+01 9.357760000000000389e+01
1.248195000000000121e+01 1.277240868480000024e+01 9.622150000000000603e+01 9.357779999999999632e+01
1.248627500000000090e+01 1.277249635439999942e+01 9.622190000000000509e+01 9.357769999999999300e+01
1.249060000000000059e+01 1.277261324719999891e+01 9.622190000000000509e+01 9.357789999999999964e+01
1.249492500000000028e+01 1.277270091679999986e+01 9.622230000000000416e+01 9.357779999999999632e+01
1.249925000000000175e+01 1.277278858639999903e+01 9.622220000000000084e+01 9.357800000000000296e+01
1.250357500000000144e+01 1.277290547919999852e+01 9.622259999999999991e+01 9.357789999999999964e+01
1.250789999999999935e+01 1.277299314879999770e+01 9.622259999999999991e+01 9.357810000000000628e+01
1.251222499999999904e+01 1.277308081839999865e+01 9.622299999999999898e+01 9.357800000000000296e+01
1.251655000000000051e+01 1.277319771119999992e+01 9.622299999999999898e+01 9.357829999999999870e+01
1.252087500000000020e+01 1.277328538079999909e+01 9.622339999999999804e+01 9.357810000000000628e+01
1.252519999999999989e+01 1.277337305040000004e+01 9.622339999999999804e+01 9.357840000000000202e+01
1.252952499999999958e+01 1.277348994319999953e+01 9.622379999999999711e+01 9.357829999999999870e+01
1.253385000000000105e+01 1.277357761279999870e+01 9.622369999999999379e+01 9.357850000000000534e+01
1.253817500000000074e+01 1.277366528239999965e+01 9.622410000000000707e+01 9.357840000000000202e+01
1.254250000000000043e+01 1.277378217520000092e+01 9.622410000000000707e+01 9.357859999999999445e+01
1.254682500000000012e+01 1.277389906799999864e+01 9.622060000000000457e+01 9.358029999999999404e+01
1.255115000000000158e+01 1.277398673759999959e+01 9.622060000000000457e+01 9.358010000000000161e+01
1.255547500000000127e+01 1.277410363039999908e+01 9.622079999999999700e+01 9.357980000000000587e+01
1.255980000000000096e+01 1.277419129999999825e+01 9.622079999999999700e+01 9.357989999999999498e+01
1.256412499999999888e+01 1.277430819279999952e+01 9.622100000000000364e+01 9.357970000000000255e+01
1.256845000000000034e+01 1.277439586240000047e+01 9.622110000000000696e+01 9.357989999999999498e+01
1.257277500000000003e+01 1.277451275519999996e+01 9.622140000000000271e+01 9.357970000000000255e+01
1.257709999999999972e+01 1.277460042479999913e+01 9.622140000000000271e+01 9.357989999999999498e+01
1.258142499999999941e+01 1.277468809439999831e+01 9.622169999999999845e+01 9.357980000000000587e+01
1.258575000000000088e+01 1.277480498719999957e+01 9.622180000000000177e+01 9.357999999999999829e+01
1.259007500000000057e+01 1.277489265679999875e+01 9.622209999999999752e+01 9.357989999999999498e+01
1.259440000000000026e+01 1.277498032639999970e+01 9.622209999999999752e+01 9.358010000000000161e+01
1.259872499999999995e+01 1.277506799600000065e+01 9.622249999999999659e+01 9.357999999999999829e+01
1.260305000000000142e+01 1.277518488880000014e+01 9.622249999999999659e+01 9.358020000000000493e+01
1.260737500000000111e+01 1.277527255839999931e+01 9.622280000000000655e+01 9.358010000000000161e+01
1.261170000000000080e+01 1.277536022800000026e+01 9.622289999999999566e+01 9.358029999999999404e+01
1.261602500000000049e+01 1.277544789759999944e+01 9.622320000000000562e+01 9.358020000000000493e+01
1.262035000000000196e+01 1.277556479039999893e+01 9.622320000000000562e+01 9.358039999999999736e+01
1.262467499999999987e+01 1.277565245999999810e+01 9.622350000000000136e+01 9.358029999999999404e+01
1.262899999999999956e+01 1.277574012959999905e+01 9.622360000000000468e+01 9.358050000000000068e+01
1.263332499999999925e+01 1.277582779919999822e+01 9.622390000000000043e+01 9.358039999999999736e+01
1.263765000000000072e+01 1.277591546879999918e+01 9.622390000000000043e+01 9.358060000000000400e+01
1.264197500000000041e+01 1.277603236160000044e+01 9.622429999999999950e+01 9.358050000000000068e+01
1.264630000000000010e+01 1.277612003119999962e+01 9.622429999999999950e+01 9.358069999999999311e+01
1.265062499999999979e+01 1.277620770080000057e+01 9.622459999999999525e+01 9.358060000000000400e+01
1.265495000000000125e+01 1.277632459359999828e+01 9.622060000000000457e+01 9.358230000000000359e+01
1.265927500000000094e+01 1.277641226319999923e+01 9.622100000000000364e+01 9.358180000000000121e+01
1.266360000000000063e+01 1.277649993279999840e+01 9.622079999999999700e+01 9.358180000000000121e+01
1.266792500000000032e+01 1.277661682559999967e+01 9.622110000000000696e+01 9.358159999999999457e+01
1.267225000000000179e+01 1.277670449520000062e+01 9.622100000000000364e+01 9.358169999999999789e+01
1.267657500000000148e+01 1.277679216479999980e+01 9.622140000000000271e+01 9.358150000000000546e+01
1.268089999999999939e+01 1.277690905759999929e+01 9.622140000000000271e+01 9.358169999999999789e+01
1.268522499999999908e+01 1.277699672720000024e+01 9.622169999999999845e+01 9.358159999999999457e+01
1.268955000000000055e+01 1.277708439679999941e+01 9.622169999999999845e+01 9.358180000000000121e+01
1.269387500000000024e+01 1.277717206639999858e+01 9.622209999999999752e+01 9.358169999999999789e+01
1.269819999999999993e+01 1.277728895919999808e+01 9.622199999999999420e+01 9.358190000000000452e+01
1.270252499999999962e+01 1.277737662879999903e+01 9.622239999999999327e+01 9.358180000000000121e+01
1.270685000000000109e+01 1.277746429839999820e+01 9.622239999999999327e+01 9.358199999999999363e+01
1.271117500000000078e+01 1.277755196799999915e+01 9.622280000000000655e+01 9.358190000000000452e+01
1.271550000000000047e+01 1.277763963759999832e+01 9.622270000000000323e+01 9.358209999999999695e+01
1.271982500000000016e+01 1.277772730719999927e+01 9.622310000000000230e+01 9.358199999999999363e+01
1.272415000000000163e+01 1.277781497679999845e+01 9.622310000000000230e+01 9.358220000000000027e+01
1.272847500000000132e+01 1.277793186959999971e+01 9.622350000000000136e+01 9.358209999999999695e+01
1.273280000000000101e+01 1.277801953919999889e+01 9.622339999999999804e+01 9.358230000000000359e+01
1.273712500000000070e+01 1.277810720879999984e+01 9.622379999999999711e+01 9.358220000000000027e+01
1.274145000000000216e+01 1.277819487839999901e+01 9.622379999999999711e+01 9.358240000000000691e+01
1.274577500000000008e+01 1.277828254799999996e+01 9.622419999999999618e+01 9.358230000000000359e+01
1.275009999999999977e+01 1.277837021759999914e+01 9.622410000000000707e+01 9.358249999999999602e+01
1.275442499999999946e+01 1.277845788720000009e+01 9.622450000000000614e+01 9.358240000000000691e+01
1.275875000000000092e+01 1.277854555679999926e+01 9.622450000000000614e+01 9.358259999999999934e+01
1.276307500000000061e+01 1.277866244959999875e+01 9.622129999999999939e+01 9.358389999999999986e+01
1.276740000000000030e+01 1.277875011919999793e+01 9.622129999999999939e+01 9.358379999999999654e+01
1.277172499999999999e+01 1.277883778879999888e+01 9.622140000000000271e+01 9.358350000000000080e+01
1.277605000000000146e+01 1.277892545839999805e+01 9.622140000000000271e+01 9.358360000000000412e+01
1.278037500000000115e+01 1.277901312799999900e+01 9.622169999999999845e+01 9.358339999999999748e+01
1.278470000000000084e+01 1.277913002080000027e+01 9.622169999999999845e+01 9.358360000000000412e+01
1.278902500000000053e+01 1.277921769039999944e+01 9.622199999999999420e+01 9.358339999999999748e+01
1.279335000000000200e+01 1.277930536000000039e+01 9.622199999999999420e+01 9.358360000000000412e+01
1.279767500000000169e+01 1.277939302959999956e+01 9.622230000000000416e+01 9.358350000000000080e+01
1.280199999999999960e+01 1.277948069919999874e+01 9.622230000000000416e+01 9.358369999999999322e+01
1.280632499999999929e+01 1.277956836879999969e+01 9.622270000000000323e+01 9.358360000000000412e+01
1.281065000000000076e+01 1.277965603839999886e+01 9.622270000000000323e+01 9.358379999999999654e+01
1.281497500000000045e+01 1.277974370799999981e+01 9.622299999999999898e+01 9.358369999999999322e+01
1.281930000000000014e+01 1.277983137759999899e+01 9.622299999999999898e+01 9.358389999999999986e+01
1.282362499999999983e+01 1.277991904719999994e+01 9.622329999999999472e+01 9.358379999999999654e+01
1.282795000000000130e+01 1.278000671679999911e+01 9.622339999999999804e+01 9.358400000000000318e+01
1.283227500000000099e+01 1.278009438640000006e+01 9.622369999999999379e+01 9.358389999999999986e+01
1.283660000000000068e+01 1.278018205599999924e+01 9.622369999999999379e+01 9.358410000000000650e+01
1.284092500000000037e+01 1.278026972560000019e+01 9.622400000000000375e+01 9.358400000000000318e+01
1.284525000000000183e+01 1.278035739519999936e+01 9.622400000000000375e+01 9.358419999999999561e+01
1.284957500000000152e+01 1.278044506479999853e+01 9.622440000000000282e+01 9.358410000000000650e+01
1.285390000000000121e+01 1.278053273439999948e+01 9.622440000000000282e+01 9.358429999999999893e+01
1.285822499999999913e+01 1.278062040399999866e+01 9.622469999999999857e+01 9.358419999999999561e+01
1.286255000000000059e+01 1.278070807359999961e+01 9.622469999999999857e+01 9.358440000000000225e+01
1.286687500000000028e+01 1.278079574319999878e+01 9.622509999999999764e+01 9.358429999999999893e+01
1.287119999999999997e+01 1.278091263600000005e+01 9.622110000000000696e+01 9.358629999999999427e+01
1.287552499999999966e+01 1.278100030559999922e+01 9.622150000000000603e+01 9.358580000000000609e+01
1.287985000000000113e+01 1.278108797520000017e+01 9.622129999999999939e+01 9.358580000000000609e+01
1.288417500000000082e+01 1.278117564479999935e+01 9.622159999999999513e+01 9.358559999999999945e+01
1.288850000000000051e+01 1.278126331440000030e+01 9.622150000000000603e+01 9.358570000000000277e+01
1.289282500000000020e+01 1.278135098399999947e+01 9.622190000000000509e+01 9.358559999999999945e+01
1.289715000000000167e+01 1.278143865360000042e+01 9.622180000000000177e+01 9.358580000000000609e+01
1.290147500000000136e+01 1.278152632319999960e+01 9.622220000000000084e+01 9.358559999999999945e+01
1.290580000000000105e+01 1.278161399280000055e+01 9.622209999999999752e+01 9.358580000000000609e+01
1.291012500000000074e+01 1.278170166239999972e+01 9.622249999999999659e+01 9.358570000000000277e+01
1.291445000000000221e+01 1.278178933200000067e+01 9.622249999999999659e+01 9.358589999999999520e+01
1.291877500000000012e+01 1.278187700159999984e+01 9.622280000000000655e+01 9.358580000000000609e+01
1.292309999999999981e+01 1.278196467119999902e+01 9.622280000000000655e+01 9.358599999999999852e+01
1.292742499999999950e+01 1.278205234079999997e+01 9.622320000000000562e+01 9.358589999999999520e+01
1.293175000000000097e+01 1.278214001039999914e+01 9.622310000000000230e+01 9.358610000000000184e+01
1.293607500000000066e+01 1.278222768000000009e+01 9.622350000000000136e+01 9.358599999999999852e+01
1.294040000000000035e+01 1.278231534959999927e+01 9.622350000000000136e+01 9.358620000000000516e+01
1.294472500000000004e+01 1.278240301920000022e+01 9.622379999999999711e+01 9.358610000000000184e+01
1.294905000000000150e+01 1.278249068879999939e+01 9.622379999999999711e+01 9.358629999999999427e+01
1.295337500000000119e+01 1.278257835840000034e+01 9.622419999999999618e+01 9.358620000000000516e+01
1.295770000000000088e+01 1.278263680479999920e+01 9.622410000000000707e+01 9.358639999999999759e+01
1.296202500000000057e+01 1.278272447440000015e+01 9.622450000000000614e+01 9.358629999999999427e+01
1.296635000000000204e+01 1.278281214399999932e+01 9.622450000000000614e+01 9.358650000000000091e+01
1.297067500000000173e+01 1.278289981360000027e+01 9.622480000000000189e+01 9.358629999999999427e+01
1.297500000000000142e+01 1.278298748319999945e+01 9.622490000000000521e+01 9.358660000000000423e+01
1.297932499999999933e+01 1.278310437599999894e+01 9.622169999999999845e+01 9.358809999999999718e+01
1.298364999999999903e+01 1.278316282239999957e+01 9.622180000000000177e+01 9.358799999999999386e+01
1.298797500000000049e+01 1.278325049200000052e+01 9.622190000000000509e+01 9.358769999999999811e+01
1.299230000000000018e+01 1.278333816159999969e+01 9.622180000000000177e+01 9.358780000000000143e+01
1.299662499999999987e+01 1.278342583120000064e+01 9.622199999999999420e+01 9.358759999999999479e+01
1.300094999999999956e+01 1.278351350079999982e+01 9.622199999999999420e+01 9.358780000000000143e+01
1.300527500000000103e+01 1.278360117039999899e+01 9.622230000000000416e+01 9.358769999999999811e+01
1.300960000000000072e+01 1.278368883999999994e+01 9.622230000000000416e+01 9.358780000000000143e+01
1.301392500000000041e+01 1.278377650959999912e+01 9.622259999999999991e+01 9.358769999999999811e+01
1.301825000000000010e+01 1.278386417920000007e+01 9.622270000000000323e+01 9.358790000000000475e+01
1.302257500000000157e+01 1.278395184879999924e+01 9.622299999999999898e+01 9.358780000000000143e+01
1.302690000000000126e+01 1.278403951840000019e+01 9.622299999999999898e+01 9.358799999999999386e+01
1.303122500000000095e+01 1.278412718799999936e+01 9.622329999999999472e+01 9.358790000000000475e+01
1.303554999999999886e+01 1.278421485760000031e+01 9.622329999999999472e+01 9.358809999999999718e+01
1.303987500000000033e+01 1.278427330400000095e+01 9.622360000000000468e+01 9.358799999999999386e+01
1.304420000000000002e+01 1.278436097360000012e+01 9.622360000000000468e+01 9.358820000000000050e+01
1.304852499999999971e+01 1.278444864319999930e+01 9.622390000000000043e+01 9.358809999999999718e+01
1.305284999999999940e+01 1.278453631280000025e+01 9.622400000000000375e+01 9.358820000000000050e+01
1.305717500000000086e+01 1.278462398239999942e+01 9.622429999999999950e+01 9.358809999999999718e+01
1.306150000000000055e+01 1.278468242879999828e+01 9.622429999999999950e+01 9.358830000000000382e+01
1.306582500000000024e+01 1.278477009839999923e+01 9.622459999999999525e+01 9.358820000000000050e+01
1.307014999999999993e+01 1.278485776799999840e+01 9.622459999999999525e+01 9.358839999999999293e+01
1.307447500000000140e+01 1.278494543759999935e+01 9.622490000000000521e+01 9.358830000000000382e+01
1.307880000000000109e+01 1.278503310719999853e+01 9.622499999999999432e+01 9.358849999999999625e+01
1.308312500000000078e+01 1.278509155359999916e+01 9.622539999999999338e+01 9.358839999999999293e+01
1.308745000000000047e+01 1.278520844639999865e+01 9.622169999999999845e+01 9.359019999999999584e+01
1.309177500000000194e+01 1.278526689279999928e+01 9.622209999999999752e+01 9.358979999999999677e+01
1.309609999999999985e+01 1.278535456239999846e+01 9.622190000000000509e+01 9.358979999999999677e+01
1.310042499999999954e+01 1.278544223199999941e+01 9.622220000000000084e+01 9.358960000000000434e+01
1.310474999999999923e+01 1.278552990159999858e+01 9.622209999999999752e+01 9.358969999999999345e+01
1.310907500000000070e+01 1.278561757119999953e+01 9.622239999999999327e+01 9.358960000000000434e+01
1.311340000000000039e+01 1.278570524079999871e+01 9.622239999999999327e+01 9.358969999999999345e+01
1.311772500000000008e+01 1.278579291039999966e+01 9.622270000000000323e+01 9.358960000000000434e+01
1.312204999999999977e+01 1.278588057999999883e+01 9.622270000000000323e+01 9.358979999999999677e+01
1.312637500000000124e+01 1.278593902639999946e+01 9.622299999999999898e+01 9.358969999999999345e+01
1.313070000000000093e+01 1.278602669599999864e+01 9.622299999999999898e+01 9.358990000000000009e+01
1.313502500000000062e+01 1.278611436559999959e+01 9.622329999999999472e+01 9.358979999999999677e+01
1.313935000000000031e+01 1.278620203519999876e+01 9.622329999999999472e+01 9.359000000000000341e+01
1.314367500000000177e+01 1.278628970479999971e+01 9.622369999999999379e+01 9.358979999999999677e+01
1.314800000000000146e+01 1.278634815120000034e+01 9.622360000000000468e+01 9.359000000000000341e+01
1.315232499999999938e+01 1.278643582079999952e+01 9.622400000000000375e+01 9.358990000000000009e+01
1.315664999999999907e+01 1.278652349040000047e+01 9.622390000000000043e+01 9.359010000000000673e+01
1.316097500000000053e+01 1.278658193679999933e+01 9.622429999999999950e+01 9.359000000000000341e+01
1.316530000000000022e+01 1.278666960639999850e+01 9.622429999999999950e+01 9.359019999999999584e+01
1.316962499999999991e+01 1.278675727599999945e+01 9.622459999999999525e+01 9.359010000000000673e+01
1.317394999999999960e+01 1.278684494559999862e+01 9.622459999999999525e+01 9.359029999999999916e+01
1.317827500000000107e+01 1.278690339199999926e+01 9.622499999999999432e+01 9.359019999999999584e+01
1.318260000000000076e+01 1.278699106159999843e+01 9.622499999999999432e+01 9.359040000000000248e+01
1.318692500000000045e+01 1.278707873119999938e+01 9.622539999999999338e+01 9.359029999999999916e+01
1.319125000000000014e+01 1.278713717760000002e+01 9.622549999999999670e+01 9.359050000000000580e+01
1.319557500000000161e+01 1.278725407039999951e+01 9.622230000000000416e+01 9.359170000000000300e+01
1.319990000000000130e+01 1.278731251680000014e+01 9.622239999999999327e+01 9.359159999999999968e+01
1.320422500000000099e+01 1.278740018639999931e+01 9.622249999999999659e+01 9.359130000000000393e+01
1.320854999999999890e+01 1.278748785600000026e+01 9.622239999999999327e+01 9.359130000000000393e+01
1.321287500000000037e+01 1.278754630240000090e+01 9.622270000000000323e+01 9.359109999999999729e+01
1.321720000000000006e+01 1.278763397200000007e+01 9.622270000000000323e+01 9.359130000000000393e+01
1.322152499999999975e+01 1.278772164159999924e+01 9.622289999999999566e+01 9.359120000000000061e+01
1.322584999999999944e+01 1.278780931120000020e+01 9.622299999999999898e+01 9.359130000000000393e+01
1.323017500000000091e+01 1.278789698079999937e+01 9.622320000000000562e+01 9.359120000000000061e+01
1.323450000000000060e+01 1.278795542719999823e+01 9.622329999999999472e+01 9.359139999999999304e+01
1.323882500000000029e+01 1.278804309679999918e+01 9.622350000000000136e+01 9.359130000000000393e+01
1.324314999999999998e+01 1.278813076639999835e+01 9.622360000000000468e+01 9.359149999999999636e+01
1.324747500000000144e+01 1.278818921279999898e+01 9.622390000000000043e+01 9.359139999999999304e+01
1.325180000000000113e+01 1.278827688239999993e+01 9.622390000000000043e+01 9.359159999999999968e+01
1.325612500000000082e+01 1.278836455199999911e+01 9.622419999999999618e+01 9.359149999999999636e+01
1.326045000000000051e+01 1.278842299839999974e+01 9.622419999999999618e+01 9.359159999999999968e+01
1.326477500000000198e+01 1.278851066799999892e+01 9.622450000000000614e+01 9.359149999999999636e+01
1.326910000000000167e+01 1.278856911439999955e+01 9.622450000000000614e+01 9.359170000000000300e+01
1.327342499999999959e+01 1.278865678399999872e+01 9.622480000000000189e+01 9.359159999999999968e+01
1.327774999999999928e+01 1.278874445359999967e+01 9.622480000000000189e+01 9.359180000000000632e+01
1.328207500000000074e+01 1.278880289999999853e+01 9.622520000000000095e+01 9.359170000000000300e+01
1.328640000000000043e+01 1.278889056959999948e+01 9.622530000000000427e+01 9.359189999999999543e+01
1.329072500000000012e+01 1.278894901600000011e+01 9.622570000000000334e+01 9.359180000000000632e+01
1.329504999999999981e+01 1.278903668559999929e+01 9.622580000000000666e+01 9.359199999999999875e+01
1.329937500000000128e+01 1.278912435520000024e+01 9.622610000000000241e+01 9.359189999999999543e+01
1.330370000000000097e+01 1.278921202479999941e+01 9.622230000000000416e+01 9.359359999999999502e+01
1.330802500000000066e+01 1.278927047120000005e+01 9.622270000000000323e+01 9.359319999999999595e+01
1.331235000000000035e+01 1.278935814079999922e+01 9.622249999999999659e+01 9.359319999999999595e+01
1.331667500000000182e+01 1.278944581040000017e+01 9.622280000000000655e+01 9.359300000000000352e+01
1.332100000000000151e+01 1.278950425679999903e+01 9.622270000000000323e+01 9.359310000000000684e+01
1.332532500000000120e+01 1.278959192639999820e+01 9.622299999999999898e+01 9.359300000000000352e+01
1.332964999999999911e+01 1.278967959599999915e+01 9.622299999999999898e+01 9.359310000000000684e+01
1.333397500000000058e+01 1.278976726559999832e+01 9.622329999999999472e+01 9.359300000000000352e+01
1.333830000000000027e+01 1.278982571199999896e+01 9.622329999999999472e+01 9.359319999999999595e+01
1.334262499999999996e+01 1.278991338159999991e+01 9.622360000000000468e+01 9.359310000000000684e+01
1.334694999999999965e+01 1.278997182800000054e+01 9.622360000000000468e+01 9.359319999999999595e+01
1.335127500000000111e+01 1.279005949759999972e+01 9.622390000000000043e+01 9.359310000000000684e+01
1.335560000000000080e+01 1.279014716719999889e+01 9.622390000000000043e+01 9.359329999999999927e+01
1.335992500000000049e+01 1.279020561359999952e+01 9.622419999999999618e+01 9.359319999999999595e+01
1.336425000000000018e+01 1.279029328320000047e+01 9.622419999999999618e+01 9.359340000000000259e+01
1.336857500000000165e+01 1.279035172959999933e+01 9.622450000000000614e+01 9.359329999999999927e+01
1.337290000000000134e+01 1.279043939919999850e+01 9.622450000000000614e+01 9.359340000000000259e+01
1.337722500000000103e+01 1.279049784559999914e+01 9.622480000000000189e+01 9.359329999999999927e+01
1.338155000000000072e+01 1.279058551520000009e+01 9.622490000000000521e+01 9.359350000000000591e+01
1.338587500000000219e+01 1.279064396160000072e+01 9.622530000000000427e+01 9.359340000000000259e+01
1.339020000000000010e+01 1.279073163119999990e+01 9.622530000000000427e+01 9.359359999999999502e+01
1.339452499999999979e+01 1.279079007759999875e+01 9.622570000000000334e+01 9.359350000000000591e+01
1.339884999999999948e+01 1.279087774719999793e+01 9.622580000000000666e+01 9.359369999999999834e+01
1.340317500000000095e+01 1.279093619359999856e+01 9.622620000000000573e+01 9.359359999999999502e+01
1.340750000000000064e+01 1.279099463999999919e+01 9.622620000000000573e+01 9.359369999999999834e+01
1.341182500000000033e+01 1.279111153279999868e+01 9.622280000000000655e+01 9.359510000000000218e+01
1.341615000000000002e+01 1.279116997919999932e+01 9.622280000000000655e+01 9.359499999999999886e+01
1.342047500000000149e+01 1.279122842559999818e+01 9.622299999999999898e+01 9.359480000000000643e+01
1.342480000000000118e+01 1.279131609519999913e+01 9.622289999999999566e+01 9.359480000000000643e+01
1.342912500000000087e+01 1.279137454159999976e+01 9.622310000000000230e+01 9.359470000000000312e+01
1.343345000000000056e+01 1.279146221119999893e+01 9.622320000000000562e+01 9.359480000000000643e+01
1.343777500000000202e+01 1.279154988079999988e+01 9.622339999999999804e+01 9.359470000000000312e+01
1.344210000000000171e+01 1.279160832720000052e+01 9.622339999999999804e+01 9.359480000000000643e+01
1.344642499999999963e+01 1.279169599679999969e+01 9.622369999999999379e+01 9.359470000000000312e+01
1.345074999999999932e+01 1.279175444320000032e+01 9.622369999999999379e+01 9.359489999999999554e+01
1.345507500000000078e+01 1.279184211279999950e+01 9.622400000000000375e+01 9.359480000000000643e+01
1.345940000000000047e+01 1.279190055919999836e+01 9.622400000000000375e+01 9.359489999999999554e+01
1.346372500000000016e+01 1.279198822879999931e+01 9.622429999999999950e+01 9.359480000000000643e+01
1.346804999999999986e+01 1.279204667519999994e+01 9.622429999999999950e+01 9.359499999999999886e+01
1.347237500000000132e+01 1.279210512160000057e+01 9.622450000000000614e+01 9.359489999999999554e+01
1.347670000000000101e+01 1.279219279119999975e+01 9.622459999999999525e+01 9.359510000000000218e+01
1.348102500000000070e+01 1.279225123759999860e+01 9.622490000000000521e+01 9.359499999999999886e+01
1.348535000000000039e+01 1.279230968399999924e+01 9.622490000000000521e+01 9.359520000000000550e+01
1.348967500000000186e+01 1.279239735360000019e+01 9.622530000000000427e+01 9.359510000000000218e+01
1.349400000000000155e+01 1.279245579999999904e+01 9.622539999999999338e+01 9.359520000000000550e+01
1.349832500000000124e+01 1.279254346959999999e+01 9.622570000000000334e+01 9.359510000000000218e+01
1.350265000000000093e+01 1.279260191599999885e+01 9.622580000000000666e+01 9.359529999999999461e+01
1.350697500000000062e+01 1.279266036239999949e+01 9.622610000000000241e+01 9.359520000000000550e+01
1.351130000000000031e+01 1.279274803199999866e+01 9.622620000000000573e+01 9.359539999999999793e+01
1.351562500000000000e+01 1.279280647839999929e+01 9.622650000000000148e+01 9.359529999999999461e+01
1.351994999999999969e+01 1.279289414800000024e+01 9.622259999999999991e+01 9.359709999999999752e+01
1.352427499999999938e+01 1.279295259439999910e+01 9.622299999999999898e+01 9.359669999999999845e+01
1.352860000000000085e+01 1.279304026399999827e+01 9.622280000000000655e+01 9.359669999999999845e+01
1.353292500000000054e+01 1.279309871039999891e+01 9.622299999999999898e+01 9.359650000000000603e+01
1.353725000000000023e+01 1.279318637999999986e+01 9.622299999999999898e+01 9.359659999999999513e+01
1.354157499999999992e+01 1.279324482640000049e+01 9.622320000000000562e+01 9.359650000000000603e+01
1.354590000000000138e+01 1.279330327279999935e+01 9.622320000000000562e+01 9.359659999999999513e+01
1.355022500000000107e+01 1.279339094240000030e+01 9.622350000000000136e+01 9.359650000000000603e+01
1.355455000000000076e+01 1.279344938879999916e+01 9.622350000000000136e+01 9.359669999999999845e+01
1.355887500000000045e+01 1.279353705839999833e+01 9.622379999999999711e+01 9.359659999999999513e+01
1.356320000000000192e+01 1.279359550479999896e+01 9.622369999999999379e+01 9.359669999999999845e+01
1.356752499999999984e+01 1.279368317439999991e+01 9.622400000000000375e+01 9.359659999999999513e+01
1.357184999999999953e+01 1.279374162080000055e+01 9.622400000000000375e+01 9.359680000000000177e+01
1.357617499999999922e+01 1.279380006719999940e+01 9.622429999999999950e+01 9.359669999999999845e+01
1.358050000000000068e+01 1.279388773679999858e+01 9.622429999999999950e+01 9.359690000000000509e+01
1.358482500000000037e+01 1.279394618319999921e+01 9.622469999999999857e+01 9.359680000000000177e+01
1.358915000000000006e+01 1.279400462959999984e+01 9.622469999999999857e+01 9.359699999999999420e+01
1.359347499999999975e+01 1.279409229919999902e+01 9.622509999999999764e+01 9.359680000000000177e+01
1.359780000000000122e+01 1.279415074559999788e+01 9.622509999999999764e+01 9.359699999999999420e+01
1.360212500000000091e+01 1.279420919199999851e+01 9.622549999999999670e+01 9.359690000000000509e+01
1.360645000000000060e+01 1.279426763839999914e+01 9.622549999999999670e+01 9.359709999999999752e+01
1.361077500000000029e+01 1.279435530800000009e+01 9.622589999999999577e+01 9.359699999999999420e+01
1.361510000000000176e+01 1.279441375439999895e+01 9.622599999999999909e+01 9.359720000000000084e+01
1.361942500000000145e+01 1.279447220079999958e+01 9.622629999999999484e+01 9.359709999999999752e+01
1.362374999999999936e+01 1.279455987039999876e+01 9.622639999999999816e+01 9.359720000000000084e+01
1.362807499999999905e+01 1.279464753999999971e+01 9.622280000000000655e+01 9.359860000000000468e+01
1.363240000000000052e+01 1.279470598640000034e+01 9.622289999999999566e+01 9.359850000000000136e+01
1.363672500000000021e+01 1.279476443279999920e+01 9.622299999999999898e+01 9.359820000000000562e+01
1.364104999999999990e+01 1.279482287919999983e+01 9.622299999999999898e+01 9.359829999999999472e+01
1.364537499999999959e+01 1.279491054879999901e+01 9.622320000000000562e+01 9.359810000000000230e+01
1.364970000000000105e+01 1.279496899519999964e+01 9.622320000000000562e+01 9.359820000000000562e+01
1.365402500000000074e+01 1.279505666479999881e+01 9.622339999999999804e+01 9.359810000000000230e+01
1.365835000000000043e+01 1.279511511119999945e+01 9.622339999999999804e+01 9.359820000000000562e+01
1.366267500000000013e+01 1.279520278080000040e+01 9.622369999999999379e+01 9.359810000000000230e+01
1.366700000000000159e+01 1.279526122719999925e+01 9.622369999999999379e+01 9.359829999999999472e+01
1.367132500000000128e+01 1.279531967359999989e+01 9.622390000000000043e+01 9.359820000000000562e+01
1.367565000000000097e+01 1.279537812000000052e+01 9.622400000000000375e+01 9.359839999999999804e+01
1.367997499999999889e+01 1.279546578959999970e+01 9.622419999999999618e+01 9.359829999999999472e+01
1.368430000000000035e+01 1.279552423599999855e+01 9.622419999999999618e+01 9.359839999999999804e+01
1.368862500000000004e+01 1.279558268239999919e+01 9.622459999999999525e+01 9.359829999999999472e+01
1.369294999999999973e+01 1.279567035200000014e+01 9.622469999999999857e+01 9.359850000000000136e+01
1.369727499999999942e+01 1.279572879839999899e+01 9.622499999999999432e+01 9.359839999999999804e+01
1.370160000000000089e+01 1.279578724479999785e+01 9.622509999999999764e+01 9.359850000000000136e+01
1.370592500000000058e+01 1.279584569119999848e+01 9.622539999999999338e+01 9.359850000000000136e+01
1.371025000000000027e+01 1.279593336079999943e+01 9.622549999999999670e+01 9.359860000000000468e+01
1.371457499999999996e+01 1.279599180720000007e+01 9.622580000000000666e+01 9.359850000000000136e+01
1.371890000000000143e+01 1.279605025359999892e+01 9.622589999999999577e+01 9.359869999999999379e+01
1.372322500000000112e+01 1.279610869999999956e+01 9.622620000000000573e+01 9.359860000000000468e+01
1.372755000000000081e+01 1.279616714640000019e+01 9.622629999999999484e+01 9.359869999999999379e+01
1.373187500000000050e+01 1.279625481599999937e+01 9.622660000000000480e+01 9.359869999999999379e+01
1.373620000000000196e+01 1.279634248560000032e+01 9.622280000000000655e+01 9.360049999999999670e+01
1.374052499999999988e+01 1.279640093199999917e+01 9.622310000000000230e+01 9.360009999999999764e+01
1.374484999999999957e+01 1.279645937839999981e+01 9.622299999999999898e+01 9.360009999999999764e+01
1.374917499999999926e+01 1.279651782479999866e+01 9.622320000000000562e+01 9.359990000000000521e+01
1.375350000000000072e+01 1.279660549439999961e+01 9.622310000000000230e+01 9.359999999999999432e+01
1.375782500000000041e+01 1.279666394080000025e+01 9.622339999999999804e+01 9.359990000000000521e+01
1.376215000000000011e+01 1.279672238719999910e+01 9.622339999999999804e+01 9.359999999999999432e+01
1.376647499999999980e+01 1.279681005679999828e+01 9.622369999999999379e+01 9.359990000000000521e+01
1.377080000000000126e+01 1.279686850319999891e+01 9.622360000000000468e+01 9.359999999999999432e+01
1.377512500000000095e+01 1.279692694959999955e+01 9.622390000000000043e+01 9.359990000000000521e+01
1.377945000000000064e+01 1.279698539599999840e+01 9.622390000000000043e+01 9.360009999999999764e+01
1.378377500000000033e+01 1.279707306559999935e+01 9.622419999999999618e+01 9.359999999999999432e+01
1.378810000000000180e+01 1.279713151199999999e+01 9.622410000000000707e+01 9.360009999999999764e+01
1.379242500000000149e+01 1.279718995840000062e+01 9.622450000000000614e+01 9.359999999999999432e+01
1.379675000000000118e+01 1.279724840479999948e+01 9.622450000000000614e+01 9.360020000000000095e+01
1.380107499999999909e+01 1.279730685120000011e+01 9.622490000000000521e+01 9.360009999999999764e+01
1.380540000000000056e+01 1.279739452079999928e+01 9.622490000000000521e+01 9.360030000000000427e+01
1.380972500000000025e+01 1.279745296719999992e+01 9.622520000000000095e+01 9.360020000000000095e+01
1.381404999999999994e+01 1.279751141359999878e+01 9.622530000000000427e+01 9.360030000000000427e+01
1.381837499999999963e+01 1.279756985999999941e+01 9.622560000000000002e+01 9.360020000000000095e+01
1.382270000000000110e+01 1.279762830640000004e+01 9.622570000000000334e+01 9.360039999999999338e+01
1.382702500000000079e+01 1.279768675279999890e+01 9.622599999999999909e+01 9.360030000000000427e+01
1.383135000000000048e+01 1.279777442239999985e+01 9.622610000000000241e+01 9.360049999999999670e+01
1.383567500000000017e+01 1.279783286879999871e+01 9.622639999999999816e+01 9.360030000000000427e+01
1.384000000000000163e+01 1.279789131519999934e+01 9.622650000000000148e+01 9.360049999999999670e+01
1.384432500000000132e+01 1.279797898480000029e+01 9.622289999999999566e+01 9.360200000000000387e+01
1.384865000000000101e+01 1.279803743120000092e+01 9.622299999999999898e+01 9.360190000000000055e+01
1.385297500000000070e+01 1.279809587759999978e+01 9.622310000000000230e+01 9.360169999999999391e+01
1.385730000000000217e+01 1.279815432399999864e+01 9.622310000000000230e+01 9.360169999999999391e+01
1.386162500000000009e+01 1.279821277039999927e+01 9.622329999999999472e+01 9.360160000000000480e+01
1.386594999999999978e+01 1.279830044000000022e+01 9.622329999999999472e+01 9.360169999999999391e+01
1.387027499999999947e+01 1.279835888639999908e+01 9.622350000000000136e+01 9.360160000000000480e+01
1.387460000000000093e+01 1.279841733279999971e+01 9.622350000000000136e+01 9.360169999999999391e+01
1.387892500000000062e+01 1.279847577920000035e+01 9.622379999999999711e+01 9.360160000000000480e+01
1.388325000000000031e+01 1.279853422559999920e+01 9.622379999999999711e+01 9.360179999999999723e+01
1.388757500000000000e+01 1.279862189519999838e+01 9.622400000000000375e+01 9.360169999999999391e+01
1.389190000000000147e+01 1.279868034159999901e+01 9.622400000000000375e+01 9.360179999999999723e+01
1.389622500000000116e+01 1.279873878799999964e+01 9.622429999999999950e+01 9.360169999999999391e+01
1.390055000000000085e+01 1.279879723439999850e+01 9.622429999999999950e+01 9.360190000000000055e+01
1.390487500000000054e+01 1.279885568079999913e+01 9.622459999999999525e+01 9.360179999999999723e+01
1.390920000000000201e+01 1.279891412719999977e+01 9.622469999999999857e+01 9.360190000000000055e+01
1.391352500000000170e+01 1.279897257359999863e+01 9.622499999999999432e+01 9.360179999999999723e+01
1.391784999999999961e+01 1.279903101999999926e+01 9.622499999999999432e+01 9.360200000000000387e+01
1.392217499999999930e+01 1.279908946639999989e+01 9.622539999999999338e+01 9.360190000000000055e+01
1.392650000000000077e+01 1.279914791279999875e+01 9.622539999999999338e+01 9.360209999999999297e+01
1.393082500000000046e+01 1.279923558239999970e+01 9.622570000000000334e+01 9.360200000000000387e+01
1.393515000000000015e+01 1.279929402879999856e+01 9.622580000000000666e+01 9.360209999999999297e+01
1.393947499999999984e+01 1.279935247519999919e+01 9.622610000000000241e+01 9.360200000000000387e+01
1.394380000000000130e+01 1.279941092159999982e+01 9.622620000000000573e+01 9.360219999999999629e+01
1.394812500000000099e+01 1.279946936799999868e+01 9.622650000000000148e+01 9.360209999999999297e+01
1.395245000000000068e+01 1.279952781439999931e+01 9.622270000000000323e+01 9.360380000000000678e+01
1.395677500000000038e+01 1.279958626079999995e+01 9.622310000000000230e+01 9.360349999999999682e+01
1.396110000000000184e+01 1.279964470719999881e+01 9.622289999999999566e+01 9.360349999999999682e+01
1.396542500000000153e+01 1.279970315359999944e+01 9.622320000000000562e+01 9.360330000000000439e+01
1.396975000000000122e+01 1.279979082319999861e+01 9.622310000000000230e+01 9.360339999999999350e+01
1.397407499999999914e+01 1.279984926959999925e+01 9.622329999999999472e+01 9.360330000000000439e+01
1.397840000000000060e+01 1.279990771599999810e+01 9.622329999999999472e+01 9.360339999999999350e+01
1.398272500000000029e+01 1.279996616239999874e+01 9.622360000000000468e+01 9.360330000000000439e+01
1.398704999999999998e+01 1.280002460879999937e+01 9.622350000000000136e+01 9.360339999999999350e+01
1.399137499999999967e+01 1.280008305519999823e+01 9.622379999999999711e+01 9.360330000000000439e+01
1.399570000000000114e+01 1.280017072479999918e+01 9.622379999999999711e+01 9.360349999999999682e+01
1.400002500000000083e+01 1.280022917119999981e+01 9.622400000000000375e+01 9.360339999999999350e+01
1.400435000000000052e+01 1.280028761760000044e+01 9.622400000000000375e+01 9.360349999999999682e+01
1.400867500000000021e+01 1.280034606399999930e+01 9.622429999999999950e+01 9.360339999999999350e+01
1.401300000000000168e+01 1.280040451039999994e+01 9.622429999999999950e+01 9.360360000000000014e+01
1.401732500000000137e+01 1.280046295680000057e+01 9.622469999999999857e+01 9.360349999999999682e+01
1.402165000000000106e+01 1.280052140319999943e+01 9.622469999999999857e+01 9.360370000000000346e+01
1.402597500000000075e+01 1.280057984959999828e+01 9.622499999999999432e+01 9.360360000000000014e+01
1.403030000000000221e+01 1.280063829599999892e+01 9.622509999999999764e+01 9.360370000000000346e+01
1.403462500000000190e+01 1.280069674239999955e+01 9.622539999999999338e+01 9.360360000000000014e+01
1.403894999999999982e+01 1.280075518879999841e+01 9.622539999999999338e+01 9.360380000000000678e+01
1.404327499999999951e+01 1.280081363519999904e+01 9.622580000000000666e+01 9.360370000000000346e+01
1.404760000000000097e+01 1.280087208159999967e+01 9.622580000000000666e+01 9.360380000000000678e+01
1.405192500000000067e+01 1.280093052799999853e+01 9.622610000000000241e+01 9.360370000000000346e+01
1.405625000000000036e+01 1.280098897439999917e+01 9.622620000000000573e+01 9.360389999999999588e+01
1.406057500000000005e+01 1.280104742079999980e+01 9.622289999999999566e+01 9.360529999999999973e+01
1.406489999999999974e+01 1.280110586719999866e+01 9.622299999999999898e+01 9.360519999999999641e+01
1.406922500000000120e+01 1.280116431359999929e+01 9.622310000000000230e+01 9.360500000000000398e+01
1.407355000000000089e+01 1.280122275999999992e+01 9.622299999999999898e+01 9.360500000000000398e+01
1.407787500000000058e+01 1.280128120639999878e+01 9.622320000000000562e+01 9.360490000000000066e+01
1.408220000000000027e+01 1.280133965279999941e+01 9.622320000000000562e+01 9.360500000000000398e+01
1.408652500000000174e+01 1.280142732239999859e+01 9.622339999999999804e+01 9.360490000000000066e+01
1.409085000000000143e+01 1.280148576879999922e+01 9.622339999999999804e+01 9.360500000000000398e+01
1.409517499999999934e+01 1.280154421519999808e+01 9.622369999999999379e+01 9.360490000000000066e+01
1.409949999999999903e+01 1.280160266159999871e+01 9.622369999999999379e+01 9.360500000000000398e+01
1.410382500000000050e+01 1.280166110799999934e+01 9.622390000000000043e+01 9.360490000000000066e+01
1.410815000000000019e+01 1.280171955439999820e+01 9.622390000000000043e+01 9.360509999999999309e+01
1.411247499999999988e+01 1.280177800079999884e+01 9.622410000000000707e+01 9.360500000000000398e+01
1.411679999999999957e+01 1.280183644719999947e+01 9.622419999999999618e+01 9.360509999999999309e+01
1.412112500000000104e+01 1.280189489359999833e+01 9.622450000000000614e+01 9.360500000000000398e+01
1.412545000000000073e+01 1.280195333999999896e+01 9.622450000000000614e+01 9.360519999999999641e+01
1.412977500000000042e+01 1.280201178639999959e+01 9.622480000000000189e+01 9.360509999999999309e+01
1.413410000000000011e+01 1.280207023279999845e+01 9.622490000000000521e+01 9.360519999999999641e+01
1.413842500000000157e+01 1.280212867919999908e+01 9.622520000000000095e+01 9.360519999999999641e+01
1.414275000000000126e+01 1.280218712559999972e+01 9.622520000000000095e+01 9.360529999999999973e+01
1.414707500000000095e+01 1.280224557199999857e+01 9.622549999999999670e+01 9.360519999999999641e+01
1.415139999999999887e+01 1.280230401839999921e+01 9.622560000000000002e+01 9.360540000000000305e+01
1.415572500000000034e+01 1.280236246479999984e+01 9.622589999999999577e+01 9.360529999999999973e+01
1.416005000000000003e+01 1.280239168799999838e+01 9.622589999999999577e+01 9.360540000000000305e+01
1.416437499999999972e+01 1.280245013439999902e+01 9.622620000000000573e+01 9.360529999999999973e+01
1.416869999999999941e+01 1.280253780399999997e+01 9.622270000000000323e+01 9.360699999999999932e+01
1.417302500000000087e+01 1.280259625040000060e+01 9.622299999999999898e+01 9.360670000000000357e+01
1.417735000000000056e+01 1.280265469679999946e+01 9.622289999999999566e+01 9.360670000000000357e+01
1.418167500000000025e+01 1.280271314320000009e+01 9.622310000000000230e+01 9.360649999999999693e+01
1.418599999999999994e+01 1.280277158960000072e+01 9.622299999999999898e+01 9.360660000000000025e+01
1.419032500000000141e+01 1.280283003599999958e+01 9.622329999999999472e+01 9.360639999999999361e+01
1.419465000000000110e+01 1.280288848240000021e+01 9.622320000000000562e+01 9.360660000000000025e+01
1.419897500000000079e+01 1.280294692880000085e+01 9.622350000000000136e+01 9.360649999999999693e+01
1.420330000000000048e+01 1.280300537519999793e+01 9.622339999999999804e+01 9.360660000000000025e+01
1.420762500000000195e+01 1.280306382159999856e+01 9.622369999999999379e+01 9.360649999999999693e+01
1.421194999999999986e+01 1.280312226799999920e+01 9.622369999999999379e+01 9.360670000000000357e+01
1.421627499999999955e+01 1.280318071439999805e+01 9.622390000000000043e+01 9.360649999999999693e+01
1.422059999999999924e+01 1.280323916079999869e+01 9.622390000000000043e+01 9.360670000000000357e+01
1.422492500000000071e+01 1.280329760719999932e+01 9.622419999999999618e+01 9.360660000000000025e+01
1.422925000000000040e+01 1.280335605359999818e+01 9.622419999999999618e+01 9.360680000000000689e+01
1.423357500000000009e+01 1.280341449999999881e+01 9.622450000000000614e+01 9.360670000000000357e+01
1.423789999999999978e+01 1.280344372319999913e+01 9.622450000000000614e+01 9.360680000000000689e+01
1.424222500000000124e+01 1.280350216959999976e+01 9.622490000000000521e+01 9.360670000000000357e+01
1.424655000000000094e+01 1.280356061600000039e+01 9.622490000000000521e+01 9.360689999999999600e+01
1.425087500000000063e+01 1.280361906239999925e+01 9.622520000000000095e+01 9.360680000000000689e+01
1.425520000000000032e+01 1.280367750879999988e+01 9.622520000000000095e+01 9.360689999999999600e+01
1.425952500000000178e+01 1.280373595520000052e+01 9.622560000000000002e+01 9.360680000000000689e+01
1.426385000000000147e+01 1.280379440159999938e+01 9.622560000000000002e+01 9.360699999999999932e+01
1.426817500000000116e+01 1.280385284799999823e+01 9.622589999999999577e+01 9.360689999999999600e+01
1.427249999999999908e+01 1.280391129439999887e+01 9.622589999999999577e+01 9.360699999999999932e+01
1.427682500000000054e+01 1.280396974079999950e+01 9.622289999999999566e+01 9.360840000000000316e+01
1.428115000000000023e+01 1.280399896399999982e+01 9.622299999999999898e+01 9.360829999999999984e+01
1.428547499999999992e+01 1.280405741040000045e+01 9.622310000000000230e+01 9.360809999999999320e+01
1.428979999999999961e+01 1.280411585679999931e+01 9.622310000000000230e+01 9.360809999999999320e+01
1.429412500000000108e+01 1.280420352639999848e+01 9.622320000000000562e+01 9.360800000000000409e+01
1.429845000000000077e+01 1.280423274960000057e+01 9.622320000000000562e+01 9.360809999999999320e+01
1.430277500000000046e+01 1.280432041919999975e+01 9.622339999999999804e+01 9.360800000000000409e+01
1.430710000000000015e+01 1.280434964240000006e+01 9.622350000000000136e+01 9.360809999999999320e+01
1.431142500000000162e+01 1.280440808880000070e+01 9.622369999999999379e+01 9.360800000000000409e+01
1.431575000000000131e+01 1.280446653519999956e+01 9.622369999999999379e+01 9.360809999999999320e+01
1.432007500000000100e+01 1.280452498160000019e+01 9.622390000000000043e+01 9.360800000000000409e+01
1.432440000000000069e+01 1.280458342800000082e+01 9.622390000000000043e+01 9.360819999999999652e+01
1.432872500000000215e+01 1.280464187439999790e+01 9.622410000000000707e+01 9.360809999999999320e+01
1.433305000000000007e+01 1.280470032079999854e+01 9.622410000000000707e+01 9.360819999999999652e+01
1.433737499999999976e+01 1.280475876719999917e+01 9.622429999999999950e+01 9.360809999999999320e+01
1.434169999999999945e+01 1.280481721359999803e+01 9.622440000000000282e+01 9.360829999999999984e+01
1.434602500000000092e+01 1.280487565999999866e+01 9.622469999999999857e+01 9.360819999999999652e+01
1.435035000000000061e+01 1.280490488319999898e+01 9.622469999999999857e+01 9.360829999999999984e+01
1.435467500000000030e+01 1.280496332959999961e+01 9.622499999999999432e+01 9.360829999999999984e+01
1.435899999999999999e+01 1.280502177600000024e+01 9.622509999999999764e+01 9.360840000000000316e+01
1.436332500000000145e+01 1.280508022239999910e+01 9.622530000000000427e+01 9.360829999999999984e+01
1.436765000000000114e+01 1.280513866879999973e+01 9.622539999999999338e+01 9.360850000000000648e+01
1.437197500000000083e+01 1.280519711520000037e+01 9.622570000000000334e+01 9.360840000000000316e+01
1.437630000000000052e+01 1.280522633839999891e+01 9.622570000000000334e+01 9.360850000000000648e+01
1.438062500000000199e+01 1.280528478479999954e+01 9.622599999999999909e+01 9.360840000000000316e+01
1.438495000000000168e+01 1.280534323119999840e+01 9.622280000000000655e+01 9.360980000000000700e+01
1.438927499999999959e+01 1.280540167759999903e+01 9.622310000000000230e+01 9.360949999999999704e+01
1.439359999999999928e+01 1.280546012399999967e+01 9.622289999999999566e+01 9.360960000000000036e+01
1.439792500000000075e+01 1.280551857040000030e+01 9.622320000000000562e+01 9.360939999999999372e+01
1.440225000000000044e+01 1.280557701679999916e+01 9.622310000000000230e+01 9.360949999999999704e+01
1.440657500000000013e+01 1.280563546319999979e+01 9.622329999999999472e+01 9.360930000000000462e+01
1.441089999999999982e+01 1.280569390960000042e+01 9.622329999999999472e+01 9.360949999999999704e+01
1.441522500000000129e+01 1.280572313279999896e+01 9.622350000000000136e+01 9.360939999999999372e+01
1.441955000000000098e+01 1.280578157919999960e+01 9.622350000000000136e+01 9.360949999999999704e+01
1.442387500000000067e+01 1.280584002559999846e+01 9.622369999999999379e+01 9.360939999999999372e+01
1.442820000000000036e+01 1.280589847199999909e+01 9.622369999999999379e+01 9.360949999999999704e+01
1.443252500000000182e+01 1.280595691839999972e+01 9.622390000000000043e+01 9.360939999999999372e+01
1.443685000000000151e+01 1.280601536479999858e+01 9.622390000000000043e+01 9.360960000000000036e+01
1.444117500000000121e+01 1.280607381119999921e+01 9.622419999999999618e+01 9.360949999999999704e+01
1.444549999999999912e+01 1.280610303439999953e+01 9.622410000000000707e+01 9.360960000000000036e+01
1.444982500000000059e+01 1.280616148080000016e+01 9.622440000000000282e+01 9.360949999999999704e+01
1.445415000000000028e+01 1.280621992720000080e+01 9.622440000000000282e+01 9.360970000000000368e+01
1.445847499999999997e+01 1.280627837359999788e+01 9.622469999999999857e+01 9.360960000000000036e+01
1.446279999999999966e+01 1.280633681999999851e+01 9.622480000000000189e+01 9.360970000000000368e+01
1.446712500000000112e+01 1.280636604319999883e+01 9.622509999999999764e+01 9.360960000000000036e+01
1.447145000000000081e+01 1.280642448959999946e+01 9.622509999999999764e+01 9.360980000000000700e+01
1.447577500000000050e+01 1.280648293600000009e+01 9.622539999999999338e+01 9.360970000000000368e+01
1.448010000000000019e+01 1.280654138239999895e+01 9.622539999999999338e+01 9.360980000000000700e+01
1.448442500000000166e+01 1.280657060559999927e+01 9.622570000000000334e+01 9.360970000000000368e+01
1.448875000000000135e+01 1.280662905199999813e+01 9.622570000000000334e+01 9.360989999999999611e+01
1.449307500000000104e+01 1.280668749839999876e+01 9.622289999999999566e+01 9.361119999999999663e+01
1.449740000000000073e+01 1.280674594479999939e+01 9.622289999999999566e+01 9.361119999999999663e+01
1.450172500000000220e+01 1.280680439119999825e+01 9.622299999999999898e+01 9.361090000000000089e+01
1.450605000000000011e+01 1.280686283759999888e+01 9.622299999999999898e+01 9.361100000000000421e+01
1.451037499999999980e+01 1.280692128399999952e+01 9.622310000000000230e+01 9.361079999999999757e+01
1.451469999999999949e+01 1.280695050719999983e+01 9.622310000000000230e+01 9.361100000000000421e+01
1.451902500000000096e+01 1.280700895360000047e+01 9.622329999999999472e+01 9.361079999999999757e+01
1.452335000000000065e+01 1.280706739999999932e+01 9.622329999999999472e+01 9.361100000000000421e+01
1.452767500000000034e+01 1.280712584639999818e+01 9.622350000000000136e+01 9.361090000000000089e+01
1.453200000000000003e+01 1.280718429279999881e+01 9.622350000000000136e+01 9.361100000000000421e+01
1.453632500000000149e+01 1.280724273919999945e+01 9.622369999999999379e+01 9.361090000000000089e+01
1.454065000000000119e+01 1.280727196239999977e+01 9.622369999999999379e+01 9.361100000000000421e+01
1.454497500000000088e+01 1.280733040880000040e+01 9.622400000000000375e+01 9.361090000000000089e+01
1.454930000000000057e+01 1.280738885519999926e+01 9.622400000000000375e+01 9.361109999999999332e+01
1.455362500000000203e+01 1.280744730159999989e+01 9.622419999999999618e+01 9.361100000000000421e+01
1.455795000000000172e+01 1.280750574800000052e+01 9.622419999999999618e+01 9.361109999999999332e+01
1.456227500000000141e+01 1.280753497119999906e+01 9.622450000000000614e+01 9.361100000000000421e+01
1.456659999999999933e+01 1.280759341759999970e+01 9.622450000000000614e+01 9.361119999999999663e+01
1.457092500000000079e+01 1.280765186399999855e+01 9.622480000000000189e+01 9.361109999999999332e+01
1.457525000000000048e+01 1.280771031039999919e+01 9.622480000000000189e+01 9.361119999999999663e+01
1.457957500000000017e+01 1.280773953359999950e+01 9.622509999999999764e+01 9.361109999999999332e+01
1.458389999999999986e+01 1.280779798000000014e+01 9.622509999999999764e+01 9.361129999999999995e+01
1.458822500000000133e+01 1.280785642640000077e+01 9.622539999999999338e+01 9.361119999999999663e+01
1.459255000000000102e+01 1.280788564959999931e+01 9.622549999999999670e+01 9.361129999999999995e+01
1.459687500000000071e+01 1.280794409599999994e+01 9.622570000000000334e+01 9.361119999999999663e+01
1.460120000000000040e+01 1.280797331919999849e+01 9.622259999999999991e+01 9.361730000000000018e+01
1.460552500000000009e+01 1.280800254239999880e+01 9.622289999999999566e+01 9.361679999999999779e+01
1.460985000000000156e+01 1.280806098879999944e+01 9.622280000000000655e+01 9.361669999999999447e+01
1.461417500000000125e+01 1.280811943520000007e+01 9.622299999999999898e+01 9.361650000000000205e+01
1.461850000000000094e+01 1.280817788159999893e+01 9.622289999999999566e+01 9.361650000000000205e+01
1.462282499999999885e+01 1.280823632799999956e+01 9.622320000000000562e+01 9.361650000000000205e+01
1.462715000000000032e+01 1.280829477440000019e+01 9.622310000000000230e+01 9.361650000000000205e+01
1.463147500000000001e+01 1.280835322079999905e+01 9.622339999999999804e+01 9.361650000000000205e+01
1.463579999999999970e+01 1.280841166719999968e+01 9.622329999999999472e+01 9.361660000000000537e+01
1.464012499999999939e+01 1.280844089040000000e+01 9.622360000000000468e+01 9.361650000000000205e+01
1.464445000000000086e+01 1.280849933679999886e+01 9.622350000000000136e+01 9.361660000000000537e+01
1.464877500000000055e+01 1.280855778319999949e+01 9.622379999999999711e+01 9.361650000000000205e+01
1.465310000000000024e+01 1.280861622960000012e+01 9.622369999999999379e+01 9.361660000000000537e+01
1.465742499999999993e+01 1.280864545280000044e+01 9.622400000000000375e+01 9.361660000000000537e+01
1.466175000000000139e+01 1.280870389919999930e+01 9.622390000000000043e+01 9.361669999999999447e+01
1.466607500000000108e+01 1.280876234559999816e+01 9.622419999999999618e+01 9.361660000000000537e+01
1.467040000000000077e+01 1.280879156880000025e+01 9.622419999999999618e+01 9.361669999999999447e+01
1.467472500000000046e+01 1.280885001519999911e+01 9.622450000000000614e+01 9.361669999999999447e+01
1.467905000000000193e+01 1.280890846159999974e+01 9.622459999999999525e+01 9.361679999999999779e+01
1.468337499999999984e+01 1.280896690800000037e+01 9.622490000000000521e+01 9.361669999999999447e+01
1.468769999999999953e+01 1.280899613119999891e+01 9.622490000000000521e+01 9.361679999999999779e+01
1.469202499999999922e+01 1.280905457759999955e+01 9.622520000000000095e+01 9.361679999999999779e+01
1.469635000000000069e+01 1.280908380079999986e+01 9.622520000000000095e+01 9.361690000000000111e+01
1.470067500000000038e+01 1.280914224720000050e+01 9.622549999999999670e+01 9.361679999999999779e+01
1.470500000000000007e+01 1.280920069359999935e+01 9.622549999999999670e+01 9.361690000000000111e+01
1.470932499999999976e+01 1.280922991679999967e+01 9.622259999999999991e+01 9.362199999999999989e+01
1.471365000000000123e+01 1.280925913999999999e+01 9.622270000000000323e+01 9.362189999999999657e+01
1.471797500000000092e+01 1.280931758640000062e+01 9.622280000000000655e+01 9.362149999999999750e+01
1.472230000000000061e+01 1.280934680959999916e+01 9.622270000000000323e+01 9.362170000000000414e+01
1.472662500000000030e+01 1.280940525599999980e+01 9.622289999999999566e+01 9.362139999999999418e+01
1.473095000000000176e+01 1.280946370239999865e+01 9.622289999999999566e+01 9.362160000000000082e+01
1.473527500000000146e+01 1.280952214879999929e+01 9.622310000000000230e+01 9.362139999999999418e+01
1.473959999999999937e+01 1.280958059519999992e+01 9.622310000000000230e+01 9.362160000000000082e+01
1.474392499999999906e+01 1.280960981839999846e+01 9.622329999999999472e+01 9.362149999999999750e+01
1.474825000000000053e+01 1.280966826479999909e+01 9.622329999999999472e+01 9.362160000000000082e+01
1.475257500000000022e+01 1.280972671119999795e+01 9.622350000000000136e+01 9.362149999999999750e+01
1.475689999999999991e+01 1.280978515759999858e+01 9.622350000000000136e+01 9.362170000000000414e+01
1.476122499999999960e+01 1.280981438079999890e+01 9.622369999999999379e+01 9.362160000000000082e+01
1.476555000000000106e+01 1.280987282719999953e+01 9.622369999999999379e+01 9.362170000000000414e+01
1.476987500000000075e+01 1.280990205039999807e+01 9.622390000000000043e+01 9.362160000000000082e+01
1.477420000000000044e+01 1.280996049679999871e+01 9.622390000000000043e+01 9.362170000000000414e+01
1.477852500000000013e+01 1.281001894319999934e+01 9.622410000000000707e+01 9.362170000000000414e+01
1.478285000000000160e+01 1.281004816639999966e+01 9.622410000000000707e+01 9.362179999999999325e+01
1.478717500000000129e+01 1.281010661280000029e+01 9.622440000000000282e+01 9.362170000000000414e+01
1.479150000000000098e+01 1.281016505919999915e+01 9.622440000000000282e+01 9.362179999999999325e+01
1.479582500000000067e+01 1.281019428239999947e+01 9.622469999999999857e+01 9.362179999999999325e+01
1.480015000000000214e+01 1.281025272880000010e+01 9.622469999999999857e+01 9.362189999999999657e+01
1.480447500000000005e+01 1.281028195200000042e+01 9.622499999999999432e+01 9.362179999999999325e+01
1.480879999999999974e+01 1.281034039839999927e+01 9.622499999999999432e+01 9.362189999999999657e+01
1.481312499999999943e+01 1.281039884479999813e+01 9.622520000000000095e+01 9.362189999999999657e+01
1.481745000000000090e+01 1.281042806800000022e+01 9.622239999999999327e+01 9.361990000000000123e+01
1.482177500000000059e+01 1.281045729119999876e+01 9.622270000000000323e+01 9.361960000000000548e+01
1.482610000000000028e+01 1.281051573759999940e+01 9.622259999999999991e+01 9.361950000000000216e+01
1.483042499999999997e+01 1.281057418399999825e+01 9.622280000000000655e+01 9.361939999999999884e+01
1.483475000000000144e+01 1.281063263039999889e+01 9.622270000000000323e+01 9.361939999999999884e+01
1.483907500000000113e+01 1.281066185359999920e+01 9.622299999999999898e+01 9.361939999999999884e+01
1.484340000000000082e+01 1.281072029999999984e+01 9.622289999999999566e+01 9.361950000000000216e+01
1.484772500000000051e+01 1.281077874640000047e+01 9.622310000000000230e+01 9.361939999999999884e+01
1.485205000000000197e+01 1.281080796959999901e+01 9.622310000000000230e+01 9.361950000000000216e+01
1.485637500000000166e+01 1.281086641599999965e+01 9.622329999999999472e+01 9.361939999999999884e+01
1.486069999999999958e+01 1.281092486239999850e+01 9.622329999999999472e+01 9.361950000000000216e+01
1.486502499999999927e+01 1.281095408560000060e+01 9.622350000000000136e+01 9.361939999999999884e+01
1.486935000000000073e+01 1.281101253199999945e+01 9.622350000000000136e+01 9.361960000000000548e+01
1.487367500000000042e+01 1.281104175519999977e+01 9.622369999999999379e+01 9.361950000000000216e+01
1.487800000000000011e+01 1.281110020159999863e+01 9.622360000000000468e+01 9.361960000000000548e+01
1.488232499999999980e+01 1.281115864799999926e+01 9.622390000000000043e+01 9.361950000000000216e+01
1.488665000000000127e+01 1.281118787119999780e+01 9.622379999999999711e+01 9.361960000000000548e+01
1.489097500000000096e+01 1.281124631759999843e+01 9.622410000000000707e+01 9.361960000000000548e+01
1.489530000000000065e+01 1.281127554079999875e+01 9.622410000000000707e+01 9.361969999999999459e+01
1.489962500000000034e+01 1.281133398719999938e+01 9.622440000000000282e+01 9.361960000000000548e+01
1.490395000000000181e+01 1.281136321039999793e+01 9.622440000000000282e+01 9.361969999999999459e+01
1.490827500000000150e+01 1.281142165679999856e+01 9.622469999999999857e+01 9.361969999999999459e+01
1.491260000000000119e+01 1.281148010319999919e+01 9.622469999999999857e+01 9.361979999999999791e+01
1.491692499999999910e+01 1.281150932639999951e+01 9.622490000000000521e+01 9.361969999999999459e+01
1.492125000000000057e+01 1.281156777280000014e+01 9.622499999999999432e+01 9.361979999999999791e+01
1.492557500000000026e+01 1.281159699599999868e+01 9.622220000000000084e+01 9.361759999999999593e+01
1.492989999999999995e+01 1.281162621919999900e+01 9.622230000000000416e+01 9.361759999999999593e+01
1.493422499999999964e+01 1.281168466559999963e+01 9.622239999999999327e+01 9.361730000000000018e+01
1.493855000000000111e+01 1.281174311200000027e+01 9.622239999999999327e+01 9.361740000000000350e+01
1.494287500000000080e+01 1.281177233519999881e+01 9.622249999999999659e+01 9.361719999999999686e+01
1.494720000000000049e+01 1.281183078159999944e+01 9.622249999999999659e+01 9.361730000000000018e+01
1.495152500000000018e+01 1.281188922800000007e+01 9.622270000000000323e+01 9.361719999999999686e+01
1.495585000000000164e+01 1.281191845119999861e+01 9.622270000000000323e+01 9.361730000000000018e+01
1.496017500000000133e+01 1.281197689759999925e+01 9.622280000000000655e+01 9.361719999999999686e+01
1.496450000000000102e+01 1.281203534399999810e+01 9.622280000000000655e+01 9.361730000000000018e+01
1.496882500000000071e+01 1.281206456720000020e+01 9.622299999999999898e+01 9.361719999999999686e+01
1.497315000000000218e+01 1.281212301359999906e+01 9.622299999999999898e+01 9.361740000000000350e+01
1.497747500000000009e+01 1.281215223679999937e+01 9.622320000000000562e+01 9.361730000000000018e+01
1.498179999999999978e+01 1.281221068319999823e+01 9.622320000000000562e+01 9.361740000000000350e+01
1.498612499999999947e+01 1.281223990640000032e+01 9.622339999999999804e+01 9.361730000000000018e+01
1.499045000000000094e+01 1.281229835279999918e+01 9.622339999999999804e+01 9.361740000000000350e+01
1.499477500000000063e+01 1.281235679919999981e+01 9.622360000000000468e+01 9.361740000000000350e+01
1.499910000000000032e+01 1.281238602239999835e+01 9.622360000000000468e+01 9.361750000000000682e+01
1.500342500000000001e+01 1.281244446879999899e+01 9.622379999999999711e+01 9.361740000000000350e+01
1.500775000000000148e+01 1.281247369199999930e+01 9.622390000000000043e+01 9.361750000000000682e+01
1.501207500000000117e+01 1.281253213839999994e+01 9.622410000000000707e+01 9.361740000000000350e+01
1.501640000000000086e+01 1.281256136159999848e+01 9.622419999999999618e+01 9.361759999999999593e+01
1.502072500000000055e+01 1.281261980799999911e+01 9.622440000000000282e+01 9.361750000000000682e+01
1.502505000000000202e+01 1.281264903119999943e+01 9.622440000000000282e+01 9.361759999999999593e+01
1.502937500000000171e+01 1.281270747760000006e+01 9.622469999999999857e+01 9.361750000000000682e+01
1.503370000000000140e+01 1.281273670079999860e+01 9.622209999999999752e+01 9.361830000000000496e+01
1.503802499999999931e+01 1.281276592399999892e+01 9.622239999999999327e+01 9.361799999999999500e+01
1.504235000000000078e+01 1.281282437039999778e+01 9.622230000000000416e+01 9.361799999999999500e+01
1.504667500000000047e+01 1.281285359359999987e+01 9.622249999999999659e+01 9.361780000000000257e+01
1.505100000000000016e+01 1.281291203999999873e+01 9.622239999999999327e+01 9.361790000000000589e+01
1.505532499999999985e+01 1.281297048639999936e+01 9.622259999999999991e+01 9.361780000000000257e+01
1.505965000000000131e+01 1.281299970959999968e+01 9.622259999999999991e+01 9.361790000000000589e+01
1.506397500000000100e+01 1.281305815599999853e+01 9.622280000000000655e+01 9.361780000000000257e+01
1.506830000000000069e+01 1.281311660239999917e+01 9.622270000000000323e+01 9.361790000000000589e+01
1.507262500000000038e+01 1.281314582559999948e+01 9.622289999999999566e+01 9.361780000000000257e+01
1.507695000000000185e+01 1.281320427200000012e+01 9.622289999999999566e+01 9.361790000000000589e+01
1.508127500000000154e+01 1.281323349519999866e+01 9.622310000000000230e+01 9.361780000000000257e+01
1.508560000000000123e+01 1.281329194159999929e+01 9.622310000000000230e+01 9.361790000000000589e+01
1.508992500000000092e+01 1.281332116479999961e+01 9.622329999999999472e+01 9.361790000000000589e+01
1.509425000000000239e+01 1.281337961120000024e+01 9.622329999999999472e+01 9.361799999999999500e+01
1.509857500000000030e+01 1.281340883439999878e+01 9.622350000000000136e+01 9.361790000000000589e+01
1.510289999999999999e+01 1.281346728079999941e+01 9.622350000000000136e+01 9.361799999999999500e+01
1.510722499999999968e+01 1.281349650399999973e+01 9.622369999999999379e+01 9.361799999999999500e+01
1.511155000000000115e+01 1.281355495039999859e+01 9.622369999999999379e+01 9.361809999999999832e+01
1.511587500000000084e+01 1.281358417359999891e+01 9.622400000000000375e+01 9.361799999999999500e+01
1.512020000000000053e+01 1.281364261999999954e+01 9.622400000000000375e+01 9.361809999999999832e+01
1.512452500000000022e+01 1.281367184319999808e+01 9.622429999999999950e+01 9.361799999999999500e+01
1.512885000000000169e+01 1.281373028959999871e+01 9.622429999999999950e+01 9.361820000000000164e+01
1.513317500000000138e+01 1.281375951279999903e+01 9.622450000000000614e+01 9.361809999999999832e+01
1.513750000000000107e+01 1.281381795919999966e+01 9.622450000000000614e+01 9.361820000000000164e+01
1.514182500000000076e+01 1.281384718239999820e+01 9.622209999999999752e+01 9.362059999999999604e+01
1.514615000000000045e+01 1.281387640560000030e+01 9.622220000000000084e+01 9.362059999999999604e+01
1.515047500000000191e+01 1.281393485199999915e+01 9.622230000000000416e+01 9.362030000000000030e+01
1.515479999999999983e+01 1.281396407519999947e+01 9.622220000000000084e+01 9.362040000000000362e+01
1.515912499999999952e+01 1.281402252159999833e+01 9.622239999999999327e+01 9.362019999999999698e+01
1.516344999999999921e+01 1.281405174480000042e+01 9.622230000000000416e+01 9.362030000000000030e+01
1.516777500000000067e+01 1.281411019119999928e+01 9.622249999999999659e+01 9.362019999999999698e+01
1.517210000000000036e+01 1.281416863759999991e+01 9.622249999999999659e+01 9.362030000000000030e+01
1.517642500000000005e+01 1.281419786079999845e+01 9.622270000000000323e+01 9.362030000000000030e+01
1.518074999999999974e+01 1.281425630719999909e+01 9.622270000000000323e+01 9.362040000000000362e+01
1.518507500000000121e+01 1.281428553039999940e+01 9.622289999999999566e+01 9.362030000000000030e+01
1.518940000000000090e+01 1.281434397680000004e+01 9.622289999999999566e+01 9.362040000000000362e+01
1.519372500000000059e+01 1.281437319999999858e+01 9.622310000000000230e+01 9.362030000000000030e+01
1.519805000000000028e+01 1.281443164639999921e+01 9.622299999999999898e+01 9.362040000000000362e+01
1.520237500000000175e+01 1.281446086959999953e+01 9.622320000000000562e+01 9.362040000000000362e+01
1.520670000000000144e+01 1.281451931599999838e+01 9.622320000000000562e+01 9.362050000000000693e+01
1.521102499999999935e+01 1.281454853919999870e+01 9.622339999999999804e+01 9.362040000000000362e+01
1.521534999999999904e+01 1.281460698559999933e+01 9.622350000000000136e+01 9.362050000000000693e+01
1.521967500000000051e+01 1.281463620879999965e+01 9.622369999999999379e+01 9.362040000000000362e+01
1.522400000000000020e+01 1.281469465519999851e+01 9.622369999999999379e+01 9.362050000000000693e+01
1.522832499999999989e+01 1.281472387840000060e+01 9.622400000000000375e+01 9.362050000000000693e+01
1.523264999999999958e+01 1.281475310159999914e+01 9.622400000000000375e+01 9.362059999999999604e+01
1.523697500000000105e+01 1.281481154799999977e+01 9.622419999999999618e+01 9.362050000000000693e+01
1.524130000000000074e+01 1.281484077120000009e+01 9.622429999999999950e+01 9.362059999999999604e+01
1.524562500000000043e+01 1.281489921760000072e+01 9.622450000000000614e+01 9.362059999999999604e+01
1.524995000000000012e+01 1.281492844079999927e+01 9.622169999999999845e+01 9.362359999999999616e+01
1.525427500000000158e+01 1.281495766399999958e+01 9.622199999999999420e+01 9.362330000000000041e+01
1.525860000000000127e+01 1.281501611040000022e+01 9.622190000000000509e+01 9.362330000000000041e+01
1.526292500000000096e+01 1.281504533359999876e+01 9.622199999999999420e+01 9.362319999999999709e+01
1.526725000000000065e+01 1.281510377999999939e+01 9.622199999999999420e+01 9.362319999999999709e+01
1.527157500000000034e+01 1.281513300319999971e+01 9.622220000000000084e+01 9.362309999999999377e+01
1.527590000000000003e+01 1.281519144959999856e+01 9.622209999999999752e+01 9.362319999999999709e+01
1.528022499999999972e+01 1.281522067279999888e+01 9.622230000000000416e+01 9.362309999999999377e+01
1.528454999999999941e+01 1.281527911919999951e+01 9.622230000000000416e+01 9.362319999999999709e+01
1.528887500000000088e+01 1.281530834239999805e+01 9.622249999999999659e+01 9.362319999999999709e+01
1.529320000000000057e+01 1.281536678879999869e+01 9.622249999999999659e+01 9.362330000000000041e+01
1.529752500000000026e+01 1.281539601199999900e+01 9.622270000000000323e+01 9.362319999999999709e+01
1.530184999999999995e+01 1.281545445839999964e+01 9.622259999999999991e+01 9.362330000000000041e+01
1.530617500000000142e+01 1.281548368159999818e+01 9.622289999999999566e+01 9.362319999999999709e+01
1.531050000000000111e+01 1.281554212799999881e+01 9.622280000000000655e+01 9.362330000000000041e+01
1.531482500000000080e+01 1.281557135119999913e+01 9.622299999999999898e+01 9.362330000000000041e+01
1.531915000000000049e+01 1.281562979759999976e+01 9.622299999999999898e+01 9.362340000000000373e+01
1.532347500000000196e+01 1.281565902079999830e+01 9.622320000000000562e+01 9.362330000000000041e+01
1.532780000000000165e+01 1.281571746719999894e+01 9.622329999999999472e+01 9.362340000000000373e+01
1.533212499999999956e+01 1.281574669039999925e+01 9.622350000000000136e+01 9.362330000000000041e+01
1.533644999999999925e+01 1.281577591359999957e+01 9.622350000000000136e+01 9.362350000000000705e+01
1.534077500000000072e+01 1.281583435999999843e+01 9.622379999999999711e+01 9.362340000000000373e+01
1.534510000000000041e+01 1.281586358320000052e+01 9.622379999999999711e+01 9.362350000000000705e+01
1.534942500000000010e+01 1.281592202959999938e+01 9.622400000000000375e+01 9.362340000000000373e+01
1.535374999999999979e+01 1.281595125279999969e+01 9.622400000000000375e+01 9.362350000000000705e+01
1.535807500000000125e+01 1.281598047599999823e+01 9.622180000000000177e+01 9.362569999999999482e+01
1.536240000000000094e+01 1.281600969919999855e+01 9.622180000000000177e+01 9.362560000000000571e+01
1.536672500000000063e+01 1.281606814559999918e+01 9.622190000000000509e+01 9.362539999999999907e+01
1.537105000000000032e+01 1.281609736879999950e+01 9.622190000000000509e+01 9.362550000000000239e+01
1.537537500000000179e+01 1.281615581519999836e+01 9.622199999999999420e+01 9.362529999999999575e+01
1.537970000000000148e+01 1.281621426159999899e+01 9.622199999999999420e+01 9.362539999999999907e+01
1.538402500000000117e+01 1.281624348479999931e+01 9.622220000000000084e+01 9.362529999999999575e+01
1.538834999999999908e+01 1.281630193119999994e+01 9.622209999999999752e+01 9.362539999999999907e+01
1.539267500000000055e+01 1.281633115439999848e+01 9.622230000000000416e+01 9.362539999999999907e+01
1.539700000000000024e+01 1.281638960079999912e+01 9.622230000000000416e+01 9.362550000000000239e+01
1.540132499999999993e+01 1.281641882399999943e+01 9.622249999999999659e+01 9.362539999999999907e+01
1.540564999999999962e+01 1.281644804719999975e+01 9.622249999999999659e+01 9.362550000000000239e+01
1.540997500000000109e+01 1.281650649359999861e+01 9.622270000000000323e+01 9.362539999999999907e+01
1.541430000000000078e+01 1.281653571680000070e+01 9.622270000000000323e+01 9.362550000000000239e+01
1.541862500000000047e+01 1.281659416319999956e+01 9.622280000000000655e+01 9.362550000000000239e+01
1.542295000000000016e+01 1.281662338639999987e+01 9.622280000000000655e+01 9.362560000000000571e+01
1.542727500000000163e+01 1.281668183279999873e+01 9.622299999999999898e+01 9.362550000000000239e+01
1.543160000000000132e+01 1.281671105600000082e+01 9.622299999999999898e+01 9.362560000000000571e+01
1.543592500000000101e+01 1.281674027919999936e+01 9.622320000000000562e+01 9.362550000000000239e+01
1.544025000000000070e+01 1.281679872560000000e+01 9.622329999999999472e+01 9.362560000000000571e+01
1.544457500000000216e+01 1.281682794879999854e+01 9.622350000000000136e+01 9.362560000000000571e+01
1.544890000000000008e+01 1.281688639519999917e+01 9.622350000000000136e+01 9.362569999999999482e+01
1.545322499999999977e+01 1.281691561839999949e+01 9.622379999999999711e+01 9.362560000000000571e+01
1.545754999999999946e+01 1.281694484159999803e+01 9.622379999999999711e+01 9.362569999999999482e+01
1.546187500000000092e+01 1.281700328799999866e+01 9.622400000000000375e+01 9.362569999999999482e+01
1.546620000000000061e+01 1.281703251119999898e+01 9.622159999999999513e+01 9.362730000000000530e+01
1.547052500000000030e+01 1.281706173439999930e+01 9.622180000000000177e+01 9.362709999999999866e+01
1.547484999999999999e+01 1.281712018079999815e+01 9.622169999999999845e+01 9.362709999999999866e+01
1.547917500000000146e+01 1.281714940400000025e+01 9.622190000000000509e+01 9.362690000000000623e+01
1.548350000000000115e+01 1.281720785039999910e+01 9.622180000000000177e+01 9.362699999999999534e+01
1.548782500000000084e+01 1.281723707359999942e+01 9.622199999999999420e+01 9.362690000000000623e+01
1.549215000000000053e+01 1.281729551999999828e+01 9.622199999999999420e+01 9.362699999999999534e+01
1.549647500000000200e+01 1.281732474320000037e+01 9.622220000000000084e+01 9.362690000000000623e+01
1.550080000000000169e+01 1.281738318959999923e+01 9.622209999999999752e+01 9.362699999999999534e+01
1.550512499999999960e+01 1.281741241279999954e+01 9.622230000000000416e+01 9.362690000000000623e+01
1.550944999999999929e+01 1.281744163599999986e+01 9.622230000000000416e+01 9.362699999999999534e+01
1.551377500000000076e+01 1.281750008240000049e+01 9.622249999999999659e+01 9.362699999999999534e+01
1.551810000000000045e+01 1.281752930559999903e+01 9.622239999999999327e+01 9.362709999999999866e+01
1.552242500000000014e+01 1.281758775199999967e+01 9.622259999999999991e+01 9.362699999999999534e+01
1.552674999999999983e+01 1.281761697519999821e+01 9.622259999999999991e+01 9.362709999999999866e+01
1.553107500000000130e+01 1.281764619839999853e+01 9.622280000000000655e+01 9.362699999999999534e+01
1.553540000000000099e+01 1.281770464479999916e+01 9.622280000000000655e+01 9.362709999999999866e+01
1.553972500000000068e+01 1.281773386799999948e+01 9.622299999999999898e+01 9.362709999999999866e+01
1.554405000000000037e+01 1.281779231439999833e+01 9.622299999999999898e+01 9.362720000000000198e+01
1.554837500000000183e+01 1.281782153760000043e+01 9.622320000000000562e+01 9.362709999999999866e+01
1.555270000000000152e+01 1.281785076079999897e+01 9.622329999999999472e+01 9.362720000000000198e+01
1.555702500000000121e+01 1.281790920719999960e+01 9.622350000000000136e+01 9.362709999999999866e+01
1.556135000000000090e+01 1.281793843039999992e+01 9.622350000000000136e+01 9.362730000000000530e+01
1.556567500000000237e+01 1.281796765359999846e+01 9.622369999999999379e+01 9.362720000000000198e+01
1.557000000000000028e+01 1.281802609999999909e+01 9.622369999999999379e+01 9.362730000000000530e+01
1.557432499999999997e+01 1.281805532319999941e+01 9.622150000000000603e+01 9.362860000000000582e+01
1.557864999999999966e+01 1.281808454639999972e+01 9.622159999999999513e+01 9.362850000000000250e+01
1.558297500000000113e+01 1.281811376960000004e+01 9.622169999999999845e+01 9.362829999999999586e+01
1.558730000000000082e+01 1.281817221600000067e+01 9.622159999999999513e+01 9.362839999999999918e+01
1.559162500000000051e+01 1.281820143919999921e+01 9.622180000000000177e+01 9.362829999999999586e+01
1.559595000000000020e+01 1.281825988559999985e+01 9.622169999999999845e+01 9.362839999999999918e+01
1.560027500000000167e+01 1.281828910880000016e+01 9.622190000000000509e+01 9.362829999999999586e+01
1.560460000000000136e+01 1.281834755520000080e+01 9.622190000000000509e+01 9.362839999999999918e+01
1.560892500000000105e+01 1.281837677839999934e+01 9.622209999999999752e+01 9.362829999999999586e+01
1.561325000000000074e+01 1.281843522479999997e+01 9.622199999999999420e+01 9.362839999999999918e+01
1.561757500000000221e+01 1.281846444799999851e+01 9.622220000000000084e+01 9.362829999999999586e+01
1.562190000000000190e+01 1.281849367119999883e+01 9.622220000000000084e+01 9.362839999999999918e+01
1.562622499999999981e+01 1.281855211759999946e+01 9.622239999999999327e+01 9.362829999999999586e+01
1.563054999999999950e+01 1.281858134079999800e+01 9.622239999999999327e+01 9.362839999999999918e+01
1.563487500000000097e+01 1.281863978719999864e+01 9.622249999999999659e+01 9.362839999999999918e+01
1.563920000000000066e+01 1.281866901039999895e+01 9.622249999999999659e+01 9.362850000000000250e+01
1.564352500000000035e+01 1.281869823359999927e+01 9.622270000000000323e+01 9.362839999999999918e+01
1.564785000000000004e+01 1.281875667999999813e+01 9.622270000000000323e+01 9.362850000000000250e+01
1.565217500000000150e+01 1.281878590320000022e+01 9.622289999999999566e+01 9.362839999999999918e+01
1.565650000000000119e+01 1.281881512639999876e+01 9.622299999999999898e+01 9.362860000000000582e+01
1.566082500000000088e+01 1.281887357279999939e+01 9.622320000000000562e+01 9.362850000000000250e+01
1.566515000000000057e+01 1.281890279599999971e+01 9.622320000000000562e+01 9.362860000000000582e+01
1.566947500000000204e+01 1.281893201919999825e+01 9.622339999999999804e+01 9.362850000000000250e+01
1.567380000000000173e+01 1.281899046559999888e+01 9.622350000000000136e+01 9.362860000000000582e+01
1.567812500000000142e+01 1.281901968879999920e+01 9.622369999999999379e+01 9.362860000000000582e+01
1.568244999999999933e+01 1.281904891199999952e+01 9.622129999999999939e+01 9.362999999999999545e+01
1.568677499999999903e+01 1.281907813519999983e+01 9.622159999999999513e+01 9.362980000000000302e+01
1.569110000000000049e+01 1.281913658160000047e+01 9.622150000000000603e+01 9.362980000000000302e+01
1.569542500000000018e+01 1.281916580479999901e+01 9.622169999999999845e+01 9.362969999999999970e+01
1.569974999999999987e+01 1.281922425119999964e+01 9.622159999999999513e+01 9.362969999999999970e+01
1.570407499999999956e+01 1.281925347439999818e+01 9.622180000000000177e+01 9.362959999999999638e+01
1.570840000000000103e+01 1.281928269760000028e+01 9.622169999999999845e+01 9.362969999999999970e+01
1.571272500000000072e+01 1.281934114399999913e+01 9.622190000000000509e+01 9.362959999999999638e+01
1.571705000000000041e+01 1.281937036719999945e+01 9.622190000000000509e+01 9.362969999999999970e+01
1.572137500000000010e+01 1.281942881359999831e+01 9.622209999999999752e+01 9.362969999999999970e+01
1.572570000000000157e+01 1.281945803680000040e+01 9.622209999999999752e+01 9.362980000000000302e+01
1.573002500000000126e+01 1.281948725999999894e+01 9.622230000000000416e+01 9.362969999999999970e+01
1.573435000000000095e+01 1.281954570639999957e+01 9.622220000000000084e+01 9.362980000000000302e+01
1.573867499999999886e+01 1.281957492959999989e+01 9.622239999999999327e+01 9.362969999999999970e+01
1.574300000000000033e+01 1.281963337600000052e+01 9.622239999999999327e+01 9.362980000000000302e+01
1.574732500000000002e+01 1.281966259919999906e+01 9.622259999999999991e+01 9.362969999999999970e+01
1.575164999999999971e+01 1.281969182239999938e+01 9.622259999999999991e+01 9.362980000000000302e+01
1.575597499999999940e+01 1.281975026880000001e+01 9.622280000000000655e+01 9.362980000000000302e+01
1.576030000000000086e+01 1.281977949199999856e+01 9.622280000000000655e+01 9.362990000000000634e+01
1.576462500000000055e+01 1.281980871520000065e+01 9.622310000000000230e+01 9.362980000000000302e+01
1.576895000000000024e+01 1.281986716159999951e+01 9.622310000000000230e+01 9.362990000000000634e+01
1.577327499999999993e+01 1.281989638479999982e+01 9.622329999999999472e+01 9.362980000000000302e+01
1.577760000000000140e+01 1.281992560800000014e+01 9.622329999999999472e+01 9.362990000000000634e+01
1.578192500000000109e+01 1.281998405440000077e+01 9.622360000000000468e+01 9.362990000000000634e+01
1.578625000000000078e+01 1.282001327759999931e+01 9.622360000000000468e+01 9.362999999999999545e+01
1.579057500000000047e+01 1.282004250079999785e+01 9.622129999999999939e+01 9.363120000000000687e+01
1.579490000000000194e+01 1.282007172399999995e+01 9.622129999999999939e+01 9.363110000000000355e+01
1.579922500000000163e+01 1.282013017039999880e+01 9.622140000000000271e+01 9.363100000000000023e+01
1.580354999999999954e+01 1.282015939359999912e+01 9.622140000000000271e+01 9.363100000000000023e+01
1.580787499999999923e+01 1.282018861679999944e+01 9.622150000000000603e+01 9.363089999999999691e+01
1.581220000000000070e+01 1.282024706320000007e+01 9.622150000000000603e+01 9.363100000000000023e+01
1.581652500000000039e+01 1.282027628639999861e+01 9.622169999999999845e+01 9.363089999999999691e+01
1.582085000000000008e+01 1.282033473279999924e+01 9.622169999999999845e+01 9.363100000000000023e+01
1.582517499999999977e+01 1.282036395599999956e+01 9.622180000000000177e+01 9.363089999999999691e+01
1.582950000000000124e+01 1.282039317919999810e+01 9.622180000000000177e+01 9.363100000000000023e+01
1.583382500000000093e+01 1.282045162559999874e+01 9.622199999999999420e+01 9.363089999999999691e+01
1.583815000000000062e+01 1.282048084879999905e+01 9.622199999999999420e+01 9.363100000000000023e+01
1.584247500000000031e+01 1.282051007199999937e+01 9.622220000000000084e+01 9.363089999999999691e+01
1.584680000000000177e+01 1.282056851839999823e+01 9.622220000000000084e+01 9.363100000000000023e+01
1.585112500000000146e+01 1.282059774160000032e+01 9.622230000000000416e+01 9.363100000000000023e+01
1.585545000000000115e+01 1.282062696479999886e+01 9.622230000000000416e+01 9.363110000000000355e+01
1.585977499999999907e+01 1.282068541119999949e+01 9.622249999999999659e+01 9.363100000000000023e+01
1.586410000000000053e+01 1.282071463439999981e+01 9.622249999999999659e+01 9.363110000000000355e+01
1.586842500000000022e+01 1.282074385760000013e+01 9.622280000000000655e+01 9.363100000000000023e+01
1.587274999999999991e+01 1.282080230399999898e+01 9.622280000000000655e+01 9.363110000000000355e+01
1.587707499999999960e+01 1.282083152719999930e+01 9.622299999999999898e+01 9.363110000000000355e+01
1.588140000000000107e+01 1.282086075039999962e+01 9.622299999999999898e+01 9.363120000000000687e+01
1.588572500000000076e+01 1.282088997359999816e+01 9.622320000000000562e+01 9.363110000000000355e+01
1.589005000000000045e+01 1.282094841999999879e+01 9.622329999999999472e+01 9.363120000000000687e+01
1.589437500000000014e+01 1.282097764319999911e+01 9.622350000000000136e+01 9.363110000000000355e+01
1.589870000000000161e+01 1.282100686639999942e+01 9.622119999999999607e+01 9.363259999999999650e+01
1.590302500000000130e+01 1.282103608959999974e+01 9.622140000000000271e+01 9.363240000000000407e+01
1.590735000000000099e+01 1.282109453600000037e+01 9.622129999999999939e+01 9.363240000000000407e+01
1.591167500000000068e+01 1.282112375919999891e+01 9.622150000000000603e+01 9.363230000000000075e+01
1.591600000000000215e+01 1.282115298239999923e+01 9.622140000000000271e+01 9.363240000000000407e+01
1.592032500000000006e+01 1.282121142879999987e+01 9.622159999999999513e+01 9.363230000000000075e+01
1.592464999999999975e+01 1.282124065199999841e+01 9.622150000000000603e+01 9.363240000000000407e+01
1.592897499999999944e+01 1.282126987520000050e+01 9.622169999999999845e+01 9.363230000000000075e+01
1.593330000000000091e+01 1.282132832159999936e+01 9.622169999999999845e+01 9.363240000000000407e+01
1.593762500000000060e+01 1.282135754479999967e+01 9.622190000000000509e+01 9.363230000000000075e+01
1.594195000000000029e+01 1.282138676799999999e+01 9.622180000000000177e+01 9.363240000000000407e+01
1.594627499999999998e+01 1.282144521440000062e+01 9.622199999999999420e+01 9.363230000000000075e+01
1.595060000000000144e+01 1.282147443759999916e+01 9.622199999999999420e+01 9.363240000000000407e+01
1.595492500000000113e+01 1.282150366079999948e+01 9.622220000000000084e+01 9.363230000000000075e+01
1.595925000000000082e+01 1.282156210720000011e+01 9.622220000000000084e+01 9.363240000000000407e+01
1.596357500000000051e+01 1.282159133039999865e+01 9.622239999999999327e+01 9.363240000000000407e+01
1.596790000000000198e+01 1.282162055360000075e+01 9.622230000000000416e+01 9.363249999999999318e+01
1.597222500000000167e+01 1.282164977679999929e+01 9.622259999999999991e+01 9.363240000000000407e+01
1.597654999999999959e+01 1.282170822319999992e+01 9.622259999999999991e+01 9.363249999999999318e+01
1.598087499999999928e+01 1.282173744639999846e+01 9.622280000000000655e+01 9.363240000000000407e+01
1.598520000000000074e+01 1.282176666959999878e+01 9.622280000000000655e+01 9.363249999999999318e+01
1.598952500000000043e+01 1.282179589279999909e+01 9.622299999999999898e+01 9.363249999999999318e+01
1.599385000000000012e+01 1.282185433919999795e+01 9.622310000000000230e+01 9.363259999999999650e+01
1.599817499999999981e+01 1.282188356240000005e+01 9.622329999999999472e+01 9.363249999999999318e+01
1.600250000000000128e+01 1.282191278559999859e+01 9.622329999999999472e+01 9.363259999999999650e+01
1.600682499999999919e+01 1.282197123199999922e+01 9.622119999999999607e+01 9.363389999999999702e+01
1.601115000000000066e+01 1.282197123199999922e+01 9.622119999999999607e+01 9.363379999999999370e+01
1.601547499999999857e+01 1.282202967839999808e+01 9.622129999999999939e+01 9.363370000000000459e+01
1.601980000000000004e+01 1.282205890160000017e+01 9.622129999999999939e+01 9.363370000000000459e+01
1.602412500000000151e+01 1.282208812479999871e+01 9.622140000000000271e+01 9.363360000000000127e+01
1.602844999999999942e+01 1.282214657119999934e+01 9.622140000000000271e+01 9.363370000000000459e+01
1.603277500000000089e+01 1.282217579439999966e+01 9.622150000000000603e+01 9.363360000000000127e+01
1.603710000000000235e+01 1.282220501759999998e+01 9.622150000000000603e+01 9.363370000000000459e+01
1.604142500000000027e+01 1.282226346399999883e+01 9.622169999999999845e+01 9.363360000000000127e+01
1.604575000000000173e+01 1.282229268719999915e+01 9.622169999999999845e+01 9.363370000000000459e+01
1.605007499999999965e+01 1.282232191039999947e+01 9.622190000000000509e+01 9.363360000000000127e+01
1.605440000000000111e+01 1.282235113359999978e+01 9.622190000000000509e+01 9.363370000000000459e+01
1.605872500000000258e+01 1.282240958000000042e+01 9.622199999999999420e+01 9.363360000000000127e+01
1.606305000000000049e+01 1.282243880319999896e+01 9.622199999999999420e+01 9.363370000000000459e+01
1.606737499999999841e+01 1.282246802639999927e+01 9.622220000000000084e+01 9.363370000000000459e+01
1.607169999999999987e+01 1.282249724959999959e+01 9.622220000000000084e+01 9.363379999999999370e+01
1.607602500000000134e+01 1.282255569600000022e+01 9.622230000000000416e+01 9.363370000000000459e+01
1.608034999999999926e+01 1.282258491919999877e+01 9.622230000000000416e+01 9.363379999999999370e+01
1.608467500000000072e+01 1.282261414239999908e+01 9.622249999999999659e+01 9.363370000000000459e+01
1.608900000000000219e+01 1.282264336559999940e+01 9.622259999999999991e+01 9.363379999999999370e+01
1.609332500000000010e+01 1.282270181199999826e+01 9.622280000000000655e+01 9.363379999999999370e+01
1.609765000000000157e+01 1.282273103520000035e+01 9.622280000000000655e+01 9.363389999999999702e+01
1.610197499999999948e+01 1.282276025839999889e+01 9.622299999999999898e+01 9.363379999999999370e+01
1.610630000000000095e+01 1.282278948159999921e+01 9.622299999999999898e+01 9.363389999999999702e+01
1.611062500000000242e+01 1.282281870479999952e+01 9.622320000000000562e+01 9.363379999999999370e+01
1.611495000000000033e+01 1.282287715119999838e+01 9.622119999999999607e+01 9.363509999999999422e+01
1.611927500000000180e+01 1.282290637440000047e+01 9.622140000000000271e+01 9.363490000000000180e+01
1.612360000000000326e+01 1.282293559759999901e+01 9.622129999999999939e+01 9.363490000000000180e+01
1.612792500000000118e+01 1.282296482079999933e+01 9.622150000000000603e+01 9.363479999999999848e+01
1.613224999999999909e+01 1.282299404399999965e+01 9.622140000000000271e+01 9.363490000000000180e+01
1.613657500000000056e+01 1.282305249039999850e+01 9.622159999999999513e+01 9.363479999999999848e+01
1.614090000000000202e+01 1.282308171360000060e+01 9.622150000000000603e+01 9.363490000000000180e+01
1.614522499999999994e+01 1.282311093679999914e+01 9.622169999999999845e+01 9.363479999999999848e+01
1.614955000000000140e+01 1.282316938319999977e+01 9.622169999999999845e+01 9.363490000000000180e+01
1.615387499999999932e+01 1.282319860640000009e+01 9.622190000000000509e+01 9.363479999999999848e+01
1.615820000000000078e+01 1.282322782959999863e+01 9.622180000000000177e+01 9.363490000000000180e+01
1.616252500000000225e+01 1.282325705280000072e+01 9.622199999999999420e+01 9.363479999999999848e+01
1.616685000000000016e+01 1.282331549919999780e+01 9.622199999999999420e+01 9.363490000000000180e+01
1.617117500000000163e+01 1.282334472239999990e+01 9.622220000000000084e+01 9.363479999999999848e+01
1.617550000000000310e+01 1.282337394559999844e+01 9.622220000000000084e+01 9.363490000000000180e+01
1.617982500000000101e+01 1.282340316879999875e+01 9.622239999999999327e+01 9.363490000000000180e+01
1.618414999999999893e+01 1.282343239199999907e+01 9.622239999999999327e+01 9.363500000000000512e+01
1.618847500000000039e+01 1.282349083839999793e+01 9.622259999999999991e+01 9.363490000000000180e+01
1.619280000000000186e+01 1.282352006160000002e+01 9.622259999999999991e+01 9.363500000000000512e+01
1.619712499999999977e+01 1.282354928479999856e+01 9.622289999999999566e+01 9.363490000000000180e+01
1.620145000000000124e+01 1.282357850799999888e+01 9.622289999999999566e+01 9.363500000000000512e+01
1.620577499999999915e+01 1.282360773119999919e+01 9.622310000000000230e+01 9.363500000000000512e+01
1.621010000000000062e+01 1.282366617759999805e+01 9.622310000000000230e+01 9.363509999999999422e+01
1.621442500000000209e+01 1.282369540080000014e+01 9.622329999999999472e+01 9.363500000000000512e+01
1.621875000000000000e+01 1.282372462399999868e+01 9.622329999999999472e+01 9.363509999999999422e+01
1.622307500000000147e+01 1.282375384719999900e+01 9.622129999999999939e+01 9.363630000000000564e+01
1.622739999999999938e+01 1.282378307039999932e+01 9.622129999999999939e+01 9.363620000000000232e+01
1.623172500000000085e+01 1.282381229359999963e+01 9.622140000000000271e+01 9.363609999999999900e+01
1.623605000000000231e+01 1.282384151679999995e+01 9.622129999999999939e+01 9.363609999999999900e+01
1.624037500000000023e+01 1.282389996319999881e+01 9.622140000000000271e+01 9.363599999999999568e+01
1.624469999999999814e+01 1.282392918639999913e+01 9.622140000000000271e+01 9.363609999999999900e+01
1.624902499999999961e+01 1.282395840959999944e+01 9.622159999999999513e+01 9.363599999999999568e+01
1.625335000000000107e+01 1.282401685600000008e+01 9.622159999999999513e+01 9.363609999999999900e+01
1.625767499999999899e+01 1.282404607920000039e+01 9.622169999999999845e+01 9.363599999999999568e+01
1.626200000000000045e+01 1.282407530239999893e+01 9.622169999999999845e+01 9.363609999999999900e+01
1.626632500000000192e+01 1.282410452559999925e+01 9.622190000000000509e+01 9.363599999999999568e+01
1.627064999999999984e+01 1.282413374879999957e+01 9.622190000000000509e+01 9.363609999999999900e+01
1.627497500000000130e+01 1.282419219520000020e+01 9.622199999999999420e+01 9.363609999999999900e+01
1.627929999999999922e+01 1.282422141839999874e+01 9.622209999999999752e+01 9.363620000000000232e+01
1.628362500000000068e+01 1.282425064159999906e+01 9.622220000000000084e+01 9.363609999999999900e+01
1.628795000000000215e+01 1.282427986479999937e+01 9.622230000000000416e+01 9.363620000000000232e+01
1.629227500000000006e+01 1.282430908799999969e+01 9.622249999999999659e+01 9.363609999999999900e+01
1.629660000000000153e+01 1.282436753440000032e+01 9.622249999999999659e+01 9.363620000000000232e+01
1.630092500000000300e+01 1.282439675759999886e+01 9.622270000000000323e+01 9.363620000000000232e+01
1.630525000000000091e+01 1.282442598079999918e+01 9.622270000000000323e+01 9.363630000000000564e+01
1.630957499999999882e+01 1.282445520399999950e+01 9.622289999999999566e+01 9.363620000000000232e+01
1.631390000000000029e+01 1.282448442719999981e+01 9.622289999999999566e+01 9.363630000000000564e+01
1.631822500000000176e+01 1.282451365039999835e+01 9.622310000000000230e+01 9.363620000000000232e+01
1.632254999999999967e+01 1.282454287360000045e+01 9.622320000000000562e+01 9.363630000000000564e+01
1.632687500000000114e+01 1.282460131999999930e+01 9.622329999999999472e+01 9.363620000000000232e+01
1.633119999999999905e+01 1.282463054319999962e+01 9.622119999999999607e+01 9.363750000000000284e+01
1.633552500000000052e+01 1.282465976639999994e+01 9.622150000000000603e+01 9.363729999999999620e+01
1.633985000000000198e+01 1.282468898959999848e+01 9.622129999999999939e+01 9.363729999999999620e+01
1.634417499999999990e+01 1.282471821280000057e+01 9.622150000000000603e+01 9.363710000000000377e+01
1.634850000000000136e+01 1.282474743599999911e+01 9.622140000000000271e+01 9.363720000000000709e+01
1.635282500000000283e+01 1.282480588239999975e+01 9.622159999999999513e+01 9.363710000000000377e+01
1.635715000000000074e+01 1.282483510560000006e+01 9.622150000000000603e+01 9.363720000000000709e+01
1.636147499999999866e+01 1.282486432879999860e+01 9.622169999999999845e+01 9.363710000000000377e+01
1.636580000000000013e+01 1.282489355199999892e+01 9.622169999999999845e+01 9.363720000000000709e+01
1.637012500000000159e+01 1.282492277519999924e+01 9.622190000000000509e+01 9.363710000000000377e+01
1.637444999999999951e+01 1.282498122159999987e+01 9.622180000000000177e+01 9.363720000000000709e+01
1.637877500000000097e+01 1.282501044479999841e+01 9.622199999999999420e+01 9.363720000000000709e+01
1.638309999999999889e+01 1.282503966799999873e+01 9.622199999999999420e+01 9.363729999999999620e+01
1.638742500000000035e+01 1.282506889119999904e+01 9.622220000000000084e+01 9.363720000000000709e+01
1.639175000000000182e+01 1.282509811439999936e+01 9.622230000000000416e+01 9.363729999999999620e+01
1.639607499999999973e+01 1.282515656079999999e+01 9.622249999999999659e+01 9.363720000000000709e+01
1.640040000000000120e+01 1.282518578399999853e+01 9.622249999999999659e+01 9.363729999999999620e+01
1.640472500000000267e+01 1.282521500719999885e+01 9.622270000000000323e+01 9.363720000000000709e+01
1.640905000000000058e+01 1.282524423039999917e+01 9.622270000000000323e+01 9.363729999999999620e+01
1.641337500000000205e+01 1.282527345359999948e+01 9.622289999999999566e+01 9.363729999999999620e+01
1.641769999999999996e+01 1.282530267679999980e+01 9.622289999999999566e+01 9.363739999999999952e+01
1.642202500000000143e+01 1.282533190000000012e+01 9.622310000000000230e+01 9.363729999999999620e+01
1.642634999999999934e+01 1.282536112319999866e+01 9.622310000000000230e+01 9.363739999999999952e+01
1.643067500000000081e+01 1.282539034639999898e+01 9.622329999999999472e+01 9.363729999999999620e+01
1.643499999999999872e+01 1.282544879279999961e+01 9.622329999999999472e+01 9.363739999999999952e+01
1.643932500000000019e+01 1.282547801599999993e+01 9.622129999999999939e+01 9.363859999999999673e+01
1.644365000000000165e+01 1.282550723920000024e+01 9.622140000000000271e+01 9.363859999999999673e+01
1.644797499999999957e+01 1.282553646239999878e+01 9.622150000000000603e+01 9.363849999999999341e+01
1.645230000000000103e+01 1.282556568560000088e+01 9.622140000000000271e+01 9.363849999999999341e+01
1.645662500000000250e+01 1.282559490879999942e+01 9.622150000000000603e+01 9.363840000000000430e+01
1.646095000000000041e+01 1.282562413199999973e+01 9.622150000000000603e+01 9.363849999999999341e+01
1.646527500000000188e+01 1.282568257840000037e+01 9.622169999999999845e+01 9.363840000000000430e+01
1.646959999999999980e+01 1.282571180159999891e+01 9.622159999999999513e+01 9.363849999999999341e+01
1.647392500000000126e+01 1.282574102479999922e+01 9.622180000000000177e+01 9.363840000000000430e+01
1.647824999999999918e+01 1.282577024799999954e+01 9.622180000000000177e+01 9.363849999999999341e+01
1.648257500000000064e+01 1.282579947119999808e+01 9.622199999999999420e+01 9.363840000000000430e+01
1.648689999999999856e+01 1.282582869440000017e+01 9.622199999999999420e+01 9.363849999999999341e+01
1.649122500000000002e+01 1.282588714079999903e+01 9.622220000000000084e+01 9.363840000000000430e+01
1.649555000000000149e+01 1.282591636399999935e+01 9.622220000000000084e+01 9.363849999999999341e+01
1.649987499999999940e+01 1.282594558719999966e+01 9.622239999999999327e+01 9.363849999999999341e+01
1.650420000000000087e+01 1.282597481039999820e+01 9.622239999999999327e+01 9.363849999999999341e+01
1.650852500000000234e+01 1.282600403360000030e+01 9.622259999999999991e+01 9.363849999999999341e+01
1.651285000000000025e+01 1.282603325679999884e+01 9.622259999999999991e+01 9.363859999999999673e+01
1.651717500000000172e+01 1.282606247999999916e+01 9.622280000000000655e+01 9.363849999999999341e+01
1.652149999999999963e+01 1.282609170319999947e+01 9.622280000000000655e+01 9.363859999999999673e+01
1.652582500000000110e+01 1.282612092639999979e+01 9.622299999999999898e+01 9.363849999999999341e+01
1.653015000000000256e+01 1.282615014959999833e+01 9.622299999999999898e+01 9.363859999999999673e+01
1.653447500000000048e+01 1.282620859599999896e+01 9.622320000000000562e+01 9.363859999999999673e+01
1.653879999999999839e+01 1.282623781919999928e+01 9.622320000000000562e+01 9.363870000000000005e+01
1.654312499999999986e+01 1.282626704239999960e+01 9.622339999999999804e+01 9.363859999999999673e+01
1.654745000000000132e+01 1.282626704239999960e+01 9.622079999999999700e+01 9.364000000000000057e+01
1.655177499999999924e+01 1.282626704239999960e+01 9.622029999999999461e+01 9.363979999999999393e+01
1.655610000000000070e+01 1.282632548879999845e+01 9.622039999999999793e+01 9.363979999999999393e+01
1.656042500000000217e+01 1.282638393519999909e+01 9.622050000000000125e+01 9.363970000000000482e+01
1.656475000000000009e+01 1.282641315839999940e+01 9.622050000000000125e+01 9.363970000000000482e+01
1.656907500000000155e+01 1.282647160480000004e+01 9.622079999999999700e+01 9.363960000000000150e+01
1.657339999999999947e+01 1.282650082799999858e+01 9.622069999999999368e+01 9.363970000000000482e+01
1.657772500000000093e+01 1.282655927439999921e+01 9.622110000000000696e+01 9.363960000000000150e+01
1.658205000000000240e+01 1.282658849759999775e+01 9.622110000000000696e+01 9.363970000000000482e+01
1.658637500000000031e+01 1.282664694399999838e+01 9.622140000000000271e+01 9.363970000000000482e+01
1.659070000000000178e+01 1.282667616719999870e+01 9.622140000000000271e+01 9.363979999999999393e+01
1.659502500000000325e+01 1.282673461359999934e+01 9.622169999999999845e+01 9.363970000000000482e+01
1.659935000000000116e+01 1.282676383679999965e+01 9.622169999999999845e+01 9.363979999999999393e+01
1.660367499999999907e+01 1.282679305999999997e+01 9.622199999999999420e+01 9.363970000000000482e+01
1.660800000000000054e+01 1.282685150639999883e+01 9.622199999999999420e+01 9.363979999999999393e+01
1.661232500000000201e+01 1.282688072959999914e+01 9.622230000000000416e+01 9.363970000000000482e+01
1.661664999999999992e+01 1.282690995279999946e+01 9.622230000000000416e+01 9.363979999999999393e+01
1.662097500000000139e+01 1.282696839920000009e+01 9.622259999999999991e+01 9.363979999999999393e+01
1.662529999999999930e+01 1.282699762239999863e+01 9.622259999999999991e+01 9.363989999999999725e+01
1.662962500000000077e+01 1.282702684560000073e+01 9.622280000000000655e+01 9.363979999999999393e+01
1.663395000000000223e+01 1.282705606879999927e+01 9.622280000000000655e+01 9.363989999999999725e+01
1.663827500000000015e+01 1.282711451519999990e+01 9.622310000000000230e+01 9.363979999999999393e+01
1.664260000000000161e+01 1.282714373840000022e+01 9.622310000000000230e+01 9.363989999999999725e+01
1.664692500000000308e+01 1.282717296159999876e+01 9.622339999999999804e+01 9.363989999999999725e+01
1.665125000000000099e+01 1.282720218480000085e+01 9.622339999999999804e+01 9.363989999999999725e+01
1.665557499999999891e+01 1.282717296159999876e+01 9.622239999999999327e+01 9.364100000000000534e+01
1.665990000000000038e+01 1.282714373840000022e+01 9.622140000000000271e+01 9.364100000000000534e+01
1.666422500000000184e+01 1.282720218480000085e+01 9.622150000000000603e+01 9.364079999999999870e+01
1.666854999999999976e+01 1.282720218480000085e+01 9.622140000000000271e+01 9.364090000000000202e+01
1.667287500000000122e+01 1.282726063119999971e+01 9.622150000000000603e+01 9.364079999999999870e+01
1.667719999999999914e+01 1.282728985440000002e+01 9.622159999999999513e+01 9.364079999999999870e+01
1.668152500000000060e+01 1.282734830079999888e+01 9.622169999999999845e+01 9.364079999999999870e+01
1.668585000000000207e+01 1.282737752399999920e+01 9.622190000000000509e+01 9.364079999999999870e+01
1.669017499999999998e+01 1.282740674719999951e+01 9.622190000000000509e+01 9.364079999999999870e+01
1.669450000000000145e+01 1.282743597039999806e+01 9.622209999999999752e+01 9.364090000000000202e+01
1.669882500000000292e+01 1.282749441679999869e+01 9.622220000000000084e+01 9.364079999999999870e+01
1.670315000000000083e+01 1.282752363999999901e+01 9.622239999999999327e+01 9.364090000000000202e+01
1.670747500000000230e+01 1.282755286319999932e+01 9.622239999999999327e+01 9.364079999999999870e+01
1.671180000000000021e+01 1.282758208639999964e+01 9.622259999999999991e+01 9.364090000000000202e+01
1.671612500000000168e+01 1.282761130959999818e+01 9.622270000000000323e+01 9.364079999999999870e+01
1.672044999999999959e+01 1.282766975599999881e+01 9.622280000000000655e+01 9.364090000000000202e+01
1.672477500000000106e+01 1.282769897919999913e+01 9.622289999999999566e+01 9.364090000000000202e+01
1.672909999999999897e+01 1.282772820239999945e+01 9.622310000000000230e+01 9.364100000000000534e+01
1.673342500000000044e+01 1.282775742559999976e+01 9.622320000000000562e+01 9.364090000000000202e+01
1.673775000000000190e+01 1.282778664879999830e+01 9.622329999999999472e+01 9.364100000000000534e+01
1.674207499999999982e+01 1.282781587200000040e+01 9.622339999999999804e+01 9.364090000000000202e+01
1.674640000000000128e+01 1.282787431839999925e+01 9.622350000000000136e+01 9.364100000000000534e+01
1.675072500000000275e+01 1.282790354159999957e+01 9.622360000000000468e+01 9.364090000000000202e+01
1.675505000000000067e+01 1.282793276479999989e+01 9.622369999999999379e+01 9.364100000000000534e+01
1.675937500000000213e+01 1.282796198799999843e+01 9.622390000000000043e+01 9.364100000000000534e+01
1.676370000000000005e+01 1.282799121120000052e+01 9.622100000000000364e+01 9.364209999999999923e+01
1.676802500000000151e+01 1.282799121120000052e+01 9.622090000000000032e+01 9.364199999999999591e+01
1.677234999999999943e+01 1.282802043439999906e+01 9.622090000000000032e+01 9.364199999999999591e+01
1.677667500000000089e+01 1.282807888079999969e+01 9.622100000000000364e+01 9.364180000000000348e+01
1.678099999999999881e+01 1.282810810400000001e+01 9.622100000000000364e+01 9.364190000000000680e+01
1.678532500000000027e+01 1.282813732719999855e+01 9.622119999999999607e+01 9.364180000000000348e+01
1.678965000000000174e+01 1.282816655039999887e+01 9.622119999999999607e+01 9.364190000000000680e+01
1.679397499999999965e+01 1.282819577359999919e+01 9.622140000000000271e+01 9.364180000000000348e+01
1.679830000000000112e+01 1.282825421999999982e+01 9.622140000000000271e+01 9.364190000000000680e+01
1.680262499999999903e+01 1.282828344319999836e+01 9.622159999999999513e+01 9.364180000000000348e+01
1.680695000000000050e+01 1.282831266639999868e+01 9.622159999999999513e+01 9.364190000000000680e+01
1.681127500000000197e+01 1.282834188959999899e+01 9.622180000000000177e+01 9.364190000000000680e+01
1.681559999999999988e+01 1.282837111279999931e+01 9.622180000000000177e+01 9.364199999999999591e+01
1.681992500000000135e+01 1.282840033599999963e+01 9.622199999999999420e+01 9.364190000000000680e+01
1.682425000000000281e+01 1.282845878239999848e+01 9.622209999999999752e+01 9.364199999999999591e+01
1.682857500000000073e+01 1.282848800560000058e+01 9.622230000000000416e+01 9.364190000000000680e+01
1.683289999999999864e+01 1.282851722879999912e+01 9.622230000000000416e+01 9.364199999999999591e+01
1.683722500000000011e+01 1.282854645199999943e+01 9.622249999999999659e+01 9.364190000000000680e+01
1.684155000000000157e+01 1.282857567519999975e+01 9.622249999999999659e+01 9.364199999999999591e+01
1.684587499999999949e+01 1.282860489840000007e+01 9.622270000000000323e+01 9.364199999999999591e+01
1.685020000000000095e+01 1.282863412159999861e+01 9.622270000000000323e+01 9.364209999999999923e+01
1.685452499999999887e+01 1.282866334480000070e+01 9.622289999999999566e+01 9.364199999999999591e+01
1.685885000000000034e+01 1.282869256799999924e+01 9.622289999999999566e+01 9.364209999999999923e+01
1.686317500000000180e+01 1.282875101439999987e+01 9.622310000000000230e+01 9.364199999999999591e+01
1.686749999999999972e+01 1.282878023760000019e+01 9.622320000000000562e+01 9.364209999999999923e+01
1.687182500000000118e+01 1.282880946079999873e+01 9.622069999999999368e+01 9.364279999999999404e+01
1.687615000000000265e+01 1.282883868400000082e+01 9.622069999999999368e+01 9.364279999999999404e+01
1.688047500000000056e+01 1.282886790719999937e+01 9.622079999999999700e+01 9.364260000000000161e+01
1.688480000000000203e+01 1.282889713039999968e+01 9.622079999999999700e+01 9.364270000000000493e+01
1.688912499999999994e+01 1.282892635360000000e+01 9.622090000000000032e+01 9.364260000000000161e+01
1.689345000000000141e+01 1.282895557679999854e+01 9.622090000000000032e+01 9.364260000000000161e+01
1.689777499999999932e+01 1.282898479999999886e+01 9.622110000000000696e+01 9.364260000000000161e+01
1.690210000000000079e+01 1.282901402319999917e+01 9.622110000000000696e+01 9.364260000000000161e+01
1.690642499999999870e+01 1.282907246959999803e+01 9.622129999999999939e+01 9.364260000000000161e+01
1.691075000000000017e+01 1.282910169280000012e+01 9.622129999999999939e+01 9.364270000000000493e+01
1.691507500000000164e+01 1.282913091599999866e+01 9.622150000000000603e+01 9.364260000000000161e+01
1.691939999999999955e+01 1.282916013919999898e+01 9.622150000000000603e+01 9.364270000000000493e+01
1.692372500000000102e+01 1.282918936239999930e+01 9.622169999999999845e+01 9.364260000000000161e+01
1.692805000000000248e+01 1.282921858559999961e+01 9.622180000000000177e+01 9.364270000000000493e+01
1.693237500000000040e+01 1.282924780879999815e+01 9.622199999999999420e+01 9.364260000000000161e+01
1.693670000000000186e+01 1.282927703200000025e+01 9.622199999999999420e+01 9.364270000000000493e+01
1.694102499999999978e+01 1.282930625519999879e+01 9.622220000000000084e+01 9.364270000000000493e+01
1.694535000000000124e+01 1.282936470159999942e+01 9.622220000000000084e+01 9.364270000000000493e+01
1.694967499999999916e+01 1.282939392479999974e+01 9.622239999999999327e+01 9.364270000000000493e+01
1.695400000000000063e+01 1.282942314799999828e+01 9.622239999999999327e+01 9.364279999999999404e+01
1.695832499999999854e+01 1.282945237120000037e+01 9.622259999999999991e+01 9.364270000000000493e+01
1.696265000000000001e+01 1.282948159439999891e+01 9.622259999999999991e+01 9.364279999999999404e+01
1.696697500000000147e+01 1.282951081759999923e+01 9.622280000000000655e+01 9.364270000000000493e+01
1.697129999999999939e+01 1.282954004079999955e+01 9.622280000000000655e+01 9.364279999999999404e+01
1.697562500000000085e+01 1.282956926399999986e+01 9.622299999999999898e+01 9.364279999999999404e+01
1.697995000000000232e+01 1.282959848719999840e+01 9.622100000000000364e+01 9.364390000000000214e+01
1.698427500000000023e+01 1.282962771040000050e+01 9.622129999999999939e+01 9.364369999999999550e+01
1.698860000000000170e+01 1.282965693359999904e+01 9.622110000000000696e+01 9.364369999999999550e+01
1.699292499999999961e+01 1.282968615679999935e+01 9.622140000000000271e+01 9.364360000000000639e+01
1.699725000000000108e+01 1.282971537999999967e+01 9.622129999999999939e+01 9.364360000000000639e+01
1.700157500000000255e+01 1.282974460319999999e+01 9.622150000000000603e+01 9.364360000000000639e+01
1.700590000000000046e+01 1.282977382639999853e+01 9.622150000000000603e+01 9.364360000000000639e+01
1.701022499999999837e+01 1.282983227279999916e+01 9.622169999999999845e+01 9.364360000000000639e+01
1.701454999999999984e+01 1.282986149599999948e+01 9.622169999999999845e+01 9.364360000000000639e+01
1.701887500000000131e+01 1.282989071919999979e+01 9.622190000000000509e+01 9.364360000000000639e+01
1.702319999999999922e+01 1.282991994239999833e+01 9.622190000000000509e+01 9.364369999999999550e+01
1.702752500000000069e+01 1.282994916559999865e+01 9.622209999999999752e+01 9.364360000000000639e+01
1.703185000000000215e+01 1.282997838879999897e+01 9.622209999999999752e+01 9.364369999999999550e+01
1.703617500000000007e+01 1.283000761199999928e+01 9.622230000000000416e+01 9.364360000000000639e+01
1.704050000000000153e+01 1.283003683519999960e+01 9.622230000000000416e+01 9.364369999999999550e+01
1.704482499999999945e+01 1.283006605839999992e+01 9.622249999999999659e+01 9.364360000000000639e+01
1.704915000000000092e+01 1.283009528159999846e+01 9.622249999999999659e+01 9.364369999999999550e+01
1.705347500000000238e+01 1.283012450480000055e+01 9.622270000000000323e+01 9.364369999999999550e+01
1.705780000000000030e+01 1.283015372799999909e+01 9.622270000000000323e+01 9.364379999999999882e+01
1.706212500000000176e+01 1.283018295119999941e+01 9.622289999999999566e+01 9.364369999999999550e+01
1.706645000000000323e+01 1.283021217439999972e+01 9.622289999999999566e+01 9.364379999999999882e+01
1.707077500000000114e+01 1.283027062079999858e+01 9.622310000000000230e+01 9.364369999999999550e+01
1.707509999999999906e+01 1.283029984400000068e+01 9.622310000000000230e+01 9.364379999999999882e+01
1.707942500000000052e+01 1.283032906719999922e+01 9.622329999999999472e+01 9.364369999999999550e+01
1.708375000000000199e+01 1.283035829039999953e+01 9.622329999999999472e+01 9.364379999999999882e+01
1.708807499999999990e+01 1.283038751359999985e+01 9.622209999999999752e+01 9.364490000000000691e+01
1.709240000000000137e+01 1.283038751359999985e+01 9.622220000000000084e+01 9.364490000000000691e+01
1.709672499999999928e+01 1.283041673680000017e+01 9.622230000000000416e+01 9.364480000000000359e+01
1.710105000000000075e+01 1.283044595999999871e+01 9.622230000000000416e+01 9.364480000000000359e+01
1.710537500000000222e+01 1.283050440639999934e+01 9.622239999999999327e+01 9.364470000000000027e+01
1.710970000000000013e+01 1.283053362959999966e+01 9.622239999999999327e+01 9.364480000000000359e+01
1.711402500000000160e+01 1.283056285279999997e+01 9.622259999999999991e+01 9.364470000000000027e+01
1.711835000000000306e+01 1.283059207599999851e+01 9.622259999999999991e+01 9.364480000000000359e+01
1.712267500000000098e+01 1.283062129919999883e+01 9.622280000000000655e+01 9.364470000000000027e+01
1.712699999999999889e+01 1.283065052239999915e+01 9.622280000000000655e+01 9.364480000000000359e+01
1.713132500000000036e+01 1.283067974559999946e+01 9.622299999999999898e+01 9.364470000000000027e+01
1.713565000000000182e+01 1.283070896879999800e+01 9.622299999999999898e+01 9.364480000000000359e+01
1.713997499999999974e+01 1.283073819200000010e+01 9.622320000000000562e+01 9.364480000000000359e+01
1.714430000000000121e+01 1.283076741519999864e+01 9.622320000000000562e+01 9.364480000000000359e+01
1.714862499999999912e+01 1.283079663839999895e+01 9.622339999999999804e+01 9.364480000000000359e+01
1.715295000000000059e+01 1.283082586159999927e+01 9.622339999999999804e+01 9.364490000000000691e+01
1.715727500000000205e+01 1.283085508479999959e+01 9.622360000000000468e+01 9.364480000000000359e+01
1.716159999999999997e+01 1.283088430799999813e+01 9.622360000000000468e+01 9.364490000000000691e+01
1.716592500000000143e+01 1.283091353120000022e+01 9.622379999999999711e+01 9.364480000000000359e+01
1.717025000000000290e+01 1.283094275439999876e+01 9.622379999999999711e+01 9.364490000000000691e+01
1.717457500000000081e+01 1.283097197759999908e+01 9.622400000000000375e+01 9.364490000000000691e+01
1.717890000000000228e+01 1.283100120079999940e+01 9.622400000000000375e+01 9.364490000000000691e+01
1.718322500000000019e+01 1.283103042399999971e+01 9.622419999999999618e+01 9.364490000000000691e+01
1.718755000000000166e+01 1.283105964719999825e+01 9.622419999999999618e+01 9.364499999999999602e+01
1.719187499999999957e+01 1.283108887040000035e+01 9.622440000000000282e+01 9.364490000000000691e+01
1.719620000000000104e+01 1.283111809359999889e+01 9.622329999999999472e+01 9.364610000000000412e+01
1.720052499999999895e+01 1.283114731679999920e+01 9.622350000000000136e+01 9.364589999999999748e+01
1.720485000000000042e+01 1.283117653999999952e+01 9.622339999999999804e+01 9.364589999999999748e+01
1.720917500000000189e+01 1.283120576319999984e+01 9.622360000000000468e+01 9.364579999999999416e+01
1.721349999999999980e+01 1.283123498639999838e+01 9.622360000000000468e+01 9.364589999999999748e+01
1.721782500000000127e+01 1.283126420960000047e+01 9.622379999999999711e+01 9.364579999999999416e+01
1.722215000000000273e+01 1.283129343279999901e+01 9.622379999999999711e+01 9.364579999999999416e+01
1.722647500000000065e+01 1.283132265599999933e+01 9.622400000000000375e+01 9.364579999999999416e+01
1.723080000000000211e+01 1.283135187919999964e+01 9.622400000000000375e+01 9.364589999999999748e+01
1.723512500000000003e+01 1.283138110239999818e+01 9.622419999999999618e+01 9.364579999999999416e+01
1.723945000000000149e+01 1.283141032559999850e+01 9.622410000000000707e+01 9.364589999999999748e+01
1.724377499999999941e+01 1.283143954879999882e+01 9.622429999999999950e+01 9.364579999999999416e+01
1.724810000000000088e+01 1.283146877199999913e+01 9.622429999999999950e+01 9.364589999999999748e+01
1.725242499999999879e+01 1.283149799519999945e+01 9.622450000000000614e+01 9.364579999999999416e+01
1.725675000000000026e+01 1.283152721839999977e+01 9.622450000000000614e+01 9.364589999999999748e+01
1.726107500000000172e+01 1.283155644159999831e+01 9.622469999999999857e+01 9.364589999999999748e+01
1.726539999999999964e+01 1.283158566480000040e+01 9.622469999999999857e+01 9.364589999999999748e+01
1.726972500000000110e+01 1.283161488799999894e+01 9.622490000000000521e+01 9.364589999999999748e+01
1.727405000000000257e+01 1.283164411119999926e+01 9.622490000000000521e+01 9.364600000000000080e+01
1.727837500000000048e+01 1.283167333439999958e+01 9.622509999999999764e+01 9.364589999999999748e+01
1.728270000000000195e+01 1.283170255759999989e+01 9.622509999999999764e+01 9.364600000000000080e+01
1.728702499999999986e+01 1.283173178079999843e+01 9.622530000000000427e+01 9.364589999999999748e+01
1.729135000000000133e+01 1.283176100400000053e+01 9.622530000000000427e+01 9.364600000000000080e+01
1.729567500000000280e+01 1.283179022719999907e+01 9.622549999999999670e+01 9.364589999999999748e+01
1.730000000000000071e+01 1.283181945039999938e+01 9.622539999999999338e+01 9.364600000000000080e+01
1.730432500000000218e+01 1.283184867359999970e+01 9.622440000000000282e+01 9.364690000000000225e+01
1.730865000000000009e+01 1.283187789680000002e+01 9.622450000000000614e+01 9.364690000000000225e+01
1.731297500000000156e+01 1.283190711999999856e+01 9.622459999999999525e+01 9.364669999999999561e+01
1.731729999999999947e+01 1.283193634320000065e+01 9.622459999999999525e+01 9.364679999999999893e+01
1.732162500000000094e+01 1.283196556639999919e+01 9.622469999999999857e+01 9.364669999999999561e+01
1.732595000000000240e+01 1.283199478959999951e+01 9.622480000000000189e+01 9.364669999999999561e+01
1.733027500000000032e+01 1.283202401279999982e+01 9.622490000000000521e+01 9.364669999999999561e+01
1.733460000000000178e+01 1.283205323600000014e+01 9.622490000000000521e+01 9.364669999999999561e+01
1.733892500000000325e+01 1.283208245919999868e+01 9.622509999999999764e+01 9.364669999999999561e+01
1.734325000000000117e+01 1.283211168240000077e+01 9.622509999999999764e+01 9.364679999999999893e+01
1.734757500000000263e+01 1.283214090559999931e+01 9.622530000000000427e+01 9.364669999999999561e+01
1.735190000000000055e+01 1.283217012879999963e+01 9.622530000000000427e+01 9.364679999999999893e+01
1.735622500000000201e+01 1.283219935199999995e+01 9.622549999999999670e+01 9.364669999999999561e+01
1.736055000000000348e+01 1.283222857519999849e+01 9.622549999999999670e+01 9.364679999999999893e+01
1.736487499999999784e+01 1.283225779839999880e+01 9.622570000000000334e+01 9.364669999999999561e+01
1.736919999999999931e+01 1.283228702159999912e+01 9.622570000000000334e+01 9.364679999999999893e+01
1.737352500000000077e+01 1.283231624479999944e+01 9.622580000000000666e+01 9.364679999999999893e+01
1.737784999999999869e+01 1.283234546799999798e+01 9.622589999999999577e+01 9.364679999999999893e+01
1.738217500000000015e+01 1.283237469120000007e+01 9.622599999999999909e+01 9.364679999999999893e+01
1.738649999999999807e+01 1.283240391439999861e+01 9.622599999999999909e+01 9.364690000000000225e+01
1.739082499999999953e+01 1.283243313759999893e+01 9.622620000000000573e+01 9.364679999999999893e+01
1.739515000000000100e+01 1.283246236079999925e+01 9.622620000000000573e+01 9.364690000000000225e+01
1.739947499999999891e+01 1.283246236079999925e+01 9.622639999999999816e+01 9.364679999999999893e+01
1.740380000000000038e+01 1.283249158399999956e+01 9.622639999999999816e+01 9.364690000000000225e+01
1.740812500000000185e+01 1.283252080719999810e+01 9.622660000000000480e+01 9.364679999999999893e+01
1.741244999999999976e+01 1.283255003040000020e+01 9.622520000000000095e+01 9.364790000000000703e+01
1.741677500000000123e+01 1.283257925359999874e+01 9.622539999999999338e+01 9.364780000000000371e+01
1.742109999999999914e+01 1.283260847679999905e+01 9.622539999999999338e+01 9.364780000000000371e+01
1.742542500000000061e+01 1.283263769999999937e+01 9.622560000000000002e+01 9.364770000000000039e+01
1.742975000000000207e+01 1.283266692319999969e+01 9.622549999999999670e+01 9.364770000000000039e+01
1.743407499999999999e+01 1.283269614639999823e+01 9.622570000000000334e+01 9.364759999999999707e+01
1.743840000000000146e+01 1.283272536960000032e+01 9.622570000000000334e+01 9.364770000000000039e+01
1.744272500000000292e+01 1.283275459279999886e+01 9.622589999999999577e+01 9.364759999999999707e+01
1.744705000000000084e+01 1.283278381599999918e+01 9.622589999999999577e+01 9.364770000000000039e+01
1.745137500000000230e+01 1.283281303919999949e+01 9.622610000000000241e+01 9.364759999999999707e+01
1.745570000000000022e+01 1.283284226239999981e+01 9.622610000000000241e+01 9.364770000000000039e+01
1.746002500000000168e+01 1.283287148559999835e+01 9.622620000000000573e+01 9.364770000000000039e+01
1.746435000000000315e+01 1.283290070880000044e+01 9.622620000000000573e+01 9.364770000000000039e+01
1.746867500000000106e+01 1.283292993199999898e+01 9.622639999999999816e+01 9.364770000000000039e+01
1.747300000000000253e+01 1.283295915519999930e+01 9.622639999999999816e+01 9.364780000000000371e+01
1.747732500000000400e+01 1.283298837839999962e+01 9.622660000000000480e+01 9.364770000000000039e+01
1.748164999999999836e+01 1.283301760159999816e+01 9.622660000000000480e+01 9.364780000000000371e+01
1.748597499999999982e+01 1.283304682480000025e+01 9.622679999999999723e+01 9.364770000000000039e+01
1.749029999999999774e+01 1.283307604799999879e+01 9.622679999999999723e+01 9.364780000000000371e+01
1.749462499999999920e+01 1.283310527119999911e+01 9.622700000000000387e+01 9.364770000000000039e+01
1.749895000000000067e+01 1.283313449439999943e+01 9.622700000000000387e+01 9.364780000000000371e+01
1.750327499999999858e+01 1.283313449439999943e+01 9.622719999999999629e+01 9.364780000000000371e+01
1.750760000000000005e+01 1.283316371759999974e+01 9.622719999999999629e+01 9.364780000000000371e+01
1.751192500000000152e+01 1.283319294079999828e+01 9.622729999999999961e+01 9.364780000000000371e+01
1.751624999999999943e+01 1.283322216400000038e+01 9.622740000000000293e+01 9.364790000000000703e+01
1.752057500000000090e+01 1.283325138719999892e+01 9.622610000000000241e+01 9.364849999999999852e+01
1.752489999999999881e+01 1.283328061039999923e+01 9.622610000000000241e+01 9.364849999999999852e+01
1.752922500000000028e+01 1.283330983359999955e+01 9.622620000000000573e+01 9.364839999999999520e+01
1.753355000000000175e+01 1.283333905679999987e+01 9.622620000000000573e+01 9.364839999999999520e+01
1.753787499999999966e+01 1.283336827999999841e+01 9.622639999999999816e+01 9.364830000000000609e+01
1.754220000000000113e+01 1.283339750320000050e+01 9.622639999999999816e+01 9.364839999999999520e+01
1.754652500000000259e+01 1.283342672639999904e+01 9.622660000000000480e+01 9.364830000000000609e+01
1.755085000000000051e+01 1.283345594959999936e+01 9.622660000000000480e+01 9.364839999999999520e+01
1.755517500000000197e+01 1.283348517279999967e+01 9.622669999999999391e+01 9.364830000000000609e+01
1.755949999999999989e+01 1.283351439599999999e+01 9.622669999999999391e+01 9.364839999999999520e+01
1.756382500000000135e+01 1.283354361919999853e+01 9.622690000000000055e+01 9.364839999999999520e+01
1.756815000000000282e+01 1.283357284240000062e+01 9.622690000000000055e+01 9.364839999999999520e+01
1.757247500000000073e+01 1.283360206559999916e+01 9.622709999999999297e+01 9.364839999999999520e+01
1.757680000000000220e+01 1.283363128879999948e+01 9.622709999999999297e+01 9.364839999999999520e+01
1.758112500000000367e+01 1.283363128879999948e+01 9.622729999999999961e+01 9.364839999999999520e+01
1.758545000000000158e+01 1.283366051199999980e+01 9.622729999999999961e+01 9.364849999999999852e+01
1.758977500000000305e+01 1.283368973520000011e+01 9.622750000000000625e+01 9.364839999999999520e+01
1.759409999999999741e+01 1.283371895839999866e+01 9.622750000000000625e+01 9.364849999999999852e+01
1.759842499999999887e+01 1.283374818160000075e+01 9.622759999999999536e+01 9.364839999999999520e+01
1.760275000000000034e+01 1.283377740479999929e+01 9.622769999999999868e+01 9.364849999999999852e+01
1.760707499999999825e+01 1.283380662799999961e+01 9.622780000000000200e+01 9.364839999999999520e+01
1.761139999999999972e+01 1.283383585119999992e+01 9.622780000000000200e+01 9.364849999999999852e+01
1.761572500000000119e+01 1.283386507439999846e+01 9.622799999999999443e+01 9.364849999999999852e+01
1.762004999999999910e+01 1.283389429759999878e+01 9.622799999999999443e+01 9.364849999999999852e+01
1.762437500000000057e+01 1.283392352079999910e+01 9.622820000000000107e+01 9.364849999999999852e+01
1.762869999999999848e+01 1.283392352079999910e+01 9.622669999999999391e+01 9.364969999999999573e+01
1.763302499999999995e+01 1.283395274399999941e+01 9.622690000000000055e+01 9.364950000000000330e+01
1.763735000000000142e+01 1.283398196719999795e+01 9.622679999999999723e+01 9.364950000000000330e+01
1.764167499999999933e+01 1.283401119040000005e+01 9.622700000000000387e+01 9.364939999999999998e+01
1.764600000000000080e+01 1.283404041359999859e+01 9.622700000000000387e+01 9.364950000000000330e+01
1.765032500000000226e+01 1.283406963679999890e+01 9.622719999999999629e+01 9.364939999999999998e+01
1.765465000000000018e+01 1.283409885999999922e+01 9.622709999999999297e+01 9.364950000000000330e+01
1.765897500000000164e+01 1.283412808319999954e+01 9.622729999999999961e+01 9.364939999999999998e+01
1.766329999999999956e+01 1.283415730639999808e+01 9.622729999999999961e+01 9.364950000000000330e+01
1.766762500000000102e+01 1.283418652960000017e+01 9.622750000000000625e+01 9.364939999999999998e+01
1.767195000000000249e+01 1.283421575279999871e+01 9.622750000000000625e+01 9.364950000000000330e+01
1.767627500000000040e+01 1.283424497599999903e+01 9.622769999999999868e+01 9.364939999999999998e+01
1.768060000000000187e+01 1.283427419919999934e+01 9.622769999999999868e+01 9.364950000000000330e+01
1.768492500000000334e+01 1.283430342239999966e+01 9.622790000000000532e+01 9.364939999999999998e+01
1.768925000000000125e+01 1.283430342239999966e+01 9.622790000000000532e+01 9.364950000000000330e+01
1.769357500000000272e+01 1.283433264559999820e+01 9.622799999999999443e+01 9.364950000000000330e+01
1.769790000000000063e+01 1.283436186880000029e+01 9.622799999999999443e+01 9.364950000000000330e+01
1.770222500000000210e+01 1.283439109199999884e+01 9.622820000000000107e+01 9.364950000000000330e+01
1.770655000000000356e+01 1.283442031519999915e+01 9.622820000000000107e+01 9.364960000000000662e+01
1.771087499999999793e+01 1.283444953839999947e+01 9.622839999999999350e+01 9.364950000000000330e+01
1.771519999999999939e+01 1.283447876159999979e+01 9.622839999999999350e+01 9.364960000000000662e+01
1.771952500000000086e+01 1.283450798480000010e+01 9.622860000000000014e+01 9.364950000000000330e+01
1.772384999999999877e+01 1.283453720800000042e+01 9.622860000000000014e+01 9.364960000000000662e+01
1.772817500000000024e+01 1.283456643119999896e+01 9.622870000000000346e+01 9.364950000000000330e+01
1.773249999999999815e+01 1.283456643119999896e+01 9.622870000000000346e+01 9.364960000000000662e+01
1.773682499999999962e+01 1.283459565439999928e+01 9.622750000000000625e+01 9.365040000000000475e+01
1.774115000000000109e+01 1.283462487759999959e+01 9.622750000000000625e+01 9.365040000000000475e+01
1.774547499999999900e+01 1.283465410079999813e+01 9.622759999999999536e+01 9.365030000000000143e+01
1.774980000000000047e+01 1.283468332400000023e+01 9.622759999999999536e+01 9.365030000000000143e+01
1.775412500000000193e+01 1.283471254719999877e+01 9.622780000000000200e+01 9.365030000000000143e+01
1.775844999999999985e+01 1.283474177039999908e+01 9.622780000000000200e+01 9.365030000000000143e+01
1.776277500000000131e+01 1.283477099359999940e+01 9.622790000000000532e+01 9.365019999999999811e+01
1.776709999999999923e+01 1.283480021679999972e+01 9.622790000000000532e+01 9.365030000000000143e+01
1.777142500000000069e+01 1.283482943999999826e+01 9.622809999999999775e+01 9.365030000000000143e+01
1.777575000000000216e+01 1.283482943999999826e+01 9.622809999999999775e+01 9.365030000000000143e+01
1.778007500000000007e+01 1.283485866320000035e+01 9.622830000000000439e+01 9.365030000000000143e+01
1.778440000000000154e+01 1.283488788639999889e+01 9.622830000000000439e+01 9.365030000000000143e+01
1.778872500000000301e+01 1.283491710959999921e+01 9.622839999999999350e+01 9.365030000000000143e+01
1.779305000000000092e+01 1.283494633279999952e+01 9.622849999999999682e+01 9.365030000000000143e+01
1.779737500000000239e+01 1.283497555599999984e+01 9.622860000000000014e+01 9.365030000000000143e+01
1.780170000000000030e+01 1.283500477919999838e+01 9.622860000000000014e+01 9.365040000000000475e+01
1.780602500000000177e+01 1.283503400240000047e+01 9.622880000000000678e+01 9.365030000000000143e+01
1.781035000000000323e+01 1.283506322559999902e+01 9.622880000000000678e+01 9.365040000000000475e+01
1.781467500000000115e+01 1.283506322559999902e+01 9.622899999999999920e+01 9.365030000000000143e+01
1.781900000000000261e+01 1.283509244879999933e+01 9.622899999999999920e+01 9.365040000000000475e+01
1.782332500000000408e+01 1.283512167199999965e+01 9.622910000000000252e+01 9.365040000000000475e+01
1.782765000000000200e+01 1.283515089519999997e+01 9.622910000000000252e+01 9.365040000000000475e+01
1.783197499999999991e+01 1.283518011839999851e+01 9.622929999999999495e+01 9.365040000000000475e+01
1.783629999999999782e+01 1.283520934160000060e+01 9.622929999999999495e+01 9.365049999999999386e+01
1.784062499999999929e+01 1.283523856479999914e+01 9.622950000000000159e+01 9.365040000000000475e+01
1.784495000000000076e+01 1.283523856479999914e+01 9.622799999999999443e+01 9.365139999999999532e+01
1.784927499999999867e+01 1.283526778799999946e+01 9.622820000000000107e+01 9.365130000000000621e+01
1.785360000000000014e+01 1.283529701119999977e+01 9.622809999999999775e+01 9.365130000000000621e+01
1.785792499999999805e+01 1.283532623440000009e+01 9.622830000000000439e+01 9.365120000000000289e+01
1.786224999999999952e+01 1.283535545759999863e+01 9.622820000000000107e+01 9.365120000000000289e+01
1.786657500000000098e+01 1.283538468080000072e+01 9.622839999999999350e+01 9.365120000000000289e+01
1.787089999999999890e+01 1.283541390399999926e+01 9.622839999999999350e+01 9.365120000000000289e+01
1.787522500000000036e+01 1.283544312719999780e+01 9.622860000000000014e+01 9.365120000000000289e+01
1.787955000000000183e+01 1.283544312719999780e+01 9.622860000000000014e+01 9.365120000000000289e+01
1.788387499999999974e+01 1.283547235039999990e+01 9.622870000000000346e+01 9.365120000000000289e+01
1.788820000000000121e+01 1.283550157359999844e+01 9.622870000000000346e+01 9.365130000000000621e+01
1.789252499999999912e+01 1.283553079679999875e+01 9.622889999999999588e+01 9.365120000000000289e+01
1.789685000000000059e+01 1.283556001999999907e+01 9.622889999999999588e+01 9.365130000000000621e+01
1.790117500000000206e+01 1.283558924319999939e+01 9.622910000000000252e+01 9.365120000000000289e+01
1.790549999999999997e+01 1.283561846639999793e+01 9.622910000000000252e+01 9.365130000000000621e+01
1.790982500000000144e+01 1.283564768960000002e+01 9.622920000000000584e+01 9.365120000000000289e+01
1.791415000000000290e+01 1.283564768960000002e+01 9.622920000000000584e+01 9.365130000000000621e+01
1.791847500000000082e+01 1.283567691279999856e+01 9.622939999999999827e+01 9.365130000000000621e+01
1.792280000000000229e+01 1.283570613599999888e+01 9.622939999999999827e+01 9.365130000000000621e+01
1.792712500000000020e+01 1.283573535919999919e+01 9.622960000000000491e+01 9.365130000000000621e+01
1.793145000000000167e+01 1.283576458239999951e+01 9.622960000000000491e+01 9.365139999999999532e+01
1.793577500000000313e+01 1.283579380559999805e+01 9.622969999999999402e+01 9.365130000000000621e+01
1.794010000000000105e+01 1.283582302880000015e+01 9.622969999999999402e+01 9.365139999999999532e+01
1.794442500000000251e+01 1.283582302880000015e+01 9.622990000000000066e+01 9.365130000000000621e+01
1.794875000000000398e+01 1.283585225199999869e+01 9.622990000000000066e+01 9.365139999999999532e+01
1.795307499999999834e+01 1.283588147519999900e+01 9.622860000000000014e+01 9.365219999999999345e+01
1.795739999999999981e+01 1.283591069839999932e+01 9.622870000000000346e+01 9.365219999999999345e+01
1.796172499999999772e+01 1.283591069839999932e+01 9.622880000000000678e+01 9.365210000000000434e+01
1.796604999999999919e+01 1.283593992159999964e+01 9.622880000000000678e+01 9.365210000000000434e+01
1.797037500000000065e+01 1.283596914479999995e+01 9.622889999999999588e+01 9.365210000000000434e+01
1.797469999999999857e+01 1.283599836800000027e+01 9.622889999999999588e+01 9.365210000000000434e+01
1.797902500000000003e+01 1.283602759119999881e+01 9.622910000000000252e+01 9.365210000000000434e+01
1.798335000000000150e+01 1.283605681439999913e+01 9.622910000000000252e+01 9.365210000000000434e+01
1.798767499999999941e+01 1.283608603759999944e+01 9.622920000000000584e+01 9.365210000000000434e+01
1.799200000000000088e+01 1.283611526079999976e+01 9.622920000000000584e+01 9.365210000000000434e+01
1.799632499999999879e+01 1.283614448400000008e+01 9.622939999999999827e+01 9.365210000000000434e+01
1.800065000000000026e+01 1.283614448400000008e+01 9.622939999999999827e+01 9.365210000000000434e+01
1.800497500000000173e+01 1.283617370720000039e+01 9.622950000000000159e+01 9.365210000000000434e+01
1.800929999999999964e+01 1.283620293039999893e+01 9.622960000000000491e+01 9.365219999999999345e+01
1.801362500000000111e+01 1.283623215360000103e+01 9.622969999999999402e+01 9.365210000000000434e+01
1.801795000000000258e+01 1.283626137679999957e+01 9.622969999999999402e+01 9.365219999999999345e+01
1.802227500000000049e+01 1.283629059999999811e+01 9.622990000000000066e+01 9.365210000000000434e+01
1.802660000000000196e+01 1.283629059999999811e+01 9.622990000000000066e+01 9.365219999999999345e+01
1.803092499999999987e+01 1.283631982320000020e+01 9.623000000000000398e+01 9.365210000000000434e+01
1.803525000000000134e+01 1.283634904639999874e+01 9.623000000000000398e+01 9.365219999999999345e+01
1.803957500000000280e+01 1.283637826959999906e+01 9.623019999999999641e+01 9.365219999999999345e+01
1.804390000000000072e+01 1.283640749279999937e+01 9.623019999999999641e+01 9.365219999999999345e+01
1.804822500000000218e+01 1.283643671599999969e+01 9.623029999999999973e+01 9.365219999999999345e+01
1.805255000000000365e+01 1.283643671599999969e+01 9.623040000000000305e+01 9.365229999999999677e+01
1.805687500000000156e+01 1.283646593919999823e+01 9.623050000000000637e+01 9.365219999999999345e+01
1.806120000000000303e+01 1.283649516240000032e+01 9.622899999999999920e+01 9.365309999999999491e+01
1.806552499999999739e+01 1.283652438559999887e+01 9.622920000000000584e+01 9.365300000000000580e+01
1.806984999999999886e+01 1.283652438559999887e+01 9.622920000000000584e+01 9.365300000000000580e+01
1.807417500000000032e+01 1.283655360879999918e+01 9.622929999999999495e+01 9.365290000000000248e+01
1.807849999999999824e+01 1.283658283199999950e+01 9.622929999999999495e+01 9.365290000000000248e+01
1.808282499999999970e+01 1.283661205519999982e+01 9.622939999999999827e+01 9.365279999999999916e+01
1.808715000000000117e+01 1.283664127839999836e+01 9.622939999999999827e+01 9.365290000000000248e+01
1.809147499999999908e+01 1.283667050160000045e+01 9.622960000000000491e+01 9.365279999999999916e+01
1.809580000000000055e+01 1.283669972479999899e+01 9.622960000000000491e+01 9.365290000000000248e+01
1.810012499999999847e+01 1.283672894799999931e+01 9.622969999999999402e+01 9.365290000000000248e+01
1.810444999999999993e+01 1.283672894799999931e+01 9.622969999999999402e+01 9.365290000000000248e+01
1.810877500000000140e+01 1.283675817119999962e+01 9.622990000000000066e+01 9.365290000000000248e+01
1.811309999999999931e+01 1.283678739439999994e+01 9.622990000000000066e+01 9.365290000000000248e+01
1.811742500000000078e+01 1.283681661759999848e+01 9.623009999999999309e+01 9.365290000000000248e+01
1.812175000000000225e+01 1.283684584080000057e+01 9.623009999999999309e+01 9.365300000000000580e+01
1.812607500000000016e+01 1.283687506399999911e+01 9.623019999999999641e+01 9.365290000000000248e+01
1.813040000000000163e+01 1.283687506399999911e+01 9.623019999999999641e+01 9.365300000000000580e+01
1.813472499999999954e+01 1.283690428719999943e+01 9.623040000000000305e+01 9.365290000000000248e+01
1.813905000000000101e+01 1.283693351039999975e+01 9.623040000000000305e+01 9.365300000000000580e+01
1.814337500000000247e+01 1.283696273360000006e+01 9.623050000000000637e+01 9.365290000000000248e+01
1.814770000000000039e+01 1.283699195679999860e+01 9.623050000000000637e+01 9.365300000000000580e+01
1.815202500000000185e+01 1.283699195679999860e+01 9.623069999999999879e+01 9.365290000000000248e+01
1.815635000000000332e+01 1.283702118000000070e+01 9.623069999999999879e+01 9.365300000000000580e+01
1.816067500000000123e+01 1.283705040319999924e+01 9.623080000000000211e+01 9.365300000000000580e+01
1.816500000000000270e+01 1.283707962639999778e+01 9.623080000000000211e+01 9.365300000000000580e+01
1.816932500000000061e+01 1.283707962639999778e+01 9.622960000000000491e+01 9.365380000000000393e+01
1.817365000000000208e+01 1.283710884959999987e+01 9.622960000000000491e+01 9.365380000000000393e+01
1.817797500000000355e+01 1.283713807279999841e+01 9.622969999999999402e+01 9.365370000000000061e+01
1.818229999999999791e+01 1.283716729599999873e+01 9.622969999999999402e+01 9.365380000000000393e+01
1.818662499999999937e+01 1.283719651919999905e+01 9.622979999999999734e+01 9.365370000000000061e+01
1.819095000000000084e+01 1.283719651919999905e+01 9.622979999999999734e+01 9.365370000000000061e+01
1.819527499999999876e+01 1.283722574239999936e+01 9.623000000000000398e+01 9.365370000000000061e+01
1.819960000000000022e+01 1.283725496559999790e+01 9.623000000000000398e+01 9.365370000000000061e+01
1.820392499999999814e+01 1.283728418880000000e+01 9.623009999999999309e+01 9.365370000000000061e+01
1.820824999999999960e+01 1.283731341199999854e+01 9.623009999999999309e+01 9.365370000000000061e+01
1.821257500000000107e+01 1.283734263519999885e+01 9.623029999999999973e+01 9.365370000000000061e+01
1.821689999999999898e+01 1.283737185839999917e+01 9.623029999999999973e+01 9.365380000000000393e+01
1.822122500000000045e+01 1.283737185839999917e+01 9.623050000000000637e+01 9.365370000000000061e+01
1.822555000000000192e+01 1.283740108159999949e+01 9.623050000000000637e+01 9.365380000000000393e+01
1.822987499999999983e+01 1.283743030479999803e+01 9.623059999999999548e+01 9.365370000000000061e+01
1.823420000000000130e+01 1.283745952800000012e+01 9.623059999999999548e+01 9.365380000000000393e+01
1.823852499999999921e+01 1.283748875119999866e+01 9.623080000000000211e+01 9.365370000000000061e+01
1.824285000000000068e+01 1.283748875119999866e+01 9.623080000000000211e+01 9.365380000000000393e+01
1.824717500000000214e+01 1.283751797439999898e+01 9.623090000000000543e+01 9.365380000000000393e+01
1.825150000000000006e+01 1.283754719759999929e+01 9.623090000000000543e+01 9.365380000000000393e+01
1.825582500000000152e+01 1.283757642079999961e+01 9.623109999999999786e+01 9.365380000000000393e+01
1.826015000000000299e+01 1.283760564399999993e+01 9.623109999999999786e+01 9.365380000000000393e+01
1.826447500000000090e+01 1.283760564399999993e+01 9.623120000000000118e+01 9.365380000000000393e+01
1.826880000000000237e+01 1.283763486720000024e+01 9.623120000000000118e+01 9.365389999999999304e+01
1.827312500000000028e+01 1.283766409039999878e+01 9.623139999999999361e+01 9.365380000000000393e+01
1.827745000000000175e+01 1.283769331359999910e+01 9.622990000000000066e+01 9.365470000000000539e+01
1.828177500000000322e+01 1.283769331359999910e+01 9.623009999999999309e+01 9.365449999999999875e+01
1.828610000000000113e+01 1.283772253679999942e+01 9.623000000000000398e+01 9.365449999999999875e+01
1.829042500000000260e+01 1.283775175999999973e+01 9.623019999999999641e+01 9.365439999999999543e+01
1.829475000000000406e+01 1.283778098320000005e+01 9.623009999999999309e+01 9.365449999999999875e+01
1.829907499999999843e+01 1.283781020640000037e+01 9.623029999999999973e+01 9.365439999999999543e+01
1.830339999999999989e+01 1.283781020640000037e+01 9.623029999999999973e+01 9.365449999999999875e+01
1.830772499999999781e+01 1.283783942959999891e+01 9.623050000000000637e+01 9.365439999999999543e+01
1.831204999999999927e+01 1.283786865279999923e+01 9.623040000000000305e+01 9.365449999999999875e+01
1.831637500000000074e+01 1.283789787599999954e+01 9.623059999999999548e+01 9.365439999999999543e+01
1.832069999999999865e+01 1.283792709919999808e+01 9.623059999999999548e+01 9.365449999999999875e+01
1.832502500000000012e+01 1.283795632240000018e+01 9.623080000000000211e+01 9.365439999999999543e+01
1.832935000000000159e+01 1.283795632240000018e+01 9.623080000000000211e+01 9.365449999999999875e+01
1.833367499999999950e+01 1.283798554559999872e+01 9.623090000000000543e+01 9.365449999999999875e+01
1.833800000000000097e+01 1.283801476879999903e+01 9.623090000000000543e+01 9.365449999999999875e+01
1.834232499999999888e+01 1.283804399199999935e+01 9.623109999999999786e+01 9.365449999999999875e+01
1.834665000000000035e+01 1.283807321519999967e+01 9.623109999999999786e+01 9.365449999999999875e+01
1.835097500000000181e+01 1.283807321519999967e+01 9.623120000000000118e+01 9.365449999999999875e+01
1.835529999999999973e+01 1.283810243839999821e+01 9.623120000000000118e+01 9.365460000000000207e+01
1.835962500000000119e+01 1.283813166160000030e+01 9.623139999999999361e+01 9.365449999999999875e+01
1.836395000000000266e+01 1.283816088479999884e+01 9.623139999999999361e+01 9.365460000000000207e+01
1.836827500000000057e+01 1.283816088479999884e+01 9.623149999999999693e+01 9.365449999999999875e+01
1.837260000000000204e+01 1.283819010799999916e+01 9.623149999999999693e+01 9.365460000000000207e+01
1.837692499999999995e+01 1.283821933119999947e+01 9.623170000000000357e+01 9.365449999999999875e+01
1.838125000000000142e+01 1.283824855439999979e+01 9.623170000000000357e+01 9.365460000000000207e+01
1.838557500000000289e+01 1.283824855439999979e+01 9.623029999999999973e+01 9.365540000000000020e+01
1.838990000000000080e+01 1.283827777759999833e+01 9.623040000000000305e+01 9.365540000000000020e+01
1.839422500000000227e+01 1.283830700080000042e+01 9.623050000000000637e+01 9.365529999999999688e+01
1.839855000000000018e+01 1.283833622399999896e+01 9.623040000000000305e+01 9.365529999999999688e+01
1.840287500000000165e+01 1.283833622399999896e+01 9.623059999999999548e+01 9.365529999999999688e+01
1.840720000000000312e+01 1.283836544719999928e+01 9.623059999999999548e+01 9.365529999999999688e+01
1.841152500000000103e+01 1.283839467039999960e+01 9.623069999999999879e+01 9.365529999999999688e+01
1.841585000000000250e+01 1.283842389359999991e+01 9.623069999999999879e+01 9.365529999999999688e+01
1.842017500000000396e+01 1.283845311679999845e+01 9.623090000000000543e+01 9.365529999999999688e+01
1.842449999999999832e+01 1.283848234000000055e+01 9.623090000000000543e+01 9.365529999999999688e+01
1.842882499999999979e+01 1.283848234000000055e+01 9.623099999999999454e+01 9.365529999999999688e+01
1.843314999999999770e+01 1.283851156319999909e+01 9.623099999999999454e+01 9.365529999999999688e+01
1.843747499999999917e+01 1.283854078639999940e+01 9.623109999999999786e+01 9.365529999999999688e+01
1.844180000000000064e+01 1.283857000959999972e+01 9.623120000000000118e+01 9.365540000000000020e+01
1.844612499999999855e+01 1.283859923280000004e+01 9.623130000000000450e+01 9.365529999999999688e+01
1.845045000000000002e+01 1.283859923280000004e+01 9.623130000000000450e+01 9.365540000000000020e+01
1.845477500000000148e+01 1.283862845599999858e+01 9.623139999999999361e+01 9.365529999999999688e+01
1.845909999999999940e+01 1.283865767920000067e+01 9.623139999999999361e+01 9.365540000000000020e+01
1.846342500000000086e+01 1.283868690239999921e+01 9.623160000000000025e+01 9.365529999999999688e+01
1.846774999999999878e+01 1.283868690239999921e+01 9.623160000000000025e+01 9.365540000000000020e+01
1.847207500000000024e+01 1.283871612559999775e+01 9.623170000000000357e+01 9.365529999999999688e+01
1.847640000000000171e+01 1.283874534879999985e+01 9.623170000000000357e+01 9.365540000000000020e+01
1.848072499999999962e+01 1.283877457199999839e+01 9.623189999999999600e+01 9.365540000000000020e+01
1.848505000000000109e+01 1.283877457199999839e+01 9.623189999999999600e+01 9.365540000000000020e+01
1.848937500000000256e+01 1.283880379519999870e+01 9.623199999999999932e+01 9.365540000000000020e+01
1.849370000000000047e+01 1.283883301839999902e+01 9.623050000000000637e+01 9.365619999999999834e+01
1.849802500000000194e+01 1.283883301839999902e+01 9.623059999999999548e+01 9.365609999999999502e+01
1.850234999999999985e+01 1.283886224159999934e+01 9.623059999999999548e+01 9.365609999999999502e+01
1.850667500000000132e+01 1.283889146479999788e+01 9.623069999999999879e+01 9.365600000000000591e+01
1.851100000000000279e+01 1.283892068799999997e+01 9.623069999999999879e+01 9.365609999999999502e+01
1.851532500000000070e+01 1.283892068799999997e+01 9.623080000000000211e+01 9.365600000000000591e+01
1.851965000000000217e+01 1.283894991119999851e+01 9.623080000000000211e+01 9.365609999999999502e+01
1.852397500000000363e+01 1.283897913439999883e+01 9.623099999999999454e+01 9.365600000000000591e+01
1.852830000000000155e+01 1.283900835759999914e+01 9.623099999999999454e+01 9.365609999999999502e+01
1.853262500000000301e+01 1.283903758079999946e+01 9.623109999999999786e+01 9.365600000000000591e+01
1.853694999999999737e+01 1.283903758079999946e+01 9.623109999999999786e+01 9.365609999999999502e+01
1.854127499999999884e+01 1.283906680399999978e+01 9.623130000000000450e+01 9.365600000000000591e+01
1.854560000000000031e+01 1.283909602720000009e+01 9.623130000000000450e+01 9.365609999999999502e+01
1.854992499999999822e+01 1.283912525039999863e+01 9.623139999999999361e+01 9.365600000000000591e+01
1.855424999999999969e+01 1.283912525039999863e+01 9.623139999999999361e+01 9.365609999999999502e+01
1.855857500000000115e+01 1.283915447359999895e+01 9.623149999999999693e+01 9.365600000000000591e+01
1.856289999999999907e+01 1.283918369679999927e+01 9.623149999999999693e+01 9.365609999999999502e+01
1.856722500000000053e+01 1.283921291999999958e+01 9.623170000000000357e+01 9.365600000000000591e+01
1.857154999999999845e+01 1.283921291999999958e+01 9.623170000000000357e+01 9.365609999999999502e+01
1.857587499999999991e+01 1.283924214319999990e+01 9.623180000000000689e+01 9.365609999999999502e+01
1.858020000000000138e+01 1.283927136640000022e+01 9.623180000000000689e+01 9.365609999999999502e+01
1.858452499999999930e+01 1.283927136640000022e+01 9.623199999999999932e+01 9.365609999999999502e+01
1.858885000000000076e+01 1.283930058959999876e+01 9.623199999999999932e+01 9.365609999999999502e+01
1.859317500000000223e+01 1.283932981280000085e+01 9.623210000000000264e+01 9.365609999999999502e+01
1.859750000000000014e+01 1.283932981280000085e+01 9.623210000000000264e+01 9.365619999999999834e+01
1.860182500000000161e+01 1.283935903599999939e+01 9.623069999999999879e+01 9.365689999999999316e+01
1.860614999999999952e+01 1.283938825919999971e+01 9.623080000000000211e+01 9.365689999999999316e+01
1.861047500000000099e+01 1.283938825919999971e+01 9.623090000000000543e+01 9.365680000000000405e+01
1.861480000000000246e+01 1.283941748240000003e+01 9.623090000000000543e+01 9.365680000000000405e+01
1.861912500000000037e+01 1.283944670560000034e+01 9.623099999999999454e+01 9.365680000000000405e+01
1.862345000000000184e+01 1.283947592879999888e+01 9.623099999999999454e+01 9.365680000000000405e+01
1.862777500000000330e+01 1.283950515199999920e+01 9.623109999999999786e+01 9.365680000000000405e+01
1.863210000000000122e+01 1.283950515199999920e+01 9.623109999999999786e+01 9.365680000000000405e+01
1.863642500000000268e+01 1.283953437519999952e+01 9.623120000000000118e+01 9.365680000000000405e+01
1.864075000000000060e+01 1.283956359839999806e+01 9.623130000000000450e+01 9.365680000000000405e+01
1.864507500000000206e+01 1.283956359839999806e+01 9.623139999999999361e+01 9.365680000000000405e+01
1.864940000000000353e+01 1.283959282160000015e+01 9.623139999999999361e+01 9.365680000000000405e+01
1.865372499999999789e+01 1.283962204479999869e+01 9.623149999999999693e+01 9.365680000000000405e+01
1.865804999999999936e+01 1.283965126799999901e+01 9.623149999999999693e+01 9.365680000000000405e+01
1.866237500000000082e+01 1.283965126799999901e+01 9.623170000000000357e+01 9.365680000000000405e+01
1.866669999999999874e+01 1.283968049119999932e+01 9.623170000000000357e+01 9.365689999999999316e+01
1.867102500000000020e+01 1.283970971439999964e+01 9.623180000000000689e+01 9.365680000000000405e+01
1.867534999999999812e+01 1.283970971439999964e+01 9.623180000000000689e+01 9.365689999999999316e+01
1.867967499999999959e+01 1.283973893759999818e+01 9.623189999999999600e+01 9.365680000000000405e+01
1.868400000000000105e+01 1.283976816080000027e+01 9.623199999999999932e+01 9.365689999999999316e+01
1.868832499999999897e+01 1.283976816080000027e+01 9.623210000000000264e+01 9.365680000000000405e+01
1.869265000000000043e+01 1.283979738399999881e+01 9.623210000000000264e+01 9.365689999999999316e+01
1.869697500000000190e+01 1.283982660719999913e+01 9.623220000000000596e+01 9.365680000000000405e+01
1.870129999999999981e+01 1.283982660719999913e+01 9.623220000000000596e+01 9.365689999999999316e+01
1.870562500000000128e+01 1.283985583039999945e+01 9.623239999999999839e+01 9.365689999999999316e+01
1.870994999999999919e+01 1.283988505359999976e+01 9.623080000000000211e+01 9.365779999999999461e+01
1.871427500000000066e+01 1.283988505359999976e+01 9.623099999999999454e+01 9.365760000000000218e+01
1.871860000000000213e+01 1.283991427679999831e+01 9.623090000000000543e+01 9.365770000000000550e+01
1.872292500000000004e+01 1.283994350000000040e+01 9.623099999999999454e+01 9.365760000000000218e+01
1.872725000000000151e+01 1.283994350000000040e+01 9.623099999999999454e+01 9.365760000000000218e+01
1.873157500000000297e+01 1.283997272319999894e+01 9.623120000000000118e+01 9.365749999999999886e+01
1.873590000000000089e+01 1.284000194639999926e+01 9.623120000000000118e+01 9.365760000000000218e+01
1.874022500000000235e+01 1.284003116959999957e+01 9.623130000000000450e+01 9.365749999999999886e+01
1.874455000000000027e+01 1.284003116959999957e+01 9.623130000000000450e+01 9.365760000000000218e+01
1.874887500000000173e+01 1.284006039279999989e+01 9.623139999999999361e+01 9.365749999999999886e+01
1.875320000000000320e+01 1.284008961599999843e+01 9.623139999999999361e+01 9.365760000000000218e+01
1.875752500000000111e+01 1.284011883920000052e+01 9.623160000000000025e+01 9.365749999999999886e+01
1.876185000000000258e+01 1.284011883920000052e+01 9.623160000000000025e+01 9.365760000000000218e+01
1.876617500000000405e+01 1.284014806239999906e+01 9.623170000000000357e+01 9.365760000000000218e+01
1.877049999999999841e+01 1.284017728559999938e+01 9.623170000000000357e+01 9.365760000000000218e+01
1.877482499999999987e+01 1.284017728559999938e+01 9.623180000000000689e+01 9.365760000000000218e+01
1.877914999999999779e+01 1.284020650879999970e+01 9.623180000000000689e+01 9.365760000000000218e+01
1.878347499999999926e+01 1.284023573200000001e+01 9.623199999999999932e+01 9.365760000000000218e+01
1.878780000000000072e+01 1.284023573200000001e+01 9.623199999999999932e+01 9.365760000000000218e+01
1.879212499999999864e+01 1.284026495519999855e+01 9.623210000000000264e+01 9.365760000000000218e+01
1.879645000000000010e+01 1.284029417840000065e+01 9.623210000000000264e+01 9.365770000000000550e+01
1.880077500000000157e+01 1.284029417840000065e+01 9.623220000000000596e+01 9.365760000000000218e+01
1.880509999999999948e+01 1.284032340159999919e+01 9.623220000000000596e+01 9.365770000000000550e+01
1.880942500000000095e+01 1.284035262479999773e+01 9.623239999999999839e+01 9.365760000000000218e+01
1.881374999999999886e+01 1.284035262479999773e+01 9.623239999999999839e+01 9.365770000000000550e+01
1.881807500000000033e+01 1.284038184799999982e+01 9.623109999999999786e+01 9.365850000000000364e+01
1.882240000000000180e+01 1.284041107119999836e+01 9.623109999999999786e+01 9.365850000000000364e+01
1.882672499999999971e+01 1.284041107119999836e+01 9.623120000000000118e+01 9.365840000000000032e+01
1.883105000000000118e+01 1.284044029439999868e+01 9.623120000000000118e+01 9.365850000000000364e+01
1.883537500000000264e+01 1.284046951759999899e+01 9.623130000000000450e+01 9.365840000000000032e+01
1.883970000000000056e+01 1.284046951759999899e+01 9.623130000000000450e+01 9.365840000000000032e+01
1.884402500000000202e+01 1.284049874079999931e+01 9.623139999999999361e+01 9.365840000000000032e+01
1.884834999999999994e+01 1.284052796399999963e+01 9.623139999999999361e+01 9.365840000000000032e+01
1.885267500000000140e+01 1.284055718719999994e+01 9.623149999999999693e+01 9.365840000000000032e+01
1.885700000000000287e+01 1.284055718719999994e+01 9.623160000000000025e+01 9.365840000000000032e+01
1.886132500000000078e+01 1.284058641039999848e+01 9.623170000000000357e+01 9.365840000000000032e+01
1.886565000000000225e+01 1.284061563359999880e+01 9.623170000000000357e+01 9.365840000000000032e+01
1.886997500000000372e+01 1.284061563359999880e+01 9.623180000000000689e+01 9.365840000000000032e+01
1.887430000000000163e+01 1.284064485679999912e+01 9.623180000000000689e+01 9.365850000000000364e+01
1.887862500000000310e+01 1.284067407999999944e+01 9.623199999999999932e+01 9.365840000000000032e+01
1.888295000000000101e+01 1.284067407999999944e+01 9.623199999999999932e+01 9.365850000000000364e+01
1.888727500000000248e+01 1.284070330319999975e+01 9.623210000000000264e+01 9.365840000000000032e+01
1.889160000000000394e+01 1.284073252640000007e+01 9.623210000000000264e+01 9.365850000000000364e+01
1.889592499999999831e+01 1.284073252640000007e+01 9.623220000000000596e+01 9.365840000000000032e+01
1.890024999999999977e+01 1.284076174959999861e+01 9.623220000000000596e+01 9.365850000000000364e+01
1.890457500000000124e+01 1.284079097280000070e+01 9.623239999999999839e+01 9.365840000000000032e+01
1.890889999999999915e+01 1.284079097280000070e+01 9.623239999999999839e+01 9.365850000000000364e+01
1.891322500000000062e+01 1.284082019599999924e+01 9.623250000000000171e+01 9.365850000000000364e+01
1.891754999999999853e+01 1.284084941919999956e+01 9.623250000000000171e+01 9.365850000000000364e+01
1.892187500000000000e+01 1.284084941919999956e+01 9.623260000000000502e+01 9.365850000000000364e+01
1.892620000000000147e+01 1.284087864239999988e+01 9.623109999999999786e+01 9.365940000000000509e+01
1.893052499999999938e+01 1.284087864239999988e+01 9.623130000000000450e+01 9.365919999999999845e+01
1.893485000000000085e+01 1.284090786560000019e+01 9.623130000000000450e+01 9.365919999999999845e+01
1.893917499999999876e+01 1.284093708879999873e+01 9.623139999999999361e+01 9.365919999999999845e+01
1.894350000000000023e+01 1.284096631200000083e+01 9.623139999999999361e+01 9.365919999999999845e+01
1.894782500000000169e+01 1.284096631200000083e+01 9.623149999999999693e+01 9.365909999999999513e+01
1.895214999999999961e+01 1.284099553519999937e+01 9.623149999999999693e+01 9.365919999999999845e+01
1.895647500000000107e+01 1.284102475839999968e+01 9.623160000000000025e+01 9.365909999999999513e+01
1.896080000000000254e+01 1.284102475839999968e+01 9.623160000000000025e+01 9.365919999999999845e+01
1.896512500000000045e+01 1.284105398160000000e+01 9.623180000000000689e+01 9.365909999999999513e+01
1.896945000000000192e+01 1.284108320480000032e+01 9.623180000000000689e+01 9.365919999999999845e+01
1.897377499999999984e+01 1.284108320480000032e+01 9.623189999999999600e+01 9.365909999999999513e+01
1.897810000000000130e+01 1.284111242799999886e+01 9.623189999999999600e+01 9.365919999999999845e+01
1.898242500000000277e+01 1.284114165119999917e+01 9.623199999999999932e+01 9.365919999999999845e+01
1.898675000000000068e+01 1.284114165119999917e+01 9.623199999999999932e+01 9.365919999999999845e+01
1.899107500000000215e+01 1.284117087439999949e+01 9.623220000000000596e+01 9.365919999999999845e+01
1.899540000000000362e+01 1.284120009759999803e+01 9.623220000000000596e+01 9.365919999999999845e+01
1.899972500000000153e+01 1.284120009759999803e+01 9.623229999999999507e+01 9.365919999999999845e+01
1.900405000000000300e+01 1.284122932080000012e+01 9.623229999999999507e+01 9.365919999999999845e+01
1.900837499999999736e+01 1.284125854399999866e+01 9.623239999999999839e+01 9.365919999999999845e+01
1.901269999999999882e+01 1.284125854399999866e+01 9.623239999999999839e+01 9.365930000000000177e+01
1.901702500000000029e+01 1.284128776719999898e+01 9.623250000000000171e+01 9.365919999999999845e+01
1.902134999999999820e+01 1.284131699039999930e+01 9.623250000000000171e+01 9.365930000000000177e+01
1.902567499999999967e+01 1.284131699039999930e+01 9.623269999999999413e+01 9.365919999999999845e+01
1.903000000000000114e+01 1.284134621359999961e+01 9.623269999999999413e+01 9.365930000000000177e+01
1.903432499999999905e+01 1.284137543679999816e+01 9.623130000000000450e+01 9.365999999999999659e+01
1.903865000000000052e+01 1.284137543679999816e+01 9.623130000000000450e+01 9.365999999999999659e+01
1.904297499999999843e+01 1.284140466000000025e+01 9.623139999999999361e+01 9.365989999999999327e+01
1.904729999999999990e+01 1.284140466000000025e+01 9.623139999999999361e+01 9.365989999999999327e+01
1.905162500000000136e+01 1.284143388319999879e+01 9.623149999999999693e+01 9.365989999999999327e+01
1.905594999999999928e+01 1.284146310639999911e+01 9.623149999999999693e+01 9.365989999999999327e+01
1.906027500000000074e+01 1.284149232959999942e+01 9.623160000000000025e+01 9.365989999999999327e+01
1.906460000000000221e+01 1.284149232959999942e+01 9.623170000000000357e+01 9.365989999999999327e+01
1.906892500000000013e+01 1.284152155279999974e+01 9.623180000000000689e+01 9.365989999999999327e+01
1.907325000000000159e+01 1.284155077599999828e+01 9.623180000000000689e+01 9.365989999999999327e+01
1.907757499999999951e+01 1.284155077599999828e+01 9.623189999999999600e+01 9.365989999999999327e+01
1.908190000000000097e+01 1.284157999920000037e+01 9.623189999999999600e+01 9.365989999999999327e+01
1.908622500000000244e+01 1.284160922239999891e+01 9.623199999999999932e+01 9.365989999999999327e+01
1.909055000000000035e+01 1.284160922239999891e+01 9.623199999999999932e+01 9.365989999999999327e+01
1.909487500000000182e+01 1.284163844559999923e+01 9.623220000000000596e+01 9.365989999999999327e+01
1.909920000000000329e+01 1.284166766879999955e+01 9.623220000000000596e+01 9.365989999999999327e+01
1.910352500000000120e+01 1.284166766879999955e+01 9.623229999999999507e+01 9.365989999999999327e+01
1.910785000000000267e+01 1.284169689199999986e+01 9.623229999999999507e+01 9.365999999999999659e+01
1.911217500000000058e+01 1.284172611519999840e+01 9.623239999999999839e+01 9.365989999999999327e+01
1.911650000000000205e+01 1.284172611519999840e+01 9.623239999999999839e+01 9.365999999999999659e+01
1.912082500000000351e+01 1.284175533840000050e+01 9.623260000000000502e+01 9.365989999999999327e+01
1.912514999999999787e+01 1.284178456159999904e+01 9.623260000000000502e+01 9.365999999999999659e+01
1.912947499999999934e+01 1.284178456159999904e+01 9.623269999999999413e+01 9.365989999999999327e+01
1.913380000000000081e+01 1.284181378479999935e+01 9.623269999999999413e+01 9.365999999999999659e+01
1.913812499999999872e+01 1.284181378479999935e+01 9.623279999999999745e+01 9.365989999999999327e+01
1.914245000000000019e+01 1.284184300799999967e+01 9.623130000000000450e+01 9.366079999999999472e+01
1.914677499999999810e+01 1.284187223119999999e+01 9.623149999999999693e+01 9.366060000000000230e+01
1.915109999999999957e+01 1.284187223119999999e+01 9.623149999999999693e+01 9.366060000000000230e+01
1.915542500000000103e+01 1.284190145439999853e+01 9.623160000000000025e+01 9.366060000000000230e+01
1.915974999999999895e+01 1.284193067759999884e+01 9.623160000000000025e+01 9.366060000000000230e+01
1.916407500000000041e+01 1.284193067759999884e+01 9.623170000000000357e+01 9.366049999999999898e+01
1.916840000000000188e+01 1.284195990079999916e+01 9.623170000000000357e+01 9.366060000000000230e+01
1.917272499999999980e+01 1.284198912399999948e+01 9.623180000000000689e+01 9.366049999999999898e+01
1.917705000000000126e+01 1.284198912399999948e+01 9.623180000000000689e+01 9.366060000000000230e+01
1.918137499999999918e+01 1.284201834719999979e+01 9.623189999999999600e+01 9.366049999999999898e+01
1.918570000000000064e+01 1.284204757039999834e+01 9.623189999999999600e+01 9.366060000000000230e+01
1.919002500000000211e+01 1.284204757039999834e+01 9.623210000000000264e+01 9.366049999999999898e+01
1.919435000000000002e+01 1.284207679359999865e+01 9.623210000000000264e+01 9.366060000000000230e+01
1.919867500000000149e+01 1.284210601679999897e+01 9.623220000000000596e+01 9.366060000000000230e+01
1.920300000000000296e+01 1.284210601679999897e+01 9.623220000000000596e+01 9.366060000000000230e+01
1.920732500000000087e+01 1.284213523999999929e+01 9.623229999999999507e+01 9.366060000000000230e+01
1.921165000000000234e+01 1.284216446319999960e+01 9.623229999999999507e+01 9.366060000000000230e+01
1.921597500000000025e+01 1.284216446319999960e+01 9.623250000000000171e+01 9.366060000000000230e+01
1.922030000000000172e+01 1.284219368639999992e+01 9.623250000000000171e+01 9.366060000000000230e+01
1.922462500000000318e+01 1.284222290959999846e+01 9.623260000000000502e+01 9.366060000000000230e+01
1.922895000000000110e+01 1.284222290959999846e+01 9.623260000000000502e+01 9.366070000000000562e+01
1.923327500000000256e+01 1.284225213280000055e+01 9.623269999999999413e+01 9.366060000000000230e+01
1.923760000000000403e+01 1.284225213280000055e+01 9.623269999999999413e+01 9.366070000000000562e+01
1.924192499999999839e+01 1.284228135599999909e+01 9.623279999999999745e+01 9.366060000000000230e+01
1.924624999999999986e+01 1.284231057919999941e+01 9.623279999999999745e+01 9.366070000000000562e+01
1.925057499999999777e+01 1.284231057919999941e+01 9.623149999999999693e+01 9.366150000000000375e+01
1.925489999999999924e+01 1.284233980239999973e+01 9.623149999999999693e+01 9.366150000000000375e+01
1.925922500000000070e+01 1.284236902560000004e+01 9.623160000000000025e+01 9.366140000000000043e+01
1.926354999999999862e+01 1.284236902560000004e+01 9.623160000000000025e+01 9.366140000000000043e+01
1.926787500000000009e+01 1.284239824879999858e+01 9.623170000000000357e+01 9.366129999999999711e+01
1.927220000000000155e+01 1.284242747200000068e+01 9.623170000000000357e+01 9.366140000000000043e+01
1.927652499999999947e+01 1.284242747200000068e+01 9.623180000000000689e+01 9.366129999999999711e+01
1.928085000000000093e+01 1.284245669519999922e+01 9.623180000000000689e+01 9.366140000000000043e+01
1.928517499999999885e+01 1.284248591839999953e+01 9.623199999999999932e+01 9.366129999999999711e+01
1.928950000000000031e+01 1.284248591839999953e+01 9.623199999999999932e+01 9.366140000000000043e+01
1.929382500000000178e+01 1.284251514159999985e+01 9.623210000000000264e+01 9.366129999999999711e+01
1.929814999999999969e+01 1.284254436480000017e+01 9.623210000000000264e+01 9.366140000000000043e+01
1.930247500000000116e+01 1.284254436480000017e+01 9.623220000000000596e+01 9.366129999999999711e+01
1.930680000000000263e+01 1.284257358799999871e+01 9.623220000000000596e+01 9.366140000000000043e+01
1.931112500000000054e+01 1.284260281120000080e+01 9.623229999999999507e+01 9.366129999999999711e+01
1.931545000000000201e+01 1.284260281120000080e+01 9.623239999999999839e+01 9.366140000000000043e+01
1.931977499999999992e+01 1.284263203439999934e+01 9.623250000000000171e+01 9.366140000000000043e+01
1.932410000000000139e+01 1.284263203439999934e+01 9.623250000000000171e+01 9.366140000000000043e+01
1.932842500000000285e+01 1.284266125759999966e+01 9.623260000000000502e+01 9.366140000000000043e+01
1.933275000000000077e+01 1.284269048079999997e+01 9.623260000000000502e+01 9.366140000000000043e+01
1.933707500000000223e+01 1.284269048079999997e+01 9.623269999999999413e+01 9.366140000000000043e+01
1.934140000000000370e+01 1.284271970400000029e+01 9.623269999999999413e+01 9.366140000000000043e+01
1.934572500000000161e+01 1.284274892719999883e+01 9.623290000000000077e+01 9.366140000000000043e+01
1.935005000000000308e+01 1.284274892719999883e+01 9.623290000000000077e+01 9.366150000000000375e+01
1.935437500000000099e+01 1.284277815039999915e+01 9.623300000000000409e+01 9.366140000000000043e+01
1.935870000000000246e+01 1.284277815039999915e+01 9.623160000000000025e+01 9.366209999999999525e+01
1.936302500000000038e+01 1.284280737359999947e+01 9.623180000000000689e+01 9.366200000000000614e+01
1.936734999999999829e+01 1.284280737359999947e+01 9.623170000000000357e+01 9.366200000000000614e+01
1.937167499999999976e+01 1.284283659679999801e+01 9.623180000000000689e+01 9.366190000000000282e+01
1.937600000000000122e+01 1.284286582000000010e+01 9.623180000000000689e+01 9.366200000000000614e+01
1.938032499999999914e+01 1.284286582000000010e+01 9.623189999999999600e+01 9.366190000000000282e+01
1.938465000000000060e+01 1.284289504319999864e+01 9.623189999999999600e+01 9.366200000000000614e+01
1.938897499999999852e+01 1.284292426639999896e+01 9.623210000000000264e+01 9.366190000000000282e+01
1.939329999999999998e+01 1.284292426639999896e+01 9.623199999999999932e+01 9.366190000000000282e+01
1.939762500000000145e+01 1.284295348959999927e+01 9.623220000000000596e+01 9.366190000000000282e+01
1.940194999999999936e+01 1.284298271279999959e+01 9.623220000000000596e+01 9.366200000000000614e+01
1.940627500000000083e+01 1.284298271279999959e+01 9.623229999999999507e+01 9.366190000000000282e+01
1.941060000000000230e+01 1.284301193599999813e+01 9.623229999999999507e+01 9.366200000000000614e+01
1.941492500000000021e+01 1.284304115920000022e+01 9.623239999999999839e+01 9.366190000000000282e+01
1.941925000000000168e+01 1.284304115920000022e+01 9.623239999999999839e+01 9.366200000000000614e+01
1.942357499999999959e+01 1.284307038239999876e+01 9.623260000000000502e+01 9.366190000000000282e+01
1.942790000000000106e+01 1.284309960559999908e+01 9.623260000000000502e+01 9.366200000000000614e+01
1.943222500000000252e+01 1.284309960559999908e+01 9.623269999999999413e+01 9.366190000000000282e+01
1.943655000000000044e+01 1.284312882879999940e+01 9.623269999999999413e+01 9.366200000000000614e+01
1.944087500000000190e+01 1.284312882879999940e+01 9.623279999999999745e+01 9.366200000000000614e+01
1.944520000000000337e+01 1.284315805199999971e+01 9.623279999999999745e+01 9.366200000000000614e+01
1.944952500000000128e+01 1.284318727519999825e+01 9.623290000000000077e+01 9.366200000000000614e+01
1.945385000000000275e+01 1.284318727519999825e+01 9.623290000000000077e+01 9.366200000000000614e+01
1.945817500000000067e+01 1.284321649840000035e+01 9.623300000000000409e+01 9.366200000000000614e+01
1.946250000000000213e+01 1.284321649840000035e+01 9.623300000000000409e+01 9.366200000000000614e+01
1.946682500000000360e+01 1.284324572159999889e+01 9.623189999999999600e+01 9.366280000000000427e+01
1.947115000000000151e+01 1.284324572159999889e+01 9.623189999999999600e+01 9.366280000000000427e+01
1.947547500000000298e+01 1.284327494479999920e+01 9.623199999999999932e+01 9.366270000000000095e+01
1.947979999999999734e+01 1.284330416799999952e+01 9.623199999999999932e+01 9.366270000000000095e+01
1.948412499999999881e+01 1.284330416799999952e+01 9.623210000000000264e+01 9.366259999999999764e+01
1.948845000000000027e+01 1.284333339119999984e+01 9.623210000000000264e+01 9.366270000000000095e+01
1.949277499999999819e+01 1.284336261439999838e+01 9.623220000000000596e+01 9.366259999999999764e+01
1.949709999999999965e+01 1.284336261439999838e+01 9.623220000000000596e+01 9.366270000000000095e+01
1.950142500000000112e+01 1.284339183760000047e+01 9.623229999999999507e+01 9.366259999999999764e+01
1.950574999999999903e+01 1.284342106079999901e+01 9.623229999999999507e+01 9.366270000000000095e+01
1.951007500000000050e+01 1.284342106079999901e+01 9.623239999999999839e+01 9.366259999999999764e+01
1.951439999999999841e+01 1.284345028399999933e+01 9.623239999999999839e+01 9.366270000000000095e+01
1.951872499999999988e+01 1.284347950719999965e+01 9.623260000000000502e+01 9.366259999999999764e+01
1.952305000000000135e+01 1.284347950719999965e+01 9.623260000000000502e+01 9.366270000000000095e+01
1.952737499999999926e+01 1.284350873039999996e+01 9.623269999999999413e+01 9.366259999999999764e+01
1.953170000000000073e+01 1.284350873039999996e+01 9.623269999999999413e+01 9.366270000000000095e+01
1.953602500000000219e+01 1.284353795359999850e+01 9.623279999999999745e+01 9.366270000000000095e+01
1.954035000000000011e+01 1.284356717679999882e+01 9.623279999999999745e+01 9.366270000000000095e+01
1.954467500000000157e+01 1.284356717679999882e+01 9.623290000000000077e+01 9.366270000000000095e+01
1.954899999999999949e+01 1.284359639999999914e+01 9.623290000000000077e+01 9.366270000000000095e+01
1.955332500000000095e+01 1.284359639999999914e+01 9.623300000000000409e+01 9.366270000000000095e+01
1.955765000000000242e+01 1.284362562319999945e+01 9.623309999999999320e+01 9.366270000000000095e+01
1.956197500000000034e+01 1.284365484639999977e+01 9.623319999999999652e+01 9.366270000000000095e+01
1.956630000000000180e+01 1.284365484639999977e+01 9.623319999999999652e+01 9.366280000000000427e+01
1.957062500000000327e+01 1.284368406959999831e+01 9.623329999999999984e+01 9.366270000000000095e+01
1.957495000000000118e+01 1.284368406959999831e+01 9.623199999999999932e+01 9.366349999999999909e+01
1.957927500000000265e+01 1.284371329279999863e+01 9.623220000000000596e+01 9.366339999999999577e+01
1.958360000000000056e+01 1.284371329279999863e+01 9.623210000000000264e+01 9.366339999999999577e+01
1.958792500000000203e+01 1.284374251599999894e+01 9.623220000000000596e+01 9.366339999999999577e+01
1.959225000000000350e+01 1.284377173919999926e+01 9.623220000000000596e+01 9.366339999999999577e+01
1.959657499999999786e+01 1.284377173919999926e+01 9.623239999999999839e+01 9.366330000000000666e+01
1.960089999999999932e+01 1.284380096239999958e+01 9.623229999999999507e+01 9.366339999999999577e+01
1.960522500000000079e+01 1.284383018559999989e+01 9.623250000000000171e+01 9.366330000000000666e+01
1.960954999999999870e+01 1.284383018559999989e+01 9.623250000000000171e+01 9.366339999999999577e+01
1.961387500000000017e+01 1.284385940879999843e+01 9.623260000000000502e+01 9.366330000000000666e+01
1.961819999999999808e+01 1.284388863200000053e+01 9.623260000000000502e+01 9.366339999999999577e+01
1.962252499999999955e+01 1.284388863200000053e+01 9.623269999999999413e+01 9.366330000000000666e+01
1.962685000000000102e+01 1.284391785519999907e+01 9.623269999999999413e+01 9.366339999999999577e+01
1.963117499999999893e+01 1.284391785519999907e+01 9.623279999999999745e+01 9.366339999999999577e+01
1.963550000000000040e+01 1.284394707839999938e+01 9.623279999999999745e+01 9.366339999999999577e+01
1.963982500000000186e+01 1.284397630159999970e+01 9.623290000000000077e+01 9.366339999999999577e+01
1.964414999999999978e+01 1.284397630159999970e+01 9.623290000000000077e+01 9.366339999999999577e+01
1.964847500000000124e+01 1.284400552480000002e+01 9.623309999999999320e+01 9.366339999999999577e+01
1.965279999999999916e+01 1.284400552480000002e+01 9.623309999999999320e+01 9.366339999999999577e+01
1.965712500000000063e+01 1.284403474799999856e+01 9.623319999999999652e+01 9.366339999999999577e+01
1.966145000000000209e+01 1.284406397120000065e+01 9.623319999999999652e+01 9.366339999999999577e+01
1.966577500000000001e+01 1.284406397120000065e+01 9.623329999999999984e+01 9.366339999999999577e+01
1.967010000000000147e+01 1.284409319439999919e+01 9.623329999999999984e+01 9.366349999999999909e+01
1.967442500000000294e+01 1.284409319439999919e+01 9.623340000000000316e+01 9.366339999999999577e+01
1.967875000000000085e+01 1.284412241759999951e+01 9.623340000000000316e+01 9.366349999999999909e+01
1.968307500000000232e+01 1.284412241759999951e+01 9.623220000000000596e+01 9.366410000000000480e+01
1.968740000000000023e+01 1.284415164079999983e+01 9.623229999999999507e+01 9.366410000000000480e+01
1.969172500000000170e+01 1.284418086400000014e+01 9.623239999999999839e+01 9.366400000000000148e+01
1.969605000000000317e+01 1.284418086400000014e+01 9.623239999999999839e+01 9.366410000000000480e+01
1.970037500000000108e+01 1.284421008719999868e+01 9.623250000000000171e+01 9.366400000000000148e+01
1.970470000000000255e+01 1.284421008719999868e+01 9.623250000000000171e+01 9.366400000000000148e+01
1.970902500000000401e+01 1.284423931040000078e+01 9.623260000000000502e+01 9.366400000000000148e+01
1.971334999999999837e+01 1.284426853359999932e+01 9.623260000000000502e+01 9.366400000000000148e+01
1.971767499999999984e+01 1.284426853359999932e+01 9.623269999999999413e+01 9.366400000000000148e+01
1.972199999999999775e+01 1.284429775679999963e+01 9.623269999999999413e+01 9.366400000000000148e+01
1.972632499999999922e+01 1.284432697999999995e+01 9.623279999999999745e+01 9.366400000000000148e+01
1.973065000000000069e+01 1.284432697999999995e+01 9.623279999999999745e+01 9.366400000000000148e+01
1.973497499999999860e+01 1.284435620319999849e+01 9.623290000000000077e+01 9.366400000000000148e+01
1.973930000000000007e+01 1.284435620319999849e+01 9.623290000000000077e+01 9.366410000000000480e+01
1.974362500000000153e+01 1.284438542639999881e+01 9.623300000000000409e+01 9.366400000000000148e+01
1.974794999999999945e+01 1.284441464959999912e+01 9.623309999999999320e+01 9.366410000000000480e+01
1.975227500000000092e+01 1.284441464959999912e+01 9.623319999999999652e+01 9.366400000000000148e+01
1.975659999999999883e+01 1.284444387279999944e+01 9.623319999999999652e+01 9.366410000000000480e+01
1.976092500000000030e+01 1.284444387279999944e+01 9.623329999999999984e+01 9.366400000000000148e+01
1.976525000000000176e+01 1.284447309599999798e+01 9.623329999999999984e+01 9.366410000000000480e+01
1.976957499999999968e+01 1.284447309599999798e+01 9.623340000000000316e+01 9.366400000000000148e+01
1.977390000000000114e+01 1.284450231920000007e+01 9.623340000000000316e+01 9.366410000000000480e+01
1.977822500000000261e+01 1.284453154239999861e+01 9.623350000000000648e+01 9.366410000000000480e+01
1.978255000000000052e+01 1.284453154239999861e+01 9.623350000000000648e+01 9.366410000000000480e+01
1.978687500000000199e+01 1.284456076559999893e+01 9.623359999999999559e+01 9.366410000000000480e+01
1.979119999999999990e+01 1.284456076559999893e+01 9.623239999999999839e+01 9.366469999999999629e+01
1.979552500000000137e+01 1.284458998879999925e+01 9.623250000000000171e+01 9.366459999999999297e+01
1.979985000000000284e+01 1.284458998879999925e+01 9.623250000000000171e+01 9.366459999999999297e+01
1.980417500000000075e+01 1.284461921199999956e+01 9.623260000000000502e+01 9.366450000000000387e+01
1.980850000000000222e+01 1.284464843519999810e+01 9.623260000000000502e+01 9.366450000000000387e+01
1.981282500000000368e+01 1.284464843519999810e+01 9.623269999999999413e+01 9.366450000000000387e+01
1.981715000000000160e+01 1.284467765840000020e+01 9.623269999999999413e+01 9.366450000000000387e+01
1.982147500000000306e+01 1.284467765840000020e+01 9.623279999999999745e+01 9.366450000000000387e+01
1.982580000000000098e+01 1.284470688159999874e+01 9.623279999999999745e+01 9.366450000000000387e+01
1.983012499999999889e+01 1.284473610479999905e+01 9.623290000000000077e+01 9.366450000000000387e+01
1.983445000000000036e+01 1.284473610479999905e+01 9.623290000000000077e+01 9.366450000000000387e+01
1.983877499999999827e+01 1.284476532799999937e+01 9.623300000000000409e+01 9.366450000000000387e+01
1.984309999999999974e+01 1.284476532799999937e+01 9.623300000000000409e+01 9.366450000000000387e+01
1.984742500000000121e+01 1.284479455119999969e+01 9.623309999999999320e+01 9.366450000000000387e+01
1.985174999999999912e+01 1.284482377439999823e+01 9.623309999999999320e+01 9.366450000000000387e+01
1.985607500000000059e+01 1.284482377439999823e+01 9.623319999999999652e+01 9.366450000000000387e+01
1.986039999999999850e+01 1.284485299760000032e+01 9.623319999999999652e+01 9.366459999999999297e+01
1.986472499999999997e+01 1.284485299760000032e+01 9.623340000000000316e+01 9.366450000000000387e+01
1.986905000000000143e+01 1.284488222079999886e+01 9.623329999999999984e+01 9.366459999999999297e+01
1.987337499999999935e+01 1.284488222079999886e+01 9.623350000000000648e+01 9.366450000000000387e+01
1.987770000000000081e+01 1.284491144399999918e+01 9.623350000000000648e+01 9.366459999999999297e+01
1.988202500000000228e+01 1.284494066719999950e+01 9.623359999999999559e+01 9.366450000000000387e+01
1.988635000000000019e+01 1.284494066719999950e+01 9.623359999999999559e+01 9.366459999999999297e+01
1.989067500000000166e+01 1.284496989039999981e+01 9.623369999999999891e+01 9.366459999999999297e+01
1.989499999999999957e+01 1.284496989039999981e+01 9.623369999999999891e+01 9.366459999999999297e+01
1.989932500000000104e+01 1.284499911359999835e+01 9.623250000000000171e+01 9.366530000000000200e+01
1.990365000000000251e+01 1.284499911359999835e+01 9.623260000000000502e+01 9.366530000000000200e+01
1.990797500000000042e+01 1.284502833680000045e+01 9.623269999999999413e+01 9.366519999999999868e+01
1.991230000000000189e+01 1.284502833680000045e+01 9.623269999999999413e+01 9.366519999999999868e+01
1.991662500000000335e+01 1.284505755999999899e+01 9.623279999999999745e+01 9.366509999999999536e+01
1.992095000000000127e+01 1.284508678319999930e+01 9.623279999999999745e+01 9.366519999999999868e+01
1.992527500000000273e+01 1.284508678319999930e+01 9.623290000000000077e+01 9.366509999999999536e+01
1.992960000000000065e+01 1.284511600639999962e+01 9.623290000000000077e+01 9.366519999999999868e+01
1.993392500000000211e+01 1.284511600639999962e+01 9.623300000000000409e+01 9.366509999999999536e+01
1.993825000000000358e+01 1.284514522959999994e+01 9.623300000000000409e+01 9.366519999999999868e+01
1.994257500000000149e+01 1.284517445279999848e+01 9.623309999999999320e+01 9.366509999999999536e+01
1.994690000000000296e+01 1.284517445279999848e+01 9.623309999999999320e+01 9.366519999999999868e+01
1.995122500000000443e+01 1.284520367599999879e+01 9.623319999999999652e+01 9.366509999999999536e+01
1.995554999999999879e+01 1.284520367599999879e+01 9.623319999999999652e+01 9.366519999999999868e+01
1.995987500000000026e+01 1.284523289919999911e+01 9.623329999999999984e+01 9.366519999999999868e+01
1.996419999999999817e+01 1.284523289919999911e+01 9.623329999999999984e+01 9.366519999999999868e+01
1.996852499999999964e+01 1.284526212239999943e+01 9.623340000000000316e+01 9.366519999999999868e+01
1.997285000000000110e+01 1.284529134559999974e+01 9.623340000000000316e+01 9.366519999999999868e+01
1.997717499999999902e+01 1.284529134559999974e+01 9.623350000000000648e+01 9.366519999999999868e+01
1.998150000000000048e+01 1.284532056879999828e+01 9.623350000000000648e+01 9.366519999999999868e+01
1.998582500000000195e+01 1.284532056879999828e+01 9.623359999999999559e+01 9.366519999999999868e+01
1.999014999999999986e+01 1.284534979200000038e+01 9.623359999999999559e+01 9.366519999999999868e+01
1.999447500000000133e+01 1.284534979200000038e+01 9.623380000000000223e+01 9.366519999999999868e+01
1.999879999999999924e+01 1.284537901519999892e+01 9.623380000000000223e+01 9.366530000000000200e+01
2.000312500000000071e+01 1.284537901519999892e+01 9.623390000000000555e+01 9.366519999999999868e+01
2.000745000000000218e+01 1.284540823839999923e+01 9.623269999999999413e+01 9.366599999999999682e+01
2.001177500000000009e+01 1.284540823839999923e+01 9.623279999999999745e+01 9.366589999999999350e+01
2.001610000000000156e+01 1.284543746159999955e+01 9.623279999999999745e+01 9.366589999999999350e+01
2.002042499999999947e+01 1.284546668479999987e+01 9.623290000000000077e+01 9.366580000000000439e+01
2.002475000000000094e+01 1.284546668479999987e+01 9.623290000000000077e+01 9.366589999999999350e+01
2.002907500000000240e+01 1.284549590799999841e+01 9.623300000000000409e+01 9.366580000000000439e+01
2.003340000000000032e+01 1.284549590799999841e+01 9.623300000000000409e+01 9.366589999999999350e+01
2.003772500000000178e+01 1.284552513120000050e+01 9.623309999999999320e+01 9.366580000000000439e+01
2.004205000000000325e+01 1.284555435439999904e+01 9.623309999999999320e+01 9.366589999999999350e+01
2.004637500000000117e+01 1.284555435439999904e+01 9.623319999999999652e+01 9.366580000000000439e+01
2.005070000000000263e+01 1.284558357759999936e+01 9.623319999999999652e+01 9.366589999999999350e+01
2.005502500000000055e+01 1.284558357759999936e+01 9.623329999999999984e+01 9.366580000000000439e+01
2.005935000000000201e+01 1.284561280079999968e+01 9.623329999999999984e+01 9.366589999999999350e+01
2.006367500000000348e+01 1.284561280079999968e+01 9.623340000000000316e+01 9.366580000000000439e+01
2.006799999999999784e+01 1.284564202399999999e+01 9.623340000000000316e+01 9.366589999999999350e+01
2.007232499999999931e+01 1.284567124719999853e+01 9.623350000000000648e+01 9.366589999999999350e+01
2.007665000000000077e+01 1.284567124719999853e+01 9.623350000000000648e+01 9.366589999999999350e+01
2.008097499999999869e+01 1.284570047040000063e+01 9.623359999999999559e+01 9.366589999999999350e+01
2.008530000000000015e+01 1.284570047040000063e+01 9.623359999999999559e+01 9.366589999999999350e+01
2.008962499999999807e+01 1.284572969359999917e+01 9.623369999999999891e+01 9.366589999999999350e+01
2.009394999999999953e+01 1.284572969359999917e+01 9.623369999999999891e+01 9.366589999999999350e+01
2.009827500000000100e+01 1.284575891679999948e+01 9.623380000000000223e+01 9.366589999999999350e+01
2.010259999999999891e+01 1.284575891679999948e+01 9.623380000000000223e+01 9.366589999999999350e+01
2.010692500000000038e+01 1.284578813999999980e+01 9.623390000000000555e+01 9.366589999999999350e+01
2.011125000000000185e+01 1.284578813999999980e+01 9.623390000000000555e+01 9.366599999999999682e+01
2.011557499999999976e+01 1.284581736320000012e+01 9.623290000000000077e+01 9.366649999999999920e+01
2.011990000000000123e+01 1.284581736320000012e+01 9.623290000000000077e+01 9.366649999999999920e+01
2.012422499999999914e+01 1.284584658639999866e+01 9.623300000000000409e+01 9.366639999999999588e+01
2.012855000000000061e+01 1.284584658639999866e+01 9.623300000000000409e+01 9.366649999999999920e+01
2.013287500000000207e+01 1.284587580960000075e+01 9.623309999999999320e+01 9.366639999999999588e+01
2.013719999999999999e+01 1.284590503279999929e+01 9.623309999999999320e+01 9.366639999999999588e+01
2.014152500000000146e+01 1.284590503279999929e+01 9.623319999999999652e+01 9.366639999999999588e+01
2.014585000000000292e+01 1.284593425599999961e+01 9.623319999999999652e+01 9.366639999999999588e+01
2.015017500000000084e+01 1.284593425599999961e+01 9.623329999999999984e+01 9.366639999999999588e+01
2.015450000000000230e+01 1.284596347919999992e+01 9.623329999999999984e+01 9.366639999999999588e+01
2.015882500000000022e+01 1.284599270239999846e+01 9.623340000000000316e+01 9.366639999999999588e+01
2.016315000000000168e+01 1.284599270239999846e+01 9.623340000000000316e+01 9.366649999999999920e+01
2.016747500000000315e+01 1.284602192559999878e+01 9.623350000000000648e+01 9.366639999999999588e+01
2.017180000000000106e+01 1.284602192559999878e+01 9.623350000000000648e+01 9.366649999999999920e+01
2.017612500000000253e+01 1.284605114879999910e+01 9.623359999999999559e+01 9.366639999999999588e+01
2.018045000000000400e+01 1.284605114879999910e+01 9.623359999999999559e+01 9.366649999999999920e+01
2.018477499999999836e+01 1.284608037199999941e+01 9.623369999999999891e+01 9.366639999999999588e+01
2.018909999999999982e+01 1.284608037199999941e+01 9.623369999999999891e+01 9.366649999999999920e+01
2.019342499999999774e+01 1.284610959519999795e+01 9.623380000000000223e+01 9.366639999999999588e+01
2.019774999999999920e+01 1.284610959519999795e+01 9.623380000000000223e+01 9.366649999999999920e+01
2.020207500000000067e+01 1.284613881840000005e+01 9.623390000000000555e+01 9.366649999999999920e+01
2.020639999999999858e+01 1.284613881840000005e+01 9.623390000000000555e+01 9.366649999999999920e+01
2.021072500000000005e+01 1.284616804159999859e+01 9.623399999999999466e+01 9.366649999999999920e+01
2.021505000000000152e+01 1.284616804159999859e+01 9.623399999999999466e+01 9.366649999999999920e+01
2.021937499999999943e+01 1.284619726479999891e+01 9.623409999999999798e+01 9.366649999999999920e+01
2.022370000000000090e+01 1.284622648799999922e+01 9.623309999999999320e+01 9.366719999999999402e+01
2.022802499999999881e+01 1.284622648799999922e+01 9.623329999999999984e+01 9.366710000000000491e+01
2.023235000000000028e+01 1.284622648799999922e+01 9.623319999999999652e+01 9.366710000000000491e+01
2.023667500000000175e+01 1.284625571119999954e+01 9.623329999999999984e+01 9.366700000000000159e+01
2.024099999999999966e+01 1.284628493439999808e+01 9.623329999999999984e+01 9.366700000000000159e+01
2.024532500000000113e+01 1.284628493439999808e+01 9.623340000000000316e+01 9.366700000000000159e+01
2.024965000000000259e+01 1.284631415760000017e+01 9.623340000000000316e+01 9.366700000000000159e+01
2.025397500000000051e+01 1.284631415760000017e+01 9.623350000000000648e+01 9.366700000000000159e+01
2.025830000000000197e+01 1.284634338079999871e+01 9.623350000000000648e+01 9.366700000000000159e+01
2.026262499999999989e+01 1.284634338079999871e+01 9.623359999999999559e+01 9.366700000000000159e+01
2.026695000000000135e+01 1.284637260399999903e+01 9.623359999999999559e+01 9.366700000000000159e+01
2.027127500000000282e+01 1.284637260399999903e+01 9.623369999999999891e+01 9.366700000000000159e+01
2.027560000000000073e+01 1.284640182719999935e+01 9.623369999999999891e+01 9.366700000000000159e+01
2.027992500000000220e+01 1.284643105039999966e+01 9.623380000000000223e+01 9.366700000000000159e+01
2.028425000000000367e+01 1.284643105039999966e+01 9.623380000000000223e+01 9.366700000000000159e+01
2.028857500000000158e+01 1.284646027359999820e+01 9.623390000000000555e+01 9.366700000000000159e+01
2.029290000000000305e+01 1.284646027359999820e+01 9.623390000000000555e+01 9.366710000000000491e+01
2.029722499999999741e+01 1.284648949680000030e+01 9.623399999999999466e+01 9.366700000000000159e+01
2.030154999999999887e+01 1.284648949680000030e+01 9.623399999999999466e+01 9.366710000000000491e+01
2.030587500000000034e+01 1.284651871999999884e+01 9.623409999999999798e+01 9.366700000000000159e+01
2.031019999999999825e+01 1.284651871999999884e+01 9.623409999999999798e+01 9.366710000000000491e+01
2.031452499999999972e+01 1.284654794319999915e+01 9.623420000000000130e+01 9.366700000000000159e+01
2.031885000000000119e+01 1.284654794319999915e+01 9.623420000000000130e+01 9.366710000000000491e+01
2.032317499999999910e+01 1.284657716639999947e+01 9.623430000000000462e+01 9.366700000000000159e+01
2.032750000000000057e+01 1.284657716639999947e+01 9.623430000000000462e+01 9.366710000000000491e+01
2.033182499999999848e+01 1.284660638959999979e+01 9.623340000000000316e+01 9.366769999999999641e+01
2.033614999999999995e+01 1.284660638959999979e+01 9.623350000000000648e+01 9.366769999999999641e+01
2.034047500000000142e+01 1.284663561279999833e+01 9.623359999999999559e+01 9.366759999999999309e+01
2.034479999999999933e+01 1.284663561279999833e+01 9.623359999999999559e+01 9.366759999999999309e+01
2.034912500000000080e+01 1.284666483600000042e+01 9.623359999999999559e+01 9.366759999999999309e+01
2.035345000000000226e+01 1.284666483600000042e+01 9.623359999999999559e+01 9.366759999999999309e+01
2.035777500000000018e+01 1.284669405919999896e+01 9.623369999999999891e+01 9.366759999999999309e+01
2.036210000000000164e+01 1.284669405919999896e+01 9.623369999999999891e+01 9.366759999999999309e+01
2.036642499999999956e+01 1.284672328239999928e+01 9.623380000000000223e+01 9.366759999999999309e+01
2.037075000000000102e+01 1.284675250559999959e+01 9.623380000000000223e+01 9.366759999999999309e+01
2.037507500000000249e+01 1.284675250559999959e+01 9.623390000000000555e+01 9.366759999999999309e+01
2.037940000000000040e+01 1.284678172879999991e+01 9.623390000000000555e+01 9.366759999999999309e+01
2.038372500000000187e+01 1.284678172879999991e+01 9.623399999999999466e+01 9.366759999999999309e+01
2.038805000000000334e+01 1.284681095200000023e+01 9.623399999999999466e+01 9.366759999999999309e+01
2.039237500000000125e+01 1.284681095200000023e+01 9.623409999999999798e+01 9.366759999999999309e+01
2.039670000000000272e+01 1.284684017519999877e+01 9.623409999999999798e+01 9.366759999999999309e+01
2.040102500000000063e+01 1.284684017519999877e+01 9.623420000000000130e+01 9.366759999999999309e+01
2.040535000000000210e+01 1.284686939839999908e+01 9.623420000000000130e+01 9.366759999999999309e+01
2.040967500000000356e+01 1.284686939839999908e+01 9.623430000000000462e+01 9.366759999999999309e+01
2.041400000000000148e+01 1.284689862159999940e+01 9.623430000000000462e+01 9.366759999999999309e+01
2.041832500000000294e+01 1.284689862159999940e+01 9.623439999999999372e+01 9.366759999999999309e+01
2.042265000000000441e+01 1.284692784479999972e+01 9.623439999999999372e+01 9.366769999999999641e+01
2.042697499999999877e+01 1.284692784479999972e+01 9.623449999999999704e+01 9.366759999999999309e+01
2.043130000000000024e+01 1.284695706799999826e+01 9.623449999999999704e+01 9.366769999999999641e+01
2.043562499999999815e+01 1.284695706799999826e+01 9.623460000000000036e+01 9.366759999999999309e+01
2.043994999999999962e+01 1.284698629120000035e+01 9.623359999999999559e+01 9.366840000000000543e+01
2.044427500000000109e+01 1.284698629120000035e+01 9.623369999999999891e+01 9.366830000000000211e+01
2.044859999999999900e+01 1.284701551439999889e+01 9.623369999999999891e+01 9.366840000000000543e+01
2.045292500000000047e+01 1.284701551439999889e+01 9.623380000000000223e+01 9.366830000000000211e+01
2.045725000000000193e+01 1.284704473759999921e+01 9.623380000000000223e+01 9.366830000000000211e+01
2.046157499999999985e+01 1.284704473759999921e+01 9.623390000000000555e+01 9.366830000000000211e+01
2.046590000000000131e+01 1.284707396079999953e+01 9.623390000000000555e+01 9.366830000000000211e+01
2.047022499999999923e+01 1.284707396079999953e+01 9.623399999999999466e+01 9.366830000000000211e+01
2.047455000000000069e+01 1.284710318399999984e+01 9.623399999999999466e+01 9.366830000000000211e+01
2.047887500000000216e+01 1.284710318399999984e+01 9.623409999999999798e+01 9.366830000000000211e+01
2.048320000000000007e+01 1.284713240719999838e+01 9.623409999999999798e+01 9.366830000000000211e+01
2.048752500000000154e+01 1.284713240719999838e+01 9.623420000000000130e+01 9.366830000000000211e+01
2.049185000000000301e+01 1.284716163040000048e+01 9.623420000000000130e+01 9.366830000000000211e+01
2.049617500000000092e+01 1.284716163040000048e+01 9.623430000000000462e+01 9.366830000000000211e+01
2.050050000000000239e+01 1.284719085359999902e+01 9.623430000000000462e+01 9.366830000000000211e+01
2.050482500000000030e+01 1.284719085359999902e+01 9.623439999999999372e+01 9.366830000000000211e+01
2.050915000000000177e+01 1.284722007679999933e+01 9.623439999999999372e+01 9.366830000000000211e+01
2.051347500000000323e+01 1.284722007679999933e+01 9.623449999999999704e+01 9.366830000000000211e+01
2.051780000000000115e+01 1.284724929999999965e+01 9.623449999999999704e+01 9.366830000000000211e+01
2.052212500000000261e+01 1.284724929999999965e+01 9.623460000000000036e+01 9.366830000000000211e+01
2.052645000000000408e+01 1.284727852319999997e+01 9.623460000000000036e+01 9.366840000000000543e+01
2.053077500000000200e+01 1.284727852319999997e+01 9.623470000000000368e+01 9.366830000000000211e+01
2.053510000000000346e+01 1.284730774639999851e+01 9.623470000000000368e+01 9.366840000000000543e+01
2.053942499999999782e+01 1.284730774639999851e+01 9.623480000000000700e+01 9.366830000000000211e+01
2.054374999999999929e+01 1.284733696960000060e+01 9.623480000000000700e+01 9.366840000000000543e+01
2.054807500000000076e+01 1.284733696960000060e+01 9.623380000000000223e+01 9.366899999999999693e+01
2.055239999999999867e+01 1.284736619279999914e+01 9.623390000000000555e+01 9.366899999999999693e+01
2.055672500000000014e+01 1.284736619279999914e+01 9.623390000000000555e+01 9.366889999999999361e+01
2.056104999999999805e+01 1.284739541599999946e+01 9.623390000000000555e+01 9.366889999999999361e+01
2.056537499999999952e+01 1.284739541599999946e+01 9.623399999999999466e+01 9.366889999999999361e+01
2.056970000000000098e+01 1.284742463919999977e+01 9.623399999999999466e+01 9.366889999999999361e+01
2.057402499999999890e+01 1.284742463919999977e+01 9.623409999999999798e+01 9.366889999999999361e+01
2.057835000000000036e+01 1.284745386240000009e+01 9.623409999999999798e+01 9.366889999999999361e+01
2.058267500000000183e+01 1.284745386240000009e+01 9.623420000000000130e+01 9.366889999999999361e+01
2.058699999999999974e+01 1.284748308559999863e+01 9.623420000000000130e+01 9.366889999999999361e+01
2.059132500000000121e+01 1.284751230880000072e+01 9.623430000000000462e+01 9.366889999999999361e+01
2.059564999999999912e+01 1.284751230880000072e+01 9.623430000000000462e+01 9.366889999999999361e+01
2.059997500000000059e+01 1.284754153199999926e+01 9.623439999999999372e+01 9.366889999999999361e+01
2.060430000000000206e+01 1.284754153199999926e+01 9.623439999999999372e+01 9.366889999999999361e+01
2.060862499999999997e+01 1.284757075519999958e+01 9.623449999999999704e+01 9.366889999999999361e+01
2.061295000000000144e+01 1.284757075519999958e+01 9.623449999999999704e+01 9.366889999999999361e+01
2.061727500000000290e+01 1.284757075519999958e+01 9.623460000000000036e+01 9.366889999999999361e+01
2.062160000000000082e+01 1.284759997839999990e+01 9.623460000000000036e+01 9.366889999999999361e+01
2.062592500000000229e+01 1.284759997839999990e+01 9.623470000000000368e+01 9.366889999999999361e+01
2.063025000000000020e+01 1.284762920159999844e+01 9.623470000000000368e+01 9.366889999999999361e+01
2.063457500000000167e+01 1.284762920159999844e+01 9.623480000000000700e+01 9.366889999999999361e+01
2.063890000000000313e+01 1.284765842479999876e+01 9.623480000000000700e+01 9.366899999999999693e+01
2.064322500000000105e+01 1.284765842479999876e+01 9.623489999999999611e+01 9.366889999999999361e+01
2.064755000000000251e+01 1.284768764799999907e+01 9.623489999999999611e+01 9.366899999999999693e+01
2.065187500000000398e+01 1.284768764799999907e+01 9.623499999999999943e+01 9.366889999999999361e+01
2.065619999999999834e+01 1.284771687119999939e+01 9.623399999999999466e+01 9.366960000000000264e+01
2.066052499999999981e+01 1.284771687119999939e+01 9.623409999999999798e+01 9.366949999999999932e+01
2.066484999999999772e+01 1.284774609439999793e+01 9.623409999999999798e+01 9.366960000000000264e+01
2.066917499999999919e+01 1.284774609439999793e+01 9.623420000000000130e+01 9.366949999999999932e+01
2.067350000000000065e+01 1.284777531760000002e+01 9.623420000000000130e+01 9.366949999999999932e+01
2.067782499999999857e+01 1.284777531760000002e+01 9.623430000000000462e+01 9.366949999999999932e+01
2.068215000000000003e+01 1.284780454079999856e+01 9.623430000000000462e+01 9.366949999999999932e+01
2.068647500000000150e+01 1.284780454079999856e+01 9.623439999999999372e+01 9.366949999999999932e+01
2.069079999999999941e+01 1.284783376399999888e+01 9.623439999999999372e+01 9.366949999999999932e+01
2.069512500000000088e+01 1.284783376399999888e+01 9.623449999999999704e+01 9.366949999999999932e+01
2.069944999999999879e+01 1.284786298719999920e+01 9.623449999999999704e+01 9.366949999999999932e+01
2.070377500000000026e+01 1.284786298719999920e+01 9.623460000000000036e+01 9.366949999999999932e+01
2.070810000000000173e+01 1.284789221039999951e+01 9.623460000000000036e+01 9.366949999999999932e+01
2.071242499999999964e+01 1.284789221039999951e+01 9.623470000000000368e+01 9.366949999999999932e+01
2.071675000000000111e+01 1.284792143359999805e+01 9.623470000000000368e+01 9.366949999999999932e+01
2.072107500000000258e+01 1.284792143359999805e+01 9.623470000000000368e+01 9.366949999999999932e+01
2.072540000000000049e+01 1.284795065680000015e+01 9.623470000000000368e+01 9.366949999999999932e+01
2.072972500000000196e+01 1.284795065680000015e+01 9.623480000000000700e+01 9.366949999999999932e+01
2.073404999999999987e+01 1.284797987999999869e+01 9.623480000000000700e+01 9.366949999999999932e+01
2.073837500000000134e+01 1.284797987999999869e+01 9.623489999999999611e+01 9.366949999999999932e+01
2.074270000000000280e+01 1.284800910319999900e+01 9.623489999999999611e+01 9.366960000000000264e+01
2.074702500000000072e+01 1.284800910319999900e+01 9.623499999999999943e+01 9.366949999999999932e+01
2.075135000000000218e+01 1.284803832639999932e+01 9.623499999999999943e+01 9.366960000000000264e+01
2.075567500000000365e+01 1.284803832639999932e+01 9.623510000000000275e+01 9.366949999999999932e+01
2.076000000000000156e+01 1.284803832639999932e+01 9.623510000000000275e+01 9.366960000000000264e+01
2.076432500000000303e+01 1.284806754959999964e+01 9.623420000000000130e+01 9.367010000000000502e+01
2.076864999999999739e+01 1.284806754959999964e+01 9.623430000000000462e+01 9.367010000000000502e+01
2.077297499999999886e+01 1.284809677279999818e+01 9.623439999999999372e+01 9.367010000000000502e+01
2.077730000000000032e+01 1.284809677279999818e+01 9.623439999999999372e+01 9.367010000000000502e+01
2.078162499999999824e+01 1.284812599600000027e+01 9.623439999999999372e+01 9.367000000000000171e+01
2.078594999999999970e+01 1.284812599600000027e+01 9.623439999999999372e+01 9.367010000000000502e+01
2.079027500000000117e+01 1.284815521919999881e+01 9.623449999999999704e+01 9.367000000000000171e+01
2.079459999999999908e+01 1.284815521919999881e+01 9.623449999999999704e+01 9.367010000000000502e+01
2.079892500000000055e+01 1.284818444239999913e+01 9.623460000000000036e+01 9.367000000000000171e+01
2.080324999999999847e+01 1.284818444239999913e+01 9.623460000000000036e+01 9.367010000000000502e+01
2.080757499999999993e+01 1.284821366559999944e+01 9.623470000000000368e+01 9.367000000000000171e+01
2.081190000000000140e+01 1.284821366559999944e+01 9.623470000000000368e+01 9.367010000000000502e+01
2.081622499999999931e+01 1.284824288879999976e+01 9.623480000000000700e+01 9.367000000000000171e+01
2.082055000000000078e+01 1.284824288879999976e+01 9.623480000000000700e+01 9.367010000000000502e+01
2.082487500000000225e+01 1.284827211200000008e+01 9.623489999999999611e+01 9.367000000000000171e+01
2.082920000000000016e+01 1.284827211200000008e+01 9.623489999999999611e+01 9.367010000000000502e+01
2.083352500000000163e+01 1.284830133520000039e+01 9.623499999999999943e+01 9.367000000000000171e+01
2.083784999999999954e+01 1.284830133520000039e+01 9.623499999999999943e+01 9.367010000000000502e+01
2.084217500000000101e+01 1.284833055839999894e+01 9.623510000000000275e+01 9.367010000000000502e+01
2.084650000000000247e+01 1.284833055839999894e+01 9.623510000000000275e+01 9.367010000000000502e+01
2.085082500000000039e+01 1.284835978159999925e+01 9.623520000000000607e+01 9.367010000000000502e+01
2.085515000000000185e+01 1.284835978159999925e+01 9.623520000000000607e+01 9.367010000000000502e+01
2.085947500000000332e+01 1.284838900479999957e+01 9.623529999999999518e+01 9.367010000000000502e+01
2.086380000000000123e+01 1.284838900479999957e+01 9.623529999999999518e+01 9.367010000000000502e+01
2.086812500000000270e+01 1.284838900479999957e+01 9.623529999999999518e+01 9.367010000000000502e+01
2.087245000000000061e+01 1.284841822799999811e+01 9.623439999999999372e+01 9.367069999999999652e+01
2.087677500000000208e+01 1.284841822799999811e+01 9.623449999999999704e+01 9.367059999999999320e+01
2.088110000000000355e+01 1.284844745120000020e+01 9.623449999999999704e+01 9.367059999999999320e+01
2.088542500000000146e+01 1.284844745120000020e+01 9.623460000000000036e+01 9.367050000000000409e+01
2.088975000000000293e+01 1.284847667439999874e+01 9.623460000000000036e+01 9.367059999999999320e+01
2.089407500000000084e+01 1.284847667439999874e+01 9.623470000000000368e+01 9.367050000000000409e+01
2.089839999999999876e+01 1.284850589759999906e+01 9.623460000000000036e+01 9.367050000000000409e+01
2.090272500000000022e+01 1.284850589759999906e+01 9.623470000000000368e+01 9.367050000000000409e+01
2.090704999999999814e+01 1.284853512079999938e+01 9.623470000000000368e+01 9.367050000000000409e+01
2.091137499999999960e+01 1.284853512079999938e+01 9.623480000000000700e+01 9.367050000000000409e+01
2.091570000000000107e+01 1.284856434399999969e+01 9.623480000000000700e+01 9.367059999999999320e+01
2.092002499999999898e+01 1.284856434399999969e+01 9.623489999999999611e+01 9.367050000000000409e+01
2.092435000000000045e+01 1.284859356719999823e+01 9.623489999999999611e+01 9.367059999999999320e+01
2.092867500000000192e+01 1.284859356719999823e+01 9.623499999999999943e+01 9.367050000000000409e+01
2.093299999999999983e+01 1.284862279040000033e+01 9.623499999999999943e+01 9.367059999999999320e+01
2.093732500000000130e+01 1.284862279040000033e+01 9.623510000000000275e+01 9.367050000000000409e+01
2.094164999999999921e+01 1.284865201359999887e+01 9.623510000000000275e+01 9.367059999999999320e+01
2.094597500000000068e+01 1.284865201359999887e+01 9.623520000000000607e+01 9.367050000000000409e+01
2.095030000000000214e+01 1.284868123679999918e+01 9.623520000000000607e+01 9.367059999999999320e+01
2.095462500000000006e+01 1.284868123679999918e+01 9.623529999999999518e+01 9.367050000000000409e+01
2.095895000000000152e+01 1.284868123679999918e+01 9.623529999999999518e+01 9.367059999999999320e+01
2.096327500000000299e+01 1.284871045999999950e+01 9.623539999999999850e+01 9.367059999999999320e+01
2.096760000000000090e+01 1.284871045999999950e+01 9.623539999999999850e+01 9.367059999999999320e+01
2.097192500000000237e+01 1.284873968319999982e+01 9.623550000000000182e+01 9.367059999999999320e+01
2.097625000000000028e+01 1.284873968319999982e+01 9.623550000000000182e+01 9.367059999999999320e+01
2.098057500000000175e+01 1.284876890639999836e+01 9.623460000000000036e+01 9.367109999999999559e+01
2.098490000000000322e+01 1.284876890639999836e+01 9.623470000000000368e+01 9.367109999999999559e+01
2.098922500000000113e+01 1.284879812960000045e+01 9.623480000000000700e+01 9.367100000000000648e+01
2.099355000000000260e+01 1.284879812960000045e+01 9.623480000000000700e+01 9.367109999999999559e+01
2.099787500000000406e+01 1.284882735279999899e+01 9.623480000000000700e+01 9.367100000000000648e+01
2.100220000000000198e+01 1.284882735279999899e+01 9.623480000000000700e+01 9.367100000000000648e+01
2.100652500000000344e+01 1.284885657599999931e+01 9.623489999999999611e+01 9.367100000000000648e+01
2.101084999999999781e+01 1.284885657599999931e+01 9.623489999999999611e+01 9.367100000000000648e+01
2.101517499999999927e+01 1.284888579919999962e+01 9.623499999999999943e+01 9.367100000000000648e+01
2.101950000000000074e+01 1.284888579919999962e+01 9.623499999999999943e+01 9.367100000000000648e+01
2.102382499999999865e+01 1.284891502239999994e+01 9.623510000000000275e+01 9.367100000000000648e+01
2.102815000000000012e+01 1.284891502239999994e+01 9.623510000000000275e+01 9.367100000000000648e+01
2.103247500000000159e+01 1.284894424559999848e+01 9.623520000000000607e+01 9.367100000000000648e+01
2.103679999999999950e+01 1.284894424559999848e+01 9.623520000000000607e+01 9.367100000000000648e+01
2.104112500000000097e+01 1.284894424559999848e+01 9.623529999999999518e+01 9.367100000000000648e+01
2.104544999999999888e+01 1.284897346880000057e+01 9.623529999999999518e+01 9.367109999999999559e+01
2.104977500000000035e+01 1.284897346880000057e+01 9.623539999999999850e+01 9.367100000000000648e+01
2.105410000000000181e+01 1.284900269199999912e+01 9.623539999999999850e+01 9.367109999999999559e+01
2.105842499999999973e+01 1.284900269199999912e+01 9.623550000000000182e+01 9.367100000000000648e+01
2.106275000000000119e+01 1.284903191519999943e+01 9.623550000000000182e+01 9.367109999999999559e+01
2.106707500000000266e+01 1.284903191519999943e+01 9.623560000000000514e+01 9.367100000000000648e+01
2.107140000000000057e+01 1.284906113839999975e+01 9.623560000000000514e+01 9.367109999999999559e+01
2.107572500000000204e+01 1.284906113839999975e+01 9.623560000000000514e+01 9.367100000000000648e+01
2.108004999999999995e+01 1.284909036160000007e+01 9.623569999999999425e+01 9.367109999999999559e+01
2.108437500000000142e+01 1.284909036160000007e+01 9.623569999999999425e+01 9.367109999999999559e+01
2.108870000000000289e+01 1.284911958479999861e+01 9.623480000000000700e+01 9.367180000000000462e+01
2.109302500000000080e+01 1.284911958479999861e+01 9.623489999999999611e+01 9.367170000000000130e+01
2.109735000000000227e+01 1.284911958479999861e+01 9.623489999999999611e+01 9.367170000000000130e+01
2.110167500000000018e+01 1.284914880800000070e+01 9.623499999999999943e+01 9.367159999999999798e+01
2.110600000000000165e+01 1.284914880800000070e+01 9.623499999999999943e+01 9.367170000000000130e+01
2.111032500000000312e+01 1.284917803119999924e+01 9.623510000000000275e+01 9.367159999999999798e+01
2.111465000000000103e+01 1.284917803119999924e+01 9.623499999999999943e+01 9.367159999999999798e+01
2.111897500000000250e+01 1.284920725439999956e+01 9.623510000000000275e+01 9.367159999999999798e+01
2.112330000000000396e+01 1.284920725439999956e+01 9.623510000000000275e+01 9.367159999999999798e+01
2.112762499999999832e+01 1.284923647759999987e+01 9.623520000000000607e+01 9.367159999999999798e+01
2.113194999999999979e+01 1.284923647759999987e+01 9.623520000000000607e+01 9.367159999999999798e+01
2.113627499999999770e+01 1.284926570079999841e+01 9.623529999999999518e+01 9.367159999999999798e+01
2.114059999999999917e+01 1.284926570079999841e+01 9.623529999999999518e+01 9.367159999999999798e+01
2.114492500000000064e+01 1.284929492399999873e+01 9.623539999999999850e+01 9.367159999999999798e+01
2.114924999999999855e+01 1.284929492399999873e+01 9.623539999999999850e+01 9.367170000000000130e+01
2.115357500000000002e+01 1.284932414719999905e+01 9.623550000000000182e+01 9.367159999999999798e+01
2.115790000000000148e+01 1.284932414719999905e+01 9.623550000000000182e+01 9.367170000000000130e+01
2.116222499999999940e+01 1.284935337039999936e+01 9.623560000000000514e+01 9.367159999999999798e+01
2.116655000000000086e+01 1.284935337039999936e+01 9.623560000000000514e+01 9.367170000000000130e+01
2.117087499999999878e+01 1.284938259359999790e+01 9.623569999999999425e+01 9.367159999999999798e+01
2.117520000000000024e+01 1.284938259359999790e+01 9.623569999999999425e+01 9.367170000000000130e+01
2.117952500000000171e+01 1.284938259359999790e+01 9.623579999999999757e+01 9.367159999999999798e+01
2.118384999999999962e+01 1.284941181680000000e+01 9.623579999999999757e+01 9.367170000000000130e+01
2.118817500000000109e+01 1.284941181680000000e+01 9.623590000000000089e+01 9.367170000000000130e+01
2.119250000000000256e+01 1.284944103999999854e+01 9.623590000000000089e+01 9.367170000000000130e+01
2.119682500000000047e+01 1.284944103999999854e+01 9.623499999999999943e+01 9.367230000000000700e+01
2.120115000000000194e+01 1.284947026319999885e+01 9.623499999999999943e+01 9.367220000000000368e+01
2.120547499999999985e+01 1.284947026319999885e+01 9.623510000000000275e+01 9.367220000000000368e+01
2.120980000000000132e+01 1.284949948639999917e+01 9.623510000000000275e+01 9.367220000000000368e+01
2.121412500000000279e+01 1.284949948639999917e+01 9.623520000000000607e+01 9.367220000000000368e+01
2.121845000000000070e+01 1.284952870959999949e+01 9.623520000000000607e+01 9.367220000000000368e+01
2.122277500000000217e+01 1.284952870959999949e+01 9.623520000000000607e+01 9.367210000000000036e+01
2.122710000000000363e+01 1.284955793279999803e+01 9.623520000000000607e+01 9.367220000000000368e+01
2.123142500000000155e+01 1.284955793279999803e+01 9.623529999999999518e+01 9.367210000000000036e+01
2.123575000000000301e+01 1.284955793279999803e+01 9.623529999999999518e+01 9.367220000000000368e+01
2.124007499999999737e+01 1.284958715600000012e+01 9.623539999999999850e+01 9.367210000000000036e+01
2.124439999999999884e+01 1.284958715600000012e+01 9.623539999999999850e+01 9.367220000000000368e+01
2.124872500000000031e+01 1.284961637919999866e+01 9.623550000000000182e+01 9.367210000000000036e+01
2.125304999999999822e+01 1.284961637919999866e+01 9.623550000000000182e+01 9.367220000000000368e+01
2.125737499999999969e+01 1.284964560239999898e+01 9.623560000000000514e+01 9.367220000000000368e+01
2.126170000000000115e+01 1.284964560239999898e+01 9.623560000000000514e+01 9.367220000000000368e+01
2.126602499999999907e+01 1.284967482559999929e+01 9.623569999999999425e+01 9.367220000000000368e+01
2.127035000000000053e+01 1.284967482559999929e+01 9.623569999999999425e+01 9.367220000000000368e+01
2.127467499999999845e+01 1.284970404879999961e+01 9.623579999999999757e+01 9.367220000000000368e+01
2.127899999999999991e+01 1.284970404879999961e+01 9.623579999999999757e+01 9.367220000000000368e+01
2.128332500000000138e+01 1.284970404879999961e+01 9.623590000000000089e+01 9.367220000000000368e+01
2.128764999999999930e+01 1.284973327199999993e+01 9.623590000000000089e+01 9.367220000000000368e+01
2.129197500000000076e+01 1.284973327199999993e+01 9.623600000000000421e+01 9.367220000000000368e+01
2.129630000000000223e+01 1.284976249520000025e+01 9.623600000000000421e+01 9.367220000000000368e+01
2.130062500000000014e+01 1.284976249520000025e+01 9.623609999999999332e+01 9.367220000000000368e+01
2.130495000000000161e+01 1.284979171839999879e+01 9.623510000000000275e+01 9.367279999999999518e+01
2.130927499999999952e+01 1.284979171839999879e+01 9.623520000000000607e+01 9.367270000000000607e+01
2.131360000000000099e+01 1.284979171839999879e+01 9.623520000000000607e+01 9.367270000000000607e+01
2.131792500000000246e+01 1.284982094159999910e+01 9.623529999999999518e+01 9.367270000000000607e+01
2.132225000000000037e+01 1.284982094159999910e+01 9.623529999999999518e+01 9.367270000000000607e+01
2.132657500000000184e+01 1.284985016479999942e+01 9.623539999999999850e+01 9.367270000000000607e+01
2.133090000000000330e+01 1.284985016479999942e+01 9.623539999999999850e+01 9.367270000000000607e+01
2.133522500000000122e+01 1.284987938799999974e+01 9.623550000000000182e+01 9.367270000000000607e+01
2.133955000000000268e+01 1.284987938799999974e+01 9.623550000000000182e+01 9.367270000000000607e+01
2.134387500000000060e+01 1.284990861120000005e+01 9.623560000000000514e+01 9.367270000000000607e+01
2.134820000000000206e+01 1.284990861120000005e+01 9.623560000000000514e+01 9.367270000000000607e+01
2.135252500000000353e+01 1.284993783440000037e+01 9.623560000000000514e+01 9.367270000000000607e+01
2.135685000000000144e+01 1.284993783440000037e+01 9.623560000000000514e+01 9.367270000000000607e+01
2.136117499999999936e+01 1.284996705759999891e+01 9.623569999999999425e+01 9.367270000000000607e+01
2.136550000000000082e+01 1.284996705759999891e+01 9.623569999999999425e+01 9.367270000000000607e+01
2.136982499999999874e+01 1.284999628080000100e+01 9.623579999999999757e+01 9.367270000000000607e+01
2.137415000000000020e+01 1.284999628080000100e+01 9.623579999999999757e+01 9.367270000000000607e+01
2.137847499999999812e+01 1.284999628080000100e+01 9.623590000000000089e+01 9.367270000000000607e+01
2.138279999999999959e+01 1.285002550399999954e+01 9.623590000000000089e+01 9.367270000000000607e+01
2.138712500000000105e+01 1.285002550399999954e+01 9.623600000000000421e+01 9.367270000000000607e+01
2.139144999999999897e+01 1.285005472719999808e+01 9.623600000000000421e+01 9.367270000000000607e+01
2.139577500000000043e+01 1.285005472719999808e+01 9.623609999999999332e+01 9.367270000000000607e+01
2.140010000000000190e+01 1.285008395040000018e+01 9.623609999999999332e+01 9.367270000000000607e+01
2.140442499999999981e+01 1.285008395040000018e+01 9.623619999999999663e+01 9.367270000000000607e+01
2.140875000000000128e+01 1.285008395040000018e+01 9.623619999999999663e+01 9.367279999999999518e+01
2.141307499999999919e+01 1.285011317359999872e+01 9.623529999999999518e+01 9.367319999999999425e+01
2.141740000000000066e+01 1.285011317359999872e+01 9.623539999999999850e+01 9.367319999999999425e+01
2.142172500000000213e+01 1.285014239679999903e+01 9.623539999999999850e+01 9.367319999999999425e+01
2.142605000000000004e+01 1.285014239679999903e+01 9.623539999999999850e+01 9.367319999999999425e+01
2.143037500000000151e+01 1.285017161999999935e+01 9.623550000000000182e+01 9.367310000000000514e+01
2.143470000000000297e+01 1.285017161999999935e+01 9.623550000000000182e+01 9.367319999999999425e+01
2.143902500000000089e+01 1.285020084319999967e+01 9.623560000000000514e+01 9.367310000000000514e+01
2.144335000000000235e+01 1.285020084319999967e+01 9.623560000000000514e+01 9.367319999999999425e+01
2.144767500000000027e+01 1.285020084319999967e+01 9.623569999999999425e+01 9.367310000000000514e+01
2.145200000000000173e+01 1.285023006639999821e+01 9.623569999999999425e+01 9.367319999999999425e+01
2.145632500000000320e+01 1.285023006639999821e+01 9.623579999999999757e+01 9.367310000000000514e+01
2.146065000000000111e+01 1.285025928960000030e+01 9.623579999999999757e+01 9.367319999999999425e+01
2.146497500000000258e+01 1.285025928960000030e+01 9.623579999999999757e+01 9.367310000000000514e+01
2.146930000000000405e+01 1.285028851279999884e+01 9.623579999999999757e+01 9.367319999999999425e+01
2.147362500000000196e+01 1.285028851279999884e+01 9.623590000000000089e+01 9.367310000000000514e+01
2.147795000000000343e+01 1.285031773599999916e+01 9.623590000000000089e+01 9.367319999999999425e+01
2.148227499999999779e+01 1.285031773599999916e+01 9.623600000000000421e+01 9.367310000000000514e+01
2.148659999999999926e+01 1.285031773599999916e+01 9.623600000000000421e+01 9.367319999999999425e+01
2.149092500000000072e+01 1.285034695919999947e+01 9.623609999999999332e+01 9.367319999999999425e+01
2.149524999999999864e+01 1.285034695919999947e+01 9.623609999999999332e+01 9.367319999999999425e+01
2.149957500000000010e+01 1.285037618239999979e+01 9.623619999999999663e+01 9.367319999999999425e+01
2.150390000000000157e+01 1.285037618239999979e+01 9.623619999999999663e+01 9.367319999999999425e+01
2.150822499999999948e+01 1.285037618239999979e+01 9.623629999999999995e+01 9.367319999999999425e+01
2.151255000000000095e+01 1.285040540559999833e+01 9.623629999999999995e+01 9.367319999999999425e+01
2.151687499999999886e+01 1.285040540559999833e+01 9.623640000000000327e+01 9.367319999999999425e+01
2.152120000000000033e+01 1.285043462880000043e+01 9.623550000000000182e+01 9.367369999999999663e+01
2.152552500000000180e+01 1.285043462880000043e+01 9.623560000000000514e+01 9.367369999999999663e+01
2.152984999999999971e+01 1.285043462880000043e+01 9.623560000000000514e+01 9.367369999999999663e+01
2.153417500000000118e+01 1.285046385199999897e+01 9.623569999999999425e+01 9.367359999999999332e+01
2.153850000000000264e+01 1.285046385199999897e+01 9.623569999999999425e+01 9.367359999999999332e+01
2.154282500000000056e+01 1.285049307519999928e+01 9.623579999999999757e+01 9.367359999999999332e+01
2.154715000000000202e+01 1.285049307519999928e+01 9.623579999999999757e+01 9.367359999999999332e+01
2.155147499999999994e+01 1.285052229839999960e+01 9.623590000000000089e+01 9.367359999999999332e+01
2.155580000000000140e+01 1.285052229839999960e+01 9.623590000000000089e+01 9.367359999999999332e+01
2.156012500000000287e+01 1.285055152159999992e+01 9.623590000000000089e+01 9.367359999999999332e+01
2.156445000000000078e+01 1.285055152159999992e+01 9.623590000000000089e+01 9.367359999999999332e+01
2.156877500000000225e+01 1.285058074479999846e+01 9.623600000000000421e+01 9.367359999999999332e+01
2.157310000000000372e+01 1.285058074479999846e+01 9.623600000000000421e+01 9.367359999999999332e+01
2.157742500000000163e+01 1.285058074479999846e+01 9.623609999999999332e+01 9.367359999999999332e+01
2.158175000000000310e+01 1.285060996800000055e+01 9.623609999999999332e+01 9.367359999999999332e+01
2.158607500000000101e+01 1.285060996800000055e+01 9.623619999999999663e+01 9.367359999999999332e+01
2.159040000000000248e+01 1.285063919119999909e+01 9.623619999999999663e+01 9.367369999999999663e+01
2.159472500000000394e+01 1.285063919119999909e+01 9.623629999999999995e+01 9.367359999999999332e+01
2.159904999999999831e+01 1.285066841439999941e+01 9.623629999999999995e+01 9.367369999999999663e+01
2.160337499999999977e+01 1.285066841439999941e+01 9.623640000000000327e+01 9.367359999999999332e+01
2.160770000000000124e+01 1.285066841439999941e+01 9.623640000000000327e+01 9.367369999999999663e+01
2.161202499999999915e+01 1.285069763759999972e+01 9.623640000000000327e+01 9.367359999999999332e+01
2.161635000000000062e+01 1.285069763759999972e+01 9.623650000000000659e+01 9.367369999999999663e+01
2.162067499999999853e+01 1.285072686080000004e+01 9.623650000000000659e+01 9.367359999999999332e+01
2.162500000000000000e+01 1.285072686080000004e+01 9.623650000000000659e+01 9.367369999999999663e+01
2.162932500000000147e+01 1.285072686080000004e+01 9.623569999999999425e+01 9.367430000000000234e+01
2.163364999999999938e+01 1.285075608399999858e+01 9.623579999999999757e+01 9.367430000000000234e+01
2.163797500000000085e+01 1.285075608399999858e+01 9.623579999999999757e+01 9.367419999999999902e+01
2.164229999999999876e+01 1.285078530720000067e+01 9.623579999999999757e+01 9.367419999999999902e+01
2.164662500000000023e+01 1.285078530720000067e+01 9.623590000000000089e+01 9.367419999999999902e+01
2.165095000000000169e+01 1.285081453039999921e+01 9.623590000000000089e+01 9.367419999999999902e+01
2.165527499999999961e+01 1.285081453039999921e+01 9.623600000000000421e+01 9.367419999999999902e+01
2.165960000000000107e+01 1.285081453039999921e+01 9.623600000000000421e+01 9.367419999999999902e+01
2.166392500000000254e+01 1.285084375359999953e+01 9.623609999999999332e+01 9.367419999999999902e+01
2.166825000000000045e+01 1.285084375359999953e+01 9.623609999999999332e+01 9.367419999999999902e+01
2.167257500000000192e+01 1.285087297679999985e+01 9.623619999999999663e+01 9.367419999999999902e+01
2.167689999999999984e+01 1.285087297679999985e+01 9.623619999999999663e+01 9.367419999999999902e+01
2.168122500000000130e+01 1.285090219999999839e+01 9.623619999999999663e+01 9.367419999999999902e+01
2.168555000000000277e+01 1.285090219999999839e+01 9.623629999999999995e+01 9.367419999999999902e+01
2.168987500000000068e+01 1.285090219999999839e+01 9.623629999999999995e+01 9.367419999999999902e+01
2.169420000000000215e+01 1.285093142319999870e+01 9.623629999999999995e+01 9.367419999999999902e+01
2.169852500000000362e+01 1.285093142319999870e+01 9.623640000000000327e+01 9.367419999999999902e+01
2.170285000000000153e+01 1.285096064639999902e+01 9.623640000000000327e+01 9.367419999999999902e+01
2.170717500000000300e+01 1.285096064639999902e+01 9.623650000000000659e+01 9.367419999999999902e+01
2.171149999999999736e+01 1.285096064639999902e+01 9.623650000000000659e+01 9.367419999999999902e+01
2.171582499999999882e+01 1.285098986959999934e+01 9.623659999999999570e+01 9.367419999999999902e+01
2.172015000000000029e+01 1.285098986959999934e+01 9.623659999999999570e+01 9.367419999999999902e+01
2.172447499999999820e+01 1.285101909279999788e+01 9.623669999999999902e+01 9.367419999999999902e+01
2.172879999999999967e+01 1.285101909279999788e+01 9.623669999999999902e+01 9.367430000000000234e+01
2.173312500000000114e+01 1.285101909279999788e+01 9.623669999999999902e+01 9.367419999999999902e+01
2.173744999999999905e+01 1.285104831599999997e+01 9.623590000000000089e+01 9.367480000000000473e+01
2.174177500000000052e+01 1.285104831599999997e+01 9.623600000000000421e+01 9.367470000000000141e+01
2.174609999999999843e+01 1.285107753919999851e+01 9.623600000000000421e+01 9.367470000000000141e+01
2.175042499999999990e+01 1.285107753919999851e+01 9.623609999999999332e+01 9.367470000000000141e+01
2.175475000000000136e+01 1.285110676239999883e+01 9.623600000000000421e+01 9.367470000000000141e+01
2.175907499999999928e+01 1.285110676239999883e+01 9.623609999999999332e+01 9.367470000000000141e+01
2.176340000000000074e+01 1.285110676239999883e+01 9.623609999999999332e+01 9.367470000000000141e+01
2.176772500000000221e+01 1.285113598559999915e+01 9.623619999999999663e+01 9.367470000000000141e+01
2.177205000000000013e+01 1.285113598559999915e+01 9.623619999999999663e+01 9.367470000000000141e+01
2.177637500000000159e+01 1.285116520879999946e+01 9.623629999999999995e+01 9.367470000000000141e+01
2.178069999999999951e+01 1.285116520879999946e+01 9.623629999999999995e+01 9.367470000000000141e+01
2.178502500000000097e+01 1.285119443199999800e+01 9.623640000000000327e+01 9.367470000000000141e+01
2.178935000000000244e+01 1.285119443199999800e+01 9.623640000000000327e+01 9.367470000000000141e+01
2.179367500000000035e+01 1.285122365520000010e+01 9.623650000000000659e+01 9.367470000000000141e+01
2.179800000000000182e+01 1.285122365520000010e+01 9.623650000000000659e+01 9.367470000000000141e+01
2.180232500000000329e+01 1.285122365520000010e+01 9.623650000000000659e+01 9.367470000000000141e+01
2.180665000000000120e+01 1.285125287839999864e+01 9.623650000000000659e+01 9.367470000000000141e+01
2.181097500000000267e+01 1.285125287839999864e+01 9.623659999999999570e+01 9.367470000000000141e+01
2.181530000000000058e+01 1.285128210159999895e+01 9.623659999999999570e+01 9.367470000000000141e+01
2.181962500000000205e+01 1.285128210159999895e+01 9.623669999999999902e+01 9.367470000000000141e+01
2.182395000000000351e+01 1.285128210159999895e+01 9.623669999999999902e+01 9.367480000000000473e+01
2.182827499999999787e+01 1.285131132479999927e+01 9.623680000000000234e+01 9.367470000000000141e+01
2.183259999999999934e+01 1.285131132479999927e+01 9.623680000000000234e+01 9.367480000000000473e+01
2.183692500000000081e+01 1.285134054799999959e+01 9.623690000000000566e+01 9.367470000000000141e+01
2.184124999999999872e+01 1.285134054799999959e+01 9.623690000000000566e+01 9.367480000000000473e+01
2.184557500000000019e+01 1.285134054799999959e+01 9.623609999999999332e+01 9.367520000000000380e+01
2.184989999999999810e+01 1.285136977119999990e+01 9.623609999999999332e+01 9.367520000000000380e+01
2.185422499999999957e+01 1.285136977119999990e+01 9.623619999999999663e+01 9.367510000000000048e+01
2.185855000000000103e+01 1.285139899440000022e+01 9.623619999999999663e+01 9.367510000000000048e+01
2.186287499999999895e+01 1.285139899440000022e+01 9.623619999999999663e+01 9.367510000000000048e+01
2.186720000000000041e+01 1.285139899440000022e+01 9.623619999999999663e+01 9.367510000000000048e+01
2.187152500000000188e+01 1.285142821759999876e+01 9.623629999999999995e+01 9.367510000000000048e+01
2.187584999999999980e+01 1.285142821759999876e+01 9.623629999999999995e+01 9.367510000000000048e+01
2.188017500000000126e+01 1.285145744079999908e+01 9.623640000000000327e+01 9.367510000000000048e+01
2.188449999999999918e+01 1.285145744079999908e+01 9.623640000000000327e+01 9.367510000000000048e+01
2.188882500000000064e+01 1.285148666399999939e+01 9.623650000000000659e+01 9.367510000000000048e+01
2.189315000000000211e+01 1.285148666399999939e+01 9.623650000000000659e+01 9.367510000000000048e+01
2.189747500000000002e+01 1.285148666399999939e+01 9.623659999999999570e+01 9.367510000000000048e+01
2.190180000000000149e+01 1.285151588719999971e+01 9.623659999999999570e+01 9.367510000000000048e+01
2.190612500000000296e+01 1.285151588719999971e+01 9.623669999999999902e+01 9.367510000000000048e+01
2.191045000000000087e+01 1.285154511040000003e+01 9.623669999999999902e+01 9.367510000000000048e+01
2.191477500000000234e+01 1.285154511040000003e+01 9.623669999999999902e+01 9.367510000000000048e+01
2.191910000000000025e+01 1.285157433360000034e+01 9.623669999999999902e+01 9.367510000000000048e+01
2.192342500000000172e+01 1.285157433360000034e+01 9.623680000000000234e+01 9.367510000000000048e+01
2.192775000000000318e+01 1.285157433360000034e+01 9.623680000000000234e+01 9.367520000000000380e+01
2.193207500000000110e+01 1.285160355679999888e+01 9.623690000000000566e+01 9.367510000000000048e+01
2.193640000000000256e+01 1.285160355679999888e+01 9.623690000000000566e+01 9.367520000000000380e+01
2.194072500000000403e+01 1.285163278000000098e+01 9.623699999999999477e+01 9.367510000000000048e+01
2.194505000000000194e+01 1.285163278000000098e+01 9.623699999999999477e+01 9.367520000000000380e+01
2.194937500000000341e+01 1.285163278000000098e+01 9.623709999999999809e+01 9.367510000000000048e+01
2.195369999999999777e+01 1.285166200319999952e+01 9.623619999999999663e+01 9.367570000000000618e+01
2.195802499999999924e+01 1.285166200319999952e+01 9.623629999999999995e+01 9.367560000000000286e+01
2.196235000000000070e+01 1.285166200319999952e+01 9.623629999999999995e+01 9.367560000000000286e+01
2.196667499999999862e+01 1.285169122639999806e+01 9.623640000000000327e+01 9.367560000000000286e+01
2.197100000000000009e+01 1.285169122639999806e+01 9.623640000000000327e+01 9.367560000000000286e+01
2.197532500000000155e+01 1.285172044960000015e+01 9.623640000000000327e+01 9.367560000000000286e+01
2.197964999999999947e+01 1.285172044960000015e+01 9.623640000000000327e+01 9.367560000000000286e+01
2.198397500000000093e+01 1.285174967279999869e+01 9.623650000000000659e+01 9.367560000000000286e+01
2.198829999999999885e+01 1.285174967279999869e+01 9.623650000000000659e+01 9.367560000000000286e+01
2.199262500000000031e+01 1.285177889599999901e+01 9.623659999999999570e+01 9.367560000000000286e+01
2.199695000000000178e+01 1.285177889599999901e+01 9.623659999999999570e+01 9.367560000000000286e+01
2.200127499999999969e+01 1.285177889599999901e+01 9.623669999999999902e+01 9.367560000000000286e+01
2.200560000000000116e+01 1.285180811919999933e+01 9.623669999999999902e+01 9.367560000000000286e+01
2.200992500000000263e+01 1.285180811919999933e+01 9.623680000000000234e+01 9.367560000000000286e+01
2.201425000000000054e+01 1.285183734239999964e+01 9.623680000000000234e+01 9.367560000000000286e+01
2.201857500000000201e+01 1.285183734239999964e+01 9.623690000000000566e+01 9.367560000000000286e+01
2.202289999999999992e+01 1.285183734239999964e+01 9.623690000000000566e+01 9.367560000000000286e+01
2.202722500000000139e+01 1.285186656559999818e+01 9.623690000000000566e+01 9.367560000000000286e+01
2.203155000000000285e+01 1.285186656559999818e+01 9.623699999999999477e+01 9.367560000000000286e+01
2.203587500000000077e+01 1.285189578880000028e+01 9.623699999999999477e+01 9.367560000000000286e+01
2.204020000000000223e+01 1.285189578880000028e+01 9.623699999999999477e+01 9.367560000000000286e+01
2.204452500000000370e+01 1.285189578880000028e+01 9.623709999999999809e+01 9.367560000000000286e+01
2.204885000000000161e+01 1.285192501199999882e+01 9.623709999999999809e+01 9.367560000000000286e+01
2.205317500000000308e+01 1.285192501199999882e+01 9.623720000000000141e+01 9.367560000000000286e+01
2.205750000000000099e+01 1.285195423519999913e+01 9.623720000000000141e+01 9.367570000000000618e+01
2.206182500000000246e+01 1.285195423519999913e+01 9.623640000000000327e+01 9.367610000000000525e+01
2.206615000000000393e+01 1.285195423519999913e+01 9.623650000000000659e+01 9.367610000000000525e+01
2.207047499999999829e+01 1.285198345839999945e+01 9.623650000000000659e+01 9.367610000000000525e+01
2.207479999999999976e+01 1.285198345839999945e+01 9.623650000000000659e+01 9.367610000000000525e+01
2.207912500000000122e+01 1.285198345839999945e+01 9.623659999999999570e+01 9.367600000000000193e+01
2.208344999999999914e+01 1.285201268159999977e+01 9.623659999999999570e+01 9.367610000000000525e+01
2.208777500000000060e+01 1.285201268159999977e+01 9.623659999999999570e+01 9.367600000000000193e+01
2.209209999999999852e+01 1.285204190479999831e+01 9.623669999999999902e+01 9.367610000000000525e+01
2.209642499999999998e+01 1.285204190479999831e+01 9.623669999999999902e+01 9.367600000000000193e+01
2.210075000000000145e+01 1.285207112800000040e+01 9.623669999999999902e+01 9.367610000000000525e+01
2.210507499999999936e+01 1.285207112800000040e+01 9.623680000000000234e+01 9.367600000000000193e+01
2.210940000000000083e+01 1.285207112800000040e+01 9.623680000000000234e+01 9.367610000000000525e+01
2.211372500000000230e+01 1.285210035119999894e+01 9.623690000000000566e+01 9.367600000000000193e+01
2.211805000000000021e+01 1.285210035119999894e+01 9.623690000000000566e+01 9.367610000000000525e+01
2.212237500000000168e+01 1.285212957439999926e+01 9.623699999999999477e+01 9.367600000000000193e+01
2.212669999999999959e+01 1.285212957439999926e+01 9.623699999999999477e+01 9.367610000000000525e+01
2.213102500000000106e+01 1.285212957439999926e+01 9.623709999999999809e+01 9.367600000000000193e+01
2.213535000000000252e+01 1.285215879759999957e+01 9.623709999999999809e+01 9.367610000000000525e+01
2.213967500000000044e+01 1.285215879759999957e+01 9.623720000000000141e+01 9.367610000000000525e+01
2.214400000000000190e+01 1.285218802079999989e+01 9.623720000000000141e+01 9.367610000000000525e+01
2.214832500000000337e+01 1.285218802079999989e+01 9.623720000000000141e+01 9.367610000000000525e+01
2.215265000000000128e+01 1.285218802079999989e+01 9.623720000000000141e+01 9.367610000000000525e+01
2.215697500000000275e+01 1.285221724399999843e+01 9.623730000000000473e+01 9.367610000000000525e+01
2.216130000000000067e+01 1.285221724399999843e+01 9.623730000000000473e+01 9.367610000000000525e+01
2.216562500000000213e+01 1.285221724399999843e+01 9.623739999999999384e+01 9.367610000000000525e+01


==> anc/Fig3/M5_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 4.243208639999999920e-02 9.500499999999999545e+01 9.494379999999999598e+01
8.649999999999999703e-03 8.540655539199999702e-02 9.502609999999999957e+01 9.506860000000000355e+01
1.297500000000000042e-02 1.322758924799999902e-01 9.498930000000000007e+01 9.517300000000000182e+01
1.729999999999999941e-02 1.759932152159999763e-01 9.495350000000000534e+01 9.509550000000000125e+01
2.162500000000000186e-02 2.191228593999999807e-01 9.492310000000000514e+01 9.498250000000000171e+01
2.595000000000000084e-02 2.598927301839999426e-01 9.499479999999999791e+01 9.492929999999999779e+01
3.027500000000000330e-02 2.999498471200000016e-01 9.510809999999999320e+01 9.492000000000000171e+01
3.459999999999999881e-02 3.385361603999999525e-01 9.513750000000000284e+01 9.486440000000000339e+01
3.892500000000000127e-02 3.766490578399999678e-01 9.513179999999999836e+01 9.476890000000000214e+01
4.325000000000000372e-02 4.138560360799999893e-01 9.514480000000000359e+01 9.469650000000000034e+01
4.757499999999999923e-02 4.508029278399999784e-01 9.520600000000000307e+01 9.464170000000000016e+01
5.190000000000000169e-02 4.872121127199999235e-01 9.528730000000000189e+01 9.471139999999999759e+01
5.622499999999999720e-02 5.235131717600000067e-01 9.534489999999999554e+01 9.479850000000000421e+01
6.055000000000000659e-02 5.595395327200000102e-01 9.531919999999999504e+01 9.487739999999999441e+01
6.487500000000000211e-02 5.953817875199999277e-01 9.521620000000000061e+01 9.498029999999999973e+01
6.919999999999999762e-02 6.308119951999999753e-01 9.512030000000000030e+01 9.507760000000000389e+01
7.352500000000000702e-02 6.659090584000000312e-01 9.504569999999999652e+01 9.502070000000000505e+01
7.785000000000000253e-02 7.004538031199999404e-01 9.496250000000000568e+01 9.494979999999999620e+01
8.217499999999999805e-02 7.346098792799999888e-01 9.495619999999999550e+01 9.487290000000000134e+01
8.650000000000000744e-02 7.683539083199999453e-01 9.501479999999999393e+01 9.483209999999999695e+01
9.082500000000000295e-02 8.017998607199999794e-01 9.508729999999999905e+01 9.481669999999999732e+01
9.514999999999999847e-02 8.349506587999999674e-01 9.513370000000000459e+01 9.484069999999999823e+01
9.947500000000000786e-02 8.678881275199998857e-01 9.511239999999999384e+01 9.475379999999999825e+01
1.038000000000000034e-01 9.006268784799998928e-01 9.509260000000000446e+01 9.467130000000000223e+01
1.081250000000000128e-01 9.332312027199999305e-01 9.513920000000000243e+01 9.459499999999999886e+01
1.124499999999999944e-01 9.672177843199999403e-01 9.499729999999999563e+01 9.491389999999999816e+01
1.167750000000000038e-01 9.996613809599999012e-01 9.504590000000000316e+01 9.487739999999999441e+01
1.211000000000000132e-01 1.031649095679999961e+00 9.512839999999999918e+01 9.483429999999999893e+01
1.254250000000000087e-01 1.063350423039999937e+00 9.517980000000000018e+01 9.481550000000000011e+01
1.297500000000000042e-01 1.094870566560000036e+00 9.522299999999999898e+01 9.487019999999999698e+01
1.340749999999999997e-01 1.126151079839999847e+00 9.524099999999999966e+01 9.490879999999999939e+01
1.383999999999999952e-01 1.157361457439999963e+00 9.528109999999999502e+01 9.488089999999999691e+01
1.427250000000000185e-01 1.188381884240000019e+00 9.531470000000000198e+01 9.480159999999999343e+01
1.470500000000000140e-01 1.219416922640000012e+00 9.534539999999999793e+01 9.469819999999999993e+01
1.513750000000000095e-01 1.250317534319999924e+00 9.535429999999999495e+01 9.463809999999999434e+01
1.557000000000000051e-01 1.281299970959999923e+00 9.529949999999999477e+01 9.464900000000000091e+01
1.600250000000000006e-01 1.312200582639999835e+00 9.523749999999999716e+01 9.466410000000000480e+01
1.643499999999999961e-01 1.343288222800000042e+00 9.517340000000000089e+01 9.467210000000000036e+01
1.686750000000000194e-01 1.373995961359999907e+00 9.510490000000000066e+01 9.467449999999999477e+01
1.730000000000000149e-01 1.404466991999999914e+00 9.505079999999999529e+01 9.468500000000000227e+01
1.773250000000000104e-01 1.434531820159999915e+00 9.512430000000000518e+01 9.471040000000000703e+01
1.816500000000000059e-01 1.464418386800000027e+00 9.520569999999999311e+01 9.473130000000000450e+01
1.859750000000000014e-01 1.493960119679999865e+00 9.519830000000000325e+01 9.473069999999999879e+01
1.902999999999999969e-01 1.523382037440000003e+00 9.520229999999999393e+01 9.472820000000000107e+01
1.946249999999999925e-01 1.552523412479999809e+00 9.520780000000000598e+01 9.475990000000000180e+01
1.989500000000000157e-01 1.581597574159999908e+00 9.522419999999999618e+01 9.477740000000000009e+01
2.032750000000000112e-01 1.610449639519999865e+00 9.525749999999999318e+01 9.480530000000000257e+01
2.076000000000000068e-01 1.639281248639999911e+00 9.534869999999999379e+01 9.482859999999999445e+01
2.119250000000000300e-01 1.667943363200000029e+00 9.541320000000000334e+01 9.484350000000000591e+01
2.162500000000000255e-01 1.696637623280000007e+00 9.543819999999999482e+01 9.478470000000000084e+01
2.205749999999999933e-01 1.726769664799999937e+00 9.523600000000000421e+01 9.487130000000000507e+01
2.248999999999999888e-01 1.755276896399999842e+00 9.525660000000000593e+01 9.480410000000000537e+01
2.292250000000000121e-01 1.783524041519999770e+00 9.528600000000000136e+01 9.470390000000000441e+01
2.335500000000000076e-01 1.811630915279999865e+00 9.531999999999999318e+01 9.460020000000000095e+01
2.378750000000000031e-01 1.839647197119999911e+00 9.537529999999999575e+01 9.450300000000000011e+01
2.422000000000000264e-01 1.867543663839999812e+00 9.538890000000000668e+01 9.444620000000000459e+01
2.465250000000000219e-01 1.895416752000000038e+00 9.534869999999999379e+01 9.445959999999999468e+01
2.508500000000000174e-01 1.923213859839999929e+00 9.528549999999999898e+01 9.447759999999999536e+01
2.551749999999999852e-01 1.951066491759999799e+00 9.528640000000000043e+01 9.449379999999999313e+01
2.595000000000000084e-01 1.978854832639999950e+00 9.530219999999999914e+01 9.449840000000000373e+01
2.638250000000000317e-01 2.006529203039999931e+00 9.531839999999999691e+01 9.461310000000000286e+01
2.681499999999999995e-01 2.034022389600000036e+00 9.538190000000000168e+01 9.470329999999999870e+01
2.724750000000000227e-01 2.061445440480000002e+00 9.539740000000000464e+01 9.470059999999999434e+01
2.767999999999999905e-01 2.088734064640000110e+00 9.535989999999999611e+01 9.468380000000000507e+01
2.811250000000000138e-01 2.115990543279999692e+00 9.531740000000000634e+01 9.466759999999999309e+01
2.854500000000000370e-01 2.143133051439999992e+00 9.528400000000000603e+01 9.464870000000000516e+01
2.897750000000000048e-01 2.170123598960000066e+00 9.525169999999999959e+01 9.463710000000000377e+01
2.941000000000000281e-01 2.196862826959999904e+00 9.521810000000000684e+01 9.465850000000000364e+01
2.984250000000000513e-01 2.223461783599999908e+00 9.521410000000000196e+01 9.471160000000000423e+01
3.027500000000000191e-01 2.249853255520000150e+00 9.525109999999999388e+01 9.472969999999999402e+01
3.070749999999999869e-01 2.276142446240000172e+00 9.529840000000000089e+01 9.465930000000000177e+01
3.114000000000000101e-01 2.302265064719999810e+00 9.536459999999999582e+01 9.458220000000000027e+01
3.157249999999999779e-01 2.328326314479999937e+00 9.543590000000000373e+01 9.450130000000000052e+01
3.200500000000000012e-01 2.354258982159999736e+00 9.546229999999999905e+01 9.443210000000000548e+01
3.243750000000000244e-01 2.380165348959999871e+00 9.545269999999999300e+01 9.443500000000000227e+01
3.286999999999999922e-01 2.406194453199999916e+00 9.528319999999999368e+01 9.455800000000000693e+01
3.330250000000000155e-01 2.431878723679999688e+00 9.533089999999999975e+01 9.452309999999999945e+01
3.373500000000000387e-01 2.457481169199999815e+00 9.531740000000000634e+01 9.448940000000000339e+01
3.416750000000000065e-01 2.482905353199999610e+00 9.529930000000000234e+01 9.445210000000000150e+01
3.460000000000000298e-01 2.508268168479999893e+00 9.525799999999999557e+01 9.440909999999999513e+01
3.503250000000000530e-01 2.533449799919999634e+00 9.522400000000000375e+01 9.440130000000000621e+01
3.546500000000000208e-01 2.558608052799999921e+00 9.522320000000000562e+01 9.440200000000000102e+01
3.589750000000000441e-01 2.583617267359999747e+00 9.524660000000000082e+01 9.441049999999999898e+01
3.633000000000000118e-01 2.608638171199999967e+00 9.525839999999999463e+01 9.442189999999999372e+01
3.676250000000000351e-01 2.633545104560000016e+00 9.526309999999999434e+01 9.438930000000000575e+01
3.719500000000000028e-01 2.658492950399999888e+00 9.524070000000000391e+01 9.435339999999999350e+01
3.762749999999999706e-01 2.683353126639999697e+00 9.521529999999999916e+01 9.432229999999999848e+01
3.805999999999999939e-01 2.708292205519999829e+00 9.512739999999999441e+01 9.429000000000000625e+01
3.849250000000000171e-01 2.733172837999999771e+00 9.505519999999999925e+01 9.432460000000000377e+01
3.892499999999999849e-01 2.758158673999999699e+00 9.505219999999999914e+01 9.438089999999999691e+01
3.935750000000000082e-01 2.783065607359999749e+00 9.504640000000000555e+01 9.444799999999999329e+01
3.979000000000000314e-01 2.807963773760000059e+00 9.502570000000000050e+01 9.458240000000000691e+01
4.022249999999999992e-01 2.832660300079999693e+00 9.500230000000000530e+01 9.465730000000000643e+01
4.065500000000000225e-01 2.857219477360000148e+00 9.504909999999999570e+01 9.472289999999999566e+01
4.108750000000000457e-01 2.881518568160000182e+00 9.514060000000000628e+01 9.478480000000000416e+01
4.152000000000000135e-01 2.905709533119999577e+00 9.523399999999999466e+01 9.477209999999999468e+01
4.195250000000000368e-01 2.929684246399999470e+00 9.532410000000000139e+01 9.472530000000000427e+01
4.238500000000000600e-01 2.953559600800000240e+00 9.541610000000000014e+01 9.467700000000000671e+01
4.281750000000000278e-01 2.977259615999999998e+00 9.542799999999999727e+01 9.463469999999999516e+01
4.325000000000000511e-01 3.000871961599999693e+00 9.540569999999999595e+01 9.459919999999999618e+01
4.368250000000000188e-01 3.025214887199999758e+00 9.513840000000000430e+01 9.460509999999999309e+01
4.411499999999999866e-01 3.048856456000000215e+00 9.513249999999999318e+01 9.458259999999999934e+01
4.454750000000000099e-01 3.072322685600000103e+00 9.514119999999999777e+01 9.454250000000000398e+01
4.497999999999999776e-01 3.095642799199999740e+00 9.517459999999999809e+01 9.453940000000000055e+01
4.541250000000000009e-01 3.118875243199999758e+00 9.517929999999999779e+01 9.453810000000000002e+01
4.584500000000000242e-01 3.141961571199999970e+00 9.517929999999999779e+01 9.453579999999999472e+01
4.627749999999999919e-01 3.165018675999999864e+00 9.512839999999999918e+01 9.452949999999999875e+01
4.671000000000000152e-01 3.187988111199999697e+00 9.510030000000000427e+01 9.450660000000000593e+01
4.714250000000000385e-01 3.210899099999999784e+00 9.510410000000000252e+01 9.449240000000000350e+01
4.757500000000000062e-01 3.233780865599999998e+00 9.513970000000000482e+01 9.449060000000000059e+01
4.800750000000000295e-01 3.256633407999999896e+00 9.520749999999999602e+01 9.445220000000000482e+01
4.844000000000000528e-01 3.279456727199999921e+00 9.528069999999999595e+01 9.440970000000000084e+01
4.887250000000000205e-01 3.302280046399999947e+00 9.534250000000000114e+01 9.442589999999999861e+01
4.930500000000000438e-01 3.325103365599999528e+00 9.534059999999999491e+01 9.444729999999999848e+01
4.973750000000000671e-01 3.347955907999999869e+00 9.533230000000000359e+01 9.451489999999999725e+01
5.017000000000000348e-01 3.370866896799999513e+00 9.531719999999999970e+01 9.457559999999999434e+01
5.060250000000000581e-01 3.393836331999999789e+00 9.531140000000000612e+01 9.463989999999999725e+01
5.103499999999999703e-01 3.416659651199999814e+00 9.530469999999999686e+01 9.470730000000000359e+01
5.146749999999999936e-01 3.439307631200000159e+00 9.529099999999999682e+01 9.476139999999999475e+01
5.190000000000000169e-01 3.461751048799999619e+00 9.529460000000000264e+01 9.476699999999999591e+01
5.233250000000000401e-01 3.484077573599999589e+00 9.534900000000000375e+01 9.472660000000000480e+01
5.276500000000000634e-01 3.506228759199999878e+00 9.533259999999999934e+01 9.469280000000000541e+01
5.319749999999999757e-01 3.528263051999999789e+00 9.531430000000000291e+01 9.464549999999999841e+01
5.362999999999999989e-01 3.550151228799999448e+00 9.530129999999999768e+01 9.463070000000000448e+01
5.406250000000000222e-01 3.571951735999999933e+00 9.531319999999999482e+01 9.462109999999999843e+01
5.449500000000000455e-01 3.593810689599999719e+00 9.527930000000000632e+01 9.466589999999999350e+01
5.492750000000000687e-01 3.615348188000000018e+00 9.526609999999999445e+01 9.461430000000000007e+01
5.535999999999999810e-01 3.636944132799999618e+00 9.526779999999999404e+01 9.456910000000000593e+01
5.579250000000000043e-01 3.658364738399999538e+00 9.523220000000000596e+01 9.452209999999999468e+01
5.622500000000000275e-01 3.679785343999999903e+00 9.522979999999999734e+01 9.447599999999999909e+01
5.665750000000000508e-01 3.701059833600000015e+00 9.524859999999999616e+01 9.441519999999999868e+01
5.709000000000000741e-01 3.722334323199999684e+00 9.531659999999999400e+01 9.437520000000000664e+01
5.752250000000000973e-01 3.743521143199999734e+00 9.538269999999999982e+01 9.437839999999999918e+01
5.795500000000000096e-01 3.764707963199999785e+00 9.545279999999999632e+01 9.439220000000000255e+01
5.838750000000000329e-01 3.785777890399999457e+00 9.551850000000000307e+01 9.440359999999999729e+01
5.882000000000000561e-01 3.806906263999999762e+00 9.551709999999999923e+01 9.439180000000000348e+01
5.925250000000000794e-01 3.827976191199999878e+00 9.551179999999999382e+01 9.436669999999999447e+01
5.968500000000001027e-01 3.849075341599999867e+00 9.550140000000000384e+01 9.432420000000000471e+01
6.011750000000001259e-01 3.870145268799999538e+00 9.543120000000000402e+01 9.429189999999999827e+01
6.055000000000000382e-01 3.891244419199999527e+00 9.536320000000000618e+01 9.426609999999999445e+01
6.098249999999999504e-01 3.912226676799999581e+00 9.530249999999999488e+01 9.425209999999999866e+01
6.141499999999999737e-01 3.933150487999999445e+00 9.524420000000000641e+01 9.429410000000000025e+01
6.184749999999999970e-01 3.953986629600000136e+00 9.521720000000000539e+01 9.435670000000000357e+01
6.228000000000000203e-01 3.974764324799999748e+00 9.525069999999999482e+01 9.441970000000000596e+01
6.271249999999999325e-01 3.995512796799999933e+00 9.528910000000000480e+01 9.447639999999999816e+01
6.314499999999999558e-01 4.016232045599999800e+00 9.532649999999999579e+01 9.452530000000000143e+01
6.357749999999999790e-01 4.036805178399999861e+00 9.536050000000000182e+01 9.457720000000000482e+01
6.401000000000000023e-01 4.057261418399999542e+00 9.539279999999999404e+01 9.458289999999999509e+01
6.444250000000000256e-01 4.077571542399999416e+00 9.537720000000000198e+01 9.459590000000000032e+01
6.487500000000000488e-01 4.097823219999999544e+00 9.535219999999999629e+01 9.453430000000000177e+01
6.530749999999999611e-01 4.116759853599999630e+00 9.535939999999999372e+01 9.452859999999999729e+01
6.573999999999999844e-01 4.136865415199999951e+00 9.540779999999999461e+01 9.449399999999999977e+01
6.617250000000000076e-01 4.156941753599999956e+00 9.544070000000000675e+01 9.447209999999999752e+01
6.660500000000000309e-01 4.176930422399999898e+00 9.542789999999999395e+01 9.446810000000000684e+01
6.703750000000000542e-01 4.196919091199999841e+00 9.541469999999999629e+01 9.445399999999999352e+01
6.747000000000000774e-01 4.216820090399999721e+00 9.540120000000000289e+01 9.445780000000000598e+01
6.790249999999999897e-01 4.236808759199999663e+00 9.539639999999999986e+01 9.444950000000000045e+01
6.833500000000000130e-01 4.256651311999999798e+00 9.538989999999999725e+01 9.440800000000000125e+01
6.876750000000000362e-01 4.276493864799999933e+00 9.538249999999999318e+01 9.436499999999999488e+01
6.920000000000000595e-01 4.296190301600000261e+00 9.531189999999999429e+01 9.433220000000000027e+01
6.963250000000000828e-01 4.315857515200000272e+00 9.525409999999999400e+01 9.429789999999999850e+01
7.006500000000001060e-01 4.335378612800000475e+00 9.523930000000000007e+01 9.424750000000000227e+01
7.049750000000000183e-01 4.354928933599999219e+00 9.522469999999999857e+01 9.420669999999999789e+01
7.093000000000000416e-01 4.374303915200000503e+00 9.521269999999999811e+01 9.422050000000000125e+01
7.136250000000000648e-01 4.393737343199999756e+00 9.523810000000000286e+01 9.423239999999999839e+01
7.179500000000000881e-01 4.413024655200000090e+00 9.526529999999999632e+01 9.429240000000000066e+01
7.222750000000001114e-01 4.432399636799999598e+00 9.529559999999999320e+01 9.436799999999999500e+01
7.266000000000000236e-01 4.451657725599999615e+00 9.529779999999999518e+01 9.444230000000000302e+01
7.309250000000000469e-01 4.470886591199999316e+00 9.530049999999999955e+01 9.451269999999999527e+01
7.352500000000000702e-01 4.489940117599999780e+00 9.529250000000000398e+01 9.459050000000000580e+01
7.395750000000000934e-01 4.508993643999999357e+00 9.524840000000000373e+01 9.464950000000000330e+01
7.439000000000000057e-01 4.527871831199999697e+00 9.524410000000000309e+01 9.466790000000000305e+01
7.482250000000000290e-01 4.546750018400000037e+00 9.525020000000000664e+01 9.461270000000000380e+01
7.525499999999999412e-01 4.565482089599999682e+00 9.525220000000000198e+01 9.456600000000000250e+01
7.568749999999999645e-01 4.584214160800000215e+00 9.527710000000000434e+01 9.451560000000000628e+01
7.611999999999999877e-01 4.602390991199999171e+00 9.537760000000000105e+01 9.453520000000000323e+01
7.655250000000000110e-01 4.620976946399999896e+00 9.542659999999999343e+01 9.454940000000000566e+01
7.698500000000000343e-01 4.639475232000000560e+00 9.548489999999999611e+01 9.457030000000000314e+01
7.741749999999999465e-01 4.657944294400000018e+00 9.554500000000000171e+01 9.455230000000000246e+01
7.784999999999999698e-01 4.676384133600000048e+00 9.555240000000000578e+01 9.451019999999999754e+01
7.828249999999999931e-01 4.694794749599999761e+00 9.554210000000000491e+01 9.445159999999999911e+01
7.871500000000000163e-01 4.713205365600000363e+00 9.552060000000000173e+01 9.440240000000000009e+01
7.914750000000000396e-01 4.731586758399999759e+00 9.550679999999999836e+01 9.435699999999999932e+01
7.958000000000000629e-01 4.750026597599999789e+00 9.550220000000000198e+01 9.431289999999999907e+01
8.001249999999999751e-01 4.768437213600000391e+00 9.549979999999999336e+01 9.431059999999999377e+01
8.044499999999999984e-01 4.786789383199999470e+00 9.549580000000000268e+01 9.432729999999999393e+01
8.087750000000000217e-01 4.805083106399999693e+00 9.548820000000000618e+01 9.438120000000000687e+01
8.131000000000000449e-01 4.823318383200000170e+00 9.549660000000000082e+01 9.443779999999999575e+01
8.174250000000000682e-01 4.841465990400000585e+00 9.554850000000000421e+01 9.448839999999999861e+01
8.217500000000000915e-01 4.859642820799999541e+00 9.555119999999999436e+01 9.453119999999999834e+01
8.260750000000000037e-01 4.877673535199999577e+00 9.552870000000000061e+01 9.457380000000000564e+01
8.304000000000000270e-01 4.895616579999999551e+00 9.550879999999999370e+01 9.461769999999999925e+01
8.347250000000000503e-01 4.913442732000000035e+00 9.550560000000000116e+01 9.466230000000000189e+01
8.390500000000000735e-01 4.931181214399999568e+00 9.551489999999999725e+01 9.469650000000000034e+01
8.433750000000000968e-01 4.948832027199999928e+00 9.552519999999999811e+01 9.468049999999999500e+01
8.477000000000001201e-01 4.966395170399999337e+00 9.551999999999999602e+01 9.466949999999999932e+01
8.520250000000000323e-01 4.983841420800000144e+00 9.551019999999999754e+01 9.463639999999999475e+01
8.563500000000000556e-01 5.001258447999999746e+00 9.548529999999999518e+01 9.459829999999999472e+01
8.606750000000000789e-01 5.018558582399999857e+00 9.545999999999999375e+01 9.457630000000000337e+01
8.650000000000001021e-01 5.035829493599999651e+00 9.545990000000000464e+01 9.454980000000000473e+01
8.693250000000001254e-01 5.054181663199999619e+00 9.551609999999999445e+01 9.447679999999999723e+01
8.736500000000000377e-01 5.071715583200000488e+00 9.548029999999999973e+01 9.451059999999999661e+01
8.779750000000000609e-01 5.089074163999999456e+00 9.547239999999999327e+01 9.454819999999999425e+01
8.822999999999999732e-01 5.106315851999999822e+00 9.545650000000000546e+01 9.456680000000000064e+01
8.866249999999999964e-01 5.123499093599999554e+00 9.543340000000000600e+01 9.458389999999999986e+01
8.909500000000000197e-01 5.140565442399999796e+00 9.542329999999999757e+01 9.456619999999999493e+01
8.952750000000000430e-01 5.157631791200000038e+00 9.545050000000000523e+01 9.451500000000000057e+01
8.995999999999999552e-01 5.174552023999999584e+00 9.547960000000000491e+01 9.446680000000000632e+01
9.039249999999999785e-01 5.191501479999999447e+00 9.551739999999999498e+01 9.442019999999999413e+01
9.082500000000000018e-01 5.208334043199999819e+00 9.553990000000000293e+01 9.437640000000000384e+01
9.125750000000000250e-01 5.225166606399999303e+00 9.552549999999999386e+01 9.433089999999999975e+01
9.169000000000000483e-01 5.241911499999999613e+00 9.550350000000000250e+01 9.430500000000000682e+01
9.212249999999999606e-01 5.258656393599999923e+00 9.548220000000000596e+01 9.431749999999999545e+01
9.255499999999999838e-01 5.275342840800000488e+00 9.545789999999999509e+01 9.433990000000000009e+01
9.298750000000000071e-01 5.292058511199999593e+00 9.544039999999999679e+01 9.436339999999999861e+01
9.342000000000000304e-01 5.308686511999999524e+00 9.541620000000000346e+01 9.437030000000000030e+01
9.385250000000000536e-01 5.325314512799999456e+00 9.539600000000000080e+01 9.436899999999999977e+01
9.428500000000000769e-01 5.341767174400000151e+00 9.537269999999999470e+01 9.435980000000000700e+01
9.471749999999999892e-01 5.358249059199999387e+00 9.535529999999999973e+01 9.432170000000000698e+01
9.515000000000000124e-01 5.374584827999999703e+00 9.540030000000000143e+01 9.428749999999999432e+01
9.558250000000000357e-01 5.390920596800000020e+00 9.544570000000000221e+01 9.425360000000000582e+01
9.601500000000000590e-01 5.407139472799999957e+00 9.548279999999999745e+01 9.421999999999999886e+01
9.644750000000000822e-01 5.423387571999999324e+00 9.552009999999999934e+01 9.417149999999999466e+01
9.688000000000001055e-01 5.439518778399999199e+00 9.554909999999999570e+01 9.412460000000000093e+01
9.731250000000000178e-01 5.455649984799999963e+00 9.553260000000000218e+01 9.412739999999999441e+01
9.774500000000000410e-01 5.472073423199999453e+00 9.575050000000000239e+01 9.420579999999999643e+01
9.817750000000000643e-01 5.488175406399999900e+00 9.572209999999999752e+01 9.415059999999999718e+01
9.861000000000000876e-01 5.504248166399999143e+00 9.569450000000000500e+01 9.411560000000000059e+01
9.904250000000001108e-01 5.520291703199999844e+00 9.562810000000000343e+01 9.411369999999999436e+01
9.947500000000001341e-01 5.536393686400000291e+00 9.556250000000000000e+01 9.412949999999999307e+01
9.990750000000000464e-01 5.552437223200000105e+00 9.549230000000000018e+01 9.417650000000000432e+01
1.003400000000000070e+00 5.568451536799999602e+00 9.542230000000000700e+01 9.422350000000000136e+01
1.007725000000000204e+00 5.584378180799999924e+00 9.535060000000000002e+01 9.426800000000000068e+01
1.012050000000000116e+00 5.600275601599999931e+00 9.528789999999999338e+01 9.431279999999999575e+01
1.016375000000000028e+00 5.616143799199999620e+00 9.527089999999999748e+01 9.435540000000000305e+01
1.020699999999999941e+00 5.631982773599999881e+00 9.530540000000000589e+01 9.439570000000000505e+01
1.025025000000000075e+00 5.647734078399999191e+00 9.534080000000000155e+01 9.443729999999999336e+01
1.029349999999999987e+00 5.663426936799999645e+00 9.537630000000000052e+01 9.447029999999999461e+01
1.033674999999999899e+00 5.679002902399999719e+00 9.541060000000000230e+01 9.448080000000000211e+01
1.038000000000000034e+00 5.694520421600000049e+00 9.544490000000000407e+01 9.449280000000000257e+01
1.042324999999999946e+00 5.709950271200000316e+00 9.547249999999999659e+01 9.448539999999999850e+01
1.046650000000000080e+00 5.725321674399999949e+00 9.548160000000000025e+01 9.445130000000000337e+01
1.050974999999999993e+00 5.740605407999999521e+00 9.547280000000000655e+01 9.441740000000000066e+01
1.055300000000000127e+00 5.755859918399999664e+00 9.546049999999999613e+01 9.437930000000000064e+01
1.059625000000000039e+00 5.771026759199999745e+00 9.544799999999999329e+01 9.433629999999999427e+01
1.063949999999999951e+00 5.786135153600000081e+00 9.543559999999999377e+01 9.429319999999999879e+01
1.068275000000000086e+00 5.801214324799999211e+00 9.544249999999999545e+01 9.427790000000000248e+01
1.072599999999999998e+00 5.816235049600000373e+00 9.547549999999999670e+01 9.426980000000000359e+01
1.076925000000000132e+00 5.831197327999999125e+00 9.551720000000000255e+01 9.427509999999999479e+01
1.081250000000000044e+00 5.846130383200000225e+00 9.555029999999999291e+01 9.428749999999999432e+01
1.085574999999999957e+00 5.860069849600000325e+00 9.569750000000000512e+01 9.427519999999999811e+01
1.089900000000000091e+00 5.874827565599999524e+00 9.570780000000000598e+01 9.424779999999999802e+01
1.094225000000000003e+00 5.889760620799999735e+00 9.569710000000000605e+01 9.423340000000000316e+01
1.098550000000000137e+00 5.904576783199999568e+00 9.568290000000000362e+01 9.421729999999999450e+01
1.102875000000000050e+00 5.919539061599999208e+00 9.567690000000000339e+01 9.424280000000000257e+01
1.107199999999999962e+00 5.934355223999999929e+00 9.566429999999999723e+01 9.427700000000000102e+01
1.111525000000000096e+00 5.949288279200000140e+00 9.565879999999999939e+01 9.430889999999999418e+01
1.115850000000000009e+00 5.964133664799999401e+00 9.560980000000000700e+01 9.435509999999999309e+01
1.120175000000000143e+00 5.979095943199999930e+00 9.556090000000000373e+01 9.439619999999999322e+01
1.124500000000000055e+00 5.993882882400000334e+00 9.550000000000000000e+01 9.443919999999999959e+01
1.128825000000000189e+00 6.008757491199999912e+00 9.544540000000000646e+01 9.447539999999999338e+01
1.133150000000000102e+00 6.023456760799999365e+00 9.538549999999999329e+01 9.451800000000000068e+01
1.137475000000000014e+00 6.038156030399999707e+00 9.535779999999999745e+01 9.455880000000000507e+01
1.141800000000000148e+00 6.052679960799999925e+00 9.535450000000000159e+01 9.460540000000000305e+01
1.146125000000000060e+00 6.067203891199999255e+00 9.536289999999999623e+01 9.461589999999999634e+01
1.150450000000000195e+00 6.081581705599999665e+00 9.536899999999999977e+01 9.461709999999999354e+01
1.154775000000000107e+00 6.095988743199999504e+00 9.539809999999999945e+01 9.457689999999999486e+01
1.159100000000000019e+00 6.110220441599999219e+00 9.542560000000000286e+01 9.454269999999999641e+01
1.163425000000000153e+00 6.124481363200000139e+00 9.545990000000000464e+01 9.450419999999999732e+01
1.167750000000000066e+00 6.138596168799999475e+00 9.548850000000000193e+01 9.447159999999999513e+01
1.172075000000000200e+00 6.152710974399999699e+00 9.552379999999999427e+01 9.443460000000000321e+01
1.176400000000000112e+00 6.166708887199999545e+00 9.551670000000000016e+01 9.440210000000000434e+01
1.180725000000000247e+00 6.180765246399999135e+00 9.550390000000000157e+01 9.436350000000000193e+01
1.185050000000000159e+00 6.194646266399999490e+00 9.548640000000000327e+01 9.433010000000000161e+01
1.189375000000000071e+00 6.208585732799999590e+00 9.547539999999999338e+01 9.431799999999999784e+01
1.193700000000000205e+00 6.220684137600000163e+00 9.540470000000000539e+01 9.437149999999999750e+01
1.198025000000000118e+00 6.234535934400000201e+00 9.542669999999999675e+01 9.432450000000000045e+01
1.202350000000000252e+00 6.248358507999999922e+00 9.547090000000000032e+01 9.428780000000000427e+01
1.206675000000000164e+00 6.262181081599999644e+00 9.551290000000000191e+01 9.426720000000000255e+01
1.211000000000000076e+00 6.276003655200000253e+00 9.551390000000000668e+01 9.427809999999999491e+01
1.215325000000000211e+00 6.289826228799999974e+00 9.550809999999999889e+01 9.428069999999999595e+01
1.219649999999999901e+00 6.303648802399999695e+00 9.550419999999999732e+01 9.431369999999999720e+01
1.223975000000000035e+00 6.317471376000000305e+00 9.549660000000000082e+01 9.434940000000000282e+01
1.228299999999999947e+00 6.331293949600000026e+00 9.548680000000000234e+01 9.438700000000000045e+01
1.232624999999999860e+00 6.345116523199999747e+00 9.547629999999999484e+01 9.442000000000000171e+01
1.236949999999999994e+00 6.359026766399999531e+00 9.547740000000000293e+01 9.445969999999999800e+01
1.241274999999999906e+00 6.372849339999999252e+00 9.547679999999999723e+01 9.449609999999999843e+01
1.245600000000000041e+00 6.386584243999999799e+00 9.547660000000000480e+01 9.453600000000000136e+01
1.249924999999999953e+00 6.400260701599999713e+00 9.547429999999999950e+01 9.457280000000000086e+01
1.254249999999999865e+00 6.413849489599999565e+00 9.544880000000000564e+01 9.460890000000000555e+01
1.258574999999999999e+00 6.427379831199999671e+00 9.541849999999999454e+01 9.463500000000000512e+01
1.262899999999999912e+00 6.440851726399999144e+00 9.542079999999999984e+01 9.462709999999999866e+01
1.267225000000000046e+00 6.454235951999999443e+00 9.542100000000000648e+01 9.459999999999999432e+01
1.271549999999999958e+00 6.467561731199999997e+00 9.541910000000000025e+01 9.457760000000000389e+01
1.275875000000000092e+00 6.480829063999999917e+00 9.541580000000000439e+01 9.455410000000000537e+01
1.280200000000000005e+00 6.494037950400000092e+00 9.541240000000000521e+01 9.452760000000000673e+01
1.284524999999999917e+00 6.507159167200000205e+00 9.540760000000000218e+01 9.450140000000000384e+01
1.288850000000000051e+00 6.520280384000000318e+00 9.540260000000000673e+01 9.448779999999999291e+01
1.293174999999999963e+00 6.533313931199999480e+00 9.541389999999999816e+01 9.446999999999999886e+01
1.297500000000000098e+00 6.546318255199999214e+00 9.542669999999999675e+01 9.445380000000000109e+01
1.301825000000000010e+00 6.560228498399998998e+00 9.552679999999999438e+01 9.414509999999999934e+01
1.306149999999999922e+00 6.573437384800000061e+00 9.546930000000000405e+01 9.415260000000000673e+01
1.310475000000000056e+00 6.586587824799999602e+00 9.542210000000000036e+01 9.418330000000000268e+01
1.314799999999999969e+00 6.599621371999999653e+00 9.537730000000000530e+01 9.421859999999999502e+01
1.319125000000000103e+00 6.612684142400000020e+00 9.538169999999999504e+01 9.425239999999999441e+01
1.323450000000000015e+00 6.625630020000000009e+00 9.538920000000000243e+01 9.429099999999999682e+01
1.327774999999999928e+00 6.638605120800000314e+00 9.540970000000000084e+01 9.430310000000000059e+01
1.332100000000000062e+00 6.651463328800000241e+00 9.543600000000000705e+01 9.431149999999999523e+01
1.336424999999999974e+00 6.664409206400000230e+00 9.546639999999999304e+01 9.431250000000000000e+01
1.340750000000000108e+00 6.677208967999999523e+00 9.549230000000000018e+01 9.431969999999999743e+01
1.345075000000000021e+00 6.690037952799999132e+00 9.552230000000000132e+01 9.432330000000000325e+01
1.349400000000000155e+00 6.702720821599999823e+00 9.553029999999999688e+01 9.433440000000000225e+01
1.353725000000000067e+00 6.715403690399999626e+00 9.554120000000000346e+01 9.433899999999999864e+01
1.358049999999999979e+00 6.727969666399999049e+00 9.553919999999999391e+01 9.434789999999999566e+01
1.362375000000000114e+00 6.740564865599999678e+00 9.553239999999999554e+01 9.433660000000000423e+01
1.366700000000000026e+00 6.753013948799999611e+00 9.552139999999999986e+01 9.429649999999999466e+01
1.371025000000000160e+00 6.765492255199999860e+00 9.551460000000000150e+01 9.424779999999999802e+01
1.375350000000000072e+00 6.777882892000000048e+00 9.550360000000000582e+01 9.420680000000000121e+01
1.379674999999999985e+00 6.790273528800000236e+00 9.549670000000000414e+01 9.416070000000000562e+01
1.384000000000000119e+00 6.802547272800000044e+00 9.548569999999999425e+01 9.412829999999999586e+01
1.388325000000000031e+00 6.814850239999999282e+00 9.550239999999999441e+01 9.412260000000000559e+01
1.392650000000000166e+00 6.827065537599999345e+00 9.553839999999999577e+01 9.412210000000000321e+01
1.396975000000000078e+00 6.839280835199999409e+00 9.556730000000000302e+01 9.411419999999999675e+01
1.401300000000000212e+00 6.851408463199999410e+00 9.559199999999999875e+01 9.411289999999999623e+01
1.405625000000000124e+00 6.863594537599999157e+00 9.562059999999999604e+01 9.412449999999999761e+01
1.409950000000000037e+00 6.874728576799999935e+00 9.552139999999999986e+01 9.410550000000000637e+01
1.414275000000000171e+00 6.886914651199999682e+00 9.549639999999999418e+01 9.412690000000000623e+01
1.418600000000000083e+00 6.899246841599999236e+00 9.549590000000000600e+01 9.418340000000000600e+01
1.422925000000000217e+00 6.911491362399999616e+00 9.550690000000000168e+01 9.423789999999999623e+01
1.427250000000000130e+00 6.923765106399999425e+00 9.554930000000000234e+01 9.429470000000000596e+01
1.431575000000000042e+00 6.935892734399999426e+00 9.556850000000000023e+01 9.434919999999999618e+01
1.435900000000000176e+00 6.948020362399999428e+00 9.556560000000000343e+01 9.440019999999999811e+01
1.440225000000000088e+00 6.960060320799999367e+00 9.555939999999999657e+01 9.444610000000000127e+01
1.444550000000000223e+00 6.972071055999998990e+00 9.555580000000000496e+01 9.449330000000000496e+01
1.448875000000000135e+00 6.983994121599999438e+00 9.554930000000000234e+01 9.453749999999999432e+01
1.453200000000000047e+00 6.995887963999999570e+00 9.554489999999999839e+01 9.453400000000000603e+01
1.457525000000000182e+00 7.007694136799999640e+00 9.553799999999999670e+01 9.450449999999999307e+01
1.461850000000000094e+00 7.019500309599999710e+00 9.553289999999999793e+01 9.447729999999999961e+01
1.466175000000000228e+00 7.031218812799999718e+00 9.553300000000000125e+01 9.444889999999999475e+01
1.470500000000000140e+00 7.042937315999999726e+00 9.553010000000000446e+01 9.442289999999999850e+01
1.474825000000000275e+00 7.054538926400000243e+00 9.552219999999999800e+01 9.439560000000000173e+01
1.479150000000000187e+00 7.066169759999999300e+00 9.551609999999999445e+01 9.437059999999999604e+01
1.483475000000000099e+00 7.077712923999999184e+00 9.551000000000000512e+01 9.434430000000000405e+01
1.487800000000000011e+00 7.089256087999999956e+00 9.550700000000000500e+01 9.432040000000000646e+01
1.492124999999999924e+00 7.100711582399999777e+00 9.550230000000000530e+01 9.431510000000000105e+01
1.496450000000000058e+00 7.112167076799999599e+00 9.549939999999999429e+01 9.432269999999999754e+01
1.500774999999999970e+00 7.123564124799999675e+00 9.551420000000000243e+01 9.433450000000000557e+01
1.505099999999999882e+00 7.134961172799999751e+00 9.553090000000000259e+01 9.434799999999999898e+01
1.509425000000000017e+00 7.146270551199999765e+00 9.552589999999999293e+01 9.435320000000000107e+01
1.513749999999999929e+00 7.157609152800000096e+00 9.552129999999999654e+01 9.434659999999999513e+01
1.518075000000000063e+00 7.170759592799999638e+00 9.559510000000000218e+01 9.440449999999999875e+01
1.522399999999999975e+00 7.182302756799999521e+00 9.555979999999999563e+01 9.438269999999999982e+01
1.526724999999999888e+00 7.193787474399999660e+00 9.553119999999999834e+01 9.436209999999999809e+01
1.531050000000000022e+00 7.205155299199999419e+00 9.550279999999999347e+01 9.434560000000000457e+01
1.535374999999999934e+00 7.216464677599999433e+00 9.547560000000000002e+01 9.432489999999999952e+01
1.539700000000000069e+00 7.227715609599999702e+00 9.546970000000000312e+01 9.430790000000000362e+01
1.544024999999999981e+00 7.238937318399999654e+00 9.551040000000000418e+01 9.427920000000000300e+01
1.548349999999999893e+00 7.250100580799999861e+00 9.554659999999999798e+01 9.425000000000000000e+01
1.552675000000000027e+00 7.261205396799999434e+00 9.557609999999999673e+01 9.421519999999999584e+01
1.556999999999999940e+00 7.272280989599999579e+00 9.560439999999999827e+01 9.419939999999999714e+01
1.561325000000000074e+00 7.283298135999999978e+00 9.563269999999999982e+01 9.418309999999999604e+01
1.565649999999999986e+00 7.294286059199999173e+00 9.565980000000000416e+01 9.417239999999999611e+01
1.569975000000000120e+00 7.305244759199999827e+00 9.568689999999999429e+01 9.415819999999999368e+01
1.574300000000000033e+00 7.316145012799999847e+00 9.571290000000000475e+01 9.416179999999999950e+01
1.578624999999999945e+00 7.327016043199999551e+00 9.574039999999999395e+01 9.416870000000000118e+01
1.582950000000000079e+00 7.337857850399999826e+00 9.576330000000000098e+01 9.417990000000000350e+01
1.587274999999999991e+00 7.348670434399999785e+00 9.576500000000000057e+01 9.418640000000000612e+01
1.591600000000000126e+00 7.359453795199999426e+00 9.575039999999999907e+01 9.418200000000000216e+01
1.595925000000000038e+00 7.370207932799998751e+00 9.573579999999999757e+01 9.416670000000000584e+01
1.600249999999999950e+00 7.380903624000000107e+00 9.572079999999999700e+01 9.415219999999999345e+01
1.604575000000000085e+00 7.391628538400000004e+00 9.571150000000000091e+01 9.412869999999999493e+01
1.608899999999999997e+00 7.402265783199999838e+00 9.571269999999999811e+01 9.410970000000000368e+01
1.613225000000000131e+00 7.412932251199999989e+00 9.571479999999999677e+01 9.408530000000000371e+01
1.617550000000000043e+00 7.423540272799999507e+00 9.571769999999999357e+01 9.406539999999999679e+01
1.621875000000000178e+00 7.434148294399999912e+00 9.573329999999999984e+01 9.404489999999999839e+01
1.626200000000000090e+00 7.444727092799999113e+00 9.581489999999999441e+01 9.441830000000000211e+01
1.630525000000000002e+00 7.455364337599999836e+00 9.578189999999999316e+01 9.442369999999999663e+01
1.634850000000000136e+00 7.466147698400000365e+00 9.578109999999999502e+01 9.444010000000000105e+01
1.639175000000000049e+00 7.476784943199999312e+00 9.573909999999999343e+01 9.443600000000000705e+01
1.643500000000000183e+00 7.487422188000000034e+00 9.570640000000000214e+01 9.442470000000000141e+01
1.647825000000000095e+00 7.497942539999999489e+00 9.566649999999999920e+01 9.441129999999999711e+01
1.652150000000000007e+00 7.508521338400000467e+00 9.563469999999999516e+01 9.440059999999999718e+01
1.656475000000000142e+00 7.518954020799999860e+00 9.559619999999999607e+01 9.438609999999999900e+01
1.660800000000000054e+00 7.529415926399999570e+00 9.558549999999999613e+01 9.437290000000000134e+01
1.665125000000000188e+00 7.539760939199999790e+00 9.558679999999999666e+01 9.435620000000000118e+01
1.669450000000000101e+00 7.550135175199999438e+00 9.559439999999999316e+01 9.435240000000000293e+01
1.673775000000000013e+00 7.560421741600000800e+00 9.559279999999999688e+01 9.435089999999999577e+01
1.678100000000000147e+00 7.570708307999999498e+00 9.560920000000000130e+01 9.435209999999999297e+01
1.682425000000000059e+00 7.580907204799999022e+00 9.561899999999999977e+01 9.435229999999999961e+01
1.686750000000000194e+00 7.591135324799999751e+00 9.563580000000000325e+01 9.437090000000000600e+01
1.691075000000000106e+00 7.601275775199998641e+00 9.564530000000000598e+01 9.439419999999999789e+01
1.695400000000000240e+00 7.611416225600000196e+00 9.566160000000000707e+01 9.441830000000000211e+01
1.699725000000000152e+00 7.621469006399999024e+00 9.567079999999999984e+01 9.443959999999999866e+01
1.704050000000000065e+00 7.631580233599999374e+00 9.568649999999999523e+01 9.446160000000000423e+01
1.708375000000000199e+00 7.641574567999999346e+00 9.569370000000000687e+01 9.446290000000000475e+01
1.712700000000000111e+00 7.651598125599998745e+00 9.570839999999999748e+01 9.446649999999999636e+01
1.717025000000000245e+00 7.661534013599998971e+00 9.570929999999999893e+01 9.446939999999999316e+01
1.721350000000000158e+00 7.671499124800000402e+00 9.571309999999999718e+01 9.446829999999999927e+01
1.725675000000000070e+00 7.681405789599999423e+00 9.569499999999999318e+01 9.444310000000000116e+01
1.730000000000000204e+00 7.691312454399999332e+00 9.568370000000000175e+01 9.441819999999999879e+01
1.734325000000000117e+00 7.702738725599999725e+00 9.556409999999999627e+01 9.425209999999999866e+01
1.738650000000000251e+00 7.712820729599999758e+00 9.556690000000000396e+01 9.421930000000000405e+01
1.742975000000000163e+00 7.722844287199999158e+00 9.559090000000000487e+01 9.419280000000000541e+01
1.747300000000000075e+00 7.732750951999999955e+00 9.562050000000000693e+01 9.416830000000000211e+01
1.751625000000000210e+00 7.742628393600000436e+00 9.565109999999999957e+01 9.414199999999999591e+01
1.755950000000000122e+00 7.752447388800000283e+00 9.568110000000000070e+01 9.414010000000000389e+01
1.760275000000000034e+00 7.762237160799999813e+00 9.571070000000000277e+01 9.415300000000000580e+01
1.764599999999999946e+00 7.771968486400000486e+00 9.574009999999999820e+01 9.416779999999999973e+01
1.768924999999999859e+00 7.781699811999999383e+00 9.576879999999999882e+01 9.418099999999999739e+01
1.773249999999999993e+00 7.791343467999999106e+00 9.577889999999999304e+01 9.418330000000000268e+01
1.777574999999999905e+00 7.801016347200000034e+00 9.577750000000000341e+01 9.418149999999999977e+01
1.781900000000000039e+00 7.810601556800000012e+00 9.577809999999999491e+01 9.418110000000000070e+01
1.786224999999999952e+00 7.820186766399999989e+00 9.576600000000000534e+01 9.417789999999999395e+01
1.790550000000000086e+00 7.829713529599999333e+00 9.575079999999999814e+01 9.417629999999999768e+01
1.794874999999999998e+00 7.839240292799999565e+00 9.573399999999999466e+01 9.417180000000000462e+01
1.799199999999999910e+00 7.848708609599999164e+00 9.571899999999999409e+01 9.415059999999999718e+01
1.803525000000000045e+00 7.858176926399998763e+00 9.571540000000000248e+01 9.412779999999999347e+01
1.807849999999999957e+00 7.867616019999998933e+00 9.571150000000000091e+01 9.410800000000000409e+01
1.812175000000000091e+00 7.877025890399998787e+00 9.569440000000000168e+01 9.408610000000000184e+01
1.816500000000000004e+00 7.886406537599999211e+00 9.567879999999999541e+01 9.406709999999999638e+01
1.820824999999999916e+00 7.895757961599999319e+00 9.566949999999999932e+01 9.404619999999999891e+01
1.825150000000000050e+00 7.905109385600000316e+00 9.567709999999999582e+01 9.402800000000000580e+01
1.829474999999999962e+00 7.914431586399999219e+00 9.569010000000000105e+01 9.400790000000000646e+01
1.833800000000000097e+00 7.923724564000000470e+00 9.570430000000000348e+01 9.398420000000000130e+01
1.838125000000000009e+00 7.932988318399998739e+00 9.571790000000000020e+01 9.395420000000000016e+01
1.842449999999999921e+00 7.944326919999999070e+00 9.585829999999999984e+01 9.447020000000000550e+01
1.846775000000000055e+00 7.953444558400000197e+00 9.584980000000000189e+01 9.446150000000000091e+01
1.851099999999999968e+00 7.962737535999999672e+00 9.585660000000000025e+01 9.445390000000000441e+01
1.855425000000000102e+00 7.971855174399999022e+00 9.585580000000000211e+01 9.444929999999999382e+01
1.859750000000000014e+00 7.981089705600000528e+00 9.586169999999999902e+01 9.444440000000000168e+01
1.864075000000000149e+00 7.990207343999999878e+00 9.586180000000000234e+01 9.444169999999999732e+01
1.868400000000000061e+00 7.999383428799998974e+00 9.585309999999999775e+01 9.443300000000000693e+01
1.872724999999999973e+00 8.008413397599998262e+00 9.583889999999999532e+01 9.442170000000000130e+01
1.877050000000000107e+00 8.017531035999999389e+00 9.582850000000000534e+01 9.440850000000000364e+01
1.881375000000000020e+00 8.026531781599999249e+00 9.582049999999999557e+01 9.439619999999999322e+01
1.885700000000000154e+00 8.035561750399999426e+00 9.581929999999999836e+01 9.438200000000000500e+01
1.890025000000000066e+00 8.044504049600000428e+00 9.581430000000000291e+01 9.436870000000000402e+01
1.894349999999999978e+00 8.053504795200000288e+00 9.581390000000000384e+01 9.435809999999999320e+01
1.898675000000000113e+00 8.062388648000000657e+00 9.580989999999999895e+01 9.435779999999999745e+01
1.903000000000000025e+00 8.071330947199999883e+00 9.581170000000000186e+01 9.435670000000000357e+01
1.907325000000000159e+00 8.080185576799999936e+00 9.582800000000000296e+01 9.435800000000000409e+01
1.911650000000000071e+00 8.089069429600000305e+00 9.583369999999999322e+01 9.435729999999999507e+01
1.915975000000000206e+00 8.097865612799999724e+00 9.583039999999999736e+01 9.436440000000000339e+01
1.920300000000000118e+00 8.106720242399999776e+00 9.583129999999999882e+01 9.438060000000000116e+01
1.924625000000000030e+00 8.115487202399998878e+00 9.582890000000000441e+01 9.439119999999999777e+01
1.928950000000000164e+00 8.124283385599998297e+00 9.583060000000000400e+01 9.439740000000000464e+01
1.933275000000000077e+00 8.132991899200000319e+00 9.582899999999999352e+01 9.440449999999999875e+01
1.937600000000000211e+00 8.141758859199999421e+00 9.583150000000000546e+01 9.440189999999999770e+01
1.941925000000000123e+00 8.150467372799999666e+00 9.583079999999999643e+01 9.439100000000000534e+01
1.946250000000000036e+00 8.159175886399999911e+00 9.583400000000000318e+01 9.437900000000000489e+01
1.950575000000000170e+00 8.169608568799999304e+00 9.561289999999999623e+01 9.430419999999999447e+01
1.954900000000000082e+00 8.178258636000000692e+00 9.560599999999999454e+01 9.427670000000000528e+01
1.959225000000000216e+00 8.186937926400000620e+00 9.561830000000000496e+01 9.425199999999999534e+01
1.963550000000000129e+00 8.195558770399999915e+00 9.562890000000000157e+01 9.422939999999999827e+01
1.967875000000000041e+00 8.204179614399999210e+00 9.564390000000000214e+01 9.421070000000000277e+01
1.972200000000000175e+00 8.212742011999999647e+00 9.565689999999999316e+01 9.419830000000000325e+01
1.976525000000000087e+00 8.221304409600000085e+00 9.567279999999999518e+01 9.418479999999999563e+01
1.980850000000000222e+00 8.229808360799999889e+00 9.568720000000000425e+01 9.417180000000000462e+01
1.985175000000000134e+00 8.238341535200000010e+00 9.570149999999999579e+01 9.415749999999999886e+01
1.989500000000000268e+00 8.246787039999999180e+00 9.570310000000000628e+01 9.414379999999999882e+01
1.993825000000000180e+00 8.255232544800000127e+00 9.570640000000000214e+01 9.412800000000000011e+01
1.998150000000000093e+00 8.263648826399998981e+00 9.570749999999999602e+01 9.410909999999999798e+01
2.002475000000000005e+00 8.272065107999999611e+00 9.571009999999999707e+01 9.409730000000000416e+01
2.006800000000000139e+00 8.280422943199999608e+00 9.569670000000000698e+01 9.408689999999999998e+01
2.011125000000000274e+00 8.288780778399999605e+00 9.568429999999999325e+01 9.408830000000000382e+01
2.015450000000000408e+00 8.297080167199998968e+00 9.567059999999999320e+01 9.409430000000000405e+01
2.019775000000000098e+00 8.305379555999998331e+00 9.565879999999999939e+01 9.409940000000000282e+01
2.024100000000000232e+00 8.313649721600000930e+00 9.564579999999999416e+01 9.410490000000000066e+01
2.028424999999999923e+00 8.321919887199999977e+00 9.564579999999999416e+01 9.410949999999999704e+01
2.032750000000000057e+00 8.330160829600000483e+00 9.565019999999999811e+01 9.411440000000000339e+01
2.037075000000000191e+00 8.338401771999999212e+00 9.565519999999999357e+01 9.411860000000000070e+01
2.041399999999999881e+00 8.346584267999999085e+00 9.565760000000000218e+01 9.412290000000000134e+01
2.045725000000000016e+00 8.354766764000000734e+00 9.567249999999999943e+01 9.411879999999999313e+01
2.050050000000000150e+00 8.362920036799998513e+00 9.569159999999999400e+01 9.410609999999999786e+01
2.054374999999999840e+00 8.371102532799998386e+00 9.571009999999999707e+01 9.408660000000000423e+01
2.058699999999999974e+00 8.381184536800001084e+00 9.578830000000000666e+01 9.401869999999999550e+01
2.063025000000000109e+00 8.389220916799999372e+00 9.576909999999999457e+01 9.399460000000000548e+01
2.067349999999999799e+00 8.397374189600000705e+00 9.575660000000000593e+01 9.399250000000000682e+01
2.071674999999999933e+00 8.405381346400000453e+00 9.574339999999999407e+01 9.399830000000000041e+01
2.076000000000000068e+00 8.413476172799999375e+00 9.573160000000000025e+01 9.400639999999999930e+01
2.080325000000000202e+00 8.421454106400000583e+00 9.571829999999999927e+01 9.401420000000000243e+01
2.084649999999999892e+00 8.429490486399998872e+00 9.572150000000000603e+01 9.402290000000000703e+01
2.088975000000000026e+00 8.437439196799999763e+00 9.573869999999999436e+01 9.403189999999999316e+01
2.093300000000000161e+00 8.445417130399999195e+00 9.575669999999999504e+01 9.404000000000000625e+01
2.097624999999999851e+00 8.453336617599999769e+00 9.577360000000000184e+01 9.404000000000000625e+01
2.101949999999999985e+00 8.461285328000000661e+00 9.579099999999999682e+01 9.403919999999999391e+01
2.106275000000000119e+00 8.469175591999999142e+00 9.580740000000000123e+01 9.403830000000000666e+01
2.110600000000000254e+00 8.477065855999999400e+00 9.582410000000000139e+01 9.403629999999999711e+01
2.114924999999999944e+00 8.484926896800001117e+00 9.584010000000000673e+01 9.403270000000000550e+01
2.119250000000000078e+00 8.492787937599999282e+00 9.585620000000000118e+01 9.401430000000000575e+01
2.123575000000000212e+00 8.500590532000000366e+00 9.587239999999999895e+01 9.399750000000000227e+01
2.127899999999999903e+00 8.508451572800000307e+00 9.589549999999999841e+01 9.397990000000000066e+01
2.132225000000000037e+00 8.516224943999999297e+00 9.591849999999999454e+01 9.396399999999999864e+01
2.136550000000000171e+00 8.524027538399998605e+00 9.594219999999999970e+01 9.394710000000000605e+01
2.140874999999999861e+00 8.531800909599999372e+00 9.596580000000000155e+01 9.393859999999999388e+01
2.145199999999999996e+00 8.539574280800000139e+00 9.598999999999999488e+01 9.393170000000000641e+01
2.149525000000000130e+00 8.547318428800000589e+00 9.601309999999999434e+01 9.392650000000000432e+01
2.153850000000000264e+00 8.555062576799999263e+00 9.600860000000000127e+01 9.392040000000000077e+01
2.158174999999999955e+00 8.562777501599999397e+00 9.598869999999999436e+01 9.392629999999999768e+01
2.162500000000000089e+00 8.570521649599999847e+00 9.595940000000000225e+01 9.392980000000000018e+01
2.166825000000000223e+00 8.579463948799999073e+00 9.559910000000000707e+01 9.409420000000000073e+01
2.171149999999999913e+00 8.586857418399999275e+00 9.554949999999999477e+01 9.407580000000000098e+01
2.175475000000000048e+00 8.594543119999999092e+00 9.553289999999999793e+01 9.405759999999999366e+01
2.179800000000000182e+00 8.602024259200000245e+00 9.552570000000000050e+01 9.405440000000000111e+01
2.184125000000000316e+00 8.609651514399999428e+00 9.554240000000000066e+01 9.406350000000000477e+01
2.188450000000000006e+00 8.617161876800000897e+00 9.554739999999999611e+01 9.407630000000000337e+01
2.192775000000000141e+00 8.624730685599999447e+00 9.556260000000000332e+01 9.408740000000000236e+01
2.197100000000000275e+00 8.632182601599998506e+00 9.556719999999999970e+01 9.409820000000000562e+01
2.201424999999999965e+00 8.639722187200000292e+00 9.558110000000000639e+01 9.410720000000000596e+01
2.205750000000000099e+00 8.647144879999999034e+00 9.558499999999999375e+01 9.411750000000000682e+01
2.210075000000000234e+00 8.654596795999999870e+00 9.559759999999999991e+01 9.412600000000000477e+01
2.214399999999999924e+00 8.661990265600000072e+00 9.560240000000000293e+01 9.413590000000000657e+01
2.218725000000000058e+00 8.669412958399998814e+00 9.562279999999999802e+01 9.414400000000000546e+01
2.223050000000000193e+00 8.676747981599998383e+00 9.563469999999999516e+01 9.415340000000000487e+01
2.227375000000000327e+00 8.684141451199998585e+00 9.565449999999999875e+01 9.415989999999999327e+01
2.231700000000000017e+00 8.691447251199999613e+00 9.566599999999999682e+01 9.415210000000000434e+01
2.236025000000000151e+00 8.698782274399999181e+00 9.568540000000000134e+01 9.414379999999999882e+01
2.240350000000000286e+00 8.706058851199999893e+00 9.569740000000000180e+01 9.413760000000000616e+01
2.244674999999999976e+00 8.713335428000000604e+00 9.570780000000000598e+01 9.413079999999999359e+01
2.249000000000000110e+00 8.720582781599999223e+00 9.570619999999999550e+01 9.412619999999999720e+01
2.253325000000000244e+00 8.727830135199999617e+00 9.570279999999999632e+01 9.412109999999999843e+01
2.257650000000000379e+00 8.735019042399999378e+00 9.569230000000000302e+01 9.411799999999999500e+01
2.261975000000000069e+00 8.742237172799999456e+00 9.568869999999999720e+01 9.411440000000000339e+01
2.266300000000000203e+00 8.749426079999999217e+00 9.567810000000000059e+01 9.409550000000000125e+01
2.270625000000000338e+00 8.756585763999998662e+00 9.567449999999999477e+01 9.407489999999999952e+01
2.274950000000000028e+00 8.763920787200000007e+00 9.550480000000000302e+01 9.429149999999999920e+01
2.279275000000000162e+00 8.771080471199999451e+00 9.551260000000000616e+01 9.428419999999999845e+01
2.283600000000000296e+00 8.778327824799999846e+00 9.553130000000000166e+01 9.427439999999999998e+01
2.287924999999999986e+00 8.785429062400000433e+00 9.555079999999999529e+01 9.425199999999999534e+01
2.292250000000000121e+00 8.792588746399999877e+00 9.557189999999999941e+01 9.423609999999999332e+01
2.296575000000000255e+00 8.799660760800000148e+00 9.559359999999999502e+01 9.422020000000000550e+01
2.300900000000000389e+00 8.806761998400000735e+00 9.561539999999999395e+01 9.420449999999999591e+01
2.305225000000000080e+00 8.813804789600000689e+00 9.563830000000000098e+01 9.418919999999999959e+01
2.309550000000000214e+00 8.820847580799998866e+00 9.566079999999999472e+01 9.417359999999999332e+01
2.313875000000000348e+00 8.827861148800000279e+00 9.568470000000000653e+01 9.415879999999999939e+01
2.318200000000000038e+00 8.834874716799998140e+00 9.570799999999999841e+01 9.414319999999999311e+01
2.322525000000000173e+00 8.841859061600001013e+00 9.573279999999999745e+01 9.412879999999999825e+01
2.326850000000000307e+00 8.848843406400000333e+00 9.575690000000000168e+01 9.411329999999999529e+01
2.331175000000000441e+00 8.855769304799999020e+00 9.577370000000000516e+01 9.409919999999999618e+01
2.335500000000000131e+00 8.862724426399999800e+00 9.578400000000000603e+01 9.408650000000000091e+01
2.339825000000000266e+00 8.869621101599998170e+00 9.579510000000000502e+01 9.407529999999999859e+01
2.344150000000000400e+00 8.876547000000000409e+00 9.580450000000000443e+01 9.406100000000000705e+01
2.348475000000000090e+00 8.883414452000000239e+00 9.580819999999999936e+01 9.404519999999999413e+01
2.352800000000000225e+00 8.890311127200000385e+00 9.580389999999999873e+01 9.405500000000000682e+01
2.357125000000000359e+00 8.897149355999998122e+00 9.580100000000000193e+01 9.407540000000000191e+01
2.361450000000000493e+00 8.904016807999999727e+00 9.579680000000000462e+01 9.409369999999999834e+01
2.365775000000000183e+00 8.910825813599998924e+00 9.579399999999999693e+01 9.411339999999999861e+01
2.370100000000000318e+00 8.917664042400000213e+00 9.578979999999999961e+01 9.413079999999999359e+01
2.374425000000000452e+00 8.924473047999999409e+00 9.578709999999999525e+01 9.414979999999999905e+01
2.378750000000000142e+00 8.931282053599998605e+00 9.578300000000000125e+01 9.416630000000000678e+01
2.383075000000000276e+00 8.938587853599999633e+00 9.581069999999999709e+01 9.409919999999999618e+01
2.387400000000000411e+00 8.945192296800000165e+00 9.579720000000000368e+01 9.407030000000000314e+01
2.391725000000000101e+00 8.951972079200000820e+00 9.579760000000000275e+01 9.405939999999999657e+01
2.396050000000000235e+00 8.958605745599999892e+00 9.580349999999999966e+01 9.404710000000000036e+01
2.400375000000000369e+00 8.965327081599999914e+00 9.581369999999999720e+01 9.403690000000000282e+01
2.404700000000000504e+00 8.971960747999998986e+00 9.582460000000000377e+01 9.402460000000000662e+01
2.409025000000000194e+00 8.978682083999999008e+00 9.584250000000000114e+01 9.401340000000000430e+01
2.413350000000000328e+00 8.985286527199999540e+00 9.585509999999999309e+01 9.400050000000000239e+01
2.417675000000000463e+00 8.991978639999999245e+00 9.587109999999999843e+01 9.398839999999999861e+01
2.422000000000000153e+00 8.998553859999999460e+00 9.588320000000000221e+01 9.399089999999999634e+01
2.426325000000000287e+00 9.005216749600000625e+00 9.589939999999999998e+01 9.400230000000000530e+01
2.430650000000000421e+00 9.011791969599999064e+00 9.591190000000000282e+01 9.401359999999999673e+01
2.434974999999999667e+00 9.018396412799999595e+00 9.592820000000000391e+01 9.402889999999999304e+01
2.439299999999999802e+00 9.024971632799999810e+00 9.594100000000000250e+01 9.404730000000000700e+01
2.443624999999999936e+00 9.031546852800000025e+00 9.595759999999999934e+01 9.406579999999999586e+01
2.447950000000000070e+00 9.038092849599999923e+00 9.597069999999999368e+01 9.408389999999999986e+01
2.452274999999999761e+00 9.044668069599998361e+00 9.598749999999999716e+01 9.410219999999999629e+01
2.456599999999999895e+00 9.051184843199999719e+00 9.600100000000000477e+01 9.412009999999999366e+01
2.460925000000000029e+00 9.057730839999999617e+00 9.601800000000000068e+01 9.413809999999999434e+01
2.465249999999999719e+00 9.064247613599999198e+00 9.603180000000000405e+01 9.415579999999999927e+01
2.469574999999999854e+00 9.070764387200000556e+00 9.604909999999999570e+01 9.417350000000000421e+01
2.473899999999999988e+00 9.077281160799998361e+00 9.604970000000000141e+01 9.419100000000000250e+01
2.478225000000000122e+00 9.083797934399999718e+00 9.603969999999999629e+01 9.420839999999999748e+01
2.482549999999999812e+00 9.090285484799998983e+00 9.601250000000000284e+01 9.422379999999999711e+01
2.486874999999999947e+00 9.096802258399998564e+00 9.598829999999999529e+01 9.423959999999999582e+01
2.491200000000000081e+00 9.102471559199999618e+00 9.565120000000000289e+01 9.439260000000000161e+01
2.495524999999999771e+00 9.108754547199998441e+00 9.563599999999999568e+01 9.437649999999999295e+01
2.499849999999999905e+00 9.115154428000000308e+00 9.563620000000000232e+01 9.437709999999999866e+01
2.504175000000000040e+00 9.121437416000000908e+00 9.563389999999999702e+01 9.437649999999999295e+01
2.508499999999999730e+00 9.127749627200000049e+00 9.563450000000000273e+01 9.437850000000000250e+01
2.512824999999999864e+00 9.134032615199998872e+00 9.563290000000000646e+01 9.437900000000000489e+01
2.517149999999999999e+00 9.140344826399999789e+00 9.563269999999999982e+01 9.438079999999999359e+01
2.521475000000000133e+00 9.146569367999999756e+00 9.562980000000000302e+01 9.437179999999999325e+01
2.525799999999999823e+00 9.152852356000000356e+00 9.561360000000000525e+01 9.435529999999999973e+01
2.530124999999999957e+00 9.159076897599998546e+00 9.559720000000000084e+01 9.435039999999999338e+01
2.534450000000000092e+00 9.165301439199998512e+00 9.558199999999999363e+01 9.435139999999999816e+01
2.538774999999999782e+00 9.171496757599998162e+00 9.557720000000000482e+01 9.435229999999999961e+01
2.543099999999999916e+00 9.177692075999999588e+00 9.557909999999999684e+01 9.435320000000000107e+01
2.547425000000000050e+00 9.183858171199998921e+00 9.558050000000000068e+01 9.435429999999999495e+01
2.551750000000000185e+00 9.190053489599998571e+00 9.558199999999999363e+01 9.435509999999999309e+01
2.556074999999999875e+00 9.196190361599999363e+00 9.558320000000000505e+01 9.435639999999999361e+01
2.560400000000000009e+00 9.202356456799998696e+00 9.558429999999999893e+01 9.435729999999999507e+01
2.564725000000000144e+00 9.208464105599999172e+00 9.558530000000000371e+01 9.435869999999999891e+01
2.569049999999999834e+00 9.214600977599999965e+00 9.558599999999999852e+01 9.435949999999999704e+01
2.573374999999999968e+00 9.220708626400000441e+00 9.558679999999999666e+01 9.436109999999999332e+01
2.577700000000000102e+00 9.226816275199999140e+00 9.558710000000000662e+01 9.436199999999999477e+01
2.582024999999999793e+00 9.232894700799999299e+00 9.558759999999999479e+01 9.436400000000000432e+01
2.586349999999999927e+00 9.238973126399999458e+00 9.559839999999999804e+01 9.436799999999999500e+01
2.590675000000000061e+00 9.245051551999999617e+00 9.561520000000000152e+01 9.437120000000000175e+01
2.595000000000000195e+00 9.251159200800000093e+00 9.563200000000000500e+01 9.437160000000000082e+01
2.599324999999999886e+00 9.258377331199998395e+00 9.573290000000000077e+01 9.421949999999999648e+01
2.603650000000000020e+00 9.264221971199999572e+00 9.572020000000000550e+01 9.419249999999999545e+01
2.607975000000000154e+00 9.270241950399999098e+00 9.572669999999999391e+01 9.417480000000000473e+01
2.612299999999999844e+00 9.276115813600000592e+00 9.572690000000000055e+01 9.416089999999999804e+01
2.616624999999999979e+00 9.282077346399999485e+00 9.573600000000000421e+01 9.414700000000000557e+01
2.620950000000000113e+00 9.287951209599999203e+00 9.573869999999999436e+01 9.413400000000000034e+01
2.625275000000000247e+00 9.293854295999999238e+00 9.574869999999999948e+01 9.411939999999999884e+01
2.629599999999999937e+00 9.299728159199998956e+00 9.574450000000000216e+01 9.410580000000000211e+01
2.633925000000000072e+00 9.305602022399998674e+00 9.574439999999999884e+01 9.409040000000000248e+01
2.638250000000000206e+00 9.311446662399999852e+00 9.573829999999999529e+01 9.407620000000000005e+01
2.642574999999999896e+00 9.317291302399999253e+00 9.573789999999999623e+01 9.406000000000000227e+01
2.646900000000000031e+00 9.323106719200000114e+00 9.573170000000000357e+01 9.406270000000000664e+01
2.651225000000000165e+00 9.328922135999999199e+00 9.573090000000000543e+01 9.406480000000000530e+01
2.655549999999999855e+00 9.334708329599999743e+00 9.572459999999999525e+01 9.406910000000000593e+01
2.659874999999999989e+00 9.340523746399998828e+00 9.572369999999999379e+01 9.407160000000000366e+01
2.664200000000000124e+00 9.346280716799999055e+00 9.571720000000000539e+01 9.407630000000000337e+01
2.668525000000000258e+00 9.352066910399999600e+00 9.571920000000000073e+01 9.407920000000000016e+01
2.672849999999999948e+00 9.357823880799998051e+00 9.572299999999999898e+01 9.408440000000000225e+01
2.677175000000000082e+00 9.363580851199998278e+00 9.573220000000000596e+01 9.408759999999999479e+01
2.681500000000000217e+00 9.369308598399999966e+00 9.573539999999999850e+01 9.409329999999999927e+01
2.685824999999999907e+00 9.375036345599999876e+00 9.573779999999999291e+01 9.410080000000000666e+01
2.690150000000000041e+00 9.380734869599999470e+00 9.574729999999999563e+01 9.411700000000000443e+01
2.694475000000000176e+00 9.386462616799999381e+00 9.576220000000000709e+01 9.413079999999999359e+01
2.698800000000000310e+00 9.392161140800000751e+00 9.577169999999999561e+01 9.414629999999999654e+01
2.703125000000000000e+00 9.397859664800000346e+00 9.578619999999999379e+01 9.415940000000000509e+01
2.707450000000000134e+00 9.404668670399999542e+00 9.587560000000000571e+01 9.410399999999999920e+01
2.711775000000000269e+00 9.410045739199999204e+00 9.586469999999999914e+01 9.408870000000000289e+01
2.716099999999999959e+00 9.415685816799999941e+00 9.586350000000000193e+01 9.407649999999999579e+01
2.720425000000000093e+00 9.421238224799999728e+00 9.586209999999999809e+01 9.406510000000000105e+01
2.724750000000000227e+00 9.426849079200000148e+00 9.586730000000000018e+01 9.405440000000000111e+01
2.729074999999999918e+00 9.432372263999999618e+00 9.587420000000000186e+01 9.404410000000000025e+01
2.733400000000000052e+00 9.437953895199999721e+00 9.587399999999999523e+01 9.403390000000000271e+01
2.737725000000000186e+00 9.443447856800000650e+00 9.587149999999999750e+01 9.402039999999999509e+01
2.742050000000000320e+00 9.449000264799998661e+00 9.586849999999999739e+01 9.400440000000000396e+01
2.746375000000000011e+00 9.454494226399999590e+00 9.586650000000000205e+01 9.398879999999999768e+01
2.750700000000000145e+00 9.460017411199999060e+00 9.586390000000000100e+01 9.397480000000000189e+01
2.755025000000000279e+00 9.465482149599999673e+00 9.586239999999999384e+01 9.396649999999999636e+01
2.759349999999999969e+00 9.470976111200000602e+00 9.586010000000000275e+01 9.395759999999999934e+01
2.763675000000000104e+00 9.476411626399999122e+00 9.585920000000000130e+01 9.394889999999999475e+01
2.768000000000000238e+00 9.481876364799997958e+00 9.586260000000000048e+01 9.393959999999999866e+01
2.772325000000000372e+00 9.487311880000000031e+00 9.587359999999999616e+01 9.393370000000000175e+01
2.776650000000000063e+00 9.492747395200000327e+00 9.588290000000000646e+01 9.393099999999999739e+01
2.780975000000000197e+00 9.498153687200000306e+00 9.589310000000000400e+01 9.394490000000000407e+01
2.785300000000000331e+00 9.503589202400000602e+00 9.590170000000000528e+01 9.395980000000000132e+01
2.789625000000000021e+00 9.508966271199998488e+00 9.591110000000000468e+01 9.397520000000000095e+01
2.793950000000000156e+00 9.514372563199998467e+00 9.591889999999999361e+01 9.398990000000000578e+01
2.798275000000000290e+00 9.519720408799999589e+00 9.592759999999999820e+01 9.400520000000000209e+01
2.802600000000000424e+00 9.525097477599999252e+00 9.593349999999999511e+01 9.401970000000000027e+01
2.806925000000000114e+00 9.530474546399998914e+00 9.593999999999999773e+01 9.403470000000000084e+01
2.811250000000000249e+00 9.535822392000000036e+00 9.594490000000000407e+01 9.404900000000000659e+01
2.815575000000000383e+00 9.541871594399999879e+00 9.579330000000000211e+01 9.438259999999999650e+01
2.819900000000000073e+00 9.546985654399998467e+00 9.576760000000000161e+01 9.437009999999999366e+01
2.824225000000000207e+00 9.552304276799999272e+00 9.576349999999999341e+01 9.436419999999999675e+01
2.828550000000000342e+00 9.557535229599999127e+00 9.575350000000000250e+01 9.435760000000000502e+01
2.832875000000000032e+00 9.562853851999999932e+00 9.575130000000000052e+01 9.435250000000000625e+01
2.837200000000000166e+00 9.568084804799999787e+00 9.574320000000000164e+01 9.435290000000000532e+01
2.841525000000000301e+00 9.573344980799999959e+00 9.574110000000000298e+01 9.435360000000000014e+01
2.845850000000000435e+00 9.578575933599999814e+00 9.573390000000000555e+01 9.435450000000000159e+01
2.850175000000000125e+00 9.583806886399999669e+00 9.573189999999999600e+01 9.435509999999999309e+01
2.854500000000000259e+00 9.588979392799998891e+00 9.572010000000000218e+01 9.435630000000000450e+01
2.858825000000000394e+00 9.594210345599998746e+00 9.571089999999999520e+01 9.435689999999999600e+01
2.863150000000000084e+00 9.599353628799999427e+00 9.569700000000000273e+01 9.435829999999999984e+01
2.867475000000000218e+00 9.604526135199998649e+00 9.568890000000000384e+01 9.435829999999999984e+01
2.871800000000000352e+00 9.609669418399999330e+00 9.568240000000000123e+01 9.435859999999999559e+01
2.876125000000000487e+00 9.614812701600000011e+00 9.568030000000000257e+01 9.435670000000000357e+01
2.880450000000000177e+00 9.619926761599998599e+00 9.567430000000000234e+01 9.435590000000000543e+01
2.884775000000000311e+00 9.625070044799999280e+00 9.567239999999999611e+01 9.435399999999999920e+01
2.889100000000000446e+00 9.630125658400000788e+00 9.566670000000000584e+01 9.435349999999999682e+01
2.893425000000000136e+00 9.635239718399999376e+00 9.566509999999999536e+01 9.435169999999999391e+01
2.897750000000000270e+00 9.640295331999999107e+00 9.565989999999999327e+01 9.436100000000000421e+01
2.902075000000000404e+00 9.645380168799999154e+00 9.565850000000000364e+01 9.436979999999999791e+01
2.906400000000000095e+00 9.650406559199998568e+00 9.565359999999999729e+01 9.437940000000000396e+01
2.910725000000000229e+00 9.655491396000000393e+00 9.565240000000000009e+01 9.437980000000000302e+01
2.915050000000000363e+00 9.660488563199999490e+00 9.565000000000000568e+01 9.438079999999999359e+01
2.919375000000000497e+00 9.665544176799999221e+00 9.565699999999999648e+01 9.438020000000000209e+01
2.923700000000000188e+00 9.671008915199999834e+00 9.563049999999999784e+01 9.419700000000000273e+01
2.928025000000000322e+00 9.675684627199998999e+00 9.561579999999999302e+01 9.418750000000000000e+01
2.932350000000000456e+00 9.680652571199999556e+00 9.562090000000000600e+01 9.418269999999999698e+01
2.936675000000000146e+00 9.685562068799999480e+00 9.561830000000000496e+01 9.418200000000000216e+01
2.941000000000000281e+00 9.690530012800000037e+00 9.562250000000000227e+01 9.417870000000000630e+01
2.945325000000000415e+00 9.695410287199999644e+00 9.562109999999999843e+01 9.417839999999999634e+01
2.949650000000000549e+00 9.700378231199998424e+00 9.562449999999999761e+01 9.417560000000000286e+01
2.953975000000000239e+00 9.705258505599999808e+00 9.562330000000000041e+01 9.417560000000000286e+01
2.958300000000000374e+00 9.710197226400000048e+00 9.562579999999999814e+01 9.417329999999999757e+01
2.962625000000000508e+00 9.715048277599999338e+00 9.561809999999999832e+01 9.417359999999999332e+01
2.966950000000000198e+00 9.719957775199999261e+00 9.560980000000000700e+01 9.417870000000000630e+01
2.971275000000000333e+00 9.724779603200000011e+00 9.559879999999999711e+01 9.418770000000000664e+01
2.975600000000000023e+00 9.729659877599999618e+00 9.559109999999999729e+01 9.419450000000000500e+01
2.979924999999999713e+00 9.734481705600000367e+00 9.558110000000000639e+01 9.419910000000000139e+01
2.984249999999999847e+00 9.739332756799999657e+00 9.557380000000000564e+01 9.419750000000000512e+01
2.988574999999999982e+00 9.744125361600000090e+00 9.556449999999999534e+01 9.419769999999999754e+01
2.992900000000000116e+00 9.748947189599999064e+00 9.555759999999999366e+01 9.419570000000000221e+01
2.997224999999999806e+00 9.753739794399999496e+00 9.554890000000000327e+01 9.419530000000000314e+01
3.001549999999999940e+00 9.758532399199998153e+00 9.554630000000000223e+01 9.419270000000000209e+01
3.005875000000000075e+00 9.763295780800000045e+00 9.554869999999999663e+01 9.419180000000000064e+01
3.010199999999999765e+00 9.768059162400000162e+00 9.555289999999999395e+01 9.417900000000000205e+01
3.014524999999999899e+00 9.772822543999998501e+00 9.555509999999999593e+01 9.416790000000000305e+01
3.018850000000000033e+00 9.777556702400000077e+00 9.555880000000000507e+01 9.415510000000000446e+01
3.023174999999999724e+00 9.782290860799999876e+00 9.556059999999999377e+01 9.414430000000000121e+01
3.027499999999999858e+00 9.787025019199999676e+00 9.556380000000000052e+01 9.413190000000000168e+01
3.031824999999999992e+00 9.793863247999999189e+00 9.579619999999999891e+01 9.406069999999999709e+01
3.036150000000000126e+00 9.798451290399999181e+00 9.577649999999999864e+01 9.404120000000000346e+01
3.040474999999999817e+00 9.803185448799998980e+00 9.577349999999999852e+01 9.403360000000000696e+01
3.044799999999999951e+00 9.807831937599999605e+00 9.576579999999999870e+01 9.402849999999999397e+01
3.049125000000000085e+00 9.812536872799999088e+00 9.576420000000000243e+01 9.402370000000000516e+01
3.053449999999999775e+00 9.817183361599999714e+00 9.575759999999999650e+01 9.402309999999999945e+01
3.057774999999999910e+00 9.821859073599998879e+00 9.575589999999999691e+01 9.402479999999999905e+01
3.062100000000000044e+00 9.826476339199999188e+00 9.574970000000000425e+01 9.402660000000000196e+01
3.066425000000000178e+00 9.831122827999999814e+00 9.574790000000000134e+01 9.402830000000000155e+01
3.070749999999999869e+00 9.835710870399999806e+00 9.574200000000000443e+01 9.403010000000000446e+01
3.075075000000000003e+00 9.840357359200000431e+00 9.574009999999999820e+01 9.403180000000000405e+01
3.079400000000000137e+00 9.844916178400000106e+00 9.573439999999999372e+01 9.403360000000000696e+01
3.083724999999999827e+00 9.849533443999998639e+00 9.573250000000000171e+01 9.403530000000000655e+01
3.088049999999999962e+00 9.854063039999999773e+00 9.572690000000000055e+01 9.403719999999999857e+01
3.092375000000000096e+00 9.858651082399999765e+00 9.572490000000000521e+01 9.403889999999999816e+01
3.096699999999999786e+00 9.863180678399999124e+00 9.571949999999999648e+01 9.404080000000000439e+01
3.101024999999999920e+00 9.867739497600000576e+00 9.571750000000000114e+01 9.404250000000000398e+01
3.105350000000000055e+00 9.872239870399999617e+00 9.571819999999999595e+01 9.404439999999999600e+01
3.109675000000000189e+00 9.876769466400000752e+00 9.572490000000000521e+01 9.404609999999999559e+01
3.113999999999999879e+00 9.881269839199999794e+00 9.573350000000000648e+01 9.404800000000000182e+01
3.118325000000000014e+00 9.885770211999998835e+00 9.574559999999999604e+01 9.404970000000000141e+01
3.122650000000000148e+00 9.890241361599999337e+00 9.575419999999999732e+01 9.405169999999999675e+01
3.126974999999999838e+00 9.894741734400000155e+00 9.576609999999999445e+01 9.405339999999999634e+01
3.131299999999999972e+00 9.899212884000000656e+00 9.577469999999999573e+01 9.405540000000000589e+01
3.135625000000000107e+00 9.903654810399999064e+00 9.578660000000000707e+01 9.405729999999999791e+01
3.139950000000000241e+00 9.909411780799999292e+00 9.587999999999999545e+01 9.405910000000000082e+01
3.144274999999999931e+00 9.913619921599998719e+00 9.587330000000000041e+01 9.404449999999999932e+01
3.148600000000000065e+00 9.918120294399999537e+00 9.588079999999999359e+01 9.403400000000000603e+01
3.152925000000000200e+00 9.922503774399999088e+00 9.588630000000000564e+01 9.402740000000000009e+01
3.157249999999999890e+00 9.926974923999999589e+00 9.589520000000000266e+01 9.401860000000000639e+01
3.161575000000000024e+00 9.931358403999999140e+00 9.590210000000000434e+01 9.401220000000000709e+01
3.165900000000000158e+00 9.935800330399999325e+00 9.591110000000000468e+01 9.399930000000000518e+01
3.170224999999999849e+00 9.940154587200000336e+00 9.591849999999999454e+01 9.398930000000000007e+01
3.174549999999999983e+00 9.944596513599998744e+00 9.592749999999999488e+01 9.397629999999999484e+01
3.178875000000000117e+00 9.948921547199999438e+00 9.593540000000000134e+01 9.396620000000000061e+01
3.183200000000000252e+00 9.953334250399999306e+00 9.594429999999999836e+01 9.395310000000000628e+01
3.187524999999999942e+00 9.957659284000000000e+00 9.595260000000000389e+01 9.394289999999999452e+01
3.191850000000000076e+00 9.962013540799999234e+00 9.596160000000000423e+01 9.392959999999999354e+01
3.196175000000000210e+00 9.966338574399999928e+00 9.597010000000000218e+01 9.391930000000000689e+01
3.200499999999999901e+00 9.970663607999998845e+00 9.597820000000000107e+01 9.390590000000000259e+01
3.204825000000000035e+00 9.974959418399999223e+00 9.597990000000000066e+01 9.389549999999999841e+01
3.209150000000000169e+00 9.979284451999998140e+00 9.598149999999999693e+01 9.388200000000000500e+01
3.213475000000000303e+00 9.983551039199999977e+00 9.597440000000000282e+01 9.387139999999999418e+01
3.217799999999999994e+00 9.987876072799998894e+00 9.597039999999999793e+01 9.385779999999999745e+01
3.222125000000000128e+00 9.992113436800000414e+00 9.596790000000000020e+01 9.384709999999999752e+01
3.226450000000000262e+00 9.996409247199999015e+00 9.596529999999999916e+01 9.383329999999999416e+01
3.230774999999999952e+00 1.000064661120000054e+01 9.596299999999999386e+01 9.382500000000000284e+01
3.235100000000000087e+00 1.000491319839999882e+01 9.596059999999999945e+01 9.382529999999999859e+01
3.239425000000000221e+00 1.000915056240000034e+01 9.595850000000000080e+01 9.382899999999999352e+01
3.243750000000000355e+00 1.001338792640000008e+01 9.595619999999999550e+01 9.383360000000000412e+01
3.248075000000000045e+00 1.001885266479999892e+01 9.579649999999999466e+01 9.405710000000000548e+01
3.252400000000000180e+00 1.002285624319999968e+01 9.579240000000000066e+01 9.404110000000000014e+01
3.256725000000000314e+00 1.002709360719999943e+01 9.580929999999999325e+01 9.403770000000000095e+01
3.261050000000000004e+00 1.003121407839999968e+01 9.582099999999999795e+01 9.403230000000000643e+01
3.265375000000000139e+00 1.003545144239999942e+01 9.583929999999999438e+01 9.403010000000000446e+01
3.269700000000000273e+00 1.003957191359999968e+01 9.585269999999999868e+01 9.402570000000000050e+01
3.274024999999999963e+00 1.004375083120000056e+01 9.587099999999999511e+01 9.402320000000000277e+01
3.278350000000000097e+00 1.004787130240000081e+01 9.588509999999999422e+01 9.401919999999999789e+01
3.282675000000000232e+00 1.005202099679999961e+01 9.589979999999999905e+01 9.401649999999999352e+01
3.287000000000000366e+00 1.005611224479999954e+01 9.589709999999999468e+01 9.401260000000000616e+01
3.291325000000000056e+00 1.006023271599999802e+01 9.589719999999999800e+01 9.400969999999999516e+01
3.295650000000000190e+00 1.006432396399999973e+01 9.589409999999999457e+01 9.401009999999999422e+01
3.299975000000000325e+00 1.006841521199999967e+01 9.589409999999999457e+01 9.401319999999999766e+01
3.304300000000000015e+00 1.007247723679999929e+01 9.589109999999999445e+01 9.401579999999999870e+01
3.308625000000000149e+00 1.007656848479999923e+01 9.589100000000000534e+01 9.401919999999999789e+01
3.312950000000000284e+00 1.008060128639999853e+01 9.588790000000000191e+01 9.402230000000000132e+01
3.317275000000000418e+00 1.008466331119999815e+01 9.588769999999999527e+01 9.402110000000000412e+01
3.321600000000000108e+00 1.008869611279999923e+01 9.588460000000000605e+01 9.401869999999999550e+01
3.325925000000000242e+00 1.009272891439999853e+01 9.588429999999999609e+01 9.401680000000000348e+01
3.330250000000000377e+00 1.009673249279999929e+01 9.588120000000000687e+01 9.401430000000000575e+01
3.334575000000000067e+00 1.010073607119999828e+01 9.588079999999999359e+01 9.401229999999999620e+01
3.338900000000000201e+00 1.010473964959999904e+01 9.587770000000000437e+01 9.400979999999999848e+01
3.343225000000000335e+00 1.010874322799999803e+01 9.587720000000000198e+01 9.400769999999999982e+01
3.347550000000000026e+00 1.011268835999999993e+01 9.587399999999999523e+01 9.400520000000000209e+01
3.351875000000000160e+00 1.011669193840000069e+01 9.587350000000000705e+01 9.400289999999999679e+01
3.356200000000000294e+00 1.012019872239999962e+01 9.583629999999999427e+01 9.386010000000000275e+01
3.360525000000000428e+00 1.012388084559999868e+01 9.581820000000000448e+01 9.384900000000000375e+01
3.364850000000000119e+00 1.012791364719999976e+01 9.582040000000000646e+01 9.384300000000000352e+01
3.369175000000000253e+00 1.013180033279999925e+01 9.581810000000000116e+01 9.384080000000000155e+01
3.373500000000000387e+00 1.013577468799999970e+01 9.581659999999999400e+01 9.383839999999999293e+01
3.377825000000000077e+00 1.013966137359999919e+01 9.581250000000000000e+01 9.384229999999999450e+01
3.382150000000000212e+00 1.014363572879999964e+01 9.581250000000000000e+01 9.384409999999999741e+01
3.386475000000000346e+00 1.014752241439999914e+01 9.581010000000000559e+01 9.384780000000000655e+01
3.390800000000000480e+00 1.015146754639999926e+01 9.580989999999999895e+01 9.384900000000000375e+01
3.395125000000000171e+00 1.015532500880000022e+01 9.580780000000000030e+01 9.385240000000000293e+01
3.399450000000000305e+00 1.015924091759999826e+01 9.580729999999999791e+01 9.385320000000000107e+01
3.403775000000000439e+00 1.016309837999999921e+01 9.580530000000000257e+01 9.385620000000000118e+01
3.408100000000000129e+00 1.016698506559999871e+01 9.580469999999999686e+01 9.386409999999999343e+01
3.412425000000000264e+00 1.017081330479999934e+01 9.580280000000000484e+01 9.387980000000000302e+01
3.416750000000000398e+00 1.017469999039999884e+01 9.580200000000000671e+01 9.389260000000000161e+01
3.421075000000000088e+00 1.017852822959999948e+01 9.580020000000000380e+01 9.390850000000000364e+01
3.425400000000000222e+00 1.018238569199999866e+01 9.579919999999999902e+01 9.392130000000000223e+01
3.429725000000000357e+00 1.018618470800000075e+01 9.579749999999999943e+01 9.393720000000000425e+01
3.434050000000000491e+00 1.019004217039999816e+01 9.579640000000000555e+01 9.395010000000000616e+01
3.438375000000000181e+00 1.019381196319999994e+01 9.579470000000000596e+01 9.396609999999999729e+01
3.442700000000000315e+00 1.019764020240000058e+01 9.578969999999999629e+01 9.397899999999999920e+01
3.447025000000000450e+00 1.020140999520000058e+01 9.578430000000000177e+01 9.399500000000000455e+01
3.451350000000000140e+00 1.020523823439999944e+01 9.577930000000000632e+01 9.400799999999999557e+01
3.455675000000000274e+00 1.020897880399999913e+01 9.577400000000000091e+01 9.402410000000000423e+01
3.460000000000000409e+00 1.021277781999999945e+01 9.577710000000000434e+01 9.403610000000000468e+01
3.464325000000000543e+00 1.021686906799999939e+01 9.561709999999999354e+01 9.400950000000000273e+01
3.468650000000000233e+00 1.022058041439999876e+01 9.560169999999999391e+01 9.399360000000000070e+01
3.472975000000000367e+00 1.022437943039999908e+01 9.560989999999999611e+01 9.399110000000000298e+01
3.477300000000000502e+00 1.022811999999999877e+01 9.561119999999999663e+01 9.398709999999999809e+01
3.481625000000000192e+00 1.023191901599999909e+01 9.562109999999999843e+01 9.398609999999999332e+01
3.485950000000000326e+00 1.023563036239999846e+01 9.562380000000000280e+01 9.398309999999999320e+01
3.490275000000000460e+00 1.023937093199999993e+01 9.563349999999999795e+01 9.398189999999999600e+01
3.494600000000000151e+00 1.024308227839999930e+01 9.563670000000000471e+01 9.397910000000000252e+01
3.498925000000000285e+00 1.024682284799999898e+01 9.564639999999999986e+01 9.397780000000000200e+01
3.503250000000000419e+00 1.025050497119999982e+01 9.564990000000000236e+01 9.397509999999999764e+01
3.507575000000000554e+00 1.025421631759999919e+01 9.565949999999999420e+01 9.397360000000000468e+01
3.511900000000000244e+00 1.025786921759999970e+01 9.566339999999999577e+01 9.398000000000000398e+01
3.516224999999999934e+00 1.026155134080000053e+01 9.567289999999999850e+01 9.399070000000000391e+01
3.520550000000000068e+00 1.026520424079999927e+01 9.567700000000000671e+01 9.400060000000000571e+01
3.524874999999999758e+00 1.026888636400000010e+01 9.568649999999999523e+01 9.401099999999999568e+01
3.529199999999999893e+00 1.027251004080000030e+01 9.569079999999999586e+01 9.402039999999999509e+01
3.533525000000000027e+00 1.027616294079999903e+01 9.570040000000000191e+01 9.403069999999999595e+01
3.537849999999999717e+00 1.027978661760000101e+01 9.570480000000000587e+01 9.404040000000000532e+01
3.542174999999999851e+00 1.028341029439999943e+01 9.571439999999999770e+01 9.405100000000000193e+01
3.546499999999999986e+00 1.028700474799999931e+01 9.571899999999999409e+01 9.405049999999999955e+01
3.550825000000000120e+00 1.029065764799999982e+01 9.572870000000000346e+01 9.405049999999999955e+01
3.555149999999999810e+00 1.029422287839999939e+01 9.573340000000000316e+01 9.404970000000000141e+01
3.559474999999999945e+00 1.029784655519999959e+01 9.573760000000000048e+01 9.404970000000000141e+01
3.563800000000000079e+00 1.030141178559999915e+01 9.573640000000000327e+01 9.404879999999999995e+01
3.568124999999999769e+00 1.030500623919999903e+01 9.573980000000000246e+01 9.404869999999999663e+01
3.572449999999999903e+00 1.030860069280000069e+01 9.586180000000000234e+01 9.412229999999999563e+01
3.576775000000000038e+00 1.031199058400000013e+01 9.583750000000000568e+01 9.412350000000000705e+01
3.581100000000000172e+00 1.031555581439999791e+01 9.582280000000000086e+01 9.412309999999999377e+01
3.585424999999999862e+00 1.031903337520000008e+01 9.580800000000000693e+01 9.412699999999999534e+01
3.589749999999999996e+00 1.032259860559999964e+01 9.579510000000000502e+01 9.412770000000000437e+01
3.594075000000000131e+00 1.032613461279999889e+01 9.578209999999999980e+01 9.413219999999999743e+01
3.598399999999999821e+00 1.032967061999999814e+01 9.577290000000000703e+01 9.413299999999999557e+01
3.602724999999999955e+00 1.033317740399999884e+01 9.577070000000000505e+01 9.413769999999999527e+01
3.607050000000000090e+00 1.033671341119999809e+01 9.576829999999999643e+01 9.413530000000000086e+01
3.611374999999999780e+00 1.034019097200000026e+01 9.576630000000000109e+01 9.413410000000000366e+01
3.615699999999999914e+00 1.034369775599999919e+01 9.576380000000000337e+01 9.412900000000000489e+01
3.620025000000000048e+00 1.034714609360000104e+01 9.576189999999999714e+01 9.412760000000000105e+01
3.624350000000000183e+00 1.035065287759999819e+01 9.575939999999999941e+01 9.412239999999999895e+01
3.628674999999999873e+00 1.035410121519999826e+01 9.575759999999999650e+01 9.412099999999999511e+01
3.633000000000000007e+00 1.035754955280000011e+01 9.575509999999999877e+01 9.411560000000000059e+01
3.637325000000000141e+00 1.036099789040000019e+01 9.575339999999999918e+01 9.411409999999999343e+01
3.641649999999999832e+00 1.036444622800000026e+01 9.575079999999999814e+01 9.410859999999999559e+01
3.645974999999999966e+00 1.036783611919999970e+01 9.574920000000000186e+01 9.410420000000000584e+01
3.650300000000000100e+00 1.037128445679999977e+01 9.574660000000000082e+01 9.409139999999999304e+01
3.654625000000000234e+00 1.037467434800000099e+01 9.574509999999999366e+01 9.408280000000000598e+01
3.658949999999999925e+00 1.037809346239999897e+01 9.574250000000000682e+01 9.407389999999999475e+01
3.663275000000000059e+00 1.038145413039999809e+01 9.574110000000000298e+01 9.406950000000000500e+01
3.667600000000000193e+00 1.038484402159999931e+01 9.573850000000000193e+01 9.406109999999999616e+01
3.671924999999999883e+00 1.038823391279999875e+01 9.573709999999999809e+01 9.405689999999999884e+01
3.676250000000000018e+00 1.039159458079999965e+01 9.573449999999999704e+01 9.404869999999999663e+01
3.680575000000000152e+00 1.039463379360000062e+01 9.567759999999999820e+01 9.401630000000000109e+01
3.684899999999999842e+00 1.039784834559999993e+01 9.566110000000000468e+01 9.400379999999999825e+01
3.689224999999999977e+00 1.040117979040000051e+01 9.566429999999999723e+01 9.399760000000000559e+01
3.693550000000000111e+00 1.040445278880000046e+01 9.566209999999999525e+01 9.398940000000000339e+01
3.697875000000000245e+00 1.040778423359999927e+01 9.567010000000000502e+01 9.398220000000000596e+01
3.702199999999999935e+00 1.041105723199999922e+01 9.567669999999999675e+01 9.397110000000000696e+01
3.706525000000000070e+00 1.041438867679999980e+01 9.568880000000000052e+01 9.396229999999999905e+01
3.710850000000000204e+00 1.041766167519999975e+01 9.569580000000000553e+01 9.395130000000000337e+01
3.715174999999999894e+00 1.042093467359999970e+01 9.570780000000000598e+01 9.394299999999999784e+01
3.719500000000000028e+00 1.042420767199999965e+01 9.571490000000000009e+01 9.393750000000000000e+01
3.723825000000000163e+00 1.042748067039999782e+01 9.572509999999999764e+01 9.393410000000000082e+01
3.728150000000000297e+00 1.043069522240000069e+01 9.573050000000000637e+01 9.392879999999999541e+01
3.732474999999999987e+00 1.043396822079999886e+01 9.574060000000000059e+01 9.392570000000000618e+01
3.736800000000000122e+00 1.043718277279999995e+01 9.574630000000000507e+01 9.392659999999999343e+01
3.741125000000000256e+00 1.044042654799999958e+01 9.575639999999999930e+01 9.393049999999999500e+01
3.745449999999999946e+00 1.044364109999999890e+01 9.576220000000000709e+01 9.393240000000000123e+01
3.749775000000000080e+00 1.044685565199999999e+01 9.577240000000000464e+01 9.393630000000000280e+01
3.754100000000000215e+00 1.045007020399999931e+01 9.577830000000000155e+01 9.393819999999999482e+01
3.758425000000000349e+00 1.045328475599999862e+01 9.578860000000000241e+01 9.394209999999999638e+01
3.762750000000000039e+00 1.045644086159999908e+01 9.579460000000000264e+01 9.394400000000000261e+01
3.767075000000000173e+00 1.045965541359999840e+01 9.580500000000000682e+01 9.394790000000000418e+01
3.771400000000000308e+00 1.046281151919999886e+01 9.581119999999999948e+01 9.394989999999999952e+01
3.775724999999999998e+00 1.046599684799999963e+01 9.582160000000000366e+01 9.395369999999999777e+01
3.780050000000000132e+00 1.046915295360000009e+01 9.582789999999999964e+01 9.395560000000000400e+01
3.784375000000000266e+00 1.047233828239999909e+01 9.583839999999999293e+01 9.395950000000000557e+01
3.788699999999999957e+00 1.047640030719999871e+01 9.583270000000000266e+01 9.396670000000000300e+01
3.793025000000000091e+00 1.047946874319999999e+01 9.583230000000000359e+01 9.396410000000000196e+01
3.797350000000000225e+00 1.048259562560000013e+01 9.583809999999999718e+01 9.396529999999999916e+01
3.801675000000000360e+00 1.048572250799999850e+01 9.584499999999999886e+01 9.396819999999999595e+01
3.806000000000000050e+00 1.048884939040000042e+01 9.585150000000000148e+01 9.396999999999999886e+01
3.810325000000000184e+00 1.049194704960000024e+01 9.585869999999999891e+01 9.397329999999999472e+01
3.814650000000000318e+00 1.049507393199999861e+01 9.586509999999999820e+01 9.397499999999999432e+01
3.818975000000000009e+00 1.049817159119999843e+01 9.587239999999999895e+01 9.397849999999999682e+01
3.823300000000000143e+00 1.050126925040000003e+01 9.587860000000000582e+01 9.398009999999999309e+01
3.827625000000000277e+00 1.050436690959999986e+01 9.588580000000000325e+01 9.398359999999999559e+01
3.831950000000000411e+00 1.050743534559999937e+01 9.589190000000000680e+01 9.398510000000000275e+01
3.836275000000000102e+00 1.051050378160000065e+01 9.589900000000000091e+01 9.398860000000000525e+01
3.840600000000000236e+00 1.051357221759999838e+01 9.590500000000000114e+01 9.399009999999999820e+01
3.844925000000000370e+00 1.051661143039999935e+01 9.591200000000000614e+01 9.399360000000000070e+01
3.849250000000000060e+00 1.051967986639999886e+01 9.591779999999999973e+01 9.399500000000000455e+01
3.853575000000000195e+00 1.052271907919999983e+01 9.592480000000000473e+01 9.399850000000000705e+01
3.857900000000000329e+00 1.052575829199999902e+01 9.593049999999999500e+01 9.399979999999999336e+01
3.862225000000000019e+00 1.052876828159999967e+01 9.593739999999999668e+01 9.400329999999999586e+01
3.866550000000000153e+00 1.053180749439999886e+01 9.594299999999999784e+01 9.399769999999999470e+01
3.870875000000000288e+00 1.053481748399999951e+01 9.594970000000000709e+01 9.399139999999999873e+01
3.875200000000000422e+00 1.053782747359999838e+01 9.595520000000000493e+01 9.398300000000000409e+01
3.879525000000000112e+00 1.054083746319999904e+01 9.596189999999999998e+01 9.397690000000000055e+01
3.883850000000000247e+00 1.054384745279999969e+01 9.596729999999999450e+01 9.396859999999999502e+01
3.888175000000000381e+00 1.054682821920000002e+01 9.597390000000000043e+01 9.396250000000000568e+01
3.892500000000000071e+00 1.054980898559999858e+01 9.597920000000000584e+01 9.395430000000000348e+01
3.896825000000000205e+00 1.055466003679999965e+01 9.601220000000000709e+01 9.390739999999999554e+01
3.901150000000000340e+00 1.055743624079999954e+01 9.599349999999999739e+01 9.390109999999999957e+01
3.905475000000000474e+00 1.056044623040000019e+01 9.598869999999999436e+01 9.390489999999999782e+01
3.909800000000000164e+00 1.056333932719999957e+01 9.598250000000000171e+01 9.390579999999999927e+01
3.914125000000000298e+00 1.056632009359999813e+01 9.598290000000000077e+01 9.391039999999999566e+01
3.918450000000000433e+00 1.056924241359999961e+01 9.597889999999999588e+01 9.391209999999999525e+01
3.922775000000000123e+00 1.057222317999999994e+01 9.597929999999999495e+01 9.391660000000000252e+01
3.927100000000000257e+00 1.057511627679999933e+01 9.597560000000000002e+01 9.391859999999999786e+01
3.931425000000000392e+00 1.057806781999999934e+01 9.597610000000000241e+01 9.392300000000000182e+01
3.935750000000000082e+00 1.058096091680000050e+01 9.597270000000000323e+01 9.392520000000000380e+01
3.940075000000000216e+00 1.058388323680000020e+01 9.597310000000000230e+01 9.392950000000000443e+01
3.944400000000000350e+00 1.058677633359999959e+01 9.596999999999999886e+01 9.393189999999999884e+01
3.948725000000000485e+00 1.058966943040000075e+01 9.597050000000000125e+01 9.393619999999999948e+01
3.953050000000000175e+00 1.059253330399999982e+01 9.596750000000000114e+01 9.393869999999999720e+01
3.957375000000000309e+00 1.059545562399999952e+01 9.596800000000000352e+01 9.394299999999999784e+01
3.961700000000000443e+00 1.059829027440000004e+01 9.596519999999999584e+01 9.394559999999999889e+01
3.966025000000000134e+00 1.060118337119999943e+01 9.596580000000000155e+01 9.395000000000000284e+01
3.970350000000000268e+00 1.060401802159999995e+01 9.596309999999999718e+01 9.395260000000000389e+01
3.974675000000000402e+00 1.060688189519999902e+01 9.596370000000000289e+01 9.395529999999999404e+01
3.979000000000000536e+00 1.060971654559999955e+01 9.596120000000000516e+01 9.395430000000000348e+01
3.983325000000000227e+00 1.061258041919999862e+01 9.596210000000000662e+01 9.395489999999999498e+01
3.987650000000000361e+00 1.061538584640000060e+01 9.596599999999999397e+01 9.395380000000000109e+01
3.991975000000000495e+00 1.061822049679999935e+01 9.597320000000000562e+01 9.395430000000000348e+01
3.996300000000000185e+00 1.062105514719999988e+01 9.597690000000000055e+01 9.395300000000000296e+01
4.000625000000000320e+00 1.062386057439999831e+01 9.598380000000000223e+01 9.395329999999999870e+01
4.004950000000000010e+00 1.062687056399999896e+01 9.599920000000000186e+01 9.396829999999999927e+01
4.009275000000000588e+00 1.062952987519999937e+01 9.598779999999999291e+01 9.395499999999999829e+01
4.013600000000000279e+00 1.063233530239999958e+01 9.598560000000000514e+01 9.394589999999999463e+01
4.017924999999999969e+00 1.063511150639999947e+01 9.598309999999999320e+01 9.394020000000000437e+01
4.022250000000000547e+00 1.063794615680000000e+01 9.598210000000000264e+01 9.393229999999999791e+01
4.026575000000000237e+00 1.064072236079999989e+01 9.598050000000000637e+01 9.392829999999999302e+01
4.030900000000000816e+00 1.064352778800000010e+01 9.597950000000000159e+01 9.392140000000000555e+01
4.035225000000000506e+00 1.064627476879999968e+01 9.597820000000000107e+01 9.391750000000000398e+01
4.039550000000000196e+00 1.064908019599999811e+01 9.597719999999999629e+01 9.391060000000000230e+01
4.043875000000000774e+00 1.065182717679999946e+01 9.597920000000000584e+01 9.390670000000000073e+01
4.048200000000000465e+00 1.065460338079999936e+01 9.598439999999999372e+01 9.389969999999999573e+01
4.052525000000000155e+00 1.065735036159999893e+01 9.598959999999999582e+01 9.389589999999999748e+01
4.056849999999999845e+00 1.066009734239999851e+01 9.599450000000000216e+01 9.388880000000000337e+01
4.061174999999999535e+00 1.066284432319999809e+01 9.599939999999999429e+01 9.388500000000000512e+01
4.065500000000000114e+00 1.066559130399999944e+01 9.600400000000000489e+01 9.387789999999999679e+01
4.069824999999999804e+00 1.066830906160000048e+01 9.600879999999999370e+01 9.387399999999999523e+01
4.074150000000000382e+00 1.067102681919999974e+01 9.601309999999999434e+01 9.386679999999999779e+01
4.078475000000000072e+00 1.067374457679999900e+01 9.601770000000000493e+01 9.386299999999999955e+01
4.082799999999999763e+00 1.067646233440000003e+01 9.602179999999999893e+01 9.385580000000000211e+01
4.087125000000000341e+00 1.067915086879999897e+01 9.602609999999999957e+01 9.385179999999999723e+01
4.091450000000000031e+00 1.068186862640000001e+01 9.602989999999999782e+01 9.384459999999999980e+01
4.095774999999999721e+00 1.068455716080000073e+01 9.603390000000000271e+01 9.384059999999999491e+01
4.100100000000000300e+00 1.068727491839999821e+01 9.603660000000000707e+01 9.383520000000000039e+01
4.104424999999999990e+00 1.068993422959999862e+01 9.603979999999999961e+01 9.383540000000000703e+01
4.108749999999999680e+00 1.069262276399999934e+01 9.604240000000000066e+01 9.383240000000000691e+01
4.113075000000000259e+00 1.069636333359999902e+01 9.600679999999999836e+01 9.393059999999999832e+01
4.117399999999999949e+00 1.069873041279999981e+01 9.599269999999999925e+01 9.392010000000000502e+01
4.121724999999999639e+00 1.070138972399999844e+01 9.599179999999999779e+01 9.391540000000000532e+01
4.126050000000000217e+00 1.070396136559999967e+01 9.598720000000000141e+01 9.390829999999999700e+01
4.130374999999999908e+00 1.070662067679999829e+01 9.598749999999999716e+01 9.390409999999999968e+01
4.134699999999999598e+00 1.070922154159999984e+01 9.598409999999999798e+01 9.389730000000000132e+01
4.139025000000000176e+00 1.071185162959999992e+01 9.598430000000000462e+01 9.389319999999999311e+01
4.143349999999999866e+00 1.071445249439999969e+01 9.598130000000000450e+01 9.388649999999999807e+01
4.147675000000000445e+00 1.071708258239999978e+01 9.598149999999999693e+01 9.388240000000000407e+01
4.152000000000000135e+00 1.071968344719999955e+01 9.597870000000000346e+01 9.387579999999999814e+01
4.156324999999999825e+00 1.072228431199999932e+01 9.597880000000000678e+01 9.387170000000000414e+01
4.160650000000000404e+00 1.072488517680000086e+01 9.597709999999999297e+01 9.386509999999999820e+01
4.164975000000000094e+00 1.072748604160000063e+01 9.598290000000000077e+01 9.386150000000000659e+01
4.169299999999999784e+00 1.073005768320000008e+01 9.598600000000000421e+01 9.385819999999999652e+01
4.173625000000000362e+00 1.073265854799999985e+01 9.599150000000000205e+01 9.385739999999999839e+01
4.177950000000000053e+00 1.073520096639999899e+01 9.599450000000000216e+01 9.385399999999999920e+01
4.182274999999999743e+00 1.073777260799999844e+01 9.599960000000000093e+01 9.385309999999999775e+01
4.186600000000000321e+00 1.074034424959999967e+01 9.600239999999999441e+01 9.384969999999999857e+01
4.190925000000000011e+00 1.074291589119999912e+01 9.600730000000000075e+01 9.384879999999999711e+01
4.195249999999999702e+00 1.074545830960000004e+01 9.600950000000000273e+01 9.384529999999999461e+01
4.199575000000000280e+00 1.074800072799999917e+01 9.601319999999999766e+01 9.384430000000000405e+01
4.203899999999999970e+00 1.075054314640000008e+01 9.601489999999999725e+01 9.384080000000000155e+01
4.208224999999999660e+00 1.075308556479999922e+01 9.601850000000000307e+01 9.383969999999999345e+01
4.212550000000000239e+00 1.075562798320000013e+01 9.602119999999999322e+01 9.383620000000000516e+01
4.216874999999999929e+00 1.075817040159999927e+01 9.602779999999999916e+01 9.383509999999999707e+01
4.221200000000000507e+00 1.076205708720000054e+01 9.605270000000000152e+01 9.394119999999999493e+01
4.225525000000000198e+00 1.076430727360000006e+01 9.604529999999999745e+01 9.393410000000000082e+01
4.229849999999999888e+00 1.076684969199999919e+01 9.604219999999999402e+01 9.393259999999999366e+01
4.234175000000000466e+00 1.076927521760000062e+01 9.603959999999999297e+01 9.393250000000000455e+01
4.238500000000000156e+00 1.077178841279999943e+01 9.603730000000000189e+01 9.392690000000000339e+01
4.242824999999999847e+00 1.077424316159999940e+01 9.603539999999999566e+01 9.392220000000000368e+01
4.247150000000000425e+00 1.077675635679999999e+01 9.603310000000000457e+01 9.391570000000000107e+01
4.251475000000000115e+00 1.077921110559999995e+01 9.603140000000000498e+01 9.391119999999999379e+01
4.255799999999999805e+00 1.078169507760000023e+01 9.602899999999999636e+01 9.390470000000000539e+01
4.260125000000000384e+00 1.078414982639999842e+01 9.602750000000000341e+01 9.390040000000000475e+01
4.264450000000000074e+00 1.078663379839999870e+01 9.602500000000000568e+01 9.389390000000000214e+01
4.268774999999999764e+00 1.078908854720000043e+01 9.602419999999999334e+01 9.388979999999999393e+01
4.273100000000000342e+00 1.079154329599999862e+01 9.602719999999999345e+01 9.388400000000000034e+01
4.277425000000000033e+00 1.079396882160000004e+01 9.603069999999999595e+01 9.388219999999999743e+01
4.281749999999999723e+00 1.079642357040000000e+01 9.603270000000000550e+01 9.387810000000000343e+01
4.286075000000000301e+00 1.079884909599999965e+01 9.603560000000000230e+01 9.387640000000000384e+01
4.290399999999999991e+00 1.080130384479999961e+01 9.603740000000000521e+01 9.387229999999999563e+01
4.294725000000000570e+00 1.080370014720000071e+01 9.604019999999999868e+01 9.387069999999999936e+01
4.299050000000000260e+00 1.080612567280000036e+01 9.604500000000000171e+01 9.386660000000000537e+01
4.303374999999999950e+00 1.080855119840000000e+01 9.605100000000000193e+01 9.386490000000000578e+01
4.307700000000000529e+00 1.081094750079999933e+01 9.605589999999999407e+01 9.386079999999999757e+01
4.312025000000000219e+00 1.081337302639999898e+01 9.606189999999999429e+01 9.385930000000000462e+01
4.316349999999999909e+00 1.081576932880000008e+01 9.606680000000000064e+01 9.385519999999999641e+01
4.320675000000000487e+00 1.081816563119999941e+01 9.607280000000000086e+01 9.385360000000000014e+01
4.325000000000000178e+00 1.082056193360000051e+01 9.607760000000000389e+01 9.384959999999999525e+01
4.329324999999999868e+00 1.082398104799999849e+01 9.601160000000000139e+01 9.393009999999999593e+01
4.333650000000000446e+00 1.082611434159999853e+01 9.599949999999999761e+01 9.392159999999999798e+01
4.337975000000000136e+00 1.082848142079999931e+01 9.599720000000000653e+01 9.392279999999999518e+01
4.342299999999999827e+00 1.083079005359999947e+01 9.599280000000000257e+01 9.392019999999999413e+01
4.346624999999999517e+00 1.083315713279999848e+01 9.599129999999999541e+01 9.392180000000000462e+01
4.350950000000000095e+00 1.083549498879999895e+01 9.598760000000000048e+01 9.391769999999999641e+01
4.355274999999999785e+00 1.083786206799999974e+01 9.598539999999999850e+01 9.391400000000000148e+01
4.359600000000000364e+00 1.084019992400000021e+01 9.598160000000000025e+01 9.390709999999999980e+01
4.363925000000000054e+00 1.084253777999999890e+01 9.597929999999999495e+01 9.390340000000000487e+01
4.368250000000000632e+00 1.084487563599999937e+01 9.597560000000000002e+01 9.389669999999999561e+01
4.372574999999999434e+00 1.084721349199999985e+01 9.597329999999999472e+01 9.389300000000000068e+01
4.376900000000000013e+00 1.084952212479999822e+01 9.596970000000000312e+01 9.388819999999999766e+01
4.381224999999999703e+00 1.085185998080000047e+01 9.596829999999999927e+01 9.388649999999999807e+01
4.385550000000000281e+00 1.085416861359999885e+01 9.596850000000000591e+01 9.388190000000000168e+01
4.389874999999999972e+00 1.085647724639999900e+01 9.596989999999999554e+01 9.388020000000000209e+01
4.394200000000000550e+00 1.085878587919999916e+01 9.597020000000000550e+01 9.387569999999999482e+01
4.398524999999999352e+00 1.086109451199999931e+01 9.597280000000000655e+01 9.387399999999999523e+01
4.402849999999999930e+00 1.086340314479999947e+01 9.597830000000000439e+01 9.386960000000000548e+01
4.407174999999999621e+00 1.086568255439999930e+01 9.598480000000000700e+01 9.386790000000000589e+01
4.411500000000000199e+00 1.086796196399999914e+01 9.599030000000000484e+01 9.386360000000000525e+01
4.415824999999999889e+00 1.087024137359999898e+01 9.599670000000000414e+01 9.386190000000000566e+01
4.420150000000000468e+00 1.087252078320000059e+01 9.600209999999999866e+01 9.385760000000000502e+01
4.424475000000000158e+00 1.087480019279999865e+01 9.600849999999999795e+01 9.385599999999999454e+01
4.428799999999999848e+00 1.087707960240000027e+01 9.601380000000000337e+01 9.385169999999999391e+01
4.433124999999999538e+00 1.087932978879999979e+01 9.602009999999999934e+01 9.385009999999999764e+01
4.437450000000000117e+00 1.088195987679999810e+01 9.577060000000000173e+01 9.390989999999999327e+01
4.441774999999999807e+00 1.088397627760000042e+01 9.575749999999999318e+01 9.390340000000000487e+01
4.446100000000000385e+00 1.088622646399999994e+01 9.575440000000000396e+01 9.390229999999999677e+01
4.450425000000000075e+00 1.088841820400000060e+01 9.575140000000000384e+01 9.390219999999999345e+01
4.454750000000000654e+00 1.089066839040000012e+01 9.574909999999999854e+01 9.390160000000000196e+01
4.459074999999999456e+00 1.089288935359999932e+01 9.574710000000000321e+01 9.390219999999999345e+01
4.463400000000000034e+00 1.089511031679999853e+01 9.574479999999999791e+01 9.390130000000000621e+01
4.467724999999999724e+00 1.089733127999999951e+01 9.574309999999999832e+01 9.390210000000000434e+01
4.472050000000000303e+00 1.089955224319999871e+01 9.574079999999999302e+01 9.390089999999999293e+01
4.476374999999999993e+00 1.090177320639999969e+01 9.573930000000000007e+01 9.390049999999999386e+01
4.480700000000000571e+00 1.090399416960000067e+01 9.573699999999999477e+01 9.389440000000000452e+01
4.485025000000000261e+00 1.090618590959999956e+01 9.573560000000000514e+01 9.389060000000000628e+01
4.489349999999999952e+00 1.090840687280000054e+01 9.573340000000000316e+01 9.388609999999999900e+01
4.493674999999999642e+00 1.091059861279999943e+01 9.573340000000000316e+01 9.388389999999999702e+01
4.498000000000000220e+00 1.091279035280000009e+01 9.573239999999999839e+01 9.387940000000000396e+01
4.502324999999999910e+00 1.091498209279999898e+01 9.573250000000000171e+01 9.387730000000000530e+01
4.506650000000000489e+00 1.091717383279999964e+01 9.573170000000000357e+01 9.387290000000000134e+01
4.510975000000000179e+00 1.091933634959999999e+01 9.573189999999999600e+01 9.387080000000000268e+01
4.515300000000000757e+00 1.092149886639999856e+01 9.573109999999999786e+01 9.386639999999999873e+01
4.519624999999999559e+00 1.092369060640000100e+01 9.573130000000000450e+01 9.386440000000000339e+01
4.523950000000000138e+00 1.092585312319999957e+01 9.573120000000000118e+01 9.386010000000000275e+01
4.528274999999999828e+00 1.092801563999999992e+01 9.573590000000000089e+01 9.385819999999999652e+01
4.532600000000000406e+00 1.093017815680000027e+01 9.573940000000000339e+01 9.385389999999999588e+01
4.536925000000000097e+00 1.093231145040000030e+01 9.574399999999999977e+01 9.385200000000000387e+01
4.541250000000000675e+00 1.093447396719999887e+01 9.574750000000000227e+01 9.384780000000000655e+01
4.545574999999999477e+00 1.093768851919999818e+01 9.587829999999999586e+01 9.389990000000000236e+01
4.549900000000000055e+00 1.093970492000000050e+01 9.586849999999999739e+01 9.389079999999999870e+01
4.554224999999999746e+00 1.094186743679999907e+01 9.586599999999999966e+01 9.389209999999999923e+01
4.558550000000000324e+00 1.094397150719999878e+01 9.586150000000000659e+01 9.388979999999999393e+01
4.562875000000000014e+00 1.094610480079999881e+01 9.585939999999999372e+01 9.389170000000000016e+01
4.567200000000000593e+00 1.094823809439999884e+01 9.585559999999999548e+01 9.389000000000000057e+01
4.571525000000000283e+00 1.095037138800000065e+01 9.585339999999999350e+01 9.389170000000000016e+01
4.575849999999999973e+00 1.095247545839999859e+01 9.584980000000000189e+01 9.389010000000000389e+01
4.580174999999999663e+00 1.095457952880000008e+01 9.584759999999999991e+01 9.389159999999999684e+01
4.584500000000000242e+00 1.095668359919999979e+01 9.584409999999999741e+01 9.389010000000000389e+01
4.588824999999999932e+00 1.095881689279999982e+01 9.584180000000000632e+01 9.389140000000000441e+01
4.593150000000000510e+00 1.096089173999999922e+01 9.583839999999999293e+01 9.388979999999999393e+01
4.597475000000000200e+00 1.096299581039999893e+01 9.583620000000000516e+01 9.389119999999999777e+01
4.601800000000000779e+00 1.096507065760000010e+01 9.583280000000000598e+01 9.389079999999999870e+01
4.606124999999999581e+00 1.096717472799999982e+01 9.583050000000000068e+01 9.389300000000000068e+01
4.610450000000000159e+00 1.096924957519999921e+01 9.582720000000000482e+01 9.388870000000000005e+01
4.614774999999999849e+00 1.097132442239999861e+01 9.582489999999999952e+01 9.388639999999999475e+01
4.619100000000000428e+00 1.097339926959999801e+01 9.582160000000000366e+01 9.388160000000000593e+01
4.623425000000000118e+00 1.097544489359999886e+01 9.581929999999999836e+01 9.387940000000000396e+01
4.627750000000000696e+00 1.097751974079999826e+01 9.581600000000000250e+01 9.387470000000000425e+01
4.632075000000000387e+00 1.097956536479999912e+01 9.581499999999999773e+01 9.387260000000000559e+01
4.636400000000000077e+00 1.098164021199999851e+01 9.581629999999999825e+01 9.386790000000000589e+01
4.640724999999999767e+00 1.098368583599999937e+01 9.581839999999999691e+01 9.386579999999999302e+01
4.645050000000000345e+00 1.098573146000000023e+01 9.581950000000000500e+01 9.386129999999999995e+01
4.649375000000000036e+00 1.098774786079999899e+01 9.582150000000000034e+01 9.385920000000000130e+01
4.653700000000000614e+00 1.099008571679999946e+01 9.579470000000000596e+01 9.393380000000000507e+01
4.658025000000000304e+00 1.099189755519999956e+01 9.578079999999999927e+01 9.392839999999999634e+01
4.662350000000000882e+00 1.099397240239999896e+01 9.577530000000000143e+01 9.392770000000000152e+01
4.666674999999999685e+00 1.099593035679999886e+01 9.576860000000000639e+01 9.392829999999999302e+01
4.671000000000000263e+00 1.099800520399999826e+01 9.576399999999999579e+01 9.392829999999999302e+01
4.675324999999999953e+00 1.099999238159999848e+01 9.575820000000000221e+01 9.392959999999999354e+01
4.679650000000000531e+00 1.100203800559999934e+01 9.575360000000000582e+01 9.392950000000000443e+01
4.683975000000000222e+00 1.100402518319999956e+01 9.574819999999999709e+01 9.393099999999999739e+01
4.688300000000000800e+00 1.100604158400000010e+01 9.574370000000000402e+01 9.393089999999999407e+01
4.692624999999999602e+00 1.100802876160000032e+01 9.573839999999999861e+01 9.393240000000000123e+01
4.696950000000000180e+00 1.101004516239999909e+01 9.573399999999999466e+01 9.393219999999999459e+01
4.701274999999999871e+00 1.101200311679999899e+01 9.572899999999999920e+01 9.393389999999999418e+01
4.705600000000000449e+00 1.101401951759999953e+01 9.572490000000000521e+01 9.393359999999999843e+01
4.709925000000000139e+00 1.101597747199999944e+01 9.572010000000000218e+01 9.393529999999999802e+01
4.714250000000000718e+00 1.101796464959999788e+01 9.571609999999999729e+01 9.393510000000000559e+01
4.718575000000000408e+00 1.101992260399999957e+01 9.571150000000000091e+01 9.393670000000000186e+01
4.722900000000000986e+00 1.102190978159999979e+01 9.570759999999999934e+01 9.393649999999999523e+01
4.727224999999999788e+00 1.102383851279999938e+01 9.570310000000000628e+01 9.393750000000000000e+01
4.731550000000000367e+00 1.102582569039999960e+01 9.569929999999999382e+01 9.393389999999999418e+01
4.735875000000000057e+00 1.102775442159999919e+01 9.569490000000000407e+01 9.393569999999999709e+01
4.740200000000000635e+00 1.102971237599999910e+01 9.569310000000000116e+01 9.393550000000000466e+01
4.744525000000000325e+00 1.103164110719999869e+01 9.569370000000000687e+01 9.393720000000000425e+01
4.748850000000000904e+00 1.103359906159999859e+01 9.569499999999999318e+01 9.393699999999999761e+01
4.753174999999999706e+00 1.103552779279999996e+01 9.569559999999999889e+01 9.393880000000000052e+01
4.757500000000000284e+00 1.103745652399999955e+01 9.569689999999999941e+01 9.393859999999999388e+01
4.761824999999999974e+00 1.104023272799999944e+01 9.577859999999999729e+01 9.389350000000000307e+01
4.766150000000000553e+00 1.104195689679999859e+01 9.576550000000000296e+01 9.388670000000000471e+01
4.770475000000000243e+00 1.104388562799999995e+01 9.576210000000000377e+01 9.388790000000000191e+01
4.774800000000000821e+00 1.104575591279999891e+01 9.575749999999999318e+01 9.388660000000000139e+01
4.779125000000000512e+00 1.104771386719999882e+01 9.575509999999999877e+01 9.388849999999999341e+01
4.783450000000000202e+00 1.104958415199999955e+01 9.575130000000000052e+01 9.388779999999999859e+01
4.787774999999999892e+00 1.105151288319999914e+01 9.574899999999999523e+01 9.388960000000000150e+01
4.792100000000000470e+00 1.105341239119999841e+01 9.574550000000000693e+01 9.388909999999999911e+01
4.796425000000000161e+00 1.105531189919999946e+01 9.574320000000000164e+01 9.389079999999999870e+01
4.800750000000000739e+00 1.105721140720000051e+01 9.573990000000000578e+01 9.389050000000000296e+01
4.805075000000000429e+00 1.105911091519999978e+01 9.573760000000000048e+01 9.389220000000000255e+01
4.809400000000001008e+00 1.106098119999999874e+01 9.573439999999999372e+01 9.389260000000000161e+01
4.813724999999999810e+00 1.106285148479999947e+01 9.573220000000000596e+01 9.389879999999999427e+01
4.818050000000000388e+00 1.106472176960000020e+01 9.572910000000000252e+01 9.390319999999999823e+01
4.822375000000000078e+00 1.106659205439999916e+01 9.572690000000000055e+01 9.390930000000000177e+01
4.826700000000000657e+00 1.106846233919999811e+01 9.572379999999999711e+01 9.391360000000000241e+01
4.831025000000000347e+00 1.107033262399999884e+01 9.572169999999999845e+01 9.391960000000000264e+01
4.835350000000000925e+00 1.107217368560000104e+01 9.571869999999999834e+01 9.392369999999999663e+01
4.839675000000000615e+00 1.107404397039999822e+01 9.571659999999999968e+01 9.392940000000000111e+01
4.844000000000000306e+00 1.107588503200000041e+01 9.571370000000000289e+01 9.392919999999999447e+01
4.848324999999999996e+00 1.107772609359999905e+01 9.571339999999999293e+01 9.393059999999999832e+01
4.852650000000000574e+00 1.107956715519999946e+01 9.571490000000000009e+01 9.393040000000000589e+01
4.856975000000000264e+00 1.108140821679999988e+01 9.571710000000000207e+01 9.393179999999999552e+01
4.861300000000000843e+00 1.108324927839999852e+01 9.571850000000000591e+01 9.393160000000000309e+01
4.865625000000000533e+00 1.108506111679999862e+01 9.572060000000000457e+01 9.393309999999999604e+01
4.869949999999999335e+00 1.108687295519999871e+01 9.570390000000000441e+01 9.388030000000000541e+01
4.874274999999999913e+00 1.108853867759999900e+01 9.568590000000000373e+01 9.388039999999999452e+01
4.878599999999999604e+00 1.109035051599999910e+01 9.568770000000000664e+01 9.387890000000000157e+01
4.882925000000000182e+00 1.109213313120000066e+01 9.568460000000000321e+01 9.388030000000000541e+01
4.887249999999999872e+00 1.109397419279999930e+01 9.568919999999999959e+01 9.388190000000000168e+01
4.891575000000000450e+00 1.109575680800000086e+01 9.569209999999999638e+01 9.388800000000000523e+01
4.895900000000000141e+00 1.109756864639999918e+01 9.569880000000000564e+01 9.389140000000000441e+01
4.900224999999999831e+00 1.109938048479999928e+01 9.570220000000000482e+01 9.389759999999999707e+01
4.904549999999999521e+00 1.110116310000000084e+01 9.570869999999999322e+01 9.390089999999999293e+01
4.908875000000000099e+00 1.110294571519999884e+01 9.571240000000000236e+01 9.390709999999999980e+01
4.913199999999999790e+00 1.110475755359999894e+01 9.571869999999999834e+01 9.391030000000000655e+01
4.917525000000000368e+00 1.110654016879999872e+01 9.572249999999999659e+01 9.391639999999999588e+01
4.921850000000000058e+00 1.110832278400000028e+01 9.572880000000000678e+01 9.391949999999999932e+01
4.926175000000000637e+00 1.111007617599999975e+01 9.573269999999999413e+01 9.392549999999999955e+01
4.930499999999999439e+00 1.111185879119999953e+01 9.573890000000000100e+01 9.392849999999999966e+01
4.934825000000000017e+00 1.111364140639999931e+01 9.574290000000000589e+01 9.393439999999999657e+01
4.939149999999999707e+00 1.111539479839999878e+01 9.574909999999999854e+01 9.393739999999999668e+01
4.943475000000000286e+00 1.111714819039999824e+01 9.575310000000000343e+01 9.394320000000000448e+01
4.947799999999999976e+00 1.111893080559999980e+01 9.575920000000000698e+01 9.394610000000000127e+01
4.952125000000000554e+00 1.112068419759999927e+01 9.576239999999999952e+01 9.395180000000000575e+01
4.956450000000000244e+00 1.112243758960000051e+01 9.576770000000000493e+01 9.395289999999999964e+01
4.960774999999999935e+00 1.112416175839999966e+01 9.577100000000000080e+01 9.395470000000000255e+01
4.965099999999999625e+00 1.112591515039999912e+01 9.577630000000000621e+01 9.395369999999999777e+01
4.969425000000000203e+00 1.112766854240000036e+01 9.577970000000000539e+01 9.395560000000000400e+01
4.973749999999999893e+00 1.112939271119999951e+01 9.578489999999999327e+01 9.395459999999999923e+01
4.978075000000000472e+00 1.113184745999999947e+01 9.583400000000000318e+01 9.387709999999999866e+01
4.982400000000000162e+00 1.113342551280000059e+01 9.583150000000000546e+01 9.387430000000000518e+01
4.986725000000000740e+00 1.113517890480000005e+01 9.583469999999999800e+01 9.387949999999999307e+01
4.991049999999999542e+00 1.113687385040000066e+01 9.583790000000000475e+01 9.388179999999999836e+01
4.995375000000000121e+00 1.113859801919999981e+01 9.584159999999999968e+01 9.388760000000000616e+01
4.999699999999999811e+00 1.114029296479999864e+01 9.584550000000000125e+01 9.389060000000000628e+01
5.004025000000000389e+00 1.114201713359999779e+01 9.584919999999999618e+01 9.389619999999999322e+01
5.008350000000000080e+00 1.114371207919999840e+01 9.585320000000000107e+01 9.389929999999999666e+01
5.012675000000000658e+00 1.114543624799999932e+01 9.585689999999999600e+01 9.390479999999999450e+01
5.016999999999999460e+00 1.114713119359999993e+01 9.586100000000000421e+01 9.390779999999999461e+01
5.021325000000000038e+00 1.114882613920000054e+01 9.586469999999999914e+01 9.391320000000000334e+01
5.025649999999999729e+00 1.115052108479999937e+01 9.586879999999999313e+01 9.391630000000000678e+01
5.029975000000000307e+00 1.115218680719999966e+01 9.587239999999999895e+01 9.392149999999999466e+01
5.034299999999999997e+00 1.115388175279999849e+01 9.587659999999999627e+01 9.392449999999999477e+01
5.038625000000000576e+00 1.115554747520000056e+01 9.588020000000000209e+01 9.392959999999999354e+01
5.042950000000000266e+00 1.115721319759999908e+01 9.588439999999999941e+01 9.393259999999999366e+01
5.047274999999999956e+00 1.115890814319999969e+01 9.588800000000000523e+01 9.393770000000000664e+01
5.051599999999999646e+00 1.116057386559999998e+01 9.589220000000000255e+01 9.393980000000000530e+01
5.055925000000000225e+00 1.116223958800000027e+01 9.589579999999999416e+01 9.394110000000000582e+01
5.060249999999999915e+00 1.116390531039999878e+01 9.590000000000000568e+01 9.394039999999999679e+01
5.064575000000000493e+00 1.116554180959999876e+01 9.590359999999999729e+01 9.394180000000000064e+01
5.068900000000000183e+00 1.116720753199999905e+01 9.590779999999999461e+01 9.394119999999999493e+01
5.073225000000000762e+00 1.116884403119999902e+01 9.591140000000000043e+01 9.394259999999999877e+01
5.077549999999999564e+00 1.117050975359999931e+01 9.591559999999999775e+01 9.394199999999999307e+01
5.081875000000000142e+00 1.117214625279999929e+01 9.591910000000000025e+01 9.394339999999999691e+01
5.086199999999999832e+00 1.117389964479999875e+01 9.586650000000000205e+01 9.410509999999999309e+01
5.090525000000000411e+00 1.117536080479999860e+01 9.585160000000000480e+01 9.410509999999999309e+01
5.094850000000000101e+00 1.117708497359999953e+01 9.585110000000000241e+01 9.409879999999999711e+01
5.099175000000000679e+00 1.117866302639999887e+01 9.584860000000000468e+01 9.409739999999999327e+01
5.103500000000000369e+00 1.118035797199999948e+01 9.585290000000000532e+01 9.409199999999999875e+01
5.107825000000000060e+00 1.118196524799999914e+01 9.585450000000000159e+01 9.409120000000000061e+01
5.112149999999999750e+00 1.118363097039999943e+01 9.585999999999999943e+01 9.408589999999999520e+01
5.116475000000000328e+00 1.118523824639999908e+01 9.586180000000000234e+01 9.408520000000000039e+01
5.120800000000000018e+00 1.118690396879999938e+01 9.586719999999999686e+01 9.407999999999999829e+01
5.125125000000000597e+00 1.118848202160000049e+01 9.586910000000000309e+01 9.407930000000000348e+01
5.129450000000000287e+00 1.119014774399999901e+01 9.587439999999999429e+01 9.407410000000000139e+01
5.133775000000000865e+00 1.119172579679999835e+01 9.587630000000000052e+01 9.407340000000000657e+01
5.138099999999999667e+00 1.119336229599999832e+01 9.588150000000000261e+01 9.406820000000000448e+01
5.142425000000000246e+00 1.119494034879999944e+01 9.588339999999999463e+01 9.406749999999999545e+01
5.146749999999999936e+00 1.119654762479999910e+01 9.588859999999999673e+01 9.406229999999999336e+01
5.151075000000000514e+00 1.119812567760000022e+01 9.589050000000000296e+01 9.406159999999999854e+01
5.155400000000000205e+00 1.119973295359999810e+01 9.589560000000000173e+01 9.405649999999999977e+01
5.159725000000000783e+00 1.120131100639999921e+01 9.589749999999999375e+01 9.405580000000000496e+01
5.164049999999999585e+00 1.120291828239999887e+01 9.590250000000000341e+01 9.405060000000000286e+01
5.168375000000000163e+00 1.120446711199999790e+01 9.590439999999999543e+01 9.404989999999999384e+01
5.172699999999999854e+00 1.120607438799999933e+01 9.590940000000000509e+01 9.404479999999999507e+01
5.177025000000000432e+00 1.120762321760000013e+01 9.591129999999999711e+01 9.404399999999999693e+01
5.181350000000000122e+00 1.120923049359999979e+01 9.591620000000000346e+01 9.403889999999999816e+01
5.185675000000000701e+00 1.121077932320000059e+01 9.591809999999999548e+01 9.403810000000000002e+01
5.190000000000000391e+00 1.121235737599999993e+01 9.592289999999999850e+01 9.403300000000000125e+01
5.194325000000000081e+00 1.121431533039999984e+01 9.589459999999999695e+01 9.411809999999999832e+01
5.198649999999999771e+00 1.121577649039999969e+01 9.589050000000000296e+01 9.410699999999999932e+01
5.202975000000000350e+00 1.121738376639999935e+01 9.588849999999999341e+01 9.410280000000000200e+01
5.207300000000000040e+00 1.121890337279999983e+01 9.588880000000000337e+01 9.409640000000000271e+01
5.211625000000000618e+00 1.122051064879999949e+01 9.588750000000000284e+01 9.409310000000000684e+01
5.215950000000000308e+00 1.122205947840000029e+01 9.588819999999999766e+01 9.408729999999999905e+01
5.220275000000000887e+00 1.122360830799999931e+01 9.588720000000000709e+01 9.408410000000000650e+01
5.224599999999999689e+00 1.122515713760000011e+01 9.588859999999999673e+01 9.407840000000000202e+01
5.228925000000000267e+00 1.122670596719999914e+01 9.589119999999999777e+01 9.407529999999999859e+01
5.233249999999999957e+00 1.122825479679999994e+01 9.589549999999999841e+01 9.406980000000000075e+01
5.237575000000000536e+00 1.122977440320000042e+01 9.589809999999999945e+01 9.406669999999999732e+01
5.241900000000000226e+00 1.123132323279999945e+01 9.590240000000000009e+01 9.406130000000000280e+01
5.246225000000000804e+00 1.123284283919999815e+01 9.590489999999999782e+01 9.405819999999999936e+01
5.250550000000000495e+00 1.123436244560000041e+01 9.590919999999999845e+01 9.405289999999999395e+01
5.254875000000000185e+00 1.123588205200000090e+01 9.591169999999999618e+01 9.404989999999999384e+01
5.259199999999999875e+00 1.123740165839999960e+01 9.591589999999999350e+01 9.404470000000000596e+01
5.263525000000000453e+00 1.123889204159999977e+01 9.591830000000000211e+01 9.404179999999999495e+01
5.267850000000000144e+00 1.124041164799999848e+01 9.592249999999999943e+01 9.403660000000000707e+01
5.272175000000000722e+00 1.124193125439999896e+01 9.592489999999999384e+01 9.403369999999999607e+01
5.276500000000000412e+00 1.124342163759999913e+01 9.592910000000000537e+01 9.402859999999999729e+01
5.280825000000000990e+00 1.124491202079999930e+01 9.593139999999999645e+01 9.402580000000000382e+01
5.285149999999999793e+00 1.124643162719999978e+01 9.593550000000000466e+01 9.402070000000000505e+01
5.289475000000000371e+00 1.124789278719999963e+01 9.593779999999999575e+01 9.401800000000000068e+01
5.293800000000000061e+00 1.124941239360000012e+01 9.594190000000000396e+01 9.401300000000000523e+01
5.298125000000000639e+00 1.125087355359999997e+01 9.594419999999999504e+01 9.401030000000000086e+01
5.302450000000000330e+00 1.125251005279999994e+01 9.592499999999999716e+01 9.397799999999999443e+01
5.306775000000000908e+00 1.125382509679999998e+01 9.591830000000000211e+01 9.396939999999999316e+01
5.311099999999999710e+00 1.125540314959999932e+01 9.591840000000000543e+01 9.395999999999999375e+01
5.315425000000000288e+00 1.125683508639999886e+01 9.591610000000000014e+01 9.395879999999999654e+01
5.319749999999999979e+00 1.125838391599999966e+01 9.591700000000000159e+01 9.395159999999999911e+01
5.324075000000000557e+00 1.125981585279999919e+01 9.591519999999999868e+01 9.395099999999999341e+01
5.328400000000000247e+00 1.126133545919999790e+01 9.591620000000000346e+01 9.394410000000000593e+01
5.332725000000000826e+00 1.126276739599999921e+01 9.591469999999999629e+01 9.394350000000000023e+01
5.337050000000000516e+00 1.126425777919999938e+01 9.591570000000000107e+01 9.393670000000000186e+01
5.341375000000000206e+00 1.126568971599999891e+01 9.591419999999999391e+01 9.393609999999999616e+01
5.345699999999999896e+00 1.126718009919999908e+01 9.591530000000000200e+01 9.392940000000000111e+01
5.350025000000000475e+00 1.126861203599999861e+01 9.591400000000000148e+01 9.392879999999999541e+01
5.354350000000000165e+00 1.127007319600000024e+01 9.591549999999999443e+01 9.392220000000000368e+01
5.358675000000000743e+00 1.127150513279999977e+01 9.591750000000000398e+01 9.392159999999999798e+01
5.363000000000000433e+00 1.127296629279999962e+01 9.592189999999999372e+01 9.391500000000000625e+01
5.367325000000001012e+00 1.127436900639999884e+01 9.592390000000000327e+01 9.391429999999999723e+01
5.371649999999999814e+00 1.127583016639999869e+01 9.592829999999999302e+01 9.390779999999999461e+01
5.375975000000000392e+00 1.127723287999999968e+01 9.593030000000000257e+01 9.390709999999999980e+01
5.380300000000000082e+00 1.127869403999999953e+01 9.593460000000000321e+01 9.390059999999999718e+01
5.384625000000000661e+00 1.128009675360000053e+01 9.593649999999999523e+01 9.389990000000000236e+01
5.388950000000000351e+00 1.128152869039999828e+01 9.594079999999999586e+01 9.389350000000000307e+01
5.393275000000000929e+00 1.128293140399999928e+01 9.594270000000000209e+01 9.389270000000000493e+01
5.397600000000000620e+00 1.128436334079999881e+01 9.594689999999999941e+01 9.388630000000000564e+01
5.401925000000000310e+00 1.128576605439999803e+01 9.594880000000000564e+01 9.388559999999999661e+01
5.406250000000000000e+00 1.128716876800000080e+01 9.595289999999999964e+01 9.387919999999999732e+01
5.410574999999999690e+00 1.128830847279999894e+01 9.595369999999999777e+01 9.398069999999999879e+01
5.414900000000000269e+00 1.128950662399999949e+01 9.594899999999999807e+01 9.397419999999999618e+01
5.419224999999999959e+00 1.129096778399999934e+01 9.594689999999999941e+01 9.397549999999999670e+01
5.423550000000000537e+00 1.129234127440000002e+01 9.594639999999999702e+01 9.397589999999999577e+01
5.427874999999999339e+00 1.129374398799999923e+01 9.594509999999999650e+01 9.397880000000000678e+01
5.432199999999999918e+00 1.129511747839999991e+01 9.594519999999999982e+01 9.397979999999999734e+01
5.436524999999999608e+00 1.129652019199999913e+01 9.594389999999999930e+01 9.398269999999999413e+01
5.440850000000000186e+00 1.129789368239999803e+01 9.594429999999999836e+01 9.398380000000000223e+01
5.445174999999999876e+00 1.129929639600000080e+01 9.594310000000000116e+01 9.398680000000000234e+01
5.449500000000000455e+00 1.130066988639999970e+01 9.594350000000000023e+01 9.398760000000000048e+01
5.453825000000000145e+00 1.130204337680000037e+01 9.594230000000000302e+01 9.398850000000000193e+01
5.458149999999999835e+00 1.130341686719999927e+01 9.594280000000000541e+01 9.398739999999999384e+01
5.462474999999999525e+00 1.130479035759999995e+01 9.594169999999999732e+01 9.398829999999999529e+01
5.466800000000000104e+00 1.130616384800000063e+01 9.594230000000000302e+01 9.398720000000000141e+01
5.471124999999999794e+00 1.130753733839999953e+01 9.594110000000000582e+01 9.398799999999999955e+01
5.475450000000000372e+00 1.130888160559999989e+01 9.594180000000000064e+01 9.398699999999999477e+01
5.479775000000000063e+00 1.131025509599999879e+01 9.594070000000000675e+01 9.398779999999999291e+01
5.484100000000000641e+00 1.131159936319999915e+01 9.594140000000000157e+01 9.398669999999999902e+01
5.488424999999999443e+00 1.131294363039999951e+01 9.594029999999999347e+01 9.398739999999999384e+01
5.492750000000000021e+00 1.131428789759999987e+01 9.594299999999999784e+01 9.398629999999999995e+01
5.497074999999999712e+00 1.131563216480000023e+01 9.594499999999999318e+01 9.398699999999999477e+01
5.501400000000000290e+00 1.131697643199999881e+01 9.594889999999999475e+01 9.398590000000000089e+01
5.505724999999999980e+00 1.131832069919999917e+01 9.595090000000000430e+01 9.398659999999999570e+01
5.510050000000000558e+00 1.131966496639999953e+01 9.595480000000000587e+01 9.398539999999999850e+01
5.514375000000000249e+00 1.132100923359999989e+01 9.595669999999999789e+01 9.398609999999999332e+01
5.518699999999999939e+00 1.132226583119999930e+01 9.596659999999999968e+01 9.399139999999999873e+01
5.523024999999999629e+00 1.132337631280000068e+01 9.596080000000000609e+01 9.398350000000000648e+01
5.527350000000000207e+00 1.132477902639999989e+01 9.596030000000000371e+01 9.397610000000000241e+01
5.531674999999999898e+00 1.132606484719999962e+01 9.595810000000000173e+01 9.397450000000000614e+01
5.536000000000000476e+00 1.132743833760000030e+01 9.595850000000000080e+01 9.396869999999999834e+01
5.540325000000000166e+00 1.132872415840000002e+01 9.595680000000000121e+01 9.396769999999999357e+01
5.544650000000000745e+00 1.133006842559999860e+01 9.595730000000000359e+01 9.396210000000000662e+01
5.548974999999999547e+00 1.133138346960000042e+01 9.595579999999999643e+01 9.396129999999999427e+01
5.553300000000000125e+00 1.133272773679999901e+01 9.595640000000000214e+01 9.395569999999999311e+01
5.557624999999999815e+00 1.133401355759999873e+01 9.595499999999999829e+01 9.395489999999999498e+01
5.561950000000000394e+00 1.133532860160000055e+01 9.595560000000000400e+01 9.394939999999999714e+01
5.566275000000000084e+00 1.133664364559999882e+01 9.595430000000000348e+01 9.394870000000000232e+01
5.570600000000000662e+00 1.133795868959999886e+01 9.595489999999999498e+01 9.394320000000000448e+01
5.574924999999999464e+00 1.133924451039999859e+01 9.595369999999999777e+01 9.394259999999999877e+01
5.579250000000000043e+00 1.134055955439999863e+01 9.595430000000000348e+01 9.393760000000000332e+01
5.583574999999999733e+00 1.134184537519999836e+01 9.595310000000000628e+01 9.393710000000000093e+01
5.587900000000000311e+00 1.134313119599999808e+01 9.595380000000000109e+01 9.393210000000000548e+01
5.592225000000000001e+00 1.134441701679999959e+01 9.595260000000000389e+01 9.393160000000000309e+01
5.596550000000000580e+00 1.134573206079999963e+01 9.595329999999999870e+01 9.392650000000000432e+01
5.600875000000000270e+00 1.134698865839999904e+01 9.595220000000000482e+01 9.392600000000000193e+01
5.605200000000000848e+00 1.134827447919999877e+01 9.595300000000000296e+01 9.392100000000000648e+01
5.609524999999999650e+00 1.134956030000000027e+01 9.595189999999999486e+01 9.392050000000000409e+01
5.613850000000000229e+00 1.135084612079999999e+01 9.595329999999999870e+01 9.391549999999999443e+01
5.618174999999999919e+00 1.135210271839999940e+01 9.595520000000000493e+01 9.391500000000000625e+01
5.622500000000000497e+00 1.135338853919999913e+01 9.595900000000000318e+01 9.390999999999999659e+01
5.626825000000000188e+00 1.135525882399999986e+01 9.598139999999999361e+01 9.395239999999999725e+01
5.631150000000000766e+00 1.135634008239999915e+01 9.597769999999999868e+01 9.394190000000000396e+01
5.635474999999999568e+00 1.135765512639999919e+01 9.597539999999999338e+01 9.393869999999999720e+01
5.639800000000000146e+00 1.135888250079999828e+01 9.597490000000000521e+01 9.393460000000000321e+01
5.644124999999999837e+00 1.136016832159999801e+01 9.597350000000000136e+01 9.393269999999999698e+01
5.648450000000000415e+00 1.136142491919999920e+01 9.597360000000000468e+01 9.392900000000000205e+01
5.652775000000000105e+00 1.136268151680000038e+01 9.597230000000000416e+01 9.392730000000000246e+01
5.657100000000000684e+00 1.136393811439999979e+01 9.597249999999999659e+01 9.392369999999999663e+01
5.661425000000000374e+00 1.136519471199999920e+01 9.597119999999999607e+01 9.392199999999999704e+01
5.665750000000000064e+00 1.136645130959999861e+01 9.597159999999999513e+01 9.391849999999999454e+01
5.670074999999999754e+00 1.136770790719999980e+01 9.597039999999999793e+01 9.391679999999999495e+01
5.674400000000000333e+00 1.136893528159999889e+01 9.597079999999999700e+01 9.391339999999999577e+01
5.678725000000000023e+00 1.137019187920000007e+01 9.596959999999999980e+01 9.391169999999999618e+01
5.683050000000000601e+00 1.137141925359999917e+01 9.597010000000000218e+01 9.390829999999999700e+01
5.687375000000000291e+00 1.137267585120000035e+01 9.596880000000000166e+01 9.390659999999999741e+01
5.691700000000000870e+00 1.137390322559999944e+01 9.596939999999999316e+01 9.390319999999999823e+01
5.696024999999999672e+00 1.137513059999999854e+01 9.596819999999999595e+01 9.390149999999999864e+01
5.700350000000000250e+00 1.137635797439999941e+01 9.596880000000000166e+01 9.389820000000000277e+01
5.704674999999999940e+00 1.137758534880000028e+01 9.596760000000000446e+01 9.389650000000000318e+01
5.709000000000000519e+00 1.137881272319999937e+01 9.596819999999999595e+01 9.389310000000000400e+01
5.713325000000000209e+00 1.138001087439999992e+01 9.596699999999999875e+01 9.389149999999999352e+01
5.717650000000000787e+00 1.138123824879999901e+01 9.596769999999999357e+01 9.388819999999999766e+01
5.721975000000000477e+00 1.138243639999999957e+01 9.596659999999999968e+01 9.388649999999999807e+01
5.726300000000000168e+00 1.138366377439999866e+01 9.596729999999999450e+01 9.388320000000000221e+01
5.730624999999999858e+00 1.138486192559999921e+01 9.596620000000000061e+01 9.388160000000000593e+01
5.734950000000000436e+00 1.138676143359999848e+01 9.598980000000000246e+01 9.393040000000000589e+01
5.739275000000000126e+00 1.138778424559999891e+01 9.598439999999999372e+01 9.392780000000000484e+01
5.743600000000000705e+00 1.138901161999999978e+01 9.598390000000000555e+01 9.392340000000000089e+01
5.747925000000000395e+00 1.139018054799999824e+01 9.598170000000000357e+01 9.392189999999999372e+01
5.752250000000000973e+00 1.139140792239999911e+01 9.598210000000000264e+01 9.391809999999999548e+01
5.756574999999999775e+00 1.139260607359999788e+01 9.598040000000000305e+01 9.391679999999999495e+01
5.760900000000000354e+00 1.139380422479999844e+01 9.598090000000000543e+01 9.391310000000000002e+01
5.765225000000000044e+00 1.139500237599999899e+01 9.597939999999999827e+01 9.391190000000000282e+01
5.769550000000000622e+00 1.139620052719999954e+01 9.597990000000000066e+01 9.390829999999999700e+01
5.773875000000000313e+00 1.139736945519999978e+01 9.597849999999999682e+01 9.390709999999999980e+01
5.778200000000000891e+00 1.139856760640000033e+01 9.597899999999999920e+01 9.390349999999999397e+01
5.782524999999999693e+00 1.139973653439999879e+01 9.597769999999999868e+01 9.390240000000000009e+01
5.786850000000000271e+00 1.140093468559999934e+01 9.597820000000000107e+01 9.389879999999999427e+01
5.791174999999999962e+00 1.140210361359999958e+01 9.597690000000000055e+01 9.389770000000000039e+01
5.795500000000000540e+00 1.140330176480000013e+01 9.597740000000000293e+01 9.389419999999999789e+01
5.799825000000000230e+00 1.140444146960000005e+01 9.597620000000000573e+01 9.389310000000000400e+01
5.804150000000000809e+00 1.140563962079999882e+01 9.597679999999999723e+01 9.388960000000000150e+01
5.808475000000000499e+00 1.140677932559999874e+01 9.597549999999999670e+01 9.388849999999999341e+01
5.812800000000000189e+00 1.140794825360000075e+01 9.597610000000000241e+01 9.388509999999999422e+01
5.817124999999999879e+00 1.140911718159999921e+01 9.597490000000000521e+01 9.388400000000000034e+01
5.821450000000000458e+00 1.141028610959999945e+01 9.597549999999999670e+01 9.388060000000000116e+01
5.825775000000000148e+00 1.141142581439999937e+01 9.597440000000000282e+01 9.387959999999999638e+01
5.830100000000000726e+00 1.141259474239999960e+01 9.597499999999999432e+01 9.387619999999999720e+01
5.834425000000000416e+00 1.141373444719999952e+01 9.597390000000000043e+01 9.387520000000000664e+01
5.838750000000000995e+00 1.141487415199999944e+01 9.597450000000000614e+01 9.387179999999999325e+01
5.843074999999999797e+00 1.141659832079999859e+01 9.599660000000000082e+01 9.392159999999999798e+01
5.847400000000000375e+00 1.141759190960000048e+01 9.599330000000000496e+01 9.391610000000000014e+01
5.851725000000000065e+00 1.141876083759999894e+01 9.599099999999999966e+01 9.391419999999999391e+01
5.856050000000000644e+00 1.141987131919999854e+01 9.599070000000000391e+01 9.391049999999999898e+01
5.860375000000000334e+00 1.142101102400000023e+01 9.598919999999999675e+01 9.390909999999999513e+01
5.864700000000000912e+00 1.142215072880000015e+01 9.598940000000000339e+01 9.390569999999999595e+01
5.869025000000000603e+00 1.142329043360000007e+01 9.598799999999999955e+01 9.390439999999999543e+01
5.873350000000000293e+00 1.142443013839999821e+01 9.598829999999999529e+01 9.390109999999999957e+01
5.877674999999999983e+00 1.142556984319999991e+01 9.598699999999999477e+01 9.389990000000000236e+01
5.882000000000000561e+00 1.142668032479999773e+01 9.598739999999999384e+01 9.389660000000000650e+01
5.886325000000000252e+00 1.142782002959999943e+01 9.598600000000000421e+01 9.389539999999999509e+01
5.890650000000000830e+00 1.142893051120000081e+01 9.598650000000000659e+01 9.389209999999999923e+01
5.894975000000000520e+00 1.143004099280000041e+01 9.598520000000000607e+01 9.389100000000000534e+01
5.899300000000001098e+00 1.143118069760000033e+01 9.598569999999999425e+01 9.388779999999999859e+01
5.903624999999999901e+00 1.143229117919999993e+01 9.598439999999999372e+01 9.388660000000000139e+01
5.907950000000000479e+00 1.143340166079999953e+01 9.598499999999999943e+01 9.388349999999999795e+01
5.912275000000000169e+00 1.143451214239999914e+01 9.598369999999999891e+01 9.388240000000000407e+01
5.916600000000000747e+00 1.143562262399999874e+01 9.598430000000000462e+01 9.387919999999999732e+01
5.920925000000000438e+00 1.143670388239999980e+01 9.598300000000000409e+01 9.387810000000000343e+01
5.925250000000001016e+00 1.143781436399999940e+01 9.598359999999999559e+01 9.387510000000000332e+01
5.929574999999999818e+00 1.143889562239999869e+01 9.598239999999999839e+01 9.387399999999999523e+01
5.933900000000000396e+00 1.144000610399999829e+01 9.598300000000000409e+01 9.387090000000000600e+01
5.938225000000000087e+00 1.144108736239999935e+01 9.598180000000000689e+01 9.386979999999999791e+01
5.942550000000000665e+00 1.144219784399999895e+01 9.598239999999999839e+01 9.386679999999999779e+01
5.946875000000000355e+00 1.144327910239999824e+01 9.598120000000000118e+01 9.386579999999999302e+01
5.951200000000000045e+00 1.144491560159999821e+01 9.599850000000000705e+01 9.391100000000000136e+01
5.955525000000000624e+00 1.144582152079999915e+01 9.599339999999999407e+01 9.390749999999999886e+01
5.959849999999999426e+00 1.144693200240000053e+01 9.599290000000000589e+01 9.390380000000000393e+01
5.964175000000000004e+00 1.144798403759999950e+01 9.599089999999999634e+01 9.390219999999999345e+01
5.968499999999999694e+00 1.144909451919999910e+01 9.599110000000000298e+01 9.389910000000000423e+01
5.972825000000000273e+00 1.145014655439999984e+01 9.598959999999999582e+01 9.389770000000000039e+01
5.977149999999999963e+00 1.145125703599999945e+01 9.598990000000000578e+01 9.389470000000000027e+01
5.981475000000000541e+00 1.145230907119999841e+01 9.598850000000000193e+01 9.389339999999999975e+01
5.985800000000000232e+00 1.145341955279999979e+01 9.598890000000000100e+01 9.389039999999999964e+01
5.990124999999999922e+00 1.145447158799999876e+01 9.598760000000000048e+01 9.388920000000000243e+01
5.994449999999999612e+00 1.145555284639999982e+01 9.598799999999999955e+01 9.388620000000000232e+01
5.998775000000000190e+00 1.145660488159999879e+01 9.598680000000000234e+01 9.388509999999999422e+01
6.003099999999999881e+00 1.145768613999999985e+01 9.598720000000000141e+01 9.388209999999999411e+01
6.007425000000000459e+00 1.145873817519999882e+01 9.598600000000000421e+01 9.388100000000000023e+01
6.011750000000000149e+00 1.145979021039999957e+01 9.598640000000000327e+01 9.387800000000000011e+01
6.016075000000000728e+00 1.146084224560000031e+01 9.598520000000000607e+01 9.387699999999999534e+01
6.020399999999999530e+00 1.146192350399999960e+01 9.598569999999999425e+01 9.387399999999999523e+01
6.024725000000000108e+00 1.146294631600000002e+01 9.598449999999999704e+01 9.387300000000000466e+01
6.029049999999999798e+00 1.146402757439999931e+01 9.598499999999999943e+01 9.387009999999999366e+01
6.033375000000000377e+00 1.146505038639999974e+01 9.598390000000000555e+01 9.386910000000000309e+01
6.037700000000000067e+00 1.146610242160000048e+01 9.598439999999999372e+01 9.386620000000000630e+01
6.042025000000000645e+00 1.146715445679999945e+01 9.598329999999999984e+01 9.386520000000000152e+01
6.046349999999999447e+00 1.146820649199999842e+01 9.598380000000000223e+01 9.386239999999999384e+01
6.050675000000000026e+00 1.146922930399999885e+01 9.598269999999999413e+01 9.386140000000000327e+01
6.054999999999999716e+00 1.147028133919999959e+01 9.598319999999999652e+01 9.385859999999999559e+01
6.059325000000000294e+00 1.147183016879999862e+01 9.599890000000000612e+01 9.390640000000000498e+01
6.063649999999999984e+00 1.147273608799999955e+01 9.599620000000000175e+01 9.390250000000000341e+01
6.067975000000000563e+00 1.147375889999999998e+01 9.599399999999999977e+01 9.390099999999999625e+01
6.072300000000000253e+00 1.147478171200000041e+01 9.599389999999999645e+01 9.389749999999999375e+01
6.076624999999999943e+00 1.147580452399999906e+01 9.599240000000000350e+01 9.389639999999999986e+01
6.080949999999999633e+00 1.147682733599999949e+01 9.599269999999999925e+01 9.389329999999999643e+01
6.085275000000000212e+00 1.147785014799999814e+01 9.599129999999999541e+01 9.389230000000000587e+01
6.089599999999999902e+00 1.147887295999999857e+01 9.599179999999999779e+01 9.388930000000000575e+01
6.093925000000000480e+00 1.147989577199999900e+01 9.599039999999999395e+01 9.388819999999999766e+01
6.098250000000000171e+00 1.148091858399999943e+01 9.599089999999999634e+01 9.388530000000000086e+01
6.102575000000000749e+00 1.148194139599999986e+01 9.598959999999999582e+01 9.388420000000000698e+01
6.106899999999999551e+00 1.148296420800000028e+01 9.599009999999999820e+01 9.388139999999999930e+01
6.111225000000000129e+00 1.148395779679999862e+01 9.598879999999999768e+01 9.388030000000000541e+01
6.115549999999999820e+00 1.148498060879999905e+01 9.598940000000000339e+01 9.387749999999999773e+01
6.119875000000000398e+00 1.148597419759999916e+01 9.598810000000000286e+01 9.387649999999999295e+01
6.124200000000000088e+00 1.148699700959999959e+01 9.598869999999999436e+01 9.387369999999999948e+01
6.128525000000000666e+00 1.148799059839999970e+01 9.598749999999999716e+01 9.387269999999999470e+01
6.132850000000000357e+00 1.148898418719999981e+01 9.598810000000000286e+01 9.387000000000000455e+01
6.137175000000000047e+00 1.148997777599999814e+01 9.598680000000000234e+01 9.386899999999999977e+01
6.141499999999999737e+00 1.149100058799999857e+01 9.598749999999999716e+01 9.386629999999999541e+01
6.145825000000000315e+00 1.149196495359999837e+01 9.598629999999999995e+01 9.386530000000000484e+01
6.150150000000000006e+00 1.149298776559999880e+01 9.598690000000000566e+01 9.386270000000000380e+01
6.154475000000000584e+00 1.149395213119999859e+01 9.598569999999999425e+01 9.386169999999999902e+01
6.158800000000000274e+00 1.149494571999999870e+01 9.598640000000000327e+01 9.385909999999999798e+01
6.163125000000000853e+00 1.149593930880000059e+01 9.598520000000000607e+01 9.385819999999999652e+01
6.167449999999999655e+00 1.149710823679999905e+01 9.600000000000000000e+01 9.387099999999999511e+01
6.171775000000000233e+00 1.149798493279999967e+01 9.599599999999999511e+01 9.386809999999999832e+01
6.176099999999999923e+00 1.149897852159999978e+01 9.599550000000000693e+01 9.386520000000000152e+01
6.180425000000000502e+00 1.149991366399999926e+01 9.599379999999999313e+01 9.386369999999999436e+01
6.184750000000000192e+00 1.150090725279999937e+01 9.599399999999999977e+01 9.386119999999999663e+01
6.189075000000000770e+00 1.150187161839999916e+01 9.599269999999999925e+01 9.385999999999999943e+01
6.193399999999999572e+00 1.150286520719999928e+01 9.599299999999999500e+01 9.385750000000000171e+01
6.197725000000000151e+00 1.150382957279999907e+01 9.599179999999999779e+01 9.385630000000000450e+01
6.202049999999999841e+00 1.150479393839999886e+01 9.599219999999999686e+01 9.385380000000000678e+01
6.206375000000000419e+00 1.150575830400000044e+01 9.599099999999999966e+01 9.385280000000000200e+01
6.210700000000000109e+00 1.150672266960000023e+01 9.599139999999999873e+01 9.385030000000000427e+01
6.215025000000000688e+00 1.150768703520000003e+01 9.599030000000000484e+01 9.384929999999999950e+01
6.219350000000000378e+00 1.150865140079999804e+01 9.599070000000000391e+01 9.384680000000000177e+01
6.223675000000000068e+00 1.150961576639999961e+01 9.598959999999999582e+01 9.384579999999999700e+01
6.227999999999999758e+00 1.151058013199999941e+01 9.599009999999999820e+01 9.384340000000000259e+01
6.232325000000000337e+00 1.151151527440000066e+01 9.598900000000000432e+01 9.384239999999999782e+01
6.236650000000000027e+00 1.151247964000000046e+01 9.598940000000000339e+01 9.384000000000000341e+01
6.240975000000000605e+00 1.151341478239999994e+01 9.598839999999999861e+01 9.383910000000000196e+01
6.245300000000000296e+00 1.151437914799999973e+01 9.598890000000000100e+01 9.383669999999999334e+01
6.249625000000000874e+00 1.151531429039999921e+01 9.598779999999999291e+01 9.383570000000000277e+01
6.253949999999999676e+00 1.151627865599999900e+01 9.598829999999999529e+01 9.383339999999999748e+01
6.258275000000000254e+00 1.151721379840000026e+01 9.598730000000000473e+01 9.383240000000000691e+01
6.262599999999999945e+00 1.151814894079999974e+01 9.598789999999999623e+01 9.383010000000000161e+01
6.266925000000000523e+00 1.151908408320000099e+01 9.598680000000000234e+01 9.382920000000000016e+01
6.271250000000000213e+00 1.152004844879999901e+01 9.598739999999999384e+01 9.382689999999999486e+01
6.275575000000000792e+00 1.152045757359999989e+01 9.604600000000000648e+01 9.386520000000000152e+01
6.279900000000000482e+00 1.152127582319999988e+01 9.603499999999999659e+01 9.386020000000000607e+01
6.284225000000000172e+00 1.152224018879999967e+01 9.603660000000000707e+01 9.385859999999999559e+01
6.288549999999999862e+00 1.152314610800000061e+01 9.603650000000000375e+01 9.385580000000000211e+01
6.292875000000000441e+00 1.152408125040000009e+01 9.603929999999999723e+01 9.385469999999999402e+01
6.297200000000000131e+00 1.152498716959999925e+01 9.604019999999999868e+01 9.385229999999999961e+01
6.301525000000000709e+00 1.152595153519999904e+01 9.604300000000000637e+01 9.385120000000000573e+01
6.305850000000000399e+00 1.152685745439999998e+01 9.604160000000000252e+01 9.384890000000000043e+01
6.310175000000000978e+00 1.152779259679999946e+01 9.604130000000000678e+01 9.384780000000000655e+01
6.314499999999999780e+00 1.152872773920000071e+01 9.603979999999999961e+01 9.384550000000000125e+01
6.318825000000000358e+00 1.152966288160000019e+01 9.603979999999999961e+01 9.384449999999999648e+01
6.323150000000000048e+00 1.153056880079999935e+01 9.603849999999999909e+01 9.384229999999999450e+01
6.327475000000000627e+00 1.153150394319999883e+01 9.603839999999999577e+01 9.384130000000000393e+01
6.331800000000000317e+00 1.153240986239999977e+01 9.603719999999999857e+01 9.383910000000000196e+01
6.336125000000000895e+00 1.153331578159999893e+01 9.603709999999999525e+01 9.383809999999999718e+01
6.340449999999999697e+00 1.153422170079999987e+01 9.603589999999999804e+01 9.383589999999999520e+01
6.344775000000000276e+00 1.153515684319999934e+01 9.603570000000000562e+01 9.383490000000000464e+01
6.349099999999999966e+00 1.153606276240000028e+01 9.603459999999999752e+01 9.383280000000000598e+01
6.353425000000000544e+00 1.153696868159999944e+01 9.603440000000000509e+01 9.383180000000000121e+01
6.357750000000000234e+00 1.153787460079999860e+01 9.603340000000000032e+01 9.382970000000000255e+01
6.362075000000000813e+00 1.153878051999999954e+01 9.603319999999999368e+01 9.382869999999999777e+01
6.366400000000000503e+00 1.153968643919999870e+01 9.603209999999999980e+01 9.382659999999999911e+01
6.370725000000001081e+00 1.154059235839999964e+01 9.603189999999999316e+01 9.382569999999999766e+01
6.375049999999999883e+00 1.154149827759999880e+01 9.603090000000000259e+01 9.382359999999999900e+01
6.379375000000000462e+00 1.154237497359999942e+01 9.603060000000000684e+01 9.382269999999999754e+01
6.383700000000000152e+00 1.154427448159999869e+01 9.602960000000000207e+01 9.386260000000000048e+01
6.388025000000000730e+00 1.154503428479999982e+01 9.602070000000000505e+01 9.385869999999999891e+01
6.392350000000000421e+00 1.154594020399999899e+01 9.602240000000000464e+01 9.385590000000000543e+01
6.396675000000000999e+00 1.154678767679999929e+01 9.602190000000000225e+01 9.385439999999999827e+01
6.400999999999999801e+00 1.154769359599999845e+01 9.602479999999999905e+01 9.385219999999999629e+01
6.405325000000000379e+00 1.154857029199999907e+01 9.602500000000000568e+01 9.385110000000000241e+01
6.409650000000000070e+00 1.154947621120000001e+01 9.602790000000000248e+01 9.384890000000000043e+01
6.413975000000000648e+00 1.155032368400000031e+01 9.602830000000000155e+01 9.384789999999999566e+01
6.418300000000000338e+00 1.155122960319999947e+01 9.603109999999999502e+01 9.384569999999999368e+01
6.422625000000000917e+00 1.155207707599999978e+01 9.603159999999999741e+01 9.384480000000000643e+01
6.426950000000000607e+00 1.155298299520000072e+01 9.603440000000000509e+01 9.384260000000000446e+01
6.431275000000000297e+00 1.155383046799999924e+01 9.603489999999999327e+01 9.384170000000000300e+01
6.435599999999999987e+00 1.155470716399999986e+01 9.603759999999999764e+01 9.383960000000000434e+01
6.439925000000000566e+00 1.155558386000000048e+01 9.603810000000000002e+01 9.383870000000000289e+01
6.444250000000000256e+00 1.155646055599999933e+01 9.604080000000000439e+01 9.383660000000000423e+01
6.448575000000000834e+00 1.155730802879999963e+01 9.604139999999999588e+01 9.383570000000000277e+01
6.452900000000000524e+00 1.155818472479999848e+01 9.604399999999999693e+01 9.383360000000000412e+01
6.457225000000001103e+00 1.155903219759999878e+01 9.604449999999999932e+01 9.383280000000000598e+01
6.461549999999999905e+00 1.155990889359999940e+01 9.604710000000000036e+01 9.383069999999999311e+01
6.465875000000000483e+00 1.156075636639999971e+01 9.604760000000000275e+01 9.382989999999999498e+01
6.470200000000000173e+00 1.156160383920000001e+01 9.605020000000000380e+01 9.382779999999999632e+01
6.474525000000000752e+00 1.156245131200000031e+01 9.605070000000000618e+01 9.382699999999999818e+01
6.478850000000000442e+00 1.156332800799999916e+01 9.605320000000000391e+01 9.382500000000000284e+01
6.483175000000001020e+00 1.156417548079999946e+01 9.605379999999999541e+01 9.382420000000000471e+01
6.487500000000000711e+00 1.156502295359999977e+01 9.605620000000000402e+01 9.382219999999999516e+01
6.491824999999999513e+00 1.156572431040000026e+01 9.606709999999999638e+01 9.386119999999999663e+01
6.496150000000000091e+00 1.156645489039999930e+01 9.605379999999999541e+01 9.385609999999999786e+01
6.500474999999999781e+00 1.156730236319999960e+01 9.605500000000000682e+01 9.385460000000000491e+01
6.504800000000000360e+00 1.156812061279999959e+01 9.605400000000000205e+01 9.385209999999999297e+01
6.509125000000000050e+00 1.156899730880000021e+01 9.605670000000000641e+01 9.385120000000000573e+01
6.513450000000000628e+00 1.156981555839999842e+01 9.605660000000000309e+01 9.384890000000000043e+01
6.517774999999999430e+00 1.157066303119999873e+01 9.605929999999999325e+01 9.384810000000000230e+01
6.522100000000000009e+00 1.157151050399999903e+01 9.605960000000000321e+01 9.384590000000000032e+01
6.526424999999999699e+00 1.157235797679999934e+01 9.606279999999999575e+01 9.384510000000000218e+01
6.530750000000000277e+00 1.157317622639999932e+01 9.606390000000000384e+01 9.384300000000000352e+01
6.535074999999999967e+00 1.157402369919999963e+01 9.606709999999999638e+01 9.384210000000000207e+01
6.539400000000000546e+00 1.157484194879999961e+01 9.606829999999999359e+01 9.384010000000000673e+01
6.543725000000000236e+00 1.157568942159999992e+01 9.607150000000000034e+01 9.383920000000000528e+01
6.548049999999999926e+00 1.157650767119999990e+01 9.607280000000000086e+01 9.383719999999999573e+01
6.552374999999999616e+00 1.157735514400000021e+01 9.607590000000000430e+01 9.383639999999999759e+01
6.556700000000000195e+00 1.157814417039999988e+01 9.607729999999999393e+01 9.383440000000000225e+01
6.561024999999999885e+00 1.157899164320000018e+01 9.608039999999999736e+01 9.383360000000000412e+01
6.565350000000000463e+00 1.157980989279999839e+01 9.608190000000000452e+01 9.383169999999999789e+01
6.569675000000000153e+00 1.158062814240000016e+01 9.608490000000000464e+01 9.383079999999999643e+01
6.574000000000000732e+00 1.158144639200000015e+01 9.608650000000000091e+01 9.382890000000000441e+01
6.578324999999999534e+00 1.158226464160000013e+01 9.608950000000000102e+01 9.382810000000000628e+01
6.582650000000000112e+00 1.158308289120000012e+01 9.609120000000000061e+01 9.382620000000000005e+01
6.586974999999999802e+00 1.158390114080000011e+01 9.609409999999999741e+01 9.382540000000000191e+01
6.591300000000000381e+00 1.158469016719999978e+01 9.609579999999999700e+01 9.382359999999999900e+01
6.595625000000000071e+00 1.158550841679999976e+01 9.609879999999999711e+01 9.382280000000000086e+01
6.599950000000000649e+00 1.158723258560000069e+01 9.601749999999999829e+01 9.385599999999999454e+01
6.604274999999999451e+00 1.158787549599999878e+01 9.600839999999999463e+01 9.385229999999999961e+01
6.608600000000000030e+00 1.158869374560000054e+01 9.600979999999999848e+01 9.384980000000000189e+01
6.612924999999999720e+00 1.158945354879999989e+01 9.600939999999999941e+01 9.384839999999999804e+01
6.617250000000000298e+00 1.159030102159999842e+01 9.601200000000000045e+01 9.384640000000000271e+01
6.621574999999999989e+00 1.159106082479999955e+01 9.601220000000000709e+01 9.384539999999999793e+01
6.625900000000000567e+00 1.159187907439999954e+01 9.601489999999999725e+01 9.384350000000000591e+01
6.630225000000000257e+00 1.159266810079999921e+01 9.601529999999999632e+01 9.384260000000000446e+01
6.634550000000000836e+00 1.159345712719999888e+01 9.601789999999999736e+01 9.384069999999999823e+01
6.638874999999999638e+00 1.159424615359999855e+01 9.601839999999999975e+01 9.383979999999999677e+01
6.643200000000000216e+00 1.159506440320000031e+01 9.602089999999999748e+01 9.383790000000000475e+01
6.647524999999999906e+00 1.159582420639999967e+01 9.602150000000000318e+01 9.383710000000000662e+01
6.651850000000000485e+00 1.159661323279999934e+01 9.602389999999999759e+01 9.383520000000000039e+01
6.656175000000000175e+00 1.159740225919999901e+01 9.602450000000000330e+01 9.383440000000000225e+01
6.660500000000000753e+00 1.159819128559999868e+01 9.602679999999999438e+01 9.383249999999999602e+01
6.664824999999999555e+00 1.159895108879999981e+01 9.602750000000000341e+01 9.383180000000000121e+01
6.669150000000000134e+00 1.159974011519999948e+01 9.602979999999999450e+01 9.382989999999999498e+01
6.673474999999999824e+00 1.160052914159999915e+01 9.603040000000000020e+01 9.382909999999999684e+01
6.677800000000000402e+00 1.160128894479999850e+01 9.603270000000000550e+01 9.382729999999999393e+01
6.682125000000000092e+00 1.160207797119999817e+01 9.603340000000000032e+01 9.382659999999999911e+01
6.686450000000000671e+00 1.160283777439999930e+01 9.603549999999999898e+01 9.382470000000000709e+01
6.690775000000000361e+00 1.160359757759999866e+01 9.603619999999999379e+01 9.382399999999999807e+01
6.695100000000000051e+00 1.160438660399999833e+01 9.603839999999999577e+01 9.382219999999999516e+01
6.699424999999999741e+00 1.160514640719999946e+01 9.603900000000000148e+01 9.382150000000000034e+01
6.703750000000000320e+00 1.160590621039999881e+01 9.604110000000000014e+01 9.381969999999999743e+01
6.708075000000000010e+00 1.160634455840000001e+01 9.605649999999999977e+01 9.385169999999999391e+01
6.712400000000000588e+00 1.160701669200000019e+01 9.604349999999999454e+01 9.384699999999999420e+01
6.716725000000000279e+00 1.160780571839999986e+01 9.604510000000000502e+01 9.384560000000000457e+01
6.721050000000000857e+00 1.160853629839999890e+01 9.604389999999999361e+01 9.384329999999999927e+01
6.725374999999999659e+00 1.160932532480000035e+01 9.604659999999999798e+01 9.384239999999999782e+01
6.729700000000000237e+00 1.161005590479999938e+01 9.604609999999999559e+01 9.384040000000000248e+01
6.734024999999999928e+00 1.161084493119999905e+01 9.604869999999999663e+01 9.383960000000000434e+01
6.738350000000000506e+00 1.161157551119999987e+01 9.604850000000000421e+01 9.383769999999999811e+01
6.742675000000000196e+00 1.161236453759999954e+01 9.605110000000000525e+01 9.383689999999999998e+01
6.747000000000000774e+00 1.161309511759999857e+01 9.605110000000000525e+01 9.383509999999999707e+01
6.751325000000000465e+00 1.161385492079999970e+01 9.605349999999999966e+01 9.383429999999999893e+01
6.755650000000000155e+00 1.161461472399999906e+01 9.605360000000000298e+01 9.383249999999999602e+01
6.759974999999999845e+00 1.161537452720000019e+01 9.605599999999999739e+01 9.383180000000000121e+01
6.764300000000000423e+00 1.161610510719999922e+01 9.605620000000000402e+01 9.382999999999999829e+01
6.768625000000000114e+00 1.161686491039999858e+01 9.605849999999999511e+01 9.382920000000000016e+01
6.772950000000000692e+00 1.161759549039999939e+01 9.605880000000000507e+01 9.382750000000000057e+01
6.777275000000000382e+00 1.161835529360000052e+01 9.606170000000000186e+01 9.382670000000000243e+01
6.781600000000000961e+00 1.161908587359999956e+01 9.606270000000000664e+01 9.382500000000000284e+01
6.785924999999999763e+00 1.161981645360000037e+01 9.606550000000000011e+01 9.382429999999999382e+01
6.790250000000000341e+00 1.162054703359999941e+01 9.606650000000000489e+01 9.382259999999999422e+01
6.794575000000000031e+00 1.162130683680000054e+01 9.606929999999999836e+01 9.382189999999999941e+01
6.798900000000000610e+00 1.162203741679999958e+01 9.607040000000000646e+01 9.382019999999999982e+01
6.803225000000000300e+00 1.162276799680000039e+01 9.607319999999999993e+01 9.381950000000000500e+01
6.807550000000000878e+00 1.162349857679999943e+01 9.607439999999999714e+01 9.381780000000000541e+01
6.811874999999999680e+00 1.162422915680000024e+01 9.607710000000000150e+01 9.381709999999999638e+01
6.816200000000000259e+00 1.162551497759999997e+01 9.604189999999999827e+01 9.384439999999999316e+01
6.820524999999999949e+00 1.162618711120000015e+01 9.603700000000000614e+01 9.384090000000000487e+01
6.824850000000000527e+00 1.162691769119999918e+01 9.603770000000000095e+01 9.383859999999999957e+01
6.829175000000000217e+00 1.162761904799999968e+01 9.603820000000000334e+01 9.383740000000000236e+01
6.833500000000000796e+00 1.162837885119999903e+01 9.603969999999999629e+01 9.383559999999999945e+01
6.837825000000000486e+00 1.162910943119999985e+01 9.604059999999999775e+01 9.383469999999999800e+01
6.842150000000000176e+00 1.162984001119999888e+01 9.604210000000000491e+01 9.383299999999999841e+01
6.846474999999999866e+00 1.163054136799999938e+01 9.604309999999999548e+01 9.383220000000000027e+01
6.850800000000000445e+00 1.163127194800000019e+01 9.604460000000000264e+01 9.383050000000000068e+01
6.855125000000000135e+00 1.163200252799999923e+01 9.604559999999999320e+01 9.382970000000000255e+01
6.859450000000000713e+00 1.163270388479999795e+01 9.604710000000000036e+01 9.382800000000000296e+01
6.863775000000000404e+00 1.163343446480000054e+01 9.604810000000000514e+01 9.382729999999999393e+01
6.868100000000000982e+00 1.163413582159999926e+01 9.604959999999999809e+01 9.382559999999999434e+01
6.872424999999999784e+00 1.163486640159999830e+01 9.605060000000000286e+01 9.382489999999999952e+01
6.876750000000000362e+00 1.163556775840000057e+01 9.605200000000000671e+01 9.382319999999999993e+01
6.881075000000000053e+00 1.163626911519999929e+01 9.605299999999999727e+01 9.382250000000000512e+01
6.885400000000000631e+00 1.163699969519999833e+01 9.605440000000000111e+01 9.382089999999999463e+01
6.889725000000000321e+00 1.163770105199999882e+01 9.605549999999999500e+01 9.382019999999999982e+01
6.894050000000000900e+00 1.163840240879999932e+01 9.605679999999999552e+01 9.381860000000000355e+01
6.898375000000000590e+00 1.163910376559999982e+01 9.605780000000000030e+01 9.381789999999999452e+01
6.902700000000000280e+00 1.163980512240000031e+01 9.605920000000000414e+01 9.381629999999999825e+01
6.907024999999999970e+00 1.164050647919999903e+01 9.606019999999999470e+01 9.381570000000000675e+01
6.911350000000000549e+00 1.164120783599999953e+01 9.606149999999999523e+01 9.381399999999999295e+01
6.915675000000000239e+00 1.164187996959999971e+01 9.606250000000000000e+01 9.381340000000000146e+01
6.920000000000000817e+00 1.164258132639999843e+01 9.606350000000000477e+01 9.381180000000000518e+01
6.924325000000000507e+00 1.164307812080000026e+01 9.609080000000000155e+01 9.383880000000000621e+01
6.928650000000001086e+00 1.164369180799999981e+01 9.607859999999999445e+01 9.383450000000000557e+01
6.932974999999999888e+00 1.164439316479999853e+01 9.608129999999999882e+01 9.383320000000000505e+01
6.937300000000000466e+00 1.164506529839999871e+01 9.607999999999999829e+01 9.383110000000000639e+01
6.941625000000000156e+00 1.164576665519999921e+01 9.608389999999999986e+01 9.383039999999999736e+01
6.945950000000000735e+00 1.164643878879999939e+01 9.608360000000000412e+01 9.382859999999999445e+01
6.950275000000000425e+00 1.164714014559999988e+01 9.608740000000000236e+01 9.382800000000000296e+01
6.954600000000001003e+00 1.164781227920000006e+01 9.608740000000000236e+01 9.382630000000000337e+01
6.958924999999999805e+00 1.164851363599999878e+01 9.609109999999999729e+01 9.382559999999999434e+01
6.963250000000000384e+00 1.164918576959999896e+01 9.609130000000000393e+01 9.382389999999999475e+01
6.967575000000000074e+00 1.164988712639999946e+01 9.609489999999999554e+01 9.382330000000000325e+01
6.971900000000000652e+00 1.165055925999999964e+01 9.609520000000000550e+01 9.382170000000000698e+01
6.976225000000000342e+00 1.165126061680000014e+01 9.609869999999999379e+01 9.382099999999999795e+01
6.980550000000000921e+00 1.165193275040000032e+01 9.609910000000000707e+01 9.381940000000000168e+01
6.984875000000000611e+00 1.165260488400000050e+01 9.610259999999999536e+01 9.381879999999999598e+01
6.989200000000000301e+00 1.165327701759999890e+01 9.610299999999999443e+01 9.381719999999999970e+01
6.993524999999999991e+00 1.165394915119999908e+01 9.610639999999999361e+01 9.381659999999999400e+01
6.997850000000000570e+00 1.165462128479999926e+01 9.610699999999999932e+01 9.381499999999999773e+01
7.002175000000000260e+00 1.165529341839999944e+01 9.611039999999999850e+01 9.381440000000000623e+01
7.006500000000000838e+00 1.165596555199999962e+01 9.611100000000000421e+01 9.381289999999999907e+01
7.010825000000000529e+00 1.165663768559999980e+01 9.611430000000000007e+01 9.381220000000000425e+01
7.015150000000001107e+00 1.165728059599999966e+01 9.611499999999999488e+01 9.381080000000000041e+01
7.019474999999999909e+00 1.165798195279999838e+01 9.611790000000000589e+01 9.381010000000000559e+01
7.023800000000000487e+00 1.165862486320000002e+01 9.611620000000000630e+01 9.380870000000000175e+01
7.028125000000000178e+00 1.165929699679999842e+01 9.611709999999999354e+01 9.380800000000000693e+01
7.032449999999999868e+00 1.166067048719999910e+01 9.603919999999999391e+01 9.383389999999999986e+01
7.036775000000000446e+00 1.166122572799999979e+01 9.603180000000000405e+01 9.383069999999999311e+01
7.041100000000000136e+00 1.166192708479999851e+01 9.603220000000000312e+01 9.382859999999999445e+01
7.045425000000000715e+00 1.166254077199999983e+01 9.603239999999999554e+01 9.382750000000000057e+01
7.049749999999999517e+00 1.166324212879999855e+01 9.603390000000000271e+01 9.382590000000000430e+01
7.054075000000000095e+00 1.166388503920000019e+01 9.603459999999999752e+01 9.382510000000000616e+01
7.058399999999999785e+00 1.166455717280000037e+01 9.603600000000000136e+01 9.382359999999999900e+01
7.062725000000000364e+00 1.166520008319999846e+01 9.603690000000000282e+01 9.382290000000000418e+01
7.067050000000000054e+00 1.166584299360000010e+01 9.603830000000000666e+01 9.382129999999999370e+01
7.071375000000000632e+00 1.166648590399999996e+01 9.603929999999999723e+01 9.382070000000000221e+01
7.075699999999999434e+00 1.166715803760000014e+01 9.604059999999999775e+01 9.381919999999999504e+01
7.080025000000000013e+00 1.166780094799999823e+01 9.604160000000000252e+01 9.381850000000000023e+01
7.084349999999999703e+00 1.166844385839999987e+01 9.604290000000000305e+01 9.381699999999999307e+01
7.088675000000000281e+00 1.166908676879999973e+01 9.604389999999999361e+01 9.381640000000000157e+01
7.092999999999999972e+00 1.166972967919999959e+01 9.604519999999999413e+01 9.381489999999999441e+01
7.097325000000000550e+00 1.167037258959999946e+01 9.604619999999999891e+01 9.381430000000000291e+01
7.101650000000000240e+00 1.167101549999999932e+01 9.604739999999999611e+01 9.381279999999999575e+01
7.105974999999999930e+00 1.167165841039999918e+01 9.604850000000000421e+01 9.381220000000000425e+01
7.110299999999999621e+00 1.167230132080000082e+01 9.604959999999999809e+01 9.381080000000000041e+01
7.114625000000000199e+00 1.167291500800000037e+01 9.605070000000000618e+01 9.381019999999999470e+01
7.118949999999999889e+00 1.167355791839999846e+01 9.605180000000000007e+01 9.380870000000000175e+01
7.123275000000000468e+00 1.167420082880000010e+01 9.605289999999999395e+01 9.380819999999999936e+01
7.127600000000000158e+00 1.167481451599999964e+01 9.605400000000000205e+01 9.380670000000000641e+01
7.131925000000000736e+00 1.167545742639999951e+01 9.605500000000000682e+01 9.380620000000000402e+01
7.136249999999999538e+00 1.167607111359999905e+01 9.605610000000000070e+01 9.380469999999999686e+01
7.140575000000000117e+00 1.167706470239999916e+01 9.600960000000000605e+01 9.383270000000000266e+01
7.144899999999999807e+00 1.167756149679999922e+01 9.600400000000000489e+01 9.382850000000000534e+01
7.149225000000000385e+00 1.167820440719999908e+01 9.600539999999999452e+01 9.382739999999999725e+01
7.153550000000000075e+00 1.167878887120000009e+01 9.600490000000000634e+01 9.382550000000000523e+01
7.157875000000000654e+00 1.167943178159999995e+01 9.600700000000000500e+01 9.382479999999999620e+01
7.162200000000000344e+00 1.168004546879999950e+01 9.600719999999999743e+01 9.382319999999999993e+01
7.166525000000000034e+00 1.168065915599999904e+01 9.600920000000000698e+01 9.382259999999999422e+01
7.170849999999999724e+00 1.168127284320000037e+01 9.600960000000000605e+01 9.382110000000000127e+01
7.175175000000000303e+00 1.168188653039999991e+01 9.601149999999999807e+01 9.382049999999999557e+01
7.179499999999999993e+00 1.168250021759999946e+01 9.601210000000000377e+01 9.381910000000000593e+01
7.183825000000000571e+00 1.168311390479999901e+01 9.601390000000000668e+01 9.381850000000000023e+01
7.188150000000000261e+00 1.168372759199999855e+01 9.601460000000000150e+01 9.381709999999999638e+01
7.192475000000000840e+00 1.168434127919999987e+01 9.601630000000000109e+01 9.381650000000000489e+01
7.196799999999999642e+00 1.168495496639999942e+01 9.601699999999999591e+01 9.381510000000000105e+01
7.201125000000000220e+00 1.168556865359999897e+01 9.601860000000000639e+01 9.381449999999999534e+01
7.205449999999999910e+00 1.168615311759999997e+01 9.601940000000000452e+01 9.381310000000000571e+01
7.209775000000000489e+00 1.168676680479999952e+01 9.602100000000000080e+01 9.381250000000000000e+01
7.214100000000000179e+00 1.168735126880000053e+01 9.602169999999999561e+01 9.381119999999999948e+01
7.218425000000000757e+00 1.168796495600000007e+01 9.602330000000000609e+01 9.381059999999999377e+01
7.222749999999999559e+00 1.168857864319999962e+01 9.602410000000000423e+01 9.380929999999999325e+01
7.227075000000000138e+00 1.168916310720000062e+01 9.602559999999999718e+01 9.380870000000000175e+01
7.231399999999999828e+00 1.168977679440000017e+01 9.602639999999999532e+01 9.380740000000000123e+01
7.235725000000000406e+00 1.169036125839999940e+01 9.602779999999999916e+01 9.380679999999999552e+01
7.240050000000000097e+00 1.169094572239999863e+01 9.602870000000000061e+01 9.380549999999999500e+01
7.244375000000000675e+00 1.169155940959999995e+01 9.603010000000000446e+01 9.380490000000000350e+01
7.248700000000000365e+00 1.169211465039999887e+01 9.605570000000000164e+01 9.383039999999999736e+01
7.253025000000000055e+00 1.169264066799999924e+01 9.604749999999999943e+01 9.382720000000000482e+01
7.257349999999999746e+00 1.169325435519999878e+01 9.604859999999999332e+01 9.382540000000000191e+01
7.261675000000000324e+00 1.169380959599999947e+01 9.604779999999999518e+01 9.382439999999999714e+01
7.266000000000000014e+00 1.169442328319999902e+01 9.604980000000000473e+01 9.382299999999999329e+01
7.270325000000000593e+00 1.169500774720000003e+01 9.604959999999999809e+01 9.382229999999999848e+01
7.274650000000000283e+00 1.169559221119999926e+01 9.605169999999999675e+01 9.382089999999999463e+01
7.278975000000000861e+00 1.169617667519999848e+01 9.605169999999999675e+01 9.382030000000000314e+01
7.283299999999999663e+00 1.169679036239999803e+01 9.605360000000000298e+01 9.381889999999999930e+01
7.287625000000000242e+00 1.169737482639999904e+01 9.605370000000000630e+01 9.381829999999999359e+01
7.291949999999999932e+00 1.169795929040000004e+01 9.605559999999999832e+01 9.381690000000000396e+01
7.296275000000000510e+00 1.169854375439999927e+01 9.605580000000000496e+01 9.381640000000000157e+01
7.300600000000000200e+00 1.169912821839999850e+01 9.605759999999999366e+01 9.381499999999999773e+01
7.304925000000000779e+00 1.169968345919999919e+01 9.605780000000000030e+01 9.381440000000000623e+01
7.309250000000000469e+00 1.170029714639999874e+01 9.605960000000000321e+01 9.381310000000000571e+01
7.313575000000000159e+00 1.170085238719999943e+01 9.605979999999999563e+01 9.381260000000000332e+01
7.317899999999999849e+00 1.170143685119999866e+01 9.606159999999999854e+01 9.381119999999999948e+01
7.322225000000000428e+00 1.170202131519999966e+01 9.606180000000000518e+01 9.381069999999999709e+01
7.326550000000000118e+00 1.170260577919999889e+01 9.606329999999999814e+01 9.380939999999999657e+01
7.330875000000000696e+00 1.170316101999999958e+01 9.606340000000000146e+01 9.380880000000000507e+01
7.335200000000000387e+00 1.170374548399999881e+01 9.606489999999999441e+01 9.380750000000000455e+01
7.339525000000000965e+00 1.170430072479999950e+01 9.606499999999999773e+01 9.380700000000000216e+01
7.343849999999999767e+00 1.170488518879999873e+01 9.606650000000000489e+01 9.380570000000000164e+01
7.348175000000000345e+00 1.170544042959999942e+01 9.606650000000000489e+01 9.380519999999999925e+01
7.352500000000000036e+00 1.170602489360000042e+01 9.606799999999999784e+01 9.380389999999999873e+01
7.356825000000000614e+00 1.170690158959999927e+01 9.605859999999999843e+01 9.383020000000000493e+01
7.361150000000000304e+00 1.170736916079999901e+01 9.605280000000000484e+01 9.382640000000000668e+01
7.365475000000000882e+00 1.170795362480000001e+01 9.605320000000000391e+01 9.382540000000000191e+01
7.369799999999999685e+00 1.170850886560000070e+01 9.605320000000000391e+01 9.382359999999999900e+01
7.374125000000000263e+00 1.170906410639999962e+01 9.605440000000000111e+01 9.382299999999999329e+01
7.378449999999999953e+00 1.170961934719999853e+01 9.605490000000000350e+01 9.382160000000000366e+01
7.382775000000000531e+00 1.171020381119999954e+01 9.605610000000000070e+01 9.382099999999999795e+01
7.387100000000000222e+00 1.171075905200000022e+01 9.605679999999999552e+01 9.381969999999999743e+01
7.391425000000000800e+00 1.171131429279999914e+01 9.605790000000000362e+01 9.381910000000000593e+01
7.395750000000000490e+00 1.171186953359999983e+01 9.605870000000000175e+01 9.381780000000000541e+01
7.400075000000001069e+00 1.171242477439999874e+01 9.605979999999999563e+01 9.381719999999999970e+01
7.404399999999999871e+00 1.171298001519999943e+01 9.606059999999999377e+01 9.381589999999999918e+01
7.408725000000000449e+00 1.171353525600000012e+01 9.606159999999999854e+01 9.381539999999999679e+01
7.413050000000000139e+00 1.171409049679999903e+01 9.606239999999999668e+01 9.381409999999999627e+01
7.417375000000000718e+00 1.171464573759999972e+01 9.606340000000000146e+01 9.381350000000000477e+01
7.421700000000000408e+00 1.171520097839999863e+01 9.606430000000000291e+01 9.381229999999999336e+01
7.426025000000000986e+00 1.171575621919999932e+01 9.606510000000000105e+01 9.381180000000000518e+01
7.430349999999999788e+00 1.171628223679999969e+01 9.606579999999999586e+01 9.381050000000000466e+01
7.434675000000000367e+00 1.171683747759999861e+01 9.606659999999999400e+01 9.381000000000000227e+01
7.439000000000000057e+00 1.171739271839999930e+01 9.606730000000000302e+01 9.380870000000000175e+01
7.443325000000000635e+00 1.171794795919999821e+01 9.606799999999999784e+01 9.380819999999999936e+01
7.447650000000000325e+00 1.171847397679999858e+01 9.606870000000000687e+01 9.380700000000000216e+01
7.451975000000000904e+00 1.171902921759999927e+01 9.606950000000000500e+01 9.380649999999999977e+01
7.456300000000000594e+00 1.171955523519999964e+01 9.607019999999999982e+01 9.380530000000000257e+01
7.460625000000000284e+00 1.172011047599999856e+01 9.607089999999999463e+01 9.380480000000000018e+01
7.464949999999999974e+00 1.172092872560000032e+01 9.605700000000000216e+01 9.382620000000000005e+01
7.469275000000000553e+00 1.172139629679999828e+01 9.605110000000000525e+01 9.382340000000000657e+01
7.473600000000000243e+00 1.172195153759999897e+01 9.605209999999999582e+01 9.382160000000000366e+01
7.477925000000000821e+00 1.172247755519999934e+01 9.605140000000000100e+01 9.382070000000000221e+01
7.482250000000000512e+00 1.172300357279999972e+01 9.605320000000000391e+01 9.381940000000000168e+01
7.486575000000001090e+00 1.172352959039999831e+01 9.605310000000000059e+01 9.381870000000000687e+01
7.490899999999999892e+00 1.172408483120000078e+01 9.605480000000000018e+01 9.381749999999999545e+01
7.495225000000000470e+00 1.172461084879999937e+01 9.605490000000000350e+01 9.381690000000000396e+01
7.499550000000000161e+00 1.172516608959999829e+01 9.605660000000000309e+01 9.381560000000000343e+01
7.503875000000000739e+00 1.172569210719999866e+01 9.605670000000000641e+01 9.381510000000000105e+01
7.508200000000000429e+00 1.172621812479999903e+01 9.605840000000000600e+01 9.381390000000000384e+01
7.512525000000001008e+00 1.172674414239999940e+01 9.605859999999999843e+01 9.381329999999999814e+01
7.516850000000000698e+00 1.172727015999999978e+01 9.606019999999999470e+01 9.381210000000000093e+01
7.521175000000000388e+00 1.172779617760000015e+01 9.606040000000000134e+01 9.381159999999999854e+01
7.525500000000000078e+00 1.172832219520000052e+01 9.606199999999999761e+01 9.381040000000000134e+01
7.529825000000000657e+00 1.172884821279999912e+01 9.606220000000000425e+01 9.380989999999999895e+01
7.534150000000000347e+00 1.172937423039999949e+01 9.606380000000000052e+01 9.380870000000000175e+01
7.538475000000000925e+00 1.172990024799999986e+01 9.606399999999999295e+01 9.380819999999999936e+01
7.542800000000000615e+00 1.173042626559999846e+01 9.606560000000000343e+01 9.380700000000000216e+01
7.547125000000001194e+00 1.173092305999999851e+01 9.606579999999999586e+01 9.380649999999999977e+01
7.551449999999999996e+00 1.173144907759999889e+01 9.606730000000000302e+01 9.380530000000000257e+01
7.555775000000000574e+00 1.173197509519999926e+01 9.606759999999999877e+01 9.380490000000000350e+01
7.560100000000000264e+00 1.173250111279999786e+01 9.606910000000000593e+01 9.380370000000000630e+01
7.564425000000000843e+00 1.173299790719999969e+01 9.606910000000000593e+01 9.380320000000000391e+01
7.568750000000000533e+00 1.173352392479999828e+01 9.607049999999999557e+01 9.380209999999999582e+01
7.573075000000000223e+00 1.173428372799999941e+01 9.605800000000000693e+01 9.382670000000000243e+01
7.577399999999999913e+00 1.173472207599999884e+01 9.605280000000000484e+01 9.382319999999999993e+01
7.581724999999999604e+00 1.173524809359999921e+01 9.605299999999999727e+01 9.382219999999999516e+01
7.586050000000000182e+00 1.173574488799999926e+01 9.605299999999999727e+01 9.382059999999999889e+01
7.590374999999999872e+00 1.173627090559999964e+01 9.605410000000000537e+01 9.382009999999999650e+01
7.594700000000000450e+00 1.173676769999999969e+01 9.605450000000000443e+01 9.381879999999999598e+01
7.599025000000000141e+00 1.173729371759999829e+01 9.605559999999999832e+01 9.381820000000000448e+01
7.603350000000000719e+00 1.173779051200000012e+01 9.605629999999999313e+01 9.381699999999999307e+01
7.607674999999999521e+00 1.173828730640000018e+01 9.605729999999999791e+01 9.381650000000000489e+01
7.612000000000000099e+00 1.173881332400000055e+01 9.605800000000000693e+01 9.381529999999999347e+01
7.616324999999999790e+00 1.173931011840000060e+01 9.605899999999999750e+01 9.381480000000000530e+01
7.620650000000000368e+00 1.173980691279999888e+01 9.605979999999999563e+01 9.381359999999999388e+01
7.624975000000000058e+00 1.174030370719999894e+01 9.606069999999999709e+01 9.381310000000000571e+01
7.629300000000000637e+00 1.174080050159999900e+01 9.606149999999999523e+01 9.381199999999999761e+01
7.633625000000000327e+00 1.174132651919999937e+01 9.606239999999999668e+01 9.381149999999999523e+01
7.637950000000000017e+00 1.174182331359999942e+01 9.606329999999999814e+01 9.381029999999999802e+01
7.642274999999999707e+00 1.174232010799999948e+01 9.606409999999999627e+01 9.380979999999999563e+01
7.646600000000000286e+00 1.174281690239999953e+01 9.606499999999999773e+01 9.380870000000000175e+01
7.650924999999999976e+00 1.174328447359999927e+01 9.606579999999999586e+01 9.380819999999999936e+01
7.655250000000000554e+00 1.174378126799999933e+01 9.606669999999999732e+01 9.380710000000000548e+01
7.659575000000000244e+00 1.174427806239999938e+01 9.606749999999999545e+01 9.380660000000000309e+01
7.663900000000000823e+00 1.174477485679999944e+01 9.606839999999999691e+01 9.380549999999999500e+01
7.668224999999999625e+00 1.174527165119999950e+01 9.606919999999999504e+01 9.380509999999999593e+01
7.672550000000000203e+00 1.174576844559999955e+01 9.606999999999999318e+01 9.380400000000000205e+01
7.676874999999999893e+00 1.174623601679999929e+01 9.607080000000000553e+01 9.380349999999999966e+01
7.681200000000000472e+00 1.174699582000000042e+01 9.606010000000000559e+01 9.382420000000000471e+01
7.685525000000000162e+00 1.174740494479999953e+01 9.605429999999999779e+01 9.382150000000000034e+01
7.689850000000000740e+00 1.174790173919999781e+01 9.605519999999999925e+01 9.381990000000000407e+01
7.694174999999999542e+00 1.174836931039999932e+01 9.605450000000000443e+01 9.381900000000000261e+01
7.698500000000000121e+00 1.174886610479999938e+01 9.605610000000000070e+01 9.381780000000000541e+01
7.702824999999999811e+00 1.174933367599999912e+01 9.605589999999999407e+01 9.381719999999999970e+01
7.707150000000000389e+00 1.174983047039999917e+01 9.605750000000000455e+01 9.381610000000000582e+01
7.711475000000000080e+00 1.175029804159999891e+01 9.605750000000000455e+01 9.381550000000000011e+01
7.715800000000000658e+00 1.175079483599999897e+01 9.605910000000000082e+01 9.381440000000000623e+01
7.720125000000000348e+00 1.175126240719999871e+01 9.605920000000000414e+01 9.381390000000000384e+01
7.724450000000000038e+00 1.175175920159999876e+01 9.606069999999999709e+01 9.381279999999999575e+01
7.728774999999999729e+00 1.175222677280000028e+01 9.606090000000000373e+01 9.381229999999999336e+01
7.733100000000000307e+00 1.175272356719999856e+01 9.606239999999999668e+01 9.381119999999999948e+01
7.737424999999999997e+00 1.175319113840000007e+01 9.606250000000000000e+01 9.381069999999999709e+01
7.741750000000000576e+00 1.175365870959999803e+01 9.606399999999999295e+01 9.380960000000000321e+01
7.746075000000000266e+00 1.175412628079999955e+01 9.606419999999999959e+01 9.380910000000000082e+01
7.750400000000000844e+00 1.175462307519999960e+01 9.606560000000000343e+01 9.380800000000000693e+01
7.754724999999999646e+00 1.175509064639999934e+01 9.606579999999999586e+01 9.380759999999999366e+01
7.759050000000000225e+00 1.175555821759999908e+01 9.606730000000000302e+01 9.380649999999999977e+01
7.763374999999999915e+00 1.175602578879999882e+01 9.606740000000000634e+01 9.380610000000000070e+01
7.767700000000000493e+00 1.175649335999999856e+01 9.606889999999999930e+01 9.380500000000000682e+01
7.772025000000000183e+00 1.175696093120000008e+01 9.606910000000000593e+01 9.380450000000000443e+01
7.776350000000000762e+00 1.175742850239999981e+01 9.607049999999999557e+01 9.380349999999999966e+01
7.780675000000000452e+00 1.175789607359999955e+01 9.607059999999999889e+01 9.380299999999999727e+01
7.785000000000000142e+00 1.175836364479999929e+01 9.607200000000000273e+01 9.380200000000000671e+01
7.789324999999999832e+00 1.175909422480000011e+01 9.606019999999999470e+01 9.382380000000000564e+01
7.793650000000000411e+00 1.175947412639999889e+01 9.605509999999999593e+01 9.382049999999999557e+01
7.797975000000000101e+00 1.175994169759999863e+01 9.605530000000000257e+01 9.381959999999999411e+01
7.802300000000000679e+00 1.176040926880000015e+01 9.605519999999999925e+01 9.381810000000000116e+01
7.806625000000000369e+00 1.176087683999999811e+01 9.605620000000000402e+01 9.381759999999999877e+01
7.810950000000000948e+00 1.176131518799999931e+01 9.605660000000000309e+01 9.381640000000000157e+01
7.815274999999999750e+00 1.176178275919999905e+01 9.605759999999999366e+01 9.381589999999999918e+01
7.819600000000000328e+00 1.176225033039999879e+01 9.605819999999999936e+01 9.381480000000000530e+01
7.823925000000000018e+00 1.176271790160000030e+01 9.605910000000000082e+01 9.381430000000000291e+01
7.828250000000000597e+00 1.176318547280000004e+01 9.605979999999999563e+01 9.381319999999999482e+01
7.832575000000000287e+00 1.176362382079999946e+01 9.606069999999999709e+01 9.381270000000000664e+01
7.836900000000000865e+00 1.176409139199999920e+01 9.606140000000000612e+01 9.381170000000000186e+01
7.841224999999999667e+00 1.176455896319999894e+01 9.606229999999999336e+01 9.381119999999999948e+01
7.845550000000000246e+00 1.176499731119999836e+01 9.606300000000000239e+01 9.381019999999999470e+01
7.849874999999999936e+00 1.176546488239999988e+01 9.606380000000000052e+01 9.380970000000000653e+01
7.854200000000000514e+00 1.176590323039999930e+01 9.606459999999999866e+01 9.380870000000000175e+01
7.858525000000000205e+00 1.176634157840000050e+01 9.606539999999999679e+01 9.380819999999999936e+01
7.862850000000000783e+00 1.176680914959999846e+01 9.606619999999999493e+01 9.380719999999999459e+01
7.867175000000000473e+00 1.176724749759999966e+01 9.606699999999999307e+01 9.380679999999999552e+01
7.871500000000000163e+00 1.176771506879999940e+01 9.606770000000000209e+01 9.380580000000000496e+01
7.875824999999999854e+00 1.176815341679999882e+01 9.606850000000000023e+01 9.380530000000000257e+01
7.880150000000000432e+00 1.176859176480000002e+01 9.606929999999999836e+01 9.380429999999999779e+01
7.884475000000000122e+00 1.176903011279999944e+01 9.607009999999999650e+01 9.380389999999999873e+01
7.888800000000000701e+00 1.176949768399999918e+01 9.607080000000000553e+01 9.380289999999999395e+01
7.893125000000000391e+00 1.176993603200000038e+01 9.607160000000000366e+01 9.380240000000000578e+01
7.897450000000000969e+00 1.177060816559999878e+01 9.606069999999999709e+01 9.382299999999999329e+01
7.901774999999999771e+00 1.177098806719999935e+01 9.605519999999999925e+01 9.382049999999999557e+01
7.906100000000000350e+00 1.177145563839999909e+01 9.605589999999999407e+01 9.381900000000000261e+01
7.910425000000000040e+00 1.177186476319999997e+01 9.605519999999999925e+01 9.381810000000000116e+01
7.914750000000000618e+00 1.177233233439999793e+01 9.605670000000000641e+01 9.381709999999999638e+01
7.919075000000000308e+00 1.177274145919999881e+01 9.605649999999999977e+01 9.381650000000000489e+01
7.923400000000000887e+00 1.177320903040000033e+01 9.605800000000000693e+01 9.381550000000000011e+01
7.927725000000000577e+00 1.177361815519999944e+01 9.605800000000000693e+01 9.381489999999999441e+01
7.932050000000000267e+00 1.177408572639999917e+01 9.605949999999999989e+01 9.381390000000000384e+01
7.936374999999999957e+00 1.177449485120000006e+01 9.605949999999999989e+01 9.381340000000000146e+01
7.940700000000000536e+00 1.177493319919999948e+01 9.606100000000000705e+01 9.381239999999999668e+01
7.945025000000000226e+00 1.177537154720000068e+01 9.606109999999999616e+01 9.381199999999999761e+01
7.949350000000000804e+00 1.177580989520000010e+01 9.606250000000000000e+01 9.381100000000000705e+01
7.953675000000000495e+00 1.177624824319999952e+01 9.606260000000000332e+01 9.381050000000000466e+01
7.958000000000001073e+00 1.177668659119999894e+01 9.606399999999999295e+01 9.380949999999999989e+01
7.962324999999999875e+00 1.177709571599999983e+01 9.606409999999999627e+01 9.380910000000000082e+01
7.966650000000000453e+00 1.177753406399999925e+01 9.606550000000000011e+01 9.380809999999999604e+01
7.970975000000000144e+00 1.177797241199999867e+01 9.606560000000000343e+01 9.380769999999999698e+01
7.975300000000000722e+00 1.177838153679999955e+01 9.606699999999999307e+01 9.380670000000000641e+01
7.979625000000000412e+00 1.177881988479999897e+01 9.606709999999999638e+01 9.380629999999999313e+01
7.983950000000000990e+00 1.177922900959999986e+01 9.606850000000000023e+01 9.380530000000000257e+01
7.988274999999999793e+00 1.177966735759999928e+01 9.606860000000000355e+01 9.380490000000000350e+01
7.992600000000000371e+00 1.178010570560000048e+01 9.606990000000000407e+01 9.380389999999999873e+01
7.996925000000000061e+00 1.178051483039999958e+01 9.607009999999999650e+01 9.380349999999999966e+01
8.001250000000000639e+00 1.178092395519999869e+01 9.607139999999999702e+01 9.380259999999999820e+01
8.005575000000000330e+00 1.178159608879999887e+01 9.606059999999999377e+01 9.382129999999999370e+01
8.009900000000000020e+00 1.178194676719999912e+01 9.605570000000000164e+01 9.381829999999999359e+01
8.014224999999999710e+00 1.178238511519999854e+01 9.605580000000000496e+01 9.381740000000000634e+01
8.018550000000001177e+00 1.178279423999999942e+01 9.605570000000000164e+01 9.381610000000000582e+01
8.022875000000000867e+00 1.178320336480000030e+01 9.605649999999999977e+01 9.381560000000000343e+01
8.027200000000000557e+00 1.178364171279999972e+01 9.605700000000000216e+01 9.381449999999999534e+01
8.031525000000000247e+00 1.178405083760000061e+01 9.605780000000000030e+01 9.381399999999999295e+01
8.035849999999999937e+00 1.178445996239999793e+01 9.605840000000000600e+01 9.381300000000000239e+01
8.040174999999999628e+00 1.178489831039999913e+01 9.605920000000000414e+01 9.381260000000000332e+01
8.044500000000001094e+00 1.178530743519999824e+01 9.605989999999999895e+01 9.381159999999999854e+01
8.048825000000000784e+00 1.178571655999999912e+01 9.606069999999999709e+01 9.381109999999999616e+01
8.053150000000000475e+00 1.178612568480000000e+01 9.606130000000000280e+01 9.381019999999999470e+01
8.057475000000000165e+00 1.178653480959999911e+01 9.606210000000000093e+01 9.380970000000000653e+01
8.061800000000001631e+00 1.178694393439999821e+01 9.606279999999999575e+01 9.380880000000000507e+01
8.066124999999999545e+00 1.178735305919999909e+01 9.606359999999999388e+01 9.380840000000000600e+01
8.070450000000001012e+00 1.178776218399999998e+01 9.606430000000000291e+01 9.380750000000000455e+01
8.074775000000000702e+00 1.178817130880000086e+01 9.606499999999999773e+01 9.380700000000000216e+01
8.079100000000000392e+00 1.178858043359999819e+01 9.606570000000000675e+01 9.380610000000000070e+01
8.083425000000000082e+00 1.178898955839999907e+01 9.606640000000000157e+01 9.380570000000000164e+01
8.087750000000001549e+00 1.178939868319999995e+01 9.606719999999999970e+01 9.380480000000000018e+01
8.092074999999999463e+00 1.178980780800000083e+01 9.606789999999999452e+01 9.380440000000000111e+01
8.096400000000000929e+00 1.179021693279999816e+01 9.606860000000000355e+01 9.380349999999999966e+01
8.100725000000000620e+00 1.179062605759999904e+01 9.606929999999999836e+01 9.380299999999999727e+01
8.105050000000000310e+00 1.179103518239999993e+01 9.607009999999999650e+01 9.380209999999999582e+01
8.109375000000000000e+00 1.179141508399999871e+01 9.607070000000000221e+01 9.380169999999999675e+01
8.113699999999999690e+00 1.179205799440000035e+01 9.606220000000000425e+01 9.381999999999999318e+01
8.118025000000001157e+00 1.179240867280000060e+01 9.605660000000000309e+01 9.381770000000000209e+01
8.122349999999999071e+00 1.179281779759999971e+01 9.605729999999999791e+01 9.381640000000000157e+01
8.126675000000000537e+00 1.179319769920000027e+01 9.605660000000000309e+01 9.381550000000000011e+01
8.131000000000000227e+00 1.179360682399999938e+01 9.605800000000000693e+01 9.381459999999999866e+01
8.135324999999999918e+00 1.179398672559999994e+01 9.605780000000000030e+01 9.381399999999999295e+01
8.139649999999999608e+00 1.179439585039999905e+01 9.605920000000000414e+01 9.381310000000000571e+01
8.143975000000001074e+00 1.179480497519999993e+01 9.605910000000000082e+01 9.381260000000000332e+01
8.148300000000000765e+00 1.179521409999999904e+01 9.606059999999999377e+01 9.381170000000000186e+01
8.152625000000000455e+00 1.179559400159999960e+01 9.606050000000000466e+01 9.381119999999999948e+01
8.156950000000000145e+00 1.179600312640000048e+01 9.606199999999999761e+01 9.381029999999999802e+01
8.161274999999999835e+00 1.179638302799999927e+01 9.606199999999999761e+01 9.380989999999999895e+01
8.165599999999999525e+00 1.179679215280000015e+01 9.606340000000000146e+01 9.380899999999999750e+01
8.169925000000000992e+00 1.179717205439999894e+01 9.606340000000000146e+01 9.380859999999999843e+01
8.174250000000000682e+00 1.179758117919999982e+01 9.606480000000000530e+01 9.380769999999999698e+01
8.178575000000000372e+00 1.179796108079999861e+01 9.606480000000000530e+01 9.380729999999999791e+01
8.182900000000000063e+00 1.179834098239999918e+01 9.606619999999999493e+01 9.380639999999999645e+01
8.187224999999999753e+00 1.179872088399999974e+01 9.606619999999999493e+01 9.380599999999999739e+01
8.191549999999999443e+00 1.179913000879999885e+01 9.606759999999999877e+01 9.380509999999999593e+01
8.195875000000000909e+00 1.179950991039999941e+01 9.606759999999999877e+01 9.380469999999999686e+01
8.200200000000000600e+00 1.179988981199999998e+01 9.606889999999999930e+01 9.380379999999999541e+01
8.204525000000000290e+00 1.180029893679999908e+01 9.606900000000000261e+01 9.380339999999999634e+01
8.208849999999999980e+00 1.180067883839999965e+01 9.607030000000000314e+01 9.380259999999999820e+01
8.213174999999999670e+00 1.180105873999999844e+01 9.607040000000000646e+01 9.380219999999999914e+01
8.217499999999999361e+00 1.180143864159999900e+01 9.607170000000000698e+01 9.380129999999999768e+01
8.221825000000000827e+00 1.180205232880000032e+01 9.606170000000000186e+01 9.382059999999999889e+01
8.226150000000000517e+00 1.180240300719999880e+01 9.605689999999999884e+01 9.381789999999999452e+01
8.230475000000000207e+00 1.180278290879999936e+01 9.605689999999999884e+01 9.381699999999999307e+01
8.234799999999999898e+00 1.180313358719999961e+01 9.605679999999999552e+01 9.381579999999999586e+01
8.239124999999999588e+00 1.180354271199999872e+01 9.605750000000000455e+01 9.381529999999999347e+01
8.243449999999999278e+00 1.180392261359999928e+01 9.605790000000000362e+01 9.381430000000000291e+01
8.247775000000000745e+00 1.180430251519999985e+01 9.605870000000000175e+01 9.381390000000000384e+01
8.252100000000000435e+00 1.180468241679999863e+01 9.605920000000000414e+01 9.381300000000000239e+01
8.256425000000000125e+00 1.180506231839999920e+01 9.606000000000000227e+01 9.381260000000000332e+01
8.260749999999999815e+00 1.180544221999999799e+01 9.606050000000000466e+01 9.381170000000000186e+01
8.265075000000001282e+00 1.180582212160000033e+01 9.606130000000000280e+01 9.381130000000000280e+01
8.269399999999999196e+00 1.180617280000000058e+01 9.606189999999999429e+01 9.381040000000000134e+01
8.273725000000000662e+00 1.180655270159999937e+01 9.606260000000000332e+01 9.381000000000000227e+01
8.278050000000000352e+00 1.180693260319999993e+01 9.606329999999999814e+01 9.380910000000000082e+01
8.282375000000000043e+00 1.180731250479999872e+01 9.606399999999999295e+01 9.380870000000000175e+01
8.286699999999999733e+00 1.180769240639999929e+01 9.606459999999999866e+01 9.380790000000000362e+01
8.291025000000001199e+00 1.180804308479999953e+01 9.606529999999999347e+01 9.380750000000000455e+01
8.295350000000000890e+00 1.180842298640000010e+01 9.606600000000000250e+01 9.380670000000000641e+01
8.299675000000000580e+00 1.180880288799999889e+01 9.606659999999999400e+01 9.380629999999999313e+01
8.304000000000000270e+00 1.180915356639999914e+01 9.606730000000000302e+01 9.380540000000000589e+01
8.308324999999999960e+00 1.180953346799999970e+01 9.606789999999999452e+01 9.380500000000000682e+01
8.312649999999999650e+00 1.180991336959999849e+01 9.606860000000000355e+01 9.380419999999999447e+01
8.316975000000001117e+00 1.181026404799999874e+01 9.606929999999999836e+01 9.380379999999999541e+01
8.321300000000000807e+00 1.181064394959999930e+01 9.606999999999999318e+01 9.380299999999999727e+01
8.325625000000000497e+00 1.181099462799999955e+01 9.607059999999999889e+01 9.380259999999999820e+01
8.329950000000000188e+00 1.181157909200000056e+01 9.606229999999999336e+01 9.382019999999999982e+01
8.334274999999999878e+00 1.181190054719999871e+01 9.605689999999999884e+01 9.381799999999999784e+01
8.338599999999999568e+00 1.181228044879999928e+01 9.605750000000000455e+01 9.381669999999999732e+01
8.342925000000001035e+00 1.181263112719999953e+01 9.605670000000000641e+01 9.381589999999999918e+01
8.347250000000000725e+00 1.181298180559999977e+01 9.605809999999999604e+01 9.381499999999999773e+01
8.351575000000000415e+00 1.181336170719999856e+01 9.605780000000000030e+01 9.381449999999999534e+01
8.355900000000000105e+00 1.181371238559999881e+01 9.605920000000000414e+01 9.381369999999999720e+01
8.360224999999999795e+00 1.181409228719999938e+01 9.605899999999999750e+01 9.381319999999999482e+01
8.364549999999999486e+00 1.181444296559999962e+01 9.606040000000000134e+01 9.381239999999999668e+01
8.368875000000000952e+00 1.181479364399999987e+01 9.606029999999999802e+01 9.381189999999999429e+01
8.373200000000000642e+00 1.181517354559999866e+01 9.606170000000000186e+01 9.381109999999999616e+01
8.377525000000000333e+00 1.181552422399999891e+01 9.606170000000000186e+01 9.381069999999999709e+01
8.381850000000000023e+00 1.181587490240000093e+01 9.606300000000000239e+01 9.380989999999999895e+01
8.386174999999999713e+00 1.181622558079999941e+01 9.606300000000000239e+01 9.380949999999999989e+01
8.390499999999999403e+00 1.181660548239999997e+01 9.606430000000000291e+01 9.380870000000000175e+01
8.394825000000000870e+00 1.181695616079999844e+01 9.606430000000000291e+01 9.380830000000000268e+01
8.399150000000000560e+00 1.181730683919999869e+01 9.606550000000000011e+01 9.380750000000000455e+01
8.403475000000000250e+00 1.181765751759999894e+01 9.606560000000000343e+01 9.380710000000000548e+01
8.407799999999999940e+00 1.181800819599999919e+01 9.606680000000000064e+01 9.380629999999999313e+01
8.412125000000001407e+00 1.181835887439999944e+01 9.606680000000000064e+01 9.380589999999999407e+01
8.416449999999999321e+00 1.181870955279999968e+01 9.606810000000000116e+01 9.380509999999999593e+01
8.420775000000000787e+00 1.181906023119999993e+01 9.606810000000000116e+01 9.380480000000000018e+01
8.425100000000000477e+00 1.181941090960000018e+01 9.606940000000000168e+01 9.380400000000000205e+01
8.429425000000000168e+00 1.181976158800000043e+01 9.606940000000000168e+01 9.380360000000000298e+01
8.433749999999999858e+00 1.182011226639999890e+01 9.607059999999999889e+01 9.380280000000000484e+01
8.438075000000001324e+00 1.182066750719999959e+01 9.606229999999999336e+01 9.381919999999999504e+01
8.442400000000001015e+00 1.182095973919999921e+01 9.605750000000000455e+01 9.381680000000000064e+01
8.446725000000000705e+00 1.182131041759999945e+01 9.605750000000000455e+01 9.381589999999999918e+01
8.451050000000000395e+00 1.182166109599999970e+01 9.605729999999999791e+01 9.381480000000000530e+01
8.455375000000000085e+00 1.182201177439999995e+01 9.605800000000000693e+01 9.381430000000000291e+01
8.459699999999999775e+00 1.182236245280000020e+01 9.605830000000000268e+01 9.381340000000000146e+01
8.464025000000001242e+00 1.182271313119999867e+01 9.605910000000000082e+01 9.381300000000000239e+01
8.468350000000000932e+00 1.182306380959999892e+01 9.605949999999999989e+01 9.381220000000000425e+01
8.472675000000000622e+00 1.182338526479999885e+01 9.606019999999999470e+01 9.381180000000000518e+01
8.477000000000000313e+00 1.182373594319999910e+01 9.606080000000000041e+01 9.381100000000000705e+01
8.481325000000000003e+00 1.182408662159999935e+01 9.606149999999999523e+01 9.381059999999999377e+01
8.485649999999999693e+00 1.182443729999999960e+01 9.606199999999999761e+01 9.380979999999999563e+01
8.489975000000001160e+00 1.182475875519999953e+01 9.606270000000000664e+01 9.380939999999999657e+01
8.494300000000000850e+00 1.182510943359999978e+01 9.606329999999999814e+01 9.380859999999999843e+01
8.498625000000000540e+00 1.182546011200000002e+01 9.606390000000000384e+01 9.380830000000000268e+01
8.502950000000000230e+00 1.182578156719999996e+01 9.606449999999999534e+01 9.380750000000000455e+01
8.507274999999999920e+00 1.182613224560000020e+01 9.606520000000000437e+01 9.380710000000000548e+01
8.511599999999999611e+00 1.182645370080000014e+01 9.606579999999999586e+01 9.380639999999999645e+01
8.515925000000001077e+00 1.182680437920000038e+01 9.606640000000000157e+01 9.380599999999999739e+01
8.520250000000000767e+00 1.182712583439999854e+01 9.606699999999999307e+01 9.380519999999999925e+01
8.524575000000000458e+00 1.182747651279999879e+01 9.606759999999999877e+01 9.380490000000000350e+01
8.528900000000000148e+00 1.182779796799999872e+01 9.606820000000000448e+01 9.380410000000000537e+01
8.533225000000001614e+00 1.182814864639999897e+01 9.606879999999999598e+01 9.380379999999999541e+01
8.537549999999999528e+00 1.182847010159999890e+01 9.606950000000000500e+01 9.380299999999999727e+01
8.541875000000000995e+00 1.182882077999999915e+01 9.607009999999999650e+01 9.380270000000000152e+01
8.546200000000000685e+00 1.182934679759999952e+01 9.606289999999999907e+01 9.381919999999999504e+01
8.550525000000000375e+00 1.182963902960000091e+01 9.605740000000000123e+01 9.381719999999999970e+01
8.554850000000000065e+00 1.182996048479999907e+01 9.605800000000000693e+01 9.381600000000000250e+01
8.559175000000001532e+00 1.183028193999999900e+01 9.605719999999999459e+01 9.381529999999999347e+01
8.563499999999999446e+00 1.183063261839999925e+01 9.605849999999999511e+01 9.381440000000000623e+01
8.567825000000000912e+00 1.183095407359999918e+01 9.605819999999999936e+01 9.381399999999999295e+01
8.572150000000000603e+00 1.183127552880000088e+01 9.605949999999999989e+01 9.381319999999999482e+01
8.576475000000000293e+00 1.183159698399999904e+01 9.605929999999999325e+01 9.381279999999999575e+01
8.580799999999999983e+00 1.183194766239999929e+01 9.606069999999999709e+01 9.381199999999999761e+01
8.585125000000001450e+00 1.183226911759999922e+01 9.606050000000000466e+01 9.381159999999999854e+01
8.589450000000001140e+00 1.183259057279999915e+01 9.606180000000000518e+01 9.381090000000000373e+01
8.593775000000000830e+00 1.183291202800000086e+01 9.606170000000000186e+01 9.381050000000000466e+01
8.598100000000000520e+00 1.183326270639999933e+01 9.606300000000000239e+01 9.380970000000000653e+01
8.602425000000000210e+00 1.183358416159999926e+01 9.606289999999999907e+01 9.380939999999999657e+01
8.606749999999999901e+00 1.183390561679999919e+01 9.606419999999999959e+01 9.380859999999999843e+01
8.611075000000001367e+00 1.183422707199999913e+01 9.606409999999999627e+01 9.380830000000000268e+01
8.615400000000001057e+00 1.183454852720000083e+01 9.606539999999999679e+01 9.380750000000000455e+01
8.619725000000000747e+00 1.183486998239999899e+01 9.606529999999999347e+01 9.380719999999999459e+01
8.624050000000000438e+00 1.183519143759999892e+01 9.606659999999999400e+01 9.380649999999999977e+01
8.628375000000000128e+00 1.183551289279999885e+01 9.606650000000000489e+01 9.380610000000000070e+01
8.632699999999999818e+00 1.183583434800000056e+01 9.606780000000000541e+01 9.380540000000000589e+01
8.637025000000001285e+00 1.183615580319999872e+01 9.606770000000000209e+01 9.380509999999999593e+01
8.641350000000000975e+00 1.183647725839999865e+01 9.606889999999999930e+01 9.380429999999999779e+01
8.645675000000000665e+00 1.183676949039999826e+01 9.606889999999999930e+01 9.380400000000000205e+01
8.650000000000000355e+00 1.183709094559999819e+01 9.607009999999999650e+01 9.380329999999999302e+01
8.654325000000000045e+00 1.183761696319999857e+01 9.606600000000000250e+01 9.381990000000000407e+01
8.658649999999999736e+00 1.183787997199999786e+01 9.606080000000000041e+01 9.381759999999999877e+01
8.662975000000001202e+00 1.183820142719999957e+01 9.606080000000000041e+01 9.381680000000000064e+01
8.667300000000000892e+00 1.183849365919999919e+01 9.606050000000000466e+01 9.381579999999999586e+01
8.671625000000000583e+00 1.183881511439999912e+01 9.606130000000000280e+01 9.381539999999999679e+01
8.675950000000000273e+00 1.183913656959999905e+01 9.606149999999999523e+01 9.381449999999999534e+01
8.680275000000001739e+00 1.183945802480000076e+01 9.606229999999999336e+01 9.381409999999999627e+01
8.684599999999999653e+00 1.183977947999999891e+01 9.606260000000000332e+01 9.381340000000000146e+01
8.688924999999999343e+00 1.184007171200000030e+01 9.606329999999999814e+01 9.381300000000000239e+01
8.693249999999999034e+00 1.184039316720000024e+01 9.606380000000000052e+01 9.381229999999999336e+01
8.697575000000000500e+00 1.184071462239999839e+01 9.606449999999999534e+01 9.381189999999999429e+01
8.701900000000000190e+00 1.184103607760000010e+01 9.606489999999999441e+01 9.381119999999999948e+01
8.706224999999999881e+00 1.184132830959999794e+01 9.606560000000000343e+01 9.381080000000000041e+01
8.710549999999999571e+00 1.184164976479999964e+01 9.606610000000000582e+01 9.381010000000000559e+01
8.714875000000001037e+00 1.184194199679999926e+01 9.606669999999999732e+01 9.380979999999999563e+01
8.719200000000000728e+00 1.184226345199999919e+01 9.606719999999999970e+01 9.380910000000000082e+01
8.723525000000000418e+00 1.184255568400000058e+01 9.606789999999999452e+01 9.380870000000000175e+01
8.727850000000000108e+00 1.184287713919999874e+01 9.606839999999999691e+01 9.380800000000000693e+01
8.732175000000001575e+00 1.184316937120000013e+01 9.606900000000000261e+01 9.380769999999999698e+01
8.736500000000001265e+00 1.184349082640000006e+01 9.606959999999999411e+01 9.380700000000000216e+01
8.740824999999999179e+00 1.184378305839999967e+01 9.607019999999999982e+01 9.380660000000000309e+01
8.745149999999998869e+00 1.184410451359999961e+01 9.607070000000000221e+01 9.380599999999999739e+01
8.749475000000000335e+00 1.184439674559999922e+01 9.607129999999999370e+01 9.380559999999999832e+01
8.753800000000000026e+00 1.184471820079999915e+01 9.607189999999999941e+01 9.380490000000000350e+01
8.758124999999999716e+00 1.184501043279999877e+01 9.607240000000000180e+01 9.380459999999999354e+01
8.762449999999999406e+00 1.184527344159999807e+01 9.608259999999999934e+01 9.381950000000000500e+01
8.766775000000000873e+00 1.184553645039999914e+01 9.607529999999999859e+01 9.381770000000000209e+01
8.771100000000000563e+00 1.184585790559999907e+01 9.607599999999999341e+01 9.381650000000000489e+01
8.775425000000000253e+00 1.184615013760000046e+01 9.607479999999999620e+01 9.381589999999999918e+01
8.779749999999999943e+00 1.184644236960000008e+01 9.607620000000000005e+01 9.381510000000000105e+01
8.784075000000001410e+00 1.184673460159999969e+01 9.607580000000000098e+01 9.381470000000000198e+01
8.788400000000001100e+00 1.184705605679999962e+01 9.607750000000000057e+01 9.381390000000000384e+01
8.792725000000000790e+00 1.184734828879999924e+01 9.607729999999999393e+01 9.381350000000000477e+01
8.797049999999998704e+00 1.184764052079999885e+01 9.607890000000000441e+01 9.381279999999999575e+01
8.801375000000000171e+00 1.184793275279999847e+01 9.607880000000000109e+01 9.381250000000000000e+01
8.805699999999999861e+00 1.184825420800000018e+01 9.608039999999999736e+01 9.381180000000000518e+01
8.810024999999999551e+00 1.184854643999999801e+01 9.608039999999999736e+01 9.381140000000000612e+01
8.814349999999999241e+00 1.184883867199999941e+01 9.608199999999999363e+01 9.381080000000000041e+01
8.818675000000000708e+00 1.184913090399999902e+01 9.608199999999999363e+01 9.381040000000000134e+01
8.823000000000000398e+00 1.184942313600000041e+01 9.608350000000000080e+01 9.380970000000000653e+01
8.827325000000000088e+00 1.184971536800000003e+01 9.608350000000000080e+01 9.380939999999999657e+01
8.831649999999999778e+00 1.185000759999999964e+01 9.608499999999999375e+01 9.380870000000000175e+01
8.835975000000001245e+00 1.185029983199999926e+01 9.608509999999999707e+01 9.380840000000000600e+01
8.840300000000000935e+00 1.185062128719999919e+01 9.608660000000000423e+01 9.380780000000000030e+01
8.844625000000000625e+00 1.185088429600000026e+01 9.608669999999999334e+01 9.380740000000000123e+01
8.848950000000000315e+00 1.185117652799999988e+01 9.608820000000000050e+01 9.380679999999999552e+01
8.853275000000001782e+00 1.185146875999999949e+01 9.608830000000000382e+01 9.380649999999999977e+01
8.857599999999999696e+00 1.185176099199999911e+01 9.608979999999999677e+01 9.380580000000000496e+01
8.861924999999999386e+00 1.185205322399999872e+01 9.608990000000000009e+01 9.380549999999999500e+01
8.866249999999999076e+00 1.185234545600000011e+01 9.609130000000000393e+01 9.380480000000000018e+01
8.870575000000000543e+00 1.185325137519999927e+01 9.603950000000000387e+01 9.381940000000000168e+01
8.874900000000000233e+00 1.185348516080000003e+01 9.603319999999999368e+01 9.381730000000000302e+01
8.879224999999999923e+00 1.185377739279999965e+01 9.603310000000000457e+01 9.381659999999999400e+01
8.883549999999999613e+00 1.185404040159999894e+01 9.603270000000000550e+01 9.381560000000000343e+01
8.887875000000001080e+00 1.185433263360000034e+01 9.603350000000000364e+01 9.381520000000000437e+01
8.892200000000000770e+00 1.185462486559999995e+01 9.603360000000000696e+01 9.381440000000000623e+01
8.896525000000000460e+00 1.185491709759999779e+01 9.603440000000000509e+01 9.381409999999999627e+01
8.900850000000000151e+00 1.185518010639999886e+01 9.603470000000000084e+01 9.381340000000000146e+01
8.905175000000001617e+00 1.185547233840000025e+01 9.603549999999999898e+01 9.381310000000000571e+01
8.909500000000001307e+00 1.185576457039999809e+01 9.603579999999999472e+01 9.381239999999999668e+01
8.913825000000000998e+00 1.185605680239999948e+01 9.603650000000000375e+01 9.381210000000000093e+01
8.918149999999998911e+00 1.185631981120000056e+01 9.603700000000000614e+01 9.381140000000000612e+01
8.922475000000000378e+00 1.185661204319999840e+01 9.603770000000000095e+01 9.381109999999999616e+01
8.926800000000000068e+00 1.185687505199999947e+01 9.603810000000000002e+01 9.381040000000000134e+01
8.931124999999999758e+00 1.185716728400000086e+01 9.603879999999999484e+01 9.381010000000000559e+01
8.935449999999999449e+00 1.185745951599999870e+01 9.603929999999999723e+01 9.380939999999999657e+01
8.939775000000000915e+00 1.185772252479999977e+01 9.603990000000000293e+01 9.380910000000000082e+01
8.944100000000000605e+00 1.185801475679999939e+01 9.604040000000000532e+01 9.380849999999999511e+01
8.948425000000000296e+00 1.185827776559999869e+01 9.604099999999999682e+01 9.380819999999999936e+01
8.952749999999999986e+00 1.185856999760000008e+01 9.604149999999999920e+01 9.380750000000000455e+01
8.957075000000001452e+00 1.185883300639999938e+01 9.604210000000000491e+01 9.380729999999999791e+01
8.961400000000001143e+00 1.185912523839999899e+01 9.604259999999999309e+01 9.380660000000000309e+01
8.965725000000000833e+00 1.185938824719999829e+01 9.604319999999999879e+01 9.380629999999999313e+01
8.970050000000000523e+00 1.185968047919999968e+01 9.604380000000000450e+01 9.380570000000000164e+01
8.974375000000001990e+00 1.185994348799999898e+01 9.604430000000000689e+01 9.380540000000000589e+01
8.978699999999999903e+00 1.186020649680000005e+01 9.606380000000000052e+01 9.381879999999999598e+01
8.983024999999999594e+00 1.186044028240000081e+01 9.605670000000000641e+01 9.381719999999999970e+01
8.987349999999999284e+00 1.186073251439999865e+01 9.605740000000000123e+01 9.381610000000000582e+01
8.991675000000000750e+00 1.186099552319999972e+01 9.605620000000000402e+01 9.381550000000000011e+01
8.996000000000000441e+00 1.186125853199999902e+01 9.605769999999999698e+01 9.381470000000000198e+01
9.000325000000000131e+00 1.186155076400000041e+01 9.605700000000000216e+01 9.381430000000000291e+01
9.004649999999999821e+00 1.186181377279999971e+01 9.605849999999999511e+01 9.381359999999999388e+01
9.008975000000001288e+00 1.186210600479999933e+01 9.605800000000000693e+01 9.381329999999999814e+01
9.013300000000000978e+00 1.186236901359999862e+01 9.605949999999999989e+01 9.381260000000000332e+01
9.017625000000000668e+00 1.186263202239999970e+01 9.605899999999999750e+01 9.381229999999999336e+01
9.021950000000000358e+00 1.186292425439999931e+01 9.606050000000000466e+01 9.381170000000000186e+01
9.026275000000001825e+00 1.186318726320000039e+01 9.606010000000000559e+01 9.381140000000000612e+01
9.030600000000001515e+00 1.186345027199999969e+01 9.606149999999999523e+01 9.381069999999999709e+01
9.034924999999999429e+00 1.186371328080000076e+01 9.606109999999999616e+01 9.381040000000000134e+01
9.039249999999999119e+00 1.186397628960000006e+01 9.606250000000000000e+01 9.380979999999999563e+01
9.043575000000000585e+00 1.186423929839999936e+01 9.606220000000000425e+01 9.380949999999999989e+01
9.047900000000000276e+00 1.186453153039999897e+01 9.606359999999999388e+01 9.380889999999999418e+01
9.052224999999999966e+00 1.186479453919999827e+01 9.606329999999999814e+01 9.380859999999999843e+01
9.056549999999999656e+00 1.186505754799999934e+01 9.606459999999999866e+01 9.380800000000000693e+01
9.060875000000001123e+00 1.186532055679999864e+01 9.606430000000000291e+01 9.380769999999999698e+01
9.065200000000000813e+00 1.186558356559999794e+01 9.606570000000000675e+01 9.380710000000000548e+01
9.069525000000000503e+00 1.186584657439999901e+01 9.606539999999999679e+01 9.380679999999999552e+01
9.073850000000000193e+00 1.186610958320000009e+01 9.606669999999999732e+01 9.380620000000000402e+01
9.078175000000001660e+00 1.186637259199999939e+01 9.606640000000000157e+01 9.380589999999999407e+01
9.082500000000001350e+00 1.186663560080000046e+01 9.606770000000000209e+01 9.380530000000000257e+01
9.086825000000001040e+00 1.186684016319999913e+01 9.608419999999999561e+01 9.382059999999999889e+01
9.091149999999998954e+00 1.186707394879999988e+01 9.607810000000000628e+01 9.381860000000000355e+01
9.095475000000000421e+00 1.186733695759999918e+01 9.607819999999999538e+01 9.381789999999999452e+01
9.099800000000000111e+00 1.186759996640000026e+01 9.607789999999999964e+01 9.381699999999999307e+01
9.104124999999999801e+00 1.186786297519999955e+01 9.607880000000000109e+01 9.381659999999999400e+01
9.108449999999999491e+00 1.186812598399999885e+01 9.607909999999999684e+01 9.381589999999999918e+01
9.112775000000000958e+00 1.186838899279999993e+01 9.607999999999999829e+01 9.381560000000000343e+01
9.117100000000000648e+00 1.186865200159999922e+01 9.608039999999999736e+01 9.381489999999999441e+01
9.121425000000000338e+00 1.186891501039999852e+01 9.608129999999999882e+01 9.381459999999999866e+01
9.125750000000000028e+00 1.186917801919999960e+01 9.608180000000000121e+01 9.381399999999999295e+01
9.130075000000001495e+00 1.186944102799999889e+01 9.608270000000000266e+01 9.381369999999999720e+01
9.134400000000001185e+00 1.186967481359999965e+01 9.608329999999999416e+01 9.381310000000000571e+01
9.138725000000000875e+00 1.186993782239999895e+01 9.608410000000000650e+01 9.381279999999999575e+01
9.143050000000000566e+00 1.187020083120000002e+01 9.608469999999999800e+01 9.381220000000000425e+01
9.147375000000002032e+00 1.187046383999999932e+01 9.608549999999999613e+01 9.381189999999999429e+01
9.151699999999999946e+00 1.187072684879999862e+01 9.608620000000000516e+01 9.381130000000000280e+01
9.156024999999999636e+00 1.187096063439999938e+01 9.608689999999999998e+01 9.381109999999999616e+01
9.160349999999999326e+00 1.187122364319999868e+01 9.608759999999999479e+01 9.381040000000000134e+01
9.164675000000000793e+00 1.187148665199999975e+01 9.608830000000000382e+01 9.381019999999999470e+01
9.169000000000000483e+00 1.187174966079999905e+01 9.608910000000000196e+01 9.380960000000000321e+01
9.173325000000000173e+00 1.187198344639999981e+01 9.608979999999999677e+01 9.380929999999999325e+01
9.177649999999999864e+00 1.187224645519999910e+01 9.609050000000000580e+01 9.380870000000000175e+01
9.181975000000001330e+00 1.187250946400000018e+01 9.609120000000000061e+01 9.380849999999999511e+01
9.186300000000001020e+00 1.187274324959999916e+01 9.609199999999999875e+01 9.380790000000000362e+01
9.190625000000000711e+00 1.187300625840000023e+01 9.609260000000000446e+01 9.380759999999999366e+01
9.194950000000000401e+00 1.187382450799999845e+01 9.604430000000000689e+01 9.381910000000000593e+01
9.199275000000000091e+00 1.187402907040000066e+01 9.603740000000000521e+01 9.381759999999999877e+01
9.203600000000001558e+00 1.187429207919999996e+01 9.603799999999999670e+01 9.381659999999999400e+01
9.207925000000001248e+00 1.187452586479999894e+01 9.603679999999999950e+01 9.381610000000000582e+01
9.212249999999999162e+00 1.187478887359999824e+01 9.603830000000000666e+01 9.381539999999999679e+01
9.216574999999998852e+00 1.187502265919999900e+01 9.603759999999999764e+01 9.381499999999999773e+01
9.220900000000000318e+00 1.187528566799999830e+01 9.603910000000000480e+01 9.381440000000000623e+01
9.225225000000000009e+00 1.187551945359999905e+01 9.603860000000000241e+01 9.381409999999999627e+01
9.229549999999999699e+00 1.187578246240000013e+01 9.604000000000000625e+01 9.381350000000000477e+01
9.233874999999999389e+00 1.187601624799999911e+01 9.603959999999999297e+01 9.381319999999999482e+01
9.238200000000000855e+00 1.187627925680000018e+01 9.604099999999999682e+01 9.381260000000000332e+01
9.242525000000000546e+00 1.187651304239999916e+01 9.604059999999999775e+01 9.381229999999999336e+01
9.246850000000000236e+00 1.187677605120000024e+01 9.604200000000000159e+01 9.381170000000000186e+01
9.251174999999999926e+00 1.187700983679999922e+01 9.604160000000000252e+01 9.381149999999999523e+01
9.255500000000001393e+00 1.187727284559999852e+01 9.604290000000000305e+01 9.381090000000000373e+01
9.259825000000001083e+00 1.187750663119999928e+01 9.604259999999999309e+01 9.381059999999999377e+01
9.264150000000000773e+00 1.187774041680000003e+01 9.604389999999999361e+01 9.381000000000000227e+01
9.268474999999998687e+00 1.187797420239999902e+01 9.604359999999999786e+01 9.380979999999999563e+01
9.272800000000000153e+00 1.187823721120000009e+01 9.604489999999999839e+01 9.380920000000000414e+01
9.277124999999999844e+00 1.187847099679999907e+01 9.604460000000000264e+01 9.380899999999999750e+01
9.281449999999999534e+00 1.187870478239999983e+01 9.604590000000000316e+01 9.380840000000000600e+01
9.285774999999999224e+00 1.187896779119999913e+01 9.604559999999999320e+01 9.380809999999999604e+01
9.290100000000000691e+00 1.187920157679999988e+01 9.604689999999999372e+01 9.380750000000000455e+01
9.294425000000000381e+00 1.187943536239999887e+01 9.604659999999999798e+01 9.380729999999999791e+01
9.298750000000000071e+00 1.187966914799999962e+01 9.604789999999999850e+01 9.380670000000000641e+01
9.303074999999999761e+00 1.187969837119999994e+01 9.608029999999999404e+01 9.381940000000000168e+01
9.307400000000001228e+00 1.187990293360000038e+01 9.607229999999999848e+01 9.381759999999999877e+01
9.311725000000000918e+00 1.188013671919999936e+01 9.607240000000000180e+01 9.381690000000000396e+01
9.316050000000000608e+00 1.188037050479999834e+01 9.607139999999999702e+01 9.381610000000000582e+01
9.320375000000000298e+00 1.188063351359999942e+01 9.607240000000000180e+01 9.381570000000000675e+01
9.324700000000001765e+00 1.188086729919999840e+01 9.607210000000000605e+01 9.381499999999999773e+01
9.329024999999999679e+00 1.188110108479999916e+01 9.607309999999999661e+01 9.381480000000000530e+01
9.333349999999999369e+00 1.188133487039999991e+01 9.607319999999999993e+01 9.381409999999999627e+01
9.337674999999999059e+00 1.188156865599999890e+01 9.607420000000000471e+01 9.381390000000000384e+01
9.342000000000000526e+00 1.188183166479999819e+01 9.607450000000000045e+01 9.381329999999999814e+01
9.346325000000000216e+00 1.188206545039999895e+01 9.607550000000000523e+01 9.381300000000000239e+01
9.350649999999999906e+00 1.188229923599999971e+01 9.607580000000000098e+01 9.381250000000000000e+01
9.354974999999999596e+00 1.188253302159999869e+01 9.607680000000000575e+01 9.381220000000000425e+01
9.359300000000001063e+00 1.188276680719999945e+01 9.607720000000000482e+01 9.381159999999999854e+01
9.363625000000000753e+00 1.188300059280000021e+01 9.607810000000000628e+01 9.381140000000000612e+01
9.367950000000000443e+00 1.188323437840000096e+01 9.607850000000000534e+01 9.381080000000000041e+01
9.372275000000000134e+00 1.188346816399999817e+01 9.607940000000000680e+01 9.381059999999999377e+01
9.376600000000001600e+00 1.188370194959999893e+01 9.607980000000000587e+01 9.381000000000000227e+01
9.380925000000001290e+00 1.188393573519999968e+01 9.608069999999999311e+01 9.380979999999999563e+01
9.385249999999999204e+00 1.188416952079999866e+01 9.608119999999999550e+01 9.380920000000000414e+01
9.389574999999998894e+00 1.188440330639999942e+01 9.608199999999999363e+01 9.380899999999999750e+01
9.393900000000000361e+00 1.188460786879999986e+01 9.608249999999999602e+01 9.380849999999999511e+01
9.398225000000000051e+00 1.188484165439999884e+01 9.608329999999999416e+01 9.380819999999999936e+01
9.402549999999999741e+00 1.188507543999999960e+01 9.608379999999999654e+01 9.380769999999999698e+01
9.406874999999999432e+00 1.188530922560000036e+01 9.608459999999999468e+01 9.380750000000000455e+01
9.411200000000000898e+00 1.188606902879999971e+01 9.604439999999999600e+01 9.381940000000000168e+01
9.415525000000000588e+00 1.188624436799999984e+01 9.603830000000000666e+01 9.381799999999999784e+01
9.419850000000000279e+00 1.188647815359999882e+01 9.603870000000000573e+01 9.381709999999999638e+01
9.424174999999999969e+00 1.188668271599999926e+01 9.603780000000000427e+01 9.381659999999999400e+01
9.428500000000001435e+00 1.188691650159999824e+01 9.603910000000000480e+01 9.381589999999999918e+01
9.432825000000001125e+00 1.188715028719999900e+01 9.603860000000000241e+01 9.381560000000000343e+01
9.437150000000000816e+00 1.188738407279999976e+01 9.603979999999999961e+01 9.381499999999999773e+01
9.441475000000000506e+00 1.188761785840000051e+01 9.603950000000000387e+01 9.381470000000000198e+01
9.445800000000001972e+00 1.188785164399999950e+01 9.604070000000000107e+01 9.381419999999999959e+01
9.450124999999999886e+00 1.188805620639999994e+01 9.604040000000000532e+01 9.381390000000000384e+01
9.454449999999999577e+00 1.188828999199999892e+01 9.604160000000000252e+01 9.381340000000000146e+01
9.458774999999999267e+00 1.188852377759999968e+01 9.604139999999999588e+01 9.381310000000000571e+01
9.463100000000000733e+00 1.188875756320000043e+01 9.604250000000000398e+01 9.381260000000000332e+01
9.467425000000000423e+00 1.188896212559999910e+01 9.604229999999999734e+01 9.381239999999999668e+01
9.471750000000000114e+00 1.188919591119999986e+01 9.604340000000000543e+01 9.381180000000000518e+01
9.476074999999999804e+00 1.188940047359999852e+01 9.604330000000000211e+01 9.381159999999999854e+01
9.480400000000001270e+00 1.188963425919999928e+01 9.604439999999999600e+01 9.381100000000000705e+01
9.484725000000000961e+00 1.188983882159999794e+01 9.604420000000000357e+01 9.381080000000000041e+01
9.489050000000000651e+00 1.189007260719999870e+01 9.604529999999999745e+01 9.381029999999999802e+01
9.493375000000000341e+00 1.189030639279999946e+01 9.604519999999999413e+01 9.381010000000000559e+01
9.497700000000001808e+00 1.189051095519999990e+01 9.604619999999999891e+01 9.380949999999999989e+01
9.502025000000001498e+00 1.189074474079999888e+01 9.604609999999999559e+01 9.380929999999999325e+01
9.506349999999999412e+00 1.189094930319999932e+01 9.604710000000000036e+01 9.380880000000000507e+01
9.510674999999999102e+00 1.189118308880000008e+01 9.604699999999999704e+01 9.380859999999999843e+01
9.515000000000000568e+00 1.189138765119999874e+01 9.604810000000000514e+01 9.380809999999999604e+01
9.519325000000000259e+00 1.189194289199999943e+01 9.600790000000000646e+01 9.381969999999999743e+01
9.523649999999999949e+00 1.189211823119999956e+01 9.600480000000000302e+01 9.381810000000000116e+01
9.527974999999999639e+00 1.189235201680000031e+01 9.600440000000000396e+01 9.381749999999999545e+01
9.532300000000001106e+00 1.189255657919999898e+01 9.600459999999999638e+01 9.381669999999999732e+01
9.536625000000000796e+00 1.189279036479999974e+01 9.600480000000000302e+01 9.381640000000000157e+01
9.540950000000000486e+00 1.189299492720000018e+01 9.600539999999999452e+01 9.381570000000000675e+01
9.545275000000000176e+00 1.189322871279999916e+01 9.600560000000000116e+01 9.381550000000000011e+01
9.549600000000001643e+00 1.189343327519999960e+01 9.600629999999999598e+01 9.381489999999999441e+01
9.553925000000001333e+00 1.189366706080000036e+01 9.600650000000000261e+01 9.381470000000000198e+01
9.558250000000001023e+00 1.189387162319999902e+01 9.600719999999999743e+01 9.381409999999999627e+01
9.562574999999998937e+00 1.189410540879999978e+01 9.600740000000000407e+01 9.381390000000000384e+01
9.566900000000000404e+00 1.189430997119999844e+01 9.600820000000000221e+01 9.381340000000000146e+01
9.571225000000000094e+00 1.189451453360000066e+01 9.600839999999999463e+01 9.381310000000000571e+01
9.575549999999999784e+00 1.189471909599999933e+01 9.600920000000000698e+01 9.381260000000000332e+01
9.579874999999999474e+00 1.189495288160000008e+01 9.600929999999999609e+01 9.381239999999999668e+01
9.584200000000000941e+00 1.189515744399999875e+01 9.601009999999999422e+01 9.381189999999999429e+01
9.588525000000000631e+00 1.189536200640000096e+01 9.601030000000000086e+01 9.381170000000000186e+01
9.592850000000000321e+00 1.189556656879999963e+01 9.601109999999999900e+01 9.381119999999999948e+01
9.597175000000000011e+00 1.189580035440000039e+01 9.601120000000000232e+01 9.381090000000000373e+01
9.601500000000001478e+00 1.189600491679999905e+01 9.601200000000000045e+01 9.381040000000000134e+01
9.605825000000001168e+00 1.189620947919999949e+01 9.601220000000000709e+01 9.381019999999999470e+01
9.610150000000000858e+00 1.189641404159999993e+01 9.601300000000000523e+01 9.380970000000000653e+01
9.614475000000000549e+00 1.189661860399999860e+01 9.601309999999999434e+01 9.380949999999999989e+01
9.618800000000002015e+00 1.189682316640000082e+01 9.601390000000000668e+01 9.380899999999999750e+01
9.623124999999999929e+00 1.189705695199999980e+01 9.601399999999999579e+01 9.380880000000000507e+01
9.627449999999999619e+00 1.189731996079999909e+01 9.599689999999999657e+01 9.381959999999999411e+01
9.631774999999999309e+00 1.189749529999999922e+01 9.599609999999999843e+01 9.381839999999999691e+01
9.636100000000000776e+00 1.189772908559999998e+01 9.599639999999999418e+01 9.381749999999999545e+01
9.640425000000000466e+00 1.189793364799999864e+01 9.599639999999999418e+01 9.381709999999999638e+01
9.644750000000000156e+00 1.189816743359999940e+01 9.599699999999999989e+01 9.381640000000000157e+01
9.649074999999999847e+00 1.189837199599999984e+01 9.599720000000000653e+01 9.381610000000000582e+01
9.653400000000001313e+00 1.189857655840000028e+01 9.599790000000000134e+01 9.381560000000000343e+01
9.657725000000001003e+00 1.189878112079999894e+01 9.599809999999999377e+01 9.381529999999999347e+01
9.662050000000000693e+00 1.189898568319999939e+01 9.599880000000000280e+01 9.381480000000000530e+01
9.666375000000000384e+00 1.189919024559999983e+01 9.599899999999999523e+01 9.381459999999999866e+01
9.670700000000001850e+00 1.189939480799999849e+01 9.599970000000000425e+01 9.381409999999999627e+01
9.675025000000001540e+00 1.189959937039999893e+01 9.600000000000000000e+01 9.381390000000000384e+01
9.679350000000001231e+00 1.189980393279999937e+01 9.600069999999999482e+01 9.381329999999999814e+01
9.683674999999999145e+00 1.190000849519999981e+01 9.600090000000000146e+01 9.381310000000000571e+01
9.688000000000000611e+00 1.190021305760000025e+01 9.600159999999999627e+01 9.381260000000000332e+01
9.692325000000000301e+00 1.190041761999999892e+01 9.600180000000000291e+01 9.381239999999999668e+01
9.696649999999999991e+00 1.190062218239999936e+01 9.600249999999999773e+01 9.381189999999999429e+01
9.700974999999999682e+00 1.190082674479999980e+01 9.600279999999999347e+01 9.381170000000000186e+01
9.705300000000001148e+00 1.190103130719999847e+01 9.600350000000000250e+01 9.381119999999999948e+01
9.709625000000000838e+00 1.190123586959999891e+01 9.600369999999999493e+01 9.381100000000000705e+01
9.713950000000000529e+00 1.190144043199999935e+01 9.600440000000000396e+01 9.381050000000000466e+01
9.718275000000000219e+00 1.190164499439999979e+01 9.600459999999999638e+01 9.381029999999999802e+01
9.722600000000001685e+00 1.190184955680000023e+01 9.600530000000000541e+01 9.380989999999999895e+01
9.726925000000001376e+00 1.190202489599999858e+01 9.600549999999999784e+01 9.380970000000000653e+01
9.731250000000001066e+00 1.190222945839999902e+01 9.600629999999999598e+01 9.380920000000000414e+01
9.735575000000000756e+00 1.190249246719999832e+01 9.599679999999999325e+01 9.382080000000000553e+01
9.739899999999998670e+00 1.190266780639999844e+01 9.599739999999999895e+01 9.381919999999999504e+01
9.744225000000000136e+00 1.190287236879999888e+01 9.599699999999999989e+01 9.381860000000000355e+01
9.748549999999999827e+00 1.190307693119999932e+01 9.599779999999999802e+01 9.381789999999999452e+01
9.752874999999999517e+00 1.190328149359999976e+01 9.599769999999999470e+01 9.381759999999999877e+01
9.757199999999999207e+00 1.190348605600000020e+01 9.599859999999999616e+01 9.381699999999999307e+01
9.761525000000000674e+00 1.190369061839999887e+01 9.599850000000000705e+01 9.381680000000000064e+01
9.765850000000000364e+00 1.190386595759999899e+01 9.599939999999999429e+01 9.381619999999999493e+01
9.770175000000000054e+00 1.190407051999999943e+01 9.599939999999999429e+01 9.381600000000000250e+01
9.774499999999999744e+00 1.190427508239999987e+01 9.600029999999999575e+01 9.381550000000000011e+01
9.778825000000001211e+00 1.190447964480000032e+01 9.600029999999999575e+01 9.381529999999999347e+01
9.783150000000000901e+00 1.190468420719999898e+01 9.600119999999999720e+01 9.381480000000000530e+01
9.787475000000000591e+00 1.190485954639999910e+01 9.600119999999999720e+01 9.381459999999999866e+01
9.791800000000000281e+00 1.190506410879999954e+01 9.600209999999999866e+01 9.381409999999999627e+01
9.796125000000001748e+00 1.190526867119999999e+01 9.600209999999999866e+01 9.381390000000000384e+01
9.800449999999999662e+00 1.190544401040000011e+01 9.600300000000000011e+01 9.381340000000000146e+01
9.804774999999999352e+00 1.190564857279999877e+01 9.600300000000000011e+01 9.381319999999999482e+01
9.809099999999999042e+00 1.190582391199999890e+01 9.600390000000000157e+01 9.381279999999999575e+01
9.813425000000000509e+00 1.190602847439999934e+01 9.600390000000000157e+01 9.381260000000000332e+01
9.817750000000000199e+00 1.190623303679999978e+01 9.600480000000000302e+01 9.381210000000000093e+01
9.822074999999999889e+00 1.190640837599999990e+01 9.600480000000000302e+01 9.381189999999999429e+01
9.826399999999999579e+00 1.190661293839999857e+01 9.600570000000000448e+01 9.381140000000000612e+01
9.830725000000001046e+00 1.190678827759999869e+01 9.600570000000000448e+01 9.381119999999999948e+01
9.835050000000000736e+00 1.190699283999999913e+01 9.600650000000000261e+01 9.381080000000000041e+01
9.839375000000000426e+00 1.190716817919999926e+01 9.600660000000000593e+01 9.381059999999999377e+01
9.843700000000000117e+00 1.190743118800000033e+01 9.599779999999999802e+01 9.382019999999999982e+01
9.848025000000001583e+00 1.190760652720000046e+01 9.599769999999999470e+01 9.381910000000000593e+01
9.852350000000001273e+00 1.190781108959999912e+01 9.599809999999999377e+01 9.381820000000000448e+01
9.856674999999999187e+00 1.190798642879999925e+01 9.599819999999999709e+01 9.381780000000000541e+01
9.860999999999998877e+00 1.190819099119999969e+01 9.599869999999999948e+01 9.381719999999999970e+01
9.865325000000000344e+00 1.190839555360000013e+01 9.599890000000000612e+01 9.381690000000000396e+01
9.869650000000000034e+00 1.190857089279999848e+01 9.599949999999999761e+01 9.381640000000000157e+01
9.873974999999999724e+00 1.190877545519999892e+01 9.599970000000000425e+01 9.381619999999999493e+01
9.878299999999999415e+00 1.190895079439999904e+01 9.600039999999999907e+01 9.381570000000000675e+01
9.882625000000000881e+00 1.190915535679999948e+01 9.600060000000000571e+01 9.381550000000000011e+01
9.886950000000000571e+00 1.190933069599999961e+01 9.600130000000000052e+01 9.381499999999999773e+01
9.891275000000000261e+00 1.190953525839999827e+01 9.600140000000000384e+01 9.381480000000000530e+01
9.895599999999999952e+00 1.190971059759999839e+01 9.600209999999999866e+01 9.381440000000000623e+01
9.899925000000001418e+00 1.190988593679999852e+01 9.600230000000000530e+01 9.381419999999999959e+01
9.904250000000001108e+00 1.191009049919999896e+01 9.600300000000000011e+01 9.381369999999999720e+01
9.908575000000000799e+00 1.191026583839999908e+01 9.600320000000000675e+01 9.381350000000000477e+01
9.912900000000000489e+00 1.191047040079999952e+01 9.600390000000000157e+01 9.381310000000000571e+01
9.917225000000000179e+00 1.191064573999999965e+01 9.600400000000000489e+01 9.381289999999999907e+01
9.921549999999999869e+00 1.191082107919999977e+01 9.600469999999999970e+01 9.381239999999999668e+01
9.925874999999999559e+00 1.191099641839999812e+01 9.600490000000000634e+01 9.381229999999999336e+01
9.930199999999999250e+00 1.191120098080000034e+01 9.600560000000000116e+01 9.381180000000000518e+01
9.934525000000000716e+00 1.191137632000000046e+01 9.600570000000000448e+01 9.381159999999999854e+01
9.938850000000000406e+00 1.191155165920000059e+01 9.600639999999999930e+01 9.381119999999999948e+01
9.943175000000000097e+00 1.191172699839999893e+01 9.600660000000000593e+01 9.381100000000000705e+01
9.947499999999999787e+00 1.191193156079999937e+01 9.600730000000000075e+01 9.381059999999999377e+01
9.951825000000001253e+00 1.191219456959999867e+01 9.599729999999999563e+01 9.382129999999999370e+01
9.956150000000000944e+00 1.191234068560000026e+01 9.599790000000000134e+01 9.381990000000000407e+01
9.960475000000000634e+00 1.191254524799999892e+01 9.599750000000000227e+01 9.381940000000000168e+01
9.964800000000000324e+00 1.191272058719999904e+01 9.599830000000000041e+01 9.381860000000000355e+01
9.969125000000001791e+00 1.191289592639999917e+01 9.599819999999999709e+01 9.381839999999999691e+01
9.973450000000001481e+00 1.191310048879999961e+01 9.599899999999999523e+01 9.381780000000000541e+01
9.977774999999999395e+00 1.191327582799999973e+01 9.599890000000000612e+01 9.381759999999999877e+01
9.982099999999999085e+00 1.191345116719999986e+01 9.599979999999999336e+01 9.381709999999999638e+01
9.986425000000000551e+00 1.191362650639999998e+01 9.599979999999999336e+01 9.381690000000000396e+01
9.990750000000000242e+00 1.191383106879999865e+01 9.600060000000000571e+01 9.381650000000000489e+01
9.995074999999999932e+00 1.191400640799999877e+01 9.600060000000000571e+01 9.381629999999999825e+01
9.999399999999999622e+00 1.191418174719999890e+01 9.600140000000000384e+01 9.381579999999999586e+01
1.000372500000000109e+01 1.191435708639999902e+01 9.600140000000000384e+01 9.381560000000000343e+01
1.000805000000000078e+01 1.191453242559999914e+01 9.600220000000000198e+01 9.381520000000000437e+01
1.001237500000000047e+01 1.191470776479999927e+01 9.600230000000000530e+01 9.381499999999999773e+01
1.001670000000000016e+01 1.191488310399999939e+01 9.600310000000000343e+01 9.381459999999999866e+01
1.002102500000000163e+01 1.191505844319999952e+01 9.600310000000000343e+01 9.381440000000000623e+01
1.002535000000000132e+01 1.191523378239999964e+01 9.600390000000000157e+01 9.381390000000000384e+01
1.002967500000000101e+01 1.191540912159999976e+01 9.600390000000000157e+01 9.381380000000000052e+01
1.003399999999999892e+01 1.191558446079999989e+01 9.600469999999999970e+01 9.381329999999999814e+01
1.003832500000000039e+01 1.191575980000000001e+01 9.600480000000000302e+01 9.381319999999999482e+01
1.004265000000000008e+01 1.191593513920000014e+01 9.600549999999999784e+01 9.381270000000000664e+01
1.004697499999999977e+01 1.191611047840000026e+01 9.600560000000000116e+01 9.381260000000000332e+01
1.005129999999999946e+01 1.191628581760000039e+01 9.600639999999999930e+01 9.381210000000000093e+01
1.005562500000000092e+01 1.191646115680000051e+01 9.600639999999999930e+01 9.381199999999999761e+01
1.005995000000000061e+01 1.191672416559999981e+01 9.599660000000000082e+01 9.382129999999999370e+01
1.006427500000000030e+01 1.191687028159999961e+01 9.599649999999999750e+01 9.382030000000000314e+01
1.006859999999999999e+01 1.191704562079999974e+01 9.599689999999999657e+01 9.381950000000000500e+01
1.007292500000000146e+01 1.191722095999999986e+01 9.599689999999999657e+01 9.381910000000000593e+01
1.007725000000000115e+01 1.191739629919999999e+01 9.599739999999999895e+01 9.381860000000000355e+01
1.008157500000000084e+01 1.191757163840000011e+01 9.599760000000000559e+01 9.381829999999999359e+01
1.008590000000000053e+01 1.191774697760000024e+01 9.599819999999999709e+01 9.381780000000000541e+01
1.009022500000000200e+01 1.191792231680000036e+01 9.599840000000000373e+01 9.381759999999999877e+01
1.009454999999999991e+01 1.191809765600000048e+01 9.599899999999999523e+01 9.381719999999999970e+01
1.009887499999999960e+01 1.191827299519999883e+01 9.599920000000000186e+01 9.381699999999999307e+01
1.010319999999999929e+01 1.191844833439999896e+01 9.599979999999999336e+01 9.381659999999999400e+01
1.010752500000000076e+01 1.191862367359999908e+01 9.600000000000000000e+01 9.381640000000000157e+01
1.011185000000000045e+01 1.191879901279999920e+01 9.600060000000000571e+01 9.381589999999999918e+01
1.011617500000000014e+01 1.191897435199999933e+01 9.600079999999999814e+01 9.381579999999999586e+01
1.012049999999999983e+01 1.191914969119999945e+01 9.600140000000000384e+01 9.381529999999999347e+01
1.012482500000000130e+01 1.191929580719999926e+01 9.600159999999999627e+01 9.381520000000000437e+01
1.012915000000000099e+01 1.191947114639999938e+01 9.600220000000000198e+01 9.381480000000000530e+01
1.013347500000000068e+01 1.191964648559999951e+01 9.600239999999999441e+01 9.381459999999999866e+01
1.013780000000000037e+01 1.191982182479999963e+01 9.600310000000000343e+01 9.381419999999999959e+01
1.014212500000000183e+01 1.191999716399999976e+01 9.600320000000000675e+01 9.381399999999999295e+01
1.014645000000000152e+01 1.192014327999999956e+01 9.600390000000000157e+01 9.381359999999999388e+01
1.015077499999999944e+01 1.192031861919999969e+01 9.600400000000000489e+01 9.381340000000000146e+01
1.015509999999999913e+01 1.192049395839999981e+01 9.600469999999999970e+01 9.381300000000000239e+01
1.015942500000000059e+01 1.192064007439999784e+01 9.600480000000000302e+01 9.381289999999999907e+01
1.016375000000000028e+01 1.192081541359999797e+01 9.600549999999999784e+01 9.381250000000000000e+01
1.016807499999999997e+01 1.192104919919999872e+01 9.599530000000000030e+01 9.382240000000000180e+01
1.017239999999999966e+01 1.192119531520000031e+01 9.599590000000000600e+01 9.382110000000000127e+01
1.017672500000000113e+01 1.192137065440000043e+01 9.599559999999999604e+01 9.382059999999999889e+01
1.018105000000000082e+01 1.192154599359999878e+01 9.599630000000000507e+01 9.381999999999999318e+01
1.018537500000000051e+01 1.192172133279999890e+01 9.599620000000000175e+01 9.381969999999999743e+01
1.018970000000000020e+01 1.192189667199999903e+01 9.599699999999999989e+01 9.381919999999999504e+01
1.019402500000000167e+01 1.192207201119999915e+01 9.599689999999999657e+01 9.381900000000000261e+01
1.019835000000000136e+01 1.192221812719999896e+01 9.599769999999999470e+01 9.381860000000000355e+01
1.020267500000000105e+01 1.192239346639999908e+01 9.599769999999999470e+01 9.381839999999999691e+01
1.020700000000000074e+01 1.192256880559999921e+01 9.599850000000000705e+01 9.381799999999999784e+01
1.021132500000000221e+01 1.192271492159999902e+01 9.599850000000000705e+01 9.381780000000000541e+01
1.021565000000000012e+01 1.192289026080000092e+01 9.599930000000000518e+01 9.381740000000000634e+01
1.021997499999999981e+01 1.192306559999999926e+01 9.599930000000000518e+01 9.381719999999999970e+01
1.022429999999999950e+01 1.192321171599999907e+01 9.600000000000000000e+01 9.381680000000000064e+01
1.022862500000000097e+01 1.192338705519999920e+01 9.600000000000000000e+01 9.381669999999999732e+01
1.023295000000000066e+01 1.192353317119999900e+01 9.600079999999999814e+01 9.381629999999999825e+01
1.023727500000000035e+01 1.192370851039999913e+01 9.600079999999999814e+01 9.381610000000000582e+01
1.024160000000000004e+01 1.192385462639999893e+01 9.600159999999999627e+01 9.381570000000000675e+01
1.024592500000000150e+01 1.192402996559999906e+01 9.600159999999999627e+01 9.381560000000000343e+01
1.025025000000000119e+01 1.192417608159999887e+01 9.600239999999999441e+01 9.381520000000000437e+01
1.025457500000000088e+01 1.192435142080000077e+01 9.600239999999999441e+01 9.381499999999999773e+01
1.025890000000000057e+01 1.192449753679999880e+01 9.600320000000000675e+01 9.381459999999999866e+01
1.026322500000000204e+01 1.192467287599999892e+01 9.600320000000000675e+01 9.381449999999999534e+01
1.026755000000000173e+01 1.192481899199999873e+01 9.600390000000000157e+01 9.381409999999999627e+01
1.027187499999999964e+01 1.192499433119999885e+01 9.600400000000000489e+01 9.381390000000000384e+01
1.027619999999999933e+01 1.192519889359999929e+01 9.599490000000000123e+01 9.382200000000000273e+01
1.028052499999999903e+01 1.192534500959999910e+01 9.599479999999999791e+01 9.382110000000000127e+01
1.028485000000000049e+01 1.192552034879999923e+01 9.599519999999999698e+01 9.382040000000000646e+01
1.028917500000000018e+01 1.192566646479999903e+01 9.599519999999999698e+01 9.381999999999999318e+01
1.029349999999999987e+01 1.192584180399999916e+01 9.599569999999999936e+01 9.381950000000000500e+01
1.029782499999999956e+01 1.192598792000000074e+01 9.599580000000000268e+01 9.381929999999999836e+01
1.030215000000000103e+01 1.192616325920000087e+01 9.599639999999999418e+01 9.381879999999999598e+01
1.030647500000000072e+01 1.192630937519999890e+01 9.599660000000000082e+01 9.381860000000000355e+01
1.031080000000000041e+01 1.192648471439999902e+01 9.599720000000000653e+01 9.381820000000000448e+01
1.031512500000000010e+01 1.192663083039999883e+01 9.599729999999999563e+01 9.381810000000000116e+01
1.031945000000000157e+01 1.192680616959999895e+01 9.599790000000000134e+01 9.381770000000000209e+01
1.032377500000000126e+01 1.192695228560000054e+01 9.599800000000000466e+01 9.381749999999999545e+01
1.032809999999999917e+01 1.192709840159999857e+01 9.599869999999999948e+01 9.381709999999999638e+01
1.033242499999999886e+01 1.192727374080000047e+01 9.599880000000000280e+01 9.381690000000000396e+01
1.033675000000000033e+01 1.192741985679999850e+01 9.599939999999999429e+01 9.381659999999999400e+01
1.034107500000000002e+01 1.192756597280000008e+01 9.599949999999999761e+01 9.381640000000000157e+01
1.034539999999999971e+01 1.192774131200000021e+01 9.600020000000000664e+01 9.381600000000000250e+01
1.034972499999999940e+01 1.192788742800000001e+01 9.600029999999999575e+01 9.381589999999999918e+01
1.035405000000000086e+01 1.192803354399999805e+01 9.600090000000000146e+01 9.381550000000000011e+01
1.035837500000000055e+01 1.192817965999999963e+01 9.600100000000000477e+01 9.381529999999999347e+01
1.036270000000000024e+01 1.192835499919999975e+01 9.600169999999999959e+01 9.381499999999999773e+01
1.036702499999999993e+01 1.192850111519999956e+01 9.600180000000000291e+01 9.381480000000000530e+01
1.037135000000000140e+01 1.192864723119999937e+01 9.600239999999999441e+01 9.381440000000000623e+01
1.037567500000000109e+01 1.192879334719999918e+01 9.600249999999999773e+01 9.381430000000000291e+01
1.038000000000000078e+01 1.192896868639999930e+01 9.600320000000000675e+01 9.381390000000000384e+01
1.038432499999999870e+01 1.192917324879999974e+01 9.599410000000000309e+01 9.382319999999999993e+01
1.038865000000000016e+01 1.192929014159999923e+01 9.599469999999999459e+01 9.382210000000000605e+01
1.039297499999999985e+01 1.192946548079999936e+01 9.599439999999999884e+01 9.382160000000000366e+01
1.039729999999999954e+01 1.192961159679999916e+01 9.599509999999999366e+01 9.382099999999999795e+01
1.040162499999999923e+01 1.192978693599999929e+01 9.599500000000000455e+01 9.382080000000000553e+01
1.040595000000000070e+01 1.192993305199999909e+01 9.599569999999999936e+01 9.382030000000000314e+01
1.041027500000000039e+01 1.193007916799999890e+01 9.599559999999999604e+01 9.382009999999999650e+01
1.041460000000000008e+01 1.193022528400000049e+01 9.599639999999999418e+01 9.381969999999999743e+01
1.041892499999999977e+01 1.193040062319999883e+01 9.599630000000000507e+01 9.381950000000000500e+01
1.042325000000000124e+01 1.193054673920000042e+01 9.599710000000000321e+01 9.381910000000000593e+01
1.042757500000000093e+01 1.193069285519999845e+01 9.599710000000000321e+01 9.381900000000000261e+01
1.043190000000000062e+01 1.193083897120000003e+01 9.599779999999999802e+01 9.381860000000000355e+01
1.043622500000000031e+01 1.193098508719999984e+01 9.599779999999999802e+01 9.381850000000000023e+01
1.044055000000000177e+01 1.193113120319999787e+01 9.599850000000000705e+01 9.381810000000000116e+01
1.044487500000000146e+01 1.193130654239999799e+01 9.599850000000000705e+01 9.381789999999999452e+01
1.044919999999999938e+01 1.193145265839999958e+01 9.599930000000000518e+01 9.381759999999999877e+01
1.045352499999999907e+01 1.193159877439999939e+01 9.599930000000000518e+01 9.381740000000000634e+01
1.045785000000000053e+01 1.193174489039999919e+01 9.600000000000000000e+01 9.381709999999999638e+01
1.046217500000000022e+01 1.193189100639999900e+01 9.600000000000000000e+01 9.381690000000000396e+01
1.046649999999999991e+01 1.193203712239999881e+01 9.600069999999999482e+01 9.381659999999999400e+01
1.047082499999999960e+01 1.193218323840000039e+01 9.600069999999999482e+01 9.381640000000000157e+01
1.047515000000000107e+01 1.193232935439999842e+01 9.600140000000000384e+01 9.381600000000000250e+01
1.047947500000000076e+01 1.193247547040000001e+01 9.600149999999999295e+01 9.381589999999999918e+01
1.048380000000000045e+01 1.193262158639999981e+01 9.600220000000000198e+01 9.381550000000000011e+01
1.048812500000000014e+01 1.193276770239999784e+01 9.600220000000000198e+01 9.381539999999999679e+01
1.049245000000000161e+01 1.193297226480000006e+01 9.599379999999999313e+01 9.382359999999999900e+01
1.049677500000000130e+01 1.193308915759999955e+01 9.599379999999999313e+01 9.382269999999999754e+01
1.050110000000000099e+01 1.193323527359999936e+01 9.599420000000000641e+01 9.382200000000000273e+01
1.050542499999999890e+01 1.193341061279999948e+01 9.599420000000000641e+01 9.382160000000000366e+01
1.050975000000000037e+01 1.193355672880000107e+01 9.599469999999999459e+01 9.382120000000000459e+01
1.051407500000000006e+01 1.193370284479999910e+01 9.599479999999999791e+01 9.382099999999999795e+01
1.051839999999999975e+01 1.193384896079999891e+01 9.599530000000000030e+01 9.382059999999999889e+01
1.052272499999999944e+01 1.193399507680000049e+01 9.599540000000000362e+01 9.382040000000000646e+01
1.052705000000000091e+01 1.193414119279999852e+01 9.599599999999999511e+01 9.381999999999999318e+01
1.053137500000000060e+01 1.193428730880000010e+01 9.599609999999999843e+01 9.381980000000000075e+01
1.053570000000000029e+01 1.193443342479999991e+01 9.599670000000000414e+01 9.381950000000000500e+01
1.054002499999999998e+01 1.193457954079999794e+01 9.599679999999999325e+01 9.381929999999999836e+01
1.054435000000000144e+01 1.193472565679999953e+01 9.599750000000000227e+01 9.381900000000000261e+01
1.054867500000000113e+01 1.193487177279999933e+01 9.599750000000000227e+01 9.381879999999999598e+01
1.055300000000000082e+01 1.193501788880000092e+01 9.599819999999999709e+01 9.381850000000000023e+01
1.055732500000000051e+01 1.193516400479999895e+01 9.599819999999999709e+01 9.381829999999999359e+01
1.056165000000000198e+01 1.193528089760000022e+01 9.599890000000000612e+01 9.381799999999999784e+01
1.056597499999999989e+01 1.193542701359999825e+01 9.599899999999999523e+01 9.381780000000000541e+01
1.057029999999999959e+01 1.193557312959999983e+01 9.599960000000000093e+01 9.381749999999999545e+01
1.057462499999999928e+01 1.193571924559999964e+01 9.599970000000000425e+01 9.381740000000000634e+01
1.057895000000000074e+01 1.193586536159999945e+01 9.600029999999999575e+01 9.381699999999999307e+01
1.058327500000000043e+01 1.193598225440000071e+01 9.600039999999999907e+01 9.381690000000000396e+01
1.058760000000000012e+01 1.193612837039999874e+01 9.600100000000000477e+01 9.381650000000000489e+01
1.059192499999999981e+01 1.193627448639999855e+01 9.600100000000000477e+01 9.381640000000000157e+01
1.059625000000000128e+01 1.193642060240000013e+01 9.600169999999999959e+01 9.381610000000000582e+01
1.060057500000000097e+01 1.193659594160000026e+01 9.599320000000000164e+01 9.382420000000000471e+01
1.060490000000000066e+01 1.193674205760000007e+01 9.599379999999999313e+01 9.382319999999999993e+01
1.060922500000000035e+01 1.193688817359999810e+01 9.599349999999999739e+01 9.382269999999999754e+01
1.061355000000000182e+01 1.193700506639999936e+01 9.599410000000000309e+01 9.382219999999999516e+01
1.061787500000000151e+01 1.193715118239999917e+01 9.599399999999999977e+01 9.382189999999999941e+01
1.062219999999999942e+01 1.193729729839999898e+01 9.599469999999999459e+01 9.382150000000000034e+01
1.062652499999999911e+01 1.193744341440000056e+01 9.599469999999999459e+01 9.382129999999999370e+01
1.063085000000000058e+01 1.193758953039999859e+01 9.599540000000000362e+01 9.382099999999999795e+01
1.063517500000000027e+01 1.193773564639999840e+01 9.599530000000000030e+01 9.382080000000000553e+01
1.063949999999999996e+01 1.193788176239999999e+01 9.599599999999999511e+01 9.382049999999999557e+01
1.064382499999999965e+01 1.193799865519999948e+01 9.599599999999999511e+01 9.382030000000000314e+01
1.064815000000000111e+01 1.193814477119999928e+01 9.599670000000000414e+01 9.381999999999999318e+01
1.065247500000000080e+01 1.193829088720000087e+01 9.599670000000000414e+01 9.381980000000000075e+01
1.065680000000000049e+01 1.193843700319999890e+01 9.599739999999999895e+01 9.381950000000000500e+01
1.066112500000000018e+01 1.193855389600000017e+01 9.599739999999999895e+01 9.381929999999999836e+01
1.066545000000000165e+01 1.193870001199999820e+01 9.599809999999999377e+01 9.381900000000000261e+01
1.066977500000000134e+01 1.193884612799999978e+01 9.599809999999999377e+01 9.381889999999999930e+01
1.067410000000000103e+01 1.193896302079999927e+01 9.599869999999999948e+01 9.381850000000000023e+01
1.067842500000000072e+01 1.193910913679999908e+01 9.599869999999999948e+01 9.381839999999999691e+01
1.068275000000000041e+01 1.193925525279999889e+01 9.599939999999999429e+01 9.381810000000000116e+01
1.068707500000000010e+01 1.193937214559999838e+01 9.599939999999999429e+01 9.381789999999999452e+01
1.069139999999999979e+01 1.193951826159999996e+01 9.600010000000000332e+01 9.381759999999999877e+01
1.069572499999999948e+01 1.193963515439999945e+01 9.600010000000000332e+01 9.381749999999999545e+01
1.070005000000000095e+01 1.193978127039999926e+01 9.600079999999999814e+01 9.381709999999999638e+01
1.070437500000000064e+01 1.193989816319999875e+01 9.600079999999999814e+01 9.381699999999999307e+01
1.070870000000000033e+01 1.194010272559999919e+01 9.599269999999999925e+01 9.382420000000000471e+01
1.071302500000000002e+01 1.194021961839999868e+01 9.599259999999999593e+01 9.382340000000000657e+01
1.071735000000000149e+01 1.194036573440000026e+01 9.599290000000000589e+01 9.382269999999999754e+01
1.072167500000000118e+01 1.194048262719999975e+01 9.599290000000000589e+01 9.382240000000000180e+01
1.072600000000000087e+01 1.194062874319999956e+01 9.599339999999999407e+01 9.382200000000000273e+01
1.073032500000000056e+01 1.194077485919999937e+01 9.599349999999999739e+01 9.382179999999999609e+01
1.073465000000000202e+01 1.194092097519999918e+01 9.599399999999999977e+01 9.382139999999999702e+01
1.073897500000000171e+01 1.194103786800000044e+01 9.599410000000000309e+01 9.382129999999999370e+01
1.074329999999999963e+01 1.194118398399999847e+01 9.599469999999999459e+01 9.382089999999999463e+01
1.074762499999999932e+01 1.194130087679999974e+01 9.599479999999999791e+01 9.382080000000000553e+01
1.075195000000000078e+01 1.194144699279999955e+01 9.599540000000000362e+01 9.382040000000000646e+01
1.075627500000000047e+01 1.194159310879999936e+01 9.599540000000000362e+01 9.382030000000000314e+01
1.076060000000000016e+01 1.194171000159999885e+01 9.599599999999999511e+01 9.381999999999999318e+01
1.076492499999999986e+01 1.194185611759999865e+01 9.599609999999999843e+01 9.381980000000000075e+01
1.076925000000000132e+01 1.194197301039999815e+01 9.599670000000000414e+01 9.381950000000000500e+01
1.077357500000000101e+01 1.194211912639999973e+01 9.599679999999999325e+01 9.381940000000000168e+01
1.077790000000000070e+01 1.194223601919999922e+01 9.599739999999999895e+01 9.381910000000000593e+01
1.078222500000000039e+01 1.194238213519999903e+01 9.599739999999999895e+01 9.381889999999999930e+01
1.078655000000000186e+01 1.194249902799999852e+01 9.599800000000000466e+01 9.381860000000000355e+01
1.079087500000000155e+01 1.194261592079999978e+01 9.599809999999999377e+01 9.381850000000000023e+01
1.079520000000000124e+01 1.194276203679999959e+01 9.599869999999999948e+01 9.381820000000000448e+01
1.079952499999999915e+01 1.194287892959999908e+01 9.599869999999999948e+01 9.381799999999999784e+01
1.080385000000000062e+01 1.194302504560000067e+01 9.599930000000000518e+01 9.381770000000000209e+01
1.080817500000000031e+01 1.194314193840000016e+01 9.599939999999999429e+01 9.381759999999999877e+01
1.081250000000000000e+01 1.194325883119999965e+01 9.600000000000000000e+01 9.381730000000000302e+01
1.081682499999999969e+01 1.194346339360000009e+01 9.599110000000000298e+01 9.382500000000000284e+01
1.082114999999999938e+01 1.194355106319999926e+01 9.599169999999999447e+01 9.382399999999999807e+01
1.082547500000000085e+01 1.194369717919999907e+01 9.599139999999999873e+01 9.382359999999999900e+01
1.082980000000000054e+01 1.194384329519999888e+01 9.599200000000000443e+01 9.382309999999999661e+01
1.083412500000000023e+01 1.194396018799999837e+01 9.599190000000000111e+01 9.382290000000000418e+01
1.083844999999999992e+01 1.194410630399999995e+01 9.599250000000000682e+01 9.382250000000000512e+01
1.084277500000000138e+01 1.194422319679999944e+01 9.599250000000000682e+01 9.382229999999999848e+01
1.084710000000000107e+01 1.194436931279999925e+01 9.599309999999999832e+01 9.382200000000000273e+01
1.085142500000000076e+01 1.194448620560000052e+01 9.599309999999999832e+01 9.382179999999999609e+01
1.085574999999999868e+01 1.194463232159999855e+01 9.599379999999999313e+01 9.382150000000000034e+01
1.086007500000000014e+01 1.194474921439999981e+01 9.599370000000000402e+01 9.382139999999999702e+01
1.086439999999999984e+01 1.194486610719999931e+01 9.599439999999999884e+01 9.382099999999999795e+01
1.086872499999999953e+01 1.194501222319999911e+01 9.599439999999999884e+01 9.382089999999999463e+01
1.087304999999999922e+01 1.194512911599999860e+01 9.599500000000000455e+01 9.382059999999999889e+01
1.087737500000000068e+01 1.194524600879999809e+01 9.599500000000000455e+01 9.382049999999999557e+01
1.088170000000000037e+01 1.194539212479999968e+01 9.599569999999999936e+01 9.382009999999999650e+01
1.088602500000000006e+01 1.194550901759999917e+01 9.599559999999999604e+01 9.381999999999999318e+01
1.089034999999999975e+01 1.194562591040000044e+01 9.599630000000000507e+01 9.381969999999999743e+01
1.089467500000000122e+01 1.194574280319999815e+01 9.599630000000000507e+01 9.381959999999999411e+01
1.089900000000000091e+01 1.194588891919999973e+01 9.599689999999999657e+01 9.381929999999999836e+01
1.090332500000000060e+01 1.194600581199999922e+01 9.599689999999999657e+01 9.381919999999999504e+01
1.090765000000000029e+01 1.194612270480000049e+01 9.599760000000000559e+01 9.381879999999999598e+01
1.091197500000000176e+01 1.194623959759999998e+01 9.599760000000000559e+01 9.381870000000000687e+01
1.091629999999999967e+01 1.194635649039999947e+01 9.599819999999999709e+01 9.381839999999999691e+01
1.092062499999999936e+01 1.194650260639999928e+01 9.599819999999999709e+01 9.381829999999999359e+01
1.092494999999999905e+01 1.194664872239999909e+01 9.599049999999999727e+01 9.382590000000000430e+01
1.092927500000000052e+01 1.194676561519999858e+01 9.599039999999999395e+01 9.382519999999999527e+01
1.093360000000000021e+01 1.194691173120000016e+01 9.599070000000000391e+01 9.382460000000000377e+01
1.093792499999999990e+01 1.194702862399999965e+01 9.599070000000000391e+01 9.382420000000000471e+01
1.094224999999999959e+01 1.194714551679999914e+01 9.599120000000000630e+01 9.382380000000000564e+01
1.094657500000000105e+01 1.194729163279999895e+01 9.599129999999999541e+01 9.382370000000000232e+01
1.095090000000000074e+01 1.194740852560000022e+01 9.599179999999999779e+01 9.382330000000000325e+01
1.095522500000000043e+01 1.194752541839999971e+01 9.599190000000000111e+01 9.382319999999999993e+01
1.095955000000000013e+01 1.194767153439999952e+01 9.599240000000000350e+01 9.382280000000000086e+01
1.096387500000000159e+01 1.194778842719999901e+01 9.599250000000000682e+01 9.382269999999999754e+01
1.096820000000000128e+01 1.194790531999999850e+01 9.599299999999999500e+01 9.382240000000000180e+01
1.097252500000000097e+01 1.194802221279999976e+01 9.599309999999999832e+01 9.382229999999999848e+01
1.097684999999999889e+01 1.194813910559999925e+01 9.599360000000000070e+01 9.382200000000000273e+01
1.098117500000000035e+01 1.194825599839999875e+01 9.599370000000000402e+01 9.382189999999999941e+01
1.098550000000000004e+01 1.194840211439999855e+01 9.599429999999999552e+01 9.382150000000000034e+01
1.098982499999999973e+01 1.194851900719999982e+01 9.599429999999999552e+01 9.382139999999999702e+01
1.099414999999999942e+01 1.194863589999999931e+01 9.599490000000000123e+01 9.382110000000000127e+01
1.099847500000000089e+01 1.194875279279999880e+01 9.599490000000000123e+01 9.382099999999999795e+01
1.100280000000000058e+01 1.194886968560000007e+01 9.599550000000000693e+01 9.382070000000000221e+01
1.100712500000000027e+01 1.194898657839999956e+01 9.599559999999999604e+01 9.382059999999999889e+01
1.101144999999999996e+01 1.194910347119999905e+01 9.599609999999999843e+01 9.382030000000000314e+01
1.101577500000000143e+01 1.194922036400000032e+01 9.599620000000000175e+01 9.382019999999999982e+01
1.102010000000000112e+01 1.194933725679999981e+01 9.599670000000000414e+01 9.381990000000000407e+01
1.102442500000000081e+01 1.194945414959999930e+01 9.599679999999999325e+01 9.381980000000000075e+01
1.102875000000000050e+01 1.194957104240000056e+01 9.599739999999999895e+01 9.381950000000000500e+01
1.103307500000000196e+01 1.194974638160000069e+01 9.598959999999999582e+01 9.382620000000000005e+01
1.103739999999999988e+01 1.194983405119999986e+01 9.599020000000000152e+01 9.382529999999999859e+01
1.104172499999999957e+01 1.194995094399999935e+01 9.598990000000000578e+01 9.382489999999999952e+01
1.104604999999999926e+01 1.195009705999999916e+01 9.599049999999999727e+01 9.382439999999999714e+01
1.105037500000000072e+01 1.195021395279999865e+01 9.599039999999999395e+01 9.382429999999999382e+01
1.105470000000000041e+01 1.195033084559999992e+01 9.599099999999999966e+01 9.382389999999999475e+01
1.105902500000000011e+01 1.195044773839999941e+01 9.599099999999999966e+01 9.382380000000000564e+01
1.106334999999999980e+01 1.195056463119999890e+01 9.599160000000000537e+01 9.382340000000000657e+01
1.106767500000000126e+01 1.195068152400000017e+01 9.599160000000000537e+01 9.382330000000000325e+01
1.107200000000000095e+01 1.195082763999999820e+01 9.599219999999999686e+01 9.382299999999999329e+01
1.107632500000000064e+01 1.195094453279999946e+01 9.599219999999999686e+01 9.382290000000000418e+01
1.108065000000000033e+01 1.195106142559999896e+01 9.599280000000000257e+01 9.382259999999999422e+01
1.108497500000000180e+01 1.195117831839999845e+01 9.599280000000000257e+01 9.382250000000000512e+01
1.108930000000000149e+01 1.195129521119999971e+01 9.599339999999999407e+01 9.382219999999999516e+01
1.109362499999999940e+01 1.195138288080000066e+01 9.599339999999999407e+01 9.382210000000000605e+01
1.109794999999999909e+01 1.195149977359999838e+01 9.599399999999999977e+01 9.382179999999999609e+01
1.110227500000000056e+01 1.195161666639999964e+01 9.599399999999999977e+01 9.382170000000000698e+01
1.110660000000000025e+01 1.195173355919999914e+01 9.599460000000000548e+01 9.382139999999999702e+01
1.111092499999999994e+01 1.195185045199999863e+01 9.599460000000000548e+01 9.382129999999999370e+01
1.111524999999999963e+01 1.195196734479999989e+01 9.599519999999999698e+01 9.382099999999999795e+01
1.111957500000000110e+01 1.195208423759999938e+01 9.599519999999999698e+01 9.382089999999999463e+01
1.112390000000000079e+01 1.195220113039999887e+01 9.599580000000000268e+01 9.382059999999999889e+01
1.112822500000000048e+01 1.195231802320000014e+01 9.599580000000000268e+01 9.382049999999999557e+01
1.113255000000000017e+01 1.195243491599999963e+01 9.599639999999999418e+01 9.382019999999999982e+01
1.113687500000000163e+01 1.195252258559999881e+01 9.599639999999999418e+01 9.382009999999999650e+01
1.114120000000000132e+01 1.195269792479999893e+01 9.598890000000000100e+01 9.382699999999999818e+01
1.114552500000000101e+01 1.195278559439999988e+01 9.598890000000000100e+01 9.382640000000000668e+01
1.114984999999999893e+01 1.195290248719999937e+01 9.598919999999999675e+01 9.382580000000000098e+01
1.115417500000000040e+01 1.195301938000000064e+01 9.598919999999999675e+01 9.382550000000000523e+01
1.115850000000000009e+01 1.195313627279999835e+01 9.598959999999999582e+01 9.382510000000000616e+01
1.116282499999999978e+01 1.195325316559999962e+01 9.598969999999999914e+01 9.382500000000000284e+01
1.116714999999999947e+01 1.195337005839999911e+01 9.599020000000000152e+01 9.382470000000000709e+01
1.117147500000000093e+01 1.195348695119999860e+01 9.599020000000000152e+01 9.382450000000000045e+01
1.117580000000000062e+01 1.195360384399999987e+01 9.599079999999999302e+01 9.382420000000000471e+01
1.118012500000000031e+01 1.195372073679999936e+01 9.599079999999999302e+01 9.382410000000000139e+01
1.118445000000000000e+01 1.195383762959999885e+01 9.599139999999999873e+01 9.382380000000000564e+01
1.118877500000000147e+01 1.195395452240000012e+01 9.599139999999999873e+01 9.382370000000000232e+01
1.119310000000000116e+01 1.195407141519999961e+01 9.599200000000000443e+01 9.382340000000000657e+01
1.119742500000000085e+01 1.195418830799999910e+01 9.599200000000000443e+01 9.382330000000000325e+01
1.120175000000000054e+01 1.195427597759999827e+01 9.599250000000000682e+01 9.382299999999999329e+01
1.120607500000000201e+01 1.195439287039999954e+01 9.599259999999999593e+01 9.382290000000000418e+01
1.121040000000000170e+01 1.195450976319999903e+01 9.599309999999999832e+01 9.382269999999999754e+01
1.121472499999999961e+01 1.195462665599999852e+01 9.599320000000000164e+01 9.382259999999999422e+01
1.121904999999999930e+01 1.195471432559999947e+01 9.599370000000000402e+01 9.382229999999999848e+01
1.122337500000000077e+01 1.195483121839999896e+01 9.599370000000000402e+01 9.382219999999999516e+01
1.122770000000000046e+01 1.195494811119999845e+01 9.599429999999999552e+01 9.382189999999999941e+01
1.123202500000000015e+01 1.195506500399999972e+01 9.599429999999999552e+01 9.382189999999999941e+01
1.123634999999999984e+01 1.195515267360000067e+01 9.599490000000000123e+01 9.382160000000000366e+01
1.124067500000000130e+01 1.195526956640000016e+01 9.599490000000000123e+01 9.382150000000000034e+01
1.124500000000000099e+01 1.195538645919999965e+01 9.599550000000000693e+01 9.382120000000000459e+01
1.124932500000000068e+01 1.195553257519999946e+01 9.598810000000000286e+01 9.382750000000000057e+01
1.125365000000000038e+01 1.195562024479999863e+01 9.598869999999999436e+01 9.382659999999999911e+01
1.125797500000000184e+01 1.195573713759999812e+01 9.598839999999999861e+01 9.382630000000000337e+01
1.126230000000000153e+01 1.195585403039999939e+01 9.598900000000000432e+01 9.382580000000000098e+01
1.126662500000000122e+01 1.195597092319999888e+01 9.598879999999999768e+01 9.382569999999999766e+01
1.127094999999999914e+01 1.195608781599999837e+01 9.598940000000000339e+01 9.382529999999999859e+01
1.127527500000000060e+01 1.195617548559999932e+01 9.598940000000000339e+01 9.382519999999999527e+01
1.127960000000000029e+01 1.195629237839999881e+01 9.598999999999999488e+01 9.382489999999999952e+01
1.128392499999999998e+01 1.195640927119999830e+01 9.598990000000000578e+01 9.382479999999999620e+01
1.128824999999999967e+01 1.195652616399999957e+01 9.599060000000000059e+01 9.382450000000000045e+01
1.129257500000000114e+01 1.195661383360000052e+01 9.599049999999999727e+01 9.382439999999999714e+01
1.129690000000000083e+01 1.195673072640000001e+01 9.599110000000000298e+01 9.382410000000000139e+01
1.130122500000000052e+01 1.195684761919999950e+01 9.599110000000000298e+01 9.382399999999999807e+01
1.130555000000000021e+01 1.195693528879999867e+01 9.599169999999999447e+01 9.382380000000000564e+01
1.130987500000000168e+01 1.195705218159999994e+01 9.599169999999999447e+01 9.382370000000000232e+01
1.131420000000000137e+01 1.195716907439999943e+01 9.599219999999999686e+01 9.382340000000000657e+01
1.131852500000000106e+01 1.195725674399999860e+01 9.599219999999999686e+01 9.382330000000000325e+01
1.132285000000000075e+01 1.195737363679999810e+01 9.599280000000000257e+01 9.382299999999999329e+01
1.132717500000000221e+01 1.195746130639999905e+01 9.599280000000000257e+01 9.382299999999999329e+01
1.133150000000000013e+01 1.195757819920000031e+01 9.599339999999999407e+01 9.382269999999999754e+01
1.133582499999999982e+01 1.195769509199999980e+01 9.599339999999999407e+01 9.382259999999999422e+01
1.134014999999999951e+01 1.195778276159999898e+01 9.599389999999999645e+01 9.382240000000000180e+01
1.134447500000000097e+01 1.195789965440000024e+01 9.599389999999999645e+01 9.382229999999999848e+01
1.134880000000000067e+01 1.195798732399999942e+01 9.599450000000000216e+01 9.382200000000000273e+01
1.135312500000000036e+01 1.195810421679999891e+01 9.599450000000000216e+01 9.382189999999999941e+01
1.135745000000000005e+01 1.195825033280000049e+01 9.598789999999999623e+01 9.382760000000000389e+01
1.136177499999999974e+01 1.195833800239999967e+01 9.598779999999999291e+01 9.382699999999999818e+01
1.136610000000000120e+01 1.195845489519999916e+01 9.598810000000000286e+01 9.382649999999999579e+01
1.137042500000000089e+01 1.195854256480000011e+01 9.598810000000000286e+01 9.382620000000000005e+01
1.137475000000000058e+01 1.195865945759999960e+01 9.598860000000000525e+01 9.382590000000000430e+01
1.137907500000000027e+01 1.195877635039999909e+01 9.598860000000000525e+01 9.382569999999999766e+01
1.138340000000000174e+01 1.195886402000000004e+01 9.598909999999999343e+01 9.382540000000000191e+01
1.138772499999999965e+01 1.195898091279999953e+01 9.598909999999999343e+01 9.382529999999999859e+01
1.139204999999999934e+01 1.195909780559999902e+01 9.598959999999999582e+01 9.382500000000000284e+01
1.139637499999999903e+01 1.195918547519999819e+01 9.598969999999999914e+01 9.382489999999999952e+01
1.140070000000000050e+01 1.195930236799999946e+01 9.599020000000000152e+01 9.382470000000000709e+01
1.140502500000000019e+01 1.195939003760000041e+01 9.599020000000000152e+01 9.382460000000000377e+01
1.140934999999999988e+01 1.195950693039999990e+01 9.599070000000000391e+01 9.382429999999999382e+01
1.141367499999999957e+01 1.195962382319999939e+01 9.599079999999999302e+01 9.382420000000000471e+01
1.141800000000000104e+01 1.195971149280000034e+01 9.599129999999999541e+01 9.382389999999999475e+01
1.142232500000000073e+01 1.195982838559999983e+01 9.599129999999999541e+01 9.382389999999999475e+01
1.142665000000000042e+01 1.195991605519999901e+01 9.599190000000000111e+01 9.382359999999999900e+01
1.143097500000000011e+01 1.196003294799999850e+01 9.599190000000000111e+01 9.382349999999999568e+01
1.143530000000000157e+01 1.196012061759999945e+01 9.599240000000000350e+01 9.382330000000000325e+01
1.143962500000000126e+01 1.196020828719999862e+01 9.599240000000000350e+01 9.382319999999999993e+01
1.144395000000000095e+01 1.196032517999999989e+01 9.599299999999999500e+01 9.382290000000000418e+01
1.144827499999999887e+01 1.196041284959999906e+01 9.599299999999999500e+01 9.382290000000000418e+01
1.145260000000000034e+01 1.196052974239999855e+01 9.599349999999999739e+01 9.382259999999999422e+01
1.145692500000000003e+01 1.196061741199999950e+01 9.599349999999999739e+01 9.382250000000000512e+01
1.146124999999999972e+01 1.196073430479999899e+01 9.599410000000000309e+01 9.382229999999999848e+01
1.146557499999999941e+01 1.196085119760000026e+01 9.598720000000000141e+01 9.382869999999999777e+01
1.146990000000000087e+01 1.196093886719999944e+01 9.598770000000000380e+01 9.382800000000000296e+01
1.147422500000000056e+01 1.196105575999999893e+01 9.598749999999999716e+01 9.382769999999999300e+01
1.147855000000000025e+01 1.196114342959999810e+01 9.598799999999999955e+01 9.382720000000000482e+01
1.148287499999999994e+01 1.196126032239999937e+01 9.598789999999999623e+01 9.382710000000000150e+01
1.148720000000000141e+01 1.196137721519999886e+01 9.598850000000000193e+01 9.382680000000000575e+01
1.149152500000000110e+01 1.196146488479999981e+01 9.598839999999999861e+01 9.382659999999999911e+01
1.149585000000000079e+01 1.196158177759999930e+01 9.598900000000000432e+01 9.382640000000000668e+01
1.150017500000000048e+01 1.196166944719999847e+01 9.598890000000000100e+01 9.382630000000000337e+01
1.150450000000000195e+01 1.196178633999999974e+01 9.598950000000000671e+01 9.382599999999999341e+01
1.150882499999999986e+01 1.196187400960000069e+01 9.598950000000000671e+01 9.382590000000000430e+01
1.151314999999999955e+01 1.196199090239999840e+01 9.599009999999999820e+01 9.382559999999999434e+01
1.151747499999999924e+01 1.196207857199999935e+01 9.598999999999999488e+01 9.382559999999999434e+01
1.152180000000000071e+01 1.196216624159999853e+01 9.599060000000000059e+01 9.382529999999999859e+01
1.152612500000000040e+01 1.196228313439999980e+01 9.599060000000000059e+01 9.382519999999999527e+01
1.153045000000000009e+01 1.196237080399999897e+01 9.599110000000000298e+01 9.382500000000000284e+01
1.153477499999999978e+01 1.196245847359999992e+01 9.599110000000000298e+01 9.382489999999999952e+01
1.153910000000000124e+01 1.196257536639999941e+01 9.599169999999999447e+01 9.382470000000000709e+01
1.154342500000000094e+01 1.196266303600000036e+01 9.599160000000000537e+01 9.382460000000000377e+01
1.154775000000000063e+01 1.196275070559999953e+01 9.599219999999999686e+01 9.382439999999999714e+01
1.155207500000000032e+01 1.196286759839999903e+01 9.599219999999999686e+01 9.382429999999999382e+01
1.155640000000000178e+01 1.196295526799999820e+01 9.599269999999999925e+01 9.382399999999999807e+01
1.156072500000000147e+01 1.196304293759999915e+01 9.599269999999999925e+01 9.382399999999999807e+01
1.156504999999999939e+01 1.196315983040000042e+01 9.599330000000000496e+01 9.382370000000000232e+01
1.156937499999999908e+01 1.196324749999999959e+01 9.599320000000000164e+01 9.382370000000000232e+01
1.157370000000000054e+01 1.196336439279999908e+01 9.598680000000000234e+01 9.382920000000000016e+01
1.157802500000000023e+01 1.196345206240000003e+01 9.598680000000000234e+01 9.382869999999999777e+01
1.158234999999999992e+01 1.196356895519999952e+01 9.598709999999999809e+01 9.382819999999999538e+01
1.158667499999999961e+01 1.196365662479999870e+01 9.598699999999999477e+01 9.382789999999999964e+01
1.159100000000000108e+01 1.196377351759999996e+01 9.598749999999999716e+01 9.382760000000000389e+01
1.159532500000000077e+01 1.196386118719999914e+01 9.598749999999999716e+01 9.382750000000000057e+01
1.159965000000000046e+01 1.196394885680000009e+01 9.598799999999999955e+01 9.382720000000000482e+01
1.160397500000000015e+01 1.196406574959999958e+01 9.598799999999999955e+01 9.382710000000000150e+01
1.160830000000000162e+01 1.196415341919999875e+01 9.598850000000000193e+01 9.382680000000000575e+01
1.161262500000000131e+01 1.196424108879999970e+01 9.598850000000000193e+01 9.382670000000000243e+01
1.161695000000000100e+01 1.196435798160000097e+01 9.598900000000000432e+01 9.382649999999999579e+01
1.162127499999999891e+01 1.196444565120000014e+01 9.598900000000000432e+01 9.382640000000000668e+01
1.162560000000000038e+01 1.196453332079999932e+01 9.598950000000000671e+01 9.382620000000000005e+01
1.162992500000000007e+01 1.196465021359999881e+01 9.598959999999999582e+01 9.382609999999999673e+01
1.163424999999999976e+01 1.196473788319999976e+01 9.599009999999999820e+01 9.382590000000000430e+01
1.163857499999999945e+01 1.196482555279999893e+01 9.599009999999999820e+01 9.382580000000000098e+01
1.164290000000000092e+01 1.196491322239999988e+01 9.599060000000000059e+01 9.382559999999999434e+01
1.164722500000000061e+01 1.196500089199999906e+01 9.599060000000000059e+01 9.382550000000000523e+01
1.165155000000000030e+01 1.196511778479999855e+01 9.599110000000000298e+01 9.382519999999999527e+01
1.165587499999999999e+01 1.196520545439999772e+01 9.599110000000000298e+01 9.382519999999999527e+01
1.166020000000000145e+01 1.196529312399999867e+01 9.599160000000000537e+01 9.382500000000000284e+01
1.166452500000000114e+01 1.196538079359999962e+01 9.599160000000000537e+01 9.382489999999999952e+01
1.166885000000000083e+01 1.196546846319999879e+01 9.599219999999999686e+01 9.382470000000000709e+01
1.167317500000000052e+01 1.196555613279999974e+01 9.599219999999999686e+01 9.382460000000000377e+01
1.167750000000000199e+01 1.196567302559999924e+01 9.599269999999999925e+01 9.382439999999999714e+01
1.168182499999999990e+01 1.196578991839999873e+01 9.598619999999999663e+01 9.382999999999999829e+01
1.168614999999999959e+01 1.196587758799999968e+01 9.598669999999999902e+01 9.382930000000000348e+01
1.169047499999999928e+01 1.196596525759999885e+01 9.598650000000000659e+01 9.382899999999999352e+01
1.169480000000000075e+01 1.196605292719999802e+01 9.598699999999999477e+01 9.382859999999999445e+01
1.169912500000000044e+01 1.196616981999999929e+01 9.598690000000000566e+01 9.382840000000000202e+01
1.170345000000000013e+01 1.196625748960000024e+01 9.598739999999999384e+01 9.382810000000000628e+01
1.170777499999999982e+01 1.196634515919999942e+01 9.598730000000000473e+01 9.382800000000000296e+01
1.171210000000000129e+01 1.196643282880000037e+01 9.598789999999999623e+01 9.382779999999999632e+01
1.171642500000000098e+01 1.196654972159999986e+01 9.598779999999999291e+01 9.382769999999999300e+01
1.172075000000000067e+01 1.196663739119999903e+01 9.598839999999999861e+01 9.382739999999999725e+01
1.172507500000000036e+01 1.196672506079999998e+01 9.598839999999999861e+01 9.382739999999999725e+01
1.172940000000000182e+01 1.196681273039999915e+01 9.598890000000000100e+01 9.382710000000000150e+01
1.173372500000000151e+01 1.196690039999999833e+01 9.598890000000000100e+01 9.382710000000000150e+01
1.173805000000000121e+01 1.196698806959999928e+01 9.598940000000000339e+01 9.382680000000000575e+01
1.174237499999999912e+01 1.196707573919999845e+01 9.598940000000000339e+01 9.382680000000000575e+01
1.174670000000000059e+01 1.196719263199999972e+01 9.598990000000000578e+01 9.382649999999999579e+01
1.175102500000000028e+01 1.196728030160000067e+01 9.598990000000000578e+01 9.382649999999999579e+01
1.175534999999999997e+01 1.196736797119999984e+01 9.599049999999999727e+01 9.382630000000000337e+01
1.175967499999999966e+01 1.196745564080000079e+01 9.599039999999999395e+01 9.382620000000000005e+01
1.176400000000000112e+01 1.196754331039999997e+01 9.599099999999999966e+01 9.382599999999999341e+01
1.176832500000000081e+01 1.196763097999999914e+01 9.599089999999999634e+01 9.382590000000000430e+01
1.177265000000000050e+01 1.196771864960000009e+01 9.599150000000000205e+01 9.382569999999999766e+01
1.177697500000000019e+01 1.196780631919999927e+01 9.599150000000000205e+01 9.382569999999999766e+01
1.178130000000000166e+01 1.196789398880000022e+01 9.599200000000000443e+01 9.382540000000000191e+01
1.178562500000000135e+01 1.196798165839999939e+01 9.599200000000000443e+01 9.382540000000000191e+01
1.178995000000000104e+01 1.196809855119999888e+01 9.598600000000000421e+01 9.383020000000000493e+01
1.179427500000000073e+01 1.196815699759999951e+01 9.598600000000000421e+01 9.382970000000000255e+01
1.179860000000000220e+01 1.196827389039999900e+01 9.598619999999999663e+01 9.382930000000000348e+01
1.180292500000000011e+01 1.196836155999999995e+01 9.598619999999999663e+01 9.382899999999999352e+01
1.180724999999999980e+01 1.196844922959999913e+01 9.598659999999999570e+01 9.382880000000000109e+01
1.181157499999999949e+01 1.196853689919999830e+01 9.598659999999999570e+01 9.382859999999999445e+01
1.181590000000000096e+01 1.196862456879999925e+01 9.598709999999999809e+01 9.382840000000000202e+01
1.182022500000000065e+01 1.196874146160000052e+01 9.598709999999999809e+01 9.382829999999999870e+01
1.182455000000000034e+01 1.196882913119999969e+01 9.598760000000000048e+01 9.382810000000000628e+01
1.182887500000000003e+01 1.196891680080000064e+01 9.598760000000000048e+01 9.382800000000000296e+01
1.183320000000000149e+01 1.196900447039999982e+01 9.598810000000000286e+01 9.382779999999999632e+01
1.183752500000000119e+01 1.196909214000000077e+01 9.598810000000000286e+01 9.382769999999999300e+01
1.184185000000000088e+01 1.196917980959999994e+01 9.598860000000000525e+01 9.382750000000000057e+01
1.184617500000000057e+01 1.196926747919999912e+01 9.598860000000000525e+01 9.382739999999999725e+01
1.185050000000000203e+01 1.196935514880000007e+01 9.598909999999999343e+01 9.382720000000000482e+01
1.185482500000000172e+01 1.196944281839999924e+01 9.598909999999999343e+01 9.382710000000000150e+01
1.185914999999999964e+01 1.196953048800000019e+01 9.598959999999999582e+01 9.382689999999999486e+01
1.186347499999999933e+01 1.196961815759999936e+01 9.598959999999999582e+01 9.382689999999999486e+01
1.186780000000000079e+01 1.196970582720000031e+01 9.599009999999999820e+01 9.382670000000000243e+01
1.187212500000000048e+01 1.196979349679999949e+01 9.599009999999999820e+01 9.382659999999999911e+01
1.187645000000000017e+01 1.196988116640000044e+01 9.599060000000000059e+01 9.382640000000000668e+01
1.188077499999999986e+01 1.196993961279999930e+01 9.599060000000000059e+01 9.382630000000000337e+01
1.188510000000000133e+01 1.197002728239999847e+01 9.599110000000000298e+01 9.382609999999999673e+01
1.188942500000000102e+01 1.197011495199999942e+01 9.599110000000000298e+01 9.382609999999999673e+01
1.189375000000000071e+01 1.197020262160000037e+01 9.599160000000000537e+01 9.382590000000000430e+01
1.189807500000000040e+01 1.197031951439999986e+01 9.598539999999999850e+01 9.383140000000000214e+01
1.190240000000000009e+01 1.197037796080000049e+01 9.598590000000000089e+01 9.383079999999999643e+01
1.190672500000000156e+01 1.197049485359999998e+01 9.598569999999999425e+01 9.383050000000000068e+01
1.191105000000000125e+01 1.197058252319999916e+01 9.598619999999999663e+01 9.383010000000000161e+01
1.191537499999999916e+01 1.197067019280000011e+01 9.598609999999999332e+01 9.382999999999999829e+01
1.191969999999999885e+01 1.197075786239999928e+01 9.598659999999999570e+01 9.382970000000000255e+01
1.192402500000000032e+01 1.197084553200000023e+01 9.598650000000000659e+01 9.382959999999999923e+01
1.192835000000000001e+01 1.197093320159999941e+01 9.598709999999999809e+01 9.382940000000000680e+01
1.193267499999999970e+01 1.197102087119999858e+01 9.598699999999999477e+01 9.382930000000000348e+01
1.193699999999999939e+01 1.197110854079999953e+01 9.598749999999999716e+01 9.382909999999999684e+01
1.194132500000000086e+01 1.197119621039999871e+01 9.598749999999999716e+01 9.382899999999999352e+01
1.194565000000000055e+01 1.197128387999999966e+01 9.598799999999999955e+01 9.382880000000000109e+01
1.194997500000000024e+01 1.197134232640000029e+01 9.598799999999999955e+01 9.382869999999999777e+01
1.195429999999999993e+01 1.197142999599999946e+01 9.598850000000000193e+01 9.382850000000000534e+01
1.195862500000000139e+01 1.197151766560000041e+01 9.598850000000000193e+01 9.382850000000000534e+01
1.196295000000000108e+01 1.197160533519999959e+01 9.598900000000000432e+01 9.382829999999999870e+01
1.196727500000000077e+01 1.197169300479999876e+01 9.598900000000000432e+01 9.382819999999999538e+01
1.197160000000000046e+01 1.197178067439999971e+01 9.598950000000000671e+01 9.382800000000000296e+01
1.197592500000000193e+01 1.197186834399999888e+01 9.598940000000000339e+01 9.382800000000000296e+01
1.198024999999999984e+01 1.197192679039999952e+01 9.598999999999999488e+01 9.382779999999999632e+01
1.198457499999999953e+01 1.197201446000000047e+01 9.598990000000000578e+01 9.382769999999999300e+01
1.198889999999999922e+01 1.197210212959999964e+01 9.599039999999999395e+01 9.382750000000000057e+01
1.199322500000000069e+01 1.197218979920000059e+01 9.599039999999999395e+01 9.382750000000000057e+01
1.199755000000000038e+01 1.197227746879999977e+01 9.599089999999999634e+01 9.382729999999999393e+01
1.200187500000000007e+01 1.197233591519999862e+01 9.599089999999999634e+01 9.382720000000000482e+01
1.200619999999999976e+01 1.197245280799999989e+01 9.598529999999999518e+01 9.383180000000000121e+01
1.201052500000000123e+01 1.197251125439999875e+01 9.598520000000000607e+01 9.383129999999999882e+01
1.201485000000000092e+01 1.197262814720000002e+01 9.598550000000000182e+01 9.383089999999999975e+01
1.201917500000000061e+01 1.197268659359999887e+01 9.598550000000000182e+01 9.383069999999999311e+01
1.202350000000000030e+01 1.197277426319999805e+01 9.598590000000000089e+01 9.383039999999999736e+01
1.202782500000000176e+01 1.197286193279999900e+01 9.598590000000000089e+01 9.383029999999999404e+01
1.203215000000000146e+01 1.197294960239999817e+01 9.598629999999999995e+01 9.383010000000000161e+01
1.203647499999999937e+01 1.197303727199999912e+01 9.598629999999999995e+01 9.382999999999999829e+01
1.204079999999999906e+01 1.197312494160000007e+01 9.598680000000000234e+01 9.382980000000000587e+01
1.204512500000000053e+01 1.197321261119999924e+01 9.598680000000000234e+01 9.382970000000000255e+01
1.204945000000000022e+01 1.197330028080000019e+01 9.598730000000000473e+01 9.382949999999999591e+01
1.205377499999999991e+01 1.197338795039999937e+01 9.598730000000000473e+01 9.382940000000000680e+01
1.205809999999999960e+01 1.197344639679999823e+01 9.598770000000000380e+01 9.382930000000000348e+01
1.206242500000000106e+01 1.197353406639999918e+01 9.598779999999999291e+01 9.382920000000000016e+01
1.206675000000000075e+01 1.197362173599999835e+01 9.598820000000000618e+01 9.382899999999999352e+01
1.207107500000000044e+01 1.197370940559999930e+01 9.598820000000000618e+01 9.382890000000000441e+01
1.207540000000000013e+01 1.197376785199999993e+01 9.598869999999999436e+01 9.382880000000000109e+01
1.207972500000000160e+01 1.197385552159999911e+01 9.598869999999999436e+01 9.382869999999999777e+01
1.208405000000000129e+01 1.197394319120000006e+01 9.598919999999999675e+01 9.382850000000000534e+01
1.208837500000000098e+01 1.197403086079999923e+01 9.598919999999999675e+01 9.382840000000000202e+01
1.209269999999999889e+01 1.197408930719999987e+01 9.598959999999999582e+01 9.382829999999999870e+01
1.209702500000000036e+01 1.197417697679999904e+01 9.598959999999999582e+01 9.382819999999999538e+01
1.210135000000000005e+01 1.197426464639999999e+01 9.599009999999999820e+01 9.382800000000000296e+01
1.210567499999999974e+01 1.197432309279999885e+01 9.599009999999999820e+01 9.382800000000000296e+01
1.210999999999999943e+01 1.197441076239999802e+01 9.599060000000000059e+01 9.382779999999999632e+01
1.211432500000000090e+01 1.197452765519999929e+01 9.598460000000000036e+01 9.383280000000000598e+01
1.211865000000000059e+01 1.197458610159999992e+01 9.598510000000000275e+01 9.383220000000000027e+01
1.212297500000000028e+01 1.197467377119999909e+01 9.598489999999999611e+01 9.383190000000000452e+01
1.212729999999999997e+01 1.197476144080000005e+01 9.598539999999999850e+01 9.383159999999999457e+01
1.213162500000000144e+01 1.197484911040000100e+01 9.598529999999999518e+01 9.383140000000000214e+01
1.213595000000000113e+01 1.197490755679999985e+01 9.598579999999999757e+01 9.383119999999999550e+01
1.214027500000000082e+01 1.197499522639999903e+01 9.598569999999999425e+01 9.383110000000000639e+01
1.214460000000000051e+01 1.197508289599999820e+01 9.598619999999999663e+01 9.383089999999999975e+01
1.214892500000000197e+01 1.197517056559999915e+01 9.598619999999999663e+01 9.383079999999999643e+01
1.215324999999999989e+01 1.197522901199999978e+01 9.598669999999999902e+01 9.383060000000000400e+01
1.215757499999999958e+01 1.197531668159999896e+01 9.598659999999999570e+01 9.383060000000000400e+01
1.216189999999999927e+01 1.197540435119999991e+01 9.598709999999999809e+01 9.383039999999999736e+01
1.216622500000000073e+01 1.197546279760000054e+01 9.598709999999999809e+01 9.383029999999999404e+01
1.217055000000000042e+01 1.197555046719999972e+01 9.598760000000000048e+01 9.383010000000000161e+01
1.217487500000000011e+01 1.197563813680000067e+01 9.598749999999999716e+01 9.383010000000000161e+01
1.217919999999999980e+01 1.197569658319999952e+01 9.598799999999999955e+01 9.382989999999999498e+01
1.218352500000000127e+01 1.197578425279999870e+01 9.598799999999999955e+01 9.382980000000000587e+01
1.218785000000000096e+01 1.197587192239999787e+01 9.598850000000000193e+01 9.382970000000000255e+01
1.219217500000000065e+01 1.197593036879999850e+01 9.598839999999999861e+01 9.382959999999999923e+01
1.219650000000000034e+01 1.197601803839999945e+01 9.598890000000000100e+01 9.382940000000000680e+01
1.220082500000000181e+01 1.197607648480000009e+01 9.598890000000000100e+01 9.382940000000000680e+01
1.220515000000000150e+01 1.197616415439999926e+01 9.598940000000000339e+01 9.382920000000000016e+01
1.220947500000000119e+01 1.197625182400000021e+01 9.598940000000000339e+01 9.382920000000000016e+01
1.221379999999999910e+01 1.197631027040000085e+01 9.598990000000000578e+01 9.382899999999999352e+01
1.221812500000000057e+01 1.197639794000000002e+01 9.598980000000000246e+01 9.382890000000000441e+01
1.222245000000000026e+01 1.197648560960000097e+01 9.598430000000000462e+01 9.383310000000000173e+01
1.222677499999999995e+01 1.197654405599999983e+01 9.598430000000000462e+01 9.383270000000000266e+01
1.223109999999999964e+01 1.197663172559999900e+01 9.598460000000000036e+01 9.383230000000000359e+01
1.223542500000000111e+01 1.197671939519999817e+01 9.598460000000000036e+01 9.383209999999999695e+01
1.223975000000000080e+01 1.197680706479999913e+01 9.598489999999999611e+01 9.383180000000000121e+01
1.224407500000000049e+01 1.197686551119999976e+01 9.598489999999999611e+01 9.383169999999999789e+01
1.224840000000000018e+01 1.197695318079999893e+01 9.598539999999999850e+01 9.383150000000000546e+01
1.225272500000000164e+01 1.197704085039999988e+01 9.598539999999999850e+01 9.383140000000000214e+01
1.225705000000000133e+01 1.197712851999999906e+01 9.598579999999999757e+01 9.383119999999999550e+01
1.226137500000000102e+01 1.197718696639999969e+01 9.598579999999999757e+01 9.383119999999999550e+01
1.226570000000000071e+01 1.197727463600000064e+01 9.598619999999999663e+01 9.383100000000000307e+01
1.227002500000000218e+01 1.197733308239999950e+01 9.598629999999999995e+01 9.383089999999999975e+01
1.227435000000000009e+01 1.197742075199999867e+01 9.598669999999999902e+01 9.383069999999999311e+01
1.227867499999999978e+01 1.197750842159999785e+01 9.598669999999999902e+01 9.383069999999999311e+01
1.228299999999999947e+01 1.197756686799999848e+01 9.598709999999999809e+01 9.383050000000000068e+01
1.228732500000000094e+01 1.197765453759999943e+01 9.598709999999999809e+01 9.383039999999999736e+01
1.229165000000000063e+01 1.197771298400000006e+01 9.598760000000000048e+01 9.383029999999999404e+01
1.229597500000000032e+01 1.197780065359999924e+01 9.598760000000000048e+01 9.383020000000000493e+01
1.230030000000000001e+01 1.197785909999999987e+01 9.598799999999999955e+01 9.382999999999999829e+01
1.230462500000000148e+01 1.197794676960000082e+01 9.598799999999999955e+01 9.382999999999999829e+01
1.230895000000000117e+01 1.197800521599999968e+01 9.598850000000000193e+01 9.382980000000000587e+01
1.231327500000000086e+01 1.197809288559999885e+01 9.598850000000000193e+01 9.382980000000000587e+01
1.231760000000000055e+01 1.197815133199999948e+01 9.598890000000000100e+01 9.382959999999999923e+01
1.232192500000000202e+01 1.197823900159999866e+01 9.598890000000000100e+01 9.382959999999999923e+01
1.232625000000000171e+01 1.197829744799999929e+01 9.598940000000000339e+01 9.382940000000000680e+01
1.233057499999999962e+01 1.197841434079999878e+01 9.598359999999999559e+01 9.383389999999999986e+01
1.233489999999999931e+01 1.197847278719999942e+01 9.598409999999999798e+01 9.383339999999999748e+01
1.233922500000000078e+01 1.197856045680000037e+01 9.598390000000000555e+01 9.383320000000000505e+01
1.234355000000000047e+01 1.197861890319999922e+01 9.598439999999999372e+01 9.383280000000000598e+01
1.234787500000000016e+01 1.197870657279999840e+01 9.598430000000000462e+01 9.383270000000000266e+01
1.235219999999999985e+01 1.197879424239999935e+01 9.598470000000000368e+01 9.383249999999999602e+01
1.235652500000000131e+01 1.197885268879999998e+01 9.598470000000000368e+01 9.383240000000000691e+01
1.236085000000000100e+01 1.197894035839999916e+01 9.598520000000000607e+01 9.383220000000000027e+01
1.236517500000000069e+01 1.197899880479999979e+01 9.598510000000000275e+01 9.383220000000000027e+01
1.236950000000000038e+01 1.197908647439999896e+01 9.598560000000000514e+01 9.383199999999999363e+01
1.237382500000000185e+01 1.197914492079999960e+01 9.598550000000000182e+01 9.383190000000000452e+01
1.237815000000000154e+01 1.197923259039999877e+01 9.598600000000000421e+01 9.383169999999999789e+01
1.238247500000000123e+01 1.197929103679999940e+01 9.598600000000000421e+01 9.383169999999999789e+01
1.238679999999999914e+01 1.197937870639999858e+01 9.598650000000000659e+01 9.383150000000000546e+01
1.239112500000000061e+01 1.197943715279999921e+01 9.598640000000000327e+01 9.383140000000000214e+01
1.239545000000000030e+01 1.197952482240000016e+01 9.598690000000000566e+01 9.383129999999999882e+01
1.239977499999999999e+01 1.197958326880000079e+01 9.598690000000000566e+01 9.383119999999999550e+01
1.240409999999999968e+01 1.197967093839999997e+01 9.598730000000000473e+01 9.383110000000000639e+01
1.240842500000000115e+01 1.197972938479999883e+01 9.598730000000000473e+01 9.383100000000000307e+01
1.241275000000000084e+01 1.197981705439999800e+01 9.598779999999999291e+01 9.383079999999999643e+01
1.241707500000000053e+01 1.197987550079999863e+01 9.598770000000000380e+01 9.383079999999999643e+01
1.242140000000000022e+01 1.197996317039999958e+01 9.598820000000000618e+01 9.383060000000000400e+01
1.242572500000000169e+01 1.198002161680000022e+01 9.598810000000000286e+01 9.383060000000000400e+01
1.243005000000000138e+01 1.198008006319999907e+01 9.598860000000000525e+01 9.383039999999999736e+01
1.243437500000000107e+01 1.198016773279999825e+01 9.598860000000000525e+01 9.383039999999999736e+01
1.243870000000000076e+01 1.198025540239999920e+01 9.598359999999999559e+01 9.383469999999999800e+01
1.244302500000000045e+01 1.198031384879999983e+01 9.598359999999999559e+01 9.383429999999999893e+01
1.244735000000000014e+01 1.198040151839999901e+01 9.598380000000000223e+01 9.383400000000000318e+01
1.245167499999999983e+01 1.198045996479999964e+01 9.598380000000000223e+01 9.383379999999999654e+01
1.245599999999999952e+01 1.198054763440000059e+01 9.598420000000000130e+01 9.383350000000000080e+01
1.246032499999999921e+01 1.198060608079999945e+01 9.598420000000000130e+01 9.383339999999999748e+01
1.246465000000000067e+01 1.198069375039999862e+01 9.598460000000000036e+01 9.383320000000000505e+01
1.246897500000000036e+01 1.198075219679999925e+01 9.598460000000000036e+01 9.383310000000000173e+01
1.247330000000000005e+01 1.198083986639999843e+01 9.598499999999999943e+01 9.383299999999999841e+01
1.247762499999999974e+01 1.198089831279999906e+01 9.598499999999999943e+01 9.383289999999999509e+01
1.248195000000000121e+01 1.198098598240000001e+01 9.598539999999999850e+01 9.383270000000000266e+01
1.248627500000000090e+01 1.198104442880000065e+01 9.598539999999999850e+01 9.383270000000000266e+01
1.249060000000000059e+01 1.198113209839999982e+01 9.598590000000000089e+01 9.383249999999999602e+01
1.249492500000000028e+01 1.198119054479999868e+01 9.598590000000000089e+01 9.383249999999999602e+01
1.249925000000000175e+01 1.198124899119999931e+01 9.598629999999999995e+01 9.383230000000000359e+01
1.250357500000000144e+01 1.198133666080000026e+01 9.598629999999999995e+01 9.383220000000000027e+01
1.250789999999999935e+01 1.198139510720000089e+01 9.598669999999999902e+01 9.383209999999999695e+01
1.251222499999999904e+01 1.198145355359999797e+01 9.598669999999999902e+01 9.383199999999999363e+01
1.251655000000000051e+01 1.198154122319999892e+01 9.598709999999999809e+01 9.383190000000000452e+01
1.252087500000000020e+01 1.198159966959999956e+01 9.598709999999999809e+01 9.383180000000000121e+01
1.252519999999999989e+01 1.198165811600000019e+01 9.598749999999999716e+01 9.383169999999999789e+01
1.252952499999999958e+01 1.198174578559999937e+01 9.598749999999999716e+01 9.383159999999999457e+01
1.253385000000000105e+01 1.198180423199999822e+01 9.598789999999999623e+01 9.383150000000000546e+01
1.253817500000000074e+01 1.198186267839999886e+01 9.598789999999999623e+01 9.383140000000000214e+01
1.254250000000000043e+01 1.198195034799999981e+01 9.598839999999999861e+01 9.383129999999999882e+01
1.254682500000000012e+01 1.198203801759999898e+01 9.598290000000000077e+01 9.383530000000000371e+01
1.255115000000000158e+01 1.198209646399999961e+01 9.598340000000000316e+01 9.383480000000000132e+01
1.255547500000000127e+01 1.198215491039999847e+01 9.598319999999999652e+01 9.383459999999999468e+01
1.255980000000000096e+01 1.198224257999999942e+01 9.598359999999999559e+01 9.383429999999999893e+01
1.256412499999999888e+01 1.198230102639999828e+01 9.598350000000000648e+01 9.383419999999999561e+01
1.256845000000000034e+01 1.198238869599999923e+01 9.598399999999999466e+01 9.383400000000000318e+01
1.257277500000000003e+01 1.198244714239999986e+01 9.598390000000000555e+01 9.383389999999999986e+01
1.257709999999999972e+01 1.198253481199999904e+01 9.598439999999999372e+01 9.383369999999999322e+01
1.258142499999999941e+01 1.198259325839999967e+01 9.598430000000000462e+01 9.383360000000000412e+01
1.258575000000000088e+01 1.198265170479999853e+01 9.598480000000000700e+01 9.383350000000000080e+01
1.259007500000000057e+01 1.198273937439999948e+01 9.598470000000000368e+01 9.383339999999999748e+01
1.259440000000000026e+01 1.198279782080000011e+01 9.598520000000000607e+01 9.383320000000000505e+01
1.259872499999999995e+01 1.198285626720000074e+01 9.598510000000000275e+01 9.383320000000000505e+01
1.260305000000000142e+01 1.198294393679999992e+01 9.598560000000000514e+01 9.383299999999999841e+01
1.260737500000000111e+01 1.198300238319999877e+01 9.598550000000000182e+01 9.383299999999999841e+01
1.261170000000000080e+01 1.198306082959999941e+01 9.598600000000000421e+01 9.383280000000000598e+01
1.261602500000000049e+01 1.198311927600000004e+01 9.598590000000000089e+01 9.383280000000000598e+01
1.262035000000000196e+01 1.198320694559999922e+01 9.598640000000000327e+01 9.383259999999999934e+01
1.262467499999999987e+01 1.198326539199999807e+01 9.598629999999999995e+01 9.383259999999999934e+01
1.262899999999999956e+01 1.198332383839999871e+01 9.598680000000000234e+01 9.383240000000000691e+01
1.263332499999999925e+01 1.198338228479999934e+01 9.598669999999999902e+01 9.383240000000000691e+01
1.263765000000000072e+01 1.198346995440000029e+01 9.598720000000000141e+01 9.383220000000000027e+01
1.264197500000000041e+01 1.198352840079999915e+01 9.598709999999999809e+01 9.383220000000000027e+01
1.264630000000000010e+01 1.198358684719999978e+01 9.598760000000000048e+01 9.383199999999999363e+01
1.265062499999999979e+01 1.198364529360000041e+01 9.598749999999999716e+01 9.383199999999999363e+01
1.265495000000000125e+01 1.198373296319999959e+01 9.598279999999999745e+01 9.383589999999999520e+01
1.265927500000000094e+01 1.198379140959999845e+01 9.598269999999999413e+01 9.383559999999999945e+01
1.266360000000000063e+01 1.198387907919999940e+01 9.598300000000000409e+01 9.383520000000000039e+01
1.266792500000000032e+01 1.198393752559999825e+01 9.598300000000000409e+01 9.383499999999999375e+01
1.267225000000000179e+01 1.198399597199999889e+01 9.598329999999999984e+01 9.383480000000000132e+01
1.267657500000000148e+01 1.198408364159999984e+01 9.598329999999999984e+01 9.383469999999999800e+01
1.268089999999999939e+01 1.198414208800000047e+01 9.598369999999999891e+01 9.383450000000000557e+01
1.268522499999999908e+01 1.198422975759999964e+01 9.598369999999999891e+01 9.383450000000000557e+01
1.268955000000000055e+01 1.198428820399999850e+01 9.598409999999999798e+01 9.383429999999999893e+01
1.269387500000000024e+01 1.198434665039999913e+01 9.598409999999999798e+01 9.383419999999999561e+01
1.269819999999999993e+01 1.198443432000000008e+01 9.598449999999999704e+01 9.383410000000000650e+01
1.270252499999999962e+01 1.198449276640000072e+01 9.598449999999999704e+01 9.383400000000000318e+01
1.270685000000000109e+01 1.198455121279999958e+01 9.598489999999999611e+01 9.383389999999999986e+01
1.271117500000000078e+01 1.198460965920000021e+01 9.598489999999999611e+01 9.383379999999999654e+01
1.271550000000000047e+01 1.198466810559999907e+01 9.598529999999999518e+01 9.383369999999999322e+01
1.271982500000000016e+01 1.198475577520000002e+01 9.598529999999999518e+01 9.383360000000000412e+01
1.272415000000000163e+01 1.198481422159999887e+01 9.598569999999999425e+01 9.383350000000000080e+01
1.272847500000000132e+01 1.198487266799999951e+01 9.598569999999999425e+01 9.383339999999999748e+01
1.273280000000000101e+01 1.198493111440000014e+01 9.598609999999999332e+01 9.383329999999999416e+01
1.273712500000000070e+01 1.198498956079999900e+01 9.598609999999999332e+01 9.383329999999999416e+01
1.274145000000000216e+01 1.198507723039999817e+01 9.598650000000000659e+01 9.383310000000000173e+01
1.274577500000000008e+01 1.198513567679999881e+01 9.598650000000000659e+01 9.383310000000000173e+01
1.275009999999999977e+01 1.198519412319999944e+01 9.598690000000000566e+01 9.383289999999999509e+01
1.275442499999999946e+01 1.198525256959999830e+01 9.598690000000000566e+01 9.383289999999999509e+01
1.275875000000000092e+01 1.198531101599999893e+01 9.598730000000000473e+01 9.383270000000000266e+01
1.276307500000000061e+01 1.198539868559999988e+01 9.598210000000000264e+01 9.383700000000000330e+01
1.276740000000000030e+01 1.198545713200000051e+01 9.598260000000000502e+01 9.383660000000000423e+01
1.277172499999999999e+01 1.198551557839999937e+01 9.598239999999999839e+01 9.383629999999999427e+01
1.277605000000000146e+01 1.198560324800000032e+01 9.598279999999999745e+01 9.383610000000000184e+01
1.278037500000000115e+01 1.198566169439999918e+01 9.598269999999999413e+01 9.383599999999999852e+01
1.278470000000000084e+01 1.198572014079999981e+01 9.598309999999999320e+01 9.383580000000000609e+01
1.278902500000000053e+01 1.198580781039999898e+01 9.598300000000000409e+01 9.383570000000000277e+01
1.279335000000000200e+01 1.198586625679999962e+01 9.598350000000000648e+01 9.383549999999999613e+01
1.279767500000000169e+01 1.198592470319999848e+01 9.598340000000000316e+01 9.383549999999999613e+01
1.280199999999999960e+01 1.198598314959999911e+01 9.598390000000000555e+01 9.383530000000000371e+01
1.280632499999999929e+01 1.198607081920000006e+01 9.598380000000000223e+01 9.383530000000000371e+01
1.281065000000000076e+01 1.198612926560000069e+01 9.598430000000000462e+01 9.383509999999999707e+01
1.281497500000000045e+01 1.198618771199999955e+01 9.598420000000000130e+01 9.383509999999999707e+01
1.281930000000000014e+01 1.198624615840000018e+01 9.598470000000000368e+01 9.383490000000000464e+01
1.282362499999999983e+01 1.198630460479999904e+01 9.598460000000000036e+01 9.383490000000000464e+01
1.282795000000000130e+01 1.198636305119999790e+01 9.598510000000000275e+01 9.383469999999999800e+01
1.283227500000000099e+01 1.198642149759999853e+01 9.598499999999999943e+01 9.383469999999999800e+01
1.283660000000000068e+01 1.198650916719999948e+01 9.598539999999999850e+01 9.383450000000000557e+01
1.284092500000000037e+01 1.198656761360000012e+01 9.598539999999999850e+01 9.383450000000000557e+01
1.284525000000000183e+01 1.198662605999999897e+01 9.598579999999999757e+01 9.383429999999999893e+01
1.284957500000000152e+01 1.198668450639999961e+01 9.598579999999999757e+01 9.383429999999999893e+01
1.285390000000000121e+01 1.198674295280000024e+01 9.598619999999999663e+01 9.383419999999999561e+01
1.285822499999999913e+01 1.198680139919999910e+01 9.598619999999999663e+01 9.383410000000000650e+01
1.286255000000000059e+01 1.198685984559999973e+01 9.598659999999999570e+01 9.383400000000000318e+01
1.286687500000000028e+01 1.198691829200000036e+01 9.598650000000000659e+01 9.383400000000000318e+01
1.287119999999999997e+01 1.198700596159999954e+01 9.598189999999999600e+01 9.383740000000000236e+01
1.287552499999999966e+01 1.198706440800000017e+01 9.598189999999999600e+01 9.383710000000000662e+01
1.287985000000000113e+01 1.198712285439999903e+01 9.598220000000000596e+01 9.383679999999999666e+01
1.288417500000000082e+01 1.198718130079999966e+01 9.598220000000000596e+01 9.383660000000000423e+01
1.288850000000000051e+01 1.198726897039999884e+01 9.598250000000000171e+01 9.383639999999999759e+01
1.289282500000000020e+01 1.198732741679999947e+01 9.598250000000000171e+01 9.383629999999999427e+01
1.289715000000000167e+01 1.198738586319999833e+01 9.598290000000000077e+01 9.383610000000000184e+01
1.290147500000000136e+01 1.198744430959999896e+01 9.598290000000000077e+01 9.383610000000000184e+01
1.290580000000000105e+01 1.198750275599999959e+01 9.598319999999999652e+01 9.383589999999999520e+01
1.291012500000000074e+01 1.198756120239999845e+01 9.598319999999999652e+01 9.383580000000000609e+01
1.291445000000000221e+01 1.198764887199999940e+01 9.598359999999999559e+01 9.383570000000000277e+01
1.291877500000000012e+01 1.198770731840000003e+01 9.598359999999999559e+01 9.383570000000000277e+01
1.292309999999999981e+01 1.198776576480000067e+01 9.598399999999999466e+01 9.383549999999999613e+01
1.292742499999999950e+01 1.198782421119999952e+01 9.598399999999999466e+01 9.383549999999999613e+01
1.293175000000000097e+01 1.198788265760000016e+01 9.598439999999999372e+01 9.383530000000000371e+01
1.293607500000000066e+01 1.198794110399999902e+01 9.598439999999999372e+01 9.383530000000000371e+01
1.294040000000000035e+01 1.198799955039999787e+01 9.598480000000000700e+01 9.383520000000000039e+01
1.294472500000000004e+01 1.198805799679999851e+01 9.598470000000000368e+01 9.383509999999999707e+01
1.294905000000000150e+01 1.198811644319999914e+01 9.598510000000000275e+01 9.383499999999999375e+01
1.295337500000000119e+01 1.198817488959999800e+01 9.598510000000000275e+01 9.383490000000000464e+01
1.295770000000000088e+01 1.198823333599999863e+01 9.598550000000000182e+01 9.383480000000000132e+01
1.296202500000000057e+01 1.198829178239999926e+01 9.598550000000000182e+01 9.383480000000000132e+01
1.296635000000000204e+01 1.198835022879999990e+01 9.598590000000000089e+01 9.383459999999999468e+01
1.297067500000000173e+01 1.198840867519999875e+01 9.598590000000000089e+01 9.383459999999999468e+01
1.297500000000000142e+01 1.198846712159999939e+01 9.598629999999999995e+01 9.383450000000000557e+01
1.297932499999999933e+01 1.198855479120000034e+01 9.598149999999999693e+01 9.383839999999999293e+01
1.298364999999999903e+01 1.198858401439999888e+01 9.598189999999999600e+01 9.383799999999999386e+01
1.298797500000000049e+01 1.198867168399999983e+01 9.598170000000000357e+01 9.383780000000000143e+01
1.299230000000000018e+01 1.198873013039999869e+01 9.598210000000000264e+01 9.383750000000000568e+01
1.299662499999999987e+01 1.198878857679999932e+01 9.598199999999999932e+01 9.383740000000000236e+01
1.300094999999999956e+01 1.198884702319999818e+01 9.598239999999999839e+01 9.383719999999999573e+01
1.300527500000000103e+01 1.198890546959999881e+01 9.598229999999999507e+01 9.383710000000000662e+01
1.300960000000000072e+01 1.198896391599999944e+01 9.598279999999999745e+01 9.383700000000000330e+01
1.301392500000000041e+01 1.198905158560000039e+01 9.598269999999999413e+01 9.383689999999999998e+01
1.301825000000000010e+01 1.198911003199999925e+01 9.598309999999999320e+01 9.383679999999999666e+01
1.302257500000000157e+01 1.198916847839999988e+01 9.598309999999999320e+01 9.383669999999999334e+01
1.302690000000000126e+01 1.198922692480000052e+01 9.598350000000000648e+01 9.383660000000000423e+01
1.303122500000000095e+01 1.198928537119999937e+01 9.598340000000000316e+01 9.383660000000000423e+01
1.303554999999999886e+01 1.198934381760000001e+01 9.598390000000000555e+01 9.383639999999999759e+01
1.303987500000000033e+01 1.198940226400000064e+01 9.598380000000000223e+01 9.383639999999999759e+01
1.304420000000000002e+01 1.198946071039999950e+01 9.598420000000000130e+01 9.383620000000000516e+01
1.304852499999999971e+01 1.198951915680000013e+01 9.598420000000000130e+01 9.383620000000000516e+01
1.305284999999999940e+01 1.198957760319999899e+01 9.598460000000000036e+01 9.383610000000000184e+01
1.305717500000000086e+01 1.198963604959999785e+01 9.598449999999999704e+01 9.383599999999999852e+01
1.306150000000000055e+01 1.198969449599999848e+01 9.598499999999999943e+01 9.383589999999999520e+01
1.306582500000000024e+01 1.198975294239999911e+01 9.598489999999999611e+01 9.383589999999999520e+01
1.307014999999999993e+01 1.198981138879999975e+01 9.598529999999999518e+01 9.383570000000000277e+01
1.307447500000000140e+01 1.198984061200000006e+01 9.598529999999999518e+01 9.383570000000000277e+01
1.307880000000000109e+01 1.198989905839999892e+01 9.598569999999999425e+01 9.383559999999999945e+01
1.308312500000000078e+01 1.198995750479999955e+01 9.598560000000000514e+01 9.383549999999999613e+01
1.308745000000000047e+01 1.199004517439999873e+01 9.598130000000000450e+01 9.383880000000000621e+01
1.309177500000000194e+01 1.199007439760000082e+01 9.598130000000000450e+01 9.383849999999999625e+01
1.309609999999999985e+01 1.199013284399999968e+01 9.598149999999999693e+01 9.383820000000000050e+01
1.310042499999999954e+01 1.199019129040000031e+01 9.598149999999999693e+01 9.383799999999999386e+01
1.310474999999999923e+01 1.199027895999999949e+01 9.598180000000000689e+01 9.383780000000000143e+01
1.310907500000000070e+01 1.199033740640000012e+01 9.598180000000000689e+01 9.383769999999999811e+01
1.311340000000000039e+01 1.199039585279999898e+01 9.598210000000000264e+01 9.383759999999999479e+01
1.311772500000000008e+01 1.199045429919999961e+01 9.598210000000000264e+01 9.383750000000000568e+01
1.312204999999999977e+01 1.199051274560000024e+01 9.598250000000000171e+01 9.383740000000000236e+01
1.312637500000000124e+01 1.199057119199999910e+01 9.598250000000000171e+01 9.383729999999999905e+01
1.313070000000000093e+01 1.199062963839999973e+01 9.598279999999999745e+01 9.383719999999999573e+01
1.313502500000000062e+01 1.199068808480000037e+01 9.598279999999999745e+01 9.383710000000000662e+01
1.313935000000000031e+01 1.199074653119999923e+01 9.598319999999999652e+01 9.383700000000000330e+01
1.314367500000000177e+01 1.199080497759999986e+01 9.598319999999999652e+01 9.383700000000000330e+01
1.314800000000000146e+01 1.199086342400000049e+01 9.598359999999999559e+01 9.383679999999999666e+01
1.315232499999999938e+01 1.199092187039999935e+01 9.598350000000000648e+01 9.383679999999999666e+01
1.315664999999999907e+01 1.199098031679999998e+01 9.598390000000000555e+01 9.383669999999999334e+01
1.316097500000000053e+01 1.199103876320000062e+01 9.598390000000000555e+01 9.383660000000000423e+01
1.316530000000000022e+01 1.199106798639999916e+01 9.598430000000000462e+01 9.383650000000000091e+01
1.316962499999999991e+01 1.199112643279999979e+01 9.598430000000000462e+01 9.383650000000000091e+01
1.317394999999999960e+01 1.199118487919999865e+01 9.598460000000000036e+01 9.383639999999999759e+01
1.317827500000000107e+01 1.199124332559999928e+01 9.598460000000000036e+01 9.383629999999999427e+01
1.318260000000000076e+01 1.199130177199999991e+01 9.598499999999999943e+01 9.383620000000000516e+01
1.318692500000000045e+01 1.199136021839999877e+01 9.598499999999999943e+01 9.383620000000000516e+01
1.319125000000000014e+01 1.199141866479999941e+01 9.598539999999999850e+01 9.383599999999999852e+01
1.319557500000000161e+01 1.199147711120000004e+01 9.598099999999999454e+01 9.383960000000000434e+01
1.319990000000000130e+01 1.199153555759999890e+01 9.598149999999999693e+01 9.383920000000000528e+01
1.320422500000000099e+01 1.199159400399999953e+01 9.598120000000000118e+01 9.383899999999999864e+01
1.320854999999999890e+01 1.199165245040000016e+01 9.598160000000000025e+01 9.383880000000000621e+01
1.321287500000000037e+01 1.199171089680000080e+01 9.598149999999999693e+01 9.383870000000000289e+01
1.321720000000000006e+01 1.199176934319999965e+01 9.598189999999999600e+01 9.383849999999999625e+01
1.322152499999999975e+01 1.199182778960000029e+01 9.598180000000000689e+01 9.383849999999999625e+01
1.322584999999999944e+01 1.199188623600000092e+01 9.598229999999999507e+01 9.383830000000000382e+01
1.323017500000000091e+01 1.199194468239999978e+01 9.598220000000000596e+01 9.383830000000000382e+01
1.323450000000000060e+01 1.199200312879999863e+01 9.598260000000000502e+01 9.383809999999999718e+01
1.323882500000000029e+01 1.199206157519999927e+01 9.598260000000000502e+01 9.383809999999999718e+01
1.324314999999999998e+01 1.199212002159999813e+01 9.598300000000000409e+01 9.383790000000000475e+01
1.324747500000000144e+01 1.199217846799999876e+01 9.598290000000000077e+01 9.383790000000000475e+01
1.325180000000000113e+01 1.199223691439999939e+01 9.598329999999999984e+01 9.383780000000000143e+01
1.325612500000000082e+01 1.199226613759999971e+01 9.598329999999999984e+01 9.383780000000000143e+01
1.326045000000000051e+01 1.199232458400000034e+01 9.598369999999999891e+01 9.383759999999999479e+01
1.326477500000000198e+01 1.199238303039999920e+01 9.598359999999999559e+01 9.383759999999999479e+01
1.326910000000000167e+01 1.199244147679999983e+01 9.598399999999999466e+01 9.383750000000000568e+01
1.327342499999999959e+01 1.199249992320000047e+01 9.598399999999999466e+01 9.383740000000000236e+01
1.327774999999999928e+01 1.199255836959999932e+01 9.598439999999999372e+01 9.383729999999999905e+01
1.328207500000000074e+01 1.199258759279999964e+01 9.598430000000000462e+01 9.383729999999999905e+01
1.328640000000000043e+01 1.199264603919999850e+01 9.598470000000000368e+01 9.383719999999999573e+01
1.329072500000000012e+01 1.199270448559999913e+01 9.598470000000000368e+01 9.383710000000000662e+01
1.329504999999999981e+01 1.199276293199999976e+01 9.598510000000000275e+01 9.383700000000000330e+01
1.329937500000000128e+01 1.199282137839999862e+01 9.598499999999999943e+01 9.383700000000000330e+01
1.330370000000000097e+01 1.199287982479999926e+01 9.598069999999999879e+01 9.384029999999999916e+01
1.330802500000000066e+01 1.199290904799999957e+01 9.598069999999999879e+01 9.384000000000000341e+01
1.331235000000000035e+01 1.199296749439999843e+01 9.598099999999999454e+01 9.383969999999999345e+01
1.331667500000000182e+01 1.199302594079999906e+01 9.598090000000000543e+01 9.383960000000000434e+01
1.332100000000000151e+01 1.199308438719999970e+01 9.598120000000000118e+01 9.383939999999999770e+01
1.332532500000000120e+01 1.199314283359999855e+01 9.598120000000000118e+01 9.383929999999999438e+01
1.332964999999999911e+01 1.199320127999999919e+01 9.598160000000000025e+01 9.383920000000000528e+01
1.333397500000000058e+01 1.199325972639999982e+01 9.598149999999999693e+01 9.383910000000000196e+01
1.333830000000000027e+01 1.199331817279999868e+01 9.598189999999999600e+01 9.383899999999999864e+01
1.334262499999999996e+01 1.199337661919999931e+01 9.598189999999999600e+01 9.383889999999999532e+01
1.334694999999999965e+01 1.199343506559999994e+01 9.598229999999999507e+01 9.383880000000000621e+01
1.335127500000000111e+01 1.199349351199999880e+01 9.598220000000000596e+01 9.383880000000000621e+01
1.335560000000000080e+01 1.199355195839999944e+01 9.598260000000000502e+01 9.383870000000000289e+01
1.335992500000000049e+01 1.199358118159999798e+01 9.598260000000000502e+01 9.383859999999999957e+01
1.336425000000000018e+01 1.199363962799999861e+01 9.598300000000000409e+01 9.383849999999999625e+01
1.336857500000000165e+01 1.199369807439999924e+01 9.598290000000000077e+01 9.383849999999999625e+01
1.337290000000000134e+01 1.199375652079999810e+01 9.598329999999999984e+01 9.383830000000000382e+01
1.337722500000000103e+01 1.199381496719999873e+01 9.598329999999999984e+01 9.383830000000000382e+01
1.338155000000000072e+01 1.199384419039999905e+01 9.598359999999999559e+01 9.383820000000000050e+01
1.338587500000000219e+01 1.199390263679999968e+01 9.598359999999999559e+01 9.383820000000000050e+01
1.339020000000000010e+01 1.199396108320000032e+01 9.598399999999999466e+01 9.383809999999999718e+01
1.339452499999999979e+01 1.199401952959999917e+01 9.598399999999999466e+01 9.383799999999999386e+01
1.339884999999999948e+01 1.199404875279999949e+01 9.598430000000000462e+01 9.383790000000000475e+01
1.340317500000000095e+01 1.199410719919999835e+01 9.598430000000000462e+01 9.383790000000000475e+01
1.340750000000000064e+01 1.199416564559999898e+01 9.598470000000000368e+01 9.383780000000000143e+01
1.341182500000000033e+01 1.199422409199999962e+01 9.597990000000000066e+01 9.384099999999999397e+01
1.341615000000000002e+01 1.199428253839999847e+01 9.598029999999999973e+01 9.384059999999999491e+01
1.342047500000000149e+01 1.199431176160000057e+01 9.598009999999999309e+01 9.384050000000000580e+01
1.342480000000000118e+01 1.199437020799999942e+01 9.598050000000000637e+01 9.384019999999999584e+01
1.342912500000000087e+01 1.199442865439999828e+01 9.598040000000000305e+01 9.384010000000000673e+01
1.343345000000000056e+01 1.199448710079999891e+01 9.598080000000000211e+01 9.384000000000000341e+01
1.343777500000000202e+01 1.199454554719999955e+01 9.598069999999999879e+01 9.383990000000000009e+01
1.344210000000000171e+01 1.199460399359999840e+01 9.598109999999999786e+01 9.383979999999999677e+01
1.344642499999999963e+01 1.199466243999999904e+01 9.598109999999999786e+01 9.383969999999999345e+01
1.345074999999999932e+01 1.199472088639999967e+01 9.598149999999999693e+01 9.383960000000000434e+01
1.345507500000000078e+01 1.199475010959999999e+01 9.598139999999999361e+01 9.383960000000000434e+01
1.345940000000000047e+01 1.199480855600000062e+01 9.598180000000000689e+01 9.383939999999999770e+01
1.346372500000000016e+01 1.199486700239999948e+01 9.598170000000000357e+01 9.383939999999999770e+01
1.346804999999999986e+01 1.199492544880000011e+01 9.598210000000000264e+01 9.383929999999999438e+01
1.347237500000000132e+01 1.199495467199999865e+01 9.598210000000000264e+01 9.383929999999999438e+01
1.347670000000000101e+01 1.199501311839999929e+01 9.598250000000000171e+01 9.383910000000000196e+01
1.348102500000000070e+01 1.199507156479999992e+01 9.598239999999999839e+01 9.383910000000000196e+01
1.348535000000000039e+01 1.199513001119999878e+01 9.598279999999999745e+01 9.383899999999999864e+01
1.348967500000000186e+01 1.199515923440000087e+01 9.598269999999999413e+01 9.383899999999999864e+01
1.349400000000000155e+01 1.199521768079999795e+01 9.598309999999999320e+01 9.383889999999999532e+01
1.349832500000000124e+01 1.199527612719999858e+01 9.598309999999999320e+01 9.383880000000000621e+01
1.350265000000000093e+01 1.199533457359999922e+01 9.598350000000000648e+01 9.383870000000000289e+01
1.350697500000000062e+01 1.199536379679999953e+01 9.598340000000000316e+01 9.383870000000000289e+01
1.351130000000000031e+01 1.199542224320000017e+01 9.598380000000000223e+01 9.383859999999999957e+01
1.351562500000000000e+01 1.199548068959999902e+01 9.598369999999999891e+01 9.383859999999999957e+01
1.351994999999999969e+01 1.199553913599999966e+01 9.597979999999999734e+01 9.384149999999999636e+01
1.352427499999999938e+01 1.199556835919999820e+01 9.597979999999999734e+01 9.384120000000000061e+01
1.352860000000000085e+01 1.199562680559999883e+01 9.598000000000000398e+01 9.384099999999999397e+01
1.353292500000000054e+01 1.199568525199999947e+01 9.598000000000000398e+01 9.384080000000000155e+01
1.353725000000000023e+01 1.199574369839999832e+01 9.598029999999999973e+01 9.384069999999999823e+01
1.354157499999999992e+01 1.199580214479999896e+01 9.598029999999999973e+01 9.384059999999999491e+01
1.354590000000000138e+01 1.199583136799999927e+01 9.598059999999999548e+01 9.384050000000000580e+01
1.355022500000000107e+01 1.199588981439999991e+01 9.598059999999999548e+01 9.384040000000000248e+01
1.355455000000000076e+01 1.199594826080000054e+01 9.598090000000000543e+01 9.384029999999999916e+01
1.355887500000000045e+01 1.199600670719999940e+01 9.598090000000000543e+01 9.384019999999999584e+01
1.356320000000000192e+01 1.199606515359999825e+01 9.598130000000000450e+01 9.384010000000000673e+01
1.356752499999999984e+01 1.199609437680000035e+01 9.598120000000000118e+01 9.384010000000000673e+01
1.357184999999999953e+01 1.199615282319999920e+01 9.598160000000000025e+01 9.384000000000000341e+01
1.357617499999999922e+01 1.199621126959999984e+01 9.598160000000000025e+01 9.383990000000000009e+01
1.358050000000000068e+01 1.199624049279999838e+01 9.598189999999999600e+01 9.383979999999999677e+01
1.358482500000000037e+01 1.199629893919999901e+01 9.598189999999999600e+01 9.383979999999999677e+01
1.358915000000000006e+01 1.199635738559999965e+01 9.598220000000000596e+01 9.383969999999999345e+01
1.359347499999999975e+01 1.199638660879999996e+01 9.598220000000000596e+01 9.383969999999999345e+01
1.359780000000000122e+01 1.199644505520000060e+01 9.598260000000000502e+01 9.383960000000000434e+01
1.360212500000000091e+01 1.199650350159999945e+01 9.598250000000000171e+01 9.383950000000000102e+01
1.360645000000000060e+01 1.199653272479999977e+01 9.598290000000000077e+01 9.383939999999999770e+01
1.361077500000000029e+01 1.199659117119999863e+01 9.598290000000000077e+01 9.383939999999999770e+01
1.361510000000000176e+01 1.199664961759999926e+01 9.598319999999999652e+01 9.383929999999999438e+01
1.361942500000000145e+01 1.199667884079999958e+01 9.598319999999999652e+01 9.383929999999999438e+01
1.362374999999999936e+01 1.199673728720000021e+01 9.598350000000000648e+01 9.383920000000000528e+01
1.362807499999999905e+01 1.199679573360000084e+01 9.597920000000000584e+01 9.384220000000000539e+01
1.363240000000000052e+01 1.199682495679999938e+01 9.597969999999999402e+01 9.384189999999999543e+01
1.363672500000000021e+01 1.199688340320000002e+01 9.597950000000000159e+01 9.384170000000000300e+01
1.364104999999999990e+01 1.199694184959999887e+01 9.597990000000000066e+01 9.384149999999999636e+01
1.364537499999999959e+01 1.199700029599999951e+01 9.597969999999999402e+01 9.384139999999999304e+01
1.364970000000000105e+01 1.199705874240000014e+01 9.598009999999999309e+01 9.384120000000000061e+01
1.365402500000000074e+01 1.199708796559999868e+01 9.598009999999999309e+01 9.384120000000000061e+01
1.365835000000000043e+01 1.199714641199999932e+01 9.598050000000000637e+01 9.384109999999999729e+01
1.366267500000000013e+01 1.199720485839999817e+01 9.598040000000000305e+01 9.384099999999999397e+01
1.366700000000000159e+01 1.199726330479999881e+01 9.598080000000000211e+01 9.384090000000000487e+01
1.367132500000000128e+01 1.199729252799999912e+01 9.598069999999999879e+01 9.384090000000000487e+01
1.367565000000000097e+01 1.199735097439999976e+01 9.598109999999999786e+01 9.384080000000000155e+01
1.367997499999999889e+01 1.199740942080000039e+01 9.598099999999999454e+01 9.384069999999999823e+01
1.368430000000000035e+01 1.199743864399999893e+01 9.598139999999999361e+01 9.384059999999999491e+01
1.368862500000000004e+01 1.199749709039999956e+01 9.598130000000000450e+01 9.384059999999999491e+01
1.369294999999999973e+01 1.199755553679999842e+01 9.598170000000000357e+01 9.384050000000000580e+01
1.369727499999999942e+01 1.199758476000000051e+01 9.598170000000000357e+01 9.384050000000000580e+01
1.370160000000000089e+01 1.199764320639999937e+01 9.598199999999999932e+01 9.384029999999999916e+01
1.370592500000000058e+01 1.199770165279999823e+01 9.598199999999999932e+01 9.384029999999999916e+01
1.371025000000000027e+01 1.199773087600000032e+01 9.598239999999999839e+01 9.384019999999999584e+01
1.371457499999999996e+01 1.199778932239999918e+01 9.598229999999999507e+01 9.384019999999999584e+01
1.371890000000000143e+01 1.199784776879999981e+01 9.598269999999999413e+01 9.384010000000000673e+01
1.372322500000000112e+01 1.199787699199999835e+01 9.598260000000000502e+01 9.384010000000000673e+01
1.372755000000000081e+01 1.199793543839999899e+01 9.598300000000000409e+01 9.384000000000000341e+01
1.373187500000000050e+01 1.199796466159999930e+01 9.598290000000000077e+01 9.384000000000000341e+01
1.373620000000000196e+01 1.199802310799999994e+01 9.597910000000000252e+01 9.384290000000000020e+01
1.374052499999999988e+01 1.199808155440000057e+01 9.597910000000000252e+01 9.384260000000000446e+01
1.374484999999999957e+01 1.199814000079999943e+01 9.597929999999999495e+01 9.384239999999999782e+01
1.374917499999999926e+01 1.199816922399999974e+01 9.597929999999999495e+01 9.384220000000000539e+01
1.375350000000000072e+01 1.199822767039999860e+01 9.597960000000000491e+01 9.384210000000000207e+01
1.375782500000000041e+01 1.199828611679999923e+01 9.597960000000000491e+01 9.384199999999999875e+01
1.376215000000000011e+01 1.199834456319999987e+01 9.597990000000000066e+01 9.384189999999999543e+01
1.376647499999999980e+01 1.199837378640000018e+01 9.597990000000000066e+01 9.384180000000000632e+01
1.377080000000000126e+01 1.199843223280000082e+01 9.598019999999999641e+01 9.384170000000000300e+01
1.377512500000000095e+01 1.199849067919999790e+01 9.598019999999999641e+01 9.384170000000000300e+01
1.377945000000000064e+01 1.199851990239999999e+01 9.598050000000000637e+01 9.384159999999999968e+01
1.378377500000000033e+01 1.199857834879999885e+01 9.598050000000000637e+01 9.384149999999999636e+01
1.378810000000000180e+01 1.199860757199999917e+01 9.598080000000000211e+01 9.384139999999999304e+01
1.379242500000000149e+01 1.199866601839999802e+01 9.598080000000000211e+01 9.384139999999999304e+01
1.379675000000000118e+01 1.199872446479999866e+01 9.598109999999999786e+01 9.384130000000000393e+01
1.380107499999999909e+01 1.199875368799999897e+01 9.598109999999999786e+01 9.384130000000000393e+01
1.380540000000000056e+01 1.199881213439999961e+01 9.598149999999999693e+01 9.384120000000000061e+01
1.380972500000000025e+01 1.199884135759999815e+01 9.598139999999999361e+01 9.384120000000000061e+01
1.381404999999999994e+01 1.199889980399999878e+01 9.598180000000000689e+01 9.384109999999999729e+01
1.381837499999999963e+01 1.199892902719999910e+01 9.598170000000000357e+01 9.384099999999999397e+01
1.382270000000000110e+01 1.199898747359999973e+01 9.598210000000000264e+01 9.384090000000000487e+01
1.382702500000000079e+01 1.199904592000000036e+01 9.598199999999999932e+01 9.384090000000000487e+01
1.383135000000000048e+01 1.199907514319999891e+01 9.598239999999999839e+01 9.384080000000000155e+01
1.383567500000000017e+01 1.199913358959999954e+01 9.598239999999999839e+01 9.384080000000000155e+01
1.384000000000000163e+01 1.199916281279999986e+01 9.598269999999999413e+01 9.384069999999999823e+01
1.384432500000000132e+01 1.199922125920000049e+01 9.597849999999999682e+01 9.384359999999999502e+01
1.384865000000000101e+01 1.199925048239999903e+01 9.597899999999999920e+01 9.384329999999999927e+01
1.385297500000000070e+01 1.199930892879999966e+01 9.597880000000000678e+01 9.384310000000000684e+01
1.385730000000000217e+01 1.199936737520000030e+01 9.597910000000000252e+01 9.384290000000000020e+01
1.386162500000000009e+01 1.199942582159999915e+01 9.597899999999999920e+01 9.384279999999999688e+01
1.386594999999999978e+01 1.199945504479999947e+01 9.597939999999999827e+01 9.384269999999999357e+01
1.387027499999999947e+01 1.199951349119999833e+01 9.597929999999999495e+01 9.384260000000000446e+01
1.387460000000000093e+01 1.199954271440000042e+01 9.597969999999999402e+01 9.384250000000000114e+01
1.387892500000000062e+01 1.199960116079999928e+01 9.597960000000000491e+01 9.384250000000000114e+01
1.388325000000000031e+01 1.199965960719999991e+01 9.598000000000000398e+01 9.384239999999999782e+01
1.388757500000000000e+01 1.199968883039999845e+01 9.597990000000000066e+01 9.384229999999999450e+01
1.389190000000000147e+01 1.199974727679999909e+01 9.598029999999999973e+01 9.384220000000000539e+01
1.389622500000000116e+01 1.199977649999999940e+01 9.598019999999999641e+01 9.384220000000000539e+01
1.390055000000000085e+01 1.199983494640000004e+01 9.598059999999999548e+01 9.384210000000000207e+01
1.390487500000000054e+01 1.199989339280000067e+01 9.598050000000000637e+01 9.384210000000000207e+01
1.390920000000000201e+01 1.199992261599999921e+01 9.598090000000000543e+01 9.384199999999999875e+01
1.391352500000000170e+01 1.199998106239999984e+01 9.598080000000000211e+01 9.384199999999999875e+01
1.391784999999999961e+01 1.200001028560000016e+01 9.598120000000000118e+01 9.384180000000000632e+01
1.392217499999999930e+01 1.200006873199999902e+01 9.598109999999999786e+01 9.384180000000000632e+01
1.392650000000000077e+01 1.200009795519999933e+01 9.598149999999999693e+01 9.384170000000000300e+01
1.393082500000000046e+01 1.200015640159999997e+01 9.598139999999999361e+01 9.384170000000000300e+01
1.393515000000000015e+01 1.200018562479999851e+01 9.598180000000000689e+01 9.384159999999999968e+01
1.393947499999999984e+01 1.200024407119999914e+01 9.598170000000000357e+01 9.384159999999999968e+01
1.394380000000000130e+01 1.200027329439999946e+01 9.598210000000000264e+01 9.384149999999999636e+01
1.394812500000000099e+01 1.200033174080000009e+01 9.598199999999999932e+01 9.384149999999999636e+01
1.395245000000000068e+01 1.200039018719999895e+01 9.597830000000000439e+01 9.384409999999999741e+01
1.395677500000000038e+01 1.200041941039999926e+01 9.597830000000000439e+01 9.384390000000000498e+01
1.396110000000000184e+01 1.200047785679999812e+01 9.597849999999999682e+01 9.384369999999999834e+01
1.396542500000000153e+01 1.200050708000000022e+01 9.597849999999999682e+01 9.384359999999999502e+01
1.396975000000000122e+01 1.200056552639999907e+01 9.597880000000000678e+01 9.384340000000000259e+01
1.397407499999999914e+01 1.200062397279999971e+01 9.597880000000000678e+01 9.384329999999999927e+01
1.397840000000000060e+01 1.200065319600000002e+01 9.597910000000000252e+01 9.384319999999999595e+01
1.398272500000000029e+01 1.200071164239999888e+01 9.597910000000000252e+01 9.384319999999999595e+01
1.398704999999999998e+01 1.200074086559999920e+01 9.597939999999999827e+01 9.384310000000000684e+01
1.399137499999999967e+01 1.200079931199999983e+01 9.597929999999999495e+01 9.384300000000000352e+01
1.399570000000000114e+01 1.200082853520000015e+01 9.597969999999999402e+01 9.384290000000000020e+01
1.400002500000000083e+01 1.200088698159999900e+01 9.597960000000000491e+01 9.384290000000000020e+01
1.400435000000000052e+01 1.200091620479999932e+01 9.598000000000000398e+01 9.384279999999999688e+01
1.400867500000000021e+01 1.200097465119999818e+01 9.597990000000000066e+01 9.384279999999999688e+01
1.401300000000000168e+01 1.200100387440000027e+01 9.598029999999999973e+01 9.384269999999999357e+01
1.401732500000000137e+01 1.200106232079999913e+01 9.598019999999999641e+01 9.384269999999999357e+01
1.402165000000000106e+01 1.200109154399999944e+01 9.598059999999999548e+01 9.384260000000000446e+01
1.402597500000000075e+01 1.200114999039999830e+01 9.598050000000000637e+01 9.384250000000000114e+01
1.403030000000000221e+01 1.200117921360000039e+01 9.598080000000000211e+01 9.384250000000000114e+01
1.403462500000000190e+01 1.200123765999999925e+01 9.598080000000000211e+01 9.384239999999999782e+01
1.403894999999999982e+01 1.200126688319999957e+01 9.598109999999999786e+01 9.384229999999999450e+01
1.404327499999999951e+01 1.200132532959999843e+01 9.598109999999999786e+01 9.384229999999999450e+01
1.404760000000000097e+01 1.200135455280000052e+01 9.598139999999999361e+01 9.384220000000000539e+01
1.405192500000000067e+01 1.200141299919999938e+01 9.598139999999999361e+01 9.384220000000000539e+01
1.405625000000000036e+01 1.200144222239999969e+01 9.598170000000000357e+01 9.384210000000000207e+01
1.406057500000000005e+01 1.200150066879999855e+01 9.597780000000000200e+01 9.384470000000000312e+01
1.406489999999999974e+01 1.200152989200000064e+01 9.597820000000000107e+01 9.384449999999999648e+01
1.406922500000000120e+01 1.200158833839999950e+01 9.597809999999999775e+01 9.384430000000000405e+01
1.407355000000000089e+01 1.200161756159999982e+01 9.597839999999999350e+01 9.384409999999999741e+01
1.407787500000000058e+01 1.200167600799999867e+01 9.597830000000000439e+01 9.384399999999999409e+01
1.408220000000000027e+01 1.200173445439999931e+01 9.597870000000000346e+01 9.384390000000000498e+01
1.408652500000000174e+01 1.200176367759999785e+01 9.597860000000000014e+01 9.384390000000000498e+01
1.409085000000000143e+01 1.200182212399999848e+01 9.597899999999999920e+01 9.384369999999999834e+01
1.409517499999999934e+01 1.200185134719999880e+01 9.597889999999999588e+01 9.384369999999999834e+01
1.409949999999999903e+01 1.200190979359999943e+01 9.597929999999999495e+01 9.384359999999999502e+01
1.410382500000000050e+01 1.200193901679999797e+01 9.597920000000000584e+01 9.384359999999999502e+01
1.410815000000000019e+01 1.200199746319999861e+01 9.597950000000000159e+01 9.384350000000000591e+01
1.411247499999999988e+01 1.200202668639999892e+01 9.597950000000000159e+01 9.384350000000000591e+01
1.411679999999999957e+01 1.200208513279999956e+01 9.597979999999999734e+01 9.384340000000000259e+01
1.412112500000000104e+01 1.200211435599999987e+01 9.597979999999999734e+01 9.384340000000000259e+01
1.412545000000000073e+01 1.200214357920000019e+01 9.598009999999999309e+01 9.384329999999999927e+01
1.412977500000000042e+01 1.200220202559999905e+01 9.598009999999999309e+01 9.384319999999999595e+01
1.413410000000000011e+01 1.200223124879999936e+01 9.598040000000000305e+01 9.384310000000000684e+01
1.413842500000000157e+01 1.200228969520000000e+01 9.598040000000000305e+01 9.384310000000000684e+01
1.414275000000000126e+01 1.200231891840000031e+01 9.598069999999999879e+01 9.384300000000000352e+01
1.414707500000000095e+01 1.200237736480000095e+01 9.598059999999999548e+01 9.384300000000000352e+01
1.415139999999999887e+01 1.200240658799999949e+01 9.598099999999999454e+01 9.384290000000000020e+01
1.415572500000000034e+01 1.200243581119999980e+01 9.598090000000000543e+01 9.384290000000000020e+01
1.416005000000000003e+01 1.200249425760000044e+01 9.598130000000000450e+01 9.384279999999999688e+01
1.416437499999999972e+01 1.200252348079999898e+01 9.598120000000000118e+01 9.384279999999999688e+01
1.416869999999999941e+01 1.200258192719999961e+01 9.597780000000000200e+01 9.384529999999999461e+01
1.417302500000000087e+01 1.200261115039999815e+01 9.597780000000000200e+01 9.384510000000000218e+01
1.417735000000000056e+01 1.200266959679999879e+01 9.597809999999999775e+01 9.384489999999999554e+01
1.418167500000000025e+01 1.200269881999999910e+01 9.597799999999999443e+01 9.384480000000000643e+01
1.418599999999999994e+01 1.200275726639999974e+01 9.597830000000000439e+01 9.384459999999999980e+01
1.419032500000000141e+01 1.200278648959999828e+01 9.597830000000000439e+01 9.384459999999999980e+01
1.419465000000000110e+01 1.200284493599999891e+01 9.597860000000000014e+01 9.384439999999999316e+01
1.419897500000000079e+01 1.200287415919999923e+01 9.597849999999999682e+01 9.384439999999999316e+01
1.420330000000000048e+01 1.200293260559999986e+01 9.597880000000000678e+01 9.384430000000000405e+01
1.420762500000000195e+01 1.200296182879999840e+01 9.597880000000000678e+01 9.384430000000000405e+01
1.421194999999999986e+01 1.200302027519999903e+01 9.597910000000000252e+01 9.384420000000000073e+01
1.421627499999999955e+01 1.200304949839999935e+01 9.597910000000000252e+01 9.384409999999999741e+01
1.422059999999999924e+01 1.200310794479999998e+01 9.597939999999999827e+01 9.384409999999999741e+01
1.422492500000000071e+01 1.200313716799999852e+01 9.597939999999999827e+01 9.384399999999999409e+01
1.422925000000000040e+01 1.200316639120000062e+01 9.597969999999999402e+01 9.384390000000000498e+01
1.423357500000000009e+01 1.200322483759999947e+01 9.597969999999999402e+01 9.384390000000000498e+01
1.423789999999999978e+01 1.200325406079999979e+01 9.598000000000000398e+01 9.384380000000000166e+01
1.424222500000000124e+01 1.200331250719999865e+01 9.597990000000000066e+01 9.384380000000000166e+01
1.424655000000000094e+01 1.200334173039999897e+01 9.598029999999999973e+01 9.384369999999999834e+01
1.425087500000000063e+01 1.200337095359999928e+01 9.598019999999999641e+01 9.384369999999999834e+01
1.425520000000000032e+01 1.200342939999999992e+01 9.598050000000000637e+01 9.384359999999999502e+01
1.425952500000000178e+01 1.200345862319999846e+01 9.598050000000000637e+01 9.384359999999999502e+01
1.426385000000000147e+01 1.200351706959999909e+01 9.598080000000000211e+01 9.384350000000000591e+01
1.426817500000000116e+01 1.200354629279999941e+01 9.598080000000000211e+01 9.384350000000000591e+01
1.427249999999999908e+01 1.200357551599999972e+01 9.598109999999999786e+01 9.384340000000000259e+01
1.427682500000000054e+01 1.200363396239999858e+01 9.597719999999999629e+01 9.384579999999999700e+01
1.428115000000000023e+01 1.200366318559999890e+01 9.597759999999999536e+01 9.384560000000000457e+01
1.428547499999999992e+01 1.200372163199999953e+01 9.597740000000000293e+01 9.384539999999999793e+01
1.428979999999999961e+01 1.200375085519999985e+01 9.597780000000000200e+01 9.384529999999999461e+01
1.429412500000000108e+01 1.200380930159999870e+01 9.597759999999999536e+01 9.384520000000000550e+01
1.429845000000000077e+01 1.200383852480000080e+01 9.597799999999999443e+01 9.384510000000000218e+01
1.430277500000000046e+01 1.200389697119999965e+01 9.597790000000000532e+01 9.384499999999999886e+01
1.430710000000000015e+01 1.200392619439999997e+01 9.597830000000000439e+01 9.384489999999999554e+01
1.431142500000000162e+01 1.200395541760000029e+01 9.597820000000000107e+01 9.384489999999999554e+01
1.431575000000000131e+01 1.200401386400000092e+01 9.597849999999999682e+01 9.384480000000000643e+01
1.432007500000000100e+01 1.200404308719999946e+01 9.597849999999999682e+01 9.384480000000000643e+01
1.432440000000000069e+01 1.200410153360000010e+01 9.597880000000000678e+01 9.384470000000000312e+01
1.432872500000000215e+01 1.200413075679999864e+01 9.597880000000000678e+01 9.384470000000000312e+01
1.433305000000000007e+01 1.200415997999999895e+01 9.597910000000000252e+01 9.384459999999999980e+01
1.433737499999999976e+01 1.200421842639999959e+01 9.597899999999999920e+01 9.384459999999999980e+01
1.434169999999999945e+01 1.200424764959999813e+01 9.597939999999999827e+01 9.384449999999999648e+01
1.434602500000000092e+01 1.200427687280000022e+01 9.597929999999999495e+01 9.384449999999999648e+01
1.435035000000000061e+01 1.200433531919999908e+01 9.597969999999999402e+01 9.384439999999999316e+01
1.435467500000000030e+01 1.200436454239999939e+01 9.597960000000000491e+01 9.384439999999999316e+01
1.435899999999999999e+01 1.200442298879999825e+01 9.597990000000000066e+01 9.384430000000000405e+01
1.436332500000000145e+01 1.200445221200000034e+01 9.597990000000000066e+01 9.384430000000000405e+01
1.436765000000000114e+01 1.200448143519999888e+01 9.598019999999999641e+01 9.384420000000000073e+01
1.437197500000000083e+01 1.200453988159999952e+01 9.598019999999999641e+01 9.384420000000000073e+01
1.437630000000000052e+01 1.200456910479999983e+01 9.598050000000000637e+01 9.384409999999999741e+01
1.438062500000000199e+01 1.200459832799999838e+01 9.598040000000000305e+01 9.384409999999999741e+01
1.438495000000000168e+01 1.200465677439999901e+01 9.597709999999999297e+01 9.384640000000000271e+01
1.438927499999999959e+01 1.200468599759999933e+01 9.597709999999999297e+01 9.384619999999999607e+01
1.439359999999999928e+01 1.200471522079999964e+01 9.597729999999999961e+01 9.384600000000000364e+01
1.439792500000000075e+01 1.200477366719999850e+01 9.597719999999999629e+01 9.384590000000000032e+01
1.440225000000000044e+01 1.200480289040000059e+01 9.597750000000000625e+01 9.384569999999999368e+01
1.440657500000000013e+01 1.200486133679999945e+01 9.597750000000000625e+01 9.384569999999999368e+01
1.441089999999999982e+01 1.200489055999999977e+01 9.597780000000000200e+01 9.384560000000000457e+01
1.441522500000000129e+01 1.200494900639999862e+01 9.597769999999999868e+01 9.384550000000000125e+01
1.441955000000000098e+01 1.200497822959999894e+01 9.597799999999999443e+01 9.384550000000000125e+01
1.442387500000000067e+01 1.200500745279999926e+01 9.597799999999999443e+01 9.384539999999999793e+01
1.442820000000000036e+01 1.200506589919999989e+01 9.597830000000000439e+01 9.384529999999999461e+01
1.443252500000000182e+01 1.200509512239999843e+01 9.597830000000000439e+01 9.384529999999999461e+01
1.443685000000000151e+01 1.200512434559999875e+01 9.597860000000000014e+01 9.384520000000000550e+01
1.444117500000000121e+01 1.200518279199999938e+01 9.597860000000000014e+01 9.384520000000000550e+01
1.444549999999999912e+01 1.200521201519999970e+01 9.597889999999999588e+01 9.384510000000000218e+01
1.444982500000000059e+01 1.200524123840000001e+01 9.597880000000000678e+01 9.384510000000000218e+01
1.445415000000000028e+01 1.200529968479999887e+01 9.597920000000000584e+01 9.384499999999999886e+01
1.445847499999999997e+01 1.200532890799999919e+01 9.597910000000000252e+01 9.384499999999999886e+01
1.446279999999999966e+01 1.200535813119999951e+01 9.597939999999999827e+01 9.384489999999999554e+01
1.446712500000000112e+01 1.200541657760000014e+01 9.597939999999999827e+01 9.384489999999999554e+01
1.447145000000000081e+01 1.200544580079999868e+01 9.597969999999999402e+01 9.384489999999999554e+01
1.447577500000000050e+01 1.200547502400000077e+01 9.597969999999999402e+01 9.384489999999999554e+01
1.448010000000000019e+01 1.200553347039999963e+01 9.598000000000000398e+01 9.384480000000000643e+01
1.448442500000000166e+01 1.200556269359999995e+01 9.597990000000000066e+01 9.384480000000000643e+01
1.448875000000000135e+01 1.200559191680000026e+01 9.598029999999999973e+01 9.384470000000000312e+01
1.449307500000000104e+01 1.200565036320000090e+01 9.597639999999999816e+01 9.384699999999999420e+01
1.449740000000000073e+01 1.200567958639999944e+01 9.597679999999999723e+01 9.384680000000000177e+01
1.450172500000000220e+01 1.200570880959999975e+01 9.597669999999999391e+01 9.384669999999999845e+01
1.450605000000000011e+01 1.200576725599999861e+01 9.597700000000000387e+01 9.384650000000000603e+01
1.451037499999999980e+01 1.200579647919999893e+01 9.597690000000000055e+01 9.384640000000000271e+01
1.451469999999999949e+01 1.200582570239999924e+01 9.597719999999999629e+01 9.384629999999999939e+01
1.451902500000000096e+01 1.200588414879999810e+01 9.597709999999999297e+01 9.384629999999999939e+01
1.452335000000000065e+01 1.200591337200000019e+01 9.597750000000000625e+01 9.384619999999999607e+01
1.452767500000000034e+01 1.200597181839999905e+01 9.597740000000000293e+01 9.384610000000000696e+01
1.453200000000000003e+01 1.200600104159999937e+01 9.597780000000000200e+01 9.384600000000000364e+01
1.453632500000000149e+01 1.200603026479999969e+01 9.597769999999999868e+01 9.384600000000000364e+01
1.454065000000000119e+01 1.200608871120000032e+01 9.597799999999999443e+01 9.384590000000000032e+01
1.454497500000000088e+01 1.200611793439999886e+01 9.597799999999999443e+01 9.384590000000000032e+01
1.454930000000000057e+01 1.200614715759999918e+01 9.597830000000000439e+01 9.384579999999999700e+01
1.455362500000000203e+01 1.200617638079999949e+01 9.597820000000000107e+01 9.384579999999999700e+01
1.455795000000000172e+01 1.200623482719999835e+01 9.597860000000000014e+01 9.384579999999999700e+01
1.456227500000000141e+01 1.200626405040000044e+01 9.597849999999999682e+01 9.384579999999999700e+01
1.456659999999999933e+01 1.200629327359999898e+01 9.597880000000000678e+01 9.384569999999999368e+01
1.457092500000000079e+01 1.200635171999999962e+01 9.597880000000000678e+01 9.384569999999999368e+01
1.457525000000000048e+01 1.200638094319999993e+01 9.597910000000000252e+01 9.384560000000000457e+01
1.457957500000000017e+01 1.200641016639999847e+01 9.597910000000000252e+01 9.384560000000000457e+01
1.458389999999999986e+01 1.200643938960000057e+01 9.597939999999999827e+01 9.384550000000000125e+01
1.458822500000000133e+01 1.200649783599999942e+01 9.597929999999999495e+01 9.384550000000000125e+01
1.459255000000000102e+01 1.200652705919999974e+01 9.597969999999999402e+01 9.384539999999999793e+01
1.459687500000000071e+01 1.200655628240000006e+01 9.597960000000000491e+01 9.384539999999999793e+01
1.460120000000000040e+01 1.200661472879999891e+01 9.597620000000000573e+01 9.384749999999999659e+01
1.460552500000000009e+01 1.200664395199999923e+01 9.597620000000000573e+01 9.384730000000000416e+01
1.460985000000000156e+01 1.200667317519999955e+01 9.597639999999999816e+01 9.384709999999999752e+01
1.461417500000000125e+01 1.200670239839999986e+01 9.597639999999999816e+01 9.384699999999999420e+01
1.461850000000000094e+01 1.200676084479999872e+01 9.597660000000000480e+01 9.384690000000000509e+01
1.462282499999999885e+01 1.200679006799999904e+01 9.597660000000000480e+01 9.384680000000000177e+01
1.462715000000000032e+01 1.200684851439999967e+01 9.597690000000000055e+01 9.384669999999999845e+01
1.463147500000000001e+01 1.200687773759999999e+01 9.597690000000000055e+01 9.384669999999999845e+01
1.463579999999999970e+01 1.200690696079999853e+01 9.597719999999999629e+01 9.384659999999999513e+01
1.464012499999999939e+01 1.200693618400000062e+01 9.597719999999999629e+01 9.384659999999999513e+01
1.464445000000000086e+01 1.200699463039999948e+01 9.597740000000000293e+01 9.384650000000000603e+01
1.464877500000000055e+01 1.200702385359999980e+01 9.597740000000000293e+01 9.384650000000000603e+01
1.465310000000000024e+01 1.200705307680000011e+01 9.597769999999999868e+01 9.384640000000000271e+01
1.465742499999999993e+01 1.200711152320000075e+01 9.597769999999999868e+01 9.384640000000000271e+01
1.466175000000000139e+01 1.200714074639999929e+01 9.597799999999999443e+01 9.384640000000000271e+01
1.466607500000000108e+01 1.200716996959999960e+01 9.597799999999999443e+01 9.384640000000000271e+01
1.467040000000000077e+01 1.200719919279999992e+01 9.597830000000000439e+01 9.384629999999999939e+01
1.467472500000000046e+01 1.200722841600000024e+01 9.597820000000000107e+01 9.384629999999999939e+01
1.467905000000000193e+01 1.200728686240000087e+01 9.597849999999999682e+01 9.384619999999999607e+01
1.468337499999999984e+01 1.200731608559999941e+01 9.597849999999999682e+01 9.384619999999999607e+01
1.468769999999999953e+01 1.200734530879999973e+01 9.597880000000000678e+01 9.384610000000000696e+01
1.469202499999999922e+01 1.200737453200000004e+01 9.597880000000000678e+01 9.384610000000000696e+01
1.469635000000000069e+01 1.200743297839999890e+01 9.597910000000000252e+01 9.384610000000000696e+01
1.470067500000000038e+01 1.200746220159999922e+01 9.597899999999999920e+01 9.384610000000000696e+01
1.470500000000000007e+01 1.200749142479999954e+01 9.597929999999999495e+01 9.384600000000000364e+01
1.470932499999999976e+01 1.200752064799999808e+01 9.597570000000000334e+01 9.384820000000000562e+01
1.471365000000000123e+01 1.200754987120000017e+01 9.597599999999999909e+01 9.384789999999999566e+01
1.471797500000000092e+01 1.200760831759999903e+01 9.597589999999999577e+01 9.384780000000000655e+01
1.472230000000000061e+01 1.200763754079999934e+01 9.597620000000000573e+01 9.384770000000000323e+01
1.472662500000000030e+01 1.200766676399999966e+01 9.597610000000000241e+01 9.384759999999999991e+01
1.473095000000000176e+01 1.200772521040000029e+01 9.597639999999999816e+01 9.384749999999999659e+01
1.473527500000000146e+01 1.200775443359999883e+01 9.597629999999999484e+01 9.384749999999999659e+01
1.473959999999999937e+01 1.200778365679999915e+01 9.597669999999999391e+01 9.384739999999999327e+01
1.474392499999999906e+01 1.200784210319999978e+01 9.597660000000000480e+01 9.384739999999999327e+01
1.474825000000000053e+01 1.200787132639999832e+01 9.597690000000000055e+01 9.384730000000000416e+01
1.475257500000000022e+01 1.200790054960000042e+01 9.597690000000000055e+01 9.384730000000000416e+01
1.475689999999999991e+01 1.200792977279999896e+01 9.597719999999999629e+01 9.384720000000000084e+01
1.476122499999999960e+01 1.200798821919999959e+01 9.597709999999999297e+01 9.384720000000000084e+01
1.476555000000000106e+01 1.200801744239999991e+01 9.597750000000000625e+01 9.384709999999999752e+01
1.476987500000000075e+01 1.200804666559999845e+01 9.597740000000000293e+01 9.384709999999999752e+01
1.477420000000000044e+01 1.200807588880000054e+01 9.597769999999999868e+01 9.384699999999999420e+01
1.477852500000000013e+01 1.200810511199999908e+01 9.597769999999999868e+01 9.384709999999999752e+01
1.478285000000000160e+01 1.200816355839999972e+01 9.597799999999999443e+01 9.384699999999999420e+01
1.478717500000000129e+01 1.200819278159999826e+01 9.597790000000000532e+01 9.384699999999999420e+01
1.479150000000000098e+01 1.200822200479999857e+01 9.597830000000000439e+01 9.384690000000000509e+01
1.479582500000000067e+01 1.200825122799999889e+01 9.597820000000000107e+01 9.384690000000000509e+01
1.480015000000000214e+01 1.200828045119999921e+01 9.597849999999999682e+01 9.384680000000000177e+01
1.480447500000000005e+01 1.200830967439999952e+01 9.597849999999999682e+01 9.384680000000000177e+01
1.480879999999999974e+01 1.200836812079999838e+01 9.597880000000000678e+01 9.384680000000000177e+01
1.481312499999999943e+01 1.200839734400000047e+01 9.597870000000000346e+01 9.384680000000000177e+01
1.481745000000000090e+01 1.200842656719999901e+01 9.597549999999999670e+01 9.384869999999999379e+01
1.482177500000000059e+01 1.200845579039999933e+01 9.597549999999999670e+01 9.384860000000000468e+01
1.482610000000000028e+01 1.200848501359999965e+01 9.597570000000000334e+01 9.384839999999999804e+01
1.483042499999999997e+01 1.200854345999999850e+01 9.597560000000000002e+01 9.384829999999999472e+01
1.483475000000000144e+01 1.200857268320000060e+01 9.597589999999999577e+01 9.384820000000000562e+01
1.483907500000000113e+01 1.200860190639999914e+01 9.597589999999999577e+01 9.384820000000000562e+01
1.484340000000000082e+01 1.200866035279999977e+01 9.597610000000000241e+01 9.384810000000000230e+01
1.484772500000000051e+01 1.200868957600000009e+01 9.597610000000000241e+01 9.384810000000000230e+01
1.485205000000000197e+01 1.200871879919999863e+01 9.597639999999999816e+01 9.384799999999999898e+01
1.485637500000000166e+01 1.200874802240000072e+01 9.597639999999999816e+01 9.384799999999999898e+01
1.486069999999999958e+01 1.200877724559999926e+01 9.597669999999999391e+01 9.384789999999999566e+01
1.486502499999999927e+01 1.200883569199999990e+01 9.597660000000000480e+01 9.384789999999999566e+01
1.486935000000000073e+01 1.200886491520000021e+01 9.597690000000000055e+01 9.384780000000000655e+01
1.487367500000000042e+01 1.200889413839999875e+01 9.597690000000000055e+01 9.384780000000000655e+01
1.487800000000000011e+01 1.200892336160000085e+01 9.597719999999999629e+01 9.384770000000000323e+01
1.488232499999999980e+01 1.200895258479999939e+01 9.597709999999999297e+01 9.384770000000000323e+01
1.488665000000000127e+01 1.200898180799999970e+01 9.597740000000000293e+01 9.384770000000000323e+01
1.489097500000000096e+01 1.200904025439999856e+01 9.597740000000000293e+01 9.384770000000000323e+01
1.489530000000000065e+01 1.200906947759999888e+01 9.597769999999999868e+01 9.384759999999999991e+01
1.489962500000000034e+01 1.200909870079999919e+01 9.597759999999999536e+01 9.384759999999999991e+01
1.490395000000000181e+01 1.200912792399999951e+01 9.597790000000000532e+01 9.384749999999999659e+01
1.490827500000000150e+01 1.200915714719999805e+01 9.597790000000000532e+01 9.384749999999999659e+01
1.491260000000000119e+01 1.200918637040000014e+01 9.597820000000000107e+01 9.384749999999999659e+01
1.491692499999999910e+01 1.200921559359999868e+01 9.597809999999999775e+01 9.384749999999999659e+01
1.492125000000000057e+01 1.200924481679999900e+01 9.597839999999999350e+01 9.384739999999999327e+01
1.492557500000000026e+01 1.200930326319999963e+01 9.597490000000000521e+01 9.384940000000000282e+01
1.492989999999999995e+01 1.200933248639999817e+01 9.597520000000000095e+01 9.384919999999999618e+01
1.493422499999999964e+01 1.200936170960000027e+01 9.597509999999999764e+01 9.384910000000000707e+01
1.493855000000000111e+01 1.200939093279999881e+01 9.597530000000000427e+01 9.384900000000000375e+01
1.494287500000000080e+01 1.200942015599999912e+01 9.597520000000000095e+01 9.384890000000000043e+01
1.494720000000000049e+01 1.200947860239999976e+01 9.597560000000000002e+01 9.384879999999999711e+01
1.495152500000000018e+01 1.200950782559999830e+01 9.597549999999999670e+01 9.384879999999999711e+01
1.495585000000000164e+01 1.200953704880000039e+01 9.597580000000000666e+01 9.384869999999999379e+01
1.496017500000000133e+01 1.200956627199999893e+01 9.597570000000000334e+01 9.384869999999999379e+01
1.496450000000000102e+01 1.200959549519999925e+01 9.597599999999999909e+01 9.384860000000000468e+01
1.496882500000000071e+01 1.200965394159999988e+01 9.597599999999999909e+01 9.384860000000000468e+01
1.497315000000000218e+01 1.200968316479999842e+01 9.597629999999999484e+01 9.384850000000000136e+01
1.497747500000000009e+01 1.200971238800000052e+01 9.597620000000000573e+01 9.384850000000000136e+01
1.498179999999999978e+01 1.200974161119999906e+01 9.597650000000000148e+01 9.384839999999999804e+01
1.498612499999999947e+01 1.200977083439999937e+01 9.597650000000000148e+01 9.384839999999999804e+01
1.499045000000000094e+01 1.200980005759999969e+01 9.597679999999999723e+01 9.384839999999999804e+01
1.499477500000000063e+01 1.200982928079999823e+01 9.597669999999999391e+01 9.384839999999999804e+01
1.499910000000000032e+01 1.200988772719999886e+01 9.597700000000000387e+01 9.384829999999999472e+01
1.500342500000000001e+01 1.200991695039999918e+01 9.597700000000000387e+01 9.384829999999999472e+01
1.500775000000000148e+01 1.200994617359999950e+01 9.597729999999999961e+01 9.384820000000000562e+01
1.501207500000000117e+01 1.200997539679999981e+01 9.597719999999999629e+01 9.384820000000000562e+01
1.501640000000000086e+01 1.201000461999999835e+01 9.597750000000000625e+01 9.384820000000000562e+01
1.502072500000000055e+01 1.201003384320000045e+01 9.597750000000000625e+01 9.384820000000000562e+01
1.502505000000000202e+01 1.201006306639999899e+01 9.597780000000000200e+01 9.384810000000000230e+01
1.502937500000000171e+01 1.201009228959999930e+01 9.597769999999999868e+01 9.384810000000000230e+01
1.503370000000000140e+01 1.201015073599999994e+01 9.597469999999999857e+01 9.384990000000000521e+01
1.503802499999999931e+01 1.201015073599999994e+01 9.597469999999999857e+01 9.384980000000000189e+01
1.504235000000000078e+01 1.201020918240000057e+01 9.597490000000000521e+01 9.384959999999999525e+01
1.504667500000000047e+01 1.201023840559999911e+01 9.597480000000000189e+01 9.384950000000000614e+01
1.505100000000000016e+01 1.201026762879999943e+01 9.597509999999999764e+01 9.384940000000000282e+01
1.505532499999999985e+01 1.201029685199999975e+01 9.597499999999999432e+01 9.384940000000000282e+01
1.505965000000000131e+01 1.201035529839999860e+01 9.597530000000000427e+01 9.384929999999999950e+01
1.506397500000000100e+01 1.201038452160000070e+01 9.597530000000000427e+01 9.384929999999999950e+01
1.506830000000000069e+01 1.201041374479999924e+01 9.597549999999999670e+01 9.384919999999999618e+01
1.507262500000000038e+01 1.201044296799999955e+01 9.597549999999999670e+01 9.384919999999999618e+01
1.507695000000000185e+01 1.201047219119999987e+01 9.597580000000000666e+01 9.384910000000000707e+01
1.508127500000000154e+01 1.201050141440000019e+01 9.597580000000000666e+01 9.384910000000000707e+01
1.508560000000000123e+01 1.201053063759999873e+01 9.597599999999999909e+01 9.384900000000000375e+01
1.508992500000000092e+01 1.201058908399999936e+01 9.597599999999999909e+01 9.384900000000000375e+01
1.509425000000000239e+01 1.201061830719999790e+01 9.597629999999999484e+01 9.384900000000000375e+01
1.509857500000000030e+01 1.201064753039999999e+01 9.597629999999999484e+01 9.384900000000000375e+01
1.510289999999999999e+01 1.201067675359999853e+01 9.597650000000000148e+01 9.384890000000000043e+01
1.510722499999999968e+01 1.201070597679999885e+01 9.597650000000000148e+01 9.384890000000000043e+01
1.511155000000000115e+01 1.201073519999999917e+01 9.597679999999999723e+01 9.384879999999999711e+01
1.511587500000000084e+01 1.201076442319999948e+01 9.597669999999999391e+01 9.384879999999999711e+01
1.512020000000000053e+01 1.201079364639999802e+01 9.597700000000000387e+01 9.384879999999999711e+01
1.512452500000000022e+01 1.201082286960000012e+01 9.597700000000000387e+01 9.384879999999999711e+01
1.512885000000000169e+01 1.201085209279999866e+01 9.597729999999999961e+01 9.384869999999999379e+01
1.513317500000000138e+01 1.201088131599999898e+01 9.597719999999999629e+01 9.384869999999999379e+01
1.513750000000000107e+01 1.201091053919999929e+01 9.597750000000000625e+01 9.384860000000000468e+01
1.514182500000000076e+01 1.201096898559999815e+01 9.597410000000000707e+01 9.385049999999999670e+01
1.514615000000000045e+01 1.201099820880000024e+01 9.597440000000000282e+01 9.385030000000000427e+01
1.515047500000000191e+01 1.201102743199999878e+01 9.597429999999999950e+01 9.385020000000000095e+01
1.515479999999999983e+01 1.201105665519999910e+01 9.597459999999999525e+01 9.384999999999999432e+01
1.515912499999999952e+01 1.201108587839999942e+01 9.597450000000000614e+01 9.384999999999999432e+01
1.516344999999999921e+01 1.201111510159999973e+01 9.597480000000000189e+01 9.384990000000000521e+01
1.516777500000000067e+01 1.201114432479999827e+01 9.597469999999999857e+01 9.384990000000000521e+01
1.517210000000000036e+01 1.201120277119999891e+01 9.597499999999999432e+01 9.384980000000000189e+01
1.517642500000000005e+01 1.201123199439999922e+01 9.597490000000000521e+01 9.384980000000000189e+01
1.518074999999999974e+01 1.201126121759999954e+01 9.597520000000000095e+01 9.384969999999999857e+01
1.518507500000000121e+01 1.201129044079999986e+01 9.597520000000000095e+01 9.384969999999999857e+01
1.518940000000000090e+01 1.201131966399999840e+01 9.597549999999999670e+01 9.384959999999999525e+01
1.519372500000000059e+01 1.201134888720000049e+01 9.597539999999999338e+01 9.384959999999999525e+01
1.519805000000000028e+01 1.201137811039999903e+01 9.597570000000000334e+01 9.384950000000000614e+01
1.520237500000000175e+01 1.201140733359999935e+01 9.597570000000000334e+01 9.384959999999999525e+01
1.520670000000000144e+01 1.201143655679999966e+01 9.597599999999999909e+01 9.384950000000000614e+01
1.521102499999999935e+01 1.201146577999999820e+01 9.597589999999999577e+01 9.384950000000000614e+01
1.521534999999999904e+01 1.201152422639999884e+01 9.597620000000000573e+01 9.384940000000000282e+01
1.521967500000000051e+01 1.201155344959999915e+01 9.597610000000000241e+01 9.384940000000000282e+01
1.522400000000000020e+01 1.201158267279999947e+01 9.597639999999999816e+01 9.384940000000000282e+01
1.522832499999999989e+01 1.201161189599999979e+01 9.597639999999999816e+01 9.384940000000000282e+01
1.523264999999999958e+01 1.201164111919999833e+01 9.597669999999999391e+01 9.384929999999999950e+01
1.523697500000000105e+01 1.201167034240000042e+01 9.597660000000000480e+01 9.384929999999999950e+01
1.524130000000000074e+01 1.201169956559999896e+01 9.597690000000000055e+01 9.384919999999999618e+01
1.524562500000000043e+01 1.201172878879999928e+01 9.597690000000000055e+01 9.384929999999999950e+01
1.524995000000000012e+01 1.201175801199999960e+01 9.597379999999999711e+01 9.385099999999999909e+01
1.525427500000000158e+01 1.201178723519999991e+01 9.597379999999999711e+01 9.385089999999999577e+01
1.525860000000000127e+01 1.201181645839999845e+01 9.597400000000000375e+01 9.385070000000000334e+01
1.526292500000000096e+01 1.201184568160000055e+01 9.597390000000000043e+01 9.385060000000000002e+01
1.526725000000000065e+01 1.201187490479999909e+01 9.597419999999999618e+01 9.385049999999999670e+01
1.527157500000000034e+01 1.201193335119999972e+01 9.597410000000000707e+01 9.385049999999999670e+01
1.527590000000000003e+01 1.201196257440000004e+01 9.597440000000000282e+01 9.385039999999999338e+01
1.528022499999999972e+01 1.201199179759999858e+01 9.597440000000000282e+01 9.385039999999999338e+01
1.528454999999999941e+01 1.201202102080000067e+01 9.597469999999999857e+01 9.385030000000000427e+01
1.528887500000000088e+01 1.201205024399999921e+01 9.597459999999999525e+01 9.385030000000000427e+01
1.529320000000000057e+01 1.201207946719999953e+01 9.597490000000000521e+01 9.385020000000000095e+01
1.529752500000000026e+01 1.201210869039999984e+01 9.597490000000000521e+01 9.385020000000000095e+01
1.530184999999999995e+01 1.201213791360000016e+01 9.597520000000000095e+01 9.385020000000000095e+01
1.530617500000000142e+01 1.201216713679999870e+01 9.597509999999999764e+01 9.385020000000000095e+01
1.531050000000000111e+01 1.201222558319999933e+01 9.597539999999999338e+01 9.385009999999999764e+01
1.531482500000000080e+01 1.201225480639999788e+01 9.597539999999999338e+01 9.385009999999999764e+01
1.531915000000000049e+01 1.201228402959999997e+01 9.597560000000000002e+01 9.384999999999999432e+01
1.532347500000000196e+01 1.201231325279999851e+01 9.597560000000000002e+01 9.384999999999999432e+01
1.532780000000000165e+01 1.201234247599999883e+01 9.597589999999999577e+01 9.384999999999999432e+01
1.533212499999999956e+01 1.201237169919999914e+01 9.597580000000000666e+01 9.384999999999999432e+01
1.533644999999999925e+01 1.201240092239999946e+01 9.597610000000000241e+01 9.384990000000000521e+01
1.534077500000000072e+01 1.201243014559999800e+01 9.597610000000000241e+01 9.384990000000000521e+01
1.534510000000000041e+01 1.201245936880000009e+01 9.597639999999999816e+01 9.384990000000000521e+01
1.534942500000000010e+01 1.201248859199999863e+01 9.597629999999999484e+01 9.384990000000000521e+01
1.535374999999999979e+01 1.201251781519999895e+01 9.597660000000000480e+01 9.384980000000000189e+01
1.535807500000000125e+01 1.201254703839999927e+01 9.597320000000000562e+01 9.385160000000000480e+01
1.536240000000000094e+01 1.201257626159999958e+01 9.597350000000000136e+01 9.385150000000000148e+01
1.536672500000000063e+01 1.201260548479999812e+01 9.597339999999999804e+01 9.385139999999999816e+01
1.537105000000000032e+01 1.201263470800000022e+01 9.597369999999999379e+01 9.385120000000000573e+01
1.537537500000000179e+01 1.201266393119999876e+01 9.597360000000000468e+01 9.385120000000000573e+01
1.537970000000000148e+01 1.201272237759999939e+01 9.597390000000000043e+01 9.385110000000000241e+01
1.538402500000000117e+01 1.201275160079999971e+01 9.597379999999999711e+01 9.385110000000000241e+01
1.538834999999999908e+01 1.201278082399999825e+01 9.597410000000000707e+01 9.385099999999999909e+01
1.539267500000000055e+01 1.201281004720000034e+01 9.597400000000000375e+01 9.385099999999999909e+01
1.539700000000000024e+01 1.201283927039999888e+01 9.597429999999999950e+01 9.385089999999999577e+01
1.540132499999999993e+01 1.201286849359999920e+01 9.597429999999999950e+01 9.385089999999999577e+01
1.540564999999999962e+01 1.201289771679999951e+01 9.597459999999999525e+01 9.385080000000000666e+01
1.540997500000000109e+01 1.201292693999999983e+01 9.597450000000000614e+01 9.385080000000000666e+01
1.541430000000000078e+01 1.201295616320000015e+01 9.597480000000000189e+01 9.385080000000000666e+01
1.541862500000000047e+01 1.201298538640000046e+01 9.597480000000000189e+01 9.385080000000000666e+01
1.542295000000000016e+01 1.201301460959999901e+01 9.597509999999999764e+01 9.385070000000000334e+01
1.542727500000000163e+01 1.201304383279999932e+01 9.597499999999999432e+01 9.385070000000000334e+01
1.543160000000000132e+01 1.201307305599999964e+01 9.597530000000000427e+01 9.385060000000000002e+01
1.543592500000000101e+01 1.201310227919999818e+01 9.597520000000000095e+01 9.385070000000000334e+01
1.544025000000000070e+01 1.201313150240000027e+01 9.597549999999999670e+01 9.385060000000000002e+01
1.544457500000000216e+01 1.201316072559999881e+01 9.597549999999999670e+01 9.385060000000000002e+01
1.544890000000000008e+01 1.201318994879999913e+01 9.597580000000000666e+01 9.385049999999999670e+01
1.545322499999999977e+01 1.201321917199999945e+01 9.597570000000000334e+01 9.385060000000000002e+01
1.545754999999999946e+01 1.201324839519999976e+01 9.597599999999999909e+01 9.385049999999999670e+01
1.546187500000000092e+01 1.201327761839999830e+01 9.597589999999999577e+01 9.385049999999999670e+01
1.546620000000000061e+01 1.201333606479999894e+01 9.597270000000000323e+01 9.385209999999999297e+01
1.547052500000000030e+01 1.201333606479999894e+01 9.597259999999999991e+01 9.385200000000000387e+01
1.547484999999999999e+01 1.201336528799999925e+01 9.597280000000000655e+01 9.385179999999999723e+01
1.547917500000000146e+01 1.201342373439999989e+01 9.597280000000000655e+01 9.385179999999999723e+01
1.548350000000000115e+01 1.201345295759999843e+01 9.597299999999999898e+01 9.385169999999999391e+01
1.548782500000000084e+01 1.201348218080000052e+01 9.597299999999999898e+01 9.385160000000000480e+01
1.549215000000000053e+01 1.201351140399999906e+01 9.597320000000000562e+01 9.385160000000000480e+01
1.549647500000000200e+01 1.201354062719999938e+01 9.597320000000000562e+01 9.385150000000000148e+01
1.550080000000000169e+01 1.201356985039999969e+01 9.597350000000000136e+01 9.385150000000000148e+01
1.550512499999999960e+01 1.201359907360000001e+01 9.597339999999999804e+01 9.385150000000000148e+01
1.550944999999999929e+01 1.201362829679999855e+01 9.597369999999999379e+01 9.385139999999999816e+01
1.551377500000000076e+01 1.201365752000000064e+01 9.597360000000000468e+01 9.385139999999999816e+01
1.551810000000000045e+01 1.201368674319999919e+01 9.597390000000000043e+01 9.385129999999999484e+01
1.552242500000000014e+01 1.201371596639999950e+01 9.597390000000000043e+01 9.385129999999999484e+01
1.552674999999999983e+01 1.201374518959999982e+01 9.597419999999999618e+01 9.385129999999999484e+01
1.553107500000000130e+01 1.201377441280000014e+01 9.597410000000000707e+01 9.385129999999999484e+01
1.553540000000000099e+01 1.201380363599999868e+01 9.597440000000000282e+01 9.385120000000000573e+01
1.553972500000000068e+01 1.201383285920000077e+01 9.597429999999999950e+01 9.385120000000000573e+01
1.554405000000000037e+01 1.201386208239999931e+01 9.597459999999999525e+01 9.385120000000000573e+01
1.554837500000000183e+01 1.201389130559999785e+01 9.597459999999999525e+01 9.385120000000000573e+01
1.555270000000000152e+01 1.201392052879999994e+01 9.597480000000000189e+01 9.385110000000000241e+01
1.555702500000000121e+01 1.201394975199999848e+01 9.597480000000000189e+01 9.385110000000000241e+01
1.556135000000000090e+01 1.201397897519999880e+01 9.597509999999999764e+01 9.385099999999999909e+01
1.556567500000000237e+01 1.201400819839999912e+01 9.597499999999999432e+01 9.385110000000000241e+01
1.557000000000000028e+01 1.201403742159999943e+01 9.597530000000000427e+01 9.385099999999999909e+01
1.557432499999999997e+01 1.201406664479999797e+01 9.597169999999999845e+01 9.385259999999999536e+01
1.557864999999999966e+01 1.201409586800000007e+01 9.597199999999999420e+01 9.385250000000000625e+01
1.558297500000000113e+01 1.201412509119999861e+01 9.597190000000000509e+01 9.385240000000000293e+01
1.558730000000000082e+01 1.201415431439999892e+01 9.597220000000000084e+01 9.385229999999999961e+01
1.559162500000000051e+01 1.201418353759999924e+01 9.597209999999999752e+01 9.385219999999999629e+01
1.559595000000000020e+01 1.201421276079999956e+01 9.597239999999999327e+01 9.385209999999999297e+01
1.560027500000000167e+01 1.201424198399999810e+01 9.597230000000000416e+01 9.385209999999999297e+01
1.560460000000000136e+01 1.201427120720000019e+01 9.597259999999999991e+01 9.385200000000000387e+01
1.560892500000000105e+01 1.201430043039999873e+01 9.597249999999999659e+01 9.385200000000000387e+01
1.561325000000000074e+01 1.201435887679999936e+01 9.597280000000000655e+01 9.385200000000000387e+01
1.561757500000000221e+01 1.201438809999999968e+01 9.597270000000000323e+01 9.385200000000000387e+01
1.562190000000000190e+01 1.201441732320000000e+01 9.597299999999999898e+01 9.385190000000000055e+01
1.562622499999999981e+01 1.201444654640000032e+01 9.597299999999999898e+01 9.385190000000000055e+01
1.563054999999999950e+01 1.201447576959999886e+01 9.597329999999999472e+01 9.385179999999999723e+01
1.563487500000000097e+01 1.201447576959999886e+01 9.597320000000000562e+01 9.385179999999999723e+01
1.563920000000000066e+01 1.201450499279999917e+01 9.597350000000000136e+01 9.385179999999999723e+01
1.564352500000000035e+01 1.201453421599999949e+01 9.597339999999999804e+01 9.385179999999999723e+01
1.564785000000000004e+01 1.201456343919999981e+01 9.597369999999999379e+01 9.385169999999999391e+01
1.565217500000000150e+01 1.201459266240000012e+01 9.597360000000000468e+01 9.385169999999999391e+01
1.565650000000000119e+01 1.201462188560000044e+01 9.597390000000000043e+01 9.385169999999999391e+01
1.566082500000000088e+01 1.201465110879999898e+01 9.597390000000000043e+01 9.385169999999999391e+01
1.566515000000000057e+01 1.201468033199999930e+01 9.597410000000000707e+01 9.385160000000000480e+01
1.566947500000000204e+01 1.201470955519999961e+01 9.597410000000000707e+01 9.385160000000000480e+01
1.567380000000000173e+01 1.201473877839999815e+01 9.597440000000000282e+01 9.385160000000000480e+01
1.567812500000000142e+01 1.201476800160000025e+01 9.597429999999999950e+01 9.385160000000000480e+01
1.568244999999999933e+01 1.201479722479999879e+01 9.597119999999999607e+01 9.385320000000000107e+01
1.568677499999999903e+01 1.201482644799999910e+01 9.597119999999999607e+01 9.385309999999999775e+01
1.569110000000000049e+01 1.201485567119999942e+01 9.597140000000000271e+01 9.385290000000000532e+01
1.569542500000000018e+01 1.201488489439999974e+01 9.597129999999999939e+01 9.385290000000000532e+01
1.569974999999999987e+01 1.201491411759999828e+01 9.597159999999999513e+01 9.385280000000000200e+01
1.570407499999999956e+01 1.201494334080000037e+01 9.597150000000000603e+01 9.385269999999999868e+01
1.570840000000000103e+01 1.201497256399999891e+01 9.597180000000000177e+01 9.385269999999999868e+01
1.571272500000000072e+01 1.201500178719999923e+01 9.597169999999999845e+01 9.385259999999999536e+01
1.571705000000000041e+01 1.201503101039999954e+01 9.597199999999999420e+01 9.385259999999999536e+01
1.572137500000000010e+01 1.201506023359999986e+01 9.597199999999999420e+01 9.385259999999999536e+01
1.572570000000000157e+01 1.201508945679999840e+01 9.597220000000000084e+01 9.385250000000000625e+01
1.573002500000000126e+01 1.201511868000000050e+01 9.597220000000000084e+01 9.385250000000000625e+01
1.573435000000000095e+01 1.201514790319999904e+01 9.597239999999999327e+01 9.385240000000000293e+01
1.573867499999999886e+01 1.201517712639999935e+01 9.597239999999999327e+01 9.385240000000000293e+01
1.574300000000000033e+01 1.201520634959999967e+01 9.597259999999999991e+01 9.385240000000000293e+01
1.574732500000000002e+01 1.201523557279999999e+01 9.597259999999999991e+01 9.385240000000000293e+01
1.575164999999999971e+01 1.201526479599999853e+01 9.597289999999999566e+01 9.385229999999999961e+01
1.575597499999999940e+01 1.201529401920000062e+01 9.597280000000000655e+01 9.385229999999999961e+01
1.576030000000000086e+01 1.201532324239999916e+01 9.597310000000000230e+01 9.385229999999999961e+01
1.576462500000000055e+01 1.201535246559999948e+01 9.597299999999999898e+01 9.385229999999999961e+01
1.576895000000000024e+01 1.201538168879999979e+01 9.597329999999999472e+01 9.385219999999999629e+01
1.577327499999999993e+01 1.201541091200000011e+01 9.597329999999999472e+01 9.385219999999999629e+01
1.577760000000000140e+01 1.201544013519999865e+01 9.597350000000000136e+01 9.385219999999999629e+01
1.578192500000000109e+01 1.201544013519999865e+01 9.597350000000000136e+01 9.385219999999999629e+01
1.578625000000000078e+01 1.201546935840000074e+01 9.597369999999999379e+01 9.385209999999999297e+01
1.579057500000000047e+01 1.201552780479999782e+01 9.597029999999999461e+01 9.385370000000000346e+01
1.579490000000000194e+01 1.201552780479999782e+01 9.597060000000000457e+01 9.385349999999999682e+01
1.579922500000000163e+01 1.201555702799999992e+01 9.597039999999999793e+01 9.385339999999999350e+01
1.580354999999999954e+01 1.201558625119999846e+01 9.597069999999999368e+01 9.385330000000000439e+01
1.580787499999999923e+01 1.201561547439999877e+01 9.597060000000000457e+01 9.385330000000000439e+01
1.581220000000000070e+01 1.201564469759999909e+01 9.597090000000000032e+01 9.385320000000000107e+01
1.581652500000000039e+01 1.201567392079999941e+01 9.597079999999999700e+01 9.385320000000000107e+01
1.582085000000000008e+01 1.201570314399999795e+01 9.597110000000000696e+01 9.385309999999999775e+01
1.582517499999999977e+01 1.201573236720000004e+01 9.597100000000000364e+01 9.385309999999999775e+01
1.582950000000000124e+01 1.201576159039999858e+01 9.597129999999999939e+01 9.385299999999999443e+01
1.583382500000000093e+01 1.201579081359999890e+01 9.597119999999999607e+01 9.385299999999999443e+01
1.583815000000000062e+01 1.201582003679999922e+01 9.597150000000000603e+01 9.385290000000000532e+01
1.584247500000000031e+01 1.201584925999999953e+01 9.597150000000000603e+01 9.385299999999999443e+01
1.584680000000000177e+01 1.201587848319999985e+01 9.597169999999999845e+01 9.385290000000000532e+01
1.585112500000000146e+01 1.201590770640000017e+01 9.597169999999999845e+01 9.385290000000000532e+01
1.585545000000000115e+01 1.201593692959999871e+01 9.597190000000000509e+01 9.385280000000000200e+01
1.585977499999999907e+01 1.201596615279999902e+01 9.597190000000000509e+01 9.385290000000000532e+01
1.586410000000000053e+01 1.201599537599999934e+01 9.597220000000000084e+01 9.385280000000000200e+01
1.586842500000000022e+01 1.201602459919999966e+01 9.597209999999999752e+01 9.385280000000000200e+01
1.587274999999999991e+01 1.201602459919999966e+01 9.597239999999999327e+01 9.385269999999999868e+01
1.587707499999999960e+01 1.201605382239999997e+01 9.597230000000000416e+01 9.385280000000000200e+01
1.588140000000000107e+01 1.201608304560000029e+01 9.597259999999999991e+01 9.385269999999999868e+01
1.588572500000000076e+01 1.201611226879999883e+01 9.597249999999999659e+01 9.385269999999999868e+01
1.589005000000000045e+01 1.201614149200000092e+01 9.597280000000000655e+01 9.385269999999999868e+01
1.589437500000000014e+01 1.201617071519999946e+01 9.597270000000000323e+01 9.385269999999999868e+01
1.589870000000000161e+01 1.201619993839999978e+01 9.596970000000000312e+01 9.385420000000000584e+01
1.590302500000000130e+01 1.201622916160000010e+01 9.596959999999999980e+01 9.385410000000000252e+01
1.590735000000000099e+01 1.201625838480000041e+01 9.596980000000000643e+01 9.385399999999999920e+01
1.591167500000000068e+01 1.201625838480000041e+01 9.596970000000000312e+01 9.385389999999999588e+01
1.591600000000000215e+01 1.201631683119999927e+01 9.596999999999999886e+01 9.385380000000000678e+01
1.592032500000000006e+01 1.201631683119999927e+01 9.596989999999999554e+01 9.385380000000000678e+01
1.592464999999999975e+01 1.201634605439999959e+01 9.597020000000000550e+01 9.385370000000000346e+01
1.592897499999999944e+01 1.201637527759999813e+01 9.597010000000000218e+01 9.385370000000000346e+01
1.593330000000000091e+01 1.201640450080000022e+01 9.597039999999999793e+01 9.385370000000000346e+01
1.593762500000000060e+01 1.201643372399999876e+01 9.597039999999999793e+01 9.385370000000000346e+01
1.594195000000000029e+01 1.201646294719999908e+01 9.597060000000000457e+01 9.385360000000000014e+01
1.594627499999999998e+01 1.201649217039999940e+01 9.597060000000000457e+01 9.385360000000000014e+01
1.595060000000000144e+01 1.201652139359999971e+01 9.597079999999999700e+01 9.385360000000000014e+01
1.595492500000000113e+01 1.201655061679999825e+01 9.597079999999999700e+01 9.385360000000000014e+01
1.595925000000000082e+01 1.201657984000000035e+01 9.597100000000000364e+01 9.385349999999999682e+01
1.596357500000000051e+01 1.201660906319999889e+01 9.597100000000000364e+01 9.385349999999999682e+01
1.596790000000000198e+01 1.201663828639999920e+01 9.597129999999999939e+01 9.385349999999999682e+01
1.597222500000000167e+01 1.201663828639999920e+01 9.597119999999999607e+01 9.385349999999999682e+01
1.597654999999999959e+01 1.201666750959999952e+01 9.597150000000000603e+01 9.385339999999999350e+01
1.598087499999999928e+01 1.201669673279999984e+01 9.597140000000000271e+01 9.385349999999999682e+01
1.598520000000000074e+01 1.201672595599999838e+01 9.597169999999999845e+01 9.385339999999999350e+01
1.598952500000000043e+01 1.201675517920000047e+01 9.597159999999999513e+01 9.385339999999999350e+01
1.599385000000000012e+01 1.201678440239999901e+01 9.597190000000000509e+01 9.385339999999999350e+01
1.599817499999999981e+01 1.201681362559999933e+01 9.597190000000000509e+01 9.385339999999999350e+01
1.600250000000000128e+01 1.201681362559999933e+01 9.597209999999999752e+01 9.385330000000000439e+01
1.600682499999999919e+01 1.201687207199999996e+01 9.596880000000000166e+01 9.385469999999999402e+01
1.601115000000000066e+01 1.201687207199999996e+01 9.596909999999999741e+01 9.385460000000000491e+01
1.601547499999999857e+01 1.201690129519999850e+01 9.596899999999999409e+01 9.385450000000000159e+01
1.601980000000000004e+01 1.201693051840000059e+01 9.596920000000000073e+01 9.385439999999999827e+01
1.602412500000000151e+01 1.201695974159999913e+01 9.596909999999999741e+01 9.385439999999999827e+01
1.602844999999999942e+01 1.201698896479999945e+01 9.596939999999999316e+01 9.385429999999999495e+01
1.603277500000000089e+01 1.201701818799999977e+01 9.596930000000000405e+01 9.385429999999999495e+01
1.603710000000000235e+01 1.201704741120000008e+01 9.596959999999999980e+01 9.385420000000000584e+01
1.604142500000000027e+01 1.201707663439999862e+01 9.596959999999999980e+01 9.385420000000000584e+01
1.604575000000000173e+01 1.201710585759999894e+01 9.596980000000000643e+01 9.385420000000000584e+01
1.605007499999999965e+01 1.201713508079999926e+01 9.596980000000000643e+01 9.385420000000000584e+01
1.605440000000000111e+01 1.201716430399999780e+01 9.596999999999999886e+01 9.385410000000000252e+01
1.605872500000000258e+01 1.201719352719999989e+01 9.596999999999999886e+01 9.385410000000000252e+01
1.606305000000000049e+01 1.201722275039999843e+01 9.597020000000000550e+01 9.385410000000000252e+01
1.606737499999999841e+01 1.201722275039999843e+01 9.597020000000000550e+01 9.385410000000000252e+01
1.607169999999999987e+01 1.201725197359999875e+01 9.597050000000000125e+01 9.385399999999999920e+01
1.607602500000000134e+01 1.201728119679999907e+01 9.597039999999999793e+01 9.385399999999999920e+01
1.608034999999999926e+01 1.201731041999999938e+01 9.597069999999999368e+01 9.385399999999999920e+01
1.608467500000000072e+01 1.201733964319999970e+01 9.597060000000000457e+01 9.385399999999999920e+01
1.608900000000000219e+01 1.201736886640000002e+01 9.597090000000000032e+01 9.385389999999999588e+01
1.609332500000000010e+01 1.201739808959999856e+01 9.597079999999999700e+01 9.385399999999999920e+01
1.609765000000000157e+01 1.201739808959999856e+01 9.597110000000000696e+01 9.385389999999999588e+01
1.610197499999999948e+01 1.201742731279999887e+01 9.597100000000000364e+01 9.385389999999999588e+01
1.610630000000000095e+01 1.201745653599999919e+01 9.597129999999999939e+01 9.385389999999999588e+01
1.611062500000000242e+01 1.201748575919999951e+01 9.597119999999999607e+01 9.385389999999999588e+01
1.611495000000000033e+01 1.201751498239999982e+01 9.596819999999999595e+01 9.385529999999999973e+01
1.611927500000000180e+01 1.201754420560000014e+01 9.596819999999999595e+01 9.385519999999999641e+01
1.612360000000000326e+01 1.201757342879999868e+01 9.596840000000000259e+01 9.385509999999999309e+01
1.612792500000000118e+01 1.201760265200000077e+01 9.596829999999999927e+01 9.385500000000000398e+01
1.613224999999999909e+01 1.201763187519999931e+01 9.596850000000000591e+01 9.385490000000000066e+01
1.613657500000000056e+01 1.201766109839999963e+01 9.596850000000000591e+01 9.385490000000000066e+01
1.614090000000000202e+01 1.201769032159999995e+01 9.596869999999999834e+01 9.385479999999999734e+01
1.614522499999999994e+01 1.201771954480000026e+01 9.596869999999999834e+01 9.385479999999999734e+01
1.614955000000000140e+01 1.201771954480000026e+01 9.596890000000000498e+01 9.385479999999999734e+01
1.615387499999999932e+01 1.201774876799999880e+01 9.596890000000000498e+01 9.385479999999999734e+01
1.615820000000000078e+01 1.201777799120000090e+01 9.596909999999999741e+01 9.385469999999999402e+01
1.616252500000000225e+01 1.201780721439999944e+01 9.596909999999999741e+01 9.385469999999999402e+01
1.616685000000000016e+01 1.201783643759999975e+01 9.596930000000000405e+01 9.385460000000000491e+01
1.617117500000000163e+01 1.201786566080000007e+01 9.596930000000000405e+01 9.385460000000000491e+01
1.617550000000000310e+01 1.201789488400000039e+01 9.596949999999999648e+01 9.385460000000000491e+01
1.617982500000000101e+01 1.201792410719999893e+01 9.596949999999999648e+01 9.385460000000000491e+01
1.618414999999999893e+01 1.201792410719999893e+01 9.596970000000000312e+01 9.385460000000000491e+01
1.618847500000000039e+01 1.201795333039999925e+01 9.596970000000000312e+01 9.385460000000000491e+01
1.619280000000000186e+01 1.201798255359999956e+01 9.596989999999999554e+01 9.385450000000000159e+01
1.619712499999999977e+01 1.201801177679999810e+01 9.596989999999999554e+01 9.385450000000000159e+01
1.620145000000000124e+01 1.201804100000000020e+01 9.597020000000000550e+01 9.385450000000000159e+01
1.620577499999999915e+01 1.201807022319999874e+01 9.597010000000000218e+01 9.385450000000000159e+01
1.621010000000000062e+01 1.201807022319999874e+01 9.597039999999999793e+01 9.385439999999999827e+01
1.621442500000000209e+01 1.201809944639999905e+01 9.597029999999999461e+01 9.385439999999999827e+01
1.621875000000000000e+01 1.201812866959999937e+01 9.597060000000000457e+01 9.385439999999999827e+01
1.622307500000000147e+01 1.201815789279999969e+01 9.596739999999999782e+01 9.385569999999999879e+01
1.622739999999999938e+01 1.201818711599999823e+01 9.596769999999999357e+01 9.385559999999999548e+01
1.623172500000000085e+01 1.201821633920000032e+01 9.596760000000000446e+01 9.385550000000000637e+01
1.623605000000000231e+01 1.201824556239999886e+01 9.596790000000000020e+01 9.385540000000000305e+01
1.624037500000000023e+01 1.201827478559999918e+01 9.596779999999999688e+01 9.385540000000000305e+01
1.624469999999999814e+01 1.201827478559999918e+01 9.596800000000000352e+01 9.385529999999999973e+01
1.624902499999999961e+01 1.201830400879999949e+01 9.596790000000000020e+01 9.385529999999999973e+01
1.625335000000000107e+01 1.201833323199999981e+01 9.596819999999999595e+01 9.385519999999999641e+01
1.625767499999999899e+01 1.201836245519999835e+01 9.596810000000000684e+01 9.385519999999999641e+01
1.626200000000000045e+01 1.201839167840000044e+01 9.596840000000000259e+01 9.385519999999999641e+01
1.626632500000000192e+01 1.201842090159999898e+01 9.596829999999999927e+01 9.385519999999999641e+01
1.627064999999999984e+01 1.201845012479999930e+01 9.596859999999999502e+01 9.385509999999999309e+01
1.627497500000000130e+01 1.201845012479999930e+01 9.596850000000000591e+01 9.385509999999999309e+01
1.627929999999999922e+01 1.201847934799999962e+01 9.596880000000000166e+01 9.385509999999999309e+01
1.628362500000000068e+01 1.201850857119999993e+01 9.596869999999999834e+01 9.385509999999999309e+01
1.628795000000000215e+01 1.201853779439999848e+01 9.596899999999999409e+01 9.385500000000000398e+01
1.629227500000000006e+01 1.201856701760000057e+01 9.596890000000000498e+01 9.385500000000000398e+01
1.629660000000000153e+01 1.201859624079999911e+01 9.596920000000000073e+01 9.385500000000000398e+01
1.630092500000000300e+01 1.201859624079999911e+01 9.596909999999999741e+01 9.385500000000000398e+01
1.630525000000000091e+01 1.201862546399999943e+01 9.596939999999999316e+01 9.385490000000000066e+01
1.630957499999999882e+01 1.201865468719999974e+01 9.596930000000000405e+01 9.385490000000000066e+01
1.631390000000000029e+01 1.201868391040000006e+01 9.596949999999999648e+01 9.385490000000000066e+01
1.631822500000000176e+01 1.201871313359999860e+01 9.596949999999999648e+01 9.385490000000000066e+01
1.632254999999999967e+01 1.201871313359999860e+01 9.596970000000000312e+01 9.385479999999999734e+01
1.632687500000000114e+01 1.201874235679999892e+01 9.596970000000000312e+01 9.385490000000000066e+01
1.633119999999999905e+01 1.201877157999999923e+01 9.596689999999999543e+01 9.385620000000000118e+01
1.633552500000000052e+01 1.201880080319999777e+01 9.596689999999999543e+01 9.385620000000000118e+01
1.633985000000000198e+01 1.201883002639999987e+01 9.596699999999999875e+01 9.385599999999999454e+01
1.634417499999999990e+01 1.201885924959999841e+01 9.596699999999999875e+01 9.385599999999999454e+01
1.634850000000000136e+01 1.201888847279999872e+01 9.596720000000000539e+01 9.385590000000000543e+01
1.635282500000000283e+01 1.201888847279999872e+01 9.596710000000000207e+01 9.385590000000000543e+01
1.635715000000000074e+01 1.201891769599999904e+01 9.596729999999999450e+01 9.385580000000000211e+01
1.636147499999999866e+01 1.201894691919999936e+01 9.596729999999999450e+01 9.385580000000000211e+01
1.636580000000000013e+01 1.201897614239999967e+01 9.596750000000000114e+01 9.385569999999999879e+01
1.637012500000000159e+01 1.201900536559999999e+01 9.596750000000000114e+01 9.385569999999999879e+01
1.637444999999999951e+01 1.201903458879999853e+01 9.596769999999999357e+01 9.385569999999999879e+01
1.637877500000000097e+01 1.201906381199999885e+01 9.596769999999999357e+01 9.385569999999999879e+01
1.638309999999999889e+01 1.201906381199999885e+01 9.596790000000000020e+01 9.385559999999999548e+01
1.638742500000000035e+01 1.201909303519999916e+01 9.596790000000000020e+01 9.385559999999999548e+01
1.639175000000000182e+01 1.201912225839999948e+01 9.596810000000000684e+01 9.385559999999999548e+01
1.639607499999999973e+01 1.201915148159999980e+01 9.596810000000000684e+01 9.385559999999999548e+01
1.640040000000000120e+01 1.201918070480000011e+01 9.596829999999999927e+01 9.385550000000000637e+01
1.640472500000000267e+01 1.201918070480000011e+01 9.596829999999999927e+01 9.385559999999999548e+01
1.640905000000000058e+01 1.201920992799999865e+01 9.596850000000000591e+01 9.385550000000000637e+01
1.641337500000000205e+01 1.201923915120000075e+01 9.596850000000000591e+01 9.385550000000000637e+01
1.641769999999999996e+01 1.201926837439999929e+01 9.596869999999999834e+01 9.385550000000000637e+01
1.642202500000000143e+01 1.201929759759999961e+01 9.596859999999999502e+01 9.385550000000000637e+01
1.642634999999999934e+01 1.201929759759999961e+01 9.596890000000000498e+01 9.385540000000000305e+01
1.643067500000000081e+01 1.201932682079999992e+01 9.596880000000000166e+01 9.385540000000000305e+01
1.643499999999999872e+01 1.201935604400000024e+01 9.596909999999999741e+01 9.385540000000000305e+01
1.643932500000000019e+01 1.201938526719999878e+01 9.596609999999999729e+01 9.385670000000000357e+01
1.644365000000000165e+01 1.201941449040000087e+01 9.596639999999999304e+01 9.385660000000000025e+01
1.644797499999999957e+01 1.201941449040000087e+01 9.596620000000000061e+01 9.385649999999999693e+01
1.645230000000000103e+01 1.201944371359999941e+01 9.596649999999999636e+01 9.385639999999999361e+01
1.645662500000000250e+01 1.201947293679999973e+01 9.596639999999999304e+01 9.385639999999999361e+01
1.646095000000000041e+01 1.201950216000000005e+01 9.596659999999999968e+01 9.385630000000000450e+01
1.646527500000000188e+01 1.201953138320000036e+01 9.596659999999999968e+01 9.385630000000000450e+01
1.646959999999999980e+01 1.201956060639999890e+01 9.596680000000000632e+01 9.385620000000000118e+01
1.647392500000000126e+01 1.201958982959999922e+01 9.596670000000000300e+01 9.385620000000000118e+01
1.647824999999999918e+01 1.201958982959999922e+01 9.596699999999999875e+01 9.385609999999999786e+01
1.648257500000000064e+01 1.201961905279999954e+01 9.596689999999999543e+01 9.385620000000000118e+01
1.648689999999999856e+01 1.201964827599999808e+01 9.596720000000000539e+01 9.385609999999999786e+01
1.649122500000000002e+01 1.201967749920000017e+01 9.596710000000000207e+01 9.385609999999999786e+01
1.649555000000000149e+01 1.201970672239999871e+01 9.596739999999999782e+01 9.385599999999999454e+01
1.649987499999999940e+01 1.201973594559999903e+01 9.596729999999999450e+01 9.385609999999999786e+01
1.650420000000000087e+01 1.201973594559999903e+01 9.596760000000000446e+01 9.385599999999999454e+01
1.650852500000000234e+01 1.201976516879999934e+01 9.596750000000000114e+01 9.385599999999999454e+01
1.651285000000000025e+01 1.201979439199999966e+01 9.596779999999999688e+01 9.385599999999999454e+01
1.651717500000000172e+01 1.201982361519999820e+01 9.596769999999999357e+01 9.385599999999999454e+01
1.652149999999999963e+01 1.201982361519999820e+01 9.596790000000000020e+01 9.385590000000000543e+01
1.652582500000000110e+01 1.201985283840000029e+01 9.596790000000000020e+01 9.385590000000000543e+01
1.653015000000000256e+01 1.201988206159999883e+01 9.596810000000000684e+01 9.385590000000000543e+01
1.653447500000000048e+01 1.201991128479999915e+01 9.596810000000000684e+01 9.385590000000000543e+01
1.653879999999999839e+01 1.201994050799999947e+01 9.596829999999999927e+01 9.385590000000000543e+01
1.654312499999999986e+01 1.201994050799999947e+01 9.596829999999999927e+01 9.385590000000000543e+01
1.654745000000000132e+01 1.201996973119999979e+01 9.596550000000000580e+01 9.385710000000000264e+01
1.655177499999999924e+01 1.201999895439999833e+01 9.596550000000000580e+01 9.385699999999999932e+01
1.655610000000000070e+01 1.202002817760000042e+01 9.596569999999999823e+01 9.385689999999999600e+01
1.656042500000000217e+01 1.202005740079999896e+01 9.596559999999999491e+01 9.385680000000000689e+01
1.656475000000000009e+01 1.202005740079999896e+01 9.596580000000000155e+01 9.385680000000000689e+01
1.656907500000000155e+01 1.202008662399999928e+01 9.596580000000000155e+01 9.385670000000000357e+01
1.657339999999999947e+01 1.202011584719999959e+01 9.596599999999999397e+01 9.385670000000000357e+01
1.657772500000000093e+01 1.202014507039999991e+01 9.596599999999999397e+01 9.385670000000000357e+01
1.658205000000000240e+01 1.202017429359999845e+01 9.596620000000000061e+01 9.385660000000000025e+01
1.658637500000000031e+01 1.202020351680000054e+01 9.596609999999999729e+01 9.385660000000000025e+01
1.659070000000000178e+01 1.202020351680000054e+01 9.596639999999999304e+01 9.385660000000000025e+01
1.659502500000000325e+01 1.202023273999999908e+01 9.596630000000000393e+01 9.385660000000000025e+01
1.659935000000000116e+01 1.202026196319999940e+01 9.596659999999999968e+01 9.385649999999999693e+01
1.660367499999999907e+01 1.202029118639999972e+01 9.596649999999999636e+01 9.385649999999999693e+01
1.660800000000000054e+01 1.202032040960000003e+01 9.596670000000000300e+01 9.385649999999999693e+01
1.661232500000000201e+01 1.202032040960000003e+01 9.596670000000000300e+01 9.385649999999999693e+01
1.661664999999999992e+01 1.202034963279999857e+01 9.596689999999999543e+01 9.385639999999999361e+01
1.662097500000000139e+01 1.202037885599999889e+01 9.596689999999999543e+01 9.385649999999999693e+01
1.662529999999999930e+01 1.202040807919999921e+01 9.596710000000000207e+01 9.385639999999999361e+01
1.662962500000000077e+01 1.202040807919999921e+01 9.596710000000000207e+01 9.385639999999999361e+01
1.663395000000000223e+01 1.202043730239999952e+01 9.596729999999999450e+01 9.385639999999999361e+01
1.663827500000000015e+01 1.202046652559999984e+01 9.596729999999999450e+01 9.385639999999999361e+01
1.664260000000000161e+01 1.202049574879999838e+01 9.596750000000000114e+01 9.385630000000000450e+01
1.664692500000000308e+01 1.202049574879999838e+01 9.596739999999999782e+01 9.385630000000000450e+01
1.665125000000000099e+01 1.202052497199999870e+01 9.596769999999999357e+01 9.385630000000000450e+01
1.665557499999999891e+01 1.202055419519999901e+01 9.596479999999999677e+01 9.385750000000000171e+01
1.665990000000000038e+01 1.202058341839999933e+01 9.596510000000000673e+01 9.385739999999999839e+01
1.666422500000000184e+01 1.202058341839999933e+01 9.596500000000000341e+01 9.385739999999999839e+01
1.666854999999999976e+01 1.202061264159999965e+01 9.596519999999999584e+01 9.385729999999999507e+01
1.667287500000000122e+01 1.202064186479999996e+01 9.596510000000000673e+01 9.385720000000000596e+01
1.667719999999999914e+01 1.202067108799999851e+01 9.596540000000000248e+01 9.385720000000000596e+01
1.668152500000000060e+01 1.202070031120000060e+01 9.596529999999999916e+01 9.385720000000000596e+01
1.668585000000000207e+01 1.202072953439999914e+01 9.596550000000000580e+01 9.385710000000000264e+01
1.669017499999999998e+01 1.202075875759999946e+01 9.596550000000000580e+01 9.385710000000000264e+01
1.669450000000000145e+01 1.202075875759999946e+01 9.596569999999999823e+01 9.385699999999999932e+01
1.669882500000000292e+01 1.202078798079999977e+01 9.596569999999999823e+01 9.385699999999999932e+01
1.670315000000000083e+01 1.202081720400000009e+01 9.596590000000000487e+01 9.385699999999999932e+01
1.670747500000000230e+01 1.202084642719999863e+01 9.596580000000000155e+01 9.385699999999999932e+01
1.671180000000000021e+01 1.202084642719999863e+01 9.596609999999999729e+01 9.385689999999999600e+01
1.671612500000000168e+01 1.202087565040000072e+01 9.596599999999999397e+01 9.385699999999999932e+01
1.672044999999999959e+01 1.202090487359999926e+01 9.596630000000000393e+01 9.385689999999999600e+01
1.672477500000000106e+01 1.202093409679999958e+01 9.596620000000000061e+01 9.385689999999999600e+01
1.672909999999999897e+01 1.202093409679999958e+01 9.596639999999999304e+01 9.385689999999999600e+01
1.673342500000000044e+01 1.202096331999999990e+01 9.596639999999999304e+01 9.385689999999999600e+01
1.673775000000000190e+01 1.202099254320000021e+01 9.596659999999999968e+01 9.385680000000000689e+01
1.674207499999999982e+01 1.202102176639999875e+01 9.596659999999999968e+01 9.385680000000000689e+01
1.674640000000000128e+01 1.202102176639999875e+01 9.596680000000000632e+01 9.385680000000000689e+01
1.675072500000000275e+01 1.202105098960000085e+01 9.596670000000000300e+01 9.385680000000000689e+01
1.675505000000000067e+01 1.202108021279999939e+01 9.596699999999999875e+01 9.385670000000000357e+01
1.675937500000000213e+01 1.202110943599999970e+01 9.596689999999999543e+01 9.385680000000000689e+01
1.676370000000000005e+01 1.202110943599999970e+01 9.596429999999999438e+01 9.385800000000000409e+01
1.676802500000000151e+01 1.202113865920000002e+01 9.596429999999999438e+01 9.385790000000000077e+01
1.677234999999999943e+01 1.202116788239999856e+01 9.596450000000000102e+01 9.385779999999999745e+01
1.677667500000000089e+01 1.202119710559999888e+01 9.596439999999999770e+01 9.385779999999999745e+01
1.678099999999999881e+01 1.202122632879999919e+01 9.596460000000000434e+01 9.385769999999999413e+01
1.678532500000000027e+01 1.202122632879999919e+01 9.596460000000000434e+01 9.385769999999999413e+01
1.678965000000000174e+01 1.202125555199999951e+01 9.596479999999999677e+01 9.385760000000000502e+01
1.679397499999999965e+01 1.202128477519999805e+01 9.596469999999999345e+01 9.385760000000000502e+01
1.679830000000000112e+01 1.202131399840000014e+01 9.596500000000000341e+01 9.385750000000000171e+01
1.680262499999999903e+01 1.202134322159999869e+01 9.596490000000000009e+01 9.385750000000000171e+01
1.680695000000000050e+01 1.202134322159999869e+01 9.596510000000000673e+01 9.385750000000000171e+01
1.681127500000000197e+01 1.202137244479999900e+01 9.596510000000000673e+01 9.385750000000000171e+01
1.681559999999999988e+01 1.202140166799999932e+01 9.596529999999999916e+01 9.385739999999999839e+01
1.681992500000000135e+01 1.202143089119999964e+01 9.596529999999999916e+01 9.385739999999999839e+01
1.682425000000000281e+01 1.202146011439999818e+01 9.596550000000000580e+01 9.385739999999999839e+01
1.682857500000000073e+01 1.202146011439999818e+01 9.596550000000000580e+01 9.385739999999999839e+01
1.683289999999999864e+01 1.202148933760000027e+01 9.596569999999999823e+01 9.385729999999999507e+01
1.683722500000000011e+01 1.202151856079999881e+01 9.596559999999999491e+01 9.385739999999999839e+01
1.684155000000000157e+01 1.202151856079999881e+01 9.596590000000000487e+01 9.385729999999999507e+01
1.684587499999999949e+01 1.202154778399999913e+01 9.596580000000000155e+01 9.385729999999999507e+01
1.685020000000000095e+01 1.202157700719999944e+01 9.596599999999999397e+01 9.385729999999999507e+01
1.685452499999999887e+01 1.202160623039999976e+01 9.596599999999999397e+01 9.385729999999999507e+01
1.685885000000000034e+01 1.202160623039999976e+01 9.596620000000000061e+01 9.385720000000000596e+01
1.686317500000000180e+01 1.202163545359999830e+01 9.596620000000000061e+01 9.385720000000000596e+01
1.686749999999999972e+01 1.202166467680000039e+01 9.596639999999999304e+01 9.385720000000000596e+01
1.687182500000000118e+01 1.202169389999999893e+01 9.596359999999999957e+01 9.385850000000000648e+01
1.687615000000000265e+01 1.202169389999999893e+01 9.596389999999999532e+01 9.385840000000000316e+01
1.688047500000000056e+01 1.202172312319999925e+01 9.596380000000000621e+01 9.385840000000000316e+01
1.688480000000000203e+01 1.202175234639999957e+01 9.596399999999999864e+01 9.385819999999999652e+01
1.688912499999999994e+01 1.202178156959999988e+01 9.596389999999999532e+01 9.385819999999999652e+01
1.689345000000000141e+01 1.202178156959999988e+01 9.596410000000000196e+01 9.385809999999999320e+01
1.689777499999999932e+01 1.202181079279999842e+01 9.596410000000000196e+01 9.385809999999999320e+01
1.690210000000000079e+01 1.202184001600000052e+01 9.596429999999999438e+01 9.385809999999999320e+01
1.690642499999999870e+01 1.202186923919999906e+01 9.596429999999999438e+01 9.385809999999999320e+01
1.691075000000000017e+01 1.202189846239999937e+01 9.596450000000000102e+01 9.385800000000000409e+01
1.691507500000000164e+01 1.202189846239999937e+01 9.596439999999999770e+01 9.385800000000000409e+01
1.691939999999999955e+01 1.202192768559999969e+01 9.596469999999999345e+01 9.385800000000000409e+01
1.692372500000000102e+01 1.202195690880000001e+01 9.596460000000000434e+01 9.385800000000000409e+01
1.692805000000000248e+01 1.202198613199999855e+01 9.596479999999999677e+01 9.385790000000000077e+01
1.693237500000000040e+01 1.202198613199999855e+01 9.596479999999999677e+01 9.385790000000000077e+01
1.693670000000000186e+01 1.202201535519999887e+01 9.596500000000000341e+01 9.385790000000000077e+01
1.694102499999999978e+01 1.202204457839999918e+01 9.596500000000000341e+01 9.385790000000000077e+01
1.694535000000000124e+01 1.202207380159999950e+01 9.596519999999999584e+01 9.385790000000000077e+01
1.694967499999999916e+01 1.202207380159999950e+01 9.596510000000000673e+01 9.385790000000000077e+01
1.695400000000000063e+01 1.202210302479999982e+01 9.596540000000000248e+01 9.385779999999999745e+01
1.695832499999999854e+01 1.202213224799999836e+01 9.596529999999999916e+01 9.385779999999999745e+01
1.696265000000000001e+01 1.202213224799999836e+01 9.596550000000000580e+01 9.385779999999999745e+01
1.696697500000000147e+01 1.202216147120000045e+01 9.596550000000000580e+01 9.385779999999999745e+01
1.697129999999999939e+01 1.202219069439999899e+01 9.596569999999999823e+01 9.385779999999999745e+01
1.697562500000000085e+01 1.202221991759999931e+01 9.596569999999999823e+01 9.385779999999999745e+01
1.697995000000000232e+01 1.202221991759999931e+01 9.596309999999999718e+01 9.385890000000000555e+01
1.698427500000000023e+01 1.202224914079999962e+01 9.596309999999999718e+01 9.385880000000000223e+01
1.698860000000000170e+01 1.202227836399999994e+01 9.596320000000000050e+01 9.385869999999999891e+01
1.699292499999999961e+01 1.202230758719999848e+01 9.596320000000000050e+01 9.385869999999999891e+01
1.699725000000000108e+01 1.202230758719999848e+01 9.596339999999999293e+01 9.385859999999999559e+01
1.700157500000000255e+01 1.202233681040000057e+01 9.596330000000000382e+01 9.385859999999999559e+01
1.700590000000000046e+01 1.202236603359999911e+01 9.596349999999999625e+01 9.385850000000000648e+01
1.701022499999999837e+01 1.202239525679999943e+01 9.596349999999999625e+01 9.385850000000000648e+01
1.701454999999999984e+01 1.202242447999999975e+01 9.596370000000000289e+01 9.385850000000000648e+01
1.701887500000000131e+01 1.202242447999999975e+01 9.596370000000000289e+01 9.385850000000000648e+01
1.702319999999999922e+01 1.202245370320000006e+01 9.596389999999999532e+01 9.385840000000000316e+01
1.702752500000000069e+01 1.202248292639999860e+01 9.596389999999999532e+01 9.385840000000000316e+01
1.703185000000000215e+01 1.202251214960000070e+01 9.596410000000000196e+01 9.385840000000000316e+01
1.703617500000000007e+01 1.202251214960000070e+01 9.596399999999999864e+01 9.385840000000000316e+01
1.704050000000000153e+01 1.202254137279999924e+01 9.596420000000000528e+01 9.385829999999999984e+01
1.704482499999999945e+01 1.202257059599999955e+01 9.596420000000000528e+01 9.385829999999999984e+01
1.704915000000000092e+01 1.202257059599999955e+01 9.596439999999999770e+01 9.385829999999999984e+01
1.705347500000000238e+01 1.202259981919999987e+01 9.596439999999999770e+01 9.385829999999999984e+01
1.705780000000000030e+01 1.202262904240000019e+01 9.596460000000000434e+01 9.385829999999999984e+01
1.706212500000000176e+01 1.202262904240000019e+01 9.596460000000000434e+01 9.385829999999999984e+01
1.706645000000000323e+01 1.202265826559999873e+01 9.596479999999999677e+01 9.385819999999999652e+01
1.707077500000000114e+01 1.202268748880000082e+01 9.596469999999999345e+01 9.385829999999999984e+01
1.707509999999999906e+01 1.202271671199999936e+01 9.596490000000000009e+01 9.385819999999999652e+01
1.707942500000000052e+01 1.202271671199999936e+01 9.596490000000000009e+01 9.385819999999999652e+01
1.708375000000000199e+01 1.202274593519999968e+01 9.596510000000000673e+01 9.385819999999999652e+01
1.708807499999999990e+01 1.202277515840000000e+01 9.596240000000000236e+01 9.385930000000000462e+01
1.709240000000000137e+01 1.202280438159999854e+01 9.596259999999999479e+01 9.385909999999999798e+01
1.709672499999999928e+01 1.202280438159999854e+01 9.596250000000000568e+01 9.385909999999999798e+01
1.710105000000000075e+01 1.202283360479999885e+01 9.596269999999999811e+01 9.385899999999999466e+01
1.710537500000000222e+01 1.202286282799999917e+01 9.596259999999999479e+01 9.385899999999999466e+01
1.710970000000000013e+01 1.202289205119999949e+01 9.596290000000000475e+01 9.385890000000000555e+01
1.711402500000000160e+01 1.202289205119999949e+01 9.596280000000000143e+01 9.385890000000000555e+01
1.711835000000000306e+01 1.202292127439999803e+01 9.596309999999999718e+01 9.385880000000000223e+01
1.712267500000000098e+01 1.202295049760000012e+01 9.596299999999999386e+01 9.385880000000000223e+01
1.712699999999999889e+01 1.202297972079999866e+01 9.596320000000000050e+01 9.385880000000000223e+01
1.713132500000000036e+01 1.202297972079999866e+01 9.596320000000000050e+01 9.385880000000000223e+01
1.713565000000000182e+01 1.202300894399999898e+01 9.596339999999999293e+01 9.385869999999999891e+01
1.713997499999999974e+01 1.202303816719999929e+01 9.596330000000000382e+01 9.385869999999999891e+01
1.714430000000000121e+01 1.202306739039999961e+01 9.596359999999999957e+01 9.385869999999999891e+01
1.714862499999999912e+01 1.202306739039999961e+01 9.596349999999999625e+01 9.385869999999999891e+01
1.715295000000000059e+01 1.202309661359999815e+01 9.596370000000000289e+01 9.385859999999999559e+01
1.715727500000000205e+01 1.202312583680000024e+01 9.596370000000000289e+01 9.385869999999999891e+01
1.716159999999999997e+01 1.202312583680000024e+01 9.596389999999999532e+01 9.385859999999999559e+01
1.716592500000000143e+01 1.202315505999999878e+01 9.596389999999999532e+01 9.385859999999999559e+01
1.717025000000000290e+01 1.202318428319999910e+01 9.596410000000000196e+01 9.385859999999999559e+01
1.717457500000000081e+01 1.202321350639999942e+01 9.596399999999999864e+01 9.385859999999999559e+01
1.717890000000000228e+01 1.202321350639999942e+01 9.596420000000000528e+01 9.385859999999999559e+01
1.718322500000000019e+01 1.202324272959999973e+01 9.596420000000000528e+01 9.385859999999999559e+01
1.718755000000000166e+01 1.202327195279999827e+01 9.596439999999999770e+01 9.385850000000000648e+01
1.719187499999999957e+01 1.202327195279999827e+01 9.596439999999999770e+01 9.385850000000000648e+01
1.719620000000000104e+01 1.202330117600000037e+01 9.596189999999999998e+01 9.385760000000000502e+01
1.720052499999999895e+01 1.202333039919999891e+01 9.596189999999999998e+01 9.385750000000000171e+01
1.720485000000000042e+01 1.202333039919999891e+01 9.596200000000000330e+01 9.385729999999999507e+01
1.720917500000000189e+01 1.202335962239999922e+01 9.596200000000000330e+01 9.385729999999999507e+01
1.721349999999999980e+01 1.202338884559999954e+01 9.596219999999999573e+01 9.385720000000000596e+01
1.721782500000000127e+01 1.202341806879999986e+01 9.596210000000000662e+01 9.385720000000000596e+01
1.722215000000000273e+01 1.202344729199999840e+01 9.596229999999999905e+01 9.385710000000000264e+01
1.722647500000000065e+01 1.202344729199999840e+01 9.596229999999999905e+01 9.385710000000000264e+01
1.723080000000000211e+01 1.202347651520000049e+01 9.596250000000000568e+01 9.385710000000000264e+01
1.723512500000000003e+01 1.202350573839999903e+01 9.596250000000000568e+01 9.385710000000000264e+01
1.723945000000000149e+01 1.202353496159999935e+01 9.596269999999999811e+01 9.385699999999999932e+01
1.724377499999999941e+01 1.202353496159999935e+01 9.596269999999999811e+01 9.385699999999999932e+01
1.724810000000000088e+01 1.202356418479999967e+01 9.596290000000000475e+01 9.385699999999999932e+01
1.725242499999999879e+01 1.202359340799999821e+01 9.596280000000000143e+01 9.385699999999999932e+01
1.725675000000000026e+01 1.202359340799999821e+01 9.596299999999999386e+01 9.385699999999999932e+01
1.726107500000000172e+01 1.202362263120000030e+01 9.596299999999999386e+01 9.385699999999999932e+01
1.726539999999999964e+01 1.202365185439999884e+01 9.596320000000000050e+01 9.385689999999999600e+01
1.726972500000000110e+01 1.202365185439999884e+01 9.596320000000000050e+01 9.385689999999999600e+01
1.727405000000000257e+01 1.202368107759999916e+01 9.596339999999999293e+01 9.385689999999999600e+01
1.727837500000000048e+01 1.202371030079999947e+01 9.596330000000000382e+01 9.385689999999999600e+01
1.728270000000000195e+01 1.202371030079999947e+01 9.596349999999999625e+01 9.385689999999999600e+01
1.728702499999999986e+01 1.202373952399999979e+01 9.596349999999999625e+01 9.385689999999999600e+01
1.729135000000000133e+01 1.202376874719999833e+01 9.596370000000000289e+01 9.385680000000000689e+01
1.729567500000000280e+01 1.202376874719999833e+01 9.596370000000000289e+01 9.385680000000000689e+01
1.730000000000000071e+01 1.202379797040000042e+01 9.596389999999999532e+01 9.385680000000000689e+01
1.730432500000000218e+01 1.202382719359999896e+01 9.596129999999999427e+01 9.385880000000000223e+01
1.730865000000000009e+01 1.202385641679999928e+01 9.596150000000000091e+01 9.385869999999999891e+01
1.731297500000000156e+01 1.202388563999999960e+01 9.596139999999999759e+01 9.385859999999999559e+01
1.731729999999999947e+01 1.202391486319999991e+01 9.596160000000000423e+01 9.385850000000000648e+01
1.732162500000000094e+01 1.202391486319999991e+01 9.596150000000000091e+01 9.385850000000000648e+01
1.732595000000000240e+01 1.202394408639999845e+01 9.596179999999999666e+01 9.385850000000000648e+01
1.733027500000000032e+01 1.202397330960000055e+01 9.596169999999999334e+01 9.385840000000000316e+01
1.733460000000000178e+01 1.202400253279999909e+01 9.596189999999999998e+01 9.385840000000000316e+01
1.733892500000000325e+01 1.202400253279999909e+01 9.596189999999999998e+01 9.385840000000000316e+01
1.734325000000000117e+01 1.202403175599999940e+01 9.596210000000000662e+01 9.385829999999999984e+01
1.734757500000000263e+01 1.202406097919999972e+01 9.596200000000000330e+01 9.385840000000000316e+01
1.735190000000000055e+01 1.202406097919999972e+01 9.596229999999999905e+01 9.385829999999999984e+01
1.735622500000000201e+01 1.202409020240000004e+01 9.596219999999999573e+01 9.385829999999999984e+01
1.736055000000000348e+01 1.202411942559999858e+01 9.596240000000000236e+01 9.385829999999999984e+01
1.736487499999999784e+01 1.202414864880000067e+01 9.596240000000000236e+01 9.385829999999999984e+01
1.736919999999999931e+01 1.202414864880000067e+01 9.596259999999999479e+01 9.385819999999999652e+01
1.737352500000000077e+01 1.202417787199999921e+01 9.596259999999999479e+01 9.385819999999999652e+01
1.737784999999999869e+01 1.202420709519999953e+01 9.596280000000000143e+01 9.385819999999999652e+01
1.738217500000000015e+01 1.202420709519999953e+01 9.596269999999999811e+01 9.385819999999999652e+01
1.738649999999999807e+01 1.202423631839999985e+01 9.596290000000000475e+01 9.385819999999999652e+01
1.739082499999999953e+01 1.202426554160000016e+01 9.596290000000000475e+01 9.385819999999999652e+01
1.739515000000000100e+01 1.202426554160000016e+01 9.596309999999999718e+01 9.385809999999999320e+01
1.739947499999999891e+01 1.202429476479999870e+01 9.596309999999999718e+01 9.385819999999999652e+01
1.740380000000000038e+01 1.202429476479999870e+01 9.596330000000000382e+01 9.385809999999999320e+01
1.740812500000000185e+01 1.202432398800000080e+01 9.596320000000000050e+01 9.385809999999999320e+01
1.741244999999999976e+01 1.202435321119999934e+01 9.596080000000000609e+01 9.385999999999999943e+01
1.741677500000000123e+01 1.202438243439999965e+01 9.596080000000000609e+01 9.385989999999999611e+01
1.742109999999999914e+01 1.202441165759999997e+01 9.596089999999999520e+01 9.385980000000000700e+01
1.742542500000000061e+01 1.202441165759999997e+01 9.596089999999999520e+01 9.385970000000000368e+01
1.742975000000000207e+01 1.202444088079999851e+01 9.596099999999999852e+01 9.385970000000000368e+01
1.743407499999999999e+01 1.202447010399999883e+01 9.596099999999999852e+01 9.385970000000000368e+01
1.743840000000000146e+01 1.202449932719999914e+01 9.596120000000000516e+01 9.385960000000000036e+01
1.744272500000000292e+01 1.202449932719999914e+01 9.596120000000000516e+01 9.385960000000000036e+01
1.744705000000000084e+01 1.202452855039999946e+01 9.596139999999999759e+01 9.385949999999999704e+01
1.745137500000000230e+01 1.202455777359999800e+01 9.596139999999999759e+01 9.385949999999999704e+01
1.745570000000000022e+01 1.202455777359999800e+01 9.596150000000000091e+01 9.385949999999999704e+01
1.746002500000000168e+01 1.202458699680000009e+01 9.596150000000000091e+01 9.385949999999999704e+01
1.746435000000000315e+01 1.202461621999999863e+01 9.596169999999999334e+01 9.385949999999999704e+01
1.746867500000000106e+01 1.202461621999999863e+01 9.596169999999999334e+01 9.385949999999999704e+01
1.747300000000000253e+01 1.202464544319999895e+01 9.596189999999999998e+01 9.385939999999999372e+01
1.747732500000000400e+01 1.202467466639999927e+01 9.596189999999999998e+01 9.385939999999999372e+01
1.748164999999999836e+01 1.202467466639999927e+01 9.596200000000000330e+01 9.385939999999999372e+01
1.748597499999999982e+01 1.202470388959999958e+01 9.596200000000000330e+01 9.385939999999999372e+01
1.749029999999999774e+01 1.202473311279999812e+01 9.596219999999999573e+01 9.385939999999999372e+01
1.749462499999999920e+01 1.202473311279999812e+01 9.596219999999999573e+01 9.385939999999999372e+01
1.749895000000000067e+01 1.202476233600000022e+01 9.596240000000000236e+01 9.385930000000000462e+01
1.750327499999999858e+01 1.202479155919999876e+01 9.596229999999999905e+01 9.385939999999999372e+01
1.750760000000000005e+01 1.202479155919999876e+01 9.596250000000000568e+01 9.385930000000000462e+01
1.751192500000000152e+01 1.202482078239999908e+01 9.596250000000000568e+01 9.385930000000000462e+01
1.751624999999999943e+01 1.202482078239999908e+01 9.596269999999999811e+01 9.385930000000000462e+01
1.752057500000000090e+01 1.202485000559999939e+01 9.596009999999999707e+01 9.386029999999999518e+01
1.752489999999999881e+01 1.202487922879999971e+01 9.596030000000000371e+01 9.386020000000000607e+01
1.752922500000000028e+01 1.202490845199999825e+01 9.596020000000000039e+01 9.386010000000000275e+01
1.753355000000000175e+01 1.202490845199999825e+01 9.596040000000000703e+01 9.385999999999999943e+01
1.753787499999999966e+01 1.202493767520000034e+01 9.596030000000000371e+01 9.385999999999999943e+01
1.754220000000000113e+01 1.202496689839999888e+01 9.596049999999999613e+01 9.385989999999999611e+01
1.754652500000000259e+01 1.202496689839999888e+01 9.596049999999999613e+01 9.385989999999999611e+01
1.755085000000000051e+01 1.202499612159999920e+01 9.596070000000000277e+01 9.385989999999999611e+01
1.755517500000000197e+01 1.202502534479999952e+01 9.596059999999999945e+01 9.385989999999999611e+01
1.755949999999999989e+01 1.202505456799999983e+01 9.596089999999999520e+01 9.385989999999999611e+01
1.756382500000000135e+01 1.202505456799999983e+01 9.596080000000000609e+01 9.385989999999999611e+01
1.756815000000000282e+01 1.202508379119999837e+01 9.596099999999999852e+01 9.385980000000000700e+01
1.757247500000000073e+01 1.202511301440000047e+01 9.596099999999999852e+01 9.385980000000000700e+01
1.757680000000000220e+01 1.202511301440000047e+01 9.596120000000000516e+01 9.385980000000000700e+01
1.758112500000000367e+01 1.202514223759999901e+01 9.596110000000000184e+01 9.385980000000000700e+01
1.758545000000000158e+01 1.202517146079999932e+01 9.596139999999999759e+01 9.385980000000000700e+01
1.758977500000000305e+01 1.202517146079999932e+01 9.596129999999999427e+01 9.385980000000000700e+01
1.759409999999999741e+01 1.202520068399999964e+01 9.596150000000000091e+01 9.385970000000000368e+01
1.759842499999999887e+01 1.202520068399999964e+01 9.596150000000000091e+01 9.385970000000000368e+01
1.760275000000000034e+01 1.202522990719999818e+01 9.596169999999999334e+01 9.385970000000000368e+01
1.760707499999999825e+01 1.202525913040000027e+01 9.596160000000000423e+01 9.385970000000000368e+01
1.761139999999999972e+01 1.202525913040000027e+01 9.596179999999999666e+01 9.385970000000000368e+01
1.761572500000000119e+01 1.202528835359999881e+01 9.596179999999999666e+01 9.385970000000000368e+01
1.762004999999999910e+01 1.202531757679999913e+01 9.596200000000000330e+01 9.385970000000000368e+01
1.762437500000000057e+01 1.202531757679999913e+01 9.596200000000000330e+01 9.385970000000000368e+01
1.762869999999999848e+01 1.202534679999999945e+01 9.595929999999999893e+01 9.386039999999999850e+01
1.763302499999999995e+01 1.202537602319999976e+01 9.595919999999999561e+01 9.386029999999999518e+01
1.763735000000000142e+01 1.202537602319999976e+01 9.595929999999999893e+01 9.386020000000000607e+01
1.764167499999999933e+01 1.202540524639999830e+01 9.595919999999999561e+01 9.386020000000000607e+01
1.764600000000000080e+01 1.202543446960000040e+01 9.595940000000000225e+01 9.386010000000000275e+01
1.765032500000000226e+01 1.202546369279999894e+01 9.595940000000000225e+01 9.386010000000000275e+01
1.765465000000000018e+01 1.202546369279999894e+01 9.595959999999999468e+01 9.385999999999999943e+01
1.765897500000000164e+01 1.202549291599999925e+01 9.595959999999999468e+01 9.385999999999999943e+01
1.766329999999999956e+01 1.202552213919999957e+01 9.595980000000000132e+01 9.385999999999999943e+01
1.766762500000000102e+01 1.202552213919999957e+01 9.595969999999999800e+01 9.385999999999999943e+01
1.767195000000000249e+01 1.202555136239999989e+01 9.595990000000000464e+01 9.385989999999999611e+01
1.767627500000000040e+01 1.202558058559999843e+01 9.595990000000000464e+01 9.385999999999999943e+01
1.768060000000000187e+01 1.202558058559999843e+01 9.596009999999999707e+01 9.385989999999999611e+01
1.768492500000000334e+01 1.202560980880000052e+01 9.596009999999999707e+01 9.385989999999999611e+01
1.768925000000000125e+01 1.202563903199999906e+01 9.596030000000000371e+01 9.385989999999999611e+01
1.769357500000000272e+01 1.202563903199999906e+01 9.596020000000000039e+01 9.385989999999999611e+01
1.769790000000000063e+01 1.202566825519999938e+01 9.596040000000000703e+01 9.385989999999999611e+01
1.770222500000000210e+01 1.202569747839999970e+01 9.596040000000000703e+01 9.385989999999999611e+01
1.770655000000000356e+01 1.202569747839999970e+01 9.596059999999999945e+01 9.385980000000000700e+01
1.771087499999999793e+01 1.202572670160000001e+01 9.596059999999999945e+01 9.385989999999999611e+01
1.771519999999999939e+01 1.202575592479999855e+01 9.596080000000000609e+01 9.385980000000000700e+01
1.771952500000000086e+01 1.202575592479999855e+01 9.596070000000000277e+01 9.385980000000000700e+01
1.772384999999999877e+01 1.202578514800000065e+01 9.596089999999999520e+01 9.385980000000000700e+01
1.772817500000000024e+01 1.202578514800000065e+01 9.596089999999999520e+01 9.385980000000000700e+01
1.773249999999999815e+01 1.202581437119999919e+01 9.596110000000000184e+01 9.385980000000000700e+01
1.773682499999999962e+01 1.202587281759999982e+01 9.595629999999999882e+01 9.386050000000000182e+01
1.774115000000000109e+01 1.202587281759999982e+01 9.595619999999999550e+01 9.386039999999999850e+01
1.774547499999999900e+01 1.202590204080000014e+01 9.595610000000000639e+01 9.386039999999999850e+01
1.774980000000000047e+01 1.202590204080000014e+01 9.595619999999999550e+01 9.386029999999999518e+01
1.775412500000000193e+01 1.202593126399999868e+01 9.595619999999999550e+01 9.386020000000000607e+01
1.775844999999999985e+01 1.202596048720000077e+01 9.595629999999999882e+01 9.386020000000000607e+01
1.776277500000000131e+01 1.202598971039999931e+01 9.595629999999999882e+01 9.386020000000000607e+01
1.776709999999999923e+01 1.202598971039999931e+01 9.595650000000000546e+01 9.386010000000000275e+01
1.777142500000000069e+01 1.202601893359999963e+01 9.595650000000000546e+01 9.386010000000000275e+01
1.777575000000000216e+01 1.202604815679999994e+01 9.595669999999999789e+01 9.386010000000000275e+01
1.778007500000000007e+01 1.202604815679999994e+01 9.595669999999999789e+01 9.386010000000000275e+01
1.778440000000000154e+01 1.202607737999999848e+01 9.595690000000000452e+01 9.386010000000000275e+01
1.778872500000000301e+01 1.202610660319999880e+01 9.595680000000000121e+01 9.386010000000000275e+01
1.779305000000000092e+01 1.202610660319999880e+01 9.595699999999999363e+01 9.385999999999999943e+01
1.779737500000000239e+01 1.202613582639999912e+01 9.595699999999999363e+01 9.386010000000000275e+01
1.780170000000000030e+01 1.202616504959999943e+01 9.595720000000000027e+01 9.385999999999999943e+01
1.780602500000000177e+01 1.202616504959999943e+01 9.595720000000000027e+01 9.385999999999999943e+01
1.781035000000000323e+01 1.202619427279999798e+01 9.595730000000000359e+01 9.385999999999999943e+01
1.781467500000000115e+01 1.202619427279999798e+01 9.595730000000000359e+01 9.385999999999999943e+01
1.781900000000000261e+01 1.202622349600000007e+01 9.595749999999999602e+01 9.385999999999999943e+01
1.782332500000000408e+01 1.202625271919999861e+01 9.595749999999999602e+01 9.385999999999999943e+01
1.782765000000000200e+01 1.202625271919999861e+01 9.595770000000000266e+01 9.385999999999999943e+01
1.783197499999999991e+01 1.202628194239999893e+01 9.595759999999999934e+01 9.385999999999999943e+01
1.783629999999999782e+01 1.202628194239999893e+01 9.595780000000000598e+01 9.385989999999999611e+01
1.784062499999999929e+01 1.202631116559999924e+01 9.595780000000000598e+01 9.385999999999999943e+01
1.784495000000000076e+01 1.202634038879999956e+01 9.595520000000000493e+01 9.386069999999999425e+01
1.784927499999999867e+01 1.202634038879999956e+01 9.595520000000000493e+01 9.386060000000000514e+01
1.785360000000000014e+01 1.202636961199999810e+01 9.595529999999999404e+01 9.386050000000000182e+01
1.785792499999999805e+01 1.202639883520000019e+01 9.595529999999999404e+01 9.386050000000000182e+01
1.786224999999999952e+01 1.202639883520000019e+01 9.595539999999999736e+01 9.386039999999999850e+01
1.786657500000000098e+01 1.202642805839999873e+01 9.595539999999999736e+01 9.386039999999999850e+01
1.787089999999999890e+01 1.202645728159999905e+01 9.595560000000000400e+01 9.386039999999999850e+01
1.787522500000000036e+01 1.202645728159999905e+01 9.595560000000000400e+01 9.386039999999999850e+01
1.787955000000000183e+01 1.202648650479999937e+01 9.595569999999999311e+01 9.386029999999999518e+01
1.788387499999999974e+01 1.202651572799999968e+01 9.595569999999999311e+01 9.386029999999999518e+01
1.788820000000000121e+01 1.202651572799999968e+01 9.595589999999999975e+01 9.386029999999999518e+01
1.789252499999999912e+01 1.202654495119999822e+01 9.595589999999999975e+01 9.386029999999999518e+01
1.789685000000000059e+01 1.202657417440000032e+01 9.595600000000000307e+01 9.386029999999999518e+01
1.790117500000000206e+01 1.202657417440000032e+01 9.595600000000000307e+01 9.386029999999999518e+01
1.790549999999999997e+01 1.202660339759999886e+01 9.595619999999999550e+01 9.386020000000000607e+01
1.790982500000000144e+01 1.202660339759999886e+01 9.595619999999999550e+01 9.386020000000000607e+01
1.791415000000000290e+01 1.202663262079999917e+01 9.595640000000000214e+01 9.386020000000000607e+01
1.791847500000000082e+01 1.202666184399999949e+01 9.595640000000000214e+01 9.386020000000000607e+01
1.792280000000000229e+01 1.202666184399999949e+01 9.595650000000000546e+01 9.386020000000000607e+01
1.792712500000000020e+01 1.202669106719999981e+01 9.595650000000000546e+01 9.386020000000000607e+01
1.793145000000000167e+01 1.202672029040000012e+01 9.595669999999999789e+01 9.386020000000000607e+01
1.793577500000000313e+01 1.202672029040000012e+01 9.595669999999999789e+01 9.386020000000000607e+01
1.794010000000000105e+01 1.202674951360000044e+01 9.595690000000000452e+01 9.386020000000000607e+01
1.794442500000000251e+01 1.202674951360000044e+01 9.595680000000000121e+01 9.386020000000000607e+01
1.794875000000000398e+01 1.202677873679999898e+01 9.595699999999999363e+01 9.386010000000000275e+01
1.795307499999999834e+01 1.202680795999999930e+01 9.595529999999999404e+01 9.386079999999999757e+01
1.795739999999999981e+01 1.202680795999999930e+01 9.595550000000000068e+01 9.386069999999999425e+01
1.796172499999999772e+01 1.202683718319999961e+01 9.595539999999999736e+01 9.386069999999999425e+01
1.796604999999999919e+01 1.202683718319999961e+01 9.595560000000000400e+01 9.386060000000000514e+01
1.797037500000000065e+01 1.202686640639999816e+01 9.595560000000000400e+01 9.386060000000000514e+01
1.797469999999999857e+01 1.202689562960000025e+01 9.595579999999999643e+01 9.386050000000000182e+01
1.797902500000000003e+01 1.202689562960000025e+01 9.595569999999999311e+01 9.386050000000000182e+01
1.798335000000000150e+01 1.202692485279999879e+01 9.595589999999999975e+01 9.386050000000000182e+01
1.798767499999999941e+01 1.202695407599999911e+01 9.595589999999999975e+01 9.386050000000000182e+01
1.799200000000000088e+01 1.202695407599999911e+01 9.595610000000000639e+01 9.386039999999999850e+01
1.799632499999999879e+01 1.202698329919999942e+01 9.595600000000000307e+01 9.386050000000000182e+01
1.800065000000000026e+01 1.202701252239999974e+01 9.595619999999999550e+01 9.386039999999999850e+01
1.800497500000000173e+01 1.202701252239999974e+01 9.595619999999999550e+01 9.386039999999999850e+01
1.800929999999999964e+01 1.202704174559999828e+01 9.595640000000000214e+01 9.386039999999999850e+01
1.801362500000000111e+01 1.202707096880000037e+01 9.595640000000000214e+01 9.386039999999999850e+01
1.801795000000000258e+01 1.202707096880000037e+01 9.595659999999999457e+01 9.386039999999999850e+01
1.802227500000000049e+01 1.202710019199999891e+01 9.595650000000000546e+01 9.386039999999999850e+01
1.802660000000000196e+01 1.202710019199999891e+01 9.595669999999999789e+01 9.386039999999999850e+01
1.803092499999999987e+01 1.202712941519999923e+01 9.595669999999999789e+01 9.386039999999999850e+01
1.803525000000000134e+01 1.202715863839999955e+01 9.595690000000000452e+01 9.386029999999999518e+01
1.803957500000000280e+01 1.202715863839999955e+01 9.595680000000000121e+01 9.386039999999999850e+01
1.804390000000000072e+01 1.202718786159999986e+01 9.595699999999999363e+01 9.386029999999999518e+01
1.804822500000000218e+01 1.202718786159999986e+01 9.595699999999999363e+01 9.386029999999999518e+01
1.805255000000000365e+01 1.202721708479999840e+01 9.595720000000000027e+01 9.386029999999999518e+01
1.805687500000000156e+01 1.202721708479999840e+01 9.595720000000000027e+01 9.386029999999999518e+01
1.806120000000000303e+01 1.202724630800000050e+01 9.595539999999999736e+01 9.386100000000000421e+01
1.806552499999999739e+01 1.202727553119999904e+01 9.595539999999999736e+01 9.386100000000000421e+01
1.806984999999999886e+01 1.202727553119999904e+01 9.595560000000000400e+01 9.386090000000000089e+01
1.807417500000000032e+01 1.202730475439999935e+01 9.595550000000000068e+01 9.386079999999999757e+01
1.807849999999999824e+01 1.202733397759999967e+01 9.595569999999999311e+01 9.386079999999999757e+01
1.808282499999999970e+01 1.202733397759999967e+01 9.595569999999999311e+01 9.386079999999999757e+01
1.808715000000000117e+01 1.202736320079999999e+01 9.595579999999999643e+01 9.386069999999999425e+01
1.809147499999999908e+01 1.202739242399999853e+01 9.595579999999999643e+01 9.386069999999999425e+01
1.809580000000000055e+01 1.202739242399999853e+01 9.595600000000000307e+01 9.386069999999999425e+01
1.810012499999999847e+01 1.202742164720000062e+01 9.595600000000000307e+01 9.386069999999999425e+01
1.810444999999999993e+01 1.202745087039999916e+01 9.595619999999999550e+01 9.386060000000000514e+01
1.810877500000000140e+01 1.202745087039999916e+01 9.595610000000000639e+01 9.386069999999999425e+01
1.811309999999999931e+01 1.202748009359999948e+01 9.595629999999999882e+01 9.386060000000000514e+01
1.811742500000000078e+01 1.202748009359999948e+01 9.595629999999999882e+01 9.386060000000000514e+01
1.812175000000000225e+01 1.202750931679999979e+01 9.595650000000000546e+01 9.386060000000000514e+01
1.812607500000000016e+01 1.202753854000000011e+01 9.595650000000000546e+01 9.386060000000000514e+01
1.813040000000000163e+01 1.202753854000000011e+01 9.595659999999999457e+01 9.386060000000000514e+01
1.813472499999999954e+01 1.202756776319999865e+01 9.595659999999999457e+01 9.386060000000000514e+01
1.813905000000000101e+01 1.202756776319999865e+01 9.595680000000000121e+01 9.386060000000000514e+01
1.814337500000000247e+01 1.202759698640000074e+01 9.595680000000000121e+01 9.386060000000000514e+01
1.814770000000000039e+01 1.202762620959999929e+01 9.595699999999999363e+01 9.386050000000000182e+01
1.815202500000000185e+01 1.202762620959999929e+01 9.595690000000000452e+01 9.386060000000000514e+01
1.815635000000000332e+01 1.202765543279999783e+01 9.595709999999999695e+01 9.386050000000000182e+01
1.816067500000000123e+01 1.202765543279999783e+01 9.595709999999999695e+01 9.386050000000000182e+01
1.816500000000000270e+01 1.202768465599999992e+01 9.595730000000000359e+01 9.386050000000000182e+01
1.816932500000000061e+01 1.202771387919999846e+01 9.595520000000000493e+01 9.386129999999999995e+01
1.817365000000000208e+01 1.202771387919999846e+01 9.595539999999999736e+01 9.386119999999999663e+01
1.817797500000000355e+01 1.202774310239999878e+01 9.595529999999999404e+01 9.386119999999999663e+01
1.818229999999999791e+01 1.202777232559999909e+01 9.595550000000000068e+01 9.386109999999999332e+01
1.818662499999999937e+01 1.202777232559999909e+01 9.595539999999999736e+01 9.386109999999999332e+01
1.819095000000000084e+01 1.202780154879999941e+01 9.595560000000000400e+01 9.386100000000000421e+01
1.819527499999999876e+01 1.202780154879999941e+01 9.595560000000000400e+01 9.386100000000000421e+01
1.819960000000000022e+01 1.202783077199999795e+01 9.595579999999999643e+01 9.386100000000000421e+01
1.820392499999999814e+01 1.202785999520000004e+01 9.595569999999999311e+01 9.386100000000000421e+01
1.820824999999999960e+01 1.202785999520000004e+01 9.595589999999999975e+01 9.386090000000000089e+01
1.821257500000000107e+01 1.202788921839999858e+01 9.595589999999999975e+01 9.386100000000000421e+01
1.821689999999999898e+01 1.202791844159999890e+01 9.595610000000000639e+01 9.386090000000000089e+01
1.822122500000000045e+01 1.202791844159999890e+01 9.595600000000000307e+01 9.386090000000000089e+01
1.822555000000000192e+01 1.202794766479999922e+01 9.595619999999999550e+01 9.386090000000000089e+01
1.822987499999999983e+01 1.202794766479999922e+01 9.595619999999999550e+01 9.386090000000000089e+01
1.823420000000000130e+01 1.202797688799999953e+01 9.595640000000000214e+01 9.386090000000000089e+01
1.823852499999999921e+01 1.202800611119999807e+01 9.595640000000000214e+01 9.386090000000000089e+01
1.824285000000000068e+01 1.202800611119999807e+01 9.595650000000000546e+01 9.386090000000000089e+01
1.824717500000000214e+01 1.202803533440000017e+01 9.595650000000000546e+01 9.386090000000000089e+01
1.825150000000000006e+01 1.202803533440000017e+01 9.595669999999999789e+01 9.386079999999999757e+01
1.825582500000000152e+01 1.202806455759999871e+01 9.595669999999999789e+01 9.386090000000000089e+01
1.826015000000000299e+01 1.202806455759999871e+01 9.595690000000000452e+01 9.386079999999999757e+01
1.826447500000000090e+01 1.202809378079999902e+01 9.595680000000000121e+01 9.386090000000000089e+01
1.826880000000000237e+01 1.202812300399999934e+01 9.595699999999999363e+01 9.386079999999999757e+01
1.827312500000000028e+01 1.202812300399999934e+01 9.595699999999999363e+01 9.386079999999999757e+01
1.827745000000000175e+01 1.202815222719999966e+01 9.595489999999999498e+01 9.386159999999999570e+01
1.828177500000000322e+01 1.202815222719999966e+01 9.595489999999999498e+01 9.386159999999999570e+01
1.828610000000000113e+01 1.202818145039999997e+01 9.595510000000000161e+01 9.386150000000000659e+01
1.829042500000000260e+01 1.202821067360000029e+01 9.595499999999999829e+01 9.386140000000000327e+01
1.829475000000000406e+01 1.202821067360000029e+01 9.595520000000000493e+01 9.386140000000000327e+01
1.829907499999999843e+01 1.202823989679999883e+01 9.595520000000000493e+01 9.386140000000000327e+01
1.830339999999999989e+01 1.202826911999999915e+01 9.595529999999999404e+01 9.386129999999999995e+01
1.830772499999999781e+01 1.202826911999999915e+01 9.595529999999999404e+01 9.386129999999999995e+01
1.831204999999999927e+01 1.202829834319999947e+01 9.595550000000000068e+01 9.386129999999999995e+01
1.831637500000000074e+01 1.202832756639999978e+01 9.595550000000000068e+01 9.386129999999999995e+01
1.832069999999999865e+01 1.202832756639999978e+01 9.595560000000000400e+01 9.386129999999999995e+01
1.832502500000000012e+01 1.202835678960000010e+01 9.595560000000000400e+01 9.386129999999999995e+01
1.832935000000000159e+01 1.202835678960000010e+01 9.595579999999999643e+01 9.386129999999999995e+01
1.833367499999999950e+01 1.202838601280000042e+01 9.595579999999999643e+01 9.386129999999999995e+01
1.833800000000000097e+01 1.202838601280000042e+01 9.595600000000000307e+01 9.386119999999999663e+01
1.834232499999999888e+01 1.202841523599999896e+01 9.595589999999999975e+01 9.386119999999999663e+01
1.834665000000000035e+01 1.202844445920000105e+01 9.595610000000000639e+01 9.386119999999999663e+01
1.835097500000000181e+01 1.202844445920000105e+01 9.595610000000000639e+01 9.386119999999999663e+01
1.835529999999999973e+01 1.202847368239999959e+01 9.595629999999999882e+01 9.386119999999999663e+01
1.835962500000000119e+01 1.202847368239999959e+01 9.595629999999999882e+01 9.386119999999999663e+01
1.836395000000000266e+01 1.202850290559999813e+01 9.595640000000000214e+01 9.386119999999999663e+01
1.836827500000000057e+01 1.202850290559999813e+01 9.595640000000000214e+01 9.386119999999999663e+01
1.837260000000000204e+01 1.202853212880000022e+01 9.595659999999999457e+01 9.386119999999999663e+01
1.837692499999999995e+01 1.202856135199999876e+01 9.595659999999999457e+01 9.386119999999999663e+01
1.838125000000000142e+01 1.202856135199999876e+01 9.595669999999999789e+01 9.386119999999999663e+01
1.838557500000000289e+01 1.202859057519999908e+01 9.595449999999999591e+01 9.386180000000000234e+01
1.838990000000000080e+01 1.202859057519999908e+01 9.595470000000000255e+01 9.386169999999999902e+01
1.839422500000000227e+01 1.202861979839999940e+01 9.595470000000000255e+01 9.386169999999999902e+01
1.839855000000000018e+01 1.202864902159999971e+01 9.595480000000000587e+01 9.386159999999999570e+01
1.840287500000000165e+01 1.202864902159999971e+01 9.595480000000000587e+01 9.386159999999999570e+01
1.840720000000000312e+01 1.202867824479999825e+01 9.595499999999999829e+01 9.386159999999999570e+01
1.841152500000000103e+01 1.202867824479999825e+01 9.595489999999999498e+01 9.386159999999999570e+01
1.841585000000000250e+01 1.202870746800000035e+01 9.595510000000000161e+01 9.386150000000000659e+01
1.842017500000000396e+01 1.202873669119999889e+01 9.595510000000000161e+01 9.386150000000000659e+01
1.842449999999999832e+01 1.202873669119999889e+01 9.595529999999999404e+01 9.386150000000000659e+01
1.842882499999999979e+01 1.202876591439999920e+01 9.595520000000000493e+01 9.386150000000000659e+01
1.843314999999999770e+01 1.202876591439999920e+01 9.595539999999999736e+01 9.386150000000000659e+01
1.843747499999999917e+01 1.202879513759999952e+01 9.595539999999999736e+01 9.386150000000000659e+01
1.844180000000000064e+01 1.202882436079999984e+01 9.595560000000000400e+01 9.386150000000000659e+01
1.844612499999999855e+01 1.202882436079999984e+01 9.595550000000000068e+01 9.386150000000000659e+01
1.845045000000000002e+01 1.202885358399999838e+01 9.595569999999999311e+01 9.386140000000000327e+01
1.845477500000000148e+01 1.202885358399999838e+01 9.595569999999999311e+01 9.386150000000000659e+01
1.845909999999999940e+01 1.202888280720000047e+01 9.595589999999999975e+01 9.386140000000000327e+01
1.846342500000000086e+01 1.202888280720000047e+01 9.595579999999999643e+01 9.386140000000000327e+01
1.846774999999999878e+01 1.202891203039999901e+01 9.595600000000000307e+01 9.386140000000000327e+01
1.847207500000000024e+01 1.202891203039999901e+01 9.595600000000000307e+01 9.386140000000000327e+01
1.847640000000000171e+01 1.202894125359999933e+01 9.595619999999999550e+01 9.386140000000000327e+01
1.848072499999999962e+01 1.202894125359999933e+01 9.595610000000000639e+01 9.386140000000000327e+01
1.848505000000000109e+01 1.202897047679999964e+01 9.595629999999999882e+01 9.386140000000000327e+01
1.848937500000000256e+01 1.202899969999999996e+01 9.595629999999999882e+01 9.386140000000000327e+01
1.849370000000000047e+01 1.202899969999999996e+01 9.595430000000000348e+01 9.386209999999999809e+01
1.849802500000000194e+01 1.202902892319999850e+01 9.595430000000000348e+01 9.386209999999999809e+01
1.850234999999999985e+01 1.202902892319999850e+01 9.595449999999999591e+01 9.386199999999999477e+01
1.850667500000000132e+01 1.202905814640000060e+01 9.595440000000000680e+01 9.386190000000000566e+01
1.851100000000000279e+01 1.202908736959999914e+01 9.595459999999999923e+01 9.386190000000000566e+01
1.851532500000000070e+01 1.202908736959999914e+01 9.595449999999999591e+01 9.386190000000000566e+01
1.851965000000000217e+01 1.202911659279999945e+01 9.595470000000000255e+01 9.386180000000000234e+01
1.852397500000000363e+01 1.202911659279999945e+01 9.595470000000000255e+01 9.386180000000000234e+01
1.852830000000000155e+01 1.202914581599999977e+01 9.595480000000000587e+01 9.386180000000000234e+01
1.853262500000000301e+01 1.202914581599999977e+01 9.595480000000000587e+01 9.386180000000000234e+01
1.853694999999999737e+01 1.202917503920000009e+01 9.595499999999999829e+01 9.386180000000000234e+01
1.854127499999999884e+01 1.202920426239999863e+01 9.595499999999999829e+01 9.386180000000000234e+01
1.854560000000000031e+01 1.202920426239999863e+01 9.595510000000000161e+01 9.386180000000000234e+01
1.854992499999999822e+01 1.202923348560000072e+01 9.595510000000000161e+01 9.386180000000000234e+01
1.855424999999999969e+01 1.202923348560000072e+01 9.595529999999999404e+01 9.386169999999999902e+01
1.855857500000000115e+01 1.202926270879999926e+01 9.595529999999999404e+01 9.386180000000000234e+01
1.856289999999999907e+01 1.202926270879999926e+01 9.595539999999999736e+01 9.386169999999999902e+01
1.856722500000000053e+01 1.202929193199999780e+01 9.595539999999999736e+01 9.386169999999999902e+01
1.857154999999999845e+01 1.202929193199999780e+01 9.595560000000000400e+01 9.386169999999999902e+01
1.857587499999999991e+01 1.202932115519999989e+01 9.595550000000000068e+01 9.386169999999999902e+01
1.858020000000000138e+01 1.202932115519999989e+01 9.595569999999999311e+01 9.386169999999999902e+01
1.858452499999999930e+01 1.202935037839999843e+01 9.595569999999999311e+01 9.386169999999999902e+01
1.858885000000000076e+01 1.202935037839999843e+01 9.595579999999999643e+01 9.386169999999999902e+01
1.859317500000000223e+01 1.202937960159999875e+01 9.595579999999999643e+01 9.386169999999999902e+01
1.859750000000000014e+01 1.202937960159999875e+01 9.595600000000000307e+01 9.386169999999999902e+01
1.860182500000000161e+01 1.202937960159999875e+01 9.595390000000000441e+01 9.386199999999999477e+01
1.860614999999999952e+01 1.202937960159999875e+01 9.595409999999999684e+01 9.386279999999999291e+01
1.861047500000000099e+01 1.202937960159999875e+01 9.595399999999999352e+01 9.386299999999999955e+01
1.861480000000000246e+01 1.202940882479999907e+01 9.595420000000000016e+01 9.386279999999999291e+01
1.861912500000000037e+01 1.202943804799999938e+01 9.595420000000000016e+01 9.386289999999999623e+01
1.862345000000000184e+01 1.202943804799999938e+01 9.595430000000000348e+01 9.386260000000000048e+01
1.862777500000000330e+01 1.202946727119999792e+01 9.595430000000000348e+01 9.386279999999999291e+01
1.863210000000000122e+01 1.202949649440000002e+01 9.595449999999999591e+01 9.386249999999999716e+01
1.863642500000000268e+01 1.202952571759999856e+01 9.595440000000000680e+01 9.386260000000000048e+01
1.864075000000000060e+01 1.202952571759999856e+01 9.595459999999999923e+01 9.386239999999999384e+01
1.864507500000000206e+01 1.202955494079999887e+01 9.595449999999999591e+01 9.386249999999999716e+01
1.864940000000000353e+01 1.202958416399999919e+01 9.595470000000000255e+01 9.386230000000000473e+01
1.865372499999999789e+01 1.202958416399999919e+01 9.595470000000000255e+01 9.386239999999999384e+01
1.865804999999999936e+01 1.202961338719999951e+01 9.595480000000000587e+01 9.386220000000000141e+01
1.866237500000000082e+01 1.202964261039999982e+01 9.595480000000000587e+01 9.386230000000000473e+01
1.866669999999999874e+01 1.202964261039999982e+01 9.595499999999999829e+01 9.386220000000000141e+01
1.867102500000000020e+01 1.202967183360000014e+01 9.595489999999999498e+01 9.386220000000000141e+01
1.867534999999999812e+01 1.202970105679999868e+01 9.595510000000000161e+01 9.386209999999999809e+01
1.867967499999999959e+01 1.202970105679999868e+01 9.595510000000000161e+01 9.386220000000000141e+01
1.868400000000000105e+01 1.202973027999999900e+01 9.595529999999999404e+01 9.386209999999999809e+01
1.868832499999999897e+01 1.202973027999999900e+01 9.595520000000000493e+01 9.386209999999999809e+01
1.869265000000000043e+01 1.202975950319999932e+01 9.595539999999999736e+01 9.386199999999999477e+01
1.869697500000000190e+01 1.202978872639999963e+01 9.595539999999999736e+01 9.386199999999999477e+01
1.870129999999999981e+01 1.202978872639999963e+01 9.595550000000000068e+01 9.386199999999999477e+01
1.870562500000000128e+01 1.202981794959999995e+01 9.595550000000000068e+01 9.386199999999999477e+01
1.870994999999999919e+01 1.202981794959999995e+01 9.595369999999999777e+01 9.386270000000000380e+01
1.871427500000000066e+01 1.202984717280000027e+01 9.595369999999999777e+01 9.386279999999999291e+01
1.871860000000000213e+01 1.202984717280000027e+01 9.595380000000000109e+01 9.386279999999999291e+01
1.872292500000000004e+01 1.202987639599999881e+01 9.595380000000000109e+01 9.386270000000000380e+01
1.872725000000000151e+01 1.202987639599999881e+01 9.595390000000000441e+01 9.386270000000000380e+01
1.873157500000000297e+01 1.202990561920000090e+01 9.595390000000000441e+01 9.386260000000000048e+01
1.873590000000000089e+01 1.202990561920000090e+01 9.595409999999999684e+01 9.386270000000000380e+01
1.874022500000000235e+01 1.202993484239999944e+01 9.595399999999999352e+01 9.386260000000000048e+01
1.874455000000000027e+01 1.202996406559999976e+01 9.595420000000000016e+01 9.386260000000000048e+01
1.874887500000000173e+01 1.202996406559999976e+01 9.595420000000000016e+01 9.386249999999999716e+01
1.875320000000000320e+01 1.202999328880000007e+01 9.595430000000000348e+01 9.386260000000000048e+01
1.875752500000000111e+01 1.202999328880000007e+01 9.595430000000000348e+01 9.386249999999999716e+01
1.876185000000000258e+01 1.203002251200000039e+01 9.595449999999999591e+01 9.386249999999999716e+01
1.876617500000000405e+01 1.203002251200000039e+01 9.595440000000000680e+01 9.386249999999999716e+01
1.877049999999999841e+01 1.203005173519999893e+01 9.595459999999999923e+01 9.386249999999999716e+01
1.877482499999999987e+01 1.203008095839999925e+01 9.595459999999999923e+01 9.386239999999999384e+01
1.877914999999999779e+01 1.203008095839999925e+01 9.595470000000000255e+01 9.386249999999999716e+01
1.878347499999999926e+01 1.203011018159999956e+01 9.595470000000000255e+01 9.386239999999999384e+01
1.878780000000000072e+01 1.203011018159999956e+01 9.595489999999999498e+01 9.386239999999999384e+01
1.879212499999999864e+01 1.203013940479999810e+01 9.595480000000000587e+01 9.386239999999999384e+01
1.879645000000000010e+01 1.203013940479999810e+01 9.595499999999999829e+01 9.386239999999999384e+01
1.880077500000000157e+01 1.203016862800000020e+01 9.595499999999999829e+01 9.386239999999999384e+01
1.880509999999999948e+01 1.203016862800000020e+01 9.595510000000000161e+01 9.386239999999999384e+01
1.880942500000000095e+01 1.203019785119999874e+01 9.595510000000000161e+01 9.386239999999999384e+01
1.881374999999999886e+01 1.203019785119999874e+01 9.595529999999999404e+01 9.386239999999999384e+01
1.881807500000000033e+01 1.203022707439999905e+01 9.595319999999999538e+01 9.386310000000000286e+01
1.882240000000000180e+01 1.203022707439999905e+01 9.595340000000000202e+01 9.386310000000000286e+01
1.882672499999999971e+01 1.203025629759999937e+01 9.595340000000000202e+01 9.386310000000000286e+01
1.883105000000000118e+01 1.203025629759999937e+01 9.595350000000000534e+01 9.386299999999999955e+01
1.883537500000000264e+01 1.203028552079999969e+01 9.595350000000000534e+01 9.386299999999999955e+01
1.883970000000000056e+01 1.203031474399999823e+01 9.595359999999999445e+01 9.386289999999999623e+01
1.884402500000000202e+01 1.203031474399999823e+01 9.595359999999999445e+01 9.386289999999999623e+01
1.884834999999999994e+01 1.203034396720000032e+01 9.595380000000000109e+01 9.386289999999999623e+01
1.885267500000000140e+01 1.203034396720000032e+01 9.595369999999999777e+01 9.386289999999999623e+01
1.885700000000000287e+01 1.203037319039999886e+01 9.595390000000000441e+01 9.386289999999999623e+01
1.886132500000000078e+01 1.203037319039999886e+01 9.595380000000000109e+01 9.386289999999999623e+01
1.886565000000000225e+01 1.203040241359999918e+01 9.595399999999999352e+01 9.386279999999999291e+01
1.886997500000000372e+01 1.203040241359999918e+01 9.595399999999999352e+01 9.386279999999999291e+01
1.887430000000000163e+01 1.203043163679999950e+01 9.595409999999999684e+01 9.386279999999999291e+01
1.887862500000000310e+01 1.203043163679999950e+01 9.595409999999999684e+01 9.386279999999999291e+01
1.888295000000000101e+01 1.203046085999999981e+01 9.595430000000000348e+01 9.386279999999999291e+01
1.888727500000000248e+01 1.203046085999999981e+01 9.595420000000000016e+01 9.386279999999999291e+01
1.889160000000000394e+01 1.203049008319999835e+01 9.595440000000000680e+01 9.386279999999999291e+01
1.889592499999999831e+01 1.203049008319999835e+01 9.595440000000000680e+01 9.386279999999999291e+01
1.890024999999999977e+01 1.203051930640000045e+01 9.595449999999999591e+01 9.386279999999999291e+01
1.890457500000000124e+01 1.203051930640000045e+01 9.595449999999999591e+01 9.386270000000000380e+01
1.890889999999999915e+01 1.203054852959999899e+01 9.595470000000000255e+01 9.386270000000000380e+01
1.891322500000000062e+01 1.203054852959999899e+01 9.595459999999999923e+01 9.386270000000000380e+01
1.891754999999999853e+01 1.203057775279999930e+01 9.595480000000000587e+01 9.386270000000000380e+01
1.892187500000000000e+01 1.203057775279999930e+01 9.595480000000000587e+01 9.386270000000000380e+01
1.892620000000000147e+01 1.203060697599999962e+01 9.595300000000000296e+01 9.386339999999999861e+01
1.893052499999999938e+01 1.203063619919999994e+01 9.595300000000000296e+01 9.386339999999999861e+01
1.893485000000000085e+01 1.203063619919999994e+01 9.595310000000000628e+01 9.386329999999999529e+01
1.893917499999999876e+01 1.203066542239999848e+01 9.595310000000000628e+01 9.386329999999999529e+01
1.894350000000000023e+01 1.203066542239999848e+01 9.595319999999999538e+01 9.386320000000000618e+01
1.894782500000000169e+01 1.203069464560000057e+01 9.595319999999999538e+01 9.386320000000000618e+01
1.895214999999999961e+01 1.203069464560000057e+01 9.595329999999999870e+01 9.386320000000000618e+01
1.895647500000000107e+01 1.203072386879999911e+01 9.595329999999999870e+01 9.386320000000000618e+01
1.896080000000000254e+01 1.203072386879999911e+01 9.595350000000000534e+01 9.386320000000000618e+01
1.896512500000000045e+01 1.203075309199999943e+01 9.595340000000000202e+01 9.386320000000000618e+01
1.896945000000000192e+01 1.203075309199999943e+01 9.595359999999999445e+01 9.386310000000000286e+01
1.897377499999999984e+01 1.203078231519999974e+01 9.595359999999999445e+01 9.386310000000000286e+01
1.897810000000000130e+01 1.203078231519999974e+01 9.595369999999999777e+01 9.386310000000000286e+01
1.898242500000000277e+01 1.203081153840000006e+01 9.595369999999999777e+01 9.386310000000000286e+01
1.898675000000000068e+01 1.203081153840000006e+01 9.595390000000000441e+01 9.386310000000000286e+01
1.899107500000000215e+01 1.203084076159999860e+01 9.595380000000000109e+01 9.386310000000000286e+01
1.899540000000000362e+01 1.203084076159999860e+01 9.595399999999999352e+01 9.386310000000000286e+01
1.899972500000000153e+01 1.203086998480000069e+01 9.595399999999999352e+01 9.386310000000000286e+01
1.900405000000000300e+01 1.203086998480000069e+01 9.595409999999999684e+01 9.386299999999999955e+01
1.900837499999999736e+01 1.203089920799999923e+01 9.595409999999999684e+01 9.386310000000000286e+01
1.901269999999999882e+01 1.203089920799999923e+01 9.595420000000000016e+01 9.386299999999999955e+01
1.901702500000000029e+01 1.203092843119999777e+01 9.595420000000000016e+01 9.386299999999999955e+01
1.902134999999999820e+01 1.203092843119999777e+01 9.595440000000000680e+01 9.386299999999999955e+01
1.902567499999999967e+01 1.203095765439999987e+01 9.595430000000000348e+01 9.386299999999999955e+01
1.903000000000000114e+01 1.203095765439999987e+01 9.595449999999999591e+01 9.386299999999999955e+01
1.903432499999999905e+01 1.203098687759999841e+01 9.595260000000000389e+01 9.386360000000000525e+01
1.903865000000000052e+01 1.203098687759999841e+01 9.595279999999999632e+01 9.386360000000000525e+01
1.904297499999999843e+01 1.203101610079999872e+01 9.595269999999999300e+01 9.386360000000000525e+01
1.904729999999999990e+01 1.203101610079999872e+01 9.595289999999999964e+01 9.386350000000000193e+01
1.905162500000000136e+01 1.203104532399999904e+01 9.595279999999999632e+01 9.386350000000000193e+01
1.905594999999999928e+01 1.203104532399999904e+01 9.595300000000000296e+01 9.386339999999999861e+01
1.906027500000000074e+01 1.203107454719999936e+01 9.595289999999999964e+01 9.386339999999999861e+01
1.906460000000000221e+01 1.203107454719999936e+01 9.595310000000000628e+01 9.386339999999999861e+01
1.906892500000000013e+01 1.203110377039999968e+01 9.595300000000000296e+01 9.386339999999999861e+01
1.907325000000000159e+01 1.203110377039999968e+01 9.595319999999999538e+01 9.386339999999999861e+01
1.907757499999999951e+01 1.203113299359999999e+01 9.595319999999999538e+01 9.386339999999999861e+01
1.908190000000000097e+01 1.203113299359999999e+01 9.595329999999999870e+01 9.386329999999999529e+01
1.908622500000000244e+01 1.203116221679999853e+01 9.595329999999999870e+01 9.386339999999999861e+01
1.909055000000000035e+01 1.203116221679999853e+01 9.595350000000000534e+01 9.386329999999999529e+01
1.909487500000000182e+01 1.203119143999999885e+01 9.595340000000000202e+01 9.386329999999999529e+01
1.909920000000000329e+01 1.203119143999999885e+01 9.595359999999999445e+01 9.386329999999999529e+01
1.910352500000000120e+01 1.203122066319999917e+01 9.595359999999999445e+01 9.386329999999999529e+01
1.910785000000000267e+01 1.203122066319999917e+01 9.595369999999999777e+01 9.386329999999999529e+01
1.911217500000000058e+01 1.203124988639999948e+01 9.595369999999999777e+01 9.386329999999999529e+01
1.911650000000000205e+01 1.203124988639999948e+01 9.595390000000000441e+01 9.386329999999999529e+01
1.912082500000000351e+01 1.203127910959999980e+01 9.595380000000000109e+01 9.386329999999999529e+01
1.912514999999999787e+01 1.203127910959999980e+01 9.595399999999999352e+01 9.386329999999999529e+01
1.912947499999999934e+01 1.203130833280000012e+01 9.595390000000000441e+01 9.386329999999999529e+01
1.913380000000000081e+01 1.203130833280000012e+01 9.595409999999999684e+01 9.386329999999999529e+01
1.913812499999999872e+01 1.203133755599999866e+01 9.595409999999999684e+01 9.386329999999999529e+01
1.914245000000000019e+01 1.203133755599999866e+01 9.595239999999999725e+01 9.386379999999999768e+01
1.914677499999999810e+01 1.203136677920000075e+01 9.595239999999999725e+01 9.386379999999999768e+01
1.915109999999999957e+01 1.203136677920000075e+01 9.595250000000000057e+01 9.386369999999999436e+01
1.915542500000000103e+01 1.203139600239999929e+01 9.595250000000000057e+01 9.386369999999999436e+01
1.915974999999999895e+01 1.203139600239999929e+01 9.595260000000000389e+01 9.386360000000000525e+01
1.916407500000000041e+01 1.203142522559999961e+01 9.595260000000000389e+01 9.386360000000000525e+01
1.916840000000000188e+01 1.203142522559999961e+01 9.595269999999999300e+01 9.386360000000000525e+01
1.917272499999999980e+01 1.203145444879999992e+01 9.595269999999999300e+01 9.386360000000000525e+01
1.917705000000000126e+01 1.203145444879999992e+01 9.595279999999999632e+01 9.386360000000000525e+01
1.918137499999999918e+01 1.203148367200000024e+01 9.595279999999999632e+01 9.386360000000000525e+01
1.918570000000000064e+01 1.203148367200000024e+01 9.595300000000000296e+01 9.386350000000000193e+01
1.919002500000000211e+01 1.203151289519999878e+01 9.595289999999999964e+01 9.386350000000000193e+01
1.919435000000000002e+01 1.203151289519999878e+01 9.595310000000000628e+01 9.386350000000000193e+01
1.919867500000000149e+01 1.203154211840000087e+01 9.595310000000000628e+01 9.386350000000000193e+01
1.920300000000000296e+01 1.203154211840000087e+01 9.595319999999999538e+01 9.386350000000000193e+01
1.920732500000000087e+01 1.203157134159999941e+01 9.595319999999999538e+01 9.386350000000000193e+01
1.921165000000000234e+01 1.203157134159999941e+01 9.595340000000000202e+01 9.386350000000000193e+01
1.921597500000000025e+01 1.203160056479999973e+01 9.595329999999999870e+01 9.386350000000000193e+01
1.922030000000000172e+01 1.203160056479999973e+01 9.595350000000000534e+01 9.386350000000000193e+01
1.922462500000000318e+01 1.203162978800000005e+01 9.595350000000000534e+01 9.386350000000000193e+01
1.922895000000000110e+01 1.203162978800000005e+01 9.595359999999999445e+01 9.386350000000000193e+01
1.923327500000000256e+01 1.203162978800000005e+01 9.595359999999999445e+01 9.386350000000000193e+01
1.923760000000000403e+01 1.203165901120000036e+01 9.595369999999999777e+01 9.386350000000000193e+01
1.924192499999999839e+01 1.203165901120000036e+01 9.595369999999999777e+01 9.386350000000000193e+01
1.924624999999999986e+01 1.203168823439999890e+01 9.595390000000000441e+01 9.386350000000000193e+01
1.925057499999999777e+01 1.203168823439999890e+01 9.595210000000000150e+01 9.386400000000000432e+01
1.925489999999999924e+01 1.203171745759999922e+01 9.595229999999999393e+01 9.386390000000000100e+01
1.925922500000000070e+01 1.203171745759999922e+01 9.595220000000000482e+01 9.386390000000000100e+01
1.926354999999999862e+01 1.203174668079999954e+01 9.595229999999999393e+01 9.386379999999999768e+01
1.926787500000000009e+01 1.203174668079999954e+01 9.595229999999999393e+01 9.386379999999999768e+01
1.927220000000000155e+01 1.203177590399999808e+01 9.595250000000000057e+01 9.386379999999999768e+01
1.927652499999999947e+01 1.203177590399999808e+01 9.595239999999999725e+01 9.386379999999999768e+01
1.928085000000000093e+01 1.203180512720000017e+01 9.595260000000000389e+01 9.386369999999999436e+01
1.928517499999999885e+01 1.203180512720000017e+01 9.595250000000000057e+01 9.386379999999999768e+01
1.928950000000000031e+01 1.203183435039999871e+01 9.595269999999999300e+01 9.386369999999999436e+01
1.929382500000000178e+01 1.203183435039999871e+01 9.595269999999999300e+01 9.386369999999999436e+01
1.929814999999999969e+01 1.203186357359999903e+01 9.595279999999999632e+01 9.386369999999999436e+01
1.930247500000000116e+01 1.203186357359999903e+01 9.595279999999999632e+01 9.386369999999999436e+01
1.930680000000000263e+01 1.203189279679999935e+01 9.595300000000000296e+01 9.386369999999999436e+01
1.931112500000000054e+01 1.203189279679999935e+01 9.595289999999999964e+01 9.386369999999999436e+01
1.931545000000000201e+01 1.203192201999999966e+01 9.595310000000000628e+01 9.386369999999999436e+01
1.931977499999999992e+01 1.203192201999999966e+01 9.595300000000000296e+01 9.386369999999999436e+01
1.932410000000000139e+01 1.203195124319999820e+01 9.595319999999999538e+01 9.386369999999999436e+01
1.932842500000000285e+01 1.203195124319999820e+01 9.595319999999999538e+01 9.386369999999999436e+01
1.933275000000000077e+01 1.203195124319999820e+01 9.595329999999999870e+01 9.386369999999999436e+01
1.933707500000000223e+01 1.203198046640000030e+01 9.595329999999999870e+01 9.386369999999999436e+01
1.934140000000000370e+01 1.203198046640000030e+01 9.595350000000000534e+01 9.386360000000000525e+01
1.934572500000000161e+01 1.203200968959999884e+01 9.595340000000000202e+01 9.386369999999999436e+01
1.935005000000000308e+01 1.203200968959999884e+01 9.595359999999999445e+01 9.386360000000000525e+01
1.935437500000000099e+01 1.203203891279999915e+01 9.595359999999999445e+01 9.386369999999999436e+01
1.935870000000000246e+01 1.203203891279999915e+01 9.595199999999999818e+01 9.386409999999999343e+01
1.936302500000000038e+01 1.203206813599999947e+01 9.595199999999999818e+01 9.386409999999999343e+01
1.936734999999999829e+01 1.203206813599999947e+01 9.595210000000000150e+01 9.386400000000000432e+01
1.937167499999999976e+01 1.203209735919999979e+01 9.595210000000000150e+01 9.386400000000000432e+01
1.937600000000000122e+01 1.203209735919999979e+01 9.595220000000000482e+01 9.386400000000000432e+01
1.938032499999999914e+01 1.203212658239999833e+01 9.595220000000000482e+01 9.386400000000000432e+01
1.938465000000000060e+01 1.203212658239999833e+01 9.595239999999999725e+01 9.386390000000000100e+01
1.938897499999999852e+01 1.203215580560000042e+01 9.595229999999999393e+01 9.386390000000000100e+01
1.939329999999999998e+01 1.203215580560000042e+01 9.595250000000000057e+01 9.386390000000000100e+01
1.939762500000000145e+01 1.203218502879999896e+01 9.595250000000000057e+01 9.386390000000000100e+01
1.940194999999999936e+01 1.203218502879999896e+01 9.595260000000000389e+01 9.386390000000000100e+01
1.940627500000000083e+01 1.203221425199999928e+01 9.595260000000000389e+01 9.386390000000000100e+01
1.941060000000000230e+01 1.203221425199999928e+01 9.595269999999999300e+01 9.386379999999999768e+01
1.941492500000000021e+01 1.203221425199999928e+01 9.595269999999999300e+01 9.386390000000000100e+01
1.941925000000000168e+01 1.203224347519999959e+01 9.595289999999999964e+01 9.386379999999999768e+01
1.942357499999999959e+01 1.203224347519999959e+01 9.595279999999999632e+01 9.386390000000000100e+01
1.942790000000000106e+01 1.203227269839999991e+01 9.595300000000000296e+01 9.386379999999999768e+01
1.943222500000000252e+01 1.203227269839999991e+01 9.595300000000000296e+01 9.386390000000000100e+01
1.943655000000000044e+01 1.203230192159999845e+01 9.595310000000000628e+01 9.386379999999999768e+01
1.944087500000000190e+01 1.203230192159999845e+01 9.595310000000000628e+01 9.386379999999999768e+01
1.944520000000000337e+01 1.203233114480000054e+01 9.595319999999999538e+01 9.386379999999999768e+01
1.944952500000000128e+01 1.203233114480000054e+01 9.595319999999999538e+01 9.386379999999999768e+01
1.945385000000000275e+01 1.203233114480000054e+01 9.595340000000000202e+01 9.386379999999999768e+01
1.945817500000000067e+01 1.203236036799999908e+01 9.595329999999999870e+01 9.386379999999999768e+01
1.946250000000000213e+01 1.203236036799999908e+01 9.595350000000000534e+01 9.386379999999999768e+01
1.946682500000000360e+01 1.203238959119999940e+01 9.595180000000000575e+01 9.386430000000000007e+01
1.947115000000000151e+01 1.203238959119999940e+01 9.595199999999999818e+01 9.386419999999999675e+01
1.947547500000000298e+01 1.203241881439999972e+01 9.595189999999999486e+01 9.386419999999999675e+01
1.947979999999999734e+01 1.203241881439999972e+01 9.595199999999999818e+01 9.386409999999999343e+01
1.948412499999999881e+01 1.203244803760000003e+01 9.595199999999999818e+01 9.386409999999999343e+01
1.948845000000000027e+01 1.203244803760000003e+01 9.595210000000000150e+01 9.386409999999999343e+01
1.949277499999999819e+01 1.203247726079999858e+01 9.595210000000000150e+01 9.386409999999999343e+01
1.949709999999999965e+01 1.203247726079999858e+01 9.595229999999999393e+01 9.386409999999999343e+01
1.950142500000000112e+01 1.203250648400000067e+01 9.595220000000000482e+01 9.386409999999999343e+01
1.950574999999999903e+01 1.203250648400000067e+01 9.595239999999999725e+01 9.386400000000000432e+01
1.951007500000000050e+01 1.203253570719999921e+01 9.595239999999999725e+01 9.386409999999999343e+01
1.951439999999999841e+01 1.203253570719999921e+01 9.595250000000000057e+01 9.386400000000000432e+01
1.951872499999999988e+01 1.203253570719999921e+01 9.595250000000000057e+01 9.386400000000000432e+01
1.952305000000000135e+01 1.203256493039999775e+01 9.595260000000000389e+01 9.386400000000000432e+01
1.952737499999999926e+01 1.203256493039999775e+01 9.595260000000000389e+01 9.386400000000000432e+01
1.953170000000000073e+01 1.203259415359999984e+01 9.595279999999999632e+01 9.386400000000000432e+01
1.953602500000000219e+01 1.203259415359999984e+01 9.595269999999999300e+01 9.386400000000000432e+01
1.954035000000000011e+01 1.203262337679999838e+01 9.595289999999999964e+01 9.386400000000000432e+01
1.954467500000000157e+01 1.203262337679999838e+01 9.595279999999999632e+01 9.386400000000000432e+01
1.954899999999999949e+01 1.203262337679999838e+01 9.595300000000000296e+01 9.386400000000000432e+01
1.955332500000000095e+01 1.203265259999999870e+01 9.595300000000000296e+01 9.386400000000000432e+01
1.955765000000000242e+01 1.203265259999999870e+01 9.595310000000000628e+01 9.386400000000000432e+01
1.956197500000000034e+01 1.203268182319999902e+01 9.595310000000000628e+01 9.386400000000000432e+01
1.956630000000000180e+01 1.203268182319999902e+01 9.595319999999999538e+01 9.386400000000000432e+01
1.957062500000000327e+01 1.203271104639999933e+01 9.595319999999999538e+01 9.386400000000000432e+01
1.957495000000000118e+01 1.203271104639999933e+01 9.595159999999999911e+01 9.386440000000000339e+01
1.957927500000000265e+01 1.203274026959999965e+01 9.595159999999999911e+01 9.386440000000000339e+01
1.958360000000000056e+01 1.203274026959999965e+01 9.595170000000000243e+01 9.386440000000000339e+01
1.958792500000000203e+01 1.203274026959999965e+01 9.595170000000000243e+01 9.386430000000000007e+01
1.959225000000000350e+01 1.203276949279999997e+01 9.595180000000000575e+01 9.386430000000000007e+01
1.959657499999999786e+01 1.203276949279999997e+01 9.595180000000000575e+01 9.386430000000000007e+01
1.960089999999999932e+01 1.203279871599999851e+01 9.595189999999999486e+01 9.386419999999999675e+01
1.960522500000000079e+01 1.203279871599999851e+01 9.595189999999999486e+01 9.386430000000000007e+01
1.960954999999999870e+01 1.203282793919999882e+01 9.595210000000000150e+01 9.386419999999999675e+01
1.961387500000000017e+01 1.203282793919999882e+01 9.595199999999999818e+01 9.386419999999999675e+01
1.961819999999999808e+01 1.203285716239999914e+01 9.595220000000000482e+01 9.386419999999999675e+01
1.962252499999999955e+01 1.203285716239999914e+01 9.595220000000000482e+01 9.386419999999999675e+01
1.962685000000000102e+01 1.203288638559999946e+01 9.595229999999999393e+01 9.386419999999999675e+01
1.963117499999999893e+01 1.203288638559999946e+01 9.595229999999999393e+01 9.386419999999999675e+01
1.963550000000000040e+01 1.203291560879999977e+01 9.595239999999999725e+01 9.386419999999999675e+01
1.963982500000000186e+01 1.203291560879999977e+01 9.595239999999999725e+01 9.386419999999999675e+01
1.964414999999999978e+01 1.203291560879999977e+01 9.595260000000000389e+01 9.386419999999999675e+01
1.964847500000000124e+01 1.203294483200000009e+01 9.595250000000000057e+01 9.386419999999999675e+01
1.965279999999999916e+01 1.203294483200000009e+01 9.595269999999999300e+01 9.386419999999999675e+01
1.965712500000000063e+01 1.203297405519999863e+01 9.595269999999999300e+01 9.386419999999999675e+01
1.966145000000000209e+01 1.203297405519999863e+01 9.595279999999999632e+01 9.386419999999999675e+01
1.966577500000000001e+01 1.203297405519999863e+01 9.595279999999999632e+01 9.386419999999999675e+01
1.967010000000000147e+01 1.203300327840000072e+01 9.595289999999999964e+01 9.386419999999999675e+01
1.967442500000000294e+01 1.203300327840000072e+01 9.595289999999999964e+01 9.386419999999999675e+01
1.967875000000000085e+01 1.203303250159999926e+01 9.595300000000000296e+01 9.386409999999999343e+01
1.968307500000000232e+01 1.203303250159999926e+01 9.595130000000000337e+01 9.386459999999999582e+01
1.968740000000000023e+01 1.203306172479999958e+01 9.595149999999999579e+01 9.386459999999999582e+01
1.969172500000000170e+01 1.203306172479999958e+01 9.595149999999999579e+01 9.386459999999999582e+01
1.969605000000000317e+01 1.203306172479999958e+01 9.595159999999999911e+01 9.386450000000000671e+01
1.970037500000000108e+01 1.203309094799999990e+01 9.595149999999999579e+01 9.386450000000000671e+01
1.970470000000000255e+01 1.203309094799999990e+01 9.595170000000000243e+01 9.386450000000000671e+01
1.970902500000000401e+01 1.203312017120000021e+01 9.595159999999999911e+01 9.386450000000000671e+01
1.971334999999999837e+01 1.203312017120000021e+01 9.595180000000000575e+01 9.386440000000000339e+01
1.971767499999999984e+01 1.203314939439999876e+01 9.595180000000000575e+01 9.386440000000000339e+01
1.972199999999999775e+01 1.203314939439999876e+01 9.595189999999999486e+01 9.386440000000000339e+01
1.972632499999999922e+01 1.203317861760000085e+01 9.595189999999999486e+01 9.386440000000000339e+01
1.973065000000000069e+01 1.203317861760000085e+01 9.595199999999999818e+01 9.386440000000000339e+01
1.973497499999999860e+01 1.203320784079999939e+01 9.595199999999999818e+01 9.386440000000000339e+01
1.973930000000000007e+01 1.203320784079999939e+01 9.595220000000000482e+01 9.386440000000000339e+01
1.974362500000000153e+01 1.203320784079999939e+01 9.595210000000000150e+01 9.386440000000000339e+01
1.974794999999999945e+01 1.203323706399999971e+01 9.595229999999999393e+01 9.386440000000000339e+01
1.975227500000000092e+01 1.203323706399999971e+01 9.595229999999999393e+01 9.386440000000000339e+01
1.975659999999999883e+01 1.203326628720000002e+01 9.595239999999999725e+01 9.386440000000000339e+01
1.976092500000000030e+01 1.203326628720000002e+01 9.595239999999999725e+01 9.386440000000000339e+01
1.976525000000000176e+01 1.203326628720000002e+01 9.595250000000000057e+01 9.386440000000000339e+01
1.976957499999999968e+01 1.203329551040000034e+01 9.595250000000000057e+01 9.386440000000000339e+01
1.977390000000000114e+01 1.203329551040000034e+01 9.595260000000000389e+01 9.386440000000000339e+01
1.977822500000000261e+01 1.203332473359999888e+01 9.595260000000000389e+01 9.386440000000000339e+01
1.978255000000000052e+01 1.203332473359999888e+01 9.595279999999999632e+01 9.386440000000000339e+01
1.978687500000000199e+01 1.203332473359999888e+01 9.595269999999999300e+01 9.386440000000000339e+01
1.979119999999999990e+01 1.203335395679999920e+01 9.595130000000000337e+01 9.386480000000000246e+01
1.979552500000000137e+01 1.203335395679999920e+01 9.595130000000000337e+01 9.386480000000000246e+01
1.979985000000000284e+01 1.203338317999999951e+01 9.595140000000000668e+01 9.386469999999999914e+01
1.980417500000000075e+01 1.203338317999999951e+01 9.595130000000000337e+01 9.386469999999999914e+01
1.980850000000000222e+01 1.203341240319999805e+01 9.595149999999999579e+01 9.386469999999999914e+01
1.981282500000000368e+01 1.203341240319999805e+01 9.595140000000000668e+01 9.386469999999999914e+01
1.981715000000000160e+01 1.203341240319999805e+01 9.595159999999999911e+01 9.386459999999999582e+01
1.982147500000000306e+01 1.203344162640000015e+01 9.595159999999999911e+01 9.386459999999999582e+01
1.982580000000000098e+01 1.203344162640000015e+01 9.595170000000000243e+01 9.386459999999999582e+01
1.983012499999999889e+01 1.203347084959999869e+01 9.595170000000000243e+01 9.386459999999999582e+01
1.983445000000000036e+01 1.203347084959999869e+01 9.595180000000000575e+01 9.386459999999999582e+01
1.983877499999999827e+01 1.203350007279999900e+01 9.595180000000000575e+01 9.386459999999999582e+01
1.984309999999999974e+01 1.203350007279999900e+01 9.595189999999999486e+01 9.386459999999999582e+01
1.984742500000000121e+01 1.203350007279999900e+01 9.595189999999999486e+01 9.386459999999999582e+01
1.985174999999999912e+01 1.203352929599999932e+01 9.595210000000000150e+01 9.386459999999999582e+01
1.985607500000000059e+01 1.203352929599999932e+01 9.595199999999999818e+01 9.386459999999999582e+01
1.986039999999999850e+01 1.203355851919999964e+01 9.595220000000000482e+01 9.386459999999999582e+01
1.986472499999999997e+01 1.203355851919999964e+01 9.595210000000000150e+01 9.386459999999999582e+01
1.986905000000000143e+01 1.203355851919999964e+01 9.595229999999999393e+01 9.386459999999999582e+01
1.987337499999999935e+01 1.203358774239999818e+01 9.595229999999999393e+01 9.386459999999999582e+01
1.987770000000000081e+01 1.203358774239999818e+01 9.595239999999999725e+01 9.386459999999999582e+01
1.988202500000000228e+01 1.203361696560000027e+01 9.595239999999999725e+01 9.386459999999999582e+01
1.988635000000000019e+01 1.203361696560000027e+01 9.595250000000000057e+01 9.386459999999999582e+01
1.989067500000000166e+01 1.203361696560000027e+01 9.595250000000000057e+01 9.386459999999999582e+01
1.989499999999999957e+01 1.203364618879999881e+01 9.595260000000000389e+01 9.386459999999999582e+01
1.989932500000000104e+01 1.203364618879999881e+01 9.595099999999999341e+01 9.386499999999999488e+01
1.990365000000000251e+01 1.203367541199999913e+01 9.595120000000000005e+01 9.386490000000000578e+01
1.990797500000000042e+01 1.203367541199999913e+01 9.595109999999999673e+01 9.386490000000000578e+01
1.991230000000000189e+01 1.203367541199999913e+01 9.595130000000000337e+01 9.386490000000000578e+01
1.991662500000000335e+01 1.203370463519999944e+01 9.595120000000000005e+01 9.386490000000000578e+01
1.992095000000000127e+01 1.203370463519999944e+01 9.595140000000000668e+01 9.386480000000000246e+01
1.992527500000000273e+01 1.203373385839999976e+01 9.595130000000000337e+01 9.386480000000000246e+01
1.992960000000000065e+01 1.203373385839999976e+01 9.595149999999999579e+01 9.386480000000000246e+01
1.993392500000000211e+01 1.203376308159999830e+01 9.595140000000000668e+01 9.386480000000000246e+01
1.993825000000000358e+01 1.203376308159999830e+01 9.595159999999999911e+01 9.386480000000000246e+01
1.994257500000000149e+01 1.203376308159999830e+01 9.595149999999999579e+01 9.386480000000000246e+01
1.994690000000000296e+01 1.203379230480000039e+01 9.595170000000000243e+01 9.386480000000000246e+01
1.995122500000000443e+01 1.203379230480000039e+01 9.595170000000000243e+01 9.386480000000000246e+01
1.995554999999999879e+01 1.203382152799999893e+01 9.595180000000000575e+01 9.386480000000000246e+01
1.995987500000000026e+01 1.203382152799999893e+01 9.595180000000000575e+01 9.386480000000000246e+01
1.996419999999999817e+01 1.203382152799999893e+01 9.595189999999999486e+01 9.386480000000000246e+01
1.996852499999999964e+01 1.203385075119999925e+01 9.595189999999999486e+01 9.386480000000000246e+01
1.997285000000000110e+01 1.203385075119999925e+01 9.595199999999999818e+01 9.386480000000000246e+01
1.997717499999999902e+01 1.203387997439999957e+01 9.595199999999999818e+01 9.386480000000000246e+01
1.998150000000000048e+01 1.203387997439999957e+01 9.595220000000000482e+01 9.386480000000000246e+01
1.998582500000000195e+01 1.203387997439999957e+01 9.595210000000000150e+01 9.386480000000000246e+01
1.999014999999999986e+01 1.203390919759999989e+01 9.595229999999999393e+01 9.386480000000000246e+01
1.999447500000000133e+01 1.203390919759999989e+01 9.595220000000000482e+01 9.386480000000000246e+01
1.999879999999999924e+01 1.203390919759999989e+01 9.595239999999999725e+01 9.386480000000000246e+01


==> anc/Fig3/eps3_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 4.494002142399999844e-02 9.501040000000000418e+01 9.495239999999999725e+01
8.649999999999999703e-03 8.987069142399999044e-02 9.502639999999999532e+01 9.508110000000000639e+01
1.297500000000000042e-02 1.379910737039999891e-01 9.499200000000000443e+01 9.516920000000000357e+01
1.729999999999999941e-02 1.833408043920000119e-01 9.495810000000000173e+01 9.506640000000000157e+01
2.162500000000000186e-02 2.278646874480000084e-01 9.493030000000000257e+01 9.495250000000000057e+01
2.595000000000000084e-02 2.702587836879999927e-01 9.503679999999999950e+01 9.491670000000000584e+01
3.027500000000000330e-02 3.118553787999999716e-01 9.515579999999999927e+01 9.488559999999999661e+01
3.459999999999999881e-02 3.521395599999999626e-01 9.515160000000000196e+01 9.480169999999999675e+01
3.892500000000000127e-02 3.919094128799999743e-01 9.515940000000000509e+01 9.471370000000000289e+01
4.325000000000000372e-02 4.308931616799999698e-01 9.517910000000000537e+01 9.464019999999999300e+01
4.757499999999999923e-02 4.696022123999999964e-01 9.527429999999999666e+01 9.464490000000000691e+01
5.190000000000000169e-02 5.078699927999998920e-01 9.535710000000000264e+01 9.474099999999999966e+01
5.622499999999999720e-02 5.460501035999999475e-01 9.539509999999999934e+01 9.482550000000000523e+01
6.055000000000000659e-02 5.839321377599999696e-01 9.528979999999999961e+01 9.492430000000000234e+01
6.487500000000000211e-02 6.215102506399999838e-01 9.518859999999999388e+01 9.503709999999999525e+01
6.919999999999999762e-02 6.586733940800000298e-01 9.510660000000000025e+01 9.499979999999999336e+01
7.352500000000000702e-02 6.953426654400000073e-01 9.502429999999999666e+01 9.492369999999999663e+01
7.785000000000000253e-02 7.315034531199999801e-01 9.499930000000000518e+01 9.484229999999999450e+01
8.217499999999999805e-02 7.672726499199999939e-01 9.505639999999999645e+01 9.479760000000000275e+01
8.650000000000000744e-02 8.026736343999999468e-01 9.513360000000000127e+01 9.478109999999999502e+01
9.082500000000000295e-02 8.377911538399999136e-01 9.518420000000000414e+01 9.478919999999999391e+01
9.514999999999999847e-02 8.726631983999999509e-01 9.516330000000000666e+01 9.469880000000000564e+01
9.947500000000000786e-02 9.073482144800000260e-01 9.514520000000000266e+01 9.460890000000000555e+01
1.038000000000000034e-01 9.418958815199999224e-01 9.521099999999999852e+01 9.455200000000000671e+01
1.081250000000000128e-01 9.763441896799999187e-01 9.529859999999999332e+01 9.463200000000000500e+01
1.124499999999999944e-01 1.011958503520000052e+00 9.512139999999999418e+01 9.489379999999999882e+01
1.167750000000000038e-01 1.046231472479999924e+00 9.516030000000000655e+01 9.482099999999999795e+01
1.211000000000000132e-01 1.079975501519999881e+00 9.523529999999999518e+01 9.486299999999999955e+01
1.254250000000000087e-01 1.113424376240000013e+00 9.530800000000000693e+01 9.490510000000000446e+01
1.297500000000000042e-01 1.146677455519999889e+00 9.534279999999999688e+01 9.488379999999999370e+01
1.340749999999999997e-01 1.179690904559999920e+00 9.530599999999999739e+01 9.477970000000000539e+01
1.383999999999999952e-01 1.212640062560000009e+00 9.528740000000000521e+01 9.465909999999999513e+01
1.427250000000000185e-01 1.245399269760000038e+00 9.533540000000000703e+01 9.457750000000000057e+01
1.470500000000000140e-01 1.278196467120000124e+00 9.541419999999999391e+01 9.458809999999999718e+01
1.513750000000000095e-01 1.310859237759999907e+00 9.548980000000000246e+01 9.460320000000000107e+01
1.557000000000000051e-01 1.343717803839999947e+00 9.549060000000000059e+01 9.460519999999999641e+01
1.600250000000000006e-01 1.376304594159999839e+00 9.537909999999999400e+01 9.461050000000000182e+01
1.643499999999999961e-01 1.408838782719999960e+00 9.528740000000000521e+01 9.470019999999999527e+01
1.686750000000000194e-01 1.441139185679999990e+00 9.520730000000000359e+01 9.472119999999999607e+01
1.730000000000000149e-01 1.473214569999999890e+00 9.511589999999999634e+01 9.470980000000000132e+01
1.773250000000000104e-01 1.504860373279999886e+00 9.508820000000000050e+01 9.468399999999999750e+01
1.816500000000000059e-01 1.536351293599999890e+00 9.512460000000000093e+01 9.466840000000000543e+01
1.859750000000000014e-01 1.567482768559999906e+00 9.513870000000000005e+01 9.466469999999999629e+01
1.902999999999999969e-01 1.598526573920000082e+00 9.518189999999999884e+01 9.468919999999999959e+01
1.946249999999999925e-01 1.629281069599999743e+00 9.519639999999999702e+01 9.471150000000000091e+01
1.989500000000000157e-01 1.660009264399999962e+00 9.519950000000000045e+01 9.469159999999999400e+01
2.032750000000000112e-01 1.690512440559999829e+00 9.519499999999999318e+01 9.460190000000000055e+01
2.076000000000000068e-01 1.721047762240000001e+00 9.525029999999999575e+01 9.449729999999999563e+01
2.119250000000000300e-01 1.751422356319999984e+00 9.524790000000000134e+01 9.449360000000000070e+01
2.162500000000000255e-01 1.781884620000000030e+00 9.531749999999999545e+01 9.449410000000000309e+01
2.205749999999999933e-01 1.814185022959999838e+00 9.532219999999999516e+01 9.450100000000000477e+01
2.248999999999999888e-01 1.844381355520000154e+00 9.537149999999999750e+01 9.447270000000000323e+01
2.292250000000000121e-01 1.874221165040000026e+00 9.535529999999999973e+01 9.442140000000000555e+01
2.335500000000000076e-01 1.903955771039999689e+00 9.532110000000000127e+01 9.435160000000000480e+01
2.378750000000000031e-01 1.933573484239999640e+00 9.527750000000000341e+01 9.429630000000000223e+01
2.422000000000000264e-01 1.963121061759999675e+00 9.527429999999999666e+01 9.424500000000000455e+01
2.465250000000000219e-01 1.992633571440000084e+00 9.531459999999999866e+01 9.432899999999999352e+01
2.508500000000000174e-01 2.022116857919999955e+00 9.533209999999999695e+01 9.442249999999999943e+01
2.551749999999999852e-01 2.051629367599999920e+00 9.534350000000000591e+01 9.451130000000000564e+01
2.595000000000000084e-01 2.081138954959999676e+00 9.531730000000000302e+01 9.457769999999999300e+01
2.638250000000000317e-01 2.110528727199999732e+00 9.523980000000000246e+01 9.465460000000000207e+01
2.681499999999999995e-01 2.139775305760000190e+00 9.515500000000000114e+01 9.472750000000000625e+01
2.724750000000000227e-01 2.168954670959999831e+00 9.515139999999999532e+01 9.465940000000000509e+01
2.767999999999999905e-01 2.197973308559999950e+00 9.514870000000000516e+01 9.460190000000000055e+01
2.811250000000000138e-01 2.226778616799999888e+00 9.513049999999999784e+01 9.454879999999999995e+01
2.854500000000000370e-01 2.255326760880000059e+00 9.514700000000000557e+01 9.449089999999999634e+01
2.897750000000000048e-01 2.283717099680000029e+00 9.525669999999999504e+01 9.451290000000000191e+01
2.941000000000000281e-01 2.311902876080000002e+00 9.536220000000000141e+01 9.453130000000000166e+01
2.984250000000000513e-01 2.339977604319999571e+00 9.546859999999999502e+01 9.455129999999999768e+01
3.027500000000000191e-01 2.367888682639999853e+00 9.549909999999999854e+01 9.452030000000000598e+01
3.070749999999999869e-01 2.395741314559999946e+00 9.548900000000000432e+01 9.449339999999999407e+01
3.114000000000000101e-01 2.423474131359999895e+00 9.546179999999999666e+01 9.445889999999999986e+01
3.157249999999999779e-01 2.451195258879999894e+00 9.544129999999999825e+01 9.442040000000000077e+01
3.200500000000000012e-01 2.478837483760000016e+00 9.550520000000000209e+01 9.448940000000000339e+01
3.243750000000000244e-01 2.506514776479999984e+00 9.553449999999999420e+01 9.457810000000000628e+01
3.286999999999999922e-01 2.534285583439999989e+00 9.527389999999999759e+01 9.460689999999999600e+01
3.330250000000000155e-01 2.561279053279999829e+00 9.520640000000000214e+01 9.460790000000000077e+01
3.373500000000000387e-01 2.588345581120000016e+00 9.517149999999999466e+01 9.458799999999999386e+01
3.416750000000000065e-01 2.615169556399999706e+00 9.514140000000000441e+01 9.454800000000000182e+01
3.460000000000000298e-01 2.642098735199999826e+00 9.516509999999999536e+01 9.453340000000000032e+01
3.503250000000000530e-01 2.668843807839999638e+00 9.520560000000000400e+01 9.445629999999999882e+01
3.546500000000000208e-01 2.695702850960000063e+00 9.529030000000000200e+01 9.441230000000000189e+01
3.589750000000000441e-01 2.722427467359999742e+00 9.536929999999999552e+01 9.443670000000000186e+01
3.633000000000000118e-01 2.749289432799999933e+00 9.538009999999999877e+01 9.445720000000000027e+01
3.676250000000000351e-01 2.776072495599999801e+00 9.534709999999999752e+01 9.452660000000000196e+01
3.719500000000000028e-01 2.803071810080000059e+00 9.533050000000000068e+01 9.459869999999999379e+01
3.762749999999999706e-01 2.829860717519999902e+00 9.526229999999999620e+01 9.467659999999999343e+01
3.805999999999999939e-01 2.856553188399999943e+00 9.519559999999999889e+01 9.475459999999999638e+01
3.849250000000000171e-01 2.882921281759999843e+00 9.512420000000000186e+01 9.474120000000000630e+01
3.892499999999999849e-01 2.909192938559999497e+00 9.512460000000000093e+01 9.469960000000000377e+01
3.935750000000000082e-01 2.935178207999999955e+00 9.514740000000000464e+01 9.466570000000000107e+01
3.979000000000000314e-01 2.961099186399999805e+00 9.519280000000000541e+01 9.462030000000000030e+01
4.022249999999999992e-01 2.986786379199999786e+00 9.523430000000000462e+01 9.462380000000000280e+01
4.065500000000000225e-01 3.012473571999999766e+00 9.529980000000000473e+01 9.464409999999999457e+01
4.108750000000000457e-01 3.037926979199999877e+00 9.529590000000000316e+01 9.467000000000000171e+01
4.152000000000000135e-01 3.063380386399999988e+00 9.529559999999999320e+01 9.466459999999999297e+01
4.195250000000000368e-01 3.088687677599999848e+00 9.527719999999999345e+01 9.458660000000000423e+01
4.238500000000000600e-01 3.114053415199999897e+00 9.527889999999999304e+01 9.450709999999999411e+01
4.281750000000000278e-01 3.139243813599999822e+00 9.528679999999999950e+01 9.445130000000000337e+01
4.325000000000000511e-01 3.164551104799999681e+00 9.536180000000000234e+01 9.439270000000000493e+01
4.368250000000000188e-01 3.192546930399999816e+00 9.550159999999999627e+01 9.436520000000000152e+01
4.411499999999999866e-01 3.217649659199999679e+00 9.555769999999999698e+01 9.436509999999999820e+01
4.454750000000000099e-01 3.242693941599999796e+00 9.557779999999999632e+01 9.439190000000000680e+01
4.497999999999999776e-01 3.267533661599999917e+00 9.559050000000000580e+01 9.440089999999999293e+01
4.541250000000000009e-01 3.292373381599999593e+00 9.560500000000000398e+01 9.435809999999999320e+01
4.584500000000000242e-01 3.317008539199999717e+00 9.559810000000000230e+01 9.429699999999999704e+01
4.627749999999999919e-01 3.341731366399999903e+00 9.559489999999999554e+01 9.426370000000000005e+01
4.671000000000000152e-01 3.366278854399999965e+00 9.560049999999999670e+01 9.424550000000000693e+01
4.714250000000000385e-01 3.390914011999999644e+00 9.564390000000000214e+01 9.429370000000000118e+01
4.757500000000000062e-01 3.415461500000000150e+00 9.568489999999999895e+01 9.439050000000000296e+01
4.800750000000000295e-01 3.440067434399999957e+00 9.572020000000000550e+01 9.447899999999999920e+01
4.844000000000000528e-01 3.464644145599999892e+00 9.571790000000000020e+01 9.456319999999999482e+01
4.887250000000000205e-01 3.489308526399999444e+00 9.570770000000000266e+01 9.462139999999999418e+01
4.930500000000000438e-01 3.513797567999999760e+00 9.563949999999999818e+01 9.463479999999999848e+01
4.973750000000000671e-01 3.538257386399999760e+00 9.557739999999999725e+01 9.465139999999999532e+01
5.017000000000000348e-01 3.562600311999999825e+00 9.551420000000000243e+01 9.462250000000000227e+01
5.060250000000000581e-01 3.586943237599999890e+00 9.545489999999999498e+01 9.456829999999999359e+01
5.103499999999999703e-01 3.611052377599999641e+00 9.538370000000000459e+01 9.451670000000000016e+01
5.146749999999999936e-01 3.635073847999999774e+00 9.535999999999999943e+01 9.444519999999999982e+01
5.190000000000000169e-01 3.658861532800000038e+00 9.539319999999999311e+01 9.436579999999999302e+01
5.233250000000000401e-01 3.682590771199999669e+00 9.545359999999999445e+01 9.431889999999999930e+01
5.276500000000000634e-01 3.706144670399999619e+00 9.551220000000000709e+01 9.433249999999999602e+01
5.319749999999999757e-01 3.729640123199999380e+00 9.558820000000000050e+01 9.434329999999999927e+01
5.362999999999999989e-01 3.753018683200000094e+00 9.562430000000000518e+01 9.435479999999999734e+01
5.406250000000000222e-01 3.776338796800000175e+00 9.562569999999999482e+01 9.432340000000000657e+01
5.449500000000000455e-01 3.800097258400000122e+00 9.551290000000000191e+01 9.421609999999999729e+01
5.492750000000000687e-01 3.823388148799999886e+00 9.539249999999999829e+01 9.421599999999999397e+01
5.535999999999999810e-01 3.846766708799999712e+00 9.529500000000000171e+01 9.424519999999999698e+01
5.579250000000000043e-01 3.869853036799999479e+00 9.524670000000000414e+01 9.427339999999999520e+01
5.622500000000000275e-01 3.892939364799999691e+00 9.525000000000000000e+01 9.426839999999999975e+01
5.665750000000000508e-01 3.915850353599999778e+00 9.528679999999999950e+01 9.422180000000000177e+01
5.709000000000000741e-01 3.938761342400000309e+00 9.533299999999999841e+01 9.416889999999999361e+01
5.752250000000000973e-01 3.961496992000000272e+00 9.537579999999999814e+01 9.414539999999999509e+01
5.795500000000000096e-01 3.984261864799999664e+00 9.541370000000000573e+01 9.414249999999999829e+01
5.838750000000000329e-01 4.006880621600000580e+00 9.539140000000000441e+01 9.415040000000000475e+01
5.882000000000000561e-01 4.029557824800000354e+00 9.536069999999999425e+01 9.422480000000000189e+01
5.925250000000000794e-01 4.052118135199999749e+00 9.532819999999999538e+01 9.430870000000000175e+01
5.968500000000001027e-01 4.074736891999999777e+00 9.533220000000000027e+01 9.437640000000000384e+01
6.011750000000001259e-01 4.097297202400000060e+00 9.535139999999999816e+01 9.438649999999999807e+01
6.055000000000000382e-01 4.119915959200000088e+00 9.541989999999999839e+01 9.438880000000000337e+01
6.098249999999999504e-01 4.142388599999999421e+00 9.547360000000000468e+01 9.439459999999999695e+01
6.141499999999999737e-01 4.164832017600000214e+00 9.553489999999999327e+01 9.441589999999999350e+01
6.184749999999999970e-01 4.187129319199999422e+00 9.556850000000000023e+01 9.441939999999999600e+01
6.228000000000000203e-01 4.209397397600000090e+00 9.554590000000000316e+01 9.435479999999999734e+01
6.271249999999999325e-01 4.231548583200000380e+00 9.552809999999999491e+01 9.429099999999999682e+01
6.314499999999999558e-01 4.253728991999999209e+00 9.551860000000000639e+01 9.421779999999999688e+01
6.357749999999999790e-01 4.275821731199999753e+00 9.550990000000000180e+01 9.416910000000000025e+01
6.401000000000000023e-01 4.297914470400000297e+00 9.548569999999999425e+01 9.415399999999999636e+01
6.444250000000000256e-01 4.319773424000000084e+00 9.539490000000000691e+01 9.417170000000000130e+01
6.487500000000000488e-01 4.341603154399999553e+00 9.530679999999999552e+01 9.419169999999999732e+01
6.530749999999999611e-01 4.362936090399999856e+00 9.563420000000000698e+01 9.415279999999999916e+01
6.573999999999999844e-01 4.384532035199999456e+00 9.561039999999999850e+01 9.408480000000000132e+01
6.617250000000000076e-01 4.406127979999999944e+00 9.560360000000000014e+01 9.408469999999999800e+01
6.660500000000000309e-01 4.427577808799999737e+00 9.558199999999999363e+01 9.412359999999999616e+01
6.703750000000000542e-01 4.449056860799999846e+00 9.555800000000000693e+01 9.421939999999999316e+01
6.747000000000000774e-01 4.470477466400000210e+00 9.557259999999999422e+01 9.431149999999999523e+01
6.790249999999999897e-01 4.491956518399999432e+00 9.556419999999999959e+01 9.439650000000000318e+01
6.833500000000000130e-01 4.513318677600000051e+00 9.553489999999999327e+01 9.448050000000000637e+01
6.876750000000000362e-01 4.534622390400000036e+00 9.550990000000000180e+01 9.455039999999999623e+01
6.920000000000000595e-01 4.555779987200000214e+00 9.549250000000000682e+01 9.457829999999999870e+01
6.963250000000000828e-01 4.576908360800000075e+00 9.552169999999999561e+01 9.454699999999999704e+01
7.006500000000001060e-01 4.597919841599999558e+00 9.550079999999999814e+01 9.448980000000000246e+01
7.049750000000000183e-01 4.618931322399999928e+00 9.548390000000000555e+01 9.443550000000000466e+01
7.093000000000000416e-01 4.639825910399999920e+00 9.545780000000000598e+01 9.440380000000000393e+01
7.136250000000000648e-01 4.660778944799999657e+00 9.543940000000000623e+01 9.437890000000000157e+01
7.179500000000000881e-01 4.681615086399999903e+00 9.541930000000000689e+01 9.435899999999999466e+01
7.222750000000001114e-01 4.702392781599999516e+00 9.539820000000000277e+01 9.436350000000000193e+01
7.266000000000000236e-01 4.723024360800000210e+00 9.537619999999999720e+01 9.435339999999999350e+01
7.309250000000000469e-01 4.743626716799999699e+00 9.542379999999999995e+01 9.432970000000000255e+01
7.352500000000000702e-01 4.764053733599999951e+00 9.547849999999999682e+01 9.430719999999999459e+01
7.395750000000000934e-01 4.784451527199999887e+00 9.553239999999999554e+01 9.427030000000000598e+01
7.439000000000000057e-01 4.804761651199999761e+00 9.557689999999999486e+01 9.423579999999999757e+01
7.482250000000000290e-01 4.825042552000000207e+00 9.557120000000000459e+01 9.420310000000000628e+01
7.525499999999999412e-01 4.845206560000000273e+00 9.555249999999999488e+01 9.417600000000000193e+01
7.568749999999999645e-01 4.865399791199999768e+00 9.552309999999999945e+01 9.416160000000000707e+01
7.611999999999999877e-01 4.886528164799999630e+00 9.553010000000000446e+01 9.425109999999999388e+01
7.655250000000000110e-01 4.906429163999999510e+00 9.549190000000000111e+01 9.423170000000000357e+01
7.698500000000000343e-01 4.926417832800000340e+00 9.548059999999999548e+01 9.420680000000000121e+01
7.741749999999999465e-01 4.946260385599999587e+00 9.547780000000000200e+01 9.417829999999999302e+01
7.784999999999999698e-01 4.966161384800000356e+00 9.551269999999999527e+01 9.415009999999999479e+01
7.828249999999999931e-01 4.985974714399999286e+00 9.551949999999999363e+01 9.411899999999999977e+01
7.871500000000000163e-01 5.005846490399999738e+00 9.552190000000000225e+01 9.409579999999999700e+01
7.914750000000000396e-01 5.025630596799999239e+00 9.550749999999999318e+01 9.414310000000000400e+01
7.958000000000000629e-01 5.045502372799999691e+00 9.548539999999999850e+01 9.420569999999999311e+01
8.001249999999999751e-01 5.065286479200000080e+00 9.546439999999999770e+01 9.426879999999999882e+01
8.044499999999999984e-01 5.085187478399999961e+00 9.539260000000000161e+01 9.433280000000000598e+01
8.087750000000000217e-01 5.105059254399999524e+00 9.536950000000000216e+01 9.437050000000000693e+01
8.131000000000000449e-01 5.124960253599999405e+00 9.536620000000000630e+01 9.438150000000000261e+01
8.174250000000000682e-01 5.144744359999999794e+00 9.536430000000000007e+01 9.439140000000000441e+01
8.217500000000000915e-01 5.164499243199999867e+00 9.536759999999999593e+01 9.439990000000000236e+01
8.260750000000000037e-01 5.184078787199999816e+00 9.536199999999999477e+01 9.437839999999999918e+01
8.304000000000000270e-01 5.203570661599999703e+00 9.534690000000000509e+01 9.431350000000000477e+01
8.347250000000000503e-01 5.222857973599999148e+00 9.533950000000000102e+01 9.425459999999999638e+01
8.390500000000000735e-01 5.242116062400000054e+00 9.540359999999999729e+01 9.419670000000000698e+01
8.433750000000000968e-01 5.261228035199999375e+00 9.547360000000000468e+01 9.416880000000000450e+01
8.477000000000001201e-01 5.280281561599998952e+00 9.554760000000000275e+01 9.416570000000000107e+01
8.520250000000000323e-01 5.299188971999999609e+00 9.561719999999999686e+01 9.417199999999999704e+01
8.563500000000000556e-01 5.318096382400000266e+00 9.569070000000000675e+01 9.417860000000000298e+01
8.606750000000000789e-01 5.336857676800000228e+00 9.572079999999999700e+01 9.418359999999999843e+01
8.650000000000001021e-01 5.355589747999999872e+00 9.572450000000000614e+01 9.418699999999999761e+01
8.693250000000001254e-01 5.372919105599999412e+00 9.565770000000000550e+01 9.415049999999999386e+01
8.736500000000000377e-01 5.391651176799999945e+00 9.567740000000000578e+01 9.410420000000000584e+01
8.779750000000000609e-01 5.410324801599999844e+00 9.571569999999999823e+01 9.406369999999999720e+01
8.822999999999999732e-01 5.428939979999999998e+00 9.576300000000000523e+01 9.402410000000000423e+01
8.866249999999999964e-01 5.447555158399999264e+00 9.580920000000000414e+01 9.408710000000000662e+01
8.909500000000000197e-01 5.466141113599999102e+00 9.585639999999999361e+01 9.414939999999999998e+01
8.952750000000000430e-01 5.484756291999999256e+00 9.584850000000000136e+01 9.420749999999999602e+01
8.995999999999999552e-01 5.503342247199999093e+00 9.578910000000000480e+01 9.425740000000000407e+01
9.039249999999999785e-01 5.521986648799999564e+00 9.571150000000000091e+01 9.430100000000000193e+01
9.082500000000000018e-01 5.540631050399999147e+00 9.563389999999999702e+01 9.434120000000000061e+01
9.125750000000000250e-01 5.559246228799999301e+00 9.555570000000000164e+01 9.438249999999999318e+01
9.169000000000000483e-01 5.577802960799999710e+00 9.549209999999999354e+01 9.442690000000000339e+01
9.212249999999999606e-01 5.596242799999999740e+00 9.542470000000000141e+01 9.447230000000000416e+01
9.255499999999999838e-01 5.614565746399999391e+00 9.539669999999999561e+01 9.448279999999999745e+01
9.298750000000000071e-01 5.632771799999999551e+00 9.538120000000000687e+01 9.443160000000000309e+01
9.342000000000000304e-01 5.650890183999999650e+00 9.541740000000000066e+01 9.440260000000000673e+01
9.385250000000000536e-01 5.668891675199999369e+00 9.547150000000000603e+01 9.437109999999999843e+01
9.428500000000000769e-01 5.686834719999999344e+00 9.550700000000000500e+01 9.433820000000000050e+01
9.471749999999999892e-01 5.704660871999999827e+00 9.553390000000000271e+01 9.428499999999999659e+01
9.515000000000000124e-01 5.722428577599999677e+00 9.556329999999999814e+01 9.423659999999999570e+01
9.558250000000000357e-01 5.740108613599999465e+00 9.559350000000000591e+01 9.420799999999999841e+01
9.601500000000000590e-01 5.757730203199999508e+00 9.562770000000000437e+01 9.420080000000000098e+01
9.644750000000000822e-01 5.775293346399999805e+00 9.565109999999999957e+01 9.420990000000000464e+01
9.688000000000001055e-01 5.792798043200000357e+00 9.567839999999999634e+01 9.421949999999999648e+01
9.731250000000000178e-01 5.810244293599999388e+00 9.567690000000000339e+01 9.422429999999999950e+01
9.774500000000000410e-01 5.827164526399999822e+00 9.572079999999999700e+01 9.406300000000000239e+01
9.817750000000000643e-01 5.845253687199999604e+00 9.568880000000000052e+01 9.408750000000000568e+01
9.861000000000000876e-01 5.863109062399999516e+00 9.563410000000000366e+01 9.416450000000000387e+01
9.904250000000001108e-01 5.880818321599999621e+00 9.557340000000000657e+01 9.424379999999999313e+01
9.947500000000001341e-01 5.898439911199999663e+00 9.551489999999999725e+01 9.432510000000000616e+01
9.990750000000000464e-01 5.915915384799999899e+00 9.545059999999999434e+01 9.437030000000000030e+01
1.003400000000000070e+00 5.933332411999999501e+00 9.546169999999999334e+01 9.437619999999999720e+01
1.007725000000000204e+00 5.950574099999999866e+00 9.546110000000000184e+01 9.436690000000000111e+01
1.012050000000000116e+00 5.967815788000000232e+00 9.546899999999999409e+01 9.433979999999999677e+01
1.016375000000000028e+00 5.984882136799999586e+00 9.548130000000000450e+01 9.431180000000000518e+01
1.020699999999999941e+00 6.001948485599999827e+00 9.550079999999999814e+01 9.428140000000000498e+01
1.025025000000000075e+00 6.018868718400000262e+00 9.553329999999999700e+01 9.425050000000000239e+01
1.029349999999999987e+00 6.035788951199999808e+00 9.557399999999999807e+01 9.423730000000000473e+01
1.033674999999999899e+00 6.052592291199999863e+00 9.557869999999999777e+01 9.425100000000000477e+01
1.038000000000000034e+00 6.069395631199999031e+00 9.556180000000000518e+01 9.428189999999999316e+01
1.042324999999999946e+00 6.086082078399999595e+00 9.553889999999999816e+01 9.431000000000000227e+01
1.046650000000000080e+00 6.102768525599999272e+00 9.552419999999999334e+01 9.433440000000000225e+01
1.050974999999999993e+00 6.119367303199999775e+00 9.550499999999999545e+01 9.433969999999999345e+01
1.055300000000000127e+00 6.135966080799999389e+00 9.552460000000000662e+01 9.432259999999999422e+01
1.059625000000000039e+00 6.152506411999999258e+00 9.553759999999999764e+01 9.428189999999999316e+01
1.063949999999999951e+00 6.169046743200000016e+00 9.556000000000000227e+01 9.423269999999999413e+01
1.068275000000000086e+00 6.185528627999999252e+00 9.559789999999999566e+01 9.418429999999999325e+01
1.072599999999999998e+00 6.202010512799999375e+00 9.564319999999999311e+01 9.413389999999999702e+01
1.076925000000000132e+00 6.218463174400000071e+00 9.568399999999999750e+01 9.408429999999999893e+01
1.081250000000000044e+00 6.234945059199999307e+00 9.573220000000000596e+01 9.407590000000000430e+01
1.085574999999999957e+00 6.252537425599999921e+00 9.572650000000000148e+01 9.442189999999999372e+01
1.089900000000000091e+00 6.269369988799999405e+00 9.570159999999999911e+01 9.442650000000000432e+01
1.094225000000000003e+00 6.285997989599999336e+00 9.570329999999999870e+01 9.443569999999999709e+01
1.098550000000000137e+00 6.302479874399999460e+00 9.569889999999999475e+01 9.437699999999999534e+01
1.102875000000000050e+00 6.318903312799999838e+00 9.567140000000000555e+01 9.431250000000000000e+01
1.107199999999999962e+00 6.335209858399999838e+00 9.564849999999999852e+01 9.424830000000000041e+01
1.111525000000000096e+00 6.351457957600000093e+00 9.564740000000000464e+01 9.418649999999999523e+01
1.115850000000000009e+00 6.367559940799999652e+00 9.564050000000000296e+01 9.412529999999999575e+01
1.120175000000000143e+00 6.383661924000000099e+00 9.563630000000000564e+01 9.406589999999999918e+01
1.124500000000000055e+00 6.399647014399999279e+00 9.562770000000000437e+01 9.404240000000000066e+01
1.128825000000000189e+00 6.415602881599999918e+00 9.562560000000000571e+01 9.405289999999999395e+01
1.133150000000000102e+00 6.431441855999999291e+00 9.562449999999999761e+01 9.407129999999999370e+01
1.137475000000000014e+00 6.447280830400000440e+00 9.564109999999999445e+01 9.409430000000000405e+01
1.141800000000000148e+00 6.463002911999999434e+00 9.564019999999999300e+01 9.410689999999999600e+01
1.146125000000000060e+00 6.478724993600000204e+00 9.563760000000000616e+01 9.410349999999999682e+01
1.150450000000000195e+00 6.494359405600000024e+00 9.563609999999999900e+01 9.409359999999999502e+01
1.154775000000000107e+00 6.509993817599999844e+00 9.563739999999999952e+01 9.405230000000000246e+01
1.159100000000000019e+00 6.525540559999999601e+00 9.561750000000000682e+01 9.401390000000000668e+01
1.163425000000000153e+00 6.541116525599999676e+00 9.560859999999999559e+01 9.397639999999999816e+01
1.167750000000000066e+00 6.556604821599999688e+00 9.560540000000000305e+01 9.394729999999999848e+01
1.172075000000000200e+00 6.572122340800000018e+00 9.560500000000000398e+01 9.393899999999999295e+01
1.176400000000000112e+00 6.587581413599999713e+00 9.560020000000000095e+01 9.393189999999999884e+01
1.180725000000000247e+00 6.603040486399999409e+00 9.559810000000000230e+01 9.394089999999999918e+01
1.185050000000000159e+00 6.618470335999999676e+00 9.559659999999999513e+01 9.401239999999999952e+01
1.189375000000000071e+00 6.633900185599999055e+00 9.561140000000000327e+01 9.408230000000000359e+01
1.193700000000000205e+00 6.649826829599999378e+00 9.567610000000000525e+01 9.416580000000000439e+01
1.198025000000000118e+00 6.665373572000000024e+00 9.568550000000000466e+01 9.422020000000000550e+01
1.202350000000000252e+00 6.680832644799999720e+00 9.572950000000000159e+01 9.425860000000000127e+01
1.206675000000000164e+00 6.696233271199999670e+00 9.577020000000000266e+01 9.426919999999999789e+01
1.211000000000000076e+00 6.711546227999999559e+00 9.581340000000000146e+01 9.428379999999999939e+01
1.215325000000000211e+00 6.726829961600000019e+00 9.585389999999999588e+01 9.429410000000000025e+01
1.219649999999999901e+00 6.742026025599999528e+00 9.589770000000000039e+01 9.430750000000000455e+01
1.223975000000000035e+00 6.757192866399999609e+00 9.594100000000000250e+01 9.429219999999999402e+01
1.228299999999999947e+00 6.772330484000000261e+00 9.598109999999999786e+01 9.425639999999999930e+01
1.232624999999999860e+00 6.787409655199999392e+00 9.595589999999999975e+01 9.422799999999999443e+01
1.236949999999999994e+00 6.802430379999999666e+00 9.593770000000000664e+01 9.420300000000000296e+01
1.241274999999999906e+00 6.817451104799999939e+00 9.589839999999999520e+01 9.417449999999999477e+01
1.245600000000000041e+00 6.832442606399999896e+00 9.585500000000000398e+01 9.414770000000000039e+01
1.249924999999999953e+00 6.847375661599999219e+00 9.581380000000000052e+01 9.411750000000000682e+01
1.254249999999999865e+00 6.862337939999999747e+00 9.577859999999999729e+01 9.407999999999999829e+01
1.258574999999999999e+00 6.877241771999999642e+00 9.574299999999999500e+01 9.404989999999999384e+01
1.262899999999999912e+00 6.892087157599999792e+00 9.570680000000000121e+01 9.403010000000000446e+01
1.267225000000000046e+00 6.906844873599999879e+00 9.566910000000000025e+01 9.402849999999999397e+01
1.271549999999999958e+00 6.921573366399999649e+00 9.563689999999999714e+01 9.403969999999999629e+01
1.275875000000000092e+00 6.936214189600000246e+00 9.563970000000000482e+01 9.404800000000000182e+01
1.280200000000000005e+00 6.950796566400000209e+00 9.567100000000000648e+01 9.405819999999999936e+01
1.284524999999999917e+00 6.965349719999999856e+00 9.569870000000000232e+01 9.404569999999999652e+01
1.288850000000000051e+00 6.979844427199999757e+00 9.572150000000000603e+01 9.403180000000000405e+01
1.293174999999999963e+00 6.994280687999999913e+00 9.574030000000000484e+01 9.401200000000000045e+01
1.297500000000000098e+00 7.008687725599999752e+00 9.577009999999999934e+01 9.398139999999999361e+01
1.301825000000000010e+00 7.022831754399999404e+00 9.592239999999999611e+01 9.430089999999999861e+01
1.306149999999999922e+00 7.037121899199999753e+00 9.587789999999999679e+01 9.430530000000000257e+01
1.310475000000000056e+00 7.051675052799999399e+00 9.585949999999999704e+01 9.431810000000000116e+01
1.314799999999999969e+00 7.066023643999999493e+00 9.583029999999999404e+01 9.431650000000000489e+01
1.319125000000000103e+00 7.080518351199999394e+00 9.581149999999999523e+01 9.431850000000000023e+01
1.323450000000000015e+00 7.094866942399999488e+00 9.578560000000000230e+01 9.433249999999999602e+01
1.327774999999999928e+00 7.109332426399999072e+00 9.576560000000000628e+01 9.434380000000000166e+01
1.332100000000000062e+00 7.123564124799999675e+00 9.575929999999999609e+01 9.434839999999999804e+01
1.336424999999999974e+00 7.137883492799999452e+00 9.576179999999999382e+01 9.434699999999999420e+01
1.340750000000000108e+00 7.151998298399999676e+00 9.575679999999999836e+01 9.434820000000000562e+01
1.345075000000000021e+00 7.166200773599999962e+00 9.580190000000000339e+01 9.434239999999999782e+01
1.349400000000000155e+00 7.180227909600000125e+00 9.584590000000000032e+01 9.431740000000000634e+01
1.353725000000000067e+00 7.194313491999999144e+00 9.589509999999999934e+01 9.430400000000000205e+01
1.358049999999999979e+00 7.208223735199999815e+00 9.589050000000000296e+01 9.429900000000000659e+01
1.362375000000000114e+00 7.222250871199999978e+00 9.589100000000000534e+01 9.430960000000000321e+01
1.366700000000000026e+00 7.236073444799999699e+00 9.589289999999999736e+01 9.432250000000000512e+01
1.371025000000000160e+00 7.249983687999999482e+00 9.590600000000000591e+01 9.433029999999999404e+01
1.375350000000000072e+00 7.263777038399999775e+00 9.591370000000000573e+01 9.431520000000000437e+01
1.379674999999999985e+00 7.277628835199999813e+00 9.592919999999999447e+01 9.427800000000000580e+01
1.384000000000000119e+00 7.291334516000000043e+00 9.592010000000000502e+01 9.428090000000000259e+01
1.388325000000000031e+00 7.305127866399999448e+00 9.591790000000000305e+01 9.428019999999999357e+01
1.392650000000000166e+00 7.318775100799999933e+00 9.591379999999999484e+01 9.428230000000000643e+01
1.396975000000000078e+00 7.332510004800000480e+00 9.591620000000000346e+01 9.427889999999999304e+01
1.401300000000000212e+00 7.346157239200000078e+00 9.591310000000000002e+01 9.427849999999999397e+01
1.405625000000000124e+00 7.359833696799999103e+00 9.591630000000000678e+01 9.427240000000000464e+01
1.409950000000000037e+00 7.374737528799999886e+00 9.581889999999999930e+01 9.424949999999999761e+01
1.414275000000000171e+00 7.388297093600000309e+00 9.581730000000000302e+01 9.422410000000000707e+01
1.418600000000000083e+00 7.401798211999999211e+00 9.585380000000000678e+01 9.419440000000000168e+01
1.422925000000000217e+00 7.415211660800000715e+00 9.588779999999999859e+01 9.415980000000000416e+01
1.427250000000000130e+00 7.428595886399999237e+00 9.592749999999999488e+01 9.413129999999999598e+01
1.431575000000000042e+00 7.441892442400000363e+00 9.596420000000000528e+01 9.408920000000000528e+01
1.435900000000000176e+00 7.455159775199998506e+00 9.599550000000000693e+01 9.405100000000000193e+01
1.440225000000000088e+00 7.468397884799999886e+00 9.598489999999999611e+01 9.400730000000000075e+01
1.444550000000000223e+00 7.481577547999999744e+00 9.597480000000000189e+01 9.396790000000000020e+01
1.448875000000000135e+00 7.494727987999999286e+00 9.596280000000000143e+01 9.392579999999999529e+01
1.453200000000000047e+00 7.507819981599999970e+00 9.595359999999999445e+01 9.392140000000000555e+01
1.457525000000000182e+00 7.520882751999998561e+00 9.594259999999999877e+01 9.393099999999999739e+01
1.461850000000000094e+00 7.533887076000000071e+00 9.593049999999999500e+01 9.394540000000000646e+01
1.466175000000000228e+00 7.546891399999998917e+00 9.593710000000000093e+01 9.395589999999999975e+01
1.470500000000000140e+00 7.559837277599999794e+00 9.594379999999999598e+01 9.397129999999999939e+01
1.474825000000000275e+00 7.572783155199998895e+00 9.594670000000000698e+01 9.398279999999999745e+01
1.479150000000000187e+00 7.585670586400000026e+00 9.594950000000000045e+01 9.399699999999999989e+01
1.483475000000000099e+00 7.598558017600000269e+00 9.596899999999999409e+01 9.396739999999999782e+01
1.487800000000000011e+00 7.611416225600000196e+00 9.600679999999999836e+01 9.394100000000000250e+01
1.492124999999999924e+00 7.624274433600000123e+00 9.604359999999999786e+01 9.391060000000000230e+01
1.496450000000000058e+00 7.637074195200000304e+00 9.608280000000000598e+01 9.388450000000000273e+01
1.500774999999999970e+00 7.649903179999999026e+00 9.612090000000000600e+01 9.385439999999999827e+01
1.505099999999999882e+00 7.662702941599999207e+00 9.612149999999999750e+01 9.382869999999999777e+01
1.509425000000000017e+00 7.675473479999999071e+00 9.610920000000000130e+01 9.379900000000000659e+01
1.513749999999999929e+00 7.688244018399999824e+00 9.609929999999999950e+01 9.378189999999999316e+01
1.518075000000000063e+00 7.701131449599999179e+00 9.605119999999999436e+01 9.416630000000000678e+01
1.522399999999999975e+00 7.713960434399999677e+00 9.603629999999999711e+01 9.421800000000000352e+01
1.526724999999999888e+00 7.726993981599999728e+00 9.601980000000000359e+01 9.426940000000000452e+01
1.531050000000000022e+00 7.739793743199999909e+00 9.596729999999999450e+01 9.432380000000000564e+01
1.535374999999999934e+00 7.752651951199999836e+00 9.591710000000000491e+01 9.434640000000000271e+01
1.539700000000000069e+00 7.765305596800000210e+00 9.586669999999999447e+01 9.437050000000000693e+01
1.544024999999999981e+00 7.778046911999999757e+00 9.582040000000000646e+01 9.436920000000000641e+01
1.548349999999999893e+00 7.790583664800000641e+00 9.582040000000000646e+01 9.434210000000000207e+01
1.552675000000000027e+00 7.803178863999998605e+00 9.581919999999999504e+01 9.430410000000000537e+01
1.556999999999999940e+00 7.815598723999999109e+00 9.581520000000000437e+01 9.427909999999999968e+01
1.561325000000000074e+00 7.828106253600000564e+00 9.580960000000000321e+01 9.424339999999999407e+01
1.565649999999999986e+00 7.840409220799998913e+00 9.581449999999999534e+01 9.422039999999999793e+01
1.569975000000000120e+00 7.852799857599999989e+00 9.583429999999999893e+01 9.419979999999999620e+01
1.574300000000000033e+00 7.865044378400000369e+00 9.585460000000000491e+01 9.419750000000000512e+01
1.578624999999999945e+00 7.877318122399999289e+00 9.587600000000000477e+01 9.418149999999999977e+01
1.582950000000000079e+00 7.889474973600000496e+00 9.589790000000000703e+01 9.417520000000000380e+01
1.587274999999999991e+00 7.901661048000000243e+00 9.592069999999999652e+01 9.417520000000000380e+01
1.591600000000000126e+00 7.913730229600000499e+00 9.592789999999999395e+01 9.418670000000000186e+01
1.595925000000000038e+00 7.925828634399999295e+00 9.593189999999999884e+01 9.418800000000000239e+01
1.600249999999999950e+00 7.937839369599998918e+00 9.592369999999999663e+01 9.418880000000000052e+01
1.604575000000000085e+00 7.949879327999999745e+00 9.590519999999999357e+01 9.417170000000000130e+01
1.608899999999999997e+00 7.961802393600000194e+00 9.588739999999999952e+01 9.416440000000000055e+01
1.613225000000000131e+00 7.973783905599999500e+00 9.587050000000000693e+01 9.414570000000000505e+01
1.617550000000000043e+00 7.985648524800000203e+00 9.586010000000000275e+01 9.412220000000000653e+01
1.621875000000000178e+00 7.997600813599999192e+00 9.586979999999999791e+01 9.408400000000000318e+01
1.626200000000000090e+00 8.011481833599999547e+00 9.577519999999999811e+01 9.428319999999999368e+01
1.630525000000000002e+00 8.023492568800000058e+00 9.575889999999999702e+01 9.426579999999999870e+01
1.634850000000000136e+00 8.035561750399999426e+00 9.576200000000000045e+01 9.426149999999999807e+01
1.639175000000000049e+00 8.047543262399999620e+00 9.575830000000000553e+01 9.420619999999999550e+01
1.643500000000000183e+00 8.059495551199999497e+00 9.576789999999999736e+01 9.415999999999999659e+01
1.647825000000000095e+00 8.071389393599998741e+00 9.580610000000000070e+01 9.410800000000000409e+01
1.652150000000000007e+00 8.083224789599999127e+00 9.585080000000000666e+01 9.406449999999999534e+01
1.656475000000000142e+00 8.095001739199998880e+00 9.588769999999999527e+01 9.401539999999999964e+01
1.660800000000000054e+00 8.106749465600000093e+00 9.592990000000000350e+01 9.398369999999999891e+01
1.665125000000000188e+00 8.118438745599998896e+00 9.594700000000000273e+01 9.397180000000000177e+01
1.669450000000000101e+00 8.130098802399999158e+00 9.594629999999999370e+01 9.396599999999999397e+01
1.673775000000000013e+00 8.141671189599998470e+00 9.594169999999999732e+01 9.395239999999999725e+01
1.678100000000000147e+00 8.153243576799999559e+00 9.594339999999999691e+01 9.395380000000000109e+01
1.682425000000000059e+00 8.164757517600000014e+00 9.593930000000000291e+01 9.396359999999999957e+01
1.686750000000000194e+00 8.176242235199998376e+00 9.593540000000000134e+01 9.398369999999999891e+01
1.691075000000000106e+00 8.187668506399999657e+00 9.591759999999999309e+01 9.399129999999999541e+01
1.695400000000000240e+00 8.199065554400000622e+00 9.589419999999999789e+01 9.399320000000000164e+01
1.699725000000000152e+00 8.210433379199999493e+00 9.587099999999999511e+01 9.398770000000000380e+01
1.704050000000000065e+00 8.221771980799999824e+00 9.586169999999999902e+01 9.398739999999999384e+01
1.708375000000000199e+00 8.233081359199999838e+00 9.584770000000000323e+01 9.397979999999999734e+01
1.712700000000000111e+00 8.244361514399999535e+00 9.583809999999999718e+01 9.396599999999999397e+01
1.717025000000000245e+00 8.255612446399998916e+00 9.582389999999999475e+01 9.393410000000000082e+01
1.721350000000000158e+00 8.266834155199999756e+00 9.582739999999999725e+01 9.390989999999999327e+01
1.725675000000000070e+00 8.278026640799998503e+00 9.585190000000000055e+01 9.389480000000000359e+01
1.730000000000000204e+00 8.289189903199998710e+00 9.588049999999999784e+01 9.388639999999999475e+01
1.734325000000000117e+00 8.299944040799999811e+00 9.564019999999999300e+01 9.426680000000000348e+01
1.738650000000000251e+00 8.311107303200000018e+00 9.562609999999999388e+01 9.424020000000000152e+01
1.742975000000000163e+00 8.322358235199999399e+00 9.563660000000000139e+01 9.421460000000000434e+01
1.747300000000000075e+00 8.333463051199998972e+00 9.564039999999999964e+01 9.423319999999999652e+01
1.751625000000000210e+00 8.344626313600000955e+00 9.564849999999999852e+01 9.424389999999999645e+01
1.755950000000000122e+00 8.355643459999999578e+00 9.565319999999999823e+01 9.426359999999999673e+01
1.760275000000000034e+00 8.366719052799998835e+00 9.566779999999999973e+01 9.427270000000000039e+01
1.764599999999999946e+00 8.377677752800000377e+00 9.568300000000000693e+01 9.429030000000000200e+01
1.768924999999999859e+00 8.388665676000000460e+00 9.569209999999999638e+01 9.429829999999999757e+01
1.773249999999999993e+00 8.399565929599999592e+00 9.570090000000000430e+01 9.431470000000000198e+01
1.777574999999999905e+00 8.410495406399999041e+00 9.571359999999999957e+01 9.431709999999999638e+01
1.781900000000000039e+00 8.421337213599999316e+00 9.572620000000000573e+01 9.429059999999999775e+01
1.786224999999999952e+00 8.432208243999999908e+00 9.572690000000000055e+01 9.425050000000000239e+01
1.790550000000000086e+00 8.442991604799999550e+00 9.572469999999999857e+01 9.421959999999999980e+01
1.794874999999999998e+00 8.453833411999999825e+00 9.572410000000000707e+01 9.418009999999999593e+01
1.799199999999999910e+00 8.464558326400000610e+00 9.572140000000000271e+01 9.414960000000000662e+01
1.803525000000000045e+00 8.475341687199998475e+00 9.572029999999999461e+01 9.411379999999999768e+01
1.807849999999999957e+00 8.486037378399998943e+00 9.571710000000000207e+01 9.409149999999999636e+01
1.812175000000000091e+00 8.496762292799999727e+00 9.571210000000000662e+01 9.406050000000000466e+01
1.816500000000000004e+00 8.507428760799999878e+00 9.571219999999999573e+01 9.403759999999999764e+01
1.820824999999999916e+00 8.518124451999998570e+00 9.572020000000000550e+01 9.400610000000000355e+01
1.825150000000000050e+00 8.528761696800000180e+00 9.572520000000000095e+01 9.401909999999999457e+01
1.829474999999999962e+00 8.539428164799998555e+00 9.573069999999999879e+01 9.403019999999999357e+01
1.833800000000000097e+00 8.550006963199999532e+00 9.573340000000000316e+01 9.404940000000000566e+01
1.838125000000000009e+00 8.560673431199999683e+00 9.573640000000000327e+01 9.405599999999999739e+01
1.842449999999999921e+00 8.573736201599999163e+00 9.571949999999999648e+01 9.402249999999999375e+01
1.846775000000000055e+00 8.584227330399999190e+00 9.569370000000000687e+01 9.397480000000000189e+01
1.851099999999999968e+00 8.594806128800000167e+00 9.572509999999999764e+01 9.394270000000000209e+01
1.855425000000000102e+00 8.605268034399998101e+00 9.574979999999999336e+01 9.391970000000000596e+01
1.859750000000000014e+00 8.615759163199998127e+00 9.578079999999999927e+01 9.393070000000000164e+01
1.864075000000000149e+00 8.626162622399998980e+00 9.580519999999999925e+01 9.393600000000000705e+01
1.868400000000000061e+00 8.636566081599999833e+00 9.583389999999999986e+01 9.394719999999999516e+01
1.872724999999999973e+00 8.646940317600000370e+00 9.585750000000000171e+01 9.395340000000000202e+01
1.877050000000000107e+00 8.657256107200000272e+00 9.587340000000000373e+01 9.396479999999999677e+01
1.881375000000000020e+00 8.667571896800000175e+00 9.586360000000000525e+01 9.397169999999999845e+01
1.885700000000000154e+00 8.677829239999999444e+00 9.585769999999999413e+01 9.398579999999999757e+01
1.890025000000000066e+00 8.688057360000000173e+00 9.584999999999999432e+01 9.399609999999999843e+01
1.894349999999999978e+00 8.698285480000000902e+00 9.584600000000000364e+01 9.399490000000000123e+01
1.898675000000000113e+00 8.708455153599999221e+00 9.584019999999999584e+01 9.397140000000000271e+01
1.903000000000000025e+00 8.718624827199999316e+00 9.583280000000000598e+01 9.394989999999999952e+01
1.907325000000000159e+00 8.728765277599999095e+00 9.581850000000000023e+01 9.392480000000000473e+01
1.911650000000000071e+00 8.738876504800000333e+00 9.580599999999999739e+01 9.390349999999999397e+01
1.915975000000000206e+00 8.748987731999999795e+00 9.579019999999999868e+01 9.387869999999999493e+01
1.920300000000000118e+00 8.759069735999998940e+00 9.577599999999999625e+01 9.385750000000000171e+01
1.924625000000000030e+00 8.769122516799999545e+00 9.575860000000000127e+01 9.384390000000000498e+01
1.928950000000000164e+00 8.779146074399999833e+00 9.575509999999999877e+01 9.384050000000000580e+01
1.933275000000000077e+00 8.789169632000000121e+00 9.575249999999999773e+01 9.383329999999999416e+01
1.937600000000000211e+00 8.799163966399998316e+00 9.576959999999999695e+01 9.382840000000000202e+01
1.941925000000000123e+00 8.809158300800000063e+00 9.578579999999999472e+01 9.384980000000000189e+01
1.946250000000000036e+00 8.819123411999999718e+00 9.580310000000000059e+01 9.389180000000000348e+01
1.950575000000000170e+00 8.830374343999999098e+00 9.565829999999999700e+01 9.434919999999999618e+01
1.954900000000000082e+00 8.840134892800000088e+00 9.564339999999999975e+01 9.432129999999999370e+01
1.959225000000000216e+00 8.850187673599998917e+00 9.566219999999999857e+01 9.428900000000000148e+01
1.963550000000000129e+00 8.860065115199999397e+00 9.567010000000000502e+01 9.426200000000000045e+01
1.967875000000000041e+00 8.870001003200000511e+00 9.568940000000000623e+01 9.423170000000000357e+01
1.972200000000000175e+00 8.879819998400000358e+00 9.569849999999999568e+01 9.420619999999999550e+01
1.976525000000000087e+00 8.889697440000000839e+00 9.571630000000000393e+01 9.417709999999999582e+01
1.980850000000000222e+00 8.899457988800000052e+00 9.572530000000000427e+01 9.415260000000000673e+01
1.985175000000000134e+00 8.909247760799999583e+00 9.574160000000000537e+01 9.412690000000000623e+01
1.989500000000000268e+00 8.918949863199999939e+00 9.574989999999999668e+01 9.412099999999999511e+01
1.993825000000000180e+00 8.928681188799998836e+00 9.575879999999999370e+01 9.411039999999999850e+01
1.998150000000000093e+00 8.938324844800000335e+00 9.575889999999999702e+01 9.410269999999999868e+01
2.002475000000000005e+00 8.947968500800000058e+00 9.575320000000000675e+01 9.409380000000000166e+01
2.006800000000000139e+00 8.957553710399999147e+00 9.574160000000000537e+01 9.409910000000000707e+01
2.011125000000000274e+00 8.967168143199998553e+00 9.573600000000000421e+01 9.410089999999999577e+01
2.015450000000000408e+00 8.976694906399998786e+00 9.572469999999999857e+01 9.410649999999999693e+01
2.019775000000000098e+00 8.986250892799999335e+00 9.571909999999999741e+01 9.410869999999999891e+01
2.024100000000000232e+00 8.995719209599998933e+00 9.570829999999999416e+01 9.411459999999999582e+01
2.028424999999999923e+00 9.005216749600000625e+00 9.570269999999999300e+01 9.410660000000000025e+01
2.032750000000000057e+00 9.014655843199998131e+00 9.571089999999999520e+01 9.409539999999999793e+01
2.037075000000000191e+00 9.024124159999999506e+00 9.574299999999999500e+01 9.408029999999999404e+01
2.041399999999999881e+00 9.033504807199998154e+00 9.576860000000000639e+01 9.406759999999999877e+01
2.045725000000000016e+00 9.042914677600000672e+00 9.579290000000000305e+01 9.403340000000000032e+01
2.050050000000000150e+00 9.052295324799999321e+00 9.581210000000000093e+01 9.399670000000000414e+01
2.054374999999999840e+00 9.061646748799999429e+00 9.583599999999999852e+01 9.395820000000000505e+01
2.058699999999999974e+00 9.072693118400000145e+00 9.589770000000000039e+01 9.410039999999999338e+01
2.063025000000000109e+00 9.081752310399998862e+00 9.590290000000000248e+01 9.407789999999999964e+01
2.067349999999999799e+00 9.091074511200000430e+00 9.592900000000000205e+01 9.406250000000000000e+01
2.071674999999999933e+00 9.100250595999998637e+00 9.595220000000000482e+01 9.405049999999999955e+01
2.076000000000000068e+00 9.109543573599998112e+00 9.598120000000000118e+01 9.404189999999999827e+01
2.080325000000000202e+00 9.118690435199999555e+00 9.600730000000000075e+01 9.404789999999999850e+01
2.084649999999999892e+00 9.127924966400000173e+00 9.602549999999999386e+01 9.405110000000000525e+01
2.088975000000000026e+00 9.137013381600000983e+00 9.602710000000000434e+01 9.405679999999999552e+01
2.093300000000000161e+00 9.146218689599999507e+00 9.602249999999999375e+01 9.405880000000000507e+01
2.097624999999999851e+00 9.155277881600000001e+00 9.601590000000000202e+01 9.406399999999999295e+01
2.101949999999999985e+00 9.164395519999999351e+00 9.601139999999999475e+01 9.404640000000000555e+01
2.106275000000000119e+00 9.173425488799999528e+00 9.600509999999999877e+01 9.403650000000000375e+01
2.110600000000000254e+00 9.182513904000000338e+00 9.600069999999999482e+01 9.402389999999999759e+01
2.114924999999999944e+00 9.191514649599998421e+00 9.599469999999999459e+01 9.401649999999999352e+01
2.119250000000000078e+00 9.200573841599998914e+00 9.599049999999999727e+01 9.400459999999999638e+01
2.123575000000000212e+00 9.209516140799998141e+00 9.600320000000000675e+01 9.399250000000000682e+01
2.127899999999999903e+00 9.218546109599998317e+00 9.601649999999999352e+01 9.396930000000000405e+01
2.132225000000000037e+00 9.227488408799999320e+00 9.602500000000000568e+01 9.395090000000000430e+01
2.136550000000000171e+00 9.236459931200000639e+00 9.604449999999999932e+01 9.392919999999999447e+01
2.140874999999999861e+00 9.245373007199999549e+00 9.606260000000000332e+01 9.391620000000000346e+01
2.145199999999999996e+00 9.254315306399998775e+00 9.608249999999999602e+01 9.389669999999999561e+01
2.149525000000000130e+00 9.263199159199999144e+00 9.610099999999999909e+01 9.388209999999999411e+01
2.153850000000000264e+00 9.272141458399998371e+00 9.612130000000000507e+01 9.388400000000000034e+01
2.158174999999999955e+00 9.280996087999998423e+00 9.614029999999999632e+01 9.390009999999999479e+01
2.162500000000000089e+00 9.289909163999999109e+00 9.616100000000000136e+01 9.391070000000000562e+01
2.166825000000000223e+00 9.300049614400000664e+00 9.571189999999999998e+01 9.419270000000000209e+01
2.171149999999999913e+00 9.308728904800000592e+00 9.569219999999999970e+01 9.417650000000000432e+01
2.175475000000000048e+00 9.317612757599999185e+00 9.571240000000000236e+01 9.417130000000000223e+01
2.179800000000000182e+00 9.326350494399999747e+00 9.572090000000000032e+01 9.416419999999999391e+01
2.184125000000000316e+00 9.335146677599999165e+00 9.573029999999999973e+01 9.416509999999999536e+01
2.188450000000000006e+00 9.343884414399999727e+00 9.572780000000000200e+01 9.416320000000000334e+01
2.192775000000000141e+00 9.352622151200000289e+00 9.573529999999999518e+01 9.415229999999999677e+01
2.197100000000000275e+00 9.361301441600000217e+00 9.573279999999999745e+01 9.413620000000000232e+01
2.201424999999999965e+00 9.369980732000000145e+00 9.573850000000000193e+01 9.412359999999999616e+01
2.205750000000000099e+00 9.378601575999999440e+00 9.572419999999999618e+01 9.410689999999999600e+01
2.210075000000000234e+00 9.387222419999998735e+00 9.571219999999999573e+01 9.409369999999999834e+01
2.214399999999999924e+00 9.395814040799999489e+00 9.569429999999999836e+01 9.407630000000000337e+01
2.218725000000000058e+00 9.404405661600000244e+00 9.568420000000000414e+01 9.406250000000000000e+01
2.223050000000000193e+00 9.412938835999998588e+00 9.568359999999999843e+01 9.404449999999999932e+01
2.227375000000000327e+00 9.421472010399998709e+00 9.569320000000000448e+01 9.404710000000000036e+01
2.231700000000000017e+00 9.429946738399999973e+00 9.569589999999999463e+01 9.406140000000000612e+01
2.236025000000000151e+00 9.438450689599999777e+00 9.570430000000000348e+01 9.407940000000000680e+01
2.240350000000000286e+00 9.446896194400000724e+00 9.570550000000000068e+01 9.409350000000000591e+01
2.244674999999999976e+00 9.455341699199999894e+00 9.570879999999999654e+01 9.411109999999999332e+01
2.249000000000000110e+00 9.463757980800000524e+00 9.570619999999999550e+01 9.412479999999999336e+01
2.253325000000000244e+00 9.472174262399999378e+00 9.570860000000000412e+01 9.414209999999999923e+01
2.257650000000000379e+00 9.480561320799999692e+00 9.571550000000000580e+01 9.415550000000000352e+01
2.261975000000000069e+00 9.488948379200000005e+00 9.574089999999999634e+01 9.417249999999999943e+01
2.266300000000000203e+00 9.497306214400000002e+00 9.576200000000000045e+01 9.418559999999999377e+01
2.270625000000000338e+00 9.505634826399999682e+00 9.578870000000000573e+01 9.418940000000000623e+01
2.274950000000000028e+00 9.513203635200000008e+00 9.595149999999999579e+01 9.408150000000000546e+01
2.279275000000000162e+00 9.521386131199999880e+00 9.597169999999999845e+01 9.404309999999999548e+01
2.283600000000000296e+00 9.529743966399999877e+00 9.598749999999999716e+01 9.400749999999999318e+01
2.287924999999999986e+00 9.538014131999998924e+00 9.598329999999999984e+01 9.399280000000000257e+01
2.292250000000000121e+00 9.546342744000000380e+00 9.597660000000000480e+01 9.398590000000000089e+01
2.296575000000000255e+00 9.554612909599999426e+00 9.597010000000000218e+01 9.398629999999999995e+01
2.300900000000000389e+00 9.562941521599999106e+00 9.596040000000000703e+01 9.398080000000000211e+01
2.305225000000000080e+00 9.571182463999999612e+00 9.595770000000000266e+01 9.398300000000000409e+01
2.309550000000000214e+00 9.579481852799998975e+00 9.595229999999999393e+01 9.398229999999999507e+01
2.313875000000000348e+00 9.587722795199999481e+00 9.595080000000000098e+01 9.399089999999999634e+01
2.318200000000000038e+00 9.596022183999998845e+00 9.594650000000000034e+01 9.399200000000000443e+01
2.322525000000000173e+00 9.604263126399999351e+00 9.594610000000000127e+01 9.399989999999999668e+01
2.326850000000000307e+00 9.612562515200000490e+00 9.594549999999999557e+01 9.400010000000000332e+01
2.331175000000000441e+00 9.620803457599999220e+00 9.594759999999999422e+01 9.400709999999999411e+01
2.335500000000000131e+00 9.629073623200000043e+00 9.593850000000000477e+01 9.401330000000000098e+01
2.339825000000000266e+00 9.637314565599998772e+00 9.590749999999999886e+01 9.404309999999999548e+01
2.344150000000000400e+00 9.645526284800000738e+00 9.587380000000000280e+01 9.406560000000000343e+01
2.348475000000000090e+00 9.653708780800000611e+00 9.584390000000000498e+01 9.409470000000000312e+01
2.352800000000000225e+00 9.661862053600000166e+00 9.581140000000000612e+01 9.411650000000000205e+01
2.357125000000000359e+00 9.669956880000000865e+00 9.578260000000000218e+01 9.414459999999999695e+01
2.361450000000000493e+00 9.678080929599998328e+00 9.575190000000000623e+01 9.416110000000000468e+01
2.365775000000000183e+00 9.686117309600000169e+00 9.575839999999999463e+01 9.418240000000000123e+01
2.370100000000000318e+00 9.694153689600000234e+00 9.576109999999999900e+01 9.419419999999999504e+01
2.374425000000000452e+00 9.702131623199999666e+00 9.576619999999999777e+01 9.421290000000000475e+01
2.378750000000000142e+00 9.710138779999999414e+00 9.576760000000000161e+01 9.422150000000000603e+01
2.383075000000000276e+00 9.717619919200000567e+00 9.616429999999999723e+01 9.392780000000000484e+01
2.387400000000000411e+00 9.725539406399999365e+00 9.617270000000000607e+01 9.390409999999999968e+01
2.391725000000000101e+00 9.733458893599999939e+00 9.619299999999999784e+01 9.389170000000000016e+01
2.396050000000000235e+00 9.741319934399999880e+00 9.620709999999999695e+01 9.387609999999999388e+01
2.400375000000000369e+00 9.749180975199999821e+00 9.622849999999999682e+01 9.386339999999999861e+01
2.404700000000000504e+00 9.757042015999999762e+00 9.624379999999999313e+01 9.384749999999999659e+01
2.409025000000000194e+00 9.764873833599999386e+00 9.625010000000000332e+01 9.383360000000000412e+01
2.413350000000000328e+00 9.772705651199999011e+00 9.624399999999999977e+01 9.381680000000000064e+01
2.417675000000000463e+00 9.780537468799998635e+00 9.624439999999999884e+01 9.380159999999999343e+01
2.422000000000000153e+00 9.788310839999999402e+00 9.622289999999999566e+01 9.379810000000000514e+01
2.426325000000000287e+00 9.796142657600000803e+00 9.619700000000000273e+01 9.380870000000000175e+01
2.430650000000000421e+00 9.803916028799999793e+00 9.616589999999999350e+01 9.381810000000000116e+01
2.434974999999999667e+00 9.811689399999998784e+00 9.614039999999999964e+01 9.382949999999999591e+01
2.439299999999999802e+00 9.819462771199999551e+00 9.610970000000000368e+01 9.383990000000000009e+01
2.443624999999999936e+00 9.827236142400000318e+00 9.608459999999999468e+01 9.385209999999999297e+01
2.447950000000000070e+00 9.834980290399998992e+00 9.605429999999999779e+01 9.386339999999999861e+01
2.452274999999999761e+00 9.842753661599997983e+00 9.602960000000000207e+01 9.387649999999999295e+01
2.456599999999999895e+00 9.850497809599998433e+00 9.599960000000000093e+01 9.388469999999999516e+01
2.460925000000000029e+00 9.858271180799999200e+00 9.597530000000000427e+01 9.389369999999999550e+01
2.465249999999999719e+00 9.865986105599999334e+00 9.594679999999999609e+01 9.390160000000000196e+01
2.469574999999999854e+00 9.873759476800000101e+00 9.592340000000000089e+01 9.391020000000000323e+01
2.473899999999999988e+00 9.881503624800000551e+00 9.589490000000000691e+01 9.391710000000000491e+01
2.478225000000000122e+00 9.889247772799999225e+00 9.587369999999999948e+01 9.393129999999999313e+01
2.482549999999999812e+00 9.896904251200000502e+00 9.585590000000000543e+01 9.394830000000000325e+01
2.486874999999999947e+00 9.904589952799998542e+00 9.585360000000000014e+01 9.396689999999999543e+01
2.491200000000000081e+00 9.910697601599999018e+00 9.590300000000000580e+01 9.401539999999999964e+01
2.495524999999999771e+00 9.917886508800000556e+00 9.588689999999999714e+01 9.402920000000000300e+01
2.499849999999999905e+00 9.925338424799999615e+00 9.588989999999999725e+01 9.403690000000000282e+01
2.504175000000000040e+00 9.932644224799998867e+00 9.588859999999999673e+01 9.404630000000000223e+01
2.508499999999999730e+00 9.940066917599999385e+00 9.589230000000000587e+01 9.404699999999999704e+01
2.512824999999999864e+00 9.947401940799998954e+00 9.589199999999999591e+01 9.405270000000000152e+01
2.517149999999999999e+00 9.954795410399999156e+00 9.589459999999999695e+01 9.405259999999999820e+01
2.521475000000000133e+00 9.962071987199998091e+00 9.589879999999999427e+01 9.405769999999999698e+01
2.525799999999999823e+00 9.969436233599999753e+00 9.592059999999999320e+01 9.405670000000000641e+01
2.530124999999999957e+00 9.976712810400000464e+00 9.594110000000000582e+01 9.404879999999999995e+01
2.534450000000000092e+00 9.984047833600000033e+00 9.596359999999999957e+01 9.403459999999999752e+01
2.538774999999999782e+00 9.991324410399998968e+00 9.598499999999999943e+01 9.402719999999999345e+01
2.543099999999999916e+00 9.998630210399998219e+00 9.600830000000000553e+01 9.401449999999999818e+01
2.547425000000000050e+00 1.000587756400000039e+01 9.603060000000000684e+01 9.400839999999999463e+01
2.551750000000000185e+00 1.001315414079999933e+01 9.605459999999999354e+01 9.399720000000000653e+01
2.556074999999999875e+00 1.002040149439999794e+01 9.605429999999999779e+01 9.399250000000000682e+01
2.560400000000000009e+00 1.002767807119999866e+01 9.605329999999999302e+01 9.396760000000000446e+01
2.564725000000000144e+00 1.003486697840000019e+01 9.605039999999999623e+01 9.394580000000000553e+01
2.569049999999999834e+00 1.004211433200000059e+01 9.604879999999999995e+01 9.391819999999999879e+01
2.573374999999999968e+00 1.004933246240000067e+01 9.604510000000000502e+01 9.389600000000000080e+01
2.577700000000000102e+00 1.005655059280000074e+01 9.604309999999999548e+01 9.386820000000000164e+01
2.582024999999999793e+00 1.006373949999999873e+01 9.604030000000000200e+01 9.384579999999999700e+01
2.586349999999999927e+00 1.007095763039999881e+01 9.603910000000000480e+01 9.381780000000000541e+01
2.590675000000000061e+00 1.007814653760000034e+01 9.603730000000000189e+01 9.379659999999999798e+01
2.595000000000000195e+00 1.008536466800000042e+01 9.603700000000000614e+01 9.376930000000000121e+01
2.599324999999999886e+00 1.009307959279999878e+01 9.612040000000000362e+01 9.393229999999999791e+01
2.603650000000000020e+00 1.010012238399999873e+01 9.612059999999999604e+01 9.390659999999999741e+01
2.607975000000000154e+00 1.010719439839999900e+01 9.613890000000000668e+01 9.389419999999999789e+01
2.612299999999999844e+00 1.011420796640000042e+01 9.615049999999999386e+01 9.387959999999999638e+01
2.616624999999999979e+00 1.012119231119999974e+01 9.616960000000000264e+01 9.387399999999999523e+01
2.620950000000000113e+00 1.012817665599999906e+01 9.618229999999999791e+01 9.387449999999999761e+01
2.625275000000000247e+00 1.013516100079999838e+01 9.620449999999999591e+01 9.387829999999999586e+01
2.629599999999999937e+00 1.014208689919999884e+01 9.622039999999999793e+01 9.387640000000000384e+01
2.633925000000000072e+00 1.014904202079999962e+01 9.624240000000000350e+01 9.387690000000000623e+01
2.638250000000000206e+00 1.015593869599999977e+01 9.626009999999999422e+01 9.387340000000000373e+01
2.642574999999999896e+00 1.016286459439999845e+01 9.628340000000000032e+01 9.387290000000000134e+01
2.646900000000000031e+00 1.016976126960000038e+01 9.628719999999999857e+01 9.386849999999999739e+01
2.651225000000000165e+00 1.017665794480000052e+01 9.628730000000000189e+01 9.386690000000000111e+01
2.655549999999999855e+00 1.018352539680000035e+01 9.628260000000000218e+01 9.386150000000000659e+01
2.659874999999999989e+00 1.019042207200000050e+01 9.628239999999999554e+01 9.385880000000000223e+01
2.664200000000000124e+00 1.019726030079999823e+01 9.627750000000000341e+01 9.385729999999999507e+01
2.668525000000000258e+00 1.020412775279999984e+01 9.627700000000000102e+01 9.387980000000000302e+01
2.672849999999999948e+00 1.021096598159999935e+01 9.627200000000000557e+01 9.389979999999999905e+01
2.677175000000000082e+00 1.021780421039999887e+01 9.627079999999999416e+01 9.392319999999999425e+01
2.681500000000000217e+00 1.022461321599999984e+01 9.626030000000000086e+01 9.394410000000000593e+01
2.685824999999999907e+00 1.023145144479999935e+01 9.625419999999999732e+01 9.396840000000000259e+01
2.690150000000000041e+00 1.023823122720000001e+01 9.624410000000000309e+01 9.399020000000000152e+01
2.694475000000000176e+00 1.024506945599999952e+01 9.622920000000000584e+01 9.400849999999999795e+01
2.698800000000000310e+00 1.025187846159999872e+01 9.620229999999999393e+01 9.401869999999999550e+01
2.703125000000000000e+00 1.025868746719999969e+01 9.617929999999999779e+01 9.403189999999999316e+01
2.707450000000000134e+00 1.026622705279999970e+01 9.593489999999999895e+01 9.379380000000000450e+01
2.711775000000000269e+00 1.027271460319999896e+01 9.590550000000000352e+01 9.377930000000000632e+01
2.716099999999999959e+00 1.027943593919999898e+01 9.590590000000000259e+01 9.376269999999999527e+01
2.720425000000000093e+00 1.028601115919999920e+01 9.590640000000000498e+01 9.375440000000000396e+01
2.724750000000000227e+00 1.029270327200000068e+01 9.590829999999999700e+01 9.373990000000000578e+01
2.729074999999999918e+00 1.029924926880000058e+01 9.590250000000000341e+01 9.373300000000000409e+01
2.733400000000000052e+00 1.030591215839999819e+01 9.590260000000000673e+01 9.371959999999999980e+01
2.737725000000000186e+00 1.031242893199999955e+01 9.589889999999999759e+01 9.371370000000000289e+01
2.742050000000000320e+00 1.031903337520000008e+01 9.590229999999999677e+01 9.370120000000000005e+01
2.746375000000000011e+00 1.032555014879999966e+01 9.590139999999999532e+01 9.369620000000000459e+01
2.750700000000000145e+00 1.033212536879999988e+01 9.590489999999999782e+01 9.368460000000000321e+01
2.755025000000000279e+00 1.033861291919999914e+01 9.590439999999999543e+01 9.368030000000000257e+01
2.759349999999999969e+00 1.034515891599999904e+01 9.590800000000000125e+01 9.366330000000000666e+01
2.763675000000000104e+00 1.035164646640000008e+01 9.590789999999999793e+01 9.364549999999999841e+01
2.768000000000000238e+00 1.035816323999999966e+01 9.591160000000000707e+01 9.362059999999999604e+01
2.772325000000000372e+00 1.036462156720000038e+01 9.591200000000000614e+01 9.361599999999999966e+01
2.776650000000000063e+00 1.037110911759999965e+01 9.592690000000000339e+01 9.361599999999999966e+01
2.780975000000000197e+00 1.037753822160000006e+01 9.593919999999999959e+01 9.362309999999999377e+01
2.785300000000000331e+00 1.038402577199999932e+01 9.595399999999999352e+01 9.362569999999999482e+01
2.789625000000000021e+00 1.039042565279999941e+01 9.595099999999999341e+01 9.363389999999999702e+01
2.793950000000000156e+00 1.039688398000000014e+01 9.595090000000000430e+01 9.364010000000000389e+01
2.798275000000000290e+00 1.040328386079999845e+01 9.594769999999999754e+01 9.365250000000000341e+01
2.802600000000000424e+00 1.040974218799999917e+01 9.594740000000000180e+01 9.365829999999999700e+01
2.806925000000000114e+00 1.041611284559999895e+01 9.594419999999999504e+01 9.367010000000000502e+01
2.811250000000000249e+00 1.042254194959999936e+01 9.594379999999999598e+01 9.367520000000000380e+01
2.815575000000000383e+00 1.043025687439999949e+01 9.604739999999999611e+01 9.370879999999999654e+01
2.819900000000000073e+00 1.043645219279999914e+01 9.602589999999999293e+01 9.371569999999999823e+01
2.824225000000000207e+00 1.044276440400000006e+01 9.602909999999999968e+01 9.372929999999999495e+01
2.828550000000000342e+00 1.044898894559999825e+01 9.602570000000000050e+01 9.374079999999999302e+01
2.832875000000000032e+00 1.045524271039999853e+01 9.602949999999999875e+01 9.375539999999999452e+01
2.837200000000000166e+00 1.046146725200000027e+01 9.602710000000000434e+01 9.376810000000000400e+01
2.841525000000000301e+00 1.046769179360000024e+01 9.602979999999999450e+01 9.378279999999999461e+01
2.845850000000000435e+00 1.047388711199999989e+01 9.602559999999999718e+01 9.379590000000000316e+01
2.850175000000000125e+00 1.048011165359999985e+01 9.602490000000000236e+01 9.380519999999999925e+01
2.854500000000000259e+00 1.048627774879999919e+01 9.602930000000000632e+01 9.380469999999999686e+01
2.858825000000000394e+00 1.049247306719999884e+01 9.604420000000000357e+01 9.379730000000000700e+01
2.863150000000000084e+00 1.049860993919999963e+01 9.605620000000000402e+01 9.378260000000000218e+01
2.867475000000000218e+00 1.050477603439999896e+01 9.607160000000000366e+01 9.376949999999999363e+01
2.871800000000000352e+00 1.051088368319999944e+01 9.608429999999999893e+01 9.375379999999999825e+01
2.876125000000000487e+00 1.051702055519999846e+01 9.610020000000000095e+01 9.373420000000000130e+01
2.880450000000000177e+00 1.052312820399999893e+01 9.611360000000000525e+01 9.371359999999999957e+01
2.884775000000000311e+00 1.052926507599999972e+01 9.612999999999999545e+01 9.369700000000000273e+01
2.889100000000000446e+00 1.053534350159999811e+01 9.614409999999999457e+01 9.368120000000000402e+01
2.893425000000000136e+00 1.054145115039999858e+01 9.616089999999999804e+01 9.367000000000000171e+01
2.897750000000000270e+00 1.054750035280000020e+01 9.617539999999999623e+01 9.365739999999999554e+01
2.902075000000000404e+00 1.055357877839999858e+01 9.617180000000000462e+01 9.364509999999999934e+01
2.906400000000000095e+00 1.055962798080000020e+01 9.616549999999999443e+01 9.363150000000000261e+01
2.910725000000000229e+00 1.056570640639999858e+01 9.616110000000000468e+01 9.361809999999999832e+01
2.915050000000000363e+00 1.057172638559999989e+01 9.615439999999999543e+01 9.360360000000000014e+01
2.919375000000000497e+00 1.057777558799999973e+01 9.615149999999999864e+01 9.358910000000000196e+01
2.923700000000000188e+00 1.058379556719999925e+01 9.616479999999999961e+01 9.378839999999999577e+01
2.928025000000000322e+00 1.058981554639999878e+01 9.616179999999999950e+01 9.376810000000000400e+01
2.932350000000000456e+00 1.059586474880000040e+01 9.617400000000000659e+01 9.375509999999999877e+01
2.936675000000000146e+00 1.060182628159999929e+01 9.618219999999999459e+01 9.374299999999999500e+01
2.941000000000000281e+00 1.060781703760000028e+01 9.619549999999999557e+01 9.373069999999999879e+01
2.945325000000000415e+00 1.061377857039999917e+01 9.620489999999999498e+01 9.371959999999999980e+01
2.949650000000000549e+00 1.061976932640000015e+01 9.621810000000000684e+01 9.372769999999999868e+01
2.953975000000000239e+00 1.062570163600000051e+01 9.622790000000000532e+01 9.373760000000000048e+01
2.958300000000000374e+00 1.063166316879999940e+01 9.624089999999999634e+01 9.374599999999999511e+01
2.962625000000000508e+00 1.063756625519999943e+01 9.625090000000000146e+01 9.375650000000000261e+01
2.966950000000000198e+00 1.064349856479999978e+01 9.626489999999999725e+01 9.376510000000000389e+01
2.971275000000000333e+00 1.064940165119999982e+01 9.627870000000000061e+01 9.378040000000000020e+01
2.975600000000000023e+00 1.065533396080000017e+01 9.629000000000000625e+01 9.379410000000000025e+01
2.979924999999999713e+00 1.066120782399999811e+01 9.629110000000000014e+01 9.380970000000000653e+01
2.984249999999999847e+00 1.066711091039999992e+01 9.628310000000000457e+01 9.382299999999999329e+01
2.988574999999999982e+00 1.067298477359999964e+01 9.626380000000000337e+01 9.383839999999999293e+01
2.992900000000000116e+00 1.067885863679999936e+01 9.624569999999999936e+01 9.385129999999999484e+01
2.997224999999999806e+00 1.068473249999999908e+01 9.622549999999999670e+01 9.386629999999999541e+01
3.001549999999999940e+00 1.069060636319999880e+01 9.620829999999999416e+01 9.387890000000000157e+01
3.005875000000000075e+00 1.069645100319999997e+01 9.618890000000000384e+01 9.389360000000000639e+01
3.010199999999999765e+00 1.070229564319999938e+01 9.617239999999999611e+01 9.390579999999999927e+01
3.014524999999999899e+00 1.070816950639999909e+01 9.615380000000000393e+01 9.391830000000000211e+01
3.018850000000000033e+00 1.071401414639999849e+01 9.613809999999999434e+01 9.392879999999999541e+01
3.023174999999999724e+00 1.071985878639999967e+01 9.612019999999999698e+01 9.394209999999999638e+01
3.027499999999999858e+00 1.072570342639999907e+01 9.610529999999999973e+01 9.395359999999999445e+01
3.031824999999999992e+00 1.073201563759999821e+01 9.607330000000000325e+01 9.381839999999999691e+01
3.036150000000000126e+00 1.073771416159999958e+01 9.607309999999999661e+01 9.380049999999999955e+01
3.040474999999999817e+00 1.074344190879999950e+01 9.607850000000000534e+01 9.379489999999999839e+01
3.044799999999999951e+00 1.074908198640000023e+01 9.608610000000000184e+01 9.378820000000000334e+01
3.049125000000000085e+00 1.075472206399999919e+01 9.609510000000000218e+01 9.378350000000000364e+01
3.053449999999999775e+00 1.076036214159999993e+01 9.610399999999999920e+01 9.377719999999999345e+01
3.057774999999999910e+00 1.076597299599999857e+01 9.611289999999999623e+01 9.377009999999999934e+01
3.062100000000000044e+00 1.077158385039999899e+01 9.612229999999999563e+01 9.376239999999999952e+01
3.066425000000000178e+00 1.077716548159999910e+01 9.613100000000000023e+01 9.377589999999999293e+01
3.070749999999999869e+00 1.078274711279999920e+01 9.614060000000000628e+01 9.378950000000000387e+01
3.075075000000000003e+00 1.078829952080000076e+01 9.614929999999999666e+01 9.380339999999999634e+01
3.079400000000000137e+00 1.079385192879999877e+01 9.615900000000000603e+01 9.381810000000000116e+01
3.083724999999999827e+00 1.079940433680000034e+01 9.616190000000000282e+01 9.383280000000000598e+01
3.088049999999999962e+00 1.080492752159999981e+01 9.616190000000000282e+01 9.384839999999999804e+01
3.092375000000000096e+00 1.081045070639999928e+01 9.616140000000000043e+01 9.386039999999999850e+01
3.096699999999999786e+00 1.081597389119999875e+01 9.616249999999999432e+01 9.386369999999999436e+01
3.101024999999999920e+00 1.082146785279999968e+01 9.616310000000000002e+01 9.386650000000000205e+01
3.105350000000000055e+00 1.082696181439999883e+01 9.616519999999999868e+01 9.386979999999999791e+01
3.109675000000000189e+00 1.083245577599999976e+01 9.616679999999999495e+01 9.387250000000000227e+01
3.113999999999999879e+00 1.083794973759999891e+01 9.617000000000000171e+01 9.387590000000000146e+01
3.118325000000000014e+00 1.084338525279999921e+01 9.617249999999999943e+01 9.387869999999999493e+01
3.122650000000000148e+00 1.084887921440000014e+01 9.615980000000000416e+01 9.388209999999999411e+01
3.126974999999999838e+00 1.085431472959999866e+01 9.614230000000000587e+01 9.388479999999999848e+01
3.131299999999999972e+00 1.085977946799999927e+01 9.612579999999999814e+01 9.388819999999999766e+01
3.135625000000000107e+00 1.086521498319999957e+01 9.610819999999999652e+01 9.388979999999999393e+01
3.139950000000000241e+00 1.087161486399999966e+01 9.618420000000000414e+01 9.389660000000000650e+01
3.144274999999999931e+00 1.087678737039999888e+01 9.617300000000000182e+01 9.387940000000000396e+01
3.148600000000000065e+00 1.088225210879999949e+01 9.617619999999999436e+01 9.386390000000000100e+01
3.152925000000000200e+00 1.088754150799999820e+01 9.617449999999999477e+01 9.385009999999999764e+01
3.157249999999999890e+00 1.089297702320000027e+01 9.617940000000000111e+01 9.383650000000000091e+01
3.161575000000000024e+00 1.089826642239999899e+01 9.617980000000000018e+01 9.382470000000000709e+01
3.165900000000000158e+00 1.090367271439999897e+01 9.618529999999999802e+01 9.381149999999999523e+01
3.170224999999999849e+00 1.090896211359999946e+01 9.618670000000000186e+01 9.379970000000000141e+01
3.174549999999999983e+00 1.091430995919999880e+01 9.619289999999999452e+01 9.378629999999999711e+01
3.178875000000000117e+00 1.091959935839999929e+01 9.618340000000000600e+01 9.377450000000000330e+01
3.183200000000000252e+00 1.092494720399999864e+01 9.616779999999999973e+01 9.376090000000000657e+01
3.187524999999999942e+00 1.093020737999999881e+01 9.614790000000000703e+01 9.374890000000000612e+01
3.191850000000000076e+00 1.093552600239999961e+01 9.613200000000000500e+01 9.373510000000000275e+01
3.196175000000000210e+00 1.094075695519999947e+01 9.611220000000000141e+01 9.372289999999999566e+01
3.200499999999999901e+00 1.094607557760000027e+01 9.609739999999999327e+01 9.370889999999999986e+01
3.204825000000000035e+00 1.095130653040000013e+01 9.607840000000000202e+01 9.369650000000000034e+01
3.209150000000000169e+00 1.095659592959999884e+01 9.606319999999999482e+01 9.368389999999999418e+01
3.213475000000000303e+00 1.096179765920000015e+01 9.604399999999999693e+01 9.368750000000000000e+01
3.217799999999999994e+00 1.096708705839999887e+01 9.602849999999999397e+01 9.368630000000000280e+01
3.222125000000000128e+00 1.097228878799999841e+01 9.600900000000000034e+01 9.368760000000000332e+01
3.226450000000000262e+00 1.097754896400000035e+01 9.599309999999999832e+01 9.369320000000000448e+01
3.230774999999999952e+00 1.098275069359999989e+01 9.597329999999999472e+01 9.370040000000000191e+01
3.235100000000000087e+00 1.098798164639999975e+01 9.595720000000000027e+01 9.370589999999999975e+01
3.239425000000000221e+00 1.099315415279999897e+01 9.593710000000000093e+01 9.371290000000000475e+01
3.243750000000000355e+00 1.099841432879999914e+01 9.592449999999999477e+01 9.372499999999999432e+01
3.248075000000000045e+00 1.100542789680000055e+01 9.605259999999999820e+01 9.377500000000000568e+01
3.252400000000000180e+00 1.101036661759999902e+01 9.603069999999999595e+01 9.376680000000000348e+01
3.256725000000000314e+00 1.101548067759999938e+01 9.603230000000000643e+01 9.376019999999999754e+01
3.261050000000000004e+00 1.102053629119999911e+01 9.602970000000000539e+01 9.374930000000000518e+01
3.265375000000000139e+00 1.102562112799999916e+01 9.603260000000000218e+01 9.373919999999999675e+01
3.269700000000000273e+00 1.103067674159999889e+01 9.603130000000000166e+01 9.372920000000000584e+01
3.274024999999999963e+00 1.103573235520000040e+01 9.603369999999999607e+01 9.371980000000000643e+01
3.278350000000000097e+00 1.104078796880000013e+01 9.603279999999999461e+01 9.371049999999999613e+01
3.282675000000000232e+00 1.104581435919999954e+01 9.603170000000000073e+01 9.370159999999999911e+01
3.287000000000000366e+00 1.105084074960000073e+01 9.602219999999999800e+01 9.369289999999999452e+01
3.291325000000000056e+00 1.105583791679999983e+01 9.601539999999999964e+01 9.368449999999999989e+01
3.295650000000000190e+00 1.106083508400000071e+01 9.600639999999999930e+01 9.367210000000000036e+01
3.299975000000000325e+00 1.106583225119999980e+01 9.599979999999999336e+01 9.365840000000000032e+01
3.304300000000000015e+00 1.107082941839999890e+01 9.599110000000000298e+01 9.364480000000000359e+01
3.308625000000000149e+00 1.107579736239999946e+01 9.598460000000000036e+01 9.363120000000000687e+01
3.312950000000000284e+00 1.108076530639999824e+01 9.597629999999999484e+01 9.361759999999999593e+01
3.317275000000000418e+00 1.108573325039999879e+01 9.597719999999999629e+01 9.360399999999999920e+01
3.321600000000000108e+00 1.109067197120000081e+01 9.597979999999999734e+01 9.359329999999999927e+01
3.325925000000000242e+00 1.109561069199999928e+01 9.598409999999999798e+01 9.358769999999999811e+01
3.330250000000000377e+00 1.110054941279999952e+01 9.598600000000000421e+01 9.358190000000000452e+01
3.334575000000000067e+00 1.110545891039999944e+01 9.598950000000000671e+01 9.357569999999999766e+01
3.338900000000000201e+00 1.111036840799999936e+01 9.599079999999999302e+01 9.357340000000000657e+01
3.343225000000000335e+00 1.111527790559999929e+01 9.599360000000000070e+01 9.357410000000000139e+01
3.347550000000000026e+00 1.112018740319999921e+01 9.599420000000000641e+01 9.357439999999999714e+01
3.351875000000000160e+00 1.112506767759999882e+01 9.599630000000000507e+01 9.358570000000000277e+01
3.356200000000000294e+00 1.112959727359999995e+01 9.598189999999999600e+01 9.414860000000000184e+01
3.360525000000000428e+00 1.113424376239999880e+01 9.596699999999999875e+01 9.414809999999999945e+01
3.364850000000000119e+00 1.113918248319999904e+01 9.597990000000000066e+01 9.414000000000000057e+01
3.369175000000000253e+00 1.114397508799999947e+01 9.598480000000000700e+01 9.413689999999999714e+01
3.373500000000000387e+00 1.114888458559999940e+01 9.599830000000000041e+01 9.413049999999999784e+01
3.377825000000000077e+00 1.115367719039999983e+01 9.600549999999999784e+01 9.412550000000000239e+01
3.382150000000000212e+00 1.115855746479999944e+01 9.601930000000000121e+01 9.411450000000000671e+01
3.386475000000000346e+00 1.116335006959999809e+01 9.602779999999999916e+01 9.410760000000000502e+01
3.390800000000000480e+00 1.116820112079999916e+01 9.604210000000000491e+01 9.409629999999999939e+01
3.395125000000000171e+00 1.117296450239999928e+01 9.605159999999999343e+01 9.408910000000000196e+01
3.399450000000000305e+00 1.117778633039999825e+01 9.606629999999999825e+01 9.407760000000000389e+01
3.403775000000000439e+00 1.118254971200000014e+01 9.607659999999999911e+01 9.406999999999999318e+01
3.408100000000000129e+00 1.118737154000000089e+01 9.607779999999999632e+01 9.406340000000000146e+01
3.412425000000000264e+00 1.119210569840000069e+01 9.607280000000000086e+01 9.406189999999999429e+01
3.416750000000000398e+00 1.119689830319999935e+01 9.607229999999999848e+01 9.405649999999999977e+01
3.421075000000000088e+00 1.120160323839999883e+01 9.606730000000000302e+01 9.405540000000000589e+01
3.425400000000000222e+00 1.120639584319999926e+01 9.606659999999999400e+01 9.405039999999999623e+01
3.429725000000000357e+00 1.121110077839999875e+01 9.606159999999999854e+01 9.404959999999999809e+01
3.434050000000000491e+00 1.121583493680000032e+01 9.606140000000000612e+01 9.404500000000000171e+01
3.438375000000000181e+00 1.122053987199999980e+01 9.605859999999999843e+01 9.404949999999999477e+01
3.442700000000000315e+00 1.122527403039999960e+01 9.605649999999999977e+01 9.405490000000000350e+01
3.447025000000000450e+00 1.122994974240000055e+01 9.604160000000000252e+01 9.406390000000000384e+01
3.451350000000000140e+00 1.123468390080000034e+01 9.603060000000000684e+01 9.406889999999999930e+01
3.455675000000000274e+00 1.123933038959999919e+01 9.601619999999999777e+01 9.407760000000000389e+01
3.460000000000000409e+00 1.124406454800000077e+01 9.600579999999999359e+01 9.408220000000000027e+01
3.464325000000000543e+00 1.124920783119999790e+01 9.593040000000000589e+01 9.396399999999999864e+01
3.468650000000000233e+00 1.125376665039999935e+01 9.588630000000000564e+01 9.396229999999999905e+01
3.472975000000000367e+00 1.125844236240000029e+01 9.587470000000000425e+01 9.396479999999999677e+01
3.477300000000000502e+00 1.126305962799999882e+01 9.585479999999999734e+01 9.396699999999999875e+01
3.481625000000000192e+00 1.126770611679999945e+01 9.584539999999999793e+01 9.397079999999999700e+01
3.485950000000000326e+00 1.127232338239999976e+01 9.582800000000000296e+01 9.397360000000000468e+01
3.490275000000000460e+00 1.127694064800000007e+01 9.581839999999999691e+01 9.397759999999999536e+01
3.494600000000000151e+00 1.128155791360000038e+01 9.580190000000000339e+01 9.398050000000000637e+01
3.498925000000000285e+00 1.128614595600000037e+01 9.579219999999999402e+01 9.398890000000000100e+01
3.503250000000000419e+00 1.129073399839999858e+01 9.577639999999999532e+01 9.399689999999999657e+01
3.507575000000000554e+00 1.129532204080000035e+01 9.576659999999999684e+01 9.399790000000000134e+01
3.511900000000000244e+00 1.129985163679999971e+01 9.575130000000000052e+01 9.399580000000000268e+01
3.516224999999999934e+00 1.130441045599999939e+01 9.574479999999999791e+01 9.398579999999999757e+01
3.520550000000000068e+00 1.130894005200000052e+01 9.574790000000000134e+01 9.397429999999999950e+01
3.524874999999999758e+00 1.131349887120000020e+01 9.575629999999999598e+01 9.396429999999999438e+01
3.529199999999999893e+00 1.131799924399999924e+01 9.575900000000000034e+01 9.395300000000000296e+01
3.533525000000000027e+00 1.132249961679999828e+01 9.576649999999999352e+01 9.394310000000000116e+01
3.537849999999999717e+00 1.132699998959999910e+01 9.576869999999999550e+01 9.393189999999999884e+01
3.542174999999999851e+00 1.133150036239999991e+01 9.577930000000000632e+01 9.392220000000000368e+01
3.546499999999999986e+00 1.133597151199999864e+01 9.578509999999999991e+01 9.391110000000000468e+01
3.550825000000000120e+00 1.134044266159999914e+01 9.579540000000000077e+01 9.390149999999999864e+01
3.555149999999999810e+00 1.134488458799999933e+01 9.580119999999999436e+01 9.389050000000000296e+01
3.559474999999999945e+00 1.134932651439999951e+01 9.581130000000000280e+01 9.388100000000000023e+01
3.563800000000000079e+00 1.135376844079999969e+01 9.581699999999999307e+01 9.387009999999999366e+01
3.568124999999999769e+00 1.135821036719999988e+01 9.582680000000000575e+01 9.386079999999999757e+01
3.572449999999999903e+00 1.136256462399999911e+01 9.584850000000000136e+01 9.388620000000000232e+01
3.576775000000000038e+00 1.136688965759999803e+01 9.581270000000000664e+01 9.387730000000000530e+01
3.581100000000000172e+00 1.137133158399999999e+01 9.580029999999999291e+01 9.386579999999999302e+01
3.585424999999999862e+00 1.137568584079999923e+01 9.578230000000000643e+01 9.385809999999999320e+01
3.589749999999999996e+00 1.138012776719999941e+01 9.577160000000000650e+01 9.384730000000000416e+01
3.594075000000000131e+00 1.138451124719999896e+01 9.575589999999999691e+01 9.384010000000000673e+01
3.598399999999999821e+00 1.138892395040000061e+01 9.574469999999999459e+01 9.382980000000000587e+01
3.602724999999999955e+00 1.139330743040000016e+01 9.573000000000000398e+01 9.382290000000000418e+01
3.607050000000000090e+00 1.139772013360000003e+01 9.571850000000000591e+01 9.381130000000000280e+01
3.611374999999999780e+00 1.140210361359999958e+01 9.570430000000000348e+01 9.380159999999999343e+01
3.615699999999999914e+00 1.140648709359999913e+01 9.569270000000000209e+01 9.378870000000000573e+01
3.620025000000000048e+00 1.141084135039999836e+01 9.567900000000000205e+01 9.377889999999999304e+01
3.624350000000000183e+00 1.141522483039999969e+01 9.567889999999999873e+01 9.376609999999999445e+01
3.628674999999999873e+00 1.141957908719999892e+01 9.567839999999999634e+01 9.375629999999999598e+01
3.633000000000000007e+00 1.142393334399999993e+01 9.567900000000000205e+01 9.374429999999999552e+01
3.637325000000000141e+00 1.142825837760000063e+01 9.567849999999999966e+01 9.373609999999999332e+01
3.641649999999999832e+00 1.143258341119999955e+01 9.567889999999999873e+01 9.372480000000000189e+01
3.645974999999999966e+00 1.143687922159999992e+01 9.567849999999999966e+01 9.371609999999999729e+01
3.650300000000000100e+00 1.144120425519999884e+01 9.567870000000000630e+01 9.371139999999999759e+01
3.654625000000000234e+00 1.144550006559999922e+01 9.567829999999999302e+01 9.370929999999999893e+01
3.658949999999999925e+00 1.144979587599999959e+01 9.567839999999999634e+01 9.370409999999999684e+01
3.663275000000000059e+00 1.145406246319999966e+01 9.567789999999999395e+01 9.370130000000000337e+01
3.667600000000000193e+00 1.145832905039999794e+01 9.567789999999999395e+01 9.370489999999999498e+01
3.671924999999999883e+00 1.146256641439999946e+01 9.567740000000000578e+01 9.371590000000000487e+01
3.676250000000000018e+00 1.146683300159999952e+01 9.567730000000000246e+01 9.372429999999999950e+01
3.680575000000000152e+00 1.147156715999999932e+01 9.590229999999999677e+01 9.381709999999999638e+01
3.684899999999999842e+00 1.147554151519999799e+01 9.587409999999999854e+01 9.379819999999999425e+01
3.689224999999999977e+00 1.147977887919999951e+01 9.586289999999999623e+01 9.378749999999999432e+01
3.693550000000000111e+00 1.148389935039999976e+01 9.584640000000000271e+01 9.377519999999999811e+01
3.697875000000000245e+00 1.148813671439999951e+01 9.583620000000000516e+01 9.376569999999999538e+01
3.702199999999999935e+00 1.149228640880000007e+01 9.583020000000000493e+01 9.375560000000000116e+01
3.706525000000000070e+00 1.149649454959999950e+01 9.583140000000000214e+01 9.374760000000000559e+01
3.710850000000000204e+00 1.150067346720000039e+01 9.582949999999999591e+01 9.374259999999999593e+01
3.715174999999999894e+00 1.150485238479999950e+01 9.583079999999999643e+01 9.373959999999999582e+01
3.719500000000000028e+00 1.150903130240000038e+01 9.582949999999999591e+01 9.373449999999999704e+01
3.723825000000000163e+00 1.151321021999999950e+01 9.583100000000000307e+01 9.373099999999999454e+01
3.728150000000000297e+00 1.151735991440000006e+01 9.583039999999999736e+01 9.372570000000000334e+01
3.732474999999999987e+00 1.152150960880000063e+01 9.583209999999999695e+01 9.372180000000000177e+01
3.736800000000000122e+00 1.152565930319999943e+01 9.583190000000000452e+01 9.371609999999999729e+01
3.741125000000000256e+00 1.152980899759999822e+01 9.583419999999999561e+01 9.371179999999999666e+01
3.745449999999999946e+00 1.153395869199999879e+01 9.583459999999999468e+01 9.370579999999999643e+01
3.749775000000000080e+00 1.153807916319999904e+01 9.583660000000000423e+01 9.370109999999999673e+01
3.754100000000000215e+00 1.154219963439999930e+01 9.583689999999999998e+01 9.369490000000000407e+01
3.758425000000000349e+00 1.154632010559999955e+01 9.583849999999999625e+01 9.368980000000000530e+01
3.762750000000000039e+00 1.155041135359999949e+01 9.583849999999999625e+01 9.368319999999999936e+01
3.767075000000000173e+00 1.155450260159999942e+01 9.583809999999999718e+01 9.368429999999999325e+01
3.771400000000000308e+00 1.155859384959999936e+01 9.583570000000000277e+01 9.369110000000000582e+01
3.775724999999999998e+00 1.156268509759999930e+01 9.583459999999999468e+01 9.369910000000000139e+01
3.780050000000000132e+00 1.156674712240000069e+01 9.583220000000000027e+01 9.370610000000000639e+01
3.784375000000000266e+00 1.157080914720000031e+01 9.583089999999999975e+01 9.371490000000000009e+01
3.788699999999999957e+00 1.157601087679999807e+01 9.608100000000000307e+01 9.375879999999999370e+01
3.793025000000000091e+00 1.157972222319999922e+01 9.605750000000000455e+01 9.373940000000000339e+01
3.797350000000000225e+00 1.158378424800000062e+01 9.607019999999999982e+01 9.373460000000000036e+01
3.801675000000000360e+00 1.158764171039999979e+01 9.607129999999999370e+01 9.373109999999999786e+01
3.806000000000000050e+00 1.159167451199999910e+01 9.608549999999999613e+01 9.372780000000000200e+01
3.810325000000000184e+00 1.159553197439999828e+01 9.608859999999999957e+01 9.372580000000000666e+01
3.814650000000000318e+00 1.159953555279999904e+01 9.610219999999999629e+01 9.372230000000000416e+01
3.818975000000000009e+00 1.160342223840000031e+01 9.610599999999999454e+01 9.372079999999999700e+01
3.823300000000000143e+00 1.160739659359999898e+01 9.611899999999999977e+01 9.371649999999999636e+01
3.827625000000000277e+00 1.161125405599999993e+01 9.612309999999999377e+01 9.371750000000000114e+01
3.831950000000000411e+00 1.161519918800000006e+01 9.613559999999999661e+01 9.371609999999999729e+01
3.836275000000000102e+00 1.161905665039999924e+01 9.613979999999999393e+01 9.371729999999999450e+01
3.840600000000000236e+00 1.162300178239999937e+01 9.615189999999999770e+01 9.371599999999999397e+01
3.844925000000000370e+00 1.162683002160000001e+01 9.615619999999999834e+01 9.371729999999999450e+01
3.849250000000000060e+00 1.163074593039999982e+01 9.616740000000000066e+01 9.371599999999999397e+01
3.853575000000000195e+00 1.163457416959999868e+01 9.617050000000000409e+01 9.371750000000000114e+01
3.857900000000000329e+00 1.163846085519999818e+01 9.618080000000000496e+01 9.371620000000000061e+01
3.862225000000000019e+00 1.164228909440000059e+01 9.618420000000000414e+01 9.371779999999999688e+01
3.866550000000000153e+00 1.164617578000000009e+01 9.619450000000000500e+01 9.371659999999999968e+01
3.870875000000000288e+00 1.164997479599999863e+01 9.619809999999999661e+01 9.371829999999999927e+01
3.875200000000000422e+00 1.165383225839999959e+01 9.620860000000000412e+01 9.371720000000000539e+01
3.879525000000000112e+00 1.165763127439999991e+01 9.621590000000000487e+01 9.371890000000000498e+01
3.883850000000000247e+00 1.166145951360000055e+01 9.622979999999999734e+01 9.371790000000000020e+01
3.888175000000000381e+00 1.166525852959999909e+01 9.623749999999999716e+01 9.371970000000000312e+01
3.892500000000000071e+00 1.166908676879999973e+01 9.625169999999999959e+01 9.371869999999999834e+01
3.896825000000000205e+00 1.167235976719999968e+01 9.614730000000000132e+01 9.385070000000000334e+01
3.901150000000000340e+00 1.167595422079999956e+01 9.613949999999999818e+01 9.383710000000000662e+01
3.905475000000000474e+00 1.167978246000000020e+01 9.614199999999999591e+01 9.383400000000000318e+01
3.909800000000000164e+00 1.168352302959999989e+01 9.614939999999999998e+01 9.383110000000000639e+01
3.914125000000000298e+00 1.168732204559999843e+01 9.615640000000000498e+01 9.382959999999999923e+01
3.918450000000000433e+00 1.169106261519999990e+01 9.616419999999999391e+01 9.382789999999999964e+01
3.922775000000000123e+00 1.169486163120000022e+01 9.617069999999999652e+01 9.382609999999999673e+01
3.927100000000000257e+00 1.169857297759999959e+01 9.617849999999999966e+01 9.382470000000000709e+01
3.931425000000000392e+00 1.170234277039999959e+01 9.618439999999999657e+01 9.382269999999999754e+01
3.935750000000000082e+00 1.170605411679999897e+01 9.619190000000000396e+01 9.382129999999999370e+01
3.940075000000000216e+00 1.170979468639999865e+01 9.619719999999999516e+01 9.381910000000000593e+01
3.944400000000000350e+00 1.171347680959999948e+01 9.620340000000000202e+01 9.381770000000000209e+01
3.948725000000000485e+00 1.171721737919999917e+01 9.620749999999999602e+01 9.381520000000000437e+01
3.953050000000000175e+00 1.172089950240000000e+01 9.621370000000000289e+01 9.382139999999999702e+01
3.957375000000000309e+00 1.172461084879999937e+01 9.621760000000000446e+01 9.383129999999999882e+01
3.961700000000000443e+00 1.172829297200000020e+01 9.622360000000000468e+01 9.384220000000000539e+01
3.966025000000000134e+00 1.173197509519999926e+01 9.623109999999999786e+01 9.385190000000000055e+01
3.970350000000000268e+00 1.173565721840000009e+01 9.624110000000000298e+01 9.386320000000000618e+01
3.974675000000000402e+00 1.173933934159999914e+01 9.624890000000000612e+01 9.387319999999999709e+01
3.979000000000000536e+00 1.174299224159999788e+01 9.625900000000000034e+01 9.388479999999999848e+01
3.983325000000000227e+00 1.174664514160000017e+01 9.626690000000000680e+01 9.389509999999999934e+01
3.987650000000000361e+00 1.175029804159999891e+01 9.627719999999999345e+01 9.390699999999999648e+01
3.991975000000000495e+00 1.175395094159999942e+01 9.628509999999999991e+01 9.391759999999999309e+01
3.996300000000000185e+00 1.175757461839999962e+01 9.629550000000000409e+01 9.392980000000000018e+01
4.000625000000000320e+00 1.176122751839999836e+01 9.630360000000000298e+01 9.393540000000000134e+01
4.004950000000000010e+00 1.176748128319999864e+01 9.625730000000000075e+01 9.369809999999999661e+01
4.009275000000000588e+00 1.177081272799999923e+01 9.624110000000000298e+01 9.370170000000000243e+01
4.013600000000000279e+00 1.177443640479999942e+01 9.624089999999999634e+01 9.370369999999999777e+01
4.017924999999999969e+00 1.177794318880000013e+01 9.623420000000000130e+01 9.370969999999999800e+01
4.022250000000000547e+00 1.178153764239999823e+01 9.623499999999999943e+01 9.371269999999999811e+01
4.026575000000000237e+00 1.178507364959999926e+01 9.622960000000000491e+01 9.371920000000000073e+01
4.030900000000000816e+00 1.178866810319999914e+01 9.623009999999999309e+01 9.372220000000000084e+01
4.035225000000000506e+00 1.179217488719999984e+01 9.622509999999999764e+01 9.372870000000000346e+01
4.039550000000000196e+00 1.179574011759999941e+01 9.622539999999999338e+01 9.373170000000000357e+01
4.043875000000000774e+00 1.179924690159999834e+01 9.622029999999999461e+01 9.373799999999999955e+01
4.048200000000000465e+00 1.180281213199999968e+01 9.621970000000000312e+01 9.373340000000000316e+01
4.052525000000000155e+00 1.180631891599999861e+01 9.621439999999999770e+01 9.373139999999999361e+01
4.056849999999999845e+00 1.180985492319999963e+01 9.621380000000000621e+01 9.372599999999999909e+01
4.061174999999999535e+00 1.181333248400000002e+01 9.620879999999999654e+01 9.372440000000000282e+01
4.065500000000000114e+00 1.181686849119999927e+01 9.621460000000000434e+01 9.371949999999999648e+01
4.069824999999999804e+00 1.182034605199999966e+01 9.622069999999999368e+01 9.371810000000000684e+01
4.074150000000000382e+00 1.182385283599999859e+01 9.623199999999999932e+01 9.371370000000000289e+01
4.078475000000000072e+00 1.182733039679999898e+01 9.623879999999999768e+01 9.371269999999999811e+01
4.082799999999999763e+00 1.183083718079999969e+01 9.624989999999999668e+01 9.370860000000000412e+01
4.087125000000000341e+00 1.183428551839999976e+01 9.625679999999999836e+01 9.370799999999999841e+01
4.091450000000000031e+00 1.183776307920000015e+01 9.626760000000000161e+01 9.370430000000000348e+01
4.095774999999999721e+00 1.184121141679999845e+01 9.627439999999999998e+01 9.370399999999999352e+01
4.100100000000000300e+00 1.184468897760000061e+01 9.628520000000000323e+01 9.370069999999999766e+01
4.104424999999999990e+00 1.184810809199999859e+01 9.629189999999999827e+01 9.370080000000000098e+01
4.108749999999999680e+00 1.185158565280000076e+01 9.630249999999999488e+01 9.369790000000000418e+01
4.113075000000000259e+00 1.185520932959999918e+01 9.637359999999999616e+01 9.375759999999999650e+01
4.117399999999999949e+00 1.185839465839999995e+01 9.636920000000000641e+01 9.375230000000000530e+01
4.121724999999999639e+00 1.186187221919999857e+01 9.637800000000000011e+01 9.375020000000000664e+01
4.126050000000000217e+00 1.186523288719999947e+01 9.638490000000000180e+01 9.375199999999999534e+01
4.130374999999999908e+00 1.186871044799999986e+01 9.639490000000000691e+01 9.375600000000000023e+01
4.134699999999999598e+00 1.187210033919999930e+01 9.640349999999999397e+01 9.375979999999999848e+01
4.139025000000000176e+00 1.187554867679999937e+01 9.641349999999999909e+01 9.376399999999999579e+01
4.143349999999999866e+00 1.187893856800000059e+01 9.641230000000000189e+01 9.376810000000000400e+01
4.147675000000000445e+00 1.188238690560000066e+01 9.640819999999999368e+01 9.377240000000000464e+01
4.152000000000000135e+00 1.188577679679999832e+01 9.639809999999999945e+01 9.377660000000000196e+01
4.156324999999999825e+00 1.188916668799999954e+01 9.638660000000000139e+01 9.378090000000000259e+01
4.160650000000000404e+00 1.189255657919999898e+01 9.637300000000000466e+01 9.378530000000000655e+01
4.164975000000000094e+00 1.189594647039999842e+01 9.635970000000000368e+01 9.378969999999999629e+01
4.169299999999999784e+00 1.189930713839999932e+01 9.634650000000000603e+01 9.379410000000000025e+01
4.173625000000000362e+00 1.190269702960000053e+01 9.633329999999999416e+01 9.379859999999999332e+01
4.177950000000000053e+00 1.190605769759999966e+01 9.632030000000000314e+01 9.380310000000000059e+01
4.182274999999999743e+00 1.190941836559999878e+01 9.630729999999999791e+01 9.380780000000000030e+01
4.186600000000000321e+00 1.191277903359999968e+01 9.629460000000000264e+01 9.381229999999999336e+01
4.190925000000000011e+00 1.191613970159999880e+01 9.628180000000000405e+01 9.381699999999999307e+01
4.195249999999999702e+00 1.191947114639999938e+01 9.626930000000000121e+01 9.382170000000000698e+01
4.199575000000000280e+00 1.192280259119999997e+01 9.625669999999999504e+01 9.382649999999999579e+01
4.203899999999999970e+00 1.192613403599999877e+01 9.624450000000000216e+01 9.383119999999999550e+01
4.208224999999999660e+00 1.192946548079999936e+01 9.623199999999999932e+01 9.383469999999999800e+01
4.212550000000000239e+00 1.193279692559999994e+01 9.621999999999999886e+01 9.383459999999999468e+01
4.216874999999999929e+00 1.193609914719999843e+01 9.620780000000000598e+01 9.383520000000000039e+01
4.221200000000000507e+00 1.193884612799999978e+01 9.637560000000000571e+01 9.372020000000000550e+01
4.225525000000000198e+00 1.194206067999999910e+01 9.637170000000000414e+01 9.371569999999999823e+01
4.229849999999999888e+00 1.194539212479999968e+01 9.638030000000000541e+01 9.371380000000000621e+01
4.234175000000000466e+00 1.194863589999999931e+01 9.638439999999999941e+01 9.371370000000000289e+01
4.238500000000000156e+00 1.195193812159999958e+01 9.639400000000000546e+01 9.371299999999999386e+01
4.242824999999999847e+00 1.195521111999999953e+01 9.639939999999999998e+01 9.371359999999999957e+01
4.247150000000000425e+00 1.195848411839999947e+01 9.640879999999999939e+01 9.371309999999999718e+01
4.251475000000000115e+00 1.196172789359999911e+01 9.641469999999999629e+01 9.371420000000000528e+01
4.255799999999999805e+00 1.196500089199999906e+01 9.641939999999999600e+01 9.371370000000000289e+01
4.260125000000000384e+00 1.196824466720000046e+01 9.642059999999999320e+01 9.371500000000000341e+01
4.264450000000000074e+00 1.197151766560000041e+01 9.642369999999999663e+01 9.371469999999999345e+01
4.268774999999999764e+00 1.197473221759999973e+01 9.642059999999999320e+01 9.372140000000000271e+01
4.273100000000000342e+00 1.197800521599999968e+01 9.642040000000000077e+01 9.373109999999999786e+01
4.277425000000000033e+00 1.198121976800000077e+01 9.641779999999999973e+01 9.374230000000000018e+01
4.281749999999999723e+00 1.198446354319999863e+01 9.641779999999999973e+01 9.375159999999999627e+01
4.286075000000000301e+00 1.198764887199999940e+01 9.641559999999999775e+01 9.376250000000000284e+01
4.290399999999999991e+00 1.199089264719999903e+01 9.641599999999999682e+01 9.377150000000000318e+01
4.294725000000000570e+00 1.199410719919999835e+01 9.641419999999999391e+01 9.378220000000000312e+01
4.299050000000000260e+00 1.199732175119999944e+01 9.641500000000000625e+01 9.379089999999999350e+01
4.303374999999999950e+00 1.200050708000000022e+01 9.641360000000000241e+01 9.380129999999999768e+01
4.307700000000000529e+00 1.200372163199999953e+01 9.640569999999999595e+01 9.380970000000000653e+01
4.312025000000000219e+00 1.200690696079999853e+01 9.639319999999999311e+01 9.381990000000000407e+01
4.316349999999999909e+00 1.201012151279999962e+01 9.638309999999999889e+01 9.382789999999999964e+01
4.320675000000000487e+00 1.201330684160000040e+01 9.637059999999999604e+01 9.383790000000000475e+01
4.325000000000000178e+00 1.201649217039999940e+01 9.636050000000000182e+01 9.384560000000000457e+01
4.329324999999999868e+00 1.202075875759999946e+01 9.645279999999999632e+01 9.365600000000000591e+01
4.333650000000000446e+00 1.202365185439999884e+01 9.644970000000000709e+01 9.364199999999999591e+01
4.337975000000000136e+00 1.202680795999999930e+01 9.645080000000000098e+01 9.363120000000000687e+01
4.342299999999999827e+00 1.202987639599999881e+01 9.645040000000000191e+01 9.362120000000000175e+01
4.346624999999999517e+00 1.203300327840000072e+01 9.644740000000000180e+01 9.361140000000000327e+01
4.350950000000000095e+00 1.203610093760000055e+01 9.644580000000000553e+01 9.360169999999999391e+01
4.355274999999999785e+00 1.203922781999999891e+01 9.644320000000000448e+01 9.359420000000000073e+01
4.359600000000000364e+00 1.204232547919999874e+01 9.644209999999999638e+01 9.359000000000000341e+01
4.363925000000000054e+00 1.204542313840000034e+01 9.643970000000000198e+01 9.358889999999999532e+01
4.368250000000000632e+00 1.204852079760000017e+01 9.643899999999999295e+01 9.358750000000000568e+01
4.372574999999999434e+00 1.205158923359999967e+01 9.643689999999999429e+01 9.358599999999999852e+01
4.376900000000000013e+00 1.205468689279999950e+01 9.643649999999999523e+01 9.358920000000000528e+01
4.381224999999999703e+00 1.205775532879999901e+01 9.643470000000000653e+01 9.359789999999999566e+01
4.385550000000000281e+00 1.206082376480000029e+01 9.643460000000000321e+01 9.360670000000000357e+01
4.389874999999999972e+00 1.206389220079999980e+01 9.643309999999999604e+01 9.361530000000000484e+01
4.394200000000000550e+00 1.206696063679999931e+01 9.643330000000000268e+01 9.362399999999999523e+01
4.398524999999999352e+00 1.207002907279999881e+01 9.643189999999999884e+01 9.363249999999999318e+01
4.402849999999999930e+00 1.207306828559999801e+01 9.643240000000000123e+01 9.364109999999999445e+01
4.407174999999999621e+00 1.207613672159999929e+01 9.643129999999999313e+01 9.364950000000000330e+01
4.411500000000000199e+00 1.207917593439999848e+01 9.643110000000000070e+01 9.365810000000000457e+01
4.415824999999999889e+00 1.208221514719999945e+01 9.641949999999999932e+01 9.366639999999999588e+01
4.420150000000000468e+00 1.208525435999999864e+01 9.640949999999999420e+01 9.367489999999999384e+01
4.424475000000000158e+00 1.208829357279999961e+01 9.639790000000000703e+01 9.368319999999999936e+01
4.428799999999999848e+00 1.209133278560000058e+01 9.638790000000000191e+01 9.369150000000000489e+01
4.433124999999999538e+00 1.209434277519999945e+01 9.637619999999999720e+01 9.369979999999999620e+01
4.437450000000000117e+00 1.209749888079999813e+01 9.605759999999999366e+01 9.362930000000000064e+01
4.441774999999999807e+00 1.210027508479999980e+01 9.603709999999999525e+01 9.361419999999999675e+01
4.446100000000000385e+00 1.210328507440000045e+01 9.603350000000000364e+01 9.360439999999999827e+01
4.450425000000000075e+00 1.210620739440000015e+01 9.602740000000000009e+01 9.359730000000000416e+01
4.454750000000000654e+00 1.210918816079999871e+01 9.602490000000000236e+01 9.359290000000000020e+01
4.459074999999999456e+00 1.211213970399999873e+01 9.602009999999999934e+01 9.359170000000000300e+01
4.463400000000000034e+00 1.211509124720000052e+01 9.601760000000000161e+01 9.359080000000000155e+01
4.467724999999999724e+00 1.211804279039999876e+01 9.601319999999999766e+01 9.358950000000000102e+01
4.472050000000000303e+00 1.212099433359999878e+01 9.601059999999999661e+01 9.358820000000000050e+01
4.476374999999999993e+00 1.212391665359999848e+01 9.600650000000000261e+01 9.358669999999999334e+01
4.480700000000000571e+00 1.212686819680000028e+01 9.600379999999999825e+01 9.358509999999999707e+01
4.485025000000000261e+00 1.212979051679999998e+01 9.600239999999999441e+01 9.358350000000000080e+01
4.489349999999999952e+00 1.213271283679999968e+01 9.600809999999999889e+01 9.358150000000000546e+01
4.493674999999999642e+00 1.213563515679999938e+01 9.601300000000000523e+01 9.357959999999999923e+01
4.498000000000000220e+00 1.213855747680000086e+01 9.601900000000000546e+01 9.357729999999999393e+01
4.502324999999999910e+00 1.214145057359999846e+01 9.602429999999999666e+01 9.357519999999999527e+01
4.506650000000000489e+00 1.214437289359999994e+01 9.603050000000000352e+01 9.357330000000000325e+01
4.510975000000000179e+00 1.214726599039999932e+01 9.603610000000000468e+01 9.358119999999999550e+01
4.515300000000000757e+00 1.215015908719999871e+01 9.604259999999999309e+01 9.358849999999999625e+01
4.519624999999999559e+00 1.215305218399999987e+01 9.604850000000000421e+01 9.359629999999999939e+01
4.523950000000000138e+00 1.215594528079999925e+01 9.605530000000000257e+01 9.360360000000000014e+01
4.528274999999999828e+00 1.215880915440000010e+01 9.606149999999999523e+01 9.361150000000000659e+01
4.532600000000000406e+00 1.216170225119999948e+01 9.606850000000000023e+01 9.361879999999999313e+01
4.536925000000000097e+00 1.216456612480000032e+01 9.607500000000000284e+01 9.362659999999999627e+01
4.541250000000000675e+00 1.216745922159999971e+01 9.608230000000000359e+01 9.363389999999999702e+01
4.545574999999999477e+00 1.217119979119999940e+01 9.609399999999999409e+01 9.361589999999999634e+01
4.549900000000000055e+00 1.217377143279999885e+01 9.608259999999999934e+01 9.360089999999999577e+01
4.554224999999999746e+00 1.217663530639999969e+01 9.609090000000000487e+01 9.359459999999999980e+01
4.558550000000000324e+00 1.217941151039999781e+01 9.609300000000000352e+01 9.358979999999999677e+01
4.562875000000000014e+00 1.218224616079999834e+01 9.610229999999999961e+01 9.358960000000000434e+01
4.567200000000000593e+00 1.218505158799999855e+01 9.610590000000000543e+01 9.358759999999999479e+01
4.571525000000000283e+00 1.218788623839999907e+01 9.611509999999999820e+01 9.358719999999999573e+01
4.575849999999999973e+00 1.219069166559999928e+01 9.611920000000000641e+01 9.358530000000000371e+01
4.580174999999999663e+00 1.219352631599999981e+01 9.612820000000000675e+01 9.358450000000000557e+01
4.584500000000000242e+00 1.219630251999999970e+01 9.613269999999999982e+01 9.358259999999999934e+01
4.588824999999999932e+00 1.219913717040000023e+01 9.614159999999999684e+01 9.358150000000000546e+01
4.593150000000000510e+00 1.220191337440000012e+01 9.614629999999999654e+01 9.357949999999999591e+01
4.597475000000000200e+00 1.220471880160000033e+01 9.615500000000000114e+01 9.357810000000000628e+01
4.601800000000000779e+00 1.220749500560000023e+01 9.615999999999999659e+01 9.357590000000000430e+01
4.606124999999999581e+00 1.221030043280000044e+01 9.616859999999999786e+01 9.357429999999999382e+01
4.610450000000000159e+00 1.221307663680000033e+01 9.617369999999999663e+01 9.357200000000000273e+01
4.614774999999999849e+00 1.221585284079999845e+01 9.618219999999999459e+01 9.357019999999999982e+01
4.619100000000000428e+00 1.221859982159999980e+01 9.618750000000000000e+01 9.356770000000000209e+01
4.623425000000000118e+00 1.222137602559999969e+01 9.619599999999999795e+01 9.356560000000000343e+01
4.627750000000000696e+00 1.222415222959999959e+01 9.620130000000000337e+01 9.356300000000000239e+01
4.632075000000000387e+00 1.222689921039999916e+01 9.620969999999999800e+01 9.356069999999999709e+01
4.636400000000000077e+00 1.222964619119999874e+01 9.621519999999999584e+01 9.355780000000000030e+01
4.640724999999999767e+00 1.223242239520000041e+01 9.622360000000000468e+01 9.356019999999999470e+01
4.645050000000000345e+00 1.223514015279999967e+01 9.622910000000000252e+01 9.356680000000000064e+01
4.649375000000000036e+00 1.223788713359999925e+01 9.623739999999999384e+01 9.357389999999999475e+01
4.653700000000000614e+00 1.224107246239999824e+01 9.627700000000000102e+01 9.363760000000000616e+01
4.658025000000000304e+00 1.224352721119999998e+01 9.626309999999999434e+01 9.363160000000000593e+01
4.662350000000000882e+00 1.224624496879999924e+01 9.626930000000000121e+01 9.362789999999999679e+01
4.666674999999999685e+00 1.224887505679999933e+01 9.626149999999999807e+01 9.362569999999999482e+01
4.671000000000000263e+00 1.225159281440000036e+01 9.626279999999999859e+01 9.362269999999999470e+01
4.675324999999999953e+00 1.225425212559999899e+01 9.625719999999999743e+01 9.362130000000000507e+01
4.679650000000000531e+00 1.225696988320000003e+01 9.625799999999999557e+01 9.361809999999999832e+01
4.683975000000000222e+00 1.225962919439999865e+01 9.625329999999999586e+01 9.361679999999999779e+01
4.688300000000000800e+00 1.226234695199999969e+01 9.625379999999999825e+01 9.361339999999999861e+01
4.692624999999999602e+00 1.226500626319999832e+01 9.624970000000000425e+01 9.361209999999999809e+01
4.696950000000000180e+00 1.226769479760000081e+01 9.624989999999999668e+01 9.360850000000000648e+01
4.701274999999999871e+00 1.227035410879999944e+01 9.624620000000000175e+01 9.360720000000000596e+01
4.705600000000000449e+00 1.227304264320000016e+01 9.624630000000000507e+01 9.360349999999999682e+01
4.709925000000000139e+00 1.227570195440000056e+01 9.624280000000000257e+01 9.360200000000000387e+01
4.714250000000000718e+00 1.227836126559999919e+01 9.624269999999999925e+01 9.359810000000000230e+01
4.718575000000000408e+00 1.228102057679999959e+01 9.623950000000000671e+01 9.359650000000000603e+01
4.722900000000000986e+00 1.228367988799999999e+01 9.623940000000000339e+01 9.359250000000000114e+01
4.727224999999999788e+00 1.228630997600000008e+01 9.623629999999999995e+01 9.359069999999999823e+01
4.731550000000000367e+00 1.228896928719999870e+01 9.623609999999999332e+01 9.358660000000000423e+01
4.735875000000000057e+00 1.229162859839999911e+01 9.623319999999999652e+01 9.358469999999999800e+01
4.740200000000000635e+00 1.229425868639999919e+01 9.623290000000000077e+01 9.358050000000000068e+01
4.744525000000000325e+00 1.229688877439999928e+01 9.623019999999999641e+01 9.357850000000000534e+01
4.748850000000000904e+00 1.229951886239999936e+01 9.622979999999999734e+01 9.357410000000000139e+01
4.753174999999999706e+00 1.230214895039999945e+01 9.622719999999999629e+01 9.357189999999999941e+01
4.757500000000000284e+00 1.230477903839999954e+01 9.622690000000000055e+01 9.356749999999999545e+01
4.761824999999999974e+00 1.230819815279999929e+01 9.636750000000000682e+01 9.361860000000000070e+01
4.766150000000000553e+00 1.231059445519999862e+01 9.636740000000000350e+01 9.360760000000000502e+01
4.770475000000000243e+00 1.231325376639999902e+01 9.637350000000000705e+01 9.360559999999999548e+01
4.774800000000000821e+00 1.231579618479999993e+01 9.637890000000000157e+01 9.360099999999999909e+01
4.779125000000000512e+00 1.231839704959999970e+01 9.638630000000000564e+01 9.359990000000000521e+01
4.783450000000000202e+00 1.232096869119999916e+01 9.639220000000000255e+01 9.359619999999999607e+01
4.787774999999999892e+00 1.232356955599999893e+01 9.639979999999999905e+01 9.359489999999999554e+01
4.792100000000000470e+00 1.232614119759999838e+01 9.640609999999999502e+01 9.359139999999999304e+01
4.796425000000000161e+00 1.232871283919999961e+01 9.641389999999999816e+01 9.359000000000000341e+01
4.800750000000000739e+00 1.233125525760000052e+01 9.642040000000000077e+01 9.358650000000000091e+01
4.805075000000000429e+00 1.233385612240000029e+01 9.642829999999999302e+01 9.358490000000000464e+01
4.809400000000001008e+00 1.233639854079999942e+01 9.643510000000000559e+01 9.358150000000000546e+01
4.813724999999999810e+00 1.233894095920000034e+01 9.643470000000000653e+01 9.357970000000000255e+01
4.818050000000000388e+00 1.234148337759999947e+01 9.643269999999999698e+01 9.357630000000000337e+01
4.822375000000000078e+00 1.234405501919999892e+01 9.643179999999999552e+01 9.357439999999999714e+01
4.826700000000000657e+00 1.234656821439999952e+01 9.642980000000000018e+01 9.357080000000000553e+01
4.831025000000000347e+00 1.234911063279999865e+01 9.642870000000000630e+01 9.356879999999999598e+01
4.835350000000000925e+00 1.235162382799999925e+01 9.642669999999999675e+01 9.356520000000000437e+01
4.839675000000000615e+00 1.235416624640000016e+01 9.642549999999999955e+01 9.356310000000000571e+01
4.844000000000000306e+00 1.235667944159999898e+01 9.642350000000000421e+01 9.355949999999999989e+01
4.848324999999999996e+00 1.235922185999999989e+01 9.642220000000000368e+01 9.355719999999999459e+01
4.852650000000000574e+00 1.236170583200000017e+01 9.642010000000000502e+01 9.355349999999999966e+01
4.856975000000000264e+00 1.236424825039999931e+01 9.641880000000000450e+01 9.355119999999999436e+01
4.861300000000000843e+00 1.236673222239999959e+01 9.641660000000000252e+01 9.354739999999999611e+01
4.865625000000000533e+00 1.236924541759999840e+01 9.641519999999999868e+01 9.354489999999999839e+01
4.869949999999999335e+00 1.237240152319999886e+01 9.640760000000000218e+01 9.361620000000000630e+01
4.874274999999999913e+00 1.237468093279999870e+01 9.640649999999999409e+01 9.360760000000000502e+01
4.878599999999999604e+00 1.237719412799999930e+01 9.641209999999999525e+01 9.360360000000000014e+01
4.882925000000000182e+00 1.237959043039999862e+01 9.641660000000000252e+01 9.360060000000000002e+01
4.887249999999999872e+00 1.238210362559999922e+01 9.642340000000000089e+01 9.359709999999999752e+01
4.891575000000000450e+00 1.238452915119999886e+01 9.642849999999999966e+01 9.359510000000000218e+01
4.895900000000000141e+00 1.238701312319999914e+01 9.643559999999999377e+01 9.359149999999999636e+01
4.900224999999999831e+00 1.238943864879999879e+01 9.644100000000000250e+01 9.358969999999999345e+01
4.904549999999999521e+00 1.239192262079999907e+01 9.644809999999999661e+01 9.358610000000000184e+01
4.908875000000000099e+00 1.239431892320000017e+01 9.645369999999999777e+01 9.358429999999999893e+01
4.913199999999999790e+00 1.239680289519999867e+01 9.646080000000000609e+01 9.358060000000000400e+01
4.917525000000000368e+00 1.239919919759999800e+01 9.646659999999999968e+01 9.357890000000000441e+01
4.921850000000000058e+00 1.240165394639999974e+01 9.647379999999999711e+01 9.357500000000000284e+01
4.926175000000000637e+00 1.240405024879999907e+01 9.647960000000000491e+01 9.357330000000000325e+01
4.930499999999999439e+00 1.240647577439999871e+01 9.648690000000000566e+01 9.356940000000000168e+01
4.934825000000000017e+00 1.240890129999999836e+01 9.649290000000000589e+01 9.356759999999999877e+01
4.939149999999999707e+00 1.241132682559999800e+01 9.650020000000000664e+01 9.356359999999999388e+01
4.943475000000000286e+00 1.241372312799999911e+01 9.650320000000000675e+01 9.356180000000000518e+01
4.947799999999999976e+00 1.241611943040000021e+01 9.650220000000000198e+01 9.355780000000000030e+01
4.952125000000000554e+00 1.241851573279999954e+01 9.649989999999999668e+01 9.355599999999999739e+01
4.956450000000000244e+00 1.242091203520000064e+01 9.649880000000000280e+01 9.355190000000000339e+01
4.960774999999999935e+00 1.242330833759999997e+01 9.649639999999999418e+01 9.354999999999999716e+01
4.965099999999999625e+00 1.242570463999999930e+01 9.649509999999999366e+01 9.354579999999999984e+01
4.969425000000000203e+00 1.242807171920000009e+01 9.649259999999999593e+01 9.354389999999999361e+01
4.973749999999999893e+00 1.243046802159999942e+01 9.648980000000000246e+01 9.353969999999999629e+01
4.978075000000000472e+00 1.243239675279999901e+01 9.643569999999999709e+01 9.401659999999999684e+01
4.982400000000000162e+00 1.243467616240000062e+01 9.643529999999999802e+01 9.401040000000000418e+01
4.986725000000000740e+00 1.243707246479999995e+01 9.643999999999999773e+01 9.400929999999999609e+01
4.991049999999999542e+00 1.243943954399999896e+01 9.644469999999999743e+01 9.400539999999999452e+01
4.995375000000000121e+00 1.244183584640000007e+01 9.645059999999999434e+01 9.400499999999999545e+01
4.999699999999999811e+00 1.244420292559999908e+01 9.645589999999999975e+01 9.400190000000000623e+01
5.004025000000000389e+00 1.244659922799999840e+01 9.646200000000000330e+01 9.400149999999999295e+01
5.008350000000000080e+00 1.244893708399999888e+01 9.646750000000000114e+01 9.399859999999999616e+01
5.012675000000000658e+00 1.245130416319999966e+01 9.647360000000000468e+01 9.399819999999999709e+01
5.016999999999999460e+00 1.245364201919999836e+01 9.647929999999999495e+01 9.399540000000000362e+01
5.021325000000000038e+00 1.245600909839999915e+01 9.648539999999999850e+01 9.399500000000000455e+01
5.025649999999999729e+00 1.245834695439999962e+01 9.649120000000000630e+01 9.399230000000000018e+01
5.029975000000000307e+00 1.246068481040000009e+01 9.649729999999999563e+01 9.399190000000000111e+01
5.034299999999999997e+00 1.246302266639999878e+01 9.650320000000000675e+01 9.398909999999999343e+01
5.038625000000000576e+00 1.246536052239999925e+01 9.650929999999999609e+01 9.398869999999999436e+01
5.042950000000000266e+00 1.246766915519999941e+01 9.651519999999999300e+01 9.398600000000000421e+01
5.047274999999999956e+00 1.247000701119999810e+01 9.652139999999999986e+01 9.398560000000000514e+01
5.051599999999999646e+00 1.247231564399999826e+01 9.652740000000000009e+01 9.398290000000000077e+01
5.055925000000000225e+00 1.247462427679999841e+01 9.653350000000000364e+01 9.398239999999999839e+01
5.060249999999999915e+00 1.247693290960000034e+01 9.653959999999999297e+01 9.397969999999999402e+01
5.064575000000000493e+00 1.247924154240000050e+01 9.654579999999999984e+01 9.397929999999999495e+01
5.068900000000000183e+00 1.248155017520000065e+01 9.654330000000000211e+01 9.397660000000000480e+01
5.073225000000000762e+00 1.248385880799999903e+01 9.653889999999999816e+01 9.397610000000000241e+01
5.077549999999999564e+00 1.248613821759999887e+01 9.653249999999999886e+01 9.397339999999999804e+01
5.081875000000000142e+00 1.248844685039999902e+01 9.652309999999999945e+01 9.396790000000000020e+01
5.086199999999999832e+00 1.249090159919999898e+01 9.645829999999999416e+01 9.398919999999999675e+01
5.090525000000000411e+00 1.249288877679999921e+01 9.645650000000000546e+01 9.398550000000000182e+01
5.094850000000000101e+00 1.249525585599999999e+01 9.646179999999999666e+01 9.398000000000000398e+01
5.099175000000000679e+00 1.249744759599999888e+01 9.646510000000000673e+01 9.398029999999999973e+01
5.103500000000000369e+00 1.249978545199999935e+01 9.647150000000000603e+01 9.397580000000000666e+01
5.107825000000000060e+00 1.250200641519999856e+01 9.647560000000000002e+01 9.397650000000000148e+01
5.112149999999999750e+00 1.250431504799999871e+01 9.648199999999999932e+01 9.397220000000000084e+01
5.116475000000000328e+00 1.250653601119999969e+01 9.648650000000000659e+01 9.397289999999999566e+01
5.120800000000000018e+00 1.250881542079999953e+01 9.649280000000000257e+01 9.396869999999999834e+01
5.125125000000000597e+00 1.251106560719999905e+01 9.649739999999999895e+01 9.396939999999999316e+01
5.129450000000000287e+00 1.251331579360000035e+01 9.650369999999999493e+01 9.396529999999999916e+01
5.133775000000000865e+00 1.251556597999999987e+01 9.650849999999999795e+01 9.396580000000000155e+01
5.138099999999999667e+00 1.251781616639999939e+01 9.651470000000000482e+01 9.396179999999999666e+01
5.142425000000000246e+00 1.252003712959999859e+01 9.651949999999999363e+01 9.396229999999999905e+01
5.146749999999999936e+00 1.252228731599999989e+01 9.652570000000000050e+01 9.395829999999999416e+01
5.151075000000000514e+00 1.252450827919999909e+01 9.653060000000000684e+01 9.395869999999999322e+01
5.155400000000000205e+00 1.252672924240000008e+01 9.653679999999999950e+01 9.395480000000000587e+01
5.159725000000000783e+00 1.252895020559999928e+01 9.654170000000000584e+01 9.395510000000000161e+01
5.164049999999999585e+00 1.253117116879999848e+01 9.654779999999999518e+01 9.395120000000000005e+01
5.168375000000000163e+00 1.253339213199999946e+01 9.655020000000000380e+01 9.395149999999999579e+01
5.172699999999999854e+00 1.253561309519999867e+01 9.655360000000000298e+01 9.394759999999999422e+01
5.177025000000000432e+00 1.253780483519999933e+01 9.655209999999999582e+01 9.394780000000000086e+01
5.181350000000000122e+00 1.254002579839999854e+01 9.655129999999999768e+01 9.394400000000000261e+01
5.185675000000000701e+00 1.254221753839999920e+01 9.654980000000000473e+01 9.394410000000000593e+01
5.190000000000000391e+00 1.254443850160000018e+01 9.654919999999999902e+01 9.394029999999999347e+01
5.194325000000000081e+00 1.254654257199999989e+01 9.650060000000000571e+01 9.390689999999999316e+01
5.198649999999999771e+00 1.254852974959999834e+01 9.650209999999999866e+01 9.389279999999999404e+01
5.202975000000000350e+00 1.255077993599999786e+01 9.650629999999999598e+01 9.388530000000000086e+01
5.207300000000000040e+00 1.255291322959999967e+01 9.651080000000000325e+01 9.388120000000000687e+01
5.211625000000000618e+00 1.255513419279999887e+01 9.651579999999999870e+01 9.388009999999999877e+01
5.215950000000000308e+00 1.255726748639999890e+01 9.652100000000000080e+01 9.387669999999999959e+01
5.220275000000000887e+00 1.255945922639999957e+01 9.652609999999999957e+01 9.387579999999999814e+01
5.224599999999999689e+00 1.256162174319999814e+01 9.653159999999999741e+01 9.387260000000000559e+01
5.228925000000000267e+00 1.256378426000000026e+01 9.653660000000000707e+01 9.387170000000000414e+01
5.233249999999999957e+00 1.256594677680000061e+01 9.654219999999999402e+01 9.386849999999999739e+01
5.237575000000000536e+00 1.256810929359999918e+01 9.654670000000000130e+01 9.386769999999999925e+01
5.241900000000000226e+00 1.257024258719999921e+01 9.654980000000000473e+01 9.386459999999999582e+01
5.246225000000000804e+00 1.257237588079999924e+01 9.655129999999999768e+01 9.386379999999999768e+01
5.250550000000000495e+00 1.257450917439999927e+01 9.655049999999999955e+01 9.386069999999999425e+01
5.254875000000000185e+00 1.257667169119999961e+01 9.654890000000000327e+01 9.385999999999999943e+01
5.259199999999999875e+00 1.257880498479999964e+01 9.654829999999999757e+01 9.385689999999999600e+01
5.263525000000000453e+00 1.258093827839999967e+01 9.654689999999999372e+01 9.385620000000000118e+01
5.267850000000000144e+00 1.258304234879999939e+01 9.654649999999999466e+01 9.385309999999999775e+01
5.272175000000000722e+00 1.258517564239999942e+01 9.654420000000000357e+01 9.385240000000000293e+01
5.276500000000000412e+00 1.258727971279999913e+01 9.653660000000000707e+01 9.384940000000000282e+01
5.280825000000000990e+00 1.258941300639999916e+01 9.652819999999999823e+01 9.384869999999999379e+01
5.285149999999999793e+00 1.259151707679999888e+01 9.652070000000000505e+01 9.384569999999999368e+01
5.289475000000000371e+00 1.259362114719999859e+01 9.651239999999999952e+01 9.384510000000000218e+01
5.293800000000000061e+00 1.259572521760000008e+01 9.650499999999999545e+01 9.384210000000000207e+01
5.298125000000000639e+00 1.259782928799999802e+01 9.649670000000000414e+01 9.384149999999999636e+01
5.302450000000000330e+00 1.260066393839999854e+01 9.648629999999999995e+01 9.388700000000000045e+01
5.306775000000000908e+00 1.260244655360000010e+01 9.648040000000000305e+01 9.387640000000000384e+01
5.311099999999999710e+00 1.260460907039999867e+01 9.648579999999999757e+01 9.386679999999999779e+01
5.315425000000000288e+00 1.260662547119999921e+01 9.648739999999999384e+01 9.386050000000000182e+01
5.319749999999999979e+00 1.260872954159999892e+01 9.649370000000000402e+01 9.385160000000000480e+01
5.324075000000000557e+00 1.261077516559999978e+01 9.649660000000000082e+01 9.384579999999999700e+01
5.328400000000000247e+00 1.261287923599999949e+01 9.650279999999999347e+01 9.383700000000000330e+01
5.332725000000000826e+00 1.261489563680000003e+01 9.650610000000000355e+01 9.383129999999999882e+01
5.337050000000000516e+00 1.261697048399999943e+01 9.651210000000000377e+01 9.382250000000000512e+01
5.341375000000000206e+00 1.261901610800000029e+01 9.651560000000000628e+01 9.381669999999999732e+01
5.345699999999999896e+00 1.262109095519999968e+01 9.652150000000000318e+01 9.380790000000000362e+01
5.350025000000000475e+00 1.262310735599999845e+01 9.652509999999999479e+01 9.380480000000000018e+01
5.354350000000000165e+00 1.262518220319999962e+01 9.653090000000000259e+01 9.380119999999999436e+01
5.358675000000000743e+00 1.262719860400000016e+01 9.653459999999999752e+01 9.380070000000000618e+01
5.363000000000000433e+00 1.262924422799999924e+01 9.654030000000000200e+01 9.379720000000000368e+01
5.367325000000001012e+00 1.263126062879999978e+01 9.654399999999999693e+01 9.379670000000000130e+01
5.371649999999999814e+00 1.263330625280000064e+01 9.654959999999999809e+01 9.379330000000000211e+01
5.375975000000000392e+00 1.263532265359999940e+01 9.655329999999999302e+01 9.379279999999999973e+01
5.380300000000000082e+00 1.263733905439999994e+01 9.655880000000000507e+01 9.378940000000000055e+01
5.384625000000000661e+00 1.263935545519999870e+01 9.656250000000000000e+01 9.378900000000000148e+01
5.388950000000000351e+00 1.264137185599999924e+01 9.656600000000000250e+01 9.378570000000000562e+01
5.393275000000000929e+00 1.264338825679999978e+01 9.656610000000000582e+01 9.378520000000000323e+01
5.397600000000000620e+00 1.264540465759999854e+01 9.656560000000000343e+01 9.378199999999999648e+01
5.401925000000000310e+00 1.264739183519999877e+01 9.656350000000000477e+01 9.378159999999999741e+01
5.406250000000000000e+00 1.264940823599999931e+01 9.656310000000000571e+01 9.377840000000000487e+01
5.410574999999999690e+00 1.265095706560000011e+01 9.651130000000000564e+01 9.354720000000000368e+01
5.414900000000000269e+00 1.265273968079999989e+01 9.651139999999999475e+01 9.353799999999999670e+01
5.419224999999999959e+00 1.265475608159999865e+01 9.651439999999999486e+01 9.353189999999999316e+01
5.423550000000000537e+00 1.265671403600000033e+01 9.651850000000000307e+01 9.352389999999999759e+01
5.427874999999999339e+00 1.265870121359999878e+01 9.652200000000000557e+01 9.351879999999999882e+01
5.432199999999999918e+00 1.266065916800000046e+01 9.652710000000000434e+01 9.351130000000000564e+01
5.436524999999999608e+00 1.266264634560000069e+01 9.653060000000000684e+01 9.350629999999999598e+01
5.440850000000000186e+00 1.266460429999999882e+01 9.653600000000000136e+01 9.349890000000000612e+01
5.445174999999999876e+00 1.266656225439999872e+01 9.653950000000000387e+01 9.349389999999999645e+01
5.449500000000000455e+00 1.266852020879999863e+01 9.654500000000000171e+01 9.348650000000000659e+01
5.453825000000000145e+00 1.267047816320000031e+01 9.654840000000000089e+01 9.348149999999999693e+01
5.458149999999999835e+00 1.267243611760000022e+01 9.655389999999999873e+01 9.347400000000000375e+01
5.462474999999999525e+00 1.267439407199999835e+01 9.655729999999999791e+01 9.346899999999999409e+01
5.466800000000000104e+00 1.267632280319999971e+01 9.656289999999999907e+01 9.346380000000000621e+01
5.471124999999999794e+00 1.267828075759999962e+01 9.656619999999999493e+01 9.346490000000000009e+01
5.475450000000000372e+00 1.268020948879999921e+01 9.656910000000000593e+01 9.346330000000000382e+01
5.479775000000000063e+00 1.268213821999999880e+01 9.656879999999999598e+01 9.346450000000000102e+01
5.484100000000000641e+00 1.268406695120000016e+01 9.656860000000000355e+01 9.346299999999999386e+01
5.488424999999999443e+00 1.268599568239999975e+01 9.656629999999999825e+01 9.346420000000000528e+01
5.492750000000000021e+00 1.268792441359999934e+01 9.656619999999999493e+01 9.346370000000000289e+01
5.497074999999999712e+00 1.268985314479999893e+01 9.656399999999999295e+01 9.346739999999999782e+01
5.501400000000000290e+00 1.269178187599999852e+01 9.656399999999999295e+01 9.346829999999999927e+01
5.505724999999999980e+00 1.269368138399999957e+01 9.656199999999999761e+01 9.347199999999999420e+01
5.510050000000000558e+00 1.269561011519999916e+01 9.656210000000000093e+01 9.347299999999999898e+01
5.514375000000000249e+00 1.269750962320000021e+01 9.656019999999999470e+01 9.347669999999999391e+01
5.518699999999999939e+00 1.269970136319999909e+01 9.656999999999999318e+01 9.345940000000000225e+01
5.523024999999999629e+00 1.270139630879999970e+01 9.656929999999999836e+01 9.345399999999999352e+01
5.527350000000000207e+00 1.270332503999999929e+01 9.656829999999999359e+01 9.344559999999999889e+01
5.531674999999999898e+00 1.270516610159999971e+01 9.656589999999999918e+01 9.344180000000000064e+01
5.536000000000000476e+00 1.270709483279999930e+01 9.656510000000000105e+01 9.343420000000000414e+01
5.540325000000000166e+00 1.270896511759999825e+01 9.656319999999999482e+01 9.343080000000000496e+01
5.544650000000000745e+00 1.271086462559999930e+01 9.656270000000000664e+01 9.342329999999999757e+01
5.548974999999999547e+00 1.271273491040000003e+01 9.656109999999999616e+01 9.341989999999999839e+01
5.553300000000000125e+00 1.271463441839999930e+01 9.656080000000000041e+01 9.341249999999999432e+01
5.557624999999999815e+00 1.271650470320000004e+01 9.655939999999999657e+01 9.340909999999999513e+01
5.561950000000000394e+00 1.271837498800000077e+01 9.655929999999999325e+01 9.340389999999999304e+01
5.566275000000000084e+00 1.272024527279999973e+01 9.655800000000000693e+01 9.340300000000000580e+01
5.570600000000000662e+00 1.272211555759999868e+01 9.655800000000000693e+01 9.339820000000000277e+01
5.574924999999999464e+00 1.272398584239999941e+01 9.655689999999999884e+01 9.340279999999999916e+01
5.579250000000000043e+00 1.272585612720000015e+01 9.655480000000000018e+01 9.340370000000000061e+01
5.583574999999999733e+00 1.272769718879999878e+01 9.654720000000000368e+01 9.340840000000000032e+01
5.587900000000000311e+00 1.272956747359999952e+01 9.654099999999999682e+01 9.340930000000000177e+01
5.592225000000000001e+00 1.273140853519999993e+01 9.653350000000000364e+01 9.341400000000000148e+01
5.596550000000000580e+00 1.273324959679999857e+01 9.652729999999999677e+01 9.341490000000000293e+01
5.600875000000000270e+00 1.273509065839999899e+01 9.651970000000000027e+01 9.341960000000000264e+01
5.605200000000000848e+00 1.273693171999999940e+01 9.651359999999999673e+01 9.342059999999999320e+01
5.609524999999999650e+00 1.273877278159999982e+01 9.650610000000000355e+01 9.342520000000000380e+01
5.613850000000000229e+00 1.274061384319999846e+01 9.649989999999999668e+01 9.342619999999999436e+01
5.618174999999999919e+00 1.274245490479999887e+01 9.649250000000000682e+01 9.343080000000000496e+01
5.622500000000000497e+00 1.274429596639999929e+01 9.648640000000000327e+01 9.343179999999999552e+01
5.626825000000000188e+00 1.274651692960000027e+01 9.656740000000000634e+01 9.342279999999999518e+01
5.631150000000000766e+00 1.274815342880000024e+01 9.656560000000000343e+01 9.341320000000000334e+01
5.635474999999999568e+00 1.274996526720000034e+01 9.656340000000000146e+01 9.340930000000000177e+01
5.639800000000000146e+00 1.275174788239999835e+01 9.656310000000000571e+01 9.340319999999999823e+01
5.644124999999999837e+00 1.275355972080000022e+01 9.656149999999999523e+01 9.340240000000000009e+01
5.648450000000000415e+00 1.275534233599999823e+01 9.655790000000000362e+01 9.339839999999999520e+01
5.652775000000000105e+00 1.275715417439999833e+01 9.655020000000000380e+01 9.339759999999999707e+01
5.657100000000000684e+00 1.275893678959999988e+01 9.654420000000000357e+01 9.339360000000000639e+01
5.661425000000000374e+00 1.276074862799999998e+01 9.653660000000000707e+01 9.339270000000000493e+01
5.665750000000000064e+00 1.276253124319999976e+01 9.653079999999999927e+01 9.338870000000000005e+01
5.670074999999999754e+00 1.276434308159999986e+01 9.652320000000000277e+01 9.338769999999999527e+01
5.674400000000000333e+00 1.276612569679999964e+01 9.651739999999999498e+01 9.338370000000000459e+01
5.678725000000000023e+00 1.276790831199999943e+01 9.650979999999999848e+01 9.338769999999999527e+01
5.683050000000000601e+00 1.276969092719999921e+01 9.650409999999999400e+01 9.338909999999999911e+01
5.687375000000000291e+00 1.277147354239999899e+01 9.649660000000000082e+01 9.339339999999999975e+01
5.691700000000000870e+00 1.277322693439999846e+01 9.649089999999999634e+01 9.339490000000000691e+01
5.696024999999999672e+00 1.277500954960000001e+01 9.648340000000000316e+01 9.339919999999999334e+01
5.700350000000000250e+00 1.277679216479999980e+01 9.647769999999999868e+01 9.340059999999999718e+01
5.704674999999999940e+00 1.277854555679999926e+01 9.647020000000000550e+01 9.340500000000000114e+01
5.709000000000000519e+00 1.278029894879999873e+01 9.646460000000000434e+01 9.340649999999999409e+01
5.713325000000000209e+00 1.278208156399999851e+01 9.645720000000000027e+01 9.341079999999999472e+01
5.717650000000000787e+00 1.278383495599999797e+01 9.645159999999999911e+01 9.341230000000000189e+01
5.721975000000000477e+00 1.278558834799999921e+01 9.644410000000000593e+01 9.341670000000000584e+01
5.726300000000000168e+00 1.278734173999999868e+01 9.643850000000000477e+01 9.341819999999999879e+01
5.730624999999999858e+00 1.278909513199999992e+01 9.643110000000000070e+01 9.342249999999999943e+01
5.734950000000000436e+00 1.279125764880000027e+01 9.657030000000000314e+01 9.339000000000000057e+01
5.739275000000000126e+00 1.279280647839999929e+01 9.656610000000000582e+01 9.338569999999999993e+01
5.743600000000000705e+00 1.279455987039999876e+01 9.656589999999999918e+01 9.338120000000000687e+01
5.747925000000000395e+00 1.279625481599999937e+01 9.655780000000000030e+01 9.337980000000000302e+01
5.752250000000000973e+00 1.279797898480000029e+01 9.655209999999999582e+01 9.337609999999999388e+01
5.756574999999999775e+00 1.279970315359999944e+01 9.654460000000000264e+01 9.337590000000000146e+01
5.760900000000000354e+00 1.280142732239999859e+01 9.653900000000000148e+01 9.337739999999999441e+01
5.765225000000000044e+00 1.280312226799999920e+01 9.653170000000000073e+01 9.338150000000000261e+01
5.769550000000000622e+00 1.280487565999999866e+01 9.652620000000000289e+01 9.338309999999999889e+01
5.773875000000000313e+00 1.280657060559999927e+01 9.651900000000000546e+01 9.338729999999999620e+01
5.778200000000000891e+00 1.280829477440000019e+01 9.651349999999999341e+01 9.338890000000000668e+01
5.782524999999999693e+00 1.280998971999999902e+01 9.650639999999999930e+01 9.339310000000000400e+01
5.786850000000000271e+00 1.281168466559999963e+01 9.650090000000000146e+01 9.339470000000000027e+01
5.791174999999999962e+00 1.281337961120000024e+01 9.649379999999999313e+01 9.339889999999999759e+01
5.795500000000000540e+00 1.281510377999999939e+01 9.648839999999999861e+01 9.340049999999999386e+01
5.799825000000000230e+00 1.281679872560000000e+01 9.648130000000000450e+01 9.340479999999999450e+01
5.804150000000000809e+00 1.281849367119999883e+01 9.647589999999999577e+01 9.340640000000000498e+01
5.808475000000000499e+00 1.282018861679999944e+01 9.646880000000000166e+01 9.341070000000000562e+01
5.812800000000000189e+00 1.282188356240000005e+01 9.646349999999999625e+01 9.341349999999999909e+01
5.817124999999999879e+00 1.282354928479999856e+01 9.645640000000000214e+01 9.342119999999999891e+01
5.821450000000000458e+00 1.282524423039999917e+01 9.645099999999999341e+01 9.342629999999999768e+01
5.825775000000000148e+00 1.282690995279999946e+01 9.644400000000000261e+01 9.343399999999999750e+01
5.830100000000000726e+00 1.282860489840000007e+01 9.643869999999999720e+01 9.343899999999999295e+01
5.834425000000000416e+00 1.283027062079999858e+01 9.643160000000000309e+01 9.344670000000000698e+01
5.838750000000000995e+00 1.283196556639999919e+01 9.642629999999999768e+01 9.345170000000000243e+01
5.843074999999999797e+00 1.283398196719999795e+01 9.656799999999999784e+01 9.337820000000000675e+01
5.847400000000000375e+00 1.283547235039999990e+01 9.655880000000000507e+01 9.337030000000000030e+01
5.851725000000000065e+00 1.283713807279999841e+01 9.655079999999999529e+01 9.337099999999999511e+01
5.856050000000000644e+00 1.283877457199999839e+01 9.654470000000000596e+01 9.337199999999999989e+01
5.860375000000000334e+00 1.284044029439999868e+01 9.653749999999999432e+01 9.337590000000000146e+01
5.864700000000000912e+00 1.284207679359999865e+01 9.653199999999999648e+01 9.337739999999999441e+01
5.869025000000000603e+00 1.284371329279999863e+01 9.652500000000000568e+01 9.338150000000000261e+01
5.873350000000000293e+00 1.284537901519999892e+01 9.651970000000000027e+01 9.338299999999999557e+01
5.877674999999999983e+00 1.284701551439999889e+01 9.651269999999999527e+01 9.338710000000000377e+01
5.882000000000000561e+00 1.284865201359999887e+01 9.650759999999999650e+01 9.338880000000000337e+01
5.886325000000000252e+00 1.285028851279999884e+01 9.650060000000000571e+01 9.339289999999999736e+01
5.890650000000000830e+00 1.285192501199999882e+01 9.649550000000000693e+01 9.339459999999999695e+01
5.894975000000000520e+00 1.285356151119999879e+01 9.648860000000000525e+01 9.340019999999999811e+01
5.899300000000001098e+00 1.285516878720000022e+01 9.648350000000000648e+01 9.340510000000000446e+01
5.903624999999999901e+00 1.285680528640000020e+01 9.647660000000000480e+01 9.341249999999999432e+01
5.907950000000000479e+00 1.285844178560000017e+01 9.647150000000000603e+01 9.341740000000000066e+01
5.912275000000000169e+00 1.286004906159999805e+01 9.646460000000000434e+01 9.342470000000000141e+01
5.916600000000000747e+00 1.286165633759999949e+01 9.645959999999999468e+01 9.342959999999999354e+01
5.920925000000000438e+00 1.286329283679999946e+01 9.645269999999999300e+01 9.343689999999999429e+01
5.925250000000001016e+00 1.286490011279999912e+01 9.644769999999999754e+01 9.344180000000000064e+01
5.929574999999999818e+00 1.286650738879999878e+01 9.644079999999999586e+01 9.344899999999999807e+01
5.933900000000000396e+00 1.286811466479999844e+01 9.643590000000000373e+01 9.345390000000000441e+01
5.938225000000000087e+00 1.286972194079999987e+01 9.642900000000000205e+01 9.346110000000000184e+01
5.942550000000000665e+00 1.287132921679999953e+01 9.642400000000000659e+01 9.346590000000000487e+01
5.946875000000000355e+00 1.287293649279999919e+01 9.641710000000000491e+01 9.347310000000000230e+01
5.951200000000000045e+00 1.287483600079999846e+01 9.655899999999999750e+01 9.337350000000000705e+01
5.955525000000000624e+00 1.287626793759999977e+01 9.654829999999999757e+01 9.337319999999999709e+01
5.959849999999999426e+00 1.287787521359999943e+01 9.654229999999999734e+01 9.337409999999999854e+01
5.964175000000000004e+00 1.287939481999999813e+01 9.653459999999999752e+01 9.337730000000000530e+01
5.968499999999999694e+00 1.288100209599999957e+01 9.652949999999999875e+01 9.337900000000000489e+01
5.972825000000000273e+00 1.288258014879999891e+01 9.652249999999999375e+01 9.338269999999999982e+01
5.977149999999999963e+00 1.288415820160000003e+01 9.651749999999999829e+01 9.338450000000000273e+01
5.981475000000000541e+00 1.288570703120000083e+01 9.651080000000000325e+01 9.338830000000000098e+01
5.985800000000000232e+00 1.288731430719999871e+01 9.650579999999999359e+01 9.339209999999999923e+01
5.990124999999999922e+00 1.288886313679999951e+01 9.649930000000000518e+01 9.339910000000000423e+01
5.994449999999999612e+00 1.289044118960000063e+01 9.649429999999999552e+01 9.340389999999999304e+01
5.998775000000000190e+00 1.289199001919999965e+01 9.648779999999999291e+01 9.341089999999999804e+01
6.003099999999999881e+00 1.289356807199999899e+01 9.648279999999999745e+01 9.341559999999999775e+01
6.007425000000000459e+00 1.289508767839999948e+01 9.647629999999999484e+01 9.342260000000000275e+01
6.011750000000000149e+00 1.289666573119999882e+01 9.647140000000000271e+01 9.342740000000000578e+01
6.016075000000000728e+00 1.289821456079999962e+01 9.646490000000000009e+01 9.343429999999999325e+01
6.020399999999999530e+00 1.289976339039999864e+01 9.645999999999999375e+01 9.343899999999999295e+01
6.024725000000000108e+00 1.290131221999999944e+01 9.645359999999999445e+01 9.344589999999999463e+01
6.029049999999999798e+00 1.290286104959999847e+01 9.644859999999999900e+01 9.345059999999999434e+01
6.033375000000000377e+00 1.290438065599999895e+01 9.644219999999999970e+01 9.345749999999999602e+01
6.037700000000000067e+00 1.290592948559999975e+01 9.643729999999999336e+01 9.346219999999999573e+01
6.042025000000000645e+00 1.290747831520000055e+01 9.643089999999999407e+01 9.346899999999999409e+01
6.046349999999999447e+00 1.290902714479999958e+01 9.642600000000000193e+01 9.347360000000000468e+01
6.050675000000000026e+00 1.291054675119999828e+01 9.641960000000000264e+01 9.348050000000000637e+01
6.054999999999999716e+00 1.291206635759999877e+01 9.641469999999999629e+01 9.348510000000000275e+01
6.059325000000000294e+00 1.291387819599999887e+01 9.654840000000000089e+01 9.338339999999999463e+01
6.063649999999999984e+00 1.291528090959999808e+01 9.653969999999999629e+01 9.338070000000000448e+01
6.067975000000000563e+00 1.291680051599999857e+01 9.653230000000000643e+01 9.338599999999999568e+01
6.072300000000000253e+00 1.291829089919999873e+01 9.652660000000000196e+01 9.338949999999999818e+01
6.076624999999999943e+00 1.291981050559999922e+01 9.651999999999999602e+01 9.339629999999999654e+01
6.080949999999999633e+00 1.292130088879999938e+01 9.651510000000000389e+01 9.340040000000000475e+01
6.085275000000000212e+00 1.292282049519999987e+01 9.650860000000000127e+01 9.340730000000000643e+01
6.089599999999999902e+00 1.292431087839999826e+01 9.650390000000000157e+01 9.341160000000000707e+01
6.093925000000000480e+00 1.292583048479999874e+01 9.649750000000000227e+01 9.341840000000000543e+01
6.098250000000000171e+00 1.292732086799999891e+01 9.649290000000000589e+01 9.342279999999999518e+01
6.102575000000000749e+00 1.292881125119999908e+01 9.648650000000000659e+01 9.342950000000000443e+01
6.106899999999999551e+00 1.293033085759999778e+01 9.648189999999999600e+01 9.343389999999999418e+01
6.111225000000000129e+00 1.293179201759999941e+01 9.647560000000000002e+01 9.344060000000000343e+01
6.115549999999999820e+00 1.293331162399999990e+01 9.647100000000000364e+01 9.344499999999999318e+01
6.119875000000000398e+00 1.293477278399999975e+01 9.646469999999999345e+01 9.345159999999999911e+01
6.124200000000000088e+00 1.293626316719999814e+01 9.646009999999999707e+01 9.345600000000000307e+01
6.128525000000000666e+00 1.293775355040000008e+01 9.645380000000000109e+01 9.346259999999999479e+01
6.132850000000000357e+00 1.293924393360000025e+01 9.644929999999999382e+01 9.346699999999999875e+01
6.137175000000000047e+00 1.294070509360000010e+01 9.644299999999999784e+01 9.347360000000000468e+01
6.141499999999999737e+00 1.294219547679999849e+01 9.643850000000000477e+01 9.347790000000000532e+01
6.145825000000000315e+00 1.294365663679999834e+01 9.643219999999999459e+01 9.348449999999999704e+01
6.150150000000000006e+00 1.294514702000000028e+01 9.642759999999999820e+01 9.348879999999999768e+01
6.154475000000000584e+00 1.294660818000000013e+01 9.642140000000000555e+01 9.349530000000000030e+01
6.158800000000000274e+00 1.294806933999999998e+01 9.641679999999999495e+01 9.349960000000000093e+01
6.163125000000000853e+00 1.294953049999999983e+01 9.641060000000000230e+01 9.350610000000000355e+01
6.167449999999999655e+00 1.295122544559999866e+01 9.653040000000000020e+01 9.340170000000000528e+01
6.171775000000000233e+00 1.295254048960000048e+01 9.652060000000000173e+01 9.340290000000000248e+01
6.176099999999999923e+00 1.295400164960000033e+01 9.651500000000000057e+01 9.340659999999999741e+01
6.180425000000000502e+00 1.295540436319999955e+01 9.650820000000000221e+01 9.341200000000000614e+01
6.184750000000000192e+00 1.295689474639999972e+01 9.650329999999999586e+01 9.341639999999999588e+01
6.189075000000000770e+00 1.295829745999999894e+01 9.649720000000000653e+01 9.342249999999999943e+01
6.193399999999999572e+00 1.295975861999999879e+01 9.649250000000000682e+01 9.342690000000000339e+01
6.197725000000000151e+00 1.296119055679999832e+01 9.648650000000000659e+01 9.343309999999999604e+01
6.202049999999999841e+00 1.296265171679999995e+01 9.648189999999999600e+01 9.343750000000000000e+01
6.206375000000000419e+00 1.296408365359999948e+01 9.647599999999999909e+01 9.344379999999999598e+01
6.210700000000000109e+00 1.296551559039999901e+01 9.647140000000000271e+01 9.344809999999999661e+01
6.215025000000000688e+00 1.296694752719999855e+01 9.646550000000000580e+01 9.345440000000000680e+01
6.219350000000000378e+00 1.296837946399999986e+01 9.646089999999999520e+01 9.345869999999999322e+01
6.223675000000000068e+00 1.296978217759999907e+01 9.645510000000000161e+01 9.346500000000000341e+01
6.227999999999999758e+00 1.297121411440000038e+01 9.645059999999999434e+01 9.346930000000000405e+01
6.232325000000000337e+00 1.297264605119999814e+01 9.644480000000000075e+01 9.347549999999999670e+01
6.236650000000000027e+00 1.297407798799999945e+01 9.644020000000000437e+01 9.347979999999999734e+01
6.240975000000000605e+00 1.297548070159999867e+01 9.643439999999999657e+01 9.348600000000000421e+01
6.245300000000000296e+00 1.297688341519999966e+01 9.642980000000000018e+01 9.349030000000000484e+01
6.249625000000000874e+00 1.297831535199999919e+01 9.642409999999999570e+01 9.349639999999999418e+01
6.253949999999999676e+00 1.297971806559999841e+01 9.641949999999999932e+01 9.350069999999999482e+01
6.258275000000000254e+00 1.298112077919999940e+01 9.641379999999999484e+01 9.350679999999999836e+01
6.262599999999999945e+00 1.298252349279999862e+01 9.640919999999999845e+01 9.351099999999999568e+01
6.266925000000000523e+00 1.298392620639999784e+01 9.640349999999999397e+01 9.351720000000000255e+01
6.271250000000000213e+00 1.298532892000000061e+01 9.639889999999999759e+01 9.352139999999999986e+01
6.275575000000000792e+00 1.298693619599999849e+01 9.653159999999999741e+01 9.342810000000000059e+01
6.279900000000000482e+00 1.298819279359999967e+01 9.652330000000000609e+01 9.342730000000000246e+01
6.284225000000000172e+00 1.298959550719999889e+01 9.651659999999999684e+01 9.343259999999999366e+01
6.288549999999999862e+00 1.299093977439999925e+01 9.651130000000000564e+01 9.343580000000000041e+01
6.292875000000000441e+00 1.299234248799999847e+01 9.650530000000000541e+01 9.344190000000000396e+01
6.297200000000000131e+00 1.299371597839999914e+01 9.650069999999999482e+01 9.344570000000000221e+01
6.301525000000000709e+00 1.299508946879999982e+01 9.649490000000000123e+01 9.345189999999999486e+01
6.305850000000000399e+00 1.299649218239999904e+01 9.649060000000000059e+01 9.345579999999999643e+01
6.310175000000000978e+00 1.299786567279999794e+01 9.648470000000000368e+01 9.346200000000000330e+01
6.314499999999999780e+00 1.299923916319999861e+01 9.648050000000000637e+01 9.346599999999999397e+01
6.318825000000000358e+00 1.300061265359999929e+01 9.647469999999999857e+01 9.347209999999999752e+01
6.323150000000000048e+00 1.300198614399999819e+01 9.647050000000000125e+01 9.347610000000000241e+01
6.327475000000000627e+00 1.300335963439999887e+01 9.646479999999999677e+01 9.348220000000000596e+01
6.331800000000000317e+00 1.300470390159999923e+01 9.646059999999999945e+01 9.348609999999999332e+01
6.336125000000000895e+00 1.300607739199999990e+01 9.645480000000000587e+01 9.349219999999999686e+01
6.340449999999999697e+00 1.300745088239999880e+01 9.645069999999999766e+01 9.349620000000000175e+01
6.344775000000000276e+00 1.300879514959999916e+01 9.644499999999999318e+01 9.350220000000000198e+01
6.349099999999999966e+00 1.301016863999999806e+01 9.644079999999999586e+01 9.350620000000000687e+01
6.353425000000000544e+00 1.301151290719999842e+01 9.643510000000000559e+01 9.351220000000000709e+01
6.357750000000000234e+00 1.301285717440000056e+01 9.643089999999999407e+01 9.351609999999999445e+01
6.362075000000000813e+00 1.301420144159999914e+01 9.642520000000000380e+01 9.352209999999999468e+01
6.366400000000000503e+00 1.301557493199999804e+01 9.642109999999999559e+01 9.352599999999999625e+01
6.370725000000001081e+00 1.301691919920000018e+01 9.641540000000000532e+01 9.353199999999999648e+01
6.375049999999999883e+00 1.301826346640000054e+01 9.641119999999999379e+01 9.353589999999999804e+01
6.379375000000000462e+00 1.301960773359999912e+01 9.640550000000000352e+01 9.354179999999999495e+01
6.383700000000000152e+00 1.302118578640000024e+01 9.657150000000000034e+01 9.345889999999999986e+01
6.388025000000000730e+00 1.302235471439999870e+01 9.656159999999999854e+01 9.346009999999999707e+01
6.392350000000000421e+00 1.302369898159999906e+01 9.655660000000000309e+01 9.346330000000000382e+01
6.396675000000000999e+00 1.302498480240000056e+01 9.654989999999999384e+01 9.346819999999999595e+01
6.400999999999999801e+00 1.302632906959999914e+01 9.654569999999999652e+01 9.347220000000000084e+01
6.405325000000000379e+00 1.302761489039999887e+01 9.653979999999999961e+01 9.347759999999999536e+01
6.409650000000000070e+00 1.302895915759999923e+01 9.653570000000000562e+01 9.348160000000000025e+01
6.413975000000000648e+00 1.303027420159999927e+01 9.653010000000000446e+01 9.348720000000000141e+01
6.418300000000000338e+00 1.303158924559999932e+01 9.652599999999999625e+01 9.349120000000000630e+01
6.422625000000000917e+00 1.303290428959999936e+01 9.652049999999999841e+01 9.349679999999999325e+01
6.426950000000000607e+00 1.303421933359999940e+01 9.651640000000000441e+01 9.350079999999999814e+01
6.431275000000000297e+00 1.303553437759999944e+01 9.651099999999999568e+01 9.350639999999999930e+01
6.435599999999999987e+00 1.303684942159999949e+01 9.650690000000000168e+01 9.351040000000000418e+01
6.439925000000000566e+00 1.303813524239999921e+01 9.650159999999999627e+01 9.351600000000000534e+01
6.444250000000000256e+00 1.303945028639999926e+01 9.649750000000000227e+01 9.351990000000000691e+01
6.448575000000000834e+00 1.304076533039999930e+01 9.649209999999999354e+01 9.352549999999999386e+01
6.452900000000000524e+00 1.304205115119999903e+01 9.648799999999999955e+01 9.352939999999999543e+01
6.457225000000001103e+00 1.304333697199999875e+01 9.648269999999999413e+01 9.353499999999999659e+01
6.461549999999999905e+00 1.304465201599999880e+01 9.647860000000000014e+01 9.353889999999999816e+01
6.465875000000000483e+00 1.304593783679999852e+01 9.647329999999999472e+01 9.354449999999999932e+01
6.470200000000000173e+00 1.304725288080000034e+01 9.646920000000000073e+01 9.354829999999999757e+01
6.474525000000000752e+00 1.304853870159999829e+01 9.646389999999999532e+01 9.355389999999999873e+01
6.478850000000000442e+00 1.304982452239999802e+01 9.645980000000000132e+01 9.355769999999999698e+01
6.483175000000001020e+00 1.305111034319999952e+01 9.645449999999999591e+01 9.356319999999999482e+01
6.487500000000000711e+00 1.305239616399999925e+01 9.645040000000000191e+01 9.356709999999999638e+01
6.491824999999999513e+00 1.305391577039999973e+01 9.659369999999999834e+01 9.346930000000000405e+01
6.496150000000000091e+00 1.305505547519999965e+01 9.658669999999999334e+01 9.346840000000000259e+01
6.500474999999999781e+00 1.305634129599999937e+01 9.658050000000000068e+01 9.347310000000000230e+01
6.504800000000000360e+00 1.305756867039999847e+01 9.657559999999999434e+01 9.347599999999999909e+01
6.509125000000000050e+00 1.305885449119999819e+01 9.657019999999999982e+01 9.348149999999999693e+01
6.513450000000000628e+00 1.306011108879999938e+01 9.656600000000000250e+01 9.348499999999999943e+01
6.517774999999999430e+00 1.306139690959999911e+01 9.656080000000000041e+01 9.349060000000000059e+01
6.522100000000000009e+00 1.306265350720000029e+01 9.655689999999999884e+01 9.349420000000000641e+01
6.526424999999999699e+00 1.306391010479999970e+01 9.655159999999999343e+01 9.349979999999999336e+01
6.530750000000000277e+00 1.306516670239999911e+01 9.654779999999999518e+01 9.350350000000000250e+01
6.535074999999999967e+00 1.306642329999999852e+01 9.654259999999999309e+01 9.350900000000000034e+01
6.539400000000000546e+00 1.306767989759999971e+01 9.653879999999999484e+01 9.351269999999999527e+01
6.543725000000000236e+00 1.306893649520000089e+01 9.653360000000000696e+01 9.351819999999999311e+01
6.548049999999999926e+00 1.307019309279999852e+01 9.652989999999999782e+01 9.352190000000000225e+01
6.552374999999999616e+00 1.307142046719999939e+01 9.652460000000000662e+01 9.352740000000000009e+01
6.556700000000000195e+00 1.307267706479999880e+01 9.652100000000000080e+01 9.353109999999999502e+01
6.561024999999999885e+00 1.307393366239999999e+01 9.651569999999999538e+01 9.353650000000000375e+01
6.565350000000000463e+00 1.307516103679999908e+01 9.651200000000000045e+01 9.354019999999999868e+01
6.569675000000000153e+00 1.307641763440000027e+01 9.650679999999999836e+01 9.354559999999999320e+01
6.574000000000000732e+00 1.307764500879999936e+01 9.650310000000000343e+01 9.354930000000000234e+01
6.578324999999999534e+00 1.307890160639999877e+01 9.649790000000000134e+01 9.355469999999999686e+01
6.582650000000000112e+00 1.308012898079999964e+01 9.649420000000000641e+01 9.355840000000000600e+01
6.586974999999999802e+00 1.308135635519999873e+01 9.648900000000000432e+01 9.356369999999999720e+01
6.591300000000000381e+00 1.308258372959999960e+01 9.648529999999999518e+01 9.356740000000000634e+01
6.595625000000000071e+00 1.308381110399999869e+01 9.648009999999999309e+01 9.357269999999999754e+01
6.599950000000000649e+00 1.308518459439999937e+01 9.656889999999999930e+01 9.347700000000000387e+01
6.604274999999999451e+00 1.308629507599999897e+01 9.655929999999999325e+01 9.347780000000000200e+01
6.608600000000000030e+00 1.308752245039999984e+01 9.655469999999999686e+01 9.348059999999999548e+01
6.612924999999999720e+00 1.308872060160000039e+01 9.654850000000000421e+01 9.348499999999999943e+01
6.617250000000000298e+00 1.308994797599999949e+01 9.654470000000000596e+01 9.348860000000000525e+01
6.621574999999999989e+00 1.309114612720000004e+01 9.653929999999999723e+01 9.349349999999999739e+01
6.625900000000000567e+00 1.309240272479999945e+01 9.653560000000000230e+01 9.349720000000000653e+01
6.630225000000000257e+00 1.309360087599999822e+01 9.653040000000000020e+01 9.350230000000000530e+01
6.634550000000000836e+00 1.309479902719999878e+01 9.652679999999999438e+01 9.350600000000000023e+01
6.638874999999999638e+00 1.309599717839999933e+01 9.652169999999999561e+01 9.351099999999999568e+01
6.643200000000000216e+00 1.309722455279999842e+01 9.651810000000000400e+01 9.351470000000000482e+01
6.647524999999999906e+00 1.309842270399999897e+01 9.651309999999999434e+01 9.351980000000000359e+01
6.651850000000000485e+00 1.309962085519999953e+01 9.650950000000000273e+01 9.352339999999999520e+01
6.656175000000000175e+00 1.310081900639999830e+01 9.650449999999999307e+01 9.352849999999999397e+01
6.660500000000000753e+00 1.310201715759999885e+01 9.650090000000000146e+01 9.353220000000000312e+01
6.664824999999999555e+00 1.310321530879999941e+01 9.649599999999999511e+01 9.353730000000000189e+01
6.669150000000000134e+00 1.310441345999999996e+01 9.649240000000000350e+01 9.354089999999999350e+01
6.673474999999999824e+00 1.310561161119999873e+01 9.648739999999999384e+01 9.354590000000000316e+01
6.677800000000000402e+00 1.310678053919999897e+01 9.648380000000000223e+01 9.354949999999999477e+01
6.682125000000000092e+00 1.310797869039999775e+01 9.647889999999999588e+01 9.355459999999999354e+01
6.686450000000000671e+00 1.310917684159999830e+01 9.647530000000000427e+01 9.355809999999999604e+01
6.690775000000000361e+00 1.311034576960000031e+01 9.647029999999999461e+01 9.356319999999999482e+01
6.695100000000000051e+00 1.311154392079999909e+01 9.646670000000000300e+01 9.356669999999999732e+01
6.699424999999999741e+00 1.311271284879999932e+01 9.646179999999999666e+01 9.357179999999999609e+01
6.703750000000000320e+00 1.311388177679999956e+01 9.645820000000000505e+01 9.357529999999999859e+01
6.708075000000000010e+00 1.311525526719999846e+01 9.655800000000000693e+01 9.347639999999999816e+01
6.712400000000000588e+00 1.311633652559999952e+01 9.655289999999999395e+01 9.347530000000000427e+01
6.716725000000000279e+00 1.311750545359999975e+01 9.654619999999999891e+01 9.347950000000000159e+01
6.721050000000000857e+00 1.311864515839999790e+01 9.654250000000000398e+01 9.348199999999999932e+01
6.725374999999999659e+00 1.311981408639999991e+01 9.653669999999999618e+01 9.348699999999999477e+01
6.729700000000000237e+00 1.312098301440000014e+01 9.653350000000000364e+01 9.349009999999999820e+01
6.734024999999999928e+00 1.312215194239999860e+01 9.652790000000000248e+01 9.349509999999999366e+01
6.738350000000000506e+00 1.312332087040000062e+01 9.652490000000000236e+01 9.349850000000000705e+01
6.742675000000000196e+00 1.312448979839999907e+01 9.651940000000000452e+01 9.350350000000000250e+01
6.747000000000000774e+00 1.312565872639999931e+01 9.651640000000000441e+01 9.350679999999999836e+01
6.751325000000000465e+00 1.312679843119999923e+01 9.651099999999999568e+01 9.351179999999999382e+01
6.755650000000000155e+00 1.312796735919999946e+01 9.650799999999999557e+01 9.351519999999999300e+01
6.759974999999999845e+00 1.312910706399999938e+01 9.650270000000000437e+01 9.352009999999999934e+01
6.764300000000000423e+00 1.313027599199999962e+01 9.649960000000000093e+01 9.352349999999999852e+01
6.768625000000000114e+00 1.313141569679999954e+01 9.649439999999999884e+01 9.352840000000000487e+01
6.772950000000000692e+00 1.313255540159999946e+01 9.649129999999999541e+01 9.353180000000000405e+01
6.777275000000000382e+00 1.313369510639999937e+01 9.648609999999999332e+01 9.353669999999999618e+01
6.781600000000000961e+00 1.313486403439999961e+01 9.648290000000000077e+01 9.354009999999999536e+01
6.785924999999999763e+00 1.313600373919999953e+01 9.647780000000000200e+01 9.354500000000000171e+01
6.790250000000000341e+00 1.313714344399999767e+01 9.647459999999999525e+01 9.354829999999999757e+01
6.794575000000000031e+00 1.313828314879999937e+01 9.646949999999999648e+01 9.355320000000000391e+01
6.798900000000000610e+00 1.313942285359999929e+01 9.646630000000000393e+01 9.355649999999999977e+01
6.803225000000000300e+00 1.314053333519999889e+01 9.646120000000000516e+01 9.356140000000000612e+01
6.807550000000000878e+00 1.314167303999999881e+01 9.645799999999999841e+01 9.356470000000000198e+01
6.811874999999999680e+00 1.314281274479999873e+01 9.645300000000000296e+01 9.356950000000000500e+01
6.816200000000000259e+00 1.314427390479999858e+01 9.660439999999999827e+01 9.346989999999999554e+01
6.820524999999999949e+00 1.314526749359999869e+01 9.659600000000000364e+01 9.347010000000000218e+01
6.824850000000000527e+00 1.314640719839999861e+01 9.659120000000000061e+01 9.347270000000000323e+01
6.829175000000000217e+00 1.314751767999999998e+01 9.658589999999999520e+01 9.347650000000000148e+01
6.833500000000000796e+00 1.314862816159999959e+01 9.658190000000000452e+01 9.347979999999999734e+01
6.837825000000000486e+00 1.314973864319999919e+01 9.657729999999999393e+01 9.348420000000000130e+01
6.842150000000000176e+00 1.315087834799999911e+01 9.657359999999999900e+01 9.348760000000000048e+01
6.846474999999999866e+00 1.315195960640000017e+01 9.656919999999999504e+01 9.349219999999999686e+01
6.850800000000000445e+00 1.315307008799999977e+01 9.656550000000000011e+01 9.349550000000000693e+01
6.855125000000000135e+00 1.315418056959999937e+01 9.656119999999999948e+01 9.350010000000000332e+01
6.859450000000000713e+00 1.315529105119999898e+01 9.655750000000000455e+01 9.350350000000000250e+01
6.863775000000000404e+00 1.315640153279999858e+01 9.655329999999999302e+01 9.350809999999999889e+01
6.868100000000000982e+00 1.315748279119999964e+01 9.654959999999999809e+01 9.351139999999999475e+01
6.872424999999999784e+00 1.315859327279999924e+01 9.654540000000000077e+01 9.351609999999999445e+01
6.876750000000000362e+00 1.315967453119999853e+01 9.654170000000000584e+01 9.351940000000000452e+01
6.881075000000000053e+00 1.316078501279999813e+01 9.653749999999999432e+01 9.352400000000000091e+01
6.885400000000000631e+00 1.316186627119999919e+01 9.653390000000000271e+01 9.352729999999999677e+01
6.889725000000000321e+00 1.316294752959999848e+01 9.652960000000000207e+01 9.353189999999999316e+01
6.894050000000000900e+00 1.316405801119999808e+01 9.652599999999999625e+01 9.353520000000000323e+01
6.898375000000000590e+00 1.316513926959999914e+01 9.652179999999999893e+01 9.353979999999999961e+01
6.902700000000000280e+00 1.316622052799999842e+01 9.651819999999999311e+01 9.354300000000000637e+01
6.907024999999999970e+00 1.316730178639999949e+01 9.651390000000000668e+01 9.354760000000000275e+01
6.911350000000000549e+00 1.316838304480000055e+01 9.651040000000000418e+01 9.355089999999999861e+01
6.915675000000000239e+00 1.316946430319999983e+01 9.650610000000000355e+01 9.355540000000000589e+01
6.920000000000000817e+00 1.317054556159999912e+01 9.650260000000000105e+01 9.355870000000000175e+01
6.924325000000000507e+00 1.317174371279999967e+01 9.659199999999999875e+01 9.346510000000000673e+01
6.928650000000001086e+00 1.317267885519999915e+01 9.658389999999999986e+01 9.346370000000000289e+01
6.932974999999999888e+00 1.317378933679999875e+01 9.657840000000000202e+01 9.346739999999999782e+01
6.937300000000000466e+00 1.317484137199999950e+01 9.657399999999999807e+01 9.346970000000000312e+01
6.941625000000000156e+00 1.317592263039999878e+01 9.656929999999999836e+01 9.347419999999999618e+01
6.945950000000000735e+00 1.317697466559999775e+01 9.656579999999999586e+01 9.347700000000000387e+01
6.950275000000000425e+00 1.317805592399999881e+01 9.656119999999999948e+01 9.348160000000000025e+01
6.954600000000001003e+00 1.317910795919999956e+01 9.655800000000000693e+01 9.348460000000000036e+01
6.958924999999999805e+00 1.318018921759999884e+01 9.655339999999999634e+01 9.348919999999999675e+01
6.963250000000000384e+00 1.318124125279999959e+01 9.655039999999999623e+01 9.349219999999999686e+01
6.967575000000000074e+00 1.318232251120000065e+01 9.654569999999999652e+01 9.349670000000000414e+01
6.971900000000000652e+00 1.318337454639999962e+01 9.654279999999999973e+01 9.349979999999999336e+01
6.976225000000000342e+00 1.318442658159999858e+01 9.653810000000000002e+01 9.350430000000000064e+01
6.980550000000000921e+00 1.318547861679999933e+01 9.653520000000000323e+01 9.350740000000000407e+01
6.984875000000000611e+00 1.318653065200000007e+01 9.653050000000000352e+01 9.351189999999999714e+01
6.989200000000000301e+00 1.318758268719999904e+01 9.652760000000000673e+01 9.351500000000000057e+01
6.993524999999999991e+00 1.318863472239999979e+01 9.652290000000000703e+01 9.351949999999999363e+01
6.997850000000000570e+00 1.318968675759999876e+01 9.652009999999999934e+01 9.352249999999999375e+01
7.002175000000000260e+00 1.319070956959999918e+01 9.651539999999999964e+01 9.352700000000000102e+01
7.006500000000000838e+00 1.319176160479999815e+01 9.651250000000000284e+01 9.353000000000000114e+01
7.010825000000000529e+00 1.319278441679999858e+01 9.650790000000000646e+01 9.353449999999999420e+01
7.015150000000001107e+00 1.319383645199999933e+01 9.650499999999999545e+01 9.353749999999999432e+01
7.019474999999999909e+00 1.319488848720000007e+01 9.650039999999999907e+01 9.354200000000000159e+01
7.023800000000000487e+00 1.319591129920000050e+01 9.649750000000000227e+01 9.354500000000000171e+01
7.028125000000000178e+00 1.319693411119999915e+01 9.649290000000000589e+01 9.354940000000000566e+01
7.032449999999999868e+00 1.319813226239999793e+01 9.658400000000000318e+01 9.346250000000000568e+01
7.036775000000000446e+00 1.319903818159999886e+01 9.657620000000000005e+01 9.346269999999999811e+01
7.041100000000000136e+00 1.320009021679999961e+01 9.657210000000000605e+01 9.346490000000000009e+01
7.045425000000000715e+00 1.320108380559999972e+01 9.656690000000000396e+01 9.346829999999999927e+01
7.049749999999999517e+00 1.320213584079999869e+01 9.656350000000000477e+01 9.347129999999999939e+01
7.054075000000000095e+00 1.320315865279999912e+01 9.655899999999999750e+01 9.347530000000000427e+01
7.058399999999999785e+00 1.320418146479999955e+01 9.655570000000000164e+01 9.347839999999999350e+01
7.062725000000000364e+00 1.320520427679999997e+01 9.655140000000000100e+01 9.348260000000000502e+01
7.067050000000000054e+00 1.320622708879999863e+01 9.654819999999999425e+01 9.348569999999999425e+01
7.071375000000000632e+00 1.320722067759999874e+01 9.654389999999999361e+01 9.348990000000000578e+01
7.075699999999999434e+00 1.320824348959999917e+01 9.654080000000000439e+01 9.349299999999999500e+01
7.080025000000000013e+00 1.320926630159999959e+01 9.653660000000000707e+01 9.349720000000000653e+01
7.084349999999999703e+00 1.321028911360000002e+01 9.653340000000000032e+01 9.350020000000000664e+01
7.088675000000000281e+00 1.321128270239999836e+01 9.652920000000000300e+01 9.350440000000000396e+01
7.092999999999999972e+00 1.321230551439999878e+01 9.652609999999999957e+01 9.350749999999999318e+01
7.097325000000000550e+00 1.321329910320000067e+01 9.652190000000000225e+01 9.351170000000000471e+01
7.101650000000000240e+00 1.321429269199999901e+01 9.651879999999999882e+01 9.351470000000000482e+01
7.105974999999999930e+00 1.321528628079999912e+01 9.651460000000000150e+01 9.351890000000000214e+01
7.110299999999999621e+00 1.321630909279999955e+01 9.651149999999999807e+01 9.352190000000000225e+01
7.114625000000000199e+00 1.321730268159999966e+01 9.650740000000000407e+01 9.352609999999999957e+01
7.118949999999999889e+00 1.321829627039999977e+01 9.650430000000000064e+01 9.352909999999999968e+01
7.123275000000000468e+00 1.321928985919999811e+01 9.650010000000000332e+01 9.353329999999999700e+01
7.127600000000000158e+00 1.322028344799999999e+01 9.649699999999999989e+01 9.353629999999999711e+01
7.131925000000000736e+00 1.322127703679999833e+01 9.649290000000000589e+01 9.354049999999999443e+01
7.136249999999999538e+00 1.322227062560000022e+01 9.648980000000000246e+01 9.354340000000000543e+01
7.140575000000000117e+00 1.322341033039999836e+01 9.657890000000000441e+01 9.346479999999999677e+01
7.144899999999999807e+00 1.322431624959999930e+01 9.657290000000000418e+01 9.346330000000000382e+01
7.149225000000000385e+00 1.322530983839999941e+01 9.656759999999999877e+01 9.346659999999999968e+01
7.153550000000000075e+00 1.322627420399999920e+01 9.656390000000000384e+01 9.346859999999999502e+01
7.157875000000000654e+00 1.322726779279999931e+01 9.655929999999999325e+01 9.347270000000000323e+01
7.162200000000000344e+00 1.322823215839999911e+01 9.655620000000000402e+01 9.347530000000000427e+01
7.166525000000000034e+00 1.322922574719999922e+01 9.655180000000000007e+01 9.347950000000000159e+01
7.170849999999999724e+00 1.323019011279999901e+01 9.654890000000000327e+01 9.348220000000000596e+01
7.175175000000000303e+00 1.323118370160000090e+01 9.654449999999999932e+01 9.348650000000000659e+01
7.179499999999999993e+00 1.323214806719999892e+01 9.654170000000000584e+01 9.348919999999999675e+01
7.183825000000000571e+00 1.323311243279999871e+01 9.653730000000000189e+01 9.349339999999999407e+01
7.188150000000000261e+00 1.323410602160000060e+01 9.653459999999999752e+01 9.349620000000000175e+01
7.192475000000000840e+00 1.323507038720000040e+01 9.653019999999999357e+01 9.350039999999999907e+01
7.196799999999999642e+00 1.323603475280000019e+01 9.652750000000000341e+01 9.350310000000000343e+01
7.201125000000000220e+00 1.323699911839999821e+01 9.652309999999999945e+01 9.350730000000000075e+01
7.205449999999999910e+00 1.323796348399999800e+01 9.652039999999999509e+01 9.351009999999999422e+01
7.209775000000000489e+00 1.323892784959999958e+01 9.651609999999999445e+01 9.351420000000000243e+01
7.214100000000000179e+00 1.323989221519999937e+01 9.651340000000000430e+01 9.351699999999999591e+01
7.218425000000000757e+00 1.324085658079999916e+01 9.650910000000000366e+01 9.352110000000000412e+01
7.222749999999999559e+00 1.324182094639999896e+01 9.650629999999999598e+01 9.352389999999999759e+01
7.227075000000000138e+00 1.324275608879999844e+01 9.650209999999999866e+01 9.352800000000000580e+01
7.231399999999999828e+00 1.324372045439999823e+01 9.649930000000000518e+01 9.353069999999999595e+01
7.235725000000000406e+00 1.324465559679999949e+01 9.649509999999999366e+01 9.353480000000000416e+01
7.240050000000000097e+00 1.324561996239999928e+01 9.649230000000000018e+01 9.353759999999999764e+01
7.244375000000000675e+00 1.324658432800000085e+01 9.648810000000000286e+01 9.354160000000000252e+01
7.248700000000000365e+00 1.324766558639999836e+01 9.657450000000000045e+01 9.346750000000000114e+01
7.253025000000000055e+00 1.324851305919999866e+01 9.656759999999999877e+01 9.346729999999999450e+01
7.257349999999999746e+00 1.324947742479999846e+01 9.656380000000000052e+01 9.346930000000000405e+01
7.261675000000000324e+00 1.325038334399999940e+01 9.655910000000000082e+01 9.347230000000000416e+01
7.266000000000000014e+00 1.325134770959999919e+01 9.655589999999999407e+01 9.347509999999999764e+01
7.270325000000000593e+00 1.325228285200000045e+01 9.655169999999999675e+01 9.347870000000000346e+01
7.274650000000000283e+00 1.325321799439999992e+01 9.654869999999999663e+01 9.348160000000000025e+01
7.278975000000000861e+00 1.325415313679999940e+01 9.654470000000000596e+01 9.348539999999999850e+01
7.283299999999999663e+00 1.325508827919999888e+01 9.654170000000000584e+01 9.348820000000000618e+01
7.287625000000000242e+00 1.325602342159999836e+01 9.653780000000000427e+01 9.349200000000000443e+01
7.291949999999999932e+00 1.325695856399999961e+01 9.653480000000000416e+01 9.349490000000000123e+01
7.296275000000000510e+00 1.325789370639999909e+01 9.653090000000000259e+01 9.349869999999999948e+01
7.300600000000000200e+00 1.325882884879999857e+01 9.652800000000000580e+01 9.350149999999999295e+01
7.304925000000000779e+00 1.325973476799999951e+01 9.652410000000000423e+01 9.350530000000000541e+01
7.309250000000000469e+00 1.326066991039999898e+01 9.652119999999999322e+01 9.350820000000000221e+01
7.313575000000000159e+00 1.326160505279999846e+01 9.651739999999999498e+01 9.351200000000000045e+01
7.317899999999999849e+00 1.326251097199999940e+01 9.651449999999999818e+01 9.351479999999999393e+01
7.322225000000000428e+00 1.326344611440000065e+01 9.651059999999999661e+01 9.351860000000000639e+01
7.326550000000000118e+00 1.326435203359999981e+01 9.650780000000000314e+01 9.352129999999999654e+01
7.330875000000000696e+00 1.326525795280000075e+01 9.650390000000000157e+01 9.352509999999999479e+01
7.335200000000000387e+00 1.326619309520000023e+01 9.650109999999999388e+01 9.352790000000000248e+01
7.339525000000000965e+00 1.326709901439999939e+01 9.649720000000000653e+01 9.353170000000000073e+01
7.343849999999999767e+00 1.326800493360000033e+01 9.649429999999999552e+01 9.353440000000000509e+01
7.348175000000000345e+00 1.326891085279999949e+01 9.649049999999999727e+01 9.353820000000000334e+01
7.352500000000000036e+00 1.326984599519999897e+01 9.648770000000000380e+01 9.354099999999999682e+01
7.356825000000000614e+00 1.327089803039999971e+01 9.656980000000000075e+01 9.346970000000000312e+01
7.361150000000000304e+00 1.327171627999999970e+01 9.656459999999999866e+01 9.346859999999999502e+01
7.365475000000000882e+00 1.327262219919999886e+01 9.655970000000000653e+01 9.347159999999999513e+01
7.369799999999999685e+00 1.327349889519999948e+01 9.655639999999999645e+01 9.347339999999999804e+01
7.374125000000000263e+00 1.327443403759999896e+01 9.655209999999999582e+01 9.347709999999999297e+01
7.378449999999999953e+00 1.327531073359999958e+01 9.654930000000000234e+01 9.347950000000000159e+01
7.382775000000000531e+00 1.327621665279999874e+01 9.654510000000000502e+01 9.348340000000000316e+01
7.387100000000000222e+00 1.327712257199999968e+01 9.654250000000000398e+01 9.348590000000000089e+01
7.391425000000000800e+00 1.327802849119999884e+01 9.653839999999999577e+01 9.348969999999999914e+01
7.395750000000000490e+00 1.327890518719999946e+01 9.653579999999999472e+01 9.349230000000000018e+01
7.400075000000001069e+00 1.327981110640000040e+01 9.653180000000000405e+01 9.349609999999999843e+01
7.404399999999999871e+00 1.328068780239999924e+01 9.652930000000000632e+01 9.349869999999999948e+01
7.408725000000000449e+00 1.328159372160000018e+01 9.652530000000000143e+01 9.350249999999999773e+01
7.413050000000000139e+00 1.328247041759999902e+01 9.652270000000000039e+01 9.350509999999999877e+01
7.417375000000000718e+00 1.328334711359999964e+01 9.651879999999999882e+01 9.350889999999999702e+01
7.421700000000000408e+00 1.328425303279999881e+01 9.651619999999999777e+01 9.351149999999999807e+01
7.426025000000000986e+00 1.328512972879999943e+01 9.651229999999999620e+01 9.351519999999999300e+01
7.430349999999999788e+00 1.328600642480000005e+01 9.650979999999999848e+01 9.351779999999999404e+01
7.434675000000000367e+00 1.328688312079999889e+01 9.650579999999999359e+01 9.352150000000000318e+01
7.439000000000000057e+00 1.328775981679999951e+01 9.650329999999999586e+01 9.352410000000000423e+01
7.443325000000000635e+00 1.328863651279999836e+01 9.649939999999999429e+01 9.352790000000000248e+01
7.447650000000000325e+00 1.328951320880000075e+01 9.649679999999999325e+01 9.353040000000000020e+01
7.451975000000000904e+00 1.329038990479999960e+01 9.649290000000000589e+01 9.353409999999999513e+01
7.456300000000000594e+00 1.329126660079999844e+01 9.649039999999999395e+01 9.353669999999999618e+01
7.460625000000000284e+00 1.329214329679999906e+01 9.648650000000000659e+01 9.354040000000000532e+01
7.464949999999999974e+00 1.329316610879999949e+01 9.657299999999999329e+01 9.347429999999999950e+01
7.469275000000000553e+00 1.329395513519999916e+01 9.656669999999999732e+01 9.347390000000000043e+01
7.473600000000000243e+00 1.329483183119999801e+01 9.656310000000000571e+01 9.347570000000000334e+01
7.477925000000000821e+00 1.329567930399999831e+01 9.655870000000000175e+01 9.347839999999999350e+01
7.482250000000000512e+00 1.329655599999999893e+01 9.655570000000000164e+01 9.348099999999999454e+01
7.486575000000001090e+00 1.329740347279999924e+01 9.655190000000000339e+01 9.348420000000000130e+01
7.490899999999999892e+00 1.329828016879999986e+01 9.654909999999999570e+01 9.348690000000000566e+01
7.495225000000000470e+00 1.329912764159999838e+01 9.654529999999999745e+01 9.349030000000000484e+01
7.499550000000000161e+00 1.330000433760000078e+01 9.654259999999999309e+01 9.349299999999999500e+01
7.503875000000000739e+00 1.330085181039999931e+01 9.653900000000000148e+01 9.349639999999999418e+01
7.508200000000000429e+00 1.330169928319999961e+01 9.653629999999999711e+01 9.349909999999999854e+01
7.512525000000001008e+00 1.330254675599999992e+01 9.653260000000000218e+01 9.350249999999999773e+01
7.516850000000000698e+00 1.330339422880000022e+01 9.653000000000000114e+01 9.350520000000000209e+01
7.521175000000000388e+00 1.330424170159999875e+01 9.652639999999999532e+01 9.350860000000000127e+01
7.525500000000000078e+00 1.330511839759999937e+01 9.652370000000000516e+01 9.351120000000000232e+01
7.529825000000000657e+00 1.330593664719999936e+01 9.652009999999999934e+01 9.351470000000000482e+01
7.534150000000000347e+00 1.330681334319999998e+01 9.651749999999999829e+01 9.351730000000000587e+01
7.538475000000000925e+00 1.330763159279999819e+01 9.651390000000000668e+01 9.352070000000000505e+01
7.542800000000000615e+00 1.330847906559999849e+01 9.651120000000000232e+01 9.352330000000000609e+01
7.547125000000001194e+00 1.330932653839999880e+01 9.650769999999999982e+01 9.352670000000000528e+01
7.551449999999999996e+00 1.331017401119999910e+01 9.650499999999999545e+01 9.352930000000000632e+01
7.555775000000000574e+00 1.331099226079999909e+01 9.650149999999999295e+01 9.353270000000000550e+01
7.560100000000000264e+00 1.331183973359999939e+01 9.649880000000000280e+01 9.353530000000000655e+01
7.564425000000000843e+00 1.331268720639999970e+01 9.649530000000000030e+01 9.353870000000000573e+01
7.568750000000000533e+00 1.331350545599999968e+01 9.649269999999999925e+01 9.354130000000000678e+01
7.573075000000000223e+00 1.331446982159999948e+01 9.657200000000000273e+01 9.347969999999999402e+01
7.577399999999999913e+00 1.331520040159999851e+01 9.656699999999999307e+01 9.347889999999999588e+01
7.581724999999999604e+00 1.331604787439999882e+01 9.656239999999999668e+01 9.348139999999999361e+01
7.586050000000000182e+00 1.331686612400000058e+01 9.655920000000000414e+01 9.348319999999999652e+01
7.590374999999999872e+00 1.331771359679999911e+01 9.655530000000000257e+01 9.348650000000000659e+01
7.594700000000000450e+00 1.331853184639999910e+01 9.655270000000000152e+01 9.348879999999999768e+01
7.599025000000000141e+00 1.331937931919999940e+01 9.654890000000000327e+01 9.349219999999999686e+01
7.603350000000000719e+00 1.332019756879999939e+01 9.654640000000000555e+01 9.349460000000000548e+01
7.607674999999999521e+00 1.332101581839999938e+01 9.654269999999999641e+01 9.349800000000000466e+01
7.612000000000000099e+00 1.332183406799999936e+01 9.654030000000000200e+01 9.350039999999999907e+01
7.616324999999999790e+00 1.332265231759999935e+01 9.653669999999999618e+01 9.350379999999999825e+01
7.620650000000000368e+00 1.332347056719999934e+01 9.653430000000000177e+01 9.350629999999999598e+01
7.624975000000000058e+00 1.332428881679999932e+01 9.653060000000000684e+01 9.350969999999999516e+01
7.629300000000000637e+00 1.332510706639999931e+01 9.652830000000000155e+01 9.351210000000000377e+01
7.633625000000000327e+00 1.332592531599999930e+01 9.652469999999999573e+01 9.351550000000000296e+01
7.637950000000000017e+00 1.332674356559999929e+01 9.652230000000000132e+01 9.351789999999999736e+01
7.642274999999999707e+00 1.332756181519999927e+01 9.651869999999999550e+01 9.352129999999999654e+01
7.646600000000000286e+00 1.332835084159999894e+01 9.651630000000000109e+01 9.352370000000000516e+01
7.650924999999999976e+00 1.332916909120000071e+01 9.651279999999999859e+01 9.352710000000000434e+01
7.655250000000000554e+00 1.332998734079999892e+01 9.651040000000000418e+01 9.352949999999999875e+01
7.659575000000000244e+00 1.333077636719999859e+01 9.650679999999999836e+01 9.353289999999999793e+01
7.663900000000000823e+00 1.333159461680000035e+01 9.650449999999999307e+01 9.353530000000000655e+01
7.668224999999999625e+00 1.333238364320000002e+01 9.650090000000000146e+01 9.353860000000000241e+01
7.672550000000000203e+00 1.333320189279999823e+01 9.649850000000000705e+01 9.354099999999999682e+01
7.676874999999999893e+00 1.333399091919999968e+01 9.649500000000000455e+01 9.354430000000000689e+01
7.681200000000000472e+00 1.333489683839999884e+01 9.656789999999999452e+01 9.353180000000000405e+01
7.685525000000000162e+00 1.333562741839999966e+01 9.656239999999999668e+01 9.353230000000000643e+01
7.689850000000000740e+00 1.333644566799999964e+01 9.655889999999999418e+01 9.353400000000000603e+01
7.694174999999999542e+00 1.333723469439999931e+01 9.655490000000000350e+01 9.353650000000000375e+01
7.698500000000000121e+00 1.333802372080000076e+01 9.655209999999999582e+01 9.353879999999999484e+01
7.702824999999999811e+00 1.333881274720000043e+01 9.654859999999999332e+01 9.354179999999999495e+01
7.707150000000000389e+00 1.333963099679999864e+01 9.654590000000000316e+01 9.354430000000000689e+01
7.711475000000000080e+00 1.334042002319999831e+01 9.654259999999999309e+01 9.354739999999999611e+01
7.715800000000000658e+00 1.334120904959999976e+01 9.654000000000000625e+01 9.354989999999999384e+01
7.720125000000000348e+00 1.334199807599999943e+01 9.653669999999999618e+01 9.355289999999999395e+01
7.724450000000000038e+00 1.334278710239999910e+01 9.653409999999999513e+01 9.355540000000000589e+01
7.728774999999999729e+00 1.334357612879999877e+01 9.653079999999999927e+01 9.355849999999999511e+01
7.733100000000000307e+00 1.334436515519999844e+01 9.652830000000000155e+01 9.356100000000000705e+01
7.737424999999999997e+00 1.334512495839999957e+01 9.652509999999999479e+01 9.356409999999999627e+01
7.741750000000000576e+00 1.334591398479999924e+01 9.652249999999999375e+01 9.356659999999999400e+01
7.746075000000000266e+00 1.334670301119999891e+01 9.651930000000000121e+01 9.356969999999999743e+01
7.750400000000000844e+00 1.334749203760000036e+01 9.651680000000000348e+01 9.357210000000000605e+01
7.754724999999999646e+00 1.334825184079999794e+01 9.651359999999999673e+01 9.357519999999999527e+01
7.759050000000000225e+00 1.334904086719999938e+01 9.651109999999999900e+01 9.357760000000000389e+01
7.763374999999999915e+00 1.334980067039999874e+01 9.650790000000000646e+01 9.358069999999999311e+01
7.767700000000000493e+00 1.335058969680000018e+01 9.650539999999999452e+01 9.358310000000000173e+01
7.772025000000000183e+00 1.335134949999999776e+01 9.650220000000000198e+01 9.358620000000000516e+01
7.776350000000000762e+00 1.335213852639999921e+01 9.649970000000000425e+01 9.358859999999999957e+01
7.780675000000000452e+00 1.335289832959999856e+01 9.649649999999999750e+01 9.359159999999999968e+01
7.785000000000000142e+00 1.335368735600000001e+01 9.649399999999999977e+01 9.359399999999999409e+01
7.789324999999999832e+00 1.335453482879999854e+01 9.656610000000000582e+01 9.352750000000000341e+01
7.793650000000000411e+00 1.335523618560000081e+01 9.656159999999999854e+01 9.352660000000000196e+01
7.797975000000000101e+00 1.335599598879999839e+01 9.655729999999999791e+01 9.352880000000000393e+01
7.802300000000000679e+00 1.335675579199999952e+01 9.655440000000000111e+01 9.353050000000000352e+01
7.806625000000000369e+00 1.335751559519999887e+01 9.655070000000000618e+01 9.353340000000000032e+01
7.810950000000000948e+00 1.335827539840000000e+01 9.654829999999999757e+01 9.353549999999999898e+01
7.815274999999999750e+00 1.335903520159999935e+01 9.654479999999999507e+01 9.353860000000000241e+01
7.819600000000000328e+00 1.335979500480000048e+01 9.654240000000000066e+01 9.354089999999999350e+01
7.823925000000000018e+00 1.336055480799999806e+01 9.653910000000000480e+01 9.354389999999999361e+01
7.828250000000000597e+00 1.336131461119999919e+01 9.653679999999999950e+01 9.354619999999999891e+01
7.832575000000000287e+00 1.336207441439999855e+01 9.653340000000000032e+01 9.354919999999999902e+01
7.836900000000000865e+00 1.336283421759999968e+01 9.653109999999999502e+01 9.355150000000000432e+01
7.841224999999999667e+00 1.336359402079999903e+01 9.652779999999999916e+01 9.355459999999999354e+01
7.845550000000000246e+00 1.336432460079999807e+01 9.652559999999999718e+01 9.355689999999999884e+01
7.849874999999999936e+00 1.336508440399999920e+01 9.652219999999999800e+01 9.355989999999999895e+01
7.854200000000000514e+00 1.336584420720000033e+01 9.651999999999999602e+01 9.356220000000000425e+01
7.858525000000000205e+00 1.336657478719999936e+01 9.651670000000000016e+01 9.356520000000000437e+01
7.862850000000000783e+00 1.336733459039999872e+01 9.651449999999999818e+01 9.356749999999999545e+01
7.867175000000000473e+00 1.336806517039999953e+01 9.651120000000000232e+01 9.357040000000000646e+01
7.871500000000000163e+00 1.336882497360000066e+01 9.650900000000000034e+01 9.357269999999999754e+01
7.875824999999999854e+00 1.336955555359999970e+01 9.650570000000000448e+01 9.357569999999999766e+01
7.880150000000000432e+00 1.337031535679999905e+01 9.650350000000000250e+01 9.357800000000000296e+01
7.884475000000000122e+00 1.337104593679999809e+01 9.650020000000000664e+01 9.358089999999999975e+01
7.888800000000000701e+00 1.337177651679999890e+01 9.649800000000000466e+01 9.358320000000000505e+01
7.893125000000000391e+00 1.337253632000000003e+01 9.649469999999999459e+01 9.358610000000000184e+01
7.897450000000000969e+00 1.337364680159999963e+01 9.620069999999999766e+01 9.352009999999999934e+01
7.901774999999999771e+00 1.337426048879999918e+01 9.618080000000000496e+01 9.351970000000000027e+01
7.906100000000000350e+00 1.337502029200000031e+01 9.618460000000000321e+01 9.352119999999999322e+01
7.910425000000000040e+00 1.337569242559999871e+01 9.618089999999999407e+01 9.352330000000000609e+01
7.914750000000000618e+00 1.337645222879999807e+01 9.618640000000000612e+01 9.352549999999999386e+01
7.919075000000000308e+00 1.337715358559999856e+01 9.618439999999999657e+01 9.352819999999999823e+01
7.923400000000000887e+00 1.337791338879999969e+01 9.618980000000000530e+01 9.353050000000000352e+01
7.927725000000000577e+00 1.337861474559999841e+01 9.618840000000000146e+01 9.353319999999999368e+01
7.932050000000000267e+00 1.337937454879999954e+01 9.619350000000000023e+01 9.353560000000000230e+01
7.936374999999999957e+00 1.338007590559999826e+01 9.619259999999999877e+01 9.353830000000000666e+01
7.940700000000000536e+00 1.338080648559999908e+01 9.619740000000000180e+01 9.354070000000000107e+01
7.945025000000000226e+00 1.338150784239999957e+01 9.619670000000000698e+01 9.354340000000000543e+01
7.949350000000000804e+00 1.338226764559999893e+01 9.620140000000000668e+01 9.354569999999999652e+01
7.953675000000000495e+00 1.338296900239999943e+01 9.620090000000000430e+01 9.354850000000000421e+01
7.958000000000001073e+00 1.338369958239999846e+01 9.620539999999999736e+01 9.355079999999999529e+01
7.962324999999999875e+00 1.338440093920000074e+01 9.620499999999999829e+01 9.355360000000000298e+01
7.966650000000000453e+00 1.338513151919999977e+01 9.620940000000000225e+01 9.355589999999999407e+01
7.970975000000000144e+00 1.338583287599999849e+01 9.620910000000000650e+01 9.355870000000000175e+01
7.975300000000000722e+00 1.338656345599999931e+01 9.621339999999999293e+01 9.356090000000000373e+01
7.979625000000000412e+00 1.338726481279999980e+01 9.621309999999999718e+01 9.356369999999999720e+01
7.983950000000000990e+00 1.338796616959999852e+01 9.621729999999999450e+01 9.356600000000000250e+01
7.988274999999999793e+00 1.338866752639999902e+01 9.621720000000000539e+01 9.356870000000000687e+01
7.992600000000000371e+00 1.338939810639999983e+01 9.622129999999999939e+01 9.357099999999999795e+01
7.996925000000000061e+00 1.339009946320000033e+01 9.622119999999999607e+01 9.357370000000000232e+01
8.001250000000000639e+00 1.339080081999999905e+01 9.622520000000000095e+01 9.357599999999999341e+01
8.005575000000000330e+00 1.339156062320000018e+01 9.645879999999999654e+01 9.352320000000000277e+01
8.009900000000000020e+00 1.339217431039999973e+01 9.644769999999999754e+01 9.352240000000000464e+01
8.014224999999999710e+00 1.339293411359999908e+01 9.644360000000000355e+01 9.352439999999999998e+01
8.018550000000001177e+00 1.339360624719999926e+01 9.643949999999999534e+01 9.352589999999999293e+01
8.022875000000000867e+00 1.339433682719999830e+01 9.643670000000000186e+01 9.352859999999999729e+01
8.027200000000000557e+00 1.339500896080000025e+01 9.643359999999999843e+01 9.353050000000000352e+01
8.031525000000000247e+00 1.339573954079999929e+01 9.643089999999999407e+01 9.353329999999999700e+01
8.035849999999999937e+00 1.339644089759999979e+01 9.642810000000000059e+01 9.353539999999999566e+01
8.040174999999999628e+00 1.339714225440000028e+01 9.642539999999999623e+01 9.353820000000000334e+01
8.044500000000001094e+00 1.339784361119999900e+01 9.642279999999999518e+01 9.354030000000000200e+01
8.048825000000000784e+00 1.339854496799999950e+01 9.642000000000000171e+01 9.354309999999999548e+01
8.053150000000000475e+00 1.339924632479999822e+01 9.641759999999999309e+01 9.354519999999999413e+01
8.057475000000000165e+00 1.339994768159999872e+01 9.641469999999999629e+01 9.354789999999999850e+01
8.061800000000001631e+00 1.340061981519999890e+01 9.641230000000000189e+01 9.355010000000000048e+01
8.066124999999999545e+00 1.340132117199999939e+01 9.640949999999999420e+01 9.355280000000000484e+01
8.070450000000001012e+00 1.340202252879999811e+01 9.640720000000000312e+01 9.355500000000000682e+01
8.074775000000000702e+00 1.340269466239999829e+01 9.640420000000000300e+01 9.355769999999999698e+01
8.079100000000000392e+00 1.340339601919999879e+01 9.640200000000000102e+01 9.355979999999999563e+01
8.083425000000000082e+00 1.340409737599999929e+01 9.639910000000000423e+01 9.356250000000000000e+01
8.087750000000001549e+00 1.340476950959999947e+01 9.639679999999999893e+01 9.356459999999999866e+01
8.092074999999999463e+00 1.340547086639999996e+01 9.639390000000000214e+01 9.356730000000000302e+01
8.096400000000000929e+00 1.340614299999999837e+01 9.639170000000000016e+01 9.356950000000000500e+01
8.100725000000000620e+00 1.340684435680000064e+01 9.638880000000000337e+01 9.357219999999999516e+01
8.105050000000000310e+00 1.340751649039999904e+01 9.638660000000000139e+01 9.357429999999999382e+01
8.109375000000000000e+00 1.340818862399999922e+01 9.638360000000000127e+01 9.357689999999999486e+01
8.113699999999999690e+00 1.340891920400000004e+01 9.645730000000000359e+01 9.352580000000000382e+01
8.118025000000001157e+00 1.340950366799999927e+01 9.645130000000000337e+01 9.352549999999999386e+01
8.122349999999999071e+00 1.341020502479999976e+01 9.644840000000000657e+01 9.352689999999999770e+01
8.126675000000000537e+00 1.341084793519999963e+01 9.644459999999999411e+01 9.352880000000000393e+01
8.131000000000000227e+00 1.341154929199999835e+01 9.644230000000000302e+01 9.353090000000000259e+01
8.135324999999999918e+00 1.341222142559999853e+01 9.643909999999999627e+01 9.353319999999999368e+01
8.139649999999999608e+00 1.341289355919999871e+01 9.643689999999999429e+01 9.353539999999999566e+01
8.143975000000001074e+00 1.341356569280000066e+01 9.643389999999999418e+01 9.353789999999999338e+01
8.148300000000000765e+00 1.341423782639999907e+01 9.643179999999999552e+01 9.354000000000000625e+01
8.152625000000000455e+00 1.341490995999999924e+01 9.642879999999999541e+01 9.354250000000000398e+01
8.156950000000000145e+00 1.341558209359999942e+01 9.642669999999999675e+01 9.354470000000000596e+01
8.161274999999999835e+00 1.341625422719999960e+01 9.642379999999999995e+01 9.354720000000000368e+01
8.165599999999999525e+00 1.341692636079999978e+01 9.642170000000000130e+01 9.354940000000000566e+01
8.169925000000000992e+00 1.341759849439999996e+01 9.641889999999999361e+01 9.355190000000000339e+01
8.174250000000000682e+00 1.341824140479999983e+01 9.641670000000000584e+01 9.355400000000000205e+01
8.178575000000000372e+00 1.341891353840000001e+01 9.641389999999999816e+01 9.355649999999999977e+01
8.182900000000000063e+00 1.341958567200000019e+01 9.641179999999999950e+01 9.355870000000000175e+01
8.187224999999999753e+00 1.342022858239999827e+01 9.640900000000000603e+01 9.356119999999999948e+01
8.191549999999999443e+00 1.342090071600000023e+01 9.640689999999999316e+01 9.356329999999999814e+01
8.195875000000000909e+00 1.342157284960000041e+01 9.640409999999999968e+01 9.356579999999999586e+01
8.200200000000000600e+00 1.342221575999999850e+01 9.640200000000000102e+01 9.356789999999999452e+01
8.204525000000000290e+00 1.342288789359999868e+01 9.639919999999999334e+01 9.357040000000000646e+01
8.208849999999999980e+00 1.342353080399999854e+01 9.639709999999999468e+01 9.357250000000000512e+01
8.213174999999999670e+00 1.342417371440000018e+01 9.639430000000000121e+01 9.357500000000000284e+01
8.217499999999999361e+00 1.342484584800000036e+01 9.639220000000000255e+01 9.357710000000000150e+01
8.221825000000000827e+00 1.342551798160000054e+01 9.641440000000000055e+01 9.352790000000000248e+01
8.226150000000000517e+00 1.342610244559999799e+01 9.641089999999999804e+01 9.352700000000000102e+01
8.230475000000000207e+00 1.342677457919999817e+01 9.640720000000000312e+01 9.352880000000000393e+01
8.234799999999999898e+00 1.342741748959999981e+01 9.640470000000000539e+01 9.353010000000000446e+01
8.239124999999999588e+00 1.342808962319999999e+01 9.640149999999999864e+01 9.353260000000000218e+01
8.243449999999999278e+00 1.342873253359999985e+01 9.639939999999999998e+01 9.353430000000000177e+01
8.247775000000000745e+00 1.342937544399999794e+01 9.639639999999999986e+01 9.353690000000000282e+01
8.252100000000000435e+00 1.343004757759999812e+01 9.639440000000000452e+01 9.353879999999999484e+01
8.256425000000000125e+00 1.343069048799999976e+01 9.639140000000000441e+01 9.354130000000000678e+01
8.260749999999999815e+00 1.343133339839999962e+01 9.638949999999999818e+01 9.354319999999999879e+01
8.265075000000001282e+00 1.343197630879999949e+01 9.638649999999999807e+01 9.354579999999999984e+01
8.269399999999999196e+00 1.343261921919999935e+01 9.638460000000000605e+01 9.354770000000000607e+01
8.273725000000000662e+00 1.343326212959999921e+01 9.638169999999999504e+01 9.355020000000000380e+01
8.278050000000000352e+00 1.343390503999999908e+01 9.637980000000000302e+01 9.355219999999999914e+01
8.282375000000000043e+00 1.343454795040000072e+01 9.637690000000000623e+01 9.355469999999999686e+01
8.286699999999999733e+00 1.343519086079999880e+01 9.637500000000000000e+01 9.355660000000000309e+01
8.291025000000001199e+00 1.343580454799999835e+01 9.637210000000000321e+01 9.355910000000000082e+01
8.295350000000000890e+00 1.343644745839999999e+01 9.637019999999999698e+01 9.356109999999999616e+01
8.299675000000000580e+00 1.343709036879999985e+01 9.636730000000000018e+01 9.356350000000000477e+01
8.304000000000000270e+00 1.343773327919999971e+01 9.636549999999999727e+01 9.356550000000000011e+01
8.308324999999999960e+00 1.343834696639999926e+01 9.636260000000000048e+01 9.356789999999999452e+01
8.312649999999999650e+00 1.343898987679999912e+01 9.636079999999999757e+01 9.356990000000000407e+01
8.316975000000001117e+00 1.343963278720000076e+01 9.635790000000000077e+01 9.357229999999999848e+01
8.321300000000000807e+00 1.344024647440000031e+01 9.635609999999999786e+01 9.357429999999999382e+01
8.325625000000000497e+00 1.344088938479999840e+01 9.635320000000000107e+01 9.357670000000000243e+01
8.329950000000000188e+00 1.344150307199999794e+01 9.639149999999999352e+01 9.352840000000000487e+01
8.334274999999999878e+00 1.344208753599999895e+01 9.638720000000000709e+01 9.352800000000000580e+01
8.338599999999999568e+00 1.344273044640000059e+01 9.638450000000000273e+01 9.352920000000000300e+01
8.342925000000001035e+00 1.344334413360000013e+01 9.638129999999999598e+01 9.353090000000000259e+01
8.347250000000000725e+00 1.344398704399999822e+01 9.637900000000000489e+01 9.353279999999999461e+01
8.351575000000000415e+00 1.344460073119999777e+01 9.637609999999999388e+01 9.353489999999999327e+01
8.355900000000000105e+00 1.344524364159999941e+01 9.637409999999999854e+01 9.353690000000000282e+01
8.360224999999999795e+00 1.344585732879999895e+01 9.637130000000000507e+01 9.353919999999999391e+01
8.364549999999999486e+00 1.344647101599999850e+01 9.636929999999999552e+01 9.354120000000000346e+01
8.368875000000000952e+00 1.344708470319999805e+01 9.636660000000000537e+01 9.354349999999999454e+01
8.373200000000000642e+00 1.344772761359999969e+01 9.636459999999999582e+01 9.354540000000000077e+01
8.377525000000000333e+00 1.344834130079999923e+01 9.636190000000000566e+01 9.354770000000000607e+01
8.381850000000000023e+00 1.344895498799999878e+01 9.635999999999999943e+01 9.354970000000000141e+01
8.386174999999999713e+00 1.344956867519999832e+01 9.635729999999999507e+01 9.355200000000000671e+01
8.390499999999999403e+00 1.345018236239999965e+01 9.635540000000000305e+01 9.355400000000000205e+01
8.394825000000000870e+00 1.345079604959999919e+01 9.635269999999999868e+01 9.355629999999999313e+01
8.399150000000000560e+00 1.345140973680000052e+01 9.635080000000000666e+01 9.355819999999999936e+01
8.403475000000000250e+00 1.345202342400000006e+01 9.634810000000000230e+01 9.356050000000000466e+01
8.407799999999999940e+00 1.345263711119999961e+01 9.634629999999999939e+01 9.356250000000000000e+01
8.412125000000001407e+00 1.345325079839999916e+01 9.634390000000000498e+01 9.356470000000000198e+01
8.416449999999999321e+00 1.345386448559999870e+01 9.634220000000000539e+01 9.356669999999999732e+01
8.420775000000000787e+00 1.345447817279999825e+01 9.633969999999999345e+01 9.356900000000000261e+01
8.425100000000000477e+00 1.345509185999999779e+01 9.633809999999999718e+01 9.357089999999999463e+01
8.429425000000000168e+00 1.345567632399999880e+01 9.633559999999999945e+01 9.357309999999999661e+01
8.433749999999999858e+00 1.345629001119999835e+01 9.633389999999999986e+01 9.357510000000000616e+01
8.438075000000001324e+00 1.345687447519999935e+01 9.637409999999999854e+01 9.353109999999999502e+01
8.442400000000001015e+00 1.345742971600000004e+01 9.637090000000000600e+01 9.353029999999999688e+01
8.446725000000000705e+00 1.345804340319999959e+01 9.636740000000000350e+01 9.353189999999999316e+01
8.451050000000000395e+00 1.345865709039999913e+01 9.636509999999999820e+01 9.353310000000000457e+01
8.455375000000000085e+00 1.345927077759999868e+01 9.636209999999999809e+01 9.353530000000000655e+01
8.459699999999999775e+00 1.345985524159999969e+01 9.636020000000000607e+01 9.353690000000000282e+01
8.464025000000001242e+00 1.346046892879999923e+01 9.635729999999999507e+01 9.353929999999999723e+01
8.468350000000000932e+00 1.346105339280000024e+01 9.635550000000000637e+01 9.354099999999999682e+01
8.472675000000000622e+00 1.346166707999999979e+01 9.635269999999999868e+01 9.354330000000000211e+01
8.477000000000000313e+00 1.346225154400000079e+01 9.635089999999999577e+01 9.354510000000000502e+01
8.481325000000000003e+00 1.346286523120000034e+01 9.634820000000000562e+01 9.354739999999999611e+01
8.485649999999999693e+00 1.346344969519999957e+01 9.634650000000000603e+01 9.354919999999999902e+01
8.489975000000001160e+00 1.346406338239999911e+01 9.634399999999999409e+01 9.355150000000000432e+01
8.494300000000000850e+00 1.346464784639999834e+01 9.634250000000000114e+01 9.355329999999999302e+01
8.498625000000000540e+00 1.346523231039999935e+01 9.634000000000000341e+01 9.355559999999999832e+01
8.502950000000000230e+00 1.346584599759999890e+01 9.633839999999999293e+01 9.355729999999999791e+01
8.507274999999999920e+00 1.346643046159999813e+01 9.633589999999999520e+01 9.355960000000000321e+01
8.511599999999999611e+00 1.346701492559999913e+01 9.633440000000000225e+01 9.356140000000000612e+01
8.515925000000001077e+00 1.346759938960000014e+01 9.633180000000000121e+01 9.356369999999999720e+01
8.520250000000000767e+00 1.346818385359999937e+01 9.633029999999999404e+01 9.356550000000000011e+01
8.524575000000000458e+00 1.346876831759999860e+01 9.632779999999999632e+01 9.356770000000000209e+01
8.528900000000000148e+00 1.346938200479999992e+01 9.632620000000000005e+01 9.356950000000000500e+01
8.533225000000001614e+00 1.346993724559999883e+01 9.632370000000000232e+01 9.357170000000000698e+01
8.537549999999999528e+00 1.347055093279999838e+01 9.632210000000000605e+01 9.357349999999999568e+01
8.541875000000000995e+00 1.347110617359999907e+01 9.631959999999999411e+01 9.357569999999999766e+01
8.546200000000000685e+00 1.347166141439999976e+01 9.636440000000000339e+01 9.353570000000000562e+01
8.550525000000000375e+00 1.347218743199999835e+01 9.636039999999999850e+01 9.353530000000000655e+01
8.554850000000000065e+00 1.347277189599999936e+01 9.635790000000000077e+01 9.353640000000000043e+01
8.559175000000001532e+00 1.347335636000000036e+01 9.635479999999999734e+01 9.353789999999999338e+01
8.563499999999999446e+00 1.347394082399999959e+01 9.635280000000000200e+01 9.353969999999999629e+01
8.567825000000000912e+00 1.347452528799999882e+01 9.635009999999999764e+01 9.354160000000000252e+01
8.572150000000000603e+00 1.347510975199999983e+01 9.634839999999999804e+01 9.354340000000000543e+01
8.576475000000000293e+00 1.347566499280000052e+01 9.634600000000000364e+01 9.354550000000000409e+01
8.580799999999999983e+00 1.347624945679999797e+01 9.634430000000000405e+01 9.354730000000000700e+01
8.585125000000001450e+00 1.347683392079999898e+01 9.634189999999999543e+01 9.354940000000000566e+01
8.589450000000001140e+00 1.347741838479999998e+01 9.634029999999999916e+01 9.355119999999999436e+01
8.593775000000000830e+00 1.347797362559999890e+01 9.633799999999999386e+01 9.355329999999999302e+01
8.598100000000000520e+00 1.347855808959999990e+01 9.633629999999999427e+01 9.355519999999999925e+01
8.602425000000000210e+00 1.347911333040000059e+01 9.633400000000000318e+01 9.355719999999999459e+01
8.606749999999999901e+00 1.347969779439999805e+01 9.633230000000000359e+01 9.355910000000000082e+01
8.611075000000001367e+00 1.348025303519999873e+01 9.632999999999999829e+01 9.356109999999999616e+01
8.615400000000001057e+00 1.348083749919999974e+01 9.632840000000000202e+01 9.356300000000000239e+01
8.619725000000000747e+00 1.348139273999999865e+01 9.632599999999999341e+01 9.356499999999999773e+01
8.624050000000000438e+00 1.348197720399999966e+01 9.632439999999999714e+01 9.356680000000000064e+01
8.628375000000000128e+00 1.348253244479999857e+01 9.632200000000000273e+01 9.356889999999999930e+01
8.632699999999999818e+00 1.348308768559999926e+01 9.632040000000000646e+01 9.357070000000000221e+01
8.637025000000001285e+00 1.348367214960000027e+01 9.631799999999999784e+01 9.357280000000000086e+01
8.641350000000000975e+00 1.348422739039999918e+01 9.631640000000000157e+01 9.357450000000000045e+01
8.645675000000000665e+00 1.348478263119999987e+01 9.631399999999999295e+01 9.357659999999999911e+01
8.650000000000000355e+00 1.348533787199999878e+01 9.631369999999999720e+01 9.357840000000000202e+01
8.654325000000000045e+00 1.348583466640000061e+01 9.635469999999999402e+01 9.353940000000000055e+01
8.658649999999999736e+00 1.348636068399999921e+01 9.635160000000000480e+01 9.353870000000000573e+01
8.662975000000001202e+00 1.348691592479999812e+01 9.634860000000000468e+01 9.354009999999999536e+01
8.667300000000000892e+00 1.348747116560000059e+01 9.634659999999999513e+01 9.354130000000000678e+01
8.671625000000000583e+00 1.348805562959999982e+01 9.634399999999999409e+01 9.354330000000000211e+01
8.675950000000000273e+00 1.348861087039999873e+01 9.634239999999999782e+01 9.354479999999999507e+01
8.680275000000001739e+00 1.348916611119999942e+01 9.633990000000000009e+01 9.354689999999999372e+01
8.684599999999999653e+00 1.348972135200000011e+01 9.633839999999999293e+01 9.354850000000000421e+01
8.688924999999999343e+00 1.349027659279999902e+01 9.633599999999999852e+01 9.355060000000000286e+01
8.693249999999999034e+00 1.349083183359999971e+01 9.633450000000000557e+01 9.355219999999999914e+01
8.697575000000000500e+00 1.349138707439999862e+01 9.633209999999999695e+01 9.355429999999999779e+01
8.701900000000000190e+00 1.349194231519999931e+01 9.633060000000000400e+01 9.355599999999999739e+01
8.706224999999999881e+00 1.349249755599999823e+01 9.632819999999999538e+01 9.355809999999999604e+01
8.710549999999999571e+00 1.349305279680000069e+01 9.632670000000000243e+01 9.355970000000000653e+01
8.714875000000001037e+00 1.349360803759999961e+01 9.632439999999999714e+01 9.356180000000000518e+01
8.719200000000000728e+00 1.349413405519999820e+01 9.632290000000000418e+01 9.356350000000000477e+01
8.723525000000000418e+00 1.349468929600000067e+01 9.632049999999999557e+01 9.356560000000000343e+01
8.727850000000000108e+00 1.349524453679999958e+01 9.631900000000000261e+01 9.356719999999999970e+01
8.732175000000001575e+00 1.349577055439999818e+01 9.631669999999999732e+01 9.356929999999999836e+01
8.736500000000001265e+00 1.349632579520000064e+01 9.631520000000000437e+01 9.357089999999999463e+01
8.740824999999999179e+00 1.349685181279999924e+01 9.631279999999999575e+01 9.357299999999999329e+01
8.745149999999998869e+00 1.349740705359999815e+01 9.631149999999999523e+01 9.357460000000000377e+01
8.749475000000000335e+00 1.349793307119999852e+01 9.631050000000000466e+01 9.357670000000000243e+01
8.753800000000000026e+00 1.349848831199999921e+01 9.631040000000000134e+01 9.357829999999999870e+01
8.758124999999999716e+00 1.349901432959999958e+01 9.630939999999999657e+01 9.358029999999999404e+01
8.762449999999999406e+00 1.349951112399999964e+01 9.634879999999999711e+01 9.354389999999999361e+01
8.766775000000000873e+00 1.349997869519999938e+01 9.634510000000000218e+01 9.354340000000000543e+01
8.771100000000000563e+00 1.350053393600000007e+01 9.634290000000000020e+01 9.354449999999999932e+01
8.775425000000000253e+00 1.350105995360000044e+01 9.634019999999999584e+01 9.354590000000000316e+01
8.779749999999999943e+00 1.350161519439999935e+01 9.633839999999999293e+01 9.354749999999999943e+01
8.784075000000001410e+00 1.350214121199999795e+01 9.633610000000000184e+01 9.354919999999999902e+01
8.788400000000001100e+00 1.350269645280000042e+01 9.633450000000000557e+01 9.355089999999999861e+01
8.792725000000000790e+00 1.350322247039999901e+01 9.633220000000000027e+01 9.355280000000000484e+01
8.797049999999998704e+00 1.350377771119999792e+01 9.633060000000000400e+01 9.355450000000000443e+01
8.801375000000000171e+00 1.350430372879999830e+01 9.632840000000000202e+01 9.355629999999999313e+01
8.805699999999999861e+00 1.350482974640000045e+01 9.632680000000000575e+01 9.355800000000000693e+01
8.810024999999999551e+00 1.350535576399999904e+01 9.632460000000000377e+01 9.355989999999999895e+01
8.814349999999999241e+00 1.350588178159999941e+01 9.632309999999999661e+01 9.356159999999999854e+01
8.818675000000000708e+00 1.350640779919999979e+01 9.632089999999999463e+01 9.356350000000000477e+01
8.823000000000000398e+00 1.350693381680000016e+01 9.631929999999999836e+01 9.356520000000000437e+01
8.827325000000000088e+00 1.350745983439999875e+01 9.631709999999999638e+01 9.356709999999999638e+01
8.831649999999999778e+00 1.350798585199999913e+01 9.631560000000000343e+01 9.356879999999999598e+01
8.835975000000001245e+00 1.350851186959999950e+01 9.631340000000000146e+01 9.357059999999999889e+01
8.840300000000000935e+00 1.350903788719999810e+01 9.631180000000000518e+01 9.357229999999999848e+01
8.844625000000000625e+00 1.350956390480000024e+01 9.630960000000000321e+01 9.357420000000000471e+01
8.848950000000000315e+00 1.351006069919999852e+01 9.630920000000000414e+01 9.357580000000000098e+01
8.853275000000001782e+00 1.351058671679999890e+01 9.630830000000000268e+01 9.357769999999999300e+01
8.857599999999999696e+00 1.351111273439999927e+01 9.630809999999999604e+01 9.357930000000000348e+01
8.861924999999999386e+00 1.351163875199999964e+01 9.630719999999999459e+01 9.358119999999999550e+01
8.866249999999999076e+00 1.351213554639999792e+01 9.630689999999999884e+01 9.358280000000000598e+01
8.870575000000000543e+00 1.351260311759999944e+01 9.634449999999999648e+01 9.354770000000000607e+01
8.874900000000000233e+00 1.351309991199999949e+01 9.634170000000000300e+01 9.354699999999999704e+01
8.879224999999999923e+00 1.351362592959999986e+01 9.633880000000000621e+01 9.354829999999999757e+01
8.883549999999999613e+00 1.351412272399999992e+01 9.633689999999999998e+01 9.354930000000000234e+01
8.887875000000001080e+00 1.351464874160000029e+01 9.633450000000000557e+01 9.355110000000000525e+01
8.892200000000000770e+00 1.351517475919999889e+01 9.633289999999999509e+01 9.355249999999999488e+01
8.896525000000000460e+00 1.351570077679999926e+01 9.633060000000000400e+01 9.355440000000000111e+01
8.900850000000000151e+00 1.351619757119999932e+01 9.632909999999999684e+01 9.355589999999999407e+01
8.905175000000001617e+00 1.351672358879999969e+01 9.632680000000000575e+01 9.355780000000000030e+01
8.909500000000001307e+00 1.351722038319999974e+01 9.632540000000000191e+01 9.355929999999999325e+01
8.913825000000000998e+00 1.351774640080000012e+01 9.632319999999999993e+01 9.356119999999999948e+01
8.918149999999998911e+00 1.351824319519999840e+01 9.632179999999999609e+01 9.356279999999999575e+01
8.922475000000000378e+00 1.351873998959999845e+01 9.631950000000000500e+01 9.356470000000000198e+01
8.926800000000000068e+00 1.351926600719999882e+01 9.631810000000000116e+01 9.356619999999999493e+01
8.931124999999999758e+00 1.351976280159999888e+01 9.631589999999999918e+01 9.356810000000000116e+01
8.935449999999999449e+00 1.352025959599999894e+01 9.631449999999999534e+01 9.356959999999999411e+01
8.939775000000000915e+00 1.352075639040000077e+01 9.631229999999999336e+01 9.357150000000000034e+01
8.944100000000000605e+00 1.352128240799999936e+01 9.631080000000000041e+01 9.357299999999999329e+01
8.948425000000000296e+00 1.352177920239999942e+01 9.630989999999999895e+01 9.357489999999999952e+01
8.952749999999999986e+00 1.352227599679999948e+01 9.630970000000000653e+01 9.357640000000000668e+01
8.957075000000001452e+00 1.352277279119999953e+01 9.630880000000000507e+01 9.357829999999999870e+01
8.961400000000001143e+00 1.352326958559999959e+01 9.630859999999999843e+01 9.357980000000000587e+01
8.965725000000000833e+00 1.352376637999999964e+01 9.630769999999999698e+01 9.358159999999999457e+01
8.970050000000000523e+00 1.352426317439999792e+01 9.630759999999999366e+01 9.358310000000000173e+01
8.974375000000001990e+00 1.352475996879999975e+01 9.630660000000000309e+01 9.358499999999999375e+01
8.978699999999999903e+00 1.352522753999999949e+01 9.633920000000000528e+01 9.355150000000000432e+01
8.983024999999999594e+00 1.352566588799999892e+01 9.633580000000000609e+01 9.355119999999999436e+01
8.987349999999999284e+00 1.352619190559999929e+01 9.633369999999999322e+01 9.355209999999999582e+01
8.991675000000000750e+00 1.352668869999999934e+01 9.633119999999999550e+01 9.355329999999999302e+01
8.996000000000000441e+00 1.352718549439999940e+01 9.632949999999999591e+01 9.355480000000000018e+01
9.000325000000000131e+00 1.352768228879999945e+01 9.632729999999999393e+01 9.355639999999999645e+01
9.004649999999999821e+00 1.352817908319999951e+01 9.632569999999999766e+01 9.355790000000000362e+01
9.008975000000001288e+00 1.352867587759999957e+01 9.632359999999999900e+01 9.355960000000000321e+01
9.013300000000000978e+00 1.352917267199999962e+01 9.632210000000000605e+01 9.356119999999999948e+01
9.017625000000000668e+00 1.352966946639999968e+01 9.631999999999999318e+01 9.356289999999999907e+01
9.021950000000000358e+00 1.353013703759999942e+01 9.631850000000000023e+01 9.356440000000000623e+01
9.026275000000001825e+00 1.353063383199999947e+01 9.631640000000000157e+01 9.356619999999999493e+01
9.030600000000001515e+00 1.353113062639999953e+01 9.631499999999999773e+01 9.356770000000000209e+01
9.034924999999999429e+00 1.353159819759999927e+01 9.631289999999999907e+01 9.356940000000000168e+01
9.039249999999999119e+00 1.353209499199999932e+01 9.631140000000000612e+01 9.357099999999999795e+01
9.043575000000000585e+00 1.353256256319999906e+01 9.630949999999999989e+01 9.357269999999999754e+01
9.047900000000000276e+00 1.353305935759999912e+01 9.630920000000000414e+01 9.357420000000000471e+01
9.052224999999999966e+00 1.353352692879999886e+01 9.630840000000000600e+01 9.357599999999999341e+01
9.056549999999999656e+00 1.353402372319999891e+01 9.630809999999999604e+01 9.357750000000000057e+01
9.060875000000001123e+00 1.353449129439999865e+01 9.630729999999999791e+01 9.357920000000000016e+01
9.065200000000000813e+00 1.353498808879999871e+01 9.630710000000000548e+01 9.358069999999999311e+01
9.069525000000000503e+00 1.353545566000000022e+01 9.630629999999999313e+01 9.358240000000000691e+01
9.073850000000000193e+00 1.353595245439999850e+01 9.630599999999999739e+01 9.358389999999999986e+01
9.078175000000001660e+00 1.353642002560000002e+01 9.630519999999999925e+01 9.358559999999999945e+01
9.082500000000001350e+00 1.353688759679999976e+01 9.630500000000000682e+01 9.358710000000000662e+01
9.086825000000001040e+00 1.353732594479999918e+01 9.633299999999999841e+01 9.355519999999999925e+01
9.091149999999998954e+00 1.353776429279999860e+01 9.633029999999999404e+01 9.355440000000000111e+01
9.095475000000000421e+00 1.353826108719999866e+01 9.632760000000000389e+01 9.355559999999999832e+01
9.099800000000000111e+00 1.353872865840000017e+01 9.632580000000000098e+01 9.355639999999999645e+01
9.104124999999999801e+00 1.353922545279999845e+01 9.632349999999999568e+01 9.355809999999999604e+01
9.108449999999999491e+00 1.353969302399999997e+01 9.632200000000000273e+01 9.355929999999999325e+01
9.112775000000000958e+00 1.354016059519999970e+01 9.631980000000000075e+01 9.356109999999999616e+01
9.117100000000000648e+00 1.354062816639999944e+01 9.631839999999999691e+01 9.356239999999999668e+01
9.121425000000000338e+00 1.354112496079999772e+01 9.631619999999999493e+01 9.356419999999999959e+01
9.125750000000000028e+00 1.354159253199999924e+01 9.631489999999999441e+01 9.356550000000000011e+01
9.130075000000001495e+00 1.354206010319999898e+01 9.631279999999999575e+01 9.356730000000000302e+01
9.134400000000001185e+00 1.354252767440000049e+01 9.631149999999999523e+01 9.356860000000000355e+01
9.138725000000000875e+00 1.354299524559999846e+01 9.630929999999999325e+01 9.357040000000000646e+01
9.143050000000000566e+00 1.354346281679999997e+01 9.630800000000000693e+01 9.357179999999999609e+01
9.147375000000002032e+00 1.354393038799999971e+01 9.630649999999999977e+01 9.357349999999999568e+01
9.151699999999999946e+00 1.354439795919999945e+01 9.630639999999999645e+01 9.357489999999999952e+01
9.156024999999999636e+00 1.354483630720000065e+01 9.630549999999999500e+01 9.357659999999999911e+01
9.160349999999999326e+00 1.354530387839999861e+01 9.630530000000000257e+01 9.357800000000000296e+01
9.164675000000000793e+00 1.354577144959999835e+01 9.630440000000000111e+01 9.357970000000000255e+01
9.169000000000000483e+00 1.354623902079999986e+01 9.630429999999999779e+01 9.358110000000000639e+01
9.173325000000000173e+00 1.354670659199999960e+01 9.630339999999999634e+01 9.358280000000000598e+01
9.177649999999999864e+00 1.354714493999999902e+01 9.630320000000000391e+01 9.358419999999999561e+01
9.181975000000001330e+00 1.354761251119999876e+01 9.630230000000000246e+01 9.358589999999999520e+01
9.186300000000001020e+00 1.354808008239999850e+01 9.630219999999999914e+01 9.358719999999999573e+01
9.190625000000000711e+00 1.354851843039999792e+01 9.630129999999999768e+01 9.358889999999999532e+01
9.194950000000000401e+00 1.354895677839999912e+01 9.632899999999999352e+01 9.355849999999999511e+01
9.199275000000000091e+00 1.354936590319999823e+01 9.632580000000000098e+01 9.355809999999999604e+01
9.203600000000001558e+00 1.354983347439999974e+01 9.632380000000000564e+01 9.355889999999999418e+01
9.207925000000001248e+00 1.355030104559999948e+01 9.632139999999999702e+01 9.356000000000000227e+01
9.212249999999999162e+00 1.355076861679999922e+01 9.631969999999999743e+01 9.356130000000000280e+01
9.216574999999998852e+00 1.355120696480000042e+01 9.631770000000000209e+01 9.356279999999999575e+01
9.220900000000000318e+00 1.355167453599999838e+01 9.631619999999999493e+01 9.356419999999999959e+01
9.225225000000000009e+00 1.355214210719999990e+01 9.631419999999999959e+01 9.356570000000000675e+01
9.229549999999999699e+00 1.355260967839999964e+01 9.631270000000000664e+01 9.356719999999999970e+01
9.233874999999999389e+00 1.355304802639999906e+01 9.631080000000000041e+01 9.356870000000000687e+01
9.238200000000000855e+00 1.355351559759999880e+01 9.630929999999999325e+01 9.357009999999999650e+01
9.242525000000000546e+00 1.355395394560000000e+01 9.630740000000000123e+01 9.357170000000000698e+01
9.246850000000000236e+00 1.355439229359999942e+01 9.630610000000000070e+01 9.357309999999999661e+01
9.251174999999999926e+00 1.355485986479999916e+01 9.630530000000000257e+01 9.357470000000000709e+01
9.255500000000001393e+00 1.355529821279999858e+01 9.630500000000000682e+01 9.357609999999999673e+01
9.259825000000001083e+00 1.355573656079999800e+01 9.630429999999999779e+01 9.357769999999999300e+01
9.264150000000000773e+00 1.355620413199999952e+01 9.630400000000000205e+01 9.357909999999999684e+01
9.268474999999998687e+00 1.355664247999999894e+01 9.630320000000000391e+01 9.358060000000000400e+01
9.272800000000000153e+00 1.355708082800000014e+01 9.630289999999999395e+01 9.358199999999999363e+01
9.277124999999999844e+00 1.355751917599999956e+01 9.630219999999999914e+01 9.358360000000000412e+01
9.281449999999999534e+00 1.355795752399999898e+01 9.630190000000000339e+01 9.358499999999999375e+01
9.285774999999999224e+00 1.355842509520000050e+01 9.630119999999999436e+01 9.358650000000000091e+01
9.290100000000000691e+00 1.355886344319999992e+01 9.630089999999999861e+01 9.358790000000000475e+01
9.294425000000000381e+00 1.355930179119999934e+01 9.630010000000000048e+01 9.358950000000000102e+01
9.298750000000000071e+00 1.355974013919999877e+01 9.629980000000000473e+01 9.359080000000000155e+01
9.303074999999999761e+00 1.356014926399999965e+01 9.632420000000000471e+01 9.356189999999999429e+01
9.307400000000001228e+00 1.356055838879999875e+01 9.632160000000000366e+01 9.356130000000000280e+01
9.311725000000000918e+00 1.356099673679999817e+01 9.631900000000000261e+01 9.356229999999999336e+01
9.316050000000000608e+00 1.356143508479999937e+01 9.631730000000000302e+01 9.356310000000000571e+01
9.320375000000000298e+00 1.356190265599999911e+01 9.631510000000000105e+01 9.356459999999999866e+01
9.324700000000001765e+00 1.356234100399999853e+01 9.631369999999999720e+01 9.356570000000000675e+01
9.329024999999999679e+00 1.356277935199999973e+01 9.631159999999999854e+01 9.356730000000000302e+01
9.333349999999999369e+00 1.356321769999999916e+01 9.631029999999999802e+01 9.356850000000000023e+01
9.337674999999999059e+00 1.356365604799999858e+01 9.630830000000000268e+01 9.357009999999999650e+01
9.342000000000000526e+00 1.356409439599999800e+01 9.630700000000000216e+01 9.357139999999999702e+01
9.346325000000000216e+00 1.356453274400000097e+01 9.630500000000000682e+01 9.357299999999999329e+01
9.350649999999999906e+00 1.356497109200000040e+01 9.630440000000000111e+01 9.357420000000000471e+01
9.354974999999999596e+00 1.356538021679999773e+01 9.630349999999999966e+01 9.357580000000000098e+01
9.359300000000001063e+00 1.356581856479999892e+01 9.630329999999999302e+01 9.357710000000000150e+01
9.363625000000000753e+00 1.356625691280000012e+01 9.630249999999999488e+01 9.357869999999999777e+01
9.367950000000000443e+00 1.356669526079999955e+01 9.630230000000000246e+01 9.357989999999999498e+01
9.372275000000000134e+00 1.356710438559999865e+01 9.630150000000000432e+01 9.358150000000000546e+01
9.376600000000001600e+00 1.356754273359999985e+01 9.630129999999999768e+01 9.358270000000000266e+01
9.380925000000001290e+00 1.356798108159999927e+01 9.630039999999999623e+01 9.358429999999999893e+01
9.385249999999999204e+00 1.356839020639999838e+01 9.630029999999999291e+01 9.358559999999999945e+01
9.389574999999998894e+00 1.356882855439999958e+01 9.629940000000000566e+01 9.358710000000000662e+01
9.393900000000000361e+00 1.356923767919999868e+01 9.629930000000000234e+01 9.358839999999999293e+01
9.398225000000000051e+00 1.356967602719999810e+01 9.629840000000000089e+01 9.358990000000000009e+01
9.402549999999999741e+00 1.357008515199999898e+01 9.629819999999999425e+01 9.359120000000000061e+01
9.406874999999999432e+00 1.357052349999999841e+01 9.629739999999999611e+01 9.359269999999999357e+01
9.411200000000000898e+00 1.357090340160000075e+01 9.632009999999999650e+01 9.356539999999999679e+01
9.415525000000000588e+00 1.357128330319999954e+01 9.631699999999999307e+01 9.356520000000000437e+01
9.419850000000000279e+00 1.357172165119999896e+01 9.631499999999999773e+01 9.356589999999999918e+01
9.424174999999999969e+00 1.357213077599999984e+01 9.631270000000000664e+01 9.356690000000000396e+01
9.428500000000001435e+00 1.357256912399999926e+01 9.631119999999999948e+01 9.356810000000000116e+01
9.432825000000001125e+00 1.357300747199999869e+01 9.630920000000000414e+01 9.356940000000000168e+01
9.437150000000000816e+00 1.357341659679999957e+01 9.630780000000000030e+01 9.357070000000000221e+01
9.441475000000000506e+00 1.357385494479999899e+01 9.630599999999999739e+01 9.357210000000000605e+01
9.445800000000001972e+00 1.357426406959999987e+01 9.630459999999999354e+01 9.357340000000000657e+01
9.450124999999999886e+00 1.357470241759999929e+01 9.630329999999999302e+01 9.357479999999999620e+01
9.454449999999999577e+00 1.357511154240000018e+01 9.630299999999999727e+01 9.357609999999999673e+01
9.458774999999999267e+00 1.357552066719999928e+01 9.630230000000000246e+01 9.357760000000000389e+01
9.463100000000000733e+00 1.357595901519999870e+01 9.630200000000000671e+01 9.357880000000000109e+01
9.467425000000000423e+00 1.357636813999999958e+01 9.630129999999999768e+01 9.358029999999999404e+01
9.471750000000000114e+00 1.357677726479999869e+01 9.630100000000000193e+01 9.358150000000000546e+01
9.476074999999999804e+00 1.357718638959999957e+01 9.630029999999999291e+01 9.358299999999999841e+01
9.480400000000001270e+00 1.357759551439999868e+01 9.629999999999999716e+01 9.358419999999999561e+01
9.484725000000000961e+00 1.357800463919999956e+01 9.629930000000000234e+01 9.358570000000000277e+01
9.489050000000000651e+00 1.357841376399999866e+01 9.629900000000000659e+01 9.358689999999999998e+01
9.493375000000000341e+00 1.357882288879999955e+01 9.629829999999999757e+01 9.358839999999999293e+01
9.497700000000001808e+00 1.357923201359999865e+01 9.629800000000000182e+01 9.358960000000000434e+01
9.502025000000001498e+00 1.357964113839999953e+01 9.629730000000000700e+01 9.359109999999999729e+01
9.506349999999999412e+00 1.358005026319999864e+01 9.629699999999999704e+01 9.359229999999999450e+01
9.510674999999999102e+00 1.358045938799999952e+01 9.629630000000000223e+01 9.359369999999999834e+01
9.515000000000000568e+00 1.358086851279999863e+01 9.629600000000000648e+01 9.359499999999999886e+01
9.519325000000000259e+00 1.358124841439999919e+01 9.631579999999999586e+01 9.356999999999999318e+01
9.523649999999999949e+00 1.358162831599999798e+01 9.631319999999999482e+01 9.356929999999999836e+01
9.527974999999999639e+00 1.358203744079999886e+01 9.631080000000000041e+01 9.357019999999999982e+01
9.532300000000001106e+00 1.358244656559999974e+01 9.630910000000000082e+01 9.357089999999999463e+01
9.536625000000000796e+00 1.358285569040000063e+01 9.630710000000000548e+01 9.357219999999999516e+01
9.540950000000000486e+00 1.358326481519999795e+01 9.630570000000000164e+01 9.357319999999999993e+01
9.545275000000000176e+00 1.358367393999999884e+01 9.630379999999999541e+01 9.357470000000000709e+01
9.549600000000001643e+00 1.358408306479999972e+01 9.630249999999999488e+01 9.357580000000000098e+01
9.553925000000001333e+00 1.358449218960000060e+01 9.630089999999999861e+01 9.357729999999999393e+01
9.558250000000001023e+00 1.358490131439999793e+01 9.630070000000000618e+01 9.357840000000000202e+01
9.562574999999998937e+00 1.358528121600000027e+01 9.629989999999999384e+01 9.357989999999999498e+01
9.566900000000000404e+00 1.358569034079999938e+01 9.629970000000000141e+01 9.358100000000000307e+01
9.571225000000000094e+00 1.358609946559999848e+01 9.629879999999999995e+01 9.358249999999999602e+01
9.575549999999999784e+00 1.358647936719999905e+01 9.629869999999999663e+01 9.358360000000000412e+01
9.579874999999999474e+00 1.358688849199999815e+01 9.629779999999999518e+01 9.358509999999999707e+01
9.584200000000000941e+00 1.358729761679999903e+01 9.629770000000000607e+01 9.358620000000000516e+01
9.588525000000000631e+00 1.358767751839999960e+01 9.629689999999999372e+01 9.358769999999999811e+01
9.592850000000000321e+00 1.358808664319999870e+01 9.629670000000000130e+01 9.358880000000000621e+01
9.597175000000000011e+00 1.358846654479999927e+01 9.629590000000000316e+01 9.359029999999999916e+01
9.601500000000001478e+00 1.358887566960000015e+01 9.629569999999999652e+01 9.359139999999999304e+01
9.605825000000001168e+00 1.358925557119999894e+01 9.629489999999999839e+01 9.359290000000000020e+01
9.610150000000000858e+00 1.358966469599999982e+01 9.629470000000000596e+01 9.359399999999999409e+01
9.614475000000000549e+00 1.359004459759999861e+01 9.629389999999999361e+01 9.359539999999999793e+01
9.618800000000002015e+00 1.359045372239999949e+01 9.629370000000000118e+01 9.359659999999999513e+01
9.623124999999999929e+00 1.359083362399999828e+01 9.629290000000000305e+01 9.359799999999999898e+01
9.627449999999999619e+00 1.359118430239999853e+01 9.631329999999999814e+01 9.357189999999999941e+01
9.631774999999999309e+00 1.359153498079999878e+01 9.631029999999999802e+01 9.357150000000000034e+01
9.636100000000000776e+00 1.359194410559999966e+01 9.630840000000000600e+01 9.357219999999999516e+01
9.640425000000000466e+00 1.359232400720000022e+01 9.630629999999999313e+01 9.357299999999999329e+01
9.644750000000000156e+00 1.359273313199999933e+01 9.630480000000000018e+01 9.357410000000000139e+01
9.649074999999999847e+00 1.359314225679999844e+01 9.630299999999999727e+01 9.357529999999999859e+01
9.653400000000001313e+00 1.359352215840000078e+01 9.630159999999999343e+01 9.357649999999999579e+01
9.657725000000001003e+00 1.359393128319999811e+01 9.629989999999999384e+01 9.357779999999999632e+01
9.662050000000000693e+00 1.359431118480000045e+01 9.629919999999999902e+01 9.357890000000000441e+01
9.666375000000000384e+00 1.359469108639999924e+01 9.629850000000000421e+01 9.358029999999999404e+01
9.670700000000001850e+00 1.359510021120000012e+01 9.629810000000000514e+01 9.358140000000000214e+01
9.675025000000001540e+00 1.359548011279999891e+01 9.629749999999999943e+01 9.358280000000000598e+01
9.679350000000001231e+00 1.359586001439999947e+01 9.629720000000000368e+01 9.358389999999999986e+01
9.683674999999999145e+00 1.359623991599999826e+01 9.629649999999999466e+01 9.358530000000000371e+01
9.688000000000000611e+00 1.359664904079999914e+01 9.629619999999999891e+01 9.358639999999999759e+01
9.692325000000000301e+00 1.359702894239999793e+01 9.629550000000000409e+01 9.358780000000000143e+01
9.696649999999999991e+00 1.359740884400000027e+01 9.629519999999999413e+01 9.358889999999999532e+01
9.700974999999999682e+00 1.359778874559999906e+01 9.629449999999999932e+01 9.359019999999999584e+01
9.705300000000001148e+00 1.359816864719999963e+01 9.629420000000000357e+01 9.359139999999999304e+01
9.709625000000000838e+00 1.359854854880000019e+01 9.629359999999999786e+01 9.359269999999999357e+01
9.713950000000000529e+00 1.359892845039999898e+01 9.629330000000000211e+01 9.359380000000000166e+01
9.718275000000000219e+00 1.359930835199999954e+01 9.629259999999999309e+01 9.359520000000000550e+01
9.722600000000001685e+00 1.359968825359999833e+01 9.629229999999999734e+01 9.359619999999999607e+01
9.726925000000001376e+00 1.360006815520000067e+01 9.629160000000000252e+01 9.359739999999999327e+01
9.731250000000001066e+00 1.360044805679999946e+01 9.629139999999999588e+01 9.359839999999999804e+01
9.735575000000000756e+00 1.360079873519999971e+01 9.631069999999999709e+01 9.357609999999999673e+01
9.739899999999998670e+00 1.360112019039999964e+01 9.630819999999999936e+01 9.357540000000000191e+01
9.744225000000000136e+00 1.360152931520000053e+01 9.630589999999999407e+01 9.357640000000000668e+01
9.748549999999999827e+00 1.360190921679999931e+01 9.630440000000000111e+01 9.357689999999999486e+01
9.752874999999999517e+00 1.360228911839999810e+01 9.630249999999999488e+01 9.357829999999999870e+01
9.757199999999999207e+00 1.360266902000000044e+01 9.630119999999999436e+01 9.357909999999999684e+01
9.761525000000000674e+00 1.360304892159999923e+01 9.629940000000000566e+01 9.358050000000000068e+01
9.765850000000000364e+00 1.360342882319999980e+01 9.629819999999999425e+01 9.358150000000000546e+01
9.770175000000000054e+00 1.360380872479999859e+01 9.629720000000000368e+01 9.358289999999999509e+01
9.774499999999999744e+00 1.360418862639999915e+01 9.629689999999999372e+01 9.358389999999999986e+01
9.778825000000001211e+00 1.360453930479999940e+01 9.629619999999999891e+01 9.358530000000000371e+01
9.783150000000000901e+00 1.360491920639999996e+01 9.629600000000000648e+01 9.358629999999999427e+01
9.787475000000000591e+00 1.360529910799999875e+01 9.629519999999999413e+01 9.358769999999999811e+01
9.791800000000000281e+00 1.360567900959999932e+01 9.629500000000000171e+01 9.358880000000000621e+01
9.796125000000001748e+00 1.360602968799999957e+01 9.629430000000000689e+01 9.359010000000000673e+01
9.800449999999999662e+00 1.360640958959999836e+01 9.629410000000000025e+01 9.359120000000000061e+01
9.804774999999999352e+00 1.360678949119999892e+01 9.629330000000000211e+01 9.359250000000000114e+01
9.809099999999999042e+00 1.360714016959999917e+01 9.629309999999999548e+01 9.359350000000000591e+01
9.813425000000000509e+00 1.360752007119999973e+01 9.629240000000000066e+01 9.359470000000000312e+01
9.817750000000000199e+00 1.360787074959999821e+01 9.629219999999999402e+01 9.359560000000000457e+01
9.822074999999999889e+00 1.360825065120000055e+01 9.629139999999999588e+01 9.359680000000000177e+01
9.826399999999999579e+00 1.360860132959999902e+01 9.629120000000000346e+01 9.359780000000000655e+01
9.830725000000001046e+00 1.360898123119999958e+01 9.629049999999999443e+01 9.359900000000000375e+01
9.835050000000000736e+00 1.360933190959999806e+01 9.629030000000000200e+01 9.359990000000000521e+01
9.839375000000000426e+00 1.360971181120000040e+01 9.628959999999999297e+01 9.360110000000000241e+01
9.843700000000000117e+00 1.361003326639999855e+01 9.630629999999999313e+01 9.357949999999999591e+01
9.848025000000001583e+00 1.361035472159999848e+01 9.630349999999999966e+01 9.357920000000000016e+01
9.852350000000001273e+00 1.361073462320000083e+01 9.630169999999999675e+01 9.357980000000000587e+01
9.856674999999999187e+00 1.361111452479999961e+01 9.629970000000000141e+01 9.358060000000000400e+01
9.860999999999998877e+00 1.361149442639999840e+01 9.629829999999999757e+01 9.358159999999999457e+01
9.865325000000000344e+00 1.361184510480000043e+01 9.629659999999999798e+01 9.358270000000000266e+01
9.869650000000000034e+00 1.361222500639999922e+01 9.629529999999999745e+01 9.358379999999999654e+01
9.873974999999999724e+00 1.361257568479999946e+01 9.629470000000000596e+01 9.358490000000000464e+01
9.878299999999999415e+00 1.361295558639999825e+01 9.629430000000000689e+01 9.358599999999999852e+01
9.882625000000000881e+00 1.361330626480000028e+01 9.629370000000000118e+01 9.358719999999999573e+01
9.886950000000000571e+00 1.361365694320000053e+01 9.629330000000000211e+01 9.358830000000000382e+01
9.891275000000000261e+00 1.361403684479999932e+01 9.629269999999999641e+01 9.358950000000000102e+01
9.895599999999999952e+00 1.361438752319999956e+01 9.629240000000000066e+01 9.359059999999999491e+01
9.899925000000001418e+00 1.361473820159999981e+01 9.629170000000000584e+01 9.359170000000000300e+01
9.904250000000001108e+00 1.361508887999999828e+01 9.629139999999999588e+01 9.359269999999999357e+01
9.908575000000000799e+00 1.361546878160000063e+01 9.629080000000000439e+01 9.359380000000000166e+01
9.912900000000000489e+00 1.361581945999999910e+01 9.629049999999999443e+01 9.359470000000000312e+01
9.917225000000000179e+00 1.361617013839999935e+01 9.628990000000000293e+01 9.359579999999999700e+01
9.921549999999999869e+00 1.361652081679999959e+01 9.628959999999999297e+01 9.359680000000000177e+01
9.925874999999999559e+00 1.361687149519999984e+01 9.628889999999999816e+01 9.359789999999999566e+01
9.930199999999999250e+00 1.361722217360000009e+01 9.628860000000000241e+01 9.359879999999999711e+01
9.934525000000000716e+00 1.361757285199999856e+01 9.628799999999999670e+01 9.359999999999999432e+01
9.938850000000000406e+00 1.361792353039999881e+01 9.628770000000000095e+01 9.360089999999999577e+01
9.943175000000000097e+00 1.361827420879999906e+01 9.628709999999999525e+01 9.360200000000000387e+01
9.947499999999999787e+00 1.361862488719999931e+01 9.628679999999999950e+01 9.360299999999999443e+01
9.951825000000001253e+00 1.361894634239999924e+01 9.630230000000000246e+01 9.358320000000000505e+01
9.956150000000000944e+00 1.361926779759999917e+01 9.630010000000000048e+01 9.358259999999999934e+01
9.960475000000000634e+00 1.361964769919999974e+01 9.629789999999999850e+01 9.358339999999999748e+01
9.964800000000000324e+00 1.361999837759999821e+01 9.629640000000000555e+01 9.358389999999999986e+01
9.969125000000001791e+00 1.362034905599999846e+01 9.629460000000000264e+01 9.358509999999999707e+01
9.973450000000001481e+00 1.362069973439999870e+01 9.629340000000000543e+01 9.358589999999999520e+01
9.977774999999999395e+00 1.362105041280000073e+01 9.629259999999999309e+01 9.358710000000000662e+01
9.982099999999999085e+00 1.362140109119999920e+01 9.629229999999999734e+01 9.358799999999999386e+01
9.986425000000000551e+00 1.362175176959999945e+01 9.629160000000000252e+01 9.358920000000000528e+01
9.990750000000000242e+00 1.362210244799999970e+01 9.629130000000000678e+01 9.359000000000000341e+01
9.995074999999999932e+00 1.362245312639999995e+01 9.629059999999999775e+01 9.359120000000000061e+01
9.999399999999999622e+00 1.362280380480000019e+01 9.629040000000000532e+01 9.359199999999999875e+01
1.000372500000000109e+01 1.362315448319999867e+01 9.628969999999999629e+01 9.359310000000000684e+01
1.000805000000000078e+01 1.362350516159999891e+01 9.628940000000000055e+01 9.359399999999999409e+01
1.001237500000000047e+01 1.362382661679999885e+01 9.628870000000000573e+01 9.359510000000000218e+01
1.001670000000000016e+01 1.362417729519999909e+01 9.628849999999999909e+01 9.359600000000000364e+01
1.002102500000000163e+01 1.362452797359999934e+01 9.628780000000000427e+01 9.359709999999999752e+01
1.002535000000000132e+01 1.362487865199999959e+01 9.628759999999999764e+01 9.359799999999999898e+01
1.002967500000000101e+01 1.362520010719999952e+01 9.628690000000000282e+01 9.359910000000000707e+01
1.003399999999999892e+01 1.362555078559999977e+01 9.628669999999999618e+01 9.359999999999999432e+01
1.003832500000000039e+01 1.362587224079999970e+01 9.628600000000000136e+01 9.360110000000000241e+01
1.004265000000000008e+01 1.362622291919999995e+01 9.628579999999999472e+01 9.360190000000000055e+01
1.004697499999999977e+01 1.362657359760000020e+01 9.628509999999999991e+01 9.360309999999999775e+01
1.005129999999999946e+01 1.362689505279999835e+01 9.628489999999999327e+01 9.360389999999999588e+01
1.005562500000000092e+01 1.362724573120000038e+01 9.628419999999999845e+01 9.360509999999999309e+01
1.005995000000000061e+01 1.362753796319999999e+01 9.629949999999999477e+01 9.358729999999999905e+01
1.006427500000000030e+01 1.362785941839999992e+01 9.629680000000000462e+01 9.358689999999999998e+01
1.006859999999999999e+01 1.362821009680000017e+01 9.629510000000000502e+01 9.358729999999999905e+01
1.007292500000000146e+01 1.362853155199999833e+01 9.629319999999999879e+01 9.358790000000000475e+01
1.007725000000000115e+01 1.362888223040000035e+01 9.629189999999999827e+01 9.358870000000000289e+01
1.008157500000000084e+01 1.362923290880000060e+01 9.629080000000000439e+01 9.358960000000000434e+01
1.008590000000000053e+01 1.362958358719999907e+01 9.629040000000000532e+01 9.359050000000000580e+01
1.009022500000000200e+01 1.362990504239999900e+01 9.628979999999999961e+01 9.359139999999999304e+01
1.009454999999999991e+01 1.363025572079999925e+01 9.628940000000000055e+01 9.359229999999999450e+01
1.009887499999999960e+01 1.363057717599999918e+01 9.628879999999999484e+01 9.359329999999999927e+01
1.010319999999999929e+01 1.363092785439999943e+01 9.628849999999999909e+01 9.359420000000000073e+01
1.010752500000000076e+01 1.363124930959999936e+01 9.628789999999999338e+01 9.359520000000000550e+01
1.011185000000000045e+01 1.363159998799999961e+01 9.628759999999999764e+01 9.359610000000000696e+01
1.011617500000000014e+01 1.363192144319999954e+01 9.628700000000000614e+01 9.359720000000000084e+01
1.012049999999999983e+01 1.363224289839999948e+01 9.628669999999999618e+01 9.359810000000000230e+01
1.012482500000000130e+01 1.363259357679999972e+01 9.628600000000000136e+01 9.359910000000000707e+01
1.012915000000000099e+01 1.363291503199999788e+01 9.628579999999999472e+01 9.359999999999999432e+01
1.013347500000000068e+01 1.363323648719999959e+01 9.628509999999999991e+01 9.360099999999999909e+01
1.013780000000000037e+01 1.363358716559999806e+01 9.628489999999999327e+01 9.360190000000000055e+01
1.014212500000000183e+01 1.363390862079999977e+01 9.628419999999999845e+01 9.360290000000000532e+01
1.014645000000000152e+01 1.363423007599999970e+01 9.628400000000000603e+01 9.360380000000000678e+01
1.015077499999999944e+01 1.363455153119999963e+01 9.628340000000000032e+01 9.360479999999999734e+01
1.015509999999999913e+01 1.363487298639999956e+01 9.628310000000000457e+01 9.360569999999999879e+01
1.015942500000000059e+01 1.363522366479999803e+01 9.628249999999999886e+01 9.360680000000000689e+01
1.016375000000000028e+01 1.363554511999999974e+01 9.628220000000000312e+01 9.360760000000000502e+01
1.016807499999999997e+01 1.363580812879999904e+01 9.629579999999999984e+01 9.359029999999999916e+01
1.017239999999999966e+01 1.363612958399999897e+01 9.629380000000000450e+01 9.358960000000000434e+01
1.017672500000000113e+01 1.363645103920000068e+01 9.629170000000000584e+01 9.359019999999999584e+01
1.018105000000000082e+01 1.363677249439999883e+01 9.629030000000000200e+01 9.359059999999999491e+01
1.018537500000000051e+01 1.363712317279999908e+01 9.628900000000000148e+01 9.359159999999999968e+01
1.018970000000000020e+01 1.363744462799999901e+01 9.628870000000000573e+01 9.359220000000000539e+01
1.019402500000000167e+01 1.363779530639999926e+01 9.628789999999999338e+01 9.359319999999999595e+01
1.019835000000000136e+01 1.363811676159999919e+01 9.628770000000000095e+01 9.359399999999999409e+01
1.020267500000000105e+01 1.363843821679999913e+01 9.628700000000000614e+01 9.359499999999999886e+01
1.020700000000000074e+01 1.363875967199999906e+01 9.628679999999999950e+01 9.359579999999999700e+01
1.021132500000000221e+01 1.363908112719999899e+01 9.628600000000000136e+01 9.359690000000000509e+01
1.021565000000000012e+01 1.363940258239999892e+01 9.628579999999999472e+01 9.359759999999999991e+01
1.021997499999999981e+01 1.363972403760000063e+01 9.628520000000000323e+01 9.359869999999999379e+01
1.022429999999999950e+01 1.364004549279999878e+01 9.628489999999999327e+01 9.359950000000000614e+01
1.022862500000000097e+01 1.364036694799999871e+01 9.628430000000000177e+01 9.360049999999999670e+01
1.023295000000000066e+01 1.364068840320000042e+01 9.628409999999999513e+01 9.360129999999999484e+01
1.023727500000000035e+01 1.364100985840000035e+01 9.628340000000000032e+01 9.360240000000000293e+01
1.024160000000000004e+01 1.364133131359999851e+01 9.628319999999999368e+01 9.360320000000000107e+01
1.024592500000000150e+01 1.364162354559999990e+01 9.628249999999999886e+01 9.360420000000000584e+01
1.025025000000000119e+01 1.364194500079999806e+01 9.628230000000000643e+01 9.360500000000000398e+01
1.025457500000000088e+01 1.364226645599999976e+01 9.628159999999999741e+01 9.360609999999999786e+01
1.025890000000000057e+01 1.364258791119999970e+01 9.628140000000000498e+01 9.360689999999999600e+01
1.026322500000000204e+01 1.364288014319999931e+01 9.628079999999999927e+01 9.360790000000000077e+01
1.026755000000000173e+01 1.364320159839999924e+01 9.628060000000000684e+01 9.360869999999999891e+01
1.027187499999999964e+01 1.364352305359999917e+01 9.627989999999999782e+01 9.360980000000000700e+01
1.027619999999999933e+01 1.364378606240000025e+01 9.629300000000000637e+01 9.359260000000000446e+01
1.028052499999999903e+01 1.364407829439999809e+01 9.629049999999999443e+01 9.359220000000000539e+01
1.028485000000000049e+01 1.364439974959999979e+01 9.628900000000000148e+01 9.359250000000000114e+01
1.028917500000000018e+01 1.364472120479999973e+01 9.628719999999999857e+01 9.359310000000000684e+01
1.029349999999999987e+01 1.364504265999999788e+01 9.628679999999999950e+01 9.359380000000000166e+01
1.029782499999999956e+01 1.364536411519999959e+01 9.628610000000000468e+01 9.359459999999999980e+01
1.030215000000000103e+01 1.364568557039999952e+01 9.628570000000000562e+01 9.359539999999999793e+01
1.030647500000000072e+01 1.364600702559999945e+01 9.628509999999999991e+01 9.359629999999999939e+01
1.031080000000000041e+01 1.364632848079999938e+01 9.628480000000000416e+01 9.359709999999999752e+01
1.031512500000000010e+01 1.364662071279999900e+01 9.628419999999999845e+01 9.359810000000000230e+01
1.031945000000000157e+01 1.364694216799999893e+01 9.628390000000000271e+01 9.359890000000000043e+01
1.032377500000000126e+01 1.364723440000000032e+01 9.628329999999999700e+01 9.359990000000000521e+01
1.032809999999999917e+01 1.364755585520000025e+01 9.628300000000000125e+01 9.360070000000000334e+01
1.033242499999999886e+01 1.364787731039999841e+01 9.628239999999999554e+01 9.360160000000000480e+01
1.033675000000000033e+01 1.364816954239999980e+01 9.628209999999999980e+01 9.360250000000000625e+01
1.034107500000000002e+01 1.364849099759999973e+01 9.628159999999999741e+01 9.360339999999999350e+01
1.034539999999999971e+01 1.364878322959999934e+01 9.628130000000000166e+01 9.360420000000000584e+01
1.034972499999999940e+01 1.364907546159999896e+01 9.628069999999999595e+01 9.360519999999999641e+01
1.035405000000000086e+01 1.364939691679999889e+01 9.628040000000000020e+01 9.360599999999999454e+01
1.035837500000000055e+01 1.364968914879999851e+01 9.627979999999999450e+01 9.360699999999999932e+01
1.036270000000000024e+01 1.365001060399999844e+01 9.627960000000000207e+01 9.360779999999999745e+01
1.036702499999999993e+01 1.365030283599999983e+01 9.627899999999999636e+01 9.360869999999999891e+01
1.037135000000000140e+01 1.365059506799999944e+01 9.627870000000000061e+01 9.360960000000000036e+01
1.037567500000000109e+01 1.365091652319999938e+01 9.627809999999999491e+01 9.361050000000000182e+01
1.038000000000000078e+01 1.365120875519999899e+01 9.627790000000000248e+01 9.361129999999999995e+01
1.038432499999999870e+01 1.365147176399999829e+01 9.629040000000000532e+01 9.359629999999999939e+01
1.038865000000000016e+01 1.365176399599999968e+01 9.628830000000000666e+01 9.359560000000000457e+01
1.039297499999999985e+01 1.365208545119999961e+01 9.628650000000000375e+01 9.359619999999999607e+01
1.039729999999999954e+01 1.365237768319999923e+01 9.628539999999999566e+01 9.359650000000000603e+01
1.040162499999999923e+01 1.365269913839999916e+01 9.628459999999999752e+01 9.359739999999999327e+01
1.040595000000000070e+01 1.365299137039999877e+01 9.628430000000000177e+01 9.359799999999999898e+01
1.041027500000000039e+01 1.365331282560000048e+01 9.628360000000000696e+01 9.359900000000000375e+01
1.041460000000000008e+01 1.365360505760000009e+01 9.628340000000000032e+01 9.359969999999999857e+01
1.041892499999999977e+01 1.365389728959999793e+01 9.628270000000000550e+01 9.360070000000000334e+01
1.042325000000000124e+01 1.365421874479999964e+01 9.628249999999999886e+01 9.360139999999999816e+01
1.042757500000000093e+01 1.365451097679999926e+01 9.628180000000000405e+01 9.360240000000000293e+01
1.043190000000000062e+01 1.365480320879999887e+01 9.628159999999999741e+01 9.360309999999999775e+01
1.043622500000000031e+01 1.365509544079999849e+01 9.628090000000000259e+01 9.360410000000000252e+01
1.044055000000000177e+01 1.365538767279999988e+01 9.628069999999999595e+01 9.360479999999999734e+01
1.044487500000000146e+01 1.365567990479999949e+01 9.628010000000000446e+01 9.360580000000000211e+01
1.044919999999999938e+01 1.365600135999999942e+01 9.627989999999999782e+01 9.360649999999999693e+01
1.045352499999999907e+01 1.365629359199999904e+01 9.627930000000000632e+01 9.360750000000000171e+01
1.045785000000000053e+01 1.365658582400000043e+01 9.627899999999999636e+01 9.360819999999999652e+01
1.046217500000000022e+01 1.365687805600000004e+01 9.627840000000000487e+01 9.360920000000000130e+01
1.046649999999999991e+01 1.365717028799999788e+01 9.627819999999999823e+01 9.360989999999999611e+01
1.047082499999999960e+01 1.365746251999999927e+01 9.627760000000000673e+01 9.361090000000000089e+01
1.047515000000000107e+01 1.365775475199999889e+01 9.627740000000000009e+01 9.361159999999999570e+01
1.047947500000000076e+01 1.365804698400000028e+01 9.627679999999999438e+01 9.361260000000000048e+01
1.048380000000000045e+01 1.365830999279999958e+01 9.627649999999999864e+01 9.361329999999999529e+01
1.048812500000000014e+01 1.365860222479999919e+01 9.627589999999999293e+01 9.361430000000000007e+01
1.049245000000000161e+01 1.365886523359999849e+01 9.628759999999999764e+01 9.359869999999999379e+01
1.049677500000000130e+01 1.365912824239999956e+01 9.628530000000000655e+01 9.359829999999999472e+01
1.050110000000000099e+01 1.365944969759999950e+01 9.628379999999999939e+01 9.359860000000000468e+01
1.050542499999999890e+01 1.365974192959999911e+01 9.628279999999999461e+01 9.359910000000000707e+01
1.050975000000000037e+01 1.366003416160000050e+01 9.628239999999999554e+01 9.359980000000000189e+01
1.051407500000000006e+01 1.366032639359999834e+01 9.628170000000000073e+01 9.360060000000000002e+01
1.051839999999999975e+01 1.366061862559999973e+01 9.628140000000000498e+01 9.360129999999999484e+01
1.052272499999999944e+01 1.366091085759999935e+01 9.628079999999999927e+01 9.360219999999999629e+01
1.052705000000000091e+01 1.366120308959999896e+01 9.628050000000000352e+01 9.360290000000000532e+01
1.053137500000000060e+01 1.366149532160000035e+01 9.627989999999999782e+01 9.360380000000000678e+01
1.053570000000000029e+01 1.366178755359999997e+01 9.627960000000000207e+01 9.360460000000000491e+01
1.054002499999999998e+01 1.366207978559999958e+01 9.627899999999999636e+01 9.360540000000000305e+01
1.054435000000000144e+01 1.366237201759999920e+01 9.627880000000000393e+01 9.360620000000000118e+01
1.054867500000000113e+01 1.366263502640000027e+01 9.627819999999999823e+01 9.360710000000000264e+01
1.055300000000000082e+01 1.366292725839999811e+01 9.627790000000000248e+01 9.360790000000000077e+01
1.055732500000000051e+01 1.366321949039999950e+01 9.627740000000000009e+01 9.360869999999999891e+01
1.056165000000000198e+01 1.366348249920000058e+01 9.627710000000000434e+01 9.360949999999999704e+01
1.056597499999999989e+01 1.366377473119999841e+01 9.627660000000000196e+01 9.361039999999999850e+01
1.057029999999999959e+01 1.366406696319999980e+01 9.627630000000000621e+01 9.361119999999999663e+01
1.057462499999999928e+01 1.366432997199999910e+01 9.627570000000000050e+01 9.361199999999999477e+01
1.057895000000000074e+01 1.366462220399999872e+01 9.627549999999999386e+01 9.361279999999999291e+01
1.058327500000000043e+01 1.366491443599999833e+01 9.627490000000000236e+01 9.361369999999999436e+01
1.058760000000000012e+01 1.366517744479999941e+01 9.627469999999999573e+01 9.361450000000000671e+01
1.059192499999999981e+01 1.366546967679999902e+01 9.627410000000000423e+01 9.361530000000000484e+01
1.059625000000000128e+01 1.366573268560000010e+01 9.627379999999999427e+01 9.361610000000000298e+01
1.060057500000000097e+01 1.366599569439999939e+01 9.628409999999999513e+01 9.360120000000000573e+01
1.060490000000000066e+01 1.366625870319999869e+01 9.628230000000000643e+01 9.360060000000000002e+01
1.060922500000000035e+01 1.366655093519999831e+01 9.628090000000000259e+01 9.360110000000000241e+01
1.061355000000000182e+01 1.366684316719999970e+01 9.628040000000000020e+01 9.360139999999999816e+01
1.061787500000000151e+01 1.366710617599999900e+01 9.627970000000000539e+01 9.360219999999999629e+01
1.062219999999999942e+01 1.366739840799999861e+01 9.627939999999999543e+01 9.360280000000000200e+01
1.062652499999999911e+01 1.366769064000000000e+01 9.627870000000000061e+01 9.360370000000000346e+01
1.063085000000000058e+01 1.366795364879999930e+01 9.627840000000000487e+01 9.360429999999999495e+01
1.063517500000000027e+01 1.366824588079999891e+01 9.627779999999999916e+01 9.360519999999999641e+01
1.063949999999999996e+01 1.366850888959999821e+01 9.627760000000000673e+01 9.360590000000000543e+01
1.064382499999999965e+01 1.366880112159999960e+01 9.627689999999999770e+01 9.360680000000000689e+01
1.064815000000000111e+01 1.366906413040000068e+01 9.627670000000000528e+01 9.360750000000000171e+01
1.065247500000000080e+01 1.366935636239999852e+01 9.627609999999999957e+01 9.360840000000000316e+01
1.065680000000000049e+01 1.366961937119999959e+01 9.627589999999999293e+01 9.360909999999999798e+01
1.066112500000000018e+01 1.366991160319999921e+01 9.627530000000000143e+01 9.360999999999999943e+01
1.066545000000000165e+01 1.367017461200000028e+01 9.627509999999999479e+01 9.361060000000000514e+01
1.066977500000000134e+01 1.367043762079999958e+01 9.627450000000000330e+01 9.361159999999999570e+01
1.067410000000000103e+01 1.367072985279999919e+01 9.627429999999999666e+01 9.361220000000000141e+01
1.067842500000000072e+01 1.367099286159999849e+01 9.627370000000000516e+01 9.361310000000000286e+01
1.068275000000000041e+01 1.367125587039999957e+01 9.627349999999999852e+01 9.361379999999999768e+01
1.068707500000000010e+01 1.367151887919999886e+01 9.627290000000000703e+01 9.361469999999999914e+01
1.069139999999999979e+01 1.367181111120000025e+01 9.627270000000000039e+01 9.361539999999999395e+01
1.069572499999999948e+01 1.367207411999999955e+01 9.627209999999999468e+01 9.361629999999999541e+01
1.070005000000000095e+01 1.367233712880000063e+01 9.627190000000000225e+01 9.361700000000000443e+01
1.070437500000000064e+01 1.367260013759999993e+01 9.627129999999999654e+01 9.361790000000000589e+01
1.070870000000000033e+01 1.367286314639999922e+01 9.628100000000000591e+01 9.360420000000000584e+01
1.071302500000000002e+01 1.367309693199999998e+01 9.627909999999999968e+01 9.360380000000000678e+01
1.071735000000000149e+01 1.367338916399999960e+01 9.627760000000000673e+01 9.360399999999999920e+01
1.072167500000000118e+01 1.367365217279999889e+01 9.627679999999999438e+01 9.360450000000000159e+01
1.072600000000000087e+01 1.367394440479999851e+01 9.627630000000000621e+01 9.360509999999999309e+01
1.073032500000000056e+01 1.367420741359999781e+01 9.627570000000000050e+01 9.360580000000000211e+01
1.073465000000000202e+01 1.367447042239999888e+01 9.627530000000000143e+01 9.360649999999999693e+01
1.073897500000000171e+01 1.367473343119999996e+01 9.627479999999999905e+01 9.360729999999999507e+01
1.074329999999999963e+01 1.367502566319999957e+01 9.627439999999999998e+01 9.360800000000000409e+01
1.074762499999999932e+01 1.367528867199999887e+01 9.627389999999999759e+01 9.360880000000000223e+01
1.075195000000000078e+01 1.367555168079999994e+01 9.627360000000000184e+01 9.360949999999999704e+01
1.075627500000000047e+01 1.367581468959999924e+01 9.627309999999999945e+01 9.361029999999999518e+01
1.076060000000000016e+01 1.367607769839999854e+01 9.627280000000000371e+01 9.361100000000000421e+01
1.076492499999999986e+01 1.367634070719999961e+01 9.627230000000000132e+01 9.361190000000000566e+01
1.076925000000000132e+01 1.367660371599999891e+01 9.627200000000000557e+01 9.361260000000000048e+01
1.077357500000000101e+01 1.367686672479999821e+01 9.627150000000000318e+01 9.361339999999999861e+01
1.077790000000000070e+01 1.367712973359999928e+01 9.627119999999999322e+01 9.361409999999999343e+01
1.078222500000000039e+01 1.367739274239999858e+01 9.627070000000000505e+01 9.361490000000000578e+01
1.078655000000000186e+01 1.367765575119999966e+01 9.627039999999999509e+01 9.361560000000000059e+01
1.079087500000000155e+01 1.367791876000000073e+01 9.626990000000000691e+01 9.361639999999999873e+01
1.079520000000000124e+01 1.367818176880000003e+01 9.626959999999999695e+01 9.361719999999999686e+01
1.079952499999999915e+01 1.367844477759999933e+01 9.626919999999999789e+01 9.361799999999999500e+01
1.080385000000000062e+01 1.367870778640000040e+01 9.626890000000000214e+01 9.361870000000000402e+01
1.080817500000000031e+01 1.367897079519999970e+01 9.626839999999999975e+01 9.361950000000000216e+01
1.081250000000000000e+01 1.367923380399999900e+01 9.626810000000000400e+01 9.362019999999999698e+01
1.081682499999999969e+01 1.367946758959999976e+01 9.627909999999999968e+01 9.360649999999999693e+01
1.082114999999999938e+01 1.367970137519999874e+01 9.627729999999999677e+01 9.360590000000000543e+01
1.082547500000000085e+01 1.367996438399999803e+01 9.627630000000000621e+01 9.360630000000000450e+01
1.082980000000000054e+01 1.368022739279999911e+01 9.627580000000000382e+01 9.360660000000000025e+01
1.083412500000000023e+01 1.368051962480000050e+01 9.627509999999999479e+01 9.360739999999999839e+01
1.083844999999999992e+01 1.368078263359999980e+01 9.627479999999999905e+01 9.360790000000000077e+01
1.084277500000000138e+01 1.368104564239999910e+01 9.627419999999999334e+01 9.360869999999999891e+01
1.084710000000000107e+01 1.368130865120000017e+01 9.627389999999999759e+01 9.360930000000000462e+01
1.085142500000000076e+01 1.368157165999999947e+01 9.627330000000000609e+01 9.361010000000000275e+01
1.085574999999999868e+01 1.368180544560000023e+01 9.627309999999999945e+01 9.361069999999999425e+01
1.086007500000000014e+01 1.368206845439999952e+01 9.627249999999999375e+01 9.361159999999999570e+01
1.086439999999999984e+01 1.368233146319999882e+01 9.627230000000000132e+01 9.361220000000000141e+01
1.086872499999999953e+01 1.368259447199999990e+01 9.627169999999999561e+01 9.361310000000000286e+01
1.087304999999999922e+01 1.368285748079999919e+01 9.627150000000000318e+01 9.361369999999999436e+01
1.087737500000000068e+01 1.368309126639999995e+01 9.627089999999999748e+01 9.361459999999999582e+01
1.088170000000000037e+01 1.368335427519999925e+01 9.627070000000000505e+01 9.361520000000000152e+01
1.088602500000000006e+01 1.368361728400000032e+01 9.627020000000000266e+01 9.361599999999999966e+01
1.089034999999999975e+01 1.368385106959999931e+01 9.626990000000000691e+01 9.361669999999999447e+01
1.089467500000000122e+01 1.368411407840000038e+01 9.626940000000000452e+01 9.361750000000000682e+01
1.089900000000000091e+01 1.368437708719999968e+01 9.626909999999999457e+01 9.361809999999999832e+01
1.090332500000000060e+01 1.368461087279999866e+01 9.626860000000000639e+01 9.361899999999999977e+01
1.090765000000000029e+01 1.368487388159999796e+01 9.626839999999999975e+01 9.361960000000000548e+01
1.091197500000000176e+01 1.368510766719999872e+01 9.626789999999999736e+01 9.362050000000000693e+01
1.091629999999999967e+01 1.368537067599999979e+01 9.626760000000000161e+01 9.362109999999999843e+01
1.092062499999999936e+01 1.368560446159999877e+01 9.626709999999999923e+01 9.362189999999999657e+01
1.092494999999999905e+01 1.368583824719999953e+01 9.627540000000000475e+01 9.360909999999999798e+01
1.092927500000000052e+01 1.368607203279999851e+01 9.627410000000000423e+01 9.360869999999999891e+01
1.093360000000000021e+01 1.368633504159999781e+01 9.627339999999999520e+01 9.360890000000000555e+01
1.093792499999999990e+01 1.368659805039999888e+01 9.627270000000000039e+01 9.360930000000000462e+01
1.094224999999999959e+01 1.368686105919999996e+01 9.627219999999999800e+01 9.360989999999999611e+01
1.094657500000000105e+01 1.368712406799999926e+01 9.627169999999999561e+01 9.361060000000000514e+01
1.095090000000000074e+01 1.368735785359999824e+01 9.627129999999999654e+01 9.361119999999999663e+01
1.095522500000000043e+01 1.368762086239999931e+01 9.627079999999999416e+01 9.361190000000000566e+01
1.095955000000000013e+01 1.368788387119999861e+01 9.627049999999999841e+01 9.361260000000000048e+01
1.096387500000000159e+01 1.368811765679999937e+01 9.626999999999999602e+01 9.361329999999999529e+01
1.096820000000000128e+01 1.368838066559999866e+01 9.626970000000000027e+01 9.361400000000000432e+01
1.097252500000000097e+01 1.368861445119999942e+01 9.626919999999999789e+01 9.361469999999999914e+01
1.097684999999999889e+01 1.368887745999999872e+01 9.626890000000000214e+01 9.361539999999999395e+01
1.098117500000000035e+01 1.368911124559999948e+01 9.626839999999999975e+01 9.361620000000000630e+01
1.098550000000000004e+01 1.368937425440000055e+01 9.626810000000000400e+01 9.361679999999999779e+01
1.098982499999999973e+01 1.368960803999999953e+01 9.626760000000000161e+01 9.361759999999999593e+01
1.099414999999999942e+01 1.368984182559999851e+01 9.626730000000000587e+01 9.361830000000000496e+01
1.099847500000000089e+01 1.369010483439999959e+01 9.626690000000000680e+01 9.361899999999999977e+01
1.100280000000000058e+01 1.369033861999999857e+01 9.626659999999999684e+01 9.361969999999999459e+01
1.100712500000000027e+01 1.369057240559999933e+01 9.626609999999999445e+01 9.362040000000000362e+01
1.101144999999999996e+01 1.369083541440000040e+01 9.626579999999999870e+01 9.362109999999999843e+01
1.101577500000000143e+01 1.369106919999999938e+01 9.626539999999999964e+01 9.362189999999999657e+01
1.102010000000000112e+01 1.369130298559999837e+01 9.626510000000000389e+01 9.362250000000000227e+01
1.102442500000000081e+01 1.369153677119999912e+01 9.626460000000000150e+01 9.362330000000000041e+01
1.102875000000000050e+01 1.369179978000000020e+01 9.626430000000000575e+01 9.362390000000000612e+01
1.103307500000000196e+01 1.369203356559999918e+01 9.627299999999999613e+01 9.361190000000000566e+01
1.103739999999999988e+01 1.369223812799999962e+01 9.627219999999999800e+01 9.361140000000000327e+01
1.104172499999999957e+01 1.369250113679999892e+01 9.627129999999999654e+01 9.361169999999999902e+01
1.104604999999999926e+01 1.369273492239999968e+01 9.627079999999999416e+01 9.361199999999999477e+01
1.105037500000000072e+01 1.369299793119999897e+01 9.627009999999999934e+01 9.361270000000000380e+01
1.105470000000000041e+01 1.369323171679999973e+01 9.626980000000000359e+01 9.361320000000000618e+01
1.105902500000000011e+01 1.369349472560000081e+01 9.626919999999999789e+01 9.361390000000000100e+01
1.106334999999999980e+01 1.369372851119999801e+01 9.626900000000000546e+01 9.361450000000000671e+01
1.106767500000000126e+01 1.369396229679999877e+01 9.626839999999999975e+01 9.361530000000000484e+01
1.107200000000000095e+01 1.369422530559999984e+01 9.626810000000000400e+01 9.361579999999999302e+01
1.107632500000000064e+01 1.369445909119999882e+01 9.626760000000000161e+01 9.361660000000000537e+01
1.108065000000000033e+01 1.369469287679999958e+01 9.626739999999999498e+01 9.361719999999999686e+01
1.108497500000000180e+01 1.369492666239999856e+01 9.626680000000000348e+01 9.361799999999999500e+01
1.108930000000000149e+01 1.369516044799999932e+01 9.626659999999999684e+01 9.361860000000000070e+01
1.109362499999999940e+01 1.369542345679999862e+01 9.626609999999999445e+01 9.361939999999999884e+01
1.109794999999999909e+01 1.369565724239999938e+01 9.626579999999999870e+01 9.361990000000000123e+01
1.110227500000000056e+01 1.369589102800000013e+01 9.626529999999999632e+01 9.362069999999999936e+01
1.110660000000000025e+01 1.369612481359999911e+01 9.626510000000000389e+01 9.362130000000000507e+01
1.111092499999999994e+01 1.369635859919999987e+01 9.626460000000000150e+01 9.362210000000000321e+01
1.111524999999999963e+01 1.369659238480000063e+01 9.626439999999999486e+01 9.362269999999999470e+01
1.111957500000000110e+01 1.369682617039999784e+01 9.626380000000000337e+01 9.362350000000000705e+01
1.112390000000000079e+01 1.369705995599999859e+01 9.626359999999999673e+01 9.362399999999999523e+01
1.112822500000000048e+01 1.369729374159999935e+01 9.626309999999999434e+01 9.362479999999999336e+01
1.113255000000000017e+01 1.369752752720000011e+01 9.626290000000000191e+01 9.362539999999999907e+01
1.113687500000000163e+01 1.369776131279999909e+01 9.626239999999999952e+01 9.362619999999999720e+01
1.114120000000000132e+01 1.369796587519999953e+01 9.627150000000000318e+01 9.361430000000000007e+01
1.114552500000000101e+01 1.369819966079999851e+01 9.627030000000000598e+01 9.361400000000000432e+01
1.114984999999999893e+01 1.369843344639999927e+01 9.626970000000000027e+01 9.361419999999999675e+01
1.115417500000000040e+01 1.369866723200000003e+01 9.626890000000000214e+01 9.361459999999999582e+01
1.115850000000000009e+01 1.369893024079999932e+01 9.626850000000000307e+01 9.361509999999999820e+01
1.116282499999999978e+01 1.369916402640000008e+01 9.626800000000000068e+01 9.361570000000000391e+01
1.116714999999999947e+01 1.369939781199999906e+01 9.626760000000000161e+01 9.361629999999999541e+01
1.117147500000000093e+01 1.369963159759999982e+01 9.626709999999999923e+01 9.361690000000000111e+01
1.117580000000000062e+01 1.369986538320000058e+01 9.626680000000000348e+01 9.361759999999999593e+01
1.118012500000000031e+01 1.370009916879999778e+01 9.626630000000000109e+01 9.361820000000000164e+01
1.118445000000000000e+01 1.370033295439999854e+01 9.626609999999999445e+01 9.361889999999999645e+01
1.118877500000000147e+01 1.370056673999999930e+01 9.626560000000000628e+01 9.361960000000000548e+01
1.119310000000000116e+01 1.370080052560000006e+01 9.626529999999999632e+01 9.362019999999999698e+01
1.119742500000000085e+01 1.370103431119999904e+01 9.626479999999999393e+01 9.362090000000000600e+01
1.120175000000000054e+01 1.370126809679999980e+01 9.626460000000000150e+01 9.362149999999999750e+01
1.120607500000000201e+01 1.370147265919999846e+01 9.626409999999999911e+01 9.362220000000000653e+01
1.121040000000000170e+01 1.370170644479999922e+01 9.626380000000000337e+01 9.362279999999999802e+01
1.121472499999999961e+01 1.370194023039999998e+01 9.626340000000000430e+01 9.362350000000000705e+01
1.121904999999999930e+01 1.370217401600000073e+01 9.626309999999999434e+01 9.362420000000000186e+01
1.122337500000000077e+01 1.370240780159999971e+01 9.626260000000000616e+01 9.362479999999999336e+01
1.122770000000000046e+01 1.370261236400000016e+01 9.626239999999999952e+01 9.362550000000000239e+01
1.123202500000000015e+01 1.370284614959999914e+01 9.626189999999999714e+01 9.362619999999999720e+01
1.123634999999999984e+01 1.370307993519999989e+01 9.626170000000000471e+01 9.362680000000000291e+01
1.124067500000000130e+01 1.370328449759999856e+01 9.626120000000000232e+01 9.362749999999999773e+01
1.124500000000000099e+01 1.370351828319999932e+01 9.626090000000000657e+01 9.362810000000000343e+01
1.124932500000000068e+01 1.370372284559999976e+01 9.626949999999999363e+01 9.361709999999999354e+01
1.125365000000000038e+01 1.370395663119999874e+01 9.626850000000000307e+01 9.361660000000000537e+01
1.125797500000000184e+01 1.370419041679999950e+01 9.626770000000000493e+01 9.361690000000000111e+01
1.126230000000000153e+01 1.370442420240000025e+01 9.626720000000000255e+01 9.361709999999999354e+01
1.126662500000000122e+01 1.370465798799999924e+01 9.626659999999999684e+01 9.361780000000000257e+01
1.127094999999999914e+01 1.370486255039999968e+01 9.626630000000000109e+01 9.361820000000000164e+01
1.127527500000000060e+01 1.370509633599999866e+01 9.626569999999999538e+01 9.361889999999999645e+01
1.127960000000000029e+01 1.370533012159999942e+01 9.626539999999999964e+01 9.361939999999999884e+01
1.128392499999999998e+01 1.370556390720000017e+01 9.626489999999999725e+01 9.362019999999999698e+01
1.128824999999999967e+01 1.370579769279999915e+01 9.626470000000000482e+01 9.362069999999999936e+01
1.129257500000000114e+01 1.370600225519999960e+01 9.626409999999999911e+01 9.362139999999999418e+01
1.129690000000000083e+01 1.370623604080000035e+01 9.626390000000000668e+01 9.362199999999999989e+01
1.130122500000000052e+01 1.370646982639999933e+01 9.626340000000000430e+01 9.362269999999999470e+01
1.130555000000000021e+01 1.370667438879999978e+01 9.626309999999999434e+01 9.362330000000000041e+01
1.130987500000000168e+01 1.370690817440000053e+01 9.626260000000000616e+01 9.362399999999999523e+01
1.131420000000000137e+01 1.370711273679999920e+01 9.626239999999999952e+01 9.362449999999999761e+01
1.131852500000000106e+01 1.370734652239999996e+01 9.626189999999999714e+01 9.362529999999999575e+01
1.132285000000000075e+01 1.370758030799999894e+01 9.626170000000000471e+01 9.362579999999999814e+01
1.132717500000000221e+01 1.370778487039999938e+01 9.626109999999999900e+01 9.362659999999999627e+01
1.133150000000000013e+01 1.370801865599999836e+01 9.626090000000000657e+01 9.362709999999999866e+01
1.133582499999999982e+01 1.370822321839999880e+01 9.626040000000000418e+01 9.362779999999999347e+01
1.134014999999999951e+01 1.370845700399999956e+01 9.626019999999999754e+01 9.362839999999999918e+01
1.134447500000000097e+01 1.370866156640000000e+01 9.625969999999999516e+01 9.362909999999999400e+01
1.134880000000000067e+01 1.370889535200000076e+01 9.625950000000000273e+01 9.362959999999999638e+01
1.135312500000000036e+01 1.370909991439999942e+01 9.625900000000000034e+01 9.363039999999999452e+01
1.135745000000000005e+01 1.370930447679999808e+01 9.626619999999999777e+01 9.362030000000000030e+01
1.136177499999999974e+01 1.370950903920000030e+01 9.626510000000000389e+01 9.361990000000000123e+01
1.136610000000000120e+01 1.370974282479999928e+01 9.626449999999999818e+01 9.362009999999999366e+01
1.137042500000000089e+01 1.370997661039999826e+01 9.626380000000000337e+01 9.362050000000000693e+01
1.137475000000000058e+01 1.371021039599999902e+01 9.626340000000000430e+01 9.362099999999999511e+01
1.137907500000000027e+01 1.371041495839999946e+01 9.626279999999999859e+01 9.362149999999999750e+01
1.138340000000000174e+01 1.371064874399999844e+01 9.626250000000000284e+01 9.362210000000000321e+01
1.138772499999999965e+01 1.371088252959999920e+01 9.626200000000000045e+01 9.362269999999999470e+01
1.139204999999999934e+01 1.371108709199999964e+01 9.626170000000000471e+01 9.362330000000000041e+01
1.139637499999999903e+01 1.371132087760000040e+01 9.626120000000000232e+01 9.362390000000000612e+01
1.140070000000000050e+01 1.371152543999999907e+01 9.626090000000000657e+01 9.362449999999999761e+01
1.140502500000000019e+01 1.371175922559999982e+01 9.626049999999999329e+01 9.362510000000000332e+01
1.140934999999999988e+01 1.371196378799999849e+01 9.626019999999999754e+01 9.362569999999999482e+01
1.141367499999999957e+01 1.371219757359999925e+01 9.625979999999999848e+01 9.362630000000000052e+01
1.141800000000000104e+01 1.371240213599999791e+01 9.625950000000000273e+01 9.362690000000000623e+01
1.142232500000000073e+01 1.371260669840000013e+01 9.625910000000000366e+01 9.362749999999999773e+01
1.142665000000000042e+01 1.371284048399999911e+01 9.625879999999999370e+01 9.362810000000000343e+01
1.143097500000000011e+01 1.371304504639999955e+01 9.625839999999999463e+01 9.362879999999999825e+01
1.143530000000000157e+01 1.371324960879999821e+01 9.625809999999999889e+01 9.362930000000000064e+01
1.143962500000000126e+01 1.371348339439999897e+01 9.625769999999999982e+01 9.362999999999999545e+01
1.144395000000000095e+01 1.371368795679999941e+01 9.625740000000000407e+01 9.363049999999999784e+01
1.144827499999999887e+01 1.371389251919999985e+01 9.625700000000000500e+01 9.363120000000000687e+01
1.145260000000000034e+01 1.371409708159999852e+01 9.625669999999999504e+01 9.363179999999999836e+01
1.145692500000000003e+01 1.371433086719999928e+01 9.625629999999999598e+01 9.363240000000000407e+01
1.146124999999999972e+01 1.371453542959999972e+01 9.625600000000000023e+01 9.363299999999999557e+01
1.146557499999999941e+01 1.371473999200000016e+01 9.626409999999999911e+01 9.362250000000000227e+01
1.146990000000000087e+01 1.371491533120000028e+01 9.626300000000000523e+01 9.362199999999999989e+01
1.147422500000000056e+01 1.371514911679999926e+01 9.626220000000000709e+01 9.362229999999999563e+01
1.147855000000000025e+01 1.371535367919999970e+01 9.626179999999999382e+01 9.362250000000000227e+01
1.148287499999999994e+01 1.371558746479999868e+01 9.626109999999999900e+01 9.362309999999999377e+01
1.148720000000000141e+01 1.371579202719999913e+01 9.626080000000000325e+01 9.362350000000000705e+01
1.149152500000000110e+01 1.371602581279999988e+01 9.626030000000000086e+01 9.362420000000000186e+01
1.149585000000000079e+01 1.371623037519999855e+01 9.626000000000000512e+01 9.362460000000000093e+01
1.150017500000000048e+01 1.371643493759999899e+01 9.625950000000000273e+01 9.362529999999999575e+01
1.150450000000000195e+01 1.371663949999999943e+01 9.625929999999999609e+01 9.362579999999999814e+01
1.150882499999999986e+01 1.371687328559999841e+01 9.625879999999999370e+01 9.362649999999999295e+01
1.151314999999999955e+01 1.371707784799999885e+01 9.625860000000000127e+01 9.362699999999999534e+01
1.151747499999999924e+01 1.371728241039999929e+01 9.625809999999999889e+01 9.362760000000000105e+01
1.152180000000000071e+01 1.371748697279999973e+01 9.625790000000000646e+01 9.362810000000000343e+01
1.152612500000000040e+01 1.371769153520000017e+01 9.625740000000000407e+01 9.362879999999999825e+01
1.153045000000000009e+01 1.371789609759999884e+01 9.625719999999999743e+01 9.362930000000000064e+01
1.153477499999999978e+01 1.371810065999999928e+01 9.625669999999999504e+01 9.362999999999999545e+01
1.153910000000000124e+01 1.371830522239999972e+01 9.625650000000000261e+01 9.363049999999999784e+01
1.154342500000000094e+01 1.371850978479999839e+01 9.625600000000000023e+01 9.363110000000000355e+01
1.154775000000000063e+01 1.371871434719999883e+01 9.625579999999999359e+01 9.363160000000000593e+01
1.155207500000000032e+01 1.371891890959999927e+01 9.625530000000000541e+01 9.363230000000000075e+01
1.155640000000000178e+01 1.371912347199999971e+01 9.625509999999999877e+01 9.363280000000000314e+01
1.156072500000000147e+01 1.371932803440000015e+01 9.625459999999999638e+01 9.363349999999999795e+01
1.156504999999999939e+01 1.371953259679999881e+01 9.625440000000000396e+01 9.363400000000000034e+01
1.156937499999999908e+01 1.371973715919999925e+01 9.625400000000000489e+01 9.363460000000000605e+01
1.157370000000000054e+01 1.371994172159999970e+01 9.626200000000000045e+01 9.362449999999999761e+01
1.157802500000000023e+01 1.372011706079999982e+01 9.626120000000000232e+01 9.362420000000000186e+01
1.158234999999999992e+01 1.372032162319999848e+01 9.626059999999999661e+01 9.362430000000000518e+01
1.158667499999999961e+01 1.372052618559999893e+01 9.625990000000000180e+01 9.362470000000000425e+01
1.159100000000000108e+01 1.372075997119999968e+01 9.625950000000000273e+01 9.362510000000000332e+01
1.159532500000000077e+01 1.372096453360000012e+01 9.625900000000000034e+01 9.362560000000000571e+01
1.159965000000000046e+01 1.372116909599999879e+01 9.625870000000000459e+01 9.362609999999999388e+01
1.160397500000000015e+01 1.372137365839999923e+01 9.625830000000000553e+01 9.362669999999999959e+01
1.160830000000000162e+01 1.372157822079999967e+01 9.625799999999999557e+01 9.362720000000000198e+01
1.161262500000000131e+01 1.372178278319999833e+01 9.625749999999999318e+01 9.362779999999999347e+01
1.161695000000000100e+01 1.372198734559999878e+01 9.625719999999999743e+01 9.362829999999999586e+01
1.162127499999999891e+01 1.372219190799999922e+01 9.625679999999999836e+01 9.362890000000000157e+01
1.162560000000000038e+01 1.372239647039999966e+01 9.625650000000000261e+01 9.362940000000000396e+01
1.162992500000000007e+01 1.372257180959999978e+01 9.625610000000000355e+01 9.362999999999999545e+01
1.163424999999999976e+01 1.372277637199999845e+01 9.625589999999999691e+01 9.363060000000000116e+01
1.163857499999999945e+01 1.372298093439999889e+01 9.625539999999999452e+01 9.363120000000000687e+01
1.164290000000000092e+01 1.372318549679999933e+01 9.625520000000000209e+01 9.363169999999999504e+01
1.164722500000000061e+01 1.372339005919999977e+01 9.625480000000000302e+01 9.363230000000000075e+01
1.165155000000000030e+01 1.372356539839999812e+01 9.625449999999999307e+01 9.363280000000000314e+01
1.165587499999999999e+01 1.372376996080000033e+01 9.625409999999999400e+01 9.363339999999999463e+01
1.166020000000000145e+01 1.372397452319999900e+01 9.625379999999999825e+01 9.363389999999999702e+01
1.166452500000000114e+01 1.372417908559999944e+01 9.625339999999999918e+01 9.363450000000000273e+01
1.166885000000000083e+01 1.372435442479999779e+01 9.625320000000000675e+01 9.363509999999999422e+01
1.167317500000000052e+01 1.372455898720000000e+01 9.625270000000000437e+01 9.363559999999999661e+01
1.167750000000000199e+01 1.372476354959999867e+01 9.625249999999999773e+01 9.363620000000000232e+01
1.168182499999999990e+01 1.372493888879999879e+01 9.625969999999999516e+01 9.362709999999999866e+01
1.168614999999999959e+01 1.372511422799999892e+01 9.625910000000000366e+01 9.362659999999999627e+01
1.169047499999999928e+01 1.372531879039999936e+01 9.625830000000000553e+01 9.362690000000000623e+01
1.169480000000000075e+01 1.372552335279999980e+01 9.625790000000000646e+01 9.362709999999999866e+01
1.169912500000000044e+01 1.372572791519999846e+01 9.625730000000000075e+01 9.362760000000000105e+01
1.170345000000000013e+01 1.372593247760000068e+01 9.625700000000000500e+01 9.362800000000000011e+01
1.170777499999999982e+01 1.372613703999999935e+01 9.625650000000000261e+01 9.362860000000000582e+01
1.171210000000000129e+01 1.372634160239999801e+01 9.625620000000000687e+01 9.362909999999999400e+01
1.171642500000000098e+01 1.372651694159999991e+01 9.625570000000000448e+01 9.362969999999999970e+01
1.172075000000000067e+01 1.372672150400000035e+01 9.625549999999999784e+01 9.363009999999999877e+01
1.172507500000000036e+01 1.372692606639999902e+01 9.625499999999999545e+01 9.363079999999999359e+01
1.172940000000000182e+01 1.372713062879999946e+01 9.625480000000000302e+01 9.363120000000000687e+01
1.173372500000000151e+01 1.372730596799999958e+01 9.625430000000000064e+01 9.363179999999999836e+01
1.173805000000000121e+01 1.372751053040000002e+01 9.625409999999999400e+01 9.363230000000000075e+01
1.174237499999999912e+01 1.372768586959999837e+01 9.625369999999999493e+01 9.363290000000000646e+01
1.174670000000000059e+01 1.372789043199999881e+01 9.625350000000000250e+01 9.363339999999999463e+01
1.175102500000000028e+01 1.372806577119999893e+01 9.625300000000000011e+01 9.363400000000000034e+01
1.175534999999999997e+01 1.372827033359999938e+01 9.625279999999999347e+01 9.363450000000000273e+01
1.175967499999999966e+01 1.372847489599999804e+01 9.625230000000000530e+01 9.363509999999999422e+01
1.176400000000000112e+01 1.372865023519999816e+01 9.625220000000000198e+01 9.363559999999999661e+01
1.176832500000000081e+01 1.372885479760000038e+01 9.625169999999999959e+01 9.363620000000000232e+01
1.177265000000000050e+01 1.372903013680000051e+01 9.625149999999999295e+01 9.363660000000000139e+01
1.177697500000000019e+01 1.372923469919999917e+01 9.625100000000000477e+01 9.363729999999999620e+01
1.178130000000000166e+01 1.372941003839999929e+01 9.625079999999999814e+01 9.363769999999999527e+01
1.178562500000000135e+01 1.372961460079999974e+01 9.625039999999999907e+01 9.363830000000000098e+01
1.178995000000000104e+01 1.372978993999999986e+01 9.625749999999999318e+01 9.363009999999999877e+01
1.179427500000000073e+01 1.372996527919999998e+01 9.625650000000000261e+01 9.362969999999999970e+01
1.179860000000000220e+01 1.373016984159999865e+01 9.625589999999999691e+01 9.362990000000000634e+01
1.180292500000000011e+01 1.373037440399999909e+01 9.625530000000000541e+01 9.363020000000000209e+01
1.180724999999999980e+01 1.373054974319999921e+01 9.625490000000000634e+01 9.363060000000000116e+01
1.181157499999999949e+01 1.373075430559999965e+01 9.625440000000000396e+01 9.363100000000000023e+01
1.181590000000000096e+01 1.373095886799999832e+01 9.625409999999999400e+01 9.363150000000000261e+01
1.182022500000000065e+01 1.373113420719999844e+01 9.625369999999999493e+01 9.363200000000000500e+01
1.182455000000000034e+01 1.373133876960000066e+01 9.625339999999999918e+01 9.363249999999999318e+01
1.182887500000000003e+01 1.373151410880000078e+01 9.625300000000000011e+01 9.363309999999999889e+01
1.183320000000000149e+01 1.373171867119999945e+01 9.625270000000000437e+01 9.363360000000000127e+01
1.183752500000000119e+01 1.373189401039999957e+01 9.625230000000000530e+01 9.363410000000000366e+01
1.184185000000000088e+01 1.373209857279999824e+01 9.625209999999999866e+01 9.363460000000000605e+01
1.184617500000000057e+01 1.373227391199999836e+01 9.625159999999999627e+01 9.363519999999999754e+01
1.185050000000000203e+01 1.373244925119999849e+01 9.625140000000000384e+01 9.363569999999999993e+01
1.185482500000000172e+01 1.373265381359999893e+01 9.625100000000000477e+01 9.363620000000000232e+01
1.185914999999999964e+01 1.373282915279999905e+01 9.625069999999999482e+01 9.363670000000000471e+01
1.186347499999999933e+01 1.373300449199999917e+01 9.625029999999999575e+01 9.363729999999999620e+01
1.186780000000000079e+01 1.373320905439999962e+01 9.625010000000000332e+01 9.363779999999999859e+01
1.187212500000000048e+01 1.373338439359999796e+01 9.624970000000000425e+01 9.363830000000000098e+01
1.187645000000000017e+01 1.373355973279999809e+01 9.624949999999999761e+01 9.363880000000000337e+01
1.188077499999999986e+01 1.373376429520000030e+01 9.624899999999999523e+01 9.363939999999999486e+01
1.188510000000000133e+01 1.373393963440000043e+01 9.624880000000000280e+01 9.363989999999999725e+01
1.188942500000000102e+01 1.373411497359999878e+01 9.624840000000000373e+01 9.364039999999999964e+01
1.189375000000000071e+01 1.373429031279999890e+01 9.624819999999999709e+01 9.364090000000000202e+01
1.189807500000000040e+01 1.373446565199999903e+01 9.625530000000000541e+01 9.363230000000000075e+01
1.190240000000000009e+01 1.373464099119999915e+01 9.625469999999999970e+01 9.363179999999999836e+01
1.190672500000000156e+01 1.373484555359999959e+01 9.625400000000000489e+01 9.363209999999999411e+01
1.191105000000000125e+01 1.373502089279999794e+01 9.625360000000000582e+01 9.363219999999999743e+01
1.191537499999999916e+01 1.373522545520000016e+01 9.625300000000000011e+01 9.363269999999999982e+01
1.191969999999999885e+01 1.373540079440000028e+01 9.625279999999999347e+01 9.363309999999999889e+01
1.192402500000000032e+01 1.373560535679999894e+01 9.625230000000000530e+01 9.363360000000000127e+01
1.192835000000000001e+01 1.373578069599999907e+01 9.625199999999999534e+01 9.363400000000000034e+01
1.193267499999999970e+01 1.373595603519999919e+01 9.625149999999999295e+01 9.363460000000000605e+01
1.193699999999999939e+01 1.373616059759999963e+01 9.625130000000000052e+01 9.363500000000000512e+01
1.194132500000000086e+01 1.373633593679999976e+01 9.625090000000000146e+01 9.363559999999999661e+01
1.194565000000000055e+01 1.373651127599999988e+01 9.625069999999999482e+01 9.363599999999999568e+01
1.194997500000000024e+01 1.373668661520000001e+01 9.625020000000000664e+01 9.363660000000000139e+01
1.195429999999999993e+01 1.373686195440000013e+01 9.625000000000000000e+01 9.363700000000000045e+01
1.195862500000000139e+01 1.373706651679999879e+01 9.624960000000000093e+01 9.363760000000000616e+01
1.196295000000000108e+01 1.373724185599999892e+01 9.624939999999999429e+01 9.363809999999999434e+01
1.196727500000000077e+01 1.373741719519999904e+01 9.624890000000000612e+01 9.363859999999999673e+01
1.197160000000000046e+01 1.373759253439999917e+01 9.624869999999999948e+01 9.363909999999999911e+01
1.197592500000000193e+01 1.373776787359999929e+01 9.624830000000000041e+01 9.363970000000000482e+01
1.198024999999999984e+01 1.373794321279999942e+01 9.624809999999999377e+01 9.364010000000000389e+01
1.198457499999999953e+01 1.373811855199999776e+01 9.624769999999999470e+01 9.364069999999999538e+01
1.198889999999999922e+01 1.373829389119999789e+01 9.624750000000000227e+01 9.364109999999999445e+01
1.199322500000000069e+01 1.373846923039999801e+01 9.624699999999999989e+01 9.364170000000000016e+01
1.199755000000000038e+01 1.373864456959999814e+01 9.624689999999999657e+01 9.364209999999999923e+01
1.200187500000000007e+01 1.373881990880000004e+01 9.624639999999999418e+01 9.364270000000000493e+01
1.200619999999999976e+01 1.373899524800000016e+01 9.625260000000000105e+01 9.363439999999999941e+01
1.201052500000000123e+01 1.373917058720000028e+01 9.625190000000000623e+01 9.363410000000000366e+01
1.201485000000000092e+01 1.373937514959999895e+01 9.625130000000000052e+01 9.363429999999999609e+01
1.201917500000000061e+01 1.373955048879999907e+01 9.625069999999999482e+01 9.363450000000000273e+01
1.202350000000000030e+01 1.373972582799999920e+01 9.625039999999999907e+01 9.363490000000000180e+01
1.202782500000000176e+01 1.373990116719999932e+01 9.624989999999999668e+01 9.363530000000000086e+01
1.203215000000000146e+01 1.374007650639999945e+01 9.624960000000000093e+01 9.363580000000000325e+01
1.203647499999999937e+01 1.374028106879999989e+01 9.624920000000000186e+01 9.363630000000000564e+01
1.204079999999999906e+01 1.374045640800000001e+01 9.624890000000000612e+01 9.363670000000000471e+01
1.204512500000000053e+01 1.374063174720000013e+01 9.624850000000000705e+01 9.363720000000000709e+01
1.204945000000000022e+01 1.374080708640000026e+01 9.624830000000000041e+01 9.363769999999999527e+01
1.205377499999999991e+01 1.374098242560000038e+01 9.624790000000000134e+01 9.363819999999999766e+01
1.205809999999999960e+01 1.374115776480000051e+01 9.624760000000000559e+01 9.363859999999999673e+01
1.206242500000000106e+01 1.374133310400000063e+01 9.624720000000000653e+01 9.363920000000000243e+01
1.206675000000000075e+01 1.374150844319999898e+01 9.624699999999999989e+01 9.363960000000000150e+01
1.207107500000000044e+01 1.374168378239999910e+01 9.624660000000000082e+01 9.364010000000000389e+01
1.207540000000000013e+01 1.374185912159999923e+01 9.624639999999999418e+01 9.364060000000000628e+01
1.207972500000000160e+01 1.374200523760000081e+01 9.624599999999999511e+01 9.364109999999999445e+01
1.208405000000000129e+01 1.374218057679999916e+01 9.624569999999999936e+01 9.364159999999999684e+01
1.208837500000000098e+01 1.374235591599999928e+01 9.624540000000000362e+01 9.364209999999999923e+01
1.209269999999999889e+01 1.374253125519999941e+01 9.624509999999999366e+01 9.364260000000000161e+01
1.209702500000000036e+01 1.374270659439999953e+01 9.624469999999999459e+01 9.364310000000000400e+01
1.210135000000000005e+01 1.374288193359999966e+01 9.624450000000000216e+01 9.364350000000000307e+01
1.210567499999999974e+01 1.374305727279999978e+01 9.624410000000000309e+01 9.364400000000000546e+01
1.210999999999999943e+01 1.374323261199999990e+01 9.624389999999999645e+01 9.364449999999999363e+01
1.211432500000000090e+01 1.374337872799999971e+01 9.625069999999999482e+01 9.363710000000000377e+01
1.211865000000000059e+01 1.374355406719999984e+01 9.625020000000000664e+01 9.363670000000000471e+01
1.212297500000000028e+01 1.374372940639999996e+01 9.624939999999999429e+01 9.363689999999999714e+01
1.212729999999999997e+01 1.374390474560000008e+01 9.624909999999999854e+01 9.363710000000000377e+01
1.213162500000000144e+01 1.374408008480000021e+01 9.624850000000000705e+01 9.363750000000000284e+01
1.213595000000000113e+01 1.374425542400000033e+01 9.624830000000000041e+01 9.363779999999999859e+01
1.214027500000000082e+01 1.374443076320000046e+01 9.624779999999999802e+01 9.363840000000000430e+01
1.214460000000000051e+01 1.374460610239999880e+01 9.624760000000000559e+01 9.363870000000000005e+01
1.214892500000000197e+01 1.374478144159999893e+01 9.624710000000000321e+01 9.363930000000000575e+01
1.215324999999999989e+01 1.374495678079999905e+01 9.624689999999999657e+01 9.363970000000000482e+01
1.215757499999999958e+01 1.374513211999999918e+01 9.624649999999999750e+01 9.364019999999999300e+01
1.216189999999999927e+01 1.374527823600000076e+01 9.624630000000000507e+01 9.364060000000000628e+01
1.216622500000000073e+01 1.374545357519999911e+01 9.624580000000000268e+01 9.364109999999999445e+01
1.217055000000000042e+01 1.374562891439999923e+01 9.624559999999999604e+01 9.364149999999999352e+01
1.217487500000000011e+01 1.374580425359999936e+01 9.624519999999999698e+01 9.364209999999999923e+01
1.217919999999999980e+01 1.374595036959999916e+01 9.624500000000000455e+01 9.364249999999999829e+01
1.218352500000000127e+01 1.374612570879999929e+01 9.624460000000000548e+01 9.364300000000000068e+01
1.218785000000000096e+01 1.374630104799999941e+01 9.624439999999999884e+01 9.364339999999999975e+01
1.219217500000000065e+01 1.374647638719999954e+01 9.624399999999999977e+01 9.364390000000000214e+01
1.219650000000000034e+01 1.374662250319999934e+01 9.624379999999999313e+01 9.364430000000000121e+01
1.220082500000000181e+01 1.374679784239999947e+01 9.624339999999999407e+01 9.364490000000000691e+01
1.220515000000000150e+01 1.374697318159999959e+01 9.624320000000000164e+01 9.364530000000000598e+01
1.220947500000000119e+01 1.374711929759999940e+01 9.624280000000000257e+01 9.364579999999999416e+01
1.221379999999999910e+01 1.374729463679999952e+01 9.624259999999999593e+01 9.364619999999999322e+01
1.221812500000000057e+01 1.374746997599999965e+01 9.624219999999999686e+01 9.364669999999999561e+01
1.222245000000000026e+01 1.374761609199999945e+01 9.624890000000000612e+01 9.363909999999999911e+01
1.222677499999999995e+01 1.374776220799999926e+01 9.624809999999999377e+01 9.363870000000000005e+01
1.223109999999999964e+01 1.374793754719999939e+01 9.624760000000000559e+01 9.363890000000000668e+01
1.223542500000000111e+01 1.374811288639999951e+01 9.624699999999999989e+01 9.363909999999999911e+01
1.223975000000000080e+01 1.374828822559999963e+01 9.624670000000000414e+01 9.363949999999999818e+01
1.224407500000000049e+01 1.374846356479999976e+01 9.624630000000000507e+01 9.363979999999999393e+01
1.224840000000000018e+01 1.374863890399999988e+01 9.624599999999999511e+01 9.364029999999999632e+01
1.225272500000000164e+01 1.374881424320000001e+01 9.624559999999999604e+01 9.364069999999999538e+01
1.225705000000000133e+01 1.374896035919999804e+01 9.624530000000000030e+01 9.364109999999999445e+01
1.226137500000000102e+01 1.374913569839999816e+01 9.624490000000000123e+01 9.364159999999999684e+01
1.226570000000000071e+01 1.374931103759999829e+01 9.624469999999999459e+01 9.364199999999999591e+01
1.227002500000000218e+01 1.374945715359999987e+01 9.624429999999999552e+01 9.364249999999999829e+01
1.227435000000000009e+01 1.374963249279999822e+01 9.624410000000000309e+01 9.364289999999999736e+01
1.227867499999999978e+01 1.374977860879999980e+01 9.624370000000000402e+01 9.364339999999999975e+01
1.228299999999999947e+01 1.374995394799999993e+01 9.624349999999999739e+01 9.364379999999999882e+01
1.228732500000000094e+01 1.375010006399999973e+01 9.624309999999999832e+01 9.364430000000000121e+01
1.229165000000000063e+01 1.375027540319999986e+01 9.624290000000000589e+01 9.364470000000000027e+01
1.229597500000000032e+01 1.375045074239999998e+01 9.624250000000000682e+01 9.364520000000000266e+01
1.230030000000000001e+01 1.375059685839999801e+01 9.624230000000000018e+01 9.364560000000000173e+01
1.230462500000000148e+01 1.375077219759999814e+01 9.624190000000000111e+01 9.364610000000000412e+01
1.230895000000000117e+01 1.375091831359999972e+01 9.624169999999999447e+01 9.364650000000000318e+01
1.231327500000000086e+01 1.375109365279999807e+01 9.624129999999999541e+01 9.364700000000000557e+01
1.231760000000000055e+01 1.375123976879999965e+01 9.624110000000000298e+01 9.364740000000000464e+01
1.232192500000000202e+01 1.375138588479999946e+01 9.624070000000000391e+01 9.364790000000000703e+01
1.232625000000000171e+01 1.375156122399999958e+01 9.624049999999999727e+01 9.364830000000000609e+01
1.233057499999999962e+01 1.375170733999999939e+01 9.624670000000000414e+01 9.364149999999999352e+01
1.233489999999999931e+01 1.375188267919999952e+01 9.624620000000000175e+01 9.364100000000000534e+01
1.233922500000000078e+01 1.375202879519999932e+01 9.624550000000000693e+01 9.364130000000000109e+01
1.234355000000000047e+01 1.375220413439999945e+01 9.624509999999999366e+01 9.364140000000000441e+01
1.234787500000000016e+01 1.375237947359999957e+01 9.624460000000000548e+01 9.364180000000000348e+01
1.235219999999999985e+01 1.375252558959999938e+01 9.624439999999999884e+01 9.364209999999999923e+01
1.235652500000000131e+01 1.375270092879999950e+01 9.624389999999999645e+01 9.364260000000000161e+01
1.236085000000000100e+01 1.375287626799999963e+01 9.624370000000000402e+01 9.364289999999999736e+01
1.236517500000000069e+01 1.375302238399999943e+01 9.624320000000000164e+01 9.364339999999999975e+01
1.236950000000000038e+01 1.375319772319999956e+01 9.624299999999999500e+01 9.364379999999999882e+01
1.237382500000000185e+01 1.375334383919999937e+01 9.624259999999999593e+01 9.364430000000000121e+01
1.237815000000000154e+01 1.375351917839999949e+01 9.624240000000000350e+01 9.364459999999999695e+01
1.238247500000000123e+01 1.375366529439999930e+01 9.624200000000000443e+01 9.364509999999999934e+01
1.238679999999999914e+01 1.375381141039999910e+01 9.624179999999999779e+01 9.364549999999999841e+01
1.239112500000000061e+01 1.375398674959999923e+01 9.624139999999999873e+01 9.364600000000000080e+01
1.239545000000000030e+01 1.375413286559999904e+01 9.624120000000000630e+01 9.364639999999999986e+01
1.239977499999999999e+01 1.375430820480000094e+01 9.624079999999999302e+01 9.364690000000000225e+01
1.240409999999999968e+01 1.375445432079999897e+01 9.624060000000000059e+01 9.364719999999999800e+01
1.240842500000000115e+01 1.375460043679999877e+01 9.624020000000000152e+01 9.364770000000000039e+01
1.241275000000000084e+01 1.375477577599999890e+01 9.623999999999999488e+01 9.364809999999999945e+01
1.241707500000000053e+01 1.375492189200000048e+01 9.623959999999999582e+01 9.364860000000000184e+01
1.242140000000000022e+01 1.375506800799999851e+01 9.623950000000000671e+01 9.364900000000000091e+01
1.242572500000000169e+01 1.375524334719999864e+01 9.623909999999999343e+01 9.364950000000000330e+01
1.243005000000000138e+01 1.375538946319999845e+01 9.623890000000000100e+01 9.364979999999999905e+01
1.243437500000000107e+01 1.375553557920000003e+01 9.623850000000000193e+01 9.365030000000000143e+01
1.243870000000000076e+01 1.375571091840000015e+01 9.624420000000000641e+01 9.364339999999999975e+01
1.244302500000000045e+01 1.375582781119999964e+01 9.624360000000000070e+01 9.364310000000000400e+01
1.244735000000000014e+01 1.375600315039999799e+01 9.624309999999999832e+01 9.364319999999999311e+01
1.245167499999999983e+01 1.375617848959999812e+01 9.624259999999999593e+01 9.364339999999999975e+01
1.245599999999999952e+01 1.375632460559999970e+01 9.624219999999999686e+01 9.364369999999999550e+01
1.246032499999999921e+01 1.375649994479999982e+01 9.624179999999999779e+01 9.364409999999999457e+01
1.246465000000000067e+01 1.375664606079999963e+01 9.624150000000000205e+01 9.364449999999999363e+01
1.246897500000000036e+01 1.375679217679999766e+01 9.624120000000000630e+01 9.364490000000000691e+01
1.247330000000000005e+01 1.375696751599999956e+01 9.624089999999999634e+01 9.364530000000000598e+01
1.247762499999999974e+01 1.375711363199999937e+01 9.624049999999999727e+01 9.364570000000000505e+01
1.248195000000000121e+01 1.375725974799999918e+01 9.624030000000000484e+01 9.364610000000000412e+01
1.248627500000000090e+01 1.375743508719999930e+01 9.623990000000000578e+01 9.364660000000000650e+01
1.249060000000000059e+01 1.375758120319999911e+01 9.623969999999999914e+01 9.364690000000000225e+01
1.249492500000000028e+01 1.375772731919999892e+01 9.623940000000000339e+01 9.364740000000000464e+01
1.249925000000000175e+01 1.375787343519999872e+01 9.623909999999999343e+01 9.364780000000000371e+01
1.250357500000000144e+01 1.375804877439999885e+01 9.623879999999999768e+01 9.364820000000000277e+01
1.250789999999999935e+01 1.375819489040000043e+01 9.623860000000000525e+01 9.364860000000000184e+01
1.251222499999999904e+01 1.375834100639999846e+01 9.623820000000000618e+01 9.364910000000000423e+01
1.251655000000000051e+01 1.375848712239999827e+01 9.623799999999999955e+01 9.364939999999999998e+01
1.252087500000000020e+01 1.375863323839999985e+01 9.623760000000000048e+01 9.364990000000000236e+01
1.252519999999999989e+01 1.375877935439999966e+01 9.623739999999999384e+01 9.365030000000000143e+01
1.252952499999999958e+01 1.375892547039999947e+01 9.623709999999999809e+01 9.365070000000000050e+01
1.253385000000000105e+01 1.375910080959999959e+01 9.623690000000000566e+01 9.365109999999999957e+01
1.253817500000000074e+01 1.375924692559999940e+01 9.623650000000000659e+01 9.365149999999999864e+01
1.254250000000000043e+01 1.375939304159999921e+01 9.623629999999999995e+01 9.365189999999999770e+01
1.254682500000000012e+01 1.375953915759999902e+01 9.624259999999999593e+01 9.364600000000000080e+01
1.255115000000000158e+01 1.375968527359999882e+01 9.624200000000000443e+01 9.364549999999999841e+01
1.255547500000000127e+01 1.375983138960000041e+01 9.624129999999999541e+01 9.364570000000000505e+01
1.255980000000000096e+01 1.375997750559999844e+01 9.624099999999999966e+01 9.364579999999999416e+01
1.256412499999999888e+01 1.376015284479999856e+01 9.624049999999999727e+01 9.364619999999999322e+01
1.256845000000000034e+01 1.376029896079999837e+01 9.624020000000000152e+01 9.364650000000000318e+01
1.257277500000000003e+01 1.376044507679999995e+01 9.623980000000000246e+01 9.364700000000000557e+01
1.257709999999999972e+01 1.376059119279999976e+01 9.623959999999999582e+01 9.364719999999999800e+01
1.258142499999999941e+01 1.376076653199999988e+01 9.623919999999999675e+01 9.364770000000000039e+01
1.258575000000000088e+01 1.376091264799999792e+01 9.623900000000000432e+01 9.364799999999999613e+01
1.259007500000000057e+01 1.376105876399999950e+01 9.623860000000000525e+01 9.364849999999999852e+01
1.259440000000000026e+01 1.376120487999999931e+01 9.623839999999999861e+01 9.364879999999999427e+01
1.259872499999999995e+01 1.376135099599999911e+01 9.623799999999999955e+01 9.364929999999999666e+01
1.260305000000000142e+01 1.376149711199999892e+01 9.623779999999999291e+01 9.364960000000000662e+01
1.260737500000000111e+01 1.376164322799999873e+01 9.623739999999999384e+01 9.365009999999999479e+01
1.261170000000000080e+01 1.376178934400000031e+01 9.623720000000000141e+01 9.365040000000000475e+01
1.261602500000000049e+01 1.376193545999999834e+01 9.623680000000000234e+01 9.365089999999999293e+01
1.262035000000000196e+01 1.376208157599999993e+01 9.623669999999999902e+01 9.365120000000000289e+01
1.262467499999999987e+01 1.376222769199999973e+01 9.623629999999999995e+01 9.365170000000000528e+01
1.262899999999999956e+01 1.376237380799999954e+01 9.623609999999999332e+01 9.365200000000000102e+01
1.263332499999999925e+01 1.376251992399999935e+01 9.623569999999999425e+01 9.365240000000000009e+01
1.263765000000000072e+01 1.376266603999999916e+01 9.623560000000000514e+01 9.365279999999999916e+01
1.264197500000000041e+01 1.376281215599999896e+01 9.623520000000000607e+01 9.365319999999999823e+01
1.264630000000000010e+01 1.376295827199999877e+01 9.623499999999999943e+01 9.365359999999999729e+01
1.265062499999999979e+01 1.376310438800000036e+01 9.623460000000000036e+01 9.365399999999999636e+01
1.265495000000000125e+01 1.376325050400000016e+01 9.624099999999999966e+01 9.364919999999999334e+01
1.265927500000000094e+01 1.376336739679999965e+01 9.624030000000000484e+01 9.364879999999999427e+01
1.266360000000000063e+01 1.376354273599999978e+01 9.623990000000000578e+01 9.364900000000000091e+01
1.266792500000000032e+01 1.376368885199999959e+01 9.623940000000000339e+01 9.364910000000000423e+01
1.267225000000000179e+01 1.376383496799999939e+01 9.623900000000000432e+01 9.364939999999999998e+01
1.267657500000000148e+01 1.376398108399999920e+01 9.623860000000000525e+01 9.364979999999999905e+01
1.268089999999999939e+01 1.376412719999999901e+01 9.623839999999999861e+01 9.365009999999999479e+01
1.268522499999999908e+01 1.376427331599999881e+01 9.623799999999999955e+01 9.365049999999999386e+01
1.268955000000000055e+01 1.376441943199999862e+01 9.623770000000000380e+01 9.365080000000000382e+01
1.269387500000000024e+01 1.376456554800000021e+01 9.623739999999999384e+01 9.365120000000000289e+01
1.269819999999999993e+01 1.376471166400000001e+01 9.623720000000000141e+01 9.365160000000000196e+01
1.270252499999999962e+01 1.376485777999999982e+01 9.623680000000000234e+01 9.365200000000000102e+01
1.270685000000000109e+01 1.376500389599999963e+01 9.623659999999999570e+01 9.365240000000000009e+01
1.271117500000000078e+01 1.376515001199999944e+01 9.623619999999999663e+01 9.365279999999999916e+01
1.271550000000000047e+01 1.376529612799999924e+01 9.623600000000000421e+01 9.365309999999999491e+01
1.271982500000000016e+01 1.376544224399999905e+01 9.623569999999999425e+01 9.365349999999999397e+01
1.272415000000000163e+01 1.376555913679999854e+01 9.623550000000000182e+01 9.365389999999999304e+01
1.272847500000000132e+01 1.376570525279999835e+01 9.623510000000000275e+01 9.365430000000000632e+01
1.273280000000000101e+01 1.376585136879999993e+01 9.623489999999999611e+01 9.365460000000000207e+01
1.273712500000000070e+01 1.376599748479999796e+01 9.623460000000000036e+01 9.365500000000000114e+01
1.274145000000000216e+01 1.376614360079999955e+01 9.623439999999999372e+01 9.365540000000000020e+01
1.274577500000000008e+01 1.376626049359999904e+01 9.623399999999999466e+01 9.365579999999999927e+01
1.275009999999999977e+01 1.376640660959999884e+01 9.623380000000000223e+01 9.365609999999999502e+01
1.275442499999999946e+01 1.376655272559999865e+01 9.623350000000000648e+01 9.365659999999999741e+01
1.275875000000000092e+01 1.376669884160000024e+01 9.623329999999999984e+01 9.365689999999999316e+01
1.276307500000000061e+01 1.376684495759999827e+01 9.623860000000000525e+01 9.365149999999999864e+01
1.276740000000000030e+01 1.376696185039999953e+01 9.623820000000000618e+01 9.365109999999999957e+01
1.277172499999999999e+01 1.376710796639999934e+01 9.623749999999999716e+01 9.365139999999999532e+01
1.277605000000000146e+01 1.376725408239999915e+01 9.623720000000000141e+01 9.365139999999999532e+01
1.278037500000000115e+01 1.376740019839999896e+01 9.623669999999999902e+01 9.365179999999999438e+01
1.278470000000000084e+01 1.376754631439999876e+01 9.623650000000000659e+01 9.365200000000000102e+01
1.278902500000000053e+01 1.376769243039999857e+01 9.623600000000000421e+01 9.365250000000000341e+01
1.279335000000000200e+01 1.376783854640000015e+01 9.623590000000000089e+01 9.365269999999999584e+01
1.279767500000000169e+01 1.376798466239999996e+01 9.623539999999999850e+01 9.365319999999999823e+01
1.280199999999999960e+01 1.376813077839999799e+01 9.623529999999999518e+01 9.365340000000000487e+01
1.280632499999999929e+01 1.376824767119999926e+01 9.623489999999999611e+01 9.365389999999999304e+01
1.281065000000000076e+01 1.376839378719999907e+01 9.623470000000000368e+01 9.365420000000000300e+01
1.281497500000000045e+01 1.376853990319999888e+01 9.623430000000000462e+01 9.365460000000000207e+01
1.281930000000000014e+01 1.376868601920000046e+01 9.623420000000000130e+01 9.365489999999999782e+01
1.282362499999999983e+01 1.376880291199999995e+01 9.623369999999999891e+01 9.365540000000000020e+01
1.282795000000000130e+01 1.376894902799999976e+01 9.623359999999999559e+01 9.365560000000000684e+01
1.283227500000000099e+01 1.376909514399999779e+01 9.623319999999999652e+01 9.365609999999999502e+01
1.283660000000000068e+01 1.376924125999999937e+01 9.623309999999999320e+01 9.365640000000000498e+01
1.284092500000000037e+01 1.376935815279999886e+01 9.623269999999999413e+01 9.365680000000000405e+01
1.284525000000000183e+01 1.376950426879999867e+01 9.623250000000000171e+01 9.365709999999999980e+01
1.284957500000000152e+01 1.376962116159999994e+01 9.623210000000000264e+01 9.365749999999999886e+01
1.285390000000000121e+01 1.376976727759999797e+01 9.623199999999999932e+01 9.365779999999999461e+01
1.285822499999999913e+01 1.376991339359999955e+01 9.623160000000000025e+01 9.365829999999999700e+01
1.286255000000000059e+01 1.377003028639999904e+01 9.623149999999999693e+01 9.365860000000000696e+01
1.286687500000000028e+01 1.377017640239999885e+01 9.623109999999999786e+01 9.365900000000000603e+01
1.287119999999999997e+01 1.377032251840000043e+01 9.623629999999999995e+01 9.365319999999999823e+01
1.287552499999999966e+01 1.377043941119999992e+01 9.623569999999999425e+01 9.365290000000000248e+01
1.287985000000000113e+01 1.377058552719999973e+01 9.623529999999999518e+01 9.365300000000000580e+01
1.288417500000000082e+01 1.377073164319999954e+01 9.623480000000000700e+01 9.365309999999999491e+01
1.288850000000000051e+01 1.377087775919999935e+01 9.623449999999999704e+01 9.365340000000000487e+01
1.289282500000000020e+01 1.377099465200000061e+01 9.623409999999999798e+01 9.365370000000000061e+01
1.289715000000000167e+01 1.377114076799999864e+01 9.623380000000000223e+01 9.365399999999999636e+01
1.290147500000000136e+01 1.377128688400000023e+01 9.623350000000000648e+01 9.365439999999999543e+01
1.290580000000000105e+01 1.377143300000000004e+01 9.623319999999999652e+01 9.365470000000000539e+01
1.291012500000000074e+01 1.377154989279999953e+01 9.623290000000000077e+01 9.365510000000000446e+01
1.291445000000000221e+01 1.377169600879999933e+01 9.623269999999999413e+01 9.365540000000000020e+01
1.291877500000000012e+01 1.377184212479999914e+01 9.623229999999999507e+01 9.365579999999999927e+01
1.292309999999999981e+01 1.377195901760000041e+01 9.623210000000000264e+01 9.365609999999999502e+01
1.292742499999999950e+01 1.377210513359999844e+01 9.623180000000000689e+01 9.365649999999999409e+01
1.293175000000000097e+01 1.377222202639999971e+01 9.623160000000000025e+01 9.365680000000000405e+01
1.293607500000000066e+01 1.377236814239999951e+01 9.623120000000000118e+01 9.365720000000000312e+01
1.294040000000000035e+01 1.377251425839999932e+01 9.623099999999999454e+01 9.365749999999999886e+01
1.294472500000000004e+01 1.377263115120000059e+01 9.623069999999999879e+01 9.365789999999999793e+01
1.294905000000000150e+01 1.377277726719999862e+01 9.623050000000000637e+01 9.365819999999999368e+01
1.295337500000000119e+01 1.377289415999999989e+01 9.623019999999999641e+01 9.365860000000000696e+01
1.295770000000000088e+01 1.377304027599999792e+01 9.623000000000000398e+01 9.365890000000000271e+01
1.296202500000000057e+01 1.377315716879999918e+01 9.622960000000000491e+01 9.365930000000000177e+01
1.296635000000000204e+01 1.377330328479999899e+01 9.622939999999999827e+01 9.365959999999999752e+01
1.297067500000000173e+01 1.377342017760000026e+01 9.622910000000000252e+01 9.365999999999999659e+01
1.297500000000000142e+01 1.377356629359999829e+01 9.622889999999999588e+01 9.366030000000000655e+01
1.297932499999999933e+01 1.377368318639999956e+01 9.623470000000000368e+01 9.365519999999999357e+01
1.298364999999999903e+01 1.377380007919999905e+01 9.623420000000000130e+01 9.365489999999999782e+01
1.298797500000000049e+01 1.377394619519999885e+01 9.623359999999999559e+01 9.365500000000000114e+01
1.299230000000000018e+01 1.377409231120000044e+01 9.623329999999999984e+01 9.365510000000000446e+01
1.299662499999999987e+01 1.377423842719999847e+01 9.623279999999999745e+01 9.365540000000000020e+01
1.300094999999999956e+01 1.377435531999999974e+01 9.623260000000000502e+01 9.365560000000000684e+01
1.300527500000000103e+01 1.377450143599999954e+01 9.623210000000000264e+01 9.365600000000000591e+01
1.300960000000000072e+01 1.377464755199999935e+01 9.623199999999999932e+01 9.365630000000000166e+01
1.301392500000000041e+01 1.377476444479999884e+01 9.623160000000000025e+01 9.365670000000000073e+01
1.301825000000000010e+01 1.377491056079999865e+01 9.623139999999999361e+01 9.365699999999999648e+01
1.302257500000000157e+01 1.377502745359999814e+01 9.623099999999999454e+01 9.365739999999999554e+01
1.302690000000000126e+01 1.377517356959999972e+01 9.623080000000000211e+01 9.365760000000000218e+01
1.303122500000000095e+01 1.377529046239999921e+01 9.623050000000000637e+01 9.365800000000000125e+01
1.303554999999999886e+01 1.377543657839999902e+01 9.623029999999999973e+01 9.365829999999999700e+01
1.303987500000000033e+01 1.377555347120000029e+01 9.622990000000000066e+01 9.365869999999999607e+01
1.304420000000000002e+01 1.377567036399999978e+01 9.622979999999999734e+01 9.365900000000000603e+01
1.304852499999999971e+01 1.377581647999999959e+01 9.622939999999999827e+01 9.365940000000000509e+01
1.305284999999999940e+01 1.377593337279999908e+01 9.622929999999999495e+01 9.365970000000000084e+01
1.305717500000000086e+01 1.377607948880000066e+01 9.622889999999999588e+01 9.366009999999999991e+01
1.306150000000000055e+01 1.377619638160000015e+01 9.622870000000000346e+01 9.366030000000000655e+01
1.306582500000000024e+01 1.377631327439999787e+01 9.622839999999999350e+01 9.366079999999999472e+01
1.307014999999999993e+01 1.377645939039999945e+01 9.622820000000000107e+01 9.366100000000000136e+01
1.307447500000000140e+01 1.377657628319999894e+01 9.622790000000000532e+01 9.366140000000000043e+01
1.307880000000000109e+01 1.377669317600000021e+01 9.622769999999999868e+01 9.366169999999999618e+01
1.308312500000000078e+01 1.377683929199999824e+01 9.622740000000000293e+01 9.366209999999999525e+01
1.308745000000000047e+01 1.377695618479999951e+01 9.623269999999999413e+01 9.365720000000000312e+01
1.309177500000000194e+01 1.377707307759999900e+01 9.623210000000000264e+01 9.365699999999999648e+01
1.309609999999999985e+01 1.377721919359999880e+01 9.623160000000000025e+01 9.365709999999999980e+01
1.310042499999999954e+01 1.377733608639999829e+01 9.623120000000000118e+01 9.365720000000000312e+01
1.310474999999999923e+01 1.377748220239999988e+01 9.623090000000000543e+01 9.365749999999999886e+01
1.310907500000000070e+01 1.377762831839999969e+01 9.623050000000000637e+01 9.365770000000000550e+01
1.311340000000000039e+01 1.377774521119999918e+01 9.623019999999999641e+01 9.365800000000000125e+01
1.311772500000000008e+01 1.377789132719999898e+01 9.622990000000000066e+01 9.365840000000000032e+01
1.312204999999999977e+01 1.377800821999999847e+01 9.622969999999999402e+01 9.365869999999999607e+01
1.312637500000000124e+01 1.377812511279999796e+01 9.622929999999999495e+01 9.365900000000000603e+01
1.313070000000000093e+01 1.377827122879999955e+01 9.622910000000000252e+01 9.365930000000000177e+01
1.313502500000000062e+01 1.377838812159999904e+01 9.622880000000000678e+01 9.365959999999999752e+01
1.313935000000000031e+01 1.377853423759999885e+01 9.622860000000000014e+01 9.365999999999999659e+01
1.314367500000000177e+01 1.377865113040000011e+01 9.622830000000000439e+01 9.366030000000000655e+01
1.314800000000000146e+01 1.377876802319999960e+01 9.622809999999999775e+01 9.366060000000000230e+01
1.315232499999999938e+01 1.377888491599999909e+01 9.622780000000000200e+01 9.366100000000000136e+01
1.315664999999999907e+01 1.377903103199999890e+01 9.622759999999999536e+01 9.366129999999999711e+01
1.316097500000000053e+01 1.377914792479999839e+01 9.622719999999999629e+01 9.366160000000000707e+01
1.316530000000000022e+01 1.377926481759999966e+01 9.622700000000000387e+01 9.366190000000000282e+01
1.316962499999999991e+01 1.377938171039999915e+01 9.622669999999999391e+01 9.366230000000000189e+01
1.317394999999999960e+01 1.377952782639999896e+01 9.622650000000000148e+01 9.366259999999999764e+01
1.317827500000000107e+01 1.377964471919999845e+01 9.622620000000000573e+01 9.366289999999999338e+01
1.318260000000000076e+01 1.377976161199999794e+01 9.622599999999999909e+01 9.366320000000000334e+01
1.318692500000000045e+01 1.377987850479999921e+01 9.622570000000000334e+01 9.366360000000000241e+01
1.319125000000000014e+01 1.378002462079999901e+01 9.622549999999999670e+01 9.366389999999999816e+01
1.319557500000000161e+01 1.378014151360000028e+01 9.623080000000000211e+01 9.365919999999999845e+01
1.319990000000000130e+01 1.378025840639999977e+01 9.623029999999999973e+01 9.365890000000000271e+01
1.320422500000000099e+01 1.378037529919999926e+01 9.622979999999999734e+01 9.365909999999999513e+01
1.320854999999999890e+01 1.378052141519999907e+01 9.622950000000000159e+01 9.365909999999999513e+01
1.321287500000000037e+01 1.378063830800000034e+01 9.622899999999999920e+01 9.365940000000000509e+01
1.321720000000000006e+01 1.378078442399999837e+01 9.622880000000000678e+01 9.365959999999999752e+01
1.322152499999999975e+01 1.378090131679999963e+01 9.622839999999999350e+01 9.365999999999999659e+01
1.322584999999999944e+01 1.378101820959999912e+01 9.622820000000000107e+01 9.366020000000000323e+01
1.323017500000000091e+01 1.378116432559999893e+01 9.622780000000000200e+01 9.366060000000000230e+01
1.323450000000000060e+01 1.378128121839999842e+01 9.622769999999999868e+01 9.366089999999999804e+01
1.323882500000000029e+01 1.378139811119999791e+01 9.622729999999999961e+01 9.366119999999999379e+01
1.324314999999999998e+01 1.378151500399999918e+01 9.622709999999999297e+01 9.366150000000000375e+01
1.324747500000000144e+01 1.378166111999999899e+01 9.622679999999999723e+01 9.366190000000000282e+01
1.325180000000000113e+01 1.378177801280000025e+01 9.622660000000000480e+01 9.366209999999999525e+01
1.325612500000000082e+01 1.378189490559999975e+01 9.622629999999999484e+01 9.366249999999999432e+01
1.326045000000000051e+01 1.378201179839999924e+01 9.622610000000000241e+01 9.366280000000000427e+01
1.326477500000000198e+01 1.378212869119999873e+01 9.622580000000000666e+01 9.366310000000000002e+01
1.326910000000000167e+01 1.378224558399999822e+01 9.622560000000000002e+01 9.366339999999999577e+01
1.327342499999999959e+01 1.378239169999999980e+01 9.622530000000000427e+01 9.366379999999999484e+01
1.327774999999999928e+01 1.378250859279999929e+01 9.622509999999999764e+01 9.366400000000000148e+01
1.328207500000000074e+01 1.378262548560000056e+01 9.622480000000000189e+01 9.366440000000000055e+01
1.328640000000000043e+01 1.378274237839999827e+01 9.622459999999999525e+01 9.366469999999999629e+01
1.329072500000000012e+01 1.378285927119999776e+01 9.622429999999999950e+01 9.366509999999999536e+01
1.329504999999999981e+01 1.378297616399999903e+01 9.622410000000000707e+01 9.366530000000000200e+01
1.329937500000000128e+01 1.378309305679999852e+01 9.622379999999999711e+01 9.366570000000000107e+01
1.330370000000000097e+01 1.378323917280000011e+01 9.622889999999999588e+01 9.366150000000000375e+01
1.330802500000000066e+01 1.378332684239999928e+01 9.622839999999999350e+01 9.366129999999999711e+01
1.331235000000000035e+01 1.378347295840000086e+01 9.622790000000000532e+01 9.366129999999999711e+01
1.331667500000000182e+01 1.378358985119999858e+01 9.622750000000000625e+01 9.366150000000000375e+01
1.332100000000000151e+01 1.378370674399999807e+01 9.622719999999999629e+01 9.366169999999999618e+01
1.332532500000000120e+01 1.378385285999999965e+01 9.622690000000000055e+01 9.366200000000000614e+01
1.332964999999999911e+01 1.378396975279999914e+01 9.622660000000000480e+01 9.366219999999999857e+01
1.333397500000000058e+01 1.378408664560000041e+01 9.622629999999999484e+01 9.366249999999999432e+01
1.333830000000000027e+01 1.378420353839999990e+01 9.622610000000000241e+01 9.366280000000000427e+01
1.334262499999999996e+01 1.378432043119999939e+01 9.622580000000000666e+01 9.366310000000000002e+01
1.334694999999999965e+01 1.378443732399999888e+01 9.622549999999999670e+01 9.366339999999999577e+01
1.335127500000000111e+01 1.378458343999999869e+01 9.622520000000000095e+01 9.366379999999999484e+01
1.335560000000000080e+01 1.378470033279999996e+01 9.622499999999999432e+01 9.366410000000000480e+01
1.335992500000000049e+01 1.378481722559999945e+01 9.622469999999999857e+01 9.366440000000000055e+01
1.336425000000000018e+01 1.378493411840000071e+01 9.622450000000000614e+01 9.366469999999999629e+01
1.336857500000000165e+01 1.378505101120000020e+01 9.622419999999999618e+01 9.366500000000000625e+01
1.337290000000000134e+01 1.378516790399999792e+01 9.622400000000000375e+01 9.366530000000000200e+01
1.337722500000000103e+01 1.378528479679999919e+01 9.622379999999999711e+01 9.366559999999999775e+01
1.338155000000000072e+01 1.378540168959999868e+01 9.622360000000000468e+01 9.366589999999999350e+01
1.338587500000000219e+01 1.378551858239999817e+01 9.622329999999999472e+01 9.366620000000000346e+01
1.339020000000000010e+01 1.378563547519999943e+01 9.622310000000000230e+01 9.366649999999999920e+01
1.339452499999999979e+01 1.378575236799999892e+01 9.622280000000000655e+01 9.366679999999999495e+01
1.339884999999999948e+01 1.378586926079999841e+01 9.622259999999999991e+01 9.366710000000000491e+01
1.340317500000000095e+01 1.378598615359999968e+01 9.622230000000000416e+01 9.366750000000000398e+01
1.340750000000000064e+01 1.378610304639999917e+01 9.622209999999999752e+01 9.366769999999999641e+01
1.341182500000000033e+01 1.378621993919999866e+01 9.622709999999999297e+01 9.366379999999999484e+01
1.341615000000000002e+01 1.378633683199999993e+01 9.622660000000000480e+01 9.366349999999999909e+01
1.342047500000000149e+01 1.378645372479999942e+01 9.622610000000000241e+01 9.366360000000000241e+01
1.342480000000000118e+01 1.378657061760000069e+01 9.622580000000000666e+01 9.366370000000000573e+01
1.342912500000000087e+01 1.378668751040000018e+01 9.622530000000000427e+01 9.366400000000000148e+01
1.343345000000000056e+01 1.378680440319999789e+01 9.622509999999999764e+01 9.366410000000000480e+01
1.343777500000000202e+01 1.378695051919999948e+01 9.622480000000000189e+01 9.366450000000000387e+01
1.344210000000000171e+01 1.378706741199999897e+01 9.622459999999999525e+01 9.366469999999999629e+01
1.344642499999999963e+01 1.378718430480000023e+01 9.622419999999999618e+01 9.366509999999999536e+01
1.345074999999999932e+01 1.378730119759999972e+01 9.622410000000000707e+01 9.366530000000000200e+01
1.345507500000000078e+01 1.378741809039999922e+01 9.622369999999999379e+01 9.366570000000000107e+01
1.345940000000000047e+01 1.378753498320000048e+01 9.622360000000000468e+01 9.366589999999999350e+01
1.346372500000000016e+01 1.378765187599999820e+01 9.622320000000000562e+01 9.366630000000000678e+01
1.346804999999999986e+01 1.378776876879999946e+01 9.622310000000000230e+01 9.366649999999999920e+01
1.347237500000000132e+01 1.378785643840000041e+01 9.622280000000000655e+01 9.366679999999999495e+01
1.347670000000000101e+01 1.378797333119999990e+01 9.622259999999999991e+01 9.366710000000000491e+01
1.348102500000000070e+01 1.378809022399999940e+01 9.622230000000000416e+01 9.366740000000000066e+01
1.348535000000000039e+01 1.378820711680000066e+01 9.622209999999999752e+01 9.366769999999999641e+01
1.348967500000000186e+01 1.378832400960000015e+01 9.622180000000000177e+01 9.366800000000000637e+01
1.349400000000000155e+01 1.378844090239999787e+01 9.622169999999999845e+01 9.366830000000000211e+01
1.349832500000000124e+01 1.378855779519999913e+01 9.622129999999999939e+01 9.366859999999999786e+01
1.350265000000000093e+01 1.378867468799999862e+01 9.622119999999999607e+01 9.366889999999999361e+01
1.350697500000000062e+01 1.378876235759999958e+01 9.622090000000000032e+01 9.366920000000000357e+01
1.351130000000000031e+01 1.378887925039999907e+01 9.622069999999999368e+01 9.366949999999999932e+01
1.351562500000000000e+01 1.378899614320000033e+01 9.622039999999999793e+01 9.366979999999999507e+01
1.351994999999999969e+01 1.378911303599999982e+01 9.622480000000000189e+01 9.366580000000000439e+01
1.352427499999999938e+01 1.378922992879999931e+01 9.622429999999999950e+01 9.366549999999999443e+01
1.352860000000000085e+01 1.378934682159999880e+01 9.622390000000000043e+01 9.366559999999999775e+01
1.353292500000000054e+01 1.378946371439999830e+01 9.622350000000000136e+01 9.366570000000000107e+01
1.353725000000000023e+01 1.378958060719999956e+01 9.622320000000000562e+01 9.366589999999999350e+01
1.354157499999999992e+01 1.378969749999999905e+01 9.622280000000000655e+01 9.366620000000000346e+01
1.354590000000000138e+01 1.378981439279999854e+01 9.622259999999999991e+01 9.366639999999999588e+01
1.355022500000000107e+01 1.378993128559999981e+01 9.622230000000000416e+01 9.366670000000000584e+01
1.355455000000000076e+01 1.379004817839999930e+01 9.622209999999999752e+01 9.366700000000000159e+01
1.355887500000000045e+01 1.379016507119999879e+01 9.622180000000000177e+01 9.366729999999999734e+01
1.356320000000000192e+01 1.379028196400000006e+01 9.622159999999999513e+01 9.366759999999999309e+01
1.356752499999999984e+01 1.379039885679999955e+01 9.622129999999999939e+01 9.366790000000000305e+01
1.357184999999999953e+01 1.379048652639999872e+01 9.622110000000000696e+01 9.366809999999999548e+01
1.357617499999999922e+01 1.379060341919999821e+01 9.622079999999999700e+01 9.366840000000000543e+01
1.358050000000000068e+01 1.379072031199999948e+01 9.622060000000000457e+01 9.366870000000000118e+01
1.358482500000000037e+01 1.379083720479999897e+01 9.622039999999999793e+01 9.366899999999999693e+01
1.358915000000000006e+01 1.379095409760000024e+01 9.622020000000000550e+01 9.366930000000000689e+01
1.359347499999999975e+01 1.379104176719999941e+01 9.621989999999999554e+01 9.366960000000000264e+01
1.359780000000000122e+01 1.379115865999999890e+01 9.621970000000000312e+01 9.366989999999999839e+01
1.360212500000000091e+01 1.379127555279999839e+01 9.621939999999999316e+01 9.367019999999999413e+01
1.360645000000000060e+01 1.379139244559999966e+01 9.621920000000000073e+01 9.367050000000000409e+01
1.361077500000000029e+01 1.379148011520000061e+01 9.621899999999999409e+01 9.367079999999999984e+01
1.361510000000000176e+01 1.379159700800000010e+01 9.621880000000000166e+01 9.367100000000000648e+01
1.361942500000000145e+01 1.379171390079999782e+01 9.621850000000000591e+01 9.367130000000000223e+01
1.362374999999999936e+01 1.379183079359999908e+01 9.621829999999999927e+01 9.367159999999999798e+01
1.362807499999999905e+01 1.379194768639999857e+01 9.622259999999999991e+01 9.366779999999999973e+01
1.363240000000000052e+01 1.379203535599999952e+01 9.622230000000000416e+01 9.366750000000000398e+01
1.363672500000000021e+01 1.379215224879999901e+01 9.622169999999999845e+01 9.366759999999999309e+01
1.364104999999999990e+01 1.379226914160000028e+01 9.622150000000000603e+01 9.366769999999999641e+01
1.364537499999999959e+01 1.379238603439999977e+01 9.622110000000000696e+01 9.366800000000000637e+01
1.364970000000000105e+01 1.379250292719999926e+01 9.622090000000000032e+01 9.366809999999999548e+01
1.365402500000000074e+01 1.379261981999999875e+01 9.622050000000000125e+01 9.366849999999999454e+01
1.365835000000000043e+01 1.379270748959999970e+01 9.622029999999999461e+01 9.366859999999999786e+01
1.366267500000000013e+01 1.379282438239999919e+01 9.621999999999999886e+01 9.366899999999999693e+01
1.366700000000000159e+01 1.379294127520000046e+01 9.621980000000000643e+01 9.366920000000000357e+01
1.367132500000000128e+01 1.379305816799999995e+01 9.621949999999999648e+01 9.366949999999999932e+01
1.367565000000000097e+01 1.379317506079999944e+01 9.621930000000000405e+01 9.366979999999999507e+01
1.367997499999999889e+01 1.379326273039999862e+01 9.621899999999999409e+01 9.367010000000000502e+01
1.368430000000000035e+01 1.379337962319999988e+01 9.621890000000000498e+01 9.367029999999999745e+01
1.368862500000000004e+01 1.379349651599999937e+01 9.621859999999999502e+01 9.367059999999999320e+01
1.369294999999999973e+01 1.379358418559999855e+01 9.621840000000000259e+01 9.367090000000000316e+01
1.369727499999999942e+01 1.379370107839999804e+01 9.621810000000000684e+01 9.367119999999999891e+01
1.370160000000000089e+01 1.379381797119999931e+01 9.621800000000000352e+01 9.367140000000000555e+01
1.370592500000000058e+01 1.379390564080000026e+01 9.621760000000000446e+01 9.367180000000000462e+01
1.371025000000000027e+01 1.379402253359999975e+01 9.621750000000000114e+01 9.367199999999999704e+01
1.371457499999999996e+01 1.379413942639999924e+01 9.621720000000000539e+01 9.367230000000000700e+01
1.371890000000000143e+01 1.379422709600000019e+01 9.621710000000000207e+01 9.367249999999999943e+01
1.372322500000000112e+01 1.379434398879999968e+01 9.621680000000000632e+01 9.367289999999999850e+01
1.372755000000000081e+01 1.379443165839999885e+01 9.621659999999999968e+01 9.367310000000000514e+01
1.373187500000000050e+01 1.379454855119999834e+01 9.621630000000000393e+01 9.367340000000000089e+01
1.373620000000000196e+01 1.379466544399999961e+01 9.622069999999999368e+01 9.367010000000000502e+01
1.374052499999999988e+01 1.379475311360000056e+01 9.622020000000000550e+01 9.366989999999999839e+01
1.374484999999999957e+01 1.379487000640000005e+01 9.621989999999999554e+01 9.366989999999999839e+01
1.374917499999999926e+01 1.379498689919999777e+01 9.621949999999999648e+01 9.367010000000000502e+01
1.375350000000000072e+01 1.379510379199999903e+01 9.621920000000000073e+01 9.367019999999999413e+01
1.375782500000000041e+01 1.379522068479999852e+01 9.621890000000000498e+01 9.367050000000000409e+01
1.376215000000000011e+01 1.379530835439999947e+01 9.621859999999999502e+01 9.367069999999999652e+01
1.376647499999999980e+01 1.379542524719999896e+01 9.621829999999999927e+01 9.367100000000000648e+01
1.377080000000000126e+01 1.379554214000000023e+01 9.621810000000000684e+01 9.367119999999999891e+01
1.377512500000000095e+01 1.379562980959999940e+01 9.621790000000000020e+01 9.367149999999999466e+01
1.377945000000000064e+01 1.379574670239999890e+01 9.621769999999999357e+01 9.367180000000000462e+01
1.378377500000000033e+01 1.379586359520000016e+01 9.621739999999999782e+01 9.367199999999999704e+01
1.378810000000000180e+01 1.379595126479999934e+01 9.621720000000000539e+01 9.367230000000000700e+01
1.379242500000000149e+01 1.379606815759999883e+01 9.621689999999999543e+01 9.367260000000000275e+01
1.379675000000000118e+01 1.379618505039999832e+01 9.621670000000000300e+01 9.367279999999999518e+01
1.380107499999999909e+01 1.379627271999999927e+01 9.621649999999999636e+01 9.367310000000000514e+01
1.380540000000000056e+01 1.379638961280000053e+01 9.621630000000000393e+01 9.367340000000000089e+01
1.380972500000000025e+01 1.379647728239999971e+01 9.621599999999999397e+01 9.367369999999999663e+01
1.381404999999999994e+01 1.379659417519999920e+01 9.621580000000000155e+01 9.367390000000000327e+01
1.381837499999999963e+01 1.379668184479999837e+01 9.621559999999999491e+01 9.367419999999999902e+01
1.382270000000000110e+01 1.379679873759999964e+01 9.621540000000000248e+01 9.367449999999999477e+01
1.382702500000000079e+01 1.379688640719999881e+01 9.621510000000000673e+01 9.367470000000000141e+01
1.383135000000000048e+01 1.379700330000000008e+01 9.621500000000000341e+01 9.367499999999999716e+01
1.383567500000000017e+01 1.379709096959999926e+01 9.621469999999999345e+01 9.367529999999999291e+01
1.384000000000000163e+01 1.379720786239999875e+01 9.621450000000000102e+01 9.367549999999999955e+01
1.384432500000000132e+01 1.379732475520000001e+01 9.621859999999999502e+01 9.367230000000000700e+01
1.384865000000000101e+01 1.379741242479999919e+01 9.621829999999999927e+01 9.367199999999999704e+01
1.385297500000000070e+01 1.379752931759999868e+01 9.621779999999999688e+01 9.367210000000000036e+01
1.385730000000000217e+01 1.379761698719999963e+01 9.621760000000000446e+01 9.367220000000000368e+01
1.386162500000000009e+01 1.379773387999999912e+01 9.621720000000000539e+01 9.367239999999999611e+01
1.386594999999999978e+01 1.379785077280000039e+01 9.621699999999999875e+01 9.367260000000000275e+01
1.387027499999999947e+01 1.379793844239999956e+01 9.621659999999999968e+01 9.367289999999999850e+01
1.387460000000000093e+01 1.379805533519999905e+01 9.621649999999999636e+01 9.367310000000000514e+01
1.387892500000000062e+01 1.379817222799999854e+01 9.621620000000000061e+01 9.367340000000000089e+01
1.388325000000000031e+01 1.379825989759999949e+01 9.621599999999999397e+01 9.367359999999999332e+01
1.388757500000000000e+01 1.379837679039999898e+01 9.621569999999999823e+01 9.367390000000000327e+01
1.389190000000000147e+01 1.379846445999999993e+01 9.621559999999999491e+01 9.367409999999999570e+01
1.389622500000000116e+01 1.379858135279999942e+01 9.621519999999999584e+01 9.367440000000000566e+01
1.390055000000000085e+01 1.379866902239999860e+01 9.621510000000000673e+01 9.367459999999999809e+01
1.390487500000000054e+01 1.379878591519999986e+01 9.621479999999999677e+01 9.367499999999999716e+01
1.390920000000000201e+01 1.379887358480000081e+01 9.621469999999999345e+01 9.367520000000000380e+01
1.391352500000000170e+01 1.379899047759999853e+01 9.621439999999999770e+01 9.367549999999999955e+01
1.391784999999999961e+01 1.379907814719999948e+01 9.621420000000000528e+01 9.367570000000000618e+01
1.392217499999999930e+01 1.379916581679999865e+01 9.621389999999999532e+01 9.367600000000000193e+01
1.392650000000000077e+01 1.379928270959999814e+01 9.621380000000000621e+01 9.367619999999999436e+01
1.393082500000000046e+01 1.379937037919999909e+01 9.621349999999999625e+01 9.367650000000000432e+01
1.393515000000000015e+01 1.379948727200000036e+01 9.621339999999999293e+01 9.367669999999999675e+01
1.393947499999999984e+01 1.379957494159999953e+01 9.621309999999999718e+01 9.367700000000000671e+01
1.394380000000000130e+01 1.379966261120000048e+01 9.621299999999999386e+01 9.367719999999999914e+01
1.394812500000000099e+01 1.379977950399999820e+01 9.621269999999999811e+01 9.367749999999999488e+01
1.395245000000000068e+01 1.379986717359999915e+01 9.621670000000000300e+01 9.367459999999999809e+01
1.395677500000000038e+01 1.379998406639999864e+01 9.621630000000000393e+01 9.367430000000000234e+01
1.396110000000000184e+01 1.380007173599999959e+01 9.621599999999999397e+01 9.367440000000000566e+01
1.396542500000000153e+01 1.380018862879999908e+01 9.621559999999999491e+01 9.367449999999999477e+01
1.396975000000000122e+01 1.380027629840000003e+01 9.621529999999999916e+01 9.367470000000000141e+01
1.397407499999999914e+01 1.380039319119999952e+01 9.621500000000000341e+01 9.367489999999999384e+01
1.397840000000000060e+01 1.380051008400000079e+01 9.621479999999999677e+01 9.367510000000000048e+01
1.398272500000000029e+01 1.380059775359999996e+01 9.621450000000000102e+01 9.367539999999999623e+01
1.398704999999999998e+01 1.380071464639999945e+01 9.621429999999999438e+01 9.367560000000000286e+01
1.399137499999999967e+01 1.380080231599999863e+01 9.621410000000000196e+01 9.367589999999999861e+01
1.399570000000000114e+01 1.380088998559999958e+01 9.621389999999999532e+01 9.367610000000000525e+01
1.400002500000000083e+01 1.380100687839999907e+01 9.621359999999999957e+01 9.367640000000000100e+01
1.400435000000000052e+01 1.380109454799999824e+01 9.621339999999999293e+01 9.367659999999999343e+01
1.400867500000000021e+01 1.380121144079999951e+01 9.621320000000000050e+01 9.367690000000000339e+01
1.401300000000000168e+01 1.380129911040000046e+01 9.621299999999999386e+01 9.367709999999999582e+01
1.401732500000000137e+01 1.380138677999999963e+01 9.621269999999999811e+01 9.367740000000000578e+01
1.402165000000000106e+01 1.380150367279999912e+01 9.621259999999999479e+01 9.367759999999999820e+01
1.402597500000000075e+01 1.380159134239999830e+01 9.621229999999999905e+01 9.367789999999999395e+01
1.403030000000000221e+01 1.380167901199999925e+01 9.621210000000000662e+01 9.367810000000000059e+01
1.403462500000000190e+01 1.380179590480000051e+01 9.621189999999999998e+01 9.367839999999999634e+01
1.403894999999999982e+01 1.380188357439999969e+01 9.621169999999999334e+01 9.367860000000000298e+01
1.404327499999999951e+01 1.380197124400000064e+01 9.621150000000000091e+01 9.367889999999999873e+01
1.404760000000000097e+01 1.380208813680000013e+01 9.621129999999999427e+01 9.367910000000000537e+01
1.405192500000000067e+01 1.380217580639999930e+01 9.621099999999999852e+01 9.367940000000000111e+01
1.405625000000000036e+01 1.380226347599999848e+01 9.621089999999999520e+01 9.367959999999999354e+01
1.406057500000000005e+01 1.380238036879999797e+01 9.621469999999999345e+01 9.367680000000000007e+01
1.406489999999999974e+01 1.380246803839999892e+01 9.621450000000000102e+01 9.367650000000000432e+01
1.406922500000000120e+01 1.380255570799999809e+01 9.621399999999999864e+01 9.367659999999999343e+01
1.407355000000000089e+01 1.380267260079999936e+01 9.621380000000000621e+01 9.367669999999999675e+01
1.407787500000000058e+01 1.380276027040000031e+01 9.621339999999999293e+01 9.367690000000000339e+01
1.408220000000000027e+01 1.380287716319999980e+01 9.621320000000000050e+01 9.367700000000000671e+01
1.408652500000000174e+01 1.380296483279999897e+01 9.621280000000000143e+01 9.367730000000000246e+01
1.409085000000000143e+01 1.380308172560000024e+01 9.621269999999999811e+01 9.367749999999999488e+01
1.409517499999999934e+01 1.380316939519999941e+01 9.621240000000000236e+01 9.367780000000000484e+01
1.409949999999999903e+01 1.380325706480000036e+01 9.621219999999999573e+01 9.367789999999999395e+01
1.410382500000000050e+01 1.380337395759999986e+01 9.621189999999999998e+01 9.367820000000000391e+01
1.410815000000000019e+01 1.380346162719999903e+01 9.621179999999999666e+01 9.367839999999999634e+01
1.411247499999999988e+01 1.380354929679999998e+01 9.621150000000000091e+01 9.367870000000000630e+01
1.411679999999999957e+01 1.380366618959999947e+01 9.621139999999999759e+01 9.367889999999999873e+01
1.412112500000000104e+01 1.380375385919999864e+01 9.621110000000000184e+01 9.367919999999999447e+01
1.412545000000000073e+01 1.380384152879999782e+01 9.621089999999999520e+01 9.367940000000000111e+01
1.412977500000000042e+01 1.380392919839999877e+01 9.621059999999999945e+01 9.367969999999999686e+01
1.413410000000000011e+01 1.380404609120000003e+01 9.621049999999999613e+01 9.367990000000000350e+01
1.413842500000000157e+01 1.380413376079999921e+01 9.621020000000000039e+01 9.368019999999999925e+01
1.414275000000000126e+01 1.380422143040000016e+01 9.621009999999999707e+01 9.368040000000000589e+01
1.414707500000000095e+01 1.380430909999999933e+01 9.620980000000000132e+01 9.368070000000000164e+01
1.415139999999999887e+01 1.380442599279999882e+01 9.620969999999999800e+01 9.368080000000000496e+01
1.415572500000000034e+01 1.380451366239999977e+01 9.620940000000000225e+01 9.368110000000000070e+01
1.416005000000000003e+01 1.380460133199999895e+01 9.620929999999999893e+01 9.368129999999999313e+01
1.416437499999999972e+01 1.380468900159999812e+01 9.620900000000000318e+01 9.368160000000000309e+01
1.416869999999999941e+01 1.380480589439999939e+01 9.621299999999999386e+01 9.367889999999999873e+01
1.417302500000000087e+01 1.380489356400000034e+01 9.621259999999999479e+01 9.367870000000000630e+01
1.417735000000000056e+01 1.380498123359999951e+01 9.621229999999999905e+01 9.367870000000000630e+01
1.418167500000000025e+01 1.380506890320000046e+01 9.621189999999999998e+01 9.367879999999999541e+01
1.418599999999999994e+01 1.380518579599999995e+01 9.621160000000000423e+01 9.367900000000000205e+01
1.419032500000000141e+01 1.380527346559999913e+01 9.621129999999999427e+01 9.367919999999999447e+01
1.419465000000000110e+01 1.380539035839999862e+01 9.621110000000000184e+01 9.367940000000000111e+01
1.419897500000000079e+01 1.380547802799999779e+01 9.621089999999999520e+01 9.367959999999999354e+01
1.420330000000000048e+01 1.380556569759999874e+01 9.621070000000000277e+01 9.367980000000000018e+01
1.420762500000000195e+01 1.380565336719999792e+01 9.621040000000000703e+01 9.368000000000000682e+01
1.421194999999999986e+01 1.380577025999999918e+01 9.621020000000000039e+01 9.368030000000000257e+01
1.421627499999999955e+01 1.380585792960000013e+01 9.620999999999999375e+01 9.368049999999999500e+01
1.422059999999999924e+01 1.380594559919999931e+01 9.620980000000000132e+01 9.368070000000000164e+01
1.422492500000000071e+01 1.380603326880000026e+01 9.620959999999999468e+01 9.368099999999999739e+01
1.422925000000000040e+01 1.380612093839999943e+01 9.620940000000000225e+01 9.368120000000000402e+01
1.423357500000000009e+01 1.380623783119999892e+01 9.620910000000000650e+01 9.368139999999999645e+01
1.423789999999999978e+01 1.380632550079999810e+01 9.620900000000000318e+01 9.368160000000000309e+01
1.424222500000000124e+01 1.380641317039999905e+01 9.620869999999999322e+01 9.368189999999999884e+01
1.424655000000000094e+01 1.380650083999999822e+01 9.620850000000000080e+01 9.368210000000000548e+01
1.425087500000000063e+01 1.380658850959999917e+01 9.620829999999999416e+01 9.368240000000000123e+01
1.425520000000000032e+01 1.380667617919999834e+01 9.620810000000000173e+01 9.368259999999999366e+01
1.425952500000000178e+01 1.380676384879999929e+01 9.620789999999999509e+01 9.368280000000000030e+01
1.426385000000000147e+01 1.380688074160000056e+01 9.620770000000000266e+01 9.368300000000000693e+01
1.426817500000000116e+01 1.380696841119999974e+01 9.620749999999999602e+01 9.368330000000000268e+01
1.427249999999999908e+01 1.380705608079999891e+01 9.620730000000000359e+01 9.368349999999999511e+01
1.427682500000000054e+01 1.380714375039999986e+01 9.621150000000000091e+01 9.368089999999999407e+01
1.428115000000000023e+01 1.380723141999999903e+01 9.621120000000000516e+01 9.368059999999999832e+01
1.428547499999999992e+01 1.380731908959999998e+01 9.621080000000000609e+01 9.368070000000000164e+01
1.428979999999999961e+01 1.380740675919999916e+01 9.621049999999999613e+01 9.368080000000000496e+01
1.429412500000000108e+01 1.380752365199999865e+01 9.621009999999999707e+01 9.368099999999999739e+01
1.429845000000000077e+01 1.380761132159999960e+01 9.620990000000000464e+01 9.368110000000000070e+01
1.430277500000000046e+01 1.380769899119999877e+01 9.620959999999999468e+01 9.368139999999999645e+01
1.430710000000000015e+01 1.380778666079999972e+01 9.620940000000000225e+01 9.368149999999999977e+01
1.431142500000000162e+01 1.380787433039999890e+01 9.620910000000000650e+01 9.368179999999999552e+01
1.431575000000000131e+01 1.380799122320000016e+01 9.620900000000000318e+01 9.368200000000000216e+01
1.432007500000000100e+01 1.380807889279999934e+01 9.620869999999999322e+01 9.368219999999999459e+01
1.432440000000000069e+01 1.380816656240000029e+01 9.620860000000000412e+01 9.368240000000000123e+01
1.432872500000000215e+01 1.380825423199999946e+01 9.620829999999999416e+01 9.368269999999999698e+01
1.433305000000000007e+01 1.380834190160000041e+01 9.620820000000000505e+01 9.368290000000000362e+01
1.433737499999999976e+01 1.380842957119999959e+01 9.620789999999999509e+01 9.368309999999999604e+01
1.434169999999999945e+01 1.380851724080000054e+01 9.620770000000000266e+01 9.368330000000000268e+01
1.434602500000000092e+01 1.380860491039999971e+01 9.620749999999999602e+01 9.368359999999999843e+01
1.435035000000000061e+01 1.380869257999999888e+01 9.620730000000000359e+01 9.368380000000000507e+01
1.435467500000000030e+01 1.380878024959999983e+01 9.620709999999999695e+01 9.368410000000000082e+01
1.435899999999999999e+01 1.380889714239999932e+01 9.620690000000000452e+01 9.368420000000000414e+01
1.436332500000000145e+01 1.380898481199999850e+01 9.620669999999999789e+01 9.368449999999999989e+01
1.436765000000000114e+01 1.380907248159999945e+01 9.620650000000000546e+01 9.368470000000000653e+01
1.437197500000000083e+01 1.380916015119999862e+01 9.620629999999999882e+01 9.368500000000000227e+01
1.437630000000000052e+01 1.380924782079999957e+01 9.620610000000000639e+01 9.368510000000000559e+01
1.438062500000000199e+01 1.380933549039999875e+01 9.620589999999999975e+01 9.368540000000000134e+01
1.438495000000000168e+01 1.380942315999999970e+01 9.620980000000000132e+01 9.368290000000000362e+01
1.438927499999999959e+01 1.380951082959999887e+01 9.620940000000000225e+01 9.368280000000000030e+01
1.439359999999999928e+01 1.380959849919999805e+01 9.620900000000000318e+01 9.368280000000000030e+01
1.439792500000000075e+01 1.380968616879999900e+01 9.620869999999999322e+01 9.368290000000000362e+01
1.440225000000000044e+01 1.380977383839999817e+01 9.620839999999999748e+01 9.368309999999999604e+01
1.440657500000000013e+01 1.380986150799999912e+01 9.620820000000000505e+01 9.368319999999999936e+01
1.441089999999999982e+01 1.380994917759999829e+01 9.620789999999999509e+01 9.368340000000000600e+01
1.441522500000000129e+01 1.381006607039999956e+01 9.620770000000000266e+01 9.368370000000000175e+01
1.441955000000000098e+01 1.381015374000000051e+01 9.620749999999999602e+01 9.368389999999999418e+01
1.442387500000000067e+01 1.381024140959999968e+01 9.620730000000000359e+01 9.368410000000000082e+01
1.442820000000000036e+01 1.381032907919999886e+01 9.620709999999999695e+01 9.368429999999999325e+01
1.443252500000000182e+01 1.381041674879999981e+01 9.620690000000000452e+01 9.368449999999999989e+01
1.443685000000000151e+01 1.381050441839999898e+01 9.620669999999999789e+01 9.368470000000000653e+01
1.444117500000000121e+01 1.381059208799999993e+01 9.620650000000000546e+01 9.368500000000000227e+01
1.444549999999999912e+01 1.381067975759999911e+01 9.620629999999999882e+01 9.368519999999999470e+01
1.444982500000000059e+01 1.381076742720000006e+01 9.620610000000000639e+01 9.368540000000000134e+01
1.445415000000000028e+01 1.381085509679999923e+01 9.620589999999999975e+01 9.368559999999999377e+01
1.445847499999999997e+01 1.381094276640000018e+01 9.620569999999999311e+01 9.368590000000000373e+01
1.446279999999999966e+01 1.381103043599999936e+01 9.620550000000000068e+01 9.368609999999999616e+01
1.446712500000000112e+01 1.381111810559999853e+01 9.620529999999999404e+01 9.368630000000000280e+01
1.447145000000000081e+01 1.381120577519999948e+01 9.620510000000000161e+01 9.368649999999999523e+01
1.447577500000000050e+01 1.381129344479999865e+01 9.620489999999999498e+01 9.368680000000000518e+01
1.448010000000000019e+01 1.381138111439999960e+01 9.620470000000000255e+01 9.368699999999999761e+01
1.448442500000000166e+01 1.381146878399999878e+01 9.620449999999999591e+01 9.368720000000000425e+01
1.448875000000000135e+01 1.381155645359999973e+01 9.620430000000000348e+01 9.368739999999999668e+01
1.449307500000000104e+01 1.381164412319999890e+01 9.620759999999999934e+01 9.368510000000000559e+01
1.449740000000000073e+01 1.381170256959999953e+01 9.620720000000000027e+01 9.368489999999999895e+01
1.450172500000000220e+01 1.381181946239999903e+01 9.620680000000000121e+01 9.368500000000000227e+01
1.450605000000000011e+01 1.381190713199999998e+01 9.620659999999999457e+01 9.368500000000000227e+01
1.451037499999999980e+01 1.381199480159999915e+01 9.620629999999999882e+01 9.368519999999999470e+01
1.451469999999999949e+01 1.381208247119999832e+01 9.620610000000000639e+01 9.368529999999999802e+01
1.451902500000000096e+01 1.381217014079999927e+01 9.620579999999999643e+01 9.368559999999999377e+01
1.452335000000000065e+01 1.381225781039999845e+01 9.620560000000000400e+01 9.368569999999999709e+01
1.452767500000000034e+01 1.381234547999999940e+01 9.620529999999999404e+01 9.368600000000000705e+01
1.453200000000000003e+01 1.381243314959999857e+01 9.620520000000000493e+01 9.368609999999999616e+01
1.453632500000000149e+01 1.381252081919999952e+01 9.620489999999999498e+01 9.368640000000000612e+01
1.454065000000000119e+01 1.381260848879999870e+01 9.620480000000000587e+01 9.368659999999999854e+01
1.454497500000000088e+01 1.381269615839999965e+01 9.620449999999999591e+01 9.368680000000000518e+01
1.454930000000000057e+01 1.381278382799999882e+01 9.620440000000000680e+01 9.368699999999999761e+01
1.455362500000000203e+01 1.381287149759999799e+01 9.620409999999999684e+01 9.368729999999999336e+01
1.455795000000000172e+01 1.381295916719999894e+01 9.620399999999999352e+01 9.368739999999999668e+01
1.456227500000000141e+01 1.381304683679999812e+01 9.620380000000000109e+01 9.368770000000000664e+01
1.456659999999999933e+01 1.381313450639999907e+01 9.620359999999999445e+01 9.368789999999999907e+01
1.457092500000000079e+01 1.381322217599999824e+01 9.620340000000000202e+01 9.368810000000000571e+01
1.457525000000000048e+01 1.381328062239999888e+01 9.620329999999999870e+01 9.368829999999999814e+01
1.457957500000000017e+01 1.381336829199999983e+01 9.620300000000000296e+01 9.368859999999999388e+01
1.458389999999999986e+01 1.381345596159999900e+01 9.620289999999999964e+01 9.368869999999999720e+01
1.458822500000000133e+01 1.381354363119999817e+01 9.620260000000000389e+01 9.368899999999999295e+01
1.459255000000000102e+01 1.381363130079999912e+01 9.620250000000000057e+01 9.368919999999999959e+01
1.459687500000000071e+01 1.381371897039999830e+01 9.620220000000000482e+01 9.368940000000000623e+01
1.460120000000000040e+01 1.381380663999999925e+01 9.620600000000000307e+01 9.368710000000000093e+01
1.460552500000000009e+01 1.381386508639999988e+01 9.620560000000000400e+01 9.368689999999999429e+01
1.460985000000000156e+01 1.381395275599999906e+01 9.620529999999999404e+01 9.368699999999999761e+01
1.461417500000000125e+01 1.381404042560000001e+01 9.620499999999999829e+01 9.368710000000000093e+01
1.461850000000000094e+01 1.381415731839999950e+01 9.620480000000000587e+01 9.368720000000000425e+01
1.462282499999999885e+01 1.381424498799999867e+01 9.620449999999999591e+01 9.368739999999999668e+01
1.462715000000000032e+01 1.381433265759999962e+01 9.620430000000000348e+01 9.368760000000000332e+01
1.463147500000000001e+01 1.381442032719999879e+01 9.620409999999999684e+01 9.368779999999999575e+01
1.463579999999999970e+01 1.381450799679999797e+01 9.620390000000000441e+01 9.368800000000000239e+01
1.464012499999999939e+01 1.381459566639999892e+01 9.620369999999999777e+01 9.368819999999999482e+01
1.464445000000000086e+01 1.381465411279999955e+01 9.620350000000000534e+01 9.368840000000000146e+01
1.464877500000000055e+01 1.381474178239999873e+01 9.620329999999999870e+01 9.368859999999999388e+01
1.465310000000000024e+01 1.381482945199999968e+01 9.620310000000000628e+01 9.368880000000000052e+01
1.465742499999999993e+01 1.381491712159999885e+01 9.620289999999999964e+01 9.368899999999999295e+01
1.466175000000000139e+01 1.381500479119999980e+01 9.620269999999999300e+01 9.368919999999999959e+01
1.466607500000000108e+01 1.381509246079999897e+01 9.620250000000000057e+01 9.368940000000000623e+01
1.467040000000000077e+01 1.381518013039999815e+01 9.620229999999999393e+01 9.368959999999999866e+01
1.467472500000000046e+01 1.381523857679999878e+01 9.620210000000000150e+01 9.368980000000000530e+01
1.467905000000000193e+01 1.381532624639999973e+01 9.620189999999999486e+01 9.368999999999999773e+01
1.468337499999999984e+01 1.381541391599999891e+01 9.620170000000000243e+01 9.369020000000000437e+01
1.468769999999999953e+01 1.381550158559999986e+01 9.620159999999999911e+01 9.369039999999999679e+01
1.469202499999999922e+01 1.381558925519999903e+01 9.620140000000000668e+01 9.369070000000000675e+01
1.469635000000000069e+01 1.381564770159999966e+01 9.620120000000000005e+01 9.369079999999999586e+01
1.470067500000000038e+01 1.381573537120000061e+01 9.620099999999999341e+01 9.369110000000000582e+01
1.470500000000000007e+01 1.381582304079999979e+01 9.620080000000000098e+01 9.369129999999999825e+01
1.470932499999999976e+01 1.381591071040000074e+01 9.620420000000000016e+01 9.368919999999999959e+01
1.471365000000000123e+01 1.381596915679999960e+01 9.620390000000000441e+01 9.368890000000000384e+01
1.471797500000000092e+01 1.381605682639999877e+01 9.620350000000000534e+01 9.368899999999999295e+01
1.472230000000000061e+01 1.381614449599999794e+01 9.620319999999999538e+01 9.368909999999999627e+01
1.472662500000000030e+01 1.381623216559999889e+01 9.620289999999999964e+01 9.368930000000000291e+01
1.473095000000000176e+01 1.381631983519999807e+01 9.620279999999999632e+01 9.368940000000000623e+01
1.473527500000000146e+01 1.381640750479999902e+01 9.620250000000000057e+01 9.368959999999999866e+01
1.473959999999999937e+01 1.381649517439999819e+01 9.620229999999999393e+01 9.368970000000000198e+01
1.474392499999999906e+01 1.381658284399999914e+01 9.620199999999999818e+01 9.368999999999999773e+01
1.474825000000000053e+01 1.381667051359999832e+01 9.620189999999999486e+01 9.369010000000000105e+01
1.475257500000000022e+01 1.381675818319999927e+01 9.620170000000000243e+01 9.369039999999999679e+01
1.475689999999999991e+01 1.381684585280000022e+01 9.620149999999999579e+01 9.369050000000000011e+01
1.476122499999999960e+01 1.381690429919999907e+01 9.620130000000000337e+01 9.369079999999999586e+01
1.476555000000000106e+01 1.381699196879999825e+01 9.620120000000000005e+01 9.369089999999999918e+01
1.476987500000000075e+01 1.381707963839999920e+01 9.620090000000000430e+01 9.369119999999999493e+01
1.477420000000000044e+01 1.381716730799999837e+01 9.620080000000000098e+01 9.369129999999999825e+01
1.477852500000000013e+01 1.381725497759999932e+01 9.620050000000000523e+01 9.369159999999999400e+01
1.478285000000000160e+01 1.381731342399999996e+01 9.620040000000000191e+01 9.369180000000000064e+01
1.478717500000000129e+01 1.381740109359999913e+01 9.620019999999999527e+01 9.369199999999999307e+01
1.479150000000000098e+01 1.381748876320000008e+01 9.620000000000000284e+01 9.369219999999999970e+01
1.479582500000000067e+01 1.381754720960000071e+01 9.619979999999999620e+01 9.369240000000000634e+01
1.480015000000000214e+01 1.381763487919999989e+01 9.619970000000000709e+01 9.369259999999999877e+01
1.480447500000000005e+01 1.381772254879999906e+01 9.619939999999999714e+01 9.369280000000000541e+01
1.480879999999999974e+01 1.381781021840000001e+01 9.619929999999999382e+01 9.369299999999999784e+01
1.481312499999999943e+01 1.381786866479999887e+01 9.619910000000000139e+01 9.369320000000000448e+01
1.481745000000000090e+01 1.381795633439999804e+01 9.620239999999999725e+01 9.369129999999999825e+01
1.482177500000000059e+01 1.381804400399999899e+01 9.620210000000000150e+01 9.369110000000000582e+01
1.482610000000000028e+01 1.381813167359999817e+01 9.620180000000000575e+01 9.369110000000000582e+01
1.483042499999999997e+01 1.381821934319999912e+01 9.620149999999999579e+01 9.369119999999999493e+01
1.483475000000000144e+01 1.381830701280000007e+01 9.620120000000000005e+01 9.369129999999999825e+01
1.483907500000000113e+01 1.381839468239999924e+01 9.620099999999999341e+01 9.369150000000000489e+01
1.484340000000000082e+01 1.381845312879999810e+01 9.620080000000000098e+01 9.369169999999999732e+01
1.484772500000000051e+01 1.381854079839999905e+01 9.620050000000000523e+01 9.369190000000000396e+01
1.485205000000000197e+01 1.381862846799999822e+01 9.620040000000000191e+01 9.369199999999999307e+01
1.485637500000000166e+01 1.381871613759999917e+01 9.620019999999999527e+01 9.369230000000000302e+01
1.486069999999999958e+01 1.381880380719999835e+01 9.620000000000000284e+01 9.369240000000000634e+01
1.486502499999999927e+01 1.381886225359999898e+01 9.619979999999999620e+01 9.369259999999999877e+01
1.486935000000000073e+01 1.381894992319999993e+01 9.619960000000000377e+01 9.369280000000000541e+01
1.487367500000000042e+01 1.381903759279999910e+01 9.619939999999999714e+01 9.369299999999999784e+01
1.487800000000000011e+01 1.381909603919999974e+01 9.619920000000000471e+01 9.369320000000000448e+01
1.488232499999999980e+01 1.381918370880000069e+01 9.619899999999999807e+01 9.369339999999999691e+01
1.488665000000000127e+01 1.381927137839999986e+01 9.619889999999999475e+01 9.369360000000000355e+01
1.489097500000000096e+01 1.381935904799999904e+01 9.619870000000000232e+01 9.369379999999999598e+01
1.489530000000000065e+01 1.381941749439999789e+01 9.619849999999999568e+01 9.369400000000000261e+01
1.489962500000000034e+01 1.381950516399999884e+01 9.619830000000000325e+01 9.369419999999999504e+01
1.490395000000000181e+01 1.381959283359999802e+01 9.619809999999999661e+01 9.369440000000000168e+01
1.490827500000000150e+01 1.381965127999999865e+01 9.619790000000000418e+01 9.369459999999999411e+01
1.491260000000000119e+01 1.381973894959999960e+01 9.619780000000000086e+01 9.369480000000000075e+01
1.491692499999999910e+01 1.381979739600000023e+01 9.619759999999999422e+01 9.369499999999999318e+01
1.492125000000000057e+01 1.381988506559999941e+01 9.619740000000000180e+01 9.369519999999999982e+01
1.492557500000000026e+01 1.381997273520000036e+01 9.620059999999999434e+01 9.369310000000000116e+01
1.492989999999999995e+01 1.382006040479999953e+01 9.620040000000000191e+01 9.369289999999999452e+01
1.493422499999999964e+01 1.382011885120000017e+01 9.620000000000000284e+01 9.369299999999999784e+01
1.493855000000000111e+01 1.382020652079999934e+01 9.619979999999999620e+01 9.369299999999999784e+01
1.494287500000000080e+01 1.382029419040000029e+01 9.619939999999999714e+01 9.369320000000000448e+01
1.494720000000000049e+01 1.382038185999999946e+01 9.619929999999999382e+01 9.369329999999999359e+01
1.495152500000000018e+01 1.382046952960000041e+01 9.619899999999999807e+01 9.369350000000000023e+01
1.495585000000000164e+01 1.382052797599999927e+01 9.619889999999999475e+01 9.369370000000000687e+01
1.496017500000000133e+01 1.382061564559999844e+01 9.619859999999999900e+01 9.369389999999999930e+01
1.496450000000000102e+01 1.382070331519999939e+01 9.619849999999999568e+01 9.369400000000000261e+01
1.496882500000000071e+01 1.382079098479999857e+01 9.619819999999999993e+01 9.369429999999999836e+01
1.497315000000000218e+01 1.382084943119999920e+01 9.619809999999999661e+01 9.369440000000000168e+01
1.497747500000000009e+01 1.382093710079999838e+01 9.619780000000000086e+01 9.369469999999999743e+01
1.498179999999999978e+01 1.382102477039999933e+01 9.619769999999999754e+01 9.369480000000000075e+01
1.498612499999999947e+01 1.382108321679999996e+01 9.619750000000000512e+01 9.369499999999999318e+01
1.499045000000000094e+01 1.382117088639999913e+01 9.619729999999999848e+01 9.369519999999999982e+01
1.499477500000000063e+01 1.382122933279999799e+01 9.619710000000000605e+01 9.369540000000000646e+01
1.499910000000000032e+01 1.382131700239999894e+01 9.619700000000000273e+01 9.369559999999999889e+01
1.500342500000000001e+01 1.382140467199999989e+01 9.619670000000000698e+01 9.369580000000000553e+01
1.500775000000000148e+01 1.382146311839999875e+01 9.619660000000000366e+01 9.369599999999999795e+01
1.501207500000000117e+01 1.382155078799999970e+01 9.619639999999999702e+01 9.369620000000000459e+01
1.501640000000000086e+01 1.382163845759999887e+01 9.619629999999999370e+01 9.369629999999999370e+01
1.502072500000000055e+01 1.382169690399999951e+01 9.619599999999999795e+01 9.369660000000000366e+01
1.502505000000000202e+01 1.382178457359999868e+01 9.619589999999999463e+01 9.369670000000000698e+01
1.502937500000000171e+01 1.382184301999999931e+01 9.619570000000000221e+01 9.369700000000000273e+01
1.503370000000000140e+01 1.382193068960000026e+01 9.619880000000000564e+01 9.369499999999999318e+01
1.503802499999999931e+01 1.382201835919999944e+01 9.619849999999999568e+01 9.369490000000000407e+01
1.504235000000000078e+01 1.382207680559999829e+01 9.619819999999999993e+01 9.369490000000000407e+01
1.504667500000000047e+01 1.382216447519999925e+01 9.619790000000000418e+01 9.369499999999999318e+01
1.505100000000000016e+01 1.382225214479999842e+01 9.619769999999999754e+01 9.369509999999999650e+01
1.505532499999999985e+01 1.382233981439999937e+01 9.619740000000000180e+01 9.369530000000000314e+01
1.505965000000000131e+01 1.382239826080000000e+01 9.619719999999999516e+01 9.369540000000000646e+01
1.506397500000000100e+01 1.382248593039999918e+01 9.619700000000000273e+01 9.369559999999999889e+01
1.506830000000000069e+01 1.382257359999999835e+01 9.619679999999999609e+01 9.369580000000000553e+01
1.507262500000000038e+01 1.382263204639999898e+01 9.619660000000000366e+01 9.369589999999999463e+01
1.507695000000000185e+01 1.382271971599999993e+01 9.619639999999999702e+01 9.369610000000000127e+01
1.508127500000000154e+01 1.382280738559999911e+01 9.619620000000000459e+01 9.369629999999999370e+01
1.508560000000000123e+01 1.382286583199999974e+01 9.619610000000000127e+01 9.369650000000000034e+01
1.508992500000000092e+01 1.382295350159999892e+01 9.619589999999999463e+01 9.369670000000000698e+01
1.509425000000000239e+01 1.382301194799999955e+01 9.619570000000000221e+01 9.369679999999999609e+01
1.509857500000000030e+01 1.382309961759999872e+01 9.619549999999999557e+01 9.369700000000000273e+01
1.510289999999999999e+01 1.382318728719999967e+01 9.619530000000000314e+01 9.369719999999999516e+01
1.510722499999999968e+01 1.382324573360000031e+01 9.619509999999999650e+01 9.369740000000000180e+01
1.511155000000000115e+01 1.382333340319999948e+01 9.619499999999999318e+01 9.369759999999999422e+01
1.511587500000000084e+01 1.382339184960000011e+01 9.619480000000000075e+01 9.369780000000000086e+01
1.512020000000000053e+01 1.382347951919999929e+01 9.619459999999999411e+01 9.369790000000000418e+01
1.512452500000000022e+01 1.382353796559999815e+01 9.619440000000000168e+01 9.369809999999999661e+01
1.512885000000000169e+01 1.382362563519999910e+01 9.619429999999999836e+01 9.369830000000000325e+01
1.513317500000000138e+01 1.382368408159999973e+01 9.619410000000000593e+01 9.369849999999999568e+01
1.513750000000000107e+01 1.382377175119999890e+01 9.619389999999999930e+01 9.369870000000000232e+01
1.514182500000000076e+01 1.382385942079999985e+01 9.619729999999999848e+01 9.369679999999999609e+01
1.514615000000000045e+01 1.382391786720000049e+01 9.619700000000000273e+01 9.369660000000000366e+01
1.515047500000000191e+01 1.382400553679999966e+01 9.619670000000000698e+01 9.369670000000000698e+01
1.515479999999999983e+01 1.382409320639999883e+01 9.619650000000000034e+01 9.369670000000000698e+01
1.515912499999999952e+01 1.382415165279999769e+01 9.619610000000000127e+01 9.369689999999999941e+01
1.516344999999999921e+01 1.382423932239999864e+01 9.619599999999999795e+01 9.369700000000000273e+01
1.516777500000000067e+01 1.382432699199999959e+01 9.619570000000000221e+01 9.369719999999999516e+01
1.517210000000000036e+01 1.382438543839999845e+01 9.619559999999999889e+01 9.369729999999999848e+01
1.517642500000000005e+01 1.382447310799999940e+01 9.619530000000000314e+01 9.369759999999999422e+01
1.518074999999999974e+01 1.382456077759999857e+01 9.619519999999999982e+01 9.369769999999999754e+01
1.518507500000000121e+01 1.382461922399999921e+01 9.619490000000000407e+01 9.369790000000000418e+01
1.518940000000000090e+01 1.382470689360000016e+01 9.619480000000000075e+01 9.369799999999999329e+01
1.519372500000000059e+01 1.382476534000000079e+01 9.619459999999999411e+01 9.369830000000000325e+01
1.519805000000000028e+01 1.382485300959999996e+01 9.619450000000000500e+01 9.369840000000000657e+01
1.520237500000000175e+01 1.382491145599999882e+01 9.619419999999999504e+01 9.369859999999999900e+01
1.520670000000000144e+01 1.382499912559999800e+01 9.619410000000000593e+01 9.369870000000000232e+01
1.521102499999999935e+01 1.382505757199999863e+01 9.619389999999999930e+01 9.369899999999999807e+01
1.521534999999999904e+01 1.382514524159999958e+01 9.619379999999999598e+01 9.369910000000000139e+01
1.521967500000000051e+01 1.382520368800000021e+01 9.619350000000000023e+01 9.369929999999999382e+01
1.522400000000000020e+01 1.382529135759999939e+01 9.619339999999999691e+01 9.369939999999999714e+01
1.522832499999999989e+01 1.382534980399999824e+01 9.619320000000000448e+01 9.369970000000000709e+01
1.523264999999999958e+01 1.382543747359999919e+01 9.619310000000000116e+01 9.369979999999999620e+01
1.523697500000000105e+01 1.382549591999999983e+01 9.619280000000000541e+01 9.370000000000000284e+01
1.524130000000000074e+01 1.382558358959999900e+01 9.619270000000000209e+01 9.370010000000000616e+01
1.524562500000000043e+01 1.382564203599999964e+01 9.619249999999999545e+01 9.370040000000000191e+01
1.524995000000000012e+01 1.382572970559999881e+01 9.619580000000000553e+01 9.369889999999999475e+01
1.525427500000000158e+01 1.382578815199999944e+01 9.619549999999999557e+01 9.369870000000000232e+01
1.525860000000000127e+01 1.382587582159999862e+01 9.619519999999999982e+01 9.369870000000000232e+01
1.526292500000000096e+01 1.382593426799999925e+01 9.619490000000000407e+01 9.369880000000000564e+01
1.526725000000000065e+01 1.382602193759999842e+01 9.619469999999999743e+01 9.369889999999999475e+01
1.527157500000000034e+01 1.382610960719999937e+01 9.619450000000000500e+01 9.369910000000000139e+01
1.527590000000000003e+01 1.382616805360000001e+01 9.619429999999999836e+01 9.369920000000000471e+01
1.528022499999999972e+01 1.382625572319999918e+01 9.619410000000000593e+01 9.369939999999999714e+01
1.528454999999999941e+01 1.382634339280000013e+01 9.619389999999999930e+01 9.369950000000000045e+01
1.528887500000000088e+01 1.382640183920000077e+01 9.619370000000000687e+01 9.369970000000000709e+01
1.529320000000000057e+01 1.382648950879999994e+01 9.619350000000000023e+01 9.369989999999999952e+01
1.529752500000000026e+01 1.382654795519999880e+01 9.619329999999999359e+01 9.370000000000000284e+01
1.530184999999999995e+01 1.382663562479999797e+01 9.619320000000000448e+01 9.370019999999999527e+01
1.530617500000000142e+01 1.382669407119999860e+01 9.619299999999999784e+01 9.370040000000000191e+01
1.531050000000000111e+01 1.382675251759999924e+01 9.619280000000000541e+01 9.370050000000000523e+01
1.531482500000000080e+01 1.382684018720000019e+01 9.619259999999999877e+01 9.370069999999999766e+01
1.531915000000000049e+01 1.382689863359999904e+01 9.619249999999999545e+01 9.370090000000000430e+01
1.532347500000000196e+01 1.382698630319999822e+01 9.619230000000000302e+01 9.370109999999999673e+01
1.532780000000000165e+01 1.382704474959999885e+01 9.619209999999999638e+01 9.370120000000000005e+01
1.533212499999999956e+01 1.382713241919999980e+01 9.619190000000000396e+01 9.370140000000000668e+01
1.533644999999999925e+01 1.382719086560000044e+01 9.619180000000000064e+01 9.370149999999999579e+01
1.534077500000000072e+01 1.382724931199999929e+01 9.619159999999999400e+01 9.370170000000000243e+01
1.534510000000000041e+01 1.382733698159999847e+01 9.619140000000000157e+01 9.370189999999999486e+01
1.534942500000000010e+01 1.382739542799999910e+01 9.619129999999999825e+01 9.370210000000000150e+01
1.535374999999999979e+01 1.382748309759999827e+01 9.619110000000000582e+01 9.370220000000000482e+01
1.535807500000000125e+01 1.382754154399999891e+01 9.619389999999999930e+01 9.370069999999999766e+01
1.536240000000000094e+01 1.382762921359999986e+01 9.619370000000000687e+01 9.370050000000000523e+01
1.536672500000000063e+01 1.382768766000000049e+01 9.619339999999999691e+01 9.370059999999999434e+01
1.537105000000000032e+01 1.382777532959999967e+01 9.619320000000000448e+01 9.370059999999999434e+01
1.537537500000000179e+01 1.382783377599999852e+01 9.619289999999999452e+01 9.370080000000000098e+01
1.537970000000000148e+01 1.382792144559999947e+01 9.619270000000000209e+01 9.370090000000000430e+01
1.538402500000000117e+01 1.382797989200000011e+01 9.619240000000000634e+01 9.370099999999999341e+01
1.538834999999999908e+01 1.382806756159999928e+01 9.619230000000000302e+01 9.370120000000000005e+01
1.539267500000000055e+01 1.382812600799999991e+01 9.619209999999999638e+01 9.370140000000000668e+01
1.539700000000000024e+01 1.382821367759999909e+01 9.619190000000000396e+01 9.370149999999999579e+01
1.540132499999999993e+01 1.382827212399999794e+01 9.619169999999999732e+01 9.370170000000000243e+01
1.540564999999999962e+01 1.382835979359999889e+01 9.619159999999999400e+01 9.370180000000000575e+01
1.540997500000000109e+01 1.382841823999999953e+01 9.619140000000000157e+01 9.370199999999999818e+01
1.541430000000000078e+01 1.382850590959999870e+01 9.619119999999999493e+01 9.370210000000000150e+01
1.541862500000000047e+01 1.382856435599999934e+01 9.619100000000000250e+01 9.370229999999999393e+01
1.542295000000000016e+01 1.382862280239999819e+01 9.619089999999999918e+01 9.370250000000000057e+01
1.542727500000000163e+01 1.382871047199999914e+01 9.619070000000000675e+01 9.370269999999999300e+01
1.543160000000000132e+01 1.382876891839999978e+01 9.619060000000000343e+01 9.370279999999999632e+01
1.543592500000000101e+01 1.382882736480000041e+01 9.619029999999999347e+01 9.370300000000000296e+01
1.544025000000000070e+01 1.382891503439999958e+01 9.619020000000000437e+01 9.370310000000000628e+01
1.544457500000000216e+01 1.382897348079999844e+01 9.618999999999999773e+01 9.370329999999999870e+01
1.544890000000000008e+01 1.382906115039999939e+01 9.618989999999999441e+01 9.370340000000000202e+01
1.545322499999999977e+01 1.382911959679999825e+01 9.618970000000000198e+01 9.370359999999999445e+01
1.545754999999999946e+01 1.382917804319999888e+01 9.618949999999999534e+01 9.370380000000000109e+01
1.546187500000000092e+01 1.382926571279999983e+01 9.618930000000000291e+01 9.370399999999999352e+01
1.546620000000000061e+01 1.382932415920000047e+01 9.619259999999999877e+01 9.370250000000000057e+01
1.547052500000000030e+01 1.382938260559999932e+01 9.619230000000000302e+01 9.370229999999999393e+01
1.547484999999999999e+01 1.382947027519999850e+01 9.619199999999999307e+01 9.370239999999999725e+01
1.547917500000000146e+01 1.382952872159999913e+01 9.619180000000000064e+01 9.370239999999999725e+01
1.548350000000000115e+01 1.382961639120000008e+01 9.619150000000000489e+01 9.370250000000000057e+01
1.548782500000000084e+01 1.382967483760000071e+01 9.619129999999999825e+01 9.370269999999999300e+01
1.549215000000000053e+01 1.382976250719999989e+01 9.619110000000000582e+01 9.370279999999999632e+01
1.549647500000000200e+01 1.382982095359999875e+01 9.619089999999999918e+01 9.370289999999999964e+01
1.550080000000000169e+01 1.382990862319999792e+01 9.619079999999999586e+01 9.370310000000000628e+01
1.550512499999999960e+01 1.382996706959999855e+01 9.619060000000000343e+01 9.370329999999999870e+01
1.550944999999999929e+01 1.383005473919999950e+01 9.619039999999999679e+01 9.370340000000000202e+01
1.551377500000000076e+01 1.383011318560000014e+01 9.619020000000000437e+01 9.370359999999999445e+01
1.551810000000000045e+01 1.383017163199999899e+01 9.619010000000000105e+01 9.370369999999999777e+01
1.552242500000000014e+01 1.383025930159999817e+01 9.618989999999999441e+01 9.370390000000000441e+01
1.552674999999999983e+01 1.383031774799999880e+01 9.618970000000000198e+01 9.370399999999999352e+01
1.553107500000000130e+01 1.383037619439999943e+01 9.618949999999999534e+01 9.370420000000000016e+01
1.553540000000000099e+01 1.383046386400000038e+01 9.618940000000000623e+01 9.370430000000000348e+01
1.553972500000000068e+01 1.383052231039999924e+01 9.618919999999999959e+01 9.370449999999999591e+01
1.554405000000000037e+01 1.383058075679999810e+01 9.618899999999999295e+01 9.370470000000000255e+01
1.554837500000000183e+01 1.383066842639999905e+01 9.618890000000000384e+01 9.370480000000000587e+01
1.555270000000000152e+01 1.383072687279999968e+01 9.618869999999999720e+01 9.370499999999999829e+01
1.555702500000000121e+01 1.383078531920000032e+01 9.618850000000000477e+01 9.370520000000000493e+01
1.556135000000000090e+01 1.383084376559999917e+01 9.618840000000000146e+01 9.370529999999999404e+01
1.556567500000000237e+01 1.383093143519999835e+01 9.618819999999999482e+01 9.370550000000000068e+01
1.557000000000000028e+01 1.383098988159999898e+01 9.618810000000000571e+01 9.370560000000000400e+01
1.557432499999999997e+01 1.383107755119999993e+01 9.619119999999999493e+01 9.370440000000000680e+01
1.557864999999999966e+01 1.383113599760000056e+01 9.619100000000000250e+01 9.370420000000000016e+01
1.558297500000000113e+01 1.383119444399999942e+01 9.619070000000000675e+01 9.370430000000000348e+01
1.558730000000000082e+01 1.383128211359999860e+01 9.619039999999999679e+01 9.370430000000000348e+01
1.559162500000000051e+01 1.383134055999999923e+01 9.619020000000000437e+01 9.370440000000000680e+01
1.559595000000000020e+01 1.383142822959999840e+01 9.618999999999999773e+01 9.370449999999999591e+01
1.560027500000000167e+01 1.383148667599999904e+01 9.618980000000000530e+01 9.370470000000000255e+01
1.560460000000000136e+01 1.383154512239999789e+01 9.618959999999999866e+01 9.370480000000000587e+01
1.560892500000000105e+01 1.383163279199999884e+01 9.618940000000000623e+01 9.370499999999999829e+01
1.561325000000000074e+01 1.383169123839999948e+01 9.618930000000000291e+01 9.370510000000000161e+01
1.561757500000000221e+01 1.383174968480000011e+01 9.618899999999999295e+01 9.370529999999999404e+01
1.562190000000000190e+01 1.383183735439999928e+01 9.618890000000000384e+01 9.370539999999999736e+01
1.562622499999999981e+01 1.383189580079999814e+01 9.618869999999999720e+01 9.370560000000000400e+01
1.563054999999999950e+01 1.383195424719999878e+01 9.618859999999999388e+01 9.370569999999999311e+01
1.563487500000000097e+01 1.383204191679999973e+01 9.618840000000000146e+01 9.370589999999999975e+01
1.563920000000000066e+01 1.383210036320000036e+01 9.618829999999999814e+01 9.370600000000000307e+01
1.564352500000000035e+01 1.383215880959999922e+01 9.618800000000000239e+01 9.370619999999999550e+01
1.564785000000000004e+01 1.383221725599999807e+01 9.618789999999999907e+01 9.370629999999999882e+01
1.565217500000000150e+01 1.383230492559999902e+01 9.618770000000000664e+01 9.370650000000000546e+01
1.565650000000000119e+01 1.383236337199999966e+01 9.618760000000000332e+01 9.370659999999999457e+01
1.566082500000000088e+01 1.383242181840000029e+01 9.618739999999999668e+01 9.370680000000000121e+01
1.566515000000000057e+01 1.383248026479999915e+01 9.618729999999999336e+01 9.370690000000000452e+01
1.566947500000000204e+01 1.383256793439999832e+01 9.618710000000000093e+01 9.370709999999999695e+01
1.567380000000000173e+01 1.383262638079999896e+01 9.618699999999999761e+01 9.370720000000000027e+01
1.567812500000000142e+01 1.383268482719999959e+01 9.618680000000000518e+01 9.370740000000000691e+01
1.568244999999999933e+01 1.383277249680000054e+01 9.618989999999999441e+01 9.370610000000000639e+01
1.568677499999999903e+01 1.383283094319999940e+01 9.618970000000000198e+01 9.370600000000000307e+01
1.569110000000000049e+01 1.383288938960000003e+01 9.618940000000000623e+01 9.370600000000000307e+01
1.569542500000000018e+01 1.383294783600000066e+01 9.618909999999999627e+01 9.370610000000000639e+01
1.569974999999999987e+01 1.383303550559999984e+01 9.618890000000000384e+01 9.370619999999999550e+01
1.570407499999999956e+01 1.383309395199999869e+01 9.618869999999999720e+01 9.370629999999999882e+01
1.570840000000000103e+01 1.383315239839999933e+01 9.618850000000000477e+01 9.370640000000000214e+01
1.571272500000000072e+01 1.383324006799999850e+01 9.618829999999999814e+01 9.370659999999999457e+01
1.571705000000000041e+01 1.383329851439999914e+01 9.618819999999999482e+01 9.370669999999999789e+01
1.572137500000000010e+01 1.383335696079999799e+01 9.618800000000000239e+01 9.370680000000000121e+01
1.572570000000000157e+01 1.383344463039999894e+01 9.618779999999999575e+01 9.370699999999999363e+01
1.573002500000000126e+01 1.383350307679999958e+01 9.618760000000000332e+01 9.370709999999999695e+01
1.573435000000000095e+01 1.383356152320000021e+01 9.618750000000000000e+01 9.370730000000000359e+01
1.573867499999999886e+01 1.383361996959999907e+01 9.618729999999999336e+01 9.370740000000000691e+01
1.574300000000000033e+01 1.383370763920000002e+01 9.618720000000000425e+01 9.370759999999999934e+01
1.574732500000000002e+01 1.383376608559999887e+01 9.618699999999999761e+01 9.370770000000000266e+01
1.575164999999999971e+01 1.383382453199999951e+01 9.618680000000000518e+01 9.370789999999999509e+01
1.575597499999999940e+01 1.383388297840000014e+01 9.618670000000000186e+01 9.370799999999999841e+01
1.576030000000000086e+01 1.383394142479999900e+01 9.618649999999999523e+01 9.370820000000000505e+01
1.576462500000000055e+01 1.383399987119999963e+01 9.618640000000000612e+01 9.370829999999999416e+01
1.576895000000000024e+01 1.383408754079999881e+01 9.618619999999999948e+01 9.370850000000000080e+01
1.577327499999999993e+01 1.383414598719999944e+01 9.618600000000000705e+01 9.370860000000000412e+01
1.577760000000000140e+01 1.383420443359999830e+01 9.618590000000000373e+01 9.370879999999999654e+01
1.578192500000000109e+01 1.383426287999999893e+01 9.618569999999999709e+01 9.370889999999999986e+01
1.578625000000000078e+01 1.383432132639999956e+01 9.618559999999999377e+01 9.370900000000000318e+01
1.579057500000000047e+01 1.383440899600000051e+01 9.618829999999999814e+01 9.370799999999999841e+01
1.579490000000000194e+01 1.383446744239999937e+01 9.618819999999999482e+01 9.370780000000000598e+01
1.579922500000000163e+01 1.383452588880000000e+01 9.618779999999999575e+01 9.370789999999999509e+01
1.580354999999999954e+01 1.383458433520000064e+01 9.618760000000000332e+01 9.370789999999999509e+01
1.580787499999999923e+01 1.383467200479999981e+01 9.618729999999999336e+01 9.370799999999999841e+01
1.581220000000000070e+01 1.383473045119999867e+01 9.618720000000000425e+01 9.370810000000000173e+01
1.581652500000000039e+01 1.383478889759999930e+01 9.618699999999999761e+01 9.370829999999999416e+01
1.582085000000000008e+01 1.383487656719999848e+01 9.618680000000000518e+01 9.370829999999999416e+01
1.582517499999999977e+01 1.383493501359999911e+01 9.618659999999999854e+01 9.370850000000000080e+01
1.582950000000000124e+01 1.383499345999999797e+01 9.618649999999999523e+01 9.370860000000000412e+01
1.583382500000000093e+01 1.383505190639999860e+01 9.618630000000000280e+01 9.370879999999999654e+01
1.583815000000000062e+01 1.383513957599999955e+01 9.618619999999999948e+01 9.370889999999999986e+01
1.584247500000000031e+01 1.383519802240000018e+01 9.618600000000000705e+01 9.370910000000000650e+01
1.584680000000000177e+01 1.383525646879999904e+01 9.618590000000000373e+01 9.370919999999999561e+01
1.585112500000000146e+01 1.383531491519999967e+01 9.618559999999999377e+01 9.370940000000000225e+01
1.585545000000000115e+01 1.383537336160000031e+01 9.618550000000000466e+01 9.370950000000000557e+01
1.585977499999999907e+01 1.383543180800000094e+01 9.618529999999999802e+01 9.370959999999999468e+01
1.586410000000000053e+01 1.383549025439999802e+01 9.618519999999999470e+01 9.370969999999999800e+01
1.586842500000000022e+01 1.383554870079999866e+01 9.618500000000000227e+01 9.370990000000000464e+01
1.587274999999999991e+01 1.383563637039999961e+01 9.618489999999999895e+01 9.370999999999999375e+01
1.587707499999999960e+01 1.383569481680000024e+01 9.618470000000000653e+01 9.371020000000000039e+01
1.588140000000000107e+01 1.383575326319999910e+01 9.618460000000000321e+01 9.371030000000000371e+01
1.588572500000000076e+01 1.383581170959999973e+01 9.618439999999999657e+01 9.371049999999999613e+01
1.589005000000000045e+01 1.383587015600000036e+01 9.618429999999999325e+01 9.371059999999999945e+01
1.589437500000000014e+01 1.383592860239999922e+01 9.618410000000000082e+01 9.371080000000000609e+01
1.589870000000000161e+01 1.383598704879999985e+01 9.618689999999999429e+01 9.370959999999999468e+01
1.590302500000000130e+01 1.383604549520000049e+01 9.618670000000000186e+01 9.370950000000000557e+01
1.590735000000000099e+01 1.383613316479999966e+01 9.618640000000000612e+01 9.370950000000000557e+01
1.591167500000000068e+01 1.383619161119999852e+01 9.618619999999999948e+01 9.370950000000000557e+01
1.591600000000000215e+01 1.383625005759999915e+01 9.618600000000000705e+01 9.370959999999999468e+01
1.592032500000000006e+01 1.383630850399999979e+01 9.618580000000000041e+01 9.370969999999999800e+01
1.592464999999999975e+01 1.383639617359999896e+01 9.618559999999999377e+01 9.370990000000000464e+01
1.592897499999999944e+01 1.383645461999999782e+01 9.618540000000000134e+01 9.370999999999999375e+01
1.593330000000000091e+01 1.383651306639999845e+01 9.618529999999999802e+01 9.371009999999999707e+01
1.593762500000000060e+01 1.383657151279999908e+01 9.618510000000000559e+01 9.371030000000000371e+01
1.594195000000000029e+01 1.383662995919999972e+01 9.618489999999999895e+01 9.371040000000000703e+01
1.594627499999999998e+01 1.383668840559999857e+01 9.618479999999999563e+01 9.371049999999999613e+01
1.595060000000000144e+01 1.383677607519999953e+01 9.618460000000000321e+01 9.371070000000000277e+01
1.595492500000000113e+01 1.383683452160000016e+01 9.618449999999999989e+01 9.371080000000000609e+01
1.595925000000000082e+01 1.383689296800000079e+01 9.618429999999999325e+01 9.371089999999999520e+01
1.596357500000000051e+01 1.383695141439999965e+01 9.618420000000000414e+01 9.371110000000000184e+01
1.596790000000000198e+01 1.383700986080000028e+01 9.618399999999999750e+01 9.371120000000000516e+01
1.597222500000000167e+01 1.383706830719999914e+01 9.618389999999999418e+01 9.371139999999999759e+01
1.597654999999999959e+01 1.383712675359999800e+01 9.618370000000000175e+01 9.371150000000000091e+01
1.598087499999999928e+01 1.383718519999999863e+01 9.618349999999999511e+01 9.371160000000000423e+01
1.598520000000000074e+01 1.383724364639999926e+01 9.618340000000000600e+01 9.371179999999999666e+01
1.598952500000000043e+01 1.383730209279999812e+01 9.618319999999999936e+01 9.371189999999999998e+01
1.599385000000000012e+01 1.383736053919999875e+01 9.618309999999999604e+01 9.371200000000000330e+01
1.599817499999999981e+01 1.383741898559999939e+01 9.618290000000000362e+01 9.371219999999999573e+01
1.600250000000000128e+01 1.383747743199999825e+01 9.618280000000000030e+01 9.371229999999999905e+01
1.600682499999999919e+01 1.383756510159999920e+01 9.618559999999999377e+01 9.371129999999999427e+01
1.601115000000000066e+01 1.383762354799999983e+01 9.618529999999999802e+01 9.371110000000000184e+01
1.601547499999999857e+01 1.383768199440000046e+01 9.618500000000000227e+01 9.371120000000000516e+01
1.601980000000000004e+01 1.383774044079999932e+01 9.618479999999999563e+01 9.371120000000000516e+01
1.602412500000000151e+01 1.383779888719999995e+01 9.618460000000000321e+01 9.371129999999999427e+01
1.602844999999999942e+01 1.383785733360000059e+01 9.618439999999999657e+01 9.371139999999999759e+01
1.603277500000000089e+01 1.383791577999999767e+01 9.618420000000000414e+01 9.371150000000000091e+01
1.603710000000000235e+01 1.383800344959999862e+01 9.618410000000000082e+01 9.371160000000000423e+01
1.604142500000000027e+01 1.383806189599999925e+01 9.618389999999999418e+01 9.371179999999999666e+01
1.604575000000000173e+01 1.383812034239999988e+01 9.618380000000000507e+01 9.371189999999999998e+01
1.605007499999999965e+01 1.383817878879999874e+01 9.618359999999999843e+01 9.371210000000000662e+01
1.605440000000000111e+01 1.383823723519999938e+01 9.618340000000000600e+01 9.371219999999999573e+01
1.605872500000000258e+01 1.383829568160000001e+01 9.618330000000000268e+01 9.371229999999999905e+01
1.606305000000000049e+01 1.383835412800000064e+01 9.618309999999999604e+01 9.371240000000000236e+01
1.606737499999999841e+01 1.383841257439999950e+01 9.618290000000000362e+01 9.371259999999999479e+01
1.607169999999999987e+01 1.383847102080000013e+01 9.618280000000000030e+01 9.371269999999999811e+01
1.607602500000000134e+01 1.383852946720000077e+01 9.618269999999999698e+01 9.371290000000000475e+01
1.608034999999999926e+01 1.383858791359999962e+01 9.618250000000000455e+01 9.371299999999999386e+01
1.608467500000000072e+01 1.383864636000000026e+01 9.618240000000000123e+01 9.371309999999999718e+01
1.608900000000000219e+01 1.383870480639999911e+01 9.618229999999999791e+01 9.371320000000000050e+01
1.609332500000000010e+01 1.383876325279999797e+01 9.618210000000000548e+01 9.371339999999999293e+01
1.609765000000000157e+01 1.383882169919999860e+01 9.618200000000000216e+01 9.371349999999999625e+01
1.610197499999999948e+01 1.383888014559999924e+01 9.618179999999999552e+01 9.371370000000000289e+01
1.610630000000000095e+01 1.383893859199999810e+01 9.618170000000000641e+01 9.371380000000000621e+01
1.611062500000000242e+01 1.383899703839999873e+01 9.618149999999999977e+01 9.371389999999999532e+01
1.611495000000000033e+01 1.383905548479999936e+01 9.618429999999999325e+01 9.371299999999999386e+01
1.611927500000000180e+01 1.383911393119999822e+01 9.618389999999999418e+01 9.371290000000000475e+01
1.612360000000000326e+01 1.383917237759999885e+01 9.618370000000000175e+01 9.371290000000000475e+01
1.612792500000000118e+01 1.383923082399999949e+01 9.618349999999999511e+01 9.371290000000000475e+01
1.613224999999999909e+01 1.383931849360000044e+01 9.618330000000000268e+01 9.371299999999999386e+01
1.613657500000000056e+01 1.383937693999999929e+01 9.618309999999999604e+01 9.371309999999999718e+01
1.614090000000000202e+01 1.383943538639999993e+01 9.618290000000000362e+01 9.371320000000000050e+01
1.614522499999999994e+01 1.383949383280000056e+01 9.618269999999999698e+01 9.371339999999999293e+01
1.614955000000000140e+01 1.383955227919999942e+01 9.618259999999999366e+01 9.371349999999999625e+01
1.615387499999999932e+01 1.383961072559999828e+01 9.618240000000000123e+01 9.371359999999999957e+01
1.615820000000000078e+01 1.383966917199999891e+01 9.618229999999999791e+01 9.371370000000000289e+01
1.616252500000000225e+01 1.383972761839999954e+01 9.618210000000000548e+01 9.371389999999999532e+01
1.616685000000000016e+01 1.383978606479999840e+01 9.618200000000000216e+01 9.371399999999999864e+01
1.617117500000000163e+01 1.383984451119999903e+01 9.618179999999999552e+01 9.371410000000000196e+01
1.617550000000000310e+01 1.383990295759999967e+01 9.618170000000000641e+01 9.371420000000000528e+01
1.617982500000000101e+01 1.383996140399999852e+01 9.618149999999999977e+01 9.371439999999999770e+01
1.618414999999999893e+01 1.384001985039999916e+01 9.618139999999999645e+01 9.371450000000000102e+01
1.618847500000000039e+01 1.384007829679999979e+01 9.618120000000000402e+01 9.371460000000000434e+01
1.619280000000000186e+01 1.384013674319999865e+01 9.618110000000000070e+01 9.371479999999999677e+01
1.619712499999999977e+01 1.384019518959999928e+01 9.618089999999999407e+01 9.371490000000000009e+01
1.620145000000000124e+01 1.384025363599999991e+01 9.618080000000000496e+01 9.371500000000000341e+01
1.620577499999999915e+01 1.384031208239999877e+01 9.618070000000000164e+01 9.371519999999999584e+01
1.621010000000000062e+01 1.384034130559999909e+01 9.618049999999999500e+01 9.371529999999999916e+01
1.621442500000000209e+01 1.384039975199999795e+01 9.618040000000000589e+01 9.371540000000000248e+01
1.621875000000000000e+01 1.384045819839999858e+01 9.618019999999999925e+01 9.371550000000000580e+01
1.622307500000000147e+01 1.384054586799999953e+01 9.618319999999999936e+01 9.371450000000000102e+01
1.622739999999999938e+01 1.384057509119999807e+01 9.618290000000000362e+01 9.371439999999999770e+01
1.623172500000000085e+01 1.384063353759999870e+01 9.618250000000000455e+01 9.371439999999999770e+01
1.623605000000000231e+01 1.384069198399999934e+01 9.618210000000000548e+01 9.371439999999999770e+01
1.624037500000000023e+01 1.384077965360000029e+01 9.618189999999999884e+01 9.371450000000000102e+01
1.624469999999999814e+01 1.384083809999999914e+01 9.618179999999999552e+01 9.371460000000000434e+01
1.624902499999999961e+01 1.384089654639999978e+01 9.618149999999999977e+01 9.371469999999999345e+01
1.625335000000000107e+01 1.384095499280000041e+01 9.618139999999999645e+01 9.371479999999999677e+01
1.625767499999999899e+01 1.384101343919999927e+01 9.618120000000000402e+01 9.371500000000000341e+01
1.626200000000000045e+01 1.384107188559999990e+01 9.618110000000000070e+01 9.371510000000000673e+01
1.626632500000000192e+01 1.384113033199999876e+01 9.618089999999999407e+01 9.371519999999999584e+01
1.627064999999999984e+01 1.384118877839999939e+01 9.618080000000000496e+01 9.371529999999999916e+01
1.627497500000000130e+01 1.384121800159999971e+01 9.618059999999999832e+01 9.371550000000000580e+01
1.627929999999999922e+01 1.384127644799999857e+01 9.618049999999999500e+01 9.371559999999999491e+01
1.628362500000000068e+01 1.384133489439999920e+01 9.618030000000000257e+01 9.371569999999999823e+01
1.628795000000000215e+01 1.384139334079999983e+01 9.618019999999999925e+01 9.371580000000000155e+01
1.629227500000000006e+01 1.384145178720000047e+01 9.618000000000000682e+01 9.371599999999999397e+01
1.629660000000000153e+01 1.384151023359999932e+01 9.617990000000000350e+01 9.371609999999999729e+01
1.630092500000000300e+01 1.384156867999999996e+01 9.617980000000000018e+01 9.371620000000000061e+01
1.630525000000000091e+01 1.384162712640000059e+01 9.617969999999999686e+01 9.371630000000000393e+01
1.630957499999999882e+01 1.384168557279999945e+01 9.617950000000000443e+01 9.371649999999999636e+01
1.631390000000000029e+01 1.384174401920000008e+01 9.617940000000000111e+01 9.371659999999999968e+01
1.631822500000000176e+01 1.384177324239999862e+01 9.617919999999999447e+01 9.371670000000000300e+01
1.632254999999999967e+01 1.384183168879999926e+01 9.617910000000000537e+01 9.371680000000000632e+01
1.632687500000000114e+01 1.384189013519999989e+01 9.617889999999999873e+01 9.371699999999999875e+01
1.633119999999999905e+01 1.384194858159999875e+01 9.618179999999999552e+01 9.371599999999999397e+01
1.633552500000000052e+01 1.384200702799999938e+01 9.618139999999999645e+01 9.371590000000000487e+01
1.633985000000000198e+01 1.384206547440000001e+01 9.618099999999999739e+01 9.371590000000000487e+01
1.634417499999999990e+01 1.384212392079999887e+01 9.618080000000000496e+01 9.371599999999999397e+01
1.634850000000000136e+01 1.384218236719999950e+01 9.618059999999999832e+01 9.371599999999999397e+01
1.635282500000000283e+01 1.384224081360000014e+01 9.618040000000000589e+01 9.371609999999999729e+01
1.635715000000000074e+01 1.384229925999999899e+01 9.618019999999999925e+01 9.371620000000000061e+01
1.636147499999999866e+01 1.384235770639999963e+01 9.618009999999999593e+01 9.371639999999999304e+01
1.636580000000000013e+01 1.384241615280000026e+01 9.617990000000000350e+01 9.371649999999999636e+01
1.637012500000000159e+01 1.384247459919999912e+01 9.617969999999999686e+01 9.371659999999999968e+01
1.637444999999999951e+01 1.384253304559999975e+01 9.617959999999999354e+01 9.371670000000000300e+01
1.637877500000000097e+01 1.384259149200000039e+01 9.617950000000000443e+01 9.371680000000000632e+01
1.638309999999999889e+01 1.384264993839999924e+01 9.617929999999999779e+01 9.371689999999999543e+01
1.638742500000000035e+01 1.384270838479999988e+01 9.617919999999999447e+01 9.371710000000000207e+01
1.639175000000000182e+01 1.384276683119999873e+01 9.617900000000000205e+01 9.371720000000000539e+01
1.639607499999999973e+01 1.384279605439999905e+01 9.617889999999999873e+01 9.371729999999999450e+01
1.640040000000000120e+01 1.384285450079999968e+01 9.617870000000000630e+01 9.371739999999999782e+01
1.640472500000000267e+01 1.384291294720000032e+01 9.617860000000000298e+01 9.371760000000000446e+01
1.640905000000000058e+01 1.384297139359999917e+01 9.617849999999999966e+01 9.371769999999999357e+01
1.641337500000000205e+01 1.384302983999999981e+01 9.617829999999999302e+01 9.371779999999999688e+01
1.641769999999999996e+01 1.384308828640000044e+01 9.617820000000000391e+01 9.371790000000000020e+01
1.642202500000000143e+01 1.384314673279999930e+01 9.617799999999999727e+01 9.371800000000000352e+01
1.642634999999999934e+01 1.384317595599999962e+01 9.617789999999999395e+01 9.371810000000000684e+01
1.643067500000000081e+01 1.384323440239999847e+01 9.617780000000000484e+01 9.371829999999999927e+01
1.643499999999999872e+01 1.384329284879999911e+01 9.617759999999999820e+01 9.371840000000000259e+01
1.643932500000000019e+01 1.384335129519999974e+01 9.618019999999999925e+01 9.371760000000000446e+01
1.644365000000000165e+01 1.384340974159999860e+01 9.617990000000000350e+01 9.371739999999999782e+01
1.644797499999999957e+01 1.384346818799999923e+01 9.617940000000000111e+01 9.371739999999999782e+01
1.645230000000000103e+01 1.384352663439999986e+01 9.617929999999999779e+01 9.371739999999999782e+01
1.645662500000000250e+01 1.384358508079999872e+01 9.617900000000000205e+01 9.371760000000000446e+01
1.646095000000000041e+01 1.384364352719999935e+01 9.617889999999999873e+01 9.371760000000000446e+01
1.646527500000000188e+01 1.384370197359999999e+01 9.617870000000000630e+01 9.371769999999999357e+01
1.646959999999999980e+01 1.384376041999999885e+01 9.617860000000000298e+01 9.371779999999999688e+01
1.647392500000000126e+01 1.384381886639999948e+01 9.617839999999999634e+01 9.371800000000000352e+01
1.647824999999999918e+01 1.384387731280000011e+01 9.617829999999999302e+01 9.371800000000000352e+01
1.648257500000000064e+01 1.384390653599999865e+01 9.617810000000000059e+01 9.371819999999999595e+01
1.648689999999999856e+01 1.384396498239999929e+01 9.617799999999999727e+01 9.371829999999999927e+01
1.649122500000000002e+01 1.384402342879999814e+01 9.617780000000000484e+01 9.371840000000000259e+01
1.649555000000000149e+01 1.384408187519999878e+01 9.617770000000000152e+01 9.371850000000000591e+01
1.649987499999999940e+01 1.384414032159999941e+01 9.617749999999999488e+01 9.371869999999999834e+01
1.650420000000000087e+01 1.384419876799999827e+01 9.617740000000000578e+01 9.371869999999999834e+01
1.650852500000000234e+01 1.384422799120000036e+01 9.617719999999999914e+01 9.371890000000000498e+01
1.651285000000000025e+01 1.384428643759999922e+01 9.617709999999999582e+01 9.371899999999999409e+01
1.651717500000000172e+01 1.384434488399999985e+01 9.617700000000000671e+01 9.371909999999999741e+01
1.652149999999999963e+01 1.384440333039999871e+01 9.617690000000000339e+01 9.371920000000000073e+01
1.652582500000000110e+01 1.384446177679999934e+01 9.617669999999999675e+01 9.371939999999999316e+01
1.653015000000000256e+01 1.384449099999999966e+01 9.617659999999999343e+01 9.371939999999999316e+01
1.653447500000000048e+01 1.384454944640000029e+01 9.617640000000000100e+01 9.371959999999999980e+01
1.653879999999999839e+01 1.384460789279999915e+01 9.617629999999999768e+01 9.371970000000000312e+01
1.654312499999999986e+01 1.384466633919999978e+01 9.617610000000000525e+01 9.371980000000000643e+01
1.654745000000000132e+01 1.384472478560000042e+01 9.617929999999999779e+01 9.371899999999999409e+01
1.655177499999999924e+01 1.384478323199999927e+01 9.617900000000000205e+01 9.371890000000000498e+01
1.655610000000000070e+01 1.384481245519999959e+01 9.617860000000000298e+01 9.371890000000000498e+01
1.656042500000000217e+01 1.384487090159999845e+01 9.617820000000000391e+01 9.371890000000000498e+01
1.656475000000000009e+01 1.384492934799999908e+01 9.617799999999999727e+01 9.371899999999999409e+01
1.656907500000000155e+01 1.384498779439999971e+01 9.617780000000000484e+01 9.371909999999999741e+01
1.657339999999999947e+01 1.384504624079999857e+01 9.617770000000000152e+01 9.371920000000000073e+01
1.657772500000000093e+01 1.384510468719999920e+01 9.617749999999999488e+01 9.371930000000000405e+01
1.658205000000000240e+01 1.384516313359999984e+01 9.617740000000000578e+01 9.371939999999999316e+01
1.658637500000000031e+01 1.384522157999999870e+01 9.617719999999999914e+01 9.371949999999999648e+01
1.659070000000000178e+01 1.384528002639999933e+01 9.617709999999999582e+01 9.371959999999999980e+01
1.659502500000000325e+01 1.384530924959999787e+01 9.617690000000000339e+01 9.371970000000000312e+01
1.659935000000000116e+01 1.384536769599999850e+01 9.617680000000000007e+01 9.371980000000000643e+01
1.660367499999999907e+01 1.384542614239999914e+01 9.617669999999999675e+01 9.371999999999999886e+01
1.660800000000000054e+01 1.384548458879999799e+01 9.617650000000000432e+01 9.372010000000000218e+01
1.661232500000000201e+01 1.384554303519999863e+01 9.617640000000000100e+01 9.372020000000000550e+01
1.661664999999999992e+01 1.384557225839999894e+01 9.617619999999999436e+01 9.372029999999999461e+01
1.662097500000000139e+01 1.384563070479999958e+01 9.617610000000000525e+01 9.372039999999999793e+01
1.662529999999999930e+01 1.384568915120000021e+01 9.617600000000000193e+01 9.372050000000000125e+01
1.662962500000000077e+01 1.384574759759999907e+01 9.617579999999999529e+01 9.372060000000000457e+01
1.663395000000000223e+01 1.384577682079999938e+01 9.617570000000000618e+01 9.372069999999999368e+01
1.663827500000000015e+01 1.384583526720000002e+01 9.617560000000000286e+01 9.372090000000000032e+01
1.664260000000000161e+01 1.384589371359999888e+01 9.617549999999999955e+01 9.372100000000000364e+01
1.664692500000000308e+01 1.384595215999999951e+01 9.617529999999999291e+01 9.372110000000000696e+01
1.665125000000000099e+01 1.384598138319999983e+01 9.617520000000000380e+01 9.372119999999999607e+01
1.665557499999999891e+01 1.384603982959999868e+01 9.617799999999999727e+01 9.372069999999999368e+01
1.665990000000000038e+01 1.384609827599999932e+01 9.617770000000000152e+01 9.372050000000000125e+01
1.666422500000000184e+01 1.384615672239999817e+01 9.617730000000000246e+01 9.372050000000000125e+01
1.666854999999999976e+01 1.384621516879999881e+01 9.617700000000000671e+01 9.372050000000000125e+01
1.667287500000000122e+01 1.384627361519999944e+01 9.617669999999999675e+01 9.372069999999999368e+01
1.667719999999999914e+01 1.384633206159999830e+01 9.617650000000000432e+01 9.372069999999999368e+01
1.668152500000000060e+01 1.384639050799999893e+01 9.617629999999999768e+01 9.372079999999999700e+01
1.668585000000000207e+01 1.384641973119999925e+01 9.617619999999999436e+01 9.372090000000000032e+01
1.669017499999999998e+01 1.384647817759999988e+01 9.617600000000000193e+01 9.372100000000000364e+01
1.669450000000000145e+01 1.384653662400000051e+01 9.617589999999999861e+01 9.372110000000000696e+01
1.669882500000000292e+01 1.384659507039999937e+01 9.617570000000000618e+01 9.372129999999999939e+01
1.670315000000000083e+01 1.384665351680000001e+01 9.617560000000000286e+01 9.372129999999999939e+01
1.670747500000000230e+01 1.384668273999999855e+01 9.617549999999999955e+01 9.372150000000000603e+01
1.671180000000000021e+01 1.384674118639999918e+01 9.617539999999999623e+01 9.372159999999999513e+01
1.671612500000000168e+01 1.384679963279999981e+01 9.617520000000000380e+01 9.372169999999999845e+01
1.672044999999999959e+01 1.384685807919999867e+01 9.617510000000000048e+01 9.372180000000000177e+01
1.672477500000000106e+01 1.384688730239999899e+01 9.617489999999999384e+01 9.372190000000000509e+01
1.672909999999999897e+01 1.384694574879999784e+01 9.617480000000000473e+01 9.372199999999999420e+01
1.673342500000000044e+01 1.384700419519999848e+01 9.617470000000000141e+01 9.372209999999999752e+01
1.673775000000000190e+01 1.384706264159999911e+01 9.617459999999999809e+01 9.372220000000000084e+01
1.674207499999999982e+01 1.384709186479999943e+01 9.617440000000000566e+01 9.372239999999999327e+01
1.674640000000000128e+01 1.384715031120000006e+01 9.617430000000000234e+01 9.372239999999999327e+01
1.675072500000000275e+01 1.384720875759999892e+01 9.617409999999999570e+01 9.372259999999999991e+01
1.675505000000000067e+01 1.384723798079999924e+01 9.617409999999999570e+01 9.372270000000000323e+01
1.675937500000000213e+01 1.384729642719999987e+01 9.617390000000000327e+01 9.372280000000000655e+01
1.676370000000000005e+01 1.384735487359999873e+01 9.617700000000000671e+01 9.372220000000000084e+01
1.676802500000000151e+01 1.384741331999999936e+01 9.617659999999999343e+01 9.372209999999999752e+01
1.677234999999999943e+01 1.384744254319999968e+01 9.617629999999999768e+01 9.372209999999999752e+01
1.677667500000000089e+01 1.384750098960000031e+01 9.617589999999999861e+01 9.372220000000000084e+01
1.678099999999999881e+01 1.384755943600000094e+01 9.617560000000000286e+01 9.372220000000000084e+01
1.678532500000000027e+01 1.384761788239999802e+01 9.617529999999999291e+01 9.372230000000000416e+01
1.678965000000000174e+01 1.384767632879999866e+01 9.617520000000000380e+01 9.372239999999999327e+01
1.679397499999999965e+01 1.384773477519999929e+01 9.617499999999999716e+01 9.372249999999999659e+01
1.679830000000000112e+01 1.384776399839999961e+01 9.617489999999999384e+01 9.372259999999999991e+01
1.680262499999999903e+01 1.384782244480000024e+01 9.617470000000000141e+01 9.372270000000000323e+01
1.680695000000000050e+01 1.384788089119999910e+01 9.617459999999999809e+01 9.372280000000000655e+01
1.681127500000000197e+01 1.384793933759999973e+01 9.617440000000000566e+01 9.372299999999999898e+01
1.681559999999999988e+01 1.384796856079999827e+01 9.617430000000000234e+01 9.372310000000000230e+01
1.681992500000000135e+01 1.384802700719999891e+01 9.617419999999999902e+01 9.372320000000000562e+01
1.682425000000000281e+01 1.384808545359999954e+01 9.617409999999999570e+01 9.372329999999999472e+01
1.682857500000000073e+01 1.384814389999999840e+01 9.617390000000000327e+01 9.372339999999999804e+01
1.683289999999999864e+01 1.384817312320000049e+01 9.617379999999999995e+01 9.372350000000000136e+01
1.683722500000000011e+01 1.384823156959999935e+01 9.617359999999999332e+01 9.372360000000000468e+01
1.684155000000000157e+01 1.384829001599999998e+01 9.617350000000000421e+01 9.372369999999999379e+01
1.684587499999999949e+01 1.384831923919999852e+01 9.617340000000000089e+01 9.372379999999999711e+01
1.685020000000000095e+01 1.384837768559999915e+01 9.617329999999999757e+01 9.372390000000000043e+01
1.685452499999999887e+01 1.384843613199999979e+01 9.617310000000000514e+01 9.372400000000000375e+01
1.685885000000000034e+01 1.384846535519999833e+01 9.617300000000000182e+01 9.372410000000000707e+01
1.686317500000000180e+01 1.384852380159999896e+01 9.617289999999999850e+01 9.372429999999999950e+01
1.686749999999999972e+01 1.384858224799999782e+01 9.617279999999999518e+01 9.372429999999999950e+01
1.687182500000000118e+01 1.384864069439999845e+01 9.617570000000000618e+01 9.372379999999999711e+01
1.687615000000000265e+01 1.384866991759999877e+01 9.617549999999999955e+01 9.372369999999999379e+01
1.688047500000000056e+01 1.384872836399999940e+01 9.617499999999999716e+01 9.372369999999999379e+01
1.688480000000000203e+01 1.384878681040000004e+01 9.617470000000000141e+01 9.372369999999999379e+01
1.688912499999999994e+01 1.384884525679999889e+01 9.617440000000000566e+01 9.372379999999999711e+01
1.689345000000000141e+01 1.384887447999999921e+01 9.617419999999999902e+01 9.372379999999999711e+01
1.689777499999999932e+01 1.384893292639999984e+01 9.617400000000000659e+01 9.372400000000000375e+01
1.690210000000000079e+01 1.384899137279999870e+01 9.617390000000000327e+01 9.372400000000000375e+01
1.690642499999999870e+01 1.384904981919999933e+01 9.617369999999999663e+01 9.372419999999999618e+01
1.691075000000000017e+01 1.384907904239999965e+01 9.617359999999999332e+01 9.372419999999999618e+01
1.691507500000000164e+01 1.384913748880000028e+01 9.617340000000000089e+01 9.372440000000000282e+01
1.691939999999999955e+01 1.384919593520000092e+01 9.617329999999999757e+01 9.372440000000000282e+01
1.692372500000000102e+01 1.384922515839999946e+01 9.617319999999999425e+01 9.372459999999999525e+01
1.692805000000000248e+01 1.384928360480000009e+01 9.617310000000000514e+01 9.372459999999999525e+01
1.693237500000000040e+01 1.384934205119999895e+01 9.617289999999999850e+01 9.372480000000000189e+01
1.693670000000000186e+01 1.384940049759999958e+01 9.617279999999999518e+01 9.372480000000000189e+01
1.694102499999999978e+01 1.384942972079999812e+01 9.617260000000000275e+01 9.372499999999999432e+01
1.694535000000000124e+01 1.384948816719999876e+01 9.617260000000000275e+01 9.372499999999999432e+01
1.694967499999999916e+01 1.384951739039999907e+01 9.617239999999999611e+01 9.372520000000000095e+01
1.695400000000000063e+01 1.384957583679999971e+01 9.617230000000000700e+01 9.372530000000000427e+01
1.695832499999999854e+01 1.384963428320000034e+01 9.617210000000000036e+01 9.372539999999999338e+01
1.696265000000000001e+01 1.384966350639999888e+01 9.617199999999999704e+01 9.372549999999999670e+01
1.696697500000000147e+01 1.384972195279999951e+01 9.617189999999999372e+01 9.372560000000000002e+01
1.697129999999999939e+01 1.384978039919999837e+01 9.617180000000000462e+01 9.372570000000000334e+01
1.697562500000000085e+01 1.384980962240000046e+01 9.617159999999999798e+01 9.372580000000000666e+01
1.697995000000000232e+01 1.384986806879999932e+01 9.617459999999999809e+01 9.372520000000000095e+01
1.698427500000000023e+01 1.384992651519999995e+01 9.617419999999999902e+01 9.372509999999999764e+01
1.698860000000000170e+01 1.384995573839999849e+01 9.617390000000000327e+01 9.372509999999999764e+01
1.699292499999999961e+01 1.385001418479999913e+01 9.617350000000000421e+01 9.372509999999999764e+01
1.699725000000000108e+01 1.385007263119999976e+01 9.617319999999999425e+01 9.372520000000000095e+01
1.700157500000000255e+01 1.385013107759999862e+01 9.617289999999999850e+01 9.372520000000000095e+01
1.700590000000000046e+01 1.385016030079999894e+01 9.617279999999999518e+01 9.372530000000000427e+01
1.701022499999999837e+01 1.385021874719999779e+01 9.617260000000000275e+01 9.372539999999999338e+01
1.701454999999999984e+01 1.385027719359999843e+01 9.617249999999999943e+01 9.372549999999999670e+01
1.701887500000000131e+01 1.385033563999999906e+01 9.617239999999999611e+01 9.372560000000000002e+01
1.702319999999999922e+01 1.385036486319999938e+01 9.617220000000000368e+01 9.372570000000000334e+01
1.702752500000000069e+01 1.385042330960000001e+01 9.617210000000000036e+01 9.372580000000000666e+01
1.703185000000000215e+01 1.385048175599999887e+01 9.617199999999999704e+01 9.372589999999999577e+01
1.703617500000000007e+01 1.385051097919999918e+01 9.617180000000000462e+01 9.372599999999999909e+01
1.704050000000000153e+01 1.385056942559999982e+01 9.617170000000000130e+01 9.372610000000000241e+01
1.704482499999999945e+01 1.385059864880000013e+01 9.617159999999999798e+01 9.372620000000000573e+01
1.704915000000000092e+01 1.385065709520000077e+01 9.617149999999999466e+01 9.372629999999999484e+01
1.705347500000000238e+01 1.385071554159999963e+01 9.617130000000000223e+01 9.372639999999999816e+01
1.705780000000000030e+01 1.385074476479999994e+01 9.617119999999999891e+01 9.372650000000000148e+01
1.706212500000000176e+01 1.385080321119999880e+01 9.617109999999999559e+01 9.372660000000000480e+01
1.706645000000000323e+01 1.385083243440000089e+01 9.617090000000000316e+01 9.372669999999999391e+01
1.707077500000000114e+01 1.385089088079999797e+01 9.617079999999999984e+01 9.372679999999999723e+01
1.707509999999999906e+01 1.385094932719999861e+01 9.617069999999999652e+01 9.372690000000000055e+01
1.707942500000000052e+01 1.385097855039999892e+01 9.617059999999999320e+01 9.372700000000000387e+01
1.708375000000000199e+01 1.385103699679999956e+01 9.617040000000000077e+01 9.372700000000000387e+01
1.708807499999999990e+01 1.385109544320000019e+01 9.617350000000000421e+01 9.372669999999999391e+01
1.709240000000000137e+01 1.385112466639999873e+01 9.617319999999999425e+01 9.372650000000000148e+01
1.709672499999999928e+01 1.385118311279999936e+01 9.617279999999999518e+01 9.372660000000000480e+01
1.710105000000000075e+01 1.385124155919999822e+01 9.617249999999999943e+01 9.372660000000000480e+01
1.710537500000000222e+01 1.385127078240000031e+01 9.617220000000000368e+01 9.372669999999999391e+01
1.710970000000000013e+01 1.385132922879999917e+01 9.617189999999999372e+01 9.372669999999999391e+01
1.711402500000000160e+01 1.385138767519999980e+01 9.617159999999999798e+01 9.372679999999999723e+01
1.711835000000000306e+01 1.385141689839999835e+01 9.617149999999999466e+01 9.372690000000000055e+01
1.712267500000000098e+01 1.385147534479999898e+01 9.617130000000000223e+01 9.372700000000000387e+01
1.712699999999999889e+01 1.385153379119999961e+01 9.617130000000000223e+01 9.372709999999999297e+01
1.713132500000000036e+01 1.385156301439999993e+01 9.617109999999999559e+01 9.372719999999999629e+01
1.713565000000000182e+01 1.385162146080000056e+01 9.617100000000000648e+01 9.372729999999999961e+01
1.713997499999999974e+01 1.385167990719999764e+01 9.617079999999999984e+01 9.372740000000000293e+01
1.714430000000000121e+01 1.385170913039999974e+01 9.617069999999999652e+01 9.372750000000000625e+01
1.714862499999999912e+01 1.385176757679999859e+01 9.617059999999999320e+01 9.372759999999999536e+01
1.715295000000000059e+01 1.385179679999999891e+01 9.617050000000000409e+01 9.372769999999999868e+01
1.715727500000000205e+01 1.385185524639999954e+01 9.617029999999999745e+01 9.372780000000000200e+01
1.716159999999999997e+01 1.385188446959999986e+01 9.617019999999999413e+01 9.372790000000000532e+01
1.716592500000000143e+01 1.385194291599999872e+01 9.617010000000000502e+01 9.372799999999999443e+01
1.717025000000000290e+01 1.385200136239999935e+01 9.617000000000000171e+01 9.372809999999999775e+01
1.717457500000000081e+01 1.385203058559999967e+01 9.616979999999999507e+01 9.372820000000000107e+01
1.717890000000000228e+01 1.385208903199999853e+01 9.616979999999999507e+01 9.372820000000000107e+01
1.718322500000000019e+01 1.385211825520000062e+01 9.616960000000000264e+01 9.372839999999999350e+01
1.718755000000000166e+01 1.385217670159999948e+01 9.616949999999999932e+01 9.372839999999999350e+01
1.719187499999999957e+01 1.385220592479999979e+01 9.616939999999999600e+01 9.372860000000000014e+01
1.719620000000000104e+01 1.385226437119999865e+01 9.617230000000000700e+01 9.372820000000000107e+01
1.720052499999999895e+01 1.385232281759999928e+01 9.617199999999999704e+01 9.372809999999999775e+01
1.720485000000000042e+01 1.385235204079999960e+01 9.617170000000000130e+01 9.372809999999999775e+01
1.720917500000000189e+01 1.385241048720000023e+01 9.617140000000000555e+01 9.372809999999999775e+01
1.721349999999999980e+01 1.385246893360000087e+01 9.617109999999999559e+01 9.372820000000000107e+01
1.721782500000000127e+01 1.385249815679999941e+01 9.617079999999999984e+01 9.372820000000000107e+01
1.722215000000000273e+01 1.385255660320000004e+01 9.617050000000000409e+01 9.372830000000000439e+01
1.722647500000000065e+01 1.385261504959999890e+01 9.617029999999999745e+01 9.372839999999999350e+01
1.723080000000000211e+01 1.385264427279999921e+01 9.617010000000000502e+01 9.372849999999999682e+01
1.723512500000000003e+01 1.385270271919999807e+01 9.617000000000000171e+01 9.372860000000000014e+01
1.723945000000000149e+01 1.385276116559999871e+01 9.616989999999999839e+01 9.372870000000000346e+01
1.724377499999999941e+01 1.385279038879999902e+01 9.616970000000000596e+01 9.372880000000000678e+01
1.724810000000000088e+01 1.385284883519999966e+01 9.616960000000000264e+01 9.372889999999999588e+01
1.725242499999999879e+01 1.385287805839999820e+01 9.616949999999999932e+01 9.372899999999999920e+01
1.725675000000000026e+01 1.385293650479999883e+01 9.616939999999999600e+01 9.372910000000000252e+01
1.726107500000000172e+01 1.385296572799999915e+01 9.616920000000000357e+01 9.372920000000000584e+01
1.726539999999999964e+01 1.385302417439999978e+01 9.616910000000000025e+01 9.372920000000000584e+01
1.726972500000000110e+01 1.385305339759999832e+01 9.616899999999999693e+01 9.372929999999999495e+01
1.727405000000000257e+01 1.385311184399999895e+01 9.616889999999999361e+01 9.372939999999999827e+01
1.727837500000000048e+01 1.385317029039999959e+01 9.616880000000000450e+01 9.372950000000000159e+01
1.728270000000000195e+01 1.385319951359999990e+01 9.616859999999999786e+01 9.372960000000000491e+01
1.728702499999999986e+01 1.385325796000000054e+01 9.616849999999999454e+01 9.372969999999999402e+01
1.729135000000000133e+01 1.385328718319999908e+01 9.616840000000000543e+01 9.372979999999999734e+01
1.729567500000000280e+01 1.385334562959999971e+01 9.616830000000000211e+01 9.372990000000000066e+01
1.730000000000000071e+01 1.385337485279999825e+01 9.616819999999999879e+01 9.373000000000000398e+01
1.730432500000000218e+01 1.385343329919999888e+01 9.617119999999999891e+01 9.372960000000000491e+01
1.730865000000000009e+01 1.385346252239999920e+01 9.617090000000000316e+01 9.372939999999999827e+01
1.731297500000000156e+01 1.385352096879999984e+01 9.617059999999999320e+01 9.372950000000000159e+01
1.731729999999999947e+01 1.385357941520000047e+01 9.617029999999999745e+01 9.372950000000000159e+01
1.732162500000000094e+01 1.385360863839999901e+01 9.616989999999999839e+01 9.372960000000000491e+01
1.732595000000000240e+01 1.385366708479999964e+01 9.616970000000000596e+01 9.372960000000000491e+01
1.733027500000000032e+01 1.385372553119999850e+01 9.616939999999999600e+01 9.372969999999999402e+01
1.733460000000000178e+01 1.385375475440000059e+01 9.616920000000000357e+01 9.372979999999999734e+01
1.733892500000000325e+01 1.385381320079999945e+01 9.616889999999999361e+01 9.372990000000000066e+01
1.734325000000000117e+01 1.385384242399999977e+01 9.616880000000000450e+01 9.372990000000000066e+01
1.734757500000000263e+01 1.385390087039999862e+01 9.616870000000000118e+01 9.373000000000000398e+01
1.735190000000000055e+01 1.385393009360000072e+01 9.616859999999999786e+01 9.373009999999999309e+01
1.735622500000000201e+01 1.385398853999999957e+01 9.616840000000000543e+01 9.373019999999999641e+01
1.736055000000000348e+01 1.385401776319999989e+01 9.616830000000000211e+01 9.373029999999999973e+01
1.736487499999999784e+01 1.385407620959999875e+01 9.616819999999999879e+01 9.373040000000000305e+01
1.736919999999999931e+01 1.385410543279999906e+01 9.616809999999999548e+01 9.373050000000000637e+01
1.737352500000000077e+01 1.385416387919999792e+01 9.616790000000000305e+01 9.373059999999999548e+01
1.737784999999999869e+01 1.385419310240000001e+01 9.616790000000000305e+01 9.373059999999999548e+01
1.738217500000000015e+01 1.385425154879999887e+01 9.616769999999999641e+01 9.373080000000000211e+01
1.738649999999999807e+01 1.385428077199999919e+01 9.616759999999999309e+01 9.373080000000000211e+01
1.739082499999999953e+01 1.385433921839999805e+01 9.616750000000000398e+01 9.373090000000000543e+01
1.739515000000000100e+01 1.385436844160000014e+01 9.616740000000000066e+01 9.373099999999999454e+01
1.739947499999999891e+01 1.385442688799999900e+01 9.616719999999999402e+01 9.373109999999999786e+01
1.740380000000000038e+01 1.385445611119999931e+01 9.616719999999999402e+01 9.373120000000000118e+01
1.740812500000000185e+01 1.385451455759999817e+01 9.616700000000000159e+01 9.373130000000000450e+01
1.741244999999999976e+01 1.385457300399999880e+01 9.617010000000000502e+01 9.373099999999999454e+01
1.741677500000000123e+01 1.385460222719999912e+01 9.616979999999999507e+01 9.373090000000000543e+01
1.742109999999999914e+01 1.385466067359999975e+01 9.616949999999999932e+01 9.373090000000000543e+01
1.742542500000000061e+01 1.385468989679999829e+01 9.616920000000000357e+01 9.373090000000000543e+01
1.742975000000000207e+01 1.385474834319999893e+01 9.616889999999999361e+01 9.373090000000000543e+01
1.743407499999999999e+01 1.385477756639999924e+01 9.616859999999999786e+01 9.373099999999999454e+01
1.743840000000000146e+01 1.385483601279999988e+01 9.616840000000000543e+01 9.373109999999999786e+01
1.744272500000000292e+01 1.385489445920000051e+01 9.616809999999999548e+01 9.373109999999999786e+01
1.744705000000000084e+01 1.385492368239999905e+01 9.616790000000000305e+01 9.373120000000000118e+01
1.745137500000000230e+01 1.385498212879999969e+01 9.616769999999999641e+01 9.373130000000000450e+01
1.745570000000000022e+01 1.385501135199999823e+01 9.616750000000000398e+01 9.373139999999999361e+01
1.746002500000000168e+01 1.385506979839999886e+01 9.616740000000000066e+01 9.373149999999999693e+01
1.746435000000000315e+01 1.385509902159999918e+01 9.616729999999999734e+01 9.373160000000000025e+01
1.746867500000000106e+01 1.385515746799999981e+01 9.616719999999999402e+01 9.373170000000000357e+01
1.747300000000000253e+01 1.385518669119999835e+01 9.616710000000000491e+01 9.373170000000000357e+01
1.747732500000000400e+01 1.385524513759999898e+01 9.616689999999999827e+01 9.373180000000000689e+01
1.748164999999999836e+01 1.385527436079999930e+01 9.616679999999999495e+01 9.373189999999999600e+01
1.748597499999999982e+01 1.385530358399999962e+01 9.616670000000000584e+01 9.373199999999999932e+01
1.749029999999999774e+01 1.385536203039999847e+01 9.616660000000000252e+01 9.373210000000000264e+01
1.749462499999999920e+01 1.385539125360000057e+01 9.616649999999999920e+01 9.373220000000000596e+01
1.749895000000000067e+01 1.385544969999999942e+01 9.616630000000000678e+01 9.373229999999999507e+01
1.750327499999999858e+01 1.385547892319999974e+01 9.616620000000000346e+01 9.373239999999999839e+01
1.750760000000000005e+01 1.385553736959999860e+01 9.616610000000000014e+01 9.373239999999999839e+01
1.751192500000000152e+01 1.385556659280000069e+01 9.616599999999999682e+01 9.373250000000000171e+01
1.751624999999999943e+01 1.385562503919999955e+01 9.616589999999999350e+01 9.373260000000000502e+01
1.752057500000000090e+01 1.385565426239999987e+01 9.616880000000000450e+01 9.373239999999999839e+01
1.752489999999999881e+01 1.385571270879999872e+01 9.616849999999999454e+01 9.373229999999999507e+01
1.752922500000000028e+01 1.385574193199999904e+01 9.616819999999999879e+01 9.373229999999999507e+01
1.753355000000000175e+01 1.385580037839999790e+01 9.616790000000000305e+01 9.373229999999999507e+01
1.753787499999999966e+01 1.385582960159999999e+01 9.616759999999999309e+01 9.373239999999999839e+01
1.754220000000000113e+01 1.385588804799999885e+01 9.616740000000000066e+01 9.373239999999999839e+01
1.754652500000000259e+01 1.385591727119999916e+01 9.616710000000000491e+01 9.373250000000000171e+01
1.755085000000000051e+01 1.385597571759999802e+01 9.616689999999999827e+01 9.373260000000000502e+01
1.755517500000000197e+01 1.385603416399999865e+01 9.616660000000000252e+01 9.373269999999999413e+01
1.755949999999999989e+01 1.385606338719999897e+01 9.616639999999999588e+01 9.373279999999999745e+01
1.756382500000000135e+01 1.385612183359999960e+01 9.616620000000000346e+01 9.373290000000000077e+01
1.756815000000000282e+01 1.385615105679999814e+01 9.616620000000000346e+01 9.373290000000000077e+01
1.757247500000000073e+01 1.385618028000000024e+01 9.616599999999999682e+01 9.373300000000000409e+01
1.757680000000000220e+01 1.385623872639999909e+01 9.616589999999999350e+01 9.373309999999999320e+01
1.758112500000000367e+01 1.385626794959999941e+01 9.616580000000000439e+01 9.373319999999999652e+01
1.758545000000000158e+01 1.385632639599999827e+01 9.616570000000000107e+01 9.373329999999999984e+01
1.758977500000000305e+01 1.385635561920000036e+01 9.616549999999999443e+01 9.373340000000000316e+01
1.759409999999999741e+01 1.385641406559999922e+01 9.616540000000000532e+01 9.373340000000000316e+01
1.759842499999999887e+01 1.385644328879999954e+01 9.616530000000000200e+01 9.373359999999999559e+01
1.760275000000000034e+01 1.385650173519999839e+01 9.616519999999999868e+01 9.373359999999999559e+01
1.760707499999999825e+01 1.385653095839999871e+01 9.616509999999999536e+01 9.373369999999999891e+01
1.761139999999999972e+01 1.385656018159999903e+01 9.616500000000000625e+01 9.373380000000000223e+01
1.761572500000000119e+01 1.385661862799999966e+01 9.616479999999999961e+01 9.373390000000000555e+01
1.762004999999999910e+01 1.385664785119999820e+01 9.616479999999999961e+01 9.373399999999999466e+01
1.762437500000000057e+01 1.385670629759999883e+01 9.616459999999999297e+01 9.373409999999999798e+01
1.762869999999999848e+01 1.385673552079999915e+01 9.616750000000000398e+01 9.373380000000000223e+01
1.763302499999999995e+01 1.385679396719999978e+01 9.616719999999999402e+01 9.373369999999999891e+01
1.763735000000000142e+01 1.385682319039999832e+01 9.616689999999999827e+01 9.373369999999999891e+01
1.764167499999999933e+01 1.385688163679999896e+01 9.616660000000000252e+01 9.373369999999999891e+01
1.764600000000000080e+01 1.385691085999999927e+01 9.616630000000000678e+01 9.373369999999999891e+01
1.765032500000000226e+01 1.385696930639999991e+01 9.616610000000000014e+01 9.373380000000000223e+01
1.765465000000000018e+01 1.385699852959999845e+01 9.616580000000000439e+01 9.373390000000000555e+01
1.765897500000000164e+01 1.385705697599999908e+01 9.616559999999999775e+01 9.373390000000000555e+01
1.766329999999999956e+01 1.385708619919999940e+01 9.616530000000000200e+01 9.373399999999999466e+01
1.766762500000000102e+01 1.385714464560000003e+01 9.616509999999999536e+01 9.373409999999999798e+01
1.767195000000000249e+01 1.385717386879999857e+01 9.616500000000000625e+01 9.373420000000000130e+01
1.767627500000000040e+01 1.385723231519999921e+01 9.616479999999999961e+01 9.373430000000000462e+01
1.768060000000000187e+01 1.385726153839999952e+01 9.616469999999999629e+01 9.373430000000000462e+01
1.768492500000000334e+01 1.385731998480000016e+01 9.616459999999999297e+01 9.373439999999999372e+01
1.768925000000000125e+01 1.385734920799999870e+01 9.616450000000000387e+01 9.373449999999999704e+01
1.769357500000000272e+01 1.385737843119999901e+01 9.616440000000000055e+01 9.373460000000000036e+01
1.769790000000000063e+01 1.385743687759999787e+01 9.616429999999999723e+01 9.373470000000000368e+01
1.770222500000000210e+01 1.385746610079999996e+01 9.616410000000000480e+01 9.373480000000000700e+01
1.770655000000000356e+01 1.385752454719999882e+01 9.616400000000000148e+01 9.373480000000000700e+01
1.771087499999999793e+01 1.385755377039999914e+01 9.616389999999999816e+01 9.373489999999999611e+01
1.771519999999999939e+01 1.385758299359999945e+01 9.616379999999999484e+01 9.373499999999999943e+01
1.771952500000000086e+01 1.385764144000000009e+01 9.616370000000000573e+01 9.373510000000000275e+01
1.772384999999999877e+01 1.385767066319999863e+01 9.616360000000000241e+01 9.373520000000000607e+01
1.772817500000000024e+01 1.385772910959999926e+01 9.616349999999999909e+01 9.373529999999999518e+01
1.773249999999999815e+01 1.385775833279999958e+01 9.616339999999999577e+01 9.373529999999999518e+01
1.773682499999999962e+01 1.385781677920000021e+01 9.616649999999999920e+01 9.373489999999999611e+01
1.774115000000000109e+01 1.385784600239999875e+01 9.616630000000000678e+01 9.373480000000000700e+01
1.774547499999999900e+01 1.385787522559999907e+01 9.616589999999999350e+01 9.373480000000000700e+01
1.774980000000000047e+01 1.385793367199999970e+01 9.616570000000000107e+01 9.373480000000000700e+01
1.775412500000000193e+01 1.385799211840000034e+01 9.616540000000000532e+01 9.373489999999999611e+01
1.775844999999999985e+01 1.385802134159999888e+01 9.616509999999999536e+01 9.373489999999999611e+01
1.776277500000000131e+01 1.385807978799999951e+01 9.616479999999999961e+01 9.373499999999999943e+01
1.776709999999999923e+01 1.385810901119999983e+01 9.616459999999999297e+01 9.373510000000000275e+01
1.777142500000000069e+01 1.385813823440000014e+01 9.616440000000000055e+01 9.373520000000000607e+01
1.777575000000000216e+01 1.385819668079999900e+01 9.616419999999999391e+01 9.373520000000000607e+01
1.778007500000000007e+01 1.385822590399999932e+01 9.616389999999999816e+01 9.373529999999999518e+01
1.778440000000000154e+01 1.385828435039999817e+01 9.616379999999999484e+01 9.373539999999999850e+01
1.778872500000000301e+01 1.385831357360000027e+01 9.616370000000000573e+01 9.373550000000000182e+01
1.779305000000000092e+01 1.385837201999999913e+01 9.616360000000000241e+01 9.373550000000000182e+01
1.779737500000000239e+01 1.385840124319999944e+01 9.616339999999999577e+01 9.373560000000000514e+01
1.780170000000000030e+01 1.385843046639999976e+01 9.616339999999999577e+01 9.373569999999999425e+01
1.780602500000000177e+01 1.385848891280000039e+01 9.616320000000000334e+01 9.373579999999999757e+01
1.781035000000000323e+01 1.385851813599999893e+01 9.616310000000000002e+01 9.373590000000000089e+01
1.781467500000000115e+01 1.385857658239999957e+01 9.616299999999999670e+01 9.373600000000000421e+01
1.781900000000000261e+01 1.385860580559999988e+01 9.616289999999999338e+01 9.373600000000000421e+01
1.782332500000000408e+01 1.385863502879999842e+01 9.616280000000000427e+01 9.373609999999999332e+01
1.782765000000000200e+01 1.385869347519999906e+01 9.616270000000000095e+01 9.373619999999999663e+01
1.783197499999999991e+01 1.385872269839999937e+01 9.616249999999999432e+01 9.373629999999999995e+01
1.783629999999999782e+01 1.385875192159999969e+01 9.616240000000000521e+01 9.373629999999999995e+01
1.784062499999999929e+01 1.385881036799999855e+01 9.616230000000000189e+01 9.373640000000000327e+01
1.784495000000000076e+01 1.385883959120000064e+01 9.616559999999999775e+01 9.373609999999999332e+01
1.784927499999999867e+01 1.385889803759999950e+01 9.616530000000000200e+01 9.373600000000000421e+01
1.785360000000000014e+01 1.385892726079999981e+01 9.616500000000000625e+01 9.373600000000000421e+01
1.785792499999999805e+01 1.385898570719999867e+01 9.616469999999999629e+01 9.373600000000000421e+01
1.786224999999999952e+01 1.385901493039999899e+01 9.616440000000000055e+01 9.373609999999999332e+01
1.786657500000000098e+01 1.385907337679999785e+01 9.616410000000000480e+01 9.373609999999999332e+01
1.787089999999999890e+01 1.385910259999999994e+01 9.616389999999999816e+01 9.373619999999999663e+01
1.787522500000000036e+01 1.385916104639999880e+01 9.616370000000000573e+01 9.373629999999999995e+01
1.787955000000000183e+01 1.385919026959999911e+01 9.616339999999999577e+01 9.373629999999999995e+01
1.788387499999999974e+01 1.385921949279999943e+01 9.616320000000000334e+01 9.373640000000000327e+01
1.788820000000000121e+01 1.385927793920000006e+01 9.616299999999999670e+01 9.373650000000000659e+01
1.789252499999999912e+01 1.385930716239999860e+01 9.616270000000000095e+01 9.373650000000000659e+01
1.789685000000000059e+01 1.385936560879999924e+01 9.616259999999999764e+01 9.373659999999999570e+01
1.790117500000000206e+01 1.385939483199999955e+01 9.616249999999999432e+01 9.373669999999999902e+01
1.790549999999999997e+01 1.385942405519999809e+01 9.616240000000000521e+01 9.373680000000000234e+01
1.790982500000000144e+01 1.385948250159999873e+01 9.616230000000000189e+01 9.373680000000000234e+01
1.791415000000000290e+01 1.385951172479999904e+01 9.616219999999999857e+01 9.373690000000000566e+01
1.791847500000000082e+01 1.385954094799999936e+01 9.616209999999999525e+01 9.373699999999999477e+01
1.792280000000000229e+01 1.385959939439999999e+01 9.616190000000000282e+01 9.373699999999999477e+01
1.792712500000000020e+01 1.385962861760000031e+01 9.616179999999999950e+01 9.373709999999999809e+01
1.793145000000000167e+01 1.385965784079999885e+01 9.616169999999999618e+01 9.373720000000000141e+01
1.793577500000000313e+01 1.385971628719999948e+01 9.616160000000000707e+01 9.373730000000000473e+01
1.794010000000000105e+01 1.385974551039999980e+01 9.616150000000000375e+01 9.373730000000000473e+01
1.794442500000000251e+01 1.385977473360000012e+01 9.616140000000000043e+01 9.373739999999999384e+01
1.794875000000000398e+01 1.385983317999999898e+01 9.616129999999999711e+01 9.373749999999999716e+01
1.795307499999999834e+01 1.385986240319999929e+01 9.616440000000000055e+01 9.373730000000000473e+01
1.795739999999999981e+01 1.385992084959999815e+01 9.616419999999999391e+01 9.373709999999999809e+01
1.796172499999999772e+01 1.385995007280000024e+01 9.616389999999999816e+01 9.373720000000000141e+01
1.796604999999999919e+01 1.386000851919999910e+01 9.616360000000000241e+01 9.373720000000000141e+01
1.797037500000000065e+01 1.386003774239999942e+01 9.616330000000000666e+01 9.373720000000000141e+01
1.797469999999999857e+01 1.386006696559999973e+01 9.616310000000000002e+01 9.373720000000000141e+01
1.797902500000000003e+01 1.386012541200000037e+01 9.616280000000000427e+01 9.373730000000000473e+01
1.798335000000000150e+01 1.386015463519999891e+01 9.616259999999999764e+01 9.373739999999999384e+01
1.798767499999999941e+01 1.386021308159999954e+01 9.616230000000000189e+01 9.373749999999999716e+01
1.799200000000000088e+01 1.386024230479999986e+01 9.616209999999999525e+01 9.373749999999999716e+01
1.799632499999999879e+01 1.386030075120000049e+01 9.616190000000000282e+01 9.373760000000000048e+01
1.800065000000000026e+01 1.386032997439999903e+01 9.616169999999999618e+01 9.373760000000000048e+01
1.800497500000000173e+01 1.386035919759999935e+01 9.616150000000000375e+01 9.373770000000000380e+01
1.800929999999999964e+01 1.386041764399999998e+01 9.616140000000000043e+01 9.373779999999999291e+01
1.801362500000000111e+01 1.386044686719999852e+01 9.616129999999999711e+01 9.373789999999999623e+01
1.801795000000000258e+01 1.386047609040000061e+01 9.616119999999999379e+01 9.373789999999999623e+01
1.802227500000000049e+01 1.386053453679999947e+01 9.616100000000000136e+01 9.373799999999999955e+01
1.802660000000000196e+01 1.386056375999999979e+01 9.616100000000000136e+01 9.373810000000000286e+01
1.803092499999999987e+01 1.386059298319999833e+01 9.616079999999999472e+01 9.373820000000000618e+01
1.803525000000000134e+01 1.386065142959999896e+01 9.616070000000000562e+01 9.373820000000000618e+01
1.803957500000000280e+01 1.386068065279999928e+01 9.616060000000000230e+01 9.373829999999999529e+01
1.804390000000000072e+01 1.386070987599999782e+01 9.616049999999999898e+01 9.373839999999999861e+01
1.804822500000000218e+01 1.386076832239999845e+01 9.616039999999999566e+01 9.373839999999999861e+01
1.805255000000000365e+01 1.386079754559999877e+01 9.616030000000000655e+01 9.373850000000000193e+01
1.805687500000000156e+01 1.386082676879999909e+01 9.616009999999999991e+01 9.373860000000000525e+01
1.806120000000000303e+01 1.386088521519999794e+01 9.616349999999999909e+01 9.373820000000000618e+01
1.806552499999999739e+01 1.386091443840000004e+01 9.616320000000000334e+01 9.373810000000000286e+01
1.806984999999999886e+01 1.386094366159999858e+01 9.616289999999999338e+01 9.373810000000000286e+01
1.807417500000000032e+01 1.386100210799999921e+01 9.616259999999999764e+01 9.373810000000000286e+01
1.807849999999999824e+01 1.386103133119999953e+01 9.616240000000000521e+01 9.373810000000000286e+01
1.808282499999999970e+01 1.386108977760000016e+01 9.616209999999999525e+01 9.373820000000000618e+01
1.808715000000000117e+01 1.386111900079999870e+01 9.616190000000000282e+01 9.373829999999999529e+01
1.809147499999999908e+01 1.386117744719999934e+01 9.616160000000000707e+01 9.373829999999999529e+01
1.809580000000000055e+01 1.386120667039999965e+01 9.616140000000000043e+01 9.373839999999999861e+01
1.810012499999999847e+01 1.386123589359999997e+01 9.616119999999999379e+01 9.373839999999999861e+01
1.810444999999999993e+01 1.386129433999999883e+01 9.616100000000000136e+01 9.373850000000000193e+01
1.810877500000000140e+01 1.386132356320000092e+01 9.616070000000000562e+01 9.373860000000000525e+01
1.811309999999999931e+01 1.386135278639999946e+01 9.616049999999999898e+01 9.373860000000000525e+01
1.811742500000000078e+01 1.386141123280000009e+01 9.616039999999999566e+01 9.373869999999999436e+01
1.812175000000000225e+01 1.386144045599999863e+01 9.616030000000000655e+01 9.373879999999999768e+01
1.812607500000000016e+01 1.386146967919999895e+01 9.616009999999999991e+01 9.373890000000000100e+01
1.813040000000000163e+01 1.386152812559999958e+01 9.615999999999999659e+01 9.373890000000000100e+01
1.813472499999999954e+01 1.386155734879999812e+01 9.615989999999999327e+01 9.373900000000000432e+01
1.813905000000000101e+01 1.386158657200000022e+01 9.615980000000000416e+01 9.373909999999999343e+01
1.814337500000000247e+01 1.386164501839999907e+01 9.615970000000000084e+01 9.373909999999999343e+01
1.814770000000000039e+01 1.386167424159999939e+01 9.615959999999999752e+01 9.373919999999999675e+01
1.815202500000000185e+01 1.386170346479999971e+01 9.615949999999999420e+01 9.373930000000000007e+01
1.815635000000000332e+01 1.386173268799999825e+01 9.615940000000000509e+01 9.373930000000000007e+01
1.816067500000000123e+01 1.386179113439999888e+01 9.615930000000000177e+01 9.373940000000000339e+01
1.816500000000000270e+01 1.386182035759999920e+01 9.615919999999999845e+01 9.373950000000000671e+01
1.816932500000000061e+01 1.386187880399999983e+01 9.616259999999999764e+01 9.373909999999999343e+01
1.817365000000000208e+01 1.386190802719999837e+01 9.616230000000000189e+01 9.373900000000000432e+01
1.817797500000000355e+01 1.386193725040000047e+01 9.616200000000000614e+01 9.373900000000000432e+01
1.818229999999999791e+01 1.386199569679999932e+01 9.616179999999999950e+01 9.373900000000000432e+01
1.818662499999999937e+01 1.386202491999999964e+01 9.616150000000000375e+01 9.373909999999999343e+01
1.819095000000000084e+01 1.386205414319999996e+01 9.616129999999999711e+01 9.373909999999999343e+01
1.819527499999999876e+01 1.386211258960000059e+01 9.616100000000000136e+01 9.373919999999999675e+01
1.819960000000000022e+01 1.386214181279999913e+01 9.616079999999999472e+01 9.373919999999999675e+01
1.820392499999999814e+01 1.386220025919999976e+01 9.616049999999999898e+01 9.373930000000000007e+01
1.820824999999999960e+01 1.386222948239999830e+01 9.616030000000000655e+01 9.373930000000000007e+01
1.821257500000000107e+01 1.386225870559999862e+01 9.616009999999999991e+01 9.373940000000000339e+01
1.821689999999999898e+01 1.386231715199999925e+01 9.615989999999999327e+01 9.373950000000000671e+01
1.822122500000000045e+01 1.386234637519999779e+01 9.615970000000000084e+01 9.373959999999999582e+01
1.822555000000000192e+01 1.386237559839999989e+01 9.615949999999999420e+01 9.373959999999999582e+01
1.822987499999999983e+01 1.386240482159999843e+01 9.615930000000000177e+01 9.373969999999999914e+01
1.823420000000000130e+01 1.386246326799999906e+01 9.615919999999999845e+01 9.373969999999999914e+01
1.823852499999999921e+01 1.386249249119999938e+01 9.615909999999999513e+01 9.373980000000000246e+01
1.824285000000000068e+01 1.386252171439999792e+01 9.615900000000000603e+01 9.373990000000000578e+01
1.824717500000000214e+01 1.386258016079999855e+01 9.615890000000000271e+01 9.373999999999999488e+01
1.825150000000000006e+01 1.386260938399999887e+01 9.615879999999999939e+01 9.373999999999999488e+01
1.825582500000000152e+01 1.386263860719999919e+01 9.615869999999999607e+01 9.374009999999999820e+01
1.826015000000000299e+01 1.386266783039999950e+01 9.615860000000000696e+01 9.374009999999999820e+01
1.826447500000000090e+01 1.386272627680000014e+01 9.615840000000000032e+01 9.374020000000000152e+01
1.826880000000000237e+01 1.386275549999999868e+01 9.615840000000000032e+01 9.374030000000000484e+01
1.827312500000000028e+01 1.386278472319999899e+01 9.615819999999999368e+01 9.374039999999999395e+01
1.827745000000000175e+01 1.386284316959999963e+01 9.616100000000000136e+01 9.374020000000000152e+01
1.828177500000000322e+01 1.386287239279999994e+01 9.616070000000000562e+01 9.374020000000000152e+01
1.828610000000000113e+01 1.386290161600000026e+01 9.616039999999999566e+01 9.374009999999999820e+01
1.829042500000000260e+01 1.386296006240000089e+01 9.616020000000000323e+01 9.374009999999999820e+01
1.829475000000000406e+01 1.386298928559999943e+01 9.615989999999999327e+01 9.374020000000000152e+01
1.829907499999999843e+01 1.386301850879999797e+01 9.615970000000000084e+01 9.374020000000000152e+01
1.830339999999999989e+01 1.386307695519999861e+01 9.615940000000000509e+01 9.374030000000000484e+01
1.830772499999999781e+01 1.386310617839999892e+01 9.615919999999999845e+01 9.374030000000000484e+01
1.831204999999999927e+01 1.386313540159999924e+01 9.615900000000000603e+01 9.374039999999999395e+01
1.831637500000000074e+01 1.386319384799999810e+01 9.615879999999999939e+01 9.374049999999999727e+01
1.832069999999999865e+01 1.386322307120000019e+01 9.615860000000000696e+01 9.374049999999999727e+01
1.832502500000000012e+01 1.386325229439999873e+01 9.615829999999999700e+01 9.374060000000000059e+01
1.832935000000000159e+01 1.386331074079999937e+01 9.615810000000000457e+01 9.374060000000000059e+01
1.833367499999999950e+01 1.386333996399999968e+01 9.615800000000000125e+01 9.374070000000000391e+01
1.833800000000000097e+01 1.386336918719999822e+01 9.615789999999999793e+01 9.374079999999999302e+01
1.834232499999999888e+01 1.386339841040000032e+01 9.615779999999999461e+01 9.374079999999999302e+01
1.834665000000000035e+01 1.386345685679999917e+01 9.615770000000000550e+01 9.374089999999999634e+01
1.835097500000000181e+01 1.386348607999999949e+01 9.615760000000000218e+01 9.374099999999999966e+01
1.835529999999999973e+01 1.386351530319999981e+01 9.615739999999999554e+01 9.374099999999999966e+01
1.835962500000000119e+01 1.386354452639999835e+01 9.615730000000000643e+01 9.374110000000000298e+01
1.836395000000000266e+01 1.386360297279999898e+01 9.615720000000000312e+01 9.374120000000000630e+01
1.836827500000000057e+01 1.386363219599999930e+01 9.615709999999999980e+01 9.374120000000000630e+01
1.837260000000000204e+01 1.386366141919999961e+01 9.615699999999999648e+01 9.374129999999999541e+01
1.837692499999999995e+01 1.386369064239999993e+01 9.615689999999999316e+01 9.374139999999999873e+01
1.838125000000000142e+01 1.386374908880000056e+01 9.615680000000000405e+01 9.374139999999999873e+01
1.838557500000000289e+01 1.386377831199999910e+01 9.615940000000000509e+01 9.374139999999999873e+01
1.838990000000000080e+01 1.386380753519999942e+01 9.615919999999999845e+01 9.374129999999999541e+01
1.839422500000000227e+01 1.386386598159999828e+01 9.615879999999999939e+01 9.374129999999999541e+01
1.839855000000000018e+01 1.386389520479999860e+01 9.615860000000000696e+01 9.374129999999999541e+01
1.840287500000000165e+01 1.386392442799999891e+01 9.615829999999999700e+01 9.374139999999999873e+01
1.840720000000000312e+01 1.386398287439999777e+01 9.615810000000000457e+01 9.374139999999999873e+01
1.841152500000000103e+01 1.386401209759999986e+01 9.615789999999999793e+01 9.374150000000000205e+01
1.841585000000000250e+01 1.386404132079999840e+01 9.615770000000000550e+01 9.374150000000000205e+01
1.842017500000000396e+01 1.386409976719999904e+01 9.615739999999999554e+01 9.374160000000000537e+01
1.842449999999999832e+01 1.386412899039999935e+01 9.615720000000000312e+01 9.374160000000000537e+01
1.842882499999999979e+01 1.386415821359999967e+01 9.615699999999999648e+01 9.374169999999999447e+01
1.843314999999999770e+01 1.386418743679999999e+01 9.615680000000000405e+01 9.374169999999999447e+01
1.843747499999999917e+01 1.386424588319999884e+01 9.615670000000000073e+01 9.374179999999999779e+01
1.844180000000000064e+01 1.386427510639999916e+01 9.615659999999999741e+01 9.374190000000000111e+01
1.844612499999999855e+01 1.386430432959999948e+01 9.615649999999999409e+01 9.374200000000000443e+01
1.845045000000000002e+01 1.386433355279999979e+01 9.615640000000000498e+01 9.374200000000000443e+01
1.845477500000000148e+01 1.386439199919999865e+01 9.615630000000000166e+01 9.374209999999999354e+01
1.845909999999999940e+01 1.386442122240000074e+01 9.615619999999999834e+01 9.374209999999999354e+01
1.846342500000000086e+01 1.386445044559999928e+01 9.615600000000000591e+01 9.374219999999999686e+01
1.846774999999999878e+01 1.386447966879999960e+01 9.615600000000000591e+01 9.374219999999999686e+01
1.847207500000000024e+01 1.386450889199999992e+01 9.615579999999999927e+01 9.374230000000000018e+01
1.847640000000000171e+01 1.386456733839999877e+01 9.615579999999999927e+01 9.374240000000000350e+01
1.848072499999999962e+01 1.386459656160000087e+01 9.615560000000000684e+01 9.374250000000000682e+01
1.848505000000000109e+01 1.386462578479999941e+01 9.615550000000000352e+01 9.374250000000000682e+01
1.848937500000000256e+01 1.386465500799999795e+01 9.615540000000000020e+01 9.374259999999999593e+01
1.849370000000000047e+01 1.386471345439999858e+01 9.615860000000000696e+01 9.374250000000000682e+01
1.849802500000000194e+01 1.386474267759999890e+01 9.615840000000000032e+01 9.374240000000000350e+01
1.850234999999999985e+01 1.386477190079999922e+01 9.615810000000000457e+01 9.374240000000000350e+01
1.850667500000000132e+01 1.386480112399999953e+01 9.615789999999999793e+01 9.374240000000000350e+01
1.851100000000000279e+01 1.386485957040000017e+01 9.615760000000000218e+01 9.374250000000000682e+01
1.851532500000000070e+01 1.386488879359999871e+01 9.615739999999999554e+01 9.374250000000000682e+01
1.851965000000000217e+01 1.386491801679999902e+01 9.615720000000000312e+01 9.374259999999999593e+01
1.852397500000000363e+01 1.386497646319999966e+01 9.615699999999999648e+01 9.374259999999999593e+01
1.852830000000000155e+01 1.386500568639999820e+01 9.615670000000000073e+01 9.374269999999999925e+01
1.853262500000000301e+01 1.386503490960000029e+01 9.615649999999999409e+01 9.374269999999999925e+01
1.853694999999999737e+01 1.386509335599999915e+01 9.615630000000000166e+01 9.374280000000000257e+01
1.854127499999999884e+01 1.386512257919999946e+01 9.615609999999999502e+01 9.374290000000000589e+01
1.854560000000000031e+01 1.386515180239999978e+01 9.615600000000000591e+01 9.374290000000000589e+01
1.854992499999999822e+01 1.386518102559999832e+01 9.615590000000000259e+01 9.374299999999999500e+01
1.855424999999999969e+01 1.386521024880000041e+01 9.615569999999999595e+01 9.374299999999999500e+01
1.855857500000000115e+01 1.386526869519999927e+01 9.615560000000000684e+01 9.374309999999999832e+01
1.856289999999999907e+01 1.386529791839999959e+01 9.615550000000000352e+01 9.374320000000000164e+01
1.856722500000000053e+01 1.386532714159999990e+01 9.615540000000000020e+01 9.374320000000000164e+01
1.857154999999999845e+01 1.386535636479999845e+01 9.615529999999999688e+01 9.374330000000000496e+01
1.857587499999999991e+01 1.386538558800000054e+01 9.615519999999999357e+01 9.374339999999999407e+01
1.858020000000000138e+01 1.386544403439999940e+01 9.615510000000000446e+01 9.374339999999999407e+01
1.858452499999999930e+01 1.386547325759999971e+01 9.615500000000000114e+01 9.374349999999999739e+01
1.858885000000000076e+01 1.386550248079999825e+01 9.615489999999999782e+01 9.374349999999999739e+01
1.859317500000000223e+01 1.386553170399999857e+01 9.615479999999999450e+01 9.374360000000000070e+01
1.859750000000000014e+01 1.386556092719999889e+01 9.615470000000000539e+01 9.374370000000000402e+01
1.860182500000000161e+01 1.386561937359999952e+01 9.615670000000000073e+01 9.374360000000000070e+01
1.860614999999999952e+01 1.386564859679999984e+01 9.615649999999999409e+01 9.374349999999999739e+01
1.861047500000000099e+01 1.386567781999999838e+01 9.615619999999999834e+01 9.374349999999999739e+01
1.861480000000000246e+01 1.386570704319999869e+01 9.615600000000000591e+01 9.374349999999999739e+01
1.861912500000000037e+01 1.386576548959999933e+01 9.615569999999999595e+01 9.374360000000000070e+01
1.862345000000000184e+01 1.386579471279999964e+01 9.615550000000000352e+01 9.374360000000000070e+01
1.862777500000000330e+01 1.386582393599999996e+01 9.615519999999999357e+01 9.374370000000000402e+01
1.863210000000000122e+01 1.386588238240000059e+01 9.615510000000000446e+01 9.374370000000000402e+01
1.863642500000000268e+01 1.386591160559999913e+01 9.615479999999999450e+01 9.374379999999999313e+01
1.864075000000000060e+01 1.386594082879999945e+01 9.615470000000000539e+01 9.374379999999999313e+01
1.864507500000000206e+01 1.386597005199999977e+01 9.615449999999999875e+01 9.374389999999999645e+01
1.864940000000000353e+01 1.386599927520000008e+01 9.615439999999999543e+01 9.374389999999999645e+01
1.865372499999999789e+01 1.386605772160000072e+01 9.615430000000000632e+01 9.374399999999999977e+01
1.865804999999999936e+01 1.386608694479999926e+01 9.615420000000000300e+01 9.374399999999999977e+01
1.866237500000000082e+01 1.386611616799999958e+01 9.615409999999999968e+01 9.374410000000000309e+01
1.866669999999999874e+01 1.386614539119999989e+01 9.615399999999999636e+01 9.374410000000000309e+01
1.867102500000000020e+01 1.386617461440000021e+01 9.615389999999999304e+01 9.374420000000000641e+01
1.867534999999999812e+01 1.386620383759999875e+01 9.615380000000000393e+01 9.374429999999999552e+01
1.867967499999999959e+01 1.386626228399999938e+01 9.615370000000000061e+01 9.374429999999999552e+01
1.868400000000000105e+01 1.386629150719999792e+01 9.615359999999999729e+01 9.374439999999999884e+01
1.868832499999999897e+01 1.386632073040000002e+01 9.615349999999999397e+01 9.374450000000000216e+01
1.869265000000000043e+01 1.386634995359999856e+01 9.615340000000000487e+01 9.374450000000000216e+01
1.869697500000000190e+01 1.386637917679999887e+01 9.615330000000000155e+01 9.374460000000000548e+01
1.870129999999999981e+01 1.386640839999999919e+01 9.615319999999999823e+01 9.374460000000000548e+01
1.870562500000000128e+01 1.386643762319999951e+01 9.615309999999999491e+01 9.374469999999999459e+01
1.870994999999999919e+01 1.386649606960000014e+01 9.615510000000000446e+01 9.374469999999999459e+01
1.871427500000000066e+01 1.386652529279999868e+01 9.615489999999999782e+01 9.374460000000000548e+01
1.871860000000000213e+01 1.386655451599999900e+01 9.615460000000000207e+01 9.374460000000000548e+01
1.872292500000000004e+01 1.386658373919999931e+01 9.615439999999999543e+01 9.374469999999999459e+01
1.872725000000000151e+01 1.386664218559999817e+01 9.615420000000000300e+01 9.374469999999999459e+01
1.873157500000000297e+01 1.386667140880000026e+01 9.615399999999999636e+01 9.374469999999999459e+01
1.873590000000000089e+01 1.386670063199999881e+01 9.615370000000000061e+01 9.374479999999999791e+01
1.874022500000000235e+01 1.386672985519999912e+01 9.615349999999999397e+01 9.374479999999999791e+01
1.874455000000000027e+01 1.386678830159999976e+01 9.615330000000000155e+01 9.374490000000000123e+01
1.874887500000000173e+01 1.386681752479999830e+01 9.615319999999999823e+01 9.374490000000000123e+01
1.875320000000000320e+01 1.386684674800000039e+01 9.615309999999999491e+01 9.374500000000000455e+01
1.875752500000000111e+01 1.386687597119999893e+01 9.615300000000000580e+01 9.374509999999999366e+01
1.876185000000000258e+01 1.386690519439999925e+01 9.615290000000000248e+01 9.374509999999999366e+01
1.876617500000000405e+01 1.386696364079999988e+01 9.615279999999999916e+01 9.374519999999999698e+01
1.877049999999999841e+01 1.386699286399999842e+01 9.615269999999999584e+01 9.374519999999999698e+01
1.877482499999999987e+01 1.386702208720000051e+01 9.615260000000000673e+01 9.374530000000000030e+01
1.877914999999999779e+01 1.386705131039999905e+01 9.615250000000000341e+01 9.374530000000000030e+01
1.878347499999999926e+01 1.386708053359999937e+01 9.615240000000000009e+01 9.374540000000000362e+01
1.878780000000000072e+01 1.386710975679999969e+01 9.615229999999999677e+01 9.374550000000000693e+01
1.879212499999999864e+01 1.386713897999999823e+01 9.615219999999999345e+01 9.374550000000000693e+01
1.879645000000000010e+01 1.386716820319999854e+01 9.615210000000000434e+01 9.374559999999999604e+01
1.880077500000000157e+01 1.386722664959999918e+01 9.615200000000000102e+01 9.374559999999999604e+01
1.880509999999999948e+01 1.386725587279999949e+01 9.615189999999999770e+01 9.374569999999999936e+01
1.880942500000000095e+01 1.386728509599999981e+01 9.615179999999999438e+01 9.374580000000000268e+01
1.881374999999999886e+01 1.386731431919999835e+01 9.615170000000000528e+01 9.374580000000000268e+01
1.881807500000000033e+01 1.386734354240000044e+01 9.615380000000000393e+01 9.374569999999999936e+01
1.882240000000000180e+01 1.386737276559999898e+01 9.615359999999999729e+01 9.374559999999999604e+01
1.882672499999999971e+01 1.386743121199999962e+01 9.615340000000000487e+01 9.374559999999999604e+01
1.883105000000000118e+01 1.386746043519999994e+01 9.615319999999999823e+01 9.374559999999999604e+01
1.883537500000000264e+01 1.386748965839999848e+01 9.615290000000000248e+01 9.374569999999999936e+01
1.883970000000000056e+01 1.386751888160000057e+01 9.615269999999999584e+01 9.374569999999999936e+01
1.884402500000000202e+01 1.386754810479999911e+01 9.615250000000000341e+01 9.374580000000000268e+01
1.884834999999999994e+01 1.386760655119999974e+01 9.615229999999999677e+01 9.374580000000000268e+01
1.885267500000000140e+01 1.386763577440000006e+01 9.615210000000000434e+01 9.374590000000000600e+01
1.885700000000000287e+01 1.386766499759999860e+01 9.615200000000000102e+01 9.374590000000000600e+01
1.886132500000000078e+01 1.386769422080000069e+01 9.615189999999999770e+01 9.374599999999999511e+01
1.886565000000000225e+01 1.386772344399999923e+01 9.615179999999999438e+01 9.374599999999999511e+01
1.886997500000000372e+01 1.386775266719999955e+01 9.615170000000000528e+01 9.374609999999999843e+01
1.887430000000000163e+01 1.386778189039999987e+01 9.615160000000000196e+01 9.374609999999999843e+01
1.887862500000000310e+01 1.386784033679999872e+01 9.615149999999999864e+01 9.374620000000000175e+01
1.888295000000000101e+01 1.386786956000000082e+01 9.615149999999999864e+01 9.374620000000000175e+01
1.888727500000000248e+01 1.386789878319999936e+01 9.615130000000000621e+01 9.374630000000000507e+01
1.889160000000000394e+01 1.386792800639999790e+01 9.615130000000000621e+01 9.374630000000000507e+01
1.889592499999999831e+01 1.386795722959999999e+01 9.615109999999999957e+01 9.374639999999999418e+01
1.890024999999999977e+01 1.386798645279999853e+01 9.615109999999999957e+01 9.374649999999999750e+01
1.890457500000000124e+01 1.386801567599999885e+01 9.615099999999999625e+01 9.374649999999999750e+01
1.890889999999999915e+01 1.386804489919999916e+01 9.615089999999999293e+01 9.374660000000000082e+01
1.891322500000000062e+01 1.386807412239999948e+01 9.615080000000000382e+01 9.374670000000000414e+01
1.891754999999999853e+01 1.386810334559999802e+01 9.615070000000000050e+01 9.374670000000000414e+01
1.892187500000000000e+01 1.386813256880000012e+01 9.615059999999999718e+01 9.374679999999999325e+01
1.892620000000000147e+01 1.386819101519999897e+01 9.615240000000000009e+01 9.374670000000000414e+01
1.893052499999999938e+01 1.386822023839999929e+01 9.615219999999999345e+01 9.374670000000000414e+01
1.893485000000000085e+01 1.386824946159999961e+01 9.615189999999999770e+01 9.374660000000000082e+01
1.893917499999999876e+01 1.386827868479999815e+01 9.615170000000000528e+01 9.374660000000000082e+01
1.894350000000000023e+01 1.386830790800000024e+01 9.615149999999999864e+01 9.374670000000000414e+01
1.894782500000000169e+01 1.386836635439999910e+01 9.615130000000000621e+01 9.374670000000000414e+01
1.895214999999999961e+01 1.386839557759999941e+01 9.615109999999999957e+01 9.374679999999999325e+01
1.895647500000000107e+01 1.386842480079999973e+01 9.615099999999999625e+01 9.374679999999999325e+01
1.896080000000000254e+01 1.386845402399999827e+01 9.615080000000000382e+01 9.374689999999999657e+01
1.896512500000000045e+01 1.386848324720000036e+01 9.615070000000000050e+01 9.374689999999999657e+01
1.896945000000000192e+01 1.386851247039999890e+01 9.615059999999999718e+01 9.374699999999999989e+01
1.897377499999999984e+01 1.386854169359999922e+01 9.615049999999999386e+01 9.374699999999999989e+01
1.897810000000000130e+01 1.386860013999999985e+01 9.615040000000000475e+01 9.374710000000000321e+01
1.898242500000000277e+01 1.386862936319999839e+01 9.615040000000000475e+01 9.374710000000000321e+01
1.898675000000000068e+01 1.386865858640000049e+01 9.615030000000000143e+01 9.374720000000000653e+01
1.899107500000000215e+01 1.386868780959999903e+01 9.615019999999999811e+01 9.374729999999999563e+01
1.899540000000000362e+01 1.386871703279999934e+01 9.615009999999999479e+01 9.374729999999999563e+01
1.899972500000000153e+01 1.386874625599999966e+01 9.615000000000000568e+01 9.374739999999999895e+01
1.900405000000000300e+01 1.386877547919999820e+01 9.614990000000000236e+01 9.374739999999999895e+01
1.900837499999999736e+01 1.386880470239999852e+01 9.614979999999999905e+01 9.374750000000000227e+01
1.901269999999999882e+01 1.386883392559999884e+01 9.614969999999999573e+01 9.374750000000000227e+01
1.901702500000000029e+01 1.386886314879999915e+01 9.614960000000000662e+01 9.374760000000000559e+01
1.902134999999999820e+01 1.386889237199999947e+01 9.614950000000000330e+01 9.374760000000000559e+01
1.902567499999999967e+01 1.386892159519999979e+01 9.614939999999999998e+01 9.374769999999999470e+01
1.903000000000000114e+01 1.386895081839999833e+01 9.614929999999999666e+01 9.374779999999999802e+01
1.903432499999999905e+01 1.386900926479999896e+01 9.615099999999999625e+01 9.374779999999999802e+01
1.903865000000000052e+01 1.386903848799999928e+01 9.615080000000000382e+01 9.374769999999999470e+01
1.904297499999999843e+01 1.386906771119999959e+01 9.615059999999999718e+01 9.374769999999999470e+01
1.904729999999999990e+01 1.386909693439999991e+01 9.615040000000000475e+01 9.374769999999999470e+01
1.905162500000000136e+01 1.386912615759999845e+01 9.615009999999999479e+01 9.374779999999999802e+01
1.905594999999999928e+01 1.386915538080000054e+01 9.615000000000000568e+01 9.374779999999999802e+01
1.906027500000000074e+01 1.386918460399999908e+01 9.614979999999999905e+01 9.374779999999999802e+01
1.906460000000000221e+01 1.386924305039999972e+01 9.614969999999999573e+01 9.374790000000000134e+01
1.906892500000000013e+01 1.386927227360000003e+01 9.614960000000000662e+01 9.374790000000000134e+01
1.907325000000000159e+01 1.386930149679999857e+01 9.614950000000000330e+01 9.374800000000000466e+01
1.907757499999999951e+01 1.386933072000000067e+01 9.614939999999999998e+01 9.374800000000000466e+01
1.908190000000000097e+01 1.386935994319999921e+01 9.614939999999999998e+01 9.374809999999999377e+01
1.908622500000000244e+01 1.386938916639999952e+01 9.614919999999999334e+01 9.374819999999999709e+01
1.909055000000000035e+01 1.386941838959999984e+01 9.614919999999999334e+01 9.374819999999999709e+01
1.909487500000000182e+01 1.386944761280000016e+01 9.614900000000000091e+01 9.374830000000000041e+01
1.909920000000000329e+01 1.386947683599999870e+01 9.614900000000000091e+01 9.374830000000000041e+01
1.910352500000000120e+01 1.386950605919999902e+01 9.614889999999999759e+01 9.374840000000000373e+01
1.910785000000000267e+01 1.386953528239999933e+01 9.614879999999999427e+01 9.374840000000000373e+01
1.911217500000000058e+01 1.386956450559999787e+01 9.614870000000000516e+01 9.374850000000000705e+01
1.911650000000000205e+01 1.386959372879999997e+01 9.614860000000000184e+01 9.374850000000000705e+01
1.912082500000000351e+01 1.386962295199999851e+01 9.614849999999999852e+01 9.374859999999999616e+01
1.912514999999999787e+01 1.386965217519999882e+01 9.614839999999999520e+01 9.374859999999999616e+01
1.912947499999999934e+01 1.386971062159999946e+01 9.614830000000000609e+01 9.374869999999999948e+01
1.913380000000000081e+01 1.386973984479999800e+01 9.614830000000000609e+01 9.374880000000000280e+01
1.913812499999999872e+01 1.386976906800000009e+01 9.614820000000000277e+01 9.374880000000000280e+01
1.914245000000000019e+01 1.386979829119999863e+01 9.614969999999999573e+01 9.374890000000000612e+01
1.914677499999999810e+01 1.386982751439999895e+01 9.614950000000000330e+01 9.374890000000000612e+01
1.915109999999999957e+01 1.386985673759999926e+01 9.614919999999999334e+01 9.374880000000000280e+01
1.915542500000000103e+01 1.386988596079999958e+01 9.614900000000000091e+01 9.374880000000000280e+01
1.915974999999999895e+01 1.386991518399999812e+01 9.614889999999999759e+01 9.374890000000000612e+01
1.916407500000000041e+01 1.386994440720000021e+01 9.614870000000000516e+01 9.374890000000000612e+01
1.916840000000000188e+01 1.387000285359999907e+01 9.614860000000000184e+01 9.374899999999999523e+01
1.917272499999999980e+01 1.387003207679999939e+01 9.614849999999999852e+01 9.374899999999999523e+01
1.917705000000000126e+01 1.387006129999999970e+01 9.614839999999999520e+01 9.374909999999999854e+01
1.918137499999999918e+01 1.387009052319999824e+01 9.614830000000000609e+01 9.374909999999999854e+01
1.918570000000000064e+01 1.387011974640000034e+01 9.614830000000000609e+01 9.374920000000000186e+01
1.919002500000000211e+01 1.387014896959999888e+01 9.614820000000000277e+01 9.374920000000000186e+01
1.919435000000000002e+01 1.387017819279999920e+01 9.614809999999999945e+01 9.374930000000000518e+01
1.919867500000000149e+01 1.387020741599999951e+01 9.614799999999999613e+01 9.374939999999999429e+01
1.920300000000000296e+01 1.387023663919999983e+01 9.614790000000000703e+01 9.374939999999999429e+01
1.920732500000000087e+01 1.387026586239999837e+01 9.614780000000000371e+01 9.374949999999999761e+01
1.921165000000000234e+01 1.387029508560000046e+01 9.614770000000000039e+01 9.374949999999999761e+01
1.921597500000000025e+01 1.387032430879999900e+01 9.614759999999999707e+01 9.374960000000000093e+01
1.922030000000000172e+01 1.387035353199999932e+01 9.614759999999999707e+01 9.374960000000000093e+01
1.922462500000000318e+01 1.387038275519999964e+01 9.614749999999999375e+01 9.374970000000000425e+01
1.922895000000000110e+01 1.387041197839999818e+01 9.614740000000000464e+01 9.374979999999999336e+01
1.923327500000000256e+01 1.387044120160000027e+01 9.614730000000000132e+01 9.374979999999999336e+01
1.923760000000000403e+01 1.387047042479999881e+01 9.614719999999999800e+01 9.374989999999999668e+01
1.924192499999999839e+01 1.387049964799999913e+01 9.614709999999999468e+01 9.374989999999999668e+01
1.924624999999999986e+01 1.387052887119999944e+01 9.614709999999999468e+01 9.375000000000000000e+01
1.925057499999999777e+01 1.387055809439999976e+01 9.614849999999999852e+01 9.375000000000000000e+01
1.925489999999999924e+01 1.387058731759999830e+01 9.614830000000000609e+01 9.374989999999999668e+01
1.925922500000000070e+01 1.387061654080000039e+01 9.614809999999999945e+01 9.374989999999999668e+01
1.926354999999999862e+01 1.387064576399999893e+01 9.614790000000000703e+01 9.374989999999999668e+01
1.926787500000000009e+01 1.387070421039999957e+01 9.614780000000000371e+01 9.374989999999999668e+01
1.927220000000000155e+01 1.387073343359999988e+01 9.614770000000000039e+01 9.374989999999999668e+01
1.927652499999999947e+01 1.387076265679999842e+01 9.614749999999999375e+01 9.375000000000000000e+01
1.928085000000000093e+01 1.387079188000000052e+01 9.614749999999999375e+01 9.375000000000000000e+01
1.928517499999999885e+01 1.387082110319999906e+01 9.614730000000000132e+01 9.375010000000000332e+01
1.928950000000000031e+01 1.387085032639999937e+01 9.614730000000000132e+01 9.375010000000000332e+01
1.929382500000000178e+01 1.387087954959999969e+01 9.614719999999999800e+01 9.375020000000000664e+01
1.929814999999999969e+01 1.387090877280000001e+01 9.614709999999999468e+01 9.375029999999999575e+01
1.930247500000000116e+01 1.387093799599999855e+01 9.614700000000000557e+01 9.375029999999999575e+01
1.930680000000000263e+01 1.387096721920000064e+01 9.614690000000000225e+01 9.375039999999999907e+01
1.931112500000000054e+01 1.387099644239999918e+01 9.614679999999999893e+01 9.375050000000000239e+01
1.931545000000000201e+01 1.387102566559999950e+01 9.614669999999999561e+01 9.375050000000000239e+01
1.931977499999999992e+01 1.387105488879999982e+01 9.614660000000000650e+01 9.375060000000000571e+01
1.932410000000000139e+01 1.387108411200000013e+01 9.614660000000000650e+01 9.375060000000000571e+01
1.932842500000000285e+01 1.387111333519999867e+01 9.614650000000000318e+01 9.375069999999999482e+01
1.933275000000000077e+01 1.387114255839999899e+01 9.614639999999999986e+01 9.375069999999999482e+01
1.933707500000000223e+01 1.387117178159999931e+01 9.614629999999999654e+01 9.375079999999999814e+01
1.934140000000000370e+01 1.387120100479999785e+01 9.614619999999999322e+01 9.375079999999999814e+01
1.934572500000000161e+01 1.387123022799999994e+01 9.614610000000000412e+01 9.375090000000000146e+01
1.935005000000000308e+01 1.387125945119999848e+01 9.614610000000000412e+01 9.375090000000000146e+01
1.935437500000000099e+01 1.387128867439999880e+01 9.614600000000000080e+01 9.375100000000000477e+01
1.935870000000000246e+01 1.387131789759999911e+01 9.614709999999999468e+01 9.375090000000000146e+01
1.936302500000000038e+01 1.387134712079999943e+01 9.614700000000000557e+01 9.375090000000000146e+01
1.936734999999999829e+01 1.387137634399999797e+01 9.614679999999999893e+01 9.375090000000000146e+01
1.937167499999999976e+01 1.387140556720000006e+01 9.614660000000000650e+01 9.375090000000000146e+01
1.937600000000000122e+01 1.387143479039999860e+01 9.614650000000000318e+01 9.375090000000000146e+01
1.938032499999999914e+01 1.387146401359999892e+01 9.614639999999999986e+01 9.375090000000000146e+01
1.938465000000000060e+01 1.387149323679999924e+01 9.614629999999999654e+01 9.375100000000000477e+01
1.938897499999999852e+01 1.387152245999999955e+01 9.614619999999999322e+01 9.375100000000000477e+01
1.939329999999999998e+01 1.387158090640000019e+01 9.614610000000000412e+01 9.375109999999999388e+01
1.939762500000000145e+01 1.387161012959999873e+01 9.614600000000000080e+01 9.375109999999999388e+01
1.940194999999999936e+01 1.387163935279999905e+01 9.614589999999999748e+01 9.375119999999999720e+01
1.940627500000000083e+01 1.387166857599999936e+01 9.614589999999999748e+01 9.375119999999999720e+01
1.941060000000000230e+01 1.387169779919999968e+01 9.614579999999999416e+01 9.375130000000000052e+01
1.941492500000000021e+01 1.387169779919999968e+01 9.614570000000000505e+01 9.375130000000000052e+01
1.941925000000000168e+01 1.387172702239999822e+01 9.614560000000000173e+01 9.375140000000000384e+01
1.942357499999999959e+01 1.387175624560000031e+01 9.614549999999999841e+01 9.375140000000000384e+01
1.942790000000000106e+01 1.387178546879999885e+01 9.614539999999999509e+01 9.375149999999999295e+01
1.943222500000000252e+01 1.387181469199999917e+01 9.614539999999999509e+01 9.375149999999999295e+01
1.943655000000000044e+01 1.387184391519999949e+01 9.614530000000000598e+01 9.375159999999999627e+01
1.944087500000000190e+01 1.387187313839999980e+01 9.614520000000000266e+01 9.375159999999999627e+01
1.944520000000000337e+01 1.387190236160000012e+01 9.614509999999999934e+01 9.375169999999999959e+01
1.944952500000000128e+01 1.387193158480000044e+01 9.614499999999999602e+01 9.375169999999999959e+01
1.945385000000000275e+01 1.387196080799999898e+01 9.614490000000000691e+01 9.375180000000000291e+01
1.945817500000000067e+01 1.387199003119999929e+01 9.614490000000000691e+01 9.375190000000000623e+01
1.946250000000000213e+01 1.387201925439999961e+01 9.614480000000000359e+01 9.375190000000000623e+01
1.946682500000000360e+01 1.387204847759999815e+01 9.614579999999999416e+01 9.375180000000000291e+01
1.947115000000000151e+01 1.387207770080000024e+01 9.614570000000000505e+01 9.375180000000000291e+01
1.947547500000000298e+01 1.387210692399999878e+01 9.614560000000000173e+01 9.375180000000000291e+01
1.947979999999999734e+01 1.387213614719999910e+01 9.614549999999999841e+01 9.375180000000000291e+01
1.948412499999999881e+01 1.387216537039999942e+01 9.614530000000000598e+01 9.375180000000000291e+01
1.948845000000000027e+01 1.387219459359999973e+01 9.614530000000000598e+01 9.375180000000000291e+01
1.949277499999999819e+01 1.387222381679999827e+01 9.614520000000000266e+01 9.375190000000000623e+01
1.949709999999999965e+01 1.387225304000000037e+01 9.614509999999999934e+01 9.375190000000000623e+01
1.950142500000000112e+01 1.387228226319999891e+01 9.614499999999999602e+01 9.375199999999999534e+01
1.950574999999999903e+01 1.387231148639999923e+01 9.614490000000000691e+01 9.375199999999999534e+01
1.951007500000000050e+01 1.387234070959999954e+01 9.614480000000000359e+01 9.375209999999999866e+01
1.951439999999999841e+01 1.387236993279999986e+01 9.614470000000000027e+01 9.375209999999999866e+01
1.951872499999999988e+01 1.387239915599999840e+01 9.614459999999999695e+01 9.375220000000000198e+01
1.952305000000000135e+01 1.387242837920000049e+01 9.614459999999999695e+01 9.375220000000000198e+01
1.952737499999999926e+01 1.387245760239999903e+01 9.614449999999999363e+01 9.375230000000000530e+01
1.953170000000000073e+01 1.387248682559999935e+01 9.614440000000000452e+01 9.375230000000000530e+01
1.953602500000000219e+01 1.387251604879999967e+01 9.614430000000000121e+01 9.375239999999999441e+01
1.954035000000000011e+01 1.387254527199999998e+01 9.614430000000000121e+01 9.375239999999999441e+01
1.954467500000000157e+01 1.387257449519999852e+01 9.614419999999999789e+01 9.375249999999999773e+01
1.954899999999999949e+01 1.387260371840000062e+01 9.614409999999999457e+01 9.375249999999999773e+01
1.955332500000000095e+01 1.387263294159999916e+01 9.614400000000000546e+01 9.375260000000000105e+01
1.955765000000000242e+01 1.387266216479999947e+01 9.614390000000000214e+01 9.375260000000000105e+01
1.956197500000000034e+01 1.387269138799999979e+01 9.614379999999999882e+01 9.375270000000000437e+01
1.956630000000000180e+01 1.387269138799999979e+01 9.614379999999999882e+01 9.375270000000000437e+01
1.957062500000000327e+01 1.387272061120000011e+01 9.614379999999999882e+01 9.375279999999999347e+01
1.957495000000000118e+01 1.387274983439999865e+01 9.614459999999999695e+01 9.375289999999999679e+01
1.957927500000000265e+01 1.387277905759999896e+01 9.614449999999999363e+01 9.375279999999999347e+01
1.958360000000000056e+01 1.387280828079999928e+01 9.614440000000000452e+01 9.375279999999999347e+01
1.958792500000000203e+01 1.387283750399999782e+01 9.614430000000000121e+01 9.375279999999999347e+01
1.959225000000000350e+01 1.387286672719999991e+01 9.614419999999999789e+01 9.375279999999999347e+01
1.959657499999999786e+01 1.387289595039999845e+01 9.614409999999999457e+01 9.375289999999999679e+01
1.960089999999999932e+01 1.387292517359999877e+01 9.614400000000000546e+01 9.375289999999999679e+01
1.960522500000000079e+01 1.387295439679999909e+01 9.614390000000000214e+01 9.375289999999999679e+01
1.960954999999999870e+01 1.387298361999999941e+01 9.614379999999999882e+01 9.375300000000000011e+01
1.961387500000000017e+01 1.387301284319999795e+01 9.614369999999999550e+01 9.375300000000000011e+01
1.961819999999999808e+01 1.387304206640000004e+01 9.614360000000000639e+01 9.375310000000000343e+01
1.962252499999999955e+01 1.387307128959999858e+01 9.614350000000000307e+01 9.375310000000000343e+01
1.962685000000000102e+01 1.387310051279999890e+01 9.614350000000000307e+01 9.375320000000000675e+01
1.963117499999999893e+01 1.387312973599999921e+01 9.614339999999999975e+01 9.375320000000000675e+01
1.963550000000000040e+01 1.387315895919999953e+01 9.614329999999999643e+01 9.375329999999999586e+01
1.963982500000000186e+01 1.387318818239999807e+01 9.614329999999999643e+01 9.375329999999999586e+01
1.964414999999999978e+01 1.387321740560000016e+01 9.614339999999999975e+01 9.375339999999999918e+01
1.964847500000000124e+01 1.387324662879999870e+01 9.614350000000000307e+01 9.375339999999999918e+01
1.965279999999999916e+01 1.387327585199999902e+01 9.614350000000000307e+01 9.375350000000000250e+01
1.965712500000000063e+01 1.387327585199999902e+01 9.614360000000000639e+01 9.375350000000000250e+01
1.966145000000000209e+01 1.387330507519999934e+01 9.614369999999999550e+01 9.375360000000000582e+01
1.966577500000000001e+01 1.387333429839999965e+01 9.614379999999999882e+01 9.375360000000000582e+01
1.967010000000000147e+01 1.387336352159999997e+01 9.614390000000000214e+01 9.375369999999999493e+01
1.967442500000000294e+01 1.387339274480000029e+01 9.614390000000000214e+01 9.375369999999999493e+01
1.967875000000000085e+01 1.387342196799999883e+01 9.614400000000000546e+01 9.375379999999999825e+01
1.968307500000000232e+01 1.387345119119999914e+01 9.614350000000000307e+01 9.375379999999999825e+01
1.968740000000000023e+01 1.387348041439999946e+01 9.614350000000000307e+01 9.375369999999999493e+01
1.969172500000000170e+01 1.387350963759999978e+01 9.614329999999999643e+01 9.375369999999999493e+01
1.969605000000000317e+01 1.387353886080000009e+01 9.614319999999999311e+01 9.375369999999999493e+01
1.970037500000000108e+01 1.387356808399999863e+01 9.614310000000000400e+01 9.375369999999999493e+01
1.970470000000000255e+01 1.387359730719999895e+01 9.614300000000000068e+01 9.375369999999999493e+01
1.970902500000000401e+01 1.387362653039999927e+01 9.614289999999999736e+01 9.375379999999999825e+01
1.971334999999999837e+01 1.387365575359999958e+01 9.614300000000000068e+01 9.375379999999999825e+01
1.971767499999999984e+01 1.387368497679999813e+01 9.614300000000000068e+01 9.375390000000000157e+01
1.972199999999999775e+01 1.387371420000000022e+01 9.614310000000000400e+01 9.375390000000000157e+01
1.972632499999999922e+01 1.387374342319999876e+01 9.614319999999999311e+01 9.375400000000000489e+01
1.973065000000000069e+01 1.387377264639999908e+01 9.614329999999999643e+01 9.375400000000000489e+01
1.973497499999999860e+01 1.387377264639999908e+01 9.614329999999999643e+01 9.375400000000000489e+01
1.973930000000000007e+01 1.387380186959999939e+01 9.614339999999999975e+01 9.375409999999999400e+01
1.974362500000000153e+01 1.387383109279999971e+01 9.614350000000000307e+01 9.375409999999999400e+01
1.974794999999999945e+01 1.387386031599999825e+01 9.614360000000000639e+01 9.375419999999999732e+01
1.975227500000000092e+01 1.387388953920000034e+01 9.614360000000000639e+01 9.375419999999999732e+01
1.975659999999999883e+01 1.387391876239999888e+01 9.614369999999999550e+01 9.375430000000000064e+01
1.976092500000000030e+01 1.387394798559999920e+01 9.614379999999999882e+01 9.375430000000000064e+01
1.976525000000000176e+01 1.387397720879999952e+01 9.614390000000000214e+01 9.375440000000000396e+01
1.976957499999999968e+01 1.387400643199999983e+01 9.614390000000000214e+01 9.375440000000000396e+01
1.977390000000000114e+01 1.387400643199999983e+01 9.614400000000000546e+01 9.375449999999999307e+01
1.977822500000000261e+01 1.387403565519999837e+01 9.614409999999999457e+01 9.375449999999999307e+01
1.978255000000000052e+01 1.387406487840000047e+01 9.614419999999999789e+01 9.375449999999999307e+01
1.978687500000000199e+01 1.387409410159999901e+01 9.614430000000000121e+01 9.375459999999999638e+01
1.979119999999999990e+01 1.387412332479999932e+01 9.614310000000000400e+01 9.375469999999999970e+01
1.979552500000000137e+01 1.387415254799999964e+01 9.614310000000000400e+01 9.375459999999999638e+01
1.979985000000000284e+01 1.387418177119999996e+01 9.614310000000000400e+01 9.375459999999999638e+01
1.980417500000000075e+01 1.387421099439999850e+01 9.614319999999999311e+01 9.375459999999999638e+01
1.980850000000000222e+01 1.387424021760000059e+01 9.614319999999999311e+01 9.375459999999999638e+01
1.981282500000000368e+01 1.387426944079999913e+01 9.614329999999999643e+01 9.375469999999999970e+01
1.981715000000000160e+01 1.387429866399999945e+01 9.614329999999999643e+01 9.375469999999999970e+01
1.982147500000000306e+01 1.387432788719999976e+01 9.614339999999999975e+01 9.375469999999999970e+01
1.982580000000000098e+01 1.387435711040000008e+01 9.614350000000000307e+01 9.375480000000000302e+01
1.983012499999999889e+01 1.387435711040000008e+01 9.614360000000000639e+01 9.375480000000000302e+01
1.983445000000000036e+01 1.387438633359999862e+01 9.614360000000000639e+01 9.375490000000000634e+01
1.983877499999999827e+01 1.387441555679999894e+01 9.614369999999999550e+01 9.375490000000000634e+01
1.984309999999999974e+01 1.387444477999999926e+01 9.614379999999999882e+01 9.375499999999999545e+01
1.984742500000000121e+01 1.387447400319999780e+01 9.614390000000000214e+01 9.375499999999999545e+01
1.985174999999999912e+01 1.387450322639999989e+01 9.614390000000000214e+01 9.375499999999999545e+01
1.985607500000000059e+01 1.387453244959999843e+01 9.614400000000000546e+01 9.375509999999999877e+01
1.986039999999999850e+01 1.387456167279999875e+01 9.614409999999999457e+01 9.375509999999999877e+01
1.986472499999999997e+01 1.387456167279999875e+01 9.614419999999999789e+01 9.375520000000000209e+01
1.986905000000000143e+01 1.387459089599999906e+01 9.614419999999999789e+01 9.375520000000000209e+01
1.987337499999999935e+01 1.387462011919999938e+01 9.614430000000000121e+01 9.375530000000000541e+01
1.987770000000000081e+01 1.387464934239999792e+01 9.614440000000000452e+01 9.375530000000000541e+01
1.988202500000000228e+01 1.387467856560000001e+01 9.614449999999999363e+01 9.375539999999999452e+01
1.988635000000000019e+01 1.387470778879999855e+01 9.614449999999999363e+01 9.375539999999999452e+01
1.989067500000000166e+01 1.387473701199999887e+01 9.614459999999999695e+01 9.375549999999999784e+01
1.989499999999999957e+01 1.387473701199999887e+01 9.614470000000000027e+01 9.375549999999999784e+01
1.989932500000000104e+01 1.387476623519999919e+01 9.614329999999999643e+01 9.375570000000000448e+01
1.990365000000000251e+01 1.387479545839999950e+01 9.614339999999999975e+01 9.375570000000000448e+01
1.990797500000000042e+01 1.387482468159999982e+01 9.614339999999999975e+01 9.375570000000000448e+01
1.991230000000000189e+01 1.387485390480000014e+01 9.614339999999999975e+01 9.375560000000000116e+01
1.991662500000000335e+01 1.387488312799999868e+01 9.614339999999999975e+01 9.375570000000000448e+01
1.992095000000000127e+01 1.387491235119999899e+01 9.614350000000000307e+01 9.375570000000000448e+01
1.992527500000000273e+01 1.387494157439999931e+01 9.614350000000000307e+01 9.375570000000000448e+01
1.992960000000000065e+01 1.387497079759999963e+01 9.614360000000000639e+01 9.375579999999999359e+01
1.993392500000000211e+01 1.387500002079999994e+01 9.614369999999999550e+01 9.375579999999999359e+01
1.993825000000000358e+01 1.387502924400000026e+01 9.614379999999999882e+01 9.375589999999999691e+01
1.994257500000000149e+01 1.387502924400000026e+01 9.614379999999999882e+01 9.375589999999999691e+01
1.994690000000000296e+01 1.387505846719999880e+01 9.614390000000000214e+01 9.375589999999999691e+01
1.995122500000000443e+01 1.387508769040000089e+01 9.614400000000000546e+01 9.375600000000000023e+01
1.995554999999999879e+01 1.387511691359999944e+01 9.614409999999999457e+01 9.375600000000000023e+01
1.995987500000000026e+01 1.387514613679999975e+01 9.614409999999999457e+01 9.375610000000000355e+01
1.996419999999999817e+01 1.387517536000000007e+01 9.614419999999999789e+01 9.375610000000000355e+01
1.996852499999999964e+01 1.387520458319999861e+01 9.614430000000000121e+01 9.375620000000000687e+01
1.997285000000000110e+01 1.387520458319999861e+01 9.614440000000000452e+01 9.375620000000000687e+01
1.997717499999999902e+01 1.387523380639999893e+01 9.614440000000000452e+01 9.375629999999999598e+01
1.998150000000000048e+01 1.387526302959999924e+01 9.614449999999999363e+01 9.375629999999999598e+01
1.998582500000000195e+01 1.387529225279999956e+01 9.614459999999999695e+01 9.375639999999999930e+01
1.999014999999999986e+01 1.387532147599999810e+01 9.614470000000000027e+01 9.375639999999999930e+01
1.999447500000000133e+01 1.387535069920000019e+01 9.614470000000000027e+01 9.375639999999999930e+01
1.999879999999999924e+01 1.387535069920000019e+01 9.614480000000000359e+01 9.375650000000000261e+01
2.000312500000000071e+01 1.387537992239999873e+01 9.614490000000000691e+01 9.375650000000000261e+01
2.000745000000000218e+01 1.387540914559999905e+01 9.614369999999999550e+01 9.375679999999999836e+01
2.001177500000000009e+01 1.387543836879999937e+01 9.614369999999999550e+01 9.375669999999999504e+01
2.001610000000000156e+01 1.387546759199999968e+01 9.614369999999999550e+01 9.375669999999999504e+01
2.002042499999999947e+01 1.387549681519999822e+01 9.614379999999999882e+01 9.375669999999999504e+01
2.002475000000000094e+01 1.387552603840000032e+01 9.614379999999999882e+01 9.375669999999999504e+01
2.002907500000000240e+01 1.387555526159999886e+01 9.614390000000000214e+01 9.375679999999999836e+01
2.003340000000000032e+01 1.387558448479999917e+01 9.614390000000000214e+01 9.375679999999999836e+01
2.003772500000000178e+01 1.387558448479999917e+01 9.614400000000000546e+01 9.375679999999999836e+01
2.004205000000000325e+01 1.387561370799999949e+01 9.614409999999999457e+01 9.375690000000000168e+01
2.004637500000000117e+01 1.387564293119999981e+01 9.614409999999999457e+01 9.375690000000000168e+01
2.005070000000000263e+01 1.387567215439999835e+01 9.614419999999999789e+01 9.375690000000000168e+01
2.005502500000000055e+01 1.387570137760000044e+01 9.614430000000000121e+01 9.375700000000000500e+01
2.005935000000000201e+01 1.387573060079999898e+01 9.614430000000000121e+01 9.375700000000000500e+01
2.006367500000000348e+01 1.387575982399999930e+01 9.614440000000000452e+01 9.375709999999999411e+01
2.006799999999999784e+01 1.387575982399999930e+01 9.614449999999999363e+01 9.375709999999999411e+01
2.007232499999999931e+01 1.387578904719999962e+01 9.614459999999999695e+01 9.375719999999999743e+01
2.007665000000000077e+01 1.387581827039999993e+01 9.614459999999999695e+01 9.375719999999999743e+01
2.008097499999999869e+01 1.387584749359999847e+01 9.614470000000000027e+01 9.375730000000000075e+01
2.008530000000000015e+01 1.387587671680000057e+01 9.614480000000000359e+01 9.375730000000000075e+01
2.008962499999999807e+01 1.387587671680000057e+01 9.614480000000000359e+01 9.375730000000000075e+01
2.009394999999999953e+01 1.387590593999999911e+01 9.614490000000000691e+01 9.375740000000000407e+01
2.009827500000000100e+01 1.387593516319999942e+01 9.614499999999999602e+01 9.375740000000000407e+01
2.010259999999999891e+01 1.387596438639999974e+01 9.614509999999999934e+01 9.375749999999999318e+01
2.010692500000000038e+01 1.387599360959999828e+01 9.614509999999999934e+01 9.375749999999999318e+01
2.011125000000000185e+01 1.387599360959999828e+01 9.614520000000000266e+01 9.375759999999999650e+01
2.011557499999999976e+01 1.387602283279999860e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.011990000000000123e+01 1.387605205599999891e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.012422499999999914e+01 1.387608127919999923e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.012855000000000061e+01 1.387611050239999777e+01 9.614409999999999457e+01 9.375749999999999318e+01
2.013287500000000207e+01 1.387613972559999986e+01 9.614409999999999457e+01 9.375759999999999650e+01
2.013719999999999999e+01 1.387616894879999840e+01 9.614419999999999789e+01 9.375759999999999650e+01
2.014152500000000146e+01 1.387619817199999872e+01 9.614419999999999789e+01 9.375759999999999650e+01
2.014585000000000292e+01 1.387619817199999872e+01 9.614430000000000121e+01 9.375769999999999982e+01
2.015017500000000084e+01 1.387622739519999904e+01 9.614430000000000121e+01 9.375769999999999982e+01
2.015450000000000230e+01 1.387625661839999935e+01 9.614440000000000452e+01 9.375769999999999982e+01
2.015882500000000022e+01 1.387628584159999789e+01 9.614449999999999363e+01 9.375780000000000314e+01
2.016315000000000168e+01 1.387631506479999999e+01 9.614459999999999695e+01 9.375780000000000314e+01
2.016747500000000315e+01 1.387634428799999853e+01 9.614459999999999695e+01 9.375790000000000646e+01
2.017180000000000106e+01 1.387637351119999884e+01 9.614470000000000027e+01 9.375790000000000646e+01
2.017612500000000253e+01 1.387637351119999884e+01 9.614470000000000027e+01 9.375799999999999557e+01
2.018045000000000400e+01 1.387640273439999916e+01 9.614480000000000359e+01 9.375799999999999557e+01
2.018477499999999836e+01 1.387643195759999948e+01 9.614490000000000691e+01 9.375809999999999889e+01
2.018909999999999982e+01 1.387646118079999979e+01 9.614499999999999602e+01 9.375809999999999889e+01
2.019342499999999774e+01 1.387649040400000011e+01 9.614499999999999602e+01 9.375809999999999889e+01
2.019774999999999920e+01 1.387649040400000011e+01 9.614509999999999934e+01 9.375820000000000221e+01
2.020207500000000067e+01 1.387651962719999865e+01 9.614520000000000266e+01 9.375820000000000221e+01
2.020639999999999858e+01 1.387654885039999897e+01 9.614520000000000266e+01 9.375820000000000221e+01
2.021072500000000005e+01 1.387657807359999929e+01 9.614530000000000598e+01 9.375830000000000553e+01
2.021505000000000152e+01 1.387657807359999929e+01 9.614539999999999509e+01 9.375830000000000553e+01
2.021937499999999943e+01 1.387660729679999960e+01 9.614539999999999509e+01 9.375839999999999463e+01
2.022370000000000090e+01 1.387663651999999992e+01 9.614430000000000121e+01 9.375839999999999463e+01
2.022802499999999881e+01 1.387666574320000024e+01 9.614430000000000121e+01 9.375839999999999463e+01
2.023235000000000028e+01 1.387669496639999878e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.023667500000000175e+01 1.387672418960000087e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.024099999999999966e+01 1.387675341279999941e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.024532500000000113e+01 1.387675341279999941e+01 9.614449999999999363e+01 9.375839999999999463e+01
2.024965000000000259e+01 1.387678263599999973e+01 9.614449999999999363e+01 9.375849999999999795e+01
2.025397500000000051e+01 1.387681185920000004e+01 9.614459999999999695e+01 9.375849999999999795e+01
2.025830000000000197e+01 1.387684108239999858e+01 9.614470000000000027e+01 9.375849999999999795e+01
2.026262499999999989e+01 1.387687030559999890e+01 9.614470000000000027e+01 9.375860000000000127e+01
2.026695000000000135e+01 1.387689952879999922e+01 9.614480000000000359e+01 9.375860000000000127e+01
2.027127500000000282e+01 1.387692875199999953e+01 9.614490000000000691e+01 9.375860000000000127e+01
2.027560000000000073e+01 1.387692875199999953e+01 9.614490000000000691e+01 9.375870000000000459e+01
2.027992500000000220e+01 1.387695797519999807e+01 9.614499999999999602e+01 9.375870000000000459e+01
2.028425000000000367e+01 1.387698719840000017e+01 9.614509999999999934e+01 9.375879999999999370e+01
2.028857500000000158e+01 1.387701642159999871e+01 9.614509999999999934e+01 9.375879999999999370e+01
2.029290000000000305e+01 1.387704564479999902e+01 9.614520000000000266e+01 9.375889999999999702e+01
2.029722499999999741e+01 1.387704564479999902e+01 9.614530000000000598e+01 9.375889999999999702e+01
2.030154999999999887e+01 1.387707486799999934e+01 9.614530000000000598e+01 9.375889999999999702e+01
2.030587500000000034e+01 1.387710409119999966e+01 9.614539999999999509e+01 9.375900000000000034e+01
2.031019999999999825e+01 1.387713331439999820e+01 9.614549999999999841e+01 9.375900000000000034e+01
2.031452499999999972e+01 1.387713331439999820e+01 9.614549999999999841e+01 9.375910000000000366e+01
2.031885000000000119e+01 1.387716253760000029e+01 9.614560000000000173e+01 9.375910000000000366e+01
2.032317499999999910e+01 1.387719176079999883e+01 9.614570000000000505e+01 9.375910000000000366e+01
2.032750000000000057e+01 1.387722098399999915e+01 9.614570000000000505e+01 9.375920000000000698e+01
2.033182499999999848e+01 1.387725020719999947e+01 9.614459999999999695e+01 9.375929999999999609e+01
2.033614999999999995e+01 1.387725020719999947e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.034047500000000142e+01 1.387727943039999978e+01 9.614459999999999695e+01 9.375920000000000698e+01
2.034479999999999933e+01 1.387730865359999832e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.034912500000000080e+01 1.387733787680000042e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.035345000000000226e+01 1.387736709999999896e+01 9.614480000000000359e+01 9.375920000000000698e+01
2.035777500000000018e+01 1.387739632319999927e+01 9.614480000000000359e+01 9.375929999999999609e+01
2.036210000000000164e+01 1.387739632319999927e+01 9.614490000000000691e+01 9.375929999999999609e+01
2.036642499999999956e+01 1.387742554639999959e+01 9.614490000000000691e+01 9.375939999999999941e+01
2.037075000000000102e+01 1.387745476959999991e+01 9.614499999999999602e+01 9.375939999999999941e+01
2.037507500000000249e+01 1.387748399279999845e+01 9.614499999999999602e+01 9.375950000000000273e+01
2.037940000000000040e+01 1.387751321600000054e+01 9.614509999999999934e+01 9.375950000000000273e+01
2.038372500000000187e+01 1.387751321600000054e+01 9.614520000000000266e+01 9.375950000000000273e+01
2.038805000000000334e+01 1.387754243919999908e+01 9.614530000000000598e+01 9.375960000000000605e+01
2.039237500000000125e+01 1.387757166239999940e+01 9.614530000000000598e+01 9.375960000000000605e+01
2.039670000000000272e+01 1.387760088559999971e+01 9.614539999999999509e+01 9.375960000000000605e+01
2.040102500000000063e+01 1.387763010879999825e+01 9.614539999999999509e+01 9.375969999999999516e+01
2.040535000000000210e+01 1.387763010879999825e+01 9.614549999999999841e+01 9.375969999999999516e+01
2.040967500000000356e+01 1.387765933199999857e+01 9.614560000000000173e+01 9.375979999999999848e+01
2.041400000000000148e+01 1.387768855519999889e+01 9.614570000000000505e+01 9.375979999999999848e+01
2.041832500000000294e+01 1.387771777839999920e+01 9.614570000000000505e+01 9.375990000000000180e+01
2.042265000000000441e+01 1.387774700159999774e+01 9.614579999999999416e+01 9.375990000000000180e+01
2.042697499999999877e+01 1.387774700159999774e+01 9.614579999999999416e+01 9.376000000000000512e+01
2.043130000000000024e+01 1.387777622479999984e+01 9.614589999999999748e+01 9.376000000000000512e+01
2.043562499999999815e+01 1.387780544799999838e+01 9.614600000000000080e+01 9.376000000000000512e+01
2.043994999999999962e+01 1.387783467119999870e+01 9.614490000000000691e+01 9.376019999999999754e+01
2.044427500000000109e+01 1.387783467119999870e+01 9.614490000000000691e+01 9.376019999999999754e+01
2.044859999999999900e+01 1.387786389439999901e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.045292500000000047e+01 1.387789311759999933e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.045725000000000193e+01 1.387792234079999965e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.046157499999999985e+01 1.387795156399999996e+01 9.614509999999999934e+01 9.376019999999999754e+01
2.046590000000000131e+01 1.387798078719999850e+01 9.614509999999999934e+01 9.376019999999999754e+01
2.047022499999999923e+01 1.387798078719999850e+01 9.614520000000000266e+01 9.376030000000000086e+01
2.047455000000000069e+01 1.387801001039999882e+01 9.614520000000000266e+01 9.376030000000000086e+01
2.047887500000000216e+01 1.387803923359999914e+01 9.614530000000000598e+01 9.376040000000000418e+01
2.048320000000000007e+01 1.387806845679999945e+01 9.614530000000000598e+01 9.376040000000000418e+01
2.048752500000000154e+01 1.387809767999999977e+01 9.614539999999999509e+01 9.376040000000000418e+01
2.049185000000000301e+01 1.387812690320000009e+01 9.614549999999999841e+01 9.376049999999999329e+01
2.049617500000000092e+01 1.387812690320000009e+01 9.614549999999999841e+01 9.376049999999999329e+01
2.050050000000000239e+01 1.387815612639999863e+01 9.614560000000000173e+01 9.376059999999999661e+01
2.050482500000000030e+01 1.387818534960000072e+01 9.614570000000000505e+01 9.376059999999999661e+01
2.050915000000000177e+01 1.387821457279999926e+01 9.614570000000000505e+01 9.376059999999999661e+01
2.051347500000000323e+01 1.387821457279999926e+01 9.614579999999999416e+01 9.376069999999999993e+01
2.051780000000000115e+01 1.387824379599999958e+01 9.614589999999999748e+01 9.376069999999999993e+01
2.052212500000000261e+01 1.387827301919999989e+01 9.614589999999999748e+01 9.376080000000000325e+01
2.052645000000000408e+01 1.387830224240000021e+01 9.614600000000000080e+01 9.376080000000000325e+01
2.053077500000000200e+01 1.387830224240000021e+01 9.614610000000000412e+01 9.376080000000000325e+01
2.053510000000000346e+01 1.387833146559999875e+01 9.614610000000000412e+01 9.376090000000000657e+01
2.053942499999999782e+01 1.387836068880000084e+01 9.614619999999999322e+01 9.376090000000000657e+01
2.054374999999999929e+01 1.387838991199999938e+01 9.614629999999999654e+01 9.376099999999999568e+01
2.054807500000000076e+01 1.387841913519999970e+01 9.614499999999999602e+01 9.376099999999999568e+01
2.055239999999999867e+01 1.387841913519999970e+01 9.614499999999999602e+01 9.376090000000000657e+01
2.055672500000000014e+01 1.387844835840000002e+01 9.614499999999999602e+01 9.376099999999999568e+01
2.056104999999999805e+01 1.387847758159999856e+01 9.614509999999999934e+01 9.376090000000000657e+01
2.056537499999999952e+01 1.387850680479999887e+01 9.614509999999999934e+01 9.376099999999999568e+01
2.056970000000000098e+01 1.387853602799999919e+01 9.614509999999999934e+01 9.376099999999999568e+01
2.057402499999999890e+01 1.387853602799999919e+01 9.614520000000000266e+01 9.376099999999999568e+01
2.057835000000000036e+01 1.387856525119999951e+01 9.614520000000000266e+01 9.376099999999999568e+01
2.058267500000000183e+01 1.387859447439999805e+01 9.614530000000000598e+01 9.376109999999999900e+01
2.058699999999999974e+01 1.387862369760000014e+01 9.614539999999999509e+01 9.376109999999999900e+01
2.059132500000000121e+01 1.387865292079999868e+01 9.614539999999999509e+01 9.376120000000000232e+01
2.059564999999999912e+01 1.387868214399999900e+01 9.614549999999999841e+01 9.376120000000000232e+01
2.059997500000000059e+01 1.387868214399999900e+01 9.614549999999999841e+01 9.376130000000000564e+01
2.060430000000000206e+01 1.387871136719999932e+01 9.614560000000000173e+01 9.376130000000000564e+01
2.060862499999999997e+01 1.387874059039999963e+01 9.614570000000000505e+01 9.376130000000000564e+01
2.061295000000000144e+01 1.387876981359999817e+01 9.614579999999999416e+01 9.376139999999999475e+01
2.061727500000000290e+01 1.387876981359999817e+01 9.614579999999999416e+01 9.376139999999999475e+01
2.062160000000000082e+01 1.387879903680000027e+01 9.614589999999999748e+01 9.376139999999999475e+01
2.062592500000000229e+01 1.387882825999999881e+01 9.614589999999999748e+01 9.376149999999999807e+01
2.063025000000000020e+01 1.387885748319999912e+01 9.614600000000000080e+01 9.376149999999999807e+01
2.063457500000000167e+01 1.387885748319999912e+01 9.614610000000000412e+01 9.376160000000000139e+01
2.063890000000000313e+01 1.387888670639999944e+01 9.614619999999999322e+01 9.376160000000000139e+01
2.064322500000000105e+01 1.387891592959999976e+01 9.614619999999999322e+01 9.376160000000000139e+01
2.064755000000000251e+01 1.387894515279999830e+01 9.614629999999999654e+01 9.376170000000000471e+01
2.065187500000000398e+01 1.387894515279999830e+01 9.614629999999999654e+01 9.376170000000000471e+01
2.065619999999999834e+01 1.387897437600000039e+01 9.614530000000000598e+01 9.376189999999999714e+01
2.066052499999999981e+01 1.387900359919999893e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.066484999999999772e+01 1.387903282239999925e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.066917499999999919e+01 1.387906204559999956e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.067350000000000065e+01 1.387909126879999988e+01 9.614539999999999509e+01 9.376189999999999714e+01
2.067782499999999857e+01 1.387909126879999988e+01 9.614539999999999509e+01 9.376189999999999714e+01
2.068215000000000003e+01 1.387912049199999842e+01 9.614549999999999841e+01 9.376189999999999714e+01
2.068647500000000150e+01 1.387914971520000051e+01 9.614549999999999841e+01 9.376189999999999714e+01
2.069079999999999941e+01 1.387917893839999905e+01 9.614560000000000173e+01 9.376200000000000045e+01
2.069512500000000088e+01 1.387920816159999937e+01 9.614560000000000173e+01 9.376200000000000045e+01
2.069944999999999879e+01 1.387920816159999937e+01 9.614570000000000505e+01 9.376200000000000045e+01
2.070377500000000026e+01 1.387923738479999969e+01 9.614579999999999416e+01 9.376210000000000377e+01
2.070810000000000173e+01 1.387926660799999823e+01 9.614579999999999416e+01 9.376210000000000377e+01
2.071242499999999964e+01 1.387929583119999855e+01 9.614589999999999748e+01 9.376220000000000709e+01
2.071675000000000111e+01 1.387932505439999886e+01 9.614600000000000080e+01 9.376220000000000709e+01
2.072107500000000258e+01 1.387932505439999886e+01 9.614600000000000080e+01 9.376220000000000709e+01
2.072540000000000049e+01 1.387935427759999918e+01 9.614610000000000412e+01 9.376229999999999620e+01
2.072972500000000196e+01 1.387938350079999950e+01 9.614619999999999322e+01 9.376229999999999620e+01
2.073404999999999987e+01 1.387941272399999981e+01 9.614619999999999322e+01 9.376229999999999620e+01
2.073837500000000134e+01 1.387941272399999981e+01 9.614629999999999654e+01 9.376239999999999952e+01
2.074270000000000280e+01 1.387944194719999835e+01 9.614639999999999986e+01 9.376239999999999952e+01
2.074702500000000072e+01 1.387947117039999867e+01 9.614639999999999986e+01 9.376250000000000284e+01
2.075135000000000218e+01 1.387947117039999867e+01 9.614650000000000318e+01 9.376250000000000284e+01
2.075567500000000365e+01 1.387950039359999899e+01 9.614660000000000650e+01 9.376250000000000284e+01
2.076000000000000156e+01 1.387952961679999930e+01 9.614660000000000650e+01 9.376260000000000616e+01
2.076432500000000303e+01 1.387955883999999962e+01 9.614549999999999841e+01 9.376290000000000191e+01
2.076864999999999739e+01 1.387958806319999994e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.077297499999999886e+01 1.387958806319999994e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.077730000000000032e+01 1.387961728639999848e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.078162499999999824e+01 1.387964650960000057e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.078594999999999970e+01 1.387967573279999911e+01 9.614570000000000505e+01 9.376290000000000191e+01
2.079027500000000117e+01 1.387970495599999943e+01 9.614570000000000505e+01 9.376300000000000523e+01
2.079459999999999908e+01 1.387970495599999943e+01 9.614579999999999416e+01 9.376300000000000523e+01
2.079892500000000055e+01 1.387973417919999974e+01 9.614579999999999416e+01 9.376300000000000523e+01
2.080324999999999847e+01 1.387976340240000006e+01 9.614589999999999748e+01 9.376300000000000523e+01
2.080757499999999993e+01 1.387979262559999860e+01 9.614589999999999748e+01 9.376309999999999434e+01
2.081190000000000140e+01 1.387982184880000069e+01 9.614600000000000080e+01 9.376309999999999434e+01
2.081622499999999931e+01 1.387982184880000069e+01 9.614610000000000412e+01 9.376319999999999766e+01
2.082055000000000078e+01 1.387985107199999923e+01 9.614619999999999322e+01 9.376319999999999766e+01
2.082487500000000225e+01 1.387988029519999955e+01 9.614619999999999322e+01 9.376330000000000098e+01
2.082920000000000016e+01 1.387990951839999987e+01 9.614629999999999654e+01 9.376330000000000098e+01
2.083352500000000163e+01 1.387990951839999987e+01 9.614629999999999654e+01 9.376330000000000098e+01
2.083784999999999954e+01 1.387993874160000018e+01 9.614639999999999986e+01 9.376330000000000098e+01
2.084217500000000101e+01 1.387996796479999873e+01 9.614650000000000318e+01 9.376340000000000430e+01
2.084650000000000247e+01 1.387996796479999873e+01 9.614650000000000318e+01 9.376340000000000430e+01
2.085082500000000039e+01 1.387999718800000082e+01 9.614660000000000650e+01 9.376349999999999341e+01
2.085515000000000185e+01 1.388002641119999936e+01 9.614669999999999561e+01 9.376349999999999341e+01
2.085947500000000332e+01 1.388005563439999790e+01 9.614669999999999561e+01 9.376359999999999673e+01
2.086380000000000123e+01 1.388005563439999790e+01 9.614679999999999893e+01 9.376359999999999673e+01
2.086812500000000270e+01 1.388008485759999999e+01 9.614679999999999893e+01 9.376359999999999673e+01
2.087245000000000061e+01 1.388011408079999853e+01 9.614570000000000505e+01 9.376390000000000668e+01
2.087677500000000208e+01 1.388014330399999885e+01 9.614570000000000505e+01 9.376390000000000668e+01
2.088110000000000355e+01 1.388014330399999885e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.088542500000000146e+01 1.388017252719999917e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.088975000000000293e+01 1.388020175039999948e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.089407500000000084e+01 1.388023097359999802e+01 9.614589999999999748e+01 9.376390000000000668e+01
2.089839999999999876e+01 1.388026019680000012e+01 9.614589999999999748e+01 9.376399999999999579e+01
2.090272500000000022e+01 1.388026019680000012e+01 9.614600000000000080e+01 9.376399999999999579e+01
2.090704999999999814e+01 1.388028941999999866e+01 9.614600000000000080e+01 9.376399999999999579e+01
2.091137499999999960e+01 1.388031864319999897e+01 9.614610000000000412e+01 9.376409999999999911e+01
2.091570000000000107e+01 1.388034786639999929e+01 9.614610000000000412e+01 9.376409999999999911e+01
2.092002499999999898e+01 1.388037708959999961e+01 9.614619999999999322e+01 9.376409999999999911e+01
2.092435000000000045e+01 1.388037708959999961e+01 9.614629999999999654e+01 9.376420000000000243e+01
2.092867500000000192e+01 1.388040631279999815e+01 9.614629999999999654e+01 9.376420000000000243e+01
2.093299999999999983e+01 1.388043553600000024e+01 9.614639999999999986e+01 9.376420000000000243e+01
2.093732500000000130e+01 1.388043553600000024e+01 9.614639999999999986e+01 9.376430000000000575e+01
2.094164999999999921e+01 1.388046475919999878e+01 9.614650000000000318e+01 9.376430000000000575e+01
2.094597500000000068e+01 1.388049398239999910e+01 9.614660000000000650e+01 9.376439999999999486e+01
2.095030000000000214e+01 1.388052320559999941e+01 9.614660000000000650e+01 9.376439999999999486e+01
2.095462500000000006e+01 1.388052320559999941e+01 9.614669999999999561e+01 9.376439999999999486e+01
2.095895000000000152e+01 1.388055242879999973e+01 9.614679999999999893e+01 9.376449999999999818e+01
2.096327500000000299e+01 1.388058165199999827e+01 9.614679999999999893e+01 9.376449999999999818e+01
2.096760000000000090e+01 1.388061087520000036e+01 9.614690000000000225e+01 9.376449999999999818e+01
2.097192500000000237e+01 1.388061087520000036e+01 9.614690000000000225e+01 9.376460000000000150e+01
2.097625000000000028e+01 1.388064009839999891e+01 9.614700000000000557e+01 9.376460000000000150e+01
2.098057500000000175e+01 1.388066932159999922e+01 9.614589999999999748e+01 9.376489999999999725e+01
2.098490000000000322e+01 1.388066932159999922e+01 9.614589999999999748e+01 9.376479999999999393e+01
2.098922500000000113e+01 1.388069854479999954e+01 9.614589999999999748e+01 9.376479999999999393e+01
2.099355000000000260e+01 1.388072776799999986e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.099787500000000406e+01 1.388075699119999840e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.100220000000000198e+01 1.388078621440000049e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.100652500000000344e+01 1.388078621440000049e+01 9.614610000000000412e+01 9.376489999999999725e+01
2.101084999999999781e+01 1.388081543759999903e+01 9.614619999999999322e+01 9.376489999999999725e+01
2.101517499999999927e+01 1.388084466079999935e+01 9.614619999999999322e+01 9.376489999999999725e+01
2.101950000000000074e+01 1.388087388399999966e+01 9.614629999999999654e+01 9.376500000000000057e+01
2.102382499999999865e+01 1.388087388399999966e+01 9.614629999999999654e+01 9.376500000000000057e+01
2.102815000000000012e+01 1.388090310719999820e+01 9.614639999999999986e+01 9.376500000000000057e+01
2.103247500000000159e+01 1.388093233039999852e+01 9.614639999999999986e+01 9.376510000000000389e+01
2.103679999999999950e+01 1.388096155359999884e+01 9.614650000000000318e+01 9.376510000000000389e+01
2.104112500000000097e+01 1.388096155359999884e+01 9.614650000000000318e+01 9.376519999999999300e+01
2.104544999999999888e+01 1.388099077679999915e+01 9.614660000000000650e+01 9.376519999999999300e+01
2.104977500000000035e+01 1.388101999999999947e+01 9.614669999999999561e+01 9.376519999999999300e+01
2.105410000000000181e+01 1.388104922319999979e+01 9.614669999999999561e+01 9.376529999999999632e+01
2.105842499999999973e+01 1.388104922319999979e+01 9.614679999999999893e+01 9.376529999999999632e+01
2.106275000000000119e+01 1.388107844639999833e+01 9.614690000000000225e+01 9.376529999999999632e+01
2.106707500000000266e+01 1.388110766960000042e+01 9.614690000000000225e+01 9.376539999999999964e+01
2.107140000000000057e+01 1.388110766960000042e+01 9.614700000000000557e+01 9.376539999999999964e+01
2.107572500000000204e+01 1.388113689279999896e+01 9.614700000000000557e+01 9.376550000000000296e+01
2.108004999999999995e+01 1.388116611599999928e+01 9.614709999999999468e+01 9.376550000000000296e+01
2.108437500000000142e+01 1.388116611599999928e+01 9.614719999999999800e+01 9.376550000000000296e+01
2.108870000000000289e+01 1.388119533919999959e+01 9.614610000000000412e+01 9.376569999999999538e+01
2.109302500000000080e+01 1.388122456239999991e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.109735000000000227e+01 1.388125378559999845e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.110167500000000018e+01 1.388125378559999845e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.110600000000000165e+01 1.388128300880000054e+01 9.614619999999999322e+01 9.376560000000000628e+01
2.111032500000000312e+01 1.388131223199999909e+01 9.614619999999999322e+01 9.376569999999999538e+01
2.111465000000000103e+01 1.388134145519999940e+01 9.614629999999999654e+01 9.376569999999999538e+01
2.111897500000000250e+01 1.388137067839999972e+01 9.614629999999999654e+01 9.376569999999999538e+01
2.112330000000000396e+01 1.388137067839999972e+01 9.614639999999999986e+01 9.376579999999999870e+01
2.112762499999999832e+01 1.388139990160000004e+01 9.614639999999999986e+01 9.376579999999999870e+01
2.113194999999999979e+01 1.388142912479999858e+01 9.614650000000000318e+01 9.376579999999999870e+01
2.113627499999999770e+01 1.388145834800000067e+01 9.614650000000000318e+01 9.376590000000000202e+01
2.114059999999999917e+01 1.388145834800000067e+01 9.614660000000000650e+01 9.376590000000000202e+01
2.114492500000000064e+01 1.388148757119999921e+01 9.614669999999999561e+01 9.376590000000000202e+01
2.114924999999999855e+01 1.388151679439999953e+01 9.614669999999999561e+01 9.376600000000000534e+01
2.115357500000000002e+01 1.388151679439999953e+01 9.614679999999999893e+01 9.376600000000000534e+01
2.115790000000000148e+01 1.388154601759999984e+01 9.614679999999999893e+01 9.376600000000000534e+01
2.116222499999999940e+01 1.388157524080000016e+01 9.614690000000000225e+01 9.376609999999999445e+01
2.116655000000000086e+01 1.388157524080000016e+01 9.614690000000000225e+01 9.376609999999999445e+01
2.117087499999999878e+01 1.388160446399999870e+01 9.614700000000000557e+01 9.376619999999999777e+01
2.117520000000000024e+01 1.388163368720000079e+01 9.614709999999999468e+01 9.376619999999999777e+01
2.117952500000000171e+01 1.388166291039999933e+01 9.614709999999999468e+01 9.376619999999999777e+01
2.118384999999999962e+01 1.388166291039999933e+01 9.614719999999999800e+01 9.376630000000000109e+01
2.118817500000000109e+01 1.388169213359999787e+01 9.614719999999999800e+01 9.376630000000000109e+01
2.119250000000000256e+01 1.388172135679999997e+01 9.614730000000000132e+01 9.376630000000000109e+01
2.119682500000000047e+01 1.388172135679999997e+01 9.614629999999999654e+01 9.376649999999999352e+01
2.120115000000000194e+01 1.388175057999999851e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.120547499999999985e+01 1.388177980319999882e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.120980000000000132e+01 1.388180902639999914e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.121412500000000279e+01 1.388180902639999914e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.121845000000000070e+01 1.388183824959999946e+01 9.614650000000000318e+01 9.376640000000000441e+01
2.122277500000000217e+01 1.388186747279999800e+01 9.614650000000000318e+01 9.376649999999999352e+01
2.122710000000000363e+01 1.388189669600000009e+01 9.614660000000000650e+01 9.376649999999999352e+01
2.123142500000000155e+01 1.388189669600000009e+01 9.614660000000000650e+01 9.376659999999999684e+01
2.123575000000000301e+01 1.388192591919999863e+01 9.614669999999999561e+01 9.376659999999999684e+01
2.124007499999999737e+01 1.388195514239999895e+01 9.614669999999999561e+01 9.376659999999999684e+01
2.124439999999999884e+01 1.388198436559999926e+01 9.614679999999999893e+01 9.376659999999999684e+01
2.124872500000000031e+01 1.388198436559999926e+01 9.614690000000000225e+01 9.376670000000000016e+01
2.125304999999999822e+01 1.388201358879999958e+01 9.614690000000000225e+01 9.376670000000000016e+01
2.125737499999999969e+01 1.388204281199999812e+01 9.614700000000000557e+01 9.376680000000000348e+01
2.126170000000000115e+01 1.388204281199999812e+01 9.614700000000000557e+01 9.376680000000000348e+01
2.126602499999999907e+01 1.388207203520000022e+01 9.614709999999999468e+01 9.376680000000000348e+01
2.127035000000000053e+01 1.388210125839999876e+01 9.614709999999999468e+01 9.376690000000000680e+01
2.127467499999999845e+01 1.388210125839999876e+01 9.614719999999999800e+01 9.376690000000000680e+01
2.127899999999999991e+01 1.388213048159999907e+01 9.614730000000000132e+01 9.376690000000000680e+01
2.128332500000000138e+01 1.388215970479999939e+01 9.614730000000000132e+01 9.376699999999999591e+01
2.128764999999999930e+01 1.388215970479999939e+01 9.614740000000000464e+01 9.376699999999999591e+01
2.129197500000000076e+01 1.388218892799999971e+01 9.614740000000000464e+01 9.376709999999999923e+01
2.129630000000000223e+01 1.388221815119999825e+01 9.614749999999999375e+01 9.376709999999999923e+01
2.130062500000000014e+01 1.388224737440000034e+01 9.614749999999999375e+01 9.376709999999999923e+01
2.130495000000000161e+01 1.388224737440000034e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.130927499999999952e+01 1.388227659759999888e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.131360000000000099e+01 1.388230582079999920e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.131792500000000246e+01 1.388230582079999920e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.132225000000000037e+01 1.388233504399999951e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.132657500000000184e+01 1.388236426719999983e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.133090000000000330e+01 1.388239349039999837e+01 9.614669999999999561e+01 9.376730000000000587e+01
2.133522500000000122e+01 1.388239349039999837e+01 9.614669999999999561e+01 9.376730000000000587e+01
2.133955000000000268e+01 1.388242271360000046e+01 9.614679999999999893e+01 9.376730000000000587e+01
2.134387500000000060e+01 1.388245193679999900e+01 9.614679999999999893e+01 9.376739999999999498e+01
2.134820000000000206e+01 1.388248115999999932e+01 9.614690000000000225e+01 9.376739999999999498e+01
2.135252500000000353e+01 1.388248115999999932e+01 9.614690000000000225e+01 9.376739999999999498e+01
2.135685000000000144e+01 1.388251038319999964e+01 9.614700000000000557e+01 9.376739999999999498e+01
2.136117499999999936e+01 1.388253960639999818e+01 9.614709999999999468e+01 9.376749999999999829e+01
2.136550000000000082e+01 1.388253960639999818e+01 9.614709999999999468e+01 9.376749999999999829e+01
2.136982499999999874e+01 1.388256882959999849e+01 9.614719999999999800e+01 9.376760000000000161e+01
2.137415000000000020e+01 1.388259805279999881e+01 9.614719999999999800e+01 9.376760000000000161e+01
2.137847499999999812e+01 1.388259805279999881e+01 9.614730000000000132e+01 9.376760000000000161e+01
2.138279999999999959e+01 1.388262727599999913e+01 9.614730000000000132e+01 9.376770000000000493e+01
2.138712500000000105e+01 1.388265649919999944e+01 9.614740000000000464e+01 9.376770000000000493e+01
2.139144999999999897e+01 1.388265649919999944e+01 9.614749999999999375e+01 9.376770000000000493e+01
2.139577500000000043e+01 1.388268572239999976e+01 9.614749999999999375e+01 9.376779999999999404e+01
2.140010000000000190e+01 1.388271494559999830e+01 9.614759999999999707e+01 9.376779999999999404e+01
2.140442499999999981e+01 1.388271494559999830e+01 9.614759999999999707e+01 9.376779999999999404e+01
2.140875000000000128e+01 1.388274416880000039e+01 9.614770000000000039e+01 9.376789999999999736e+01
2.141307499999999919e+01 1.388277339199999894e+01 9.614669999999999561e+01 9.376800000000000068e+01
2.141740000000000066e+01 1.388277339199999894e+01 9.614669999999999561e+01 9.376789999999999736e+01
2.142172500000000213e+01 1.388280261519999925e+01 9.614669999999999561e+01 9.376789999999999736e+01
2.142605000000000004e+01 1.388283183839999957e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.143037500000000151e+01 1.388286106159999989e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.143470000000000297e+01 1.388286106159999989e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.143902500000000089e+01 1.388289028479999843e+01 9.614690000000000225e+01 9.376800000000000068e+01
2.144335000000000235e+01 1.388291950800000052e+01 9.614690000000000225e+01 9.376800000000000068e+01
2.144767500000000027e+01 1.388294873119999906e+01 9.614700000000000557e+01 9.376800000000000068e+01
2.145200000000000173e+01 1.388294873119999906e+01 9.614700000000000557e+01 9.376810000000000400e+01
2.145632500000000320e+01 1.388297795439999938e+01 9.614709999999999468e+01 9.376810000000000400e+01
2.146065000000000111e+01 1.388300717759999969e+01 9.614719999999999800e+01 9.376810000000000400e+01
2.146497500000000258e+01 1.388300717759999969e+01 9.614719999999999800e+01 9.376819999999999311e+01
2.146930000000000405e+01 1.388303640080000001e+01 9.614730000000000132e+01 9.376819999999999311e+01
2.147362500000000196e+01 1.388306562399999855e+01 9.614730000000000132e+01 9.376819999999999311e+01
2.147795000000000343e+01 1.388306562399999855e+01 9.614740000000000464e+01 9.376829999999999643e+01
2.148227499999999779e+01 1.388309484720000064e+01 9.614740000000000464e+01 9.376829999999999643e+01
2.148659999999999926e+01 1.388312407039999918e+01 9.614749999999999375e+01 9.376829999999999643e+01
2.149092500000000072e+01 1.388312407039999918e+01 9.614749999999999375e+01 9.376839999999999975e+01
2.149524999999999864e+01 1.388315329359999950e+01 9.614759999999999707e+01 9.376839999999999975e+01
2.149957500000000010e+01 1.388315329359999950e+01 9.614759999999999707e+01 9.376839999999999975e+01
2.150390000000000157e+01 1.388318251679999982e+01 9.614770000000000039e+01 9.376850000000000307e+01
2.150822499999999948e+01 1.388321174000000013e+01 9.614770000000000039e+01 9.376850000000000307e+01
2.151255000000000095e+01 1.388321174000000013e+01 9.614780000000000371e+01 9.376850000000000307e+01
2.151687499999999886e+01 1.388324096319999867e+01 9.614780000000000371e+01 9.376860000000000639e+01
2.152120000000000033e+01 1.388327018640000077e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.152552500000000180e+01 1.388327018640000077e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.152984999999999971e+01 1.388329940959999931e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.153417500000000118e+01 1.388332863279999785e+01 9.614700000000000557e+01 9.376879999999999882e+01
2.153850000000000264e+01 1.388335785599999994e+01 9.614700000000000557e+01 9.376879999999999882e+01
2.154282500000000056e+01 1.388335785599999994e+01 9.614709999999999468e+01 9.376879999999999882e+01
2.154715000000000202e+01 1.388338707919999848e+01 9.614709999999999468e+01 9.376890000000000214e+01
2.155147499999999994e+01 1.388341630239999880e+01 9.614709999999999468e+01 9.376890000000000214e+01
2.155580000000000140e+01 1.388341630239999880e+01 9.614719999999999800e+01 9.376890000000000214e+01
2.156012500000000287e+01 1.388344552559999912e+01 9.614730000000000132e+01 9.376890000000000214e+01
2.156445000000000078e+01 1.388347474879999943e+01 9.614730000000000132e+01 9.376900000000000546e+01
2.156877500000000225e+01 1.388347474879999943e+01 9.614740000000000464e+01 9.376900000000000546e+01
2.157310000000000372e+01 1.388350397199999797e+01 9.614740000000000464e+01 9.376900000000000546e+01
2.157742500000000163e+01 1.388353319520000007e+01 9.614749999999999375e+01 9.376909999999999457e+01
2.158175000000000310e+01 1.388353319520000007e+01 9.614749999999999375e+01 9.376909999999999457e+01
2.158607500000000101e+01 1.388356241839999861e+01 9.614759999999999707e+01 9.376909999999999457e+01
2.159040000000000248e+01 1.388359164159999892e+01 9.614759999999999707e+01 9.376919999999999789e+01
2.159472500000000394e+01 1.388359164159999892e+01 9.614770000000000039e+01 9.376919999999999789e+01
2.159904999999999831e+01 1.388362086479999924e+01 9.614770000000000039e+01 9.376919999999999789e+01
2.160337499999999977e+01 1.388362086479999924e+01 9.614780000000000371e+01 9.376930000000000121e+01
2.160770000000000124e+01 1.388365008799999956e+01 9.614780000000000371e+01 9.376930000000000121e+01
2.161202499999999915e+01 1.388367931119999810e+01 9.614790000000000703e+01 9.376940000000000452e+01
2.161635000000000062e+01 1.388367931119999810e+01 9.614790000000000703e+01 9.376940000000000452e+01
2.162067499999999853e+01 1.388370853440000019e+01 9.614799999999999613e+01 9.376940000000000452e+01
2.162500000000000000e+01 1.388370853440000019e+01 9.614799999999999613e+01 9.376940000000000452e+01
2.162932500000000147e+01 1.388373775759999873e+01 9.614709999999999468e+01 9.376949999999999363e+01
2.163364999999999938e+01 1.388376698079999905e+01 9.614719999999999800e+01 9.376940000000000452e+01
2.163797500000000085e+01 1.388376698079999905e+01 9.614709999999999468e+01 9.376940000000000452e+01
2.164229999999999876e+01 1.388379620399999936e+01 9.614719999999999800e+01 9.376940000000000452e+01
2.164662500000000023e+01 1.388382542719999968e+01 9.614719999999999800e+01 9.376949999999999363e+01
2.165095000000000169e+01 1.388385465039999822e+01 9.614719999999999800e+01 9.376949999999999363e+01
2.165527499999999961e+01 1.388385465039999822e+01 9.614730000000000132e+01 9.376949999999999363e+01
2.165960000000000107e+01 1.388388387360000031e+01 9.614730000000000132e+01 9.376949999999999363e+01
2.166392500000000254e+01 1.388391309679999885e+01 9.614740000000000464e+01 9.376959999999999695e+01
2.166825000000000045e+01 1.388391309679999885e+01 9.614740000000000464e+01 9.376959999999999695e+01
2.167257500000000192e+01 1.388394231999999917e+01 9.614749999999999375e+01 9.376959999999999695e+01
2.167689999999999984e+01 1.388397154319999949e+01 9.614749999999999375e+01 9.376959999999999695e+01
2.168122500000000130e+01 1.388397154319999949e+01 9.614759999999999707e+01 9.376970000000000027e+01
2.168555000000000277e+01 1.388400076639999980e+01 9.614759999999999707e+01 9.376970000000000027e+01
2.168987500000000068e+01 1.388400076639999980e+01 9.614770000000000039e+01 9.376980000000000359e+01
2.169420000000000215e+01 1.388402998959999834e+01 9.614770000000000039e+01 9.376980000000000359e+01
2.169852500000000362e+01 1.388405921280000044e+01 9.614780000000000371e+01 9.376980000000000359e+01
2.170285000000000153e+01 1.388405921280000044e+01 9.614780000000000371e+01 9.376980000000000359e+01
2.170717500000000300e+01 1.388408843599999898e+01 9.614790000000000703e+01 9.376990000000000691e+01
2.171149999999999736e+01 1.388408843599999898e+01 9.614790000000000703e+01 9.376990000000000691e+01
2.171582499999999882e+01 1.388411765919999930e+01 9.614799999999999613e+01 9.376999999999999602e+01
2.172015000000000029e+01 1.388414688239999961e+01 9.614799999999999613e+01 9.376999999999999602e+01
2.172447499999999820e+01 1.388414688239999961e+01 9.614809999999999945e+01 9.376999999999999602e+01
2.172879999999999967e+01 1.388417610559999815e+01 9.614809999999999945e+01 9.376999999999999602e+01
2.173312500000000114e+01 1.388417610559999815e+01 9.614820000000000277e+01 9.377009999999999934e+01
2.173744999999999905e+01 1.388420532880000025e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.174177500000000052e+01 1.388423455199999879e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.174609999999999843e+01 1.388423455199999879e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.175042499999999990e+01 1.388426377519999910e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.175475000000000136e+01 1.388429299839999942e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.175907499999999928e+01 1.388429299839999942e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.176340000000000074e+01 1.388432222159999974e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.176772500000000221e+01 1.388435144479999828e+01 9.614749999999999375e+01 9.377030000000000598e+01
2.177205000000000013e+01 1.388435144479999828e+01 9.614749999999999375e+01 9.377039999999999509e+01
2.177637500000000159e+01 1.388438066800000037e+01 9.614759999999999707e+01 9.377039999999999509e+01
2.178069999999999951e+01 1.388440989119999891e+01 9.614759999999999707e+01 9.377039999999999509e+01
2.178502500000000097e+01 1.388440989119999891e+01 9.614770000000000039e+01 9.377049999999999841e+01
2.178935000000000244e+01 1.388443911439999923e+01 9.614770000000000039e+01 9.377049999999999841e+01
2.179367500000000035e+01 1.388446833759999954e+01 9.614780000000000371e+01 9.377049999999999841e+01
2.179800000000000182e+01 1.388446833759999954e+01 9.614780000000000371e+01 9.377060000000000173e+01
2.180232500000000329e+01 1.388449756079999986e+01 9.614790000000000703e+01 9.377060000000000173e+01
2.180665000000000120e+01 1.388449756079999986e+01 9.614790000000000703e+01 9.377060000000000173e+01
2.181097500000000267e+01 1.388452678399999840e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.181530000000000058e+01 1.388455600720000049e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.181962500000000205e+01 1.388455600720000049e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.182395000000000351e+01 1.388458523039999903e+01 9.614809999999999945e+01 9.377079999999999416e+01
2.182827499999999787e+01 1.388458523039999903e+01 9.614809999999999945e+01 9.377079999999999416e+01
2.183259999999999934e+01 1.388461445359999935e+01 9.614820000000000277e+01 9.377079999999999416e+01
2.183692500000000081e+01 1.388464367679999967e+01 9.614820000000000277e+01 9.377089999999999748e+01
2.184124999999999872e+01 1.388464367679999967e+01 9.614830000000000609e+01 9.377089999999999748e+01
2.184557500000000019e+01 1.388467289999999998e+01 9.614730000000000132e+01 9.377119999999999322e+01
2.184989999999999810e+01 1.388467289999999998e+01 9.614740000000000464e+01 9.377110000000000412e+01
2.185422499999999957e+01 1.388470212319999852e+01 9.614740000000000464e+01 9.377119999999999322e+01
2.185855000000000103e+01 1.388473134640000062e+01 9.614740000000000464e+01 9.377110000000000412e+01
2.186287499999999895e+01 1.388473134640000062e+01 9.614740000000000464e+01 9.377119999999999322e+01
2.186720000000000041e+01 1.388476056959999916e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.187152500000000188e+01 1.388478979279999947e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.187584999999999980e+01 1.388478979279999947e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.188017500000000126e+01 1.388481901599999979e+01 9.614759999999999707e+01 9.377129999999999654e+01
2.188449999999999918e+01 1.388484823920000011e+01 9.614759999999999707e+01 9.377129999999999654e+01
2.188882500000000064e+01 1.388484823920000011e+01 9.614770000000000039e+01 9.377129999999999654e+01
2.189315000000000211e+01 1.388487746239999865e+01 9.614770000000000039e+01 9.377139999999999986e+01
2.189747500000000002e+01 1.388487746239999865e+01 9.614780000000000371e+01 9.377139999999999986e+01
2.190180000000000149e+01 1.388490668560000074e+01 9.614780000000000371e+01 9.377139999999999986e+01
2.190612500000000296e+01 1.388493590879999928e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.191045000000000087e+01 1.388493590879999928e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.191477500000000234e+01 1.388496513199999782e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.191910000000000025e+01 1.388496513199999782e+01 9.614799999999999613e+01 9.377150000000000318e+01
2.192342500000000172e+01 1.388499435519999992e+01 9.614799999999999613e+01 9.377160000000000650e+01
2.192775000000000318e+01 1.388502357839999846e+01 9.614809999999999945e+01 9.377160000000000650e+01
2.193207500000000110e+01 1.388502357839999846e+01 9.614809999999999945e+01 9.377169999999999561e+01
2.193640000000000256e+01 1.388505280159999877e+01 9.614820000000000277e+01 9.377169999999999561e+01
2.194072500000000403e+01 1.388505280159999877e+01 9.614820000000000277e+01 9.377169999999999561e+01
2.194505000000000194e+01 1.388508202479999909e+01 9.614830000000000609e+01 9.377169999999999561e+01
2.194937500000000341e+01 1.388508202479999909e+01 9.614830000000000609e+01 9.377179999999999893e+01
2.195369999999999777e+01 1.388511124799999941e+01 9.614749999999999375e+01 9.377200000000000557e+01
2.195802499999999924e+01 1.388514047119999795e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.196235000000000070e+01 1.388514047119999795e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.196667499999999862e+01 1.388516969440000004e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.197100000000000009e+01 1.388519891759999858e+01 9.614759999999999707e+01 9.377190000000000225e+01
2.197532500000000155e+01 1.388519891759999858e+01 9.614759999999999707e+01 9.377200000000000557e+01
2.197964999999999947e+01 1.388522814079999890e+01 9.614759999999999707e+01 9.377200000000000557e+01
2.198397500000000093e+01 1.388525736399999921e+01 9.614770000000000039e+01 9.377200000000000557e+01
2.198829999999999885e+01 1.388525736399999921e+01 9.614770000000000039e+01 9.377200000000000557e+01
2.199262500000000031e+01 1.388528658719999953e+01 9.614780000000000371e+01 9.377209999999999468e+01
2.199695000000000178e+01 1.388528658719999953e+01 9.614780000000000371e+01 9.377209999999999468e+01
2.200127499999999969e+01 1.388531581039999807e+01 9.614790000000000703e+01 9.377209999999999468e+01
2.200560000000000116e+01 1.388534503360000016e+01 9.614790000000000703e+01 9.377219999999999800e+01
2.200992500000000263e+01 1.388534503360000016e+01 9.614799999999999613e+01 9.377219999999999800e+01
2.201425000000000054e+01 1.388537425679999870e+01 9.614799999999999613e+01 9.377219999999999800e+01
2.201857500000000201e+01 1.388537425679999870e+01 9.614799999999999613e+01 9.377230000000000132e+01
2.202289999999999992e+01 1.388540347999999902e+01 9.614809999999999945e+01 9.377230000000000132e+01
2.202722500000000139e+01 1.388543270319999934e+01 9.614809999999999945e+01 9.377230000000000132e+01
2.203155000000000285e+01 1.388543270319999934e+01 9.614820000000000277e+01 9.377230000000000132e+01
2.203587500000000077e+01 1.388546192639999965e+01 9.614820000000000277e+01 9.377240000000000464e+01
2.204020000000000223e+01 1.388546192639999965e+01 9.614830000000000609e+01 9.377240000000000464e+01
2.204452500000000370e+01 1.388549114959999820e+01 9.614830000000000609e+01 9.377240000000000464e+01
2.204885000000000161e+01 1.388549114959999820e+01 9.614839999999999520e+01 9.377249999999999375e+01
2.205317500000000308e+01 1.388552037280000029e+01 9.614839999999999520e+01 9.377249999999999375e+01
2.205750000000000099e+01 1.388554959599999883e+01 9.614849999999999852e+01 9.377249999999999375e+01
2.206182500000000246e+01 1.388554959599999883e+01 9.614770000000000039e+01 9.377270000000000039e+01
2.206615000000000393e+01 1.388557881919999915e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.207047499999999829e+01 1.388557881919999915e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.207479999999999976e+01 1.388560804239999946e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.207912500000000122e+01 1.388563726559999978e+01 9.614770000000000039e+01 9.377270000000000039e+01
2.208344999999999914e+01 1.388563726559999978e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.208777500000000060e+01 1.388566648880000010e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.209209999999999852e+01 1.388569571200000041e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.209642499999999998e+01 1.388569571200000041e+01 9.614790000000000703e+01 9.377280000000000371e+01
2.210075000000000145e+01 1.388572493519999895e+01 9.614790000000000703e+01 9.377280000000000371e+01
2.210507499999999936e+01 1.388572493519999895e+01 9.614799999999999613e+01 9.377280000000000371e+01
2.210940000000000083e+01 1.388575415839999927e+01 9.614799999999999613e+01 9.377280000000000371e+01
2.211372500000000230e+01 1.388578338159999959e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.211805000000000021e+01 1.388578338159999959e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.212237500000000168e+01 1.388581260479999813e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.212669999999999959e+01 1.388581260479999813e+01 9.614820000000000277e+01 9.377299999999999613e+01
2.213102500000000106e+01 1.388584182800000022e+01 9.614820000000000277e+01 9.377299999999999613e+01
2.213535000000000252e+01 1.388587105119999876e+01 9.614830000000000609e+01 9.377299999999999613e+01
2.213967500000000044e+01 1.388587105119999876e+01 9.614830000000000609e+01 9.377309999999999945e+01
2.214400000000000190e+01 1.388590027439999908e+01 9.614839999999999520e+01 9.377309999999999945e+01
2.214832500000000337e+01 1.388590027439999908e+01 9.614839999999999520e+01 9.377309999999999945e+01
2.215265000000000128e+01 1.388592949759999939e+01 9.614849999999999852e+01 9.377309999999999945e+01
2.215697500000000275e+01 1.388592949759999939e+01 9.614849999999999852e+01 9.377320000000000277e+01
2.216130000000000067e+01 1.388595872079999971e+01 9.614860000000000184e+01 9.377320000000000277e+01
2.216562500000000213e+01 1.388595872079999971e+01 9.614860000000000184e+01 9.377320000000000277e+01
2.216995000000000360e+01 1.388598794399999825e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.217427500000000151e+01 1.388601716720000034e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.217860000000000298e+01 1.388601716720000034e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.218292499999999734e+01 1.388604639039999888e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.218724999999999881e+01 1.388607561359999920e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.219157500000000027e+01 1.388607561359999920e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.219589999999999819e+01 1.388610483679999952e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.220022499999999965e+01 1.388610483679999952e+01 9.614799999999999613e+01 9.377349999999999852e+01
2.220455000000000112e+01 1.388613405999999983e+01 9.614799999999999613e+01 9.377349999999999852e+01
2.220887499999999903e+01 1.388616328319999838e+01 9.614809999999999945e+01 9.377349999999999852e+01
2.221320000000000050e+01 1.388616328319999838e+01 9.614809999999999945e+01 9.377360000000000184e+01
2.221752499999999841e+01 1.388619250640000047e+01 9.614820000000000277e+01 9.377360000000000184e+01
2.222184999999999988e+01 1.388619250640000047e+01 9.614820000000000277e+01 9.377360000000000184e+01
2.222617500000000135e+01 1.388622172959999901e+01 9.614820000000000277e+01 9.377370000000000516e+01
2.223049999999999926e+01 1.388625095279999933e+01 9.614830000000000609e+01 9.377370000000000516e+01
2.223482500000000073e+01 1.388625095279999933e+01 9.614830000000000609e+01 9.377370000000000516e+01
2.223915000000000219e+01 1.388628017599999964e+01 9.614839999999999520e+01 9.377370000000000516e+01
2.224347500000000011e+01 1.388628017599999964e+01 9.614839999999999520e+01 9.377379999999999427e+01
2.224780000000000157e+01 1.388630939919999996e+01 9.614849999999999852e+01 9.377379999999999427e+01
2.225212499999999949e+01 1.388630939919999996e+01 9.614849999999999852e+01 9.377379999999999427e+01
2.225645000000000095e+01 1.388633862239999850e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.226077500000000242e+01 1.388636784560000059e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.226510000000000034e+01 1.388636784560000059e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.226942500000000180e+01 1.388639706879999913e+01 9.614870000000000516e+01 9.377400000000000091e+01
2.227375000000000327e+01 1.388639706879999913e+01 9.614870000000000516e+01 9.377400000000000091e+01
2.227807500000000118e+01 1.388642629199999945e+01 9.614790000000000703e+01 9.377419999999999334e+01
2.228240000000000265e+01 1.388642629199999945e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.228672500000000056e+01 1.388645551519999977e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.229105000000000203e+01 1.388648473840000008e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.229537500000000350e+01 1.388648473840000008e+01 9.614790000000000703e+01 9.377419999999999334e+01
2.229969999999999786e+01 1.388651396159999862e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.230402499999999932e+01 1.388651396159999862e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.230835000000000079e+01 1.388654318479999894e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.231267499999999870e+01 1.388657240799999926e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.231700000000000017e+01 1.388657240799999926e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.232132499999999808e+01 1.388660163119999780e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.232564999999999955e+01 1.388660163119999780e+01 9.614820000000000277e+01 9.377429999999999666e+01
2.232997500000000102e+01 1.388663085439999989e+01 9.614820000000000277e+01 9.377439999999999998e+01
2.233429999999999893e+01 1.388666007759999843e+01 9.614830000000000609e+01 9.377439999999999998e+01
2.233862500000000040e+01 1.388666007759999843e+01 9.614830000000000609e+01 9.377439999999999998e+01
2.234295000000000186e+01 1.388668930079999875e+01 9.614839999999999520e+01 9.377450000000000330e+01
2.234727499999999978e+01 1.388668930079999875e+01 9.614839999999999520e+01 9.377450000000000330e+01
2.235160000000000124e+01 1.388671852399999906e+01 9.614849999999999852e+01 9.377450000000000330e+01
2.235592499999999916e+01 1.388671852399999906e+01 9.614849999999999852e+01 9.377460000000000662e+01
2.236025000000000063e+01 1.388674774719999938e+01 9.614849999999999852e+01 9.377460000000000662e+01
2.236457500000000209e+01 1.388674774719999938e+01 9.614860000000000184e+01 9.377460000000000662e+01
2.236890000000000001e+01 1.388677697039999792e+01 9.614860000000000184e+01 9.377460000000000662e+01
2.237322500000000147e+01 1.388680619360000001e+01 9.614870000000000516e+01 9.377469999999999573e+01
2.237755000000000294e+01 1.388680619360000001e+01 9.614870000000000516e+01 9.377469999999999573e+01
2.238187500000000085e+01 1.388683541679999855e+01 9.614879999999999427e+01 9.377469999999999573e+01
2.238620000000000232e+01 1.388683541679999855e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.239052500000000023e+01 1.388686463999999887e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.239485000000000170e+01 1.388686463999999887e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.239917500000000317e+01 1.388689386319999919e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.240350000000000108e+01 1.388692308639999951e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.240782500000000255e+01 1.388692308639999951e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.241215000000000401e+01 1.388695230959999805e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.241647500000000193e+01 1.388695230959999805e+01 9.614809999999999945e+01 9.377500000000000568e+01
2.242080000000000339e+01 1.388698153280000014e+01 9.614809999999999945e+01 9.377500000000000568e+01
2.242512499999999775e+01 1.388701075599999868e+01 9.614820000000000277e+01 9.377500000000000568e+01
2.242944999999999922e+01 1.388701075599999868e+01 9.614820000000000277e+01 9.377500000000000568e+01
2.243377500000000069e+01 1.388703997919999900e+01 9.614820000000000277e+01 9.377509999999999479e+01
2.243809999999999860e+01 1.388703997919999900e+01 9.614830000000000609e+01 9.377509999999999479e+01
2.244242500000000007e+01 1.388706920239999931e+01 9.614830000000000609e+01 9.377509999999999479e+01
2.244675000000000153e+01 1.388706920239999931e+01 9.614839999999999520e+01 9.377519999999999811e+01
2.245107499999999945e+01 1.388709842559999963e+01 9.614839999999999520e+01 9.377519999999999811e+01
2.245540000000000092e+01 1.388712764879999995e+01 9.614849999999999852e+01 9.377519999999999811e+01
2.245972499999999883e+01 1.388712764879999995e+01 9.614849999999999852e+01 9.377519999999999811e+01
2.246405000000000030e+01 1.388715687200000026e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.246837500000000176e+01 1.388715687200000026e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.247269999999999968e+01 1.388718609519999880e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.247702500000000114e+01 1.388718609519999880e+01 9.614870000000000516e+01 9.377540000000000475e+01
2.248135000000000261e+01 1.388721531839999912e+01 9.614870000000000516e+01 9.377540000000000475e+01
2.248567500000000052e+01 1.388721531839999912e+01 9.614879999999999427e+01 9.377540000000000475e+01
2.249000000000000199e+01 1.388724454159999944e+01 9.614879999999999427e+01 9.377540000000000475e+01
2.249432499999999990e+01 1.388724454159999944e+01 9.614809999999999945e+01 9.377570000000000050e+01
2.249865000000000137e+01 1.388727376479999975e+01 9.614809999999999945e+01 9.377559999999999718e+01
2.250297500000000284e+01 1.388730298800000007e+01 9.614809999999999945e+01 9.377559999999999718e+01
2.250730000000000075e+01 1.388730298800000007e+01 9.614820000000000277e+01 9.377559999999999718e+01
2.251162500000000222e+01 1.388733221120000039e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.251595000000000368e+01 1.388733221120000039e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.252027500000000160e+01 1.388736143439999893e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.252460000000000306e+01 1.388739065759999924e+01 9.614830000000000609e+01 9.377570000000000050e+01
2.252892500000000098e+01 1.388739065759999924e+01 9.614830000000000609e+01 9.377570000000000050e+01
2.253325000000000244e+01 1.388741988079999956e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.253757500000000391e+01 1.388741988079999956e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.254189999999999827e+01 1.388744910399999810e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.254622499999999974e+01 1.388744910399999810e+01 9.614849999999999852e+01 9.377589999999999293e+01
2.255055000000000121e+01 1.388747832720000019e+01 9.614849999999999852e+01 9.377589999999999293e+01
2.255487499999999912e+01 1.388750755039999873e+01 9.614860000000000184e+01 9.377589999999999293e+01
2.255920000000000059e+01 1.388750755039999873e+01 9.614860000000000184e+01 9.377589999999999293e+01
2.256352499999999850e+01 1.388753677359999905e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.256784999999999997e+01 1.388753677359999905e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.257217500000000143e+01 1.388756599679999937e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.257649999999999935e+01 1.388756599679999937e+01 9.614879999999999427e+01 9.377599999999999625e+01
2.258082500000000081e+01 1.388759521999999969e+01 9.614879999999999427e+01 9.377609999999999957e+01
2.258515000000000228e+01 1.388759521999999969e+01 9.614889999999999759e+01 9.377609999999999957e+01
2.258947500000000019e+01 1.388762444319999823e+01 9.614889999999999759e+01 9.377609999999999957e+01
2.259380000000000166e+01 1.388762444319999823e+01 9.614900000000000091e+01 9.377609999999999957e+01
2.259812499999999957e+01 1.388765366640000032e+01 9.614900000000000091e+01 9.377620000000000289e+01
2.260245000000000104e+01 1.388765366640000032e+01 9.614820000000000277e+01 9.377639999999999532e+01
2.260677500000000251e+01 1.388768288959999886e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.261110000000000042e+01 1.388771211279999918e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.261542500000000189e+01 1.388771211279999918e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.261975000000000335e+01 1.388774133599999949e+01 9.614820000000000277e+01 9.377639999999999532e+01
2.262407500000000127e+01 1.388774133599999949e+01 9.614830000000000609e+01 9.377639999999999532e+01
2.262840000000000273e+01 1.388777055919999981e+01 9.614830000000000609e+01 9.377639999999999532e+01
2.263272500000000065e+01 1.388777055919999981e+01 9.614839999999999520e+01 9.377639999999999532e+01
2.263705000000000211e+01 1.388779978239999835e+01 9.614839999999999520e+01 9.377639999999999532e+01
2.264137500000000358e+01 1.388782900560000044e+01 9.614839999999999520e+01 9.377649999999999864e+01
2.264570000000000149e+01 1.388782900560000044e+01 9.614849999999999852e+01 9.377649999999999864e+01
2.265002500000000296e+01 1.388785822879999898e+01 9.614849999999999852e+01 9.377649999999999864e+01
2.265435000000000443e+01 1.388785822879999898e+01 9.614860000000000184e+01 9.377649999999999864e+01
2.265867499999999879e+01 1.388788745199999930e+01 9.614860000000000184e+01 9.377660000000000196e+01
2.266300000000000026e+01 1.388788745199999930e+01 9.614860000000000184e+01 9.377660000000000196e+01
2.266732499999999817e+01 1.388791667519999962e+01 9.614870000000000516e+01 9.377660000000000196e+01
2.267164999999999964e+01 1.388791667519999962e+01 9.614870000000000516e+01 9.377660000000000196e+01
2.267597500000000110e+01 1.388794589839999993e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.268029999999999902e+01 1.388794589839999993e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.268462500000000048e+01 1.388797512159999847e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.268895000000000195e+01 1.388797512159999847e+01 9.614889999999999759e+01 9.377670000000000528e+01
2.269327499999999986e+01 1.388800434480000057e+01 9.614889999999999759e+01 9.377679999999999438e+01
2.269760000000000133e+01 1.388800434480000057e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.270192499999999924e+01 1.388803356799999911e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.270625000000000071e+01 1.388803356799999911e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.271057500000000218e+01 1.388806279119999942e+01 9.614809999999999945e+01 9.373319999999999652e+01
2.271490000000000009e+01 1.388806279119999942e+01 9.614820000000000277e+01 9.373319999999999652e+01
2.271922500000000156e+01 1.388809201439999974e+01 9.614820000000000277e+01 9.373300000000000409e+01
2.272354999999999947e+01 1.388809201439999974e+01 9.614820000000000277e+01 9.373309999999999320e+01
2.272787500000000094e+01 1.388812123760000006e+01 9.614820000000000277e+01 9.373290000000000077e+01
2.273220000000000240e+01 1.388812123760000006e+01 9.614820000000000277e+01 9.373309999999999320e+01
2.273652500000000032e+01 1.388815046079999860e+01 9.614830000000000609e+01 9.373290000000000077e+01
2.274085000000000178e+01 1.388815046079999860e+01 9.614830000000000609e+01 9.373309999999999320e+01
2.274517500000000325e+01 1.388817968399999891e+01 9.614830000000000609e+01 9.373300000000000409e+01
2.274950000000000117e+01 1.388817968399999891e+01 9.614839999999999520e+01 9.373319999999999652e+01
2.275382500000000263e+01 1.388820890719999923e+01 9.614839999999999520e+01 9.373300000000000409e+01
2.275815000000000055e+01 1.388820890719999923e+01 9.614849999999999852e+01 9.373319999999999652e+01
2.276247500000000201e+01 1.388823813039999777e+01 9.614849999999999852e+01 9.373309999999999320e+01
2.276680000000000348e+01 1.388823813039999777e+01 9.614849999999999852e+01 9.373319999999999652e+01
2.277112499999999784e+01 1.388826735359999986e+01 9.614860000000000184e+01 9.373309999999999320e+01
2.277544999999999931e+01 1.388826735359999986e+01 9.614860000000000184e+01 9.373329999999999984e+01
2.277977500000000077e+01 1.388829657679999841e+01 9.614860000000000184e+01 9.373319999999999652e+01
2.278409999999999869e+01 1.388829657679999841e+01 9.614870000000000516e+01 9.373329999999999984e+01
2.278842500000000015e+01 1.388832579999999872e+01 9.614870000000000516e+01 9.373319999999999652e+01
2.279274999999999807e+01 1.388832579999999872e+01 9.614879999999999427e+01 9.373340000000000316e+01
2.279707499999999953e+01 1.388835502319999904e+01 9.614879999999999427e+01 9.373329999999999984e+01
2.280140000000000100e+01 1.388835502319999904e+01 9.614889999999999759e+01 9.373340000000000316e+01
2.280572499999999891e+01 1.388838424639999936e+01 9.614889999999999759e+01 9.373329999999999984e+01
2.281005000000000038e+01 1.388838424639999936e+01 9.614889999999999759e+01 9.373350000000000648e+01
2.281437500000000185e+01 1.388841346959999790e+01 9.614900000000000091e+01 9.373329999999999984e+01
2.281869999999999976e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369270000000000209e+01
2.282302500000000123e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369209999999999638e+01
2.282734999999999914e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369209999999999638e+01
2.283167500000000061e+01 1.388844269279999999e+01 9.614809999999999945e+01 9.369190000000000396e+01
2.283600000000000207e+01 1.388844269279999999e+01 9.614809999999999945e+01 9.369199999999999307e+01
2.284032499999999999e+01 1.388847191599999853e+01 9.614809999999999945e+01 9.369190000000000396e+01
2.284465000000000146e+01 1.388847191599999853e+01 9.614809999999999945e+01 9.369199999999999307e+01
2.284897500000000292e+01 1.388850113919999885e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.285330000000000084e+01 1.388850113919999885e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.285762500000000230e+01 1.388853036239999916e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.286195000000000022e+01 1.388853036239999916e+01 9.614830000000000609e+01 9.369199999999999307e+01
2.286627500000000168e+01 1.388855958559999948e+01 9.614830000000000609e+01 9.369209999999999638e+01
2.287060000000000315e+01 1.388855958559999948e+01 9.614830000000000609e+01 9.369209999999999638e+01
2.287492500000000106e+01 1.388858880879999980e+01 9.614839999999999520e+01 9.369209999999999638e+01
2.287925000000000253e+01 1.388858880879999980e+01 9.614839999999999520e+01 9.369209999999999638e+01
2.288357500000000400e+01 1.388861803200000011e+01 9.614849999999999852e+01 9.369209999999999638e+01
2.288790000000000191e+01 1.388861803200000011e+01 9.614849999999999852e+01 9.369219999999999970e+01
2.289222499999999982e+01 1.388864725519999865e+01 9.614849999999999852e+01 9.369219999999999970e+01
2.289654999999999774e+01 1.388864725519999865e+01 9.614860000000000184e+01 9.369219999999999970e+01
2.290087499999999920e+01 1.388867647839999897e+01 9.614860000000000184e+01 9.369219999999999970e+01
2.290520000000000067e+01 1.388867647839999897e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.290952499999999858e+01 1.388870570159999929e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.291385000000000005e+01 1.388870570159999929e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.291817500000000152e+01 1.388873492479999960e+01 9.614879999999999427e+01 9.369230000000000302e+01
2.292249999999999943e+01 1.388873492479999960e+01 9.614879999999999427e+01 9.369240000000000634e+01
2.292682500000000090e+01 1.388873492479999960e+01 9.614790000000000703e+01 9.368179999999999552e+01
2.293114999999999881e+01 1.388876414799999992e+01 9.614799999999999613e+01 9.368120000000000402e+01
2.293547500000000028e+01 1.388876414799999992e+01 9.614790000000000703e+01 9.368120000000000402e+01
2.293980000000000175e+01 1.388879337120000024e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.294412499999999966e+01 1.388879337120000024e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.294845000000000113e+01 1.388882259439999878e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.295277500000000259e+01 1.388882259439999878e+01 9.614799999999999613e+01 9.368120000000000402e+01
2.295710000000000051e+01 1.388885181760000087e+01 9.614809999999999945e+01 9.368110000000000070e+01
2.296142500000000197e+01 1.388885181760000087e+01 9.614809999999999945e+01 9.368120000000000402e+01
2.296574999999999989e+01 1.388888104079999941e+01 9.614809999999999945e+01 9.368120000000000402e+01
2.297007500000000135e+01 1.388888104079999941e+01 9.614820000000000277e+01 9.368120000000000402e+01
2.297440000000000282e+01 1.388891026399999973e+01 9.614820000000000277e+01 9.368120000000000402e+01
2.297872500000000073e+01 1.388891026399999973e+01 9.614820000000000277e+01 9.368129999999999313e+01
2.298305000000000220e+01 1.388893948720000004e+01 9.614830000000000609e+01 9.368129999999999313e+01
2.298737500000000367e+01 1.388893948720000004e+01 9.614830000000000609e+01 9.368129999999999313e+01
2.299170000000000158e+01 1.388896871039999859e+01 9.614839999999999520e+01 9.368129999999999313e+01
2.299602500000000305e+01 1.388896871039999859e+01 9.614839999999999520e+01 9.368129999999999313e+01
2.300035000000000096e+01 1.388899793359999890e+01 9.614839999999999520e+01 9.368139999999999645e+01
2.300467500000000243e+01 1.388899793359999890e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.300900000000000389e+01 1.388902715679999922e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.301332499999999825e+01 1.388902715679999922e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.301764999999999972e+01 1.388905637999999954e+01 9.614860000000000184e+01 9.368139999999999645e+01
2.302197500000000119e+01 1.388905637999999954e+01 9.614860000000000184e+01 9.368149999999999977e+01
2.302629999999999910e+01 1.388905637999999954e+01 9.614870000000000516e+01 9.368149999999999977e+01
2.303062500000000057e+01 1.388908560319999808e+01 9.614870000000000516e+01 9.368149999999999977e+01
2.303494999999999848e+01 1.388908560319999808e+01 9.614780000000000371e+01 9.367889999999999873e+01
2.303927499999999995e+01 1.388911482640000017e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.304360000000000142e+01 1.388911482640000017e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.304792499999999933e+01 1.388914404959999871e+01 9.614790000000000703e+01 9.367829999999999302e+01
2.305225000000000080e+01 1.388914404959999871e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.305657500000000226e+01 1.388917327279999903e+01 9.614790000000000703e+01 9.367829999999999302e+01
2.306090000000000018e+01 1.388917327279999903e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.306522500000000164e+01 1.388920249599999934e+01 9.614799999999999613e+01 9.367829999999999302e+01
2.306954999999999956e+01 1.388920249599999934e+01 9.614799999999999613e+01 9.367839999999999634e+01
2.307387500000000102e+01 1.388923171919999966e+01 9.614809999999999945e+01 9.367839999999999634e+01
2.307820000000000249e+01 1.388923171919999966e+01 9.614809999999999945e+01 9.367849999999999966e+01
2.308252500000000040e+01 1.388926094239999820e+01 9.614809999999999945e+01 9.367839999999999634e+01
2.308685000000000187e+01 1.388926094239999820e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.309117500000000334e+01 1.388929016560000029e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.309550000000000125e+01 1.388929016560000029e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.309982500000000272e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367849999999999966e+01
2.310415000000000063e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367860000000000298e+01
2.310847500000000210e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367860000000000298e+01
2.311280000000000356e+01 1.388934861199999915e+01 9.614839999999999520e+01 9.367860000000000298e+01
2.311712500000000148e+01 1.388934861199999915e+01 9.614839999999999520e+01 9.367860000000000298e+01
2.312145000000000294e+01 1.388937783519999947e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.312577500000000441e+01 1.388937783519999947e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.313009999999999877e+01 1.388940705839999978e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.313442500000000024e+01 1.388940705839999978e+01 9.614860000000000184e+01 9.367870000000000630e+01
2.313874999999999815e+01 1.388943628159999832e+01 9.614860000000000184e+01 9.367879999999999541e+01
2.314307499999999962e+01 1.388943628159999832e+01 9.614780000000000371e+01 9.367740000000000578e+01
2.314740000000000109e+01 1.388943628159999832e+01 9.614780000000000371e+01 9.367709999999999582e+01
2.315172499999999900e+01 1.388946550480000042e+01 9.614780000000000371e+01 9.367709999999999582e+01
2.315605000000000047e+01 1.388946550480000042e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.316037500000000193e+01 1.388949472799999896e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.316469999999999985e+01 1.388949472799999896e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.316902500000000131e+01 1.388952395119999927e+01 9.614790000000000703e+01 9.367709999999999582e+01
2.317334999999999923e+01 1.388952395119999927e+01 9.614790000000000703e+01 9.367700000000000671e+01
2.317767500000000069e+01 1.388955317439999959e+01 9.614790000000000703e+01 9.367709999999999582e+01
2.318200000000000216e+01 1.388955317439999959e+01 9.614799999999999613e+01 9.367709999999999582e+01
2.318632500000000007e+01 1.388958239759999991e+01 9.614799999999999613e+01 9.367709999999999582e+01
2.319065000000000154e+01 1.388958239759999991e+01 9.614809999999999945e+01 9.367709999999999582e+01
2.319497500000000301e+01 1.388961162079999845e+01 9.614809999999999945e+01 9.367719999999999914e+01
2.319930000000000092e+01 1.388961162079999845e+01 9.614809999999999945e+01 9.367719999999999914e+01
2.320362500000000239e+01 1.388964084400000054e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.320795000000000030e+01 1.388964084400000054e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.321227500000000177e+01 1.388967006719999908e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.321660000000000323e+01 1.388967006719999908e+01 9.614830000000000609e+01 9.367730000000000246e+01
2.322092500000000115e+01 1.388969929039999940e+01 9.614830000000000609e+01 9.367730000000000246e+01
2.322525000000000261e+01 1.388969929039999940e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.322957500000000408e+01 1.388972851359999972e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.323390000000000200e+01 1.388972851359999972e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.323822500000000346e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.324254999999999782e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.324687499999999929e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.325120000000000076e+01 1.388978695999999857e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.325552499999999867e+01 1.388978695999999857e+01 9.614759999999999707e+01 9.367680000000000007e+01
2.325985000000000014e+01 1.388981618319999889e+01 9.614759999999999707e+01 9.367680000000000007e+01
2.326417499999999805e+01 1.388981618319999889e+01 9.614759999999999707e+01 9.367669999999999675e+01
2.326849999999999952e+01 1.388984540639999921e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.327282500000000098e+01 1.388984540639999921e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.327714999999999890e+01 1.388987462959999775e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.328147500000000036e+01 1.388987462959999775e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.328580000000000183e+01 1.388990385279999984e+01 9.614780000000000371e+01 9.367680000000000007e+01
2.329012499999999974e+01 1.388990385279999984e+01 9.614780000000000371e+01 9.367680000000000007e+01
2.329445000000000121e+01 1.388993307599999838e+01 9.614780000000000371e+01 9.367690000000000339e+01
2.329877499999999912e+01 1.388993307599999838e+01 9.614790000000000703e+01 9.367690000000000339e+01
2.330310000000000059e+01 1.388996229919999870e+01 9.614790000000000703e+01 9.367690000000000339e+01
2.330742500000000206e+01 1.388996229919999870e+01 9.614799999999999613e+01 9.367690000000000339e+01
2.331174999999999997e+01 1.388999152239999901e+01 9.614799999999999613e+01 9.367700000000000671e+01
2.331607500000000144e+01 1.388999152239999901e+01 9.614799999999999613e+01 9.367700000000000671e+01
2.332040000000000290e+01 1.388999152239999901e+01 9.614809999999999945e+01 9.367700000000000671e+01
2.332472500000000082e+01 1.389002074559999933e+01 9.614809999999999945e+01 9.367700000000000671e+01
2.332905000000000229e+01 1.389002074559999933e+01 9.614809999999999945e+01 9.367709999999999582e+01
2.333337500000000020e+01 1.389004996879999787e+01 9.614820000000000277e+01 9.367709999999999582e+01
2.333770000000000167e+01 1.389004996879999787e+01 9.614820000000000277e+01 9.367709999999999582e+01
2.334202500000000313e+01 1.389007919199999996e+01 9.614830000000000609e+01 9.367709999999999582e+01
2.334635000000000105e+01 1.389007919199999996e+01 9.614830000000000609e+01 9.367719999999999914e+01
2.335067500000000251e+01 1.389010841519999850e+01 9.614830000000000609e+01 9.367709999999999582e+01
2.335500000000000398e+01 1.389010841519999850e+01 9.614839999999999520e+01 9.367719999999999914e+01
2.335932499999999834e+01 1.389010841519999850e+01 9.614759999999999707e+01 9.367730000000000246e+01
2.336364999999999981e+01 1.389013763839999882e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.336797499999999772e+01 1.389013763839999882e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.337229999999999919e+01 1.389016686159999914e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.337662500000000065e+01 1.389016686159999914e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.338094999999999857e+01 1.389019608479999945e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.338527500000000003e+01 1.389019608479999945e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.338960000000000150e+01 1.389022530799999977e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.339392499999999941e+01 1.389022530799999977e+01 9.614770000000000039e+01 9.367719999999999914e+01
2.339825000000000088e+01 1.389025453120000009e+01 9.614780000000000371e+01 9.367719999999999914e+01
2.340257499999999879e+01 1.389025453120000009e+01 9.614780000000000371e+01 9.367719999999999914e+01
2.340690000000000026e+01 1.389028375439999863e+01 9.614790000000000703e+01 9.367719999999999914e+01
2.341122500000000173e+01 1.389028375439999863e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.341554999999999964e+01 1.389031297759999894e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.341987500000000111e+01 1.389031297759999894e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.342420000000000258e+01 1.389034220079999926e+01 9.614799999999999613e+01 9.367730000000000246e+01
2.342852500000000049e+01 1.389034220079999926e+01 9.614799999999999613e+01 9.367740000000000578e+01
2.343285000000000196e+01 1.389034220079999926e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.343717499999999987e+01 1.389037142399999958e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.344150000000000134e+01 1.389037142399999958e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.344582500000000280e+01 1.389040064719999990e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.345015000000000072e+01 1.389040064719999990e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.345447500000000218e+01 1.389042987040000021e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.345880000000000365e+01 1.389042987040000021e+01 9.614830000000000609e+01 9.367749999999999488e+01
2.346312500000000156e+01 1.389045909359999875e+01 9.614830000000000609e+01 9.367749999999999488e+01
2.346745000000000303e+01 1.389045909359999875e+01 9.614749999999999375e+01 9.367799999999999727e+01
2.347177500000000094e+01 1.389045909359999875e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.347610000000000241e+01 1.389048831680000085e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.348042500000000388e+01 1.389048831680000085e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.348474999999999824e+01 1.389051753999999939e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.348907499999999970e+01 1.389051753999999939e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.349340000000000117e+01 1.389054676319999970e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.349772499999999908e+01 1.389054676319999970e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.350205000000000055e+01 1.389057598640000002e+01 9.614759999999999707e+01 9.367789999999999395e+01
2.350637499999999847e+01 1.389057598640000002e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.351069999999999993e+01 1.389060520959999856e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.351502500000000140e+01 1.389060520959999856e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.351934999999999931e+01 1.389063443279999888e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.352367500000000078e+01 1.389063443279999888e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.352800000000000225e+01 1.389066365599999919e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.353232500000000016e+01 1.389066365599999919e+01 9.614790000000000703e+01 9.367799999999999727e+01
2.353665000000000163e+01 1.389066365599999919e+01 9.614790000000000703e+01 9.367810000000000059e+01
2.354097499999999954e+01 1.389069287919999951e+01 9.614790000000000703e+01 9.367810000000000059e+01
2.354530000000000101e+01 1.389069287919999951e+01 9.614799999999999613e+01 9.367810000000000059e+01
2.354962500000000247e+01 1.389072210239999805e+01 9.614799999999999613e+01 9.367810000000000059e+01
2.355395000000000039e+01 1.389072210239999805e+01 9.614799999999999613e+01 9.367820000000000391e+01
2.355827500000000185e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.356260000000000332e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.356692500000000123e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.357125000000000270e+01 1.389078054879999868e+01 9.614820000000000277e+01 9.367829999999999302e+01
2.357557500000000061e+01 1.389078054879999868e+01 9.614790000000000703e+01 9.367879999999999541e+01
2.357990000000000208e+01 1.389078054879999868e+01 9.614809999999999945e+01 9.367860000000000298e+01
2.358422500000000355e+01 1.389075132560000014e+01 9.614730000000000132e+01 9.367860000000000298e+01
2.358855000000000146e+01 1.389078054879999868e+01 9.614730000000000132e+01 9.367860000000000298e+01
2.359287500000000293e+01 1.389078054879999868e+01 9.614709999999999468e+01 9.367860000000000298e+01
2.359720000000000439e+01 1.389080977199999900e+01 9.614709999999999468e+01 9.367860000000000298e+01
2.360152499999999876e+01 1.389083899519999932e+01 9.614719999999999800e+01 9.367860000000000298e+01
2.360585000000000022e+01 1.389083899519999932e+01 9.614709999999999468e+01 9.367870000000000630e+01
2.361017499999999814e+01 1.389086821839999963e+01 9.614730000000000132e+01 9.367870000000000630e+01
2.361449999999999960e+01 1.389086821839999963e+01 9.614719999999999800e+01 9.367870000000000630e+01
2.361882500000000107e+01 1.389089744159999817e+01 9.614740000000000464e+01 9.367870000000000630e+01
2.362314999999999898e+01 1.389092666480000027e+01 9.614730000000000132e+01 9.367879999999999541e+01
2.362747500000000045e+01 1.389092666480000027e+01 9.614749999999999375e+01 9.367879999999999541e+01
2.363180000000000192e+01 1.389095588799999881e+01 9.614740000000000464e+01 9.367879999999999541e+01
2.363612499999999983e+01 1.389098511119999912e+01 9.614749999999999375e+01 9.367879999999999541e+01
2.364045000000000130e+01 1.389098511119999912e+01 9.614749999999999375e+01 9.367889999999999873e+01
2.364477499999999921e+01 1.389101433439999944e+01 9.614759999999999707e+01 9.367889999999999873e+01
2.364910000000000068e+01 1.389101433439999944e+01 9.614759999999999707e+01 9.367889999999999873e+01
2.365342500000000214e+01 1.389104355759999976e+01 9.614770000000000039e+01 9.367889999999999873e+01
2.365775000000000006e+01 1.389104355759999976e+01 9.614780000000000371e+01 9.367900000000000205e+01
2.366207500000000152e+01 1.389107278079999830e+01 9.614780000000000371e+01 9.367900000000000205e+01
2.366640000000000299e+01 1.389107278079999830e+01 9.614790000000000703e+01 9.367900000000000205e+01
2.367072500000000090e+01 1.389110200400000039e+01 9.614790000000000703e+01 9.367900000000000205e+01
2.367505000000000237e+01 1.389110200400000039e+01 9.614799999999999613e+01 9.367910000000000537e+01
2.367937500000000028e+01 1.389113122719999893e+01 9.614799999999999613e+01 9.367910000000000537e+01
2.368370000000000175e+01 1.389113122719999893e+01 9.614759999999999707e+01 9.367959999999999354e+01
2.368802500000000322e+01 1.389113122719999893e+01 9.614780000000000371e+01 9.367950000000000443e+01
2.369235000000000113e+01 1.389113122719999893e+01 9.614759999999999707e+01 9.367950000000000443e+01
2.369667500000000260e+01 1.389116045039999925e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.370100000000000406e+01 1.389116045039999925e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.370532500000000198e+01 1.389118967359999957e+01 9.614740000000000464e+01 9.367950000000000443e+01
2.370965000000000344e+01 1.389118967359999957e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.371397499999999781e+01 1.389121889679999988e+01 9.614740000000000464e+01 9.367950000000000443e+01
2.371829999999999927e+01 1.389121889679999988e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.372262500000000074e+01 1.389124811999999842e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.372694999999999865e+01 1.389124811999999842e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.373127500000000012e+01 1.389127734320000052e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.373560000000000159e+01 1.389127734320000052e+01 9.614759999999999707e+01 9.367969999999999686e+01
2.373992499999999950e+01 1.389130656639999906e+01 9.614759999999999707e+01 9.367969999999999686e+01
2.374425000000000097e+01 1.389130656639999906e+01 9.614770000000000039e+01 9.367969999999999686e+01
2.374857499999999888e+01 1.389133578959999937e+01 9.614770000000000039e+01 9.367969999999999686e+01
2.375290000000000035e+01 1.389133578959999937e+01 9.614770000000000039e+01 9.367980000000000018e+01
2.375722500000000181e+01 1.389136501279999969e+01 9.614770000000000039e+01 9.367980000000000018e+01
2.376154999999999973e+01 1.389136501279999969e+01 9.614780000000000371e+01 9.367980000000000018e+01
2.376587500000000119e+01 1.389139423600000001e+01 9.614780000000000371e+01 9.367990000000000350e+01
2.377020000000000266e+01 1.389139423600000001e+01 9.614790000000000703e+01 9.367990000000000350e+01
2.377452500000000057e+01 1.389142345919999855e+01 9.614790000000000703e+01 9.367990000000000350e+01
2.377885000000000204e+01 1.389142345919999855e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.378317499999999995e+01 1.389145268239999886e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.378750000000000142e+01 1.389145268239999886e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.379182500000000289e+01 1.389148190559999918e+01 9.614719999999999800e+01 9.368049999999999500e+01
2.379615000000000080e+01 1.389148190559999918e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.380047500000000227e+01 1.389148190559999918e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.380480000000000018e+01 1.389151112879999772e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.380912500000000165e+01 1.389151112879999772e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.381345000000000312e+01 1.389154035199999981e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.381777500000000103e+01 1.389154035199999981e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.382210000000000250e+01 1.389156957519999835e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.382642500000000396e+01 1.389156957519999835e+01 9.614730000000000132e+01 9.368049999999999500e+01
2.383074999999999832e+01 1.389159879839999867e+01 9.614730000000000132e+01 9.368049999999999500e+01
2.383507499999999979e+01 1.389159879839999867e+01 9.614740000000000464e+01 9.368049999999999500e+01
2.383939999999999770e+01 1.389162802159999899e+01 9.614740000000000464e+01 9.368049999999999500e+01
2.384372499999999917e+01 1.389162802159999899e+01 9.614740000000000464e+01 9.368059999999999832e+01
2.384805000000000064e+01 1.389165724479999930e+01 9.614749999999999375e+01 9.368059999999999832e+01
2.385237499999999855e+01 1.389165724479999930e+01 9.614749999999999375e+01 9.368059999999999832e+01
2.385670000000000002e+01 1.389168646799999962e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.386102500000000148e+01 1.389168646799999962e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.386534999999999940e+01 1.389171569119999994e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.386967500000000086e+01 1.389171569119999994e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.387399999999999878e+01 1.389174491439999848e+01 9.614770000000000039e+01 9.368080000000000496e+01
2.387832500000000024e+01 1.389174491439999848e+01 9.614770000000000039e+01 9.368080000000000496e+01
2.388265000000000171e+01 1.389177413759999880e+01 9.614780000000000371e+01 9.368080000000000496e+01
2.388697499999999962e+01 1.389177413759999880e+01 9.614780000000000371e+01 9.368080000000000496e+01
2.389130000000000109e+01 1.389180336079999911e+01 9.614780000000000371e+01 9.368089999999999407e+01
2.389562500000000256e+01 1.389180336079999911e+01 9.614790000000000703e+01 9.368089999999999407e+01
2.389995000000000047e+01 1.389180336079999911e+01 9.614719999999999800e+01 9.368129999999999313e+01
2.390427500000000194e+01 1.389183258399999943e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.390859999999999985e+01 1.389183258399999943e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.391292500000000132e+01 1.389186180719999975e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.391725000000000279e+01 1.389186180719999975e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.392157500000000070e+01 1.389189103040000006e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.392590000000000217e+01 1.389189103040000006e+01 9.614730000000000132e+01 9.368120000000000402e+01
2.393022500000000363e+01 1.389192025359999860e+01 9.614730000000000132e+01 9.368120000000000402e+01
2.393455000000000155e+01 1.389192025359999860e+01 9.614730000000000132e+01 9.368129999999999313e+01
2.393887500000000301e+01 1.389194947680000070e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.394320000000000093e+01 1.389194947680000070e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.394752500000000239e+01 1.389197869999999924e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.395185000000000386e+01 1.389197869999999924e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.395617499999999822e+01 1.389200792319999955e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.396049999999999969e+01 1.389200792319999955e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.396482500000000115e+01 1.389203714639999987e+01 9.614759999999999707e+01 9.368139999999999645e+01
2.396914999999999907e+01 1.389203714639999987e+01 9.614759999999999707e+01 9.368149999999999977e+01
2.397347500000000053e+01 1.389206636960000019e+01 9.614759999999999707e+01 9.368149999999999977e+01
2.397779999999999845e+01 1.389206636960000019e+01 9.614770000000000039e+01 9.368149999999999977e+01
2.398212499999999991e+01 1.389206636960000019e+01 9.614770000000000039e+01 9.368160000000000309e+01
2.398645000000000138e+01 1.389209559279999873e+01 9.614770000000000039e+01 9.368160000000000309e+01
2.399077499999999930e+01 1.389209559279999873e+01 9.614780000000000371e+01 9.368160000000000309e+01
2.399510000000000076e+01 1.389212481600000082e+01 9.614780000000000371e+01 9.368170000000000641e+01
2.399942500000000223e+01 1.389212481600000082e+01 9.614780000000000371e+01 9.368170000000000641e+01
2.400375000000000014e+01 1.389215403919999936e+01 9.614790000000000703e+01 9.368170000000000641e+01
2.400807500000000161e+01 1.389215403919999936e+01 9.614709999999999468e+01 9.368210000000000548e+01
2.401239999999999952e+01 1.389215403919999936e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.401672500000000099e+01 1.389218326239999968e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.402105000000000246e+01 1.389218326239999968e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.402537500000000037e+01 1.389221248559999999e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.402970000000000184e+01 1.389221248559999999e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.403402500000000330e+01 1.389224170879999853e+01 9.614719999999999800e+01 9.368210000000000548e+01
2.403835000000000122e+01 1.389224170879999853e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.404267500000000268e+01 1.389227093199999885e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.404700000000000060e+01 1.389227093199999885e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.405132500000000206e+01 1.389230015519999917e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.405565000000000353e+01 1.389230015519999917e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.405997500000000144e+01 1.389232937839999948e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.406430000000000291e+01 1.389232937839999948e+01 9.614749999999999375e+01 9.368219999999999459e+01
2.406862500000000438e+01 1.389235860159999802e+01 9.614749999999999375e+01 9.368229999999999791e+01
2.407294999999999874e+01 1.389235860159999802e+01 9.614749999999999375e+01 9.368229999999999791e+01
2.407727500000000020e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368229999999999791e+01
2.408159999999999812e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368240000000000123e+01
2.408592499999999959e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368240000000000123e+01
2.409025000000000105e+01 1.389241704799999866e+01 9.614770000000000039e+01 9.368240000000000123e+01
2.409457499999999897e+01 1.389241704799999866e+01 9.614770000000000039e+01 9.368240000000000123e+01
2.409890000000000043e+01 1.389244627119999898e+01 9.614770000000000039e+01 9.368250000000000455e+01
2.410322500000000190e+01 1.389244627119999898e+01 9.614770000000000039e+01 9.368250000000000455e+01
2.410754999999999981e+01 1.389247549439999929e+01 9.614780000000000371e+01 9.368250000000000455e+01
2.411187500000000128e+01 1.389247549439999929e+01 9.614780000000000371e+01 9.368250000000000455e+01
2.411619999999999919e+01 1.389247549439999929e+01 9.614709999999999468e+01 9.368280000000000030e+01
2.412052500000000066e+01 1.389250471759999961e+01 9.614709999999999468e+01 9.368280000000000030e+01
2.412485000000000213e+01 1.389250471759999961e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.412917500000000004e+01 1.389253394079999815e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.413350000000000151e+01 1.389253394079999815e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.413782500000000297e+01 1.389256316400000024e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.414215000000000089e+01 1.389256316400000024e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.414647500000000235e+01 1.389259238719999878e+01 9.614730000000000132e+01 9.368280000000000030e+01
2.415080000000000027e+01 1.389259238719999878e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.415512500000000173e+01 1.389262161039999910e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.415945000000000320e+01 1.389262161039999910e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.416377500000000111e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368290000000000362e+01
2.416810000000000258e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368300000000000693e+01
2.417242500000000405e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368300000000000693e+01
2.417675000000000196e+01 1.389268005679999973e+01 9.614749999999999375e+01 9.368300000000000693e+01
2.418107500000000343e+01 1.389268005679999973e+01 9.614749999999999375e+01 9.368309999999999604e+01
2.418539999999999779e+01 1.389270927999999827e+01 9.614749999999999375e+01 9.368309999999999604e+01
2.418972499999999926e+01 1.389270927999999827e+01 9.614759999999999707e+01 9.368309999999999604e+01
2.419405000000000072e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.419837499999999864e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.420270000000000010e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.420702500000000157e+01 1.389276772639999891e+01 9.614770000000000039e+01 9.368319999999999936e+01
2.421134999999999948e+01 1.389276772639999891e+01 9.614770000000000039e+01 9.368330000000000268e+01
2.421567500000000095e+01 1.389279694959999922e+01 9.614770000000000039e+01 9.368330000000000268e+01
2.421999999999999886e+01 1.389279694959999922e+01 9.614780000000000371e+01 9.368330000000000268e+01
2.422432500000000033e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368359999999999843e+01
2.422865000000000180e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.423297499999999971e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.423730000000000118e+01 1.389285539599999986e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.424162500000000264e+01 1.389285539599999986e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.424595000000000056e+01 1.389288461919999840e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.425027500000000202e+01 1.389288461919999840e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.425459999999999994e+01 1.389291384240000049e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.425892500000000140e+01 1.389291384240000049e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.426325000000000287e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.426757500000000078e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.427190000000000225e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.427622500000000372e+01 1.389297228879999935e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.428055000000000163e+01 1.389297228879999935e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.428487500000000310e+01 1.389300151199999966e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.428920000000000101e+01 1.389300151199999966e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.429352500000000248e+01 1.389303073519999820e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.429785000000000394e+01 1.389303073519999820e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.430217499999999831e+01 1.389305995839999852e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.430649999999999977e+01 1.389305995839999852e+01 9.614759999999999707e+01 9.368389999999999418e+01
2.431082500000000124e+01 1.389305995839999852e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.431514999999999915e+01 1.389308918159999884e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.431947500000000062e+01 1.389308918159999884e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.432379999999999853e+01 1.389311840479999915e+01 9.614770000000000039e+01 9.368399999999999750e+01
2.432812500000000000e+01 1.389311840479999915e+01 9.614770000000000039e+01 9.368410000000000082e+01
2.433245000000000147e+01 1.389311840479999915e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.433677499999999938e+01 1.389314762799999947e+01 9.614709999999999468e+01 9.368420000000000414e+01
2.434110000000000085e+01 1.389314762799999947e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.434542499999999876e+01 1.389317685119999979e+01 9.614709999999999468e+01 9.368420000000000414e+01
2.434975000000000023e+01 1.389317685119999979e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.435407500000000169e+01 1.389320607439999833e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.435839999999999961e+01 1.389320607439999833e+01 9.614719999999999800e+01 9.368429999999999325e+01
2.436272500000000107e+01 1.389320607439999833e+01 9.614719999999999800e+01 9.368429999999999325e+01
2.436705000000000254e+01 1.389323529759999865e+01 9.614719999999999800e+01 9.368439999999999657e+01
2.437137500000000045e+01 1.389323529759999865e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.437570000000000192e+01 1.389326452079999896e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.438002499999999984e+01 1.389326452079999896e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.438435000000000130e+01 1.389329374399999928e+01 9.614730000000000132e+01 9.368449999999999989e+01
2.438867500000000277e+01 1.389329374399999928e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.439300000000000068e+01 1.389332296719999960e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.439732500000000215e+01 1.389332296719999960e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.440165000000000362e+01 1.389332296719999960e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.440597500000000153e+01 1.389335219039999991e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.441030000000000300e+01 1.389335219039999991e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.441462500000000091e+01 1.389338141359999845e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.441895000000000238e+01 1.389338141359999845e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.442327500000000029e+01 1.389338141359999845e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.442759999999999820e+01 1.389341063680000055e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.443192499999999967e+01 1.389341063680000055e+01 9.614770000000000039e+01 9.368470000000000653e+01
2.443625000000000114e+01 1.389343985999999909e+01 9.614770000000000039e+01 9.368479999999999563e+01
2.444057499999999905e+01 1.389343985999999909e+01 9.614700000000000557e+01 9.368510000000000559e+01
2.444490000000000052e+01 1.389343985999999909e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.444922499999999843e+01 1.389346908319999940e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.445354999999999990e+01 1.389346908319999940e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.445787500000000136e+01 1.389349830639999972e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.446219999999999928e+01 1.389349830639999972e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.446652500000000074e+01 1.389352752960000004e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.447085000000000221e+01 1.389352752960000004e+01 9.614719999999999800e+01 9.368510000000000559e+01
2.447517500000000013e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.447950000000000159e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.448382499999999951e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.448815000000000097e+01 1.389358597600000067e+01 9.614730000000000132e+01 9.368519999999999470e+01
2.449247500000000244e+01 1.389358597600000067e+01 9.614730000000000132e+01 9.368529999999999802e+01
2.449680000000000035e+01 1.389361519919999921e+01 9.614730000000000132e+01 9.368529999999999802e+01
2.450112500000000182e+01 1.389361519919999921e+01 9.614740000000000464e+01 9.368529999999999802e+01
2.450545000000000329e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368529999999999802e+01
2.450977500000000120e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368540000000000134e+01
2.451410000000000267e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368540000000000134e+01
2.451842500000000058e+01 1.389367364559999984e+01 9.614749999999999375e+01 9.368540000000000134e+01
2.452275000000000205e+01 1.389367364559999984e+01 9.614749999999999375e+01 9.368540000000000134e+01
2.452707500000000351e+01 1.389370286880000016e+01 9.614749999999999375e+01 9.368550000000000466e+01
2.453140000000000143e+01 1.389370286880000016e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.453572500000000289e+01 1.389370286880000016e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.454005000000000436e+01 1.389373209199999870e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.454437499999999872e+01 1.389373209199999870e+01 9.614759999999999707e+01 9.368559999999999377e+01
2.454870000000000019e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.455302499999999810e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.455734999999999957e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.456167500000000103e+01 1.389379053839999933e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.456599999999999895e+01 1.389379053839999933e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.457032500000000041e+01 1.389381976159999965e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.457465000000000188e+01 1.389381976159999965e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.457897499999999980e+01 1.389384898479999997e+01 9.614719999999999800e+01 9.368600000000000705e+01
2.458330000000000126e+01 1.389384898479999997e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.458762499999999918e+01 1.389387820799999851e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.459195000000000064e+01 1.389387820799999851e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.459627500000000211e+01 1.389387820799999851e+01 9.614730000000000132e+01 9.368609999999999616e+01
2.460060000000000002e+01 1.389390743119999883e+01 9.614730000000000132e+01 9.368619999999999948e+01
2.460492500000000149e+01 1.389390743119999883e+01 9.614730000000000132e+01 9.368619999999999948e+01
2.460925000000000296e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368619999999999948e+01
2.461357500000000087e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368619999999999948e+01
2.461790000000000234e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368630000000000280e+01
2.462222500000000025e+01 1.389396587759999946e+01 9.614740000000000464e+01 9.368630000000000280e+01
2.462655000000000172e+01 1.389396587759999946e+01 9.614749999999999375e+01 9.368630000000000280e+01
2.463087500000000318e+01 1.389399510079999800e+01 9.614749999999999375e+01 9.368630000000000280e+01
2.463520000000000110e+01 1.389399510079999800e+01 9.614749999999999375e+01 9.368640000000000612e+01
2.463952500000000256e+01 1.389399510079999800e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.464385000000000403e+01 1.389402432400000009e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.464817500000000194e+01 1.389402432400000009e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.465250000000000341e+01 1.389405354719999863e+01 9.614759999999999707e+01 9.368649999999999523e+01
2.465682499999999777e+01 1.389405354719999863e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.466114999999999924e+01 1.389405354719999863e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.466547500000000070e+01 1.389408277039999895e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.466979999999999862e+01 1.389408277039999895e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.467412500000000009e+01 1.389411199359999927e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.467845000000000155e+01 1.389411199359999927e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.468277499999999947e+01 1.389414121679999958e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.468710000000000093e+01 1.389414121679999958e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.469142499999999885e+01 1.389414121679999958e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.469575000000000031e+01 1.389417043999999812e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.470007500000000178e+01 1.389417043999999812e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.470439999999999969e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.470872500000000116e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.471305000000000263e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.471737500000000054e+01 1.389422888639999876e+01 9.614730000000000132e+01 9.368699999999999761e+01
2.472170000000000201e+01 1.389422888639999876e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.472602499999999992e+01 1.389425810959999907e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.473035000000000139e+01 1.389425810959999907e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.473467500000000285e+01 1.389425810959999907e+01 9.614740000000000464e+01 9.368710000000000093e+01
2.473900000000000077e+01 1.389428733279999939e+01 9.614740000000000464e+01 9.368720000000000425e+01
2.474332500000000223e+01 1.389428733279999939e+01 9.614740000000000464e+01 9.368720000000000425e+01
2.474765000000000370e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368720000000000425e+01
2.475197500000000161e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368720000000000425e+01
2.475630000000000308e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368729999999999336e+01
2.476062500000000099e+01 1.389434577919999825e+01 9.614749999999999375e+01 9.368729999999999336e+01


==> anc/Fig3/muf1_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 4.243208639999999920e-02 9.500499999999999545e+01 9.494379999999999598e+01
8.649999999999999703e-03 8.540655539199999702e-02 9.502609999999999957e+01 9.506860000000000355e+01
1.297500000000000042e-02 1.322758924799999902e-01 9.498930000000000007e+01 9.517300000000000182e+01
1.729999999999999941e-02 1.759932152159999763e-01 9.495350000000000534e+01 9.509550000000000125e+01
2.162500000000000186e-02 2.191228593999999807e-01 9.492310000000000514e+01 9.498250000000000171e+01
2.595000000000000084e-02 2.598927301839999426e-01 9.499479999999999791e+01 9.492929999999999779e+01
3.027500000000000330e-02 2.999498471200000016e-01 9.510809999999999320e+01 9.492000000000000171e+01
3.459999999999999881e-02 3.385361603999999525e-01 9.513750000000000284e+01 9.486440000000000339e+01
3.892500000000000127e-02 3.766490578399999678e-01 9.513179999999999836e+01 9.476890000000000214e+01
4.325000000000000372e-02 4.138560360799999893e-01 9.514480000000000359e+01 9.469650000000000034e+01
4.757499999999999923e-02 4.508029278399999784e-01 9.520600000000000307e+01 9.464170000000000016e+01
5.190000000000000169e-02 4.872121127199999235e-01 9.528730000000000189e+01 9.471139999999999759e+01
5.622499999999999720e-02 5.235131717600000067e-01 9.534489999999999554e+01 9.479850000000000421e+01
6.055000000000000659e-02 5.595395327200000102e-01 9.531919999999999504e+01 9.487739999999999441e+01
6.487500000000000211e-02 5.953817875199999277e-01 9.521620000000000061e+01 9.498029999999999973e+01
6.919999999999999762e-02 6.308119951999999753e-01 9.512030000000000030e+01 9.507760000000000389e+01
7.352500000000000702e-02 6.659090584000000312e-01 9.504569999999999652e+01 9.502070000000000505e+01
7.785000000000000253e-02 7.004538031199999404e-01 9.496250000000000568e+01 9.494979999999999620e+01
8.217499999999999805e-02 7.346098792799999888e-01 9.495619999999999550e+01 9.487290000000000134e+01
8.650000000000000744e-02 7.683539083199999453e-01 9.501479999999999393e+01 9.483209999999999695e+01
9.082500000000000295e-02 8.017998607199999794e-01 9.508729999999999905e+01 9.481669999999999732e+01
9.514999999999999847e-02 8.349506587999999674e-01 9.513370000000000459e+01 9.484069999999999823e+01
9.947500000000000786e-02 8.678881275199998857e-01 9.511239999999999384e+01 9.475379999999999825e+01
1.038000000000000034e-01 9.006268784799998928e-01 9.509260000000000446e+01 9.467130000000000223e+01
1.081250000000000128e-01 9.332312027199999305e-01 9.513920000000000243e+01 9.459499999999999886e+01
1.124499999999999944e-01 9.672177843199999403e-01 9.499729999999999563e+01 9.491389999999999816e+01
1.167750000000000038e-01 9.996613809599999012e-01 9.504590000000000316e+01 9.487739999999999441e+01
1.211000000000000132e-01 1.031649095679999961e+00 9.512839999999999918e+01 9.483429999999999893e+01
1.254250000000000087e-01 1.063350423039999937e+00 9.517980000000000018e+01 9.481550000000000011e+01
1.297500000000000042e-01 1.094870566560000036e+00 9.522299999999999898e+01 9.487019999999999698e+01
1.340749999999999997e-01 1.126151079839999847e+00 9.524099999999999966e+01 9.490879999999999939e+01
1.383999999999999952e-01 1.157361457439999963e+00 9.528109999999999502e+01 9.488089999999999691e+01
1.427250000000000185e-01 1.188381884240000019e+00 9.531470000000000198e+01 9.480159999999999343e+01
1.470500000000000140e-01 1.219416922640000012e+00 9.534539999999999793e+01 9.469819999999999993e+01
1.513750000000000095e-01 1.250317534319999924e+00 9.535429999999999495e+01 9.463809999999999434e+01
1.557000000000000051e-01 1.281299970959999923e+00 9.529949999999999477e+01 9.464900000000000091e+01
1.600250000000000006e-01 1.312200582639999835e+00 9.523749999999999716e+01 9.466410000000000480e+01
1.643499999999999961e-01 1.343288222800000042e+00 9.517340000000000089e+01 9.467210000000000036e+01
1.686750000000000194e-01 1.373995961359999907e+00 9.510490000000000066e+01 9.467449999999999477e+01
1.730000000000000149e-01 1.404466991999999914e+00 9.505079999999999529e+01 9.468500000000000227e+01
1.773250000000000104e-01 1.434531820159999915e+00 9.512430000000000518e+01 9.471040000000000703e+01
1.816500000000000059e-01 1.464418386800000027e+00 9.520569999999999311e+01 9.473130000000000450e+01
1.859750000000000014e-01 1.493960119679999865e+00 9.519830000000000325e+01 9.473069999999999879e+01
1.902999999999999969e-01 1.523382037440000003e+00 9.520229999999999393e+01 9.472820000000000107e+01
1.946249999999999925e-01 1.552523412479999809e+00 9.520780000000000598e+01 9.475990000000000180e+01
1.989500000000000157e-01 1.581597574159999908e+00 9.522419999999999618e+01 9.477740000000000009e+01
2.032750000000000112e-01 1.610449639519999865e+00 9.525749999999999318e+01 9.480530000000000257e+01
2.076000000000000068e-01 1.639281248639999911e+00 9.534869999999999379e+01 9.482859999999999445e+01
2.119250000000000300e-01 1.667943363200000029e+00 9.541320000000000334e+01 9.484350000000000591e+01
2.162500000000000255e-01 1.696637623280000007e+00 9.543819999999999482e+01 9.478470000000000084e+01
2.205749999999999933e-01 1.726769664799999937e+00 9.523600000000000421e+01 9.487130000000000507e+01
2.248999999999999888e-01 1.755276896399999842e+00 9.525660000000000593e+01 9.480410000000000537e+01
2.292250000000000121e-01 1.783524041519999770e+00 9.528600000000000136e+01 9.470390000000000441e+01
2.335500000000000076e-01 1.811630915279999865e+00 9.531999999999999318e+01 9.460020000000000095e+01
2.378750000000000031e-01 1.839647197119999911e+00 9.537529999999999575e+01 9.450300000000000011e+01
2.422000000000000264e-01 1.867543663839999812e+00 9.538890000000000668e+01 9.444620000000000459e+01
2.465250000000000219e-01 1.895416752000000038e+00 9.534869999999999379e+01 9.445959999999999468e+01
2.508500000000000174e-01 1.923213859839999929e+00 9.528549999999999898e+01 9.447759999999999536e+01
2.551749999999999852e-01 1.951066491759999799e+00 9.528640000000000043e+01 9.449379999999999313e+01
2.595000000000000084e-01 1.978854832639999950e+00 9.530219999999999914e+01 9.449840000000000373e+01
2.638250000000000317e-01 2.006529203039999931e+00 9.531839999999999691e+01 9.461310000000000286e+01
2.681499999999999995e-01 2.034022389600000036e+00 9.538190000000000168e+01 9.470329999999999870e+01
2.724750000000000227e-01 2.061445440480000002e+00 9.539740000000000464e+01 9.470059999999999434e+01
2.767999999999999905e-01 2.088734064640000110e+00 9.535989999999999611e+01 9.468380000000000507e+01
2.811250000000000138e-01 2.115990543279999692e+00 9.531740000000000634e+01 9.466759999999999309e+01
2.854500000000000370e-01 2.143133051439999992e+00 9.528400000000000603e+01 9.464870000000000516e+01
2.897750000000000048e-01 2.170123598960000066e+00 9.525169999999999959e+01 9.463710000000000377e+01
2.941000000000000281e-01 2.196862826959999904e+00 9.521810000000000684e+01 9.465850000000000364e+01
2.984250000000000513e-01 2.223461783599999908e+00 9.521410000000000196e+01 9.471160000000000423e+01
3.027500000000000191e-01 2.249853255520000150e+00 9.525109999999999388e+01 9.472969999999999402e+01
3.070749999999999869e-01 2.276142446240000172e+00 9.529840000000000089e+01 9.465930000000000177e+01
3.114000000000000101e-01 2.302265064719999810e+00 9.536459999999999582e+01 9.458220000000000027e+01
3.157249999999999779e-01 2.328326314479999937e+00 9.543590000000000373e+01 9.450130000000000052e+01
3.200500000000000012e-01 2.354258982159999736e+00 9.546229999999999905e+01 9.443210000000000548e+01
3.243750000000000244e-01 2.380165348959999871e+00 9.545269999999999300e+01 9.443500000000000227e+01
3.286999999999999922e-01 2.406194453199999916e+00 9.528319999999999368e+01 9.455800000000000693e+01
3.330250000000000155e-01 2.431878723679999688e+00 9.533089999999999975e+01 9.452309999999999945e+01
3.373500000000000387e-01 2.457481169199999815e+00 9.531740000000000634e+01 9.448940000000000339e+01
3.416750000000000065e-01 2.482905353199999610e+00 9.529930000000000234e+01 9.445210000000000150e+01
3.460000000000000298e-01 2.508268168479999893e+00 9.525799999999999557e+01 9.440909999999999513e+01
3.503250000000000530e-01 2.533449799919999634e+00 9.522400000000000375e+01 9.440130000000000621e+01
3.546500000000000208e-01 2.558608052799999921e+00 9.522320000000000562e+01 9.440200000000000102e+01
3.589750000000000441e-01 2.583617267359999747e+00 9.524660000000000082e+01 9.441049999999999898e+01
3.633000000000000118e-01 2.608638171199999967e+00 9.525839999999999463e+01 9.442189999999999372e+01
3.676250000000000351e-01 2.633545104560000016e+00 9.526309999999999434e+01 9.438930000000000575e+01
3.719500000000000028e-01 2.658492950399999888e+00 9.524070000000000391e+01 9.435339999999999350e+01
3.762749999999999706e-01 2.683353126639999697e+00 9.521529999999999916e+01 9.432229999999999848e+01
3.805999999999999939e-01 2.708292205519999829e+00 9.512739999999999441e+01 9.429000000000000625e+01
3.849250000000000171e-01 2.733172837999999771e+00 9.505519999999999925e+01 9.432460000000000377e+01
3.892499999999999849e-01 2.758158673999999699e+00 9.505219999999999914e+01 9.438089999999999691e+01
3.935750000000000082e-01 2.783065607359999749e+00 9.504640000000000555e+01 9.444799999999999329e+01
3.979000000000000314e-01 2.807963773760000059e+00 9.502570000000000050e+01 9.458240000000000691e+01
4.022249999999999992e-01 2.832660300079999693e+00 9.500230000000000530e+01 9.465730000000000643e+01
4.065500000000000225e-01 2.857219477360000148e+00 9.504909999999999570e+01 9.472289999999999566e+01
4.108750000000000457e-01 2.881518568160000182e+00 9.514060000000000628e+01 9.478480000000000416e+01
4.152000000000000135e-01 2.905709533119999577e+00 9.523399999999999466e+01 9.477209999999999468e+01
4.195250000000000368e-01 2.929684246399999470e+00 9.532410000000000139e+01 9.472530000000000427e+01
4.238500000000000600e-01 2.953559600800000240e+00 9.541610000000000014e+01 9.467700000000000671e+01
4.281750000000000278e-01 2.977259615999999998e+00 9.542799999999999727e+01 9.463469999999999516e+01
4.325000000000000511e-01 3.000871961599999693e+00 9.540569999999999595e+01 9.459919999999999618e+01
4.368250000000000188e-01 3.025214887199999758e+00 9.513840000000000430e+01 9.460509999999999309e+01
4.411499999999999866e-01 3.048856456000000215e+00 9.513249999999999318e+01 9.458259999999999934e+01
4.454750000000000099e-01 3.072322685600000103e+00 9.514119999999999777e+01 9.454250000000000398e+01
4.497999999999999776e-01 3.095642799199999740e+00 9.517459999999999809e+01 9.453940000000000055e+01
4.541250000000000009e-01 3.118875243199999758e+00 9.517929999999999779e+01 9.453810000000000002e+01
4.584500000000000242e-01 3.141961571199999970e+00 9.517929999999999779e+01 9.453579999999999472e+01
4.627749999999999919e-01 3.165018675999999864e+00 9.512839999999999918e+01 9.452949999999999875e+01
4.671000000000000152e-01 3.187988111199999697e+00 9.510030000000000427e+01 9.450660000000000593e+01
4.714250000000000385e-01 3.210899099999999784e+00 9.510410000000000252e+01 9.449240000000000350e+01
4.757500000000000062e-01 3.233780865599999998e+00 9.513970000000000482e+01 9.449060000000000059e+01
4.800750000000000295e-01 3.256633407999999896e+00 9.520749999999999602e+01 9.445220000000000482e+01
4.844000000000000528e-01 3.279456727199999921e+00 9.528069999999999595e+01 9.440970000000000084e+01
4.887250000000000205e-01 3.302280046399999947e+00 9.534250000000000114e+01 9.442589999999999861e+01
4.930500000000000438e-01 3.325103365599999528e+00 9.534059999999999491e+01 9.444729999999999848e+01
4.973750000000000671e-01 3.347955907999999869e+00 9.533230000000000359e+01 9.451489999999999725e+01
5.017000000000000348e-01 3.370866896799999513e+00 9.531719999999999970e+01 9.457559999999999434e+01
5.060250000000000581e-01 3.393836331999999789e+00 9.531140000000000612e+01 9.463989999999999725e+01
5.103499999999999703e-01 3.416659651199999814e+00 9.530469999999999686e+01 9.470730000000000359e+01
5.146749999999999936e-01 3.439307631200000159e+00 9.529099999999999682e+01 9.476139999999999475e+01
5.190000000000000169e-01 3.461751048799999619e+00 9.529460000000000264e+01 9.476699999999999591e+01
5.233250000000000401e-01 3.484077573599999589e+00 9.534900000000000375e+01 9.472660000000000480e+01
5.276500000000000634e-01 3.506228759199999878e+00 9.533259999999999934e+01 9.469280000000000541e+01
5.319749999999999757e-01 3.528263051999999789e+00 9.531430000000000291e+01 9.464549999999999841e+01
5.362999999999999989e-01 3.550151228799999448e+00 9.530129999999999768e+01 9.463070000000000448e+01
5.406250000000000222e-01 3.571951735999999933e+00 9.531319999999999482e+01 9.462109999999999843e+01
5.449500000000000455e-01 3.593810689599999719e+00 9.527930000000000632e+01 9.466589999999999350e+01
5.492750000000000687e-01 3.615348188000000018e+00 9.526609999999999445e+01 9.461430000000000007e+01
5.535999999999999810e-01 3.636944132799999618e+00 9.526779999999999404e+01 9.456910000000000593e+01
5.579250000000000043e-01 3.658364738399999538e+00 9.523220000000000596e+01 9.452209999999999468e+01
5.622500000000000275e-01 3.679785343999999903e+00 9.522979999999999734e+01 9.447599999999999909e+01
5.665750000000000508e-01 3.701059833600000015e+00 9.524859999999999616e+01 9.441519999999999868e+01
5.709000000000000741e-01 3.722334323199999684e+00 9.531659999999999400e+01 9.437520000000000664e+01
5.752250000000000973e-01 3.743521143199999734e+00 9.538269999999999982e+01 9.437839999999999918e+01
5.795500000000000096e-01 3.764707963199999785e+00 9.545279999999999632e+01 9.439220000000000255e+01
5.838750000000000329e-01 3.785777890399999457e+00 9.551850000000000307e+01 9.440359999999999729e+01
5.882000000000000561e-01 3.806906263999999762e+00 9.551709999999999923e+01 9.439180000000000348e+01
5.925250000000000794e-01 3.827976191199999878e+00 9.551179999999999382e+01 9.436669999999999447e+01
5.968500000000001027e-01 3.849075341599999867e+00 9.550140000000000384e+01 9.432420000000000471e+01
6.011750000000001259e-01 3.870145268799999538e+00 9.543120000000000402e+01 9.429189999999999827e+01
6.055000000000000382e-01 3.891244419199999527e+00 9.536320000000000618e+01 9.426609999999999445e+01
6.098249999999999504e-01 3.912226676799999581e+00 9.530249999999999488e+01 9.425209999999999866e+01
6.141499999999999737e-01 3.933150487999999445e+00 9.524420000000000641e+01 9.429410000000000025e+01
6.184749999999999970e-01 3.953986629600000136e+00 9.521720000000000539e+01 9.435670000000000357e+01
6.228000000000000203e-01 3.974764324799999748e+00 9.525069999999999482e+01 9.441970000000000596e+01
6.271249999999999325e-01 3.995512796799999933e+00 9.528910000000000480e+01 9.447639999999999816e+01
6.314499999999999558e-01 4.016232045599999800e+00 9.532649999999999579e+01 9.452530000000000143e+01
6.357749999999999790e-01 4.036805178399999861e+00 9.536050000000000182e+01 9.457720000000000482e+01
6.401000000000000023e-01 4.057261418399999542e+00 9.539279999999999404e+01 9.458289999999999509e+01
6.444250000000000256e-01 4.077571542399999416e+00 9.537720000000000198e+01 9.459590000000000032e+01
6.487500000000000488e-01 4.097823219999999544e+00 9.535219999999999629e+01 9.453430000000000177e+01
6.530749999999999611e-01 4.116759853599999630e+00 9.535939999999999372e+01 9.452859999999999729e+01
6.573999999999999844e-01 4.136865415199999951e+00 9.540779999999999461e+01 9.449399999999999977e+01
6.617250000000000076e-01 4.156941753599999956e+00 9.544070000000000675e+01 9.447209999999999752e+01
6.660500000000000309e-01 4.176930422399999898e+00 9.542789999999999395e+01 9.446810000000000684e+01
6.703750000000000542e-01 4.196919091199999841e+00 9.541469999999999629e+01 9.445399999999999352e+01
6.747000000000000774e-01 4.216820090399999721e+00 9.540120000000000289e+01 9.445780000000000598e+01
6.790249999999999897e-01 4.236808759199999663e+00 9.539639999999999986e+01 9.444950000000000045e+01
6.833500000000000130e-01 4.256651311999999798e+00 9.538989999999999725e+01 9.440800000000000125e+01
6.876750000000000362e-01 4.276493864799999933e+00 9.538249999999999318e+01 9.436499999999999488e+01
6.920000000000000595e-01 4.296190301600000261e+00 9.531189999999999429e+01 9.433220000000000027e+01
6.963250000000000828e-01 4.315857515200000272e+00 9.525409999999999400e+01 9.429789999999999850e+01
7.006500000000001060e-01 4.335378612800000475e+00 9.523930000000000007e+01 9.424750000000000227e+01
7.049750000000000183e-01 4.354928933599999219e+00 9.522469999999999857e+01 9.420669999999999789e+01
7.093000000000000416e-01 4.374303915200000503e+00 9.521269999999999811e+01 9.422050000000000125e+01
7.136250000000000648e-01 4.393737343199999756e+00 9.523810000000000286e+01 9.423239999999999839e+01
7.179500000000000881e-01 4.413024655200000090e+00 9.526529999999999632e+01 9.429240000000000066e+01
7.222750000000001114e-01 4.432399636799999598e+00 9.529559999999999320e+01 9.436799999999999500e+01
7.266000000000000236e-01 4.451657725599999615e+00 9.529779999999999518e+01 9.444230000000000302e+01
7.309250000000000469e-01 4.470886591199999316e+00 9.530049999999999955e+01 9.451269999999999527e+01
7.352500000000000702e-01 4.489940117599999780e+00 9.529250000000000398e+01 9.459050000000000580e+01
7.395750000000000934e-01 4.508993643999999357e+00 9.524840000000000373e+01 9.464950000000000330e+01
7.439000000000000057e-01 4.527871831199999697e+00 9.524410000000000309e+01 9.466790000000000305e+01
7.482250000000000290e-01 4.546750018400000037e+00 9.525020000000000664e+01 9.461270000000000380e+01
7.525499999999999412e-01 4.565482089599999682e+00 9.525220000000000198e+01 9.456600000000000250e+01
7.568749999999999645e-01 4.584214160800000215e+00 9.527710000000000434e+01 9.451560000000000628e+01
7.611999999999999877e-01 4.602390991199999171e+00 9.537760000000000105e+01 9.453520000000000323e+01
7.655250000000000110e-01 4.620976946399999896e+00 9.542659999999999343e+01 9.454940000000000566e+01
7.698500000000000343e-01 4.639475232000000560e+00 9.548489999999999611e+01 9.457030000000000314e+01
7.741749999999999465e-01 4.657944294400000018e+00 9.554500000000000171e+01 9.455230000000000246e+01
7.784999999999999698e-01 4.676384133600000048e+00 9.555240000000000578e+01 9.451019999999999754e+01
7.828249999999999931e-01 4.694794749599999761e+00 9.554210000000000491e+01 9.445159999999999911e+01
7.871500000000000163e-01 4.713205365600000363e+00 9.552060000000000173e+01 9.440240000000000009e+01
7.914750000000000396e-01 4.731586758399999759e+00 9.550679999999999836e+01 9.435699999999999932e+01
7.958000000000000629e-01 4.750026597599999789e+00 9.550220000000000198e+01 9.431289999999999907e+01
8.001249999999999751e-01 4.768437213600000391e+00 9.549979999999999336e+01 9.431059999999999377e+01
8.044499999999999984e-01 4.786789383199999470e+00 9.549580000000000268e+01 9.432729999999999393e+01
8.087750000000000217e-01 4.805083106399999693e+00 9.548820000000000618e+01 9.438120000000000687e+01
8.131000000000000449e-01 4.823318383200000170e+00 9.549660000000000082e+01 9.443779999999999575e+01
8.174250000000000682e-01 4.841465990400000585e+00 9.554850000000000421e+01 9.448839999999999861e+01
8.217500000000000915e-01 4.859642820799999541e+00 9.555119999999999436e+01 9.453119999999999834e+01
8.260750000000000037e-01 4.877673535199999577e+00 9.552870000000000061e+01 9.457380000000000564e+01
8.304000000000000270e-01 4.895616579999999551e+00 9.550879999999999370e+01 9.461769999999999925e+01
8.347250000000000503e-01 4.913442732000000035e+00 9.550560000000000116e+01 9.466230000000000189e+01
8.390500000000000735e-01 4.931181214399999568e+00 9.551489999999999725e+01 9.469650000000000034e+01
8.433750000000000968e-01 4.948832027199999928e+00 9.552519999999999811e+01 9.468049999999999500e+01
8.477000000000001201e-01 4.966395170399999337e+00 9.551999999999999602e+01 9.466949999999999932e+01
8.520250000000000323e-01 4.983841420800000144e+00 9.551019999999999754e+01 9.463639999999999475e+01
8.563500000000000556e-01 5.001258447999999746e+00 9.548529999999999518e+01 9.459829999999999472e+01
8.606750000000000789e-01 5.018558582399999857e+00 9.545999999999999375e+01 9.457630000000000337e+01
8.650000000000001021e-01 5.035829493599999651e+00 9.545990000000000464e+01 9.454980000000000473e+01
8.693250000000001254e-01 5.054181663199999619e+00 9.551609999999999445e+01 9.447679999999999723e+01
8.736500000000000377e-01 5.071715583200000488e+00 9.548029999999999973e+01 9.451059999999999661e+01
8.779750000000000609e-01 5.089074163999999456e+00 9.547239999999999327e+01 9.454819999999999425e+01
8.822999999999999732e-01 5.106315851999999822e+00 9.545650000000000546e+01 9.456680000000000064e+01
8.866249999999999964e-01 5.123499093599999554e+00 9.543340000000000600e+01 9.458389999999999986e+01
8.909500000000000197e-01 5.140565442399999796e+00 9.542329999999999757e+01 9.456619999999999493e+01
8.952750000000000430e-01 5.157631791200000038e+00 9.545050000000000523e+01 9.451500000000000057e+01
8.995999999999999552e-01 5.174552023999999584e+00 9.547960000000000491e+01 9.446680000000000632e+01
9.039249999999999785e-01 5.191501479999999447e+00 9.551739999999999498e+01 9.442019999999999413e+01
9.082500000000000018e-01 5.208334043199999819e+00 9.553990000000000293e+01 9.437640000000000384e+01
9.125750000000000250e-01 5.225166606399999303e+00 9.552549999999999386e+01 9.433089999999999975e+01
9.169000000000000483e-01 5.241911499999999613e+00 9.550350000000000250e+01 9.430500000000000682e+01
9.212249999999999606e-01 5.258656393599999923e+00 9.548220000000000596e+01 9.431749999999999545e+01
9.255499999999999838e-01 5.275342840800000488e+00 9.545789999999999509e+01 9.433990000000000009e+01
9.298750000000000071e-01 5.292058511199999593e+00 9.544039999999999679e+01 9.436339999999999861e+01
9.342000000000000304e-01 5.308686511999999524e+00 9.541620000000000346e+01 9.437030000000000030e+01
9.385250000000000536e-01 5.325314512799999456e+00 9.539600000000000080e+01 9.436899999999999977e+01
9.428500000000000769e-01 5.341767174400000151e+00 9.537269999999999470e+01 9.435980000000000700e+01
9.471749999999999892e-01 5.358249059199999387e+00 9.535529999999999973e+01 9.432170000000000698e+01
9.515000000000000124e-01 5.374584827999999703e+00 9.540030000000000143e+01 9.428749999999999432e+01
9.558250000000000357e-01 5.390920596800000020e+00 9.544570000000000221e+01 9.425360000000000582e+01
9.601500000000000590e-01 5.407139472799999957e+00 9.548279999999999745e+01 9.421999999999999886e+01
9.644750000000000822e-01 5.423387571999999324e+00 9.552009999999999934e+01 9.417149999999999466e+01
9.688000000000001055e-01 5.439518778399999199e+00 9.554909999999999570e+01 9.412460000000000093e+01
9.731250000000000178e-01 5.455649984799999963e+00 9.553260000000000218e+01 9.412739999999999441e+01
9.774500000000000410e-01 5.472073423199999453e+00 9.575050000000000239e+01 9.420579999999999643e+01
9.817750000000000643e-01 5.488175406399999900e+00 9.572209999999999752e+01 9.415059999999999718e+01
9.861000000000000876e-01 5.504248166399999143e+00 9.569450000000000500e+01 9.411560000000000059e+01
9.904250000000001108e-01 5.520291703199999844e+00 9.562810000000000343e+01 9.411369999999999436e+01
9.947500000000001341e-01 5.536393686400000291e+00 9.556250000000000000e+01 9.412949999999999307e+01
9.990750000000000464e-01 5.552437223200000105e+00 9.549230000000000018e+01 9.417650000000000432e+01
1.003400000000000070e+00 5.568451536799999602e+00 9.542230000000000700e+01 9.422350000000000136e+01
1.007725000000000204e+00 5.584378180799999924e+00 9.535060000000000002e+01 9.426800000000000068e+01
1.012050000000000116e+00 5.600275601599999931e+00 9.528789999999999338e+01 9.431279999999999575e+01
1.016375000000000028e+00 5.616143799199999620e+00 9.527089999999999748e+01 9.435540000000000305e+01
1.020699999999999941e+00 5.631982773599999881e+00 9.530540000000000589e+01 9.439570000000000505e+01
1.025025000000000075e+00 5.647734078399999191e+00 9.534080000000000155e+01 9.443729999999999336e+01
1.029349999999999987e+00 5.663426936799999645e+00 9.537630000000000052e+01 9.447029999999999461e+01
1.033674999999999899e+00 5.679002902399999719e+00 9.541060000000000230e+01 9.448080000000000211e+01
1.038000000000000034e+00 5.694520421600000049e+00 9.544490000000000407e+01 9.449280000000000257e+01
1.042324999999999946e+00 5.709950271200000316e+00 9.547249999999999659e+01 9.448539999999999850e+01
1.046650000000000080e+00 5.725321674399999949e+00 9.548160000000000025e+01 9.445130000000000337e+01
1.050974999999999993e+00 5.740605407999999521e+00 9.547280000000000655e+01 9.441740000000000066e+01
1.055300000000000127e+00 5.755859918399999664e+00 9.546049999999999613e+01 9.437930000000000064e+01
1.059625000000000039e+00 5.771026759199999745e+00 9.544799999999999329e+01 9.433629999999999427e+01
1.063949999999999951e+00 5.786135153600000081e+00 9.543559999999999377e+01 9.429319999999999879e+01
1.068275000000000086e+00 5.801214324799999211e+00 9.544249999999999545e+01 9.427790000000000248e+01
1.072599999999999998e+00 5.816235049600000373e+00 9.547549999999999670e+01 9.426980000000000359e+01
1.076925000000000132e+00 5.831197327999999125e+00 9.551720000000000255e+01 9.427509999999999479e+01
1.081250000000000044e+00 5.846130383200000225e+00 9.555029999999999291e+01 9.428749999999999432e+01
1.085574999999999957e+00 5.860069849600000325e+00 9.569750000000000512e+01 9.427519999999999811e+01
1.089900000000000091e+00 5.874827565599999524e+00 9.570780000000000598e+01 9.424779999999999802e+01
1.094225000000000003e+00 5.889760620799999735e+00 9.569710000000000605e+01 9.423340000000000316e+01
1.098550000000000137e+00 5.904576783199999568e+00 9.568290000000000362e+01 9.421729999999999450e+01
1.102875000000000050e+00 5.919539061599999208e+00 9.567690000000000339e+01 9.424280000000000257e+01
1.107199999999999962e+00 5.934355223999999929e+00 9.566429999999999723e+01 9.427700000000000102e+01
1.111525000000000096e+00 5.949288279200000140e+00 9.565879999999999939e+01 9.430889999999999418e+01
1.115850000000000009e+00 5.964133664799999401e+00 9.560980000000000700e+01 9.435509999999999309e+01
1.120175000000000143e+00 5.979095943199999930e+00 9.556090000000000373e+01 9.439619999999999322e+01
1.124500000000000055e+00 5.993882882400000334e+00 9.550000000000000000e+01 9.443919999999999959e+01
1.128825000000000189e+00 6.008757491199999912e+00 9.544540000000000646e+01 9.447539999999999338e+01
1.133150000000000102e+00 6.023456760799999365e+00 9.538549999999999329e+01 9.451800000000000068e+01
1.137475000000000014e+00 6.038156030399999707e+00 9.535779999999999745e+01 9.455880000000000507e+01
1.141800000000000148e+00 6.052679960799999925e+00 9.535450000000000159e+01 9.460540000000000305e+01
1.146125000000000060e+00 6.067203891199999255e+00 9.536289999999999623e+01 9.461589999999999634e+01
1.150450000000000195e+00 6.081581705599999665e+00 9.536899999999999977e+01 9.461709999999999354e+01
1.154775000000000107e+00 6.095988743199999504e+00 9.539809999999999945e+01 9.457689999999999486e+01
1.159100000000000019e+00 6.110220441599999219e+00 9.542560000000000286e+01 9.454269999999999641e+01
1.163425000000000153e+00 6.124481363200000139e+00 9.545990000000000464e+01 9.450419999999999732e+01
1.167750000000000066e+00 6.138596168799999475e+00 9.548850000000000193e+01 9.447159999999999513e+01
1.172075000000000200e+00 6.152710974399999699e+00 9.552379999999999427e+01 9.443460000000000321e+01
1.176400000000000112e+00 6.166708887199999545e+00 9.551670000000000016e+01 9.440210000000000434e+01
1.180725000000000247e+00 6.180765246399999135e+00 9.550390000000000157e+01 9.436350000000000193e+01
1.185050000000000159e+00 6.194646266399999490e+00 9.548640000000000327e+01 9.433010000000000161e+01
1.189375000000000071e+00 6.208585732799999590e+00 9.547539999999999338e+01 9.431799999999999784e+01
1.193700000000000205e+00 6.220684137600000163e+00 9.540470000000000539e+01 9.437149999999999750e+01
1.198025000000000118e+00 6.234535934400000201e+00 9.542669999999999675e+01 9.432450000000000045e+01
1.202350000000000252e+00 6.248358507999999922e+00 9.547090000000000032e+01 9.428780000000000427e+01
1.206675000000000164e+00 6.262181081599999644e+00 9.551290000000000191e+01 9.426720000000000255e+01
1.211000000000000076e+00 6.276003655200000253e+00 9.551390000000000668e+01 9.427809999999999491e+01
1.215325000000000211e+00 6.289826228799999974e+00 9.550809999999999889e+01 9.428069999999999595e+01
1.219649999999999901e+00 6.303648802399999695e+00 9.550419999999999732e+01 9.431369999999999720e+01
1.223975000000000035e+00 6.317471376000000305e+00 9.549660000000000082e+01 9.434940000000000282e+01
1.228299999999999947e+00 6.331293949600000026e+00 9.548680000000000234e+01 9.438700000000000045e+01
1.232624999999999860e+00 6.345116523199999747e+00 9.547629999999999484e+01 9.442000000000000171e+01
1.236949999999999994e+00 6.359026766399999531e+00 9.547740000000000293e+01 9.445969999999999800e+01
1.241274999999999906e+00 6.372849339999999252e+00 9.547679999999999723e+01 9.449609999999999843e+01
1.245600000000000041e+00 6.386584243999999799e+00 9.547660000000000480e+01 9.453600000000000136e+01
1.249924999999999953e+00 6.400260701599999713e+00 9.547429999999999950e+01 9.457280000000000086e+01
1.254249999999999865e+00 6.413849489599999565e+00 9.544880000000000564e+01 9.460890000000000555e+01
1.258574999999999999e+00 6.427379831199999671e+00 9.541849999999999454e+01 9.463500000000000512e+01
1.262899999999999912e+00 6.440851726399999144e+00 9.542079999999999984e+01 9.462709999999999866e+01
1.267225000000000046e+00 6.454235951999999443e+00 9.542100000000000648e+01 9.459999999999999432e+01
1.271549999999999958e+00 6.467561731199999997e+00 9.541910000000000025e+01 9.457760000000000389e+01
1.275875000000000092e+00 6.480829063999999917e+00 9.541580000000000439e+01 9.455410000000000537e+01
1.280200000000000005e+00 6.494037950400000092e+00 9.541240000000000521e+01 9.452760000000000673e+01
1.284524999999999917e+00 6.507159167200000205e+00 9.540760000000000218e+01 9.450140000000000384e+01
1.288850000000000051e+00 6.520280384000000318e+00 9.540260000000000673e+01 9.448779999999999291e+01
1.293174999999999963e+00 6.533313931199999480e+00 9.541389999999999816e+01 9.446999999999999886e+01
1.297500000000000098e+00 6.546318255199999214e+00 9.542669999999999675e+01 9.445380000000000109e+01
1.301825000000000010e+00 6.560228498399998998e+00 9.552679999999999438e+01 9.414509999999999934e+01
1.306149999999999922e+00 6.573437384800000061e+00 9.546930000000000405e+01 9.415260000000000673e+01
1.310475000000000056e+00 6.586587824799999602e+00 9.542210000000000036e+01 9.418330000000000268e+01
1.314799999999999969e+00 6.599621371999999653e+00 9.537730000000000530e+01 9.421859999999999502e+01
1.319125000000000103e+00 6.612684142400000020e+00 9.538169999999999504e+01 9.425239999999999441e+01
1.323450000000000015e+00 6.625630020000000009e+00 9.538920000000000243e+01 9.429099999999999682e+01
1.327774999999999928e+00 6.638605120800000314e+00 9.540970000000000084e+01 9.430310000000000059e+01
1.332100000000000062e+00 6.651463328800000241e+00 9.543600000000000705e+01 9.431149999999999523e+01
1.336424999999999974e+00 6.664409206400000230e+00 9.546639999999999304e+01 9.431250000000000000e+01
1.340750000000000108e+00 6.677208967999999523e+00 9.549230000000000018e+01 9.431969999999999743e+01
1.345075000000000021e+00 6.690037952799999132e+00 9.552230000000000132e+01 9.432330000000000325e+01
1.349400000000000155e+00 6.702720821599999823e+00 9.553029999999999688e+01 9.433440000000000225e+01
1.353725000000000067e+00 6.715403690399999626e+00 9.554120000000000346e+01 9.433899999999999864e+01
1.358049999999999979e+00 6.727969666399999049e+00 9.553919999999999391e+01 9.434789999999999566e+01
1.362375000000000114e+00 6.740564865599999678e+00 9.553239999999999554e+01 9.433660000000000423e+01
1.366700000000000026e+00 6.753013948799999611e+00 9.552139999999999986e+01 9.429649999999999466e+01
1.371025000000000160e+00 6.765492255199999860e+00 9.551460000000000150e+01 9.424779999999999802e+01
1.375350000000000072e+00 6.777882892000000048e+00 9.550360000000000582e+01 9.420680000000000121e+01
1.379674999999999985e+00 6.790273528800000236e+00 9.549670000000000414e+01 9.416070000000000562e+01
1.384000000000000119e+00 6.802547272800000044e+00 9.548569999999999425e+01 9.412829999999999586e+01
1.388325000000000031e+00 6.814850239999999282e+00 9.550239999999999441e+01 9.412260000000000559e+01
1.392650000000000166e+00 6.827065537599999345e+00 9.553839999999999577e+01 9.412210000000000321e+01
1.396975000000000078e+00 6.839280835199999409e+00 9.556730000000000302e+01 9.411419999999999675e+01
1.401300000000000212e+00 6.851408463199999410e+00 9.559199999999999875e+01 9.411289999999999623e+01
1.405625000000000124e+00 6.863594537599999157e+00 9.562059999999999604e+01 9.412449999999999761e+01
1.409950000000000037e+00 6.874728576799999935e+00 9.552139999999999986e+01 9.410550000000000637e+01
1.414275000000000171e+00 6.886914651199999682e+00 9.549639999999999418e+01 9.412690000000000623e+01
1.418600000000000083e+00 6.899246841599999236e+00 9.549590000000000600e+01 9.418340000000000600e+01
1.422925000000000217e+00 6.911491362399999616e+00 9.550690000000000168e+01 9.423789999999999623e+01
1.427250000000000130e+00 6.923765106399999425e+00 9.554930000000000234e+01 9.429470000000000596e+01
1.431575000000000042e+00 6.935892734399999426e+00 9.556850000000000023e+01 9.434919999999999618e+01
1.435900000000000176e+00 6.948020362399999428e+00 9.556560000000000343e+01 9.440019999999999811e+01
1.440225000000000088e+00 6.960060320799999367e+00 9.555939999999999657e+01 9.444610000000000127e+01
1.444550000000000223e+00 6.972071055999998990e+00 9.555580000000000496e+01 9.449330000000000496e+01
1.448875000000000135e+00 6.983994121599999438e+00 9.554930000000000234e+01 9.453749999999999432e+01
1.453200000000000047e+00 6.995887963999999570e+00 9.554489999999999839e+01 9.453400000000000603e+01
1.457525000000000182e+00 7.007694136799999640e+00 9.553799999999999670e+01 9.450449999999999307e+01
1.461850000000000094e+00 7.019500309599999710e+00 9.553289999999999793e+01 9.447729999999999961e+01
1.466175000000000228e+00 7.031218812799999718e+00 9.553300000000000125e+01 9.444889999999999475e+01
1.470500000000000140e+00 7.042937315999999726e+00 9.553010000000000446e+01 9.442289999999999850e+01
1.474825000000000275e+00 7.054538926400000243e+00 9.552219999999999800e+01 9.439560000000000173e+01
1.479150000000000187e+00 7.066169759999999300e+00 9.551609999999999445e+01 9.437059999999999604e+01
1.483475000000000099e+00 7.077712923999999184e+00 9.551000000000000512e+01 9.434430000000000405e+01
1.487800000000000011e+00 7.089256087999999956e+00 9.550700000000000500e+01 9.432040000000000646e+01
1.492124999999999924e+00 7.100711582399999777e+00 9.550230000000000530e+01 9.431510000000000105e+01
1.496450000000000058e+00 7.112167076799999599e+00 9.549939999999999429e+01 9.432269999999999754e+01
1.500774999999999970e+00 7.123564124799999675e+00 9.551420000000000243e+01 9.433450000000000557e+01
1.505099999999999882e+00 7.134961172799999751e+00 9.553090000000000259e+01 9.434799999999999898e+01
1.509425000000000017e+00 7.146270551199999765e+00 9.552589999999999293e+01 9.435320000000000107e+01
1.513749999999999929e+00 7.157609152800000096e+00 9.552129999999999654e+01 9.434659999999999513e+01
1.518075000000000063e+00 7.170759592799999638e+00 9.559510000000000218e+01 9.440449999999999875e+01
1.522399999999999975e+00 7.182302756799999521e+00 9.555979999999999563e+01 9.438269999999999982e+01
1.526724999999999888e+00 7.193787474399999660e+00 9.553119999999999834e+01 9.436209999999999809e+01
1.531050000000000022e+00 7.205155299199999419e+00 9.550279999999999347e+01 9.434560000000000457e+01
1.535374999999999934e+00 7.216464677599999433e+00 9.547560000000000002e+01 9.432489999999999952e+01
1.539700000000000069e+00 7.227715609599999702e+00 9.546970000000000312e+01 9.430790000000000362e+01
1.544024999999999981e+00 7.238937318399999654e+00 9.551040000000000418e+01 9.427920000000000300e+01
1.548349999999999893e+00 7.250100580799999861e+00 9.554659999999999798e+01 9.425000000000000000e+01
1.552675000000000027e+00 7.261205396799999434e+00 9.557609999999999673e+01 9.421519999999999584e+01
1.556999999999999940e+00 7.272280989599999579e+00 9.560439999999999827e+01 9.419939999999999714e+01
1.561325000000000074e+00 7.283298135999999978e+00 9.563269999999999982e+01 9.418309999999999604e+01
1.565649999999999986e+00 7.294286059199999173e+00 9.565980000000000416e+01 9.417239999999999611e+01
1.569975000000000120e+00 7.305244759199999827e+00 9.568689999999999429e+01 9.415819999999999368e+01
1.574300000000000033e+00 7.316145012799999847e+00 9.571290000000000475e+01 9.416179999999999950e+01
1.578624999999999945e+00 7.327016043199999551e+00 9.574039999999999395e+01 9.416870000000000118e+01
1.582950000000000079e+00 7.337857850399999826e+00 9.576330000000000098e+01 9.417990000000000350e+01
1.587274999999999991e+00 7.348670434399999785e+00 9.576500000000000057e+01 9.418640000000000612e+01
1.591600000000000126e+00 7.359453795199999426e+00 9.575039999999999907e+01 9.418200000000000216e+01
1.595925000000000038e+00 7.370207932799998751e+00 9.573579999999999757e+01 9.416670000000000584e+01
1.600249999999999950e+00 7.380903624000000107e+00 9.572079999999999700e+01 9.415219999999999345e+01
1.604575000000000085e+00 7.391628538400000004e+00 9.571150000000000091e+01 9.412869999999999493e+01
1.608899999999999997e+00 7.402265783199999838e+00 9.571269999999999811e+01 9.410970000000000368e+01
1.613225000000000131e+00 7.412932251199999989e+00 9.571479999999999677e+01 9.408530000000000371e+01
1.617550000000000043e+00 7.423540272799999507e+00 9.571769999999999357e+01 9.406539999999999679e+01
1.621875000000000178e+00 7.434148294399999912e+00 9.573329999999999984e+01 9.404489999999999839e+01
1.626200000000000090e+00 7.444727092799999113e+00 9.581489999999999441e+01 9.441830000000000211e+01
1.630525000000000002e+00 7.455364337599999836e+00 9.578189999999999316e+01 9.442369999999999663e+01
1.634850000000000136e+00 7.466147698400000365e+00 9.578109999999999502e+01 9.444010000000000105e+01
1.639175000000000049e+00 7.476784943199999312e+00 9.573909999999999343e+01 9.443600000000000705e+01
1.643500000000000183e+00 7.487422188000000034e+00 9.570640000000000214e+01 9.442470000000000141e+01
1.647825000000000095e+00 7.497942539999999489e+00 9.566649999999999920e+01 9.441129999999999711e+01
1.652150000000000007e+00 7.508521338400000467e+00 9.563469999999999516e+01 9.440059999999999718e+01
1.656475000000000142e+00 7.518954020799999860e+00 9.559619999999999607e+01 9.438609999999999900e+01
1.660800000000000054e+00 7.529415926399999570e+00 9.558549999999999613e+01 9.437290000000000134e+01
1.665125000000000188e+00 7.539760939199999790e+00 9.558679999999999666e+01 9.435620000000000118e+01
1.669450000000000101e+00 7.550135175199999438e+00 9.559439999999999316e+01 9.435240000000000293e+01
1.673775000000000013e+00 7.560421741600000800e+00 9.559279999999999688e+01 9.435089999999999577e+01
1.678100000000000147e+00 7.570708307999999498e+00 9.560920000000000130e+01 9.435209999999999297e+01
1.682425000000000059e+00 7.580907204799999022e+00 9.561899999999999977e+01 9.435229999999999961e+01
1.686750000000000194e+00 7.591135324799999751e+00 9.563580000000000325e+01 9.437090000000000600e+01
1.691075000000000106e+00 7.601275775199998641e+00 9.564530000000000598e+01 9.439419999999999789e+01
1.695400000000000240e+00 7.611416225600000196e+00 9.566160000000000707e+01 9.441830000000000211e+01
1.699725000000000152e+00 7.621469006399999024e+00 9.567079999999999984e+01 9.443959999999999866e+01
1.704050000000000065e+00 7.631580233599999374e+00 9.568649999999999523e+01 9.446160000000000423e+01
1.708375000000000199e+00 7.641574567999999346e+00 9.569370000000000687e+01 9.446290000000000475e+01
1.712700000000000111e+00 7.651598125599998745e+00 9.570839999999999748e+01 9.446649999999999636e+01
1.717025000000000245e+00 7.661534013599998971e+00 9.570929999999999893e+01 9.446939999999999316e+01
1.721350000000000158e+00 7.671499124800000402e+00 9.571309999999999718e+01 9.446829999999999927e+01
1.725675000000000070e+00 7.681405789599999423e+00 9.569499999999999318e+01 9.444310000000000116e+01
1.730000000000000204e+00 7.691312454399999332e+00 9.568370000000000175e+01 9.441819999999999879e+01
1.734325000000000117e+00 7.702738725599999725e+00 9.556409999999999627e+01 9.425209999999999866e+01
1.738650000000000251e+00 7.712820729599999758e+00 9.556690000000000396e+01 9.421930000000000405e+01
1.742975000000000163e+00 7.722844287199999158e+00 9.559090000000000487e+01 9.419280000000000541e+01
1.747300000000000075e+00 7.732750951999999955e+00 9.562050000000000693e+01 9.416830000000000211e+01
1.751625000000000210e+00 7.742628393600000436e+00 9.565109999999999957e+01 9.414199999999999591e+01
1.755950000000000122e+00 7.752447388800000283e+00 9.568110000000000070e+01 9.414010000000000389e+01
1.760275000000000034e+00 7.762237160799999813e+00 9.571070000000000277e+01 9.415300000000000580e+01
1.764599999999999946e+00 7.771968486400000486e+00 9.574009999999999820e+01 9.416779999999999973e+01
1.768924999999999859e+00 7.781699811999999383e+00 9.576879999999999882e+01 9.418099999999999739e+01
1.773249999999999993e+00 7.791343467999999106e+00 9.577889999999999304e+01 9.418330000000000268e+01
1.777574999999999905e+00 7.801016347200000034e+00 9.577750000000000341e+01 9.418149999999999977e+01
1.781900000000000039e+00 7.810601556800000012e+00 9.577809999999999491e+01 9.418110000000000070e+01
1.786224999999999952e+00 7.820186766399999989e+00 9.576600000000000534e+01 9.417789999999999395e+01
1.790550000000000086e+00 7.829713529599999333e+00 9.575079999999999814e+01 9.417629999999999768e+01
1.794874999999999998e+00 7.839240292799999565e+00 9.573399999999999466e+01 9.417180000000000462e+01
1.799199999999999910e+00 7.848708609599999164e+00 9.571899999999999409e+01 9.415059999999999718e+01
1.803525000000000045e+00 7.858176926399998763e+00 9.571540000000000248e+01 9.412779999999999347e+01
1.807849999999999957e+00 7.867616019999998933e+00 9.571150000000000091e+01 9.410800000000000409e+01
1.812175000000000091e+00 7.877025890399998787e+00 9.569440000000000168e+01 9.408610000000000184e+01
1.816500000000000004e+00 7.886406537599999211e+00 9.567879999999999541e+01 9.406709999999999638e+01
1.820824999999999916e+00 7.895757961599999319e+00 9.566949999999999932e+01 9.404619999999999891e+01
1.825150000000000050e+00 7.905109385600000316e+00 9.567709999999999582e+01 9.402800000000000580e+01
1.829474999999999962e+00 7.914431586399999219e+00 9.569010000000000105e+01 9.400790000000000646e+01
1.833800000000000097e+00 7.923724564000000470e+00 9.570430000000000348e+01 9.398420000000000130e+01
1.838125000000000009e+00 7.932988318399998739e+00 9.571790000000000020e+01 9.395420000000000016e+01
1.842449999999999921e+00 7.944326919999999070e+00 9.585829999999999984e+01 9.447020000000000550e+01
1.846775000000000055e+00 7.953444558400000197e+00 9.584980000000000189e+01 9.446150000000000091e+01
1.851099999999999968e+00 7.962737535999999672e+00 9.585660000000000025e+01 9.445390000000000441e+01
1.855425000000000102e+00 7.971855174399999022e+00 9.585580000000000211e+01 9.444929999999999382e+01
1.859750000000000014e+00 7.981089705600000528e+00 9.586169999999999902e+01 9.444440000000000168e+01
1.864075000000000149e+00 7.990207343999999878e+00 9.586180000000000234e+01 9.444169999999999732e+01
1.868400000000000061e+00 7.999383428799998974e+00 9.585309999999999775e+01 9.443300000000000693e+01
1.872724999999999973e+00 8.008413397599998262e+00 9.583889999999999532e+01 9.442170000000000130e+01
1.877050000000000107e+00 8.017531035999999389e+00 9.582850000000000534e+01 9.440850000000000364e+01
1.881375000000000020e+00 8.026531781599999249e+00 9.582049999999999557e+01 9.439619999999999322e+01
1.885700000000000154e+00 8.035561750399999426e+00 9.581929999999999836e+01 9.438200000000000500e+01
1.890025000000000066e+00 8.044504049600000428e+00 9.581430000000000291e+01 9.436870000000000402e+01
1.894349999999999978e+00 8.053504795200000288e+00 9.581390000000000384e+01 9.435809999999999320e+01
1.898675000000000113e+00 8.062388648000000657e+00 9.580989999999999895e+01 9.435779999999999745e+01
1.903000000000000025e+00 8.071330947199999883e+00 9.581170000000000186e+01 9.435670000000000357e+01
1.907325000000000159e+00 8.080185576799999936e+00 9.582800000000000296e+01 9.435800000000000409e+01
1.911650000000000071e+00 8.089069429600000305e+00 9.583369999999999322e+01 9.435729999999999507e+01
1.915975000000000206e+00 8.097865612799999724e+00 9.583039999999999736e+01 9.436440000000000339e+01
1.920300000000000118e+00 8.106720242399999776e+00 9.583129999999999882e+01 9.438060000000000116e+01
1.924625000000000030e+00 8.115487202399998878e+00 9.582890000000000441e+01 9.439119999999999777e+01
1.928950000000000164e+00 8.124283385599998297e+00 9.583060000000000400e+01 9.439740000000000464e+01
1.933275000000000077e+00 8.132991899200000319e+00 9.582899999999999352e+01 9.440449999999999875e+01
1.937600000000000211e+00 8.141758859199999421e+00 9.583150000000000546e+01 9.440189999999999770e+01
1.941925000000000123e+00 8.150467372799999666e+00 9.583079999999999643e+01 9.439100000000000534e+01
1.946250000000000036e+00 8.159175886399999911e+00 9.583400000000000318e+01 9.437900000000000489e+01
1.950575000000000170e+00 8.169608568799999304e+00 9.561289999999999623e+01 9.430419999999999447e+01
1.954900000000000082e+00 8.178258636000000692e+00 9.560599999999999454e+01 9.427670000000000528e+01
1.959225000000000216e+00 8.186937926400000620e+00 9.561830000000000496e+01 9.425199999999999534e+01
1.963550000000000129e+00 8.195558770399999915e+00 9.562890000000000157e+01 9.422939999999999827e+01
1.967875000000000041e+00 8.204179614399999210e+00 9.564390000000000214e+01 9.421070000000000277e+01
1.972200000000000175e+00 8.212742011999999647e+00 9.565689999999999316e+01 9.419830000000000325e+01
1.976525000000000087e+00 8.221304409600000085e+00 9.567279999999999518e+01 9.418479999999999563e+01
1.980850000000000222e+00 8.229808360799999889e+00 9.568720000000000425e+01 9.417180000000000462e+01
1.985175000000000134e+00 8.238341535200000010e+00 9.570149999999999579e+01 9.415749999999999886e+01
1.989500000000000268e+00 8.246787039999999180e+00 9.570310000000000628e+01 9.414379999999999882e+01
1.993825000000000180e+00 8.255232544800000127e+00 9.570640000000000214e+01 9.412800000000000011e+01
1.998150000000000093e+00 8.263648826399998981e+00 9.570749999999999602e+01 9.410909999999999798e+01
2.002475000000000005e+00 8.272065107999999611e+00 9.571009999999999707e+01 9.409730000000000416e+01
2.006800000000000139e+00 8.280422943199999608e+00 9.569670000000000698e+01 9.408689999999999998e+01
2.011125000000000274e+00 8.288780778399999605e+00 9.568429999999999325e+01 9.408830000000000382e+01
2.015450000000000408e+00 8.297080167199998968e+00 9.567059999999999320e+01 9.409430000000000405e+01
2.019775000000000098e+00 8.305379555999998331e+00 9.565879999999999939e+01 9.409940000000000282e+01
2.024100000000000232e+00 8.313649721600000930e+00 9.564579999999999416e+01 9.410490000000000066e+01
2.028424999999999923e+00 8.321919887199999977e+00 9.564579999999999416e+01 9.410949999999999704e+01
2.032750000000000057e+00 8.330160829600000483e+00 9.565019999999999811e+01 9.411440000000000339e+01
2.037075000000000191e+00 8.338401771999999212e+00 9.565519999999999357e+01 9.411860000000000070e+01
2.041399999999999881e+00 8.346584267999999085e+00 9.565760000000000218e+01 9.412290000000000134e+01
2.045725000000000016e+00 8.354766764000000734e+00 9.567249999999999943e+01 9.411879999999999313e+01
2.050050000000000150e+00 8.362920036799998513e+00 9.569159999999999400e+01 9.410609999999999786e+01
2.054374999999999840e+00 8.371102532799998386e+00 9.571009999999999707e+01 9.408660000000000423e+01
2.058699999999999974e+00 8.381184536800001084e+00 9.578830000000000666e+01 9.401869999999999550e+01
2.063025000000000109e+00 8.389220916799999372e+00 9.576909999999999457e+01 9.399460000000000548e+01
2.067349999999999799e+00 8.397374189600000705e+00 9.575660000000000593e+01 9.399250000000000682e+01
2.071674999999999933e+00 8.405381346400000453e+00 9.574339999999999407e+01 9.399830000000000041e+01
2.076000000000000068e+00 8.413476172799999375e+00 9.573160000000000025e+01 9.400639999999999930e+01
2.080325000000000202e+00 8.421454106400000583e+00 9.571829999999999927e+01 9.401420000000000243e+01
2.084649999999999892e+00 8.429490486399998872e+00 9.572150000000000603e+01 9.402290000000000703e+01
2.088975000000000026e+00 8.437439196799999763e+00 9.573869999999999436e+01 9.403189999999999316e+01
2.093300000000000161e+00 8.445417130399999195e+00 9.575669999999999504e+01 9.404000000000000625e+01
2.097624999999999851e+00 8.453336617599999769e+00 9.577360000000000184e+01 9.404000000000000625e+01
2.101949999999999985e+00 8.461285328000000661e+00 9.579099999999999682e+01 9.403919999999999391e+01
2.106275000000000119e+00 8.469175591999999142e+00 9.580740000000000123e+01 9.403830000000000666e+01
2.110600000000000254e+00 8.477065855999999400e+00 9.582410000000000139e+01 9.403629999999999711e+01
2.114924999999999944e+00 8.484926896800001117e+00 9.584010000000000673e+01 9.403270000000000550e+01
2.119250000000000078e+00 8.492787937599999282e+00 9.585620000000000118e+01 9.401430000000000575e+01
2.123575000000000212e+00 8.500590532000000366e+00 9.587239999999999895e+01 9.399750000000000227e+01
2.127899999999999903e+00 8.508451572800000307e+00 9.589549999999999841e+01 9.397990000000000066e+01
2.132225000000000037e+00 8.516224943999999297e+00 9.591849999999999454e+01 9.396399999999999864e+01
2.136550000000000171e+00 8.524027538399998605e+00 9.594219999999999970e+01 9.394710000000000605e+01
2.140874999999999861e+00 8.531800909599999372e+00 9.596580000000000155e+01 9.393859999999999388e+01
2.145199999999999996e+00 8.539574280800000139e+00 9.598999999999999488e+01 9.393170000000000641e+01
2.149525000000000130e+00 8.547318428800000589e+00 9.601309999999999434e+01 9.392650000000000432e+01
2.153850000000000264e+00 8.555062576799999263e+00 9.600860000000000127e+01 9.392040000000000077e+01
2.158174999999999955e+00 8.562777501599999397e+00 9.598869999999999436e+01 9.392629999999999768e+01
2.162500000000000089e+00 8.570521649599999847e+00 9.595940000000000225e+01 9.392980000000000018e+01
2.166825000000000223e+00 8.579463948799999073e+00 9.559910000000000707e+01 9.409420000000000073e+01
2.171149999999999913e+00 8.586857418399999275e+00 9.554949999999999477e+01 9.407580000000000098e+01
2.175475000000000048e+00 8.594543119999999092e+00 9.553289999999999793e+01 9.405759999999999366e+01
2.179800000000000182e+00 8.602024259200000245e+00 9.552570000000000050e+01 9.405440000000000111e+01
2.184125000000000316e+00 8.609651514399999428e+00 9.554240000000000066e+01 9.406350000000000477e+01
2.188450000000000006e+00 8.617161876800000897e+00 9.554739999999999611e+01 9.407630000000000337e+01
2.192775000000000141e+00 8.624730685599999447e+00 9.556260000000000332e+01 9.408740000000000236e+01
2.197100000000000275e+00 8.632182601599998506e+00 9.556719999999999970e+01 9.409820000000000562e+01
2.201424999999999965e+00 8.639722187200000292e+00 9.558110000000000639e+01 9.410720000000000596e+01
2.205750000000000099e+00 8.647144879999999034e+00 9.558499999999999375e+01 9.411750000000000682e+01
2.210075000000000234e+00 8.654596795999999870e+00 9.559759999999999991e+01 9.412600000000000477e+01
2.214399999999999924e+00 8.661990265600000072e+00 9.560240000000000293e+01 9.413590000000000657e+01
2.218725000000000058e+00 8.669412958399998814e+00 9.562279999999999802e+01 9.414400000000000546e+01
2.223050000000000193e+00 8.676747981599998383e+00 9.563469999999999516e+01 9.415340000000000487e+01
2.227375000000000327e+00 8.684141451199998585e+00 9.565449999999999875e+01 9.415989999999999327e+01
2.231700000000000017e+00 8.691447251199999613e+00 9.566599999999999682e+01 9.415210000000000434e+01
2.236025000000000151e+00 8.698782274399999181e+00 9.568540000000000134e+01 9.414379999999999882e+01
2.240350000000000286e+00 8.706058851199999893e+00 9.569740000000000180e+01 9.413760000000000616e+01
2.244674999999999976e+00 8.713335428000000604e+00 9.570780000000000598e+01 9.413079999999999359e+01
2.249000000000000110e+00 8.720582781599999223e+00 9.570619999999999550e+01 9.412619999999999720e+01
2.253325000000000244e+00 8.727830135199999617e+00 9.570279999999999632e+01 9.412109999999999843e+01
2.257650000000000379e+00 8.735019042399999378e+00 9.569230000000000302e+01 9.411799999999999500e+01
2.261975000000000069e+00 8.742237172799999456e+00 9.568869999999999720e+01 9.411440000000000339e+01
2.266300000000000203e+00 8.749426079999999217e+00 9.567810000000000059e+01 9.409550000000000125e+01
2.270625000000000338e+00 8.756585763999998662e+00 9.567449999999999477e+01 9.407489999999999952e+01
2.274950000000000028e+00 8.763920787200000007e+00 9.550480000000000302e+01 9.429149999999999920e+01
2.279275000000000162e+00 8.771080471199999451e+00 9.551260000000000616e+01 9.428419999999999845e+01
2.283600000000000296e+00 8.778327824799999846e+00 9.553130000000000166e+01 9.427439999999999998e+01
2.287924999999999986e+00 8.785429062400000433e+00 9.555079999999999529e+01 9.425199999999999534e+01
2.292250000000000121e+00 8.792588746399999877e+00 9.557189999999999941e+01 9.423609999999999332e+01
2.296575000000000255e+00 8.799660760800000148e+00 9.559359999999999502e+01 9.422020000000000550e+01
2.300900000000000389e+00 8.806761998400000735e+00 9.561539999999999395e+01 9.420449999999999591e+01
2.305225000000000080e+00 8.813804789600000689e+00 9.563830000000000098e+01 9.418919999999999959e+01
2.309550000000000214e+00 8.820847580799998866e+00 9.566079999999999472e+01 9.417359999999999332e+01
2.313875000000000348e+00 8.827861148800000279e+00 9.568470000000000653e+01 9.415879999999999939e+01
2.318200000000000038e+00 8.834874716799998140e+00 9.570799999999999841e+01 9.414319999999999311e+01
2.322525000000000173e+00 8.841859061600001013e+00 9.573279999999999745e+01 9.412879999999999825e+01
2.326850000000000307e+00 8.848843406400000333e+00 9.575690000000000168e+01 9.411329999999999529e+01
2.331175000000000441e+00 8.855769304799999020e+00 9.577370000000000516e+01 9.409919999999999618e+01
2.335500000000000131e+00 8.862724426399999800e+00 9.578400000000000603e+01 9.408650000000000091e+01
2.339825000000000266e+00 8.869621101599998170e+00 9.579510000000000502e+01 9.407529999999999859e+01
2.344150000000000400e+00 8.876547000000000409e+00 9.580450000000000443e+01 9.406100000000000705e+01
2.348475000000000090e+00 8.883414452000000239e+00 9.580819999999999936e+01 9.404519999999999413e+01
2.352800000000000225e+00 8.890311127200000385e+00 9.580389999999999873e+01 9.405500000000000682e+01
2.357125000000000359e+00 8.897149355999998122e+00 9.580100000000000193e+01 9.407540000000000191e+01
2.361450000000000493e+00 8.904016807999999727e+00 9.579680000000000462e+01 9.409369999999999834e+01
2.365775000000000183e+00 8.910825813599998924e+00 9.579399999999999693e+01 9.411339999999999861e+01
2.370100000000000318e+00 8.917664042400000213e+00 9.578979999999999961e+01 9.413079999999999359e+01
2.374425000000000452e+00 8.924473047999999409e+00 9.578709999999999525e+01 9.414979999999999905e+01
2.378750000000000142e+00 8.931282053599998605e+00 9.578300000000000125e+01 9.416630000000000678e+01
2.383075000000000276e+00 8.938587853599999633e+00 9.581069999999999709e+01 9.409919999999999618e+01
2.387400000000000411e+00 8.945192296800000165e+00 9.579720000000000368e+01 9.407030000000000314e+01
2.391725000000000101e+00 8.951972079200000820e+00 9.579760000000000275e+01 9.405939999999999657e+01
2.396050000000000235e+00 8.958605745599999892e+00 9.580349999999999966e+01 9.404710000000000036e+01
2.400375000000000369e+00 8.965327081599999914e+00 9.581369999999999720e+01 9.403690000000000282e+01
2.404700000000000504e+00 8.971960747999998986e+00 9.582460000000000377e+01 9.402460000000000662e+01
2.409025000000000194e+00 8.978682083999999008e+00 9.584250000000000114e+01 9.401340000000000430e+01
2.413350000000000328e+00 8.985286527199999540e+00 9.585509999999999309e+01 9.400050000000000239e+01
2.417675000000000463e+00 8.991978639999999245e+00 9.587109999999999843e+01 9.398839999999999861e+01
2.422000000000000153e+00 8.998553859999999460e+00 9.588320000000000221e+01 9.399089999999999634e+01
2.426325000000000287e+00 9.005216749600000625e+00 9.589939999999999998e+01 9.400230000000000530e+01
2.430650000000000421e+00 9.011791969599999064e+00 9.591190000000000282e+01 9.401359999999999673e+01
2.434974999999999667e+00 9.018396412799999595e+00 9.592820000000000391e+01 9.402889999999999304e+01
2.439299999999999802e+00 9.024971632799999810e+00 9.594100000000000250e+01 9.404730000000000700e+01
2.443624999999999936e+00 9.031546852800000025e+00 9.595759999999999934e+01 9.406579999999999586e+01
2.447950000000000070e+00 9.038092849599999923e+00 9.597069999999999368e+01 9.408389999999999986e+01
2.452274999999999761e+00 9.044668069599998361e+00 9.598749999999999716e+01 9.410219999999999629e+01
2.456599999999999895e+00 9.051184843199999719e+00 9.600100000000000477e+01 9.412009999999999366e+01
2.460925000000000029e+00 9.057730839999999617e+00 9.601800000000000068e+01 9.413809999999999434e+01
2.465249999999999719e+00 9.064247613599999198e+00 9.603180000000000405e+01 9.415579999999999927e+01
2.469574999999999854e+00 9.070764387200000556e+00 9.604909999999999570e+01 9.417350000000000421e+01
2.473899999999999988e+00 9.077281160799998361e+00 9.604970000000000141e+01 9.419100000000000250e+01
2.478225000000000122e+00 9.083797934399999718e+00 9.603969999999999629e+01 9.420839999999999748e+01
2.482549999999999812e+00 9.090285484799998983e+00 9.601250000000000284e+01 9.422379999999999711e+01
2.486874999999999947e+00 9.096802258399998564e+00 9.598829999999999529e+01 9.423959999999999582e+01
2.491200000000000081e+00 9.102471559199999618e+00 9.565120000000000289e+01 9.439260000000000161e+01
2.495524999999999771e+00 9.108754547199998441e+00 9.563599999999999568e+01 9.437649999999999295e+01
2.499849999999999905e+00 9.115154428000000308e+00 9.563620000000000232e+01 9.437709999999999866e+01
2.504175000000000040e+00 9.121437416000000908e+00 9.563389999999999702e+01 9.437649999999999295e+01
2.508499999999999730e+00 9.127749627200000049e+00 9.563450000000000273e+01 9.437850000000000250e+01
2.512824999999999864e+00 9.134032615199998872e+00 9.563290000000000646e+01 9.437900000000000489e+01
2.517149999999999999e+00 9.140344826399999789e+00 9.563269999999999982e+01 9.438079999999999359e+01
2.521475000000000133e+00 9.146569367999999756e+00 9.562980000000000302e+01 9.437179999999999325e+01
2.525799999999999823e+00 9.152852356000000356e+00 9.561360000000000525e+01 9.435529999999999973e+01
2.530124999999999957e+00 9.159076897599998546e+00 9.559720000000000084e+01 9.435039999999999338e+01
2.534450000000000092e+00 9.165301439199998512e+00 9.558199999999999363e+01 9.435139999999999816e+01
2.538774999999999782e+00 9.171496757599998162e+00 9.557720000000000482e+01 9.435229999999999961e+01
2.543099999999999916e+00 9.177692075999999588e+00 9.557909999999999684e+01 9.435320000000000107e+01
2.547425000000000050e+00 9.183858171199998921e+00 9.558050000000000068e+01 9.435429999999999495e+01
2.551750000000000185e+00 9.190053489599998571e+00 9.558199999999999363e+01 9.435509999999999309e+01
2.556074999999999875e+00 9.196190361599999363e+00 9.558320000000000505e+01 9.435639999999999361e+01
2.560400000000000009e+00 9.202356456799998696e+00 9.558429999999999893e+01 9.435729999999999507e+01
2.564725000000000144e+00 9.208464105599999172e+00 9.558530000000000371e+01 9.435869999999999891e+01
2.569049999999999834e+00 9.214600977599999965e+00 9.558599999999999852e+01 9.435949999999999704e+01
2.573374999999999968e+00 9.220708626400000441e+00 9.558679999999999666e+01 9.436109999999999332e+01
2.577700000000000102e+00 9.226816275199999140e+00 9.558710000000000662e+01 9.436199999999999477e+01
2.582024999999999793e+00 9.232894700799999299e+00 9.558759999999999479e+01 9.436400000000000432e+01
2.586349999999999927e+00 9.238973126399999458e+00 9.559839999999999804e+01 9.436799999999999500e+01
2.590675000000000061e+00 9.245051551999999617e+00 9.561520000000000152e+01 9.437120000000000175e+01
2.595000000000000195e+00 9.251159200800000093e+00 9.563200000000000500e+01 9.437160000000000082e+01
2.599324999999999886e+00 9.258377331199998395e+00 9.573290000000000077e+01 9.421949999999999648e+01
2.603650000000000020e+00 9.264221971199999572e+00 9.572020000000000550e+01 9.419249999999999545e+01
2.607975000000000154e+00 9.270241950399999098e+00 9.572669999999999391e+01 9.417480000000000473e+01
2.612299999999999844e+00 9.276115813600000592e+00 9.572690000000000055e+01 9.416089999999999804e+01
2.616624999999999979e+00 9.282077346399999485e+00 9.573600000000000421e+01 9.414700000000000557e+01
2.620950000000000113e+00 9.287951209599999203e+00 9.573869999999999436e+01 9.413400000000000034e+01
2.625275000000000247e+00 9.293854295999999238e+00 9.574869999999999948e+01 9.411939999999999884e+01
2.629599999999999937e+00 9.299728159199998956e+00 9.574450000000000216e+01 9.410580000000000211e+01
2.633925000000000072e+00 9.305602022399998674e+00 9.574439999999999884e+01 9.409040000000000248e+01
2.638250000000000206e+00 9.311446662399999852e+00 9.573829999999999529e+01 9.407620000000000005e+01
2.642574999999999896e+00 9.317291302399999253e+00 9.573789999999999623e+01 9.406000000000000227e+01
2.646900000000000031e+00 9.323106719200000114e+00 9.573170000000000357e+01 9.406270000000000664e+01
2.651225000000000165e+00 9.328922135999999199e+00 9.573090000000000543e+01 9.406480000000000530e+01
2.655549999999999855e+00 9.334708329599999743e+00 9.572459999999999525e+01 9.406910000000000593e+01
2.659874999999999989e+00 9.340523746399998828e+00 9.572369999999999379e+01 9.407160000000000366e+01
2.664200000000000124e+00 9.346280716799999055e+00 9.571720000000000539e+01 9.407630000000000337e+01
2.668525000000000258e+00 9.352066910399999600e+00 9.571920000000000073e+01 9.407920000000000016e+01
2.672849999999999948e+00 9.357823880799998051e+00 9.572299999999999898e+01 9.408440000000000225e+01
2.677175000000000082e+00 9.363580851199998278e+00 9.573220000000000596e+01 9.408759999999999479e+01
2.681500000000000217e+00 9.369308598399999966e+00 9.573539999999999850e+01 9.409329999999999927e+01
2.685824999999999907e+00 9.375036345599999876e+00 9.573779999999999291e+01 9.410080000000000666e+01
2.690150000000000041e+00 9.380734869599999470e+00 9.574729999999999563e+01 9.411700000000000443e+01
2.694475000000000176e+00 9.386462616799999381e+00 9.576220000000000709e+01 9.413079999999999359e+01
2.698800000000000310e+00 9.392161140800000751e+00 9.577169999999999561e+01 9.414629999999999654e+01
2.703125000000000000e+00 9.397859664800000346e+00 9.578619999999999379e+01 9.415940000000000509e+01
2.707450000000000134e+00 9.404668670399999542e+00 9.587560000000000571e+01 9.410399999999999920e+01
2.711775000000000269e+00 9.410045739199999204e+00 9.586469999999999914e+01 9.408870000000000289e+01
2.716099999999999959e+00 9.415685816799999941e+00 9.586350000000000193e+01 9.407649999999999579e+01
2.720425000000000093e+00 9.421238224799999728e+00 9.586209999999999809e+01 9.406510000000000105e+01
2.724750000000000227e+00 9.426849079200000148e+00 9.586730000000000018e+01 9.405440000000000111e+01
2.729074999999999918e+00 9.432372263999999618e+00 9.587420000000000186e+01 9.404410000000000025e+01
2.733400000000000052e+00 9.437953895199999721e+00 9.587399999999999523e+01 9.403390000000000271e+01
2.737725000000000186e+00 9.443447856800000650e+00 9.587149999999999750e+01 9.402039999999999509e+01
2.742050000000000320e+00 9.449000264799998661e+00 9.586849999999999739e+01 9.400440000000000396e+01
2.746375000000000011e+00 9.454494226399999590e+00 9.586650000000000205e+01 9.398879999999999768e+01
2.750700000000000145e+00 9.460017411199999060e+00 9.586390000000000100e+01 9.397480000000000189e+01
2.755025000000000279e+00 9.465482149599999673e+00 9.586239999999999384e+01 9.396649999999999636e+01
2.759349999999999969e+00 9.470976111200000602e+00 9.586010000000000275e+01 9.395759999999999934e+01
2.763675000000000104e+00 9.476411626399999122e+00 9.585920000000000130e+01 9.394889999999999475e+01
2.768000000000000238e+00 9.481876364799997958e+00 9.586260000000000048e+01 9.393959999999999866e+01
2.772325000000000372e+00 9.487311880000000031e+00 9.587359999999999616e+01 9.393370000000000175e+01
2.776650000000000063e+00 9.492747395200000327e+00 9.588290000000000646e+01 9.393099999999999739e+01
2.780975000000000197e+00 9.498153687200000306e+00 9.589310000000000400e+01 9.394490000000000407e+01
2.785300000000000331e+00 9.503589202400000602e+00 9.590170000000000528e+01 9.395980000000000132e+01
2.789625000000000021e+00 9.508966271199998488e+00 9.591110000000000468e+01 9.397520000000000095e+01
2.793950000000000156e+00 9.514372563199998467e+00 9.591889999999999361e+01 9.398990000000000578e+01
2.798275000000000290e+00 9.519720408799999589e+00 9.592759999999999820e+01 9.400520000000000209e+01
2.802600000000000424e+00 9.525097477599999252e+00 9.593349999999999511e+01 9.401970000000000027e+01
2.806925000000000114e+00 9.530474546399998914e+00 9.593999999999999773e+01 9.403470000000000084e+01
2.811250000000000249e+00 9.535822392000000036e+00 9.594490000000000407e+01 9.404900000000000659e+01
2.815575000000000383e+00 9.541871594399999879e+00 9.579330000000000211e+01 9.438259999999999650e+01
2.819900000000000073e+00 9.546985654399998467e+00 9.576760000000000161e+01 9.437009999999999366e+01
2.824225000000000207e+00 9.552304276799999272e+00 9.576349999999999341e+01 9.436419999999999675e+01
2.828550000000000342e+00 9.557535229599999127e+00 9.575350000000000250e+01 9.435760000000000502e+01
2.832875000000000032e+00 9.562853851999999932e+00 9.575130000000000052e+01 9.435250000000000625e+01
2.837200000000000166e+00 9.568084804799999787e+00 9.574320000000000164e+01 9.435290000000000532e+01
2.841525000000000301e+00 9.573344980799999959e+00 9.574110000000000298e+01 9.435360000000000014e+01
2.845850000000000435e+00 9.578575933599999814e+00 9.573390000000000555e+01 9.435450000000000159e+01
2.850175000000000125e+00 9.583806886399999669e+00 9.573189999999999600e+01 9.435509999999999309e+01
2.854500000000000259e+00 9.588979392799998891e+00 9.572010000000000218e+01 9.435630000000000450e+01
2.858825000000000394e+00 9.594210345599998746e+00 9.571089999999999520e+01 9.435689999999999600e+01
2.863150000000000084e+00 9.599353628799999427e+00 9.569700000000000273e+01 9.435829999999999984e+01
2.867475000000000218e+00 9.604526135199998649e+00 9.568890000000000384e+01 9.435829999999999984e+01
2.871800000000000352e+00 9.609669418399999330e+00 9.568240000000000123e+01 9.435859999999999559e+01
2.876125000000000487e+00 9.614812701600000011e+00 9.568030000000000257e+01 9.435670000000000357e+01
2.880450000000000177e+00 9.619926761599998599e+00 9.567430000000000234e+01 9.435590000000000543e+01
2.884775000000000311e+00 9.625070044799999280e+00 9.567239999999999611e+01 9.435399999999999920e+01
2.889100000000000446e+00 9.630125658400000788e+00 9.566670000000000584e+01 9.435349999999999682e+01
2.893425000000000136e+00 9.635239718399999376e+00 9.566509999999999536e+01 9.435169999999999391e+01
2.897750000000000270e+00 9.640295331999999107e+00 9.565989999999999327e+01 9.436100000000000421e+01
2.902075000000000404e+00 9.645380168799999154e+00 9.565850000000000364e+01 9.436979999999999791e+01
2.906400000000000095e+00 9.650406559199998568e+00 9.565359999999999729e+01 9.437940000000000396e+01
2.910725000000000229e+00 9.655491396000000393e+00 9.565240000000000009e+01 9.437980000000000302e+01
2.915050000000000363e+00 9.660488563199999490e+00 9.565000000000000568e+01 9.438079999999999359e+01
2.919375000000000497e+00 9.665544176799999221e+00 9.565699999999999648e+01 9.438020000000000209e+01
2.923700000000000188e+00 9.671008915199999834e+00 9.563049999999999784e+01 9.419700000000000273e+01
2.928025000000000322e+00 9.675684627199998999e+00 9.561579999999999302e+01 9.418750000000000000e+01
2.932350000000000456e+00 9.680652571199999556e+00 9.562090000000000600e+01 9.418269999999999698e+01
2.936675000000000146e+00 9.685562068799999480e+00 9.561830000000000496e+01 9.418200000000000216e+01
2.941000000000000281e+00 9.690530012800000037e+00 9.562250000000000227e+01 9.417870000000000630e+01
2.945325000000000415e+00 9.695410287199999644e+00 9.562109999999999843e+01 9.417839999999999634e+01
2.949650000000000549e+00 9.700378231199998424e+00 9.562449999999999761e+01 9.417560000000000286e+01
2.953975000000000239e+00 9.705258505599999808e+00 9.562330000000000041e+01 9.417560000000000286e+01
2.958300000000000374e+00 9.710197226400000048e+00 9.562579999999999814e+01 9.417329999999999757e+01
2.962625000000000508e+00 9.715048277599999338e+00 9.561809999999999832e+01 9.417359999999999332e+01
2.966950000000000198e+00 9.719957775199999261e+00 9.560980000000000700e+01 9.417870000000000630e+01
2.971275000000000333e+00 9.724779603200000011e+00 9.559879999999999711e+01 9.418770000000000664e+01
2.975600000000000023e+00 9.729659877599999618e+00 9.559109999999999729e+01 9.419450000000000500e+01
2.979924999999999713e+00 9.734481705600000367e+00 9.558110000000000639e+01 9.419910000000000139e+01
2.984249999999999847e+00 9.739332756799999657e+00 9.557380000000000564e+01 9.419750000000000512e+01
2.988574999999999982e+00 9.744125361600000090e+00 9.556449999999999534e+01 9.419769999999999754e+01
2.992900000000000116e+00 9.748947189599999064e+00 9.555759999999999366e+01 9.419570000000000221e+01
2.997224999999999806e+00 9.753739794399999496e+00 9.554890000000000327e+01 9.419530000000000314e+01
3.001549999999999940e+00 9.758532399199998153e+00 9.554630000000000223e+01 9.419270000000000209e+01
3.005875000000000075e+00 9.763295780800000045e+00 9.554869999999999663e+01 9.419180000000000064e+01
3.010199999999999765e+00 9.768059162400000162e+00 9.555289999999999395e+01 9.417900000000000205e+01
3.014524999999999899e+00 9.772822543999998501e+00 9.555509999999999593e+01 9.416790000000000305e+01
3.018850000000000033e+00 9.777556702400000077e+00 9.555880000000000507e+01 9.415510000000000446e+01
3.023174999999999724e+00 9.782290860799999876e+00 9.556059999999999377e+01 9.414430000000000121e+01
3.027499999999999858e+00 9.787025019199999676e+00 9.556380000000000052e+01 9.413190000000000168e+01
3.031824999999999992e+00 9.793863247999999189e+00 9.579619999999999891e+01 9.406069999999999709e+01
3.036150000000000126e+00 9.798451290399999181e+00 9.577649999999999864e+01 9.404120000000000346e+01
3.040474999999999817e+00 9.803185448799998980e+00 9.577349999999999852e+01 9.403360000000000696e+01
3.044799999999999951e+00 9.807831937599999605e+00 9.576579999999999870e+01 9.402849999999999397e+01
3.049125000000000085e+00 9.812536872799999088e+00 9.576420000000000243e+01 9.402370000000000516e+01
3.053449999999999775e+00 9.817183361599999714e+00 9.575759999999999650e+01 9.402309999999999945e+01
3.057774999999999910e+00 9.821859073599998879e+00 9.575589999999999691e+01 9.402479999999999905e+01
3.062100000000000044e+00 9.826476339199999188e+00 9.574970000000000425e+01 9.402660000000000196e+01
3.066425000000000178e+00 9.831122827999999814e+00 9.574790000000000134e+01 9.402830000000000155e+01
3.070749999999999869e+00 9.835710870399999806e+00 9.574200000000000443e+01 9.403010000000000446e+01
3.075075000000000003e+00 9.840357359200000431e+00 9.574009999999999820e+01 9.403180000000000405e+01
3.079400000000000137e+00 9.844916178400000106e+00 9.573439999999999372e+01 9.403360000000000696e+01
3.083724999999999827e+00 9.849533443999998639e+00 9.573250000000000171e+01 9.403530000000000655e+01
3.088049999999999962e+00 9.854063039999999773e+00 9.572690000000000055e+01 9.403719999999999857e+01
3.092375000000000096e+00 9.858651082399999765e+00 9.572490000000000521e+01 9.403889999999999816e+01
3.096699999999999786e+00 9.863180678399999124e+00 9.571949999999999648e+01 9.404080000000000439e+01
3.101024999999999920e+00 9.867739497600000576e+00 9.571750000000000114e+01 9.404250000000000398e+01
3.105350000000000055e+00 9.872239870399999617e+00 9.571819999999999595e+01 9.404439999999999600e+01
3.109675000000000189e+00 9.876769466400000752e+00 9.572490000000000521e+01 9.404609999999999559e+01
3.113999999999999879e+00 9.881269839199999794e+00 9.573350000000000648e+01 9.404800000000000182e+01
3.118325000000000014e+00 9.885770211999998835e+00 9.574559999999999604e+01 9.404970000000000141e+01
3.122650000000000148e+00 9.890241361599999337e+00 9.575419999999999732e+01 9.405169999999999675e+01
3.126974999999999838e+00 9.894741734400000155e+00 9.576609999999999445e+01 9.405339999999999634e+01
3.131299999999999972e+00 9.899212884000000656e+00 9.577469999999999573e+01 9.405540000000000589e+01
3.135625000000000107e+00 9.903654810399999064e+00 9.578660000000000707e+01 9.405729999999999791e+01
3.139950000000000241e+00 9.909411780799999292e+00 9.587999999999999545e+01 9.405910000000000082e+01
3.144274999999999931e+00 9.913619921599998719e+00 9.587330000000000041e+01 9.404449999999999932e+01
3.148600000000000065e+00 9.918120294399999537e+00 9.588079999999999359e+01 9.403400000000000603e+01
3.152925000000000200e+00 9.922503774399999088e+00 9.588630000000000564e+01 9.402740000000000009e+01
3.157249999999999890e+00 9.926974923999999589e+00 9.589520000000000266e+01 9.401860000000000639e+01
3.161575000000000024e+00 9.931358403999999140e+00 9.590210000000000434e+01 9.401220000000000709e+01
3.165900000000000158e+00 9.935800330399999325e+00 9.591110000000000468e+01 9.399930000000000518e+01
3.170224999999999849e+00 9.940154587200000336e+00 9.591849999999999454e+01 9.398930000000000007e+01
3.174549999999999983e+00 9.944596513599998744e+00 9.592749999999999488e+01 9.397629999999999484e+01
3.178875000000000117e+00 9.948921547199999438e+00 9.593540000000000134e+01 9.396620000000000061e+01
3.183200000000000252e+00 9.953334250399999306e+00 9.594429999999999836e+01 9.395310000000000628e+01
3.187524999999999942e+00 9.957659284000000000e+00 9.595260000000000389e+01 9.394289999999999452e+01
3.191850000000000076e+00 9.962013540799999234e+00 9.596160000000000423e+01 9.392959999999999354e+01
3.196175000000000210e+00 9.966338574399999928e+00 9.597010000000000218e+01 9.391930000000000689e+01
3.200499999999999901e+00 9.970663607999998845e+00 9.597820000000000107e+01 9.390590000000000259e+01
3.204825000000000035e+00 9.974959418399999223e+00 9.597990000000000066e+01 9.389549999999999841e+01
3.209150000000000169e+00 9.979284451999998140e+00 9.598149999999999693e+01 9.388200000000000500e+01
3.213475000000000303e+00 9.983551039199999977e+00 9.597440000000000282e+01 9.387139999999999418e+01
3.217799999999999994e+00 9.987876072799998894e+00 9.597039999999999793e+01 9.385779999999999745e+01
3.222125000000000128e+00 9.992113436800000414e+00 9.596790000000000020e+01 9.384709999999999752e+01
3.226450000000000262e+00 9.996409247199999015e+00 9.596529999999999916e+01 9.383329999999999416e+01
3.230774999999999952e+00 1.000064661120000054e+01 9.596299999999999386e+01 9.382500000000000284e+01
3.235100000000000087e+00 1.000491319839999882e+01 9.596059999999999945e+01 9.382529999999999859e+01
3.239425000000000221e+00 1.000915056240000034e+01 9.595850000000000080e+01 9.382899999999999352e+01
3.243750000000000355e+00 1.001338792640000008e+01 9.595619999999999550e+01 9.383360000000000412e+01
3.248075000000000045e+00 1.001885266479999892e+01 9.579649999999999466e+01 9.405710000000000548e+01
3.252400000000000180e+00 1.002285624319999968e+01 9.579240000000000066e+01 9.404110000000000014e+01
3.256725000000000314e+00 1.002709360719999943e+01 9.580929999999999325e+01 9.403770000000000095e+01
3.261050000000000004e+00 1.003121407839999968e+01 9.582099999999999795e+01 9.403230000000000643e+01
3.265375000000000139e+00 1.003545144239999942e+01 9.583929999999999438e+01 9.403010000000000446e+01
3.269700000000000273e+00 1.003957191359999968e+01 9.585269999999999868e+01 9.402570000000000050e+01
3.274024999999999963e+00 1.004375083120000056e+01 9.587099999999999511e+01 9.402320000000000277e+01
3.278350000000000097e+00 1.004787130240000081e+01 9.588509999999999422e+01 9.401919999999999789e+01
3.282675000000000232e+00 1.005202099679999961e+01 9.589979999999999905e+01 9.401649999999999352e+01
3.287000000000000366e+00 1.005611224479999954e+01 9.589709999999999468e+01 9.401260000000000616e+01
3.291325000000000056e+00 1.006023271599999802e+01 9.589719999999999800e+01 9.400969999999999516e+01
3.295650000000000190e+00 1.006432396399999973e+01 9.589409999999999457e+01 9.401009999999999422e+01
3.299975000000000325e+00 1.006841521199999967e+01 9.589409999999999457e+01 9.401319999999999766e+01
3.304300000000000015e+00 1.007247723679999929e+01 9.589109999999999445e+01 9.401579999999999870e+01
3.308625000000000149e+00 1.007656848479999923e+01 9.589100000000000534e+01 9.401919999999999789e+01
3.312950000000000284e+00 1.008060128639999853e+01 9.588790000000000191e+01 9.402230000000000132e+01
3.317275000000000418e+00 1.008466331119999815e+01 9.588769999999999527e+01 9.402110000000000412e+01
3.321600000000000108e+00 1.008869611279999923e+01 9.588460000000000605e+01 9.401869999999999550e+01
3.325925000000000242e+00 1.009272891439999853e+01 9.588429999999999609e+01 9.401680000000000348e+01
3.330250000000000377e+00 1.009673249279999929e+01 9.588120000000000687e+01 9.401430000000000575e+01
3.334575000000000067e+00 1.010073607119999828e+01 9.588079999999999359e+01 9.401229999999999620e+01
3.338900000000000201e+00 1.010473964959999904e+01 9.587770000000000437e+01 9.400979999999999848e+01
3.343225000000000335e+00 1.010874322799999803e+01 9.587720000000000198e+01 9.400769999999999982e+01
3.347550000000000026e+00 1.011268835999999993e+01 9.587399999999999523e+01 9.400520000000000209e+01
3.351875000000000160e+00 1.011669193840000069e+01 9.587350000000000705e+01 9.400289999999999679e+01
3.356200000000000294e+00 1.012019872239999962e+01 9.583629999999999427e+01 9.386010000000000275e+01
3.360525000000000428e+00 1.012388084559999868e+01 9.581820000000000448e+01 9.384900000000000375e+01
3.364850000000000119e+00 1.012791364719999976e+01 9.582040000000000646e+01 9.384300000000000352e+01
3.369175000000000253e+00 1.013180033279999925e+01 9.581810000000000116e+01 9.384080000000000155e+01
3.373500000000000387e+00 1.013577468799999970e+01 9.581659999999999400e+01 9.383839999999999293e+01
3.377825000000000077e+00 1.013966137359999919e+01 9.581250000000000000e+01 9.384229999999999450e+01
3.382150000000000212e+00 1.014363572879999964e+01 9.581250000000000000e+01 9.384409999999999741e+01
3.386475000000000346e+00 1.014752241439999914e+01 9.581010000000000559e+01 9.384780000000000655e+01
3.390800000000000480e+00 1.015146754639999926e+01 9.580989999999999895e+01 9.384900000000000375e+01
3.395125000000000171e+00 1.015532500880000022e+01 9.580780000000000030e+01 9.385240000000000293e+01
3.399450000000000305e+00 1.015924091759999826e+01 9.580729999999999791e+01 9.385320000000000107e+01
3.403775000000000439e+00 1.016309837999999921e+01 9.580530000000000257e+01 9.385620000000000118e+01
3.408100000000000129e+00 1.016698506559999871e+01 9.580469999999999686e+01 9.386409999999999343e+01
3.412425000000000264e+00 1.017081330479999934e+01 9.580280000000000484e+01 9.387980000000000302e+01
3.416750000000000398e+00 1.017469999039999884e+01 9.580200000000000671e+01 9.389260000000000161e+01
3.421075000000000088e+00 1.017852822959999948e+01 9.580020000000000380e+01 9.390850000000000364e+01
3.425400000000000222e+00 1.018238569199999866e+01 9.579919999999999902e+01 9.392130000000000223e+01
3.429725000000000357e+00 1.018618470800000075e+01 9.579749999999999943e+01 9.393720000000000425e+01
3.434050000000000491e+00 1.019004217039999816e+01 9.579640000000000555e+01 9.395010000000000616e+01
3.438375000000000181e+00 1.019381196319999994e+01 9.579470000000000596e+01 9.396609999999999729e+01
3.442700000000000315e+00 1.019764020240000058e+01 9.578969999999999629e+01 9.397899999999999920e+01
3.447025000000000450e+00 1.020140999520000058e+01 9.578430000000000177e+01 9.399500000000000455e+01
3.451350000000000140e+00 1.020523823439999944e+01 9.577930000000000632e+01 9.400799999999999557e+01
3.455675000000000274e+00 1.020897880399999913e+01 9.577400000000000091e+01 9.402410000000000423e+01
3.460000000000000409e+00 1.021277781999999945e+01 9.577710000000000434e+01 9.403610000000000468e+01
3.464325000000000543e+00 1.021686906799999939e+01 9.561709999999999354e+01 9.400950000000000273e+01
3.468650000000000233e+00 1.022058041439999876e+01 9.560169999999999391e+01 9.399360000000000070e+01
3.472975000000000367e+00 1.022437943039999908e+01 9.560989999999999611e+01 9.399110000000000298e+01
3.477300000000000502e+00 1.022811999999999877e+01 9.561119999999999663e+01 9.398709999999999809e+01
3.481625000000000192e+00 1.023191901599999909e+01 9.562109999999999843e+01 9.398609999999999332e+01
3.485950000000000326e+00 1.023563036239999846e+01 9.562380000000000280e+01 9.398309999999999320e+01
3.490275000000000460e+00 1.023937093199999993e+01 9.563349999999999795e+01 9.398189999999999600e+01
3.494600000000000151e+00 1.024308227839999930e+01 9.563670000000000471e+01 9.397910000000000252e+01
3.498925000000000285e+00 1.024682284799999898e+01 9.564639999999999986e+01 9.397780000000000200e+01
3.503250000000000419e+00 1.025050497119999982e+01 9.564990000000000236e+01 9.397509999999999764e+01
3.507575000000000554e+00 1.025421631759999919e+01 9.565949999999999420e+01 9.397360000000000468e+01
3.511900000000000244e+00 1.025786921759999970e+01 9.566339999999999577e+01 9.398000000000000398e+01
3.516224999999999934e+00 1.026155134080000053e+01 9.567289999999999850e+01 9.399070000000000391e+01
3.520550000000000068e+00 1.026520424079999927e+01 9.567700000000000671e+01 9.400060000000000571e+01
3.524874999999999758e+00 1.026888636400000010e+01 9.568649999999999523e+01 9.401099999999999568e+01
3.529199999999999893e+00 1.027251004080000030e+01 9.569079999999999586e+01 9.402039999999999509e+01
3.533525000000000027e+00 1.027616294079999903e+01 9.570040000000000191e+01 9.403069999999999595e+01
3.537849999999999717e+00 1.027978661760000101e+01 9.570480000000000587e+01 9.404040000000000532e+01
3.542174999999999851e+00 1.028341029439999943e+01 9.571439999999999770e+01 9.405100000000000193e+01
3.546499999999999986e+00 1.028700474799999931e+01 9.571899999999999409e+01 9.405049999999999955e+01
3.550825000000000120e+00 1.029065764799999982e+01 9.572870000000000346e+01 9.405049999999999955e+01
3.555149999999999810e+00 1.029422287839999939e+01 9.573340000000000316e+01 9.404970000000000141e+01
3.559474999999999945e+00 1.029784655519999959e+01 9.573760000000000048e+01 9.404970000000000141e+01
3.563800000000000079e+00 1.030141178559999915e+01 9.573640000000000327e+01 9.404879999999999995e+01
3.568124999999999769e+00 1.030500623919999903e+01 9.573980000000000246e+01 9.404869999999999663e+01
3.572449999999999903e+00 1.030860069280000069e+01 9.586180000000000234e+01 9.412229999999999563e+01
3.576775000000000038e+00 1.031199058400000013e+01 9.583750000000000568e+01 9.412350000000000705e+01
3.581100000000000172e+00 1.031555581439999791e+01 9.582280000000000086e+01 9.412309999999999377e+01
3.585424999999999862e+00 1.031903337520000008e+01 9.580800000000000693e+01 9.412699999999999534e+01
3.589749999999999996e+00 1.032259860559999964e+01 9.579510000000000502e+01 9.412770000000000437e+01
3.594075000000000131e+00 1.032613461279999889e+01 9.578209999999999980e+01 9.413219999999999743e+01
3.598399999999999821e+00 1.032967061999999814e+01 9.577290000000000703e+01 9.413299999999999557e+01
3.602724999999999955e+00 1.033317740399999884e+01 9.577070000000000505e+01 9.413769999999999527e+01
3.607050000000000090e+00 1.033671341119999809e+01 9.576829999999999643e+01 9.413530000000000086e+01
3.611374999999999780e+00 1.034019097200000026e+01 9.576630000000000109e+01 9.413410000000000366e+01
3.615699999999999914e+00 1.034369775599999919e+01 9.576380000000000337e+01 9.412900000000000489e+01
3.620025000000000048e+00 1.034714609360000104e+01 9.576189999999999714e+01 9.412760000000000105e+01
3.624350000000000183e+00 1.035065287759999819e+01 9.575939999999999941e+01 9.412239999999999895e+01
3.628674999999999873e+00 1.035410121519999826e+01 9.575759999999999650e+01 9.412099999999999511e+01
3.633000000000000007e+00 1.035754955280000011e+01 9.575509999999999877e+01 9.411560000000000059e+01
3.637325000000000141e+00 1.036099789040000019e+01 9.575339999999999918e+01 9.411409999999999343e+01
3.641649999999999832e+00 1.036444622800000026e+01 9.575079999999999814e+01 9.410859999999999559e+01
3.645974999999999966e+00 1.036783611919999970e+01 9.574920000000000186e+01 9.410420000000000584e+01
3.650300000000000100e+00 1.037128445679999977e+01 9.574660000000000082e+01 9.409139999999999304e+01
3.654625000000000234e+00 1.037467434800000099e+01 9.574509999999999366e+01 9.408280000000000598e+01
3.658949999999999925e+00 1.037809346239999897e+01 9.574250000000000682e+01 9.407389999999999475e+01
3.663275000000000059e+00 1.038145413039999809e+01 9.574110000000000298e+01 9.406950000000000500e+01
3.667600000000000193e+00 1.038484402159999931e+01 9.573850000000000193e+01 9.406109999999999616e+01
3.671924999999999883e+00 1.038823391279999875e+01 9.573709999999999809e+01 9.405689999999999884e+01
3.676250000000000018e+00 1.039159458079999965e+01 9.573449999999999704e+01 9.404869999999999663e+01
3.680575000000000152e+00 1.039463379360000062e+01 9.567759999999999820e+01 9.401630000000000109e+01
3.684899999999999842e+00 1.039784834559999993e+01 9.566110000000000468e+01 9.400379999999999825e+01
3.689224999999999977e+00 1.040117979040000051e+01 9.566429999999999723e+01 9.399760000000000559e+01
3.693550000000000111e+00 1.040445278880000046e+01 9.566209999999999525e+01 9.398940000000000339e+01
3.697875000000000245e+00 1.040778423359999927e+01 9.567010000000000502e+01 9.398220000000000596e+01
3.702199999999999935e+00 1.041105723199999922e+01 9.567669999999999675e+01 9.397110000000000696e+01
3.706525000000000070e+00 1.041438867679999980e+01 9.568880000000000052e+01 9.396229999999999905e+01
3.710850000000000204e+00 1.041766167519999975e+01 9.569580000000000553e+01 9.395130000000000337e+01
3.715174999999999894e+00 1.042093467359999970e+01 9.570780000000000598e+01 9.394299999999999784e+01
3.719500000000000028e+00 1.042420767199999965e+01 9.571490000000000009e+01 9.393750000000000000e+01
3.723825000000000163e+00 1.042748067039999782e+01 9.572509999999999764e+01 9.393410000000000082e+01
3.728150000000000297e+00 1.043069522240000069e+01 9.573050000000000637e+01 9.392879999999999541e+01
3.732474999999999987e+00 1.043396822079999886e+01 9.574060000000000059e+01 9.392570000000000618e+01
3.736800000000000122e+00 1.043718277279999995e+01 9.574630000000000507e+01 9.392659999999999343e+01
3.741125000000000256e+00 1.044042654799999958e+01 9.575639999999999930e+01 9.393049999999999500e+01
3.745449999999999946e+00 1.044364109999999890e+01 9.576220000000000709e+01 9.393240000000000123e+01
3.749775000000000080e+00 1.044685565199999999e+01 9.577240000000000464e+01 9.393630000000000280e+01
3.754100000000000215e+00 1.045007020399999931e+01 9.577830000000000155e+01 9.393819999999999482e+01
3.758425000000000349e+00 1.045328475599999862e+01 9.578860000000000241e+01 9.394209999999999638e+01
3.762750000000000039e+00 1.045644086159999908e+01 9.579460000000000264e+01 9.394400000000000261e+01
3.767075000000000173e+00 1.045965541359999840e+01 9.580500000000000682e+01 9.394790000000000418e+01
3.771400000000000308e+00 1.046281151919999886e+01 9.581119999999999948e+01 9.394989999999999952e+01
3.775724999999999998e+00 1.046599684799999963e+01 9.582160000000000366e+01 9.395369999999999777e+01
3.780050000000000132e+00 1.046915295360000009e+01 9.582789999999999964e+01 9.395560000000000400e+01
3.784375000000000266e+00 1.047233828239999909e+01 9.583839999999999293e+01 9.395950000000000557e+01
3.788699999999999957e+00 1.047640030719999871e+01 9.583270000000000266e+01 9.396670000000000300e+01
3.793025000000000091e+00 1.047946874319999999e+01 9.583230000000000359e+01 9.396410000000000196e+01
3.797350000000000225e+00 1.048259562560000013e+01 9.583809999999999718e+01 9.396529999999999916e+01
3.801675000000000360e+00 1.048572250799999850e+01 9.584499999999999886e+01 9.396819999999999595e+01
3.806000000000000050e+00 1.048884939040000042e+01 9.585150000000000148e+01 9.396999999999999886e+01
3.810325000000000184e+00 1.049194704960000024e+01 9.585869999999999891e+01 9.397329999999999472e+01
3.814650000000000318e+00 1.049507393199999861e+01 9.586509999999999820e+01 9.397499999999999432e+01
3.818975000000000009e+00 1.049817159119999843e+01 9.587239999999999895e+01 9.397849999999999682e+01
3.823300000000000143e+00 1.050126925040000003e+01 9.587860000000000582e+01 9.398009999999999309e+01
3.827625000000000277e+00 1.050436690959999986e+01 9.588580000000000325e+01 9.398359999999999559e+01
3.831950000000000411e+00 1.050743534559999937e+01 9.589190000000000680e+01 9.398510000000000275e+01
3.836275000000000102e+00 1.051050378160000065e+01 9.589900000000000091e+01 9.398860000000000525e+01
3.840600000000000236e+00 1.051357221759999838e+01 9.590500000000000114e+01 9.399009999999999820e+01
3.844925000000000370e+00 1.051661143039999935e+01 9.591200000000000614e+01 9.399360000000000070e+01
3.849250000000000060e+00 1.051967986639999886e+01 9.591779999999999973e+01 9.399500000000000455e+01
3.853575000000000195e+00 1.052271907919999983e+01 9.592480000000000473e+01 9.399850000000000705e+01
3.857900000000000329e+00 1.052575829199999902e+01 9.593049999999999500e+01 9.399979999999999336e+01
3.862225000000000019e+00 1.052876828159999967e+01 9.593739999999999668e+01 9.400329999999999586e+01
3.866550000000000153e+00 1.053180749439999886e+01 9.594299999999999784e+01 9.399769999999999470e+01
3.870875000000000288e+00 1.053481748399999951e+01 9.594970000000000709e+01 9.399139999999999873e+01
3.875200000000000422e+00 1.053782747359999838e+01 9.595520000000000493e+01 9.398300000000000409e+01
3.879525000000000112e+00 1.054083746319999904e+01 9.596189999999999998e+01 9.397690000000000055e+01
3.883850000000000247e+00 1.054384745279999969e+01 9.596729999999999450e+01 9.396859999999999502e+01
3.888175000000000381e+00 1.054682821920000002e+01 9.597390000000000043e+01 9.396250000000000568e+01
3.892500000000000071e+00 1.054980898559999858e+01 9.597920000000000584e+01 9.395430000000000348e+01
3.896825000000000205e+00 1.055466003679999965e+01 9.601220000000000709e+01 9.390739999999999554e+01
3.901150000000000340e+00 1.055743624079999954e+01 9.599349999999999739e+01 9.390109999999999957e+01
3.905475000000000474e+00 1.056044623040000019e+01 9.598869999999999436e+01 9.390489999999999782e+01
3.909800000000000164e+00 1.056333932719999957e+01 9.598250000000000171e+01 9.390579999999999927e+01
3.914125000000000298e+00 1.056632009359999813e+01 9.598290000000000077e+01 9.391039999999999566e+01
3.918450000000000433e+00 1.056924241359999961e+01 9.597889999999999588e+01 9.391209999999999525e+01
3.922775000000000123e+00 1.057222317999999994e+01 9.597929999999999495e+01 9.391660000000000252e+01
3.927100000000000257e+00 1.057511627679999933e+01 9.597560000000000002e+01 9.391859999999999786e+01
3.931425000000000392e+00 1.057806781999999934e+01 9.597610000000000241e+01 9.392300000000000182e+01
3.935750000000000082e+00 1.058096091680000050e+01 9.597270000000000323e+01 9.392520000000000380e+01
3.940075000000000216e+00 1.058388323680000020e+01 9.597310000000000230e+01 9.392950000000000443e+01
3.944400000000000350e+00 1.058677633359999959e+01 9.596999999999999886e+01 9.393189999999999884e+01
3.948725000000000485e+00 1.058966943040000075e+01 9.597050000000000125e+01 9.393619999999999948e+01
3.953050000000000175e+00 1.059253330399999982e+01 9.596750000000000114e+01 9.393869999999999720e+01
3.957375000000000309e+00 1.059545562399999952e+01 9.596800000000000352e+01 9.394299999999999784e+01
3.961700000000000443e+00 1.059829027440000004e+01 9.596519999999999584e+01 9.394559999999999889e+01
3.966025000000000134e+00 1.060118337119999943e+01 9.596580000000000155e+01 9.395000000000000284e+01
3.970350000000000268e+00 1.060401802159999995e+01 9.596309999999999718e+01 9.395260000000000389e+01
3.974675000000000402e+00 1.060688189519999902e+01 9.596370000000000289e+01 9.395529999999999404e+01
3.979000000000000536e+00 1.060971654559999955e+01 9.596120000000000516e+01 9.395430000000000348e+01
3.983325000000000227e+00 1.061258041919999862e+01 9.596210000000000662e+01 9.395489999999999498e+01
3.987650000000000361e+00 1.061538584640000060e+01 9.596599999999999397e+01 9.395380000000000109e+01
3.991975000000000495e+00 1.061822049679999935e+01 9.597320000000000562e+01 9.395430000000000348e+01
3.996300000000000185e+00 1.062105514719999988e+01 9.597690000000000055e+01 9.395300000000000296e+01
4.000625000000000320e+00 1.062386057439999831e+01 9.598380000000000223e+01 9.395329999999999870e+01
4.004950000000000010e+00 1.062687056399999896e+01 9.599920000000000186e+01 9.396829999999999927e+01
4.009275000000000588e+00 1.062952987519999937e+01 9.598779999999999291e+01 9.395499999999999829e+01
4.013600000000000279e+00 1.063233530239999958e+01 9.598560000000000514e+01 9.394589999999999463e+01
4.017924999999999969e+00 1.063511150639999947e+01 9.598309999999999320e+01 9.394020000000000437e+01
4.022250000000000547e+00 1.063794615680000000e+01 9.598210000000000264e+01 9.393229999999999791e+01
4.026575000000000237e+00 1.064072236079999989e+01 9.598050000000000637e+01 9.392829999999999302e+01
4.030900000000000816e+00 1.064352778800000010e+01 9.597950000000000159e+01 9.392140000000000555e+01
4.035225000000000506e+00 1.064627476879999968e+01 9.597820000000000107e+01 9.391750000000000398e+01
4.039550000000000196e+00 1.064908019599999811e+01 9.597719999999999629e+01 9.391060000000000230e+01
4.043875000000000774e+00 1.065182717679999946e+01 9.597920000000000584e+01 9.390670000000000073e+01
4.048200000000000465e+00 1.065460338079999936e+01 9.598439999999999372e+01 9.389969999999999573e+01
4.052525000000000155e+00 1.065735036159999893e+01 9.598959999999999582e+01 9.389589999999999748e+01
4.056849999999999845e+00 1.066009734239999851e+01 9.599450000000000216e+01 9.388880000000000337e+01
4.061174999999999535e+00 1.066284432319999809e+01 9.599939999999999429e+01 9.388500000000000512e+01
4.065500000000000114e+00 1.066559130399999944e+01 9.600400000000000489e+01 9.387789999999999679e+01
4.069824999999999804e+00 1.066830906160000048e+01 9.600879999999999370e+01 9.387399999999999523e+01
4.074150000000000382e+00 1.067102681919999974e+01 9.601309999999999434e+01 9.386679999999999779e+01
4.078475000000000072e+00 1.067374457679999900e+01 9.601770000000000493e+01 9.386299999999999955e+01
4.082799999999999763e+00 1.067646233440000003e+01 9.602179999999999893e+01 9.385580000000000211e+01
4.087125000000000341e+00 1.067915086879999897e+01 9.602609999999999957e+01 9.385179999999999723e+01
4.091450000000000031e+00 1.068186862640000001e+01 9.602989999999999782e+01 9.384459999999999980e+01
4.095774999999999721e+00 1.068455716080000073e+01 9.603390000000000271e+01 9.384059999999999491e+01
4.100100000000000300e+00 1.068727491839999821e+01 9.603660000000000707e+01 9.383520000000000039e+01
4.104424999999999990e+00 1.068993422959999862e+01 9.603979999999999961e+01 9.383540000000000703e+01
4.108749999999999680e+00 1.069262276399999934e+01 9.604240000000000066e+01 9.383240000000000691e+01
4.113075000000000259e+00 1.069636333359999902e+01 9.600679999999999836e+01 9.393059999999999832e+01
4.117399999999999949e+00 1.069873041279999981e+01 9.599269999999999925e+01 9.392010000000000502e+01
4.121724999999999639e+00 1.070138972399999844e+01 9.599179999999999779e+01 9.391540000000000532e+01
4.126050000000000217e+00 1.070396136559999967e+01 9.598720000000000141e+01 9.390829999999999700e+01
4.130374999999999908e+00 1.070662067679999829e+01 9.598749999999999716e+01 9.390409999999999968e+01
4.134699999999999598e+00 1.070922154159999984e+01 9.598409999999999798e+01 9.389730000000000132e+01
4.139025000000000176e+00 1.071185162959999992e+01 9.598430000000000462e+01 9.389319999999999311e+01
4.143349999999999866e+00 1.071445249439999969e+01 9.598130000000000450e+01 9.388649999999999807e+01
4.147675000000000445e+00 1.071708258239999978e+01 9.598149999999999693e+01 9.388240000000000407e+01
4.152000000000000135e+00 1.071968344719999955e+01 9.597870000000000346e+01 9.387579999999999814e+01
4.156324999999999825e+00 1.072228431199999932e+01 9.597880000000000678e+01 9.387170000000000414e+01
4.160650000000000404e+00 1.072488517680000086e+01 9.597709999999999297e+01 9.386509999999999820e+01
4.164975000000000094e+00 1.072748604160000063e+01 9.598290000000000077e+01 9.386150000000000659e+01
4.169299999999999784e+00 1.073005768320000008e+01 9.598600000000000421e+01 9.385819999999999652e+01
4.173625000000000362e+00 1.073265854799999985e+01 9.599150000000000205e+01 9.385739999999999839e+01
4.177950000000000053e+00 1.073520096639999899e+01 9.599450000000000216e+01 9.385399999999999920e+01
4.182274999999999743e+00 1.073777260799999844e+01 9.599960000000000093e+01 9.385309999999999775e+01
4.186600000000000321e+00 1.074034424959999967e+01 9.600239999999999441e+01 9.384969999999999857e+01
4.190925000000000011e+00 1.074291589119999912e+01 9.600730000000000075e+01 9.384879999999999711e+01
4.195249999999999702e+00 1.074545830960000004e+01 9.600950000000000273e+01 9.384529999999999461e+01
4.199575000000000280e+00 1.074800072799999917e+01 9.601319999999999766e+01 9.384430000000000405e+01
4.203899999999999970e+00 1.075054314640000008e+01 9.601489999999999725e+01 9.384080000000000155e+01
4.208224999999999660e+00 1.075308556479999922e+01 9.601850000000000307e+01 9.383969999999999345e+01
4.212550000000000239e+00 1.075562798320000013e+01 9.602119999999999322e+01 9.383620000000000516e+01
4.216874999999999929e+00 1.075817040159999927e+01 9.602779999999999916e+01 9.383509999999999707e+01
4.221200000000000507e+00 1.076205708720000054e+01 9.605270000000000152e+01 9.394119999999999493e+01
4.225525000000000198e+00 1.076430727360000006e+01 9.604529999999999745e+01 9.393410000000000082e+01
4.229849999999999888e+00 1.076684969199999919e+01 9.604219999999999402e+01 9.393259999999999366e+01
4.234175000000000466e+00 1.076927521760000062e+01 9.603959999999999297e+01 9.393250000000000455e+01
4.238500000000000156e+00 1.077178841279999943e+01 9.603730000000000189e+01 9.392690000000000339e+01
4.242824999999999847e+00 1.077424316159999940e+01 9.603539999999999566e+01 9.392220000000000368e+01
4.247150000000000425e+00 1.077675635679999999e+01 9.603310000000000457e+01 9.391570000000000107e+01
4.251475000000000115e+00 1.077921110559999995e+01 9.603140000000000498e+01 9.391119999999999379e+01
4.255799999999999805e+00 1.078169507760000023e+01 9.602899999999999636e+01 9.390470000000000539e+01
4.260125000000000384e+00 1.078414982639999842e+01 9.602750000000000341e+01 9.390040000000000475e+01
4.264450000000000074e+00 1.078663379839999870e+01 9.602500000000000568e+01 9.389390000000000214e+01
4.268774999999999764e+00 1.078908854720000043e+01 9.602419999999999334e+01 9.388979999999999393e+01
4.273100000000000342e+00 1.079154329599999862e+01 9.602719999999999345e+01 9.388400000000000034e+01
4.277425000000000033e+00 1.079396882160000004e+01 9.603069999999999595e+01 9.388219999999999743e+01
4.281749999999999723e+00 1.079642357040000000e+01 9.603270000000000550e+01 9.387810000000000343e+01
4.286075000000000301e+00 1.079884909599999965e+01 9.603560000000000230e+01 9.387640000000000384e+01
4.290399999999999991e+00 1.080130384479999961e+01 9.603740000000000521e+01 9.387229999999999563e+01
4.294725000000000570e+00 1.080370014720000071e+01 9.604019999999999868e+01 9.387069999999999936e+01
4.299050000000000260e+00 1.080612567280000036e+01 9.604500000000000171e+01 9.386660000000000537e+01
4.303374999999999950e+00 1.080855119840000000e+01 9.605100000000000193e+01 9.386490000000000578e+01
4.307700000000000529e+00 1.081094750079999933e+01 9.605589999999999407e+01 9.386079999999999757e+01
4.312025000000000219e+00 1.081337302639999898e+01 9.606189999999999429e+01 9.385930000000000462e+01
4.316349999999999909e+00 1.081576932880000008e+01 9.606680000000000064e+01 9.385519999999999641e+01
4.320675000000000487e+00 1.081816563119999941e+01 9.607280000000000086e+01 9.385360000000000014e+01
4.325000000000000178e+00 1.082056193360000051e+01 9.607760000000000389e+01 9.384959999999999525e+01
4.329324999999999868e+00 1.082398104799999849e+01 9.601160000000000139e+01 9.393009999999999593e+01
4.333650000000000446e+00 1.082611434159999853e+01 9.599949999999999761e+01 9.392159999999999798e+01
4.337975000000000136e+00 1.082848142079999931e+01 9.599720000000000653e+01 9.392279999999999518e+01
4.342299999999999827e+00 1.083079005359999947e+01 9.599280000000000257e+01 9.392019999999999413e+01
4.346624999999999517e+00 1.083315713279999848e+01 9.599129999999999541e+01 9.392180000000000462e+01
4.350950000000000095e+00 1.083549498879999895e+01 9.598760000000000048e+01 9.391769999999999641e+01
4.355274999999999785e+00 1.083786206799999974e+01 9.598539999999999850e+01 9.391400000000000148e+01
4.359600000000000364e+00 1.084019992400000021e+01 9.598160000000000025e+01 9.390709999999999980e+01
4.363925000000000054e+00 1.084253777999999890e+01 9.597929999999999495e+01 9.390340000000000487e+01
4.368250000000000632e+00 1.084487563599999937e+01 9.597560000000000002e+01 9.389669999999999561e+01
4.372574999999999434e+00 1.084721349199999985e+01 9.597329999999999472e+01 9.389300000000000068e+01
4.376900000000000013e+00 1.084952212479999822e+01 9.596970000000000312e+01 9.388819999999999766e+01
4.381224999999999703e+00 1.085185998080000047e+01 9.596829999999999927e+01 9.388649999999999807e+01
4.385550000000000281e+00 1.085416861359999885e+01 9.596850000000000591e+01 9.388190000000000168e+01
4.389874999999999972e+00 1.085647724639999900e+01 9.596989999999999554e+01 9.388020000000000209e+01
4.394200000000000550e+00 1.085878587919999916e+01 9.597020000000000550e+01 9.387569999999999482e+01
4.398524999999999352e+00 1.086109451199999931e+01 9.597280000000000655e+01 9.387399999999999523e+01
4.402849999999999930e+00 1.086340314479999947e+01 9.597830000000000439e+01 9.386960000000000548e+01
4.407174999999999621e+00 1.086568255439999930e+01 9.598480000000000700e+01 9.386790000000000589e+01
4.411500000000000199e+00 1.086796196399999914e+01 9.599030000000000484e+01 9.386360000000000525e+01
4.415824999999999889e+00 1.087024137359999898e+01 9.599670000000000414e+01 9.386190000000000566e+01
4.420150000000000468e+00 1.087252078320000059e+01 9.600209999999999866e+01 9.385760000000000502e+01
4.424475000000000158e+00 1.087480019279999865e+01 9.600849999999999795e+01 9.385599999999999454e+01
4.428799999999999848e+00 1.087707960240000027e+01 9.601380000000000337e+01 9.385169999999999391e+01
4.433124999999999538e+00 1.087932978879999979e+01 9.602009999999999934e+01 9.385009999999999764e+01
4.437450000000000117e+00 1.088195987679999810e+01 9.577060000000000173e+01 9.390989999999999327e+01
4.441774999999999807e+00 1.088397627760000042e+01 9.575749999999999318e+01 9.390340000000000487e+01
4.446100000000000385e+00 1.088622646399999994e+01 9.575440000000000396e+01 9.390229999999999677e+01
4.450425000000000075e+00 1.088841820400000060e+01 9.575140000000000384e+01 9.390219999999999345e+01
4.454750000000000654e+00 1.089066839040000012e+01 9.574909999999999854e+01 9.390160000000000196e+01
4.459074999999999456e+00 1.089288935359999932e+01 9.574710000000000321e+01 9.390219999999999345e+01
4.463400000000000034e+00 1.089511031679999853e+01 9.574479999999999791e+01 9.390130000000000621e+01
4.467724999999999724e+00 1.089733127999999951e+01 9.574309999999999832e+01 9.390210000000000434e+01
4.472050000000000303e+00 1.089955224319999871e+01 9.574079999999999302e+01 9.390089999999999293e+01
4.476374999999999993e+00 1.090177320639999969e+01 9.573930000000000007e+01 9.390049999999999386e+01
4.480700000000000571e+00 1.090399416960000067e+01 9.573699999999999477e+01 9.389440000000000452e+01
4.485025000000000261e+00 1.090618590959999956e+01 9.573560000000000514e+01 9.389060000000000628e+01
4.489349999999999952e+00 1.090840687280000054e+01 9.573340000000000316e+01 9.388609999999999900e+01
4.493674999999999642e+00 1.091059861279999943e+01 9.573340000000000316e+01 9.388389999999999702e+01
4.498000000000000220e+00 1.091279035280000009e+01 9.573239999999999839e+01 9.387940000000000396e+01
4.502324999999999910e+00 1.091498209279999898e+01 9.573250000000000171e+01 9.387730000000000530e+01
4.506650000000000489e+00 1.091717383279999964e+01 9.573170000000000357e+01 9.387290000000000134e+01
4.510975000000000179e+00 1.091933634959999999e+01 9.573189999999999600e+01 9.387080000000000268e+01
4.515300000000000757e+00 1.092149886639999856e+01 9.573109999999999786e+01 9.386639999999999873e+01
4.519624999999999559e+00 1.092369060640000100e+01 9.573130000000000450e+01 9.386440000000000339e+01
4.523950000000000138e+00 1.092585312319999957e+01 9.573120000000000118e+01 9.386010000000000275e+01
4.528274999999999828e+00 1.092801563999999992e+01 9.573590000000000089e+01 9.385819999999999652e+01
4.532600000000000406e+00 1.093017815680000027e+01 9.573940000000000339e+01 9.385389999999999588e+01
4.536925000000000097e+00 1.093231145040000030e+01 9.574399999999999977e+01 9.385200000000000387e+01
4.541250000000000675e+00 1.093447396719999887e+01 9.574750000000000227e+01 9.384780000000000655e+01
4.545574999999999477e+00 1.093768851919999818e+01 9.587829999999999586e+01 9.389990000000000236e+01
4.549900000000000055e+00 1.093970492000000050e+01 9.586849999999999739e+01 9.389079999999999870e+01
4.554224999999999746e+00 1.094186743679999907e+01 9.586599999999999966e+01 9.389209999999999923e+01
4.558550000000000324e+00 1.094397150719999878e+01 9.586150000000000659e+01 9.388979999999999393e+01
4.562875000000000014e+00 1.094610480079999881e+01 9.585939999999999372e+01 9.389170000000000016e+01
4.567200000000000593e+00 1.094823809439999884e+01 9.585559999999999548e+01 9.389000000000000057e+01
4.571525000000000283e+00 1.095037138800000065e+01 9.585339999999999350e+01 9.389170000000000016e+01
4.575849999999999973e+00 1.095247545839999859e+01 9.584980000000000189e+01 9.389010000000000389e+01
4.580174999999999663e+00 1.095457952880000008e+01 9.584759999999999991e+01 9.389159999999999684e+01
4.584500000000000242e+00 1.095668359919999979e+01 9.584409999999999741e+01 9.389010000000000389e+01
4.588824999999999932e+00 1.095881689279999982e+01 9.584180000000000632e+01 9.389140000000000441e+01
4.593150000000000510e+00 1.096089173999999922e+01 9.583839999999999293e+01 9.388979999999999393e+01
4.597475000000000200e+00 1.096299581039999893e+01 9.583620000000000516e+01 9.389119999999999777e+01
4.601800000000000779e+00 1.096507065760000010e+01 9.583280000000000598e+01 9.389079999999999870e+01
4.606124999999999581e+00 1.096717472799999982e+01 9.583050000000000068e+01 9.389300000000000068e+01
4.610450000000000159e+00 1.096924957519999921e+01 9.582720000000000482e+01 9.388870000000000005e+01
4.614774999999999849e+00 1.097132442239999861e+01 9.582489999999999952e+01 9.388639999999999475e+01
4.619100000000000428e+00 1.097339926959999801e+01 9.582160000000000366e+01 9.388160000000000593e+01
4.623425000000000118e+00 1.097544489359999886e+01 9.581929999999999836e+01 9.387940000000000396e+01
4.627750000000000696e+00 1.097751974079999826e+01 9.581600000000000250e+01 9.387470000000000425e+01
4.632075000000000387e+00 1.097956536479999912e+01 9.581499999999999773e+01 9.387260000000000559e+01
4.636400000000000077e+00 1.098164021199999851e+01 9.581629999999999825e+01 9.386790000000000589e+01
4.640724999999999767e+00 1.098368583599999937e+01 9.581839999999999691e+01 9.386579999999999302e+01
4.645050000000000345e+00 1.098573146000000023e+01 9.581950000000000500e+01 9.386129999999999995e+01
4.649375000000000036e+00 1.098774786079999899e+01 9.582150000000000034e+01 9.385920000000000130e+01
4.653700000000000614e+00 1.099008571679999946e+01 9.579470000000000596e+01 9.393380000000000507e+01
4.658025000000000304e+00 1.099189755519999956e+01 9.578079999999999927e+01 9.392839999999999634e+01
4.662350000000000882e+00 1.099397240239999896e+01 9.577530000000000143e+01 9.392770000000000152e+01
4.666674999999999685e+00 1.099593035679999886e+01 9.576860000000000639e+01 9.392829999999999302e+01
4.671000000000000263e+00 1.099800520399999826e+01 9.576399999999999579e+01 9.392829999999999302e+01
4.675324999999999953e+00 1.099999238159999848e+01 9.575820000000000221e+01 9.392959999999999354e+01
4.679650000000000531e+00 1.100203800559999934e+01 9.575360000000000582e+01 9.392950000000000443e+01
4.683975000000000222e+00 1.100402518319999956e+01 9.574819999999999709e+01 9.393099999999999739e+01
4.688300000000000800e+00 1.100604158400000010e+01 9.574370000000000402e+01 9.393089999999999407e+01
4.692624999999999602e+00 1.100802876160000032e+01 9.573839999999999861e+01 9.393240000000000123e+01
4.696950000000000180e+00 1.101004516239999909e+01 9.573399999999999466e+01 9.393219999999999459e+01
4.701274999999999871e+00 1.101200311679999899e+01 9.572899999999999920e+01 9.393389999999999418e+01
4.705600000000000449e+00 1.101401951759999953e+01 9.572490000000000521e+01 9.393359999999999843e+01
4.709925000000000139e+00 1.101597747199999944e+01 9.572010000000000218e+01 9.393529999999999802e+01
4.714250000000000718e+00 1.101796464959999788e+01 9.571609999999999729e+01 9.393510000000000559e+01
4.718575000000000408e+00 1.101992260399999957e+01 9.571150000000000091e+01 9.393670000000000186e+01
4.722900000000000986e+00 1.102190978159999979e+01 9.570759999999999934e+01 9.393649999999999523e+01
4.727224999999999788e+00 1.102383851279999938e+01 9.570310000000000628e+01 9.393750000000000000e+01
4.731550000000000367e+00 1.102582569039999960e+01 9.569929999999999382e+01 9.393389999999999418e+01
4.735875000000000057e+00 1.102775442159999919e+01 9.569490000000000407e+01 9.393569999999999709e+01
4.740200000000000635e+00 1.102971237599999910e+01 9.569310000000000116e+01 9.393550000000000466e+01
4.744525000000000325e+00 1.103164110719999869e+01 9.569370000000000687e+01 9.393720000000000425e+01
4.748850000000000904e+00 1.103359906159999859e+01 9.569499999999999318e+01 9.393699999999999761e+01
4.753174999999999706e+00 1.103552779279999996e+01 9.569559999999999889e+01 9.393880000000000052e+01
4.757500000000000284e+00 1.103745652399999955e+01 9.569689999999999941e+01 9.393859999999999388e+01
4.761824999999999974e+00 1.104023272799999944e+01 9.577859999999999729e+01 9.389350000000000307e+01
4.766150000000000553e+00 1.104195689679999859e+01 9.576550000000000296e+01 9.388670000000000471e+01
4.770475000000000243e+00 1.104388562799999995e+01 9.576210000000000377e+01 9.388790000000000191e+01
4.774800000000000821e+00 1.104575591279999891e+01 9.575749999999999318e+01 9.388660000000000139e+01
4.779125000000000512e+00 1.104771386719999882e+01 9.575509999999999877e+01 9.388849999999999341e+01
4.783450000000000202e+00 1.104958415199999955e+01 9.575130000000000052e+01 9.388779999999999859e+01
4.787774999999999892e+00 1.105151288319999914e+01 9.574899999999999523e+01 9.388960000000000150e+01
4.792100000000000470e+00 1.105341239119999841e+01 9.574550000000000693e+01 9.388909999999999911e+01
4.796425000000000161e+00 1.105531189919999946e+01 9.574320000000000164e+01 9.389079999999999870e+01
4.800750000000000739e+00 1.105721140720000051e+01 9.573990000000000578e+01 9.389050000000000296e+01
4.805075000000000429e+00 1.105911091519999978e+01 9.573760000000000048e+01 9.389220000000000255e+01
4.809400000000001008e+00 1.106098119999999874e+01 9.573439999999999372e+01 9.389260000000000161e+01
4.813724999999999810e+00 1.106285148479999947e+01 9.573220000000000596e+01 9.389879999999999427e+01
4.818050000000000388e+00 1.106472176960000020e+01 9.572910000000000252e+01 9.390319999999999823e+01
4.822375000000000078e+00 1.106659205439999916e+01 9.572690000000000055e+01 9.390930000000000177e+01
4.826700000000000657e+00 1.106846233919999811e+01 9.572379999999999711e+01 9.391360000000000241e+01
4.831025000000000347e+00 1.107033262399999884e+01 9.572169999999999845e+01 9.391960000000000264e+01
4.835350000000000925e+00 1.107217368560000104e+01 9.571869999999999834e+01 9.392369999999999663e+01
4.839675000000000615e+00 1.107404397039999822e+01 9.571659999999999968e+01 9.392940000000000111e+01
4.844000000000000306e+00 1.107588503200000041e+01 9.571370000000000289e+01 9.392919999999999447e+01
4.848324999999999996e+00 1.107772609359999905e+01 9.571339999999999293e+01 9.393059999999999832e+01
4.852650000000000574e+00 1.107956715519999946e+01 9.571490000000000009e+01 9.393040000000000589e+01
4.856975000000000264e+00 1.108140821679999988e+01 9.571710000000000207e+01 9.393179999999999552e+01
4.861300000000000843e+00 1.108324927839999852e+01 9.571850000000000591e+01 9.393160000000000309e+01
4.865625000000000533e+00 1.108506111679999862e+01 9.572060000000000457e+01 9.393309999999999604e+01
4.869949999999999335e+00 1.108687295519999871e+01 9.570390000000000441e+01 9.388030000000000541e+01
4.874274999999999913e+00 1.108853867759999900e+01 9.568590000000000373e+01 9.388039999999999452e+01
4.878599999999999604e+00 1.109035051599999910e+01 9.568770000000000664e+01 9.387890000000000157e+01
4.882925000000000182e+00 1.109213313120000066e+01 9.568460000000000321e+01 9.388030000000000541e+01
4.887249999999999872e+00 1.109397419279999930e+01 9.568919999999999959e+01 9.388190000000000168e+01
4.891575000000000450e+00 1.109575680800000086e+01 9.569209999999999638e+01 9.388800000000000523e+01
4.895900000000000141e+00 1.109756864639999918e+01 9.569880000000000564e+01 9.389140000000000441e+01
4.900224999999999831e+00 1.109938048479999928e+01 9.570220000000000482e+01 9.389759999999999707e+01
4.904549999999999521e+00 1.110116310000000084e+01 9.570869999999999322e+01 9.390089999999999293e+01
4.908875000000000099e+00 1.110294571519999884e+01 9.571240000000000236e+01 9.390709999999999980e+01
4.913199999999999790e+00 1.110475755359999894e+01 9.571869999999999834e+01 9.391030000000000655e+01
4.917525000000000368e+00 1.110654016879999872e+01 9.572249999999999659e+01 9.391639999999999588e+01
4.921850000000000058e+00 1.110832278400000028e+01 9.572880000000000678e+01 9.391949999999999932e+01
4.926175000000000637e+00 1.111007617599999975e+01 9.573269999999999413e+01 9.392549999999999955e+01
4.930499999999999439e+00 1.111185879119999953e+01 9.573890000000000100e+01 9.392849999999999966e+01
4.934825000000000017e+00 1.111364140639999931e+01 9.574290000000000589e+01 9.393439999999999657e+01
4.939149999999999707e+00 1.111539479839999878e+01 9.574909999999999854e+01 9.393739999999999668e+01
4.943475000000000286e+00 1.111714819039999824e+01 9.575310000000000343e+01 9.394320000000000448e+01
4.947799999999999976e+00 1.111893080559999980e+01 9.575920000000000698e+01 9.394610000000000127e+01
4.952125000000000554e+00 1.112068419759999927e+01 9.576239999999999952e+01 9.395180000000000575e+01
4.956450000000000244e+00 1.112243758960000051e+01 9.576770000000000493e+01 9.395289999999999964e+01
4.960774999999999935e+00 1.112416175839999966e+01 9.577100000000000080e+01 9.395470000000000255e+01
4.965099999999999625e+00 1.112591515039999912e+01 9.577630000000000621e+01 9.395369999999999777e+01
4.969425000000000203e+00 1.112766854240000036e+01 9.577970000000000539e+01 9.395560000000000400e+01
4.973749999999999893e+00 1.112939271119999951e+01 9.578489999999999327e+01 9.395459999999999923e+01
4.978075000000000472e+00 1.113184745999999947e+01 9.583400000000000318e+01 9.387709999999999866e+01
4.982400000000000162e+00 1.113342551280000059e+01 9.583150000000000546e+01 9.387430000000000518e+01
4.986725000000000740e+00 1.113517890480000005e+01 9.583469999999999800e+01 9.387949999999999307e+01
4.991049999999999542e+00 1.113687385040000066e+01 9.583790000000000475e+01 9.388179999999999836e+01
4.995375000000000121e+00 1.113859801919999981e+01 9.584159999999999968e+01 9.388760000000000616e+01
4.999699999999999811e+00 1.114029296479999864e+01 9.584550000000000125e+01 9.389060000000000628e+01
5.004025000000000389e+00 1.114201713359999779e+01 9.584919999999999618e+01 9.389619999999999322e+01
5.008350000000000080e+00 1.114371207919999840e+01 9.585320000000000107e+01 9.389929999999999666e+01
5.012675000000000658e+00 1.114543624799999932e+01 9.585689999999999600e+01 9.390479999999999450e+01
5.016999999999999460e+00 1.114713119359999993e+01 9.586100000000000421e+01 9.390779999999999461e+01
5.021325000000000038e+00 1.114882613920000054e+01 9.586469999999999914e+01 9.391320000000000334e+01
5.025649999999999729e+00 1.115052108479999937e+01 9.586879999999999313e+01 9.391630000000000678e+01
5.029975000000000307e+00 1.115218680719999966e+01 9.587239999999999895e+01 9.392149999999999466e+01
5.034299999999999997e+00 1.115388175279999849e+01 9.587659999999999627e+01 9.392449999999999477e+01
5.038625000000000576e+00 1.115554747520000056e+01 9.588020000000000209e+01 9.392959999999999354e+01
5.042950000000000266e+00 1.115721319759999908e+01 9.588439999999999941e+01 9.393259999999999366e+01
5.047274999999999956e+00 1.115890814319999969e+01 9.588800000000000523e+01 9.393770000000000664e+01
5.051599999999999646e+00 1.116057386559999998e+01 9.589220000000000255e+01 9.393980000000000530e+01
5.055925000000000225e+00 1.116223958800000027e+01 9.589579999999999416e+01 9.394110000000000582e+01
5.060249999999999915e+00 1.116390531039999878e+01 9.590000000000000568e+01 9.394039999999999679e+01
5.064575000000000493e+00 1.116554180959999876e+01 9.590359999999999729e+01 9.394180000000000064e+01
5.068900000000000183e+00 1.116720753199999905e+01 9.590779999999999461e+01 9.394119999999999493e+01
5.073225000000000762e+00 1.116884403119999902e+01 9.591140000000000043e+01 9.394259999999999877e+01
5.077549999999999564e+00 1.117050975359999931e+01 9.591559999999999775e+01 9.394199999999999307e+01
5.081875000000000142e+00 1.117214625279999929e+01 9.591910000000000025e+01 9.394339999999999691e+01
5.086199999999999832e+00 1.117389964479999875e+01 9.586650000000000205e+01 9.410509999999999309e+01
5.090525000000000411e+00 1.117536080479999860e+01 9.585160000000000480e+01 9.410509999999999309e+01
5.094850000000000101e+00 1.117708497359999953e+01 9.585110000000000241e+01 9.409879999999999711e+01
5.099175000000000679e+00 1.117866302639999887e+01 9.584860000000000468e+01 9.409739999999999327e+01
5.103500000000000369e+00 1.118035797199999948e+01 9.585290000000000532e+01 9.409199999999999875e+01
5.107825000000000060e+00 1.118196524799999914e+01 9.585450000000000159e+01 9.409120000000000061e+01
5.112149999999999750e+00 1.118363097039999943e+01 9.585999999999999943e+01 9.408589999999999520e+01
5.116475000000000328e+00 1.118523824639999908e+01 9.586180000000000234e+01 9.408520000000000039e+01
5.120800000000000018e+00 1.118690396879999938e+01 9.586719999999999686e+01 9.407999999999999829e+01
5.125125000000000597e+00 1.118848202160000049e+01 9.586910000000000309e+01 9.407930000000000348e+01
5.129450000000000287e+00 1.119014774399999901e+01 9.587439999999999429e+01 9.407410000000000139e+01
5.133775000000000865e+00 1.119172579679999835e+01 9.587630000000000052e+01 9.407340000000000657e+01
5.138099999999999667e+00 1.119336229599999832e+01 9.588150000000000261e+01 9.406820000000000448e+01
5.142425000000000246e+00 1.119494034879999944e+01 9.588339999999999463e+01 9.406749999999999545e+01
5.146749999999999936e+00 1.119654762479999910e+01 9.588859999999999673e+01 9.406229999999999336e+01
5.151075000000000514e+00 1.119812567760000022e+01 9.589050000000000296e+01 9.406159999999999854e+01
5.155400000000000205e+00 1.119973295359999810e+01 9.589560000000000173e+01 9.405649999999999977e+01
5.159725000000000783e+00 1.120131100639999921e+01 9.589749999999999375e+01 9.405580000000000496e+01
5.164049999999999585e+00 1.120291828239999887e+01 9.590250000000000341e+01 9.405060000000000286e+01
5.168375000000000163e+00 1.120446711199999790e+01 9.590439999999999543e+01 9.404989999999999384e+01
5.172699999999999854e+00 1.120607438799999933e+01 9.590940000000000509e+01 9.404479999999999507e+01
5.177025000000000432e+00 1.120762321760000013e+01 9.591129999999999711e+01 9.404399999999999693e+01
5.181350000000000122e+00 1.120923049359999979e+01 9.591620000000000346e+01 9.403889999999999816e+01
5.185675000000000701e+00 1.121077932320000059e+01 9.591809999999999548e+01 9.403810000000000002e+01
5.190000000000000391e+00 1.121235737599999993e+01 9.592289999999999850e+01 9.403300000000000125e+01
5.194325000000000081e+00 1.121431533039999984e+01 9.589459999999999695e+01 9.411809999999999832e+01
5.198649999999999771e+00 1.121577649039999969e+01 9.589050000000000296e+01 9.410699999999999932e+01
5.202975000000000350e+00 1.121738376639999935e+01 9.588849999999999341e+01 9.410280000000000200e+01
5.207300000000000040e+00 1.121890337279999983e+01 9.588880000000000337e+01 9.409640000000000271e+01
5.211625000000000618e+00 1.122051064879999949e+01 9.588750000000000284e+01 9.409310000000000684e+01
5.215950000000000308e+00 1.122205947840000029e+01 9.588819999999999766e+01 9.408729999999999905e+01
5.220275000000000887e+00 1.122360830799999931e+01 9.588720000000000709e+01 9.408410000000000650e+01
5.224599999999999689e+00 1.122515713760000011e+01 9.588859999999999673e+01 9.407840000000000202e+01
5.228925000000000267e+00 1.122670596719999914e+01 9.589119999999999777e+01 9.407529999999999859e+01
5.233249999999999957e+00 1.122825479679999994e+01 9.589549999999999841e+01 9.406980000000000075e+01
5.237575000000000536e+00 1.122977440320000042e+01 9.589809999999999945e+01 9.406669999999999732e+01
5.241900000000000226e+00 1.123132323279999945e+01 9.590240000000000009e+01 9.406130000000000280e+01
5.246225000000000804e+00 1.123284283919999815e+01 9.590489999999999782e+01 9.405819999999999936e+01
5.250550000000000495e+00 1.123436244560000041e+01 9.590919999999999845e+01 9.405289999999999395e+01
5.254875000000000185e+00 1.123588205200000090e+01 9.591169999999999618e+01 9.404989999999999384e+01
5.259199999999999875e+00 1.123740165839999960e+01 9.591589999999999350e+01 9.404470000000000596e+01
5.263525000000000453e+00 1.123889204159999977e+01 9.591830000000000211e+01 9.404179999999999495e+01
5.267850000000000144e+00 1.124041164799999848e+01 9.592249999999999943e+01 9.403660000000000707e+01
5.272175000000000722e+00 1.124193125439999896e+01 9.592489999999999384e+01 9.403369999999999607e+01
5.276500000000000412e+00 1.124342163759999913e+01 9.592910000000000537e+01 9.402859999999999729e+01
5.280825000000000990e+00 1.124491202079999930e+01 9.593139999999999645e+01 9.402580000000000382e+01
5.285149999999999793e+00 1.124643162719999978e+01 9.593550000000000466e+01 9.402070000000000505e+01
5.289475000000000371e+00 1.124789278719999963e+01 9.593779999999999575e+01 9.401800000000000068e+01
5.293800000000000061e+00 1.124941239360000012e+01 9.594190000000000396e+01 9.401300000000000523e+01
5.298125000000000639e+00 1.125087355359999997e+01 9.594419999999999504e+01 9.401030000000000086e+01
5.302450000000000330e+00 1.125251005279999994e+01 9.592499999999999716e+01 9.397799999999999443e+01
5.306775000000000908e+00 1.125382509679999998e+01 9.591830000000000211e+01 9.396939999999999316e+01
5.311099999999999710e+00 1.125540314959999932e+01 9.591840000000000543e+01 9.395999999999999375e+01
5.315425000000000288e+00 1.125683508639999886e+01 9.591610000000000014e+01 9.395879999999999654e+01
5.319749999999999979e+00 1.125838391599999966e+01 9.591700000000000159e+01 9.395159999999999911e+01
5.324075000000000557e+00 1.125981585279999919e+01 9.591519999999999868e+01 9.395099999999999341e+01
5.328400000000000247e+00 1.126133545919999790e+01 9.591620000000000346e+01 9.394410000000000593e+01
5.332725000000000826e+00 1.126276739599999921e+01 9.591469999999999629e+01 9.394350000000000023e+01
5.337050000000000516e+00 1.126425777919999938e+01 9.591570000000000107e+01 9.393670000000000186e+01
5.341375000000000206e+00 1.126568971599999891e+01 9.591419999999999391e+01 9.393609999999999616e+01
5.345699999999999896e+00 1.126718009919999908e+01 9.591530000000000200e+01 9.392940000000000111e+01
5.350025000000000475e+00 1.126861203599999861e+01 9.591400000000000148e+01 9.392879999999999541e+01
5.354350000000000165e+00 1.127007319600000024e+01 9.591549999999999443e+01 9.392220000000000368e+01
5.358675000000000743e+00 1.127150513279999977e+01 9.591750000000000398e+01 9.392159999999999798e+01
5.363000000000000433e+00 1.127296629279999962e+01 9.592189999999999372e+01 9.391500000000000625e+01
5.367325000000001012e+00 1.127436900639999884e+01 9.592390000000000327e+01 9.391429999999999723e+01
5.371649999999999814e+00 1.127583016639999869e+01 9.592829999999999302e+01 9.390779999999999461e+01
5.375975000000000392e+00 1.127723287999999968e+01 9.593030000000000257e+01 9.390709999999999980e+01
5.380300000000000082e+00 1.127869403999999953e+01 9.593460000000000321e+01 9.390059999999999718e+01
5.384625000000000661e+00 1.128009675360000053e+01 9.593649999999999523e+01 9.389990000000000236e+01
5.388950000000000351e+00 1.128152869039999828e+01 9.594079999999999586e+01 9.389350000000000307e+01
5.393275000000000929e+00 1.128293140399999928e+01 9.594270000000000209e+01 9.389270000000000493e+01
5.397600000000000620e+00 1.128436334079999881e+01 9.594689999999999941e+01 9.388630000000000564e+01
5.401925000000000310e+00 1.128576605439999803e+01 9.594880000000000564e+01 9.388559999999999661e+01
5.406250000000000000e+00 1.128716876800000080e+01 9.595289999999999964e+01 9.387919999999999732e+01
5.410574999999999690e+00 1.128830847279999894e+01 9.595369999999999777e+01 9.398069999999999879e+01
5.414900000000000269e+00 1.128950662399999949e+01 9.594899999999999807e+01 9.397419999999999618e+01
5.419224999999999959e+00 1.129096778399999934e+01 9.594689999999999941e+01 9.397549999999999670e+01
5.423550000000000537e+00 1.129234127440000002e+01 9.594639999999999702e+01 9.397589999999999577e+01
5.427874999999999339e+00 1.129374398799999923e+01 9.594509999999999650e+01 9.397880000000000678e+01
5.432199999999999918e+00 1.129511747839999991e+01 9.594519999999999982e+01 9.397979999999999734e+01
5.436524999999999608e+00 1.129652019199999913e+01 9.594389999999999930e+01 9.398269999999999413e+01
5.440850000000000186e+00 1.129789368239999803e+01 9.594429999999999836e+01 9.398380000000000223e+01
5.445174999999999876e+00 1.129929639600000080e+01 9.594310000000000116e+01 9.398680000000000234e+01
5.449500000000000455e+00 1.130066988639999970e+01 9.594350000000000023e+01 9.398760000000000048e+01
5.453825000000000145e+00 1.130204337680000037e+01 9.594230000000000302e+01 9.398850000000000193e+01
5.458149999999999835e+00 1.130341686719999927e+01 9.594280000000000541e+01 9.398739999999999384e+01
5.462474999999999525e+00 1.130479035759999995e+01 9.594169999999999732e+01 9.398829999999999529e+01
5.466800000000000104e+00 1.130616384800000063e+01 9.594230000000000302e+01 9.398720000000000141e+01
5.471124999999999794e+00 1.130753733839999953e+01 9.594110000000000582e+01 9.398799999999999955e+01
5.475450000000000372e+00 1.130888160559999989e+01 9.594180000000000064e+01 9.398699999999999477e+01
5.479775000000000063e+00 1.131025509599999879e+01 9.594070000000000675e+01 9.398779999999999291e+01
5.484100000000000641e+00 1.131159936319999915e+01 9.594140000000000157e+01 9.398669999999999902e+01
5.488424999999999443e+00 1.131294363039999951e+01 9.594029999999999347e+01 9.398739999999999384e+01
5.492750000000000021e+00 1.131428789759999987e+01 9.594299999999999784e+01 9.398629999999999995e+01
5.497074999999999712e+00 1.131563216480000023e+01 9.594499999999999318e+01 9.398699999999999477e+01
5.501400000000000290e+00 1.131697643199999881e+01 9.594889999999999475e+01 9.398590000000000089e+01
5.505724999999999980e+00 1.131832069919999917e+01 9.595090000000000430e+01 9.398659999999999570e+01
5.510050000000000558e+00 1.131966496639999953e+01 9.595480000000000587e+01 9.398539999999999850e+01
5.514375000000000249e+00 1.132100923359999989e+01 9.595669999999999789e+01 9.398609999999999332e+01
5.518699999999999939e+00 1.132226583119999930e+01 9.596659999999999968e+01 9.399139999999999873e+01
5.523024999999999629e+00 1.132337631280000068e+01 9.596080000000000609e+01 9.398350000000000648e+01
5.527350000000000207e+00 1.132477902639999989e+01 9.596030000000000371e+01 9.397610000000000241e+01
5.531674999999999898e+00 1.132606484719999962e+01 9.595810000000000173e+01 9.397450000000000614e+01
5.536000000000000476e+00 1.132743833760000030e+01 9.595850000000000080e+01 9.396869999999999834e+01
5.540325000000000166e+00 1.132872415840000002e+01 9.595680000000000121e+01 9.396769999999999357e+01
5.544650000000000745e+00 1.133006842559999860e+01 9.595730000000000359e+01 9.396210000000000662e+01
5.548974999999999547e+00 1.133138346960000042e+01 9.595579999999999643e+01 9.396129999999999427e+01
5.553300000000000125e+00 1.133272773679999901e+01 9.595640000000000214e+01 9.395569999999999311e+01
5.557624999999999815e+00 1.133401355759999873e+01 9.595499999999999829e+01 9.395489999999999498e+01
5.561950000000000394e+00 1.133532860160000055e+01 9.595560000000000400e+01 9.394939999999999714e+01
5.566275000000000084e+00 1.133664364559999882e+01 9.595430000000000348e+01 9.394870000000000232e+01
5.570600000000000662e+00 1.133795868959999886e+01 9.595489999999999498e+01 9.394320000000000448e+01
5.574924999999999464e+00 1.133924451039999859e+01 9.595369999999999777e+01 9.394259999999999877e+01
5.579250000000000043e+00 1.134055955439999863e+01 9.595430000000000348e+01 9.393760000000000332e+01
5.583574999999999733e+00 1.134184537519999836e+01 9.595310000000000628e+01 9.393710000000000093e+01
5.587900000000000311e+00 1.134313119599999808e+01 9.595380000000000109e+01 9.393210000000000548e+01
5.592225000000000001e+00 1.134441701679999959e+01 9.595260000000000389e+01 9.393160000000000309e+01
5.596550000000000580e+00 1.134573206079999963e+01 9.595329999999999870e+01 9.392650000000000432e+01
5.600875000000000270e+00 1.134698865839999904e+01 9.595220000000000482e+01 9.392600000000000193e+01
5.605200000000000848e+00 1.134827447919999877e+01 9.595300000000000296e+01 9.392100000000000648e+01
5.609524999999999650e+00 1.134956030000000027e+01 9.595189999999999486e+01 9.392050000000000409e+01
5.613850000000000229e+00 1.135084612079999999e+01 9.595329999999999870e+01 9.391549999999999443e+01
5.618174999999999919e+00 1.135210271839999940e+01 9.595520000000000493e+01 9.391500000000000625e+01
5.622500000000000497e+00 1.135338853919999913e+01 9.595900000000000318e+01 9.390999999999999659e+01
5.626825000000000188e+00 1.135525882399999986e+01 9.598139999999999361e+01 9.395239999999999725e+01
5.631150000000000766e+00 1.135634008239999915e+01 9.597769999999999868e+01 9.394190000000000396e+01
5.635474999999999568e+00 1.135765512639999919e+01 9.597539999999999338e+01 9.393869999999999720e+01
5.639800000000000146e+00 1.135888250079999828e+01 9.597490000000000521e+01 9.393460000000000321e+01
5.644124999999999837e+00 1.136016832159999801e+01 9.597350000000000136e+01 9.393269999999999698e+01
5.648450000000000415e+00 1.136142491919999920e+01 9.597360000000000468e+01 9.392900000000000205e+01
5.652775000000000105e+00 1.136268151680000038e+01 9.597230000000000416e+01 9.392730000000000246e+01
5.657100000000000684e+00 1.136393811439999979e+01 9.597249999999999659e+01 9.392369999999999663e+01
5.661425000000000374e+00 1.136519471199999920e+01 9.597119999999999607e+01 9.392199999999999704e+01
5.665750000000000064e+00 1.136645130959999861e+01 9.597159999999999513e+01 9.391849999999999454e+01
5.670074999999999754e+00 1.136770790719999980e+01 9.597039999999999793e+01 9.391679999999999495e+01
5.674400000000000333e+00 1.136893528159999889e+01 9.597079999999999700e+01 9.391339999999999577e+01
5.678725000000000023e+00 1.137019187920000007e+01 9.596959999999999980e+01 9.391169999999999618e+01
5.683050000000000601e+00 1.137141925359999917e+01 9.597010000000000218e+01 9.390829999999999700e+01
5.687375000000000291e+00 1.137267585120000035e+01 9.596880000000000166e+01 9.390659999999999741e+01
5.691700000000000870e+00 1.137390322559999944e+01 9.596939999999999316e+01 9.390319999999999823e+01
5.696024999999999672e+00 1.137513059999999854e+01 9.596819999999999595e+01 9.390149999999999864e+01
5.700350000000000250e+00 1.137635797439999941e+01 9.596880000000000166e+01 9.389820000000000277e+01
5.704674999999999940e+00 1.137758534880000028e+01 9.596760000000000446e+01 9.389650000000000318e+01
5.709000000000000519e+00 1.137881272319999937e+01 9.596819999999999595e+01 9.389310000000000400e+01
5.713325000000000209e+00 1.138001087439999992e+01 9.596699999999999875e+01 9.389149999999999352e+01
5.717650000000000787e+00 1.138123824879999901e+01 9.596769999999999357e+01 9.388819999999999766e+01
5.721975000000000477e+00 1.138243639999999957e+01 9.596659999999999968e+01 9.388649999999999807e+01
5.726300000000000168e+00 1.138366377439999866e+01 9.596729999999999450e+01 9.388320000000000221e+01
5.730624999999999858e+00 1.138486192559999921e+01 9.596620000000000061e+01 9.388160000000000593e+01
5.734950000000000436e+00 1.138676143359999848e+01 9.598980000000000246e+01 9.393040000000000589e+01
5.739275000000000126e+00 1.138778424559999891e+01 9.598439999999999372e+01 9.392780000000000484e+01
5.743600000000000705e+00 1.138901161999999978e+01 9.598390000000000555e+01 9.392340000000000089e+01
5.747925000000000395e+00 1.139018054799999824e+01 9.598170000000000357e+01 9.392189999999999372e+01
5.752250000000000973e+00 1.139140792239999911e+01 9.598210000000000264e+01 9.391809999999999548e+01
5.756574999999999775e+00 1.139260607359999788e+01 9.598040000000000305e+01 9.391679999999999495e+01
5.760900000000000354e+00 1.139380422479999844e+01 9.598090000000000543e+01 9.391310000000000002e+01
5.765225000000000044e+00 1.139500237599999899e+01 9.597939999999999827e+01 9.391190000000000282e+01
5.769550000000000622e+00 1.139620052719999954e+01 9.597990000000000066e+01 9.390829999999999700e+01
5.773875000000000313e+00 1.139736945519999978e+01 9.597849999999999682e+01 9.390709999999999980e+01
5.778200000000000891e+00 1.139856760640000033e+01 9.597899999999999920e+01 9.390349999999999397e+01
5.782524999999999693e+00 1.139973653439999879e+01 9.597769999999999868e+01 9.390240000000000009e+01
5.786850000000000271e+00 1.140093468559999934e+01 9.597820000000000107e+01 9.389879999999999427e+01
5.791174999999999962e+00 1.140210361359999958e+01 9.597690000000000055e+01 9.389770000000000039e+01
5.795500000000000540e+00 1.140330176480000013e+01 9.597740000000000293e+01 9.389419999999999789e+01
5.799825000000000230e+00 1.140444146960000005e+01 9.597620000000000573e+01 9.389310000000000400e+01
5.804150000000000809e+00 1.140563962079999882e+01 9.597679999999999723e+01 9.388960000000000150e+01
5.808475000000000499e+00 1.140677932559999874e+01 9.597549999999999670e+01 9.388849999999999341e+01
5.812800000000000189e+00 1.140794825360000075e+01 9.597610000000000241e+01 9.388509999999999422e+01
5.817124999999999879e+00 1.140911718159999921e+01 9.597490000000000521e+01 9.388400000000000034e+01
5.821450000000000458e+00 1.141028610959999945e+01 9.597549999999999670e+01 9.388060000000000116e+01
5.825775000000000148e+00 1.141142581439999937e+01 9.597440000000000282e+01 9.387959999999999638e+01
5.830100000000000726e+00 1.141259474239999960e+01 9.597499999999999432e+01 9.387619999999999720e+01
5.834425000000000416e+00 1.141373444719999952e+01 9.597390000000000043e+01 9.387520000000000664e+01
5.838750000000000995e+00 1.141487415199999944e+01 9.597450000000000614e+01 9.387179999999999325e+01
5.843074999999999797e+00 1.141659832079999859e+01 9.599660000000000082e+01 9.392159999999999798e+01
5.847400000000000375e+00 1.141759190960000048e+01 9.599330000000000496e+01 9.391610000000000014e+01
5.851725000000000065e+00 1.141876083759999894e+01 9.599099999999999966e+01 9.391419999999999391e+01
5.856050000000000644e+00 1.141987131919999854e+01 9.599070000000000391e+01 9.391049999999999898e+01
5.860375000000000334e+00 1.142101102400000023e+01 9.598919999999999675e+01 9.390909999999999513e+01
5.864700000000000912e+00 1.142215072880000015e+01 9.598940000000000339e+01 9.390569999999999595e+01
5.869025000000000603e+00 1.142329043360000007e+01 9.598799999999999955e+01 9.390439999999999543e+01
5.873350000000000293e+00 1.142443013839999821e+01 9.598829999999999529e+01 9.390109999999999957e+01
5.877674999999999983e+00 1.142556984319999991e+01 9.598699999999999477e+01 9.389990000000000236e+01
5.882000000000000561e+00 1.142668032479999773e+01 9.598739999999999384e+01 9.389660000000000650e+01
5.886325000000000252e+00 1.142782002959999943e+01 9.598600000000000421e+01 9.389539999999999509e+01
5.890650000000000830e+00 1.142893051120000081e+01 9.598650000000000659e+01 9.389209999999999923e+01
5.894975000000000520e+00 1.143004099280000041e+01 9.598520000000000607e+01 9.389100000000000534e+01
5.899300000000001098e+00 1.143118069760000033e+01 9.598569999999999425e+01 9.388779999999999859e+01
5.903624999999999901e+00 1.143229117919999993e+01 9.598439999999999372e+01 9.388660000000000139e+01
5.907950000000000479e+00 1.143340166079999953e+01 9.598499999999999943e+01 9.388349999999999795e+01
5.912275000000000169e+00 1.143451214239999914e+01 9.598369999999999891e+01 9.388240000000000407e+01
5.916600000000000747e+00 1.143562262399999874e+01 9.598430000000000462e+01 9.387919999999999732e+01
5.920925000000000438e+00 1.143670388239999980e+01 9.598300000000000409e+01 9.387810000000000343e+01
5.925250000000001016e+00 1.143781436399999940e+01 9.598359999999999559e+01 9.387510000000000332e+01
5.929574999999999818e+00 1.143889562239999869e+01 9.598239999999999839e+01 9.387399999999999523e+01
5.933900000000000396e+00 1.144000610399999829e+01 9.598300000000000409e+01 9.387090000000000600e+01
5.938225000000000087e+00 1.144108736239999935e+01 9.598180000000000689e+01 9.386979999999999791e+01
5.942550000000000665e+00 1.144219784399999895e+01 9.598239999999999839e+01 9.386679999999999779e+01
5.946875000000000355e+00 1.144327910239999824e+01 9.598120000000000118e+01 9.386579999999999302e+01
5.951200000000000045e+00 1.144491560159999821e+01 9.599850000000000705e+01 9.391100000000000136e+01
5.955525000000000624e+00 1.144582152079999915e+01 9.599339999999999407e+01 9.390749999999999886e+01
5.959849999999999426e+00 1.144693200240000053e+01 9.599290000000000589e+01 9.390380000000000393e+01
5.964175000000000004e+00 1.144798403759999950e+01 9.599089999999999634e+01 9.390219999999999345e+01
5.968499999999999694e+00 1.144909451919999910e+01 9.599110000000000298e+01 9.389910000000000423e+01
5.972825000000000273e+00 1.145014655439999984e+01 9.598959999999999582e+01 9.389770000000000039e+01
5.977149999999999963e+00 1.145125703599999945e+01 9.598990000000000578e+01 9.389470000000000027e+01
5.981475000000000541e+00 1.145230907119999841e+01 9.598850000000000193e+01 9.389339999999999975e+01
5.985800000000000232e+00 1.145341955279999979e+01 9.598890000000000100e+01 9.389039999999999964e+01
5.990124999999999922e+00 1.145447158799999876e+01 9.598760000000000048e+01 9.388920000000000243e+01
5.994449999999999612e+00 1.145555284639999982e+01 9.598799999999999955e+01 9.388620000000000232e+01
5.998775000000000190e+00 1.145660488159999879e+01 9.598680000000000234e+01 9.388509999999999422e+01
6.003099999999999881e+00 1.145768613999999985e+01 9.598720000000000141e+01 9.388209999999999411e+01
6.007425000000000459e+00 1.145873817519999882e+01 9.598600000000000421e+01 9.388100000000000023e+01
6.011750000000000149e+00 1.145979021039999957e+01 9.598640000000000327e+01 9.387800000000000011e+01
6.016075000000000728e+00 1.146084224560000031e+01 9.598520000000000607e+01 9.387699999999999534e+01
6.020399999999999530e+00 1.146192350399999960e+01 9.598569999999999425e+01 9.387399999999999523e+01
6.024725000000000108e+00 1.146294631600000002e+01 9.598449999999999704e+01 9.387300000000000466e+01
6.029049999999999798e+00 1.146402757439999931e+01 9.598499999999999943e+01 9.387009999999999366e+01
6.033375000000000377e+00 1.146505038639999974e+01 9.598390000000000555e+01 9.386910000000000309e+01
6.037700000000000067e+00 1.146610242160000048e+01 9.598439999999999372e+01 9.386620000000000630e+01
6.042025000000000645e+00 1.146715445679999945e+01 9.598329999999999984e+01 9.386520000000000152e+01
6.046349999999999447e+00 1.146820649199999842e+01 9.598380000000000223e+01 9.386239999999999384e+01
6.050675000000000026e+00 1.146922930399999885e+01 9.598269999999999413e+01 9.386140000000000327e+01
6.054999999999999716e+00 1.147028133919999959e+01 9.598319999999999652e+01 9.385859999999999559e+01
6.059325000000000294e+00 1.147183016879999862e+01 9.599890000000000612e+01 9.390640000000000498e+01
6.063649999999999984e+00 1.147273608799999955e+01 9.599620000000000175e+01 9.390250000000000341e+01
6.067975000000000563e+00 1.147375889999999998e+01 9.599399999999999977e+01 9.390099999999999625e+01
6.072300000000000253e+00 1.147478171200000041e+01 9.599389999999999645e+01 9.389749999999999375e+01
6.076624999999999943e+00 1.147580452399999906e+01 9.599240000000000350e+01 9.389639999999999986e+01
6.080949999999999633e+00 1.147682733599999949e+01 9.599269999999999925e+01 9.389329999999999643e+01
6.085275000000000212e+00 1.147785014799999814e+01 9.599129999999999541e+01 9.389230000000000587e+01
6.089599999999999902e+00 1.147887295999999857e+01 9.599179999999999779e+01 9.388930000000000575e+01
6.093925000000000480e+00 1.147989577199999900e+01 9.599039999999999395e+01 9.388819999999999766e+01
6.098250000000000171e+00 1.148091858399999943e+01 9.599089999999999634e+01 9.388530000000000086e+01
6.102575000000000749e+00 1.148194139599999986e+01 9.598959999999999582e+01 9.388420000000000698e+01
6.106899999999999551e+00 1.148296420800000028e+01 9.599009999999999820e+01 9.388139999999999930e+01
6.111225000000000129e+00 1.148395779679999862e+01 9.598879999999999768e+01 9.388030000000000541e+01
6.115549999999999820e+00 1.148498060879999905e+01 9.598940000000000339e+01 9.387749999999999773e+01
6.119875000000000398e+00 1.148597419759999916e+01 9.598810000000000286e+01 9.387649999999999295e+01
6.124200000000000088e+00 1.148699700959999959e+01 9.598869999999999436e+01 9.387369999999999948e+01
6.128525000000000666e+00 1.148799059839999970e+01 9.598749999999999716e+01 9.387269999999999470e+01
6.132850000000000357e+00 1.148898418719999981e+01 9.598810000000000286e+01 9.387000000000000455e+01
6.137175000000000047e+00 1.148997777599999814e+01 9.598680000000000234e+01 9.386899999999999977e+01
6.141499999999999737e+00 1.149100058799999857e+01 9.598749999999999716e+01 9.386629999999999541e+01
6.145825000000000315e+00 1.149196495359999837e+01 9.598629999999999995e+01 9.386530000000000484e+01
6.150150000000000006e+00 1.149298776559999880e+01 9.598690000000000566e+01 9.386270000000000380e+01
6.154475000000000584e+00 1.149395213119999859e+01 9.598569999999999425e+01 9.386169999999999902e+01
6.158800000000000274e+00 1.149494571999999870e+01 9.598640000000000327e+01 9.385909999999999798e+01
6.163125000000000853e+00 1.149593930880000059e+01 9.598520000000000607e+01 9.385819999999999652e+01
6.167449999999999655e+00 1.149710823679999905e+01 9.600000000000000000e+01 9.387099999999999511e+01
6.171775000000000233e+00 1.149798493279999967e+01 9.599599999999999511e+01 9.386809999999999832e+01
6.176099999999999923e+00 1.149897852159999978e+01 9.599550000000000693e+01 9.386520000000000152e+01
6.180425000000000502e+00 1.149991366399999926e+01 9.599379999999999313e+01 9.386369999999999436e+01
6.184750000000000192e+00 1.150090725279999937e+01 9.599399999999999977e+01 9.386119999999999663e+01
6.189075000000000770e+00 1.150187161839999916e+01 9.599269999999999925e+01 9.385999999999999943e+01
6.193399999999999572e+00 1.150286520719999928e+01 9.599299999999999500e+01 9.385750000000000171e+01
6.197725000000000151e+00 1.150382957279999907e+01 9.599179999999999779e+01 9.385630000000000450e+01
6.202049999999999841e+00 1.150479393839999886e+01 9.599219999999999686e+01 9.385380000000000678e+01
6.206375000000000419e+00 1.150575830400000044e+01 9.599099999999999966e+01 9.385280000000000200e+01
6.210700000000000109e+00 1.150672266960000023e+01 9.599139999999999873e+01 9.385030000000000427e+01
6.215025000000000688e+00 1.150768703520000003e+01 9.599030000000000484e+01 9.384929999999999950e+01
6.219350000000000378e+00 1.150865140079999804e+01 9.599070000000000391e+01 9.384680000000000177e+01
6.223675000000000068e+00 1.150961576639999961e+01 9.598959999999999582e+01 9.384579999999999700e+01
6.227999999999999758e+00 1.151058013199999941e+01 9.599009999999999820e+01 9.384340000000000259e+01
6.232325000000000337e+00 1.151151527440000066e+01 9.598900000000000432e+01 9.384239999999999782e+01
6.236650000000000027e+00 1.151247964000000046e+01 9.598940000000000339e+01 9.384000000000000341e+01
6.240975000000000605e+00 1.151341478239999994e+01 9.598839999999999861e+01 9.383910000000000196e+01
6.245300000000000296e+00 1.151437914799999973e+01 9.598890000000000100e+01 9.383669999999999334e+01
6.249625000000000874e+00 1.151531429039999921e+01 9.598779999999999291e+01 9.383570000000000277e+01
6.253949999999999676e+00 1.151627865599999900e+01 9.598829999999999529e+01 9.383339999999999748e+01
6.258275000000000254e+00 1.151721379840000026e+01 9.598730000000000473e+01 9.383240000000000691e+01
6.262599999999999945e+00 1.151814894079999974e+01 9.598789999999999623e+01 9.383010000000000161e+01
6.266925000000000523e+00 1.151908408320000099e+01 9.598680000000000234e+01 9.382920000000000016e+01
6.271250000000000213e+00 1.152004844879999901e+01 9.598739999999999384e+01 9.382689999999999486e+01
6.275575000000000792e+00 1.152045757359999989e+01 9.604600000000000648e+01 9.386520000000000152e+01
6.279900000000000482e+00 1.152127582319999988e+01 9.603499999999999659e+01 9.386020000000000607e+01
6.284225000000000172e+00 1.152224018879999967e+01 9.603660000000000707e+01 9.385859999999999559e+01
6.288549999999999862e+00 1.152314610800000061e+01 9.603650000000000375e+01 9.385580000000000211e+01
6.292875000000000441e+00 1.152408125040000009e+01 9.603929999999999723e+01 9.385469999999999402e+01
6.297200000000000131e+00 1.152498716959999925e+01 9.604019999999999868e+01 9.385229999999999961e+01
6.301525000000000709e+00 1.152595153519999904e+01 9.604300000000000637e+01 9.385120000000000573e+01
6.305850000000000399e+00 1.152685745439999998e+01 9.604160000000000252e+01 9.384890000000000043e+01
6.310175000000000978e+00 1.152779259679999946e+01 9.604130000000000678e+01 9.384780000000000655e+01
6.314499999999999780e+00 1.152872773920000071e+01 9.603979999999999961e+01 9.384550000000000125e+01
6.318825000000000358e+00 1.152966288160000019e+01 9.603979999999999961e+01 9.384449999999999648e+01
6.323150000000000048e+00 1.153056880079999935e+01 9.603849999999999909e+01 9.384229999999999450e+01
6.327475000000000627e+00 1.153150394319999883e+01 9.603839999999999577e+01 9.384130000000000393e+01
6.331800000000000317e+00 1.153240986239999977e+01 9.603719999999999857e+01 9.383910000000000196e+01
6.336125000000000895e+00 1.153331578159999893e+01 9.603709999999999525e+01 9.383809999999999718e+01
6.340449999999999697e+00 1.153422170079999987e+01 9.603589999999999804e+01 9.383589999999999520e+01
6.344775000000000276e+00 1.153515684319999934e+01 9.603570000000000562e+01 9.383490000000000464e+01
6.349099999999999966e+00 1.153606276240000028e+01 9.603459999999999752e+01 9.383280000000000598e+01
6.353425000000000544e+00 1.153696868159999944e+01 9.603440000000000509e+01 9.383180000000000121e+01
6.357750000000000234e+00 1.153787460079999860e+01 9.603340000000000032e+01 9.382970000000000255e+01
6.362075000000000813e+00 1.153878051999999954e+01 9.603319999999999368e+01 9.382869999999999777e+01
6.366400000000000503e+00 1.153968643919999870e+01 9.603209999999999980e+01 9.382659999999999911e+01
6.370725000000001081e+00 1.154059235839999964e+01 9.603189999999999316e+01 9.382569999999999766e+01
6.375049999999999883e+00 1.154149827759999880e+01 9.603090000000000259e+01 9.382359999999999900e+01
6.379375000000000462e+00 1.154237497359999942e+01 9.603060000000000684e+01 9.382269999999999754e+01
6.383700000000000152e+00 1.154427448159999869e+01 9.602960000000000207e+01 9.386260000000000048e+01
6.388025000000000730e+00 1.154503428479999982e+01 9.602070000000000505e+01 9.385869999999999891e+01
6.392350000000000421e+00 1.154594020399999899e+01 9.602240000000000464e+01 9.385590000000000543e+01
6.396675000000000999e+00 1.154678767679999929e+01 9.602190000000000225e+01 9.385439999999999827e+01
6.400999999999999801e+00 1.154769359599999845e+01 9.602479999999999905e+01 9.385219999999999629e+01
6.405325000000000379e+00 1.154857029199999907e+01 9.602500000000000568e+01 9.385110000000000241e+01
6.409650000000000070e+00 1.154947621120000001e+01 9.602790000000000248e+01 9.384890000000000043e+01
6.413975000000000648e+00 1.155032368400000031e+01 9.602830000000000155e+01 9.384789999999999566e+01
6.418300000000000338e+00 1.155122960319999947e+01 9.603109999999999502e+01 9.384569999999999368e+01
6.422625000000000917e+00 1.155207707599999978e+01 9.603159999999999741e+01 9.384480000000000643e+01
6.426950000000000607e+00 1.155298299520000072e+01 9.603440000000000509e+01 9.384260000000000446e+01
6.431275000000000297e+00 1.155383046799999924e+01 9.603489999999999327e+01 9.384170000000000300e+01
6.435599999999999987e+00 1.155470716399999986e+01 9.603759999999999764e+01 9.383960000000000434e+01
6.439925000000000566e+00 1.155558386000000048e+01 9.603810000000000002e+01 9.383870000000000289e+01
6.444250000000000256e+00 1.155646055599999933e+01 9.604080000000000439e+01 9.383660000000000423e+01
6.448575000000000834e+00 1.155730802879999963e+01 9.604139999999999588e+01 9.383570000000000277e+01
6.452900000000000524e+00 1.155818472479999848e+01 9.604399999999999693e+01 9.383360000000000412e+01
6.457225000000001103e+00 1.155903219759999878e+01 9.604449999999999932e+01 9.383280000000000598e+01
6.461549999999999905e+00 1.155990889359999940e+01 9.604710000000000036e+01 9.383069999999999311e+01
6.465875000000000483e+00 1.156075636639999971e+01 9.604760000000000275e+01 9.382989999999999498e+01
6.470200000000000173e+00 1.156160383920000001e+01 9.605020000000000380e+01 9.382779999999999632e+01
6.474525000000000752e+00 1.156245131200000031e+01 9.605070000000000618e+01 9.382699999999999818e+01
6.478850000000000442e+00 1.156332800799999916e+01 9.605320000000000391e+01 9.382500000000000284e+01
6.483175000000001020e+00 1.156417548079999946e+01 9.605379999999999541e+01 9.382420000000000471e+01
6.487500000000000711e+00 1.156502295359999977e+01 9.605620000000000402e+01 9.382219999999999516e+01
6.491824999999999513e+00 1.156572431040000026e+01 9.606709999999999638e+01 9.386119999999999663e+01
6.496150000000000091e+00 1.156645489039999930e+01 9.605379999999999541e+01 9.385609999999999786e+01
6.500474999999999781e+00 1.156730236319999960e+01 9.605500000000000682e+01 9.385460000000000491e+01
6.504800000000000360e+00 1.156812061279999959e+01 9.605400000000000205e+01 9.385209999999999297e+01
6.509125000000000050e+00 1.156899730880000021e+01 9.605670000000000641e+01 9.385120000000000573e+01
6.513450000000000628e+00 1.156981555839999842e+01 9.605660000000000309e+01 9.384890000000000043e+01
6.517774999999999430e+00 1.157066303119999873e+01 9.605929999999999325e+01 9.384810000000000230e+01
6.522100000000000009e+00 1.157151050399999903e+01 9.605960000000000321e+01 9.384590000000000032e+01
6.526424999999999699e+00 1.157235797679999934e+01 9.606279999999999575e+01 9.384510000000000218e+01
6.530750000000000277e+00 1.157317622639999932e+01 9.606390000000000384e+01 9.384300000000000352e+01
6.535074999999999967e+00 1.157402369919999963e+01 9.606709999999999638e+01 9.384210000000000207e+01
6.539400000000000546e+00 1.157484194879999961e+01 9.606829999999999359e+01 9.384010000000000673e+01
6.543725000000000236e+00 1.157568942159999992e+01 9.607150000000000034e+01 9.383920000000000528e+01
6.548049999999999926e+00 1.157650767119999990e+01 9.607280000000000086e+01 9.383719999999999573e+01
6.552374999999999616e+00 1.157735514400000021e+01 9.607590000000000430e+01 9.383639999999999759e+01
6.556700000000000195e+00 1.157814417039999988e+01 9.607729999999999393e+01 9.383440000000000225e+01
6.561024999999999885e+00 1.157899164320000018e+01 9.608039999999999736e+01 9.383360000000000412e+01
6.565350000000000463e+00 1.157980989279999839e+01 9.608190000000000452e+01 9.383169999999999789e+01
6.569675000000000153e+00 1.158062814240000016e+01 9.608490000000000464e+01 9.383079999999999643e+01
6.574000000000000732e+00 1.158144639200000015e+01 9.608650000000000091e+01 9.382890000000000441e+01
6.578324999999999534e+00 1.158226464160000013e+01 9.608950000000000102e+01 9.382810000000000628e+01
6.582650000000000112e+00 1.158308289120000012e+01 9.609120000000000061e+01 9.382620000000000005e+01
6.586974999999999802e+00 1.158390114080000011e+01 9.609409999999999741e+01 9.382540000000000191e+01
6.591300000000000381e+00 1.158469016719999978e+01 9.609579999999999700e+01 9.382359999999999900e+01
6.595625000000000071e+00 1.158550841679999976e+01 9.609879999999999711e+01 9.382280000000000086e+01
6.599950000000000649e+00 1.158723258560000069e+01 9.601749999999999829e+01 9.385599999999999454e+01
6.604274999999999451e+00 1.158787549599999878e+01 9.600839999999999463e+01 9.385229999999999961e+01
6.608600000000000030e+00 1.158869374560000054e+01 9.600979999999999848e+01 9.384980000000000189e+01
6.612924999999999720e+00 1.158945354879999989e+01 9.600939999999999941e+01 9.384839999999999804e+01
6.617250000000000298e+00 1.159030102159999842e+01 9.601200000000000045e+01 9.384640000000000271e+01
6.621574999999999989e+00 1.159106082479999955e+01 9.601220000000000709e+01 9.384539999999999793e+01
6.625900000000000567e+00 1.159187907439999954e+01 9.601489999999999725e+01 9.384350000000000591e+01
6.630225000000000257e+00 1.159266810079999921e+01 9.601529999999999632e+01 9.384260000000000446e+01
6.634550000000000836e+00 1.159345712719999888e+01 9.601789999999999736e+01 9.384069999999999823e+01
6.638874999999999638e+00 1.159424615359999855e+01 9.601839999999999975e+01 9.383979999999999677e+01
6.643200000000000216e+00 1.159506440320000031e+01 9.602089999999999748e+01 9.383790000000000475e+01
6.647524999999999906e+00 1.159582420639999967e+01 9.602150000000000318e+01 9.383710000000000662e+01
6.651850000000000485e+00 1.159661323279999934e+01 9.602389999999999759e+01 9.383520000000000039e+01
6.656175000000000175e+00 1.159740225919999901e+01 9.602450000000000330e+01 9.383440000000000225e+01
6.660500000000000753e+00 1.159819128559999868e+01 9.602679999999999438e+01 9.383249999999999602e+01
6.664824999999999555e+00 1.159895108879999981e+01 9.602750000000000341e+01 9.383180000000000121e+01
6.669150000000000134e+00 1.159974011519999948e+01 9.602979999999999450e+01 9.382989999999999498e+01
6.673474999999999824e+00 1.160052914159999915e+01 9.603040000000000020e+01 9.382909999999999684e+01
6.677800000000000402e+00 1.160128894479999850e+01 9.603270000000000550e+01 9.382729999999999393e+01
6.682125000000000092e+00 1.160207797119999817e+01 9.603340000000000032e+01 9.382659999999999911e+01
6.686450000000000671e+00 1.160283777439999930e+01 9.603549999999999898e+01 9.382470000000000709e+01
6.690775000000000361e+00 1.160359757759999866e+01 9.603619999999999379e+01 9.382399999999999807e+01
6.695100000000000051e+00 1.160438660399999833e+01 9.603839999999999577e+01 9.382219999999999516e+01
6.699424999999999741e+00 1.160514640719999946e+01 9.603900000000000148e+01 9.382150000000000034e+01
6.703750000000000320e+00 1.160590621039999881e+01 9.604110000000000014e+01 9.381969999999999743e+01
6.708075000000000010e+00 1.160634455840000001e+01 9.605649999999999977e+01 9.385169999999999391e+01
6.712400000000000588e+00 1.160701669200000019e+01 9.604349999999999454e+01 9.384699999999999420e+01
6.716725000000000279e+00 1.160780571839999986e+01 9.604510000000000502e+01 9.384560000000000457e+01
6.721050000000000857e+00 1.160853629839999890e+01 9.604389999999999361e+01 9.384329999999999927e+01
6.725374999999999659e+00 1.160932532480000035e+01 9.604659999999999798e+01 9.384239999999999782e+01
6.729700000000000237e+00 1.161005590479999938e+01 9.604609999999999559e+01 9.384040000000000248e+01
6.734024999999999928e+00 1.161084493119999905e+01 9.604869999999999663e+01 9.383960000000000434e+01
6.738350000000000506e+00 1.161157551119999987e+01 9.604850000000000421e+01 9.383769999999999811e+01
6.742675000000000196e+00 1.161236453759999954e+01 9.605110000000000525e+01 9.383689999999999998e+01
6.747000000000000774e+00 1.161309511759999857e+01 9.605110000000000525e+01 9.383509999999999707e+01
6.751325000000000465e+00 1.161385492079999970e+01 9.605349999999999966e+01 9.383429999999999893e+01
6.755650000000000155e+00 1.161461472399999906e+01 9.605360000000000298e+01 9.383249999999999602e+01
6.759974999999999845e+00 1.161537452720000019e+01 9.605599999999999739e+01 9.383180000000000121e+01
6.764300000000000423e+00 1.161610510719999922e+01 9.605620000000000402e+01 9.382999999999999829e+01
6.768625000000000114e+00 1.161686491039999858e+01 9.605849999999999511e+01 9.382920000000000016e+01
6.772950000000000692e+00 1.161759549039999939e+01 9.605880000000000507e+01 9.382750000000000057e+01
6.777275000000000382e+00 1.161835529360000052e+01 9.606170000000000186e+01 9.382670000000000243e+01
6.781600000000000961e+00 1.161908587359999956e+01 9.606270000000000664e+01 9.382500000000000284e+01
6.785924999999999763e+00 1.161981645360000037e+01 9.606550000000000011e+01 9.382429999999999382e+01
6.790250000000000341e+00 1.162054703359999941e+01 9.606650000000000489e+01 9.382259999999999422e+01
6.794575000000000031e+00 1.162130683680000054e+01 9.606929999999999836e+01 9.382189999999999941e+01
6.798900000000000610e+00 1.162203741679999958e+01 9.607040000000000646e+01 9.382019999999999982e+01
6.803225000000000300e+00 1.162276799680000039e+01 9.607319999999999993e+01 9.381950000000000500e+01
6.807550000000000878e+00 1.162349857679999943e+01 9.607439999999999714e+01 9.381780000000000541e+01
6.811874999999999680e+00 1.162422915680000024e+01 9.607710000000000150e+01 9.381709999999999638e+01
6.816200000000000259e+00 1.162551497759999997e+01 9.604189999999999827e+01 9.384439999999999316e+01
6.820524999999999949e+00 1.162618711120000015e+01 9.603700000000000614e+01 9.384090000000000487e+01
6.824850000000000527e+00 1.162691769119999918e+01 9.603770000000000095e+01 9.383859999999999957e+01
6.829175000000000217e+00 1.162761904799999968e+01 9.603820000000000334e+01 9.383740000000000236e+01
6.833500000000000796e+00 1.162837885119999903e+01 9.603969999999999629e+01 9.383559999999999945e+01
6.837825000000000486e+00 1.162910943119999985e+01 9.604059999999999775e+01 9.383469999999999800e+01
6.842150000000000176e+00 1.162984001119999888e+01 9.604210000000000491e+01 9.383299999999999841e+01
6.846474999999999866e+00 1.163054136799999938e+01 9.604309999999999548e+01 9.383220000000000027e+01
6.850800000000000445e+00 1.163127194800000019e+01 9.604460000000000264e+01 9.383050000000000068e+01
6.855125000000000135e+00 1.163200252799999923e+01 9.604559999999999320e+01 9.382970000000000255e+01
6.859450000000000713e+00 1.163270388479999795e+01 9.604710000000000036e+01 9.382800000000000296e+01
6.863775000000000404e+00 1.163343446480000054e+01 9.604810000000000514e+01 9.382729999999999393e+01
6.868100000000000982e+00 1.163413582159999926e+01 9.604959999999999809e+01 9.382559999999999434e+01
6.872424999999999784e+00 1.163486640159999830e+01 9.605060000000000286e+01 9.382489999999999952e+01
6.876750000000000362e+00 1.163556775840000057e+01 9.605200000000000671e+01 9.382319999999999993e+01
6.881075000000000053e+00 1.163626911519999929e+01 9.605299999999999727e+01 9.382250000000000512e+01
6.885400000000000631e+00 1.163699969519999833e+01 9.605440000000000111e+01 9.382089999999999463e+01
6.889725000000000321e+00 1.163770105199999882e+01 9.605549999999999500e+01 9.382019999999999982e+01
6.894050000000000900e+00 1.163840240879999932e+01 9.605679999999999552e+01 9.381860000000000355e+01
6.898375000000000590e+00 1.163910376559999982e+01 9.605780000000000030e+01 9.381789999999999452e+01
6.902700000000000280e+00 1.163980512240000031e+01 9.605920000000000414e+01 9.381629999999999825e+01
6.907024999999999970e+00 1.164050647919999903e+01 9.606019999999999470e+01 9.381570000000000675e+01
6.911350000000000549e+00 1.164120783599999953e+01 9.606149999999999523e+01 9.381399999999999295e+01
6.915675000000000239e+00 1.164187996959999971e+01 9.606250000000000000e+01 9.381340000000000146e+01
6.920000000000000817e+00 1.164258132639999843e+01 9.606350000000000477e+01 9.381180000000000518e+01
6.924325000000000507e+00 1.164307812080000026e+01 9.609080000000000155e+01 9.383880000000000621e+01
6.928650000000001086e+00 1.164369180799999981e+01 9.607859999999999445e+01 9.383450000000000557e+01
6.932974999999999888e+00 1.164439316479999853e+01 9.608129999999999882e+01 9.383320000000000505e+01
6.937300000000000466e+00 1.164506529839999871e+01 9.607999999999999829e+01 9.383110000000000639e+01
6.941625000000000156e+00 1.164576665519999921e+01 9.608389999999999986e+01 9.383039999999999736e+01
6.945950000000000735e+00 1.164643878879999939e+01 9.608360000000000412e+01 9.382859999999999445e+01
6.950275000000000425e+00 1.164714014559999988e+01 9.608740000000000236e+01 9.382800000000000296e+01
6.954600000000001003e+00 1.164781227920000006e+01 9.608740000000000236e+01 9.382630000000000337e+01
6.958924999999999805e+00 1.164851363599999878e+01 9.609109999999999729e+01 9.382559999999999434e+01
6.963250000000000384e+00 1.164918576959999896e+01 9.609130000000000393e+01 9.382389999999999475e+01
6.967575000000000074e+00 1.164988712639999946e+01 9.609489999999999554e+01 9.382330000000000325e+01
6.971900000000000652e+00 1.165055925999999964e+01 9.609520000000000550e+01 9.382170000000000698e+01
6.976225000000000342e+00 1.165126061680000014e+01 9.609869999999999379e+01 9.382099999999999795e+01
6.980550000000000921e+00 1.165193275040000032e+01 9.609910000000000707e+01 9.381940000000000168e+01
6.984875000000000611e+00 1.165260488400000050e+01 9.610259999999999536e+01 9.381879999999999598e+01
6.989200000000000301e+00 1.165327701759999890e+01 9.610299999999999443e+01 9.381719999999999970e+01
6.993524999999999991e+00 1.165394915119999908e+01 9.610639999999999361e+01 9.381659999999999400e+01
6.997850000000000570e+00 1.165462128479999926e+01 9.610699999999999932e+01 9.381499999999999773e+01
7.002175000000000260e+00 1.165529341839999944e+01 9.611039999999999850e+01 9.381440000000000623e+01
7.006500000000000838e+00 1.165596555199999962e+01 9.611100000000000421e+01 9.381289999999999907e+01
7.010825000000000529e+00 1.165663768559999980e+01 9.611430000000000007e+01 9.381220000000000425e+01
7.015150000000001107e+00 1.165728059599999966e+01 9.611499999999999488e+01 9.381080000000000041e+01
7.019474999999999909e+00 1.165798195279999838e+01 9.611790000000000589e+01 9.381010000000000559e+01
7.023800000000000487e+00 1.165862486320000002e+01 9.611620000000000630e+01 9.380870000000000175e+01
7.028125000000000178e+00 1.165929699679999842e+01 9.611709999999999354e+01 9.380800000000000693e+01
7.032449999999999868e+00 1.166067048719999910e+01 9.603919999999999391e+01 9.383389999999999986e+01
7.036775000000000446e+00 1.166122572799999979e+01 9.603180000000000405e+01 9.383069999999999311e+01
7.041100000000000136e+00 1.166192708479999851e+01 9.603220000000000312e+01 9.382859999999999445e+01
7.045425000000000715e+00 1.166254077199999983e+01 9.603239999999999554e+01 9.382750000000000057e+01
7.049749999999999517e+00 1.166324212879999855e+01 9.603390000000000271e+01 9.382590000000000430e+01
7.054075000000000095e+00 1.166388503920000019e+01 9.603459999999999752e+01 9.382510000000000616e+01
7.058399999999999785e+00 1.166455717280000037e+01 9.603600000000000136e+01 9.382359999999999900e+01
7.062725000000000364e+00 1.166520008319999846e+01 9.603690000000000282e+01 9.382290000000000418e+01
7.067050000000000054e+00 1.166584299360000010e+01 9.603830000000000666e+01 9.382129999999999370e+01
7.071375000000000632e+00 1.166648590399999996e+01 9.603929999999999723e+01 9.382070000000000221e+01
7.075699999999999434e+00 1.166715803760000014e+01 9.604059999999999775e+01 9.381919999999999504e+01
7.080025000000000013e+00 1.166780094799999823e+01 9.604160000000000252e+01 9.381850000000000023e+01
7.084349999999999703e+00 1.166844385839999987e+01 9.604290000000000305e+01 9.381699999999999307e+01
7.088675000000000281e+00 1.166908676879999973e+01 9.604389999999999361e+01 9.381640000000000157e+01
7.092999999999999972e+00 1.166972967919999959e+01 9.604519999999999413e+01 9.381489999999999441e+01
7.097325000000000550e+00 1.167037258959999946e+01 9.604619999999999891e+01 9.381430000000000291e+01
7.101650000000000240e+00 1.167101549999999932e+01 9.604739999999999611e+01 9.381279999999999575e+01
7.105974999999999930e+00 1.167165841039999918e+01 9.604850000000000421e+01 9.381220000000000425e+01
7.110299999999999621e+00 1.167230132080000082e+01 9.604959999999999809e+01 9.381080000000000041e+01
7.114625000000000199e+00 1.167291500800000037e+01 9.605070000000000618e+01 9.381019999999999470e+01
7.118949999999999889e+00 1.167355791839999846e+01 9.605180000000000007e+01 9.380870000000000175e+01
7.123275000000000468e+00 1.167420082880000010e+01 9.605289999999999395e+01 9.380819999999999936e+01
7.127600000000000158e+00 1.167481451599999964e+01 9.605400000000000205e+01 9.380670000000000641e+01
7.131925000000000736e+00 1.167545742639999951e+01 9.605500000000000682e+01 9.380620000000000402e+01
7.136249999999999538e+00 1.167607111359999905e+01 9.605610000000000070e+01 9.380469999999999686e+01
7.140575000000000117e+00 1.167706470239999916e+01 9.600960000000000605e+01 9.383270000000000266e+01
7.144899999999999807e+00 1.167756149679999922e+01 9.600400000000000489e+01 9.382850000000000534e+01
7.149225000000000385e+00 1.167820440719999908e+01 9.600539999999999452e+01 9.382739999999999725e+01
7.153550000000000075e+00 1.167878887120000009e+01 9.600490000000000634e+01 9.382550000000000523e+01
7.157875000000000654e+00 1.167943178159999995e+01 9.600700000000000500e+01 9.382479999999999620e+01
7.162200000000000344e+00 1.168004546879999950e+01 9.600719999999999743e+01 9.382319999999999993e+01
7.166525000000000034e+00 1.168065915599999904e+01 9.600920000000000698e+01 9.382259999999999422e+01
7.170849999999999724e+00 1.168127284320000037e+01 9.600960000000000605e+01 9.382110000000000127e+01
7.175175000000000303e+00 1.168188653039999991e+01 9.601149999999999807e+01 9.382049999999999557e+01
7.179499999999999993e+00 1.168250021759999946e+01 9.601210000000000377e+01 9.381910000000000593e+01
7.183825000000000571e+00 1.168311390479999901e+01 9.601390000000000668e+01 9.381850000000000023e+01
7.188150000000000261e+00 1.168372759199999855e+01 9.601460000000000150e+01 9.381709999999999638e+01
7.192475000000000840e+00 1.168434127919999987e+01 9.601630000000000109e+01 9.381650000000000489e+01
7.196799999999999642e+00 1.168495496639999942e+01 9.601699999999999591e+01 9.381510000000000105e+01
7.201125000000000220e+00 1.168556865359999897e+01 9.601860000000000639e+01 9.381449999999999534e+01
7.205449999999999910e+00 1.168615311759999997e+01 9.601940000000000452e+01 9.381310000000000571e+01
7.209775000000000489e+00 1.168676680479999952e+01 9.602100000000000080e+01 9.381250000000000000e+01
7.214100000000000179e+00 1.168735126880000053e+01 9.602169999999999561e+01 9.381119999999999948e+01
7.218425000000000757e+00 1.168796495600000007e+01 9.602330000000000609e+01 9.381059999999999377e+01
7.222749999999999559e+00 1.168857864319999962e+01 9.602410000000000423e+01 9.380929999999999325e+01
7.227075000000000138e+00 1.168916310720000062e+01 9.602559999999999718e+01 9.380870000000000175e+01
7.231399999999999828e+00 1.168977679440000017e+01 9.602639999999999532e+01 9.380740000000000123e+01
7.235725000000000406e+00 1.169036125839999940e+01 9.602779999999999916e+01 9.380679999999999552e+01
7.240050000000000097e+00 1.169094572239999863e+01 9.602870000000000061e+01 9.380549999999999500e+01
7.244375000000000675e+00 1.169155940959999995e+01 9.603010000000000446e+01 9.380490000000000350e+01
7.248700000000000365e+00 1.169211465039999887e+01 9.605570000000000164e+01 9.383039999999999736e+01
7.253025000000000055e+00 1.169264066799999924e+01 9.604749999999999943e+01 9.382720000000000482e+01
7.257349999999999746e+00 1.169325435519999878e+01 9.604859999999999332e+01 9.382540000000000191e+01
7.261675000000000324e+00 1.169380959599999947e+01 9.604779999999999518e+01 9.382439999999999714e+01
7.266000000000000014e+00 1.169442328319999902e+01 9.604980000000000473e+01 9.382299999999999329e+01
7.270325000000000593e+00 1.169500774720000003e+01 9.604959999999999809e+01 9.382229999999999848e+01
7.274650000000000283e+00 1.169559221119999926e+01 9.605169999999999675e+01 9.382089999999999463e+01
7.278975000000000861e+00 1.169617667519999848e+01 9.605169999999999675e+01 9.382030000000000314e+01
7.283299999999999663e+00 1.169679036239999803e+01 9.605360000000000298e+01 9.381889999999999930e+01
7.287625000000000242e+00 1.169737482639999904e+01 9.605370000000000630e+01 9.381829999999999359e+01
7.291949999999999932e+00 1.169795929040000004e+01 9.605559999999999832e+01 9.381690000000000396e+01
7.296275000000000510e+00 1.169854375439999927e+01 9.605580000000000496e+01 9.381640000000000157e+01
7.300600000000000200e+00 1.169912821839999850e+01 9.605759999999999366e+01 9.381499999999999773e+01
7.304925000000000779e+00 1.169968345919999919e+01 9.605780000000000030e+01 9.381440000000000623e+01
7.309250000000000469e+00 1.170029714639999874e+01 9.605960000000000321e+01 9.381310000000000571e+01
7.313575000000000159e+00 1.170085238719999943e+01 9.605979999999999563e+01 9.381260000000000332e+01
7.317899999999999849e+00 1.170143685119999866e+01 9.606159999999999854e+01 9.381119999999999948e+01
7.322225000000000428e+00 1.170202131519999966e+01 9.606180000000000518e+01 9.381069999999999709e+01
7.326550000000000118e+00 1.170260577919999889e+01 9.606329999999999814e+01 9.380939999999999657e+01
7.330875000000000696e+00 1.170316101999999958e+01 9.606340000000000146e+01 9.380880000000000507e+01
7.335200000000000387e+00 1.170374548399999881e+01 9.606489999999999441e+01 9.380750000000000455e+01
7.339525000000000965e+00 1.170430072479999950e+01 9.606499999999999773e+01 9.380700000000000216e+01
7.343849999999999767e+00 1.170488518879999873e+01 9.606650000000000489e+01 9.380570000000000164e+01
7.348175000000000345e+00 1.170544042959999942e+01 9.606650000000000489e+01 9.380519999999999925e+01
7.352500000000000036e+00 1.170602489360000042e+01 9.606799999999999784e+01 9.380389999999999873e+01
7.356825000000000614e+00 1.170690158959999927e+01 9.605859999999999843e+01 9.383020000000000493e+01
7.361150000000000304e+00 1.170736916079999901e+01 9.605280000000000484e+01 9.382640000000000668e+01
7.365475000000000882e+00 1.170795362480000001e+01 9.605320000000000391e+01 9.382540000000000191e+01
7.369799999999999685e+00 1.170850886560000070e+01 9.605320000000000391e+01 9.382359999999999900e+01
7.374125000000000263e+00 1.170906410639999962e+01 9.605440000000000111e+01 9.382299999999999329e+01
7.378449999999999953e+00 1.170961934719999853e+01 9.605490000000000350e+01 9.382160000000000366e+01
7.382775000000000531e+00 1.171020381119999954e+01 9.605610000000000070e+01 9.382099999999999795e+01
7.387100000000000222e+00 1.171075905200000022e+01 9.605679999999999552e+01 9.381969999999999743e+01
7.391425000000000800e+00 1.171131429279999914e+01 9.605790000000000362e+01 9.381910000000000593e+01
7.395750000000000490e+00 1.171186953359999983e+01 9.605870000000000175e+01 9.381780000000000541e+01
7.400075000000001069e+00 1.171242477439999874e+01 9.605979999999999563e+01 9.381719999999999970e+01
7.404399999999999871e+00 1.171298001519999943e+01 9.606059999999999377e+01 9.381589999999999918e+01
7.408725000000000449e+00 1.171353525600000012e+01 9.606159999999999854e+01 9.381539999999999679e+01
7.413050000000000139e+00 1.171409049679999903e+01 9.606239999999999668e+01 9.381409999999999627e+01
7.417375000000000718e+00 1.171464573759999972e+01 9.606340000000000146e+01 9.381350000000000477e+01
7.421700000000000408e+00 1.171520097839999863e+01 9.606430000000000291e+01 9.381229999999999336e+01
7.426025000000000986e+00 1.171575621919999932e+01 9.606510000000000105e+01 9.381180000000000518e+01
7.430349999999999788e+00 1.171628223679999969e+01 9.606579999999999586e+01 9.381050000000000466e+01
7.434675000000000367e+00 1.171683747759999861e+01 9.606659999999999400e+01 9.381000000000000227e+01
7.439000000000000057e+00 1.171739271839999930e+01 9.606730000000000302e+01 9.380870000000000175e+01
7.443325000000000635e+00 1.171794795919999821e+01 9.606799999999999784e+01 9.380819999999999936e+01
7.447650000000000325e+00 1.171847397679999858e+01 9.606870000000000687e+01 9.380700000000000216e+01
7.451975000000000904e+00 1.171902921759999927e+01 9.606950000000000500e+01 9.380649999999999977e+01
7.456300000000000594e+00 1.171955523519999964e+01 9.607019999999999982e+01 9.380530000000000257e+01
7.460625000000000284e+00 1.172011047599999856e+01 9.607089999999999463e+01 9.380480000000000018e+01
7.464949999999999974e+00 1.172092872560000032e+01 9.605700000000000216e+01 9.382620000000000005e+01
7.469275000000000553e+00 1.172139629679999828e+01 9.605110000000000525e+01 9.382340000000000657e+01
7.473600000000000243e+00 1.172195153759999897e+01 9.605209999999999582e+01 9.382160000000000366e+01
7.477925000000000821e+00 1.172247755519999934e+01 9.605140000000000100e+01 9.382070000000000221e+01
7.482250000000000512e+00 1.172300357279999972e+01 9.605320000000000391e+01 9.381940000000000168e+01
7.486575000000001090e+00 1.172352959039999831e+01 9.605310000000000059e+01 9.381870000000000687e+01
7.490899999999999892e+00 1.172408483120000078e+01 9.605480000000000018e+01 9.381749999999999545e+01
7.495225000000000470e+00 1.172461084879999937e+01 9.605490000000000350e+01 9.381690000000000396e+01
7.499550000000000161e+00 1.172516608959999829e+01 9.605660000000000309e+01 9.381560000000000343e+01
7.503875000000000739e+00 1.172569210719999866e+01 9.605670000000000641e+01 9.381510000000000105e+01
7.508200000000000429e+00 1.172621812479999903e+01 9.605840000000000600e+01 9.381390000000000384e+01
7.512525000000001008e+00 1.172674414239999940e+01 9.605859999999999843e+01 9.381329999999999814e+01
7.516850000000000698e+00 1.172727015999999978e+01 9.606019999999999470e+01 9.381210000000000093e+01
7.521175000000000388e+00 1.172779617760000015e+01 9.606040000000000134e+01 9.381159999999999854e+01
7.525500000000000078e+00 1.172832219520000052e+01 9.606199999999999761e+01 9.381040000000000134e+01
7.529825000000000657e+00 1.172884821279999912e+01 9.606220000000000425e+01 9.380989999999999895e+01
7.534150000000000347e+00 1.172937423039999949e+01 9.606380000000000052e+01 9.380870000000000175e+01
7.538475000000000925e+00 1.172990024799999986e+01 9.606399999999999295e+01 9.380819999999999936e+01
7.542800000000000615e+00 1.173042626559999846e+01 9.606560000000000343e+01 9.380700000000000216e+01
7.547125000000001194e+00 1.173092305999999851e+01 9.606579999999999586e+01 9.380649999999999977e+01
7.551449999999999996e+00 1.173144907759999889e+01 9.606730000000000302e+01 9.380530000000000257e+01
7.555775000000000574e+00 1.173197509519999926e+01 9.606759999999999877e+01 9.380490000000000350e+01
7.560100000000000264e+00 1.173250111279999786e+01 9.606910000000000593e+01 9.380370000000000630e+01
7.564425000000000843e+00 1.173299790719999969e+01 9.606910000000000593e+01 9.380320000000000391e+01
7.568750000000000533e+00 1.173352392479999828e+01 9.607049999999999557e+01 9.380209999999999582e+01
7.573075000000000223e+00 1.173428372799999941e+01 9.605800000000000693e+01 9.382670000000000243e+01
7.577399999999999913e+00 1.173472207599999884e+01 9.605280000000000484e+01 9.382319999999999993e+01
7.581724999999999604e+00 1.173524809359999921e+01 9.605299999999999727e+01 9.382219999999999516e+01
7.586050000000000182e+00 1.173574488799999926e+01 9.605299999999999727e+01 9.382059999999999889e+01
7.590374999999999872e+00 1.173627090559999964e+01 9.605410000000000537e+01 9.382009999999999650e+01
7.594700000000000450e+00 1.173676769999999969e+01 9.605450000000000443e+01 9.381879999999999598e+01
7.599025000000000141e+00 1.173729371759999829e+01 9.605559999999999832e+01 9.381820000000000448e+01
7.603350000000000719e+00 1.173779051200000012e+01 9.605629999999999313e+01 9.381699999999999307e+01
7.607674999999999521e+00 1.173828730640000018e+01 9.605729999999999791e+01 9.381650000000000489e+01
7.612000000000000099e+00 1.173881332400000055e+01 9.605800000000000693e+01 9.381529999999999347e+01
7.616324999999999790e+00 1.173931011840000060e+01 9.605899999999999750e+01 9.381480000000000530e+01
7.620650000000000368e+00 1.173980691279999888e+01 9.605979999999999563e+01 9.381359999999999388e+01
7.624975000000000058e+00 1.174030370719999894e+01 9.606069999999999709e+01 9.381310000000000571e+01
7.629300000000000637e+00 1.174080050159999900e+01 9.606149999999999523e+01 9.381199999999999761e+01
7.633625000000000327e+00 1.174132651919999937e+01 9.606239999999999668e+01 9.381149999999999523e+01
7.637950000000000017e+00 1.174182331359999942e+01 9.606329999999999814e+01 9.381029999999999802e+01
7.642274999999999707e+00 1.174232010799999948e+01 9.606409999999999627e+01 9.380979999999999563e+01
7.646600000000000286e+00 1.174281690239999953e+01 9.606499999999999773e+01 9.380870000000000175e+01
7.650924999999999976e+00 1.174328447359999927e+01 9.606579999999999586e+01 9.380819999999999936e+01
7.655250000000000554e+00 1.174378126799999933e+01 9.606669999999999732e+01 9.380710000000000548e+01
7.659575000000000244e+00 1.174427806239999938e+01 9.606749999999999545e+01 9.380660000000000309e+01
7.663900000000000823e+00 1.174477485679999944e+01 9.606839999999999691e+01 9.380549999999999500e+01
7.668224999999999625e+00 1.174527165119999950e+01 9.606919999999999504e+01 9.380509999999999593e+01
7.672550000000000203e+00 1.174576844559999955e+01 9.606999999999999318e+01 9.380400000000000205e+01
7.676874999999999893e+00 1.174623601679999929e+01 9.607080000000000553e+01 9.380349999999999966e+01
7.681200000000000472e+00 1.174699582000000042e+01 9.606010000000000559e+01 9.382420000000000471e+01
7.685525000000000162e+00 1.174740494479999953e+01 9.605429999999999779e+01 9.382150000000000034e+01
7.689850000000000740e+00 1.174790173919999781e+01 9.605519999999999925e+01 9.381990000000000407e+01
7.694174999999999542e+00 1.174836931039999932e+01 9.605450000000000443e+01 9.381900000000000261e+01
7.698500000000000121e+00 1.174886610479999938e+01 9.605610000000000070e+01 9.381780000000000541e+01
7.702824999999999811e+00 1.174933367599999912e+01 9.605589999999999407e+01 9.381719999999999970e+01
7.707150000000000389e+00 1.174983047039999917e+01 9.605750000000000455e+01 9.381610000000000582e+01
7.711475000000000080e+00 1.175029804159999891e+01 9.605750000000000455e+01 9.381550000000000011e+01
7.715800000000000658e+00 1.175079483599999897e+01 9.605910000000000082e+01 9.381440000000000623e+01
7.720125000000000348e+00 1.175126240719999871e+01 9.605920000000000414e+01 9.381390000000000384e+01
7.724450000000000038e+00 1.175175920159999876e+01 9.606069999999999709e+01 9.381279999999999575e+01
7.728774999999999729e+00 1.175222677280000028e+01 9.606090000000000373e+01 9.381229999999999336e+01
7.733100000000000307e+00 1.175272356719999856e+01 9.606239999999999668e+01 9.381119999999999948e+01
7.737424999999999997e+00 1.175319113840000007e+01 9.606250000000000000e+01 9.381069999999999709e+01
7.741750000000000576e+00 1.175365870959999803e+01 9.606399999999999295e+01 9.380960000000000321e+01
7.746075000000000266e+00 1.175412628079999955e+01 9.606419999999999959e+01 9.380910000000000082e+01
7.750400000000000844e+00 1.175462307519999960e+01 9.606560000000000343e+01 9.380800000000000693e+01
7.754724999999999646e+00 1.175509064639999934e+01 9.606579999999999586e+01 9.380759999999999366e+01
7.759050000000000225e+00 1.175555821759999908e+01 9.606730000000000302e+01 9.380649999999999977e+01
7.763374999999999915e+00 1.175602578879999882e+01 9.606740000000000634e+01 9.380610000000000070e+01
7.767700000000000493e+00 1.175649335999999856e+01 9.606889999999999930e+01 9.380500000000000682e+01
7.772025000000000183e+00 1.175696093120000008e+01 9.606910000000000593e+01 9.380450000000000443e+01
7.776350000000000762e+00 1.175742850239999981e+01 9.607049999999999557e+01 9.380349999999999966e+01
7.780675000000000452e+00 1.175789607359999955e+01 9.607059999999999889e+01 9.380299999999999727e+01
7.785000000000000142e+00 1.175836364479999929e+01 9.607200000000000273e+01 9.380200000000000671e+01
7.789324999999999832e+00 1.175909422480000011e+01 9.606019999999999470e+01 9.382380000000000564e+01
7.793650000000000411e+00 1.175947412639999889e+01 9.605509999999999593e+01 9.382049999999999557e+01
7.797975000000000101e+00 1.175994169759999863e+01 9.605530000000000257e+01 9.381959999999999411e+01
7.802300000000000679e+00 1.176040926880000015e+01 9.605519999999999925e+01 9.381810000000000116e+01
7.806625000000000369e+00 1.176087683999999811e+01 9.605620000000000402e+01 9.381759999999999877e+01
7.810950000000000948e+00 1.176131518799999931e+01 9.605660000000000309e+01 9.381640000000000157e+01
7.815274999999999750e+00 1.176178275919999905e+01 9.605759999999999366e+01 9.381589999999999918e+01
7.819600000000000328e+00 1.176225033039999879e+01 9.605819999999999936e+01 9.381480000000000530e+01
7.823925000000000018e+00 1.176271790160000030e+01 9.605910000000000082e+01 9.381430000000000291e+01
7.828250000000000597e+00 1.176318547280000004e+01 9.605979999999999563e+01 9.381319999999999482e+01
7.832575000000000287e+00 1.176362382079999946e+01 9.606069999999999709e+01 9.381270000000000664e+01
7.836900000000000865e+00 1.176409139199999920e+01 9.606140000000000612e+01 9.381170000000000186e+01
7.841224999999999667e+00 1.176455896319999894e+01 9.606229999999999336e+01 9.381119999999999948e+01
7.845550000000000246e+00 1.176499731119999836e+01 9.606300000000000239e+01 9.381019999999999470e+01
7.849874999999999936e+00 1.176546488239999988e+01 9.606380000000000052e+01 9.380970000000000653e+01
7.854200000000000514e+00 1.176590323039999930e+01 9.606459999999999866e+01 9.380870000000000175e+01
7.858525000000000205e+00 1.176634157840000050e+01 9.606539999999999679e+01 9.380819999999999936e+01
7.862850000000000783e+00 1.176680914959999846e+01 9.606619999999999493e+01 9.380719999999999459e+01
7.867175000000000473e+00 1.176724749759999966e+01 9.606699999999999307e+01 9.380679999999999552e+01
7.871500000000000163e+00 1.176771506879999940e+01 9.606770000000000209e+01 9.380580000000000496e+01
7.875824999999999854e+00 1.176815341679999882e+01 9.606850000000000023e+01 9.380530000000000257e+01
7.880150000000000432e+00 1.176859176480000002e+01 9.606929999999999836e+01 9.380429999999999779e+01
7.884475000000000122e+00 1.176903011279999944e+01 9.607009999999999650e+01 9.380389999999999873e+01
7.888800000000000701e+00 1.176949768399999918e+01 9.607080000000000553e+01 9.380289999999999395e+01
7.893125000000000391e+00 1.176993603200000038e+01 9.607160000000000366e+01 9.380240000000000578e+01
7.897450000000000969e+00 1.177060816559999878e+01 9.606069999999999709e+01 9.382299999999999329e+01
7.901774999999999771e+00 1.177098806719999935e+01 9.605519999999999925e+01 9.382049999999999557e+01
7.906100000000000350e+00 1.177145563839999909e+01 9.605589999999999407e+01 9.381900000000000261e+01
7.910425000000000040e+00 1.177186476319999997e+01 9.605519999999999925e+01 9.381810000000000116e+01
7.914750000000000618e+00 1.177233233439999793e+01 9.605670000000000641e+01 9.381709999999999638e+01
7.919075000000000308e+00 1.177274145919999881e+01 9.605649999999999977e+01 9.381650000000000489e+01
7.923400000000000887e+00 1.177320903040000033e+01 9.605800000000000693e+01 9.381550000000000011e+01
7.927725000000000577e+00 1.177361815519999944e+01 9.605800000000000693e+01 9.381489999999999441e+01
7.932050000000000267e+00 1.177408572639999917e+01 9.605949999999999989e+01 9.381390000000000384e+01
7.936374999999999957e+00 1.177449485120000006e+01 9.605949999999999989e+01 9.381340000000000146e+01
7.940700000000000536e+00 1.177493319919999948e+01 9.606100000000000705e+01 9.381239999999999668e+01
7.945025000000000226e+00 1.177537154720000068e+01 9.606109999999999616e+01 9.381199999999999761e+01
7.949350000000000804e+00 1.177580989520000010e+01 9.606250000000000000e+01 9.381100000000000705e+01
7.953675000000000495e+00 1.177624824319999952e+01 9.606260000000000332e+01 9.381050000000000466e+01
7.958000000000001073e+00 1.177668659119999894e+01 9.606399999999999295e+01 9.380949999999999989e+01
7.962324999999999875e+00 1.177709571599999983e+01 9.606409999999999627e+01 9.380910000000000082e+01
7.966650000000000453e+00 1.177753406399999925e+01 9.606550000000000011e+01 9.380809999999999604e+01
7.970975000000000144e+00 1.177797241199999867e+01 9.606560000000000343e+01 9.380769999999999698e+01
7.975300000000000722e+00 1.177838153679999955e+01 9.606699999999999307e+01 9.380670000000000641e+01
7.979625000000000412e+00 1.177881988479999897e+01 9.606709999999999638e+01 9.380629999999999313e+01
7.983950000000000990e+00 1.177922900959999986e+01 9.606850000000000023e+01 9.380530000000000257e+01
7.988274999999999793e+00 1.177966735759999928e+01 9.606860000000000355e+01 9.380490000000000350e+01
7.992600000000000371e+00 1.178010570560000048e+01 9.606990000000000407e+01 9.380389999999999873e+01
7.996925000000000061e+00 1.178051483039999958e+01 9.607009999999999650e+01 9.380349999999999966e+01
8.001250000000000639e+00 1.178092395519999869e+01 9.607139999999999702e+01 9.380259999999999820e+01
8.005575000000000330e+00 1.178159608879999887e+01 9.606059999999999377e+01 9.382129999999999370e+01
8.009900000000000020e+00 1.178194676719999912e+01 9.605570000000000164e+01 9.381829999999999359e+01
8.014224999999999710e+00 1.178238511519999854e+01 9.605580000000000496e+01 9.381740000000000634e+01
8.018550000000001177e+00 1.178279423999999942e+01 9.605570000000000164e+01 9.381610000000000582e+01
8.022875000000000867e+00 1.178320336480000030e+01 9.605649999999999977e+01 9.381560000000000343e+01
8.027200000000000557e+00 1.178364171279999972e+01 9.605700000000000216e+01 9.381449999999999534e+01
8.031525000000000247e+00 1.178405083760000061e+01 9.605780000000000030e+01 9.381399999999999295e+01
8.035849999999999937e+00 1.178445996239999793e+01 9.605840000000000600e+01 9.381300000000000239e+01
8.040174999999999628e+00 1.178489831039999913e+01 9.605920000000000414e+01 9.381260000000000332e+01
8.044500000000001094e+00 1.178530743519999824e+01 9.605989999999999895e+01 9.381159999999999854e+01
8.048825000000000784e+00 1.178571655999999912e+01 9.606069999999999709e+01 9.381109999999999616e+01
8.053150000000000475e+00 1.178612568480000000e+01 9.606130000000000280e+01 9.381019999999999470e+01
8.057475000000000165e+00 1.178653480959999911e+01 9.606210000000000093e+01 9.380970000000000653e+01
8.061800000000001631e+00 1.178694393439999821e+01 9.606279999999999575e+01 9.380880000000000507e+01
8.066124999999999545e+00 1.178735305919999909e+01 9.606359999999999388e+01 9.380840000000000600e+01
8.070450000000001012e+00 1.178776218399999998e+01 9.606430000000000291e+01 9.380750000000000455e+01
8.074775000000000702e+00 1.178817130880000086e+01 9.606499999999999773e+01 9.380700000000000216e+01
8.079100000000000392e+00 1.178858043359999819e+01 9.606570000000000675e+01 9.380610000000000070e+01
8.083425000000000082e+00 1.178898955839999907e+01 9.606640000000000157e+01 9.380570000000000164e+01
8.087750000000001549e+00 1.178939868319999995e+01 9.606719999999999970e+01 9.380480000000000018e+01
8.092074999999999463e+00 1.178980780800000083e+01 9.606789999999999452e+01 9.380440000000000111e+01
8.096400000000000929e+00 1.179021693279999816e+01 9.606860000000000355e+01 9.380349999999999966e+01
8.100725000000000620e+00 1.179062605759999904e+01 9.606929999999999836e+01 9.380299999999999727e+01
8.105050000000000310e+00 1.179103518239999993e+01 9.607009999999999650e+01 9.380209999999999582e+01
8.109375000000000000e+00 1.179141508399999871e+01 9.607070000000000221e+01 9.380169999999999675e+01
8.113699999999999690e+00 1.179205799440000035e+01 9.606220000000000425e+01 9.381999999999999318e+01
8.118025000000001157e+00 1.179240867280000060e+01 9.605660000000000309e+01 9.381770000000000209e+01
8.122349999999999071e+00 1.179281779759999971e+01 9.605729999999999791e+01 9.381640000000000157e+01
8.126675000000000537e+00 1.179319769920000027e+01 9.605660000000000309e+01 9.381550000000000011e+01
8.131000000000000227e+00 1.179360682399999938e+01 9.605800000000000693e+01 9.381459999999999866e+01
8.135324999999999918e+00 1.179398672559999994e+01 9.605780000000000030e+01 9.381399999999999295e+01
8.139649999999999608e+00 1.179439585039999905e+01 9.605920000000000414e+01 9.381310000000000571e+01
8.143975000000001074e+00 1.179480497519999993e+01 9.605910000000000082e+01 9.381260000000000332e+01
8.148300000000000765e+00 1.179521409999999904e+01 9.606059999999999377e+01 9.381170000000000186e+01
8.152625000000000455e+00 1.179559400159999960e+01 9.606050000000000466e+01 9.381119999999999948e+01
8.156950000000000145e+00 1.179600312640000048e+01 9.606199999999999761e+01 9.381029999999999802e+01
8.161274999999999835e+00 1.179638302799999927e+01 9.606199999999999761e+01 9.380989999999999895e+01
8.165599999999999525e+00 1.179679215280000015e+01 9.606340000000000146e+01 9.380899999999999750e+01
8.169925000000000992e+00 1.179717205439999894e+01 9.606340000000000146e+01 9.380859999999999843e+01
8.174250000000000682e+00 1.179758117919999982e+01 9.606480000000000530e+01 9.380769999999999698e+01
8.178575000000000372e+00 1.179796108079999861e+01 9.606480000000000530e+01 9.380729999999999791e+01
8.182900000000000063e+00 1.179834098239999918e+01 9.606619999999999493e+01 9.380639999999999645e+01
8.187224999999999753e+00 1.179872088399999974e+01 9.606619999999999493e+01 9.380599999999999739e+01
8.191549999999999443e+00 1.179913000879999885e+01 9.606759999999999877e+01 9.380509999999999593e+01
8.195875000000000909e+00 1.179950991039999941e+01 9.606759999999999877e+01 9.380469999999999686e+01
8.200200000000000600e+00 1.179988981199999998e+01 9.606889999999999930e+01 9.380379999999999541e+01
8.204525000000000290e+00 1.180029893679999908e+01 9.606900000000000261e+01 9.380339999999999634e+01
8.208849999999999980e+00 1.180067883839999965e+01 9.607030000000000314e+01 9.380259999999999820e+01
8.213174999999999670e+00 1.180105873999999844e+01 9.607040000000000646e+01 9.380219999999999914e+01
8.217499999999999361e+00 1.180143864159999900e+01 9.607170000000000698e+01 9.380129999999999768e+01
8.221825000000000827e+00 1.180205232880000032e+01 9.606170000000000186e+01 9.382059999999999889e+01
8.226150000000000517e+00 1.180240300719999880e+01 9.605689999999999884e+01 9.381789999999999452e+01
8.230475000000000207e+00 1.180278290879999936e+01 9.605689999999999884e+01 9.381699999999999307e+01
8.234799999999999898e+00 1.180313358719999961e+01 9.605679999999999552e+01 9.381579999999999586e+01
8.239124999999999588e+00 1.180354271199999872e+01 9.605750000000000455e+01 9.381529999999999347e+01
8.243449999999999278e+00 1.180392261359999928e+01 9.605790000000000362e+01 9.381430000000000291e+01
8.247775000000000745e+00 1.180430251519999985e+01 9.605870000000000175e+01 9.381390000000000384e+01
8.252100000000000435e+00 1.180468241679999863e+01 9.605920000000000414e+01 9.381300000000000239e+01
8.256425000000000125e+00 1.180506231839999920e+01 9.606000000000000227e+01 9.381260000000000332e+01
8.260749999999999815e+00 1.180544221999999799e+01 9.606050000000000466e+01 9.381170000000000186e+01
8.265075000000001282e+00 1.180582212160000033e+01 9.606130000000000280e+01 9.381130000000000280e+01
8.269399999999999196e+00 1.180617280000000058e+01 9.606189999999999429e+01 9.381040000000000134e+01
8.273725000000000662e+00 1.180655270159999937e+01 9.606260000000000332e+01 9.381000000000000227e+01
8.278050000000000352e+00 1.180693260319999993e+01 9.606329999999999814e+01 9.380910000000000082e+01
8.282375000000000043e+00 1.180731250479999872e+01 9.606399999999999295e+01 9.380870000000000175e+01
8.286699999999999733e+00 1.180769240639999929e+01 9.606459999999999866e+01 9.380790000000000362e+01
8.291025000000001199e+00 1.180804308479999953e+01 9.606529999999999347e+01 9.380750000000000455e+01
8.295350000000000890e+00 1.180842298640000010e+01 9.606600000000000250e+01 9.380670000000000641e+01
8.299675000000000580e+00 1.180880288799999889e+01 9.606659999999999400e+01 9.380629999999999313e+01
8.304000000000000270e+00 1.180915356639999914e+01 9.606730000000000302e+01 9.380540000000000589e+01
8.308324999999999960e+00 1.180953346799999970e+01 9.606789999999999452e+01 9.380500000000000682e+01
8.312649999999999650e+00 1.180991336959999849e+01 9.606860000000000355e+01 9.380419999999999447e+01
8.316975000000001117e+00 1.181026404799999874e+01 9.606929999999999836e+01 9.380379999999999541e+01
8.321300000000000807e+00 1.181064394959999930e+01 9.606999999999999318e+01 9.380299999999999727e+01
8.325625000000000497e+00 1.181099462799999955e+01 9.607059999999999889e+01 9.380259999999999820e+01
8.329950000000000188e+00 1.181157909200000056e+01 9.606229999999999336e+01 9.382019999999999982e+01
8.334274999999999878e+00 1.181190054719999871e+01 9.605689999999999884e+01 9.381799999999999784e+01
8.338599999999999568e+00 1.181228044879999928e+01 9.605750000000000455e+01 9.381669999999999732e+01
8.342925000000001035e+00 1.181263112719999953e+01 9.605670000000000641e+01 9.381589999999999918e+01
8.347250000000000725e+00 1.181298180559999977e+01 9.605809999999999604e+01 9.381499999999999773e+01
8.351575000000000415e+00 1.181336170719999856e+01 9.605780000000000030e+01 9.381449999999999534e+01
8.355900000000000105e+00 1.181371238559999881e+01 9.605920000000000414e+01 9.381369999999999720e+01
8.360224999999999795e+00 1.181409228719999938e+01 9.605899999999999750e+01 9.381319999999999482e+01
8.364549999999999486e+00 1.181444296559999962e+01 9.606040000000000134e+01 9.381239999999999668e+01
8.368875000000000952e+00 1.181479364399999987e+01 9.606029999999999802e+01 9.381189999999999429e+01
8.373200000000000642e+00 1.181517354559999866e+01 9.606170000000000186e+01 9.381109999999999616e+01
8.377525000000000333e+00 1.181552422399999891e+01 9.606170000000000186e+01 9.381069999999999709e+01
8.381850000000000023e+00 1.181587490240000093e+01 9.606300000000000239e+01 9.380989999999999895e+01
8.386174999999999713e+00 1.181622558079999941e+01 9.606300000000000239e+01 9.380949999999999989e+01
8.390499999999999403e+00 1.181660548239999997e+01 9.606430000000000291e+01 9.380870000000000175e+01
8.394825000000000870e+00 1.181695616079999844e+01 9.606430000000000291e+01 9.380830000000000268e+01
8.399150000000000560e+00 1.181730683919999869e+01 9.606550000000000011e+01 9.380750000000000455e+01
8.403475000000000250e+00 1.181765751759999894e+01 9.606560000000000343e+01 9.380710000000000548e+01
8.407799999999999940e+00 1.181800819599999919e+01 9.606680000000000064e+01 9.380629999999999313e+01
8.412125000000001407e+00 1.181835887439999944e+01 9.606680000000000064e+01 9.380589999999999407e+01
8.416449999999999321e+00 1.181870955279999968e+01 9.606810000000000116e+01 9.380509999999999593e+01
8.420775000000000787e+00 1.181906023119999993e+01 9.606810000000000116e+01 9.380480000000000018e+01
8.425100000000000477e+00 1.181941090960000018e+01 9.606940000000000168e+01 9.380400000000000205e+01
8.429425000000000168e+00 1.181976158800000043e+01 9.606940000000000168e+01 9.380360000000000298e+01
8.433749999999999858e+00 1.182011226639999890e+01 9.607059999999999889e+01 9.380280000000000484e+01
8.438075000000001324e+00 1.182066750719999959e+01 9.606229999999999336e+01 9.381919999999999504e+01
8.442400000000001015e+00 1.182095973919999921e+01 9.605750000000000455e+01 9.381680000000000064e+01
8.446725000000000705e+00 1.182131041759999945e+01 9.605750000000000455e+01 9.381589999999999918e+01
8.451050000000000395e+00 1.182166109599999970e+01 9.605729999999999791e+01 9.381480000000000530e+01
8.455375000000000085e+00 1.182201177439999995e+01 9.605800000000000693e+01 9.381430000000000291e+01
8.459699999999999775e+00 1.182236245280000020e+01 9.605830000000000268e+01 9.381340000000000146e+01
8.464025000000001242e+00 1.182271313119999867e+01 9.605910000000000082e+01 9.381300000000000239e+01
8.468350000000000932e+00 1.182306380959999892e+01 9.605949999999999989e+01 9.381220000000000425e+01
8.472675000000000622e+00 1.182338526479999885e+01 9.606019999999999470e+01 9.381180000000000518e+01
8.477000000000000313e+00 1.182373594319999910e+01 9.606080000000000041e+01 9.381100000000000705e+01
8.481325000000000003e+00 1.182408662159999935e+01 9.606149999999999523e+01 9.381059999999999377e+01
8.485649999999999693e+00 1.182443729999999960e+01 9.606199999999999761e+01 9.380979999999999563e+01
8.489975000000001160e+00 1.182475875519999953e+01 9.606270000000000664e+01 9.380939999999999657e+01
8.494300000000000850e+00 1.182510943359999978e+01 9.606329999999999814e+01 9.380859999999999843e+01
8.498625000000000540e+00 1.182546011200000002e+01 9.606390000000000384e+01 9.380830000000000268e+01
8.502950000000000230e+00 1.182578156719999996e+01 9.606449999999999534e+01 9.380750000000000455e+01
8.507274999999999920e+00 1.182613224560000020e+01 9.606520000000000437e+01 9.380710000000000548e+01
8.511599999999999611e+00 1.182645370080000014e+01 9.606579999999999586e+01 9.380639999999999645e+01
8.515925000000001077e+00 1.182680437920000038e+01 9.606640000000000157e+01 9.380599999999999739e+01
8.520250000000000767e+00 1.182712583439999854e+01 9.606699999999999307e+01 9.380519999999999925e+01
8.524575000000000458e+00 1.182747651279999879e+01 9.606759999999999877e+01 9.380490000000000350e+01
8.528900000000000148e+00 1.182779796799999872e+01 9.606820000000000448e+01 9.380410000000000537e+01
8.533225000000001614e+00 1.182814864639999897e+01 9.606879999999999598e+01 9.380379999999999541e+01
8.537549999999999528e+00 1.182847010159999890e+01 9.606950000000000500e+01 9.380299999999999727e+01
8.541875000000000995e+00 1.182882077999999915e+01 9.607009999999999650e+01 9.380270000000000152e+01
8.546200000000000685e+00 1.182934679759999952e+01 9.606289999999999907e+01 9.381919999999999504e+01
8.550525000000000375e+00 1.182963902960000091e+01 9.605740000000000123e+01 9.381719999999999970e+01
8.554850000000000065e+00 1.182996048479999907e+01 9.605800000000000693e+01 9.381600000000000250e+01
8.559175000000001532e+00 1.183028193999999900e+01 9.605719999999999459e+01 9.381529999999999347e+01
8.563499999999999446e+00 1.183063261839999925e+01 9.605849999999999511e+01 9.381440000000000623e+01
8.567825000000000912e+00 1.183095407359999918e+01 9.605819999999999936e+01 9.381399999999999295e+01
8.572150000000000603e+00 1.183127552880000088e+01 9.605949999999999989e+01 9.381319999999999482e+01
8.576475000000000293e+00 1.183159698399999904e+01 9.605929999999999325e+01 9.381279999999999575e+01
8.580799999999999983e+00 1.183194766239999929e+01 9.606069999999999709e+01 9.381199999999999761e+01
8.585125000000001450e+00 1.183226911759999922e+01 9.606050000000000466e+01 9.381159999999999854e+01
8.589450000000001140e+00 1.183259057279999915e+01 9.606180000000000518e+01 9.381090000000000373e+01
8.593775000000000830e+00 1.183291202800000086e+01 9.606170000000000186e+01 9.381050000000000466e+01
8.598100000000000520e+00 1.183326270639999933e+01 9.606300000000000239e+01 9.380970000000000653e+01
8.602425000000000210e+00 1.183358416159999926e+01 9.606289999999999907e+01 9.380939999999999657e+01
8.606749999999999901e+00 1.183390561679999919e+01 9.606419999999999959e+01 9.380859999999999843e+01
8.611075000000001367e+00 1.183422707199999913e+01 9.606409999999999627e+01 9.380830000000000268e+01
8.615400000000001057e+00 1.183454852720000083e+01 9.606539999999999679e+01 9.380750000000000455e+01
8.619725000000000747e+00 1.183486998239999899e+01 9.606529999999999347e+01 9.380719999999999459e+01
8.624050000000000438e+00 1.183519143759999892e+01 9.606659999999999400e+01 9.380649999999999977e+01
8.628375000000000128e+00 1.183551289279999885e+01 9.606650000000000489e+01 9.380610000000000070e+01
8.632699999999999818e+00 1.183583434800000056e+01 9.606780000000000541e+01 9.380540000000000589e+01
8.637025000000001285e+00 1.183615580319999872e+01 9.606770000000000209e+01 9.380509999999999593e+01
8.641350000000000975e+00 1.183647725839999865e+01 9.606889999999999930e+01 9.380429999999999779e+01
8.645675000000000665e+00 1.183676949039999826e+01 9.606889999999999930e+01 9.380400000000000205e+01
8.650000000000000355e+00 1.183709094559999819e+01 9.607009999999999650e+01 9.380329999999999302e+01
8.654325000000000045e+00 1.183761696319999857e+01 9.606600000000000250e+01 9.381990000000000407e+01
8.658649999999999736e+00 1.183787997199999786e+01 9.606080000000000041e+01 9.381759999999999877e+01
8.662975000000001202e+00 1.183820142719999957e+01 9.606080000000000041e+01 9.381680000000000064e+01
8.667300000000000892e+00 1.183849365919999919e+01 9.606050000000000466e+01 9.381579999999999586e+01
8.671625000000000583e+00 1.183881511439999912e+01 9.606130000000000280e+01 9.381539999999999679e+01
8.675950000000000273e+00 1.183913656959999905e+01 9.606149999999999523e+01 9.381449999999999534e+01
8.680275000000001739e+00 1.183945802480000076e+01 9.606229999999999336e+01 9.381409999999999627e+01
8.684599999999999653e+00 1.183977947999999891e+01 9.606260000000000332e+01 9.381340000000000146e+01
8.688924999999999343e+00 1.184007171200000030e+01 9.606329999999999814e+01 9.381300000000000239e+01
8.693249999999999034e+00 1.184039316720000024e+01 9.606380000000000052e+01 9.381229999999999336e+01
8.697575000000000500e+00 1.184071462239999839e+01 9.606449999999999534e+01 9.381189999999999429e+01
8.701900000000000190e+00 1.184103607760000010e+01 9.606489999999999441e+01 9.381119999999999948e+01
8.706224999999999881e+00 1.184132830959999794e+01 9.606560000000000343e+01 9.381080000000000041e+01
8.710549999999999571e+00 1.184164976479999964e+01 9.606610000000000582e+01 9.381010000000000559e+01
8.714875000000001037e+00 1.184194199679999926e+01 9.606669999999999732e+01 9.380979999999999563e+01
8.719200000000000728e+00 1.184226345199999919e+01 9.606719999999999970e+01 9.380910000000000082e+01
8.723525000000000418e+00 1.184255568400000058e+01 9.606789999999999452e+01 9.380870000000000175e+01
8.727850000000000108e+00 1.184287713919999874e+01 9.606839999999999691e+01 9.380800000000000693e+01
8.732175000000001575e+00 1.184316937120000013e+01 9.606900000000000261e+01 9.380769999999999698e+01
8.736500000000001265e+00 1.184349082640000006e+01 9.606959999999999411e+01 9.380700000000000216e+01
8.740824999999999179e+00 1.184378305839999967e+01 9.607019999999999982e+01 9.380660000000000309e+01
8.745149999999998869e+00 1.184410451359999961e+01 9.607070000000000221e+01 9.380599999999999739e+01
8.749475000000000335e+00 1.184439674559999922e+01 9.607129999999999370e+01 9.380559999999999832e+01
8.753800000000000026e+00 1.184471820079999915e+01 9.607189999999999941e+01 9.380490000000000350e+01
8.758124999999999716e+00 1.184501043279999877e+01 9.607240000000000180e+01 9.380459999999999354e+01
8.762449999999999406e+00 1.184527344159999807e+01 9.608259999999999934e+01 9.381950000000000500e+01
8.766775000000000873e+00 1.184553645039999914e+01 9.607529999999999859e+01 9.381770000000000209e+01
8.771100000000000563e+00 1.184585790559999907e+01 9.607599999999999341e+01 9.381650000000000489e+01
8.775425000000000253e+00 1.184615013760000046e+01 9.607479999999999620e+01 9.381589999999999918e+01
8.779749999999999943e+00 1.184644236960000008e+01 9.607620000000000005e+01 9.381510000000000105e+01
8.784075000000001410e+00 1.184673460159999969e+01 9.607580000000000098e+01 9.381470000000000198e+01
8.788400000000001100e+00 1.184705605679999962e+01 9.607750000000000057e+01 9.381390000000000384e+01
8.792725000000000790e+00 1.184734828879999924e+01 9.607729999999999393e+01 9.381350000000000477e+01
8.797049999999998704e+00 1.184764052079999885e+01 9.607890000000000441e+01 9.381279999999999575e+01
8.801375000000000171e+00 1.184793275279999847e+01 9.607880000000000109e+01 9.381250000000000000e+01
8.805699999999999861e+00 1.184825420800000018e+01 9.608039999999999736e+01 9.381180000000000518e+01
8.810024999999999551e+00 1.184854643999999801e+01 9.608039999999999736e+01 9.381140000000000612e+01
8.814349999999999241e+00 1.184883867199999941e+01 9.608199999999999363e+01 9.381080000000000041e+01
8.818675000000000708e+00 1.184913090399999902e+01 9.608199999999999363e+01 9.381040000000000134e+01
8.823000000000000398e+00 1.184942313600000041e+01 9.608350000000000080e+01 9.380970000000000653e+01
8.827325000000000088e+00 1.184971536800000003e+01 9.608350000000000080e+01 9.380939999999999657e+01
8.831649999999999778e+00 1.185000759999999964e+01 9.608499999999999375e+01 9.380870000000000175e+01
8.835975000000001245e+00 1.185029983199999926e+01 9.608509999999999707e+01 9.380840000000000600e+01
8.840300000000000935e+00 1.185062128719999919e+01 9.608660000000000423e+01 9.380780000000000030e+01
8.844625000000000625e+00 1.185088429600000026e+01 9.608669999999999334e+01 9.380740000000000123e+01
8.848950000000000315e+00 1.185117652799999988e+01 9.608820000000000050e+01 9.380679999999999552e+01
8.853275000000001782e+00 1.185146875999999949e+01 9.608830000000000382e+01 9.380649999999999977e+01
8.857599999999999696e+00 1.185176099199999911e+01 9.608979999999999677e+01 9.380580000000000496e+01
8.861924999999999386e+00 1.185205322399999872e+01 9.608990000000000009e+01 9.380549999999999500e+01
8.866249999999999076e+00 1.185234545600000011e+01 9.609130000000000393e+01 9.380480000000000018e+01
8.870575000000000543e+00 1.185325137519999927e+01 9.603950000000000387e+01 9.381940000000000168e+01
8.874900000000000233e+00 1.185348516080000003e+01 9.603319999999999368e+01 9.381730000000000302e+01
8.879224999999999923e+00 1.185377739279999965e+01 9.603310000000000457e+01 9.381659999999999400e+01
8.883549999999999613e+00 1.185404040159999894e+01 9.603270000000000550e+01 9.381560000000000343e+01
8.887875000000001080e+00 1.185433263360000034e+01 9.603350000000000364e+01 9.381520000000000437e+01
8.892200000000000770e+00 1.185462486559999995e+01 9.603360000000000696e+01 9.381440000000000623e+01
8.896525000000000460e+00 1.185491709759999779e+01 9.603440000000000509e+01 9.381409999999999627e+01
8.900850000000000151e+00 1.185518010639999886e+01 9.603470000000000084e+01 9.381340000000000146e+01
8.905175000000001617e+00 1.185547233840000025e+01 9.603549999999999898e+01 9.381310000000000571e+01
8.909500000000001307e+00 1.185576457039999809e+01 9.603579999999999472e+01 9.381239999999999668e+01
8.913825000000000998e+00 1.185605680239999948e+01 9.603650000000000375e+01 9.381210000000000093e+01
8.918149999999998911e+00 1.185631981120000056e+01 9.603700000000000614e+01 9.381140000000000612e+01
8.922475000000000378e+00 1.185661204319999840e+01 9.603770000000000095e+01 9.381109999999999616e+01
8.926800000000000068e+00 1.185687505199999947e+01 9.603810000000000002e+01 9.381040000000000134e+01
8.931124999999999758e+00 1.185716728400000086e+01 9.603879999999999484e+01 9.381010000000000559e+01
8.935449999999999449e+00 1.185745951599999870e+01 9.603929999999999723e+01 9.380939999999999657e+01
8.939775000000000915e+00 1.185772252479999977e+01 9.603990000000000293e+01 9.380910000000000082e+01
8.944100000000000605e+00 1.185801475679999939e+01 9.604040000000000532e+01 9.380849999999999511e+01
8.948425000000000296e+00 1.185827776559999869e+01 9.604099999999999682e+01 9.380819999999999936e+01
8.952749999999999986e+00 1.185856999760000008e+01 9.604149999999999920e+01 9.380750000000000455e+01
8.957075000000001452e+00 1.185883300639999938e+01 9.604210000000000491e+01 9.380729999999999791e+01
8.961400000000001143e+00 1.185912523839999899e+01 9.604259999999999309e+01 9.380660000000000309e+01
8.965725000000000833e+00 1.185938824719999829e+01 9.604319999999999879e+01 9.380629999999999313e+01
8.970050000000000523e+00 1.185968047919999968e+01 9.604380000000000450e+01 9.380570000000000164e+01
8.974375000000001990e+00 1.185994348799999898e+01 9.604430000000000689e+01 9.380540000000000589e+01
8.978699999999999903e+00 1.186020649680000005e+01 9.606380000000000052e+01 9.381879999999999598e+01
8.983024999999999594e+00 1.186044028240000081e+01 9.605670000000000641e+01 9.381719999999999970e+01
8.987349999999999284e+00 1.186073251439999865e+01 9.605740000000000123e+01 9.381610000000000582e+01
8.991675000000000750e+00 1.186099552319999972e+01 9.605620000000000402e+01 9.381550000000000011e+01
8.996000000000000441e+00 1.186125853199999902e+01 9.605769999999999698e+01 9.381470000000000198e+01
9.000325000000000131e+00 1.186155076400000041e+01 9.605700000000000216e+01 9.381430000000000291e+01
9.004649999999999821e+00 1.186181377279999971e+01 9.605849999999999511e+01 9.381359999999999388e+01
9.008975000000001288e+00 1.186210600479999933e+01 9.605800000000000693e+01 9.381329999999999814e+01
9.013300000000000978e+00 1.186236901359999862e+01 9.605949999999999989e+01 9.381260000000000332e+01
9.017625000000000668e+00 1.186263202239999970e+01 9.605899999999999750e+01 9.381229999999999336e+01
9.021950000000000358e+00 1.186292425439999931e+01 9.606050000000000466e+01 9.381170000000000186e+01
9.026275000000001825e+00 1.186318726320000039e+01 9.606010000000000559e+01 9.381140000000000612e+01
9.030600000000001515e+00 1.186345027199999969e+01 9.606149999999999523e+01 9.381069999999999709e+01
9.034924999999999429e+00 1.186371328080000076e+01 9.606109999999999616e+01 9.381040000000000134e+01
9.039249999999999119e+00 1.186397628960000006e+01 9.606250000000000000e+01 9.380979999999999563e+01
9.043575000000000585e+00 1.186423929839999936e+01 9.606220000000000425e+01 9.380949999999999989e+01
9.047900000000000276e+00 1.186453153039999897e+01 9.606359999999999388e+01 9.380889999999999418e+01
9.052224999999999966e+00 1.186479453919999827e+01 9.606329999999999814e+01 9.380859999999999843e+01
9.056549999999999656e+00 1.186505754799999934e+01 9.606459999999999866e+01 9.380800000000000693e+01
9.060875000000001123e+00 1.186532055679999864e+01 9.606430000000000291e+01 9.380769999999999698e+01
9.065200000000000813e+00 1.186558356559999794e+01 9.606570000000000675e+01 9.380710000000000548e+01
9.069525000000000503e+00 1.186584657439999901e+01 9.606539999999999679e+01 9.380679999999999552e+01
9.073850000000000193e+00 1.186610958320000009e+01 9.606669999999999732e+01 9.380620000000000402e+01
9.078175000000001660e+00 1.186637259199999939e+01 9.606640000000000157e+01 9.380589999999999407e+01
9.082500000000001350e+00 1.186663560080000046e+01 9.606770000000000209e+01 9.380530000000000257e+01
9.086825000000001040e+00 1.186684016319999913e+01 9.608419999999999561e+01 9.382059999999999889e+01
9.091149999999998954e+00 1.186707394879999988e+01 9.607810000000000628e+01 9.381860000000000355e+01
9.095475000000000421e+00 1.186733695759999918e+01 9.607819999999999538e+01 9.381789999999999452e+01
9.099800000000000111e+00 1.186759996640000026e+01 9.607789999999999964e+01 9.381699999999999307e+01
9.104124999999999801e+00 1.186786297519999955e+01 9.607880000000000109e+01 9.381659999999999400e+01
9.108449999999999491e+00 1.186812598399999885e+01 9.607909999999999684e+01 9.381589999999999918e+01
9.112775000000000958e+00 1.186838899279999993e+01 9.607999999999999829e+01 9.381560000000000343e+01
9.117100000000000648e+00 1.186865200159999922e+01 9.608039999999999736e+01 9.381489999999999441e+01
9.121425000000000338e+00 1.186891501039999852e+01 9.608129999999999882e+01 9.381459999999999866e+01
9.125750000000000028e+00 1.186917801919999960e+01 9.608180000000000121e+01 9.381399999999999295e+01
9.130075000000001495e+00 1.186944102799999889e+01 9.608270000000000266e+01 9.381369999999999720e+01
9.134400000000001185e+00 1.186967481359999965e+01 9.608329999999999416e+01 9.381310000000000571e+01
9.138725000000000875e+00 1.186993782239999895e+01 9.608410000000000650e+01 9.381279999999999575e+01
9.143050000000000566e+00 1.187020083120000002e+01 9.608469999999999800e+01 9.381220000000000425e+01
9.147375000000002032e+00 1.187046383999999932e+01 9.608549999999999613e+01 9.381189999999999429e+01
9.151699999999999946e+00 1.187072684879999862e+01 9.608620000000000516e+01 9.381130000000000280e+01
9.156024999999999636e+00 1.187096063439999938e+01 9.608689999999999998e+01 9.381109999999999616e+01
9.160349999999999326e+00 1.187122364319999868e+01 9.608759999999999479e+01 9.381040000000000134e+01
9.164675000000000793e+00 1.187148665199999975e+01 9.608830000000000382e+01 9.381019999999999470e+01
9.169000000000000483e+00 1.187174966079999905e+01 9.608910000000000196e+01 9.380960000000000321e+01
9.173325000000000173e+00 1.187198344639999981e+01 9.608979999999999677e+01 9.380929999999999325e+01
9.177649999999999864e+00 1.187224645519999910e+01 9.609050000000000580e+01 9.380870000000000175e+01
9.181975000000001330e+00 1.187250946400000018e+01 9.609120000000000061e+01 9.380849999999999511e+01
9.186300000000001020e+00 1.187274324959999916e+01 9.609199999999999875e+01 9.380790000000000362e+01
9.190625000000000711e+00 1.187300625840000023e+01 9.609260000000000446e+01 9.380759999999999366e+01
9.194950000000000401e+00 1.187382450799999845e+01 9.604430000000000689e+01 9.381910000000000593e+01
9.199275000000000091e+00 1.187402907040000066e+01 9.603740000000000521e+01 9.381759999999999877e+01
9.203600000000001558e+00 1.187429207919999996e+01 9.603799999999999670e+01 9.381659999999999400e+01
9.207925000000001248e+00 1.187452586479999894e+01 9.603679999999999950e+01 9.381610000000000582e+01
9.212249999999999162e+00 1.187478887359999824e+01 9.603830000000000666e+01 9.381539999999999679e+01
9.216574999999998852e+00 1.187502265919999900e+01 9.603759999999999764e+01 9.381499999999999773e+01
9.220900000000000318e+00 1.187528566799999830e+01 9.603910000000000480e+01 9.381440000000000623e+01
9.225225000000000009e+00 1.187551945359999905e+01 9.603860000000000241e+01 9.381409999999999627e+01
9.229549999999999699e+00 1.187578246240000013e+01 9.604000000000000625e+01 9.381350000000000477e+01
9.233874999999999389e+00 1.187601624799999911e+01 9.603959999999999297e+01 9.381319999999999482e+01
9.238200000000000855e+00 1.187627925680000018e+01 9.604099999999999682e+01 9.381260000000000332e+01
9.242525000000000546e+00 1.187651304239999916e+01 9.604059999999999775e+01 9.381229999999999336e+01
9.246850000000000236e+00 1.187677605120000024e+01 9.604200000000000159e+01 9.381170000000000186e+01
9.251174999999999926e+00 1.187700983679999922e+01 9.604160000000000252e+01 9.381149999999999523e+01
9.255500000000001393e+00 1.187727284559999852e+01 9.604290000000000305e+01 9.381090000000000373e+01
9.259825000000001083e+00 1.187750663119999928e+01 9.604259999999999309e+01 9.381059999999999377e+01
9.264150000000000773e+00 1.187774041680000003e+01 9.604389999999999361e+01 9.381000000000000227e+01
9.268474999999998687e+00 1.187797420239999902e+01 9.604359999999999786e+01 9.380979999999999563e+01
9.272800000000000153e+00 1.187823721120000009e+01 9.604489999999999839e+01 9.380920000000000414e+01
9.277124999999999844e+00 1.187847099679999907e+01 9.604460000000000264e+01 9.380899999999999750e+01
9.281449999999999534e+00 1.187870478239999983e+01 9.604590000000000316e+01 9.380840000000000600e+01
9.285774999999999224e+00 1.187896779119999913e+01 9.604559999999999320e+01 9.380809999999999604e+01
9.290100000000000691e+00 1.187920157679999988e+01 9.604689999999999372e+01 9.380750000000000455e+01
9.294425000000000381e+00 1.187943536239999887e+01 9.604659999999999798e+01 9.380729999999999791e+01
9.298750000000000071e+00 1.187966914799999962e+01 9.604789999999999850e+01 9.380670000000000641e+01
9.303074999999999761e+00 1.187969837119999994e+01 9.608029999999999404e+01 9.381940000000000168e+01
9.307400000000001228e+00 1.187990293360000038e+01 9.607229999999999848e+01 9.381759999999999877e+01
9.311725000000000918e+00 1.188013671919999936e+01 9.607240000000000180e+01 9.381690000000000396e+01
9.316050000000000608e+00 1.188037050479999834e+01 9.607139999999999702e+01 9.381610000000000582e+01
9.320375000000000298e+00 1.188063351359999942e+01 9.607240000000000180e+01 9.381570000000000675e+01
9.324700000000001765e+00 1.188086729919999840e+01 9.607210000000000605e+01 9.381499999999999773e+01
9.329024999999999679e+00 1.188110108479999916e+01 9.607309999999999661e+01 9.381480000000000530e+01
9.333349999999999369e+00 1.188133487039999991e+01 9.607319999999999993e+01 9.381409999999999627e+01
9.337674999999999059e+00 1.188156865599999890e+01 9.607420000000000471e+01 9.381390000000000384e+01
9.342000000000000526e+00 1.188183166479999819e+01 9.607450000000000045e+01 9.381329999999999814e+01
9.346325000000000216e+00 1.188206545039999895e+01 9.607550000000000523e+01 9.381300000000000239e+01
9.350649999999999906e+00 1.188229923599999971e+01 9.607580000000000098e+01 9.381250000000000000e+01
9.354974999999999596e+00 1.188253302159999869e+01 9.607680000000000575e+01 9.381220000000000425e+01
9.359300000000001063e+00 1.188276680719999945e+01 9.607720000000000482e+01 9.381159999999999854e+01
9.363625000000000753e+00 1.188300059280000021e+01 9.607810000000000628e+01 9.381140000000000612e+01
9.367950000000000443e+00 1.188323437840000096e+01 9.607850000000000534e+01 9.381080000000000041e+01
9.372275000000000134e+00 1.188346816399999817e+01 9.607940000000000680e+01 9.381059999999999377e+01
9.376600000000001600e+00 1.188370194959999893e+01 9.607980000000000587e+01 9.381000000000000227e+01
9.380925000000001290e+00 1.188393573519999968e+01 9.608069999999999311e+01 9.380979999999999563e+01
9.385249999999999204e+00 1.188416952079999866e+01 9.608119999999999550e+01 9.380920000000000414e+01
9.389574999999998894e+00 1.188440330639999942e+01 9.608199999999999363e+01 9.380899999999999750e+01
9.393900000000000361e+00 1.188460786879999986e+01 9.608249999999999602e+01 9.380849999999999511e+01
9.398225000000000051e+00 1.188484165439999884e+01 9.608329999999999416e+01 9.380819999999999936e+01
9.402549999999999741e+00 1.188507543999999960e+01 9.608379999999999654e+01 9.380769999999999698e+01
9.406874999999999432e+00 1.188530922560000036e+01 9.608459999999999468e+01 9.380750000000000455e+01
9.411200000000000898e+00 1.188606902879999971e+01 9.604439999999999600e+01 9.381940000000000168e+01
9.415525000000000588e+00 1.188624436799999984e+01 9.603830000000000666e+01 9.381799999999999784e+01
9.419850000000000279e+00 1.188647815359999882e+01 9.603870000000000573e+01 9.381709999999999638e+01
9.424174999999999969e+00 1.188668271599999926e+01 9.603780000000000427e+01 9.381659999999999400e+01
9.428500000000001435e+00 1.188691650159999824e+01 9.603910000000000480e+01 9.381589999999999918e+01
9.432825000000001125e+00 1.188715028719999900e+01 9.603860000000000241e+01 9.381560000000000343e+01
9.437150000000000816e+00 1.188738407279999976e+01 9.603979999999999961e+01 9.381499999999999773e+01
9.441475000000000506e+00 1.188761785840000051e+01 9.603950000000000387e+01 9.381470000000000198e+01
9.445800000000001972e+00 1.188785164399999950e+01 9.604070000000000107e+01 9.381419999999999959e+01
9.450124999999999886e+00 1.188805620639999994e+01 9.604040000000000532e+01 9.381390000000000384e+01
9.454449999999999577e+00 1.188828999199999892e+01 9.604160000000000252e+01 9.381340000000000146e+01
9.458774999999999267e+00 1.188852377759999968e+01 9.604139999999999588e+01 9.381310000000000571e+01
9.463100000000000733e+00 1.188875756320000043e+01 9.604250000000000398e+01 9.381260000000000332e+01
9.467425000000000423e+00 1.188896212559999910e+01 9.604229999999999734e+01 9.381239999999999668e+01
9.471750000000000114e+00 1.188919591119999986e+01 9.604340000000000543e+01 9.381180000000000518e+01
9.476074999999999804e+00 1.188940047359999852e+01 9.604330000000000211e+01 9.381159999999999854e+01
9.480400000000001270e+00 1.188963425919999928e+01 9.604439999999999600e+01 9.381100000000000705e+01
9.484725000000000961e+00 1.188983882159999794e+01 9.604420000000000357e+01 9.381080000000000041e+01
9.489050000000000651e+00 1.189007260719999870e+01 9.604529999999999745e+01 9.381029999999999802e+01
9.493375000000000341e+00 1.189030639279999946e+01 9.604519999999999413e+01 9.381010000000000559e+01
9.497700000000001808e+00 1.189051095519999990e+01 9.604619999999999891e+01 9.380949999999999989e+01
9.502025000000001498e+00 1.189074474079999888e+01 9.604609999999999559e+01 9.380929999999999325e+01
9.506349999999999412e+00 1.189094930319999932e+01 9.604710000000000036e+01 9.380880000000000507e+01
9.510674999999999102e+00 1.189118308880000008e+01 9.604699999999999704e+01 9.380859999999999843e+01
9.515000000000000568e+00 1.189138765119999874e+01 9.604810000000000514e+01 9.380809999999999604e+01
9.519325000000000259e+00 1.189194289199999943e+01 9.600790000000000646e+01 9.381969999999999743e+01
9.523649999999999949e+00 1.189211823119999956e+01 9.600480000000000302e+01 9.381810000000000116e+01
9.527974999999999639e+00 1.189235201680000031e+01 9.600440000000000396e+01 9.381749999999999545e+01
9.532300000000001106e+00 1.189255657919999898e+01 9.600459999999999638e+01 9.381669999999999732e+01
9.536625000000000796e+00 1.189279036479999974e+01 9.600480000000000302e+01 9.381640000000000157e+01
9.540950000000000486e+00 1.189299492720000018e+01 9.600539999999999452e+01 9.381570000000000675e+01
9.545275000000000176e+00 1.189322871279999916e+01 9.600560000000000116e+01 9.381550000000000011e+01
9.549600000000001643e+00 1.189343327519999960e+01 9.600629999999999598e+01 9.381489999999999441e+01
9.553925000000001333e+00 1.189366706080000036e+01 9.600650000000000261e+01 9.381470000000000198e+01
9.558250000000001023e+00 1.189387162319999902e+01 9.600719999999999743e+01 9.381409999999999627e+01
9.562574999999998937e+00 1.189410540879999978e+01 9.600740000000000407e+01 9.381390000000000384e+01
9.566900000000000404e+00 1.189430997119999844e+01 9.600820000000000221e+01 9.381340000000000146e+01
9.571225000000000094e+00 1.189451453360000066e+01 9.600839999999999463e+01 9.381310000000000571e+01
9.575549999999999784e+00 1.189471909599999933e+01 9.600920000000000698e+01 9.381260000000000332e+01
9.579874999999999474e+00 1.189495288160000008e+01 9.600929999999999609e+01 9.381239999999999668e+01
9.584200000000000941e+00 1.189515744399999875e+01 9.601009999999999422e+01 9.381189999999999429e+01
9.588525000000000631e+00 1.189536200640000096e+01 9.601030000000000086e+01 9.381170000000000186e+01
9.592850000000000321e+00 1.189556656879999963e+01 9.601109999999999900e+01 9.381119999999999948e+01
9.597175000000000011e+00 1.189580035440000039e+01 9.601120000000000232e+01 9.381090000000000373e+01
9.601500000000001478e+00 1.189600491679999905e+01 9.601200000000000045e+01 9.381040000000000134e+01
9.605825000000001168e+00 1.189620947919999949e+01 9.601220000000000709e+01 9.381019999999999470e+01
9.610150000000000858e+00 1.189641404159999993e+01 9.601300000000000523e+01 9.380970000000000653e+01
9.614475000000000549e+00 1.189661860399999860e+01 9.601309999999999434e+01 9.380949999999999989e+01
9.618800000000002015e+00 1.189682316640000082e+01 9.601390000000000668e+01 9.380899999999999750e+01
9.623124999999999929e+00 1.189705695199999980e+01 9.601399999999999579e+01 9.380880000000000507e+01
9.627449999999999619e+00 1.189731996079999909e+01 9.599689999999999657e+01 9.381959999999999411e+01
9.631774999999999309e+00 1.189749529999999922e+01 9.599609999999999843e+01 9.381839999999999691e+01
9.636100000000000776e+00 1.189772908559999998e+01 9.599639999999999418e+01 9.381749999999999545e+01
9.640425000000000466e+00 1.189793364799999864e+01 9.599639999999999418e+01 9.381709999999999638e+01
9.644750000000000156e+00 1.189816743359999940e+01 9.599699999999999989e+01 9.381640000000000157e+01
9.649074999999999847e+00 1.189837199599999984e+01 9.599720000000000653e+01 9.381610000000000582e+01
9.653400000000001313e+00 1.189857655840000028e+01 9.599790000000000134e+01 9.381560000000000343e+01
9.657725000000001003e+00 1.189878112079999894e+01 9.599809999999999377e+01 9.381529999999999347e+01
9.662050000000000693e+00 1.189898568319999939e+01 9.599880000000000280e+01 9.381480000000000530e+01
9.666375000000000384e+00 1.189919024559999983e+01 9.599899999999999523e+01 9.381459999999999866e+01
9.670700000000001850e+00 1.189939480799999849e+01 9.599970000000000425e+01 9.381409999999999627e+01
9.675025000000001540e+00 1.189959937039999893e+01 9.600000000000000000e+01 9.381390000000000384e+01
9.679350000000001231e+00 1.189980393279999937e+01 9.600069999999999482e+01 9.381329999999999814e+01
9.683674999999999145e+00 1.190000849519999981e+01 9.600090000000000146e+01 9.381310000000000571e+01
9.688000000000000611e+00 1.190021305760000025e+01 9.600159999999999627e+01 9.381260000000000332e+01
9.692325000000000301e+00 1.190041761999999892e+01 9.600180000000000291e+01 9.381239999999999668e+01
9.696649999999999991e+00 1.190062218239999936e+01 9.600249999999999773e+01 9.381189999999999429e+01
9.700974999999999682e+00 1.190082674479999980e+01 9.600279999999999347e+01 9.381170000000000186e+01
9.705300000000001148e+00 1.190103130719999847e+01 9.600350000000000250e+01 9.381119999999999948e+01
9.709625000000000838e+00 1.190123586959999891e+01 9.600369999999999493e+01 9.381100000000000705e+01
9.713950000000000529e+00 1.190144043199999935e+01 9.600440000000000396e+01 9.381050000000000466e+01
9.718275000000000219e+00 1.190164499439999979e+01 9.600459999999999638e+01 9.381029999999999802e+01
9.722600000000001685e+00 1.190184955680000023e+01 9.600530000000000541e+01 9.380989999999999895e+01
9.726925000000001376e+00 1.190202489599999858e+01 9.600549999999999784e+01 9.380970000000000653e+01
9.731250000000001066e+00 1.190222945839999902e+01 9.600629999999999598e+01 9.380920000000000414e+01
9.735575000000000756e+00 1.190249246719999832e+01 9.599679999999999325e+01 9.382080000000000553e+01
9.739899999999998670e+00 1.190266780639999844e+01 9.599739999999999895e+01 9.381919999999999504e+01
9.744225000000000136e+00 1.190287236879999888e+01 9.599699999999999989e+01 9.381860000000000355e+01
9.748549999999999827e+00 1.190307693119999932e+01 9.599779999999999802e+01 9.381789999999999452e+01
9.752874999999999517e+00 1.190328149359999976e+01 9.599769999999999470e+01 9.381759999999999877e+01
9.757199999999999207e+00 1.190348605600000020e+01 9.599859999999999616e+01 9.381699999999999307e+01
9.761525000000000674e+00 1.190369061839999887e+01 9.599850000000000705e+01 9.381680000000000064e+01
9.765850000000000364e+00 1.190386595759999899e+01 9.599939999999999429e+01 9.381619999999999493e+01
9.770175000000000054e+00 1.190407051999999943e+01 9.599939999999999429e+01 9.381600000000000250e+01
9.774499999999999744e+00 1.190427508239999987e+01 9.600029999999999575e+01 9.381550000000000011e+01
9.778825000000001211e+00 1.190447964480000032e+01 9.600029999999999575e+01 9.381529999999999347e+01
9.783150000000000901e+00 1.190468420719999898e+01 9.600119999999999720e+01 9.381480000000000530e+01
9.787475000000000591e+00 1.190485954639999910e+01 9.600119999999999720e+01 9.381459999999999866e+01
9.791800000000000281e+00 1.190506410879999954e+01 9.600209999999999866e+01 9.381409999999999627e+01
9.796125000000001748e+00 1.190526867119999999e+01 9.600209999999999866e+01 9.381390000000000384e+01
9.800449999999999662e+00 1.190544401040000011e+01 9.600300000000000011e+01 9.381340000000000146e+01
9.804774999999999352e+00 1.190564857279999877e+01 9.600300000000000011e+01 9.381319999999999482e+01
9.809099999999999042e+00 1.190582391199999890e+01 9.600390000000000157e+01 9.381279999999999575e+01
9.813425000000000509e+00 1.190602847439999934e+01 9.600390000000000157e+01 9.381260000000000332e+01
9.817750000000000199e+00 1.190623303679999978e+01 9.600480000000000302e+01 9.381210000000000093e+01
9.822074999999999889e+00 1.190640837599999990e+01 9.600480000000000302e+01 9.381189999999999429e+01
9.826399999999999579e+00 1.190661293839999857e+01 9.600570000000000448e+01 9.381140000000000612e+01
9.830725000000001046e+00 1.190678827759999869e+01 9.600570000000000448e+01 9.381119999999999948e+01
9.835050000000000736e+00 1.190699283999999913e+01 9.600650000000000261e+01 9.381080000000000041e+01
9.839375000000000426e+00 1.190716817919999926e+01 9.600660000000000593e+01 9.381059999999999377e+01
9.843700000000000117e+00 1.190743118800000033e+01 9.599779999999999802e+01 9.382019999999999982e+01
9.848025000000001583e+00 1.190760652720000046e+01 9.599769999999999470e+01 9.381910000000000593e+01
9.852350000000001273e+00 1.190781108959999912e+01 9.599809999999999377e+01 9.381820000000000448e+01
9.856674999999999187e+00 1.190798642879999925e+01 9.599819999999999709e+01 9.381780000000000541e+01
9.860999999999998877e+00 1.190819099119999969e+01 9.599869999999999948e+01 9.381719999999999970e+01
9.865325000000000344e+00 1.190839555360000013e+01 9.599890000000000612e+01 9.381690000000000396e+01
9.869650000000000034e+00 1.190857089279999848e+01 9.599949999999999761e+01 9.381640000000000157e+01
9.873974999999999724e+00 1.190877545519999892e+01 9.599970000000000425e+01 9.381619999999999493e+01
9.878299999999999415e+00 1.190895079439999904e+01 9.600039999999999907e+01 9.381570000000000675e+01
9.882625000000000881e+00 1.190915535679999948e+01 9.600060000000000571e+01 9.381550000000000011e+01
9.886950000000000571e+00 1.190933069599999961e+01 9.600130000000000052e+01 9.381499999999999773e+01
9.891275000000000261e+00 1.190953525839999827e+01 9.600140000000000384e+01 9.381480000000000530e+01
9.895599999999999952e+00 1.190971059759999839e+01 9.600209999999999866e+01 9.381440000000000623e+01
9.899925000000001418e+00 1.190988593679999852e+01 9.600230000000000530e+01 9.381419999999999959e+01
9.904250000000001108e+00 1.191009049919999896e+01 9.600300000000000011e+01 9.381369999999999720e+01
9.908575000000000799e+00 1.191026583839999908e+01 9.600320000000000675e+01 9.381350000000000477e+01
9.912900000000000489e+00 1.191047040079999952e+01 9.600390000000000157e+01 9.381310000000000571e+01
9.917225000000000179e+00 1.191064573999999965e+01 9.600400000000000489e+01 9.381289999999999907e+01
9.921549999999999869e+00 1.191082107919999977e+01 9.600469999999999970e+01 9.381239999999999668e+01
9.925874999999999559e+00 1.191099641839999812e+01 9.600490000000000634e+01 9.381229999999999336e+01
9.930199999999999250e+00 1.191120098080000034e+01 9.600560000000000116e+01 9.381180000000000518e+01
9.934525000000000716e+00 1.191137632000000046e+01 9.600570000000000448e+01 9.381159999999999854e+01
9.938850000000000406e+00 1.191155165920000059e+01 9.600639999999999930e+01 9.381119999999999948e+01
9.943175000000000097e+00 1.191172699839999893e+01 9.600660000000000593e+01 9.381100000000000705e+01
9.947499999999999787e+00 1.191193156079999937e+01 9.600730000000000075e+01 9.381059999999999377e+01
9.951825000000001253e+00 1.191219456959999867e+01 9.599729999999999563e+01 9.382129999999999370e+01
9.956150000000000944e+00 1.191234068560000026e+01 9.599790000000000134e+01 9.381990000000000407e+01
9.960475000000000634e+00 1.191254524799999892e+01 9.599750000000000227e+01 9.381940000000000168e+01
9.964800000000000324e+00 1.191272058719999904e+01 9.599830000000000041e+01 9.381860000000000355e+01
9.969125000000001791e+00 1.191289592639999917e+01 9.599819999999999709e+01 9.381839999999999691e+01
9.973450000000001481e+00 1.191310048879999961e+01 9.599899999999999523e+01 9.381780000000000541e+01
9.977774999999999395e+00 1.191327582799999973e+01 9.599890000000000612e+01 9.381759999999999877e+01
9.982099999999999085e+00 1.191345116719999986e+01 9.599979999999999336e+01 9.381709999999999638e+01
9.986425000000000551e+00 1.191362650639999998e+01 9.599979999999999336e+01 9.381690000000000396e+01
9.990750000000000242e+00 1.191383106879999865e+01 9.600060000000000571e+01 9.381650000000000489e+01
9.995074999999999932e+00 1.191400640799999877e+01 9.600060000000000571e+01 9.381629999999999825e+01
9.999399999999999622e+00 1.191418174719999890e+01 9.600140000000000384e+01 9.381579999999999586e+01
1.000372500000000109e+01 1.191435708639999902e+01 9.600140000000000384e+01 9.381560000000000343e+01
1.000805000000000078e+01 1.191453242559999914e+01 9.600220000000000198e+01 9.381520000000000437e+01
1.001237500000000047e+01 1.191470776479999927e+01 9.600230000000000530e+01 9.381499999999999773e+01
1.001670000000000016e+01 1.191488310399999939e+01 9.600310000000000343e+01 9.381459999999999866e+01
1.002102500000000163e+01 1.191505844319999952e+01 9.600310000000000343e+01 9.381440000000000623e+01
1.002535000000000132e+01 1.191523378239999964e+01 9.600390000000000157e+01 9.381390000000000384e+01
1.002967500000000101e+01 1.191540912159999976e+01 9.600390000000000157e+01 9.381380000000000052e+01
1.003399999999999892e+01 1.191558446079999989e+01 9.600469999999999970e+01 9.381329999999999814e+01
1.003832500000000039e+01 1.191575980000000001e+01 9.600480000000000302e+01 9.381319999999999482e+01
1.004265000000000008e+01 1.191593513920000014e+01 9.600549999999999784e+01 9.381270000000000664e+01
1.004697499999999977e+01 1.191611047840000026e+01 9.600560000000000116e+01 9.381260000000000332e+01
1.005129999999999946e+01 1.191628581760000039e+01 9.600639999999999930e+01 9.381210000000000093e+01
1.005562500000000092e+01 1.191646115680000051e+01 9.600639999999999930e+01 9.381199999999999761e+01
1.005995000000000061e+01 1.191672416559999981e+01 9.599660000000000082e+01 9.382129999999999370e+01
1.006427500000000030e+01 1.191687028159999961e+01 9.599649999999999750e+01 9.382030000000000314e+01
1.006859999999999999e+01 1.191704562079999974e+01 9.599689999999999657e+01 9.381950000000000500e+01
1.007292500000000146e+01 1.191722095999999986e+01 9.599689999999999657e+01 9.381910000000000593e+01
1.007725000000000115e+01 1.191739629919999999e+01 9.599739999999999895e+01 9.381860000000000355e+01
1.008157500000000084e+01 1.191757163840000011e+01 9.599760000000000559e+01 9.381829999999999359e+01
1.008590000000000053e+01 1.191774697760000024e+01 9.599819999999999709e+01 9.381780000000000541e+01
1.009022500000000200e+01 1.191792231680000036e+01 9.599840000000000373e+01 9.381759999999999877e+01
1.009454999999999991e+01 1.191809765600000048e+01 9.599899999999999523e+01 9.381719999999999970e+01
1.009887499999999960e+01 1.191827299519999883e+01 9.599920000000000186e+01 9.381699999999999307e+01
1.010319999999999929e+01 1.191844833439999896e+01 9.599979999999999336e+01 9.381659999999999400e+01
1.010752500000000076e+01 1.191862367359999908e+01 9.600000000000000000e+01 9.381640000000000157e+01
1.011185000000000045e+01 1.191879901279999920e+01 9.600060000000000571e+01 9.381589999999999918e+01
1.011617500000000014e+01 1.191897435199999933e+01 9.600079999999999814e+01 9.381579999999999586e+01
1.012049999999999983e+01 1.191914969119999945e+01 9.600140000000000384e+01 9.381529999999999347e+01
1.012482500000000130e+01 1.191929580719999926e+01 9.600159999999999627e+01 9.381520000000000437e+01
1.012915000000000099e+01 1.191947114639999938e+01 9.600220000000000198e+01 9.381480000000000530e+01
1.013347500000000068e+01 1.191964648559999951e+01 9.600239999999999441e+01 9.381459999999999866e+01
1.013780000000000037e+01 1.191982182479999963e+01 9.600310000000000343e+01 9.381419999999999959e+01
1.014212500000000183e+01 1.191999716399999976e+01 9.600320000000000675e+01 9.381399999999999295e+01
1.014645000000000152e+01 1.192014327999999956e+01 9.600390000000000157e+01 9.381359999999999388e+01
1.015077499999999944e+01 1.192031861919999969e+01 9.600400000000000489e+01 9.381340000000000146e+01
1.015509999999999913e+01 1.192049395839999981e+01 9.600469999999999970e+01 9.381300000000000239e+01
1.015942500000000059e+01 1.192064007439999784e+01 9.600480000000000302e+01 9.381289999999999907e+01
1.016375000000000028e+01 1.192081541359999797e+01 9.600549999999999784e+01 9.381250000000000000e+01
1.016807499999999997e+01 1.192104919919999872e+01 9.599530000000000030e+01 9.382240000000000180e+01
1.017239999999999966e+01 1.192119531520000031e+01 9.599590000000000600e+01 9.382110000000000127e+01
1.017672500000000113e+01 1.192137065440000043e+01 9.599559999999999604e+01 9.382059999999999889e+01
1.018105000000000082e+01 1.192154599359999878e+01 9.599630000000000507e+01 9.381999999999999318e+01
1.018537500000000051e+01 1.192172133279999890e+01 9.599620000000000175e+01 9.381969999999999743e+01
1.018970000000000020e+01 1.192189667199999903e+01 9.599699999999999989e+01 9.381919999999999504e+01
1.019402500000000167e+01 1.192207201119999915e+01 9.599689999999999657e+01 9.381900000000000261e+01
1.019835000000000136e+01 1.192221812719999896e+01 9.599769999999999470e+01 9.381860000000000355e+01
1.020267500000000105e+01 1.192239346639999908e+01 9.599769999999999470e+01 9.381839999999999691e+01
1.020700000000000074e+01 1.192256880559999921e+01 9.599850000000000705e+01 9.381799999999999784e+01
1.021132500000000221e+01 1.192271492159999902e+01 9.599850000000000705e+01 9.381780000000000541e+01
1.021565000000000012e+01 1.192289026080000092e+01 9.599930000000000518e+01 9.381740000000000634e+01
1.021997499999999981e+01 1.192306559999999926e+01 9.599930000000000518e+01 9.381719999999999970e+01
1.022429999999999950e+01 1.192321171599999907e+01 9.600000000000000000e+01 9.381680000000000064e+01
1.022862500000000097e+01 1.192338705519999920e+01 9.600000000000000000e+01 9.381669999999999732e+01
1.023295000000000066e+01 1.192353317119999900e+01 9.600079999999999814e+01 9.381629999999999825e+01
1.023727500000000035e+01 1.192370851039999913e+01 9.600079999999999814e+01 9.381610000000000582e+01
1.024160000000000004e+01 1.192385462639999893e+01 9.600159999999999627e+01 9.381570000000000675e+01
1.024592500000000150e+01 1.192402996559999906e+01 9.600159999999999627e+01 9.381560000000000343e+01
1.025025000000000119e+01 1.192417608159999887e+01 9.600239999999999441e+01 9.381520000000000437e+01
1.025457500000000088e+01 1.192435142080000077e+01 9.600239999999999441e+01 9.381499999999999773e+01
1.025890000000000057e+01 1.192449753679999880e+01 9.600320000000000675e+01 9.381459999999999866e+01
1.026322500000000204e+01 1.192467287599999892e+01 9.600320000000000675e+01 9.381449999999999534e+01
1.026755000000000173e+01 1.192481899199999873e+01 9.600390000000000157e+01 9.381409999999999627e+01
1.027187499999999964e+01 1.192499433119999885e+01 9.600400000000000489e+01 9.381390000000000384e+01
1.027619999999999933e+01 1.192519889359999929e+01 9.599490000000000123e+01 9.382200000000000273e+01
1.028052499999999903e+01 1.192534500959999910e+01 9.599479999999999791e+01 9.382110000000000127e+01
1.028485000000000049e+01 1.192552034879999923e+01 9.599519999999999698e+01 9.382040000000000646e+01
1.028917500000000018e+01 1.192566646479999903e+01 9.599519999999999698e+01 9.381999999999999318e+01
1.029349999999999987e+01 1.192584180399999916e+01 9.599569999999999936e+01 9.381950000000000500e+01
1.029782499999999956e+01 1.192598792000000074e+01 9.599580000000000268e+01 9.381929999999999836e+01
1.030215000000000103e+01 1.192616325920000087e+01 9.599639999999999418e+01 9.381879999999999598e+01
1.030647500000000072e+01 1.192630937519999890e+01 9.599660000000000082e+01 9.381860000000000355e+01
1.031080000000000041e+01 1.192648471439999902e+01 9.599720000000000653e+01 9.381820000000000448e+01
1.031512500000000010e+01 1.192663083039999883e+01 9.599729999999999563e+01 9.381810000000000116e+01
1.031945000000000157e+01 1.192680616959999895e+01 9.599790000000000134e+01 9.381770000000000209e+01
1.032377500000000126e+01 1.192695228560000054e+01 9.599800000000000466e+01 9.381749999999999545e+01
1.032809999999999917e+01 1.192709840159999857e+01 9.599869999999999948e+01 9.381709999999999638e+01
1.033242499999999886e+01 1.192727374080000047e+01 9.599880000000000280e+01 9.381690000000000396e+01
1.033675000000000033e+01 1.192741985679999850e+01 9.599939999999999429e+01 9.381659999999999400e+01
1.034107500000000002e+01 1.192756597280000008e+01 9.599949999999999761e+01 9.381640000000000157e+01
1.034539999999999971e+01 1.192774131200000021e+01 9.600020000000000664e+01 9.381600000000000250e+01
1.034972499999999940e+01 1.192788742800000001e+01 9.600029999999999575e+01 9.381589999999999918e+01
1.035405000000000086e+01 1.192803354399999805e+01 9.600090000000000146e+01 9.381550000000000011e+01
1.035837500000000055e+01 1.192817965999999963e+01 9.600100000000000477e+01 9.381529999999999347e+01
1.036270000000000024e+01 1.192835499919999975e+01 9.600169999999999959e+01 9.381499999999999773e+01
1.036702499999999993e+01 1.192850111519999956e+01 9.600180000000000291e+01 9.381480000000000530e+01
1.037135000000000140e+01 1.192864723119999937e+01 9.600239999999999441e+01 9.381440000000000623e+01
1.037567500000000109e+01 1.192879334719999918e+01 9.600249999999999773e+01 9.381430000000000291e+01
1.038000000000000078e+01 1.192896868639999930e+01 9.600320000000000675e+01 9.381390000000000384e+01
1.038432499999999870e+01 1.192917324879999974e+01 9.599410000000000309e+01 9.382319999999999993e+01
1.038865000000000016e+01 1.192929014159999923e+01 9.599469999999999459e+01 9.382210000000000605e+01
1.039297499999999985e+01 1.192946548079999936e+01 9.599439999999999884e+01 9.382160000000000366e+01
1.039729999999999954e+01 1.192961159679999916e+01 9.599509999999999366e+01 9.382099999999999795e+01
1.040162499999999923e+01 1.192978693599999929e+01 9.599500000000000455e+01 9.382080000000000553e+01
1.040595000000000070e+01 1.192993305199999909e+01 9.599569999999999936e+01 9.382030000000000314e+01
1.041027500000000039e+01 1.193007916799999890e+01 9.599559999999999604e+01 9.382009999999999650e+01
1.041460000000000008e+01 1.193022528400000049e+01 9.599639999999999418e+01 9.381969999999999743e+01
1.041892499999999977e+01 1.193040062319999883e+01 9.599630000000000507e+01 9.381950000000000500e+01
1.042325000000000124e+01 1.193054673920000042e+01 9.599710000000000321e+01 9.381910000000000593e+01
1.042757500000000093e+01 1.193069285519999845e+01 9.599710000000000321e+01 9.381900000000000261e+01
1.043190000000000062e+01 1.193083897120000003e+01 9.599779999999999802e+01 9.381860000000000355e+01
1.043622500000000031e+01 1.193098508719999984e+01 9.599779999999999802e+01 9.381850000000000023e+01
1.044055000000000177e+01 1.193113120319999787e+01 9.599850000000000705e+01 9.381810000000000116e+01
1.044487500000000146e+01 1.193130654239999799e+01 9.599850000000000705e+01 9.381789999999999452e+01
1.044919999999999938e+01 1.193145265839999958e+01 9.599930000000000518e+01 9.381759999999999877e+01
1.045352499999999907e+01 1.193159877439999939e+01 9.599930000000000518e+01 9.381740000000000634e+01
1.045785000000000053e+01 1.193174489039999919e+01 9.600000000000000000e+01 9.381709999999999638e+01
1.046217500000000022e+01 1.193189100639999900e+01 9.600000000000000000e+01 9.381690000000000396e+01
1.046649999999999991e+01 1.193203712239999881e+01 9.600069999999999482e+01 9.381659999999999400e+01
1.047082499999999960e+01 1.193218323840000039e+01 9.600069999999999482e+01 9.381640000000000157e+01
1.047515000000000107e+01 1.193232935439999842e+01 9.600140000000000384e+01 9.381600000000000250e+01
1.047947500000000076e+01 1.193247547040000001e+01 9.600149999999999295e+01 9.381589999999999918e+01
1.048380000000000045e+01 1.193262158639999981e+01 9.600220000000000198e+01 9.381550000000000011e+01
1.048812500000000014e+01 1.193276770239999784e+01 9.600220000000000198e+01 9.381539999999999679e+01
1.049245000000000161e+01 1.193297226480000006e+01 9.599379999999999313e+01 9.382359999999999900e+01
1.049677500000000130e+01 1.193308915759999955e+01 9.599379999999999313e+01 9.382269999999999754e+01
1.050110000000000099e+01 1.193323527359999936e+01 9.599420000000000641e+01 9.382200000000000273e+01
1.050542499999999890e+01 1.193341061279999948e+01 9.599420000000000641e+01 9.382160000000000366e+01
1.050975000000000037e+01 1.193355672880000107e+01 9.599469999999999459e+01 9.382120000000000459e+01
1.051407500000000006e+01 1.193370284479999910e+01 9.599479999999999791e+01 9.382099999999999795e+01
1.051839999999999975e+01 1.193384896079999891e+01 9.599530000000000030e+01 9.382059999999999889e+01
1.052272499999999944e+01 1.193399507680000049e+01 9.599540000000000362e+01 9.382040000000000646e+01
1.052705000000000091e+01 1.193414119279999852e+01 9.599599999999999511e+01 9.381999999999999318e+01
1.053137500000000060e+01 1.193428730880000010e+01 9.599609999999999843e+01 9.381980000000000075e+01
1.053570000000000029e+01 1.193443342479999991e+01 9.599670000000000414e+01 9.381950000000000500e+01
1.054002499999999998e+01 1.193457954079999794e+01 9.599679999999999325e+01 9.381929999999999836e+01
1.054435000000000144e+01 1.193472565679999953e+01 9.599750000000000227e+01 9.381900000000000261e+01
1.054867500000000113e+01 1.193487177279999933e+01 9.599750000000000227e+01 9.381879999999999598e+01
1.055300000000000082e+01 1.193501788880000092e+01 9.599819999999999709e+01 9.381850000000000023e+01
1.055732500000000051e+01 1.193516400479999895e+01 9.599819999999999709e+01 9.381829999999999359e+01
1.056165000000000198e+01 1.193528089760000022e+01 9.599890000000000612e+01 9.381799999999999784e+01
1.056597499999999989e+01 1.193542701359999825e+01 9.599899999999999523e+01 9.381780000000000541e+01
1.057029999999999959e+01 1.193557312959999983e+01 9.599960000000000093e+01 9.381749999999999545e+01
1.057462499999999928e+01 1.193571924559999964e+01 9.599970000000000425e+01 9.381740000000000634e+01
1.057895000000000074e+01 1.193586536159999945e+01 9.600029999999999575e+01 9.381699999999999307e+01
1.058327500000000043e+01 1.193598225440000071e+01 9.600039999999999907e+01 9.381690000000000396e+01
1.058760000000000012e+01 1.193612837039999874e+01 9.600100000000000477e+01 9.381650000000000489e+01
1.059192499999999981e+01 1.193627448639999855e+01 9.600100000000000477e+01 9.381640000000000157e+01
1.059625000000000128e+01 1.193642060240000013e+01 9.600169999999999959e+01 9.381610000000000582e+01
1.060057500000000097e+01 1.193659594160000026e+01 9.599320000000000164e+01 9.382420000000000471e+01
1.060490000000000066e+01 1.193674205760000007e+01 9.599379999999999313e+01 9.382319999999999993e+01
1.060922500000000035e+01 1.193688817359999810e+01 9.599349999999999739e+01 9.382269999999999754e+01
1.061355000000000182e+01 1.193700506639999936e+01 9.599410000000000309e+01 9.382219999999999516e+01
1.061787500000000151e+01 1.193715118239999917e+01 9.599399999999999977e+01 9.382189999999999941e+01
1.062219999999999942e+01 1.193729729839999898e+01 9.599469999999999459e+01 9.382150000000000034e+01
1.062652499999999911e+01 1.193744341440000056e+01 9.599469999999999459e+01 9.382129999999999370e+01
1.063085000000000058e+01 1.193758953039999859e+01 9.599540000000000362e+01 9.382099999999999795e+01
1.063517500000000027e+01 1.193773564639999840e+01 9.599530000000000030e+01 9.382080000000000553e+01
1.063949999999999996e+01 1.193788176239999999e+01 9.599599999999999511e+01 9.382049999999999557e+01
1.064382499999999965e+01 1.193799865519999948e+01 9.599599999999999511e+01 9.382030000000000314e+01
1.064815000000000111e+01 1.193814477119999928e+01 9.599670000000000414e+01 9.381999999999999318e+01
1.065247500000000080e+01 1.193829088720000087e+01 9.599670000000000414e+01 9.381980000000000075e+01
1.065680000000000049e+01 1.193843700319999890e+01 9.599739999999999895e+01 9.381950000000000500e+01
1.066112500000000018e+01 1.193855389600000017e+01 9.599739999999999895e+01 9.381929999999999836e+01
1.066545000000000165e+01 1.193870001199999820e+01 9.599809999999999377e+01 9.381900000000000261e+01
1.066977500000000134e+01 1.193884612799999978e+01 9.599809999999999377e+01 9.381889999999999930e+01
1.067410000000000103e+01 1.193896302079999927e+01 9.599869999999999948e+01 9.381850000000000023e+01
1.067842500000000072e+01 1.193910913679999908e+01 9.599869999999999948e+01 9.381839999999999691e+01
1.068275000000000041e+01 1.193925525279999889e+01 9.599939999999999429e+01 9.381810000000000116e+01
1.068707500000000010e+01 1.193937214559999838e+01 9.599939999999999429e+01 9.381789999999999452e+01
1.069139999999999979e+01 1.193951826159999996e+01 9.600010000000000332e+01 9.381759999999999877e+01
1.069572499999999948e+01 1.193963515439999945e+01 9.600010000000000332e+01 9.381749999999999545e+01
1.070005000000000095e+01 1.193978127039999926e+01 9.600079999999999814e+01 9.381709999999999638e+01
1.070437500000000064e+01 1.193989816319999875e+01 9.600079999999999814e+01 9.381699999999999307e+01
1.070870000000000033e+01 1.194010272559999919e+01 9.599269999999999925e+01 9.382420000000000471e+01
1.071302500000000002e+01 1.194021961839999868e+01 9.599259999999999593e+01 9.382340000000000657e+01
1.071735000000000149e+01 1.194036573440000026e+01 9.599290000000000589e+01 9.382269999999999754e+01
1.072167500000000118e+01 1.194048262719999975e+01 9.599290000000000589e+01 9.382240000000000180e+01
1.072600000000000087e+01 1.194062874319999956e+01 9.599339999999999407e+01 9.382200000000000273e+01
1.073032500000000056e+01 1.194077485919999937e+01 9.599349999999999739e+01 9.382179999999999609e+01
1.073465000000000202e+01 1.194092097519999918e+01 9.599399999999999977e+01 9.382139999999999702e+01
1.073897500000000171e+01 1.194103786800000044e+01 9.599410000000000309e+01 9.382129999999999370e+01
1.074329999999999963e+01 1.194118398399999847e+01 9.599469999999999459e+01 9.382089999999999463e+01
1.074762499999999932e+01 1.194130087679999974e+01 9.599479999999999791e+01 9.382080000000000553e+01
1.075195000000000078e+01 1.194144699279999955e+01 9.599540000000000362e+01 9.382040000000000646e+01
1.075627500000000047e+01 1.194159310879999936e+01 9.599540000000000362e+01 9.382030000000000314e+01
1.076060000000000016e+01 1.194171000159999885e+01 9.599599999999999511e+01 9.381999999999999318e+01
1.076492499999999986e+01 1.194185611759999865e+01 9.599609999999999843e+01 9.381980000000000075e+01
1.076925000000000132e+01 1.194197301039999815e+01 9.599670000000000414e+01 9.381950000000000500e+01
1.077357500000000101e+01 1.194211912639999973e+01 9.599679999999999325e+01 9.381940000000000168e+01
1.077790000000000070e+01 1.194223601919999922e+01 9.599739999999999895e+01 9.381910000000000593e+01
1.078222500000000039e+01 1.194238213519999903e+01 9.599739999999999895e+01 9.381889999999999930e+01
1.078655000000000186e+01 1.194249902799999852e+01 9.599800000000000466e+01 9.381860000000000355e+01
1.079087500000000155e+01 1.194261592079999978e+01 9.599809999999999377e+01 9.381850000000000023e+01
1.079520000000000124e+01 1.194276203679999959e+01 9.599869999999999948e+01 9.381820000000000448e+01
1.079952499999999915e+01 1.194287892959999908e+01 9.599869999999999948e+01 9.381799999999999784e+01
1.080385000000000062e+01 1.194302504560000067e+01 9.599930000000000518e+01 9.381770000000000209e+01
1.080817500000000031e+01 1.194314193840000016e+01 9.599939999999999429e+01 9.381759999999999877e+01
1.081250000000000000e+01 1.194325883119999965e+01 9.600000000000000000e+01 9.381730000000000302e+01
1.081682499999999969e+01 1.194346339360000009e+01 9.599110000000000298e+01 9.382500000000000284e+01
1.082114999999999938e+01 1.194355106319999926e+01 9.599169999999999447e+01 9.382399999999999807e+01
1.082547500000000085e+01 1.194369717919999907e+01 9.599139999999999873e+01 9.382359999999999900e+01
1.082980000000000054e+01 1.194384329519999888e+01 9.599200000000000443e+01 9.382309999999999661e+01
1.083412500000000023e+01 1.194396018799999837e+01 9.599190000000000111e+01 9.382290000000000418e+01
1.083844999999999992e+01 1.194410630399999995e+01 9.599250000000000682e+01 9.382250000000000512e+01
1.084277500000000138e+01 1.194422319679999944e+01 9.599250000000000682e+01 9.382229999999999848e+01
1.084710000000000107e+01 1.194436931279999925e+01 9.599309999999999832e+01 9.382200000000000273e+01
1.085142500000000076e+01 1.194448620560000052e+01 9.599309999999999832e+01 9.382179999999999609e+01
1.085574999999999868e+01 1.194463232159999855e+01 9.599379999999999313e+01 9.382150000000000034e+01
1.086007500000000014e+01 1.194474921439999981e+01 9.599370000000000402e+01 9.382139999999999702e+01
1.086439999999999984e+01 1.194486610719999931e+01 9.599439999999999884e+01 9.382099999999999795e+01
1.086872499999999953e+01 1.194501222319999911e+01 9.599439999999999884e+01 9.382089999999999463e+01
1.087304999999999922e+01 1.194512911599999860e+01 9.599500000000000455e+01 9.382059999999999889e+01
1.087737500000000068e+01 1.194524600879999809e+01 9.599500000000000455e+01 9.382049999999999557e+01
1.088170000000000037e+01 1.194539212479999968e+01 9.599569999999999936e+01 9.382009999999999650e+01
1.088602500000000006e+01 1.194550901759999917e+01 9.599559999999999604e+01 9.381999999999999318e+01
1.089034999999999975e+01 1.194562591040000044e+01 9.599630000000000507e+01 9.381969999999999743e+01
1.089467500000000122e+01 1.194574280319999815e+01 9.599630000000000507e+01 9.381959999999999411e+01
1.089900000000000091e+01 1.194588891919999973e+01 9.599689999999999657e+01 9.381929999999999836e+01
1.090332500000000060e+01 1.194600581199999922e+01 9.599689999999999657e+01 9.381919999999999504e+01
1.090765000000000029e+01 1.194612270480000049e+01 9.599760000000000559e+01 9.381879999999999598e+01
1.091197500000000176e+01 1.194623959759999998e+01 9.599760000000000559e+01 9.381870000000000687e+01
1.091629999999999967e+01 1.194635649039999947e+01 9.599819999999999709e+01 9.381839999999999691e+01
1.092062499999999936e+01 1.194650260639999928e+01 9.599819999999999709e+01 9.381829999999999359e+01
1.092494999999999905e+01 1.194664872239999909e+01 9.599049999999999727e+01 9.382590000000000430e+01
1.092927500000000052e+01 1.194676561519999858e+01 9.599039999999999395e+01 9.382519999999999527e+01
1.093360000000000021e+01 1.194691173120000016e+01 9.599070000000000391e+01 9.382460000000000377e+01
1.093792499999999990e+01 1.194702862399999965e+01 9.599070000000000391e+01 9.382420000000000471e+01
1.094224999999999959e+01 1.194714551679999914e+01 9.599120000000000630e+01 9.382380000000000564e+01
1.094657500000000105e+01 1.194729163279999895e+01 9.599129999999999541e+01 9.382370000000000232e+01
1.095090000000000074e+01 1.194740852560000022e+01 9.599179999999999779e+01 9.382330000000000325e+01
1.095522500000000043e+01 1.194752541839999971e+01 9.599190000000000111e+01 9.382319999999999993e+01
1.095955000000000013e+01 1.194767153439999952e+01 9.599240000000000350e+01 9.382280000000000086e+01
1.096387500000000159e+01 1.194778842719999901e+01 9.599250000000000682e+01 9.382269999999999754e+01
1.096820000000000128e+01 1.194790531999999850e+01 9.599299999999999500e+01 9.382240000000000180e+01
1.097252500000000097e+01 1.194802221279999976e+01 9.599309999999999832e+01 9.382229999999999848e+01
1.097684999999999889e+01 1.194813910559999925e+01 9.599360000000000070e+01 9.382200000000000273e+01
1.098117500000000035e+01 1.194825599839999875e+01 9.599370000000000402e+01 9.382189999999999941e+01
1.098550000000000004e+01 1.194840211439999855e+01 9.599429999999999552e+01 9.382150000000000034e+01
1.098982499999999973e+01 1.194851900719999982e+01 9.599429999999999552e+01 9.382139999999999702e+01
1.099414999999999942e+01 1.194863589999999931e+01 9.599490000000000123e+01 9.382110000000000127e+01
1.099847500000000089e+01 1.194875279279999880e+01 9.599490000000000123e+01 9.382099999999999795e+01
1.100280000000000058e+01 1.194886968560000007e+01 9.599550000000000693e+01 9.382070000000000221e+01
1.100712500000000027e+01 1.194898657839999956e+01 9.599559999999999604e+01 9.382059999999999889e+01
1.101144999999999996e+01 1.194910347119999905e+01 9.599609999999999843e+01 9.382030000000000314e+01
1.101577500000000143e+01 1.194922036400000032e+01 9.599620000000000175e+01 9.382019999999999982e+01
1.102010000000000112e+01 1.194933725679999981e+01 9.599670000000000414e+01 9.381990000000000407e+01
1.102442500000000081e+01 1.194945414959999930e+01 9.599679999999999325e+01 9.381980000000000075e+01
1.102875000000000050e+01 1.194957104240000056e+01 9.599739999999999895e+01 9.381950000000000500e+01
1.103307500000000196e+01 1.194974638160000069e+01 9.598959999999999582e+01 9.382620000000000005e+01
1.103739999999999988e+01 1.194983405119999986e+01 9.599020000000000152e+01 9.382529999999999859e+01
1.104172499999999957e+01 1.194995094399999935e+01 9.598990000000000578e+01 9.382489999999999952e+01
1.104604999999999926e+01 1.195009705999999916e+01 9.599049999999999727e+01 9.382439999999999714e+01
1.105037500000000072e+01 1.195021395279999865e+01 9.599039999999999395e+01 9.382429999999999382e+01
1.105470000000000041e+01 1.195033084559999992e+01 9.599099999999999966e+01 9.382389999999999475e+01
1.105902500000000011e+01 1.195044773839999941e+01 9.599099999999999966e+01 9.382380000000000564e+01
1.106334999999999980e+01 1.195056463119999890e+01 9.599160000000000537e+01 9.382340000000000657e+01
1.106767500000000126e+01 1.195068152400000017e+01 9.599160000000000537e+01 9.382330000000000325e+01
1.107200000000000095e+01 1.195082763999999820e+01 9.599219999999999686e+01 9.382299999999999329e+01
1.107632500000000064e+01 1.195094453279999946e+01 9.599219999999999686e+01 9.382290000000000418e+01
1.108065000000000033e+01 1.195106142559999896e+01 9.599280000000000257e+01 9.382259999999999422e+01
1.108497500000000180e+01 1.195117831839999845e+01 9.599280000000000257e+01 9.382250000000000512e+01
1.108930000000000149e+01 1.195129521119999971e+01 9.599339999999999407e+01 9.382219999999999516e+01
1.109362499999999940e+01 1.195138288080000066e+01 9.599339999999999407e+01 9.382210000000000605e+01
1.109794999999999909e+01 1.195149977359999838e+01 9.599399999999999977e+01 9.382179999999999609e+01
1.110227500000000056e+01 1.195161666639999964e+01 9.599399999999999977e+01 9.382170000000000698e+01
1.110660000000000025e+01 1.195173355919999914e+01 9.599460000000000548e+01 9.382139999999999702e+01
1.111092499999999994e+01 1.195185045199999863e+01 9.599460000000000548e+01 9.382129999999999370e+01
1.111524999999999963e+01 1.195196734479999989e+01 9.599519999999999698e+01 9.382099999999999795e+01
1.111957500000000110e+01 1.195208423759999938e+01 9.599519999999999698e+01 9.382089999999999463e+01
1.112390000000000079e+01 1.195220113039999887e+01 9.599580000000000268e+01 9.382059999999999889e+01
1.112822500000000048e+01 1.195231802320000014e+01 9.599580000000000268e+01 9.382049999999999557e+01
1.113255000000000017e+01 1.195243491599999963e+01 9.599639999999999418e+01 9.382019999999999982e+01
1.113687500000000163e+01 1.195252258559999881e+01 9.599639999999999418e+01 9.382009999999999650e+01
1.114120000000000132e+01 1.195269792479999893e+01 9.598890000000000100e+01 9.382699999999999818e+01
1.114552500000000101e+01 1.195278559439999988e+01 9.598890000000000100e+01 9.382640000000000668e+01
1.114984999999999893e+01 1.195290248719999937e+01 9.598919999999999675e+01 9.382580000000000098e+01
1.115417500000000040e+01 1.195301938000000064e+01 9.598919999999999675e+01 9.382550000000000523e+01
1.115850000000000009e+01 1.195313627279999835e+01 9.598959999999999582e+01 9.382510000000000616e+01
1.116282499999999978e+01 1.195325316559999962e+01 9.598969999999999914e+01 9.382500000000000284e+01
1.116714999999999947e+01 1.195337005839999911e+01 9.599020000000000152e+01 9.382470000000000709e+01
1.117147500000000093e+01 1.195348695119999860e+01 9.599020000000000152e+01 9.382450000000000045e+01
1.117580000000000062e+01 1.195360384399999987e+01 9.599079999999999302e+01 9.382420000000000471e+01
1.118012500000000031e+01 1.195372073679999936e+01 9.599079999999999302e+01 9.382410000000000139e+01
1.118445000000000000e+01 1.195383762959999885e+01 9.599139999999999873e+01 9.382380000000000564e+01
1.118877500000000147e+01 1.195395452240000012e+01 9.599139999999999873e+01 9.382370000000000232e+01
1.119310000000000116e+01 1.195407141519999961e+01 9.599200000000000443e+01 9.382340000000000657e+01
1.119742500000000085e+01 1.195418830799999910e+01 9.599200000000000443e+01 9.382330000000000325e+01
1.120175000000000054e+01 1.195427597759999827e+01 9.599250000000000682e+01 9.382299999999999329e+01
1.120607500000000201e+01 1.195439287039999954e+01 9.599259999999999593e+01 9.382290000000000418e+01
1.121040000000000170e+01 1.195450976319999903e+01 9.599309999999999832e+01 9.382269999999999754e+01
1.121472499999999961e+01 1.195462665599999852e+01 9.599320000000000164e+01 9.382259999999999422e+01
1.121904999999999930e+01 1.195471432559999947e+01 9.599370000000000402e+01 9.382229999999999848e+01
1.122337500000000077e+01 1.195483121839999896e+01 9.599370000000000402e+01 9.382219999999999516e+01
1.122770000000000046e+01 1.195494811119999845e+01 9.599429999999999552e+01 9.382189999999999941e+01
1.123202500000000015e+01 1.195506500399999972e+01 9.599429999999999552e+01 9.382189999999999941e+01
1.123634999999999984e+01 1.195515267360000067e+01 9.599490000000000123e+01 9.382160000000000366e+01
1.124067500000000130e+01 1.195526956640000016e+01 9.599490000000000123e+01 9.382150000000000034e+01
1.124500000000000099e+01 1.195538645919999965e+01 9.599550000000000693e+01 9.382120000000000459e+01
1.124932500000000068e+01 1.195553257519999946e+01 9.598810000000000286e+01 9.382750000000000057e+01
1.125365000000000038e+01 1.195562024479999863e+01 9.598869999999999436e+01 9.382659999999999911e+01
1.125797500000000184e+01 1.195573713759999812e+01 9.598839999999999861e+01 9.382630000000000337e+01
1.126230000000000153e+01 1.195585403039999939e+01 9.598900000000000432e+01 9.382580000000000098e+01
1.126662500000000122e+01 1.195597092319999888e+01 9.598879999999999768e+01 9.382569999999999766e+01
1.127094999999999914e+01 1.195608781599999837e+01 9.598940000000000339e+01 9.382529999999999859e+01
1.127527500000000060e+01 1.195617548559999932e+01 9.598940000000000339e+01 9.382519999999999527e+01
1.127960000000000029e+01 1.195629237839999881e+01 9.598999999999999488e+01 9.382489999999999952e+01
1.128392499999999998e+01 1.195640927119999830e+01 9.598990000000000578e+01 9.382479999999999620e+01
1.128824999999999967e+01 1.195652616399999957e+01 9.599060000000000059e+01 9.382450000000000045e+01
1.129257500000000114e+01 1.195661383360000052e+01 9.599049999999999727e+01 9.382439999999999714e+01
1.129690000000000083e+01 1.195673072640000001e+01 9.599110000000000298e+01 9.382410000000000139e+01
1.130122500000000052e+01 1.195684761919999950e+01 9.599110000000000298e+01 9.382399999999999807e+01
1.130555000000000021e+01 1.195693528879999867e+01 9.599169999999999447e+01 9.382380000000000564e+01
1.130987500000000168e+01 1.195705218159999994e+01 9.599169999999999447e+01 9.382370000000000232e+01
1.131420000000000137e+01 1.195716907439999943e+01 9.599219999999999686e+01 9.382340000000000657e+01
1.131852500000000106e+01 1.195725674399999860e+01 9.599219999999999686e+01 9.382330000000000325e+01
1.132285000000000075e+01 1.195737363679999810e+01 9.599280000000000257e+01 9.382299999999999329e+01
1.132717500000000221e+01 1.195746130639999905e+01 9.599280000000000257e+01 9.382299999999999329e+01
1.133150000000000013e+01 1.195757819920000031e+01 9.599339999999999407e+01 9.382269999999999754e+01
1.133582499999999982e+01 1.195769509199999980e+01 9.599339999999999407e+01 9.382259999999999422e+01
1.134014999999999951e+01 1.195778276159999898e+01 9.599389999999999645e+01 9.382240000000000180e+01
1.134447500000000097e+01 1.195789965440000024e+01 9.599389999999999645e+01 9.382229999999999848e+01
1.134880000000000067e+01 1.195798732399999942e+01 9.599450000000000216e+01 9.382200000000000273e+01
1.135312500000000036e+01 1.195810421679999891e+01 9.599450000000000216e+01 9.382189999999999941e+01
1.135745000000000005e+01 1.195825033280000049e+01 9.598789999999999623e+01 9.382760000000000389e+01
1.136177499999999974e+01 1.195833800239999967e+01 9.598779999999999291e+01 9.382699999999999818e+01
1.136610000000000120e+01 1.195845489519999916e+01 9.598810000000000286e+01 9.382649999999999579e+01
1.137042500000000089e+01 1.195854256480000011e+01 9.598810000000000286e+01 9.382620000000000005e+01
1.137475000000000058e+01 1.195865945759999960e+01 9.598860000000000525e+01 9.382590000000000430e+01
1.137907500000000027e+01 1.195877635039999909e+01 9.598860000000000525e+01 9.382569999999999766e+01
1.138340000000000174e+01 1.195886402000000004e+01 9.598909999999999343e+01 9.382540000000000191e+01
1.138772499999999965e+01 1.195898091279999953e+01 9.598909999999999343e+01 9.382529999999999859e+01
1.139204999999999934e+01 1.195909780559999902e+01 9.598959999999999582e+01 9.382500000000000284e+01
1.139637499999999903e+01 1.195918547519999819e+01 9.598969999999999914e+01 9.382489999999999952e+01
1.140070000000000050e+01 1.195930236799999946e+01 9.599020000000000152e+01 9.382470000000000709e+01
1.140502500000000019e+01 1.195939003760000041e+01 9.599020000000000152e+01 9.382460000000000377e+01
1.140934999999999988e+01 1.195950693039999990e+01 9.599070000000000391e+01 9.382429999999999382e+01
1.141367499999999957e+01 1.195962382319999939e+01 9.599079999999999302e+01 9.382420000000000471e+01
1.141800000000000104e+01 1.195971149280000034e+01 9.599129999999999541e+01 9.382389999999999475e+01
1.142232500000000073e+01 1.195982838559999983e+01 9.599129999999999541e+01 9.382389999999999475e+01
1.142665000000000042e+01 1.195991605519999901e+01 9.599190000000000111e+01 9.382359999999999900e+01
1.143097500000000011e+01 1.196003294799999850e+01 9.599190000000000111e+01 9.382349999999999568e+01
1.143530000000000157e+01 1.196012061759999945e+01 9.599240000000000350e+01 9.382330000000000325e+01
1.143962500000000126e+01 1.196020828719999862e+01 9.599240000000000350e+01 9.382319999999999993e+01
1.144395000000000095e+01 1.196032517999999989e+01 9.599299999999999500e+01 9.382290000000000418e+01
1.144827499999999887e+01 1.196041284959999906e+01 9.599299999999999500e+01 9.382290000000000418e+01
1.145260000000000034e+01 1.196052974239999855e+01 9.599349999999999739e+01 9.382259999999999422e+01
1.145692500000000003e+01 1.196061741199999950e+01 9.599349999999999739e+01 9.382250000000000512e+01
1.146124999999999972e+01 1.196073430479999899e+01 9.599410000000000309e+01 9.382229999999999848e+01
1.146557499999999941e+01 1.196085119760000026e+01 9.598720000000000141e+01 9.382869999999999777e+01
1.146990000000000087e+01 1.196093886719999944e+01 9.598770000000000380e+01 9.382800000000000296e+01
1.147422500000000056e+01 1.196105575999999893e+01 9.598749999999999716e+01 9.382769999999999300e+01
1.147855000000000025e+01 1.196114342959999810e+01 9.598799999999999955e+01 9.382720000000000482e+01
1.148287499999999994e+01 1.196126032239999937e+01 9.598789999999999623e+01 9.382710000000000150e+01
1.148720000000000141e+01 1.196137721519999886e+01 9.598850000000000193e+01 9.382680000000000575e+01
1.149152500000000110e+01 1.196146488479999981e+01 9.598839999999999861e+01 9.382659999999999911e+01
1.149585000000000079e+01 1.196158177759999930e+01 9.598900000000000432e+01 9.382640000000000668e+01
1.150017500000000048e+01 1.196166944719999847e+01 9.598890000000000100e+01 9.382630000000000337e+01
1.150450000000000195e+01 1.196178633999999974e+01 9.598950000000000671e+01 9.382599999999999341e+01
1.150882499999999986e+01 1.196187400960000069e+01 9.598950000000000671e+01 9.382590000000000430e+01
1.151314999999999955e+01 1.196199090239999840e+01 9.599009999999999820e+01 9.382559999999999434e+01
1.151747499999999924e+01 1.196207857199999935e+01 9.598999999999999488e+01 9.382559999999999434e+01
1.152180000000000071e+01 1.196216624159999853e+01 9.599060000000000059e+01 9.382529999999999859e+01
1.152612500000000040e+01 1.196228313439999980e+01 9.599060000000000059e+01 9.382519999999999527e+01
1.153045000000000009e+01 1.196237080399999897e+01 9.599110000000000298e+01 9.382500000000000284e+01
1.153477499999999978e+01 1.196245847359999992e+01 9.599110000000000298e+01 9.382489999999999952e+01
1.153910000000000124e+01 1.196257536639999941e+01 9.599169999999999447e+01 9.382470000000000709e+01
1.154342500000000094e+01 1.196266303600000036e+01 9.599160000000000537e+01 9.382460000000000377e+01
1.154775000000000063e+01 1.196275070559999953e+01 9.599219999999999686e+01 9.382439999999999714e+01
1.155207500000000032e+01 1.196286759839999903e+01 9.599219999999999686e+01 9.382429999999999382e+01
1.155640000000000178e+01 1.196295526799999820e+01 9.599269999999999925e+01 9.382399999999999807e+01
1.156072500000000147e+01 1.196304293759999915e+01 9.599269999999999925e+01 9.382399999999999807e+01
1.156504999999999939e+01 1.196315983040000042e+01 9.599330000000000496e+01 9.382370000000000232e+01
1.156937499999999908e+01 1.196324749999999959e+01 9.599320000000000164e+01 9.382370000000000232e+01
1.157370000000000054e+01 1.196336439279999908e+01 9.598680000000000234e+01 9.382920000000000016e+01
1.157802500000000023e+01 1.196345206240000003e+01 9.598680000000000234e+01 9.382869999999999777e+01
1.158234999999999992e+01 1.196356895519999952e+01 9.598709999999999809e+01 9.382819999999999538e+01
1.158667499999999961e+01 1.196365662479999870e+01 9.598699999999999477e+01 9.382789999999999964e+01
1.159100000000000108e+01 1.196377351759999996e+01 9.598749999999999716e+01 9.382760000000000389e+01
1.159532500000000077e+01 1.196386118719999914e+01 9.598749999999999716e+01 9.382750000000000057e+01
1.159965000000000046e+01 1.196394885680000009e+01 9.598799999999999955e+01 9.382720000000000482e+01
1.160397500000000015e+01 1.196406574959999958e+01 9.598799999999999955e+01 9.382710000000000150e+01
1.160830000000000162e+01 1.196415341919999875e+01 9.598850000000000193e+01 9.382680000000000575e+01
1.161262500000000131e+01 1.196424108879999970e+01 9.598850000000000193e+01 9.382670000000000243e+01
1.161695000000000100e+01 1.196435798160000097e+01 9.598900000000000432e+01 9.382649999999999579e+01
1.162127499999999891e+01 1.196444565120000014e+01 9.598900000000000432e+01 9.382640000000000668e+01
1.162560000000000038e+01 1.196453332079999932e+01 9.598950000000000671e+01 9.382620000000000005e+01
1.162992500000000007e+01 1.196465021359999881e+01 9.598959999999999582e+01 9.382609999999999673e+01
1.163424999999999976e+01 1.196473788319999976e+01 9.599009999999999820e+01 9.382590000000000430e+01
1.163857499999999945e+01 1.196482555279999893e+01 9.599009999999999820e+01 9.382580000000000098e+01
1.164290000000000092e+01 1.196491322239999988e+01 9.599060000000000059e+01 9.382559999999999434e+01
1.164722500000000061e+01 1.196500089199999906e+01 9.599060000000000059e+01 9.382550000000000523e+01
1.165155000000000030e+01 1.196511778479999855e+01 9.599110000000000298e+01 9.382519999999999527e+01
1.165587499999999999e+01 1.196520545439999772e+01 9.599110000000000298e+01 9.382519999999999527e+01
1.166020000000000145e+01 1.196529312399999867e+01 9.599160000000000537e+01 9.382500000000000284e+01
1.166452500000000114e+01 1.196538079359999962e+01 9.599160000000000537e+01 9.382489999999999952e+01
1.166885000000000083e+01 1.196546846319999879e+01 9.599219999999999686e+01 9.382470000000000709e+01
1.167317500000000052e+01 1.196555613279999974e+01 9.599219999999999686e+01 9.382460000000000377e+01
1.167750000000000199e+01 1.196567302559999924e+01 9.599269999999999925e+01 9.382439999999999714e+01
1.168182499999999990e+01 1.196578991839999873e+01 9.598619999999999663e+01 9.382999999999999829e+01
1.168614999999999959e+01 1.196587758799999968e+01 9.598669999999999902e+01 9.382930000000000348e+01
1.169047499999999928e+01 1.196596525759999885e+01 9.598650000000000659e+01 9.382899999999999352e+01
1.169480000000000075e+01 1.196605292719999802e+01 9.598699999999999477e+01 9.382859999999999445e+01
1.169912500000000044e+01 1.196616981999999929e+01 9.598690000000000566e+01 9.382840000000000202e+01
1.170345000000000013e+01 1.196625748960000024e+01 9.598739999999999384e+01 9.382810000000000628e+01
1.170777499999999982e+01 1.196634515919999942e+01 9.598730000000000473e+01 9.382800000000000296e+01
1.171210000000000129e+01 1.196643282880000037e+01 9.598789999999999623e+01 9.382779999999999632e+01
1.171642500000000098e+01 1.196654972159999986e+01 9.598779999999999291e+01 9.382769999999999300e+01
1.172075000000000067e+01 1.196663739119999903e+01 9.598839999999999861e+01 9.382739999999999725e+01
1.172507500000000036e+01 1.196672506079999998e+01 9.598839999999999861e+01 9.382739999999999725e+01
1.172940000000000182e+01 1.196681273039999915e+01 9.598890000000000100e+01 9.382710000000000150e+01
1.173372500000000151e+01 1.196690039999999833e+01 9.598890000000000100e+01 9.382710000000000150e+01
1.173805000000000121e+01 1.196698806959999928e+01 9.598940000000000339e+01 9.382680000000000575e+01
1.174237499999999912e+01 1.196707573919999845e+01 9.598940000000000339e+01 9.382680000000000575e+01
1.174670000000000059e+01 1.196719263199999972e+01 9.598990000000000578e+01 9.382649999999999579e+01
1.175102500000000028e+01 1.196728030160000067e+01 9.598990000000000578e+01 9.382649999999999579e+01
1.175534999999999997e+01 1.196736797119999984e+01 9.599049999999999727e+01 9.382630000000000337e+01
1.175967499999999966e+01 1.196745564080000079e+01 9.599039999999999395e+01 9.382620000000000005e+01
1.176400000000000112e+01 1.196754331039999997e+01 9.599099999999999966e+01 9.382599999999999341e+01
1.176832500000000081e+01 1.196763097999999914e+01 9.599089999999999634e+01 9.382590000000000430e+01
1.177265000000000050e+01 1.196771864960000009e+01 9.599150000000000205e+01 9.382569999999999766e+01
1.177697500000000019e+01 1.196780631919999927e+01 9.599150000000000205e+01 9.382569999999999766e+01
1.178130000000000166e+01 1.196789398880000022e+01 9.599200000000000443e+01 9.382540000000000191e+01
1.178562500000000135e+01 1.196798165839999939e+01 9.599200000000000443e+01 9.382540000000000191e+01
1.178995000000000104e+01 1.196809855119999888e+01 9.598600000000000421e+01 9.383020000000000493e+01
1.179427500000000073e+01 1.196815699759999951e+01 9.598600000000000421e+01 9.382970000000000255e+01
1.179860000000000220e+01 1.196827389039999900e+01 9.598619999999999663e+01 9.382930000000000348e+01
1.180292500000000011e+01 1.196836155999999995e+01 9.598619999999999663e+01 9.382899999999999352e+01
1.180724999999999980e+01 1.196844922959999913e+01 9.598659999999999570e+01 9.382880000000000109e+01
1.181157499999999949e+01 1.196853689919999830e+01 9.598659999999999570e+01 9.382859999999999445e+01
1.181590000000000096e+01 1.196862456879999925e+01 9.598709999999999809e+01 9.382840000000000202e+01
1.182022500000000065e+01 1.196874146160000052e+01 9.598709999999999809e+01 9.382829999999999870e+01
1.182455000000000034e+01 1.196882913119999969e+01 9.598760000000000048e+01 9.382810000000000628e+01
1.182887500000000003e+01 1.196891680080000064e+01 9.598760000000000048e+01 9.382800000000000296e+01
1.183320000000000149e+01 1.196900447039999982e+01 9.598810000000000286e+01 9.382779999999999632e+01
1.183752500000000119e+01 1.196909214000000077e+01 9.598810000000000286e+01 9.382769999999999300e+01
1.184185000000000088e+01 1.196917980959999994e+01 9.598860000000000525e+01 9.382750000000000057e+01
1.184617500000000057e+01 1.196926747919999912e+01 9.598860000000000525e+01 9.382739999999999725e+01
1.185050000000000203e+01 1.196935514880000007e+01 9.598909999999999343e+01 9.382720000000000482e+01
1.185482500000000172e+01 1.196944281839999924e+01 9.598909999999999343e+01 9.382710000000000150e+01
1.185914999999999964e+01 1.196953048800000019e+01 9.598959999999999582e+01 9.382689999999999486e+01
1.186347499999999933e+01 1.196961815759999936e+01 9.598959999999999582e+01 9.382689999999999486e+01
1.186780000000000079e+01 1.196970582720000031e+01 9.599009999999999820e+01 9.382670000000000243e+01
1.187212500000000048e+01 1.196979349679999949e+01 9.599009999999999820e+01 9.382659999999999911e+01
1.187645000000000017e+01 1.196988116640000044e+01 9.599060000000000059e+01 9.382640000000000668e+01
1.188077499999999986e+01 1.196993961279999930e+01 9.599060000000000059e+01 9.382630000000000337e+01
1.188510000000000133e+01 1.197002728239999847e+01 9.599110000000000298e+01 9.382609999999999673e+01
1.188942500000000102e+01 1.197011495199999942e+01 9.599110000000000298e+01 9.382609999999999673e+01
1.189375000000000071e+01 1.197020262160000037e+01 9.599160000000000537e+01 9.382590000000000430e+01
1.189807500000000040e+01 1.197031951439999986e+01 9.598539999999999850e+01 9.383140000000000214e+01
1.190240000000000009e+01 1.197037796080000049e+01 9.598590000000000089e+01 9.383079999999999643e+01
1.190672500000000156e+01 1.197049485359999998e+01 9.598569999999999425e+01 9.383050000000000068e+01
1.191105000000000125e+01 1.197058252319999916e+01 9.598619999999999663e+01 9.383010000000000161e+01
1.191537499999999916e+01 1.197067019280000011e+01 9.598609999999999332e+01 9.382999999999999829e+01
1.191969999999999885e+01 1.197075786239999928e+01 9.598659999999999570e+01 9.382970000000000255e+01
1.192402500000000032e+01 1.197084553200000023e+01 9.598650000000000659e+01 9.382959999999999923e+01
1.192835000000000001e+01 1.197093320159999941e+01 9.598709999999999809e+01 9.382940000000000680e+01
1.193267499999999970e+01 1.197102087119999858e+01 9.598699999999999477e+01 9.382930000000000348e+01
1.193699999999999939e+01 1.197110854079999953e+01 9.598749999999999716e+01 9.382909999999999684e+01
1.194132500000000086e+01 1.197119621039999871e+01 9.598749999999999716e+01 9.382899999999999352e+01
1.194565000000000055e+01 1.197128387999999966e+01 9.598799999999999955e+01 9.382880000000000109e+01
1.194997500000000024e+01 1.197134232640000029e+01 9.598799999999999955e+01 9.382869999999999777e+01
1.195429999999999993e+01 1.197142999599999946e+01 9.598850000000000193e+01 9.382850000000000534e+01
1.195862500000000139e+01 1.197151766560000041e+01 9.598850000000000193e+01 9.382850000000000534e+01
1.196295000000000108e+01 1.197160533519999959e+01 9.598900000000000432e+01 9.382829999999999870e+01
1.196727500000000077e+01 1.197169300479999876e+01 9.598900000000000432e+01 9.382819999999999538e+01
1.197160000000000046e+01 1.197178067439999971e+01 9.598950000000000671e+01 9.382800000000000296e+01
1.197592500000000193e+01 1.197186834399999888e+01 9.598940000000000339e+01 9.382800000000000296e+01
1.198024999999999984e+01 1.197192679039999952e+01 9.598999999999999488e+01 9.382779999999999632e+01
1.198457499999999953e+01 1.197201446000000047e+01 9.598990000000000578e+01 9.382769999999999300e+01
1.198889999999999922e+01 1.197210212959999964e+01 9.599039999999999395e+01 9.382750000000000057e+01
1.199322500000000069e+01 1.197218979920000059e+01 9.599039999999999395e+01 9.382750000000000057e+01
1.199755000000000038e+01 1.197227746879999977e+01 9.599089999999999634e+01 9.382729999999999393e+01
1.200187500000000007e+01 1.197233591519999862e+01 9.599089999999999634e+01 9.382720000000000482e+01
1.200619999999999976e+01 1.197245280799999989e+01 9.598529999999999518e+01 9.383180000000000121e+01
1.201052500000000123e+01 1.197251125439999875e+01 9.598520000000000607e+01 9.383129999999999882e+01
1.201485000000000092e+01 1.197262814720000002e+01 9.598550000000000182e+01 9.383089999999999975e+01
1.201917500000000061e+01 1.197268659359999887e+01 9.598550000000000182e+01 9.383069999999999311e+01
1.202350000000000030e+01 1.197277426319999805e+01 9.598590000000000089e+01 9.383039999999999736e+01
1.202782500000000176e+01 1.197286193279999900e+01 9.598590000000000089e+01 9.383029999999999404e+01
1.203215000000000146e+01 1.197294960239999817e+01 9.598629999999999995e+01 9.383010000000000161e+01
1.203647499999999937e+01 1.197303727199999912e+01 9.598629999999999995e+01 9.382999999999999829e+01
1.204079999999999906e+01 1.197312494160000007e+01 9.598680000000000234e+01 9.382980000000000587e+01
1.204512500000000053e+01 1.197321261119999924e+01 9.598680000000000234e+01 9.382970000000000255e+01
1.204945000000000022e+01 1.197330028080000019e+01 9.598730000000000473e+01 9.382949999999999591e+01
1.205377499999999991e+01 1.197338795039999937e+01 9.598730000000000473e+01 9.382940000000000680e+01
1.205809999999999960e+01 1.197344639679999823e+01 9.598770000000000380e+01 9.382930000000000348e+01
1.206242500000000106e+01 1.197353406639999918e+01 9.598779999999999291e+01 9.382920000000000016e+01
1.206675000000000075e+01 1.197362173599999835e+01 9.598820000000000618e+01 9.382899999999999352e+01
1.207107500000000044e+01 1.197370940559999930e+01 9.598820000000000618e+01 9.382890000000000441e+01
1.207540000000000013e+01 1.197376785199999993e+01 9.598869999999999436e+01 9.382880000000000109e+01
1.207972500000000160e+01 1.197385552159999911e+01 9.598869999999999436e+01 9.382869999999999777e+01
1.208405000000000129e+01 1.197394319120000006e+01 9.598919999999999675e+01 9.382850000000000534e+01
1.208837500000000098e+01 1.197403086079999923e+01 9.598919999999999675e+01 9.382840000000000202e+01
1.209269999999999889e+01 1.197408930719999987e+01 9.598959999999999582e+01 9.382829999999999870e+01
1.209702500000000036e+01 1.197417697679999904e+01 9.598959999999999582e+01 9.382819999999999538e+01
1.210135000000000005e+01 1.197426464639999999e+01 9.599009999999999820e+01 9.382800000000000296e+01
1.210567499999999974e+01 1.197432309279999885e+01 9.599009999999999820e+01 9.382800000000000296e+01
1.210999999999999943e+01 1.197441076239999802e+01 9.599060000000000059e+01 9.382779999999999632e+01
1.211432500000000090e+01 1.197452765519999929e+01 9.598460000000000036e+01 9.383280000000000598e+01
1.211865000000000059e+01 1.197458610159999992e+01 9.598510000000000275e+01 9.383220000000000027e+01
1.212297500000000028e+01 1.197467377119999909e+01 9.598489999999999611e+01 9.383190000000000452e+01
1.212729999999999997e+01 1.197476144080000005e+01 9.598539999999999850e+01 9.383159999999999457e+01
1.213162500000000144e+01 1.197484911040000100e+01 9.598529999999999518e+01 9.383140000000000214e+01
1.213595000000000113e+01 1.197490755679999985e+01 9.598579999999999757e+01 9.383119999999999550e+01
1.214027500000000082e+01 1.197499522639999903e+01 9.598569999999999425e+01 9.383110000000000639e+01
1.214460000000000051e+01 1.197508289599999820e+01 9.598619999999999663e+01 9.383089999999999975e+01
1.214892500000000197e+01 1.197517056559999915e+01 9.598619999999999663e+01 9.383079999999999643e+01
1.215324999999999989e+01 1.197522901199999978e+01 9.598669999999999902e+01 9.383060000000000400e+01
1.215757499999999958e+01 1.197531668159999896e+01 9.598659999999999570e+01 9.383060000000000400e+01
1.216189999999999927e+01 1.197540435119999991e+01 9.598709999999999809e+01 9.383039999999999736e+01
1.216622500000000073e+01 1.197546279760000054e+01 9.598709999999999809e+01 9.383029999999999404e+01
1.217055000000000042e+01 1.197555046719999972e+01 9.598760000000000048e+01 9.383010000000000161e+01
1.217487500000000011e+01 1.197563813680000067e+01 9.598749999999999716e+01 9.383010000000000161e+01
1.217919999999999980e+01 1.197569658319999952e+01 9.598799999999999955e+01 9.382989999999999498e+01
1.218352500000000127e+01 1.197578425279999870e+01 9.598799999999999955e+01 9.382980000000000587e+01
1.218785000000000096e+01 1.197587192239999787e+01 9.598850000000000193e+01 9.382970000000000255e+01
1.219217500000000065e+01 1.197593036879999850e+01 9.598839999999999861e+01 9.382959999999999923e+01
1.219650000000000034e+01 1.197601803839999945e+01 9.598890000000000100e+01 9.382940000000000680e+01
1.220082500000000181e+01 1.197607648480000009e+01 9.598890000000000100e+01 9.382940000000000680e+01
1.220515000000000150e+01 1.197616415439999926e+01 9.598940000000000339e+01 9.382920000000000016e+01
1.220947500000000119e+01 1.197625182400000021e+01 9.598940000000000339e+01 9.382920000000000016e+01
1.221379999999999910e+01 1.197631027040000085e+01 9.598990000000000578e+01 9.382899999999999352e+01
1.221812500000000057e+01 1.197639794000000002e+01 9.598980000000000246e+01 9.382890000000000441e+01
1.222245000000000026e+01 1.197648560960000097e+01 9.598430000000000462e+01 9.383310000000000173e+01
1.222677499999999995e+01 1.197654405599999983e+01 9.598430000000000462e+01 9.383270000000000266e+01
1.223109999999999964e+01 1.197663172559999900e+01 9.598460000000000036e+01 9.383230000000000359e+01
1.223542500000000111e+01 1.197671939519999817e+01 9.598460000000000036e+01 9.383209999999999695e+01
1.223975000000000080e+01 1.197680706479999913e+01 9.598489999999999611e+01 9.383180000000000121e+01
1.224407500000000049e+01 1.197686551119999976e+01 9.598489999999999611e+01 9.383169999999999789e+01
1.224840000000000018e+01 1.197695318079999893e+01 9.598539999999999850e+01 9.383150000000000546e+01
1.225272500000000164e+01 1.197704085039999988e+01 9.598539999999999850e+01 9.383140000000000214e+01
1.225705000000000133e+01 1.197712851999999906e+01 9.598579999999999757e+01 9.383119999999999550e+01
1.226137500000000102e+01 1.197718696639999969e+01 9.598579999999999757e+01 9.383119999999999550e+01
1.226570000000000071e+01 1.197727463600000064e+01 9.598619999999999663e+01 9.383100000000000307e+01
1.227002500000000218e+01 1.197733308239999950e+01 9.598629999999999995e+01 9.383089999999999975e+01
1.227435000000000009e+01 1.197742075199999867e+01 9.598669999999999902e+01 9.383069999999999311e+01
1.227867499999999978e+01 1.197750842159999785e+01 9.598669999999999902e+01 9.383069999999999311e+01
1.228299999999999947e+01 1.197756686799999848e+01 9.598709999999999809e+01 9.383050000000000068e+01
1.228732500000000094e+01 1.197765453759999943e+01 9.598709999999999809e+01 9.383039999999999736e+01
1.229165000000000063e+01 1.197771298400000006e+01 9.598760000000000048e+01 9.383029999999999404e+01
1.229597500000000032e+01 1.197780065359999924e+01 9.598760000000000048e+01 9.383020000000000493e+01
1.230030000000000001e+01 1.197785909999999987e+01 9.598799999999999955e+01 9.382999999999999829e+01
1.230462500000000148e+01 1.197794676960000082e+01 9.598799999999999955e+01 9.382999999999999829e+01
1.230895000000000117e+01 1.197800521599999968e+01 9.598850000000000193e+01 9.382980000000000587e+01
1.231327500000000086e+01 1.197809288559999885e+01 9.598850000000000193e+01 9.382980000000000587e+01
1.231760000000000055e+01 1.197815133199999948e+01 9.598890000000000100e+01 9.382959999999999923e+01
1.232192500000000202e+01 1.197823900159999866e+01 9.598890000000000100e+01 9.382959999999999923e+01
1.232625000000000171e+01 1.197829744799999929e+01 9.598940000000000339e+01 9.382940000000000680e+01
1.233057499999999962e+01 1.197841434079999878e+01 9.598359999999999559e+01 9.383389999999999986e+01
1.233489999999999931e+01 1.197847278719999942e+01 9.598409999999999798e+01 9.383339999999999748e+01
1.233922500000000078e+01 1.197856045680000037e+01 9.598390000000000555e+01 9.383320000000000505e+01
1.234355000000000047e+01 1.197861890319999922e+01 9.598439999999999372e+01 9.383280000000000598e+01
1.234787500000000016e+01 1.197870657279999840e+01 9.598430000000000462e+01 9.383270000000000266e+01
1.235219999999999985e+01 1.197879424239999935e+01 9.598470000000000368e+01 9.383249999999999602e+01
1.235652500000000131e+01 1.197885268879999998e+01 9.598470000000000368e+01 9.383240000000000691e+01
1.236085000000000100e+01 1.197894035839999916e+01 9.598520000000000607e+01 9.383220000000000027e+01
1.236517500000000069e+01 1.197899880479999979e+01 9.598510000000000275e+01 9.383220000000000027e+01
1.236950000000000038e+01 1.197908647439999896e+01 9.598560000000000514e+01 9.383199999999999363e+01
1.237382500000000185e+01 1.197914492079999960e+01 9.598550000000000182e+01 9.383190000000000452e+01
1.237815000000000154e+01 1.197923259039999877e+01 9.598600000000000421e+01 9.383169999999999789e+01
1.238247500000000123e+01 1.197929103679999940e+01 9.598600000000000421e+01 9.383169999999999789e+01
1.238679999999999914e+01 1.197937870639999858e+01 9.598650000000000659e+01 9.383150000000000546e+01
1.239112500000000061e+01 1.197943715279999921e+01 9.598640000000000327e+01 9.383140000000000214e+01
1.239545000000000030e+01 1.197952482240000016e+01 9.598690000000000566e+01 9.383129999999999882e+01
1.239977499999999999e+01 1.197958326880000079e+01 9.598690000000000566e+01 9.383119999999999550e+01
1.240409999999999968e+01 1.197967093839999997e+01 9.598730000000000473e+01 9.383110000000000639e+01
1.240842500000000115e+01 1.197972938479999883e+01 9.598730000000000473e+01 9.383100000000000307e+01
1.241275000000000084e+01 1.197981705439999800e+01 9.598779999999999291e+01 9.383079999999999643e+01
1.241707500000000053e+01 1.197987550079999863e+01 9.598770000000000380e+01 9.383079999999999643e+01
1.242140000000000022e+01 1.197996317039999958e+01 9.598820000000000618e+01 9.383060000000000400e+01
1.242572500000000169e+01 1.198002161680000022e+01 9.598810000000000286e+01 9.383060000000000400e+01
1.243005000000000138e+01 1.198008006319999907e+01 9.598860000000000525e+01 9.383039999999999736e+01
1.243437500000000107e+01 1.198016773279999825e+01 9.598860000000000525e+01 9.383039999999999736e+01
1.243870000000000076e+01 1.198025540239999920e+01 9.598359999999999559e+01 9.383469999999999800e+01
1.244302500000000045e+01 1.198031384879999983e+01 9.598359999999999559e+01 9.383429999999999893e+01
1.244735000000000014e+01 1.198040151839999901e+01 9.598380000000000223e+01 9.383400000000000318e+01
1.245167499999999983e+01 1.198045996479999964e+01 9.598380000000000223e+01 9.383379999999999654e+01
1.245599999999999952e+01 1.198054763440000059e+01 9.598420000000000130e+01 9.383350000000000080e+01
1.246032499999999921e+01 1.198060608079999945e+01 9.598420000000000130e+01 9.383339999999999748e+01
1.246465000000000067e+01 1.198069375039999862e+01 9.598460000000000036e+01 9.383320000000000505e+01
1.246897500000000036e+01 1.198075219679999925e+01 9.598460000000000036e+01 9.383310000000000173e+01
1.247330000000000005e+01 1.198083986639999843e+01 9.598499999999999943e+01 9.383299999999999841e+01
1.247762499999999974e+01 1.198089831279999906e+01 9.598499999999999943e+01 9.383289999999999509e+01
1.248195000000000121e+01 1.198098598240000001e+01 9.598539999999999850e+01 9.383270000000000266e+01
1.248627500000000090e+01 1.198104442880000065e+01 9.598539999999999850e+01 9.383270000000000266e+01
1.249060000000000059e+01 1.198113209839999982e+01 9.598590000000000089e+01 9.383249999999999602e+01
1.249492500000000028e+01 1.198119054479999868e+01 9.598590000000000089e+01 9.383249999999999602e+01
1.249925000000000175e+01 1.198124899119999931e+01 9.598629999999999995e+01 9.383230000000000359e+01
1.250357500000000144e+01 1.198133666080000026e+01 9.598629999999999995e+01 9.383220000000000027e+01
1.250789999999999935e+01 1.198139510720000089e+01 9.598669999999999902e+01 9.383209999999999695e+01
1.251222499999999904e+01 1.198145355359999797e+01 9.598669999999999902e+01 9.383199999999999363e+01
1.251655000000000051e+01 1.198154122319999892e+01 9.598709999999999809e+01 9.383190000000000452e+01
1.252087500000000020e+01 1.198159966959999956e+01 9.598709999999999809e+01 9.383180000000000121e+01
1.252519999999999989e+01 1.198165811600000019e+01 9.598749999999999716e+01 9.383169999999999789e+01
1.252952499999999958e+01 1.198174578559999937e+01 9.598749999999999716e+01 9.383159999999999457e+01
1.253385000000000105e+01 1.198180423199999822e+01 9.598789999999999623e+01 9.383150000000000546e+01
1.253817500000000074e+01 1.198186267839999886e+01 9.598789999999999623e+01 9.383140000000000214e+01
1.254250000000000043e+01 1.198195034799999981e+01 9.598839999999999861e+01 9.383129999999999882e+01
1.254682500000000012e+01 1.198203801759999898e+01 9.598290000000000077e+01 9.383530000000000371e+01
1.255115000000000158e+01 1.198209646399999961e+01 9.598340000000000316e+01 9.383480000000000132e+01
1.255547500000000127e+01 1.198215491039999847e+01 9.598319999999999652e+01 9.383459999999999468e+01
1.255980000000000096e+01 1.198224257999999942e+01 9.598359999999999559e+01 9.383429999999999893e+01
1.256412499999999888e+01 1.198230102639999828e+01 9.598350000000000648e+01 9.383419999999999561e+01
1.256845000000000034e+01 1.198238869599999923e+01 9.598399999999999466e+01 9.383400000000000318e+01
1.257277500000000003e+01 1.198244714239999986e+01 9.598390000000000555e+01 9.383389999999999986e+01
1.257709999999999972e+01 1.198253481199999904e+01 9.598439999999999372e+01 9.383369999999999322e+01
1.258142499999999941e+01 1.198259325839999967e+01 9.598430000000000462e+01 9.383360000000000412e+01
1.258575000000000088e+01 1.198265170479999853e+01 9.598480000000000700e+01 9.383350000000000080e+01
1.259007500000000057e+01 1.198273937439999948e+01 9.598470000000000368e+01 9.383339999999999748e+01
1.259440000000000026e+01 1.198279782080000011e+01 9.598520000000000607e+01 9.383320000000000505e+01
1.259872499999999995e+01 1.198285626720000074e+01 9.598510000000000275e+01 9.383320000000000505e+01
1.260305000000000142e+01 1.198294393679999992e+01 9.598560000000000514e+01 9.383299999999999841e+01
1.260737500000000111e+01 1.198300238319999877e+01 9.598550000000000182e+01 9.383299999999999841e+01
1.261170000000000080e+01 1.198306082959999941e+01 9.598600000000000421e+01 9.383280000000000598e+01
1.261602500000000049e+01 1.198311927600000004e+01 9.598590000000000089e+01 9.383280000000000598e+01
1.262035000000000196e+01 1.198320694559999922e+01 9.598640000000000327e+01 9.383259999999999934e+01
1.262467499999999987e+01 1.198326539199999807e+01 9.598629999999999995e+01 9.383259999999999934e+01
1.262899999999999956e+01 1.198332383839999871e+01 9.598680000000000234e+01 9.383240000000000691e+01
1.263332499999999925e+01 1.198338228479999934e+01 9.598669999999999902e+01 9.383240000000000691e+01
1.263765000000000072e+01 1.198346995440000029e+01 9.598720000000000141e+01 9.383220000000000027e+01
1.264197500000000041e+01 1.198352840079999915e+01 9.598709999999999809e+01 9.383220000000000027e+01
1.264630000000000010e+01 1.198358684719999978e+01 9.598760000000000048e+01 9.383199999999999363e+01
1.265062499999999979e+01 1.198364529360000041e+01 9.598749999999999716e+01 9.383199999999999363e+01
1.265495000000000125e+01 1.198373296319999959e+01 9.598279999999999745e+01 9.383589999999999520e+01
1.265927500000000094e+01 1.198379140959999845e+01 9.598269999999999413e+01 9.383559999999999945e+01
1.266360000000000063e+01 1.198387907919999940e+01 9.598300000000000409e+01 9.383520000000000039e+01
1.266792500000000032e+01 1.198393752559999825e+01 9.598300000000000409e+01 9.383499999999999375e+01
1.267225000000000179e+01 1.198399597199999889e+01 9.598329999999999984e+01 9.383480000000000132e+01
1.267657500000000148e+01 1.198408364159999984e+01 9.598329999999999984e+01 9.383469999999999800e+01
1.268089999999999939e+01 1.198414208800000047e+01 9.598369999999999891e+01 9.383450000000000557e+01
1.268522499999999908e+01 1.198422975759999964e+01 9.598369999999999891e+01 9.383450000000000557e+01
1.268955000000000055e+01 1.198428820399999850e+01 9.598409999999999798e+01 9.383429999999999893e+01
1.269387500000000024e+01 1.198434665039999913e+01 9.598409999999999798e+01 9.383419999999999561e+01
1.269819999999999993e+01 1.198443432000000008e+01 9.598449999999999704e+01 9.383410000000000650e+01
1.270252499999999962e+01 1.198449276640000072e+01 9.598449999999999704e+01 9.383400000000000318e+01
1.270685000000000109e+01 1.198455121279999958e+01 9.598489999999999611e+01 9.383389999999999986e+01
1.271117500000000078e+01 1.198460965920000021e+01 9.598489999999999611e+01 9.383379999999999654e+01
1.271550000000000047e+01 1.198466810559999907e+01 9.598529999999999518e+01 9.383369999999999322e+01
1.271982500000000016e+01 1.198475577520000002e+01 9.598529999999999518e+01 9.383360000000000412e+01
1.272415000000000163e+01 1.198481422159999887e+01 9.598569999999999425e+01 9.383350000000000080e+01
1.272847500000000132e+01 1.198487266799999951e+01 9.598569999999999425e+01 9.383339999999999748e+01
1.273280000000000101e+01 1.198493111440000014e+01 9.598609999999999332e+01 9.383329999999999416e+01
1.273712500000000070e+01 1.198498956079999900e+01 9.598609999999999332e+01 9.383329999999999416e+01
1.274145000000000216e+01 1.198507723039999817e+01 9.598650000000000659e+01 9.383310000000000173e+01
1.274577500000000008e+01 1.198513567679999881e+01 9.598650000000000659e+01 9.383310000000000173e+01
1.275009999999999977e+01 1.198519412319999944e+01 9.598690000000000566e+01 9.383289999999999509e+01
1.275442499999999946e+01 1.198525256959999830e+01 9.598690000000000566e+01 9.383289999999999509e+01
1.275875000000000092e+01 1.198531101599999893e+01 9.598730000000000473e+01 9.383270000000000266e+01
1.276307500000000061e+01 1.198539868559999988e+01 9.598210000000000264e+01 9.383700000000000330e+01
1.276740000000000030e+01 1.198545713200000051e+01 9.598260000000000502e+01 9.383660000000000423e+01
1.277172499999999999e+01 1.198551557839999937e+01 9.598239999999999839e+01 9.383629999999999427e+01
1.277605000000000146e+01 1.198560324800000032e+01 9.598279999999999745e+01 9.383610000000000184e+01
1.278037500000000115e+01 1.198566169439999918e+01 9.598269999999999413e+01 9.383599999999999852e+01
1.278470000000000084e+01 1.198572014079999981e+01 9.598309999999999320e+01 9.383580000000000609e+01
1.278902500000000053e+01 1.198580781039999898e+01 9.598300000000000409e+01 9.383570000000000277e+01
1.279335000000000200e+01 1.198586625679999962e+01 9.598350000000000648e+01 9.383549999999999613e+01
1.279767500000000169e+01 1.198592470319999848e+01 9.598340000000000316e+01 9.383549999999999613e+01
1.280199999999999960e+01 1.198598314959999911e+01 9.598390000000000555e+01 9.383530000000000371e+01
1.280632499999999929e+01 1.198607081920000006e+01 9.598380000000000223e+01 9.383530000000000371e+01
1.281065000000000076e+01 1.198612926560000069e+01 9.598430000000000462e+01 9.383509999999999707e+01
1.281497500000000045e+01 1.198618771199999955e+01 9.598420000000000130e+01 9.383509999999999707e+01
1.281930000000000014e+01 1.198624615840000018e+01 9.598470000000000368e+01 9.383490000000000464e+01
1.282362499999999983e+01 1.198630460479999904e+01 9.598460000000000036e+01 9.383490000000000464e+01
1.282795000000000130e+01 1.198636305119999790e+01 9.598510000000000275e+01 9.383469999999999800e+01
1.283227500000000099e+01 1.198642149759999853e+01 9.598499999999999943e+01 9.383469999999999800e+01
1.283660000000000068e+01 1.198650916719999948e+01 9.598539999999999850e+01 9.383450000000000557e+01
1.284092500000000037e+01 1.198656761360000012e+01 9.598539999999999850e+01 9.383450000000000557e+01
1.284525000000000183e+01 1.198662605999999897e+01 9.598579999999999757e+01 9.383429999999999893e+01
1.284957500000000152e+01 1.198668450639999961e+01 9.598579999999999757e+01 9.383429999999999893e+01
1.285390000000000121e+01 1.198674295280000024e+01 9.598619999999999663e+01 9.383419999999999561e+01
1.285822499999999913e+01 1.198680139919999910e+01 9.598619999999999663e+01 9.383410000000000650e+01
1.286255000000000059e+01 1.198685984559999973e+01 9.598659999999999570e+01 9.383400000000000318e+01
1.286687500000000028e+01 1.198691829200000036e+01 9.598650000000000659e+01 9.383400000000000318e+01
1.287119999999999997e+01 1.198700596159999954e+01 9.598189999999999600e+01 9.383740000000000236e+01
1.287552499999999966e+01 1.198706440800000017e+01 9.598189999999999600e+01 9.383710000000000662e+01
1.287985000000000113e+01 1.198712285439999903e+01 9.598220000000000596e+01 9.383679999999999666e+01
1.288417500000000082e+01 1.198718130079999966e+01 9.598220000000000596e+01 9.383660000000000423e+01
1.288850000000000051e+01 1.198726897039999884e+01 9.598250000000000171e+01 9.383639999999999759e+01
1.289282500000000020e+01 1.198732741679999947e+01 9.598250000000000171e+01 9.383629999999999427e+01
1.289715000000000167e+01 1.198738586319999833e+01 9.598290000000000077e+01 9.383610000000000184e+01
1.290147500000000136e+01 1.198744430959999896e+01 9.598290000000000077e+01 9.383610000000000184e+01
1.290580000000000105e+01 1.198750275599999959e+01 9.598319999999999652e+01 9.383589999999999520e+01
1.291012500000000074e+01 1.198756120239999845e+01 9.598319999999999652e+01 9.383580000000000609e+01
1.291445000000000221e+01 1.198764887199999940e+01 9.598359999999999559e+01 9.383570000000000277e+01
1.291877500000000012e+01 1.198770731840000003e+01 9.598359999999999559e+01 9.383570000000000277e+01
1.292309999999999981e+01 1.198776576480000067e+01 9.598399999999999466e+01 9.383549999999999613e+01
1.292742499999999950e+01 1.198782421119999952e+01 9.598399999999999466e+01 9.383549999999999613e+01
1.293175000000000097e+01 1.198788265760000016e+01 9.598439999999999372e+01 9.383530000000000371e+01
1.293607500000000066e+01 1.198794110399999902e+01 9.598439999999999372e+01 9.383530000000000371e+01
1.294040000000000035e+01 1.198799955039999787e+01 9.598480000000000700e+01 9.383520000000000039e+01
1.294472500000000004e+01 1.198805799679999851e+01 9.598470000000000368e+01 9.383509999999999707e+01
1.294905000000000150e+01 1.198811644319999914e+01 9.598510000000000275e+01 9.383499999999999375e+01
1.295337500000000119e+01 1.198817488959999800e+01 9.598510000000000275e+01 9.383490000000000464e+01
1.295770000000000088e+01 1.198823333599999863e+01 9.598550000000000182e+01 9.383480000000000132e+01
1.296202500000000057e+01 1.198829178239999926e+01 9.598550000000000182e+01 9.383480000000000132e+01
1.296635000000000204e+01 1.198835022879999990e+01 9.598590000000000089e+01 9.383459999999999468e+01
1.297067500000000173e+01 1.198840867519999875e+01 9.598590000000000089e+01 9.383459999999999468e+01
1.297500000000000142e+01 1.198846712159999939e+01 9.598629999999999995e+01 9.383450000000000557e+01
1.297932499999999933e+01 1.198855479120000034e+01 9.598149999999999693e+01 9.383839999999999293e+01
1.298364999999999903e+01 1.198858401439999888e+01 9.598189999999999600e+01 9.383799999999999386e+01
1.298797500000000049e+01 1.198867168399999983e+01 9.598170000000000357e+01 9.383780000000000143e+01
1.299230000000000018e+01 1.198873013039999869e+01 9.598210000000000264e+01 9.383750000000000568e+01
1.299662499999999987e+01 1.198878857679999932e+01 9.598199999999999932e+01 9.383740000000000236e+01
1.300094999999999956e+01 1.198884702319999818e+01 9.598239999999999839e+01 9.383719999999999573e+01
1.300527500000000103e+01 1.198890546959999881e+01 9.598229999999999507e+01 9.383710000000000662e+01
1.300960000000000072e+01 1.198896391599999944e+01 9.598279999999999745e+01 9.383700000000000330e+01
1.301392500000000041e+01 1.198905158560000039e+01 9.598269999999999413e+01 9.383689999999999998e+01
1.301825000000000010e+01 1.198911003199999925e+01 9.598309999999999320e+01 9.383679999999999666e+01
1.302257500000000157e+01 1.198916847839999988e+01 9.598309999999999320e+01 9.383669999999999334e+01
1.302690000000000126e+01 1.198922692480000052e+01 9.598350000000000648e+01 9.383660000000000423e+01
1.303122500000000095e+01 1.198928537119999937e+01 9.598340000000000316e+01 9.383660000000000423e+01
1.303554999999999886e+01 1.198934381760000001e+01 9.598390000000000555e+01 9.383639999999999759e+01
1.303987500000000033e+01 1.198940226400000064e+01 9.598380000000000223e+01 9.383639999999999759e+01
1.304420000000000002e+01 1.198946071039999950e+01 9.598420000000000130e+01 9.383620000000000516e+01
1.304852499999999971e+01 1.198951915680000013e+01 9.598420000000000130e+01 9.383620000000000516e+01
1.305284999999999940e+01 1.198957760319999899e+01 9.598460000000000036e+01 9.383610000000000184e+01
1.305717500000000086e+01 1.198963604959999785e+01 9.598449999999999704e+01 9.383599999999999852e+01
1.306150000000000055e+01 1.198969449599999848e+01 9.598499999999999943e+01 9.383589999999999520e+01
1.306582500000000024e+01 1.198975294239999911e+01 9.598489999999999611e+01 9.383589999999999520e+01
1.307014999999999993e+01 1.198981138879999975e+01 9.598529999999999518e+01 9.383570000000000277e+01
1.307447500000000140e+01 1.198984061200000006e+01 9.598529999999999518e+01 9.383570000000000277e+01
1.307880000000000109e+01 1.198989905839999892e+01 9.598569999999999425e+01 9.383559999999999945e+01
1.308312500000000078e+01 1.198995750479999955e+01 9.598560000000000514e+01 9.383549999999999613e+01
1.308745000000000047e+01 1.199004517439999873e+01 9.598130000000000450e+01 9.383880000000000621e+01
1.309177500000000194e+01 1.199007439760000082e+01 9.598130000000000450e+01 9.383849999999999625e+01
1.309609999999999985e+01 1.199013284399999968e+01 9.598149999999999693e+01 9.383820000000000050e+01
1.310042499999999954e+01 1.199019129040000031e+01 9.598149999999999693e+01 9.383799999999999386e+01
1.310474999999999923e+01 1.199027895999999949e+01 9.598180000000000689e+01 9.383780000000000143e+01
1.310907500000000070e+01 1.199033740640000012e+01 9.598180000000000689e+01 9.383769999999999811e+01
1.311340000000000039e+01 1.199039585279999898e+01 9.598210000000000264e+01 9.383759999999999479e+01
1.311772500000000008e+01 1.199045429919999961e+01 9.598210000000000264e+01 9.383750000000000568e+01
1.312204999999999977e+01 1.199051274560000024e+01 9.598250000000000171e+01 9.383740000000000236e+01
1.312637500000000124e+01 1.199057119199999910e+01 9.598250000000000171e+01 9.383729999999999905e+01
1.313070000000000093e+01 1.199062963839999973e+01 9.598279999999999745e+01 9.383719999999999573e+01
1.313502500000000062e+01 1.199068808480000037e+01 9.598279999999999745e+01 9.383710000000000662e+01
1.313935000000000031e+01 1.199074653119999923e+01 9.598319999999999652e+01 9.383700000000000330e+01
1.314367500000000177e+01 1.199080497759999986e+01 9.598319999999999652e+01 9.383700000000000330e+01
1.314800000000000146e+01 1.199086342400000049e+01 9.598359999999999559e+01 9.383679999999999666e+01
1.315232499999999938e+01 1.199092187039999935e+01 9.598350000000000648e+01 9.383679999999999666e+01
1.315664999999999907e+01 1.199098031679999998e+01 9.598390000000000555e+01 9.383669999999999334e+01
1.316097500000000053e+01 1.199103876320000062e+01 9.598390000000000555e+01 9.383660000000000423e+01
1.316530000000000022e+01 1.199106798639999916e+01 9.598430000000000462e+01 9.383650000000000091e+01
1.316962499999999991e+01 1.199112643279999979e+01 9.598430000000000462e+01 9.383650000000000091e+01
1.317394999999999960e+01 1.199118487919999865e+01 9.598460000000000036e+01 9.383639999999999759e+01
1.317827500000000107e+01 1.199124332559999928e+01 9.598460000000000036e+01 9.383629999999999427e+01
1.318260000000000076e+01 1.199130177199999991e+01 9.598499999999999943e+01 9.383620000000000516e+01
1.318692500000000045e+01 1.199136021839999877e+01 9.598499999999999943e+01 9.383620000000000516e+01
1.319125000000000014e+01 1.199141866479999941e+01 9.598539999999999850e+01 9.383599999999999852e+01
1.319557500000000161e+01 1.199147711120000004e+01 9.598099999999999454e+01 9.383960000000000434e+01
1.319990000000000130e+01 1.199153555759999890e+01 9.598149999999999693e+01 9.383920000000000528e+01
1.320422500000000099e+01 1.199159400399999953e+01 9.598120000000000118e+01 9.383899999999999864e+01
1.320854999999999890e+01 1.199165245040000016e+01 9.598160000000000025e+01 9.383880000000000621e+01
1.321287500000000037e+01 1.199171089680000080e+01 9.598149999999999693e+01 9.383870000000000289e+01
1.321720000000000006e+01 1.199176934319999965e+01 9.598189999999999600e+01 9.383849999999999625e+01
1.322152499999999975e+01 1.199182778960000029e+01 9.598180000000000689e+01 9.383849999999999625e+01
1.322584999999999944e+01 1.199188623600000092e+01 9.598229999999999507e+01 9.383830000000000382e+01
1.323017500000000091e+01 1.199194468239999978e+01 9.598220000000000596e+01 9.383830000000000382e+01
1.323450000000000060e+01 1.199200312879999863e+01 9.598260000000000502e+01 9.383809999999999718e+01
1.323882500000000029e+01 1.199206157519999927e+01 9.598260000000000502e+01 9.383809999999999718e+01
1.324314999999999998e+01 1.199212002159999813e+01 9.598300000000000409e+01 9.383790000000000475e+01
1.324747500000000144e+01 1.199217846799999876e+01 9.598290000000000077e+01 9.383790000000000475e+01
1.325180000000000113e+01 1.199223691439999939e+01 9.598329999999999984e+01 9.383780000000000143e+01
1.325612500000000082e+01 1.199226613759999971e+01 9.598329999999999984e+01 9.383780000000000143e+01
1.326045000000000051e+01 1.199232458400000034e+01 9.598369999999999891e+01 9.383759999999999479e+01
1.326477500000000198e+01 1.199238303039999920e+01 9.598359999999999559e+01 9.383759999999999479e+01
1.326910000000000167e+01 1.199244147679999983e+01 9.598399999999999466e+01 9.383750000000000568e+01
1.327342499999999959e+01 1.199249992320000047e+01 9.598399999999999466e+01 9.383740000000000236e+01
1.327774999999999928e+01 1.199255836959999932e+01 9.598439999999999372e+01 9.383729999999999905e+01
1.328207500000000074e+01 1.199258759279999964e+01 9.598430000000000462e+01 9.383729999999999905e+01
1.328640000000000043e+01 1.199264603919999850e+01 9.598470000000000368e+01 9.383719999999999573e+01
1.329072500000000012e+01 1.199270448559999913e+01 9.598470000000000368e+01 9.383710000000000662e+01
1.329504999999999981e+01 1.199276293199999976e+01 9.598510000000000275e+01 9.383700000000000330e+01
1.329937500000000128e+01 1.199282137839999862e+01 9.598499999999999943e+01 9.383700000000000330e+01
1.330370000000000097e+01 1.199287982479999926e+01 9.598069999999999879e+01 9.384029999999999916e+01
1.330802500000000066e+01 1.199290904799999957e+01 9.598069999999999879e+01 9.384000000000000341e+01
1.331235000000000035e+01 1.199296749439999843e+01 9.598099999999999454e+01 9.383969999999999345e+01
1.331667500000000182e+01 1.199302594079999906e+01 9.598090000000000543e+01 9.383960000000000434e+01
1.332100000000000151e+01 1.199308438719999970e+01 9.598120000000000118e+01 9.383939999999999770e+01
1.332532500000000120e+01 1.199314283359999855e+01 9.598120000000000118e+01 9.383929999999999438e+01
1.332964999999999911e+01 1.199320127999999919e+01 9.598160000000000025e+01 9.383920000000000528e+01
1.333397500000000058e+01 1.199325972639999982e+01 9.598149999999999693e+01 9.383910000000000196e+01
1.333830000000000027e+01 1.199331817279999868e+01 9.598189999999999600e+01 9.383899999999999864e+01
1.334262499999999996e+01 1.199337661919999931e+01 9.598189999999999600e+01 9.383889999999999532e+01
1.334694999999999965e+01 1.199343506559999994e+01 9.598229999999999507e+01 9.383880000000000621e+01
1.335127500000000111e+01 1.199349351199999880e+01 9.598220000000000596e+01 9.383880000000000621e+01
1.335560000000000080e+01 1.199355195839999944e+01 9.598260000000000502e+01 9.383870000000000289e+01
1.335992500000000049e+01 1.199358118159999798e+01 9.598260000000000502e+01 9.383859999999999957e+01
1.336425000000000018e+01 1.199363962799999861e+01 9.598300000000000409e+01 9.383849999999999625e+01
1.336857500000000165e+01 1.199369807439999924e+01 9.598290000000000077e+01 9.383849999999999625e+01
1.337290000000000134e+01 1.199375652079999810e+01 9.598329999999999984e+01 9.383830000000000382e+01
1.337722500000000103e+01 1.199381496719999873e+01 9.598329999999999984e+01 9.383830000000000382e+01
1.338155000000000072e+01 1.199384419039999905e+01 9.598359999999999559e+01 9.383820000000000050e+01
1.338587500000000219e+01 1.199390263679999968e+01 9.598359999999999559e+01 9.383820000000000050e+01
1.339020000000000010e+01 1.199396108320000032e+01 9.598399999999999466e+01 9.383809999999999718e+01
1.339452499999999979e+01 1.199401952959999917e+01 9.598399999999999466e+01 9.383799999999999386e+01
1.339884999999999948e+01 1.199404875279999949e+01 9.598430000000000462e+01 9.383790000000000475e+01
1.340317500000000095e+01 1.199410719919999835e+01 9.598430000000000462e+01 9.383790000000000475e+01
1.340750000000000064e+01 1.199416564559999898e+01 9.598470000000000368e+01 9.383780000000000143e+01
1.341182500000000033e+01 1.199422409199999962e+01 9.597990000000000066e+01 9.384099999999999397e+01
1.341615000000000002e+01 1.199428253839999847e+01 9.598029999999999973e+01 9.384059999999999491e+01
1.342047500000000149e+01 1.199431176160000057e+01 9.598009999999999309e+01 9.384050000000000580e+01
1.342480000000000118e+01 1.199437020799999942e+01 9.598050000000000637e+01 9.384019999999999584e+01
1.342912500000000087e+01 1.199442865439999828e+01 9.598040000000000305e+01 9.384010000000000673e+01
1.343345000000000056e+01 1.199448710079999891e+01 9.598080000000000211e+01 9.384000000000000341e+01
1.343777500000000202e+01 1.199454554719999955e+01 9.598069999999999879e+01 9.383990000000000009e+01
1.344210000000000171e+01 1.199460399359999840e+01 9.598109999999999786e+01 9.383979999999999677e+01
1.344642499999999963e+01 1.199466243999999904e+01 9.598109999999999786e+01 9.383969999999999345e+01
1.345074999999999932e+01 1.199472088639999967e+01 9.598149999999999693e+01 9.383960000000000434e+01
1.345507500000000078e+01 1.199475010959999999e+01 9.598139999999999361e+01 9.383960000000000434e+01
1.345940000000000047e+01 1.199480855600000062e+01 9.598180000000000689e+01 9.383939999999999770e+01
1.346372500000000016e+01 1.199486700239999948e+01 9.598170000000000357e+01 9.383939999999999770e+01
1.346804999999999986e+01 1.199492544880000011e+01 9.598210000000000264e+01 9.383929999999999438e+01
1.347237500000000132e+01 1.199495467199999865e+01 9.598210000000000264e+01 9.383929999999999438e+01
1.347670000000000101e+01 1.199501311839999929e+01 9.598250000000000171e+01 9.383910000000000196e+01
1.348102500000000070e+01 1.199507156479999992e+01 9.598239999999999839e+01 9.383910000000000196e+01
1.348535000000000039e+01 1.199513001119999878e+01 9.598279999999999745e+01 9.383899999999999864e+01
1.348967500000000186e+01 1.199515923440000087e+01 9.598269999999999413e+01 9.383899999999999864e+01
1.349400000000000155e+01 1.199521768079999795e+01 9.598309999999999320e+01 9.383889999999999532e+01
1.349832500000000124e+01 1.199527612719999858e+01 9.598309999999999320e+01 9.383880000000000621e+01
1.350265000000000093e+01 1.199533457359999922e+01 9.598350000000000648e+01 9.383870000000000289e+01
1.350697500000000062e+01 1.199536379679999953e+01 9.598340000000000316e+01 9.383870000000000289e+01
1.351130000000000031e+01 1.199542224320000017e+01 9.598380000000000223e+01 9.383859999999999957e+01
1.351562500000000000e+01 1.199548068959999902e+01 9.598369999999999891e+01 9.383859999999999957e+01
1.351994999999999969e+01 1.199553913599999966e+01 9.597979999999999734e+01 9.384149999999999636e+01
1.352427499999999938e+01 1.199556835919999820e+01 9.597979999999999734e+01 9.384120000000000061e+01
1.352860000000000085e+01 1.199562680559999883e+01 9.598000000000000398e+01 9.384099999999999397e+01
1.353292500000000054e+01 1.199568525199999947e+01 9.598000000000000398e+01 9.384080000000000155e+01
1.353725000000000023e+01 1.199574369839999832e+01 9.598029999999999973e+01 9.384069999999999823e+01
1.354157499999999992e+01 1.199580214479999896e+01 9.598029999999999973e+01 9.384059999999999491e+01
1.354590000000000138e+01 1.199583136799999927e+01 9.598059999999999548e+01 9.384050000000000580e+01
1.355022500000000107e+01 1.199588981439999991e+01 9.598059999999999548e+01 9.384040000000000248e+01
1.355455000000000076e+01 1.199594826080000054e+01 9.598090000000000543e+01 9.384029999999999916e+01
1.355887500000000045e+01 1.199600670719999940e+01 9.598090000000000543e+01 9.384019999999999584e+01
1.356320000000000192e+01 1.199606515359999825e+01 9.598130000000000450e+01 9.384010000000000673e+01
1.356752499999999984e+01 1.199609437680000035e+01 9.598120000000000118e+01 9.384010000000000673e+01
1.357184999999999953e+01 1.199615282319999920e+01 9.598160000000000025e+01 9.384000000000000341e+01
1.357617499999999922e+01 1.199621126959999984e+01 9.598160000000000025e+01 9.383990000000000009e+01
1.358050000000000068e+01 1.199624049279999838e+01 9.598189999999999600e+01 9.383979999999999677e+01
1.358482500000000037e+01 1.199629893919999901e+01 9.598189999999999600e+01 9.383979999999999677e+01
1.358915000000000006e+01 1.199635738559999965e+01 9.598220000000000596e+01 9.383969999999999345e+01
1.359347499999999975e+01 1.199638660879999996e+01 9.598220000000000596e+01 9.383969999999999345e+01
1.359780000000000122e+01 1.199644505520000060e+01 9.598260000000000502e+01 9.383960000000000434e+01
1.360212500000000091e+01 1.199650350159999945e+01 9.598250000000000171e+01 9.383950000000000102e+01
1.360645000000000060e+01 1.199653272479999977e+01 9.598290000000000077e+01 9.383939999999999770e+01
1.361077500000000029e+01 1.199659117119999863e+01 9.598290000000000077e+01 9.383939999999999770e+01
1.361510000000000176e+01 1.199664961759999926e+01 9.598319999999999652e+01 9.383929999999999438e+01
1.361942500000000145e+01 1.199667884079999958e+01 9.598319999999999652e+01 9.383929999999999438e+01
1.362374999999999936e+01 1.199673728720000021e+01 9.598350000000000648e+01 9.383920000000000528e+01
1.362807499999999905e+01 1.199679573360000084e+01 9.597920000000000584e+01 9.384220000000000539e+01
1.363240000000000052e+01 1.199682495679999938e+01 9.597969999999999402e+01 9.384189999999999543e+01
1.363672500000000021e+01 1.199688340320000002e+01 9.597950000000000159e+01 9.384170000000000300e+01
1.364104999999999990e+01 1.199694184959999887e+01 9.597990000000000066e+01 9.384149999999999636e+01
1.364537499999999959e+01 1.199700029599999951e+01 9.597969999999999402e+01 9.384139999999999304e+01
1.364970000000000105e+01 1.199705874240000014e+01 9.598009999999999309e+01 9.384120000000000061e+01
1.365402500000000074e+01 1.199708796559999868e+01 9.598009999999999309e+01 9.384120000000000061e+01
1.365835000000000043e+01 1.199714641199999932e+01 9.598050000000000637e+01 9.384109999999999729e+01
1.366267500000000013e+01 1.199720485839999817e+01 9.598040000000000305e+01 9.384099999999999397e+01
1.366700000000000159e+01 1.199726330479999881e+01 9.598080000000000211e+01 9.384090000000000487e+01
1.367132500000000128e+01 1.199729252799999912e+01 9.598069999999999879e+01 9.384090000000000487e+01
1.367565000000000097e+01 1.199735097439999976e+01 9.598109999999999786e+01 9.384080000000000155e+01
1.367997499999999889e+01 1.199740942080000039e+01 9.598099999999999454e+01 9.384069999999999823e+01
1.368430000000000035e+01 1.199743864399999893e+01 9.598139999999999361e+01 9.384059999999999491e+01
1.368862500000000004e+01 1.199749709039999956e+01 9.598130000000000450e+01 9.384059999999999491e+01
1.369294999999999973e+01 1.199755553679999842e+01 9.598170000000000357e+01 9.384050000000000580e+01
1.369727499999999942e+01 1.199758476000000051e+01 9.598170000000000357e+01 9.384050000000000580e+01
1.370160000000000089e+01 1.199764320639999937e+01 9.598199999999999932e+01 9.384029999999999916e+01
1.370592500000000058e+01 1.199770165279999823e+01 9.598199999999999932e+01 9.384029999999999916e+01
1.371025000000000027e+01 1.199773087600000032e+01 9.598239999999999839e+01 9.384019999999999584e+01
1.371457499999999996e+01 1.199778932239999918e+01 9.598229999999999507e+01 9.384019999999999584e+01
1.371890000000000143e+01 1.199784776879999981e+01 9.598269999999999413e+01 9.384010000000000673e+01
1.372322500000000112e+01 1.199787699199999835e+01 9.598260000000000502e+01 9.384010000000000673e+01
1.372755000000000081e+01 1.199793543839999899e+01 9.598300000000000409e+01 9.384000000000000341e+01
1.373187500000000050e+01 1.199796466159999930e+01 9.598290000000000077e+01 9.384000000000000341e+01
1.373620000000000196e+01 1.199802310799999994e+01 9.597910000000000252e+01 9.384290000000000020e+01
1.374052499999999988e+01 1.199808155440000057e+01 9.597910000000000252e+01 9.384260000000000446e+01
1.374484999999999957e+01 1.199814000079999943e+01 9.597929999999999495e+01 9.384239999999999782e+01
1.374917499999999926e+01 1.199816922399999974e+01 9.597929999999999495e+01 9.384220000000000539e+01
1.375350000000000072e+01 1.199822767039999860e+01 9.597960000000000491e+01 9.384210000000000207e+01
1.375782500000000041e+01 1.199828611679999923e+01 9.597960000000000491e+01 9.384199999999999875e+01
1.376215000000000011e+01 1.199834456319999987e+01 9.597990000000000066e+01 9.384189999999999543e+01
1.376647499999999980e+01 1.199837378640000018e+01 9.597990000000000066e+01 9.384180000000000632e+01
1.377080000000000126e+01 1.199843223280000082e+01 9.598019999999999641e+01 9.384170000000000300e+01
1.377512500000000095e+01 1.199849067919999790e+01 9.598019999999999641e+01 9.384170000000000300e+01
1.377945000000000064e+01 1.199851990239999999e+01 9.598050000000000637e+01 9.384159999999999968e+01
1.378377500000000033e+01 1.199857834879999885e+01 9.598050000000000637e+01 9.384149999999999636e+01
1.378810000000000180e+01 1.199860757199999917e+01 9.598080000000000211e+01 9.384139999999999304e+01
1.379242500000000149e+01 1.199866601839999802e+01 9.598080000000000211e+01 9.384139999999999304e+01
1.379675000000000118e+01 1.199872446479999866e+01 9.598109999999999786e+01 9.384130000000000393e+01
1.380107499999999909e+01 1.199875368799999897e+01 9.598109999999999786e+01 9.384130000000000393e+01
1.380540000000000056e+01 1.199881213439999961e+01 9.598149999999999693e+01 9.384120000000000061e+01
1.380972500000000025e+01 1.199884135759999815e+01 9.598139999999999361e+01 9.384120000000000061e+01
1.381404999999999994e+01 1.199889980399999878e+01 9.598180000000000689e+01 9.384109999999999729e+01
1.381837499999999963e+01 1.199892902719999910e+01 9.598170000000000357e+01 9.384099999999999397e+01
1.382270000000000110e+01 1.199898747359999973e+01 9.598210000000000264e+01 9.384090000000000487e+01
1.382702500000000079e+01 1.199904592000000036e+01 9.598199999999999932e+01 9.384090000000000487e+01
1.383135000000000048e+01 1.199907514319999891e+01 9.598239999999999839e+01 9.384080000000000155e+01
1.383567500000000017e+01 1.199913358959999954e+01 9.598239999999999839e+01 9.384080000000000155e+01
1.384000000000000163e+01 1.199916281279999986e+01 9.598269999999999413e+01 9.384069999999999823e+01
1.384432500000000132e+01 1.199922125920000049e+01 9.597849999999999682e+01 9.384359999999999502e+01
1.384865000000000101e+01 1.199925048239999903e+01 9.597899999999999920e+01 9.384329999999999927e+01
1.385297500000000070e+01 1.199930892879999966e+01 9.597880000000000678e+01 9.384310000000000684e+01
1.385730000000000217e+01 1.199936737520000030e+01 9.597910000000000252e+01 9.384290000000000020e+01
1.386162500000000009e+01 1.199942582159999915e+01 9.597899999999999920e+01 9.384279999999999688e+01
1.386594999999999978e+01 1.199945504479999947e+01 9.597939999999999827e+01 9.384269999999999357e+01
1.387027499999999947e+01 1.199951349119999833e+01 9.597929999999999495e+01 9.384260000000000446e+01
1.387460000000000093e+01 1.199954271440000042e+01 9.597969999999999402e+01 9.384250000000000114e+01
1.387892500000000062e+01 1.199960116079999928e+01 9.597960000000000491e+01 9.384250000000000114e+01
1.388325000000000031e+01 1.199965960719999991e+01 9.598000000000000398e+01 9.384239999999999782e+01
1.388757500000000000e+01 1.199968883039999845e+01 9.597990000000000066e+01 9.384229999999999450e+01
1.389190000000000147e+01 1.199974727679999909e+01 9.598029999999999973e+01 9.384220000000000539e+01
1.389622500000000116e+01 1.199977649999999940e+01 9.598019999999999641e+01 9.384220000000000539e+01
1.390055000000000085e+01 1.199983494640000004e+01 9.598059999999999548e+01 9.384210000000000207e+01
1.390487500000000054e+01 1.199989339280000067e+01 9.598050000000000637e+01 9.384210000000000207e+01
1.390920000000000201e+01 1.199992261599999921e+01 9.598090000000000543e+01 9.384199999999999875e+01
1.391352500000000170e+01 1.199998106239999984e+01 9.598080000000000211e+01 9.384199999999999875e+01
1.391784999999999961e+01 1.200001028560000016e+01 9.598120000000000118e+01 9.384180000000000632e+01
1.392217499999999930e+01 1.200006873199999902e+01 9.598109999999999786e+01 9.384180000000000632e+01
1.392650000000000077e+01 1.200009795519999933e+01 9.598149999999999693e+01 9.384170000000000300e+01
1.393082500000000046e+01 1.200015640159999997e+01 9.598139999999999361e+01 9.384170000000000300e+01
1.393515000000000015e+01 1.200018562479999851e+01 9.598180000000000689e+01 9.384159999999999968e+01
1.393947499999999984e+01 1.200024407119999914e+01 9.598170000000000357e+01 9.384159999999999968e+01
1.394380000000000130e+01 1.200027329439999946e+01 9.598210000000000264e+01 9.384149999999999636e+01
1.394812500000000099e+01 1.200033174080000009e+01 9.598199999999999932e+01 9.384149999999999636e+01
1.395245000000000068e+01 1.200039018719999895e+01 9.597830000000000439e+01 9.384409999999999741e+01
1.395677500000000038e+01 1.200041941039999926e+01 9.597830000000000439e+01 9.384390000000000498e+01
1.396110000000000184e+01 1.200047785679999812e+01 9.597849999999999682e+01 9.384369999999999834e+01
1.396542500000000153e+01 1.200050708000000022e+01 9.597849999999999682e+01 9.384359999999999502e+01
1.396975000000000122e+01 1.200056552639999907e+01 9.597880000000000678e+01 9.384340000000000259e+01
1.397407499999999914e+01 1.200062397279999971e+01 9.597880000000000678e+01 9.384329999999999927e+01
1.397840000000000060e+01 1.200065319600000002e+01 9.597910000000000252e+01 9.384319999999999595e+01
1.398272500000000029e+01 1.200071164239999888e+01 9.597910000000000252e+01 9.384319999999999595e+01
1.398704999999999998e+01 1.200074086559999920e+01 9.597939999999999827e+01 9.384310000000000684e+01
1.399137499999999967e+01 1.200079931199999983e+01 9.597929999999999495e+01 9.384300000000000352e+01
1.399570000000000114e+01 1.200082853520000015e+01 9.597969999999999402e+01 9.384290000000000020e+01
1.400002500000000083e+01 1.200088698159999900e+01 9.597960000000000491e+01 9.384290000000000020e+01
1.400435000000000052e+01 1.200091620479999932e+01 9.598000000000000398e+01 9.384279999999999688e+01
1.400867500000000021e+01 1.200097465119999818e+01 9.597990000000000066e+01 9.384279999999999688e+01
1.401300000000000168e+01 1.200100387440000027e+01 9.598029999999999973e+01 9.384269999999999357e+01
1.401732500000000137e+01 1.200106232079999913e+01 9.598019999999999641e+01 9.384269999999999357e+01
1.402165000000000106e+01 1.200109154399999944e+01 9.598059999999999548e+01 9.384260000000000446e+01
1.402597500000000075e+01 1.200114999039999830e+01 9.598050000000000637e+01 9.384250000000000114e+01
1.403030000000000221e+01 1.200117921360000039e+01 9.598080000000000211e+01 9.384250000000000114e+01
1.403462500000000190e+01 1.200123765999999925e+01 9.598080000000000211e+01 9.384239999999999782e+01
1.403894999999999982e+01 1.200126688319999957e+01 9.598109999999999786e+01 9.384229999999999450e+01
1.404327499999999951e+01 1.200132532959999843e+01 9.598109999999999786e+01 9.384229999999999450e+01
1.404760000000000097e+01 1.200135455280000052e+01 9.598139999999999361e+01 9.384220000000000539e+01
1.405192500000000067e+01 1.200141299919999938e+01 9.598139999999999361e+01 9.384220000000000539e+01
1.405625000000000036e+01 1.200144222239999969e+01 9.598170000000000357e+01 9.384210000000000207e+01
1.406057500000000005e+01 1.200150066879999855e+01 9.597780000000000200e+01 9.384470000000000312e+01
1.406489999999999974e+01 1.200152989200000064e+01 9.597820000000000107e+01 9.384449999999999648e+01
1.406922500000000120e+01 1.200158833839999950e+01 9.597809999999999775e+01 9.384430000000000405e+01
1.407355000000000089e+01 1.200161756159999982e+01 9.597839999999999350e+01 9.384409999999999741e+01
1.407787500000000058e+01 1.200167600799999867e+01 9.597830000000000439e+01 9.384399999999999409e+01
1.408220000000000027e+01 1.200173445439999931e+01 9.597870000000000346e+01 9.384390000000000498e+01
1.408652500000000174e+01 1.200176367759999785e+01 9.597860000000000014e+01 9.384390000000000498e+01
1.409085000000000143e+01 1.200182212399999848e+01 9.597899999999999920e+01 9.384369999999999834e+01
1.409517499999999934e+01 1.200185134719999880e+01 9.597889999999999588e+01 9.384369999999999834e+01
1.409949999999999903e+01 1.200190979359999943e+01 9.597929999999999495e+01 9.384359999999999502e+01
1.410382500000000050e+01 1.200193901679999797e+01 9.597920000000000584e+01 9.384359999999999502e+01
1.410815000000000019e+01 1.200199746319999861e+01 9.597950000000000159e+01 9.384350000000000591e+01
1.411247499999999988e+01 1.200202668639999892e+01 9.597950000000000159e+01 9.384350000000000591e+01
1.411679999999999957e+01 1.200208513279999956e+01 9.597979999999999734e+01 9.384340000000000259e+01
1.412112500000000104e+01 1.200211435599999987e+01 9.597979999999999734e+01 9.384340000000000259e+01
1.412545000000000073e+01 1.200214357920000019e+01 9.598009999999999309e+01 9.384329999999999927e+01
1.412977500000000042e+01 1.200220202559999905e+01 9.598009999999999309e+01 9.384319999999999595e+01
1.413410000000000011e+01 1.200223124879999936e+01 9.598040000000000305e+01 9.384310000000000684e+01
1.413842500000000157e+01 1.200228969520000000e+01 9.598040000000000305e+01 9.384310000000000684e+01
1.414275000000000126e+01 1.200231891840000031e+01 9.598069999999999879e+01 9.384300000000000352e+01
1.414707500000000095e+01 1.200237736480000095e+01 9.598059999999999548e+01 9.384300000000000352e+01
1.415139999999999887e+01 1.200240658799999949e+01 9.598099999999999454e+01 9.384290000000000020e+01
1.415572500000000034e+01 1.200243581119999980e+01 9.598090000000000543e+01 9.384290000000000020e+01
1.416005000000000003e+01 1.200249425760000044e+01 9.598130000000000450e+01 9.384279999999999688e+01
1.416437499999999972e+01 1.200252348079999898e+01 9.598120000000000118e+01 9.384279999999999688e+01
1.416869999999999941e+01 1.200258192719999961e+01 9.597780000000000200e+01 9.384529999999999461e+01
1.417302500000000087e+01 1.200261115039999815e+01 9.597780000000000200e+01 9.384510000000000218e+01
1.417735000000000056e+01 1.200266959679999879e+01 9.597809999999999775e+01 9.384489999999999554e+01
1.418167500000000025e+01 1.200269881999999910e+01 9.597799999999999443e+01 9.384480000000000643e+01
1.418599999999999994e+01 1.200275726639999974e+01 9.597830000000000439e+01 9.384459999999999980e+01
1.419032500000000141e+01 1.200278648959999828e+01 9.597830000000000439e+01 9.384459999999999980e+01
1.419465000000000110e+01 1.200284493599999891e+01 9.597860000000000014e+01 9.384439999999999316e+01
1.419897500000000079e+01 1.200287415919999923e+01 9.597849999999999682e+01 9.384439999999999316e+01
1.420330000000000048e+01 1.200293260559999986e+01 9.597880000000000678e+01 9.384430000000000405e+01
1.420762500000000195e+01 1.200296182879999840e+01 9.597880000000000678e+01 9.384430000000000405e+01
1.421194999999999986e+01 1.200302027519999903e+01 9.597910000000000252e+01 9.384420000000000073e+01
1.421627499999999955e+01 1.200304949839999935e+01 9.597910000000000252e+01 9.384409999999999741e+01
1.422059999999999924e+01 1.200310794479999998e+01 9.597939999999999827e+01 9.384409999999999741e+01
1.422492500000000071e+01 1.200313716799999852e+01 9.597939999999999827e+01 9.384399999999999409e+01
1.422925000000000040e+01 1.200316639120000062e+01 9.597969999999999402e+01 9.384390000000000498e+01
1.423357500000000009e+01 1.200322483759999947e+01 9.597969999999999402e+01 9.384390000000000498e+01
1.423789999999999978e+01 1.200325406079999979e+01 9.598000000000000398e+01 9.384380000000000166e+01
1.424222500000000124e+01 1.200331250719999865e+01 9.597990000000000066e+01 9.384380000000000166e+01
1.424655000000000094e+01 1.200334173039999897e+01 9.598029999999999973e+01 9.384369999999999834e+01
1.425087500000000063e+01 1.200337095359999928e+01 9.598019999999999641e+01 9.384369999999999834e+01
1.425520000000000032e+01 1.200342939999999992e+01 9.598050000000000637e+01 9.384359999999999502e+01
1.425952500000000178e+01 1.200345862319999846e+01 9.598050000000000637e+01 9.384359999999999502e+01
1.426385000000000147e+01 1.200351706959999909e+01 9.598080000000000211e+01 9.384350000000000591e+01
1.426817500000000116e+01 1.200354629279999941e+01 9.598080000000000211e+01 9.384350000000000591e+01
1.427249999999999908e+01 1.200357551599999972e+01 9.598109999999999786e+01 9.384340000000000259e+01
1.427682500000000054e+01 1.200363396239999858e+01 9.597719999999999629e+01 9.384579999999999700e+01
1.428115000000000023e+01 1.200366318559999890e+01 9.597759999999999536e+01 9.384560000000000457e+01
1.428547499999999992e+01 1.200372163199999953e+01 9.597740000000000293e+01 9.384539999999999793e+01
1.428979999999999961e+01 1.200375085519999985e+01 9.597780000000000200e+01 9.384529999999999461e+01
1.429412500000000108e+01 1.200380930159999870e+01 9.597759999999999536e+01 9.384520000000000550e+01
1.429845000000000077e+01 1.200383852480000080e+01 9.597799999999999443e+01 9.384510000000000218e+01
1.430277500000000046e+01 1.200389697119999965e+01 9.597790000000000532e+01 9.384499999999999886e+01
1.430710000000000015e+01 1.200392619439999997e+01 9.597830000000000439e+01 9.384489999999999554e+01
1.431142500000000162e+01 1.200395541760000029e+01 9.597820000000000107e+01 9.384489999999999554e+01
1.431575000000000131e+01 1.200401386400000092e+01 9.597849999999999682e+01 9.384480000000000643e+01
1.432007500000000100e+01 1.200404308719999946e+01 9.597849999999999682e+01 9.384480000000000643e+01
1.432440000000000069e+01 1.200410153360000010e+01 9.597880000000000678e+01 9.384470000000000312e+01
1.432872500000000215e+01 1.200413075679999864e+01 9.597880000000000678e+01 9.384470000000000312e+01
1.433305000000000007e+01 1.200415997999999895e+01 9.597910000000000252e+01 9.384459999999999980e+01
1.433737499999999976e+01 1.200421842639999959e+01 9.597899999999999920e+01 9.384459999999999980e+01
1.434169999999999945e+01 1.200424764959999813e+01 9.597939999999999827e+01 9.384449999999999648e+01
1.434602500000000092e+01 1.200427687280000022e+01 9.597929999999999495e+01 9.384449999999999648e+01
1.435035000000000061e+01 1.200433531919999908e+01 9.597969999999999402e+01 9.384439999999999316e+01
1.435467500000000030e+01 1.200436454239999939e+01 9.597960000000000491e+01 9.384439999999999316e+01
1.435899999999999999e+01 1.200442298879999825e+01 9.597990000000000066e+01 9.384430000000000405e+01
1.436332500000000145e+01 1.200445221200000034e+01 9.597990000000000066e+01 9.384430000000000405e+01
1.436765000000000114e+01 1.200448143519999888e+01 9.598019999999999641e+01 9.384420000000000073e+01
1.437197500000000083e+01 1.200453988159999952e+01 9.598019999999999641e+01 9.384420000000000073e+01
1.437630000000000052e+01 1.200456910479999983e+01 9.598050000000000637e+01 9.384409999999999741e+01
1.438062500000000199e+01 1.200459832799999838e+01 9.598040000000000305e+01 9.384409999999999741e+01
1.438495000000000168e+01 1.200465677439999901e+01 9.597709999999999297e+01 9.384640000000000271e+01
1.438927499999999959e+01 1.200468599759999933e+01 9.597709999999999297e+01 9.384619999999999607e+01
1.439359999999999928e+01 1.200471522079999964e+01 9.597729999999999961e+01 9.384600000000000364e+01
1.439792500000000075e+01 1.200477366719999850e+01 9.597719999999999629e+01 9.384590000000000032e+01
1.440225000000000044e+01 1.200480289040000059e+01 9.597750000000000625e+01 9.384569999999999368e+01
1.440657500000000013e+01 1.200486133679999945e+01 9.597750000000000625e+01 9.384569999999999368e+01
1.441089999999999982e+01 1.200489055999999977e+01 9.597780000000000200e+01 9.384560000000000457e+01
1.441522500000000129e+01 1.200494900639999862e+01 9.597769999999999868e+01 9.384550000000000125e+01
1.441955000000000098e+01 1.200497822959999894e+01 9.597799999999999443e+01 9.384550000000000125e+01
1.442387500000000067e+01 1.200500745279999926e+01 9.597799999999999443e+01 9.384539999999999793e+01
1.442820000000000036e+01 1.200506589919999989e+01 9.597830000000000439e+01 9.384529999999999461e+01
1.443252500000000182e+01 1.200509512239999843e+01 9.597830000000000439e+01 9.384529999999999461e+01
1.443685000000000151e+01 1.200512434559999875e+01 9.597860000000000014e+01 9.384520000000000550e+01
1.444117500000000121e+01 1.200518279199999938e+01 9.597860000000000014e+01 9.384520000000000550e+01
1.444549999999999912e+01 1.200521201519999970e+01 9.597889999999999588e+01 9.384510000000000218e+01
1.444982500000000059e+01 1.200524123840000001e+01 9.597880000000000678e+01 9.384510000000000218e+01
1.445415000000000028e+01 1.200529968479999887e+01 9.597920000000000584e+01 9.384499999999999886e+01
1.445847499999999997e+01 1.200532890799999919e+01 9.597910000000000252e+01 9.384499999999999886e+01
1.446279999999999966e+01 1.200535813119999951e+01 9.597939999999999827e+01 9.384489999999999554e+01
1.446712500000000112e+01 1.200541657760000014e+01 9.597939999999999827e+01 9.384489999999999554e+01
1.447145000000000081e+01 1.200544580079999868e+01 9.597969999999999402e+01 9.384489999999999554e+01
1.447577500000000050e+01 1.200547502400000077e+01 9.597969999999999402e+01 9.384489999999999554e+01
1.448010000000000019e+01 1.200553347039999963e+01 9.598000000000000398e+01 9.384480000000000643e+01
1.448442500000000166e+01 1.200556269359999995e+01 9.597990000000000066e+01 9.384480000000000643e+01
1.448875000000000135e+01 1.200559191680000026e+01 9.598029999999999973e+01 9.384470000000000312e+01
1.449307500000000104e+01 1.200565036320000090e+01 9.597639999999999816e+01 9.384699999999999420e+01
1.449740000000000073e+01 1.200567958639999944e+01 9.597679999999999723e+01 9.384680000000000177e+01
1.450172500000000220e+01 1.200570880959999975e+01 9.597669999999999391e+01 9.384669999999999845e+01
1.450605000000000011e+01 1.200576725599999861e+01 9.597700000000000387e+01 9.384650000000000603e+01
1.451037499999999980e+01 1.200579647919999893e+01 9.597690000000000055e+01 9.384640000000000271e+01
1.451469999999999949e+01 1.200582570239999924e+01 9.597719999999999629e+01 9.384629999999999939e+01
1.451902500000000096e+01 1.200588414879999810e+01 9.597709999999999297e+01 9.384629999999999939e+01
1.452335000000000065e+01 1.200591337200000019e+01 9.597750000000000625e+01 9.384619999999999607e+01
1.452767500000000034e+01 1.200597181839999905e+01 9.597740000000000293e+01 9.384610000000000696e+01
1.453200000000000003e+01 1.200600104159999937e+01 9.597780000000000200e+01 9.384600000000000364e+01
1.453632500000000149e+01 1.200603026479999969e+01 9.597769999999999868e+01 9.384600000000000364e+01
1.454065000000000119e+01 1.200608871120000032e+01 9.597799999999999443e+01 9.384590000000000032e+01
1.454497500000000088e+01 1.200611793439999886e+01 9.597799999999999443e+01 9.384590000000000032e+01
1.454930000000000057e+01 1.200614715759999918e+01 9.597830000000000439e+01 9.384579999999999700e+01
1.455362500000000203e+01 1.200617638079999949e+01 9.597820000000000107e+01 9.384579999999999700e+01
1.455795000000000172e+01 1.200623482719999835e+01 9.597860000000000014e+01 9.384579999999999700e+01
1.456227500000000141e+01 1.200626405040000044e+01 9.597849999999999682e+01 9.384579999999999700e+01
1.456659999999999933e+01 1.200629327359999898e+01 9.597880000000000678e+01 9.384569999999999368e+01
1.457092500000000079e+01 1.200635171999999962e+01 9.597880000000000678e+01 9.384569999999999368e+01
1.457525000000000048e+01 1.200638094319999993e+01 9.597910000000000252e+01 9.384560000000000457e+01
1.457957500000000017e+01 1.200641016639999847e+01 9.597910000000000252e+01 9.384560000000000457e+01
1.458389999999999986e+01 1.200643938960000057e+01 9.597939999999999827e+01 9.384550000000000125e+01
1.458822500000000133e+01 1.200649783599999942e+01 9.597929999999999495e+01 9.384550000000000125e+01
1.459255000000000102e+01 1.200652705919999974e+01 9.597969999999999402e+01 9.384539999999999793e+01
1.459687500000000071e+01 1.200655628240000006e+01 9.597960000000000491e+01 9.384539999999999793e+01
1.460120000000000040e+01 1.200661472879999891e+01 9.597620000000000573e+01 9.384749999999999659e+01
1.460552500000000009e+01 1.200664395199999923e+01 9.597620000000000573e+01 9.384730000000000416e+01
1.460985000000000156e+01 1.200667317519999955e+01 9.597639999999999816e+01 9.384709999999999752e+01
1.461417500000000125e+01 1.200670239839999986e+01 9.597639999999999816e+01 9.384699999999999420e+01
1.461850000000000094e+01 1.200676084479999872e+01 9.597660000000000480e+01 9.384690000000000509e+01
1.462282499999999885e+01 1.200679006799999904e+01 9.597660000000000480e+01 9.384680000000000177e+01
1.462715000000000032e+01 1.200684851439999967e+01 9.597690000000000055e+01 9.384669999999999845e+01
1.463147500000000001e+01 1.200687773759999999e+01 9.597690000000000055e+01 9.384669999999999845e+01
1.463579999999999970e+01 1.200690696079999853e+01 9.597719999999999629e+01 9.384659999999999513e+01
1.464012499999999939e+01 1.200693618400000062e+01 9.597719999999999629e+01 9.384659999999999513e+01
1.464445000000000086e+01 1.200699463039999948e+01 9.597740000000000293e+01 9.384650000000000603e+01
1.464877500000000055e+01 1.200702385359999980e+01 9.597740000000000293e+01 9.384650000000000603e+01
1.465310000000000024e+01 1.200705307680000011e+01 9.597769999999999868e+01 9.384640000000000271e+01
1.465742499999999993e+01 1.200711152320000075e+01 9.597769999999999868e+01 9.384640000000000271e+01
1.466175000000000139e+01 1.200714074639999929e+01 9.597799999999999443e+01 9.384640000000000271e+01
1.466607500000000108e+01 1.200716996959999960e+01 9.597799999999999443e+01 9.384640000000000271e+01
1.467040000000000077e+01 1.200719919279999992e+01 9.597830000000000439e+01 9.384629999999999939e+01
1.467472500000000046e+01 1.200722841600000024e+01 9.597820000000000107e+01 9.384629999999999939e+01
1.467905000000000193e+01 1.200728686240000087e+01 9.597849999999999682e+01 9.384619999999999607e+01
1.468337499999999984e+01 1.200731608559999941e+01 9.597849999999999682e+01 9.384619999999999607e+01
1.468769999999999953e+01 1.200734530879999973e+01 9.597880000000000678e+01 9.384610000000000696e+01
1.469202499999999922e+01 1.200737453200000004e+01 9.597880000000000678e+01 9.384610000000000696e+01
1.469635000000000069e+01 1.200743297839999890e+01 9.597910000000000252e+01 9.384610000000000696e+01
1.470067500000000038e+01 1.200746220159999922e+01 9.597899999999999920e+01 9.384610000000000696e+01
1.470500000000000007e+01 1.200749142479999954e+01 9.597929999999999495e+01 9.384600000000000364e+01
1.470932499999999976e+01 1.200752064799999808e+01 9.597570000000000334e+01 9.384820000000000562e+01
1.471365000000000123e+01 1.200754987120000017e+01 9.597599999999999909e+01 9.384789999999999566e+01
1.471797500000000092e+01 1.200760831759999903e+01 9.597589999999999577e+01 9.384780000000000655e+01
1.472230000000000061e+01 1.200763754079999934e+01 9.597620000000000573e+01 9.384770000000000323e+01
1.472662500000000030e+01 1.200766676399999966e+01 9.597610000000000241e+01 9.384759999999999991e+01
1.473095000000000176e+01 1.200772521040000029e+01 9.597639999999999816e+01 9.384749999999999659e+01
1.473527500000000146e+01 1.200775443359999883e+01 9.597629999999999484e+01 9.384749999999999659e+01
1.473959999999999937e+01 1.200778365679999915e+01 9.597669999999999391e+01 9.384739999999999327e+01
1.474392499999999906e+01 1.200784210319999978e+01 9.597660000000000480e+01 9.384739999999999327e+01
1.474825000000000053e+01 1.200787132639999832e+01 9.597690000000000055e+01 9.384730000000000416e+01
1.475257500000000022e+01 1.200790054960000042e+01 9.597690000000000055e+01 9.384730000000000416e+01
1.475689999999999991e+01 1.200792977279999896e+01 9.597719999999999629e+01 9.384720000000000084e+01
1.476122499999999960e+01 1.200798821919999959e+01 9.597709999999999297e+01 9.384720000000000084e+01
1.476555000000000106e+01 1.200801744239999991e+01 9.597750000000000625e+01 9.384709999999999752e+01
1.476987500000000075e+01 1.200804666559999845e+01 9.597740000000000293e+01 9.384709999999999752e+01
1.477420000000000044e+01 1.200807588880000054e+01 9.597769999999999868e+01 9.384699999999999420e+01
1.477852500000000013e+01 1.200810511199999908e+01 9.597769999999999868e+01 9.384709999999999752e+01
1.478285000000000160e+01 1.200816355839999972e+01 9.597799999999999443e+01 9.384699999999999420e+01
1.478717500000000129e+01 1.200819278159999826e+01 9.597790000000000532e+01 9.384699999999999420e+01
1.479150000000000098e+01 1.200822200479999857e+01 9.597830000000000439e+01 9.384690000000000509e+01
1.479582500000000067e+01 1.200825122799999889e+01 9.597820000000000107e+01 9.384690000000000509e+01
1.480015000000000214e+01 1.200828045119999921e+01 9.597849999999999682e+01 9.384680000000000177e+01
1.480447500000000005e+01 1.200830967439999952e+01 9.597849999999999682e+01 9.384680000000000177e+01
1.480879999999999974e+01 1.200836812079999838e+01 9.597880000000000678e+01 9.384680000000000177e+01
1.481312499999999943e+01 1.200839734400000047e+01 9.597870000000000346e+01 9.384680000000000177e+01
1.481745000000000090e+01 1.200842656719999901e+01 9.597549999999999670e+01 9.384869999999999379e+01
1.482177500000000059e+01 1.200845579039999933e+01 9.597549999999999670e+01 9.384860000000000468e+01
1.482610000000000028e+01 1.200848501359999965e+01 9.597570000000000334e+01 9.384839999999999804e+01
1.483042499999999997e+01 1.200854345999999850e+01 9.597560000000000002e+01 9.384829999999999472e+01
1.483475000000000144e+01 1.200857268320000060e+01 9.597589999999999577e+01 9.384820000000000562e+01
1.483907500000000113e+01 1.200860190639999914e+01 9.597589999999999577e+01 9.384820000000000562e+01
1.484340000000000082e+01 1.200866035279999977e+01 9.597610000000000241e+01 9.384810000000000230e+01
1.484772500000000051e+01 1.200868957600000009e+01 9.597610000000000241e+01 9.384810000000000230e+01
1.485205000000000197e+01 1.200871879919999863e+01 9.597639999999999816e+01 9.384799999999999898e+01
1.485637500000000166e+01 1.200874802240000072e+01 9.597639999999999816e+01 9.384799999999999898e+01
1.486069999999999958e+01 1.200877724559999926e+01 9.597669999999999391e+01 9.384789999999999566e+01
1.486502499999999927e+01 1.200883569199999990e+01 9.597660000000000480e+01 9.384789999999999566e+01
1.486935000000000073e+01 1.200886491520000021e+01 9.597690000000000055e+01 9.384780000000000655e+01
1.487367500000000042e+01 1.200889413839999875e+01 9.597690000000000055e+01 9.384780000000000655e+01
1.487800000000000011e+01 1.200892336160000085e+01 9.597719999999999629e+01 9.384770000000000323e+01
1.488232499999999980e+01 1.200895258479999939e+01 9.597709999999999297e+01 9.384770000000000323e+01
1.488665000000000127e+01 1.200898180799999970e+01 9.597740000000000293e+01 9.384770000000000323e+01
1.489097500000000096e+01 1.200904025439999856e+01 9.597740000000000293e+01 9.384770000000000323e+01
1.489530000000000065e+01 1.200906947759999888e+01 9.597769999999999868e+01 9.384759999999999991e+01
1.489962500000000034e+01 1.200909870079999919e+01 9.597759999999999536e+01 9.384759999999999991e+01
1.490395000000000181e+01 1.200912792399999951e+01 9.597790000000000532e+01 9.384749999999999659e+01
1.490827500000000150e+01 1.200915714719999805e+01 9.597790000000000532e+01 9.384749999999999659e+01
1.491260000000000119e+01 1.200918637040000014e+01 9.597820000000000107e+01 9.384749999999999659e+01
1.491692499999999910e+01 1.200921559359999868e+01 9.597809999999999775e+01 9.384749999999999659e+01
1.492125000000000057e+01 1.200924481679999900e+01 9.597839999999999350e+01 9.384739999999999327e+01
1.492557500000000026e+01 1.200930326319999963e+01 9.597490000000000521e+01 9.384940000000000282e+01
1.492989999999999995e+01 1.200933248639999817e+01 9.597520000000000095e+01 9.384919999999999618e+01
1.493422499999999964e+01 1.200936170960000027e+01 9.597509999999999764e+01 9.384910000000000707e+01
1.493855000000000111e+01 1.200939093279999881e+01 9.597530000000000427e+01 9.384900000000000375e+01
1.494287500000000080e+01 1.200942015599999912e+01 9.597520000000000095e+01 9.384890000000000043e+01
1.494720000000000049e+01 1.200947860239999976e+01 9.597560000000000002e+01 9.384879999999999711e+01
1.495152500000000018e+01 1.200950782559999830e+01 9.597549999999999670e+01 9.384879999999999711e+01
1.495585000000000164e+01 1.200953704880000039e+01 9.597580000000000666e+01 9.384869999999999379e+01
1.496017500000000133e+01 1.200956627199999893e+01 9.597570000000000334e+01 9.384869999999999379e+01
1.496450000000000102e+01 1.200959549519999925e+01 9.597599999999999909e+01 9.384860000000000468e+01
1.496882500000000071e+01 1.200965394159999988e+01 9.597599999999999909e+01 9.384860000000000468e+01
1.497315000000000218e+01 1.200968316479999842e+01 9.597629999999999484e+01 9.384850000000000136e+01
1.497747500000000009e+01 1.200971238800000052e+01 9.597620000000000573e+01 9.384850000000000136e+01
1.498179999999999978e+01 1.200974161119999906e+01 9.597650000000000148e+01 9.384839999999999804e+01
1.498612499999999947e+01 1.200977083439999937e+01 9.597650000000000148e+01 9.384839999999999804e+01
1.499045000000000094e+01 1.200980005759999969e+01 9.597679999999999723e+01 9.384839999999999804e+01
1.499477500000000063e+01 1.200982928079999823e+01 9.597669999999999391e+01 9.384839999999999804e+01
1.499910000000000032e+01 1.200988772719999886e+01 9.597700000000000387e+01 9.384829999999999472e+01
1.500342500000000001e+01 1.200991695039999918e+01 9.597700000000000387e+01 9.384829999999999472e+01
1.500775000000000148e+01 1.200994617359999950e+01 9.597729999999999961e+01 9.384820000000000562e+01
1.501207500000000117e+01 1.200997539679999981e+01 9.597719999999999629e+01 9.384820000000000562e+01
1.501640000000000086e+01 1.201000461999999835e+01 9.597750000000000625e+01 9.384820000000000562e+01
1.502072500000000055e+01 1.201003384320000045e+01 9.597750000000000625e+01 9.384820000000000562e+01
1.502505000000000202e+01 1.201006306639999899e+01 9.597780000000000200e+01 9.384810000000000230e+01
1.502937500000000171e+01 1.201009228959999930e+01 9.597769999999999868e+01 9.384810000000000230e+01
1.503370000000000140e+01 1.201015073599999994e+01 9.597469999999999857e+01 9.384990000000000521e+01
1.503802499999999931e+01 1.201015073599999994e+01 9.597469999999999857e+01 9.384980000000000189e+01
1.504235000000000078e+01 1.201020918240000057e+01 9.597490000000000521e+01 9.384959999999999525e+01
1.504667500000000047e+01 1.201023840559999911e+01 9.597480000000000189e+01 9.384950000000000614e+01
1.505100000000000016e+01 1.201026762879999943e+01 9.597509999999999764e+01 9.384940000000000282e+01
1.505532499999999985e+01 1.201029685199999975e+01 9.597499999999999432e+01 9.384940000000000282e+01
1.505965000000000131e+01 1.201035529839999860e+01 9.597530000000000427e+01 9.384929999999999950e+01
1.506397500000000100e+01 1.201038452160000070e+01 9.597530000000000427e+01 9.384929999999999950e+01
1.506830000000000069e+01 1.201041374479999924e+01 9.597549999999999670e+01 9.384919999999999618e+01
1.507262500000000038e+01 1.201044296799999955e+01 9.597549999999999670e+01 9.384919999999999618e+01
1.507695000000000185e+01 1.201047219119999987e+01 9.597580000000000666e+01 9.384910000000000707e+01
1.508127500000000154e+01 1.201050141440000019e+01 9.597580000000000666e+01 9.384910000000000707e+01
1.508560000000000123e+01 1.201053063759999873e+01 9.597599999999999909e+01 9.384900000000000375e+01
1.508992500000000092e+01 1.201058908399999936e+01 9.597599999999999909e+01 9.384900000000000375e+01
1.509425000000000239e+01 1.201061830719999790e+01 9.597629999999999484e+01 9.384900000000000375e+01
1.509857500000000030e+01 1.201064753039999999e+01 9.597629999999999484e+01 9.384900000000000375e+01
1.510289999999999999e+01 1.201067675359999853e+01 9.597650000000000148e+01 9.384890000000000043e+01
1.510722499999999968e+01 1.201070597679999885e+01 9.597650000000000148e+01 9.384890000000000043e+01
1.511155000000000115e+01 1.201073519999999917e+01 9.597679999999999723e+01 9.384879999999999711e+01
1.511587500000000084e+01 1.201076442319999948e+01 9.597669999999999391e+01 9.384879999999999711e+01
1.512020000000000053e+01 1.201079364639999802e+01 9.597700000000000387e+01 9.384879999999999711e+01
1.512452500000000022e+01 1.201082286960000012e+01 9.597700000000000387e+01 9.384879999999999711e+01
1.512885000000000169e+01 1.201085209279999866e+01 9.597729999999999961e+01 9.384869999999999379e+01
1.513317500000000138e+01 1.201088131599999898e+01 9.597719999999999629e+01 9.384869999999999379e+01
1.513750000000000107e+01 1.201091053919999929e+01 9.597750000000000625e+01 9.384860000000000468e+01
1.514182500000000076e+01 1.201096898559999815e+01 9.597410000000000707e+01 9.385049999999999670e+01
1.514615000000000045e+01 1.201099820880000024e+01 9.597440000000000282e+01 9.385030000000000427e+01
1.515047500000000191e+01 1.201102743199999878e+01 9.597429999999999950e+01 9.385020000000000095e+01
1.515479999999999983e+01 1.201105665519999910e+01 9.597459999999999525e+01 9.384999999999999432e+01
1.515912499999999952e+01 1.201108587839999942e+01 9.597450000000000614e+01 9.384999999999999432e+01
1.516344999999999921e+01 1.201111510159999973e+01 9.597480000000000189e+01 9.384990000000000521e+01
1.516777500000000067e+01 1.201114432479999827e+01 9.597469999999999857e+01 9.384990000000000521e+01
1.517210000000000036e+01 1.201120277119999891e+01 9.597499999999999432e+01 9.384980000000000189e+01
1.517642500000000005e+01 1.201123199439999922e+01 9.597490000000000521e+01 9.384980000000000189e+01
1.518074999999999974e+01 1.201126121759999954e+01 9.597520000000000095e+01 9.384969999999999857e+01
1.518507500000000121e+01 1.201129044079999986e+01 9.597520000000000095e+01 9.384969999999999857e+01
1.518940000000000090e+01 1.201131966399999840e+01 9.597549999999999670e+01 9.384959999999999525e+01
1.519372500000000059e+01 1.201134888720000049e+01 9.597539999999999338e+01 9.384959999999999525e+01
1.519805000000000028e+01 1.201137811039999903e+01 9.597570000000000334e+01 9.384950000000000614e+01
1.520237500000000175e+01 1.201140733359999935e+01 9.597570000000000334e+01 9.384959999999999525e+01
1.520670000000000144e+01 1.201143655679999966e+01 9.597599999999999909e+01 9.384950000000000614e+01
1.521102499999999935e+01 1.201146577999999820e+01 9.597589999999999577e+01 9.384950000000000614e+01
1.521534999999999904e+01 1.201152422639999884e+01 9.597620000000000573e+01 9.384940000000000282e+01
1.521967500000000051e+01 1.201155344959999915e+01 9.597610000000000241e+01 9.384940000000000282e+01
1.522400000000000020e+01 1.201158267279999947e+01 9.597639999999999816e+01 9.384940000000000282e+01
1.522832499999999989e+01 1.201161189599999979e+01 9.597639999999999816e+01 9.384940000000000282e+01
1.523264999999999958e+01 1.201164111919999833e+01 9.597669999999999391e+01 9.384929999999999950e+01
1.523697500000000105e+01 1.201167034240000042e+01 9.597660000000000480e+01 9.384929999999999950e+01
1.524130000000000074e+01 1.201169956559999896e+01 9.597690000000000055e+01 9.384919999999999618e+01
1.524562500000000043e+01 1.201172878879999928e+01 9.597690000000000055e+01 9.384929999999999950e+01
1.524995000000000012e+01 1.201175801199999960e+01 9.597379999999999711e+01 9.385099999999999909e+01
1.525427500000000158e+01 1.201178723519999991e+01 9.597379999999999711e+01 9.385089999999999577e+01
1.525860000000000127e+01 1.201181645839999845e+01 9.597400000000000375e+01 9.385070000000000334e+01
1.526292500000000096e+01 1.201184568160000055e+01 9.597390000000000043e+01 9.385060000000000002e+01
1.526725000000000065e+01 1.201187490479999909e+01 9.597419999999999618e+01 9.385049999999999670e+01
1.527157500000000034e+01 1.201193335119999972e+01 9.597410000000000707e+01 9.385049999999999670e+01
1.527590000000000003e+01 1.201196257440000004e+01 9.597440000000000282e+01 9.385039999999999338e+01
1.528022499999999972e+01 1.201199179759999858e+01 9.597440000000000282e+01 9.385039999999999338e+01
1.528454999999999941e+01 1.201202102080000067e+01 9.597469999999999857e+01 9.385030000000000427e+01
1.528887500000000088e+01 1.201205024399999921e+01 9.597459999999999525e+01 9.385030000000000427e+01
1.529320000000000057e+01 1.201207946719999953e+01 9.597490000000000521e+01 9.385020000000000095e+01
1.529752500000000026e+01 1.201210869039999984e+01 9.597490000000000521e+01 9.385020000000000095e+01
1.530184999999999995e+01 1.201213791360000016e+01 9.597520000000000095e+01 9.385020000000000095e+01
1.530617500000000142e+01 1.201216713679999870e+01 9.597509999999999764e+01 9.385020000000000095e+01
1.531050000000000111e+01 1.201222558319999933e+01 9.597539999999999338e+01 9.385009999999999764e+01
1.531482500000000080e+01 1.201225480639999788e+01 9.597539999999999338e+01 9.385009999999999764e+01
1.531915000000000049e+01 1.201228402959999997e+01 9.597560000000000002e+01 9.384999999999999432e+01
1.532347500000000196e+01 1.201231325279999851e+01 9.597560000000000002e+01 9.384999999999999432e+01
1.532780000000000165e+01 1.201234247599999883e+01 9.597589999999999577e+01 9.384999999999999432e+01
1.533212499999999956e+01 1.201237169919999914e+01 9.597580000000000666e+01 9.384999999999999432e+01
1.533644999999999925e+01 1.201240092239999946e+01 9.597610000000000241e+01 9.384990000000000521e+01
1.534077500000000072e+01 1.201243014559999800e+01 9.597610000000000241e+01 9.384990000000000521e+01
1.534510000000000041e+01 1.201245936880000009e+01 9.597639999999999816e+01 9.384990000000000521e+01
1.534942500000000010e+01 1.201248859199999863e+01 9.597629999999999484e+01 9.384990000000000521e+01
1.535374999999999979e+01 1.201251781519999895e+01 9.597660000000000480e+01 9.384980000000000189e+01
1.535807500000000125e+01 1.201254703839999927e+01 9.597320000000000562e+01 9.385160000000000480e+01
1.536240000000000094e+01 1.201257626159999958e+01 9.597350000000000136e+01 9.385150000000000148e+01
1.536672500000000063e+01 1.201260548479999812e+01 9.597339999999999804e+01 9.385139999999999816e+01
1.537105000000000032e+01 1.201263470800000022e+01 9.597369999999999379e+01 9.385120000000000573e+01
1.537537500000000179e+01 1.201266393119999876e+01 9.597360000000000468e+01 9.385120000000000573e+01
1.537970000000000148e+01 1.201272237759999939e+01 9.597390000000000043e+01 9.385110000000000241e+01
1.538402500000000117e+01 1.201275160079999971e+01 9.597379999999999711e+01 9.385110000000000241e+01
1.538834999999999908e+01 1.201278082399999825e+01 9.597410000000000707e+01 9.385099999999999909e+01
1.539267500000000055e+01 1.201281004720000034e+01 9.597400000000000375e+01 9.385099999999999909e+01
1.539700000000000024e+01 1.201283927039999888e+01 9.597429999999999950e+01 9.385089999999999577e+01
1.540132499999999993e+01 1.201286849359999920e+01 9.597429999999999950e+01 9.385089999999999577e+01
1.540564999999999962e+01 1.201289771679999951e+01 9.597459999999999525e+01 9.385080000000000666e+01
1.540997500000000109e+01 1.201292693999999983e+01 9.597450000000000614e+01 9.385080000000000666e+01
1.541430000000000078e+01 1.201295616320000015e+01 9.597480000000000189e+01 9.385080000000000666e+01
1.541862500000000047e+01 1.201298538640000046e+01 9.597480000000000189e+01 9.385080000000000666e+01
1.542295000000000016e+01 1.201301460959999901e+01 9.597509999999999764e+01 9.385070000000000334e+01
1.542727500000000163e+01 1.201304383279999932e+01 9.597499999999999432e+01 9.385070000000000334e+01
1.543160000000000132e+01 1.201307305599999964e+01 9.597530000000000427e+01 9.385060000000000002e+01
1.543592500000000101e+01 1.201310227919999818e+01 9.597520000000000095e+01 9.385070000000000334e+01
1.544025000000000070e+01 1.201313150240000027e+01 9.597549999999999670e+01 9.385060000000000002e+01
1.544457500000000216e+01 1.201316072559999881e+01 9.597549999999999670e+01 9.385060000000000002e+01
1.544890000000000008e+01 1.201318994879999913e+01 9.597580000000000666e+01 9.385049999999999670e+01
1.545322499999999977e+01 1.201321917199999945e+01 9.597570000000000334e+01 9.385060000000000002e+01
1.545754999999999946e+01 1.201324839519999976e+01 9.597599999999999909e+01 9.385049999999999670e+01
1.546187500000000092e+01 1.201327761839999830e+01 9.597589999999999577e+01 9.385049999999999670e+01
1.546620000000000061e+01 1.201333606479999894e+01 9.597270000000000323e+01 9.385209999999999297e+01
1.547052500000000030e+01 1.201333606479999894e+01 9.597259999999999991e+01 9.385200000000000387e+01
1.547484999999999999e+01 1.201336528799999925e+01 9.597280000000000655e+01 9.385179999999999723e+01
1.547917500000000146e+01 1.201342373439999989e+01 9.597280000000000655e+01 9.385179999999999723e+01
1.548350000000000115e+01 1.201345295759999843e+01 9.597299999999999898e+01 9.385169999999999391e+01
1.548782500000000084e+01 1.201348218080000052e+01 9.597299999999999898e+01 9.385160000000000480e+01
1.549215000000000053e+01 1.201351140399999906e+01 9.597320000000000562e+01 9.385160000000000480e+01
1.549647500000000200e+01 1.201354062719999938e+01 9.597320000000000562e+01 9.385150000000000148e+01
1.550080000000000169e+01 1.201356985039999969e+01 9.597350000000000136e+01 9.385150000000000148e+01
1.550512499999999960e+01 1.201359907360000001e+01 9.597339999999999804e+01 9.385150000000000148e+01
1.550944999999999929e+01 1.201362829679999855e+01 9.597369999999999379e+01 9.385139999999999816e+01
1.551377500000000076e+01 1.201365752000000064e+01 9.597360000000000468e+01 9.385139999999999816e+01
1.551810000000000045e+01 1.201368674319999919e+01 9.597390000000000043e+01 9.385129999999999484e+01
1.552242500000000014e+01 1.201371596639999950e+01 9.597390000000000043e+01 9.385129999999999484e+01
1.552674999999999983e+01 1.201374518959999982e+01 9.597419999999999618e+01 9.385129999999999484e+01
1.553107500000000130e+01 1.201377441280000014e+01 9.597410000000000707e+01 9.385129999999999484e+01
1.553540000000000099e+01 1.201380363599999868e+01 9.597440000000000282e+01 9.385120000000000573e+01
1.553972500000000068e+01 1.201383285920000077e+01 9.597429999999999950e+01 9.385120000000000573e+01
1.554405000000000037e+01 1.201386208239999931e+01 9.597459999999999525e+01 9.385120000000000573e+01
1.554837500000000183e+01 1.201389130559999785e+01 9.597459999999999525e+01 9.385120000000000573e+01
1.555270000000000152e+01 1.201392052879999994e+01 9.597480000000000189e+01 9.385110000000000241e+01
1.555702500000000121e+01 1.201394975199999848e+01 9.597480000000000189e+01 9.385110000000000241e+01
1.556135000000000090e+01 1.201397897519999880e+01 9.597509999999999764e+01 9.385099999999999909e+01
1.556567500000000237e+01 1.201400819839999912e+01 9.597499999999999432e+01 9.385110000000000241e+01
1.557000000000000028e+01 1.201403742159999943e+01 9.597530000000000427e+01 9.385099999999999909e+01
1.557432499999999997e+01 1.201406664479999797e+01 9.597169999999999845e+01 9.385259999999999536e+01
1.557864999999999966e+01 1.201409586800000007e+01 9.597199999999999420e+01 9.385250000000000625e+01
1.558297500000000113e+01 1.201412509119999861e+01 9.597190000000000509e+01 9.385240000000000293e+01
1.558730000000000082e+01 1.201415431439999892e+01 9.597220000000000084e+01 9.385229999999999961e+01
1.559162500000000051e+01 1.201418353759999924e+01 9.597209999999999752e+01 9.385219999999999629e+01
1.559595000000000020e+01 1.201421276079999956e+01 9.597239999999999327e+01 9.385209999999999297e+01
1.560027500000000167e+01 1.201424198399999810e+01 9.597230000000000416e+01 9.385209999999999297e+01
1.560460000000000136e+01 1.201427120720000019e+01 9.597259999999999991e+01 9.385200000000000387e+01
1.560892500000000105e+01 1.201430043039999873e+01 9.597249999999999659e+01 9.385200000000000387e+01
1.561325000000000074e+01 1.201435887679999936e+01 9.597280000000000655e+01 9.385200000000000387e+01
1.561757500000000221e+01 1.201438809999999968e+01 9.597270000000000323e+01 9.385200000000000387e+01
1.562190000000000190e+01 1.201441732320000000e+01 9.597299999999999898e+01 9.385190000000000055e+01
1.562622499999999981e+01 1.201444654640000032e+01 9.597299999999999898e+01 9.385190000000000055e+01
1.563054999999999950e+01 1.201447576959999886e+01 9.597329999999999472e+01 9.385179999999999723e+01
1.563487500000000097e+01 1.201447576959999886e+01 9.597320000000000562e+01 9.385179999999999723e+01
1.563920000000000066e+01 1.201450499279999917e+01 9.597350000000000136e+01 9.385179999999999723e+01
1.564352500000000035e+01 1.201453421599999949e+01 9.597339999999999804e+01 9.385179999999999723e+01
1.564785000000000004e+01 1.201456343919999981e+01 9.597369999999999379e+01 9.385169999999999391e+01
1.565217500000000150e+01 1.201459266240000012e+01 9.597360000000000468e+01 9.385169999999999391e+01
1.565650000000000119e+01 1.201462188560000044e+01 9.597390000000000043e+01 9.385169999999999391e+01
1.566082500000000088e+01 1.201465110879999898e+01 9.597390000000000043e+01 9.385169999999999391e+01
1.566515000000000057e+01 1.201468033199999930e+01 9.597410000000000707e+01 9.385160000000000480e+01
1.566947500000000204e+01 1.201470955519999961e+01 9.597410000000000707e+01 9.385160000000000480e+01
1.567380000000000173e+01 1.201473877839999815e+01 9.597440000000000282e+01 9.385160000000000480e+01
1.567812500000000142e+01 1.201476800160000025e+01 9.597429999999999950e+01 9.385160000000000480e+01
1.568244999999999933e+01 1.201479722479999879e+01 9.597119999999999607e+01 9.385320000000000107e+01
1.568677499999999903e+01 1.201482644799999910e+01 9.597119999999999607e+01 9.385309999999999775e+01
1.569110000000000049e+01 1.201485567119999942e+01 9.597140000000000271e+01 9.385290000000000532e+01
1.569542500000000018e+01 1.201488489439999974e+01 9.597129999999999939e+01 9.385290000000000532e+01
1.569974999999999987e+01 1.201491411759999828e+01 9.597159999999999513e+01 9.385280000000000200e+01
1.570407499999999956e+01 1.201494334080000037e+01 9.597150000000000603e+01 9.385269999999999868e+01
1.570840000000000103e+01 1.201497256399999891e+01 9.597180000000000177e+01 9.385269999999999868e+01
1.571272500000000072e+01 1.201500178719999923e+01 9.597169999999999845e+01 9.385259999999999536e+01
1.571705000000000041e+01 1.201503101039999954e+01 9.597199999999999420e+01 9.385259999999999536e+01
1.572137500000000010e+01 1.201506023359999986e+01 9.597199999999999420e+01 9.385259999999999536e+01
1.572570000000000157e+01 1.201508945679999840e+01 9.597220000000000084e+01 9.385250000000000625e+01
1.573002500000000126e+01 1.201511868000000050e+01 9.597220000000000084e+01 9.385250000000000625e+01
1.573435000000000095e+01 1.201514790319999904e+01 9.597239999999999327e+01 9.385240000000000293e+01
1.573867499999999886e+01 1.201517712639999935e+01 9.597239999999999327e+01 9.385240000000000293e+01
1.574300000000000033e+01 1.201520634959999967e+01 9.597259999999999991e+01 9.385240000000000293e+01
1.574732500000000002e+01 1.201523557279999999e+01 9.597259999999999991e+01 9.385240000000000293e+01
1.575164999999999971e+01 1.201526479599999853e+01 9.597289999999999566e+01 9.385229999999999961e+01
1.575597499999999940e+01 1.201529401920000062e+01 9.597280000000000655e+01 9.385229999999999961e+01
1.576030000000000086e+01 1.201532324239999916e+01 9.597310000000000230e+01 9.385229999999999961e+01
1.576462500000000055e+01 1.201535246559999948e+01 9.597299999999999898e+01 9.385229999999999961e+01
1.576895000000000024e+01 1.201538168879999979e+01 9.597329999999999472e+01 9.385219999999999629e+01
1.577327499999999993e+01 1.201541091200000011e+01 9.597329999999999472e+01 9.385219999999999629e+01
1.577760000000000140e+01 1.201544013519999865e+01 9.597350000000000136e+01 9.385219999999999629e+01
1.578192500000000109e+01 1.201544013519999865e+01 9.597350000000000136e+01 9.385219999999999629e+01
1.578625000000000078e+01 1.201546935840000074e+01 9.597369999999999379e+01 9.385209999999999297e+01
1.579057500000000047e+01 1.201552780479999782e+01 9.597029999999999461e+01 9.385370000000000346e+01
1.579490000000000194e+01 1.201552780479999782e+01 9.597060000000000457e+01 9.385349999999999682e+01
1.579922500000000163e+01 1.201555702799999992e+01 9.597039999999999793e+01 9.385339999999999350e+01
1.580354999999999954e+01 1.201558625119999846e+01 9.597069999999999368e+01 9.385330000000000439e+01
1.580787499999999923e+01 1.201561547439999877e+01 9.597060000000000457e+01 9.385330000000000439e+01
1.581220000000000070e+01 1.201564469759999909e+01 9.597090000000000032e+01 9.385320000000000107e+01
1.581652500000000039e+01 1.201567392079999941e+01 9.597079999999999700e+01 9.385320000000000107e+01
1.582085000000000008e+01 1.201570314399999795e+01 9.597110000000000696e+01 9.385309999999999775e+01
1.582517499999999977e+01 1.201573236720000004e+01 9.597100000000000364e+01 9.385309999999999775e+01
1.582950000000000124e+01 1.201576159039999858e+01 9.597129999999999939e+01 9.385299999999999443e+01
1.583382500000000093e+01 1.201579081359999890e+01 9.597119999999999607e+01 9.385299999999999443e+01
1.583815000000000062e+01 1.201582003679999922e+01 9.597150000000000603e+01 9.385290000000000532e+01
1.584247500000000031e+01 1.201584925999999953e+01 9.597150000000000603e+01 9.385299999999999443e+01
1.584680000000000177e+01 1.201587848319999985e+01 9.597169999999999845e+01 9.385290000000000532e+01
1.585112500000000146e+01 1.201590770640000017e+01 9.597169999999999845e+01 9.385290000000000532e+01
1.585545000000000115e+01 1.201593692959999871e+01 9.597190000000000509e+01 9.385280000000000200e+01
1.585977499999999907e+01 1.201596615279999902e+01 9.597190000000000509e+01 9.385290000000000532e+01
1.586410000000000053e+01 1.201599537599999934e+01 9.597220000000000084e+01 9.385280000000000200e+01
1.586842500000000022e+01 1.201602459919999966e+01 9.597209999999999752e+01 9.385280000000000200e+01
1.587274999999999991e+01 1.201602459919999966e+01 9.597239999999999327e+01 9.385269999999999868e+01
1.587707499999999960e+01 1.201605382239999997e+01 9.597230000000000416e+01 9.385280000000000200e+01
1.588140000000000107e+01 1.201608304560000029e+01 9.597259999999999991e+01 9.385269999999999868e+01
1.588572500000000076e+01 1.201611226879999883e+01 9.597249999999999659e+01 9.385269999999999868e+01
1.589005000000000045e+01 1.201614149200000092e+01 9.597280000000000655e+01 9.385269999999999868e+01
1.589437500000000014e+01 1.201617071519999946e+01 9.597270000000000323e+01 9.385269999999999868e+01
1.589870000000000161e+01 1.201619993839999978e+01 9.596970000000000312e+01 9.385420000000000584e+01
1.590302500000000130e+01 1.201622916160000010e+01 9.596959999999999980e+01 9.385410000000000252e+01
1.590735000000000099e+01 1.201625838480000041e+01 9.596980000000000643e+01 9.385399999999999920e+01
1.591167500000000068e+01 1.201625838480000041e+01 9.596970000000000312e+01 9.385389999999999588e+01
1.591600000000000215e+01 1.201631683119999927e+01 9.596999999999999886e+01 9.385380000000000678e+01
1.592032500000000006e+01 1.201631683119999927e+01 9.596989999999999554e+01 9.385380000000000678e+01
1.592464999999999975e+01 1.201634605439999959e+01 9.597020000000000550e+01 9.385370000000000346e+01
1.592897499999999944e+01 1.201637527759999813e+01 9.597010000000000218e+01 9.385370000000000346e+01
1.593330000000000091e+01 1.201640450080000022e+01 9.597039999999999793e+01 9.385370000000000346e+01
1.593762500000000060e+01 1.201643372399999876e+01 9.597039999999999793e+01 9.385370000000000346e+01
1.594195000000000029e+01 1.201646294719999908e+01 9.597060000000000457e+01 9.385360000000000014e+01
1.594627499999999998e+01 1.201649217039999940e+01 9.597060000000000457e+01 9.385360000000000014e+01
1.595060000000000144e+01 1.201652139359999971e+01 9.597079999999999700e+01 9.385360000000000014e+01
1.595492500000000113e+01 1.201655061679999825e+01 9.597079999999999700e+01 9.385360000000000014e+01
1.595925000000000082e+01 1.201657984000000035e+01 9.597100000000000364e+01 9.385349999999999682e+01
1.596357500000000051e+01 1.201660906319999889e+01 9.597100000000000364e+01 9.385349999999999682e+01
1.596790000000000198e+01 1.201663828639999920e+01 9.597129999999999939e+01 9.385349999999999682e+01
1.597222500000000167e+01 1.201663828639999920e+01 9.597119999999999607e+01 9.385349999999999682e+01
1.597654999999999959e+01 1.201666750959999952e+01 9.597150000000000603e+01 9.385339999999999350e+01
1.598087499999999928e+01 1.201669673279999984e+01 9.597140000000000271e+01 9.385349999999999682e+01
1.598520000000000074e+01 1.201672595599999838e+01 9.597169999999999845e+01 9.385339999999999350e+01
1.598952500000000043e+01 1.201675517920000047e+01 9.597159999999999513e+01 9.385339999999999350e+01
1.599385000000000012e+01 1.201678440239999901e+01 9.597190000000000509e+01 9.385339999999999350e+01
1.599817499999999981e+01 1.201681362559999933e+01 9.597190000000000509e+01 9.385339999999999350e+01
1.600250000000000128e+01 1.201681362559999933e+01 9.597209999999999752e+01 9.385330000000000439e+01
1.600682499999999919e+01 1.201687207199999996e+01 9.596880000000000166e+01 9.385469999999999402e+01
1.601115000000000066e+01 1.201687207199999996e+01 9.596909999999999741e+01 9.385460000000000491e+01
1.601547499999999857e+01 1.201690129519999850e+01 9.596899999999999409e+01 9.385450000000000159e+01
1.601980000000000004e+01 1.201693051840000059e+01 9.596920000000000073e+01 9.385439999999999827e+01
1.602412500000000151e+01 1.201695974159999913e+01 9.596909999999999741e+01 9.385439999999999827e+01
1.602844999999999942e+01 1.201698896479999945e+01 9.596939999999999316e+01 9.385429999999999495e+01
1.603277500000000089e+01 1.201701818799999977e+01 9.596930000000000405e+01 9.385429999999999495e+01
1.603710000000000235e+01 1.201704741120000008e+01 9.596959999999999980e+01 9.385420000000000584e+01
1.604142500000000027e+01 1.201707663439999862e+01 9.596959999999999980e+01 9.385420000000000584e+01
1.604575000000000173e+01 1.201710585759999894e+01 9.596980000000000643e+01 9.385420000000000584e+01
1.605007499999999965e+01 1.201713508079999926e+01 9.596980000000000643e+01 9.385420000000000584e+01
1.605440000000000111e+01 1.201716430399999780e+01 9.596999999999999886e+01 9.385410000000000252e+01
1.605872500000000258e+01 1.201719352719999989e+01 9.596999999999999886e+01 9.385410000000000252e+01
1.606305000000000049e+01 1.201722275039999843e+01 9.597020000000000550e+01 9.385410000000000252e+01
1.606737499999999841e+01 1.201722275039999843e+01 9.597020000000000550e+01 9.385410000000000252e+01
1.607169999999999987e+01 1.201725197359999875e+01 9.597050000000000125e+01 9.385399999999999920e+01
1.607602500000000134e+01 1.201728119679999907e+01 9.597039999999999793e+01 9.385399999999999920e+01
1.608034999999999926e+01 1.201731041999999938e+01 9.597069999999999368e+01 9.385399999999999920e+01
1.608467500000000072e+01 1.201733964319999970e+01 9.597060000000000457e+01 9.385399999999999920e+01
1.608900000000000219e+01 1.201736886640000002e+01 9.597090000000000032e+01 9.385389999999999588e+01
1.609332500000000010e+01 1.201739808959999856e+01 9.597079999999999700e+01 9.385399999999999920e+01
1.609765000000000157e+01 1.201739808959999856e+01 9.597110000000000696e+01 9.385389999999999588e+01
1.610197499999999948e+01 1.201742731279999887e+01 9.597100000000000364e+01 9.385389999999999588e+01
1.610630000000000095e+01 1.201745653599999919e+01 9.597129999999999939e+01 9.385389999999999588e+01
1.611062500000000242e+01 1.201748575919999951e+01 9.597119999999999607e+01 9.385389999999999588e+01
1.611495000000000033e+01 1.201751498239999982e+01 9.596819999999999595e+01 9.385529999999999973e+01
1.611927500000000180e+01 1.201754420560000014e+01 9.596819999999999595e+01 9.385519999999999641e+01
1.612360000000000326e+01 1.201757342879999868e+01 9.596840000000000259e+01 9.385509999999999309e+01
1.612792500000000118e+01 1.201760265200000077e+01 9.596829999999999927e+01 9.385500000000000398e+01
1.613224999999999909e+01 1.201763187519999931e+01 9.596850000000000591e+01 9.385490000000000066e+01
1.613657500000000056e+01 1.201766109839999963e+01 9.596850000000000591e+01 9.385490000000000066e+01
1.614090000000000202e+01 1.201769032159999995e+01 9.596869999999999834e+01 9.385479999999999734e+01
1.614522499999999994e+01 1.201771954480000026e+01 9.596869999999999834e+01 9.385479999999999734e+01
1.614955000000000140e+01 1.201771954480000026e+01 9.596890000000000498e+01 9.385479999999999734e+01
1.615387499999999932e+01 1.201774876799999880e+01 9.596890000000000498e+01 9.385479999999999734e+01
1.615820000000000078e+01 1.201777799120000090e+01 9.596909999999999741e+01 9.385469999999999402e+01
1.616252500000000225e+01 1.201780721439999944e+01 9.596909999999999741e+01 9.385469999999999402e+01
1.616685000000000016e+01 1.201783643759999975e+01 9.596930000000000405e+01 9.385460000000000491e+01
1.617117500000000163e+01 1.201786566080000007e+01 9.596930000000000405e+01 9.385460000000000491e+01
1.617550000000000310e+01 1.201789488400000039e+01 9.596949999999999648e+01 9.385460000000000491e+01
1.617982500000000101e+01 1.201792410719999893e+01 9.596949999999999648e+01 9.385460000000000491e+01
1.618414999999999893e+01 1.201792410719999893e+01 9.596970000000000312e+01 9.385460000000000491e+01
1.618847500000000039e+01 1.201795333039999925e+01 9.596970000000000312e+01 9.385460000000000491e+01
1.619280000000000186e+01 1.201798255359999956e+01 9.596989999999999554e+01 9.385450000000000159e+01
1.619712499999999977e+01 1.201801177679999810e+01 9.596989999999999554e+01 9.385450000000000159e+01
1.620145000000000124e+01 1.201804100000000020e+01 9.597020000000000550e+01 9.385450000000000159e+01
1.620577499999999915e+01 1.201807022319999874e+01 9.597010000000000218e+01 9.385450000000000159e+01
1.621010000000000062e+01 1.201807022319999874e+01 9.597039999999999793e+01 9.385439999999999827e+01
1.621442500000000209e+01 1.201809944639999905e+01 9.597029999999999461e+01 9.385439999999999827e+01
1.621875000000000000e+01 1.201812866959999937e+01 9.597060000000000457e+01 9.385439999999999827e+01
1.622307500000000147e+01 1.201815789279999969e+01 9.596739999999999782e+01 9.385569999999999879e+01
1.622739999999999938e+01 1.201818711599999823e+01 9.596769999999999357e+01 9.385559999999999548e+01
1.623172500000000085e+01 1.201821633920000032e+01 9.596760000000000446e+01 9.385550000000000637e+01
1.623605000000000231e+01 1.201824556239999886e+01 9.596790000000000020e+01 9.385540000000000305e+01
1.624037500000000023e+01 1.201827478559999918e+01 9.596779999999999688e+01 9.385540000000000305e+01
1.624469999999999814e+01 1.201827478559999918e+01 9.596800000000000352e+01 9.385529999999999973e+01
1.624902499999999961e+01 1.201830400879999949e+01 9.596790000000000020e+01 9.385529999999999973e+01
1.625335000000000107e+01 1.201833323199999981e+01 9.596819999999999595e+01 9.385519999999999641e+01
1.625767499999999899e+01 1.201836245519999835e+01 9.596810000000000684e+01 9.385519999999999641e+01
1.626200000000000045e+01 1.201839167840000044e+01 9.596840000000000259e+01 9.385519999999999641e+01
1.626632500000000192e+01 1.201842090159999898e+01 9.596829999999999927e+01 9.385519999999999641e+01
1.627064999999999984e+01 1.201845012479999930e+01 9.596859999999999502e+01 9.385509999999999309e+01
1.627497500000000130e+01 1.201845012479999930e+01 9.596850000000000591e+01 9.385509999999999309e+01
1.627929999999999922e+01 1.201847934799999962e+01 9.596880000000000166e+01 9.385509999999999309e+01
1.628362500000000068e+01 1.201850857119999993e+01 9.596869999999999834e+01 9.385509999999999309e+01
1.628795000000000215e+01 1.201853779439999848e+01 9.596899999999999409e+01 9.385500000000000398e+01
1.629227500000000006e+01 1.201856701760000057e+01 9.596890000000000498e+01 9.385500000000000398e+01
1.629660000000000153e+01 1.201859624079999911e+01 9.596920000000000073e+01 9.385500000000000398e+01
1.630092500000000300e+01 1.201859624079999911e+01 9.596909999999999741e+01 9.385500000000000398e+01
1.630525000000000091e+01 1.201862546399999943e+01 9.596939999999999316e+01 9.385490000000000066e+01
1.630957499999999882e+01 1.201865468719999974e+01 9.596930000000000405e+01 9.385490000000000066e+01
1.631390000000000029e+01 1.201868391040000006e+01 9.596949999999999648e+01 9.385490000000000066e+01
1.631822500000000176e+01 1.201871313359999860e+01 9.596949999999999648e+01 9.385490000000000066e+01
1.632254999999999967e+01 1.201871313359999860e+01 9.596970000000000312e+01 9.385479999999999734e+01
1.632687500000000114e+01 1.201874235679999892e+01 9.596970000000000312e+01 9.385490000000000066e+01
1.633119999999999905e+01 1.201877157999999923e+01 9.596689999999999543e+01 9.385620000000000118e+01
1.633552500000000052e+01 1.201880080319999777e+01 9.596689999999999543e+01 9.385620000000000118e+01
1.633985000000000198e+01 1.201883002639999987e+01 9.596699999999999875e+01 9.385599999999999454e+01
1.634417499999999990e+01 1.201885924959999841e+01 9.596699999999999875e+01 9.385599999999999454e+01
1.634850000000000136e+01 1.201888847279999872e+01 9.596720000000000539e+01 9.385590000000000543e+01
1.635282500000000283e+01 1.201888847279999872e+01 9.596710000000000207e+01 9.385590000000000543e+01
1.635715000000000074e+01 1.201891769599999904e+01 9.596729999999999450e+01 9.385580000000000211e+01
1.636147499999999866e+01 1.201894691919999936e+01 9.596729999999999450e+01 9.385580000000000211e+01
1.636580000000000013e+01 1.201897614239999967e+01 9.596750000000000114e+01 9.385569999999999879e+01
1.637012500000000159e+01 1.201900536559999999e+01 9.596750000000000114e+01 9.385569999999999879e+01
1.637444999999999951e+01 1.201903458879999853e+01 9.596769999999999357e+01 9.385569999999999879e+01
1.637877500000000097e+01 1.201906381199999885e+01 9.596769999999999357e+01 9.385569999999999879e+01
1.638309999999999889e+01 1.201906381199999885e+01 9.596790000000000020e+01 9.385559999999999548e+01
1.638742500000000035e+01 1.201909303519999916e+01 9.596790000000000020e+01 9.385559999999999548e+01
1.639175000000000182e+01 1.201912225839999948e+01 9.596810000000000684e+01 9.385559999999999548e+01
1.639607499999999973e+01 1.201915148159999980e+01 9.596810000000000684e+01 9.385559999999999548e+01
1.640040000000000120e+01 1.201918070480000011e+01 9.596829999999999927e+01 9.385550000000000637e+01
1.640472500000000267e+01 1.201918070480000011e+01 9.596829999999999927e+01 9.385559999999999548e+01
1.640905000000000058e+01 1.201920992799999865e+01 9.596850000000000591e+01 9.385550000000000637e+01
1.641337500000000205e+01 1.201923915120000075e+01 9.596850000000000591e+01 9.385550000000000637e+01
1.641769999999999996e+01 1.201926837439999929e+01 9.596869999999999834e+01 9.385550000000000637e+01
1.642202500000000143e+01 1.201929759759999961e+01 9.596859999999999502e+01 9.385550000000000637e+01
1.642634999999999934e+01 1.201929759759999961e+01 9.596890000000000498e+01 9.385540000000000305e+01
1.643067500000000081e+01 1.201932682079999992e+01 9.596880000000000166e+01 9.385540000000000305e+01
1.643499999999999872e+01 1.201935604400000024e+01 9.596909999999999741e+01 9.385540000000000305e+01
1.643932500000000019e+01 1.201938526719999878e+01 9.596609999999999729e+01 9.385670000000000357e+01
1.644365000000000165e+01 1.201941449040000087e+01 9.596639999999999304e+01 9.385660000000000025e+01
1.644797499999999957e+01 1.201941449040000087e+01 9.596620000000000061e+01 9.385649999999999693e+01
1.645230000000000103e+01 1.201944371359999941e+01 9.596649999999999636e+01 9.385639999999999361e+01
1.645662500000000250e+01 1.201947293679999973e+01 9.596639999999999304e+01 9.385639999999999361e+01
1.646095000000000041e+01 1.201950216000000005e+01 9.596659999999999968e+01 9.385630000000000450e+01
1.646527500000000188e+01 1.201953138320000036e+01 9.596659999999999968e+01 9.385630000000000450e+01
1.646959999999999980e+01 1.201956060639999890e+01 9.596680000000000632e+01 9.385620000000000118e+01
1.647392500000000126e+01 1.201958982959999922e+01 9.596670000000000300e+01 9.385620000000000118e+01
1.647824999999999918e+01 1.201958982959999922e+01 9.596699999999999875e+01 9.385609999999999786e+01
1.648257500000000064e+01 1.201961905279999954e+01 9.596689999999999543e+01 9.385620000000000118e+01
1.648689999999999856e+01 1.201964827599999808e+01 9.596720000000000539e+01 9.385609999999999786e+01
1.649122500000000002e+01 1.201967749920000017e+01 9.596710000000000207e+01 9.385609999999999786e+01
1.649555000000000149e+01 1.201970672239999871e+01 9.596739999999999782e+01 9.385599999999999454e+01
1.649987499999999940e+01 1.201973594559999903e+01 9.596729999999999450e+01 9.385609999999999786e+01
1.650420000000000087e+01 1.201973594559999903e+01 9.596760000000000446e+01 9.385599999999999454e+01
1.650852500000000234e+01 1.201976516879999934e+01 9.596750000000000114e+01 9.385599999999999454e+01
1.651285000000000025e+01 1.201979439199999966e+01 9.596779999999999688e+01 9.385599999999999454e+01
1.651717500000000172e+01 1.201982361519999820e+01 9.596769999999999357e+01 9.385599999999999454e+01
1.652149999999999963e+01 1.201982361519999820e+01 9.596790000000000020e+01 9.385590000000000543e+01
1.652582500000000110e+01 1.201985283840000029e+01 9.596790000000000020e+01 9.385590000000000543e+01
1.653015000000000256e+01 1.201988206159999883e+01 9.596810000000000684e+01 9.385590000000000543e+01
1.653447500000000048e+01 1.201991128479999915e+01 9.596810000000000684e+01 9.385590000000000543e+01
1.653879999999999839e+01 1.201994050799999947e+01 9.596829999999999927e+01 9.385590000000000543e+01
1.654312499999999986e+01 1.201994050799999947e+01 9.596829999999999927e+01 9.385590000000000543e+01
1.654745000000000132e+01 1.201996973119999979e+01 9.596550000000000580e+01 9.385710000000000264e+01
1.655177499999999924e+01 1.201999895439999833e+01 9.596550000000000580e+01 9.385699999999999932e+01
1.655610000000000070e+01 1.202002817760000042e+01 9.596569999999999823e+01 9.385689999999999600e+01
1.656042500000000217e+01 1.202005740079999896e+01 9.596559999999999491e+01 9.385680000000000689e+01
1.656475000000000009e+01 1.202005740079999896e+01 9.596580000000000155e+01 9.385680000000000689e+01
1.656907500000000155e+01 1.202008662399999928e+01 9.596580000000000155e+01 9.385670000000000357e+01
1.657339999999999947e+01 1.202011584719999959e+01 9.596599999999999397e+01 9.385670000000000357e+01
1.657772500000000093e+01 1.202014507039999991e+01 9.596599999999999397e+01 9.385670000000000357e+01
1.658205000000000240e+01 1.202017429359999845e+01 9.596620000000000061e+01 9.385660000000000025e+01
1.658637500000000031e+01 1.202020351680000054e+01 9.596609999999999729e+01 9.385660000000000025e+01
1.659070000000000178e+01 1.202020351680000054e+01 9.596639999999999304e+01 9.385660000000000025e+01
1.659502500000000325e+01 1.202023273999999908e+01 9.596630000000000393e+01 9.385660000000000025e+01
1.659935000000000116e+01 1.202026196319999940e+01 9.596659999999999968e+01 9.385649999999999693e+01
1.660367499999999907e+01 1.202029118639999972e+01 9.596649999999999636e+01 9.385649999999999693e+01
1.660800000000000054e+01 1.202032040960000003e+01 9.596670000000000300e+01 9.385649999999999693e+01
1.661232500000000201e+01 1.202032040960000003e+01 9.596670000000000300e+01 9.385649999999999693e+01
1.661664999999999992e+01 1.202034963279999857e+01 9.596689999999999543e+01 9.385639999999999361e+01
1.662097500000000139e+01 1.202037885599999889e+01 9.596689999999999543e+01 9.385649999999999693e+01
1.662529999999999930e+01 1.202040807919999921e+01 9.596710000000000207e+01 9.385639999999999361e+01
1.662962500000000077e+01 1.202040807919999921e+01 9.596710000000000207e+01 9.385639999999999361e+01
1.663395000000000223e+01 1.202043730239999952e+01 9.596729999999999450e+01 9.385639999999999361e+01
1.663827500000000015e+01 1.202046652559999984e+01 9.596729999999999450e+01 9.385639999999999361e+01
1.664260000000000161e+01 1.202049574879999838e+01 9.596750000000000114e+01 9.385630000000000450e+01
1.664692500000000308e+01 1.202049574879999838e+01 9.596739999999999782e+01 9.385630000000000450e+01
1.665125000000000099e+01 1.202052497199999870e+01 9.596769999999999357e+01 9.385630000000000450e+01
1.665557499999999891e+01 1.202055419519999901e+01 9.596479999999999677e+01 9.385750000000000171e+01
1.665990000000000038e+01 1.202058341839999933e+01 9.596510000000000673e+01 9.385739999999999839e+01
1.666422500000000184e+01 1.202058341839999933e+01 9.596500000000000341e+01 9.385739999999999839e+01
1.666854999999999976e+01 1.202061264159999965e+01 9.596519999999999584e+01 9.385729999999999507e+01
1.667287500000000122e+01 1.202064186479999996e+01 9.596510000000000673e+01 9.385720000000000596e+01
1.667719999999999914e+01 1.202067108799999851e+01 9.596540000000000248e+01 9.385720000000000596e+01
1.668152500000000060e+01 1.202070031120000060e+01 9.596529999999999916e+01 9.385720000000000596e+01
1.668585000000000207e+01 1.202072953439999914e+01 9.596550000000000580e+01 9.385710000000000264e+01
1.669017499999999998e+01 1.202075875759999946e+01 9.596550000000000580e+01 9.385710000000000264e+01
1.669450000000000145e+01 1.202075875759999946e+01 9.596569999999999823e+01 9.385699999999999932e+01
1.669882500000000292e+01 1.202078798079999977e+01 9.596569999999999823e+01 9.385699999999999932e+01
1.670315000000000083e+01 1.202081720400000009e+01 9.596590000000000487e+01 9.385699999999999932e+01
1.670747500000000230e+01 1.202084642719999863e+01 9.596580000000000155e+01 9.385699999999999932e+01
1.671180000000000021e+01 1.202084642719999863e+01 9.596609999999999729e+01 9.385689999999999600e+01
1.671612500000000168e+01 1.202087565040000072e+01 9.596599999999999397e+01 9.385699999999999932e+01
1.672044999999999959e+01 1.202090487359999926e+01 9.596630000000000393e+01 9.385689999999999600e+01
1.672477500000000106e+01 1.202093409679999958e+01 9.596620000000000061e+01 9.385689999999999600e+01
1.672909999999999897e+01 1.202093409679999958e+01 9.596639999999999304e+01 9.385689999999999600e+01
1.673342500000000044e+01 1.202096331999999990e+01 9.596639999999999304e+01 9.385689999999999600e+01
1.673775000000000190e+01 1.202099254320000021e+01 9.596659999999999968e+01 9.385680000000000689e+01
1.674207499999999982e+01 1.202102176639999875e+01 9.596659999999999968e+01 9.385680000000000689e+01
1.674640000000000128e+01 1.202102176639999875e+01 9.596680000000000632e+01 9.385680000000000689e+01
1.675072500000000275e+01 1.202105098960000085e+01 9.596670000000000300e+01 9.385680000000000689e+01
1.675505000000000067e+01 1.202108021279999939e+01 9.596699999999999875e+01 9.385670000000000357e+01
1.675937500000000213e+01 1.202110943599999970e+01 9.596689999999999543e+01 9.385680000000000689e+01
1.676370000000000005e+01 1.202110943599999970e+01 9.596429999999999438e+01 9.385800000000000409e+01
1.676802500000000151e+01 1.202113865920000002e+01 9.596429999999999438e+01 9.385790000000000077e+01
1.677234999999999943e+01 1.202116788239999856e+01 9.596450000000000102e+01 9.385779999999999745e+01
1.677667500000000089e+01 1.202119710559999888e+01 9.596439999999999770e+01 9.385779999999999745e+01
1.678099999999999881e+01 1.202122632879999919e+01 9.596460000000000434e+01 9.385769999999999413e+01
1.678532500000000027e+01 1.202122632879999919e+01 9.596460000000000434e+01 9.385769999999999413e+01
1.678965000000000174e+01 1.202125555199999951e+01 9.596479999999999677e+01 9.385760000000000502e+01
1.679397499999999965e+01 1.202128477519999805e+01 9.596469999999999345e+01 9.385760000000000502e+01
1.679830000000000112e+01 1.202131399840000014e+01 9.596500000000000341e+01 9.385750000000000171e+01
1.680262499999999903e+01 1.202134322159999869e+01 9.596490000000000009e+01 9.385750000000000171e+01
1.680695000000000050e+01 1.202134322159999869e+01 9.596510000000000673e+01 9.385750000000000171e+01
1.681127500000000197e+01 1.202137244479999900e+01 9.596510000000000673e+01 9.385750000000000171e+01
1.681559999999999988e+01 1.202140166799999932e+01 9.596529999999999916e+01 9.385739999999999839e+01
1.681992500000000135e+01 1.202143089119999964e+01 9.596529999999999916e+01 9.385739999999999839e+01
1.682425000000000281e+01 1.202146011439999818e+01 9.596550000000000580e+01 9.385739999999999839e+01
1.682857500000000073e+01 1.202146011439999818e+01 9.596550000000000580e+01 9.385739999999999839e+01
1.683289999999999864e+01 1.202148933760000027e+01 9.596569999999999823e+01 9.385729999999999507e+01
1.683722500000000011e+01 1.202151856079999881e+01 9.596559999999999491e+01 9.385739999999999839e+01
1.684155000000000157e+01 1.202151856079999881e+01 9.596590000000000487e+01 9.385729999999999507e+01
1.684587499999999949e+01 1.202154778399999913e+01 9.596580000000000155e+01 9.385729999999999507e+01
1.685020000000000095e+01 1.202157700719999944e+01 9.596599999999999397e+01 9.385729999999999507e+01
1.685452499999999887e+01 1.202160623039999976e+01 9.596599999999999397e+01 9.385729999999999507e+01
1.685885000000000034e+01 1.202160623039999976e+01 9.596620000000000061e+01 9.385720000000000596e+01
1.686317500000000180e+01 1.202163545359999830e+01 9.596620000000000061e+01 9.385720000000000596e+01
1.686749999999999972e+01 1.202166467680000039e+01 9.596639999999999304e+01 9.385720000000000596e+01
1.687182500000000118e+01 1.202169389999999893e+01 9.596359999999999957e+01 9.385850000000000648e+01
1.687615000000000265e+01 1.202169389999999893e+01 9.596389999999999532e+01 9.385840000000000316e+01
1.688047500000000056e+01 1.202172312319999925e+01 9.596380000000000621e+01 9.385840000000000316e+01
1.688480000000000203e+01 1.202175234639999957e+01 9.596399999999999864e+01 9.385819999999999652e+01
1.688912499999999994e+01 1.202178156959999988e+01 9.596389999999999532e+01 9.385819999999999652e+01
1.689345000000000141e+01 1.202178156959999988e+01 9.596410000000000196e+01 9.385809999999999320e+01
1.689777499999999932e+01 1.202181079279999842e+01 9.596410000000000196e+01 9.385809999999999320e+01
1.690210000000000079e+01 1.202184001600000052e+01 9.596429999999999438e+01 9.385809999999999320e+01
1.690642499999999870e+01 1.202186923919999906e+01 9.596429999999999438e+01 9.385809999999999320e+01
1.691075000000000017e+01 1.202189846239999937e+01 9.596450000000000102e+01 9.385800000000000409e+01
1.691507500000000164e+01 1.202189846239999937e+01 9.596439999999999770e+01 9.385800000000000409e+01
1.691939999999999955e+01 1.202192768559999969e+01 9.596469999999999345e+01 9.385800000000000409e+01
1.692372500000000102e+01 1.202195690880000001e+01 9.596460000000000434e+01 9.385800000000000409e+01
1.692805000000000248e+01 1.202198613199999855e+01 9.596479999999999677e+01 9.385790000000000077e+01
1.693237500000000040e+01 1.202198613199999855e+01 9.596479999999999677e+01 9.385790000000000077e+01
1.693670000000000186e+01 1.202201535519999887e+01 9.596500000000000341e+01 9.385790000000000077e+01
1.694102499999999978e+01 1.202204457839999918e+01 9.596500000000000341e+01 9.385790000000000077e+01
1.694535000000000124e+01 1.202207380159999950e+01 9.596519999999999584e+01 9.385790000000000077e+01
1.694967499999999916e+01 1.202207380159999950e+01 9.596510000000000673e+01 9.385790000000000077e+01
1.695400000000000063e+01 1.202210302479999982e+01 9.596540000000000248e+01 9.385779999999999745e+01
1.695832499999999854e+01 1.202213224799999836e+01 9.596529999999999916e+01 9.385779999999999745e+01
1.696265000000000001e+01 1.202213224799999836e+01 9.596550000000000580e+01 9.385779999999999745e+01
1.696697500000000147e+01 1.202216147120000045e+01 9.596550000000000580e+01 9.385779999999999745e+01
1.697129999999999939e+01 1.202219069439999899e+01 9.596569999999999823e+01 9.385779999999999745e+01
1.697562500000000085e+01 1.202221991759999931e+01 9.596569999999999823e+01 9.385779999999999745e+01
1.697995000000000232e+01 1.202221991759999931e+01 9.596309999999999718e+01 9.385890000000000555e+01
1.698427500000000023e+01 1.202224914079999962e+01 9.596309999999999718e+01 9.385880000000000223e+01
1.698860000000000170e+01 1.202227836399999994e+01 9.596320000000000050e+01 9.385869999999999891e+01
1.699292499999999961e+01 1.202230758719999848e+01 9.596320000000000050e+01 9.385869999999999891e+01
1.699725000000000108e+01 1.202230758719999848e+01 9.596339999999999293e+01 9.385859999999999559e+01
1.700157500000000255e+01 1.202233681040000057e+01 9.596330000000000382e+01 9.385859999999999559e+01
1.700590000000000046e+01 1.202236603359999911e+01 9.596349999999999625e+01 9.385850000000000648e+01
1.701022499999999837e+01 1.202239525679999943e+01 9.596349999999999625e+01 9.385850000000000648e+01
1.701454999999999984e+01 1.202242447999999975e+01 9.596370000000000289e+01 9.385850000000000648e+01
1.701887500000000131e+01 1.202242447999999975e+01 9.596370000000000289e+01 9.385850000000000648e+01
1.702319999999999922e+01 1.202245370320000006e+01 9.596389999999999532e+01 9.385840000000000316e+01
1.702752500000000069e+01 1.202248292639999860e+01 9.596389999999999532e+01 9.385840000000000316e+01
1.703185000000000215e+01 1.202251214960000070e+01 9.596410000000000196e+01 9.385840000000000316e+01
1.703617500000000007e+01 1.202251214960000070e+01 9.596399999999999864e+01 9.385840000000000316e+01
1.704050000000000153e+01 1.202254137279999924e+01 9.596420000000000528e+01 9.385829999999999984e+01
1.704482499999999945e+01 1.202257059599999955e+01 9.596420000000000528e+01 9.385829999999999984e+01
1.704915000000000092e+01 1.202257059599999955e+01 9.596439999999999770e+01 9.385829999999999984e+01
1.705347500000000238e+01 1.202259981919999987e+01 9.596439999999999770e+01 9.385829999999999984e+01
1.705780000000000030e+01 1.202262904240000019e+01 9.596460000000000434e+01 9.385829999999999984e+01
1.706212500000000176e+01 1.202262904240000019e+01 9.596460000000000434e+01 9.385829999999999984e+01
1.706645000000000323e+01 1.202265826559999873e+01 9.596479999999999677e+01 9.385819999999999652e+01
1.707077500000000114e+01 1.202268748880000082e+01 9.596469999999999345e+01 9.385829999999999984e+01
1.707509999999999906e+01 1.202271671199999936e+01 9.596490000000000009e+01 9.385819999999999652e+01
1.707942500000000052e+01 1.202271671199999936e+01 9.596490000000000009e+01 9.385819999999999652e+01
1.708375000000000199e+01 1.202274593519999968e+01 9.596510000000000673e+01 9.385819999999999652e+01
1.708807499999999990e+01 1.202277515840000000e+01 9.596240000000000236e+01 9.385930000000000462e+01
1.709240000000000137e+01 1.202280438159999854e+01 9.596259999999999479e+01 9.385909999999999798e+01
1.709672499999999928e+01 1.202280438159999854e+01 9.596250000000000568e+01 9.385909999999999798e+01
1.710105000000000075e+01 1.202283360479999885e+01 9.596269999999999811e+01 9.385899999999999466e+01
1.710537500000000222e+01 1.202286282799999917e+01 9.596259999999999479e+01 9.385899999999999466e+01
1.710970000000000013e+01 1.202289205119999949e+01 9.596290000000000475e+01 9.385890000000000555e+01
1.711402500000000160e+01 1.202289205119999949e+01 9.596280000000000143e+01 9.385890000000000555e+01
1.711835000000000306e+01 1.202292127439999803e+01 9.596309999999999718e+01 9.385880000000000223e+01
1.712267500000000098e+01 1.202295049760000012e+01 9.596299999999999386e+01 9.385880000000000223e+01
1.712699999999999889e+01 1.202297972079999866e+01 9.596320000000000050e+01 9.385880000000000223e+01
1.713132500000000036e+01 1.202297972079999866e+01 9.596320000000000050e+01 9.385880000000000223e+01
1.713565000000000182e+01 1.202300894399999898e+01 9.596339999999999293e+01 9.385869999999999891e+01
1.713997499999999974e+01 1.202303816719999929e+01 9.596330000000000382e+01 9.385869999999999891e+01
1.714430000000000121e+01 1.202306739039999961e+01 9.596359999999999957e+01 9.385869999999999891e+01
1.714862499999999912e+01 1.202306739039999961e+01 9.596349999999999625e+01 9.385869999999999891e+01
1.715295000000000059e+01 1.202309661359999815e+01 9.596370000000000289e+01 9.385859999999999559e+01
1.715727500000000205e+01 1.202312583680000024e+01 9.596370000000000289e+01 9.385869999999999891e+01
1.716159999999999997e+01 1.202312583680000024e+01 9.596389999999999532e+01 9.385859999999999559e+01
1.716592500000000143e+01 1.202315505999999878e+01 9.596389999999999532e+01 9.385859999999999559e+01
1.717025000000000290e+01 1.202318428319999910e+01 9.596410000000000196e+01 9.385859999999999559e+01
1.717457500000000081e+01 1.202321350639999942e+01 9.596399999999999864e+01 9.385859999999999559e+01
1.717890000000000228e+01 1.202321350639999942e+01 9.596420000000000528e+01 9.385859999999999559e+01
1.718322500000000019e+01 1.202324272959999973e+01 9.596420000000000528e+01 9.385859999999999559e+01
1.718755000000000166e+01 1.202327195279999827e+01 9.596439999999999770e+01 9.385850000000000648e+01
1.719187499999999957e+01 1.202327195279999827e+01 9.596439999999999770e+01 9.385850000000000648e+01
1.719620000000000104e+01 1.202330117600000037e+01 9.596189999999999998e+01 9.385760000000000502e+01
1.720052499999999895e+01 1.202333039919999891e+01 9.596189999999999998e+01 9.385750000000000171e+01
1.720485000000000042e+01 1.202333039919999891e+01 9.596200000000000330e+01 9.385729999999999507e+01
1.720917500000000189e+01 1.202335962239999922e+01 9.596200000000000330e+01 9.385729999999999507e+01
1.721349999999999980e+01 1.202338884559999954e+01 9.596219999999999573e+01 9.385720000000000596e+01
1.721782500000000127e+01 1.202341806879999986e+01 9.596210000000000662e+01 9.385720000000000596e+01
1.722215000000000273e+01 1.202344729199999840e+01 9.596229999999999905e+01 9.385710000000000264e+01
1.722647500000000065e+01 1.202344729199999840e+01 9.596229999999999905e+01 9.385710000000000264e+01
1.723080000000000211e+01 1.202347651520000049e+01 9.596250000000000568e+01 9.385710000000000264e+01
1.723512500000000003e+01 1.202350573839999903e+01 9.596250000000000568e+01 9.385710000000000264e+01
1.723945000000000149e+01 1.202353496159999935e+01 9.596269999999999811e+01 9.385699999999999932e+01
1.724377499999999941e+01 1.202353496159999935e+01 9.596269999999999811e+01 9.385699999999999932e+01
1.724810000000000088e+01 1.202356418479999967e+01 9.596290000000000475e+01 9.385699999999999932e+01
1.725242499999999879e+01 1.202359340799999821e+01 9.596280000000000143e+01 9.385699999999999932e+01
1.725675000000000026e+01 1.202359340799999821e+01 9.596299999999999386e+01 9.385699999999999932e+01
1.726107500000000172e+01 1.202362263120000030e+01 9.596299999999999386e+01 9.385699999999999932e+01
1.726539999999999964e+01 1.202365185439999884e+01 9.596320000000000050e+01 9.385689999999999600e+01
1.726972500000000110e+01 1.202365185439999884e+01 9.596320000000000050e+01 9.385689999999999600e+01
1.727405000000000257e+01 1.202368107759999916e+01 9.596339999999999293e+01 9.385689999999999600e+01
1.727837500000000048e+01 1.202371030079999947e+01 9.596330000000000382e+01 9.385689999999999600e+01
1.728270000000000195e+01 1.202371030079999947e+01 9.596349999999999625e+01 9.385689999999999600e+01
1.728702499999999986e+01 1.202373952399999979e+01 9.596349999999999625e+01 9.385689999999999600e+01
1.729135000000000133e+01 1.202376874719999833e+01 9.596370000000000289e+01 9.385680000000000689e+01
1.729567500000000280e+01 1.202376874719999833e+01 9.596370000000000289e+01 9.385680000000000689e+01
1.730000000000000071e+01 1.202379797040000042e+01 9.596389999999999532e+01 9.385680000000000689e+01
1.730432500000000218e+01 1.202382719359999896e+01 9.596129999999999427e+01 9.385880000000000223e+01
1.730865000000000009e+01 1.202385641679999928e+01 9.596150000000000091e+01 9.385869999999999891e+01
1.731297500000000156e+01 1.202388563999999960e+01 9.596139999999999759e+01 9.385859999999999559e+01
1.731729999999999947e+01 1.202391486319999991e+01 9.596160000000000423e+01 9.385850000000000648e+01
1.732162500000000094e+01 1.202391486319999991e+01 9.596150000000000091e+01 9.385850000000000648e+01
1.732595000000000240e+01 1.202394408639999845e+01 9.596179999999999666e+01 9.385850000000000648e+01
1.733027500000000032e+01 1.202397330960000055e+01 9.596169999999999334e+01 9.385840000000000316e+01
1.733460000000000178e+01 1.202400253279999909e+01 9.596189999999999998e+01 9.385840000000000316e+01
1.733892500000000325e+01 1.202400253279999909e+01 9.596189999999999998e+01 9.385840000000000316e+01
1.734325000000000117e+01 1.202403175599999940e+01 9.596210000000000662e+01 9.385829999999999984e+01
1.734757500000000263e+01 1.202406097919999972e+01 9.596200000000000330e+01 9.385840000000000316e+01
1.735190000000000055e+01 1.202406097919999972e+01 9.596229999999999905e+01 9.385829999999999984e+01
1.735622500000000201e+01 1.202409020240000004e+01 9.596219999999999573e+01 9.385829999999999984e+01
1.736055000000000348e+01 1.202411942559999858e+01 9.596240000000000236e+01 9.385829999999999984e+01
1.736487499999999784e+01 1.202414864880000067e+01 9.596240000000000236e+01 9.385829999999999984e+01
1.736919999999999931e+01 1.202414864880000067e+01 9.596259999999999479e+01 9.385819999999999652e+01
1.737352500000000077e+01 1.202417787199999921e+01 9.596259999999999479e+01 9.385819999999999652e+01
1.737784999999999869e+01 1.202420709519999953e+01 9.596280000000000143e+01 9.385819999999999652e+01
1.738217500000000015e+01 1.202420709519999953e+01 9.596269999999999811e+01 9.385819999999999652e+01
1.738649999999999807e+01 1.202423631839999985e+01 9.596290000000000475e+01 9.385819999999999652e+01
1.739082499999999953e+01 1.202426554160000016e+01 9.596290000000000475e+01 9.385819999999999652e+01
1.739515000000000100e+01 1.202426554160000016e+01 9.596309999999999718e+01 9.385809999999999320e+01
1.739947499999999891e+01 1.202429476479999870e+01 9.596309999999999718e+01 9.385819999999999652e+01
1.740380000000000038e+01 1.202429476479999870e+01 9.596330000000000382e+01 9.385809999999999320e+01
1.740812500000000185e+01 1.202432398800000080e+01 9.596320000000000050e+01 9.385809999999999320e+01
1.741244999999999976e+01 1.202435321119999934e+01 9.596080000000000609e+01 9.385999999999999943e+01
1.741677500000000123e+01 1.202438243439999965e+01 9.596080000000000609e+01 9.385989999999999611e+01
1.742109999999999914e+01 1.202441165759999997e+01 9.596089999999999520e+01 9.385980000000000700e+01
1.742542500000000061e+01 1.202441165759999997e+01 9.596089999999999520e+01 9.385970000000000368e+01
1.742975000000000207e+01 1.202444088079999851e+01 9.596099999999999852e+01 9.385970000000000368e+01
1.743407499999999999e+01 1.202447010399999883e+01 9.596099999999999852e+01 9.385970000000000368e+01
1.743840000000000146e+01 1.202449932719999914e+01 9.596120000000000516e+01 9.385960000000000036e+01
1.744272500000000292e+01 1.202449932719999914e+01 9.596120000000000516e+01 9.385960000000000036e+01
1.744705000000000084e+01 1.202452855039999946e+01 9.596139999999999759e+01 9.385949999999999704e+01
1.745137500000000230e+01 1.202455777359999800e+01 9.596139999999999759e+01 9.385949999999999704e+01
1.745570000000000022e+01 1.202455777359999800e+01 9.596150000000000091e+01 9.385949999999999704e+01
1.746002500000000168e+01 1.202458699680000009e+01 9.596150000000000091e+01 9.385949999999999704e+01
1.746435000000000315e+01 1.202461621999999863e+01 9.596169999999999334e+01 9.385949999999999704e+01
1.746867500000000106e+01 1.202461621999999863e+01 9.596169999999999334e+01 9.385949999999999704e+01
1.747300000000000253e+01 1.202464544319999895e+01 9.596189999999999998e+01 9.385939999999999372e+01
1.747732500000000400e+01 1.202467466639999927e+01 9.596189999999999998e+01 9.385939999999999372e+01
1.748164999999999836e+01 1.202467466639999927e+01 9.596200000000000330e+01 9.385939999999999372e+01
1.748597499999999982e+01 1.202470388959999958e+01 9.596200000000000330e+01 9.385939999999999372e+01
1.749029999999999774e+01 1.202473311279999812e+01 9.596219999999999573e+01 9.385939999999999372e+01
1.749462499999999920e+01 1.202473311279999812e+01 9.596219999999999573e+01 9.385939999999999372e+01
1.749895000000000067e+01 1.202476233600000022e+01 9.596240000000000236e+01 9.385930000000000462e+01
1.750327499999999858e+01 1.202479155919999876e+01 9.596229999999999905e+01 9.385939999999999372e+01
1.750760000000000005e+01 1.202479155919999876e+01 9.596250000000000568e+01 9.385930000000000462e+01
1.751192500000000152e+01 1.202482078239999908e+01 9.596250000000000568e+01 9.385930000000000462e+01
1.751624999999999943e+01 1.202482078239999908e+01 9.596269999999999811e+01 9.385930000000000462e+01
1.752057500000000090e+01 1.202485000559999939e+01 9.596009999999999707e+01 9.386029999999999518e+01
1.752489999999999881e+01 1.202487922879999971e+01 9.596030000000000371e+01 9.386020000000000607e+01
1.752922500000000028e+01 1.202490845199999825e+01 9.596020000000000039e+01 9.386010000000000275e+01
1.753355000000000175e+01 1.202490845199999825e+01 9.596040000000000703e+01 9.385999999999999943e+01
1.753787499999999966e+01 1.202493767520000034e+01 9.596030000000000371e+01 9.385999999999999943e+01
1.754220000000000113e+01 1.202496689839999888e+01 9.596049999999999613e+01 9.385989999999999611e+01
1.754652500000000259e+01 1.202496689839999888e+01 9.596049999999999613e+01 9.385989999999999611e+01
1.755085000000000051e+01 1.202499612159999920e+01 9.596070000000000277e+01 9.385989999999999611e+01
1.755517500000000197e+01 1.202502534479999952e+01 9.596059999999999945e+01 9.385989999999999611e+01
1.755949999999999989e+01 1.202505456799999983e+01 9.596089999999999520e+01 9.385989999999999611e+01
1.756382500000000135e+01 1.202505456799999983e+01 9.596080000000000609e+01 9.385989999999999611e+01
1.756815000000000282e+01 1.202508379119999837e+01 9.596099999999999852e+01 9.385980000000000700e+01
1.757247500000000073e+01 1.202511301440000047e+01 9.596099999999999852e+01 9.385980000000000700e+01
1.757680000000000220e+01 1.202511301440000047e+01 9.596120000000000516e+01 9.385980000000000700e+01
1.758112500000000367e+01 1.202514223759999901e+01 9.596110000000000184e+01 9.385980000000000700e+01
1.758545000000000158e+01 1.202517146079999932e+01 9.596139999999999759e+01 9.385980000000000700e+01
1.758977500000000305e+01 1.202517146079999932e+01 9.596129999999999427e+01 9.385980000000000700e+01
1.759409999999999741e+01 1.202520068399999964e+01 9.596150000000000091e+01 9.385970000000000368e+01
1.759842499999999887e+01 1.202520068399999964e+01 9.596150000000000091e+01 9.385970000000000368e+01
1.760275000000000034e+01 1.202522990719999818e+01 9.596169999999999334e+01 9.385970000000000368e+01
1.760707499999999825e+01 1.202525913040000027e+01 9.596160000000000423e+01 9.385970000000000368e+01
1.761139999999999972e+01 1.202525913040000027e+01 9.596179999999999666e+01 9.385970000000000368e+01
1.761572500000000119e+01 1.202528835359999881e+01 9.596179999999999666e+01 9.385970000000000368e+01
1.762004999999999910e+01 1.202531757679999913e+01 9.596200000000000330e+01 9.385970000000000368e+01
1.762437500000000057e+01 1.202531757679999913e+01 9.596200000000000330e+01 9.385970000000000368e+01
1.762869999999999848e+01 1.202534679999999945e+01 9.595929999999999893e+01 9.386039999999999850e+01
1.763302499999999995e+01 1.202537602319999976e+01 9.595919999999999561e+01 9.386029999999999518e+01
1.763735000000000142e+01 1.202537602319999976e+01 9.595929999999999893e+01 9.386020000000000607e+01
1.764167499999999933e+01 1.202540524639999830e+01 9.595919999999999561e+01 9.386020000000000607e+01
1.764600000000000080e+01 1.202543446960000040e+01 9.595940000000000225e+01 9.386010000000000275e+01
1.765032500000000226e+01 1.202546369279999894e+01 9.595940000000000225e+01 9.386010000000000275e+01
1.765465000000000018e+01 1.202546369279999894e+01 9.595959999999999468e+01 9.385999999999999943e+01
1.765897500000000164e+01 1.202549291599999925e+01 9.595959999999999468e+01 9.385999999999999943e+01
1.766329999999999956e+01 1.202552213919999957e+01 9.595980000000000132e+01 9.385999999999999943e+01
1.766762500000000102e+01 1.202552213919999957e+01 9.595969999999999800e+01 9.385999999999999943e+01
1.767195000000000249e+01 1.202555136239999989e+01 9.595990000000000464e+01 9.385989999999999611e+01
1.767627500000000040e+01 1.202558058559999843e+01 9.595990000000000464e+01 9.385999999999999943e+01
1.768060000000000187e+01 1.202558058559999843e+01 9.596009999999999707e+01 9.385989999999999611e+01
1.768492500000000334e+01 1.202560980880000052e+01 9.596009999999999707e+01 9.385989999999999611e+01
1.768925000000000125e+01 1.202563903199999906e+01 9.596030000000000371e+01 9.385989999999999611e+01
1.769357500000000272e+01 1.202563903199999906e+01 9.596020000000000039e+01 9.385989999999999611e+01
1.769790000000000063e+01 1.202566825519999938e+01 9.596040000000000703e+01 9.385989999999999611e+01
1.770222500000000210e+01 1.202569747839999970e+01 9.596040000000000703e+01 9.385989999999999611e+01
1.770655000000000356e+01 1.202569747839999970e+01 9.596059999999999945e+01 9.385980000000000700e+01
1.771087499999999793e+01 1.202572670160000001e+01 9.596059999999999945e+01 9.385989999999999611e+01
1.771519999999999939e+01 1.202575592479999855e+01 9.596080000000000609e+01 9.385980000000000700e+01
1.771952500000000086e+01 1.202575592479999855e+01 9.596070000000000277e+01 9.385980000000000700e+01
1.772384999999999877e+01 1.202578514800000065e+01 9.596089999999999520e+01 9.385980000000000700e+01
1.772817500000000024e+01 1.202578514800000065e+01 9.596089999999999520e+01 9.385980000000000700e+01
1.773249999999999815e+01 1.202581437119999919e+01 9.596110000000000184e+01 9.385980000000000700e+01
1.773682499999999962e+01 1.202587281759999982e+01 9.595629999999999882e+01 9.386050000000000182e+01
1.774115000000000109e+01 1.202587281759999982e+01 9.595619999999999550e+01 9.386039999999999850e+01
1.774547499999999900e+01 1.202590204080000014e+01 9.595610000000000639e+01 9.386039999999999850e+01
1.774980000000000047e+01 1.202590204080000014e+01 9.595619999999999550e+01 9.386029999999999518e+01
1.775412500000000193e+01 1.202593126399999868e+01 9.595619999999999550e+01 9.386020000000000607e+01
1.775844999999999985e+01 1.202596048720000077e+01 9.595629999999999882e+01 9.386020000000000607e+01
1.776277500000000131e+01 1.202598971039999931e+01 9.595629999999999882e+01 9.386020000000000607e+01
1.776709999999999923e+01 1.202598971039999931e+01 9.595650000000000546e+01 9.386010000000000275e+01
1.777142500000000069e+01 1.202601893359999963e+01 9.595650000000000546e+01 9.386010000000000275e+01
1.777575000000000216e+01 1.202604815679999994e+01 9.595669999999999789e+01 9.386010000000000275e+01
1.778007500000000007e+01 1.202604815679999994e+01 9.595669999999999789e+01 9.386010000000000275e+01
1.778440000000000154e+01 1.202607737999999848e+01 9.595690000000000452e+01 9.386010000000000275e+01
1.778872500000000301e+01 1.202610660319999880e+01 9.595680000000000121e+01 9.386010000000000275e+01
1.779305000000000092e+01 1.202610660319999880e+01 9.595699999999999363e+01 9.385999999999999943e+01
1.779737500000000239e+01 1.202613582639999912e+01 9.595699999999999363e+01 9.386010000000000275e+01
1.780170000000000030e+01 1.202616504959999943e+01 9.595720000000000027e+01 9.385999999999999943e+01
1.780602500000000177e+01 1.202616504959999943e+01 9.595720000000000027e+01 9.385999999999999943e+01
1.781035000000000323e+01 1.202619427279999798e+01 9.595730000000000359e+01 9.385999999999999943e+01
1.781467500000000115e+01 1.202619427279999798e+01 9.595730000000000359e+01 9.385999999999999943e+01
1.781900000000000261e+01 1.202622349600000007e+01 9.595749999999999602e+01 9.385999999999999943e+01
1.782332500000000408e+01 1.202625271919999861e+01 9.595749999999999602e+01 9.385999999999999943e+01
1.782765000000000200e+01 1.202625271919999861e+01 9.595770000000000266e+01 9.385999999999999943e+01
1.783197499999999991e+01 1.202628194239999893e+01 9.595759999999999934e+01 9.385999999999999943e+01
1.783629999999999782e+01 1.202628194239999893e+01 9.595780000000000598e+01 9.385989999999999611e+01
1.784062499999999929e+01 1.202631116559999924e+01 9.595780000000000598e+01 9.385999999999999943e+01
1.784495000000000076e+01 1.202634038879999956e+01 9.595520000000000493e+01 9.386069999999999425e+01
1.784927499999999867e+01 1.202634038879999956e+01 9.595520000000000493e+01 9.386060000000000514e+01
1.785360000000000014e+01 1.202636961199999810e+01 9.595529999999999404e+01 9.386050000000000182e+01
1.785792499999999805e+01 1.202639883520000019e+01 9.595529999999999404e+01 9.386050000000000182e+01
1.786224999999999952e+01 1.202639883520000019e+01 9.595539999999999736e+01 9.386039999999999850e+01
1.786657500000000098e+01 1.202642805839999873e+01 9.595539999999999736e+01 9.386039999999999850e+01
1.787089999999999890e+01 1.202645728159999905e+01 9.595560000000000400e+01 9.386039999999999850e+01
1.787522500000000036e+01 1.202645728159999905e+01 9.595560000000000400e+01 9.386039999999999850e+01
1.787955000000000183e+01 1.202648650479999937e+01 9.595569999999999311e+01 9.386029999999999518e+01
1.788387499999999974e+01 1.202651572799999968e+01 9.595569999999999311e+01 9.386029999999999518e+01
1.788820000000000121e+01 1.202651572799999968e+01 9.595589999999999975e+01 9.386029999999999518e+01
1.789252499999999912e+01 1.202654495119999822e+01 9.595589999999999975e+01 9.386029999999999518e+01
1.789685000000000059e+01 1.202657417440000032e+01 9.595600000000000307e+01 9.386029999999999518e+01
1.790117500000000206e+01 1.202657417440000032e+01 9.595600000000000307e+01 9.386029999999999518e+01
1.790549999999999997e+01 1.202660339759999886e+01 9.595619999999999550e+01 9.386020000000000607e+01
1.790982500000000144e+01 1.202660339759999886e+01 9.595619999999999550e+01 9.386020000000000607e+01
1.791415000000000290e+01 1.202663262079999917e+01 9.595640000000000214e+01 9.386020000000000607e+01
1.791847500000000082e+01 1.202666184399999949e+01 9.595640000000000214e+01 9.386020000000000607e+01
1.792280000000000229e+01 1.202666184399999949e+01 9.595650000000000546e+01 9.386020000000000607e+01
1.792712500000000020e+01 1.202669106719999981e+01 9.595650000000000546e+01 9.386020000000000607e+01
1.793145000000000167e+01 1.202672029040000012e+01 9.595669999999999789e+01 9.386020000000000607e+01
1.793577500000000313e+01 1.202672029040000012e+01 9.595669999999999789e+01 9.386020000000000607e+01
1.794010000000000105e+01 1.202674951360000044e+01 9.595690000000000452e+01 9.386020000000000607e+01
1.794442500000000251e+01 1.202674951360000044e+01 9.595680000000000121e+01 9.386020000000000607e+01
1.794875000000000398e+01 1.202677873679999898e+01 9.595699999999999363e+01 9.386010000000000275e+01
1.795307499999999834e+01 1.202680795999999930e+01 9.595529999999999404e+01 9.386079999999999757e+01
1.795739999999999981e+01 1.202680795999999930e+01 9.595550000000000068e+01 9.386069999999999425e+01
1.796172499999999772e+01 1.202683718319999961e+01 9.595539999999999736e+01 9.386069999999999425e+01
1.796604999999999919e+01 1.202683718319999961e+01 9.595560000000000400e+01 9.386060000000000514e+01
1.797037500000000065e+01 1.202686640639999816e+01 9.595560000000000400e+01 9.386060000000000514e+01
1.797469999999999857e+01 1.202689562960000025e+01 9.595579999999999643e+01 9.386050000000000182e+01
1.797902500000000003e+01 1.202689562960000025e+01 9.595569999999999311e+01 9.386050000000000182e+01
1.798335000000000150e+01 1.202692485279999879e+01 9.595589999999999975e+01 9.386050000000000182e+01
1.798767499999999941e+01 1.202695407599999911e+01 9.595589999999999975e+01 9.386050000000000182e+01
1.799200000000000088e+01 1.202695407599999911e+01 9.595610000000000639e+01 9.386039999999999850e+01
1.799632499999999879e+01 1.202698329919999942e+01 9.595600000000000307e+01 9.386050000000000182e+01
1.800065000000000026e+01 1.202701252239999974e+01 9.595619999999999550e+01 9.386039999999999850e+01
1.800497500000000173e+01 1.202701252239999974e+01 9.595619999999999550e+01 9.386039999999999850e+01
1.800929999999999964e+01 1.202704174559999828e+01 9.595640000000000214e+01 9.386039999999999850e+01
1.801362500000000111e+01 1.202707096880000037e+01 9.595640000000000214e+01 9.386039999999999850e+01
1.801795000000000258e+01 1.202707096880000037e+01 9.595659999999999457e+01 9.386039999999999850e+01
1.802227500000000049e+01 1.202710019199999891e+01 9.595650000000000546e+01 9.386039999999999850e+01
1.802660000000000196e+01 1.202710019199999891e+01 9.595669999999999789e+01 9.386039999999999850e+01
1.803092499999999987e+01 1.202712941519999923e+01 9.595669999999999789e+01 9.386039999999999850e+01
1.803525000000000134e+01 1.202715863839999955e+01 9.595690000000000452e+01 9.386029999999999518e+01
1.803957500000000280e+01 1.202715863839999955e+01 9.595680000000000121e+01 9.386039999999999850e+01
1.804390000000000072e+01 1.202718786159999986e+01 9.595699999999999363e+01 9.386029999999999518e+01
1.804822500000000218e+01 1.202718786159999986e+01 9.595699999999999363e+01 9.386029999999999518e+01
1.805255000000000365e+01 1.202721708479999840e+01 9.595720000000000027e+01 9.386029999999999518e+01
1.805687500000000156e+01 1.202721708479999840e+01 9.595720000000000027e+01 9.386029999999999518e+01
1.806120000000000303e+01 1.202724630800000050e+01 9.595539999999999736e+01 9.386100000000000421e+01
1.806552499999999739e+01 1.202727553119999904e+01 9.595539999999999736e+01 9.386100000000000421e+01
1.806984999999999886e+01 1.202727553119999904e+01 9.595560000000000400e+01 9.386090000000000089e+01
1.807417500000000032e+01 1.202730475439999935e+01 9.595550000000000068e+01 9.386079999999999757e+01
1.807849999999999824e+01 1.202733397759999967e+01 9.595569999999999311e+01 9.386079999999999757e+01
1.808282499999999970e+01 1.202733397759999967e+01 9.595569999999999311e+01 9.386079999999999757e+01
1.808715000000000117e+01 1.202736320079999999e+01 9.595579999999999643e+01 9.386069999999999425e+01
1.809147499999999908e+01 1.202739242399999853e+01 9.595579999999999643e+01 9.386069999999999425e+01
1.809580000000000055e+01 1.202739242399999853e+01 9.595600000000000307e+01 9.386069999999999425e+01
1.810012499999999847e+01 1.202742164720000062e+01 9.595600000000000307e+01 9.386069999999999425e+01
1.810444999999999993e+01 1.202745087039999916e+01 9.595619999999999550e+01 9.386060000000000514e+01
1.810877500000000140e+01 1.202745087039999916e+01 9.595610000000000639e+01 9.386069999999999425e+01
1.811309999999999931e+01 1.202748009359999948e+01 9.595629999999999882e+01 9.386060000000000514e+01
1.811742500000000078e+01 1.202748009359999948e+01 9.595629999999999882e+01 9.386060000000000514e+01
1.812175000000000225e+01 1.202750931679999979e+01 9.595650000000000546e+01 9.386060000000000514e+01
1.812607500000000016e+01 1.202753854000000011e+01 9.595650000000000546e+01 9.386060000000000514e+01
1.813040000000000163e+01 1.202753854000000011e+01 9.595659999999999457e+01 9.386060000000000514e+01
1.813472499999999954e+01 1.202756776319999865e+01 9.595659999999999457e+01 9.386060000000000514e+01
1.813905000000000101e+01 1.202756776319999865e+01 9.595680000000000121e+01 9.386060000000000514e+01
1.814337500000000247e+01 1.202759698640000074e+01 9.595680000000000121e+01 9.386060000000000514e+01
1.814770000000000039e+01 1.202762620959999929e+01 9.595699999999999363e+01 9.386050000000000182e+01
1.815202500000000185e+01 1.202762620959999929e+01 9.595690000000000452e+01 9.386060000000000514e+01
1.815635000000000332e+01 1.202765543279999783e+01 9.595709999999999695e+01 9.386050000000000182e+01
1.816067500000000123e+01 1.202765543279999783e+01 9.595709999999999695e+01 9.386050000000000182e+01
1.816500000000000270e+01 1.202768465599999992e+01 9.595730000000000359e+01 9.386050000000000182e+01
1.816932500000000061e+01 1.202771387919999846e+01 9.595520000000000493e+01 9.386129999999999995e+01
1.817365000000000208e+01 1.202771387919999846e+01 9.595539999999999736e+01 9.386119999999999663e+01
1.817797500000000355e+01 1.202774310239999878e+01 9.595529999999999404e+01 9.386119999999999663e+01
1.818229999999999791e+01 1.202777232559999909e+01 9.595550000000000068e+01 9.386109999999999332e+01
1.818662499999999937e+01 1.202777232559999909e+01 9.595539999999999736e+01 9.386109999999999332e+01
1.819095000000000084e+01 1.202780154879999941e+01 9.595560000000000400e+01 9.386100000000000421e+01
1.819527499999999876e+01 1.202780154879999941e+01 9.595560000000000400e+01 9.386100000000000421e+01
1.819960000000000022e+01 1.202783077199999795e+01 9.595579999999999643e+01 9.386100000000000421e+01
1.820392499999999814e+01 1.202785999520000004e+01 9.595569999999999311e+01 9.386100000000000421e+01
1.820824999999999960e+01 1.202785999520000004e+01 9.595589999999999975e+01 9.386090000000000089e+01
1.821257500000000107e+01 1.202788921839999858e+01 9.595589999999999975e+01 9.386100000000000421e+01
1.821689999999999898e+01 1.202791844159999890e+01 9.595610000000000639e+01 9.386090000000000089e+01
1.822122500000000045e+01 1.202791844159999890e+01 9.595600000000000307e+01 9.386090000000000089e+01
1.822555000000000192e+01 1.202794766479999922e+01 9.595619999999999550e+01 9.386090000000000089e+01
1.822987499999999983e+01 1.202794766479999922e+01 9.595619999999999550e+01 9.386090000000000089e+01
1.823420000000000130e+01 1.202797688799999953e+01 9.595640000000000214e+01 9.386090000000000089e+01
1.823852499999999921e+01 1.202800611119999807e+01 9.595640000000000214e+01 9.386090000000000089e+01
1.824285000000000068e+01 1.202800611119999807e+01 9.595650000000000546e+01 9.386090000000000089e+01
1.824717500000000214e+01 1.202803533440000017e+01 9.595650000000000546e+01 9.386090000000000089e+01
1.825150000000000006e+01 1.202803533440000017e+01 9.595669999999999789e+01 9.386079999999999757e+01
1.825582500000000152e+01 1.202806455759999871e+01 9.595669999999999789e+01 9.386090000000000089e+01
1.826015000000000299e+01 1.202806455759999871e+01 9.595690000000000452e+01 9.386079999999999757e+01
1.826447500000000090e+01 1.202809378079999902e+01 9.595680000000000121e+01 9.386090000000000089e+01
1.826880000000000237e+01 1.202812300399999934e+01 9.595699999999999363e+01 9.386079999999999757e+01
1.827312500000000028e+01 1.202812300399999934e+01 9.595699999999999363e+01 9.386079999999999757e+01
1.827745000000000175e+01 1.202815222719999966e+01 9.595489999999999498e+01 9.386159999999999570e+01
1.828177500000000322e+01 1.202815222719999966e+01 9.595489999999999498e+01 9.386159999999999570e+01
1.828610000000000113e+01 1.202818145039999997e+01 9.595510000000000161e+01 9.386150000000000659e+01
1.829042500000000260e+01 1.202821067360000029e+01 9.595499999999999829e+01 9.386140000000000327e+01
1.829475000000000406e+01 1.202821067360000029e+01 9.595520000000000493e+01 9.386140000000000327e+01
1.829907499999999843e+01 1.202823989679999883e+01 9.595520000000000493e+01 9.386140000000000327e+01
1.830339999999999989e+01 1.202826911999999915e+01 9.595529999999999404e+01 9.386129999999999995e+01
1.830772499999999781e+01 1.202826911999999915e+01 9.595529999999999404e+01 9.386129999999999995e+01
1.831204999999999927e+01 1.202829834319999947e+01 9.595550000000000068e+01 9.386129999999999995e+01
1.831637500000000074e+01 1.202832756639999978e+01 9.595550000000000068e+01 9.386129999999999995e+01
1.832069999999999865e+01 1.202832756639999978e+01 9.595560000000000400e+01 9.386129999999999995e+01
1.832502500000000012e+01 1.202835678960000010e+01 9.595560000000000400e+01 9.386129999999999995e+01
1.832935000000000159e+01 1.202835678960000010e+01 9.595579999999999643e+01 9.386129999999999995e+01
1.833367499999999950e+01 1.202838601280000042e+01 9.595579999999999643e+01 9.386129999999999995e+01
1.833800000000000097e+01 1.202838601280000042e+01 9.595600000000000307e+01 9.386119999999999663e+01
1.834232499999999888e+01 1.202841523599999896e+01 9.595589999999999975e+01 9.386119999999999663e+01
1.834665000000000035e+01 1.202844445920000105e+01 9.595610000000000639e+01 9.386119999999999663e+01
1.835097500000000181e+01 1.202844445920000105e+01 9.595610000000000639e+01 9.386119999999999663e+01
1.835529999999999973e+01 1.202847368239999959e+01 9.595629999999999882e+01 9.386119999999999663e+01
1.835962500000000119e+01 1.202847368239999959e+01 9.595629999999999882e+01 9.386119999999999663e+01
1.836395000000000266e+01 1.202850290559999813e+01 9.595640000000000214e+01 9.386119999999999663e+01
1.836827500000000057e+01 1.202850290559999813e+01 9.595640000000000214e+01 9.386119999999999663e+01
1.837260000000000204e+01 1.202853212880000022e+01 9.595659999999999457e+01 9.386119999999999663e+01
1.837692499999999995e+01 1.202856135199999876e+01 9.595659999999999457e+01 9.386119999999999663e+01
1.838125000000000142e+01 1.202856135199999876e+01 9.595669999999999789e+01 9.386119999999999663e+01
1.838557500000000289e+01 1.202859057519999908e+01 9.595449999999999591e+01 9.386180000000000234e+01
1.838990000000000080e+01 1.202859057519999908e+01 9.595470000000000255e+01 9.386169999999999902e+01
1.839422500000000227e+01 1.202861979839999940e+01 9.595470000000000255e+01 9.386169999999999902e+01
1.839855000000000018e+01 1.202864902159999971e+01 9.595480000000000587e+01 9.386159999999999570e+01
1.840287500000000165e+01 1.202864902159999971e+01 9.595480000000000587e+01 9.386159999999999570e+01
1.840720000000000312e+01 1.202867824479999825e+01 9.595499999999999829e+01 9.386159999999999570e+01
1.841152500000000103e+01 1.202867824479999825e+01 9.595489999999999498e+01 9.386159999999999570e+01
1.841585000000000250e+01 1.202870746800000035e+01 9.595510000000000161e+01 9.386150000000000659e+01
1.842017500000000396e+01 1.202873669119999889e+01 9.595510000000000161e+01 9.386150000000000659e+01
1.842449999999999832e+01 1.202873669119999889e+01 9.595529999999999404e+01 9.386150000000000659e+01
1.842882499999999979e+01 1.202876591439999920e+01 9.595520000000000493e+01 9.386150000000000659e+01
1.843314999999999770e+01 1.202876591439999920e+01 9.595539999999999736e+01 9.386150000000000659e+01
1.843747499999999917e+01 1.202879513759999952e+01 9.595539999999999736e+01 9.386150000000000659e+01
1.844180000000000064e+01 1.202882436079999984e+01 9.595560000000000400e+01 9.386150000000000659e+01
1.844612499999999855e+01 1.202882436079999984e+01 9.595550000000000068e+01 9.386150000000000659e+01
1.845045000000000002e+01 1.202885358399999838e+01 9.595569999999999311e+01 9.386140000000000327e+01
1.845477500000000148e+01 1.202885358399999838e+01 9.595569999999999311e+01 9.386150000000000659e+01
1.845909999999999940e+01 1.202888280720000047e+01 9.595589999999999975e+01 9.386140000000000327e+01
1.846342500000000086e+01 1.202888280720000047e+01 9.595579999999999643e+01 9.386140000000000327e+01
1.846774999999999878e+01 1.202891203039999901e+01 9.595600000000000307e+01 9.386140000000000327e+01
1.847207500000000024e+01 1.202891203039999901e+01 9.595600000000000307e+01 9.386140000000000327e+01
1.847640000000000171e+01 1.202894125359999933e+01 9.595619999999999550e+01 9.386140000000000327e+01
1.848072499999999962e+01 1.202894125359999933e+01 9.595610000000000639e+01 9.386140000000000327e+01
1.848505000000000109e+01 1.202897047679999964e+01 9.595629999999999882e+01 9.386140000000000327e+01
1.848937500000000256e+01 1.202899969999999996e+01 9.595629999999999882e+01 9.386140000000000327e+01
1.849370000000000047e+01 1.202899969999999996e+01 9.595430000000000348e+01 9.386209999999999809e+01
1.849802500000000194e+01 1.202902892319999850e+01 9.595430000000000348e+01 9.386209999999999809e+01
1.850234999999999985e+01 1.202902892319999850e+01 9.595449999999999591e+01 9.386199999999999477e+01
1.850667500000000132e+01 1.202905814640000060e+01 9.595440000000000680e+01 9.386190000000000566e+01
1.851100000000000279e+01 1.202908736959999914e+01 9.595459999999999923e+01 9.386190000000000566e+01
1.851532500000000070e+01 1.202908736959999914e+01 9.595449999999999591e+01 9.386190000000000566e+01
1.851965000000000217e+01 1.202911659279999945e+01 9.595470000000000255e+01 9.386180000000000234e+01
1.852397500000000363e+01 1.202911659279999945e+01 9.595470000000000255e+01 9.386180000000000234e+01
1.852830000000000155e+01 1.202914581599999977e+01 9.595480000000000587e+01 9.386180000000000234e+01
1.853262500000000301e+01 1.202914581599999977e+01 9.595480000000000587e+01 9.386180000000000234e+01
1.853694999999999737e+01 1.202917503920000009e+01 9.595499999999999829e+01 9.386180000000000234e+01
1.854127499999999884e+01 1.202920426239999863e+01 9.595499999999999829e+01 9.386180000000000234e+01
1.854560000000000031e+01 1.202920426239999863e+01 9.595510000000000161e+01 9.386180000000000234e+01
1.854992499999999822e+01 1.202923348560000072e+01 9.595510000000000161e+01 9.386180000000000234e+01
1.855424999999999969e+01 1.202923348560000072e+01 9.595529999999999404e+01 9.386169999999999902e+01
1.855857500000000115e+01 1.202926270879999926e+01 9.595529999999999404e+01 9.386180000000000234e+01
1.856289999999999907e+01 1.202926270879999926e+01 9.595539999999999736e+01 9.386169999999999902e+01
1.856722500000000053e+01 1.202929193199999780e+01 9.595539999999999736e+01 9.386169999999999902e+01
1.857154999999999845e+01 1.202929193199999780e+01 9.595560000000000400e+01 9.386169999999999902e+01
1.857587499999999991e+01 1.202932115519999989e+01 9.595550000000000068e+01 9.386169999999999902e+01
1.858020000000000138e+01 1.202932115519999989e+01 9.595569999999999311e+01 9.386169999999999902e+01
1.858452499999999930e+01 1.202935037839999843e+01 9.595569999999999311e+01 9.386169999999999902e+01
1.858885000000000076e+01 1.202935037839999843e+01 9.595579999999999643e+01 9.386169999999999902e+01
1.859317500000000223e+01 1.202937960159999875e+01 9.595579999999999643e+01 9.386169999999999902e+01
1.859750000000000014e+01 1.202937960159999875e+01 9.595600000000000307e+01 9.386169999999999902e+01
1.860182500000000161e+01 1.202937960159999875e+01 9.595390000000000441e+01 9.386199999999999477e+01
1.860614999999999952e+01 1.202937960159999875e+01 9.595409999999999684e+01 9.386279999999999291e+01
1.861047500000000099e+01 1.202937960159999875e+01 9.595399999999999352e+01 9.386299999999999955e+01
1.861480000000000246e+01 1.202940882479999907e+01 9.595420000000000016e+01 9.386279999999999291e+01
1.861912500000000037e+01 1.202943804799999938e+01 9.595420000000000016e+01 9.386289999999999623e+01
1.862345000000000184e+01 1.202943804799999938e+01 9.595430000000000348e+01 9.386260000000000048e+01
1.862777500000000330e+01 1.202946727119999792e+01 9.595430000000000348e+01 9.386279999999999291e+01
1.863210000000000122e+01 1.202949649440000002e+01 9.595449999999999591e+01 9.386249999999999716e+01
1.863642500000000268e+01 1.202952571759999856e+01 9.595440000000000680e+01 9.386260000000000048e+01
1.864075000000000060e+01 1.202952571759999856e+01 9.595459999999999923e+01 9.386239999999999384e+01
1.864507500000000206e+01 1.202955494079999887e+01 9.595449999999999591e+01 9.386249999999999716e+01
1.864940000000000353e+01 1.202958416399999919e+01 9.595470000000000255e+01 9.386230000000000473e+01
1.865372499999999789e+01 1.202958416399999919e+01 9.595470000000000255e+01 9.386239999999999384e+01
1.865804999999999936e+01 1.202961338719999951e+01 9.595480000000000587e+01 9.386220000000000141e+01
1.866237500000000082e+01 1.202964261039999982e+01 9.595480000000000587e+01 9.386230000000000473e+01
1.866669999999999874e+01 1.202964261039999982e+01 9.595499999999999829e+01 9.386220000000000141e+01
1.867102500000000020e+01 1.202967183360000014e+01 9.595489999999999498e+01 9.386220000000000141e+01
1.867534999999999812e+01 1.202970105679999868e+01 9.595510000000000161e+01 9.386209999999999809e+01
1.867967499999999959e+01 1.202970105679999868e+01 9.595510000000000161e+01 9.386220000000000141e+01
1.868400000000000105e+01 1.202973027999999900e+01 9.595529999999999404e+01 9.386209999999999809e+01
1.868832499999999897e+01 1.202973027999999900e+01 9.595520000000000493e+01 9.386209999999999809e+01
1.869265000000000043e+01 1.202975950319999932e+01 9.595539999999999736e+01 9.386199999999999477e+01
1.869697500000000190e+01 1.202978872639999963e+01 9.595539999999999736e+01 9.386199999999999477e+01
1.870129999999999981e+01 1.202978872639999963e+01 9.595550000000000068e+01 9.386199999999999477e+01
1.870562500000000128e+01 1.202981794959999995e+01 9.595550000000000068e+01 9.386199999999999477e+01
1.870994999999999919e+01 1.202981794959999995e+01 9.595369999999999777e+01 9.386270000000000380e+01
1.871427500000000066e+01 1.202984717280000027e+01 9.595369999999999777e+01 9.386279999999999291e+01
1.871860000000000213e+01 1.202984717280000027e+01 9.595380000000000109e+01 9.386279999999999291e+01
1.872292500000000004e+01 1.202987639599999881e+01 9.595380000000000109e+01 9.386270000000000380e+01
1.872725000000000151e+01 1.202987639599999881e+01 9.595390000000000441e+01 9.386270000000000380e+01
1.873157500000000297e+01 1.202990561920000090e+01 9.595390000000000441e+01 9.386260000000000048e+01
1.873590000000000089e+01 1.202990561920000090e+01 9.595409999999999684e+01 9.386270000000000380e+01
1.874022500000000235e+01 1.202993484239999944e+01 9.595399999999999352e+01 9.386260000000000048e+01
1.874455000000000027e+01 1.202996406559999976e+01 9.595420000000000016e+01 9.386260000000000048e+01
1.874887500000000173e+01 1.202996406559999976e+01 9.595420000000000016e+01 9.386249999999999716e+01
1.875320000000000320e+01 1.202999328880000007e+01 9.595430000000000348e+01 9.386260000000000048e+01
1.875752500000000111e+01 1.202999328880000007e+01 9.595430000000000348e+01 9.386249999999999716e+01
1.876185000000000258e+01 1.203002251200000039e+01 9.595449999999999591e+01 9.386249999999999716e+01
1.876617500000000405e+01 1.203002251200000039e+01 9.595440000000000680e+01 9.386249999999999716e+01
1.877049999999999841e+01 1.203005173519999893e+01 9.595459999999999923e+01 9.386249999999999716e+01
1.877482499999999987e+01 1.203008095839999925e+01 9.595459999999999923e+01 9.386239999999999384e+01
1.877914999999999779e+01 1.203008095839999925e+01 9.595470000000000255e+01 9.386249999999999716e+01
1.878347499999999926e+01 1.203011018159999956e+01 9.595470000000000255e+01 9.386239999999999384e+01
1.878780000000000072e+01 1.203011018159999956e+01 9.595489999999999498e+01 9.386239999999999384e+01
1.879212499999999864e+01 1.203013940479999810e+01 9.595480000000000587e+01 9.386239999999999384e+01
1.879645000000000010e+01 1.203013940479999810e+01 9.595499999999999829e+01 9.386239999999999384e+01
1.880077500000000157e+01 1.203016862800000020e+01 9.595499999999999829e+01 9.386239999999999384e+01
1.880509999999999948e+01 1.203016862800000020e+01 9.595510000000000161e+01 9.386239999999999384e+01
1.880942500000000095e+01 1.203019785119999874e+01 9.595510000000000161e+01 9.386239999999999384e+01
1.881374999999999886e+01 1.203019785119999874e+01 9.595529999999999404e+01 9.386239999999999384e+01
1.881807500000000033e+01 1.203022707439999905e+01 9.595319999999999538e+01 9.386310000000000286e+01
1.882240000000000180e+01 1.203022707439999905e+01 9.595340000000000202e+01 9.386310000000000286e+01
1.882672499999999971e+01 1.203025629759999937e+01 9.595340000000000202e+01 9.386310000000000286e+01
1.883105000000000118e+01 1.203025629759999937e+01 9.595350000000000534e+01 9.386299999999999955e+01
1.883537500000000264e+01 1.203028552079999969e+01 9.595350000000000534e+01 9.386299999999999955e+01
1.883970000000000056e+01 1.203031474399999823e+01 9.595359999999999445e+01 9.386289999999999623e+01
1.884402500000000202e+01 1.203031474399999823e+01 9.595359999999999445e+01 9.386289999999999623e+01
1.884834999999999994e+01 1.203034396720000032e+01 9.595380000000000109e+01 9.386289999999999623e+01
1.885267500000000140e+01 1.203034396720000032e+01 9.595369999999999777e+01 9.386289999999999623e+01
1.885700000000000287e+01 1.203037319039999886e+01 9.595390000000000441e+01 9.386289999999999623e+01
1.886132500000000078e+01 1.203037319039999886e+01 9.595380000000000109e+01 9.386289999999999623e+01
1.886565000000000225e+01 1.203040241359999918e+01 9.595399999999999352e+01 9.386279999999999291e+01
1.886997500000000372e+01 1.203040241359999918e+01 9.595399999999999352e+01 9.386279999999999291e+01
1.887430000000000163e+01 1.203043163679999950e+01 9.595409999999999684e+01 9.386279999999999291e+01
1.887862500000000310e+01 1.203043163679999950e+01 9.595409999999999684e+01 9.386279999999999291e+01
1.888295000000000101e+01 1.203046085999999981e+01 9.595430000000000348e+01 9.386279999999999291e+01
1.888727500000000248e+01 1.203046085999999981e+01 9.595420000000000016e+01 9.386279999999999291e+01
1.889160000000000394e+01 1.203049008319999835e+01 9.595440000000000680e+01 9.386279999999999291e+01
1.889592499999999831e+01 1.203049008319999835e+01 9.595440000000000680e+01 9.386279999999999291e+01
1.890024999999999977e+01 1.203051930640000045e+01 9.595449999999999591e+01 9.386279999999999291e+01
1.890457500000000124e+01 1.203051930640000045e+01 9.595449999999999591e+01 9.386270000000000380e+01
1.890889999999999915e+01 1.203054852959999899e+01 9.595470000000000255e+01 9.386270000000000380e+01
1.891322500000000062e+01 1.203054852959999899e+01 9.595459999999999923e+01 9.386270000000000380e+01
1.891754999999999853e+01 1.203057775279999930e+01 9.595480000000000587e+01 9.386270000000000380e+01
1.892187500000000000e+01 1.203057775279999930e+01 9.595480000000000587e+01 9.386270000000000380e+01
1.892620000000000147e+01 1.203060697599999962e+01 9.595300000000000296e+01 9.386339999999999861e+01
1.893052499999999938e+01 1.203063619919999994e+01 9.595300000000000296e+01 9.386339999999999861e+01
1.893485000000000085e+01 1.203063619919999994e+01 9.595310000000000628e+01 9.386329999999999529e+01
1.893917499999999876e+01 1.203066542239999848e+01 9.595310000000000628e+01 9.386329999999999529e+01
1.894350000000000023e+01 1.203066542239999848e+01 9.595319999999999538e+01 9.386320000000000618e+01
1.894782500000000169e+01 1.203069464560000057e+01 9.595319999999999538e+01 9.386320000000000618e+01
1.895214999999999961e+01 1.203069464560000057e+01 9.595329999999999870e+01 9.386320000000000618e+01
1.895647500000000107e+01 1.203072386879999911e+01 9.595329999999999870e+01 9.386320000000000618e+01
1.896080000000000254e+01 1.203072386879999911e+01 9.595350000000000534e+01 9.386320000000000618e+01
1.896512500000000045e+01 1.203075309199999943e+01 9.595340000000000202e+01 9.386320000000000618e+01
1.896945000000000192e+01 1.203075309199999943e+01 9.595359999999999445e+01 9.386310000000000286e+01
1.897377499999999984e+01 1.203078231519999974e+01 9.595359999999999445e+01 9.386310000000000286e+01
1.897810000000000130e+01 1.203078231519999974e+01 9.595369999999999777e+01 9.386310000000000286e+01
1.898242500000000277e+01 1.203081153840000006e+01 9.595369999999999777e+01 9.386310000000000286e+01
1.898675000000000068e+01 1.203081153840000006e+01 9.595390000000000441e+01 9.386310000000000286e+01
1.899107500000000215e+01 1.203084076159999860e+01 9.595380000000000109e+01 9.386310000000000286e+01
1.899540000000000362e+01 1.203084076159999860e+01 9.595399999999999352e+01 9.386310000000000286e+01
1.899972500000000153e+01 1.203086998480000069e+01 9.595399999999999352e+01 9.386310000000000286e+01
1.900405000000000300e+01 1.203086998480000069e+01 9.595409999999999684e+01 9.386299999999999955e+01
1.900837499999999736e+01 1.203089920799999923e+01 9.595409999999999684e+01 9.386310000000000286e+01
1.901269999999999882e+01 1.203089920799999923e+01 9.595420000000000016e+01 9.386299999999999955e+01
1.901702500000000029e+01 1.203092843119999777e+01 9.595420000000000016e+01 9.386299999999999955e+01
1.902134999999999820e+01 1.203092843119999777e+01 9.595440000000000680e+01 9.386299999999999955e+01
1.902567499999999967e+01 1.203095765439999987e+01 9.595430000000000348e+01 9.386299999999999955e+01
1.903000000000000114e+01 1.203095765439999987e+01 9.595449999999999591e+01 9.386299999999999955e+01
1.903432499999999905e+01 1.203098687759999841e+01 9.595260000000000389e+01 9.386360000000000525e+01
1.903865000000000052e+01 1.203098687759999841e+01 9.595279999999999632e+01 9.386360000000000525e+01
1.904297499999999843e+01 1.203101610079999872e+01 9.595269999999999300e+01 9.386360000000000525e+01
1.904729999999999990e+01 1.203101610079999872e+01 9.595289999999999964e+01 9.386350000000000193e+01
1.905162500000000136e+01 1.203104532399999904e+01 9.595279999999999632e+01 9.386350000000000193e+01
1.905594999999999928e+01 1.203104532399999904e+01 9.595300000000000296e+01 9.386339999999999861e+01
1.906027500000000074e+01 1.203107454719999936e+01 9.595289999999999964e+01 9.386339999999999861e+01
1.906460000000000221e+01 1.203107454719999936e+01 9.595310000000000628e+01 9.386339999999999861e+01
1.906892500000000013e+01 1.203110377039999968e+01 9.595300000000000296e+01 9.386339999999999861e+01
1.907325000000000159e+01 1.203110377039999968e+01 9.595319999999999538e+01 9.386339999999999861e+01
1.907757499999999951e+01 1.203113299359999999e+01 9.595319999999999538e+01 9.386339999999999861e+01
1.908190000000000097e+01 1.203113299359999999e+01 9.595329999999999870e+01 9.386329999999999529e+01
1.908622500000000244e+01 1.203116221679999853e+01 9.595329999999999870e+01 9.386339999999999861e+01
1.909055000000000035e+01 1.203116221679999853e+01 9.595350000000000534e+01 9.386329999999999529e+01
1.909487500000000182e+01 1.203119143999999885e+01 9.595340000000000202e+01 9.386329999999999529e+01
1.909920000000000329e+01 1.203119143999999885e+01 9.595359999999999445e+01 9.386329999999999529e+01
1.910352500000000120e+01 1.203122066319999917e+01 9.595359999999999445e+01 9.386329999999999529e+01
1.910785000000000267e+01 1.203122066319999917e+01 9.595369999999999777e+01 9.386329999999999529e+01
1.911217500000000058e+01 1.203124988639999948e+01 9.595369999999999777e+01 9.386329999999999529e+01
1.911650000000000205e+01 1.203124988639999948e+01 9.595390000000000441e+01 9.386329999999999529e+01
1.912082500000000351e+01 1.203127910959999980e+01 9.595380000000000109e+01 9.386329999999999529e+01
1.912514999999999787e+01 1.203127910959999980e+01 9.595399999999999352e+01 9.386329999999999529e+01
1.912947499999999934e+01 1.203130833280000012e+01 9.595390000000000441e+01 9.386329999999999529e+01
1.913380000000000081e+01 1.203130833280000012e+01 9.595409999999999684e+01 9.386329999999999529e+01
1.913812499999999872e+01 1.203133755599999866e+01 9.595409999999999684e+01 9.386329999999999529e+01
1.914245000000000019e+01 1.203133755599999866e+01 9.595239999999999725e+01 9.386379999999999768e+01
1.914677499999999810e+01 1.203136677920000075e+01 9.595239999999999725e+01 9.386379999999999768e+01
1.915109999999999957e+01 1.203136677920000075e+01 9.595250000000000057e+01 9.386369999999999436e+01
1.915542500000000103e+01 1.203139600239999929e+01 9.595250000000000057e+01 9.386369999999999436e+01
1.915974999999999895e+01 1.203139600239999929e+01 9.595260000000000389e+01 9.386360000000000525e+01
1.916407500000000041e+01 1.203142522559999961e+01 9.595260000000000389e+01 9.386360000000000525e+01
1.916840000000000188e+01 1.203142522559999961e+01 9.595269999999999300e+01 9.386360000000000525e+01
1.917272499999999980e+01 1.203145444879999992e+01 9.595269999999999300e+01 9.386360000000000525e+01
1.917705000000000126e+01 1.203145444879999992e+01 9.595279999999999632e+01 9.386360000000000525e+01
1.918137499999999918e+01 1.203148367200000024e+01 9.595279999999999632e+01 9.386360000000000525e+01
1.918570000000000064e+01 1.203148367200000024e+01 9.595300000000000296e+01 9.386350000000000193e+01
1.919002500000000211e+01 1.203151289519999878e+01 9.595289999999999964e+01 9.386350000000000193e+01
1.919435000000000002e+01 1.203151289519999878e+01 9.595310000000000628e+01 9.386350000000000193e+01
1.919867500000000149e+01 1.203154211840000087e+01 9.595310000000000628e+01 9.386350000000000193e+01
1.920300000000000296e+01 1.203154211840000087e+01 9.595319999999999538e+01 9.386350000000000193e+01
1.920732500000000087e+01 1.203157134159999941e+01 9.595319999999999538e+01 9.386350000000000193e+01
1.921165000000000234e+01 1.203157134159999941e+01 9.595340000000000202e+01 9.386350000000000193e+01
1.921597500000000025e+01 1.203160056479999973e+01 9.595329999999999870e+01 9.386350000000000193e+01
1.922030000000000172e+01 1.203160056479999973e+01 9.595350000000000534e+01 9.386350000000000193e+01
1.922462500000000318e+01 1.203162978800000005e+01 9.595350000000000534e+01 9.386350000000000193e+01
1.922895000000000110e+01 1.203162978800000005e+01 9.595359999999999445e+01 9.386350000000000193e+01
1.923327500000000256e+01 1.203162978800000005e+01 9.595359999999999445e+01 9.386350000000000193e+01
1.923760000000000403e+01 1.203165901120000036e+01 9.595369999999999777e+01 9.386350000000000193e+01
1.924192499999999839e+01 1.203165901120000036e+01 9.595369999999999777e+01 9.386350000000000193e+01
1.924624999999999986e+01 1.203168823439999890e+01 9.595390000000000441e+01 9.386350000000000193e+01
1.925057499999999777e+01 1.203168823439999890e+01 9.595210000000000150e+01 9.386400000000000432e+01
1.925489999999999924e+01 1.203171745759999922e+01 9.595229999999999393e+01 9.386390000000000100e+01
1.925922500000000070e+01 1.203171745759999922e+01 9.595220000000000482e+01 9.386390000000000100e+01
1.926354999999999862e+01 1.203174668079999954e+01 9.595229999999999393e+01 9.386379999999999768e+01
1.926787500000000009e+01 1.203174668079999954e+01 9.595229999999999393e+01 9.386379999999999768e+01
1.927220000000000155e+01 1.203177590399999808e+01 9.595250000000000057e+01 9.386379999999999768e+01
1.927652499999999947e+01 1.203177590399999808e+01 9.595239999999999725e+01 9.386379999999999768e+01
1.928085000000000093e+01 1.203180512720000017e+01 9.595260000000000389e+01 9.386369999999999436e+01
1.928517499999999885e+01 1.203180512720000017e+01 9.595250000000000057e+01 9.386379999999999768e+01
1.928950000000000031e+01 1.203183435039999871e+01 9.595269999999999300e+01 9.386369999999999436e+01
1.929382500000000178e+01 1.203183435039999871e+01 9.595269999999999300e+01 9.386369999999999436e+01
1.929814999999999969e+01 1.203186357359999903e+01 9.595279999999999632e+01 9.386369999999999436e+01
1.930247500000000116e+01 1.203186357359999903e+01 9.595279999999999632e+01 9.386369999999999436e+01
1.930680000000000263e+01 1.203189279679999935e+01 9.595300000000000296e+01 9.386369999999999436e+01
1.931112500000000054e+01 1.203189279679999935e+01 9.595289999999999964e+01 9.386369999999999436e+01
1.931545000000000201e+01 1.203192201999999966e+01 9.595310000000000628e+01 9.386369999999999436e+01
1.931977499999999992e+01 1.203192201999999966e+01 9.595300000000000296e+01 9.386369999999999436e+01
1.932410000000000139e+01 1.203195124319999820e+01 9.595319999999999538e+01 9.386369999999999436e+01
1.932842500000000285e+01 1.203195124319999820e+01 9.595319999999999538e+01 9.386369999999999436e+01
1.933275000000000077e+01 1.203195124319999820e+01 9.595329999999999870e+01 9.386369999999999436e+01
1.933707500000000223e+01 1.203198046640000030e+01 9.595329999999999870e+01 9.386369999999999436e+01
1.934140000000000370e+01 1.203198046640000030e+01 9.595350000000000534e+01 9.386360000000000525e+01
1.934572500000000161e+01 1.203200968959999884e+01 9.595340000000000202e+01 9.386369999999999436e+01
1.935005000000000308e+01 1.203200968959999884e+01 9.595359999999999445e+01 9.386360000000000525e+01
1.935437500000000099e+01 1.203203891279999915e+01 9.595359999999999445e+01 9.386369999999999436e+01
1.935870000000000246e+01 1.203203891279999915e+01 9.595199999999999818e+01 9.386409999999999343e+01
1.936302500000000038e+01 1.203206813599999947e+01 9.595199999999999818e+01 9.386409999999999343e+01
1.936734999999999829e+01 1.203206813599999947e+01 9.595210000000000150e+01 9.386400000000000432e+01
1.937167499999999976e+01 1.203209735919999979e+01 9.595210000000000150e+01 9.386400000000000432e+01
1.937600000000000122e+01 1.203209735919999979e+01 9.595220000000000482e+01 9.386400000000000432e+01
1.938032499999999914e+01 1.203212658239999833e+01 9.595220000000000482e+01 9.386400000000000432e+01
1.938465000000000060e+01 1.203212658239999833e+01 9.595239999999999725e+01 9.386390000000000100e+01
1.938897499999999852e+01 1.203215580560000042e+01 9.595229999999999393e+01 9.386390000000000100e+01
1.939329999999999998e+01 1.203215580560000042e+01 9.595250000000000057e+01 9.386390000000000100e+01
1.939762500000000145e+01 1.203218502879999896e+01 9.595250000000000057e+01 9.386390000000000100e+01
1.940194999999999936e+01 1.203218502879999896e+01 9.595260000000000389e+01 9.386390000000000100e+01
1.940627500000000083e+01 1.203221425199999928e+01 9.595260000000000389e+01 9.386390000000000100e+01
1.941060000000000230e+01 1.203221425199999928e+01 9.595269999999999300e+01 9.386379999999999768e+01
1.941492500000000021e+01 1.203221425199999928e+01 9.595269999999999300e+01 9.386390000000000100e+01
1.941925000000000168e+01 1.203224347519999959e+01 9.595289999999999964e+01 9.386379999999999768e+01
1.942357499999999959e+01 1.203224347519999959e+01 9.595279999999999632e+01 9.386390000000000100e+01
1.942790000000000106e+01 1.203227269839999991e+01 9.595300000000000296e+01 9.386379999999999768e+01
1.943222500000000252e+01 1.203227269839999991e+01 9.595300000000000296e+01 9.386390000000000100e+01
1.943655000000000044e+01 1.203230192159999845e+01 9.595310000000000628e+01 9.386379999999999768e+01
1.944087500000000190e+01 1.203230192159999845e+01 9.595310000000000628e+01 9.386379999999999768e+01
1.944520000000000337e+01 1.203233114480000054e+01 9.595319999999999538e+01 9.386379999999999768e+01
1.944952500000000128e+01 1.203233114480000054e+01 9.595319999999999538e+01 9.386379999999999768e+01
1.945385000000000275e+01 1.203233114480000054e+01 9.595340000000000202e+01 9.386379999999999768e+01
1.945817500000000067e+01 1.203236036799999908e+01 9.595329999999999870e+01 9.386379999999999768e+01
1.946250000000000213e+01 1.203236036799999908e+01 9.595350000000000534e+01 9.386379999999999768e+01
1.946682500000000360e+01 1.203238959119999940e+01 9.595180000000000575e+01 9.386430000000000007e+01
1.947115000000000151e+01 1.203238959119999940e+01 9.595199999999999818e+01 9.386419999999999675e+01
1.947547500000000298e+01 1.203241881439999972e+01 9.595189999999999486e+01 9.386419999999999675e+01
1.947979999999999734e+01 1.203241881439999972e+01 9.595199999999999818e+01 9.386409999999999343e+01
1.948412499999999881e+01 1.203244803760000003e+01 9.595199999999999818e+01 9.386409999999999343e+01
1.948845000000000027e+01 1.203244803760000003e+01 9.595210000000000150e+01 9.386409999999999343e+01
1.949277499999999819e+01 1.203247726079999858e+01 9.595210000000000150e+01 9.386409999999999343e+01
1.949709999999999965e+01 1.203247726079999858e+01 9.595229999999999393e+01 9.386409999999999343e+01
1.950142500000000112e+01 1.203250648400000067e+01 9.595220000000000482e+01 9.386409999999999343e+01
1.950574999999999903e+01 1.203250648400000067e+01 9.595239999999999725e+01 9.386400000000000432e+01
1.951007500000000050e+01 1.203253570719999921e+01 9.595239999999999725e+01 9.386409999999999343e+01
1.951439999999999841e+01 1.203253570719999921e+01 9.595250000000000057e+01 9.386400000000000432e+01
1.951872499999999988e+01 1.203253570719999921e+01 9.595250000000000057e+01 9.386400000000000432e+01
1.952305000000000135e+01 1.203256493039999775e+01 9.595260000000000389e+01 9.386400000000000432e+01
1.952737499999999926e+01 1.203256493039999775e+01 9.595260000000000389e+01 9.386400000000000432e+01
1.953170000000000073e+01 1.203259415359999984e+01 9.595279999999999632e+01 9.386400000000000432e+01
1.953602500000000219e+01 1.203259415359999984e+01 9.595269999999999300e+01 9.386400000000000432e+01
1.954035000000000011e+01 1.203262337679999838e+01 9.595289999999999964e+01 9.386400000000000432e+01
1.954467500000000157e+01 1.203262337679999838e+01 9.595279999999999632e+01 9.386400000000000432e+01
1.954899999999999949e+01 1.203262337679999838e+01 9.595300000000000296e+01 9.386400000000000432e+01
1.955332500000000095e+01 1.203265259999999870e+01 9.595300000000000296e+01 9.386400000000000432e+01
1.955765000000000242e+01 1.203265259999999870e+01 9.595310000000000628e+01 9.386400000000000432e+01
1.956197500000000034e+01 1.203268182319999902e+01 9.595310000000000628e+01 9.386400000000000432e+01
1.956630000000000180e+01 1.203268182319999902e+01 9.595319999999999538e+01 9.386400000000000432e+01
1.957062500000000327e+01 1.203271104639999933e+01 9.595319999999999538e+01 9.386400000000000432e+01
1.957495000000000118e+01 1.203271104639999933e+01 9.595159999999999911e+01 9.386440000000000339e+01
1.957927500000000265e+01 1.203274026959999965e+01 9.595159999999999911e+01 9.386440000000000339e+01
1.958360000000000056e+01 1.203274026959999965e+01 9.595170000000000243e+01 9.386440000000000339e+01
1.958792500000000203e+01 1.203274026959999965e+01 9.595170000000000243e+01 9.386430000000000007e+01
1.959225000000000350e+01 1.203276949279999997e+01 9.595180000000000575e+01 9.386430000000000007e+01
1.959657499999999786e+01 1.203276949279999997e+01 9.595180000000000575e+01 9.386430000000000007e+01
1.960089999999999932e+01 1.203279871599999851e+01 9.595189999999999486e+01 9.386419999999999675e+01
1.960522500000000079e+01 1.203279871599999851e+01 9.595189999999999486e+01 9.386430000000000007e+01
1.960954999999999870e+01 1.203282793919999882e+01 9.595210000000000150e+01 9.386419999999999675e+01
1.961387500000000017e+01 1.203282793919999882e+01 9.595199999999999818e+01 9.386419999999999675e+01
1.961819999999999808e+01 1.203285716239999914e+01 9.595220000000000482e+01 9.386419999999999675e+01
1.962252499999999955e+01 1.203285716239999914e+01 9.595220000000000482e+01 9.386419999999999675e+01
1.962685000000000102e+01 1.203288638559999946e+01 9.595229999999999393e+01 9.386419999999999675e+01
1.963117499999999893e+01 1.203288638559999946e+01 9.595229999999999393e+01 9.386419999999999675e+01
1.963550000000000040e+01 1.203291560879999977e+01 9.595239999999999725e+01 9.386419999999999675e+01
1.963982500000000186e+01 1.203291560879999977e+01 9.595239999999999725e+01 9.386419999999999675e+01
1.964414999999999978e+01 1.203291560879999977e+01 9.595260000000000389e+01 9.386419999999999675e+01
1.964847500000000124e+01 1.203294483200000009e+01 9.595250000000000057e+01 9.386419999999999675e+01
1.965279999999999916e+01 1.203294483200000009e+01 9.595269999999999300e+01 9.386419999999999675e+01
1.965712500000000063e+01 1.203297405519999863e+01 9.595269999999999300e+01 9.386419999999999675e+01
1.966145000000000209e+01 1.203297405519999863e+01 9.595279999999999632e+01 9.386419999999999675e+01
1.966577500000000001e+01 1.203297405519999863e+01 9.595279999999999632e+01 9.386419999999999675e+01
1.967010000000000147e+01 1.203300327840000072e+01 9.595289999999999964e+01 9.386419999999999675e+01
1.967442500000000294e+01 1.203300327840000072e+01 9.595289999999999964e+01 9.386419999999999675e+01
1.967875000000000085e+01 1.203303250159999926e+01 9.595300000000000296e+01 9.386409999999999343e+01
1.968307500000000232e+01 1.203303250159999926e+01 9.595130000000000337e+01 9.386459999999999582e+01
1.968740000000000023e+01 1.203306172479999958e+01 9.595149999999999579e+01 9.386459999999999582e+01
1.969172500000000170e+01 1.203306172479999958e+01 9.595149999999999579e+01 9.386459999999999582e+01
1.969605000000000317e+01 1.203306172479999958e+01 9.595159999999999911e+01 9.386450000000000671e+01
1.970037500000000108e+01 1.203309094799999990e+01 9.595149999999999579e+01 9.386450000000000671e+01
1.970470000000000255e+01 1.203309094799999990e+01 9.595170000000000243e+01 9.386450000000000671e+01
1.970902500000000401e+01 1.203312017120000021e+01 9.595159999999999911e+01 9.386450000000000671e+01
1.971334999999999837e+01 1.203312017120000021e+01 9.595180000000000575e+01 9.386440000000000339e+01
1.971767499999999984e+01 1.203314939439999876e+01 9.595180000000000575e+01 9.386440000000000339e+01
1.972199999999999775e+01 1.203314939439999876e+01 9.595189999999999486e+01 9.386440000000000339e+01
1.972632499999999922e+01 1.203317861760000085e+01 9.595189999999999486e+01 9.386440000000000339e+01
1.973065000000000069e+01 1.203317861760000085e+01 9.595199999999999818e+01 9.386440000000000339e+01
1.973497499999999860e+01 1.203320784079999939e+01 9.595199999999999818e+01 9.386440000000000339e+01
1.973930000000000007e+01 1.203320784079999939e+01 9.595220000000000482e+01 9.386440000000000339e+01
1.974362500000000153e+01 1.203320784079999939e+01 9.595210000000000150e+01 9.386440000000000339e+01
1.974794999999999945e+01 1.203323706399999971e+01 9.595229999999999393e+01 9.386440000000000339e+01
1.975227500000000092e+01 1.203323706399999971e+01 9.595229999999999393e+01 9.386440000000000339e+01
1.975659999999999883e+01 1.203326628720000002e+01 9.595239999999999725e+01 9.386440000000000339e+01
1.976092500000000030e+01 1.203326628720000002e+01 9.595239999999999725e+01 9.386440000000000339e+01
1.976525000000000176e+01 1.203326628720000002e+01 9.595250000000000057e+01 9.386440000000000339e+01
1.976957499999999968e+01 1.203329551040000034e+01 9.595250000000000057e+01 9.386440000000000339e+01
1.977390000000000114e+01 1.203329551040000034e+01 9.595260000000000389e+01 9.386440000000000339e+01
1.977822500000000261e+01 1.203332473359999888e+01 9.595260000000000389e+01 9.386440000000000339e+01
1.978255000000000052e+01 1.203332473359999888e+01 9.595279999999999632e+01 9.386440000000000339e+01
1.978687500000000199e+01 1.203332473359999888e+01 9.595269999999999300e+01 9.386440000000000339e+01
1.979119999999999990e+01 1.203335395679999920e+01 9.595130000000000337e+01 9.386480000000000246e+01
1.979552500000000137e+01 1.203335395679999920e+01 9.595130000000000337e+01 9.386480000000000246e+01
1.979985000000000284e+01 1.203338317999999951e+01 9.595140000000000668e+01 9.386469999999999914e+01
1.980417500000000075e+01 1.203338317999999951e+01 9.595130000000000337e+01 9.386469999999999914e+01
1.980850000000000222e+01 1.203341240319999805e+01 9.595149999999999579e+01 9.386469999999999914e+01
1.981282500000000368e+01 1.203341240319999805e+01 9.595140000000000668e+01 9.386469999999999914e+01
1.981715000000000160e+01 1.203341240319999805e+01 9.595159999999999911e+01 9.386459999999999582e+01
1.982147500000000306e+01 1.203344162640000015e+01 9.595159999999999911e+01 9.386459999999999582e+01
1.982580000000000098e+01 1.203344162640000015e+01 9.595170000000000243e+01 9.386459999999999582e+01
1.983012499999999889e+01 1.203347084959999869e+01 9.595170000000000243e+01 9.386459999999999582e+01
1.983445000000000036e+01 1.203347084959999869e+01 9.595180000000000575e+01 9.386459999999999582e+01
1.983877499999999827e+01 1.203350007279999900e+01 9.595180000000000575e+01 9.386459999999999582e+01
1.984309999999999974e+01 1.203350007279999900e+01 9.595189999999999486e+01 9.386459999999999582e+01
1.984742500000000121e+01 1.203350007279999900e+01 9.595189999999999486e+01 9.386459999999999582e+01
1.985174999999999912e+01 1.203352929599999932e+01 9.595210000000000150e+01 9.386459999999999582e+01
1.985607500000000059e+01 1.203352929599999932e+01 9.595199999999999818e+01 9.386459999999999582e+01
1.986039999999999850e+01 1.203355851919999964e+01 9.595220000000000482e+01 9.386459999999999582e+01
1.986472499999999997e+01 1.203355851919999964e+01 9.595210000000000150e+01 9.386459999999999582e+01
1.986905000000000143e+01 1.203355851919999964e+01 9.595229999999999393e+01 9.386459999999999582e+01
1.987337499999999935e+01 1.203358774239999818e+01 9.595229999999999393e+01 9.386459999999999582e+01
1.987770000000000081e+01 1.203358774239999818e+01 9.595239999999999725e+01 9.386459999999999582e+01
1.988202500000000228e+01 1.203361696560000027e+01 9.595239999999999725e+01 9.386459999999999582e+01
1.988635000000000019e+01 1.203361696560000027e+01 9.595250000000000057e+01 9.386459999999999582e+01
1.989067500000000166e+01 1.203361696560000027e+01 9.595250000000000057e+01 9.386459999999999582e+01
1.989499999999999957e+01 1.203364618879999881e+01 9.595260000000000389e+01 9.386459999999999582e+01
1.989932500000000104e+01 1.203364618879999881e+01 9.595099999999999341e+01 9.386499999999999488e+01
1.990365000000000251e+01 1.203367541199999913e+01 9.595120000000000005e+01 9.386490000000000578e+01
1.990797500000000042e+01 1.203367541199999913e+01 9.595109999999999673e+01 9.386490000000000578e+01
1.991230000000000189e+01 1.203367541199999913e+01 9.595130000000000337e+01 9.386490000000000578e+01
1.991662500000000335e+01 1.203370463519999944e+01 9.595120000000000005e+01 9.386490000000000578e+01
1.992095000000000127e+01 1.203370463519999944e+01 9.595140000000000668e+01 9.386480000000000246e+01
1.992527500000000273e+01 1.203373385839999976e+01 9.595130000000000337e+01 9.386480000000000246e+01
1.992960000000000065e+01 1.203373385839999976e+01 9.595149999999999579e+01 9.386480000000000246e+01
1.993392500000000211e+01 1.203376308159999830e+01 9.595140000000000668e+01 9.386480000000000246e+01
1.993825000000000358e+01 1.203376308159999830e+01 9.595159999999999911e+01 9.386480000000000246e+01
1.994257500000000149e+01 1.203376308159999830e+01 9.595149999999999579e+01 9.386480000000000246e+01
1.994690000000000296e+01 1.203379230480000039e+01 9.595170000000000243e+01 9.386480000000000246e+01
1.995122500000000443e+01 1.203379230480000039e+01 9.595170000000000243e+01 9.386480000000000246e+01
1.995554999999999879e+01 1.203382152799999893e+01 9.595180000000000575e+01 9.386480000000000246e+01
1.995987500000000026e+01 1.203382152799999893e+01 9.595180000000000575e+01 9.386480000000000246e+01
1.996419999999999817e+01 1.203382152799999893e+01 9.595189999999999486e+01 9.386480000000000246e+01
1.996852499999999964e+01 1.203385075119999925e+01 9.595189999999999486e+01 9.386480000000000246e+01
1.997285000000000110e+01 1.203385075119999925e+01 9.595199999999999818e+01 9.386480000000000246e+01
1.997717499999999902e+01 1.203387997439999957e+01 9.595199999999999818e+01 9.386480000000000246e+01
1.998150000000000048e+01 1.203387997439999957e+01 9.595220000000000482e+01 9.386480000000000246e+01
1.998582500000000195e+01 1.203387997439999957e+01 9.595210000000000150e+01 9.386480000000000246e+01
1.999014999999999986e+01 1.203390919759999989e+01 9.595229999999999393e+01 9.386480000000000246e+01
1.999447500000000133e+01 1.203390919759999989e+01 9.595220000000000482e+01 9.386480000000000246e+01
1.999879999999999924e+01 1.203390919759999989e+01 9.595239999999999725e+01 9.386480000000000246e+01


==> anc/Fig3/muf2_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 4.863091158400000003e-02 9.530280000000000484e+01 9.461400000000000432e+01
8.649999999999999703e-03 9.617910360799998559e-02 9.540959999999999752e+01 9.462749999999999773e+01
1.297500000000000042e-02 1.447860521679999735e-01 9.536320000000000618e+01 9.471089999999999520e+01
1.729999999999999941e-02 1.916843202240000044e-01 9.539879999999999427e+01 9.453340000000000032e+01
2.162500000000000186e-02 2.376053644719999802e-01 9.543949999999999534e+01 9.439780000000000371e+01
2.595000000000000084e-02 2.817499303919999698e-01 9.561599999999999966e+01 9.431510000000000105e+01
3.027500000000000330e-02 3.249473723999999342e-01 9.574920000000000186e+01 9.423420000000000130e+01
3.459999999999999881e-02 3.669001983199999817e-01 9.578770000000000095e+01 9.408350000000000080e+01
3.892500000000000127e-02 4.081984245599999395e-01 9.583549999999999613e+01 9.396519999999999584e+01
4.325000000000000372e-02 4.487017797599999747e-01 9.593030000000000257e+01 9.385750000000000171e+01
4.757499999999999923e-02 4.888310779999999744e-01 9.604890000000000327e+01 9.391110000000000468e+01
5.190000000000000169e-02 5.284986496800000433e-01 9.614520000000000266e+01 9.397910000000000252e+01
5.622499999999999720e-02 5.680142607199999416e-01 9.612220000000000653e+01 9.404710000000000036e+01
6.055000000000000659e-02 6.070213880799999462e-01 9.603350000000000364e+01 9.414010000000000389e+01
6.487500000000000211e-02 6.456749147199999372e-01 9.595300000000000296e+01 9.415630000000000166e+01
6.919999999999999762e-02 6.836942979199999160e-01 9.588739999999999952e+01 9.407200000000000273e+01
7.352500000000000702e-02 7.211818188799999918e-01 9.583950000000000102e+01 9.397740000000000293e+01
7.785000000000000253e-02 7.581433222399999172e-01 9.589730000000000132e+01 9.389969999999999573e+01
8.217499999999999805e-02 7.947161570399998709e-01 9.598480000000000700e+01 9.386979999999999791e+01
8.650000000000000744e-02 8.309149348800000112e-01 9.607529999999999859e+01 9.387149999999999750e+01
9.082500000000000295e-02 8.668477815999998670e-01 9.605830000000000268e+01 9.377630000000000621e+01
9.514999999999999847e-02 9.025409980799999898e-01 9.605060000000000286e+01 9.367289999999999850e+01
9.947500000000000786e-02 9.380734869599999248e-01 9.611100000000000421e+01 9.357789999999999964e+01
1.038000000000000034e-01 9.734832383999999506e-01 9.621059999999999945e+01 9.364190000000000680e+01
1.081250000000000128e-01 1.008831621119999911e+00 9.631140000000000612e+01 9.371110000000000184e+01
1.124499999999999944e-01 1.045077156079999847e+00 9.607040000000000646e+01 9.387170000000000414e+01
1.167750000000000038e-01 1.080028103280000096e+00 9.610999999999999943e+01 9.383180000000000121e+01
1.211000000000000132e-01 1.114534857839999837e+00 9.619339999999999691e+01 9.386299999999999955e+01
1.254250000000000087e-01 1.148734768799999806e+00 9.627859999999999729e+01 9.387829999999999586e+01
1.297500000000000042e-01 1.182671670960000032e+00 9.634220000000000539e+01 9.379219999999999402e+01
1.340749999999999997e-01 1.216418622319999976e+00 9.632559999999999434e+01 9.366119999999999379e+01
1.383999999999999952e-01 1.250016535359999903e+00 9.630429999999999779e+01 9.352570000000000050e+01
1.427250000000000185e-01 1.283503400239999870e+00 9.634590000000000032e+01 9.349479999999999791e+01
1.470500000000000140e-01 1.316940585679999831e+00 9.643030000000000257e+01 9.349840000000000373e+01
1.513750000000000095e-01 1.350377771120000014e+00 9.651449999999999818e+01 9.350570000000000448e+01
1.557000000000000051e-01 1.383800344960000039e+00 9.653409999999999513e+01 9.349809999999999377e+01
1.600250000000000006e-01 1.416980366240000011e+00 9.644119999999999493e+01 9.355140000000000100e+01
1.643499999999999961e-01 1.450011349199999966e+00 9.636079999999999757e+01 9.358509999999999707e+01
1.686750000000000194e-01 1.482916672399999802e+00 9.628780000000000427e+01 9.358660000000000423e+01
1.730000000000000149e-01 1.515526841280000037e+00 9.620319999999999538e+01 9.355459999999999354e+01
1.773250000000000104e-01 1.547792176399999775e+00 9.616320000000000334e+01 9.352500000000000568e+01
1.816500000000000059e-01 1.579814958959999904e+00 9.620650000000000546e+01 9.352219999999999800e+01
1.859750000000000014e-01 1.611563043439999898e+00 9.624370000000000402e+01 9.352160000000000650e+01
1.902999999999999969e-01 1.643141633359999965e+00 9.630240000000000578e+01 9.355389999999999873e+01
1.946249999999999925e-01 1.674518583199999799e+00 9.633859999999999957e+01 9.355419999999999447e+01
1.989500000000000157e-01 1.705793251839999858e+00 9.635080000000000666e+01 9.346189999999999998e+01
2.032750000000000112e-01 1.736927649119999861e+00 9.635930000000000462e+01 9.335660000000000025e+01
2.076000000000000068e-01 1.768026978560000018e+00 9.639610000000000412e+01 9.332170000000000698e+01
2.119250000000000300e-01 1.799053249999999826e+00 9.641559999999999775e+01 9.332040000000000646e+01
2.162500000000000255e-01 1.830099977679999768e+00 9.649830000000000041e+01 9.332980000000000587e+01
2.205749999999999933e-01 1.861886052319999818e+00 9.642650000000000432e+01 9.344280000000000541e+01
2.248999999999999888e-01 1.892421373999999767e+00 9.633450000000000557e+01 9.340479999999999450e+01
2.292250000000000121e-01 1.922781356480000037e+00 9.629869999999999663e+01 9.333509999999999707e+01
2.335500000000000076e-01 1.953068280959999736e+00 9.631759999999999877e+01 9.325109999999999388e+01
2.378750000000000031e-01 1.983194477839999914e+00 9.630259999999999820e+01 9.322880000000000678e+01
2.422000000000000264e-01 2.013270995280000086e+00 9.627219999999999800e+01 9.317059999999999320e+01
2.465250000000000219e-01 2.043262765439999740e+00 9.623950000000000671e+01 9.320109999999999673e+01
2.508500000000000174e-01 2.073245768640000097e+00 9.626009999999999422e+01 9.324739999999999895e+01
2.551749999999999852e-01 2.103214160239999853e+00 9.627939999999999543e+01 9.328489999999999327e+01
2.595000000000000084e-01 2.133267299119999905e+00 9.632150000000000034e+01 9.331499999999999773e+01
2.638250000000000317e-01 2.163127564879999909e+00 9.643580000000000041e+01 9.336799999999999500e+01
2.681499999999999995e-01 2.192844636959999871e+00 9.644150000000000489e+01 9.338320000000000221e+01
2.724750000000000227e-01 2.222424360000000210e+00 9.644410000000000593e+01 9.333740000000000236e+01
2.767999999999999905e-01 2.251942714320000150e+00 9.644110000000000582e+01 9.333379999999999654e+01
2.811250000000000138e-01 2.281338331199999736e+00 9.644759999999999422e+01 9.333740000000000236e+01
2.854500000000000370e-01 2.310482628559999974e+00 9.645369999999999777e+01 9.332450000000000045e+01
2.897750000000000048e-01 2.339396062640000107e+00 9.640940000000000509e+01 9.334749999999999659e+01
2.941000000000000281e-01 2.368113701279999539e+00 9.641930000000000689e+01 9.336029999999999518e+01
2.984250000000000513e-01 2.396647233759999551e+00 9.642390000000000327e+01 9.334569999999999368e+01
3.027500000000000191e-01 2.425034650239999756e+00 9.642409999999999570e+01 9.330700000000000216e+01
3.070749999999999869e-01 2.453293484640000077e+00 9.645659999999999457e+01 9.329170000000000584e+01
3.114000000000000101e-01 2.481450037839999734e+00 9.645789999999999509e+01 9.327320000000000277e+01
3.157249999999999779e-01 2.509524766080000191e+00 9.646649999999999636e+01 9.327419999999999334e+01
3.200500000000000012e-01 2.537546892559999989e+00 9.644660000000000366e+01 9.336039999999999850e+01
3.243750000000000244e-01 2.565531028880000175e+00 9.646040000000000703e+01 9.342780000000000484e+01
3.286999999999999922e-01 2.595180887599999764e+00 9.658119999999999550e+01 9.347459999999999525e+01
3.330250000000000155e-01 2.623051053439999780e+00 9.658920000000000528e+01 9.339350000000000307e+01
3.373500000000000387e-01 2.650681589039999952e+00 9.658190000000000452e+01 9.331589999999999918e+01
3.416750000000000065e-01 2.678142630079999975e+00 9.656499999999999773e+01 9.324500000000000455e+01
3.460000000000000298e-01 2.705489700639999828e+00 9.655020000000000380e+01 9.321769999999999357e+01
3.503250000000000530e-01 2.732708189119999798e+00 9.662109999999999843e+01 9.323480000000000700e+01
3.546500000000000208e-01 2.759868231199999578e+00 9.670319999999999538e+01 9.325530000000000541e+01
3.589750000000000441e-01 2.786943525999999505e+00 9.676099999999999568e+01 9.319360000000000355e+01
3.633000000000000118e-01 2.814001286879999952e+00 9.681170000000000186e+01 9.312609999999999388e+01
3.676250000000000351e-01 2.841015212959999481e+00 9.684189999999999543e+01 9.305570000000000164e+01
3.719500000000000028e-01 2.868049595280000030e+00 9.677769999999999584e+01 9.301149999999999807e+01
3.762749999999999706e-01 2.895083977600000136e+00 9.671989999999999554e+01 9.303940000000000055e+01
3.805999999999999939e-01 2.922185573279999726e+00 9.666769999999999641e+01 9.309659999999999513e+01
3.849250000000000171e-01 2.949234567199999546e+00 9.661490000000000578e+01 9.317090000000000316e+01
3.892499999999999849e-01 2.976266027199999886e+00 9.655039999999999623e+01 9.322839999999999350e+01
3.935750000000000082e-01 3.003092924799999786e+00 9.652049999999999841e+01 9.328360000000000696e+01
3.979000000000000314e-01 3.029744483200000005e+00 9.657030000000000314e+01 9.334029999999999916e+01
4.022249999999999992e-01 3.056162255999999910e+00 9.662390000000000612e+01 9.334040000000000248e+01
4.065500000000000225e-01 3.082404689599999692e+00 9.668149999999999977e+01 9.328730000000000189e+01
4.108750000000000457e-01 3.108501007199999666e+00 9.674240000000000350e+01 9.323900000000000432e+01
4.152000000000000135e-01 3.134451208799999833e+00 9.677450000000000330e+01 9.318989999999999441e+01
4.195250000000000368e-01 3.160284517600000065e+00 9.674800000000000466e+01 9.311339999999999861e+01
4.238500000000000600e-01 3.186030156799999791e+00 9.671420000000000528e+01 9.306529999999999347e+01
4.281750000000000278e-01 3.211658903199999582e+00 9.674840000000000373e+01 9.302479999999999905e+01
4.325000000000000511e-01 3.237229203199999628e+00 9.682129999999999370e+01 9.303149999999999409e+01
4.368250000000000188e-01 3.264523672000000154e+00 9.677769999999999584e+01 9.297329999999999472e+01
4.411499999999999866e-01 3.289977079199999821e+00 9.680400000000000205e+01 9.289369999999999550e+01
4.454750000000000099e-01 3.315342816799999870e+00 9.679189999999999827e+01 9.287709999999999866e+01
4.497999999999999776e-01 3.340562438399999667e+00 9.677960000000000207e+01 9.288150000000000261e+01
4.541250000000000009e-01 3.365752836799999592e+00 9.676999999999999602e+01 9.290789999999999793e+01
4.584500000000000242e-01 3.390855565599999899e+00 9.681759999999999877e+01 9.293750000000000000e+01
4.627749999999999919e-01 3.415899847999999572e+00 9.685689999999999600e+01 9.293300000000000693e+01
4.671000000000000152e-01 3.440914907199999817e+00 9.688700000000000045e+01 9.287130000000000507e+01
4.714250000000000385e-01 3.465929966399999618e+00 9.692390000000000327e+01 9.284269999999999357e+01
4.757500000000000062e-01 3.490886579200000117e+00 9.695579999999999643e+01 9.281619999999999493e+01
4.800750000000000295e-01 3.515930861599999790e+00 9.691490000000000293e+01 9.281810000000000116e+01
4.844000000000000528e-01 3.540945920799999591e+00 9.687179999999999325e+01 9.286589999999999634e+01
4.887250000000000205e-01 3.566019426399999581e+00 9.682769999999999300e+01 9.294719999999999516e+01
4.930500000000000438e-01 3.591209824799999950e+00 9.678730000000000189e+01 9.302989999999999782e+01
4.973750000000000671e-01 3.616371000000000002e+00 9.677240000000000464e+01 9.306850000000000023e+01
5.017000000000000348e-01 3.641386059199999803e+00 9.677599999999999625e+01 9.306940000000000168e+01
5.060250000000000581e-01 3.666225779200000368e+00 9.686180000000000234e+01 9.308450000000000557e+01
5.103499999999999703e-01 3.690802490399999414e+00 9.695090000000000430e+01 9.310609999999999786e+01
5.146749999999999936e-01 3.715262308799999857e+00 9.700910000000000366e+01 9.305929999999999325e+01
5.190000000000000169e-01 3.739517564799999860e+00 9.702840000000000487e+01 9.298779999999999291e+01
5.233250000000000401e-01 3.763655927999999484e+00 9.705339999999999634e+01 9.290250000000000341e+01
5.276500000000000634e-01 3.787618951999999872e+00 9.704840000000000089e+01 9.281860000000000355e+01
5.319749999999999757e-01 3.811494306399999310e+00 9.704019999999999868e+01 9.279590000000000316e+01
5.362999999999999989e-01 3.835252767999999701e+00 9.704879999999999995e+01 9.280700000000000216e+01
5.406250000000000222e-01 3.858923560000000030e+00 9.707909999999999684e+01 9.282529999999999859e+01
5.449500000000000455e-01 3.883120369599999844e+00 9.719280000000000541e+01 9.277679999999999438e+01
5.492750000000000687e-01 3.906878831199999791e+00 9.711119999999999663e+01 9.276130000000000564e+01
5.535999999999999810e-01 3.930578846399999993e+00 9.701179999999999382e+01 9.278390000000000271e+01
5.579250000000000043e-01 3.954278861599999306e+00 9.691920000000000357e+01 9.280979999999999563e+01
5.622500000000000275e-01 3.977920430399999763e+00 9.682670000000000243e+01 9.280599999999999739e+01
5.665750000000000508e-01 4.001415883199999968e+00 9.677290000000000703e+01 9.277370000000000516e+01
5.709000000000000741e-01 4.024823666399999667e+00 9.674880000000000280e+01 9.271949999999999648e+01
5.752250000000000973e-01 4.048143780000000191e+00 9.680920000000000414e+01 9.268649999999999523e+01
5.795500000000000096e-01 4.071347000799999449e+00 9.687560000000000571e+01 9.267889999999999873e+01
5.838750000000000329e-01 4.094491775199999850e+00 9.693219999999999459e+01 9.267879999999999541e+01
5.882000000000000561e-01 4.117548879999999301e+00 9.696269999999999811e+01 9.271790000000000020e+01
5.925250000000000794e-01 4.140576761600000211e+00 9.700029999999999575e+01 9.279500000000000171e+01
5.968500000000001027e-01 4.163546196799999599e+00 9.701619999999999777e+01 9.286539999999999395e+01
6.011750000000001259e-01 4.186515631999999876e+00 9.701619999999999777e+01 9.286979999999999791e+01
6.055000000000000382e-01 4.209455843999999836e+00 9.702740000000000009e+01 9.286889999999999645e+01
6.098249999999999504e-01 4.232308386399999733e+00 9.702809999999999491e+01 9.287250000000000227e+01
6.141499999999999737e-01 4.255014812799999824e+00 9.707519999999999527e+01 9.289019999999999300e+01
6.184749999999999970e-01 4.277633569599999852e+00 9.712090000000000600e+01 9.290579999999999927e+01
6.228000000000000203e-01 4.300164656799999818e+00 9.715909999999999513e+01 9.283230000000000359e+01
6.271249999999999325e-01 4.322608074399999722e+00 9.721359999999999957e+01 9.275839999999999463e+01
6.314499999999999558e-01 4.344993045599999881e+00 9.727609999999999957e+01 9.267910000000000537e+01
6.357749999999999790e-01 4.367319570399999407e+00 9.729000000000000625e+01 9.264740000000000464e+01
6.401000000000000023e-01 4.389587648800000075e+00 9.726539999999999964e+01 9.262839999999999918e+01
6.444250000000000256e-01 4.411826503999999538e+00 9.718930000000000291e+01 9.264010000000000389e+01
6.487500000000000488e-01 4.434036135999999573e+00 9.710360000000000014e+01 9.266129999999999711e+01
6.530749999999999611e-01 4.456099651999999800e+00 9.716500000000000625e+01 9.269070000000000675e+01
6.573999999999999844e-01 4.478192391199999456e+00 9.704989999999999384e+01 9.271059999999999945e+01
6.617250000000000076e-01 4.500255907199999683e+00 9.695720000000000027e+01 9.267659999999999343e+01
6.660500000000000309e-01 4.522202530399999532e+00 9.690070000000000050e+01 9.262009999999999366e+01
6.703750000000000542e-01 4.544090707199999635e+00 9.690869999999999607e+01 9.256629999999999825e+01
6.747000000000000774e-01 4.565861991199999359e+00 9.696980000000000643e+01 9.253360000000000696e+01
6.790249999999999897e-01 4.587604052000000543e+00 9.702819999999999823e+01 9.252719999999999345e+01
6.833500000000000130e-01 4.609229219999999572e+00 9.705970000000000653e+01 9.254600000000000648e+01
6.876750000000000362e-01 4.630854387999999489e+00 9.708790000000000475e+01 9.262260000000000559e+01
6.920000000000000595e-01 4.652391886400000232e+00 9.712130000000000507e+01 9.269979999999999620e+01
6.963250000000000828e-01 4.673929384800000086e+00 9.713599999999999568e+01 9.277299999999999613e+01
7.006500000000001060e-01 4.695408436800000196e+00 9.713559999999999661e+01 9.279470000000000596e+01
7.049750000000000183e-01 4.716887488799999417e+00 9.716259999999999764e+01 9.279810000000000514e+01
7.093000000000000416e-01 4.738220424799999719e+00 9.716039999999999566e+01 9.280310000000000059e+01
7.136250000000000648e-01 4.759494914400000276e+00 9.719689999999999941e+01 9.281100000000000705e+01
7.179500000000000881e-01 4.780594064799999821e+00 9.723680000000000234e+01 9.281130000000000280e+01
7.222750000000001114e-01 4.801693215200000253e+00 9.727009999999999934e+01 9.275140000000000384e+01
7.266000000000000236e-01 4.822675472800000307e+00 9.730249999999999488e+01 9.269329999999999359e+01
7.309250000000000469e-01 4.843628507200000044e+00 9.735609999999999786e+01 9.263649999999999807e+01
7.352500000000000702e-01 4.864464648799999402e+00 9.740980000000000416e+01 9.257290000000000418e+01
7.395750000000000934e-01 4.885330013599999077e+00 9.739610000000000412e+01 9.255410000000000537e+01
7.439000000000000057e-01 4.906107708799999578e+00 9.733280000000000598e+01 9.255809999999999604e+01
7.482250000000000290e-01 4.926885403999999191e+00 9.726080000000000325e+01 9.257070000000000221e+01
7.525499999999999412e-01 4.947633876000000264e+00 9.718089999999999407e+01 9.258520000000000039e+01
7.568749999999999645e-01 4.968411571199999877e+00 9.710569999999999879e+01 9.260240000000000293e+01
7.611999999999999877e-01 4.989627614399999800e+00 9.704500000000000171e+01 9.258459999999999468e+01
7.655250000000000110e-01 5.010054631200000053e+00 9.698959999999999582e+01 9.259860000000000468e+01
7.698500000000000343e-01 5.030393978400000243e+00 9.701470000000000482e+01 9.255530000000000257e+01
7.741749999999999465e-01 5.050733325599999546e+00 9.705639999999999645e+01 9.250350000000000250e+01
7.784999999999999698e-01 5.070955780000000246e+00 9.710290000000000532e+01 9.245399999999999352e+01
7.828249999999999931e-01 5.091178234400000058e+00 9.713660000000000139e+01 9.241479999999999961e+01
7.871500000000000163e-01 5.111313019199999808e+00 9.715619999999999834e+01 9.240670000000000073e+01
7.914750000000000396e-01 5.131418580800000129e+00 9.717119999999999891e+01 9.241689999999999827e+01
7.958000000000000629e-01 5.151465695999999816e+00 9.716580000000000439e+01 9.248810000000000286e+01
8.001249999999999751e-01 5.171512811200000392e+00 9.715919999999999845e+01 9.255889999999999418e+01
8.044499999999999984e-01 5.191530703199999763e+00 9.715720000000000312e+01 9.263209999999999411e+01
8.087750000000000217e-01 5.211519371999999706e+00 9.718429999999999325e+01 9.269209999999999638e+01
8.131000000000000449e-01 5.231537263999999965e+00 9.722979999999999734e+01 9.269830000000000325e+01
8.174250000000000682e-01 5.251467486400000162e+00 9.727379999999999427e+01 9.270310000000000628e+01
8.217500000000000915e-01 5.271339262399999726e+00 9.731570000000000675e+01 9.271040000000000703e+01
8.260750000000000037e-01 5.291094145599999798e+00 9.735380000000000678e+01 9.271750000000000114e+01
8.304000000000000270e-01 5.310819805599999555e+00 9.738880000000000337e+01 9.269660000000000366e+01
8.347250000000000503e-01 5.330457796000000137e+00 9.743779999999999575e+01 9.264279999999999404e+01
8.390500000000000735e-01 5.350066563199999514e+00 9.742829999999999302e+01 9.259130000000000393e+01
8.433750000000000968e-01 5.369616883999999146e+00 9.741790000000000305e+01 9.253940000000000055e+01
8.477000000000001201e-01 5.389137981599999350e+00 9.736270000000000380e+01 9.248959999999999582e+01
8.520250000000000323e-01 5.408629855999999236e+00 9.730020000000000380e+01 9.245839999999999748e+01
8.563500000000000556e-01 5.428121730400000011e+00 9.723250000000000171e+01 9.245889999999999986e+01
8.606750000000000789e-01 5.447467488799999202e+00 9.716429999999999723e+01 9.246949999999999648e+01
8.650000000000001021e-01 5.466754800800000424e+00 9.709499999999999886e+01 9.248210000000000264e+01
8.693250000000001254e-01 5.485311532799999945e+00 9.715940000000000509e+01 9.262430000000000518e+01
8.736500000000000377e-01 5.504043604000000478e+00 9.708950000000000102e+01 9.272259999999999991e+01
8.779750000000000609e-01 5.522951014399999359e+00 9.706529999999999347e+01 9.279279999999999973e+01
8.822999999999999732e-01 5.541916871199999761e+00 9.701980000000000359e+01 9.286440000000000339e+01
8.866249999999999964e-01 5.560824281600000418e+00 9.702119999999999322e+01 9.290059999999999718e+01
8.909500000000000197e-01 5.579673245599999554e+00 9.702360000000000184e+01 9.286169999999999902e+01
8.952750000000000430e-01 5.598492986399999261e+00 9.702830000000000155e+01 9.281059999999999377e+01
8.995999999999999552e-01 5.617195834399999477e+00 9.703079999999999927e+01 9.276279999999999859e+01
9.039249999999999785e-01 5.635927905600000010e+00 9.708679999999999666e+01 9.271349999999999625e+01
9.082500000000000018e-01 5.654543084000000164e+00 9.715059999999999718e+01 9.268259999999999366e+01
9.125750000000000250e-01 5.673187485599999746e+00 9.717310000000000514e+01 9.266989999999999839e+01
9.169000000000000483e-01 5.691744217599999267e+00 9.717090000000000316e+01 9.267810000000000059e+01
9.212249999999999606e-01 5.710300949599999676e+00 9.716849999999999454e+01 9.268500000000000227e+01
9.255499999999999838e-01 5.728828458399999768e+00 9.716169999999999618e+01 9.269400000000000261e+01
9.298750000000000071e-01 5.747385190400000177e+00 9.715600000000000591e+01 9.270159999999999911e+01
9.342000000000000304e-01 5.765912699200000269e+00 9.715489999999999782e+01 9.267680000000000007e+01
9.385250000000000536e-01 5.784381761599999727e+00 9.715749999999999886e+01 9.262680000000000291e+01
9.428500000000000769e-01 5.802733931199999695e+00 9.715760000000000218e+01 9.258259999999999934e+01
9.471749999999999892e-01 5.821056877600000234e+00 9.714839999999999520e+01 9.253749999999999432e+01
9.515000000000000124e-01 5.839292154399999824e+00 9.715030000000000143e+01 9.249460000000000548e+01
9.558250000000000357e-01 5.857498207999999984e+00 9.715240000000000009e+01 9.245480000000000587e+01
9.601500000000000590e-01 5.875587368799999766e+00 9.715070000000000050e+01 9.242499999999999716e+01
9.644750000000000822e-01 5.893705752799999864e+00 9.714879999999999427e+01 9.243280000000000030e+01
9.688000000000001055e-01 5.911707243999999584e+00 9.714480000000000359e+01 9.244240000000000634e+01
9.731250000000000178e-01 5.929737958399999620e+00 9.714790000000000703e+01 9.245090000000000430e+01
9.774500000000000410e-01 5.948119351199999905e+00 9.762099999999999511e+01 9.244740000000000180e+01
9.817750000000000643e-01 5.966091619200000196e+00 9.755039999999999623e+01 9.238079999999999359e+01
9.861000000000000876e-01 5.984005440799999853e+00 9.748420000000000130e+01 9.232280000000000086e+01
9.904250000000001108e-01 6.001948485599999827e+00 9.741630000000000678e+01 9.227119999999999322e+01
9.947500000000001341e-01 6.019862307200000373e+00 9.735649999999999693e+01 9.224500000000000455e+01
9.990750000000000464e-01 6.037776128799999142e+00 9.729850000000000421e+01 9.225339999999999918e+01
1.003400000000000070e+00 6.055602280799999626e+00 9.723820000000000618e+01 9.231759999999999877e+01
1.007725000000000204e+00 6.073369986400000364e+00 9.718489999999999895e+01 9.238660000000000139e+01
1.012050000000000116e+00 6.091079245599999581e+00 9.715260000000000673e+01 9.245510000000000161e+01
1.016375000000000028e+00 6.108759281599999369e+00 9.720189999999999486e+01 9.252249999999999375e+01
1.020699999999999941e+00 6.126410094399999728e+00 9.724979999999999336e+01 9.258299999999999841e+01
1.025025000000000075e+00 6.144002460799999454e+00 9.729059999999999775e+01 9.262330000000000041e+01
1.029349999999999987e+00 6.161477934399999690e+00 9.731170000000000186e+01 9.263670000000000471e+01
1.033674999999999899e+00 6.178865738399999863e+00 9.733369999999999322e+01 9.264870000000000516e+01
1.038000000000000034e+00 6.196165872799999974e+00 9.735840000000000316e+01 9.266009999999999991e+01
1.042324999999999946e+00 6.213378337600000023e+00 9.738330000000000553e+01 9.262940000000000396e+01
1.046650000000000080e+00 6.230503132800000010e+00 9.738460000000000605e+01 9.259269999999999357e+01
1.050974999999999993e+00 6.247569481600000252e+00 9.738370000000000459e+01 9.256040000000000134e+01
1.055300000000000127e+00 6.264577383999999860e+00 9.738089999999999691e+01 9.252750000000000341e+01
1.059625000000000039e+00 6.281497616799999406e+00 9.738129999999999598e+01 9.249320000000000164e+01
1.063949999999999951e+00 6.298359403199999207e+00 9.739539999999999509e+01 9.245759999999999934e+01
1.068275000000000086e+00 6.315162743199999262e+00 9.743149999999999977e+01 9.242079999999999984e+01
1.072599999999999998e+00 6.331936859999999889e+00 9.746580000000000155e+01 9.239270000000000493e+01
1.076925000000000132e+00 6.348652530399999883e+00 9.749490000000000123e+01 9.236679999999999779e+01
1.081250000000000044e+00 6.365338977600000447e+00 9.752079999999999416e+01 9.235150000000000148e+01
1.085574999999999957e+00 6.381499407199999752e+00 9.733410000000000650e+01 9.234910000000000707e+01
1.089900000000000091e+00 6.398361193599999552e+00 9.727840000000000487e+01 9.237590000000000146e+01
1.094225000000000003e+00 6.415252203199999670e+00 9.723189999999999600e+01 9.237900000000000489e+01
1.098550000000000137e+00 6.432113989599999471e+00 9.718540000000000134e+01 9.238339999999999463e+01
1.102875000000000050e+00 6.448858883199999781e+00 9.717279999999999518e+01 9.238960000000000150e+01
1.107199999999999962e+00 6.465545330399999457e+00 9.719270000000000209e+01 9.243720000000000425e+01
1.111525000000000096e+00 6.482114884799999643e+00 9.720900000000000318e+01 9.247100000000000364e+01
1.115850000000000009e+00 6.498596769599999767e+00 9.723690000000000566e+01 9.248550000000000182e+01
1.120175000000000143e+00 6.515020207999999258e+00 9.726649999999999352e+01 9.250090000000000146e+01
1.124500000000000055e+00 6.531326753600000146e+00 9.730070000000000618e+01 9.250350000000000250e+01
1.128825000000000189e+00 6.547604075999999829e+00 9.734090000000000487e+01 9.250910000000000366e+01
1.133150000000000102e+00 6.563793728799999450e+00 9.736799999999999500e+01 9.249500000000000455e+01
1.137475000000000014e+00 6.579924935199999325e+00 9.737080000000000268e+01 9.247629999999999484e+01
1.141800000000000148e+00 6.595968471999999139e+00 9.737239999999999895e+01 9.246999999999999886e+01
1.146125000000000060e+00 6.612012008799998952e+00 9.737319999999999709e+01 9.247700000000000387e+01
1.150450000000000195e+00 6.627967875999999592e+00 9.736320000000000618e+01 9.248430000000000462e+01
1.154775000000000107e+00 6.643894519999999915e+00 9.734329999999999927e+01 9.249399999999999977e+01
1.159100000000000019e+00 6.659762717599999604e+00 9.735309999999999775e+01 9.250490000000000634e+01
1.163425000000000153e+00 6.675601691999999865e+00 9.736599999999999966e+01 9.255020000000000380e+01
1.167750000000000066e+00 6.691411443199999809e+00 9.738490000000000180e+01 9.256159999999999854e+01
1.172075000000000200e+00 6.707191971199999436e+00 9.743240000000000123e+01 9.257450000000000045e+01
1.176400000000000112e+00 6.722943275999999635e+00 9.748000000000000398e+01 9.256279999999999575e+01
1.180725000000000247e+00 6.738694580799999834e+00 9.752870000000000061e+01 9.253260000000000218e+01
1.185050000000000159e+00 6.754387439199999399e+00 9.757630000000000337e+01 9.249739999999999895e+01
1.189375000000000071e+00 6.770109520800000169e+00 9.761480000000000246e+01 9.245999999999999375e+01
1.193700000000000205e+00 6.787380431999999075e+00 9.735060000000000002e+01 9.255629999999999313e+01
1.198025000000000118e+00 6.802985620799999467e+00 9.730899999999999750e+01 9.255660000000000309e+01
1.202350000000000252e+00 6.818532363200000113e+00 9.728400000000000603e+01 9.254330000000000211e+01
1.206675000000000164e+00 6.834079105599999870e+00 9.726819999999999311e+01 9.250130000000000052e+01
1.211000000000000076e+00 6.849567401599999883e+00 9.726529999999999632e+01 9.245929999999999893e+01
1.215325000000000211e+00 6.864997251200000150e+00 9.726179999999999382e+01 9.242019999999999413e+01
1.219649999999999901e+00 6.880368654399999784e+00 9.726349999999999341e+01 9.237099999999999511e+01
1.223975000000000035e+00 6.895681611199999672e+00 9.726420000000000243e+01 9.232080000000000553e+01
1.228299999999999947e+00 6.910965344800000132e+00 9.726879999999999882e+01 9.226810000000000400e+01
1.232624999999999860e+00 6.926161408799999641e+00 9.725119999999999720e+01 9.221639999999999304e+01
1.236949999999999994e+00 6.941357472799999151e+00 9.723099999999999454e+01 9.219570000000000221e+01
1.241274999999999906e+00 6.956465867199999487e+00 9.723309999999999320e+01 9.220770000000000266e+01
1.245600000000000041e+00 6.971574261599999822e+00 9.723869999999999436e+01 9.221840000000000259e+01
1.249924999999999953e+00 6.986624209600000412e+00 9.724269999999999925e+01 9.223160000000000025e+01
1.254249999999999865e+00 7.001644934399999798e+00 9.726590000000000202e+01 9.224639999999999418e+01
1.258574999999999999e+00 7.016636435999999755e+00 9.727070000000000505e+01 9.226390000000000668e+01
1.262899999999999912e+00 7.031627937599999711e+00 9.727290000000000703e+01 9.224439999999999884e+01
1.267225000000000046e+00 7.046560992799999923e+00 9.727790000000000248e+01 9.220950000000000557e+01
1.271549999999999958e+00 7.061494047999999246e+00 9.728570000000000562e+01 9.217260000000000275e+01
1.275875000000000092e+00 7.076397880000000029e+00 9.729139999999999588e+01 9.213819999999999766e+01
1.280200000000000005e+00 7.091330935199999352e+00 9.730039999999999623e+01 9.210160000000000480e+01
1.284524999999999917e+00 7.106205543999999819e+00 9.730859999999999843e+01 9.206759999999999877e+01
1.288850000000000051e+00 7.121109375999999713e+00 9.730910000000000082e+01 9.205549999999999500e+01
1.293174999999999963e+00 7.135983984799999291e+00 9.727009999999999934e+01 9.207450000000000045e+01
1.297500000000000098e+00 7.150917039999999503e+00 9.725190000000000623e+01 9.212760000000000105e+01
1.301825000000000010e+00 7.166054657599999267e+00 9.742520000000000380e+01 9.245170000000000243e+01
1.306149999999999922e+00 7.180900043199999416e+00 9.743600000000000705e+01 9.249939999999999429e+01
1.310475000000000056e+00 7.195774651999999882e+00 9.744429999999999836e+01 9.254439999999999600e+01
1.314799999999999969e+00 7.210649260799999460e+00 9.745310000000000628e+01 9.255289999999999395e+01
1.319125000000000103e+00 7.225523869599999927e+00 9.745799999999999841e+01 9.256499999999999773e+01
1.323450000000000015e+00 7.240281585600000014e+00 9.746800000000000352e+01 9.252949999999999875e+01
1.327774999999999928e+00 7.254951632000000039e+00 9.747849999999999682e+01 9.248499999999999943e+01
1.332100000000000062e+00 7.269563232000000319e+00 9.749089999999999634e+01 9.244079999999999586e+01
1.336424999999999974e+00 7.284087162399999649e+00 9.748290000000000077e+01 9.241889999999999361e+01
1.340750000000000108e+00 7.298552646400000121e+00 9.748359999999999559e+01 9.239509999999999934e+01
1.345075000000000021e+00 7.312930460800000532e+00 9.749970000000000425e+01 9.237149999999999750e+01
1.349400000000000155e+00 7.327249828800000309e+00 9.751810000000000400e+01 9.234430000000000405e+01
1.353725000000000067e+00 7.341510750399999452e+00 9.753409999999999513e+01 9.231719999999999970e+01
1.358049999999999979e+00 7.355713225599998850e+00 9.755249999999999488e+01 9.230809999999999604e+01
1.362375000000000114e+00 7.369857254400000279e+00 9.756860000000000355e+01 9.229399999999999693e+01
1.366700000000000026e+00 7.383972059999998727e+00 9.758710000000000662e+01 9.227129999999999654e+01
1.371025000000000160e+00 7.397999195999999777e+00 9.760320000000000107e+01 9.225849999999999795e+01
1.375350000000000072e+00 7.412026331999999940e+00 9.762739999999999441e+01 9.225990000000000180e+01
1.379674999999999985e+00 7.425965798400000040e+00 9.763599999999999568e+01 9.226099999999999568e+01
1.384000000000000119e+00 7.439905264800000140e+00 9.764549999999999841e+01 9.224729999999999563e+01
1.388325000000000031e+00 7.453757061599999290e+00 9.765219999999999345e+01 9.221840000000000259e+01
1.392650000000000166e+00 7.467608858400000216e+00 9.766060000000000230e+01 9.219079999999999586e+01
1.396975000000000078e+00 7.481431431999999937e+00 9.766630000000000678e+01 9.216989999999999839e+01
1.401300000000000212e+00 7.495224782399999341e+00 9.765649999999999409e+01 9.214919999999999334e+01
1.405625000000000124e+00 7.508988909599999317e+00 9.766769999999999641e+01 9.211459999999999582e+01
1.409950000000000037e+00 7.523980411199998386e+00 9.759480000000000643e+01 9.216490000000000293e+01
1.414275000000000171e+00 7.537949100799999691e+00 9.754529999999999745e+01 9.222029999999999461e+01
1.418600000000000083e+00 7.551947013600000425e+00 9.751009999999999422e+01 9.227119999999999322e+01
1.422925000000000217e+00 7.565769587200000146e+00 9.751160000000000139e+01 9.228010000000000446e+01
1.427250000000000130e+00 7.579621383999999296e+00 9.754720000000000368e+01 9.229699999999999704e+01
1.431575000000000042e+00 7.593327064799999526e+00 9.758360000000000412e+01 9.231080000000000041e+01
1.435900000000000176e+00 7.607003522400000328e+00 9.761929999999999552e+01 9.231550000000000011e+01
1.440225000000000088e+00 7.620592310399999292e+00 9.765409999999999968e+01 9.231889999999999930e+01
1.444550000000000223e+00 7.634151875200000603e+00 9.768850000000000477e+01 9.231050000000000466e+01
1.448875000000000135e+00 7.647594547199998871e+00 9.772119999999999607e+01 9.229500000000000171e+01
1.453200000000000047e+00 7.661066442399999232e+00 9.773980000000000246e+01 9.227790000000000248e+01
1.457525000000000182e+00 7.674421444800000103e+00 9.775610000000000355e+01 9.226949999999999363e+01
1.461850000000000094e+00 7.687776447199999197e+00 9.777450000000000330e+01 9.227129999999999654e+01
1.466175000000000228e+00 7.701043780000000005e+00 9.777219999999999800e+01 9.227410000000000423e+01
1.470500000000000140e+00 7.714311112799999925e+00 9.776999999999999602e+01 9.227849999999999397e+01
1.474825000000000275e+00 7.727490775999999784e+00 9.775339999999999918e+01 9.228390000000000271e+01
1.479150000000000187e+00 7.740699662399999958e+00 9.773029999999999973e+01 9.231149999999999523e+01
1.483475000000000099e+00 7.753820879199999183e+00 9.770640000000000214e+01 9.234399999999999409e+01
1.487800000000000011e+00 7.766942096000000184e+00 9.769979999999999620e+01 9.235649999999999693e+01
1.492124999999999924e+00 7.779975643200000235e+00 9.772929999999999495e+01 9.236379999999999768e+01
1.496450000000000058e+00 7.793067636800000031e+00 9.775950000000000273e+01 9.236629999999999541e+01
1.500774999999999970e+00 7.806042737600000336e+00 9.778690000000000282e+01 9.233969999999999345e+01
1.505099999999999882e+00 7.819076284800000387e+00 9.781510000000000105e+01 9.231119999999999948e+01
1.509425000000000017e+00 7.832022162399999488e+00 9.784040000000000248e+01 9.228060000000000684e+01
1.513749999999999929e+00 7.845026486400000110e+00 9.786669999999999447e+01 9.224809999999999377e+01
1.518075000000000063e+00 7.858936729599999893e+00 9.778360000000000696e+01 9.215439999999999543e+01
1.522399999999999975e+00 7.871648821600000012e+00 9.770149999999999579e+01 9.217640000000000100e+01
1.526724999999999888e+00 7.884477806399999622e+00 9.765170000000000528e+01 9.217829999999999302e+01
1.531050000000000022e+00 7.897365237599999865e+00 9.760819999999999652e+01 9.217600000000000193e+01
1.535374999999999934e+00 7.910223445599999792e+00 9.757139999999999702e+01 9.214319999999999311e+01
1.539700000000000069e+00 7.923081653599999719e+00 9.753579999999999472e+01 9.211279999999999291e+01
1.544024999999999981e+00 7.935852192000000471e+00 9.752710000000000434e+01 9.208190000000000452e+01
1.548349999999999893e+00 7.948622730399999448e+00 9.754250000000000398e+01 9.205400000000000205e+01
1.552675000000000027e+00 7.961334822399999567e+00 9.755559999999999832e+01 9.202559999999999718e+01
1.556999999999999940e+00 7.974017691199999369e+00 9.756579999999999586e+01 9.200159999999999627e+01
1.561325000000000074e+00 7.986671336799999743e+00 9.757529999999999859e+01 9.196840000000000259e+01
1.565649999999999986e+00 7.999295759199999800e+00 9.760500000000000398e+01 9.193120000000000402e+01
1.569975000000000120e+00 8.011861735200000112e+00 9.763800000000000523e+01 9.190449999999999875e+01
1.574300000000000033e+00 8.024427711199999536e+00 9.765550000000000352e+01 9.190940000000000509e+01
1.578624999999999945e+00 8.036964463999998642e+00 9.767369999999999663e+01 9.191370000000000573e+01
1.582950000000000079e+00 8.049471993600000985e+00 9.769389999999999930e+01 9.192050000000000409e+01
1.587274999999999991e+00 8.061950299999999459e+00 9.770430000000000348e+01 9.192669999999999675e+01
1.591600000000000126e+00 8.074428606399999708e+00 9.770650000000000546e+01 9.194209999999999638e+01
1.595925000000000038e+00 8.086877689599999641e+00 9.770820000000000505e+01 9.195969999999999800e+01
1.600249999999999950e+00 8.099326772799999574e+00 9.770980000000000132e+01 9.199639999999999418e+01
1.604575000000000085e+00 8.111775855999999507e+00 9.770279999999999632e+01 9.204569999999999652e+01
1.608899999999999997e+00 8.124195715999999123e+00 9.768619999999999948e+01 9.209709999999999752e+01
1.613225000000000131e+00 8.136527906399999566e+00 9.767189999999999372e+01 9.214749999999999375e+01
1.617550000000000043e+00 8.148830873599999691e+00 9.768280000000000030e+01 9.219989999999999952e+01
1.621875000000000178e+00 8.161104617599999500e+00 9.769159999999999400e+01 9.225130000000000052e+01
1.626200000000000090e+00 8.173203022399999185e+00 9.761650000000000205e+01 9.207170000000000698e+01
1.630525000000000002e+00 8.185126088000000522e+00 9.754240000000000066e+01 9.203149999999999409e+01
1.634850000000000136e+00 8.197224492799998430e+00 9.751330000000000098e+01 9.199620000000000175e+01
1.639175000000000049e+00 8.209293674399999574e+00 9.752039999999999509e+01 9.198720000000000141e+01
1.643500000000000183e+00 8.221392079199999259e+00 9.756260000000000332e+01 9.197910000000000252e+01
1.647825000000000095e+00 8.233402814399999770e+00 9.758180000000000121e+01 9.197029999999999461e+01
1.652150000000000007e+00 8.245471995999999137e+00 9.757590000000000430e+01 9.196160000000000423e+01
1.656475000000000142e+00 8.257424284799999015e+00 9.757139999999999702e+01 9.195199999999999818e+01
1.660800000000000054e+00 8.269435019999999525e+00 9.756839999999999691e+01 9.195149999999999579e+01
1.665125000000000188e+00 8.281358085599999086e+00 9.756539999999999679e+01 9.198909999999999343e+01
1.669450000000000101e+00 8.293310374399998963e+00 9.756359999999999388e+01 9.202880000000000393e+01
1.673775000000000013e+00 8.305204216799998207e+00 9.756250000000000000e+01 9.206659999999999400e+01
1.678100000000000147e+00 8.317098059200001003e+00 9.756329999999999814e+01 9.207410000000000139e+01
1.682425000000000059e+00 8.328933455199999614e+00 9.756440000000000623e+01 9.207170000000000698e+01
1.686750000000000194e+00 8.340827297599998857e+00 9.755249999999999488e+01 9.206820000000000448e+01
1.691075000000000106e+00 8.352633470400000704e+00 9.753870000000000573e+01 9.206199999999999761e+01
1.695400000000000240e+00 8.364527312799999947e+00 9.752490000000000236e+01 9.205230000000000246e+01
1.699725000000000152e+00 8.376333485600000017e+00 9.750920000000000698e+01 9.204300000000000637e+01
1.704050000000000065e+00 8.388139658399998311e+00 9.750879999999999370e+01 9.203570000000000562e+01
1.708375000000000199e+00 8.399887384799999523e+00 9.751229999999999620e+01 9.203180000000000405e+01
1.712700000000000111e+00 8.411605887999998643e+00 9.752160000000000650e+01 9.203400000000000603e+01
1.717025000000000245e+00 8.423236721599998589e+00 9.755389999999999873e+01 9.203579999999999472e+01
1.721350000000000158e+00 8.434867555200000311e+00 9.758520000000000039e+01 9.203709999999999525e+01
1.725675000000000070e+00 8.446439942399999623e+00 9.758639999999999759e+01 9.202129999999999654e+01
1.730000000000000204e+00 8.458012329600000712e+00 9.758939999999999770e+01 9.197939999999999827e+01
1.734325000000000117e+00 8.470198403999999570e+00 9.773680000000000234e+01 9.197750000000000625e+01
1.738650000000000251e+00 8.481537005599999901e+00 9.767549999999999955e+01 9.197259999999999991e+01
1.742975000000000163e+00 8.492904830399998772e+00 9.765120000000000289e+01 9.196800000000000352e+01
1.747300000000000075e+00 8.504272655199999420e+00 9.763100000000000023e+01 9.194629999999999370e+01
1.751625000000000210e+00 8.515640480000000068e+00 9.763219999999999743e+01 9.192079999999999984e+01
1.755950000000000122e+00 8.526979081599998622e+00 9.764209999999999923e+01 9.192019999999999413e+01
1.760275000000000034e+00 8.538259236800000096e+00 9.765279999999999916e+01 9.192010000000000502e+01
1.764599999999999946e+00 8.549539391999999793e+00 9.766160000000000707e+01 9.191930000000000689e+01
1.768924999999999859e+00 8.560761100799998857e+00 9.766979999999999507e+01 9.191349999999999909e+01
1.773249999999999993e+00 8.571953586399999381e+00 9.767130000000000223e+01 9.190730000000000643e+01
1.777574999999999905e+00 8.583116848799999588e+00 9.769910000000000139e+01 9.190070000000000050e+01
1.781900000000000039e+00 8.594250887999999478e+00 9.772769999999999868e+01 9.189350000000000307e+01
1.786224999999999952e+00 8.605355703999999051e+00 9.775690000000000168e+01 9.188420000000000698e+01
1.790550000000000086e+00 8.616431296800000084e+00 9.778700000000000614e+01 9.187489999999999668e+01
1.794874999999999998e+00 8.627477666400000800e+00 9.781770000000000209e+01 9.188509999999999422e+01
1.799199999999999910e+00 8.638524035999999739e+00 9.783419999999999561e+01 9.189730000000000132e+01
1.803525000000000045e+00 8.649541182400000139e+00 9.782460000000000377e+01 9.190550000000000352e+01
1.807849999999999957e+00 8.660529105600000221e+00 9.781350000000000477e+01 9.190609999999999502e+01
1.812175000000000091e+00 8.671487805599999987e+00 9.780800000000000693e+01 9.190630000000000166e+01
1.816500000000000004e+00 8.682446505599999753e+00 9.780370000000000630e+01 9.190619999999999834e+01
1.820824999999999916e+00 8.693375982400000979e+00 9.779989999999999384e+01 9.190579999999999927e+01
1.825150000000000050e+00 8.704305459200000428e+00 9.779710000000000036e+01 9.190500000000000114e+01
1.829474999999999962e+00 8.715205712799999560e+00 9.779619999999999891e+01 9.188450000000000273e+01
1.833800000000000097e+00 8.726135189599999009e+00 9.779619999999999891e+01 9.188139999999999930e+01
1.838125000000000009e+00 8.737006219999999601e+00 9.779449999999999932e+01 9.188049999999999784e+01
1.842449999999999921e+00 8.750419668799999329e+00 9.784000000000000341e+01 9.184879999999999711e+01
1.846775000000000055e+00 8.761086136799999480e+00 9.788800000000000523e+01 9.186020000000000607e+01
1.851099999999999968e+00 8.771781827999999948e+00 9.792340000000000089e+01 9.185909999999999798e+01
1.855425000000000102e+00 8.782389849599999465e+00 9.794710000000000605e+01 9.185710000000000264e+01
1.859750000000000014e+00 8.793056317599999616e+00 9.795669999999999789e+01 9.186849999999999739e+01
1.864075000000000149e+00 8.803605892800000277e+00 9.797100000000000364e+01 9.188989999999999725e+01
1.868400000000000061e+00 8.814213914399999794e+00 9.797010000000000218e+01 9.190949999999999420e+01
1.872724999999999973e+00 8.824705043199999821e+00 9.796500000000000341e+01 9.191670000000000584e+01
1.877050000000000107e+00 8.835225395200000165e+00 9.795730000000000359e+01 9.191360000000000241e+01
1.881375000000000020e+00 8.845687300799999875e+00 9.794960000000000377e+01 9.191150000000000375e+01
1.885700000000000154e+00 8.856178429599999902e+00 9.793899999999999295e+01 9.190959999999999752e+01
1.890025000000000066e+00 8.866581888799998978e+00 9.792959999999999354e+01 9.190860000000000696e+01
1.894349999999999978e+00 8.877014571199998372e+00 9.793389999999999418e+01 9.190579999999999927e+01
1.898675000000000113e+00 8.887388807199998908e+00 9.794350000000000023e+01 9.190340000000000487e+01
1.903000000000000025e+00 8.897763043199999444e+00 9.797169999999999845e+01 9.190089999999999293e+01
1.907325000000000159e+00 8.908108055999999664e+00 9.799930000000000518e+01 9.189660000000000650e+01
1.911650000000000071e+00 8.918453068799999883e+00 9.802630000000000621e+01 9.189100000000000534e+01
1.915975000000000206e+00 8.928768858399999786e+00 9.805249999999999488e+01 9.185469999999999402e+01
1.920300000000000118e+00 8.939084647999999689e+00 9.807819999999999538e+01 9.184940000000000282e+01
1.924625000000000030e+00 8.949341991199998958e+00 9.809720000000000084e+01 9.185280000000000200e+01
1.928950000000000164e+00 8.959628557600000320e+00 9.810490000000000066e+01 9.185639999999999361e+01
1.933275000000000077e+00 8.969885900799999590e+00 9.811260000000000048e+01 9.186100000000000421e+01
1.937600000000000211e+00 8.980143243999998859e+00 9.812059999999999604e+01 9.186589999999999634e+01
1.941925000000000123e+00 8.990371363999999588e+00 9.811820000000000164e+01 9.187460000000000093e+01
1.946250000000000036e+00 9.000628707199998857e+00 9.811490000000000578e+01 9.188670000000000471e+01
1.950575000000000170e+00 9.011061389600000027e+00 9.780370000000000630e+01 9.200480000000000302e+01
1.954900000000000082e+00 9.020821938399999240e+00 9.775589999999999691e+01 9.203149999999999409e+01
1.959225000000000216e+00 9.030903942399998385e+00 9.772990000000000066e+01 9.206419999999999959e+01
1.963550000000000129e+00 9.040985946399999307e+00 9.770180000000000575e+01 9.208400000000000318e+01
1.967875000000000041e+00 9.051067950400000228e+00 9.767700000000000671e+01 9.207829999999999870e+01
1.972200000000000175e+00 9.061120731199999057e+00 9.765709999999999980e+01 9.207319999999999993e+01
1.976525000000000087e+00 9.071144288799999345e+00 9.763880000000000337e+01 9.206810000000000116e+01
1.980850000000000222e+00 9.081138623199999316e+00 9.763219999999999743e+01 9.206440000000000623e+01
1.985175000000000134e+00 9.091103734399998970e+00 9.763710000000000377e+01 9.205859999999999843e+01
1.989500000000000268e+00 9.101039622399998308e+00 9.764180000000000348e+01 9.205280000000000484e+01
1.993825000000000180e+00 9.110975510399999422e+00 9.764560000000000173e+01 9.204619999999999891e+01
1.998150000000000093e+00 9.120852951999999902e+00 9.764870000000000516e+01 9.204070000000000107e+01
2.002475000000000005e+00 9.130730393600000383e+00 9.766280000000000427e+01 9.203449999999999420e+01
2.006800000000000139e+00 9.140578611999998770e+00 9.768959999999999866e+01 9.202939999999999543e+01
2.011125000000000274e+00 9.150397607199998617e+00 9.771680000000000632e+01 9.202339999999999520e+01
2.015450000000000408e+00 9.160187379199999924e+00 9.774479999999999791e+01 9.202589999999999293e+01
2.019775000000000098e+00 9.169977151199999454e+00 9.777330000000000609e+01 9.202530000000000143e+01
2.024100000000000232e+00 9.179766923200000761e+00 9.780079999999999529e+01 9.202160000000000650e+01
2.028424999999999923e+00 9.189498248799999658e+00 9.782789999999999964e+01 9.201690000000000680e+01
2.032750000000000057e+00 9.199229574400000331e+00 9.785590000000000543e+01 9.201349999999999341e+01
2.037075000000000191e+00 9.208960899999999228e+00 9.785259999999999536e+01 9.200900000000000034e+01
2.041399999999999881e+00 9.218663002399999584e+00 9.784659999999999513e+01 9.200579999999999359e+01
2.045725000000000016e+00 9.228365104799999941e+00 9.783950000000000102e+01 9.200209999999999866e+01
2.050050000000000150e+00 9.238037983999999980e+00 9.782739999999999725e+01 9.201789999999999736e+01
2.054374999999999840e+00 9.247710863199998244e+00 9.781610000000000582e+01 9.202009999999999934e+01
2.058699999999999974e+00 9.258844902399999910e+00 9.796880000000000166e+01 9.191899999999999693e+01
2.063025000000000109e+00 9.268371665600000142e+00 9.800379999999999825e+01 9.196859999999999502e+01
2.067349999999999799e+00 9.277810759199999424e+00 9.801500000000000057e+01 9.198080000000000211e+01
2.071674999999999933e+00 9.287279075999999023e+00 9.802689999999999770e+01 9.199190000000000111e+01
2.076000000000000068e+00 9.296747392799998622e+00 9.803759999999999764e+01 9.199830000000000041e+01
2.080325000000000202e+00 9.306157263199999363e+00 9.804749999999999943e+01 9.200690000000000168e+01
2.084649999999999892e+00 9.315596356800000422e+00 9.804219999999999402e+01 9.201340000000000430e+01
2.088975000000000026e+00 9.324977004000000846e+00 9.803780000000000427e+01 9.202139999999999986e+01
2.093300000000000161e+00 9.334357651199999495e+00 9.803369999999999607e+01 9.202419999999999334e+01
2.097624999999999851e+00 9.343679851999999286e+00 9.803010000000000446e+01 9.201999999999999602e+01
2.101949999999999985e+00 9.353031275999999394e+00 9.804070000000000107e+01 9.201810000000000400e+01
2.106275000000000119e+00 9.362324253600000645e+00 9.805559999999999832e+01 9.199729999999999563e+01
2.110600000000000254e+00 9.371617231200000120e+00 9.806919999999999504e+01 9.197589999999999577e+01
2.114924999999999944e+00 9.380880985599999278e+00 9.807840000000000202e+01 9.195470000000000255e+01
2.119250000000000078e+00 9.390173963199998752e+00 9.808769999999999811e+01 9.193349999999999511e+01
2.123575000000000212e+00 9.399408494399999370e+00 9.810120000000000573e+01 9.191240000000000521e+01
2.127899999999999903e+00 9.408643025599999987e+00 9.812220000000000653e+01 9.189140000000000441e+01
2.132225000000000037e+00 9.417848333599998512e+00 9.814279999999999404e+01 9.187040000000000362e+01
2.136550000000000171e+00 9.427053641599998812e+00 9.816479999999999961e+01 9.184489999999999554e+01
2.140874999999999861e+00 9.436229726400000573e+00 9.818630000000000280e+01 9.181810000000000116e+01
2.145199999999999996e+00 9.445435034399999097e+00 9.820929999999999893e+01 9.179099999999999682e+01
2.149525000000000130e+00 9.454581895999998764e+00 9.823170000000000357e+01 9.179240000000000066e+01
2.153850000000000264e+00 9.463757980800000524e+00 9.825570000000000448e+01 9.181600000000000250e+01
2.158174999999999955e+00 9.472904842399998415e+00 9.827280000000000371e+01 9.184340000000000259e+01
2.162500000000000089e+00 9.482051703999998082e+00 9.825400000000000489e+01 9.187009999999999366e+01
2.166825000000000223e+00 9.491227788799999843e+00 9.792000000000000171e+01 9.179770000000000607e+01
2.171149999999999913e+00 9.499936302399998311e+00 9.787980000000000302e+01 9.182800000000000296e+01
2.175475000000000048e+00 9.508878601599999314e+00 9.787560000000000571e+01 9.184239999999999782e+01
2.179800000000000182e+00 9.517879347199999174e+00 9.788360000000000127e+01 9.186180000000000234e+01
2.184125000000000316e+00 9.526909315999999350e+00 9.789279999999999404e+01 9.187949999999999307e+01
2.188450000000000006e+00 9.535910061599999210e+00 9.790460000000000207e+01 9.190080000000000382e+01
2.192775000000000141e+00 9.544910807199999070e+00 9.791490000000000293e+01 9.191960000000000264e+01
2.197100000000000275e+00 9.553911552800000706e+00 9.791719999999999402e+01 9.194079999999999586e+01
2.201424999999999965e+00 9.562883075200000249e+00 9.791209999999999525e+01 9.196020000000000039e+01
2.205750000000000099e+00 9.571854597599998016e+00 9.790789999999999793e+01 9.198529999999999518e+01
2.210075000000000234e+00 9.580855343199999652e+00 9.790279999999999916e+01 9.200530000000000541e+01
2.214399999999999924e+00 9.589826865599999195e+00 9.790030000000000143e+01 9.202750000000000341e+01
2.218725000000000058e+00 9.598769164799998421e+00 9.788649999999999807e+01 9.204819999999999425e+01
2.223050000000000193e+00 9.607682240799999107e+00 9.787500000000000000e+01 9.207129999999999370e+01
2.227375000000000327e+00 9.616595316799998017e+00 9.786379999999999768e+01 9.209290000000000020e+01
2.231700000000000017e+00 9.625479169600000162e+00 9.783100000000000307e+01 9.211690000000000111e+01
2.236025000000000151e+00 9.634333799200000215e+00 9.779399999999999693e+01 9.213939999999999486e+01
2.240350000000000286e+00 9.643159205599999950e+00 9.776919999999999789e+01 9.216419999999999391e+01
2.244674999999999976e+00 9.651955388799999369e+00 9.776139999999999475e+01 9.217950000000000443e+01
2.249000000000000110e+00 9.660751572000000564e+00 9.775600000000000023e+01 9.218590000000000373e+01
2.253325000000000244e+00 9.669518531999999666e+00 9.775050000000000239e+01 9.216240000000000521e+01
2.257650000000000379e+00 9.678285492000000545e+00 9.774750000000000227e+01 9.214220000000000255e+01
2.261975000000000069e+00 9.687023228799999330e+00 9.774439999999999884e+01 9.212779999999999347e+01
2.266300000000000203e+00 9.695760965599999892e+00 9.774379999999999313e+01 9.211129999999999995e+01
2.270625000000000338e+00 9.704440255999999820e+00 9.774240000000000350e+01 9.209269999999999357e+01
2.274950000000000028e+00 9.712476635999999885e+00 9.786430000000000007e+01 9.189310000000000400e+01
2.279275000000000162e+00 9.720980587199999690e+00 9.784380000000000166e+01 9.188100000000000023e+01
2.283600000000000296e+00 9.729484538399999494e+00 9.784619999999999607e+01 9.187529999999999575e+01
2.287924999999999986e+00 9.737930043200000441e+00 9.786419999999999675e+01 9.186480000000000246e+01
2.292250000000000121e+00 9.746375547999999611e+00 9.788720000000000709e+01 9.185360000000000014e+01
2.296575000000000255e+00 9.754762606399999925e+00 9.790879999999999939e+01 9.184199999999999875e+01
2.300900000000000389e+00 9.763178887999998778e+00 9.793229999999999791e+01 9.183270000000000266e+01
2.305225000000000080e+00 9.771565946399999092e+00 9.794889999999999475e+01 9.182309999999999661e+01
2.309550000000000214e+00 9.779953004799999405e+00 9.796909999999999741e+01 9.181550000000000011e+01
2.313875000000000348e+00 9.788281616799999085e+00 9.798629999999999995e+01 9.180759999999999366e+01
2.318200000000000038e+00 9.796639451999999082e+00 9.800709999999999411e+01 9.180150000000000432e+01
2.322525000000000173e+00 9.804968063999998762e+00 9.802450000000000330e+01 9.179590000000000316e+01
2.326850000000000307e+00 9.813296676000000218e+00 9.804579999999999984e+01 9.179500000000000171e+01
2.331175000000000441e+00 9.821596064799999581e+00 9.806350000000000477e+01 9.179309999999999548e+01
2.335500000000000131e+00 9.829895453599998945e+00 9.808509999999999707e+01 9.177649999999999864e+01
2.339825000000000266e+00 9.838165619199999767e+00 9.810190000000000055e+01 9.175069999999999482e+01
2.344150000000000400e+00 9.846465007999999131e+00 9.810559999999999548e+01 9.173720000000000141e+01
2.348475000000000090e+00 9.854705950399999637e+00 9.809220000000000539e+01 9.174420000000000641e+01
2.352800000000000225e+00 9.862976115999998683e+00 9.808259999999999934e+01 9.175239999999999441e+01
2.357125000000000359e+00 9.871217058399999189e+00 9.807470000000000709e+01 9.175979999999999848e+01
2.361450000000000493e+00 9.879487223999998236e+00 9.807170000000000698e+01 9.176850000000000307e+01
2.365775000000000183e+00 9.887698943200000201e+00 9.806520000000000437e+01 9.177530000000000143e+01
2.370100000000000318e+00 9.895939885600000707e+00 9.806300000000000239e+01 9.179510000000000502e+01
2.374425000000000452e+00 9.904180827999999437e+00 9.805710000000000548e+01 9.181740000000000634e+01
2.378750000000000142e+00 9.912392547199999626e+00 9.805549999999999500e+01 9.183990000000000009e+01
2.383075000000000276e+00 9.921977756799998716e+00 9.809430000000000405e+01 9.179430000000000689e+01
2.387400000000000411e+00 9.929926467199999607e+00 9.810380000000000678e+01 9.177190000000000225e+01
2.391725000000000101e+00 9.937992070399998212e+00 9.810550000000000637e+01 9.177830000000000155e+01
2.396050000000000235e+00 9.945999227199999737e+00 9.811270000000000380e+01 9.178199999999999648e+01
2.400375000000000369e+00 9.954006383999999485e+00 9.812009999999999366e+01 9.179259999999999309e+01
2.404700000000000504e+00 9.961984317599998917e+00 9.813970000000000482e+01 9.180230000000000246e+01
2.409025000000000194e+00 9.969933027999999808e+00 9.815720000000000312e+01 9.181399999999999295e+01
2.413350000000000328e+00 9.977881738399998923e+00 9.817770000000000152e+01 9.182569999999999766e+01
2.417675000000000463e+00 9.985801225599999498e+00 9.819589999999999463e+01 9.182800000000000296e+01
2.422000000000000153e+00 9.993720712799998296e+00 9.821680000000000632e+01 9.182980000000000587e+01
2.426325000000000287e+00 1.000161097680000033e+01 9.823520000000000607e+01 9.183100000000000307e+01
2.430650000000000421e+00 1.000947201759999849e+01 9.825629999999999598e+01 9.183259999999999934e+01
2.434974999999999667e+00 1.001736228159999875e+01 9.827490000000000236e+01 9.183320000000000505e+01
2.439299999999999802e+00 1.002519409920000015e+01 9.829640000000000555e+01 9.181929999999999836e+01
2.443624999999999936e+00 1.003305514000000009e+01 9.831119999999999948e+01 9.179680000000000462e+01
2.447950000000000070e+00 1.004085773439999940e+01 9.831489999999999441e+01 9.177309999999999945e+01
2.452274999999999761e+00 1.004868955199999903e+01 9.831390000000000384e+01 9.175360000000000582e+01
2.456599999999999895e+00 1.005649214640000011e+01 9.828889999999999816e+01 9.173669999999999902e+01
2.460925000000000029e+00 1.006429474079999942e+01 9.826069999999999993e+01 9.171859999999999502e+01
2.465249999999999719e+00 1.007206811200000018e+01 9.823309999999999320e+01 9.170180000000000575e+01
2.469574999999999854e+00 1.007984148319999917e+01 9.819710000000000605e+01 9.168349999999999511e+01
2.473899999999999988e+00 1.008761485439999994e+01 9.816410000000000480e+01 9.166679999999999495e+01
2.478225000000000122e+00 1.009535900240000039e+01 9.812869999999999493e+01 9.165340000000000487e+01
2.482549999999999812e+00 1.010310315039999907e+01 9.809619999999999607e+01 9.164849999999999852e+01
2.486874999999999947e+00 1.011084729839999952e+01 9.806140000000000612e+01 9.164109999999999445e+01
2.491200000000000081e+00 1.011938047279999964e+01 9.808389999999999986e+01 9.183889999999999532e+01
2.495524999999999771e+00 1.012665704960000035e+01 9.802939999999999543e+01 9.186539999999999395e+01
2.499849999999999905e+00 1.013416741200000004e+01 9.800459999999999638e+01 9.186889999999999645e+01
2.504175000000000040e+00 1.014173622080000037e+01 9.798709999999999809e+01 9.186650000000000205e+01
2.508499999999999730e+00 1.014930502959999892e+01 9.797450000000000614e+01 9.186320000000000618e+01
2.512824999999999864e+00 1.015684461519999893e+01 9.796169999999999334e+01 9.185809999999999320e+01
2.517149999999999999e+00 1.016441342399999925e+01 9.795199999999999818e+01 9.185380000000000678e+01
2.521475000000000133e+00 1.017195300959999926e+01 9.794060000000000343e+01 9.184130000000000393e+01
2.525799999999999823e+00 1.017946337199999896e+01 9.794540000000000646e+01 9.183140000000000214e+01
2.530124999999999957e+00 1.018697373440000042e+01 9.795999999999999375e+01 9.182769999999999300e+01
2.534450000000000092e+00 1.019445487359999980e+01 9.797050000000000125e+01 9.182569999999999766e+01
2.538774999999999782e+00 1.020193601280000095e+01 9.796169999999999334e+01 9.184040000000000248e+01
2.543099999999999916e+00 1.020938792879999824e+01 9.795589999999999975e+01 9.185609999999999786e+01
2.547425000000000050e+00 1.021683984479999907e+01 9.794759999999999422e+01 9.187080000000000268e+01
2.551750000000000185e+00 1.022426253759999959e+01 9.794230000000000302e+01 9.188609999999999900e+01
2.556074999999999875e+00 1.023168523039999833e+01 9.793460000000000321e+01 9.190040000000000475e+01
2.560400000000000009e+00 1.023907869999999853e+01 9.792980000000000018e+01 9.191530000000000200e+01
2.564725000000000144e+00 1.024647216959999874e+01 9.792260000000000275e+01 9.192910000000000537e+01
2.569049999999999834e+00 1.025386563919999894e+01 9.791830000000000211e+01 9.194350000000000023e+01
2.573374999999999968e+00 1.026122988559999882e+01 9.791089999999999804e+01 9.195699999999999363e+01
2.577700000000000102e+00 1.026856490879999839e+01 9.790300000000000580e+01 9.196349999999999625e+01
2.582024999999999793e+00 1.027595837839999859e+01 9.789539999999999509e+01 9.196399999999999864e+01
2.586349999999999927e+00 1.028332262480000026e+01 9.789090000000000202e+01 9.195289999999999964e+01
2.590675000000000061e+00 1.029065764799999982e+01 9.788330000000000553e+01 9.193829999999999814e+01
2.595000000000000195e+00 1.029799267119999939e+01 9.787810000000000343e+01 9.192419999999999902e+01
2.599324999999999886e+00 1.030497701599999871e+01 9.810219999999999629e+01 9.199750000000000227e+01
2.603650000000000020e+00 1.031181524480000000e+01 9.809730000000000416e+01 9.201030000000000086e+01
2.607975000000000154e+00 1.031897492879999945e+01 9.810049999999999670e+01 9.200830000000000553e+01
2.612299999999999844e+00 1.032610538959999857e+01 9.811299999999999955e+01 9.200190000000000623e+01
2.616624999999999979e+00 1.033335274319999897e+01 9.812789999999999679e+01 9.199649999999999750e+01
2.620950000000000113e+00 1.034054165040000051e+01 9.814560000000000173e+01 9.199209999999999354e+01
2.625275000000000247e+00 1.034778900399999912e+01 9.816410000000000480e+01 9.198690000000000566e+01
2.629599999999999937e+00 1.035497791120000066e+01 9.815879999999999939e+01 9.198340000000000316e+01
2.633925000000000072e+00 1.036222526479999928e+01 9.815149999999999864e+01 9.197809999999999775e+01
2.638250000000000206e+00 1.036941417199999904e+01 9.814270000000000493e+01 9.197469999999999857e+01
2.642574999999999896e+00 1.037660307919999880e+01 9.813400000000000034e+01 9.196840000000000259e+01
2.646900000000000031e+00 1.038379198640000034e+01 9.812560000000000571e+01 9.196349999999999625e+01
2.651225000000000165e+00 1.039095167039999978e+01 9.811799999999999500e+01 9.195780000000000598e+01
2.655549999999999855e+00 1.039808213120000069e+01 9.811440000000000339e+01 9.195489999999999498e+01
2.659874999999999989e+00 1.040524181520000013e+01 9.811119999999999663e+01 9.194910000000000139e+01
2.664200000000000124e+00 1.041234305279999894e+01 9.810829999999999984e+01 9.194580000000000553e+01
2.668525000000000258e+00 1.041944429039999953e+01 9.810580000000000211e+01 9.193959999999999866e+01
2.672849999999999948e+00 1.042654552800000012e+01 9.810479999999999734e+01 9.193609999999999616e+01
2.677175000000000082e+00 1.043364676559999893e+01 9.810450000000000159e+01 9.192950000000000443e+01
2.681500000000000217e+00 1.044071877999999920e+01 9.810360000000000014e+01 9.192560000000000286e+01
2.685824999999999907e+00 1.044776157119999915e+01 9.810219999999999629e+01 9.191859999999999786e+01
2.690150000000000041e+00 1.045474591599999847e+01 9.807720000000000482e+01 9.191450000000000387e+01
2.694475000000000176e+00 1.046175948399999989e+01 9.805060000000000286e+01 9.192279999999999518e+01
2.698800000000000310e+00 1.046871460560000067e+01 9.802450000000000330e+01 9.192400000000000659e+01
2.703125000000000000e+00 1.047566972719999967e+01 9.799840000000000373e+01 9.191360000000000241e+01
2.707450000000000134e+00 1.048113446559999851e+01 9.815439999999999543e+01 9.165779999999999461e+01
2.711775000000000269e+00 1.048817725680000024e+01 9.816559999999999775e+01 9.165619999999999834e+01
2.716099999999999959e+00 1.049516160159999956e+01 9.817079999999999984e+01 9.165980000000000416e+01
2.720425000000000093e+00 1.050208750000000002e+01 9.817480000000000473e+01 9.165980000000000416e+01
2.724750000000000227e+00 1.050901339839999871e+01 9.818540000000000134e+01 9.166419999999999391e+01
2.729074999999999918e+00 1.051591007359999885e+01 9.820040000000000191e+01 9.167929999999999779e+01
2.733400000000000052e+00 1.052280674880000078e+01 9.821729999999999450e+01 9.170359999999999445e+01
2.737725000000000186e+00 1.052967420079999883e+01 9.823309999999999320e+01 9.172570000000000334e+01
2.742050000000000320e+00 1.053651242960000012e+01 9.825060000000000571e+01 9.175039999999999907e+01
2.746375000000000011e+00 1.054332143519999931e+01 9.826670000000000016e+01 9.177299999999999613e+01
2.750700000000000145e+00 1.055013044079999851e+01 9.828430000000000177e+01 9.179779999999999518e+01
2.755025000000000279e+00 1.055688100000000063e+01 9.830070000000000618e+01 9.182059999999999889e+01
2.759349999999999969e+00 1.056366078239999950e+01 9.831839999999999691e+01 9.184550000000000125e+01
2.763675000000000104e+00 1.057038211839999953e+01 9.833440000000000225e+01 9.186839999999999407e+01
2.768000000000000238e+00 1.057713267759999987e+01 9.833839999999999293e+01 9.189329999999999643e+01
2.772325000000000372e+00 1.058382479039999957e+01 9.834180000000000632e+01 9.191639999999999588e+01
2.776650000000000063e+00 1.059051690319999928e+01 9.834680000000000177e+01 9.193649999999999523e+01
2.780975000000000197e+00 1.059720901599999898e+01 9.835039999999999338e+01 9.193170000000000641e+01
2.785300000000000331e+00 1.060387190560000015e+01 9.833089999999999975e+01 9.192279999999999518e+01
2.789625000000000021e+00 1.061050557199999922e+01 9.831000000000000227e+01 9.191280000000000427e+01
2.793950000000000156e+00 1.061713923840000007e+01 9.828780000000000427e+01 9.190470000000000539e+01
2.798275000000000290e+00 1.062377290479999914e+01 9.826019999999999754e+01 9.189549999999999841e+01
2.802600000000000424e+00 1.063037734799999967e+01 9.823380000000000223e+01 9.188830000000000098e+01
2.806925000000000114e+00 1.063695256799999811e+01 9.820650000000000546e+01 9.187239999999999895e+01
2.811250000000000249e+00 1.064355701119999864e+01 9.818049999999999500e+01 9.185609999999999786e+01
2.815575000000000383e+00 1.064867107120000078e+01 9.800849999999999795e+01 9.162080000000000268e+01
2.819900000000000073e+00 1.065510017519999941e+01 9.795829999999999416e+01 9.161709999999999354e+01
2.824225000000000207e+00 1.066170461839999994e+01 9.792700000000000671e+01 9.163519999999999754e+01
2.828550000000000342e+00 1.066819216880000099e+01 9.792180000000000462e+01 9.164910000000000423e+01
2.832875000000000032e+00 1.067476738879999942e+01 9.791849999999999454e+01 9.166750000000000398e+01
2.837200000000000166e+00 1.068125493919999869e+01 9.791819999999999879e+01 9.168529999999999802e+01
2.841525000000000301e+00 1.068777171280000005e+01 9.791769999999999641e+01 9.170420000000000016e+01
2.845850000000000435e+00 1.069425926320000109e+01 9.791859999999999786e+01 9.172220000000000084e+01
2.850175000000000125e+00 1.070077603679999889e+01 9.791920000000000357e+01 9.173999999999999488e+01
2.854500000000000259e+00 1.070720514079999930e+01 9.792019999999999413e+01 9.175920000000000698e+01
2.858825000000000394e+00 1.071369269119999856e+01 9.792090000000000316e+01 9.176500000000000057e+01
2.863150000000000084e+00 1.072009257200000043e+01 9.792170000000000130e+01 9.176860000000000639e+01
2.867475000000000218e+00 1.072652167600000084e+01 9.792230000000000700e+01 9.177100000000000080e+01
2.871800000000000352e+00 1.073289233360000061e+01 9.792289999999999850e+01 9.177490000000000236e+01
2.876125000000000487e+00 1.073929221439999893e+01 9.792329999999999757e+01 9.177719999999999345e+01
2.880450000000000177e+00 1.074563364880000016e+01 9.792849999999999966e+01 9.178109999999999502e+01
2.884775000000000311e+00 1.075200430639999993e+01 9.794750000000000512e+01 9.178340000000000032e+01
2.889100000000000446e+00 1.075831651759999907e+01 9.796699999999999875e+01 9.178740000000000521e+01
2.893425000000000136e+00 1.076462872879999999e+01 9.798699999999999477e+01 9.178959999999999297e+01
2.897750000000000270e+00 1.077091171680000059e+01 9.800749999999999318e+01 9.179370000000000118e+01
2.902075000000000404e+00 1.077722392799999973e+01 9.802859999999999729e+01 9.179420000000000357e+01
2.906400000000000095e+00 1.078347769280000001e+01 9.805020000000000380e+01 9.177460000000000662e+01
2.910725000000000229e+00 1.078976068080000061e+01 9.806279999999999575e+01 9.175329999999999586e+01
2.915050000000000363e+00 1.079598522239999880e+01 9.806340000000000146e+01 9.173460000000000036e+01
2.919375000000000497e+00 1.080220976399999877e+01 9.806390000000000384e+01 9.171380000000000621e+01
2.923700000000000188e+00 1.080814207359999912e+01 9.802870000000000061e+01 9.177870000000000061e+01
2.928025000000000322e+00 1.081395749039999998e+01 9.800220000000000198e+01 9.180410000000000537e+01
2.932350000000000456e+00 1.082000669279999983e+01 9.798470000000000368e+01 9.180459999999999354e+01
2.936675000000000146e+00 1.082614356480000062e+01 9.797379999999999711e+01 9.179829999999999757e+01
2.941000000000000281e+00 1.083236810639999881e+01 9.796609999999999729e+01 9.178430000000000177e+01
2.945325000000000415e+00 1.083853420159999992e+01 9.795969999999999800e+01 9.176200000000000045e+01
2.949650000000000549e+00 1.084472951999999957e+01 9.795319999999999538e+01 9.174079999999999302e+01
2.953975000000000239e+00 1.085089561519999890e+01 9.794700000000000273e+01 9.171859999999999502e+01
2.958300000000000374e+00 1.085706171040000001e+01 9.794060000000000343e+01 9.169710000000000605e+01
2.962625000000000508e+00 1.086319858239999903e+01 9.793389999999999418e+01 9.167470000000000141e+01
2.966950000000000198e+00 1.086933545439999982e+01 9.792669999999999675e+01 9.165269999999999584e+01
2.971275000000000333e+00 1.087544310320000029e+01 9.791979999999999507e+01 9.162999999999999545e+01
2.975600000000000023e+00 1.088155075200000077e+01 9.791339999999999577e+01 9.160739999999999839e+01
2.979924999999999713e+00 1.088762917759999915e+01 9.790709999999999980e+01 9.158429999999999893e+01
2.984249999999999847e+00 1.089370760319999931e+01 9.790130000000000621e+01 9.156119999999999948e+01
2.988574999999999982e+00 1.089975680559999915e+01 9.791830000000000211e+01 9.154399999999999693e+01
2.992900000000000116e+00 1.090580600800000077e+01 9.793559999999999377e+01 9.153900000000000148e+01
2.997224999999999806e+00 1.091185521039999884e+01 9.795210000000000150e+01 9.153409999999999513e+01
3.001549999999999940e+00 1.091787518960000014e+01 9.796859999999999502e+01 9.152960000000000207e+01
3.005875000000000075e+00 1.092389516879999967e+01 9.798409999999999798e+01 9.152530000000000143e+01
3.010199999999999765e+00 1.092988592480000065e+01 9.799989999999999668e+01 9.152129999999999654e+01
3.014524999999999899e+00 1.093587668079999986e+01 9.801510000000000389e+01 9.151770000000000493e+01
3.018850000000000033e+00 1.094186743679999907e+01 9.803060000000000684e+01 9.151539999999999964e+01
3.023174999999999724e+00 1.094782896959999974e+01 9.804510000000000502e+01 9.151290000000000191e+01
3.027499999999999858e+00 1.095379050239999863e+01 9.805979999999999563e+01 9.151000000000000512e+01
3.031824999999999992e+00 1.095931368719999988e+01 9.828619999999999379e+01 9.150230000000000530e+01
3.036150000000000126e+00 1.096492454160000030e+01 9.826239999999999952e+01 9.153090000000000259e+01
3.040474999999999817e+00 1.097071073519999906e+01 9.824809999999999377e+01 9.153849999999999909e+01
3.044799999999999951e+00 1.097652615199999993e+01 9.824979999999999336e+01 9.154229999999999734e+01
3.049125000000000085e+00 1.098237079199999933e+01 9.825660000000000593e+01 9.154579999999999984e+01
3.053449999999999775e+00 1.098821543200000050e+01 9.826489999999999725e+01 9.155249999999999488e+01
3.057774999999999910e+00 1.099406007199999991e+01 9.827400000000000091e+01 9.157330000000000325e+01
3.062100000000000044e+00 1.099990471199999931e+01 9.828340000000000032e+01 9.159470000000000312e+01
3.066425000000000178e+00 1.100577857519999903e+01 9.829269999999999641e+01 9.161520000000000152e+01
3.070749999999999869e+00 1.101159399199999811e+01 9.830180000000000007e+01 9.163670000000000471e+01
3.075075000000000003e+00 1.101743863199999929e+01 9.830939999999999657e+01 9.165709999999999980e+01
3.079400000000000137e+00 1.102322482559999983e+01 9.831589999999999918e+01 9.167860000000000298e+01
3.083724999999999827e+00 1.102901101920000038e+01 9.832259999999999422e+01 9.169889999999999475e+01
3.088049999999999962e+00 1.103476798960000060e+01 9.832909999999999684e+01 9.172039999999999793e+01
3.092375000000000096e+00 1.104055418319999937e+01 9.833580000000000609e+01 9.174070000000000391e+01
3.096699999999999786e+00 1.104628193040000106e+01 9.834319999999999595e+01 9.176210000000000377e+01
3.101024999999999920e+00 1.105203890079999951e+01 9.835649999999999693e+01 9.178220000000000312e+01
3.105350000000000055e+00 1.105773742479999910e+01 9.836979999999999791e+01 9.180360000000000298e+01
3.109675000000000189e+00 1.106343594879999870e+01 9.838379999999999370e+01 9.182359999999999900e+01
3.113999999999999879e+00 1.106910524959999975e+01 9.839759999999999707e+01 9.184489999999999554e+01
3.118325000000000014e+00 1.107480377359999935e+01 9.841219999999999857e+01 9.186480000000000246e+01
3.122650000000000148e+00 1.108047307439999862e+01 9.842659999999999343e+01 9.188599999999999568e+01
3.126974999999999838e+00 1.108611315199999936e+01 9.844169999999999732e+01 9.188020000000000209e+01
3.131299999999999972e+00 1.109175322959999832e+01 9.845659999999999457e+01 9.187199999999999989e+01
3.135625000000000107e+00 1.109739330719999906e+01 9.847230000000000416e+01 9.186260000000000048e+01
3.139950000000000241e+00 1.110244892079999879e+01 9.837430000000000518e+01 9.142040000000000077e+01
3.144274999999999931e+00 1.110797210560000003e+01 9.836589999999999634e+01 9.141179999999999950e+01
3.148600000000000065e+00 1.111358296000000045e+01 9.836690000000000111e+01 9.142719999999999914e+01
3.152925000000000200e+00 1.111916459120000056e+01 9.837460000000000093e+01 9.144230000000000302e+01
3.157249999999999890e+00 1.112474622240000066e+01 9.838580000000000325e+01 9.146339999999999293e+01
3.161575000000000024e+00 1.113032785360000076e+01 9.839820000000000277e+01 9.148250000000000171e+01
3.165900000000000158e+00 1.113590948479999909e+01 9.841230000000000189e+01 9.150449999999999307e+01
3.170224999999999849e+00 1.114146189279999888e+01 9.842610000000000525e+01 9.152450000000000330e+01
3.174549999999999983e+00 1.114701430080000044e+01 9.844119999999999493e+01 9.154619999999999891e+01
3.178875000000000117e+00 1.115253748559999991e+01 9.845560000000000400e+01 9.156629999999999825e+01
3.183200000000000252e+00 1.115808989359999970e+01 9.846330000000000382e+01 9.158750000000000568e+01
3.187524999999999942e+00 1.116361307839999917e+01 9.845690000000000452e+01 9.160739999999999839e+01
3.191850000000000076e+00 1.116916548639999895e+01 9.844180000000000064e+01 9.162690000000000623e+01
3.196175000000000210e+00 1.117468867119999842e+01 9.842050000000000409e+01 9.164549999999999841e+01
3.200499999999999901e+00 1.118024107919999999e+01 9.840059999999999718e+01 9.166530000000000200e+01
3.204825000000000035e+00 1.118573504080000092e+01 9.837930000000000064e+01 9.168470000000000653e+01
3.209150000000000169e+00 1.119122900240000007e+01 9.835939999999999372e+01 9.170489999999999498e+01
3.213475000000000303e+00 1.119669374079999891e+01 9.833799999999999386e+01 9.171349999999999625e+01
3.217799999999999994e+00 1.120218770239999984e+01 9.831659999999999400e+01 9.172259999999999991e+01
3.222125000000000128e+00 1.120762321760000013e+01 9.829089999999999350e+01 9.173139999999999361e+01
3.226450000000000262e+00 1.121308795600000074e+01 9.826690000000000680e+01 9.174039999999999395e+01
3.230774999999999952e+00 1.121852347119999926e+01 9.824160000000000537e+01 9.174920000000000186e+01
3.235100000000000087e+00 1.122395898639999956e+01 9.821810000000000684e+01 9.175830000000000553e+01
3.239425000000000221e+00 1.122936527839999954e+01 9.819339999999999691e+01 9.176709999999999923e+01
3.243750000000000355e+00 1.123477157039999952e+01 9.817090000000000316e+01 9.177500000000000568e+01
3.248075000000000045e+00 1.123959339840000027e+01 9.807219999999999516e+01 9.156980000000000075e+01
3.252400000000000180e+00 1.124435677999999861e+01 9.801409999999999911e+01 9.160869999999999891e+01
3.256725000000000314e+00 1.124950006319999929e+01 9.797400000000000375e+01 9.162560000000000571e+01
3.261050000000000004e+00 1.125470179279999883e+01 9.794389999999999930e+01 9.163559999999999661e+01
3.265375000000000139e+00 1.125996196879999900e+01 9.791649999999999920e+01 9.163460000000000605e+01
3.269700000000000273e+00 1.126522214480000095e+01 9.789209999999999923e+01 9.162990000000000634e+01
3.274024999999999963e+00 1.127048232079999934e+01 9.786950000000000216e+01 9.162309999999999377e+01
3.278350000000000097e+00 1.127574249679999951e+01 9.786450000000000671e+01 9.161849999999999739e+01
3.282675000000000232e+00 1.128100267279999969e+01 9.785999999999999943e+01 9.161199999999999477e+01
3.287000000000000366e+00 1.128623362559999954e+01 9.785649999999999693e+01 9.160779999999999745e+01
3.291325000000000056e+00 1.129146457839999940e+01 9.785309999999999775e+01 9.160190000000000055e+01
3.295650000000000190e+00 1.129669553119999925e+01 9.784990000000000521e+01 9.159820000000000562e+01
3.299975000000000325e+00 1.130189726079999879e+01 9.784680000000000177e+01 9.159279999999999688e+01
3.304300000000000015e+00 1.130706976719999979e+01 9.784380000000000166e+01 9.158960000000000434e+01
3.308625000000000149e+00 1.131227149679999933e+01 9.784090000000000487e+01 9.158469999999999800e+01
3.312950000000000284e+00 1.131744400320000032e+01 9.783809999999999718e+01 9.158199999999999363e+01
3.317275000000000418e+00 1.132258728639999923e+01 9.783549999999999613e+01 9.157940000000000680e+01
3.321600000000000108e+00 1.132773056959999813e+01 9.783270000000000266e+01 9.157949999999999591e+01
3.325925000000000242e+00 1.133287385279999882e+01 9.783029999999999404e+01 9.157779999999999632e+01
3.330250000000000377e+00 1.133798791279999918e+01 9.782769999999999300e+01 9.157810000000000628e+01
3.334575000000000067e+00 1.134310197279999954e+01 9.782550000000000523e+01 9.157680000000000575e+01
3.338900000000000201e+00 1.134818680959999959e+01 9.782309999999999661e+01 9.157129999999999370e+01
3.343225000000000335e+00 1.135327164639999964e+01 9.782099999999999795e+01 9.155400000000000205e+01
3.347550000000000026e+00 1.135835648319999969e+01 9.783559999999999945e+01 9.153820000000000334e+01
3.351875000000000160e+00 1.136341209679999942e+01 9.785290000000000532e+01 9.152030000000000598e+01
3.356200000000000294e+00 1.136843848719999883e+01 9.811520000000000152e+01 9.153860000000000241e+01
3.360525000000000428e+00 1.137334798479999876e+01 9.808820000000000050e+01 9.154579999999999984e+01
3.364850000000000119e+00 1.137837437519999995e+01 9.806910000000000593e+01 9.153509999999999991e+01
3.369175000000000253e+00 1.138345921199999999e+01 9.805670000000000641e+01 9.152230000000000132e+01
3.373500000000000387e+00 1.138854404880000004e+01 9.804859999999999332e+01 9.151000000000000512e+01
3.377825000000000077e+00 1.139359966239999977e+01 9.804269999999999641e+01 9.149769999999999470e+01
3.382150000000000212e+00 1.139865527599999950e+01 9.803719999999999857e+01 9.148619999999999663e+01
3.386475000000000346e+00 1.140368166639999892e+01 9.803199999999999648e+01 9.147429999999999950e+01
3.390800000000000480e+00 1.140870805680000011e+01 9.802700000000000102e+01 9.146290000000000475e+01
3.395125000000000171e+00 1.141370522399999921e+01 9.802160000000000650e+01 9.145199999999999818e+01
3.399450000000000305e+00 1.141870239120000008e+01 9.801670000000000016e+01 9.144889999999999475e+01
3.403775000000000439e+00 1.142367033519999886e+01 9.801109999999999900e+01 9.144899999999999807e+01
3.408100000000000129e+00 1.142860905599999910e+01 9.800600000000000023e+01 9.145709999999999695e+01
3.412425000000000264e+00 1.143357699999999966e+01 9.800000000000000000e+01 9.146490000000000009e+01
3.416750000000000398e+00 1.143848649759999958e+01 9.799450000000000216e+01 9.147310000000000230e+01
3.421075000000000088e+00 1.144339599519999950e+01 9.798839999999999861e+01 9.148109999999999786e+01
3.425400000000000222e+00 1.144830549279999943e+01 9.798350000000000648e+01 9.148940000000000339e+01
3.429725000000000357e+00 1.145321499039999935e+01 9.797790000000000532e+01 9.149750000000000227e+01
3.434050000000000491e+00 1.145809526480000073e+01 9.798990000000000578e+01 9.150600000000000023e+01
3.438375000000000181e+00 1.146294631600000002e+01 9.800270000000000437e+01 9.151430000000000575e+01
3.442700000000000315e+00 1.146779736719999931e+01 9.801640000000000441e+01 9.152290000000000703e+01
3.447025000000000450e+00 1.147264841840000038e+01 9.802880000000000393e+01 9.152570000000000050e+01
3.451350000000000140e+00 1.147747024639999935e+01 9.804210000000000491e+01 9.152729999999999677e+01
3.455675000000000274e+00 1.148229207440000010e+01 9.805400000000000205e+01 9.152870000000000061e+01
3.460000000000000409e+00 1.148708467920000054e+01 9.806680000000000064e+01 9.153010000000000446e+01
3.464325000000000543e+00 1.149170194479999907e+01 9.829370000000000118e+01 9.158729999999999905e+01
3.468650000000000233e+00 1.149640688000000033e+01 9.826940000000000452e+01 9.158700000000000330e+01
3.472975000000000367e+00 1.150125793119999962e+01 9.825400000000000489e+01 9.158419999999999561e+01
3.477300000000000502e+00 1.150602131279999973e+01 9.824890000000000612e+01 9.158190000000000452e+01
3.481625000000000192e+00 1.151087236399999902e+01 9.824399999999999977e+01 9.158020000000000493e+01
3.485950000000000326e+00 1.151566496879999946e+01 9.824309999999999832e+01 9.157309999999999661e+01
3.490275000000000460e+00 1.152048679680000021e+01 9.824120000000000630e+01 9.156189999999999429e+01
3.494600000000000151e+00 1.152525017839999855e+01 9.824129999999999541e+01 9.155200000000000671e+01
3.498925000000000285e+00 1.153001356000000044e+01 9.824020000000000152e+01 9.154149999999999920e+01
3.503250000000000419e+00 1.153477694159999878e+01 9.824020000000000152e+01 9.153239999999999554e+01
3.507575000000000554e+00 1.153954032319999889e+01 9.823930000000000007e+01 9.152249999999999375e+01
3.511900000000000244e+00 1.154424525840000015e+01 9.823909999999999343e+01 9.151390000000000668e+01
3.516224999999999934e+00 1.154897941679999995e+01 9.823820000000000618e+01 9.150449999999999307e+01
3.520550000000000068e+00 1.155368435199999944e+01 9.823770000000000380e+01 9.149490000000000123e+01
3.524874999999999758e+00 1.155838928719999892e+01 9.823669999999999902e+01 9.148160000000000025e+01
3.529199999999999893e+00 1.156306499919999986e+01 9.823680000000000234e+01 9.147020000000000550e+01
3.533525000000000027e+00 1.156774071119999903e+01 9.825329999999999586e+01 9.145869999999999322e+01
3.537849999999999717e+00 1.157238719999999965e+01 9.826919999999999789e+01 9.144809999999999661e+01
3.542174999999999851e+00 1.157706291200000059e+01 9.828470000000000084e+01 9.143630000000000280e+01
3.546499999999999986e+00 1.158168017759999913e+01 9.829959999999999809e+01 9.142529999999999291e+01
3.550825000000000120e+00 1.158632666639999975e+01 9.831399999999999295e+01 9.141320000000000334e+01
3.555149999999999810e+00 1.159094393200000006e+01 9.832789999999999964e+01 9.140200000000000102e+01
3.559474999999999945e+00 1.159556119760000037e+01 9.834130000000000393e+01 9.138960000000000150e+01
3.563800000000000079e+00 1.160014924000000036e+01 9.835420000000000584e+01 9.137800000000000011e+01
3.568124999999999769e+00 1.160476650560000067e+01 9.835580000000000211e+01 9.136530000000000484e+01
3.572449999999999903e+00 1.160988056559999926e+01 9.840689999999999316e+01 9.149379999999999313e+01
3.576775000000000038e+00 1.161414715279999932e+01 9.836169999999999902e+01 9.146880000000000166e+01
3.581100000000000172e+00 1.161853063280000065e+01 9.834510000000000218e+01 9.145289999999999964e+01
3.585424999999999862e+00 1.162297255919999905e+01 9.833240000000000691e+01 9.143680000000000518e+01
3.589749999999999996e+00 1.162747293199999987e+01 9.832779999999999632e+01 9.142369999999999663e+01
3.594075000000000131e+00 1.163194408160000037e+01 9.832210000000000605e+01 9.141060000000000230e+01
3.598399999999999821e+00 1.163644445439999942e+01 9.832649999999999579e+01 9.139849999999999852e+01
3.602724999999999955e+00 1.164091560399999992e+01 9.833039999999999736e+01 9.138630000000000564e+01
3.607050000000000090e+00 1.164538675360000042e+01 9.833700000000000330e+01 9.137430000000000518e+01
3.611374999999999780e+00 1.164985790319999914e+01 9.834109999999999729e+01 9.136239999999999384e+01
3.615699999999999914e+00 1.165429982959999933e+01 9.834730000000000416e+01 9.135030000000000427e+01
3.620025000000000048e+00 1.165874175599999951e+01 9.835120000000000573e+01 9.133839999999999293e+01
3.624350000000000183e+00 1.166318368239999970e+01 9.835779999999999745e+01 9.132609999999999673e+01
3.628674999999999873e+00 1.166762560879999810e+01 9.836759999999999593e+01 9.131409999999999627e+01
3.633000000000000007e+00 1.167203831199999975e+01 9.837949999999999307e+01 9.130169999999999675e+01
3.637325000000000141e+00 1.167645101519999962e+01 9.838939999999999486e+01 9.128959999999999297e+01
3.641649999999999832e+00 1.168089294159999980e+01 9.840139999999999532e+01 9.127700000000000102e+01
3.645974999999999966e+00 1.168527642159999935e+01 9.841140000000000043e+01 9.127160000000000650e+01
3.650300000000000100e+00 1.168968912479999922e+01 9.842340000000000089e+01 9.127949999999999875e+01
3.654625000000000234e+00 1.169407260480000055e+01 9.843340000000000600e+01 9.129160000000000252e+01
3.658949999999999925e+00 1.169845608480000010e+01 9.844549999999999557e+01 9.130339999999999634e+01
3.663275000000000059e+00 1.170281034159999933e+01 9.845560000000000400e+01 9.131560000000000343e+01
3.667600000000000193e+00 1.170719382159999888e+01 9.846779999999999688e+01 9.132750000000000057e+01
3.671924999999999883e+00 1.171154807839999989e+01 9.847790000000000532e+01 9.134000000000000341e+01
3.676250000000000018e+00 1.171593155839999945e+01 9.849009999999999820e+01 9.135519999999999641e+01
3.680575000000000152e+00 1.172087027919999969e+01 9.836069999999999425e+01 9.142529999999999291e+01
3.684899999999999842e+00 1.172496152719999962e+01 9.830299999999999727e+01 9.145099999999999341e+01
3.689224999999999977e+00 1.172928656079999854e+01 9.826449999999999818e+01 9.146080000000000609e+01
3.693550000000000111e+00 1.173364081759999955e+01 9.823659999999999570e+01 9.147350000000000136e+01
3.697875000000000245e+00 1.173802429760000088e+01 9.821150000000000091e+01 9.148520000000000607e+01
3.702199999999999935e+00 1.174237855439999834e+01 9.818989999999999441e+01 9.150010000000000332e+01
3.706525000000000070e+00 1.174673281119999935e+01 9.816840000000000543e+01 9.151319999999999766e+01
3.710850000000000204e+00 1.175108706799999858e+01 9.814839999999999520e+01 9.152870000000000061e+01
3.715174999999999894e+00 1.175544132479999959e+01 9.812810000000000343e+01 9.154229999999999734e+01
3.719500000000000028e+00 1.175976635839999851e+01 9.810859999999999559e+01 9.155780000000000030e+01
3.723825000000000163e+00 1.176409139199999920e+01 9.808870000000000289e+01 9.157129999999999370e+01
3.728150000000000297e+00 1.176841642559999990e+01 9.806929999999999836e+01 9.158599999999999852e+01
3.732474999999999987e+00 1.177274145919999881e+01 9.806019999999999470e+01 9.159810000000000230e+01
3.736800000000000122e+00 1.177703726959999919e+01 9.805759999999999366e+01 9.161230000000000473e+01
3.741125000000000256e+00 1.178133307999999957e+01 9.805589999999999407e+01 9.162500000000000000e+01
3.745449999999999946e+00 1.178562889039999995e+01 9.805599999999999739e+01 9.163960000000000150e+01
3.749775000000000080e+00 1.178989547760000001e+01 9.805599999999999739e+01 9.165269999999999584e+01
3.754100000000000215e+00 1.179413284159999975e+01 9.805580000000000496e+01 9.166469999999999629e+01
3.758425000000000349e+00 1.179839942879999803e+01 9.805559999999999832e+01 9.166970000000000596e+01
3.762750000000000039e+00 1.180260756959999924e+01 9.805530000000000257e+01 9.167499999999999716e+01
3.767075000000000173e+00 1.180684493360000076e+01 9.805490000000000350e+01 9.167820000000000391e+01
3.771400000000000308e+00 1.181105307440000018e+01 9.805429999999999779e+01 9.168280000000000030e+01
3.775724999999999998e+00 1.181526121519999784e+01 9.805790000000000362e+01 9.168580000000000041e+01
3.780050000000000132e+00 1.181944013279999872e+01 9.806499999999999773e+01 9.169010000000000105e+01
3.784375000000000266e+00 1.182361905039999961e+01 9.807229999999999848e+01 9.169299999999999784e+01
3.788699999999999957e+00 1.182680437920000038e+01 9.813920000000000243e+01 9.170969999999999800e+01
3.793025000000000091e+00 1.183086640400000000e+01 9.810680000000000689e+01 9.172599999999999909e+01
3.797350000000000225e+00 1.183498687520000026e+01 9.808740000000000236e+01 9.172969999999999402e+01
3.801675000000000360e+00 1.183910734640000051e+01 9.807999999999999829e+01 9.173160000000000025e+01
3.806000000000000050e+00 1.184322781760000076e+01 9.808419999999999561e+01 9.173290000000000077e+01
3.810325000000000184e+00 1.184731906559999892e+01 9.808939999999999770e+01 9.173539999999999850e+01
3.814650000000000318e+00 1.185141031360000063e+01 9.809759999999999991e+01 9.173709999999999809e+01
3.818975000000000009e+00 1.185547233840000025e+01 9.810460000000000491e+01 9.173980000000000246e+01
3.823300000000000143e+00 1.185956358639999841e+01 9.811400000000000432e+01 9.173950000000000671e+01
3.827625000000000277e+00 1.186359638799999949e+01 9.812139999999999418e+01 9.173319999999999652e+01
3.831950000000000411e+00 1.186765841279999911e+01 9.813120000000000687e+01 9.172639999999999816e+01
3.836275000000000102e+00 1.187169121439999842e+01 9.813859999999999673e+01 9.172079999999999700e+01
3.840600000000000236e+00 1.187572401599999949e+01 9.814839999999999520e+01 9.171460000000000434e+01
3.844925000000000370e+00 1.187975681759999880e+01 9.815579999999999927e+01 9.171049999999999613e+01
3.849250000000000060e+00 1.188376039599999956e+01 9.816559999999999775e+01 9.170889999999999986e+01
3.853575000000000195e+00 1.188776397439999855e+01 9.817279999999999518e+01 9.170810000000000173e+01
3.857900000000000329e+00 1.189176755279999931e+01 9.818250000000000455e+01 9.170210000000000150e+01
3.862225000000000019e+00 1.189574190799999975e+01 9.818970000000000198e+01 9.169270000000000209e+01
3.866550000000000153e+00 1.189971626319999842e+01 9.819920000000000471e+01 9.168300000000000693e+01
3.870875000000000288e+00 1.190369061839999887e+01 9.820629999999999882e+01 9.167350000000000421e+01
3.875200000000000422e+00 1.190763575039999900e+01 9.821569999999999823e+01 9.166370000000000573e+01
3.879525000000000112e+00 1.191158088239999913e+01 9.822270000000000323e+01 9.165420000000000300e+01
3.883850000000000247e+00 1.191552601439999926e+01 9.823199999999999932e+01 9.164440000000000452e+01
3.888175000000000381e+00 1.191947114639999938e+01 9.823879999999999768e+01 9.163490000000000180e+01
3.892500000000000071e+00 1.192338705519999920e+01 9.824809999999999377e+01 9.162510000000000332e+01
3.896825000000000205e+00 1.192709840159999857e+01 9.823510000000000275e+01 9.152580000000000382e+01
3.901150000000000340e+00 1.193092664079999921e+01 9.821810000000000684e+01 9.151130000000000564e+01
3.905475000000000474e+00 1.193484254959999902e+01 9.821059999999999945e+01 9.150209999999999866e+01
3.909800000000000164e+00 1.193875845839999883e+01 9.821330000000000382e+01 9.149139999999999873e+01
3.914125000000000298e+00 1.194267436720000042e+01 9.821790000000000020e+01 9.148279999999999745e+01
3.918450000000000433e+00 1.194656105279999991e+01 9.822660000000000480e+01 9.148480000000000700e+01
3.922775000000000123e+00 1.195047696159999973e+01 9.823439999999999372e+01 9.148919999999999675e+01
3.927100000000000257e+00 1.195436364719999922e+01 9.824420000000000641e+01 9.149330000000000496e+01
3.931425000000000392e+00 1.195825033280000049e+01 9.825270000000000437e+01 9.149769999999999470e+01
3.935750000000000082e+00 1.196210779519999789e+01 9.826260000000000616e+01 9.150199999999999534e+01
3.940075000000000216e+00 1.196596525759999885e+01 9.826770000000000493e+01 9.150430000000000064e+01
3.944400000000000350e+00 1.196982271999999980e+01 9.827200000000000557e+01 9.150600000000000023e+01
3.948725000000000485e+00 1.197368018239999898e+01 9.827519999999999811e+01 9.150790000000000646e+01
3.953050000000000175e+00 1.197750842159999785e+01 9.827949999999999875e+01 9.150960000000000605e+01
3.957375000000000309e+00 1.198133666080000026e+01 9.828289999999999793e+01 9.151149999999999807e+01
3.961700000000000443e+00 1.198516489999999912e+01 9.828709999999999525e+01 9.151319999999999766e+01
3.966025000000000134e+00 1.198899313919999976e+01 9.829099999999999682e+01 9.151500000000000057e+01
3.970350000000000268e+00 1.199279215519999831e+01 9.829579999999999984e+01 9.151670000000000016e+01
3.974675000000000402e+00 1.199659117119999863e+01 9.829999999999999716e+01 9.151850000000000307e+01
3.979000000000000536e+00 1.200039018719999895e+01 9.830509999999999593e+01 9.151999999999999602e+01
3.983325000000000227e+00 1.200415997999999895e+01 9.830960000000000321e+01 9.152179999999999893e+01
3.987650000000000361e+00 1.200795899599999927e+01 9.831489999999999441e+01 9.152330000000000609e+01
3.991975000000000495e+00 1.201172878879999928e+01 9.831980000000000075e+01 9.152899999999999636e+01
3.996300000000000185e+00 1.201549858159999928e+01 9.832540000000000191e+01 9.154149999999999920e+01
4.000625000000000320e+00 1.201926837439999929e+01 9.833050000000000068e+01 9.155410000000000537e+01
4.004950000000000010e+00 1.202324272959999973e+01 9.819070000000000675e+01 9.146490000000000009e+01
4.009275000000000588e+00 1.202683718319999961e+01 9.816039999999999566e+01 9.145260000000000389e+01
4.013600000000000279e+00 1.203060697599999962e+01 9.814130000000000109e+01 9.144849999999999568e+01
4.017924999999999969e+00 1.203434754559999931e+01 9.813079999999999359e+01 9.144559999999999889e+01
4.022250000000000547e+00 1.203814656159999963e+01 9.812239999999999895e+01 9.144490000000000407e+01
4.026575000000000237e+00 1.204185790799999900e+01 9.811660000000000537e+01 9.144540000000000646e+01
4.030900000000000816e+00 1.204559847759999869e+01 9.811140000000000327e+01 9.144599999999999795e+01
4.035225000000000506e+00 1.204930982399999984e+01 9.810689999999999600e+01 9.144750000000000512e+01
4.039550000000000196e+00 1.205302117039999921e+01 9.810290000000000532e+01 9.144849999999999568e+01
4.043875000000000774e+00 1.205670329360000004e+01 9.810580000000000211e+01 9.145090000000000430e+01
4.048200000000000465e+00 1.206038541679999909e+01 9.811639999999999873e+01 9.145319999999999538e+01
4.052525000000000155e+00 1.206406753999999992e+01 9.812609999999999388e+01 9.145109999999999673e+01
4.056849999999999845e+00 1.206772043999999866e+01 9.813670000000000471e+01 9.144530000000000314e+01
4.061174999999999535e+00 1.207137334000000095e+01 9.814600000000000080e+01 9.144070000000000675e+01
4.065500000000000114e+00 1.207502623999999969e+01 9.815640000000000498e+01 9.143519999999999470e+01
4.069824999999999804e+00 1.207864991679999989e+01 9.816540000000000532e+01 9.143099999999999739e+01
4.074150000000000382e+00 1.208230281680000040e+01 9.817570000000000618e+01 9.142390000000000327e+01
4.078475000000000072e+00 1.208589727039999850e+01 9.818470000000000653e+01 9.141559999999999775e+01
4.082799999999999763e+00 1.208952094720000048e+01 9.819469999999999743e+01 9.140609999999999502e+01
4.087125000000000341e+00 1.209311540079999858e+01 9.820340000000000202e+01 9.139780000000000371e+01
4.091450000000000031e+00 1.209673907759999878e+01 9.821309999999999718e+01 9.138840000000000430e+01
4.095774999999999721e+00 1.210030430800000012e+01 9.822150000000000603e+01 9.138020000000000209e+01
4.100100000000000300e+00 1.210389876160000000e+01 9.823099999999999454e+01 9.137069999999999936e+01
4.104424999999999990e+00 1.210746399199999956e+01 9.823919999999999675e+01 9.136249999999999716e+01
4.108749999999999680e+00 1.211102922240000090e+01 9.824840000000000373e+01 9.135309999999999775e+01
4.113075000000000259e+00 1.211485746159999977e+01 9.844889999999999475e+01 9.146890000000000498e+01
4.117399999999999949e+00 1.211815968319999826e+01 9.839360000000000639e+01 9.145489999999999498e+01
4.121724999999999639e+00 1.212163724400000042e+01 9.837130000000000507e+01 9.144700000000000273e+01
4.126050000000000217e+00 1.212514402799999935e+01 9.835960000000000036e+01 9.143789999999999907e+01
4.130374999999999908e+00 1.212870925839999892e+01 9.835280000000000200e+01 9.143259999999999366e+01
4.134699999999999598e+00 1.213224526559999994e+01 9.834799999999999898e+01 9.142589999999999861e+01
4.139025000000000176e+00 1.213581049599999950e+01 9.834480000000000643e+01 9.142170000000000130e+01
4.143349999999999866e+00 1.213934650320000053e+01 9.834180000000000632e+01 9.141589999999999350e+01
4.147675000000000445e+00 1.214288251039999977e+01 9.833969999999999345e+01 9.140869999999999607e+01
4.152000000000000135e+00 1.214638929440000048e+01 9.833740000000000236e+01 9.139919999999999334e+01
4.156324999999999825e+00 1.214992530159999973e+01 9.833570000000000277e+01 9.139119999999999777e+01
4.160650000000000404e+00 1.215343208559999866e+01 9.833369999999999322e+01 9.138179999999999836e+01
4.164975000000000094e+00 1.215696809279999968e+01 9.833230000000000359e+01 9.137390000000000612e+01
4.169299999999999784e+00 1.216047487679999861e+01 9.833050000000000068e+01 9.136450000000000671e+01
4.173625000000000362e+00 1.216398166079999932e+01 9.832980000000000587e+01 9.135649999999999693e+01
4.177950000000000053e+00 1.216748844480000002e+01 9.832890000000000441e+01 9.134720000000000084e+01
4.182274999999999743e+00 1.217099522880000073e+01 9.832859999999999445e+01 9.133920000000000528e+01
4.186600000000000321e+00 1.217447278959999935e+01 9.832739999999999725e+01 9.132989999999999498e+01
4.190925000000000011e+00 1.217795035039999796e+01 9.832680000000000575e+01 9.132189999999999941e+01
4.195249999999999702e+00 1.218142791120000012e+01 9.832540000000000191e+01 9.131260000000000332e+01
4.199575000000000280e+00 1.218490547199999874e+01 9.832450000000000045e+01 9.130459999999999354e+01
4.203899999999999970e+00 1.218835380959999881e+01 9.832280000000000086e+01 9.130119999999999436e+01
4.208224999999999660e+00 1.219180214719999888e+01 9.832170000000000698e+01 9.129930000000000234e+01
4.212550000000000239e+00 1.219525048480000073e+01 9.831969999999999743e+01 9.129609999999999559e+01
4.216874999999999929e+00 1.219869882240000081e+01 9.831829999999999359e+01 9.129399999999999693e+01
4.221200000000000507e+00 1.220378365919999908e+01 9.858100000000000307e+01 9.138930000000000575e+01
4.225525000000000198e+00 1.220688131840000068e+01 9.855840000000000600e+01 9.139539999999999509e+01
4.229849999999999888e+00 1.221009587040000000e+01 9.855509999999999593e+01 9.139719999999999800e+01
4.234175000000000466e+00 1.221339809200000026e+01 9.855639999999999645e+01 9.139790000000000703e+01
4.238500000000000156e+00 1.221672953679999907e+01 9.856140000000000612e+01 9.139809999999999945e+01
4.242824999999999847e+00 1.222006098159999965e+01 9.856759999999999877e+01 9.139979999999999905e+01
4.247150000000000425e+00 1.222342164959999877e+01 9.857470000000000709e+01 9.140059999999999718e+01
4.251475000000000115e+00 1.222675309439999936e+01 9.858240000000000691e+01 9.140300000000000580e+01
4.255799999999999805e+00 1.223008453919999994e+01 9.859029999999999916e+01 9.140430000000000632e+01
4.260125000000000384e+00 1.223341598399999874e+01 9.859860000000000468e+01 9.140779999999999461e+01
4.264450000000000074e+00 1.223671820560000079e+01 9.860689999999999600e+01 9.140970000000000084e+01
4.268774999999999764e+00 1.224004965039999959e+01 9.861549999999999727e+01 9.141330000000000666e+01
4.273100000000000342e+00 1.224335187199999986e+01 9.862409999999999854e+01 9.141530000000000200e+01
4.277425000000000033e+00 1.224665409359999835e+01 9.863290000000000646e+01 9.141910000000000025e+01
4.281749999999999723e+00 1.224995631519999861e+01 9.864180000000000348e+01 9.142119999999999891e+01
4.286075000000000301e+00 1.225322931360000034e+01 9.865080000000000382e+01 9.142499999999999716e+01
4.290399999999999991e+00 1.225653153519999883e+01 9.865640000000000498e+01 9.142730000000000246e+01
4.294725000000000570e+00 1.225980453359999878e+01 9.865430000000000632e+01 9.142849999999999966e+01
4.299050000000000260e+00 1.226307753199999873e+01 9.865200000000000102e+01 9.142629999999999768e+01
4.303374999999999950e+00 1.226635053039999868e+01 9.864969999999999573e+01 9.142560000000000286e+01
4.307700000000000529e+00 1.226962352879999862e+01 9.864730000000000132e+01 9.142319999999999425e+01
4.312025000000000219e+00 1.227286730400000003e+01 9.864490000000000691e+01 9.142239999999999611e+01
4.316349999999999909e+00 1.227614030239999998e+01 9.864230000000000587e+01 9.141970000000000596e+01
4.320675000000000487e+00 1.227938407759999961e+01 9.863970000000000482e+01 9.141859999999999786e+01
4.325000000000000178e+00 1.228262785279999925e+01 9.863710000000000377e+01 9.141580000000000439e+01
4.329324999999999868e+00 1.228540405680000092e+01 9.866060000000000230e+01 9.133289999999999509e+01
4.333650000000000446e+00 1.228841404639999979e+01 9.865210000000000434e+01 9.133679999999999666e+01
4.337975000000000136e+00 1.229154092879999993e+01 9.865359999999999729e+01 9.132750000000000057e+01
4.342299999999999827e+00 1.229472625759999893e+01 9.865019999999999811e+01 9.131959999999999411e+01
4.346624999999999517e+00 1.229794080959999825e+01 9.864539999999999509e+01 9.131250000000000000e+01
4.350950000000000095e+00 1.230115536159999934e+01 9.864079999999999870e+01 9.130670000000000641e+01
4.355274999999999785e+00 1.230436991359999865e+01 9.863779999999999859e+01 9.130159999999999343e+01
4.359600000000000364e+00 1.230755524239999943e+01 9.863460000000000605e+01 9.129930000000000234e+01
4.363925000000000054e+00 1.231076979439999874e+01 9.863209999999999411e+01 9.129890000000000327e+01
4.368250000000000632e+00 1.231398434639999984e+01 9.862919999999999732e+01 9.129819999999999425e+01
4.372574999999999434e+00 1.231716967520000061e+01 9.862669999999999959e+01 9.129779999999999518e+01
4.376900000000000013e+00 1.232035500399999961e+01 9.862390000000000612e+01 9.129689999999999372e+01
4.381224999999999703e+00 1.232354033280000039e+01 9.862139999999999418e+01 9.129879999999999995e+01
4.385550000000000281e+00 1.232672566159999938e+01 9.861849999999999739e+01 9.130920000000000414e+01
4.389874999999999972e+00 1.232988176719999984e+01 9.861239999999999384e+01 9.132009999999999650e+01
4.394200000000000550e+00 1.233306709600000062e+01 9.860110000000000241e+01 9.133039999999999736e+01
4.398524999999999352e+00 1.233622320159999930e+01 9.859000000000000341e+01 9.134130000000000393e+01
4.402849999999999930e+00 1.233937930719999976e+01 9.857880000000000109e+01 9.135160000000000480e+01
4.407174999999999621e+00 1.234253541280000022e+01 9.856650000000000489e+01 9.136260000000000048e+01
4.411500000000000199e+00 1.234569151839999890e+01 9.855320000000000391e+01 9.137290000000000134e+01
4.415824999999999889e+00 1.234884762399999936e+01 9.854030000000000200e+01 9.138379999999999370e+01
4.420150000000000468e+00 1.235197450639999950e+01 9.852740000000000009e+01 9.139419999999999789e+01
4.424475000000000158e+00 1.235510138879999964e+01 9.851470000000000482e+01 9.140510000000000446e+01
4.428799999999999848e+00 1.235822827119999978e+01 9.850209999999999866e+01 9.141540000000000532e+01
4.433124999999999538e+00 1.236138437680000024e+01 9.848969999999999914e+01 9.142640000000000100e+01
4.437450000000000117e+00 1.236492038399999949e+01 9.864190000000000680e+01 9.163120000000000687e+01
4.441774999999999807e+00 1.236760891839999843e+01 9.863729999999999620e+01 9.166559999999999775e+01
4.446100000000000385e+00 1.237056046159999845e+01 9.863530000000000086e+01 9.167499999999999716e+01
4.450425000000000075e+00 1.237354122799999878e+01 9.863949999999999818e+01 9.168049999999999500e+01
4.454750000000000654e+00 1.237658044079999797e+01 9.864459999999999695e+01 9.168359999999999843e+01
4.459074999999999456e+00 1.237961965360000072e+01 9.865099999999999625e+01 9.168810000000000571e+01
4.463400000000000034e+00 1.238265886639999991e+01 9.865789999999999793e+01 9.169060000000000343e+01
4.467724999999999724e+00 1.238569807919999910e+01 9.866490000000000293e+01 9.169469999999999743e+01
4.472050000000000303e+00 1.238870806879999797e+01 9.867239999999999611e+01 9.168959999999999866e+01
4.476374999999999993e+00 1.239174728160000072e+01 9.867959999999999354e+01 9.168649999999999523e+01
4.480700000000000571e+00 1.239475727119999959e+01 9.868729999999999336e+01 9.168160000000000309e+01
4.485025000000000261e+00 1.239776726080000024e+01 9.869459999999999411e+01 9.167870000000000630e+01
4.489349999999999952e+00 1.240077725039999912e+01 9.870229999999999393e+01 9.167409999999999570e+01
4.493674999999999642e+00 1.240378723999999977e+01 9.870420000000000016e+01 9.167140000000000555e+01
4.498000000000000220e+00 1.240676800639999833e+01 9.870579999999999643e+01 9.166710000000000491e+01
4.502324999999999910e+00 1.240977799599999898e+01 9.870579999999999643e+01 9.166450000000000387e+01
4.506650000000000489e+00 1.241275876239999931e+01 9.869629999999999370e+01 9.166049999999999898e+01
4.510975000000000179e+00 1.241573952879999965e+01 9.868519999999999470e+01 9.165810000000000457e+01
4.515300000000000757e+00 1.241872029519999820e+01 9.867249999999999943e+01 9.165430000000000632e+01
4.519624999999999559e+00 1.242170106160000032e+01 9.865930000000000177e+01 9.165200000000000102e+01
4.523950000000000138e+00 1.242465260479999856e+01 9.864669999999999561e+01 9.164839999999999520e+01
4.528274999999999828e+00 1.242763337119999889e+01 9.863360000000000127e+01 9.164629999999999654e+01
4.532600000000000406e+00 1.243058491439999891e+01 9.862109999999999843e+01 9.164300000000000068e+01
4.536925000000000097e+00 1.243353645759999893e+01 9.860819999999999652e+01 9.164100000000000534e+01
4.541250000000000675e+00 1.243648800079999894e+01 9.859569999999999368e+01 9.163790000000000191e+01
4.545574999999999477e+00 1.244002400799999997e+01 9.870499999999999829e+01 9.160670000000000357e+01
4.549900000000000055e+00 1.244268331920000037e+01 9.870940000000000225e+01 9.161270000000000380e+01
4.554224999999999746e+00 1.244551796959999912e+01 9.870999999999999375e+01 9.160800000000000409e+01
4.558550000000000324e+00 1.244838184319999996e+01 9.871500000000000341e+01 9.160139999999999816e+01
4.562875000000000014e+00 1.245124571679999903e+01 9.871939999999999316e+01 9.159399999999999409e+01
4.567200000000000593e+00 1.245413881360000019e+01 9.872069999999999368e+01 9.158750000000000568e+01
4.571525000000000283e+00 1.245703191039999957e+01 9.872100000000000364e+01 9.157999999999999829e+01
4.575849999999999973e+00 1.245989578400000042e+01 9.872220000000000084e+01 9.157359999999999900e+01
4.580174999999999663e+00 1.246278888079999980e+01 9.872299999999999898e+01 9.156619999999999493e+01
4.584500000000000242e+00 1.246565275439999887e+01 9.872440000000000282e+01 9.155989999999999895e+01
4.588824999999999932e+00 1.246851662799999971e+01 9.872329999999999472e+01 9.155240000000000578e+01
4.593150000000000510e+00 1.247138050159999878e+01 9.872150000000000603e+01 9.154609999999999559e+01
4.597475000000000200e+00 1.247424437519999962e+01 9.871949999999999648e+01 9.153870000000000573e+01
4.601800000000000779e+00 1.247710824879999869e+01 9.871800000000000352e+01 9.153230000000000643e+01
4.606124999999999581e+00 1.247997212239999953e+01 9.871150000000000091e+01 9.152479999999999905e+01
4.610450000000000159e+00 1.248280677279999828e+01 9.869939999999999714e+01 9.151839999999999975e+01
4.614774999999999849e+00 1.248567064639999913e+01 9.868710000000000093e+01 9.151099999999999568e+01
4.619100000000000428e+00 1.248850529679999788e+01 9.867499999999999716e+01 9.150449999999999307e+01
4.623425000000000118e+00 1.249133994719999841e+01 9.866270000000000095e+01 9.149699999999999989e+01
4.627750000000000696e+00 1.249417459759999893e+01 9.865059999999999718e+01 9.149049999999999727e+01
4.632075000000000387e+00 1.249700924799999946e+01 9.863840000000000430e+01 9.148300000000000409e+01
4.636400000000000077e+00 1.249984389839999821e+01 9.862630000000000052e+01 9.147650000000000148e+01
4.640724999999999767e+00 1.250264932560000020e+01 9.861409999999999343e+01 9.146970000000000312e+01
4.645050000000000345e+00 1.250548397599999895e+01 9.860209999999999297e+01 9.147020000000000550e+01
4.649375000000000036e+00 1.250828940319999916e+01 9.858990000000000009e+01 9.147299999999999898e+01
4.653700000000000614e+00 1.251179618719999986e+01 9.843240000000000123e+01 9.145220000000000482e+01
4.658025000000000304e+00 1.251428015919999837e+01 9.840070000000000050e+01 9.145080000000000098e+01
4.662350000000000882e+00 1.251696869359999909e+01 9.838809999999999434e+01 9.144599999999999795e+01
4.666674999999999685e+00 1.251968645120000012e+01 9.838379999999999370e+01 9.143940000000000623e+01
4.671000000000000263e+00 1.252243343199999970e+01 9.838030000000000541e+01 9.143359999999999843e+01
4.675324999999999953e+00 1.252518041279999927e+01 9.837869999999999493e+01 9.142770000000000152e+01
4.679650000000000531e+00 1.252792739360000063e+01 9.837730000000000530e+01 9.142220000000000368e+01
4.683975000000000222e+00 1.253067437440000020e+01 9.837309999999999377e+01 9.141660000000000252e+01
4.688300000000000800e+00 1.253342135519999978e+01 9.836809999999999832e+01 9.141129999999999711e+01
4.692624999999999602e+00 1.253616833599999936e+01 9.836299999999999955e+01 9.140659999999999741e+01
4.696950000000000180e+00 1.253891531679999893e+01 9.835899999999999466e+01 9.140279999999999916e+01
4.701274999999999871e+00 1.254163307439999997e+01 9.835519999999999641e+01 9.139900000000000091e+01
4.705600000000000449e+00 1.254438005519999955e+01 9.835200000000000387e+01 9.139520000000000266e+01
4.709925000000000139e+00 1.254709781280000058e+01 9.834839999999999804e+01 9.139130000000000109e+01
4.714250000000000718e+00 1.254981557039999984e+01 9.834539999999999793e+01 9.138739999999999952e+01
4.718575000000000408e+00 1.255253332799999910e+01 9.834210000000000207e+01 9.138349999999999795e+01
4.722900000000000986e+00 1.255525108559999836e+01 9.833929999999999438e+01 9.137959999999999638e+01
4.727224999999999788e+00 1.255796884319999940e+01 9.833620000000000516e+01 9.137560000000000571e+01
4.731550000000000367e+00 1.256065737759999834e+01 9.833369999999999322e+01 9.137160000000000082e+01
4.735875000000000057e+00 1.256337513519999938e+01 9.833069999999999311e+01 9.136759999999999593e+01
4.740200000000000635e+00 1.256606366960000010e+01 9.832840000000000202e+01 9.136260000000000048e+01
4.744525000000000325e+00 1.256875220399999904e+01 9.832569999999999766e+01 9.135620000000000118e+01
4.748850000000000904e+00 1.257144073839999976e+01 9.832359999999999900e+01 9.134969999999999857e+01
4.753174999999999706e+00 1.257412927280000048e+01 9.832110000000000127e+01 9.134310000000000684e+01
4.757500000000000284e+00 1.257678858399999910e+01 9.831919999999999504e+01 9.133639999999999759e+01
4.761824999999999974e+00 1.257979857359999976e+01 9.837470000000000425e+01 9.144700000000000273e+01
4.766150000000000553e+00 1.258216565279999877e+01 9.835970000000000368e+01 9.145589999999999975e+01
4.770475000000000243e+00 1.258473729440000000e+01 9.834730000000000416e+01 9.145489999999999498e+01
4.774800000000000821e+00 1.258733815919999799e+01 9.834239999999999782e+01 9.145130000000000337e+01
4.779125000000000512e+00 1.258996824719999985e+01 9.834139999999999304e+01 9.144670000000000698e+01
4.783450000000000202e+00 1.259259833519999816e+01 9.834579999999999700e+01 9.144259999999999877e+01
4.787774999999999892e+00 1.259522842320000002e+01 9.834900000000000375e+01 9.143789999999999907e+01
4.792100000000000470e+00 1.259785851120000011e+01 9.835389999999999588e+01 9.143389999999999418e+01
4.796425000000000161e+00 1.260048859919999842e+01 9.835779999999999745e+01 9.142929999999999779e+01
4.800750000000000739e+00 1.260311868720000028e+01 9.836299999999999955e+01 9.142539999999999623e+01
4.805075000000000429e+00 1.260574877519999859e+01 9.836740000000000350e+01 9.142079999999999984e+01
4.809400000000001008e+00 1.260834964000000014e+01 9.837279999999999802e+01 9.141450000000000387e+01
4.813724999999999810e+00 1.261097972799999845e+01 9.837749999999999773e+01 9.140760000000000218e+01
4.818050000000000388e+00 1.261358059279999821e+01 9.838320000000000221e+01 9.140120000000000289e+01
4.822375000000000078e+00 1.261618145759999976e+01 9.838830000000000098e+01 9.139419999999999789e+01
4.826700000000000657e+00 1.261875309919999921e+01 9.839419999999999789e+01 9.138779999999999859e+01
4.831025000000000347e+00 1.262135396399999898e+01 9.839950000000000330e+01 9.138070000000000448e+01
4.835350000000000925e+00 1.262395482879999875e+01 9.840560000000000684e+01 9.137550000000000239e+01
4.839675000000000615e+00 1.262652647039999998e+01 9.841119999999999379e+01 9.137170000000000414e+01
4.844000000000000306e+00 1.262909811199999943e+01 9.841759999999999309e+01 9.136839999999999407e+01
4.848324999999999996e+00 1.263166975360000066e+01 9.842350000000000421e+01 9.136430000000000007e+01
4.852650000000000574e+00 1.263424139520000011e+01 9.842440000000000566e+01 9.136079999999999757e+01
4.856975000000000264e+00 1.263681303679999779e+01 9.842170000000000130e+01 9.135660000000000025e+01
4.861300000000000843e+00 1.263938467839999902e+01 9.841970000000000596e+01 9.135280000000000200e+01
4.865625000000000533e+00 1.264192709679999993e+01 9.841700000000000159e+01 9.134839999999999804e+01
4.869949999999999335e+00 1.264467407759999951e+01 9.841379999999999484e+01 9.136650000000000205e+01
4.874274999999999913e+00 1.264704115679999852e+01 9.840919999999999845e+01 9.136400000000000432e+01
4.878599999999999604e+00 1.264955435200000089e+01 9.840869999999999607e+01 9.136129999999999995e+01
4.882925000000000182e+00 1.265206754719999971e+01 9.841330000000000666e+01 9.135639999999999361e+01
4.887249999999999872e+00 1.265460996559999884e+01 9.841960000000000264e+01 9.135280000000000200e+01
4.891575000000000450e+00 1.265715238399999976e+01 9.842640000000000100e+01 9.134799999999999898e+01
4.895900000000000141e+00 1.265969480239999889e+01 9.843439999999999657e+01 9.134420000000000073e+01
4.900224999999999831e+00 1.266220799759999949e+01 9.844180000000000064e+01 9.133929999999999438e+01
4.904549999999999521e+00 1.266475041599999862e+01 9.845040000000000191e+01 9.133530000000000371e+01
4.908875000000000099e+00 1.266726361119999922e+01 9.845810000000000173e+01 9.133039999999999736e+01
4.913199999999999790e+00 1.266980602960000013e+01 9.846699999999999875e+01 9.132620000000000005e+01
4.917525000000000368e+00 1.267231922479999895e+01 9.847480000000000189e+01 9.132800000000000296e+01
4.921850000000000058e+00 1.267483241999999954e+01 9.848380000000000223e+01 9.133220000000000027e+01
4.926175000000000637e+00 1.267731639199999805e+01 9.849169999999999447e+01 9.133570000000000277e+01
4.930499999999999439e+00 1.267982958719999864e+01 9.850079999999999814e+01 9.134000000000000341e+01
4.934825000000000017e+00 1.268234278239999924e+01 9.850879999999999370e+01 9.134359999999999502e+01
4.939149999999999707e+00 1.268482675439999952e+01 9.851659999999999684e+01 9.134789999999999566e+01
4.943475000000000286e+00 1.268731072639999802e+01 9.851600000000000534e+01 9.135150000000000148e+01
4.947799999999999976e+00 1.268979469839999830e+01 9.851609999999999445e+01 9.135580000000000211e+01
4.952125000000000554e+00 1.269227867039999857e+01 9.851460000000000150e+01 9.135939999999999372e+01
4.956450000000000244e+00 1.269476264239999885e+01 9.851449999999999818e+01 9.136369999999999436e+01
4.960774999999999935e+00 1.269724661439999913e+01 9.851290000000000191e+01 9.136750000000000682e+01
4.965099999999999625e+00 1.269970136319999909e+01 9.851269999999999527e+01 9.137179999999999325e+01
4.969425000000000203e+00 1.270218533519999937e+01 9.851099999999999568e+01 9.137550000000000239e+01
4.973749999999999893e+00 1.270464008399999933e+01 9.851069999999999993e+01 9.137980000000000302e+01
4.978075000000000472e+00 1.270738706479999891e+01 9.853870000000000573e+01 9.133920000000000528e+01
4.982400000000000162e+00 1.270954958159999926e+01 9.851930000000000121e+01 9.134350000000000591e+01
4.986725000000000740e+00 1.271191666079999827e+01 9.851439999999999486e+01 9.134890000000000043e+01
4.991049999999999542e+00 1.271428373999999906e+01 9.851720000000000255e+01 9.135280000000000200e+01
4.995375000000000121e+00 1.271668004240000016e+01 9.852110000000000412e+01 9.135699999999999932e+01
4.999699999999999811e+00 1.271910556799999981e+01 9.852689999999999770e+01 9.136100000000000421e+01
5.004025000000000389e+00 1.272153109359999945e+01 9.853249999999999886e+01 9.136490000000000578e+01
5.008350000000000080e+00 1.272392739599999878e+01 9.853900000000000148e+01 9.136889999999999645e+01
5.012675000000000658e+00 1.272635292159999842e+01 9.854519999999999413e+01 9.137269999999999470e+01
5.016999999999999460e+00 1.272874922399999953e+01 9.855190000000000339e+01 9.137690000000000623e+01
5.021325000000000038e+00 1.273117474959999917e+01 9.855830000000000268e+01 9.138060000000000116e+01
5.025649999999999729e+00 1.273357105199999850e+01 9.856510000000000105e+01 9.138479999999999848e+01
5.029975000000000307e+00 1.273596735439999961e+01 9.856980000000000075e+01 9.138849999999999341e+01
5.034299999999999997e+00 1.273836365679999894e+01 9.856829999999999359e+01 9.139279999999999404e+01
5.038625000000000576e+00 1.274075995920000004e+01 9.856650000000000489e+01 9.139650000000000318e+01
5.042950000000000266e+00 1.274312703839999905e+01 9.856489999999999441e+01 9.140080000000000382e+01
5.047274999999999956e+00 1.274552334079999838e+01 9.856300000000000239e+01 9.140529999999999688e+01
5.051599999999999646e+00 1.274789041999999917e+01 9.856119999999999948e+01 9.141160000000000707e+01
5.055925000000000225e+00 1.275028672239999850e+01 9.855840000000000600e+01 9.141710000000000491e+01
5.060249999999999915e+00 1.275265380159999928e+01 9.855549999999999500e+01 9.142329999999999757e+01
5.064575000000000493e+00 1.275502088080000007e+01 9.855230000000000246e+01 9.142870000000000630e+01
5.068900000000000183e+00 1.275738795999999908e+01 9.854949999999999477e+01 9.143479999999999563e+01
5.073225000000000762e+00 1.275975503919999987e+01 9.854739999999999611e+01 9.144020000000000437e+01
5.077549999999999564e+00 1.276212211839999888e+01 9.854600000000000648e+01 9.144620000000000459e+01
5.081875000000000142e+00 1.276448919759999967e+01 9.854439999999999600e+01 9.145149999999999579e+01
5.086199999999999832e+00 1.276717773200000039e+01 9.862470000000000425e+01 9.143619999999999948e+01
5.090525000000000411e+00 1.276936947199999928e+01 9.861960000000000548e+01 9.143989999999999441e+01
5.094850000000000101e+00 1.277167810479999943e+01 9.861750000000000682e+01 9.144679999999999609e+01
5.099175000000000679e+00 1.277395751439999927e+01 9.862050000000000693e+01 9.145170000000000243e+01
5.103500000000000369e+00 1.277629537039999974e+01 9.862380000000000280e+01 9.145799999999999841e+01
5.107825000000000060e+00 1.277860400319999989e+01 9.862869999999999493e+01 9.146299999999999386e+01
5.112149999999999750e+00 1.278094185920000037e+01 9.863370000000000459e+01 9.146899999999999409e+01
5.116475000000000328e+00 1.278325049200000052e+01 9.863909999999999911e+01 9.147400000000000375e+01
5.120800000000000018e+00 1.278555912479999890e+01 9.864459999999999695e+01 9.147979999999999734e+01
5.125125000000000597e+00 1.278786775759999905e+01 9.865009999999999479e+01 9.148470000000000368e+01
5.129450000000000287e+00 1.279020561359999952e+01 9.865540000000000020e+01 9.149039999999999395e+01
5.133775000000000865e+00 1.279251424639999790e+01 9.865999999999999659e+01 9.149460000000000548e+01
5.138099999999999667e+00 1.279482287919999983e+01 9.865930000000000177e+01 9.149949999999999761e+01
5.142425000000000246e+00 1.279713151199999999e+01 9.865649999999999409e+01 9.150369999999999493e+01
5.146749999999999936e+00 1.279944014480000014e+01 9.865529999999999688e+01 9.150870000000000459e+01
5.151075000000000514e+00 1.280171955439999820e+01 9.865370000000000061e+01 9.151290000000000191e+01
5.155400000000000205e+00 1.280402818719999836e+01 9.865250000000000341e+01 9.151810000000000400e+01
5.159725000000000783e+00 1.280630759679999997e+01 9.865089999999999293e+01 9.152249999999999375e+01
5.164049999999999585e+00 1.280861622960000012e+01 9.864990000000000236e+01 9.152769999999999584e+01
5.168375000000000163e+00 1.281086641599999965e+01 9.864830000000000609e+01 9.153220000000000312e+01
5.172699999999999854e+00 1.281317504879999980e+01 9.864730000000000132e+01 9.153759999999999764e+01
5.177025000000000432e+00 1.281542523519999932e+01 9.864570000000000505e+01 9.154219999999999402e+01
5.181350000000000122e+00 1.281770464479999916e+01 9.864480000000000359e+01 9.154760000000000275e+01
5.185675000000000701e+00 1.281995483119999868e+01 9.864329999999999643e+01 9.155240000000000578e+01
5.190000000000000391e+00 1.282223424080000029e+01 9.864239999999999498e+01 9.155790000000000362e+01
5.194325000000000081e+00 1.282474743599999911e+01 9.867919999999999447e+01 9.150060000000000571e+01
5.198649999999999771e+00 1.282682228319999851e+01 9.867799999999999727e+01 9.150629999999999598e+01
5.202975000000000350e+00 1.282901402319999917e+01 9.867499999999999716e+01 9.151189999999999714e+01
5.207300000000000040e+00 1.283123498639999838e+01 9.867730000000000246e+01 9.151690000000000680e+01
5.211625000000000618e+00 1.283345594959999936e+01 9.867849999999999966e+01 9.152160000000000650e+01
5.215950000000000308e+00 1.283567691279999856e+01 9.868240000000000123e+01 9.152670000000000528e+01
5.220275000000000887e+00 1.283789787599999954e+01 9.868630000000000280e+01 9.153130000000000166e+01
5.224599999999999689e+00 1.284011883920000052e+01 9.869259999999999877e+01 9.153669999999999618e+01
5.228925000000000267e+00 1.284233980239999973e+01 9.869790000000000418e+01 9.154130000000000678e+01
5.233249999999999957e+00 1.284456076559999893e+01 9.870449999999999591e+01 9.154680000000000462e+01
5.237575000000000536e+00 1.284678172879999991e+01 9.870759999999999934e+01 9.155070000000000618e+01
5.241900000000000226e+00 1.284897346880000057e+01 9.870680000000000121e+01 9.155540000000000589e+01
5.246225000000000804e+00 1.285119443199999800e+01 9.870510000000000161e+01 9.155929999999999325e+01
5.250550000000000495e+00 1.285338617199999867e+01 9.870430000000000348e+01 9.156399999999999295e+01
5.254875000000000185e+00 1.285557791199999933e+01 9.870269999999999300e+01 9.156789999999999452e+01
5.259199999999999875e+00 1.285776965199999999e+01 9.870180000000000575e+01 9.157269999999999754e+01
5.263525000000000453e+00 1.285996139199999888e+01 9.870029999999999859e+01 9.157670000000000243e+01
5.267850000000000144e+00 1.286215313199999954e+01 9.869950000000000045e+01 9.158150000000000546e+01
5.272175000000000722e+00 1.286431564879999989e+01 9.869790000000000418e+01 9.158549999999999613e+01
5.276500000000000412e+00 1.286650738879999878e+01 9.869710000000000605e+01 9.159029999999999916e+01
5.280825000000000990e+00 1.286866990560000090e+01 9.869559999999999889e+01 9.159430000000000405e+01
5.285149999999999793e+00 1.287083242239999947e+01 9.869490000000000407e+01 9.159919999999999618e+01
5.289475000000000371e+00 1.287299493919999982e+01 9.869339999999999691e+01 9.160330000000000439e+01
5.293800000000000061e+00 1.287515745600000017e+01 9.869259999999999877e+01 9.160819999999999652e+01
5.298125000000000639e+00 1.287731997279999874e+01 9.869119999999999493e+01 9.161199999999999477e+01
5.302450000000000330e+00 1.287951171279999940e+01 9.870650000000000546e+01 9.136159999999999570e+01
5.306775000000000908e+00 1.288138199759999836e+01 9.869240000000000634e+01 9.136910000000000309e+01
5.311099999999999710e+00 1.288339839839999890e+01 9.869010000000000105e+01 9.137550000000000239e+01
5.315425000000000288e+00 1.288544402239999975e+01 9.869029999999999347e+01 9.137940000000000396e+01
5.319749999999999979e+00 1.288754809279999947e+01 9.869450000000000500e+01 9.138500000000000512e+01
5.324075000000000557e+00 1.288965216319999918e+01 9.869790000000000418e+01 9.138909999999999911e+01
5.328400000000000247e+00 1.289175623359999889e+01 9.869719999999999516e+01 9.139480000000000359e+01
5.332725000000000826e+00 1.289386030399999861e+01 9.869429999999999836e+01 9.139910000000000423e+01
5.337050000000000516e+00 1.289596437440000010e+01 9.869379999999999598e+01 9.140489999999999782e+01
5.341375000000000206e+00 1.289806844479999803e+01 9.869129999999999825e+01 9.140940000000000509e+01
5.345699999999999896e+00 1.290017251519999952e+01 9.869100000000000250e+01 9.141509999999999536e+01
5.350025000000000475e+00 1.290227658559999924e+01 9.868859999999999388e+01 9.141960000000000264e+01
5.354350000000000165e+00 1.290435143279999863e+01 9.868840000000000146e+01 9.142529999999999291e+01
5.358675000000000743e+00 1.290645550320000012e+01 9.868600000000000705e+01 9.142990000000000350e+01
5.363000000000000433e+00 1.290855957359999806e+01 9.868580000000000041e+01 9.143559999999999377e+01
5.367325000000001012e+00 1.291063442079999923e+01 9.868349999999999511e+01 9.143980000000000530e+01
5.371649999999999814e+00 1.291270926800000041e+01 9.868330000000000268e+01 9.144469999999999743e+01
5.375975000000000392e+00 1.291481333840000012e+01 9.868110000000000070e+01 9.144799999999999329e+01
5.380300000000000082e+00 1.291691740879999806e+01 9.868080000000000496e+01 9.145229999999999393e+01
5.384625000000000661e+00 1.291899225599999923e+01 9.867860000000000298e+01 9.145579999999999643e+01
5.388950000000000351e+00 1.292106710320000040e+01 9.867839999999999634e+01 9.146009999999999707e+01
5.393275000000000929e+00 1.292314195039999980e+01 9.867619999999999436e+01 9.146370000000000289e+01
5.397600000000000620e+00 1.292521679759999920e+01 9.867600000000000193e+01 9.146810000000000684e+01
5.401925000000000310e+00 1.292729164479999859e+01 9.867379999999999995e+01 9.147180000000000177e+01
5.406250000000000000e+00 1.292936649199999977e+01 9.867350000000000421e+01 9.147629999999999484e+01
5.410574999999999690e+00 1.293135366959999821e+01 9.876290000000000191e+01 9.128900000000000148e+01
5.414900000000000269e+00 1.293322395439999895e+01 9.875000000000000000e+01 9.129630000000000223e+01
5.419224999999999959e+00 1.293521113199999917e+01 9.874200000000000443e+01 9.130190000000000339e+01
5.423550000000000537e+00 1.293719830959999939e+01 9.873900000000000432e+01 9.130570000000000164e+01
5.427874999999999339e+00 1.293924393360000025e+01 9.873539999999999850e+01 9.131069999999999709e+01
5.432199999999999918e+00 1.294128955759999933e+01 9.873460000000000036e+01 9.131489999999999441e+01
5.436524999999999608e+00 1.294330595839999809e+01 9.873189999999999600e+01 9.132009999999999650e+01
5.440850000000000186e+00 1.294535158239999895e+01 9.873170000000000357e+01 9.132460000000000377e+01
5.445174999999999876e+00 1.294736798319999771e+01 9.872929999999999495e+01 9.132980000000000587e+01
5.449500000000000455e+00 1.294938438400000003e+01 9.872920000000000584e+01 9.133440000000000225e+01
5.453825000000000145e+00 1.295143000799999911e+01 9.872700000000000387e+01 9.133960000000000434e+01
5.458149999999999835e+00 1.295344640879999965e+01 9.872690000000000055e+01 9.134430000000000405e+01
5.462474999999999525e+00 1.295546280960000018e+01 9.872469999999999857e+01 9.134950000000000614e+01
5.466800000000000104e+00 1.295744998720000041e+01 9.872450000000000614e+01 9.135429999999999495e+01
5.471124999999999794e+00 1.295946638799999917e+01 9.872239999999999327e+01 9.135939999999999372e+01
5.475450000000000372e+00 1.296148278879999971e+01 9.872220000000000084e+01 9.136430000000000007e+01
5.479775000000000063e+00 1.296349918960000025e+01 9.872010000000000218e+01 9.136939999999999884e+01
5.484100000000000641e+00 1.296548636719999870e+01 9.871989999999999554e+01 9.137439999999999429e+01
5.488424999999999443e+00 1.296747354479999892e+01 9.871779999999999688e+01 9.137930000000000064e+01
5.492750000000000021e+00 1.296946072239999914e+01 9.871750000000000114e+01 9.138389999999999702e+01
5.497074999999999712e+00 1.297144789999999936e+01 9.871540000000000248e+01 9.138849999999999341e+01
5.501400000000000290e+00 1.297343507759999781e+01 9.871500000000000341e+01 9.139310000000000400e+01
5.505724999999999980e+00 1.297542225519999981e+01 9.871299999999999386e+01 9.139770000000000039e+01
5.510050000000000558e+00 1.297740943280000003e+01 9.871259999999999479e+01 9.140219999999999345e+01
5.514375000000000249e+00 1.297939661040000026e+01 9.871049999999999613e+01 9.140670000000000073e+01
5.518699999999999939e+00 1.298132534159999985e+01 9.878539999999999566e+01 9.136270000000000380e+01
5.523024999999999629e+00 1.298296184079999982e+01 9.877389999999999759e+01 9.138439999999999941e+01
5.527350000000000207e+00 1.298477367919999814e+01 9.876699999999999591e+01 9.138670000000000471e+01
5.531674999999999898e+00 1.298664396399999887e+01 9.876290000000000191e+01 9.138769999999999527e+01
5.536000000000000476e+00 1.298857269519999846e+01 9.876030000000000086e+01 9.138540000000000418e+01
5.540325000000000166e+00 1.299050142639999983e+01 9.875809999999999889e+01 9.138500000000000512e+01
5.544650000000000745e+00 1.299243015759999942e+01 9.875679999999999836e+01 9.138230000000000075e+01
5.548974999999999547e+00 1.299435888880000078e+01 9.875499999999999545e+01 9.138110000000000355e+01
5.553300000000000125e+00 1.299628761999999860e+01 9.875409999999999400e+01 9.137839999999999918e+01
5.557624999999999815e+00 1.299821635119999996e+01 9.875239999999999441e+01 9.137720000000000198e+01
5.561950000000000394e+00 1.300011585919999924e+01 9.875169999999999959e+01 9.137470000000000425e+01
5.566275000000000084e+00 1.300204459039999882e+01 9.874989999999999668e+01 9.137350000000000705e+01
5.570600000000000662e+00 1.300397332159999841e+01 9.874930000000000518e+01 9.137109999999999843e+01
5.574924999999999464e+00 1.300587282959999946e+01 9.874750000000000227e+01 9.136990000000000123e+01
5.579250000000000043e+00 1.300777233760000051e+01 9.874689999999999657e+01 9.136759999999999593e+01
5.583574999999999733e+00 1.300967184559999978e+01 9.874500000000000455e+01 9.136629999999999541e+01
5.587900000000000311e+00 1.301157135359999906e+01 9.874439999999999884e+01 9.136400000000000432e+01
5.592225000000000001e+00 1.301347086160000011e+01 9.874250000000000682e+01 9.136279999999999291e+01
5.596550000000000580e+00 1.301537036959999938e+01 9.874190000000000111e+01 9.136060000000000514e+01
5.600875000000000270e+00 1.301726987759999865e+01 9.873980000000000246e+01 9.135930000000000462e+01
5.605200000000000848e+00 1.301916938559999970e+01 9.873300000000000409e+01 9.135710000000000264e+01
5.609524999999999650e+00 1.302103967040000043e+01 9.872440000000000282e+01 9.135590000000000543e+01
5.613850000000000229e+00 1.302290995519999939e+01 9.871729999999999450e+01 9.135370000000000346e+01
5.618174999999999919e+00 1.302480946320000044e+01 9.870879999999999654e+01 9.135250000000000625e+01
5.622500000000000497e+00 1.302667974799999939e+01 9.870180000000000575e+01 9.135009999999999764e+01
5.626825000000000188e+00 1.302910527360000081e+01 9.880280000000000484e+01 9.165919999999999845e+01
5.631150000000000766e+00 1.303088788879999882e+01 9.879510000000000502e+01 9.163339999999999463e+01
5.635474999999999568e+00 1.303281662000000019e+01 9.878570000000000562e+01 9.162669999999999959e+01
5.639800000000000146e+00 1.303468690479999914e+01 9.878350000000000364e+01 9.162210000000000321e+01
5.644124999999999837e+00 1.303661563599999873e+01 9.877899999999999636e+01 9.162120000000000175e+01
5.648450000000000415e+00 1.303851514399999978e+01 9.877840000000000487e+01 9.162030000000000030e+01
5.652775000000000105e+00 1.304041465199999905e+01 9.877530000000000143e+01 9.162099999999999511e+01
5.657100000000000684e+00 1.304231415999999832e+01 9.877509999999999479e+01 9.162130000000000507e+01
5.661425000000000374e+00 1.304421366799999937e+01 9.877249999999999375e+01 9.162239999999999895e+01
5.665750000000000064e+00 1.304608395280000011e+01 9.877219999999999800e+01 9.162309999999999377e+01
5.670074999999999754e+00 1.304795423759999906e+01 9.876990000000000691e+01 9.162439999999999429e+01
5.674400000000000333e+00 1.304982452239999802e+01 9.876949999999999363e+01 9.162520000000000664e+01
5.678725000000000023e+00 1.305172403039999907e+01 9.876730000000000587e+01 9.162659999999999627e+01
5.683050000000000601e+00 1.305356509199999948e+01 9.876529999999999632e+01 9.162749999999999773e+01
5.687375000000000291e+00 1.305543537680000021e+01 9.875669999999999504e+01 9.162890000000000157e+01
5.691700000000000870e+00 1.305727643839999885e+01 9.875000000000000000e+01 9.163110000000000355e+01
5.696024999999999672e+00 1.305914672319999958e+01 9.874150000000000205e+01 9.163519999999999754e+01
5.700350000000000250e+00 1.306098778479999822e+01 9.873489999999999611e+01 9.163870000000000005e+01
5.704674999999999940e+00 1.306282884640000042e+01 9.872660000000000480e+01 9.164270000000000493e+01
5.709000000000000519e+00 1.306466990799999905e+01 9.871999999999999886e+01 9.164629999999999654e+01
5.713325000000000209e+00 1.306651096959999947e+01 9.871189999999999998e+01 9.165019999999999811e+01
5.717650000000000787e+00 1.306835203119999989e+01 9.870539999999999736e+01 9.165359999999999729e+01
5.721975000000000477e+00 1.307019309279999852e+01 9.869740000000000180e+01 9.165749999999999886e+01
5.726300000000000168e+00 1.307200493119999862e+01 9.869100000000000250e+01 9.166089999999999804e+01
5.730624999999999858e+00 1.307384599280000081e+01 9.868319999999999936e+01 9.166469999999999629e+01
5.734950000000000436e+00 1.307559938479999850e+01 9.881709999999999638e+01 9.162730000000000530e+01
5.739275000000000126e+00 1.307726510719999879e+01 9.880490000000000350e+01 9.163819999999999766e+01
5.743600000000000705e+00 1.307901849920000004e+01 9.879810000000000514e+01 9.164069999999999538e+01
5.747925000000000395e+00 1.308080111439999982e+01 9.879380000000000450e+01 9.164260000000000161e+01
5.752250000000000973e+00 1.308261295279999992e+01 9.879089999999999350e+01 9.164350000000000307e+01
5.756574999999999775e+00 1.308439556799999970e+01 9.878860000000000241e+01 9.164470000000000027e+01
5.760900000000000354e+00 1.308620740639999802e+01 9.878690000000000282e+01 9.164579999999999416e+01
5.765225000000000044e+00 1.308801924479999812e+01 9.878149999999999409e+01 9.164679999999999893e+01
5.769550000000000622e+00 1.308980185999999968e+01 9.877419999999999334e+01 9.164799999999999613e+01
5.773875000000000313e+00 1.309161369839999978e+01 9.876659999999999684e+01 9.164900000000000091e+01
5.778200000000000891e+00 1.309339631359999956e+01 9.875960000000000605e+01 9.165030000000000143e+01
5.782524999999999693e+00 1.309517892879999934e+01 9.875199999999999534e+01 9.165120000000000289e+01
5.786850000000000271e+00 1.309696154399999912e+01 9.874519999999999698e+01 9.165260000000000673e+01
5.791174999999999962e+00 1.309874415919999890e+01 9.873770000000000380e+01 9.165349999999999397e+01
5.795500000000000540e+00 1.310049755119999837e+01 9.873109999999999786e+01 9.165479999999999450e+01
5.799825000000000230e+00 1.310228016639999815e+01 9.872369999999999379e+01 9.165569999999999595e+01
5.804150000000000809e+00 1.310403355839999939e+01 9.871720000000000539e+01 9.165739999999999554e+01
5.808475000000000499e+00 1.310581617359999917e+01 9.870990000000000464e+01 9.166060000000000230e+01
5.812800000000000189e+00 1.310756956560000042e+01 9.870350000000000534e+01 9.166419999999999391e+01
5.817124999999999879e+00 1.310932295759999988e+01 9.869620000000000459e+01 9.166729999999999734e+01
5.821450000000000458e+00 1.311107634959999935e+01 9.868999999999999773e+01 9.167079999999999984e+01
5.825775000000000148e+00 1.311282974159999881e+01 9.868280000000000030e+01 9.167379999999999995e+01
5.830100000000000726e+00 1.311458313359999828e+01 9.867669999999999675e+01 9.167730000000000246e+01
5.834425000000000416e+00 1.311630730239999920e+01 9.866960000000000264e+01 9.168030000000000257e+01
5.838750000000000995e+00 1.311806069440000044e+01 9.866349999999999909e+01 9.168059999999999832e+01
5.843074999999999797e+00 1.311975563999999927e+01 9.882040000000000646e+01 9.165250000000000341e+01
5.847400000000000375e+00 1.312130446959999830e+01 9.880540000000000589e+01 9.165760000000000218e+01
5.851725000000000065e+00 1.312299941519999891e+01 9.879160000000000252e+01 9.166020000000000323e+01
5.856050000000000644e+00 1.312469436079999952e+01 9.878379999999999939e+01 9.166179999999999950e+01
5.860375000000000334e+00 1.312641852960000044e+01 9.877389999999999759e+01 9.166330000000000666e+01
5.864700000000000912e+00 1.312811347519999927e+01 9.876779999999999404e+01 9.165999999999999659e+01
5.869025000000000603e+00 1.312983764400000020e+01 9.875910000000000366e+01 9.165630000000000166e+01
5.873350000000000293e+00 1.313156181279999934e+01 9.875339999999999918e+01 9.165290000000000248e+01
5.877674999999999983e+00 1.313328598160000027e+01 9.874530000000000030e+01 9.164929999999999666e+01
5.882000000000000561e+00 1.313498092719999910e+01 9.873969999999999914e+01 9.164600000000000080e+01
5.886325000000000252e+00 1.313670509599999825e+01 9.873189999999999600e+01 9.164239999999999498e+01
5.890650000000000830e+00 1.313840004159999886e+01 9.872629999999999484e+01 9.163909999999999911e+01
5.894975000000000520e+00 1.314009498719999947e+01 9.871880000000000166e+01 9.163559999999999661e+01
5.899300000000001098e+00 1.314178993279999830e+01 9.871320000000000050e+01 9.163240000000000407e+01
5.903624999999999901e+00 1.314348487839999891e+01 9.870579999999999643e+01 9.162900000000000489e+01
5.907950000000000479e+00 1.314517982399999951e+01 9.870029999999999859e+01 9.162579999999999814e+01
5.912275000000000169e+00 1.314687476960000012e+01 9.869310000000000116e+01 9.162239999999999895e+01
5.916600000000000747e+00 1.314854049199999864e+01 9.868760000000000332e+01 9.161929999999999552e+01
5.920925000000000438e+00 1.315023543759999924e+01 9.868049999999999500e+01 9.161599999999999966e+01
5.925250000000001016e+00 1.315190115999999954e+01 9.867499999999999716e+01 9.161299999999999955e+01
5.929574999999999818e+00 1.315356688239999805e+01 9.866809999999999548e+01 9.160970000000000368e+01
5.933900000000000396e+00 1.315523260480000012e+01 9.866270000000000095e+01 9.160670000000000357e+01
5.938225000000000087e+00 1.315692755039999895e+01 9.865579999999999927e+01 9.160349999999999682e+01
5.942550000000000665e+00 1.315859327279999924e+01 9.865049999999999386e+01 9.160049999999999670e+01
5.946875000000000355e+00 1.316025899519999953e+01 9.864369999999999550e+01 9.159739999999999327e+01
5.951200000000000045e+00 1.316198316399999868e+01 9.879349999999999454e+01 9.161360000000000525e+01
5.955525000000000624e+00 1.316347354719999885e+01 9.878079999999999927e+01 9.161469999999999914e+01
5.959849999999999426e+00 1.316508082319999851e+01 9.876930000000000121e+01 9.161390000000000100e+01
5.964175000000000004e+00 1.316668809919999994e+01 9.876109999999999900e+01 9.161079999999999757e+01
5.968499999999999694e+00 1.316832459839999991e+01 9.875320000000000675e+01 9.160800000000000409e+01
5.972825000000000273e+00 1.316996109759999989e+01 9.874630000000000507e+01 9.160450000000000159e+01
5.977149999999999963e+00 1.317162681999999840e+01 9.873950000000000671e+01 9.160150000000000148e+01
5.981475000000000541e+00 1.317326331919999838e+01 9.873290000000000077e+01 9.159810000000000230e+01
5.985800000000000232e+00 1.317489981839999835e+01 9.872669999999999391e+01 9.159499999999999886e+01
5.990124999999999922e+00 1.317653631759999833e+01 9.872010000000000218e+01 9.159170000000000300e+01
5.994449999999999612e+00 1.317817281679999830e+01 9.871420000000000528e+01 9.158870000000000289e+01
5.998775000000000190e+00 1.317978009279999974e+01 9.870770000000000266e+01 9.158540000000000703e+01
6.003099999999999881e+00 1.318141659199999971e+01 9.870199999999999818e+01 9.158240000000000691e+01
6.007425000000000459e+00 1.318302386799999937e+01 9.869549999999999557e+01 9.157920000000000016e+01
6.011750000000000149e+00 1.318466036719999934e+01 9.868989999999999441e+01 9.157630000000000337e+01
6.016075000000000728e+00 1.318626764319999900e+01 9.868349999999999511e+01 9.157319999999999993e+01
6.020399999999999530e+00 1.318787491919999866e+01 9.867799999999999727e+01 9.157030000000000314e+01
6.024725000000000108e+00 1.318948219520000009e+01 9.867170000000000130e+01 9.156719999999999970e+01
6.029049999999999798e+00 1.319108947119999975e+01 9.866630000000000678e+01 9.156440000000000623e+01
6.033375000000000377e+00 1.319269674719999941e+01 9.865999999999999659e+01 9.156140000000000612e+01
6.037700000000000067e+00 1.319430402319999907e+01 9.865470000000000539e+01 9.155870000000000175e+01
6.042025000000000645e+00 1.319591129920000050e+01 9.864849999999999852e+01 9.155570000000000164e+01
6.046349999999999447e+00 1.319748935199999984e+01 9.864329999999999643e+01 9.155299999999999727e+01
6.050675000000000026e+00 1.319909662799999950e+01 9.863710000000000377e+01 9.154999999999999716e+01
6.054999999999999716e+00 1.320067468079999884e+01 9.863200000000000500e+01 9.154730000000000700e+01
6.059325000000000294e+00 1.320245729600000040e+01 9.877989999999999782e+01 9.160080000000000666e+01
6.063649999999999984e+00 1.320386000959999961e+01 9.876879999999999882e+01 9.160190000000000055e+01
6.067975000000000563e+00 1.320540883919999864e+01 9.875650000000000261e+01 9.160070000000000334e+01
6.072300000000000253e+00 1.320692844559999912e+01 9.875010000000000332e+01 9.159730000000000416e+01
6.076624999999999943e+00 1.320850649840000024e+01 9.874120000000000630e+01 9.159399999999999409e+01
6.080949999999999633e+00 1.321008455119999958e+01 9.873600000000000421e+01 9.159040000000000248e+01
6.085275000000000212e+00 1.321166260400000070e+01 9.872839999999999350e+01 9.158689999999999998e+01
6.089599999999999902e+00 1.321324065680000004e+01 9.872350000000000136e+01 9.158339999999999748e+01
6.093925000000000480e+00 1.321481870959999938e+01 9.871639999999999304e+01 9.157999999999999829e+01
6.098250000000000171e+00 1.321636753919999840e+01 9.871150000000000091e+01 9.157659999999999911e+01
6.102575000000000749e+00 1.321794559199999952e+01 9.870480000000000587e+01 9.157319999999999993e+01
6.106899999999999551e+00 1.321949442160000032e+01 9.869989999999999952e+01 9.156990000000000407e+01
6.111225000000000129e+00 1.322107247439999966e+01 9.869329999999999359e+01 9.156650000000000489e+01
6.115549999999999820e+00 1.322262130399999869e+01 9.868850000000000477e+01 9.156340000000000146e+01
6.119875000000000398e+00 1.322417013359999949e+01 9.868210000000000548e+01 9.156010000000000559e+01
6.124200000000000088e+00 1.322571896319999851e+01 9.867730000000000246e+01 9.155700000000000216e+01
6.128525000000000666e+00 1.322726779279999931e+01 9.867100000000000648e+01 9.155370000000000630e+01
6.132850000000000357e+00 1.322881662239999834e+01 9.866620000000000346e+01 9.155070000000000618e+01
6.137175000000000047e+00 1.323033622880000060e+01 9.865999999999999659e+01 9.154749999999999943e+01
6.141499999999999737e+00 1.323188505839999962e+01 9.865519999999999357e+01 9.154460000000000264e+01
6.145825000000000315e+00 1.323343388800000042e+01 9.864910000000000423e+01 9.154139999999999588e+01
6.150150000000000006e+00 1.323495349439999913e+01 9.864440000000000452e+01 9.153849999999999909e+01
6.154475000000000584e+00 1.323650232399999815e+01 9.863840000000000430e+01 9.153539999999999566e+01
6.158800000000000274e+00 1.323802193039999864e+01 9.863370000000000459e+01 9.153249999999999886e+01
6.163125000000000853e+00 1.323954153679999912e+01 9.862820000000000675e+01 9.152930000000000632e+01
6.167449999999999655e+00 1.324123648239999795e+01 9.878679999999999950e+01 9.158920000000000528e+01
6.171775000000000233e+00 1.324258074959999831e+01 9.877519999999999811e+01 9.158799999999999386e+01
6.176099999999999923e+00 1.324404190959999994e+01 9.876370000000000005e+01 9.158669999999999334e+01
6.180425000000000502e+00 1.324553229279999833e+01 9.875639999999999930e+01 9.158270000000000266e+01
6.184750000000000192e+00 1.324705189919999881e+01 9.874899999999999523e+01 9.157959999999999923e+01
6.189075000000000770e+00 1.324854228239999898e+01 9.874280000000000257e+01 9.157559999999999434e+01
6.193399999999999572e+00 1.325006188879999947e+01 9.873669999999999902e+01 9.157250000000000512e+01
6.197725000000000151e+00 1.325155227199999786e+01 9.873090000000000543e+01 9.156860000000000355e+01
6.202049999999999841e+00 1.325307187840000012e+01 9.872530000000000427e+01 9.156539999999999679e+01
6.206375000000000419e+00 1.325456226159999851e+01 9.871949999999999648e+01 9.156170000000000186e+01
6.210700000000000109e+00 1.325608186799999899e+01 9.871420000000000528e+01 9.155859999999999843e+01
6.215025000000000688e+00 1.325757225119999916e+01 9.870850000000000080e+01 9.155500000000000682e+01
6.219350000000000378e+00 1.325906263439999933e+01 9.870340000000000202e+01 9.155190000000000339e+01
6.223675000000000068e+00 1.326055301759999949e+01 9.869759999999999422e+01 9.154840000000000089e+01
6.227999999999999758e+00 1.326204340079999788e+01 9.869259999999999877e+01 9.154540000000000077e+01
6.232325000000000337e+00 1.326350456079999951e+01 9.868689999999999429e+01 9.154200000000000159e+01
6.236650000000000027e+00 1.326499494399999968e+01 9.868200000000000216e+01 9.153910000000000480e+01
6.240975000000000605e+00 1.326648532719999984e+01 9.867640000000000100e+01 9.153570000000000562e+01
6.245300000000000296e+00 1.326794648719999969e+01 9.867149999999999466e+01 9.153279999999999461e+01
6.249625000000000874e+00 1.326943687039999809e+01 9.866589999999999350e+01 9.152949999999999875e+01
6.253949999999999676e+00 1.327089803039999971e+01 9.866119999999999379e+01 9.152660000000000196e+01
6.258275000000000254e+00 1.327235919039999956e+01 9.865560000000000684e+01 9.152339999999999520e+01
6.262599999999999945e+00 1.327384957359999973e+01 9.865089999999999293e+01 9.152049999999999841e+01
6.266925000000000523e+00 1.327531073359999958e+01 9.864539999999999509e+01 9.151730000000000587e+01
6.271250000000000213e+00 1.327677189359999943e+01 9.864079999999999870e+01 9.151439999999999486e+01
6.275575000000000792e+00 1.327837916959999909e+01 9.877330000000000609e+01 9.157429999999999382e+01
6.279900000000000482e+00 1.327966499039999881e+01 9.876560000000000628e+01 9.157319999999999993e+01
6.284225000000000172e+00 1.328109692720000012e+01 9.875419999999999732e+01 9.157139999999999702e+01
6.288549999999999862e+00 1.328249964079999934e+01 9.874830000000000041e+01 9.156780000000000541e+01
6.292875000000000441e+00 1.328396080079999919e+01 9.874039999999999395e+01 9.156449999999999534e+01
6.297200000000000131e+00 1.328539273760000050e+01 9.873550000000000182e+01 9.156100000000000705e+01
6.301525000000000709e+00 1.328682467439999826e+01 9.872870000000000346e+01 9.155759999999999366e+01
6.305850000000000399e+00 1.328828583439999811e+01 9.872419999999999618e+01 9.155419999999999447e+01
6.310175000000000978e+00 1.328971777119999942e+01 9.871779999999999688e+01 9.155089999999999861e+01
6.314499999999999780e+00 1.329114970800000073e+01 9.871330000000000382e+01 9.154760000000000275e+01
6.318825000000000358e+00 1.329258164479999849e+01 9.870720000000000027e+01 9.154430000000000689e+01
6.323150000000000048e+00 1.329401358159999980e+01 9.870279999999999632e+01 9.154110000000000014e+01
6.327475000000000627e+00 1.329544551839999933e+01 9.869689999999999941e+01 9.153780000000000427e+01
6.331800000000000317e+00 1.329687745519999886e+01 9.869240000000000634e+01 9.153470000000000084e+01
6.336125000000000895e+00 1.329830939200000017e+01 9.868659999999999854e+01 9.153149999999999409e+01
6.340449999999999697e+00 1.329974132879999971e+01 9.868219999999999459e+01 9.152849999999999397e+01
6.344775000000000276e+00 1.330114404239999892e+01 9.867650000000000432e+01 9.152540000000000475e+01
6.349099999999999966e+00 1.330257597919999846e+01 9.867210000000000036e+01 9.152249999999999375e+01
6.353425000000000544e+00 1.330397869279999945e+01 9.866639999999999588e+01 9.151930000000000121e+01
6.357750000000000234e+00 1.330541062959999898e+01 9.866209999999999525e+01 9.151640000000000441e+01
6.362075000000000813e+00 1.330681334319999998e+01 9.865649999999999409e+01 9.151330000000000098e+01
6.366400000000000503e+00 1.330821605679999919e+01 9.865219999999999345e+01 9.151040000000000418e+01
6.370725000000001081e+00 1.330961877039999841e+01 9.864669999999999561e+01 9.150730000000000075e+01
6.375049999999999883e+00 1.331102148399999940e+01 9.864239999999999498e+01 9.150449999999999307e+01
6.379375000000000462e+00 1.331245342079999894e+01 9.863739999999999952e+01 9.150140000000000384e+01
6.383700000000000152e+00 1.331400225039999796e+01 9.878810000000000002e+01 9.156199999999999761e+01
6.388025000000000730e+00 1.331525884799999915e+01 9.877830000000000155e+01 9.156040000000000134e+01
6.392350000000000421e+00 1.331660311519999951e+01 9.876800000000000068e+01 9.155859999999999843e+01
6.396675000000000999e+00 1.331794738239999987e+01 9.876099999999999568e+01 9.155490000000000350e+01
6.400999999999999801e+00 1.331935009599999908e+01 9.875449999999999307e+01 9.155200000000000671e+01
6.405325000000000379e+00 1.332072358639999798e+01 9.874869999999999948e+01 9.154829999999999757e+01
6.409650000000000070e+00 1.332209707679999866e+01 9.874330000000000496e+01 9.154529999999999745e+01
6.413975000000000648e+00 1.332347056719999934e+01 9.873779999999999291e+01 9.154179999999999495e+01
6.418300000000000338e+00 1.332487328080000033e+01 9.873290000000000077e+01 9.153879999999999484e+01
6.422625000000000917e+00 1.332624677119999923e+01 9.872759999999999536e+01 9.153539999999999566e+01
6.426950000000000607e+00 1.332762026159999991e+01 9.872289999999999566e+01 9.153239999999999554e+01
6.431275000000000297e+00 1.332899375200000058e+01 9.871750000000000114e+01 9.152909999999999968e+01
6.435599999999999987e+00 1.333036724239999948e+01 9.871299999999999386e+01 9.152620000000000289e+01
6.439925000000000566e+00 1.333171150959999984e+01 9.870770000000000266e+01 9.152299999999999613e+01
6.444250000000000256e+00 1.333308499999999874e+01 9.870319999999999538e+01 9.152009999999999934e+01
6.448575000000000834e+00 1.333445849039999942e+01 9.869790000000000418e+01 9.151699999999999591e+01
6.452900000000000524e+00 1.333580275759999978e+01 9.869350000000000023e+01 9.151420000000000243e+01
6.457225000000001103e+00 1.333717624800000046e+01 9.868829999999999814e+01 9.151109999999999900e+01
6.461549999999999905e+00 1.333852051519999904e+01 9.868399999999999750e+01 9.150830000000000553e+01
6.465875000000000483e+00 1.333989400559999972e+01 9.867879999999999541e+01 9.150520000000000209e+01
6.470200000000000173e+00 1.334123827280000008e+01 9.867449999999999477e+01 9.150239999999999441e+01
6.474525000000000752e+00 1.334258254000000044e+01 9.866930000000000689e+01 9.149930000000000518e+01
6.478850000000000442e+00 1.334392680719999902e+01 9.866509999999999536e+01 9.149649999999999750e+01
6.483175000000001020e+00 1.334527107439999938e+01 9.865999999999999659e+01 9.149349999999999739e+01
6.487500000000000711e+00 1.334661534159999796e+01 9.865579999999999927e+01 9.149070000000000391e+01
6.491824999999999513e+00 1.334816417119999876e+01 9.869280000000000541e+01 9.155400000000000205e+01
6.496150000000000091e+00 1.334936232239999931e+01 9.868569999999999709e+01 9.155180000000000007e+01
6.500474999999999781e+00 1.335067736639999936e+01 9.867470000000000141e+01 9.154959999999999809e+01
6.504800000000000360e+00 1.335199241039999940e+01 9.866889999999999361e+01 9.154600000000000648e+01
6.509125000000000050e+00 1.335330745439999944e+01 9.866169999999999618e+01 9.154300000000000637e+01
6.513450000000000628e+00 1.335465172159999980e+01 9.865720000000000312e+01 9.153969999999999629e+01
6.517774999999999430e+00 1.335596676559999985e+01 9.865130000000000621e+01 9.153650000000000375e+01
6.522100000000000009e+00 1.335731103280000021e+01 9.864730000000000132e+01 9.153340000000000032e+01
6.526424999999999699e+00 1.335862607679999847e+01 9.864230000000000587e+01 9.153019999999999357e+01
6.530750000000000277e+00 1.335997034400000061e+01 9.863870000000000005e+01 9.152719999999999345e+01
6.535074999999999967e+00 1.336128538799999887e+01 9.863389999999999702e+01 9.152410000000000423e+01
6.539400000000000546e+00 1.336262965519999923e+01 9.863020000000000209e+01 9.152110000000000412e+01
6.543725000000000236e+00 1.336394469919999928e+01 9.862539999999999907e+01 9.151800000000000068e+01
6.548049999999999926e+00 1.336525974319999932e+01 9.862170000000000414e+01 9.151519999999999300e+01
6.552374999999999616e+00 1.336657478719999936e+01 9.861700000000000443e+01 9.151220000000000709e+01
6.556700000000000195e+00 1.336788983119999941e+01 9.861329999999999529e+01 9.150929999999999609e+01
6.561024999999999885e+00 1.336920487519999945e+01 9.860859999999999559e+01 9.150639999999999930e+01
6.565350000000000463e+00 1.337051991919999949e+01 9.860479999999999734e+01 9.150360000000000582e+01
6.569675000000000153e+00 1.337180573999999922e+01 9.860009999999999764e+01 9.150060000000000571e+01
6.574000000000000732e+00 1.337312078399999926e+01 9.859629999999999939e+01 9.149779999999999802e+01
6.578324999999999534e+00 1.337440660479999899e+01 9.859159999999999968e+01 9.149490000000000123e+01
6.582650000000000112e+00 1.337572164879999903e+01 9.858769999999999811e+01 9.149209999999999354e+01
6.586974999999999802e+00 1.337700746960000053e+01 9.858310000000000173e+01 9.148919999999999675e+01
6.591300000000000381e+00 1.337832251359999880e+01 9.857920000000000016e+01 9.148640000000000327e+01
6.595625000000000071e+00 1.337960833440000030e+01 9.857450000000000045e+01 9.148350000000000648e+01
6.599950000000000649e+00 1.338101104799999952e+01 9.858329999999999416e+01 9.153990000000000293e+01
6.604274999999999451e+00 1.338220919919999830e+01 9.858089999999999975e+01 9.153780000000000427e+01
6.608600000000000030e+00 1.338346579679999948e+01 9.857450000000000045e+01 9.153570000000000562e+01
6.612924999999999720e+00 1.338472239439999889e+01 9.856959999999999411e+01 9.153199999999999648e+01
6.617250000000000298e+00 1.338600821519999862e+01 9.856449999999999534e+01 9.152939999999999543e+01
6.621574999999999989e+00 1.338729403599999834e+01 9.855979999999999563e+01 9.152589999999999293e+01
6.625900000000000567e+00 1.338857985679999807e+01 9.855530000000000257e+01 9.152320000000000277e+01
6.630225000000000257e+00 1.338983645439999925e+01 9.855079999999999529e+01 9.151990000000000691e+01
6.634550000000000836e+00 1.339112227519999898e+01 9.854659999999999798e+01 9.151720000000000255e+01
6.638874999999999638e+00 1.339237887279999839e+01 9.854200000000000159e+01 9.151409999999999911e+01
6.643200000000000216e+00 1.339366469359999812e+01 9.853789999999999338e+01 9.151139999999999475e+01
6.647524999999999906e+00 1.339492129119999930e+01 9.853329999999999700e+01 9.150839999999999463e+01
6.651850000000000485e+00 1.339617788880000049e+01 9.852920000000000300e+01 9.150579999999999359e+01
6.656175000000000175e+00 1.339746370959999844e+01 9.852460000000000662e+01 9.150279999999999347e+01
6.660500000000000753e+00 1.339872030719999962e+01 9.852049999999999841e+01 9.150020000000000664e+01
6.664824999999999555e+00 1.339997690479999903e+01 9.851590000000000202e+01 9.149729999999999563e+01
6.669150000000000134e+00 1.340123350239999844e+01 9.851179999999999382e+01 9.149469999999999459e+01
6.673474999999999824e+00 1.340246087679999931e+01 9.850719999999999743e+01 9.149179999999999779e+01
6.677800000000000402e+00 1.340371747439999872e+01 9.850310000000000343e+01 9.148919999999999675e+01
6.682125000000000092e+00 1.340497407199999991e+01 9.849850000000000705e+01 9.148629999999999995e+01
6.686450000000000671e+00 1.340620144639999900e+01 9.849439999999999884e+01 9.148369999999999891e+01
6.690775000000000361e+00 1.340745804400000019e+01 9.848969999999999914e+01 9.148080000000000211e+01
6.695100000000000051e+00 1.340868541839999928e+01 9.848560000000000514e+01 9.147820000000000107e+01
6.699424999999999741e+00 1.340994201600000046e+01 9.848090000000000543e+01 9.147539999999999338e+01
6.703750000000000320e+00 1.341116939039999956e+01 9.847679999999999723e+01 9.147280000000000655e+01
6.708075000000000010e+00 1.341225064879999884e+01 9.855500000000000682e+01 9.155320000000000391e+01
6.712400000000000588e+00 1.341327346079999927e+01 9.854980000000000473e+01 9.155240000000000578e+01
6.716725000000000279e+00 1.341447161199999982e+01 9.854149999999999920e+01 9.154970000000000141e+01
6.721050000000000857e+00 1.341569898639999892e+01 9.853669999999999618e+01 9.154720000000000368e+01
6.725374999999999659e+00 1.341692636079999978e+01 9.853079999999999927e+01 9.154659999999999798e+01
6.729700000000000237e+00 1.341815373519999888e+01 9.852670000000000528e+01 9.154699999999999704e+01
6.734024999999999928e+00 1.341941033280000006e+01 9.852150000000000318e+01 9.154770000000000607e+01
6.738350000000000506e+00 1.342063770719999916e+01 9.851770000000000493e+01 9.154930000000000234e+01
6.742675000000000196e+00 1.342189430479999857e+01 9.851279999999999859e+01 9.155029999999999291e+01
6.747000000000000774e+00 1.342309245599999912e+01 9.850900000000000034e+01 9.155230000000000246e+01
6.751325000000000465e+00 1.342434905359999853e+01 9.850430000000000064e+01 9.155349999999999966e+01
6.755650000000000155e+00 1.342554720479999908e+01 9.850050000000000239e+01 9.155570000000000164e+01
6.759974999999999845e+00 1.342677457919999817e+01 9.849580000000000268e+01 9.155670000000000641e+01
6.764300000000000423e+00 1.342797273039999872e+01 9.849190000000000111e+01 9.155419999999999447e+01
6.768625000000000114e+00 1.342920010479999782e+01 9.848730000000000473e+01 9.155029999999999291e+01
6.772950000000000692e+00 1.343039825599999837e+01 9.848340000000000316e+01 9.154779999999999518e+01
6.777275000000000382e+00 1.343162563039999924e+01 9.847870000000000346e+01 9.154399999999999693e+01
6.781600000000000961e+00 1.343282378159999979e+01 9.847480000000000189e+01 9.154160000000000252e+01
6.785924999999999763e+00 1.343402193279999857e+01 9.847020000000000550e+01 9.153780000000000427e+01
6.790250000000000341e+00 1.343522008399999912e+01 9.846620000000000061e+01 9.153549999999999898e+01
6.794575000000000031e+00 1.343641823519999789e+01 9.846160000000000423e+01 9.153170000000000073e+01
6.798900000000000610e+00 1.343761638639999845e+01 9.845759999999999934e+01 9.152949999999999875e+01
6.803225000000000300e+00 1.343881453759999900e+01 9.845300000000000296e+01 9.152580000000000382e+01
6.807550000000000878e+00 1.344001268879999955e+01 9.844899999999999807e+01 9.152360000000000184e+01
6.811874999999999680e+00 1.344121084000000010e+01 9.844429999999999836e+01 9.151990000000000691e+01
6.816200000000000259e+00 1.344223365199999876e+01 9.856619999999999493e+01 9.149330000000000496e+01
6.820524999999999949e+00 1.344316879440000001e+01 9.855819999999999936e+01 9.150090000000000146e+01
6.824850000000000527e+00 1.344425005279999930e+01 9.854989999999999384e+01 9.150060000000000571e+01
6.829175000000000217e+00 1.344538975759999921e+01 9.854410000000000025e+01 9.149949999999999761e+01
6.833500000000000796e+00 1.344655868559999945e+01 9.853879999999999484e+01 9.149899999999999523e+01
6.837825000000000486e+00 1.344775683680000000e+01 9.853409999999999513e+01 9.149930000000000518e+01
6.842150000000000176e+00 1.344892576480000024e+01 9.852979999999999450e+01 9.149989999999999668e+01
6.846474999999999866e+00 1.345009469279999870e+01 9.852540000000000475e+01 9.150090000000000146e+01
6.850800000000000445e+00 1.345129284399999925e+01 9.852139999999999986e+01 9.150199999999999534e+01
6.855125000000000135e+00 1.345246177199999948e+01 9.851709999999999923e+01 9.150320000000000675e+01
6.859450000000000713e+00 1.345363069999999794e+01 9.851319999999999766e+01 9.150449999999999307e+01
6.863775000000000404e+00 1.345479962799999996e+01 9.850879999999999370e+01 9.150579999999999359e+01
6.868100000000000982e+00 1.345593933279999810e+01 9.850499999999999545e+01 9.150719999999999743e+01
6.872424999999999784e+00 1.345710826080000011e+01 9.850060000000000571e+01 9.150849999999999795e+01
6.876750000000000362e+00 1.345827718879999857e+01 9.849679999999999325e+01 9.151000000000000512e+01
6.881075000000000053e+00 1.345941689360000026e+01 9.849240000000000350e+01 9.151130000000000564e+01
6.885400000000000631e+00 1.346058582159999872e+01 9.848860000000000525e+01 9.151279999999999859e+01
6.889725000000000321e+00 1.346172552639999864e+01 9.848420000000000130e+01 9.151399999999999579e+01
6.894050000000000900e+00 1.346289445439999888e+01 9.848029999999999973e+01 9.151560000000000628e+01
6.898375000000000590e+00 1.346403415919999880e+01 9.847589999999999577e+01 9.151680000000000348e+01
6.902700000000000280e+00 1.346517386400000049e+01 9.847209999999999752e+01 9.151829999999999643e+01
6.907024999999999970e+00 1.346631356880000041e+01 9.846760000000000446e+01 9.151959999999999695e+01
6.911350000000000549e+00 1.346748249679999887e+01 9.846380000000000621e+01 9.152110000000000412e+01
6.915675000000000239e+00 1.346859297839999847e+01 9.845929999999999893e+01 9.152240000000000464e+01
6.920000000000000817e+00 1.346973268320000017e+01 9.845550000000000068e+01 9.152389999999999759e+01
6.924325000000000507e+00 1.346932355839999929e+01 9.856539999999999679e+01 9.135809999999999320e+01
6.928650000000001086e+00 1.347037559360000003e+01 9.855929999999999325e+01 9.137980000000000302e+01
6.932974999999999888e+00 1.347151529839999817e+01 9.855100000000000193e+01 9.137709999999999866e+01
6.937300000000000466e+00 1.347268422640000018e+01 9.854640000000000555e+01 9.137789999999999679e+01
6.941625000000000156e+00 1.347385315439999864e+01 9.854070000000000107e+01 9.137500000000000000e+01
6.945950000000000735e+00 1.347499285920000034e+01 9.853690000000000282e+01 9.137680000000000291e+01
6.950275000000000425e+00 1.347616178719999880e+01 9.853199999999999648e+01 9.137510000000000332e+01
6.954600000000001003e+00 1.347730149200000049e+01 9.852849999999999397e+01 9.137720000000000198e+01
6.958924999999999805e+00 1.347847041999999895e+01 9.852389999999999759e+01 9.137609999999999388e+01
6.963250000000000384e+00 1.347961012479999887e+01 9.852039999999999509e+01 9.137820000000000675e+01
6.967575000000000074e+00 1.348074982960000057e+01 9.851600000000000534e+01 9.137760000000000105e+01
6.971900000000000652e+00 1.348186031120000017e+01 9.851250000000000284e+01 9.137959999999999638e+01
6.976225000000000342e+00 1.348300001600000009e+01 9.850809999999999889e+01 9.137919999999999732e+01
6.980550000000000921e+00 1.348413972080000001e+01 9.850449999999999307e+01 9.138120000000000687e+01
6.984875000000000611e+00 1.348525020239999961e+01 9.850020000000000664e+01 9.138089999999999691e+01
6.989200000000000301e+00 1.348638990719999953e+01 9.849660000000000082e+01 9.138280000000000314e+01
6.993524999999999991e+00 1.348750038879999913e+01 9.849219999999999686e+01 9.138269999999999982e+01
6.997850000000000570e+00 1.348861087039999873e+01 9.848860000000000525e+01 9.138450000000000273e+01
7.002175000000000260e+00 1.348972135200000011e+01 9.848430000000000462e+01 9.138439999999999941e+01
7.006500000000000838e+00 1.349083183359999971e+01 9.848059999999999548e+01 9.138630000000000564e+01
7.010825000000000529e+00 1.349194231519999931e+01 9.847629999999999484e+01 9.138620000000000232e+01
7.015150000000001107e+00 1.349305279680000069e+01 9.847270000000000323e+01 9.138800000000000523e+01
7.019474999999999909e+00 1.349416327840000029e+01 9.846829999999999927e+01 9.138830000000000098e+01
7.023800000000000487e+00 1.349527375999999812e+01 9.846460000000000434e+01 9.139050000000000296e+01
7.028125000000000178e+00 1.349638424159999950e+01 9.846030000000000371e+01 9.139100000000000534e+01
7.032449999999999868e+00 1.349772850879999986e+01 9.855200000000000671e+01 9.127920000000000300e+01
7.036775000000000446e+00 1.349863442799999902e+01 9.854600000000000648e+01 9.129290000000000305e+01
7.041100000000000136e+00 1.349968646319999976e+01 9.853889999999999816e+01 9.129859999999999332e+01
7.045425000000000715e+00 1.350073849839999873e+01 9.853369999999999607e+01 9.129970000000000141e+01
7.049749999999999517e+00 1.350184898000000011e+01 9.852889999999999304e+01 9.130200000000000671e+01
7.054075000000000095e+00 1.350293023839999940e+01 9.852460000000000662e+01 9.130280000000000484e+01
7.058399999999999785e+00 1.350401149679999868e+01 9.852049999999999841e+01 9.130480000000000018e+01
7.062725000000000364e+00 1.350509275519999974e+01 9.851640000000000441e+01 9.130580000000000496e+01
7.067050000000000054e+00 1.350617401359999903e+01 9.851260000000000616e+01 9.130759999999999366e+01
7.071375000000000632e+00 1.350725527200000009e+01 9.850860000000000127e+01 9.130870000000000175e+01
7.075699999999999434e+00 1.350833653039999938e+01 9.850490000000000634e+01 9.131050000000000466e+01
7.080025000000000013e+00 1.350941778879999866e+01 9.850090000000000146e+01 9.131159999999999854e+01
7.084349999999999703e+00 1.351049904719999795e+01 9.849720000000000653e+01 9.131340000000000146e+01
7.088675000000000281e+00 1.351158030559999901e+01 9.849320000000000164e+01 9.131459999999999866e+01
7.092999999999999972e+00 1.351266156400000007e+01 9.848959999999999582e+01 9.131640000000000157e+01
7.097325000000000550e+00 1.351371359919999904e+01 9.848550000000000182e+01 9.131759999999999877e+01
7.101650000000000240e+00 1.351479485759999832e+01 9.848189999999999600e+01 9.131940000000000168e+01
7.105974999999999930e+00 1.351584689280000084e+01 9.847780000000000200e+01 9.132059999999999889e+01
7.110299999999999621e+00 1.351692815119999835e+01 9.847419999999999618e+01 9.132240000000000180e+01
7.114625000000000199e+00 1.351798018639999910e+01 9.846999999999999886e+01 9.132359999999999900e+01
7.118949999999999889e+00 1.351903222159999984e+01 9.846639999999999304e+01 9.132479999999999620e+01
7.123275000000000468e+00 1.352008425679999881e+01 9.846250000000000568e+01 9.132519999999999527e+01
7.127600000000000158e+00 1.352116551519999810e+01 9.845959999999999468e+01 9.132620000000000005e+01
7.131925000000000736e+00 1.352221755040000062e+01 9.845619999999999550e+01 9.132670000000000243e+01
7.136249999999999538e+00 1.352326958559999959e+01 9.845329999999999870e+01 9.132760000000000389e+01
7.140575000000000117e+00 1.352440929039999951e+01 9.870180000000000575e+01 9.120950000000000557e+01
7.144899999999999807e+00 1.352531520960000044e+01 9.869240000000000634e+01 9.121909999999999741e+01
7.149225000000000385e+00 1.352633802160000087e+01 9.868200000000000216e+01 9.121829999999999927e+01
7.153550000000000075e+00 1.352736083359999775e+01 9.867669999999999675e+01 9.121649999999999636e+01
7.157875000000000654e+00 1.352841286880000027e+01 9.867090000000000316e+01 9.121389999999999532e+01
7.162200000000000344e+00 1.352946490399999924e+01 9.866740000000000066e+01 9.121229999999999905e+01
7.166525000000000034e+00 1.353051693919999821e+01 9.866310000000000002e+01 9.120990000000000464e+01
7.170849999999999724e+00 1.353156897439999895e+01 9.865999999999999659e+01 9.120839999999999748e+01
7.175175000000000303e+00 1.353262100959999970e+01 9.865619999999999834e+01 9.120619999999999550e+01
7.179499999999999993e+00 1.353367304480000044e+01 9.865319999999999823e+01 9.120480000000000587e+01
7.183825000000000571e+00 1.353469585679999909e+01 9.864960000000000662e+01 9.120260000000000389e+01
7.188150000000000261e+00 1.353574789199999984e+01 9.864650000000000318e+01 9.120029999999999859e+01
7.192475000000000840e+00 1.353677070400000026e+01 9.864300000000000068e+01 9.119729999999999848e+01
7.196799999999999642e+00 1.353782273919999923e+01 9.863989999999999725e+01 9.119499999999999318e+01
7.201125000000000220e+00 1.353884555119999966e+01 9.863639999999999475e+01 9.119199999999999307e+01
7.205449999999999910e+00 1.353986836320000009e+01 9.863330000000000553e+01 9.118970000000000198e+01
7.209775000000000489e+00 1.354092039839999906e+01 9.862980000000000302e+01 9.118670000000000186e+01
7.214100000000000179e+00 1.354194321039999949e+01 9.862669999999999959e+01 9.118439999999999657e+01
7.218425000000000757e+00 1.354296602239999991e+01 9.862319999999999709e+01 9.118139999999999645e+01
7.222749999999999559e+00 1.354398883440000034e+01 9.862009999999999366e+01 9.117910000000000537e+01
7.227075000000000138e+00 1.354501164640000077e+01 9.861660000000000537e+01 9.117610000000000525e+01
7.231399999999999828e+00 1.354603445839999942e+01 9.861339999999999861e+01 9.117379999999999995e+01
7.235725000000000406e+00 1.354705727039999807e+01 9.860989999999999611e+01 9.117069999999999652e+01
7.240050000000000097e+00 1.354805085919999996e+01 9.860670000000000357e+01 9.116840000000000543e+01
7.244375000000000675e+00 1.354907367120000039e+01 9.860320000000000107e+01 9.116540000000000532e+01
7.248700000000000365e+00 1.355033026879999802e+01 9.856709999999999638e+01 9.120229999999999393e+01
7.253025000000000055e+00 1.355117774159999833e+01 9.856690000000000396e+01 9.121299999999999386e+01
7.257349999999999746e+00 1.355211288399999958e+01 9.856140000000000612e+01 9.121630000000000393e+01
7.261675000000000324e+00 1.355307724959999938e+01 9.855800000000000693e+01 9.121599999999999397e+01
7.266000000000000014e+00 1.355407083839999949e+01 9.855360000000000298e+01 9.121540000000000248e+01
7.270325000000000593e+00 1.355506442719999960e+01 9.855010000000000048e+01 9.121389999999999532e+01
7.274650000000000283e+00 1.355605801599999971e+01 9.854619999999999891e+01 9.121280000000000143e+01
7.278975000000000861e+00 1.355705160479999982e+01 9.854279999999999973e+01 9.121099999999999852e+01
7.283299999999999663e+00 1.355801597039999962e+01 9.853910000000000480e+01 9.120990000000000464e+01
7.287625000000000242e+00 1.355900955919999795e+01 9.853570000000000562e+01 9.120810000000000173e+01
7.291949999999999932e+00 1.356000314799999984e+01 9.853209999999999980e+01 9.120699999999999363e+01
7.296275000000000510e+00 1.356099673679999817e+01 9.852870000000000061e+01 9.120520000000000493e+01
7.300600000000000200e+00 1.356196110239999975e+01 9.852519999999999811e+01 9.120359999999999445e+01
7.304925000000000779e+00 1.356295469119999808e+01 9.852169999999999561e+01 9.120090000000000430e+01
7.309250000000000469e+00 1.356391905679999788e+01 9.851819999999999311e+01 9.119889999999999475e+01
7.313575000000000159e+00 1.356491264559999976e+01 9.851470000000000482e+01 9.119620000000000459e+01
7.317899999999999849e+00 1.356587701119999956e+01 9.851120000000000232e+01 9.119419999999999504e+01
7.322225000000000428e+00 1.356687059999999967e+01 9.850769999999999982e+01 9.119150000000000489e+01
7.326550000000000118e+00 1.356783496559999946e+01 9.850419999999999732e+01 9.118940000000000623e+01
7.330875000000000696e+00 1.356879933119999926e+01 9.850069999999999482e+01 9.118670000000000186e+01
7.335200000000000387e+00 1.356976369679999905e+01 9.849720000000000653e+01 9.118470000000000653e+01
7.339525000000000965e+00 1.357075728559999916e+01 9.849360000000000070e+01 9.118189999999999884e+01
7.343849999999999767e+00 1.357172165119999896e+01 9.849009999999999820e+01 9.117990000000000350e+01
7.348175000000000345e+00 1.357268601679999875e+01 9.848659999999999570e+01 9.117709999999999582e+01
7.352500000000000036e+00 1.357365038240000032e+01 9.848309999999999320e+01 9.117499999999999716e+01
7.356825000000000614e+00 1.357499464959999891e+01 9.851569999999999538e+01 9.125820000000000221e+01
7.361150000000000304e+00 1.357590056879999985e+01 9.851340000000000430e+01 9.126279999999999859e+01
7.365475000000000882e+00 1.357680648799999901e+01 9.850759999999999650e+01 9.126170000000000471e+01
7.369799999999999685e+00 1.357774163039999848e+01 9.850409999999999400e+01 9.126030000000000086e+01
7.374125000000000263e+00 1.357867677279999974e+01 9.849949999999999761e+01 9.125730000000000075e+01
7.378449999999999953e+00 1.357964113839999953e+01 9.849609999999999843e+01 9.125589999999999691e+01
7.382775000000000531e+00 1.358057628079999901e+01 9.849209999999999354e+01 9.125279999999999347e+01
7.387100000000000222e+00 1.358154064639999881e+01 9.848879999999999768e+01 9.125130000000000052e+01
7.391425000000000800e+00 1.358247578879999828e+01 9.848510000000000275e+01 9.124840000000000373e+01
7.395750000000000490e+00 1.358341093119999954e+01 9.848180000000000689e+01 9.124679999999999325e+01
7.400075000000001069e+00 1.358434607359999902e+01 9.847809999999999775e+01 9.124389999999999645e+01
7.404399999999999871e+00 1.358531043919999881e+01 9.847480000000000189e+01 9.124230000000000018e+01
7.408725000000000449e+00 1.358624558160000007e+01 9.847119999999999607e+01 9.123940000000000339e+01
7.413050000000000139e+00 1.358718072399999954e+01 9.846790000000000020e+01 9.123789999999999623e+01
7.417375000000000718e+00 1.358811586639999902e+01 9.846429999999999438e+01 9.123499999999999943e+01
7.421700000000000408e+00 1.358905100880000028e+01 9.846089999999999520e+01 9.123340000000000316e+01
7.426025000000000986e+00 1.358995692799999944e+01 9.845770000000000266e+01 9.123059999999999548e+01
7.430349999999999788e+00 1.359089207039999891e+01 9.845499999999999829e+01 9.122889999999999588e+01
7.434675000000000367e+00 1.359182721280000017e+01 9.845210000000000150e+01 9.122610000000000241e+01
7.439000000000000057e+00 1.359276235519999965e+01 9.844939999999999714e+01 9.122440000000000282e+01
7.443325000000000635e+00 1.359366827439999881e+01 9.844750000000000512e+01 9.122159999999999513e+01
7.447650000000000325e+00 1.359460341679999829e+01 9.844660000000000366e+01 9.121999999999999886e+01
7.451975000000000904e+00 1.359550933599999922e+01 9.844559999999999889e+01 9.121720000000000539e+01
7.456300000000000594e+00 1.359644447839999870e+01 9.844859999999999900e+01 9.121540000000000248e+01
7.460625000000000284e+00 1.359735039759999964e+01 9.845140000000000668e+01 9.121269999999999811e+01
7.464949999999999974e+00 1.359846087919999924e+01 9.856850000000000023e+01 9.123999999999999488e+01
7.469275000000000553e+00 1.359927912879999923e+01 9.856050000000000466e+01 9.124320000000000164e+01
7.473600000000000243e+00 1.360018504800000017e+01 9.855270000000000152e+01 9.124190000000000111e+01
7.477925000000000821e+00 1.360106174399999901e+01 9.854810000000000514e+01 9.123919999999999675e+01
7.482250000000000512e+00 1.360199688639999849e+01 9.854340000000000543e+01 9.123699999999999477e+01
7.486575000000001090e+00 1.360290280559999943e+01 9.853969999999999629e+01 9.123430000000000462e+01
7.490899999999999892e+00 1.360380872479999859e+01 9.853589999999999804e+01 9.123220000000000596e+01
7.495225000000000470e+00 1.360471464399999952e+01 9.853249999999999886e+01 9.122960000000000491e+01
7.499550000000000161e+00 1.360564978639999900e+01 9.852909999999999968e+01 9.122759999999999536e+01
7.503875000000000739e+00 1.360655570559999994e+01 9.852580000000000382e+01 9.122509999999999764e+01
7.508200000000000429e+00 1.360746162480000088e+01 9.852249999999999375e+01 9.122310000000000230e+01
7.512525000000001008e+00 1.360836754399999826e+01 9.851919999999999789e+01 9.122060000000000457e+01
7.516850000000000698e+00 1.360927346319999920e+01 9.851590000000000202e+01 9.121869999999999834e+01
7.521175000000000388e+00 1.361015015919999982e+01 9.851260000000000616e+01 9.121609999999999729e+01
7.525500000000000078e+00 1.361105607839999898e+01 9.850939999999999941e+01 9.121429999999999438e+01
7.529825000000000657e+00 1.361196199759999992e+01 9.850600000000000023e+01 9.121169999999999334e+01
7.534150000000000347e+00 1.361286791679999908e+01 9.850279999999999347e+01 9.120990000000000464e+01
7.538475000000000925e+00 1.361374461279999970e+01 9.849949999999999761e+01 9.120730000000000359e+01
7.542800000000000615e+00 1.361465053199999886e+01 9.849630000000000507e+01 9.120550000000000068e+01
7.547125000000001194e+00 1.361552722799999948e+01 9.849290000000000589e+01 9.120289999999999964e+01
7.551449999999999996e+00 1.361643314720000042e+01 9.848969999999999914e+01 9.120109999999999673e+01
7.555775000000000574e+00 1.361730984319999926e+01 9.848650000000000659e+01 9.119849999999999568e+01
7.560100000000000264e+00 1.361818653919999811e+01 9.848390000000000555e+01 9.119670000000000698e+01
7.564425000000000843e+00 1.361906323519999873e+01 9.848109999999999786e+01 9.119410000000000593e+01
7.568750000000000533e+00 1.361996915439999967e+01 9.847849999999999682e+01 9.119230000000000302e+01
7.573075000000000223e+00 1.362102118959999864e+01 9.859799999999999898e+01 9.122379999999999711e+01
7.577399999999999913e+00 1.362181021599999831e+01 9.859199999999999875e+01 9.122469999999999857e+01
7.581724999999999604e+00 1.362265768879999861e+01 9.858459999999999468e+01 9.122280000000000655e+01
7.586050000000000182e+00 1.362353438479999923e+01 9.858069999999999311e+01 9.122060000000000457e+01
7.590374999999999872e+00 1.362441108079999985e+01 9.857599999999999341e+01 9.121790000000000020e+01
7.594700000000000450e+00 1.362528777680000047e+01 9.857290000000000418e+01 9.121590000000000487e+01
7.599025000000000141e+00 1.362616447279999932e+01 9.856910000000000593e+01 9.121320000000000050e+01
7.603350000000000719e+00 1.362704116879999816e+01 9.856619999999999493e+01 9.121129999999999427e+01
7.607674999999999521e+00 1.362791786479999878e+01 9.856270000000000664e+01 9.120879999999999654e+01
7.612000000000000099e+00 1.362876533759999909e+01 9.855979999999999563e+01 9.120690000000000452e+01
7.616324999999999790e+00 1.362964203359999793e+01 9.855649999999999977e+01 9.120440000000000680e+01
7.620650000000000368e+00 1.363051872960000033e+01 9.855360000000000298e+01 9.120260000000000389e+01
7.624975000000000058e+00 1.363136620239999885e+01 9.855029999999999291e+01 9.120000000000000284e+01
7.629300000000000637e+00 1.363224289839999948e+01 9.854739999999999611e+01 9.119830000000000325e+01
7.633625000000000327e+00 1.363311959440000010e+01 9.854410000000000025e+01 9.119570000000000221e+01
7.637950000000000017e+00 1.363396706720000040e+01 9.854120000000000346e+01 9.119400000000000261e+01
7.642274999999999707e+00 1.363481454000000070e+01 9.853799999999999670e+01 9.119150000000000489e+01
7.646600000000000286e+00 1.363569123599999955e+01 9.853509999999999991e+01 9.118970000000000198e+01
7.650924999999999976e+00 1.363653870879999985e+01 9.853180000000000405e+01 9.118720000000000425e+01
7.655250000000000554e+00 1.363738618159999838e+01 9.852889999999999304e+01 9.118540000000000134e+01
7.659575000000000244e+00 1.363826287760000078e+01 9.852559999999999718e+01 9.118300000000000693e+01
7.663900000000000823e+00 1.363911035039999931e+01 9.852270000000000039e+01 9.118120000000000402e+01
7.668224999999999625e+00 1.363995782319999961e+01 9.851940000000000452e+01 9.117870000000000630e+01
7.672550000000000203e+00 1.364080529599999814e+01 9.851649999999999352e+01 9.117690000000000339e+01
7.676874999999999893e+00 1.364165276879999844e+01 9.851319999999999766e+01 9.117449999999999477e+01
7.681200000000000472e+00 1.364267558079999887e+01 9.858719999999999573e+01 9.120959999999999468e+01
7.685525000000000162e+00 1.364343538400000000e+01 9.858289999999999509e+01 9.120889999999999986e+01
7.689850000000000740e+00 1.364425363359999821e+01 9.857670000000000243e+01 9.120789999999999509e+01
7.694174999999999542e+00 1.364510110639999851e+01 9.857299999999999329e+01 9.120499999999999829e+01
7.698500000000000121e+00 1.364594857919999882e+01 9.856889999999999930e+01 9.120310000000000628e+01
7.702824999999999811e+00 1.364676682879999881e+01 9.856570000000000675e+01 9.120050000000000523e+01
7.707150000000000389e+00 1.364761430159999911e+01 9.856229999999999336e+01 9.119870000000000232e+01
7.711475000000000080e+00 1.364846177439999941e+01 9.855929999999999325e+01 9.119610000000000127e+01
7.715800000000000658e+00 1.364928002399999940e+01 9.855620000000000402e+01 9.119440000000000168e+01
7.720125000000000348e+00 1.365012749679999970e+01 9.855310000000000059e+01 9.119190000000000396e+01
7.724450000000000038e+00 1.365097496959999823e+01 9.855020000000000380e+01 9.119010000000000105e+01
7.728774999999999729e+00 1.365179321920000000e+01 9.854710000000000036e+01 9.118770000000000664e+01
7.733100000000000307e+00 1.365264069200000030e+01 9.854420000000000357e+01 9.118600000000000705e+01
7.737424999999999997e+00 1.365345894159999851e+01 9.854120000000000346e+01 9.118359999999999843e+01
7.741750000000000576e+00 1.365427719120000027e+01 9.853830000000000666e+01 9.118179999999999552e+01
7.746075000000000266e+00 1.365512466400000058e+01 9.853520000000000323e+01 9.117950000000000443e+01
7.750400000000000844e+00 1.365594291359999879e+01 9.853230000000000643e+01 9.117770000000000152e+01
7.754724999999999646e+00 1.365676116320000055e+01 9.852930000000000632e+01 9.117539999999999623e+01
7.759050000000000225e+00 1.365757941279999876e+01 9.852639999999999532e+01 9.117359999999999332e+01
7.763374999999999915e+00 1.365839766240000053e+01 9.852330000000000609e+01 9.117130000000000223e+01
7.767700000000000493e+00 1.365921591199999874e+01 9.852039999999999509e+01 9.116949999999999932e+01
7.772025000000000183e+00 1.366003416160000050e+01 9.851730000000000587e+01 9.116719999999999402e+01
7.776350000000000762e+00 1.366085241119999871e+01 9.851439999999999486e+01 9.116540000000000532e+01
7.780675000000000452e+00 1.366167066080000048e+01 9.851130000000000564e+01 9.116310000000000002e+01
7.785000000000000142e+00 1.366248891039999869e+01 9.850839999999999463e+01 9.116129999999999711e+01
7.789324999999999832e+00 1.366348249920000058e+01 9.858440000000000225e+01 9.119750000000000512e+01
7.793650000000000411e+00 1.366421307919999961e+01 9.858050000000000068e+01 9.119670000000000698e+01
7.797975000000000101e+00 1.366500210559999928e+01 9.857439999999999714e+01 9.119519999999999982e+01
7.802300000000000679e+00 1.366579113200000073e+01 9.857110000000000127e+01 9.119289999999999452e+01
7.806625000000000369e+00 1.366660938159999894e+01 9.856690000000000396e+01 9.119060000000000343e+01
7.810950000000000948e+00 1.366739840799999861e+01 9.856409999999999627e+01 9.118859999999999388e+01
7.815274999999999750e+00 1.366821665760000037e+01 9.856059999999999377e+01 9.118630000000000280e+01
7.819600000000000328e+00 1.366903490719999859e+01 9.855790000000000362e+01 9.118439999999999657e+01
7.823925000000000018e+00 1.366982393359999826e+01 9.855469999999999686e+01 9.118219999999999459e+01
7.828250000000000597e+00 1.367064218320000002e+01 9.855209999999999582e+01 9.118030000000000257e+01
7.832575000000000287e+00 1.367143120959999969e+01 9.854900000000000659e+01 9.117810000000000059e+01
7.836900000000000865e+00 1.367222023599999936e+01 9.854630000000000223e+01 9.117629999999999768e+01
7.841224999999999667e+00 1.367303848559999935e+01 9.854330000000000211e+01 9.117409999999999570e+01
7.845550000000000246e+00 1.367382751199999902e+01 9.854059999999999775e+01 9.117230000000000700e+01
7.849874999999999936e+00 1.367461653839999869e+01 9.853759999999999764e+01 9.117010000000000502e+01
7.854200000000000514e+00 1.367540556479999836e+01 9.853489999999999327e+01 9.116830000000000211e+01
7.858525000000000205e+00 1.367619459119999981e+01 9.853180000000000405e+01 9.116610000000000014e+01
7.862850000000000783e+00 1.367698361759999948e+01 9.852920000000000300e+01 9.116440000000000055e+01
7.867175000000000473e+00 1.367780186719999946e+01 9.852609999999999957e+01 9.116219999999999857e+01
7.871500000000000163e+00 1.367856167039999882e+01 9.852339999999999520e+01 9.116039999999999566e+01
7.875824999999999854e+00 1.367935069679999849e+01 9.852039999999999509e+01 9.115819999999999368e+01
7.880150000000000432e+00 1.368013972319999816e+01 9.851770000000000493e+01 9.115649999999999409e+01
7.884475000000000122e+00 1.368092874959999961e+01 9.851470000000000482e+01 9.115430000000000632e+01
7.888800000000000701e+00 1.368171777599999928e+01 9.851189999999999714e+01 9.115250000000000341e+01
7.893125000000000391e+00 1.368250680239999895e+01 9.850889999999999702e+01 9.115030000000000143e+01
7.897450000000000969e+00 1.368344194480000020e+01 9.858580000000000609e+01 9.118670000000000186e+01
7.901774999999999771e+00 1.368414330159999892e+01 9.858159999999999457e+01 9.118540000000000134e+01
7.906100000000000350e+00 1.368490310480000005e+01 9.857580000000000098e+01 9.118439999999999657e+01
7.910425000000000040e+00 1.368566290799999940e+01 9.857219999999999516e+01 9.118160000000000309e+01
7.914750000000000618e+00 1.368645193439999908e+01 9.856839999999999691e+01 9.117990000000000350e+01
7.919075000000000308e+00 1.368721173760000021e+01 9.856539999999999679e+01 9.117740000000000578e+01
7.923400000000000887e+00 1.368800076399999988e+01 9.856229999999999336e+01 9.117570000000000618e+01
7.927725000000000577e+00 1.368876056719999923e+01 9.855949999999999989e+01 9.117329999999999757e+01
7.932050000000000267e+00 1.368954959359999890e+01 9.855660000000000309e+01 9.117159999999999798e+01
7.936374999999999957e+00 1.369030939680000003e+01 9.855379999999999541e+01 9.116939999999999600e+01
7.940700000000000536e+00 1.369109842319999970e+01 9.855110000000000525e+01 9.116769999999999641e+01
7.945025000000000226e+00 1.369185822640000083e+01 9.854829999999999757e+01 9.116549999999999443e+01
7.949350000000000804e+00 1.369261802959999841e+01 9.854559999999999320e+01 9.116379999999999484e+01
7.953675000000000495e+00 1.369337783279999954e+01 9.854279999999999973e+01 9.116160000000000707e+01
7.958000000000001073e+00 1.369413763599999889e+01 9.854009999999999536e+01 9.115989999999999327e+01
7.962324999999999875e+00 1.369489743920000002e+01 9.853730000000000189e+01 9.115779999999999461e+01
7.966650000000000453e+00 1.369565724239999938e+01 9.853459999999999752e+01 9.115609999999999502e+01
7.970975000000000144e+00 1.369641704560000051e+01 9.853180000000000405e+01 9.115389999999999304e+01
7.975300000000000722e+00 1.369717684879999808e+01 9.852909999999999968e+01 9.115229999999999677e+01
7.979625000000000412e+00 1.369793665199999921e+01 9.852630000000000621e+01 9.115009999999999479e+01
7.983950000000000990e+00 1.369869645519999857e+01 9.852370000000000516e+01 9.114849999999999852e+01
7.988274999999999793e+00 1.369945625839999970e+01 9.852079999999999416e+01 9.114629999999999654e+01
7.992600000000000371e+00 1.370021606159999905e+01 9.851819999999999311e+01 9.114470000000000027e+01
7.996925000000000061e+00 1.370094664159999809e+01 9.851529999999999632e+01 9.114249999999999829e+01
8.001250000000000639e+00 1.370170644479999922e+01 9.851260000000000616e+01 9.114090000000000202e+01
8.005575000000000330e+00 1.370261236400000016e+01 9.858369999999999322e+01 9.117629999999999768e+01
8.009900000000000020e+00 1.370328449759999856e+01 9.857999999999999829e+01 9.117510000000000048e+01
8.014224999999999710e+00 1.370404430079999969e+01 9.857410000000000139e+01 9.117369999999999663e+01
8.018550000000001177e+00 1.370477488080000050e+01 9.857089999999999463e+01 9.117140000000000555e+01
8.022875000000000867e+00 1.370550546079999954e+01 9.856699999999999307e+01 9.116930000000000689e+01
8.027200000000000557e+00 1.370626526399999889e+01 9.856430000000000291e+01 9.116729999999999734e+01
8.031525000000000247e+00 1.370699584399999971e+01 9.856109999999999616e+01 9.116519999999999868e+01
8.035849999999999937e+00 1.370775564719999906e+01 9.855859999999999843e+01 9.116339999999999577e+01
8.040174999999999628e+00 1.370848622719999987e+01 9.855570000000000164e+01 9.116129999999999711e+01
8.044500000000001094e+00 1.370921680719999891e+01 9.855320000000000391e+01 9.115949999999999420e+01
8.048825000000000784e+00 1.370997661039999826e+01 9.855029999999999291e+01 9.115749999999999886e+01
8.053150000000000475e+00 1.371070719039999908e+01 9.854789999999999850e+01 9.115579999999999927e+01
8.057475000000000165e+00 1.371143777039999812e+01 9.854500000000000171e+01 9.115370000000000061e+01
8.061800000000001631e+00 1.371216835039999893e+01 9.854259999999999309e+01 9.115200000000000102e+01
8.066124999999999545e+00 1.371289893039999974e+01 9.853979999999999961e+01 9.115000000000000568e+01
8.070450000000001012e+00 1.371362951040000056e+01 9.853730000000000189e+01 9.114830000000000609e+01
8.074775000000000702e+00 1.371436009039999959e+01 9.853449999999999420e+01 9.114629999999999654e+01
8.079100000000000392e+00 1.371509067040000041e+01 9.853199999999999648e+01 9.114470000000000027e+01
8.083425000000000082e+00 1.371582125039999944e+01 9.852920000000000300e+01 9.114260000000000161e+01
8.087750000000001549e+00 1.371655183040000026e+01 9.852670000000000528e+01 9.114100000000000534e+01
8.092074999999999463e+00 1.371728241039999929e+01 9.852389999999999759e+01 9.113899999999999579e+01
8.096400000000000929e+00 1.371801299040000011e+01 9.852139999999999986e+01 9.113729999999999620e+01
8.100725000000000620e+00 1.371871434719999883e+01 9.851869999999999550e+01 9.113530000000000086e+01
8.105050000000000310e+00 1.371944492719999964e+01 9.851609999999999445e+01 9.113360000000000127e+01
8.109375000000000000e+00 1.372017550720000045e+01 9.851340000000000430e+01 9.113160000000000593e+01
8.113699999999999690e+00 1.372102298000000076e+01 9.858389999999999986e+01 9.116339999999999577e+01
8.118025000000001157e+00 1.372166589039999884e+01 9.857980000000000587e+01 9.116179999999999950e+01
8.122349999999999071e+00 1.372236724719999934e+01 9.857439999999999714e+01 9.116070000000000562e+01
8.126675000000000537e+00 1.372309782720000015e+01 9.857110000000000127e+01 9.115800000000000125e+01
8.131000000000000227e+00 1.372379918399999887e+01 9.856759999999999877e+01 9.115640000000000498e+01
8.135324999999999918e+00 1.372452976399999791e+01 9.856489999999999441e+01 9.115399999999999636e+01
8.139649999999999608e+00 1.372523112080000018e+01 9.856199999999999761e+01 9.115240000000000009e+01
8.143975000000001074e+00 1.372596170079999922e+01 9.855939999999999657e+01 9.115019999999999811e+01
8.148300000000000765e+00 1.372666305759999972e+01 9.855679999999999552e+01 9.114860000000000184e+01
8.152625000000000455e+00 1.372736441439999844e+01 9.855419999999999447e+01 9.114650000000000318e+01
8.156950000000000145e+00 1.372809499439999925e+01 9.855169999999999675e+01 9.114490000000000691e+01
8.161274999999999835e+00 1.372879635119999975e+01 9.854909999999999570e+01 9.114279999999999404e+01
8.165599999999999525e+00 1.372949770799999847e+01 9.854659999999999798e+01 9.114119999999999777e+01
8.169925000000000992e+00 1.373019906479999896e+01 9.854399999999999693e+01 9.113920000000000243e+01
8.174250000000000682e+00 1.373090042159999769e+01 9.854149999999999920e+01 9.113760000000000616e+01
8.178575000000000372e+00 1.373160177839999996e+01 9.853900000000000148e+01 9.113559999999999661e+01
8.182900000000000063e+00 1.373230313520000045e+01 9.853650000000000375e+01 9.113400000000000034e+01
8.187224999999999753e+00 1.373300449199999917e+01 9.853390000000000271e+01 9.113200000000000500e+01
8.191549999999999443e+00 1.373370584879999967e+01 9.853140000000000498e+01 9.113039999999999452e+01
8.195875000000000909e+00 1.373440720559999839e+01 9.852880000000000393e+01 9.112850000000000250e+01
8.200200000000000600e+00 1.373510856239999889e+01 9.852639999999999532e+01 9.112690000000000623e+01
8.204525000000000290e+00 1.373580991919999938e+01 9.852379999999999427e+01 9.112489999999999668e+01
8.208849999999999980e+00 1.373648205279999956e+01 9.852129999999999654e+01 9.112399999999999523e+01
8.213174999999999670e+00 1.373718340960000006e+01 9.851869999999999550e+01 9.112359999999999616e+01
8.217499999999999361e+00 1.373788476640000056e+01 9.851619999999999777e+01 9.112350000000000705e+01
8.221825000000000827e+00 1.373870301599999877e+01 9.858809999999999718e+01 9.114979999999999905e+01
8.226150000000000517e+00 1.373931670319999832e+01 9.858480000000000132e+01 9.114820000000000277e+01
8.230475000000000207e+00 1.374001805999999881e+01 9.857949999999999591e+01 9.114669999999999561e+01
8.234799999999999898e+00 1.374069019359999899e+01 9.857649999999999579e+01 9.114449999999999363e+01
8.239124999999999588e+00 1.374136232719999917e+01 9.857299999999999329e+01 9.114260000000000161e+01
8.243449999999999278e+00 1.374206368399999967e+01 9.857049999999999557e+01 9.114060000000000628e+01
8.247775000000000745e+00 1.374273581759999985e+01 9.856759999999999877e+01 9.113870000000000005e+01
8.252100000000000435e+00 1.374343717439999857e+01 9.856529999999999347e+01 9.113689999999999714e+01
8.256425000000000125e+00 1.374410930799999875e+01 9.856260000000000332e+01 9.113500000000000512e+01
8.260749999999999815e+00 1.374481066479999924e+01 9.856029999999999802e+01 9.113330000000000553e+01
8.265075000000001282e+00 1.374548279839999942e+01 9.855780000000000030e+01 9.113139999999999930e+01
8.269399999999999196e+00 1.374615493199999960e+01 9.855549999999999500e+01 9.112969999999999970e+01
8.273725000000000662e+00 1.374685628880000010e+01 9.855289999999999395e+01 9.112779999999999347e+01
8.278050000000000352e+00 1.374752842240000028e+01 9.855060000000000286e+01 9.112619999999999720e+01
8.282375000000000043e+00 1.374820055600000046e+01 9.854810000000000514e+01 9.112430000000000518e+01
8.286699999999999733e+00 1.374887268959999886e+01 9.854579999999999984e+01 9.112269999999999470e+01
8.291025000000001199e+00 1.374954482319999904e+01 9.854330000000000211e+01 9.112210000000000321e+01
8.295350000000000890e+00 1.375021695679999922e+01 9.854089999999999350e+01 9.112199999999999989e+01
8.299675000000000580e+00 1.375088909039999940e+01 9.853839999999999577e+01 9.112160000000000082e+01
8.304000000000000270e+00 1.375156122399999958e+01 9.853610000000000468e+01 9.112149999999999750e+01
8.308324999999999960e+00 1.375223335759999799e+01 9.853360000000000696e+01 9.112109999999999843e+01
8.312649999999999650e+00 1.375290549119999817e+01 9.853130000000000166e+01 9.112099999999999511e+01
8.316975000000001117e+00 1.375354840159999981e+01 9.852880000000000393e+01 9.112059999999999604e+01
8.321300000000000807e+00 1.375422053519999999e+01 9.852639999999999532e+01 9.112040000000000362e+01
8.325625000000000497e+00 1.375489266879999839e+01 9.852389999999999759e+01 9.112000000000000455e+01
8.329950000000000188e+00 1.375565247199999952e+01 9.859709999999999752e+01 9.113410000000000366e+01
8.334274999999999878e+00 1.375626615919999907e+01 9.859359999999999502e+01 9.113230000000000075e+01
8.338599999999999568e+00 1.375690906959999893e+01 9.858849999999999625e+01 9.113110000000000355e+01
8.342925000000001035e+00 1.375755197999999879e+01 9.858540000000000703e+01 9.112860000000000582e+01
8.347250000000000725e+00 1.375822411359999897e+01 9.858220000000000027e+01 9.112699999999999534e+01
8.351575000000000415e+00 1.375886702400000061e+01 9.857959999999999923e+01 9.112479999999999336e+01
8.355900000000000105e+00 1.375953915759999902e+01 9.857699999999999818e+01 9.112319999999999709e+01
8.360224999999999795e+00 1.376021129119999920e+01 9.857460000000000377e+01 9.112130000000000507e+01
8.364549999999999486e+00 1.376085420159999906e+01 9.857219999999999516e+01 9.112120000000000175e+01
8.368875000000000952e+00 1.376149711199999892e+01 9.856990000000000407e+01 9.112069999999999936e+01
8.373200000000000642e+00 1.376216924559999910e+01 9.856749999999999545e+01 9.112059999999999604e+01
8.377525000000000333e+00 1.376281215599999896e+01 9.856520000000000437e+01 9.112009999999999366e+01
8.381850000000000023e+00 1.376345506639999883e+01 9.856289999999999907e+01 9.112000000000000455e+01
8.386174999999999713e+00 1.376412719999999901e+01 9.856050000000000466e+01 9.111950000000000216e+01
8.390499999999999403e+00 1.376477011039999887e+01 9.855830000000000268e+01 9.111939999999999884e+01
8.394825000000000870e+00 1.376541302080000051e+01 9.855589999999999407e+01 9.111889999999999645e+01
8.399150000000000560e+00 1.376605593119999860e+01 9.855360000000000298e+01 9.111879999999999313e+01
8.403475000000000250e+00 1.376669884160000024e+01 9.855129999999999768e+01 9.111839999999999407e+01
8.407799999999999940e+00 1.376734175199999832e+01 9.854900000000000659e+01 9.111830000000000496e+01
8.412125000000001407e+00 1.376798466239999996e+01 9.854670000000000130e+01 9.111780000000000257e+01
8.416449999999999321e+00 1.376862757279999983e+01 9.854439999999999600e+01 9.111759999999999593e+01
8.420775000000000787e+00 1.376927048319999969e+01 9.854200000000000159e+01 9.111719999999999686e+01
8.425100000000000477e+00 1.376991339359999955e+01 9.853979999999999961e+01 9.111700000000000443e+01
8.429425000000000168e+00 1.377055630399999941e+01 9.853740000000000521e+01 9.111750000000000682e+01
8.433749999999999858e+00 1.377119921439999928e+01 9.853509999999999991e+01 9.111939999999999884e+01
8.438075000000001324e+00 1.377192979439999831e+01 9.859900000000000375e+01 9.112040000000000362e+01
8.442400000000001015e+00 1.377251425839999932e+01 9.859600000000000364e+01 9.111969999999999459e+01
8.446725000000000705e+00 1.377312794559999887e+01 9.859109999999999729e+01 9.111950000000000216e+01
8.451050000000000395e+00 1.377377085600000051e+01 9.858830000000000382e+01 9.111860000000000070e+01
8.455375000000000085e+00 1.377441376639999859e+01 9.858509999999999707e+01 9.111809999999999832e+01
8.459699999999999775e+00 1.377502745359999814e+01 9.858280000000000598e+01 9.111759999999999593e+01
8.464025000000001242e+00 1.377567036399999978e+01 9.858010000000000161e+01 9.111719999999999686e+01
8.468350000000000932e+00 1.377631327439999787e+01 9.857800000000000296e+01 9.111679999999999779e+01
8.472675000000000622e+00 1.377692696159999919e+01 9.857550000000000523e+01 9.111639999999999873e+01
8.477000000000000313e+00 1.377756987199999905e+01 9.857340000000000657e+01 9.111610000000000298e+01
8.481325000000000003e+00 1.377818355919999860e+01 9.857110000000000127e+01 9.111570000000000391e+01
8.485649999999999693e+00 1.377882646960000024e+01 9.856900000000000261e+01 9.111539999999999395e+01
8.489975000000001160e+00 1.377944015679999978e+01 9.856659999999999400e+01 9.111499999999999488e+01
8.494300000000000850e+00 1.378005384399999933e+01 9.856449999999999534e+01 9.111679999999999779e+01
8.498625000000000540e+00 1.378069675439999919e+01 9.856220000000000425e+01 9.111839999999999407e+01
8.502950000000000230e+00 1.378131044159999874e+01 9.856010000000000559e+01 9.112009999999999366e+01
8.507274999999999920e+00 1.378192412880000006e+01 9.855780000000000030e+01 9.112170000000000414e+01
8.511599999999999611e+00 1.378253781599999961e+01 9.855559999999999832e+01 9.112350000000000705e+01
8.515925000000001077e+00 1.378318072639999947e+01 9.855329999999999302e+01 9.112510000000000332e+01
8.520250000000000767e+00 1.378379441359999902e+01 9.855119999999999436e+01 9.112690000000000623e+01
8.524575000000000458e+00 1.378440810079999856e+01 9.854890000000000327e+01 9.112850000000000250e+01
8.528900000000000148e+00 1.378502178799999989e+01 9.854680000000000462e+01 9.113030000000000541e+01
8.533225000000001614e+00 1.378563547519999943e+01 9.854449999999999932e+01 9.113179999999999836e+01
8.537549999999999528e+00 1.378624916239999898e+01 9.854240000000000066e+01 9.113360000000000127e+01
8.541875000000000995e+00 1.378686284959999853e+01 9.854000000000000625e+01 9.113519999999999754e+01
8.546200000000000685e+00 1.378756420639999902e+01 9.860139999999999816e+01 9.111480000000000246e+01
8.550525000000000375e+00 1.378811944719999971e+01 9.859829999999999472e+01 9.111450000000000671e+01
8.554850000000000065e+00 1.378873313439999926e+01 9.859390000000000498e+01 9.111669999999999447e+01
8.559175000000001532e+00 1.378931759840000026e+01 9.859099999999999397e+01 9.111769999999999925e+01
8.563499999999999446e+00 1.378993128559999981e+01 9.858809999999999718e+01 9.111950000000000216e+01
8.567825000000000912e+00 1.379054497279999936e+01 9.858570000000000277e+01 9.112080000000000268e+01
8.572150000000000603e+00 1.379115865999999890e+01 9.858320000000000505e+01 9.112260000000000559e+01
8.576475000000000293e+00 1.379177234719999845e+01 9.858100000000000307e+01 9.112399999999999523e+01
8.580799999999999983e+00 1.379238603439999977e+01 9.857880000000000109e+01 9.112579999999999814e+01
8.585125000000001450e+00 1.379297049839999900e+01 9.857659999999999911e+01 9.112720000000000198e+01
8.589450000000001140e+00 1.379358418559999855e+01 9.857439999999999714e+01 9.112900000000000489e+01
8.593775000000000830e+00 1.379419787279999809e+01 9.857229999999999848e+01 9.113049999999999784e+01
8.598100000000000520e+00 1.379478233679999910e+01 9.857019999999999982e+01 9.113230000000000075e+01
8.602425000000000210e+00 1.379539602399999865e+01 9.856799999999999784e+01 9.113379999999999370e+01
8.606749999999999901e+00 1.379598048799999965e+01 9.856589999999999918e+01 9.113559999999999661e+01
8.611075000000001367e+00 1.379659417519999920e+01 9.856369999999999720e+01 9.113710000000000377e+01
8.615400000000001057e+00 1.379717863920000021e+01 9.856159999999999854e+01 9.113890000000000668e+01
8.619725000000000747e+00 1.379779232639999975e+01 9.855949999999999989e+01 9.114029999999999632e+01
8.624050000000000438e+00 1.379837679039999898e+01 9.855740000000000123e+01 9.114209999999999923e+01
8.628375000000000128e+00 1.379896125439999999e+01 9.855519999999999925e+01 9.114360000000000639e+01
8.632699999999999818e+00 1.379957494159999953e+01 9.855310000000000059e+01 9.114539999999999509e+01
8.637025000000001285e+00 1.380015940560000054e+01 9.855089999999999861e+01 9.114690000000000225e+01
8.641350000000000975e+00 1.380074386959999799e+01 9.854879999999999995e+01 9.114870000000000516e+01
8.645675000000000665e+00 1.380135755679999932e+01 9.854659999999999798e+01 9.115019999999999811e+01
8.650000000000000355e+00 1.380194202079999855e+01 9.854460000000000264e+01 9.115200000000000102e+01
8.654325000000000045e+00 1.380261415439999872e+01 9.860089999999999577e+01 9.113330000000000553e+01
8.658649999999999736e+00 1.380314017199999910e+01 9.859799999999999898e+01 9.113450000000000273e+01
8.662975000000001202e+00 1.380372463600000010e+01 9.859350000000000591e+01 9.113630000000000564e+01
8.667300000000000892e+00 1.380430909999999933e+01 9.859090000000000487e+01 9.113760000000000616e+01
8.671625000000000583e+00 1.380492278719999888e+01 9.858799999999999386e+01 9.113899999999999579e+01
8.675950000000000273e+00 1.380550725119999989e+01 9.858589999999999520e+01 9.114050000000000296e+01
8.680275000000001739e+00 1.380609171519999911e+01 9.858350000000000080e+01 9.114199999999999591e+01
8.684599999999999653e+00 1.380667617919999834e+01 9.858150000000000546e+01 9.114360000000000639e+01
8.688924999999999343e+00 1.380726064319999935e+01 9.857930000000000348e+01 9.114509999999999934e+01
8.693249999999999034e+00 1.380784510720000036e+01 9.857739999999999725e+01 9.114669999999999561e+01
8.697575000000000500e+00 1.380842957119999959e+01 9.857519999999999527e+01 9.114820000000000277e+01
8.701900000000000190e+00 1.380901403519999882e+01 9.857330000000000325e+01 9.114990000000000236e+01
8.706224999999999881e+00 1.380956927599999950e+01 9.857110000000000127e+01 9.115130000000000621e+01
8.710549999999999571e+00 1.381015374000000051e+01 9.856919999999999504e+01 9.115300000000000580e+01
8.714875000000001037e+00 1.381073820399999974e+01 9.856699999999999307e+01 9.115449999999999875e+01
8.719200000000000728e+00 1.381132266799999897e+01 9.856510000000000105e+01 9.115619999999999834e+01
8.723525000000000418e+00 1.381187790879999966e+01 9.856300000000000239e+01 9.115770000000000550e+01
8.727850000000000108e+00 1.381246237280000067e+01 9.856100000000000705e+01 9.115940000000000509e+01
8.732175000000001575e+00 1.381301761359999958e+01 9.855889999999999418e+01 9.116089999999999804e+01
8.736500000000001265e+00 1.381360207759999881e+01 9.855689999999999884e+01 9.116259999999999764e+01
8.740824999999999179e+00 1.381415731839999950e+01 9.855480000000000018e+01 9.116410000000000480e+01
8.745149999999998869e+00 1.381474178239999873e+01 9.855289999999999395e+01 9.116580000000000439e+01
8.749475000000000335e+00 1.381529702319999942e+01 9.855070000000000618e+01 9.116729999999999734e+01
8.753800000000000026e+00 1.381588148719999865e+01 9.854879999999999995e+01 9.116899999999999693e+01
8.758124999999999716e+00 1.381643672799999933e+01 9.854670000000000130e+01 9.117040000000000077e+01
8.762449999999999406e+00 1.381707963839999920e+01 9.859829999999999472e+01 9.115070000000000050e+01
8.766775000000000873e+00 1.381760565599999779e+01 9.859550000000000125e+01 9.115200000000000102e+01
8.771100000000000563e+00 1.381816089680000026e+01 9.859120000000000061e+01 9.115399999999999636e+01
8.775425000000000253e+00 1.381871613759999917e+01 9.858859999999999957e+01 9.115500000000000114e+01
8.779749999999999943e+00 1.381930060159999840e+01 9.858589999999999520e+01 9.115670000000000073e+01
8.784075000000001410e+00 1.381985584239999909e+01 9.858379999999999654e+01 9.115789999999999793e+01
8.788400000000001100e+00 1.382041108319999978e+01 9.858159999999999457e+01 9.115959999999999752e+01
8.792725000000000790e+00 1.382096632399999869e+01 9.857959999999999923e+01 9.116089999999999804e+01
8.797049999999998704e+00 1.382155078799999970e+01 9.857760000000000389e+01 9.116259999999999764e+01
8.801375000000000171e+00 1.382210602880000039e+01 9.857559999999999434e+01 9.116389999999999816e+01
8.805699999999999861e+00 1.382266126959999930e+01 9.857359999999999900e+01 9.116559999999999775e+01
8.810024999999999551e+00 1.382321651039999999e+01 9.857160000000000366e+01 9.116700000000000159e+01
8.814349999999999241e+00 1.382377175119999890e+01 9.856969999999999743e+01 9.116859999999999786e+01
8.818675000000000708e+00 1.382432699199999959e+01 9.856770000000000209e+01 9.117000000000000171e+01
8.823000000000000398e+00 1.382488223280000028e+01 9.856579999999999586e+01 9.117170000000000130e+01
8.827325000000000088e+00 1.382543747359999919e+01 9.856380000000000052e+01 9.117310000000000514e+01
8.831649999999999778e+00 1.382599271439999988e+01 9.856189999999999429e+01 9.117480000000000473e+01
8.835975000000001245e+00 1.382651873199999848e+01 9.855979999999999563e+01 9.117619999999999436e+01
8.840300000000000935e+00 1.382707397279999917e+01 9.855800000000000693e+01 9.117789999999999395e+01
8.844625000000000625e+00 1.382762921359999986e+01 9.855589999999999407e+01 9.117929999999999779e+01
8.848950000000000315e+00 1.382818445439999877e+01 9.855400000000000205e+01 9.118089999999999407e+01
8.853275000000001782e+00 1.382871047199999914e+01 9.855200000000000671e+01 9.118240000000000123e+01
8.857599999999999696e+00 1.382926571279999983e+01 9.855010000000000048e+01 9.118399999999999750e+01
8.861924999999999386e+00 1.382982095359999875e+01 9.854810000000000514e+01 9.118540000000000134e+01
8.866249999999999076e+00 1.383034697119999912e+01 9.854619999999999891e+01 9.118710000000000093e+01
8.870575000000000543e+00 1.383096065840000044e+01 9.860009999999999764e+01 9.117109999999999559e+01
8.874900000000000233e+00 1.383148667599999904e+01 9.859780000000000655e+01 9.117230000000000700e+01
8.879224999999999923e+00 1.383201269359999941e+01 9.859369999999999834e+01 9.117409999999999570e+01
8.883549999999999613e+00 1.383253871119999978e+01 9.859139999999999304e+01 9.117529999999999291e+01
8.887875000000001080e+00 1.383309395199999869e+01 9.858870000000000289e+01 9.117669999999999675e+01
8.892200000000000770e+00 1.383364919279999938e+01 9.858679999999999666e+01 9.117810000000000059e+01
8.896525000000000460e+00 1.383417521039999976e+01 9.858450000000000557e+01 9.117950000000000443e+01
8.900850000000000151e+00 1.383473045119999867e+01 9.858270000000000266e+01 9.118099999999999739e+01
8.905175000000001617e+00 1.383525646879999904e+01 9.858060000000000400e+01 9.118240000000000123e+01
8.909500000000001307e+00 1.383578248639999941e+01 9.857890000000000441e+01 9.118389999999999418e+01
8.913825000000000998e+00 1.383633772719999833e+01 9.857680000000000575e+01 9.118529999999999802e+01
8.918149999999998911e+00 1.383686374479999870e+01 9.857510000000000616e+01 9.118689999999999429e+01
8.922475000000000378e+00 1.383738976239999907e+01 9.857309999999999661e+01 9.118829999999999814e+01
8.926800000000000068e+00 1.383791577999999767e+01 9.857129999999999370e+01 9.118980000000000530e+01
8.931124999999999758e+00 1.383847102080000013e+01 9.856929999999999836e+01 9.119119999999999493e+01
8.935449999999999449e+00 1.383899703839999873e+01 9.856749999999999545e+01 9.119280000000000541e+01
8.939775000000000915e+00 1.383952305599999910e+01 9.856550000000000011e+01 9.119419999999999504e+01
8.944100000000000605e+00 1.384004907359999947e+01 9.856380000000000052e+01 9.119580000000000553e+01
8.948425000000000296e+00 1.384057509119999807e+01 9.856180000000000518e+01 9.119719999999999516e+01
8.952749999999999986e+00 1.384110110879999844e+01 9.856000000000000227e+01 9.119880000000000564e+01
8.957075000000001452e+00 1.384162712640000059e+01 9.855800000000000693e+01 9.120019999999999527e+01
8.961400000000001143e+00 1.384215314399999919e+01 9.855629999999999313e+01 9.120170000000000243e+01
8.965725000000000833e+00 1.384267916159999956e+01 9.855429999999999779e+01 9.120310000000000628e+01
8.970050000000000523e+00 1.384320517919999993e+01 9.855249999999999488e+01 9.120470000000000255e+01
8.974375000000001990e+00 1.384373119679999853e+01 9.855049999999999955e+01 9.120610000000000639e+01
8.978699999999999903e+00 1.384431566079999953e+01 9.859749999999999659e+01 9.119110000000000582e+01
8.983024999999999594e+00 1.384478323199999927e+01 9.859550000000000125e+01 9.119219999999999970e+01
8.987349999999999284e+00 1.384530924959999787e+01 9.859159999999999968e+01 9.119400000000000261e+01
8.991675000000000750e+00 1.384583526720000002e+01 9.858920000000000528e+01 9.119490000000000407e+01
8.996000000000000441e+00 1.384636128480000039e+01 9.858669999999999334e+01 9.119650000000000034e+01
9.000325000000000131e+00 1.384688730239999899e+01 9.858469999999999800e+01 9.119759999999999422e+01
9.004649999999999821e+00 1.384738409679999904e+01 9.858259999999999934e+01 9.119920000000000471e+01
9.008975000000001288e+00 1.384791011439999942e+01 9.858079999999999643e+01 9.120040000000000191e+01
9.013300000000000978e+00 1.384843613199999979e+01 9.857890000000000441e+01 9.120189999999999486e+01
9.017625000000000668e+00 1.384896214960000016e+01 9.857699999999999818e+01 9.120319999999999538e+01
9.021950000000000358e+00 1.384945894400000022e+01 9.857519999999999527e+01 9.120480000000000587e+01
9.026275000000001825e+00 1.384998496160000059e+01 9.857340000000000657e+01 9.120610000000000639e+01
9.030600000000001515e+00 1.385051097919999918e+01 9.857160000000000366e+01 9.120759999999999934e+01
9.034924999999999429e+00 1.385100777359999924e+01 9.856969999999999743e+01 9.120889999999999986e+01
9.039249999999999119e+00 1.385153379119999961e+01 9.856799999999999784e+01 9.121049999999999613e+01
9.043575000000000585e+00 1.385203058559999967e+01 9.856610000000000582e+01 9.121179999999999666e+01
9.047900000000000276e+00 1.385252737999999795e+01 9.856440000000000623e+01 9.121330000000000382e+01
9.052224999999999966e+00 1.385305339759999832e+01 9.856250000000000000e+01 9.121469999999999345e+01
9.056549999999999656e+00 1.385355019199999838e+01 9.856069999999999709e+01 9.121620000000000061e+01
9.060875000000001123e+00 1.385407620959999875e+01 9.855889999999999418e+01 9.121750000000000114e+01
9.065200000000000813e+00 1.385457300399999880e+01 9.855710000000000548e+01 9.121899999999999409e+01
9.069525000000000503e+00 1.385506979839999886e+01 9.855519999999999925e+01 9.122039999999999793e+01
9.073850000000000193e+00 1.385556659280000069e+01 9.855349999999999966e+01 9.122190000000000509e+01
9.078175000000001660e+00 1.385609261039999929e+01 9.855159999999999343e+01 9.122320000000000562e+01
9.082500000000001350e+00 1.385658940479999934e+01 9.854989999999999384e+01 9.122469999999999857e+01
9.086825000000001040e+00 1.385714464560000003e+01 9.859810000000000230e+01 9.120350000000000534e+01
9.091149999999998954e+00 1.385761221679999800e+01 9.859569999999999368e+01 9.120499999999999829e+01
9.095475000000000421e+00 1.385810901119999983e+01 9.859170000000000300e+01 9.120669999999999789e+01
9.099800000000000111e+00 1.385860580559999988e+01 9.858950000000000102e+01 9.120780000000000598e+01
9.104124999999999801e+00 1.385910259999999994e+01 9.858689999999999998e+01 9.120910000000000650e+01
9.108449999999999491e+00 1.385959939439999999e+01 9.858509999999999707e+01 9.121030000000000371e+01
9.112775000000000958e+00 1.386009618879999827e+01 9.858299999999999841e+01 9.121160000000000423e+01
9.117100000000000648e+00 1.386062220639999865e+01 9.858129999999999882e+01 9.121299999999999386e+01
9.121425000000000338e+00 1.386111900079999870e+01 9.857940000000000680e+01 9.121429999999999438e+01
9.125750000000000028e+00 1.386161579519999876e+01 9.857769999999999300e+01 9.121569999999999823e+01
9.130075000000001495e+00 1.386211258960000059e+01 9.857580000000000098e+01 9.121699999999999875e+01
9.134400000000001185e+00 1.386260938399999887e+01 9.857420000000000471e+01 9.121840000000000259e+01
9.138725000000000875e+00 1.386307695519999861e+01 9.857229999999999848e+01 9.121970000000000312e+01
9.143050000000000566e+00 1.386357374960000044e+01 9.857070000000000221e+01 9.122110000000000696e+01
9.147375000000002032e+00 1.386407054399999872e+01 9.856889999999999930e+01 9.122249999999999659e+01
9.151699999999999946e+00 1.386456733839999877e+01 9.856719999999999970e+01 9.122390000000000043e+01
9.156024999999999636e+00 1.386506413279999883e+01 9.856539999999999679e+01 9.122520000000000095e+01
9.160349999999999326e+00 1.386553170399999857e+01 9.856369999999999720e+01 9.122660000000000480e+01
9.164675000000000793e+00 1.386602849839999863e+01 9.856189999999999429e+01 9.122790000000000532e+01
9.169000000000000483e+00 1.386652529279999868e+01 9.856029999999999802e+01 9.122939999999999827e+01
9.173325000000000173e+00 1.386702208720000051e+01 9.855840000000000600e+01 9.123069999999999879e+01
9.177649999999999864e+00 1.386748965839999848e+01 9.855679999999999552e+01 9.123210000000000264e+01
9.181975000000001330e+00 1.386798645279999853e+01 9.855490000000000350e+01 9.123340000000000316e+01
9.186300000000001020e+00 1.386845402399999827e+01 9.855329999999999302e+01 9.123480000000000700e+01
9.190625000000000711e+00 1.386895081839999833e+01 9.855150000000000432e+01 9.123609999999999332e+01
9.194950000000000401e+00 1.386950605919999902e+01 9.859180000000000632e+01 9.121320000000000050e+01
9.199275000000000091e+00 1.386994440720000021e+01 9.858960000000000434e+01 9.121460000000000434e+01
9.203600000000001558e+00 1.387041197839999818e+01 9.858610000000000184e+01 9.121639999999999304e+01
9.207925000000001248e+00 1.387090877280000001e+01 9.858369999999999322e+01 9.121729999999999450e+01
9.212249999999999162e+00 1.387137634399999797e+01 9.858140000000000214e+01 9.121869999999999834e+01
9.216574999999998852e+00 1.387187313839999980e+01 9.857949999999999591e+01 9.121970000000000312e+01
9.220900000000000318e+00 1.387234070959999954e+01 9.857769999999999300e+01 9.122110000000000696e+01
9.225225000000000009e+00 1.387283750399999782e+01 9.857590000000000430e+01 9.122230000000000416e+01
9.229549999999999699e+00 1.387330507519999934e+01 9.857420000000000471e+01 9.122369999999999379e+01
9.233874999999999389e+00 1.387380186959999939e+01 9.857240000000000180e+01 9.122490000000000521e+01
9.238200000000000855e+00 1.387426944079999913e+01 9.857080000000000553e+01 9.122629999999999484e+01
9.242525000000000546e+00 1.387473701199999887e+01 9.856910000000000593e+01 9.122750000000000625e+01
9.246850000000000236e+00 1.387520458319999861e+01 9.856749999999999545e+01 9.122889999999999588e+01
9.251174999999999926e+00 1.387570137760000044e+01 9.856570000000000675e+01 9.123009999999999309e+01
9.255500000000001393e+00 1.387616894879999840e+01 9.856409999999999627e+01 9.123149999999999693e+01
9.259825000000001083e+00 1.387663651999999992e+01 9.856239999999999668e+01 9.123279999999999745e+01
9.264150000000000773e+00 1.387710409119999966e+01 9.856080000000000041e+01 9.123420000000000130e+01
9.268474999999998687e+00 1.387757166239999940e+01 9.855899999999999750e+01 9.123539999999999850e+01
9.272800000000000153e+00 1.387803923359999914e+01 9.855750000000000455e+01 9.123680000000000234e+01
9.277124999999999844e+00 1.387850680479999887e+01 9.855570000000000164e+01 9.123799999999999955e+01
9.281449999999999534e+00 1.387897437600000039e+01 9.855410000000000537e+01 9.123940000000000339e+01
9.285774999999999224e+00 1.387944194719999835e+01 9.855240000000000578e+01 9.124070000000000391e+01
9.290100000000000691e+00 1.387990951839999987e+01 9.855079999999999529e+01 9.124209999999999354e+01
9.294425000000000381e+00 1.388037708959999961e+01 9.854909999999999570e+01 9.124330000000000496e+01
9.298750000000000071e+00 1.388084466079999935e+01 9.854749999999999943e+01 9.124469999999999459e+01
9.303074999999999761e+00 1.388137067839999972e+01 9.858960000000000434e+01 9.122769999999999868e+01
9.307400000000001228e+00 1.388180902639999914e+01 9.858780000000000143e+01 9.122860000000000014e+01
9.311725000000000918e+00 1.388227659759999888e+01 9.858419999999999561e+01 9.123019999999999641e+01
9.316050000000000608e+00 1.388271494559999830e+01 9.858220000000000027e+01 9.123120000000000118e+01
9.320375000000000298e+00 1.388318251679999982e+01 9.857980000000000587e+01 9.123239999999999839e+01
9.324700000000001765e+00 1.388365008799999956e+01 9.857810000000000628e+01 9.123350000000000648e+01
9.329024999999999679e+00 1.388411765919999930e+01 9.857609999999999673e+01 9.123480000000000700e+01
9.333349999999999369e+00 1.388458523039999903e+01 9.857460000000000377e+01 9.123600000000000421e+01
9.337674999999999059e+00 1.388505280159999877e+01 9.857269999999999754e+01 9.123720000000000141e+01
9.342000000000000526e+00 1.388549114959999820e+01 9.857129999999999370e+01 9.123850000000000193e+01
9.346325000000000216e+00 1.388595872079999971e+01 9.856950000000000500e+01 9.123969999999999914e+01
9.350649999999999906e+00 1.388642629199999945e+01 9.856799999999999784e+01 9.124099999999999966e+01
9.354974999999999596e+00 1.388686463999999887e+01 9.856619999999999493e+01 9.124230000000000018e+01
9.359300000000001063e+00 1.388733221120000039e+01 9.856470000000000198e+01 9.124360000000000070e+01
9.363625000000000753e+00 1.388777055919999981e+01 9.856300000000000239e+01 9.124479999999999791e+01
9.367950000000000443e+00 1.388823813039999777e+01 9.856149999999999523e+01 9.124609999999999843e+01
9.372275000000000134e+00 1.388867647839999897e+01 9.855979999999999563e+01 9.124729999999999563e+01
9.376600000000001600e+00 1.388914404959999871e+01 9.855830000000000268e+01 9.124859999999999616e+01
9.380925000000001290e+00 1.388958239759999991e+01 9.855649999999999977e+01 9.124989999999999668e+01
9.385249999999999204e+00 1.389004996879999787e+01 9.855500000000000682e+01 9.125119999999999720e+01
9.389574999999998894e+00 1.389048831680000085e+01 9.855329999999999302e+01 9.125239999999999441e+01
9.393900000000000361e+00 1.389095588799999881e+01 9.855180000000000007e+01 9.125369999999999493e+01
9.398225000000000051e+00 1.389139423600000001e+01 9.855010000000000048e+01 9.125499999999999545e+01
9.402549999999999741e+00 1.389183258399999943e+01 9.854859999999999332e+01 9.125629999999999598e+01
9.406874999999999432e+00 1.389227093199999885e+01 9.854689999999999372e+01 9.125749999999999318e+01
9.411200000000000898e+00 1.389279694959999922e+01 9.858589999999999520e+01 9.124429999999999552e+01
9.415525000000000588e+00 1.389320607439999833e+01 9.858389999999999986e+01 9.124519999999999698e+01
9.419850000000000279e+00 1.389364442239999953e+01 9.858060000000000400e+01 9.124679999999999325e+01
9.424174999999999969e+00 1.389408277039999895e+01 9.857850000000000534e+01 9.124760000000000559e+01
9.428500000000001435e+00 1.389455034160000046e+01 9.857630000000000337e+01 9.124890000000000612e+01
9.432825000000001125e+00 1.389498868959999989e+01 9.857450000000000045e+01 9.124989999999999668e+01
9.437150000000000816e+00 1.389542703759999931e+01 9.857280000000000086e+01 9.125119999999999720e+01
9.441475000000000506e+00 1.389586538559999873e+01 9.857120000000000459e+01 9.125230000000000530e+01
9.445800000000001972e+00 1.389633295679999847e+01 9.856959999999999411e+01 9.125360000000000582e+01
9.450124999999999886e+00 1.389677130479999967e+01 9.856799999999999784e+01 9.125469999999999970e+01
9.454449999999999577e+00 1.389720965279999909e+01 9.856640000000000157e+01 9.125600000000000023e+01
9.458774999999999267e+00 1.389764800080000029e+01 9.856480000000000530e+01 9.125719999999999743e+01
9.463100000000000733e+00 1.389808634879999971e+01 9.856329999999999814e+01 9.125839999999999463e+01
9.467425000000000423e+00 1.389852469679999913e+01 9.856170000000000186e+01 9.125960000000000605e+01
9.471750000000000114e+00 1.389896304479999856e+01 9.856019999999999470e+01 9.126090000000000657e+01
9.476074999999999804e+00 1.389940139279999975e+01 9.855859999999999843e+01 9.126200000000000045e+01
9.480400000000001270e+00 1.389983974079999918e+01 9.855710000000000548e+01 9.126349999999999341e+01
9.484725000000000961e+00 1.390027808879999860e+01 9.855549999999999500e+01 9.126500000000000057e+01
9.489050000000000651e+00 1.390068721359999948e+01 9.855400000000000205e+01 9.126659999999999684e+01
9.493375000000000341e+00 1.390112556159999890e+01 9.855240000000000578e+01 9.126810000000000400e+01
9.497700000000001808e+00 1.390156390959999833e+01 9.855089999999999861e+01 9.126970000000000027e+01
9.502025000000001498e+00 1.390200225759999775e+01 9.854930000000000234e+01 9.127119999999999322e+01
9.506349999999999412e+00 1.390244060559999895e+01 9.854779999999999518e+01 9.127280000000000371e+01
9.510674999999999102e+00 1.390284973039999805e+01 9.854619999999999891e+01 9.127429999999999666e+01
9.515000000000000568e+00 1.390328807839999925e+01 9.854470000000000596e+01 9.127589999999999293e+01
9.519325000000000259e+00 1.390375564959999899e+01 9.858469999999999800e+01 9.126149999999999807e+01
9.523649999999999949e+00 1.390416477439999987e+01 9.858280000000000598e+01 9.126250000000000284e+01
9.527974999999999639e+00 1.390460312239999929e+01 9.857949999999999591e+01 9.126390000000000668e+01
9.532300000000001106e+00 1.390501224719999840e+01 9.857760000000000389e+01 9.126489999999999725e+01
9.536625000000000796e+00 1.390545059519999960e+01 9.857540000000000191e+01 9.126600000000000534e+01
9.540950000000000486e+00 1.390588894320000080e+01 9.857380000000000564e+01 9.126720000000000255e+01
9.545275000000000176e+00 1.390632729120000022e+01 9.857200000000000273e+01 9.126860000000000639e+01
9.549600000000001643e+00 1.390673641599999932e+01 9.857059999999999889e+01 9.127009999999999934e+01
9.553925000000001333e+00 1.390717476400000052e+01 9.856889999999999930e+01 9.127160000000000650e+01
9.558250000000001023e+00 1.390758388879999963e+01 9.856749999999999545e+01 9.127299999999999613e+01
9.562574999999998937e+00 1.390802223679999905e+01 9.856589999999999918e+01 9.127450000000000330e+01
9.566900000000000404e+00 1.390846058479999847e+01 9.856440000000000623e+01 9.127599999999999625e+01
9.571225000000000094e+00 1.390886970959999935e+01 9.856279999999999575e+01 9.127750000000000341e+01
9.575549999999999784e+00 1.390927883439999846e+01 9.856140000000000612e+01 9.127899999999999636e+01
9.579874999999999474e+00 1.390971718239999966e+01 9.855989999999999895e+01 9.128040000000000020e+01
9.584200000000000941e+00 1.391012630719999876e+01 9.855840000000000600e+01 9.128189999999999316e+01
9.588525000000000631e+00 1.391056465519999996e+01 9.855689999999999884e+01 9.128340000000000032e+01
9.592850000000000321e+00 1.391097377999999907e+01 9.855549999999999500e+01 9.128489999999999327e+01
9.597175000000000011e+00 1.391138290479999817e+01 9.855389999999999873e+01 9.128629999999999711e+01
9.601500000000001478e+00 1.391182125279999937e+01 9.855249999999999488e+01 9.128780000000000427e+01
9.605825000000001168e+00 1.391223037759999848e+01 9.855089999999999861e+01 9.128929999999999723e+01
9.610150000000000858e+00 1.391263950239999936e+01 9.854949999999999477e+01 9.129080000000000439e+01
9.614475000000000549e+00 1.391304862720000024e+01 9.854789999999999850e+01 9.129219999999999402e+01
9.618800000000002015e+00 1.391345775199999935e+01 9.854649999999999466e+01 9.129370000000000118e+01
9.623124999999999929e+00 1.391389610000000054e+01 9.854500000000000171e+01 9.129510000000000502e+01
9.627449999999999619e+00 1.391436367119999851e+01 9.858310000000000173e+01 9.128060000000000684e+01
9.631774999999999309e+00 1.391474357279999907e+01 9.858129999999999882e+01 9.128159999999999741e+01
9.636100000000000776e+00 1.391515269759999818e+01 9.857819999999999538e+01 9.128340000000000032e+01
9.640425000000000466e+00 1.391556182239999906e+01 9.857620000000000005e+01 9.128440000000000509e+01
9.644750000000000156e+00 1.391597094719999994e+01 9.857410000000000139e+01 9.128589999999999804e+01
9.649074999999999847e+00 1.391638007200000082e+01 9.857250000000000512e+01 9.128709999999999525e+01
9.653400000000001313e+00 1.391678919679999815e+01 9.857080000000000553e+01 9.128860000000000241e+01
9.657725000000001003e+00 1.391722754479999935e+01 9.856929999999999836e+01 9.128990000000000293e+01
9.662050000000000693e+00 1.391763666959999846e+01 9.856780000000000541e+01 9.129139999999999588e+01
9.666375000000000384e+00 1.391804579439999934e+01 9.856629999999999825e+01 9.129269999999999641e+01
9.670700000000001850e+00 1.391845491920000022e+01 9.856489999999999441e+01 9.129410000000000025e+01
9.675025000000001540e+00 1.391886404399999932e+01 9.856340000000000146e+01 9.129550000000000409e+01
9.679350000000001231e+00 1.391927316879999843e+01 9.856199999999999761e+01 9.129689999999999372e+01
9.683674999999999145e+00 1.391965307040000077e+01 9.856050000000000466e+01 9.129829999999999757e+01
9.688000000000000611e+00 1.392006219519999810e+01 9.855910000000000082e+01 9.129970000000000141e+01
9.692325000000000301e+00 1.392047131999999898e+01 9.855759999999999366e+01 9.130110000000000525e+01
9.696649999999999991e+00 1.392088044479999986e+01 9.855620000000000402e+01 9.130259999999999820e+01
9.700974999999999682e+00 1.392128956960000075e+01 9.855469999999999686e+01 9.130389999999999873e+01
9.705300000000001148e+00 1.392169869439999808e+01 9.855329999999999302e+01 9.130540000000000589e+01
9.709625000000000838e+00 1.392207859600000042e+01 9.855190000000000339e+01 9.130670000000000641e+01
9.713950000000000529e+00 1.392248772079999952e+01 9.855049999999999955e+01 9.130809999999999604e+01
9.718275000000000219e+00 1.392289684559999863e+01 9.854900000000000659e+01 9.130949999999999989e+01
9.722600000000001685e+00 1.392327674719999919e+01 9.854760000000000275e+01 9.131090000000000373e+01
9.726925000000001376e+00 1.392368587199999830e+01 9.854609999999999559e+01 9.131229999999999336e+01
9.731250000000001066e+00 1.392409499679999918e+01 9.854470000000000596e+01 9.131369999999999720e+01
9.735575000000000756e+00 1.392453334479999860e+01 9.857869999999999777e+01 9.130140000000000100e+01
9.739899999999998670e+00 1.392491324639999917e+01 9.857710000000000150e+01 9.130249999999999488e+01
9.744225000000000136e+00 1.392529314799999973e+01 9.857410000000000139e+01 9.130419999999999447e+01
9.748549999999999827e+00 1.392570227279999884e+01 9.857229999999999848e+01 9.130530000000000257e+01
9.752874999999999517e+00 1.392608217439999940e+01 9.857030000000000314e+01 9.130660000000000309e+01
9.757199999999999207e+00 1.392649129919999851e+01 9.856889999999999930e+01 9.130780000000000030e+01
9.761525000000000674e+00 1.392690042399999939e+01 9.856719999999999970e+01 9.130910000000000082e+01
9.765850000000000364e+00 1.392728032559999818e+01 9.856579999999999586e+01 9.131040000000000134e+01
9.770175000000000054e+00 1.392768945039999906e+01 9.856430000000000291e+01 9.131170000000000186e+01
9.774499999999999744e+00 1.392806935199999785e+01 9.856300000000000239e+01 9.131310000000000571e+01
9.778825000000001211e+00 1.392847847679999873e+01 9.856149999999999523e+01 9.131440000000000623e+01
9.783150000000000901e+00 1.392885837839999930e+01 9.856019999999999470e+01 9.131570000000000675e+01
9.787475000000000591e+00 1.392926750319999840e+01 9.855870000000000175e+01 9.131699999999999307e+01
9.791800000000000281e+00 1.392964740479999897e+01 9.855740000000000123e+01 9.131839999999999691e+01
9.796125000000001748e+00 1.393002730639999953e+01 9.855589999999999407e+01 9.131969999999999743e+01
9.800449999999999662e+00 1.393043643119999864e+01 9.855459999999999354e+01 9.132099999999999795e+01
9.804774999999999352e+00 1.393081633279999920e+01 9.855310000000000059e+01 9.132229999999999848e+01
9.809099999999999042e+00 1.393119623439999977e+01 9.855180000000000007e+01 9.132370000000000232e+01
9.813425000000000509e+00 1.393157613599999856e+01 9.855039999999999623e+01 9.132500000000000284e+01
9.817750000000000199e+00 1.393198526079999944e+01 9.854900000000000659e+01 9.132630000000000337e+01
9.822074999999999889e+00 1.393236516239999823e+01 9.854760000000000275e+01 9.132760000000000389e+01
9.826399999999999579e+00 1.393274506400000057e+01 9.854630000000000223e+01 9.132899999999999352e+01
9.830725000000001046e+00 1.393312496559999936e+01 9.854479999999999507e+01 9.133020000000000493e+01
9.835050000000000736e+00 1.393350486719999992e+01 9.854349999999999454e+01 9.133159999999999457e+01
9.839375000000000426e+00 1.393388476879999871e+01 9.854210000000000491e+01 9.133289999999999509e+01
9.843700000000000117e+00 1.393432311679999991e+01 9.857800000000000296e+01 9.132099999999999795e+01
9.848025000000001583e+00 1.393467379519999838e+01 9.857640000000000668e+01 9.132200000000000273e+01
9.852350000000001273e+00 1.393505369680000072e+01 9.857349999999999568e+01 9.132359999999999900e+01
9.856674999999999187e+00 1.393543359839999951e+01 9.857170000000000698e+01 9.132460000000000377e+01
9.860999999999998877e+00 1.393581349999999830e+01 9.856980000000000075e+01 9.132590000000000430e+01
9.865325000000000344e+00 1.393622262479999918e+01 9.856829999999999359e+01 9.132699999999999818e+01
9.869650000000000034e+00 1.393660252639999975e+01 9.856680000000000064e+01 9.132829999999999870e+01
9.873974999999999724e+00 1.393698242799999854e+01 9.856539999999999679e+01 9.132940000000000680e+01
9.878299999999999415e+00 1.393736232959999910e+01 9.856399999999999295e+01 9.133069999999999311e+01
9.882625000000000881e+00 1.393774223119999967e+01 9.856260000000000332e+01 9.133190000000000452e+01
9.886950000000000571e+00 1.393812213279999845e+01 9.856130000000000280e+01 9.133320000000000505e+01
9.891275000000000261e+00 1.393850203439999902e+01 9.855989999999999895e+01 9.133440000000000225e+01
9.895599999999999952e+00 1.393888193599999958e+01 9.855859999999999843e+01 9.133570000000000277e+01
9.899925000000001418e+00 1.393926183760000015e+01 9.855719999999999459e+01 9.133700000000000330e+01
9.904250000000001108e+00 1.393961251600000040e+01 9.855589999999999407e+01 9.133820000000000050e+01
9.908575000000000799e+00 1.393999241759999919e+01 9.855459999999999354e+01 9.133950000000000102e+01
9.912900000000000489e+00 1.394037231919999797e+01 9.855329999999999302e+01 9.134080000000000155e+01
9.917225000000000179e+00 1.394075222080000032e+01 9.855190000000000339e+01 9.134199999999999875e+01
9.921549999999999869e+00 1.394113212239999910e+01 9.855060000000000286e+01 9.134329999999999927e+01
9.925874999999999559e+00 1.394148280079999935e+01 9.854919999999999902e+01 9.134449999999999648e+01
9.930199999999999250e+00 1.394186270239999992e+01 9.854800000000000182e+01 9.134579999999999700e+01
9.934525000000000716e+00 1.394224260399999871e+01 9.854659999999999798e+01 9.134699999999999420e+01
9.938850000000000406e+00 1.394259328239999896e+01 9.854529999999999745e+01 9.134820000000000562e+01
9.943175000000000097e+00 1.394297318399999952e+01 9.854389999999999361e+01 9.134950000000000614e+01
9.947499999999999787e+00 1.394332386239999977e+01 9.854269999999999641e+01 9.135070000000000334e+01
9.951825000000001253e+00 1.394376221039999919e+01 9.857439999999999714e+01 9.133969999999999345e+01
9.956150000000000944e+00 1.394408366560000090e+01 9.857299999999999329e+01 9.134069999999999823e+01
9.960475000000000634e+00 1.394446356719999969e+01 9.856999999999999318e+01 9.134220000000000539e+01
9.964800000000000324e+00 1.394481424559999994e+01 9.856839999999999691e+01 9.134310000000000684e+01
9.969125000000001791e+00 1.394519414719999872e+01 9.856650000000000489e+01 9.134430000000000405e+01
9.973450000000001481e+00 1.394557404879999929e+01 9.856510000000000105e+01 9.134539999999999793e+01
9.977774999999999395e+00 1.394595395039999808e+01 9.856350000000000477e+01 9.134659999999999513e+01
9.982099999999999085e+00 1.394630462879999833e+01 9.856229999999999336e+01 9.134770000000000323e+01
9.986425000000000551e+00 1.394668453039999889e+01 9.856090000000000373e+01 9.134890000000000043e+01
9.990750000000000242e+00 1.394703520879999914e+01 9.855970000000000653e+01 9.135009999999999764e+01
9.995074999999999932e+00 1.394741511039999793e+01 9.855830000000000268e+01 9.135129999999999484e+01
9.999399999999999622e+00 1.394776578879999818e+01 9.855710000000000548e+01 9.135250000000000625e+01
1.000372500000000109e+01 1.394814569040000052e+01 9.855570000000000164e+01 9.135370000000000346e+01
1.000805000000000078e+01 1.394849636879999899e+01 9.855450000000000443e+01 9.135490000000000066e+01
1.001237500000000047e+01 1.394884704719999924e+01 9.855310000000000059e+01 9.135599999999999454e+01
1.001670000000000016e+01 1.394922694879999803e+01 9.855190000000000339e+01 9.135720000000000596e+01
1.002102500000000163e+01 1.394957762719999828e+01 9.855060000000000286e+01 9.135840000000000316e+01
1.002535000000000132e+01 1.394992830560000030e+01 9.854940000000000566e+01 9.135960000000000036e+01
1.002967500000000101e+01 1.395030820719999909e+01 9.854800000000000182e+01 9.136079999999999757e+01
1.003399999999999892e+01 1.395065888559999934e+01 9.854680000000000462e+01 9.136199999999999477e+01
1.003832500000000039e+01 1.395100956399999959e+01 9.854540000000000077e+01 9.136320000000000618e+01
1.004265000000000008e+01 1.395136024239999983e+01 9.854420000000000357e+01 9.136430000000000007e+01
1.004697499999999977e+01 1.395171092079999831e+01 9.854290000000000305e+01 9.136549999999999727e+01
1.005129999999999946e+01 1.395209082240000065e+01 9.854170000000000584e+01 9.136669999999999447e+01
1.005562500000000092e+01 1.395244150079999912e+01 9.854030000000000200e+01 9.136790000000000589e+01
1.005995000000000061e+01 1.395282140239999968e+01 9.857280000000000086e+01 9.135720000000000596e+01
1.006427500000000030e+01 1.395317208079999816e+01 9.857110000000000127e+01 9.135800000000000409e+01
1.006859999999999999e+01 1.395352275919999840e+01 9.856860000000000355e+01 9.135949999999999704e+01
1.007292500000000146e+01 1.395387343759999865e+01 9.856680000000000064e+01 9.136029999999999518e+01
1.007725000000000115e+01 1.395422411599999890e+01 9.856510000000000105e+01 9.136150000000000659e+01
1.008157500000000084e+01 1.395457479439999915e+01 9.856369999999999720e+01 9.136249999999999716e+01
1.008590000000000053e+01 1.395492547279999940e+01 9.856229999999999336e+01 9.136360000000000525e+01
1.009022500000000200e+01 1.395530537439999996e+01 9.856090000000000373e+01 9.136469999999999914e+01
1.009454999999999991e+01 1.395565605279999843e+01 9.855970000000000653e+01 9.136579999999999302e+01
1.009887499999999960e+01 1.395600673119999868e+01 9.855840000000000600e+01 9.136690000000000111e+01
1.010319999999999929e+01 1.395635740959999893e+01 9.855710000000000548e+01 9.136799999999999500e+01
1.010752500000000076e+01 1.395670808799999918e+01 9.855580000000000496e+01 9.136910000000000309e+01
1.011185000000000045e+01 1.395705876639999943e+01 9.855459999999999354e+01 9.137030000000000030e+01
1.011617500000000014e+01 1.395740944479999968e+01 9.855329999999999302e+01 9.137139999999999418e+01
1.012049999999999983e+01 1.395776012319999992e+01 9.855209999999999582e+01 9.137250000000000227e+01
1.012482500000000130e+01 1.395808157839999808e+01 9.855079999999999529e+01 9.137359999999999616e+01
1.012915000000000099e+01 1.395843225679999833e+01 9.854959999999999809e+01 9.137470000000000425e+01
1.013347500000000068e+01 1.395878293519999858e+01 9.854840000000000089e+01 9.137579999999999814e+01
1.013780000000000037e+01 1.395913361359999882e+01 9.854720000000000368e+01 9.137680000000000291e+01
1.014212500000000183e+01 1.395948429200000085e+01 9.854590000000000316e+01 9.137779999999999347e+01
1.014645000000000152e+01 1.395983497039999932e+01 9.854470000000000596e+01 9.137879999999999825e+01
1.015077499999999944e+01 1.396018564879999957e+01 9.854340000000000543e+01 9.137980000000000302e+01
1.015509999999999913e+01 1.396050710399999950e+01 9.854219999999999402e+01 9.138079999999999359e+01
1.015942500000000059e+01 1.396085778239999975e+01 9.854089999999999350e+01 9.138179999999999836e+01
1.016375000000000028e+01 1.396120846080000000e+01 9.853969999999999629e+01 9.138280000000000314e+01
1.016807499999999997e+01 1.396155913920000025e+01 9.856889999999999930e+01 9.137420000000000186e+01
1.017239999999999966e+01 1.396190981760000049e+01 9.856740000000000634e+01 9.137510000000000332e+01
1.017672500000000113e+01 1.396223127280000043e+01 9.856489999999999441e+01 9.137630000000000052e+01
1.018105000000000082e+01 1.396258195120000067e+01 9.856340000000000146e+01 9.137709999999999866e+01
1.018537500000000051e+01 1.396293262959999915e+01 9.856159999999999854e+01 9.137800000000000011e+01
1.018970000000000020e+01 1.396328330799999939e+01 9.856040000000000134e+01 9.137879999999999825e+01
1.019402500000000167e+01 1.396363398639999964e+01 9.855889999999999418e+01 9.137980000000000302e+01
1.019835000000000136e+01 1.396395544159999957e+01 9.855780000000000030e+01 9.138070000000000448e+01
1.020267500000000105e+01 1.396430611999999982e+01 9.855649999999999977e+01 9.138160000000000593e+01
1.020700000000000074e+01 1.396465679840000007e+01 9.855530000000000257e+01 9.138249999999999318e+01
1.021132500000000221e+01 1.396497825359999823e+01 9.855410000000000537e+01 9.138349999999999795e+01
1.021565000000000012e+01 1.396532893200000025e+01 9.855289999999999395e+01 9.138450000000000273e+01
1.021997499999999981e+01 1.396565038719999841e+01 9.855169999999999675e+01 9.138540000000000418e+01
1.022429999999999950e+01 1.396600106559999865e+01 9.855060000000000286e+01 9.138639999999999475e+01
1.022862500000000097e+01 1.396632252079999859e+01 9.854930000000000234e+01 9.138739999999999952e+01
1.023295000000000066e+01 1.396667319919999883e+01 9.854819999999999425e+01 9.138830000000000098e+01
1.023727500000000035e+01 1.396699465439999877e+01 9.854699999999999704e+01 9.138930000000000575e+01
1.024160000000000004e+01 1.396734533279999901e+01 9.854579999999999984e+01 9.139029999999999632e+01
1.024592500000000150e+01 1.396766678799999895e+01 9.854460000000000264e+01 9.139119999999999777e+01
1.025025000000000119e+01 1.396798824319999888e+01 9.854349999999999454e+01 9.139220000000000255e+01
1.025457500000000088e+01 1.396833892159999913e+01 9.854219999999999402e+01 9.139319999999999311e+01
1.025890000000000057e+01 1.396866037679999906e+01 9.854110000000000014e+01 9.139419999999999789e+01
1.026322500000000204e+01 1.396898183199999899e+01 9.853990000000000293e+01 9.139520000000000266e+01
1.026755000000000173e+01 1.396933251039999924e+01 9.853879999999999484e+01 9.139610000000000412e+01
1.027187499999999964e+01 1.396965396559999917e+01 9.853749999999999432e+01 9.139709999999999468e+01
1.027619999999999933e+01 1.397000464399999942e+01 9.856629999999999825e+01 9.138899999999999579e+01
1.028052499999999903e+01 1.397032609919999935e+01 9.856480000000000530e+01 9.138970000000000482e+01
1.028485000000000049e+01 1.397064755439999928e+01 9.856239999999999668e+01 9.139100000000000534e+01
1.028917500000000018e+01 1.397096900959999921e+01 9.856090000000000373e+01 9.139170000000000016e+01
1.029349999999999987e+01 1.397129046479999914e+01 9.855920000000000414e+01 9.139270000000000493e+01
1.029782499999999956e+01 1.397164114319999939e+01 9.855790000000000362e+01 9.139350000000000307e+01
1.030215000000000103e+01 1.397196259839999932e+01 9.855660000000000309e+01 9.139440000000000452e+01
1.030647500000000072e+01 1.397228405359999925e+01 9.855540000000000589e+01 9.139530000000000598e+01
1.031080000000000041e+01 1.397263473199999773e+01 9.855419999999999447e+01 9.139619999999999322e+01
1.031512500000000010e+01 1.397295618719999943e+01 9.855310000000000059e+01 9.139709999999999468e+01
1.031945000000000157e+01 1.397327764239999937e+01 9.855190000000000339e+01 9.139809999999999945e+01
1.032377500000000126e+01 1.397359909759999930e+01 9.855070000000000618e+01 9.139900000000000091e+01
1.032809999999999917e+01 1.397392055279999923e+01 9.854959999999999809e+01 9.139990000000000236e+01
1.033242499999999886e+01 1.397424200799999916e+01 9.854840000000000089e+01 9.140089999999999293e+01
1.033675000000000033e+01 1.397456346319999909e+01 9.854730000000000700e+01 9.140179999999999438e+01
1.034107500000000002e+01 1.397488491840000080e+01 9.854609999999999559e+01 9.140269999999999584e+01
1.034539999999999971e+01 1.397520637359999895e+01 9.854500000000000171e+01 9.140370000000000061e+01
1.034972499999999940e+01 1.397552782879999889e+01 9.854389999999999361e+01 9.140460000000000207e+01
1.035405000000000086e+01 1.397584928399999882e+01 9.854279999999999973e+01 9.140560000000000684e+01
1.035837500000000055e+01 1.397617073920000053e+01 9.854160000000000252e+01 9.140649999999999409e+01
1.036270000000000024e+01 1.397649219439999868e+01 9.854049999999999443e+01 9.140749999999999886e+01
1.036702499999999993e+01 1.397681364959999861e+01 9.853929999999999723e+01 9.140840000000000032e+01
1.037135000000000140e+01 1.397713510480000032e+01 9.853820000000000334e+01 9.140940000000000509e+01
1.037567500000000109e+01 1.397745656000000025e+01 9.853709999999999525e+01 9.141030000000000655e+01
1.038000000000000078e+01 1.397774879199999987e+01 9.853600000000000136e+01 9.141129999999999711e+01
1.038432499999999870e+01 1.397809947040000011e+01 9.856359999999999388e+01 9.140420000000000300e+01
1.038865000000000016e+01 1.397842092560000005e+01 9.856239999999999668e+01 9.140489999999999782e+01
1.039297499999999985e+01 1.397871315759999966e+01 9.856000000000000227e+01 9.140619999999999834e+01
1.039729999999999954e+01 1.397903461279999959e+01 9.855859999999999843e+01 9.140689999999999316e+01
1.040162499999999923e+01 1.397935606799999952e+01 9.855689999999999884e+01 9.140779999999999461e+01
1.040595000000000070e+01 1.397967752319999946e+01 9.855580000000000496e+01 9.140860000000000696e+01
1.041027500000000039e+01 1.397999897839999939e+01 9.855440000000000111e+01 9.140949999999999420e+01
1.041460000000000008e+01 1.398032043359999932e+01 9.855339999999999634e+01 9.141030000000000655e+01
1.041892499999999977e+01 1.398064188879999925e+01 9.855209999999999582e+01 9.141119999999999379e+01
1.042325000000000124e+01 1.398096334399999918e+01 9.855110000000000525e+01 9.141209999999999525e+01
1.042757500000000093e+01 1.398125557600000057e+01 9.854989999999999384e+01 9.141299999999999670e+01
1.043190000000000062e+01 1.398157703119999873e+01 9.854890000000000327e+01 9.141389999999999816e+01
1.043622500000000031e+01 1.398189848639999866e+01 9.854770000000000607e+01 9.141479999999999961e+01
1.044055000000000177e+01 1.398219071840000005e+01 9.854670000000000130e+01 9.141570000000000107e+01
1.044487500000000146e+01 1.398251217359999821e+01 9.854550000000000409e+01 9.141670000000000584e+01
1.044919999999999938e+01 1.398283362879999991e+01 9.854449999999999932e+01 9.141759999999999309e+01
1.045352499999999907e+01 1.398312586079999775e+01 9.854330000000000211e+01 9.141849999999999454e+01
1.045785000000000053e+01 1.398344731599999946e+01 9.854229999999999734e+01 9.141939999999999600e+01
1.046217500000000022e+01 1.398373954800000085e+01 9.854110000000000014e+01 9.142029999999999745e+01
1.046649999999999991e+01 1.398406100319999901e+01 9.854009999999999536e+01 9.142119999999999891e+01
1.047082499999999960e+01 1.398435323520000040e+01 9.853889999999999816e+01 9.142220000000000368e+01
1.047515000000000107e+01 1.398467469039999855e+01 9.853789999999999338e+01 9.142310000000000514e+01
1.047947500000000076e+01 1.398496692239999994e+01 9.853679999999999950e+01 9.142400000000000659e+01
1.048380000000000045e+01 1.398528837759999988e+01 9.853570000000000562e+01 9.142489999999999384e+01
1.048812500000000014e+01 1.398558060959999949e+01 9.853459999999999752e+01 9.142579999999999529e+01
1.049245000000000161e+01 1.398590206479999942e+01 9.856270000000000664e+01 9.141939999999999600e+01
1.049677500000000130e+01 1.398619429679999904e+01 9.856149999999999523e+01 9.142010000000000502e+01
1.050110000000000099e+01 1.398651575199999897e+01 9.855929999999999325e+01 9.142130000000000223e+01
1.050542499999999890e+01 1.398680798399999858e+01 9.855780000000000030e+01 9.142199999999999704e+01
1.050975000000000037e+01 1.398712943919999852e+01 9.855629999999999313e+01 9.142289999999999850e+01
1.051407500000000006e+01 1.398742167119999813e+01 9.855509999999999593e+01 9.142359999999999332e+01
1.051839999999999975e+01 1.398774312639999984e+01 9.855379999999999541e+01 9.142449999999999477e+01
1.052272499999999944e+01 1.398803535839999945e+01 9.855270000000000152e+01 9.142529999999999291e+01
1.052705000000000091e+01 1.398832759039999907e+01 9.855159999999999343e+01 9.142619999999999436e+01
1.053137500000000060e+01 1.398864904560000078e+01 9.855060000000000286e+01 9.142709999999999582e+01
1.053570000000000029e+01 1.398894127759999861e+01 9.854949999999999477e+01 9.142799999999999727e+01
1.054002499999999998e+01 1.398923350959999823e+01 9.854840000000000089e+01 9.142879999999999541e+01
1.054435000000000144e+01 1.398955496479999816e+01 9.854739999999999611e+01 9.142969999999999686e+01
1.054867500000000113e+01 1.398984719679999955e+01 9.854630000000000223e+01 9.143059999999999832e+01
1.055300000000000082e+01 1.399013942879999917e+01 9.854529999999999745e+01 9.143149999999999977e+01
1.055732500000000051e+01 1.399043166079999878e+01 9.854420000000000357e+01 9.143240000000000123e+01
1.056165000000000198e+01 1.399075311599999871e+01 9.854319999999999879e+01 9.143330000000000268e+01
1.056597499999999989e+01 1.399104534799999833e+01 9.854210000000000491e+01 9.143420000000000414e+01
1.057029999999999959e+01 1.399133757999999972e+01 9.854110000000000014e+01 9.143510000000000559e+01
1.057462499999999928e+01 1.399162981199999933e+01 9.854000000000000625e+01 9.143600000000000705e+01
1.057895000000000074e+01 1.399192204400000072e+01 9.853900000000000148e+01 9.143689999999999429e+01
1.058327500000000043e+01 1.399221427599999856e+01 9.853789999999999338e+01 9.143779999999999575e+01
1.058760000000000012e+01 1.399250650799999818e+01 9.853690000000000282e+01 9.143869999999999720e+01
1.059192499999999981e+01 1.399279873999999957e+01 9.853589999999999804e+01 9.143959999999999866e+01
1.059625000000000128e+01 1.399309097199999918e+01 9.853489999999999327e+01 9.144039999999999679e+01
1.060057500000000097e+01 1.399341242719999912e+01 9.856100000000000705e+01 9.143420000000000414e+01
1.060490000000000066e+01 1.399370465919999873e+01 9.856000000000000227e+01 9.143479999999999563e+01
1.060922500000000035e+01 1.399399689120000012e+01 9.855780000000000030e+01 9.143600000000000705e+01
1.061355000000000182e+01 1.399428912319999974e+01 9.855639999999999645e+01 9.143659999999999854e+01
1.061787500000000151e+01 1.399458135519999935e+01 9.855490000000000350e+01 9.143750000000000000e+01
1.062219999999999942e+01 1.399487358719999897e+01 9.855379999999999541e+01 9.143819999999999482e+01
1.062652499999999911e+01 1.399516581919999858e+01 9.855249999999999488e+01 9.143909999999999627e+01
1.063085000000000058e+01 1.399545805119999997e+01 9.855159999999999343e+01 9.143989999999999441e+01
1.063517500000000027e+01 1.399575028319999959e+01 9.855039999999999623e+01 9.144070000000000675e+01
1.063949999999999996e+01 1.399604251519999920e+01 9.854949999999999477e+01 9.144150000000000489e+01
1.064382499999999965e+01 1.399633474719999882e+01 9.854840000000000089e+01 9.144240000000000634e+01
1.064815000000000111e+01 1.399662697919999843e+01 9.854739999999999611e+01 9.144320000000000448e+01
1.065247500000000080e+01 1.399691921119999982e+01 9.854630000000000223e+01 9.144410000000000593e+01
1.065680000000000049e+01 1.399721144319999944e+01 9.854540000000000077e+01 9.144499999999999318e+01
1.066112500000000018e+01 1.399750367520000083e+01 9.854430000000000689e+01 9.144580000000000553e+01
1.066545000000000165e+01 1.399776668400000013e+01 9.854330000000000211e+01 9.144670000000000698e+01
1.066977500000000134e+01 1.399805891599999974e+01 9.854229999999999734e+01 9.144759999999999422e+01
1.067410000000000103e+01 1.399835114799999936e+01 9.854130000000000678e+01 9.144840000000000657e+01
1.067842500000000072e+01 1.399864337999999897e+01 9.854030000000000200e+01 9.144929999999999382e+01
1.068275000000000041e+01 1.399890638880000004e+01 9.853929999999999723e+01 9.145010000000000616e+01
1.068707500000000010e+01 1.399919862079999966e+01 9.853820000000000334e+01 9.145099999999999341e+01
1.069139999999999979e+01 1.399949085279999927e+01 9.853730000000000189e+01 9.145189999999999486e+01
1.069572499999999948e+01 1.399975386160000035e+01 9.853619999999999379e+01 9.145269999999999300e+01
1.070005000000000095e+01 1.400004609359999996e+01 9.853530000000000655e+01 9.145359999999999445e+01
1.070437500000000064e+01 1.400033832559999958e+01 9.853419999999999845e+01 9.145449999999999591e+01
1.070870000000000033e+01 1.400063055759999919e+01 9.855949999999999989e+01 9.144480000000000075e+01
1.071302500000000002e+01 1.400089356639999849e+01 9.855830000000000268e+01 9.144559999999999889e+01
1.071735000000000149e+01 1.400118579839999811e+01 9.855610000000000070e+01 9.144679999999999609e+01
1.072167500000000118e+01 1.400144880719999918e+01 9.855469999999999686e+01 9.144740000000000180e+01
1.072600000000000087e+01 1.400174103919999880e+01 9.855329999999999302e+01 9.144830000000000325e+01
1.073032500000000056e+01 1.400203327119999841e+01 9.855219999999999914e+01 9.144899999999999807e+01
1.073465000000000202e+01 1.400232550319999980e+01 9.855110000000000525e+01 9.144979999999999620e+01
1.073897500000000171e+01 1.400258851199999910e+01 9.855010000000000048e+01 9.145059999999999434e+01
1.074329999999999963e+01 1.400288074399999871e+01 9.854909999999999570e+01 9.145140000000000668e+01
1.074762499999999932e+01 1.400317297599999833e+01 9.854810000000000514e+01 9.145220000000000482e+01
1.075195000000000078e+01 1.400343598479999940e+01 9.854710000000000036e+01 9.145300000000000296e+01
1.075627500000000047e+01 1.400372821679999902e+01 9.854609999999999559e+01 9.145390000000000441e+01
1.076060000000000016e+01 1.400399122560000009e+01 9.854510000000000502e+01 9.145470000000000255e+01
1.076492499999999986e+01 1.400428345759999793e+01 9.854410000000000025e+01 9.145550000000000068e+01
1.076925000000000132e+01 1.400454646639999901e+01 9.854319999999999879e+01 9.145629999999999882e+01
1.077357500000000101e+01 1.400483869840000040e+01 9.854219999999999402e+01 9.145720000000000027e+01
1.077790000000000070e+01 1.400510170719999969e+01 9.854130000000000678e+01 9.145799999999999841e+01
1.078222500000000039e+01 1.400536471599999899e+01 9.854030000000000200e+01 9.145889999999999986e+01
1.078655000000000186e+01 1.400565694799999861e+01 9.853929999999999723e+01 9.145969999999999800e+01
1.079087500000000155e+01 1.400591995679999791e+01 9.853830000000000666e+01 9.146049999999999613e+01
1.079520000000000124e+01 1.400621218879999930e+01 9.853740000000000521e+01 9.146129999999999427e+01
1.079952499999999915e+01 1.400647519760000037e+01 9.853640000000000043e+01 9.146219999999999573e+01
1.080385000000000062e+01 1.400673820639999967e+01 9.853549999999999898e+01 9.146299999999999386e+01
1.080817500000000031e+01 1.400700121519999897e+01 9.853449999999999420e+01 9.146389999999999532e+01
1.081250000000000000e+01 1.400729344719999858e+01 9.853350000000000364e+01 9.146469999999999345e+01
1.081682499999999969e+01 1.400758567919999997e+01 9.855769999999999698e+01 9.145829999999999416e+01
1.082114999999999938e+01 1.400784868799999927e+01 9.855679999999999552e+01 9.145879999999999654e+01
1.082547500000000085e+01 1.400811169680000035e+01 9.855469999999999686e+01 9.145990000000000464e+01
1.082980000000000054e+01 1.400840392879999818e+01 9.855349999999999966e+01 9.146049999999999613e+01
1.083412500000000023e+01 1.400866693759999926e+01 9.855209999999999582e+01 9.146139999999999759e+01
1.083844999999999992e+01 1.400892994639999856e+01 9.855110000000000525e+01 9.146210000000000662e+01
1.084277500000000138e+01 1.400922217839999995e+01 9.854989999999999384e+01 9.146290000000000475e+01
1.084710000000000107e+01 1.400948518719999925e+01 9.854900000000000659e+01 9.146359999999999957e+01
1.085142500000000076e+01 1.400974819600000032e+01 9.854800000000000182e+01 9.146439999999999770e+01
1.085574999999999868e+01 1.401004042799999816e+01 9.854710000000000036e+01 9.146519999999999584e+01
1.086007500000000014e+01 1.401030343679999923e+01 9.854609999999999559e+01 9.146599999999999397e+01
1.086439999999999984e+01 1.401056644559999853e+01 9.854519999999999413e+01 9.146680000000000632e+01
1.086872499999999953e+01 1.401082945439999783e+01 9.854420000000000357e+01 9.146760000000000446e+01
1.087304999999999922e+01 1.401109246319999890e+01 9.854330000000000211e+01 9.146840000000000259e+01
1.087737500000000068e+01 1.401135547199999998e+01 9.854229999999999734e+01 9.146920000000000073e+01
1.088170000000000037e+01 1.401161848079999928e+01 9.854139999999999588e+01 9.146999999999999886e+01
1.088602500000000006e+01 1.401188148960000035e+01 9.854049999999999443e+01 9.147090000000000032e+01
1.089034999999999975e+01 1.401214449839999965e+01 9.853959999999999297e+01 9.147159999999999513e+01
1.089467500000000122e+01 1.401240750719999895e+01 9.853860000000000241e+01 9.147249999999999659e+01
1.089900000000000091e+01 1.401267051600000002e+01 9.853770000000000095e+01 9.147329999999999472e+01
1.090332500000000060e+01 1.401293352479999932e+01 9.853669999999999618e+01 9.147410000000000707e+01
1.090765000000000029e+01 1.401319653359999862e+01 9.853579999999999472e+01 9.147490000000000521e+01
1.091197500000000176e+01 1.401345954239999969e+01 9.853489999999999327e+01 9.147570000000000334e+01
1.091629999999999967e+01 1.401372255119999899e+01 9.853400000000000603e+01 9.147650000000000148e+01
1.092062499999999936e+01 1.401398555999999829e+01 9.853300000000000125e+01 9.147740000000000293e+01
1.092494999999999905e+01 1.401427779199999968e+01 9.855540000000000589e+01 9.147599999999999909e+01
1.092927500000000052e+01 1.401451157759999866e+01 9.855429999999999779e+01 9.147629999999999484e+01
1.093360000000000021e+01 1.401480380960000005e+01 9.855240000000000578e+01 9.147759999999999536e+01
1.093792499999999990e+01 1.401506681839999935e+01 9.855119999999999436e+01 9.147820000000000107e+01
1.094224999999999959e+01 1.401532982720000042e+01 9.854989999999999384e+01 9.147910000000000252e+01
1.094657500000000105e+01 1.401559283599999972e+01 9.854890000000000327e+01 9.147979999999999734e+01
1.095090000000000074e+01 1.401585584479999902e+01 9.854779999999999518e+01 9.148050000000000637e+01
1.095522500000000043e+01 1.401611885360000009e+01 9.854689999999999372e+01 9.148130000000000450e+01
1.095955000000000013e+01 1.401638186239999939e+01 9.854590000000000316e+01 9.148210000000000264e+01
1.096387500000000159e+01 1.401664487119999869e+01 9.854500000000000171e+01 9.148279999999999745e+01
1.096820000000000128e+01 1.401690787999999976e+01 9.854410000000000025e+01 9.148359999999999559e+01
1.097252500000000097e+01 1.401714166559999875e+01 9.854319999999999879e+01 9.148439999999999372e+01
1.097684999999999889e+01 1.401740467439999982e+01 9.854229999999999734e+01 9.148520000000000607e+01
1.098117500000000035e+01 1.401766768319999912e+01 9.854139999999999588e+01 9.148600000000000421e+01
1.098550000000000004e+01 1.401793069199999842e+01 9.854049999999999443e+01 9.148669999999999902e+01
1.098982499999999973e+01 1.401819370079999949e+01 9.853959999999999297e+01 9.148760000000000048e+01
1.099414999999999942e+01 1.401842748640000025e+01 9.853870000000000573e+01 9.148829999999999529e+01
1.099847500000000089e+01 1.401869049519999955e+01 9.853780000000000427e+01 9.148909999999999343e+01
1.100280000000000058e+01 1.401895350399999884e+01 9.853690000000000282e+01 9.148990000000000578e+01
1.100712500000000027e+01 1.401918728959999960e+01 9.853600000000000136e+01 9.149070000000000391e+01
1.101144999999999996e+01 1.401945029840000068e+01 9.853509999999999991e+01 9.149150000000000205e+01
1.101577500000000143e+01 1.401971330719999997e+01 9.853419999999999845e+01 9.149230000000000018e+01
1.102010000000000112e+01 1.401994709279999896e+01 9.853329999999999700e+01 9.149309999999999832e+01
1.102442500000000081e+01 1.402021010159999825e+01 9.853239999999999554e+01 9.149389999999999645e+01
1.102875000000000050e+01 1.402047311039999933e+01 9.853149999999999409e+01 9.149469999999999459e+01
1.103307500000000196e+01 1.402076534239999894e+01 9.855450000000000443e+01 9.153189999999999316e+01
1.103739999999999988e+01 1.402099912799999970e+01 9.855370000000000630e+01 9.153090000000000259e+01
1.104172499999999957e+01 1.402126213679999900e+01 9.855180000000000007e+01 9.153159999999999741e+01
1.104604999999999926e+01 1.402149592239999798e+01 9.855070000000000618e+01 9.153220000000000312e+01
1.105037500000000072e+01 1.402175893119999905e+01 9.854940000000000566e+01 9.153270000000000550e+01
1.105470000000000041e+01 1.402202194000000013e+01 9.854840000000000089e+01 9.153350000000000364e+01
1.105902500000000011e+01 1.402225572559999911e+01 9.854739999999999611e+01 9.153409999999999513e+01
1.106334999999999980e+01 1.402251873439999841e+01 9.854649999999999466e+01 9.153489999999999327e+01
1.106767500000000126e+01 1.402275251999999917e+01 9.854559999999999320e+01 9.153560000000000230e+01
1.107200000000000095e+01 1.402301552879999846e+01 9.854470000000000596e+01 9.153640000000000043e+01
1.107632500000000064e+01 1.402327853759999954e+01 9.854380000000000450e+01 9.153709999999999525e+01
1.108065000000000033e+01 1.402351232320000030e+01 9.854290000000000305e+01 9.153789999999999338e+01
1.108497500000000180e+01 1.402374610879999928e+01 9.854200000000000159e+01 9.153860000000000241e+01
1.108930000000000149e+01 1.402400911760000035e+01 9.854120000000000346e+01 9.153950000000000387e+01
1.109362499999999940e+01 1.402424290319999933e+01 9.854030000000000200e+01 9.154019999999999868e+01
1.109794999999999909e+01 1.402450591199999863e+01 9.853950000000000387e+01 9.154099999999999682e+01
1.110227500000000056e+01 1.402473969759999939e+01 9.853860000000000241e+01 9.154179999999999495e+01
1.110660000000000025e+01 1.402500270639999869e+01 9.853770000000000095e+01 9.154259999999999309e+01
1.111092499999999994e+01 1.402523649199999944e+01 9.853679999999999950e+01 9.154330000000000211e+01
1.111524999999999963e+01 1.402547027760000020e+01 9.853600000000000136e+01 9.154410000000000025e+01
1.111957500000000110e+01 1.402573328639999950e+01 9.853509999999999991e+01 9.154489999999999839e+01
1.112390000000000079e+01 1.402596707199999848e+01 9.853430000000000177e+01 9.154569999999999652e+01
1.112822500000000048e+01 1.402620085759999924e+01 9.853340000000000032e+01 9.154640000000000555e+01
1.113255000000000017e+01 1.402643464320000000e+01 9.853260000000000218e+01 9.154720000000000368e+01
1.113687500000000163e+01 1.402669765199999929e+01 9.853170000000000073e+01 9.154800000000000182e+01
1.114120000000000132e+01 1.402696066079999859e+01 9.855219999999999914e+01 9.159059999999999491e+01
1.114552500000000101e+01 1.402719444639999935e+01 9.855150000000000432e+01 9.159040000000000248e+01
1.114984999999999893e+01 1.402745745520000042e+01 9.854970000000000141e+01 9.159069999999999823e+01
1.115417500000000040e+01 1.402769124079999763e+01 9.854859999999999332e+01 9.159130000000000393e+01
1.115850000000000009e+01 1.402792502639999839e+01 9.854739999999999611e+01 9.159170000000000300e+01
1.116282499999999978e+01 1.402818803519999946e+01 9.854640000000000555e+01 9.159250000000000114e+01
1.116714999999999947e+01 1.402842182080000022e+01 9.854550000000000409e+01 9.159300000000000352e+01
1.117147500000000093e+01 1.402865560639999920e+01 9.854460000000000264e+01 9.159380000000000166e+01
1.117580000000000062e+01 1.402891861520000027e+01 9.854370000000000118e+01 9.159449999999999648e+01
1.118012500000000031e+01 1.402915240079999926e+01 9.854290000000000305e+01 9.159529999999999461e+01
1.118445000000000000e+01 1.402938618639999824e+01 9.854200000000000159e+01 9.159600000000000364e+01
1.118877500000000147e+01 1.402961997199999900e+01 9.854120000000000346e+01 9.159680000000000177e+01
1.119310000000000116e+01 1.402985375759999975e+01 9.854040000000000532e+01 9.159749999999999659e+01
1.119742500000000085e+01 1.403011676639999905e+01 9.853950000000000387e+01 9.159829999999999472e+01
1.120175000000000054e+01 1.403035055199999803e+01 9.853870000000000573e+01 9.159900000000000375e+01
1.120607500000000201e+01 1.403058433759999879e+01 9.853780000000000427e+01 9.159980000000000189e+01
1.121040000000000170e+01 1.403081812319999955e+01 9.853700000000000614e+01 9.160049999999999670e+01
1.121472499999999961e+01 1.403105190880000031e+01 9.853619999999999379e+01 9.160129999999999484e+01
1.121904999999999930e+01 1.403128569439999929e+01 9.853539999999999566e+01 9.160209999999999297e+01
1.122337500000000077e+01 1.403151948000000004e+01 9.853449999999999420e+01 9.160290000000000532e+01
1.122770000000000046e+01 1.403175326559999903e+01 9.853369999999999607e+01 9.160360000000000014e+01
1.123202500000000015e+01 1.403198705119999801e+01 9.853289999999999793e+01 9.160439999999999827e+01
1.123634999999999984e+01 1.403222083679999876e+01 9.853209999999999980e+01 9.160509999999999309e+01
1.124067500000000130e+01 1.403245462239999952e+01 9.853119999999999834e+01 9.160590000000000543e+01
1.124500000000000099e+01 1.403268840800000028e+01 9.853040000000000020e+01 9.160660000000000025e+01
1.124932500000000068e+01 1.403295141679999958e+01 9.855070000000000618e+01 9.162669999999999959e+01
1.125365000000000038e+01 1.403315597920000002e+01 9.855010000000000048e+01 9.162669999999999959e+01
1.125797500000000184e+01 1.403338976479999900e+01 9.854829999999999757e+01 9.162709999999999866e+01
1.126230000000000153e+01 1.403362355039999798e+01 9.854720000000000368e+01 9.162760000000000105e+01
1.126662500000000122e+01 1.403388655919999906e+01 9.854590000000000316e+01 9.162800000000000011e+01
1.127094999999999914e+01 1.403412034479999981e+01 9.854510000000000502e+01 9.162860000000000582e+01
1.127527500000000060e+01 1.403435413039999879e+01 9.854410000000000025e+01 9.162909999999999400e+01
1.127960000000000029e+01 1.403458791599999955e+01 9.854330000000000211e+01 9.162969999999999970e+01
1.128392499999999998e+01 1.403482170159999853e+01 9.854240000000000066e+01 9.163020000000000209e+01
1.128824999999999967e+01 1.403502626399999897e+01 9.854160000000000252e+01 9.163079999999999359e+01
1.129257500000000114e+01 1.403526004959999796e+01 9.854080000000000439e+01 9.163139999999999930e+01
1.129690000000000083e+01 1.403549383519999871e+01 9.854000000000000625e+01 9.163200000000000500e+01
1.130122500000000052e+01 1.403572762079999947e+01 9.853910000000000480e+01 9.163249999999999318e+01
1.130555000000000021e+01 1.403596140640000023e+01 9.853839999999999577e+01 9.163309999999999889e+01
1.130987500000000168e+01 1.403619519199999921e+01 9.853749999999999432e+01 9.163370000000000459e+01
1.131420000000000137e+01 1.403639975439999965e+01 9.853679999999999950e+01 9.163429999999999609e+01
1.131852500000000106e+01 1.403663353999999863e+01 9.853589999999999804e+01 9.163490000000000180e+01
1.132285000000000075e+01 1.403686732559999939e+01 9.853520000000000323e+01 9.163549999999999329e+01
1.132717500000000221e+01 1.403710111120000015e+01 9.853430000000000177e+01 9.163609999999999900e+01
1.133150000000000013e+01 1.403730567359999881e+01 9.853360000000000696e+01 9.163660000000000139e+01
1.133582499999999982e+01 1.403753945919999957e+01 9.853270000000000550e+01 9.163720000000000709e+01
1.134014999999999951e+01 1.403777324480000033e+01 9.853199999999999648e+01 9.163779999999999859e+01
1.134447500000000097e+01 1.403797780719999899e+01 9.853109999999999502e+01 9.163840000000000430e+01
1.134880000000000067e+01 1.403821159279999975e+01 9.853040000000000020e+01 9.163899999999999579e+01
1.135312500000000036e+01 1.403844537839999873e+01 9.852960000000000207e+01 9.163960000000000150e+01
1.135745000000000005e+01 1.403867916399999949e+01 9.854919999999999902e+01 9.164159999999999684e+01
1.136177499999999974e+01 1.403888372639999993e+01 9.854829999999999757e+01 9.164100000000000534e+01
1.136610000000000120e+01 1.403911751199999891e+01 9.854670000000000130e+01 9.164069999999999538e+01
1.137042500000000089e+01 1.403935129759999967e+01 9.854559999999999320e+01 9.164050000000000296e+01
1.137475000000000058e+01 1.403955585999999833e+01 9.854449999999999932e+01 9.164000000000000057e+01
1.137907500000000027e+01 1.403978964559999909e+01 9.854359999999999786e+01 9.163979999999999393e+01
1.138340000000000174e+01 1.404002343119999985e+01 9.854269999999999641e+01 9.163939999999999486e+01
1.138772499999999965e+01 1.404025721680000061e+01 9.854189999999999827e+01 9.163909999999999911e+01
1.139204999999999934e+01 1.404046177919999927e+01 9.854110000000000014e+01 9.163870000000000005e+01
1.139637499999999903e+01 1.404069556480000003e+01 9.854030000000000200e+01 9.163849999999999341e+01
1.140070000000000050e+01 1.404090012719999869e+01 9.853950000000000387e+01 9.163809999999999434e+01
1.140502500000000019e+01 1.404113391279999945e+01 9.853870000000000573e+01 9.163790000000000191e+01
1.140934999999999988e+01 1.404136769839999843e+01 9.853789999999999338e+01 9.163760000000000616e+01
1.141367499999999957e+01 1.404157226079999887e+01 9.853719999999999857e+01 9.163739999999999952e+01
1.141800000000000104e+01 1.404180604639999963e+01 9.853640000000000043e+01 9.163700000000000045e+01
1.142232500000000073e+01 1.404201060880000007e+01 9.853560000000000230e+01 9.163679999999999382e+01
1.142665000000000042e+01 1.404224439440000083e+01 9.853489999999999327e+01 9.163649999999999807e+01
1.143097500000000011e+01 1.404244895679999949e+01 9.853409999999999513e+01 9.163630000000000564e+01
1.143530000000000157e+01 1.404265351919999816e+01 9.853329999999999700e+01 9.163599999999999568e+01
1.143962500000000126e+01 1.404288730479999892e+01 9.853249999999999886e+01 9.163580000000000325e+01
1.144395000000000095e+01 1.404309186719999936e+01 9.853180000000000405e+01 9.163549999999999329e+01
1.144827499999999887e+01 1.404332565279999834e+01 9.853100000000000591e+01 9.163530000000000086e+01
1.145260000000000034e+01 1.404353021520000055e+01 9.853029999999999688e+01 9.163500000000000512e+01
1.145692500000000003e+01 1.404373477759999922e+01 9.852949999999999875e+01 9.163479999999999848e+01
1.146124999999999972e+01 1.404396856319999998e+01 9.852880000000000393e+01 9.163450000000000273e+01
1.146557499999999941e+01 1.404417312559999864e+01 9.854659999999999798e+01 9.162980000000000302e+01
1.146990000000000087e+01 1.404440691119999940e+01 9.854609999999999559e+01 9.162919999999999732e+01
1.147422500000000056e+01 1.404461147359999984e+01 9.854449999999999932e+01 9.162909999999999400e+01
1.147855000000000025e+01 1.404481603600000028e+01 9.854359999999999786e+01 9.162869999999999493e+01
1.148287499999999994e+01 1.404504982159999926e+01 9.854240000000000066e+01 9.162839999999999918e+01
1.148720000000000141e+01 1.404525438399999970e+01 9.854160000000000252e+01 9.162810000000000343e+01
1.149152500000000110e+01 1.404548816959999868e+01 9.854070000000000107e+01 9.162779999999999347e+01
1.149585000000000079e+01 1.404569273199999913e+01 9.854000000000000625e+01 9.162749999999999773e+01
1.150017500000000048e+01 1.404589729439999957e+01 9.853910000000000480e+01 9.162720000000000198e+01
1.150450000000000195e+01 1.404613108000000032e+01 9.853839999999999577e+01 9.162690000000000623e+01
1.150882499999999986e+01 1.404633564239999899e+01 9.853759999999999764e+01 9.162669999999999959e+01
1.151314999999999955e+01 1.404654020479999943e+01 9.853690000000000282e+01 9.162640000000000384e+01
1.151747499999999924e+01 1.404677399039999841e+01 9.853610000000000468e+01 9.162619999999999720e+01
1.152180000000000071e+01 1.404697855280000063e+01 9.853539999999999566e+01 9.162590000000000146e+01
1.152612500000000040e+01 1.404718311519999929e+01 9.853470000000000084e+01 9.162569999999999482e+01
1.153045000000000009e+01 1.404738767759999796e+01 9.853400000000000603e+01 9.162539999999999907e+01
1.153477499999999978e+01 1.404759224000000017e+01 9.853319999999999368e+01 9.162520000000000664e+01
1.153910000000000124e+01 1.404782602559999916e+01 9.853249999999999886e+01 9.162500000000000000e+01
1.154342500000000094e+01 1.404803058799999960e+01 9.853170000000000073e+01 9.162470000000000425e+01
1.154775000000000063e+01 1.404823515039999826e+01 9.853100000000000591e+01 9.162449999999999761e+01
1.155207500000000032e+01 1.404843971280000048e+01 9.853019999999999357e+01 9.162430000000000518e+01
1.155640000000000178e+01 1.404864427519999914e+01 9.852949999999999875e+01 9.162409999999999854e+01
1.156072500000000147e+01 1.404884883759999781e+01 9.852880000000000393e+01 9.162390000000000612e+01
1.156504999999999939e+01 1.404905340000000002e+01 9.852809999999999491e+01 9.162359999999999616e+01
1.156937499999999908e+01 1.404925796239999869e+01 9.852729999999999677e+01 9.162340000000000373e+01
1.157370000000000054e+01 1.404946252479999913e+01 9.854359999999999786e+01 9.161769999999999925e+01
1.157802500000000023e+01 1.404966708719999957e+01 9.854300000000000637e+01 9.161690000000000111e+01
1.158234999999999992e+01 1.404987164959999824e+01 9.854149999999999920e+01 9.161629999999999541e+01
1.158667499999999961e+01 1.405010543519999899e+01 9.854059999999999775e+01 9.161570000000000391e+01
1.159100000000000108e+01 1.405030999759999943e+01 9.853959999999999297e+01 9.161509999999999820e+01
1.159532500000000077e+01 1.405051455999999988e+01 9.853879999999999484e+01 9.161450000000000671e+01
1.159965000000000046e+01 1.405071912239999854e+01 9.853789999999999338e+01 9.161390000000000100e+01
1.160397500000000015e+01 1.405092368479999898e+01 9.853719999999999857e+01 9.161339999999999861e+01
1.160830000000000162e+01 1.405112824719999942e+01 9.853640000000000043e+01 9.161270000000000380e+01
1.161262500000000131e+01 1.405133280959999809e+01 9.853570000000000562e+01 9.161230000000000473e+01
1.161695000000000100e+01 1.405153737200000030e+01 9.853499999999999659e+01 9.161169999999999902e+01
1.162127499999999891e+01 1.405174193439999897e+01 9.853430000000000177e+01 9.161119999999999663e+01
1.162560000000000038e+01 1.405194649679999941e+01 9.853360000000000696e+01 9.161060000000000514e+01
1.162992500000000007e+01 1.405215105919999985e+01 9.853279999999999461e+01 9.161020000000000607e+01
1.163424999999999976e+01 1.405235562159999851e+01 9.853209999999999980e+01 9.160960000000000036e+01
1.163857499999999945e+01 1.405256018400000073e+01 9.853140000000000498e+01 9.160920000000000130e+01
1.164290000000000092e+01 1.405276474639999940e+01 9.853069999999999595e+01 9.160859999999999559e+01
1.164722500000000061e+01 1.405296930879999806e+01 9.853000000000000114e+01 9.160819999999999652e+01
1.165155000000000030e+01 1.405317387120000028e+01 9.852930000000000632e+01 9.160760000000000502e+01
1.165587499999999999e+01 1.405334921040000040e+01 9.852859999999999729e+01 9.160720000000000596e+01
1.166020000000000145e+01 1.405355377279999907e+01 9.852790000000000248e+01 9.160670000000000357e+01
1.166452500000000114e+01 1.405375833519999951e+01 9.852719999999999345e+01 9.160620000000000118e+01
1.166885000000000083e+01 1.405396289759999995e+01 9.852649999999999864e+01 9.160569999999999879e+01
1.167317500000000052e+01 1.405416745999999861e+01 9.852580000000000382e+01 9.160529999999999973e+01
1.167750000000000199e+01 1.405434279919999874e+01 9.852509999999999479e+01 9.160479999999999734e+01
1.168182499999999990e+01 1.405454736159999918e+01 9.854200000000000159e+01 9.159520000000000550e+01
1.168614999999999959e+01 1.405475192399999962e+01 9.854139999999999588e+01 9.159439999999999316e+01
1.169047499999999928e+01 1.405492726319999974e+01 9.854000000000000625e+01 9.159399999999999409e+01
1.169480000000000075e+01 1.405513182559999841e+01 9.853900000000000148e+01 9.159340000000000259e+01
1.169912500000000044e+01 1.405533638799999885e+01 9.853799999999999670e+01 9.159279999999999688e+01
1.170345000000000013e+01 1.405554095039999929e+01 9.853719999999999857e+01 9.159220000000000539e+01
1.170777499999999982e+01 1.405574551279999973e+01 9.853629999999999711e+01 9.159170000000000300e+01
1.171210000000000129e+01 1.405595007520000017e+01 9.853570000000000562e+01 9.159120000000000061e+01
1.171642500000000098e+01 1.405612541439999852e+01 9.853489999999999327e+01 9.159059999999999491e+01
1.172075000000000067e+01 1.405632997679999896e+01 9.853430000000000177e+01 9.159010000000000673e+01
1.172507500000000036e+01 1.405653453919999940e+01 9.853350000000000364e+01 9.158960000000000434e+01
1.172940000000000182e+01 1.405673910159999984e+01 9.853289999999999793e+01 9.158910000000000196e+01
1.173372500000000151e+01 1.405691444079999819e+01 9.853209999999999980e+01 9.158859999999999957e+01
1.173805000000000121e+01 1.405711900320000041e+01 9.853149999999999409e+01 9.158809999999999718e+01
1.174237499999999912e+01 1.405732356559999907e+01 9.853079999999999927e+01 9.158769999999999811e+01
1.174670000000000059e+01 1.405749890479999920e+01 9.853010000000000446e+01 9.158719999999999573e+01
1.175102500000000028e+01 1.405770346719999786e+01 9.852939999999999543e+01 9.158669999999999334e+01
1.175534999999999997e+01 1.405790802960000008e+01 9.852880000000000393e+01 9.158629999999999427e+01
1.175967499999999966e+01 1.405808336880000020e+01 9.852800000000000580e+01 9.158580000000000609e+01
1.176400000000000112e+01 1.405828793119999887e+01 9.852740000000000009e+01 9.158530000000000371e+01
1.176832500000000081e+01 1.405846327039999899e+01 9.852670000000000528e+01 9.158490000000000464e+01
1.177265000000000050e+01 1.405866783279999943e+01 9.852599999999999625e+01 9.158440000000000225e+01
1.177697500000000019e+01 1.405884317199999956e+01 9.852530000000000143e+01 9.158400000000000318e+01
1.178130000000000166e+01 1.405904773440000000e+01 9.852469999999999573e+01 9.158350000000000080e+01
1.178562500000000135e+01 1.405922307360000012e+01 9.852400000000000091e+01 9.158310000000000173e+01
1.178995000000000104e+01 1.405942763599999878e+01 9.854009999999999536e+01 9.157399999999999807e+01
1.179427500000000073e+01 1.405960297519999891e+01 9.853950000000000387e+01 9.157330000000000325e+01
1.179860000000000220e+01 1.405980753759999935e+01 9.853810000000000002e+01 9.157299999999999329e+01
1.180292500000000011e+01 1.405998287679999947e+01 9.853700000000000614e+01 9.157240000000000180e+01
1.180724999999999980e+01 1.406018743919999814e+01 9.853600000000000136e+01 9.157189999999999941e+01
1.181157499999999949e+01 1.406039200160000036e+01 9.853530000000000655e+01 9.157139999999999702e+01
1.181590000000000096e+01 1.406056734080000048e+01 9.853449999999999420e+01 9.157080000000000553e+01
1.182022500000000065e+01 1.406077190319999914e+01 9.853379999999999939e+01 9.157030000000000314e+01
1.182455000000000034e+01 1.406094724239999927e+01 9.853310000000000457e+01 9.156980000000000075e+01
1.182887500000000003e+01 1.406115180479999793e+01 9.853249999999999886e+01 9.156929999999999836e+01
1.183320000000000149e+01 1.406132714399999806e+01 9.853180000000000405e+01 9.156879999999999598e+01
1.183752500000000119e+01 1.406153170640000027e+01 9.853109999999999502e+01 9.156839999999999691e+01
1.184185000000000088e+01 1.406170704560000040e+01 9.853050000000000352e+01 9.156789999999999452e+01
1.184617500000000057e+01 1.406191160799999906e+01 9.852979999999999450e+01 9.156740000000000634e+01
1.185050000000000203e+01 1.406208694719999919e+01 9.852920000000000300e+01 9.156690000000000396e+01
1.185482500000000172e+01 1.406229150959999963e+01 9.852849999999999397e+01 9.156650000000000489e+01
1.185914999999999964e+01 1.406246684879999975e+01 9.852790000000000248e+01 9.156600000000000250e+01
1.186347499999999933e+01 1.406264218799999988e+01 9.852719999999999345e+01 9.156560000000000343e+01
1.186780000000000079e+01 1.406284675039999854e+01 9.852660000000000196e+01 9.156510000000000105e+01
1.187212500000000048e+01 1.406302208959999867e+01 9.852589999999999293e+01 9.156470000000000198e+01
1.187645000000000017e+01 1.406319742879999879e+01 9.852530000000000143e+01 9.156419999999999959e+01
1.188077499999999986e+01 1.406340199119999923e+01 9.852469999999999573e+01 9.156380000000000052e+01
1.188510000000000133e+01 1.406357733039999935e+01 9.852400000000000091e+01 9.156329999999999814e+01
1.188942500000000102e+01 1.406375266959999948e+01 9.852339999999999520e+01 9.156289999999999907e+01
1.189375000000000071e+01 1.406392800879999960e+01 9.852270000000000039e+01 9.156250000000000000e+01
1.189807500000000040e+01 1.406410334799999973e+01 9.853709999999999525e+01 9.155400000000000205e+01
1.190240000000000009e+01 1.406427868719999985e+01 9.853679999999999950e+01 9.155320000000000391e+01
1.190672500000000156e+01 1.406448324959999852e+01 9.853539999999999566e+01 9.155320000000000391e+01
1.191105000000000125e+01 1.406465858879999864e+01 9.853449999999999420e+01 9.155259999999999820e+01
1.191537499999999916e+01 1.406483392799999876e+01 9.853350000000000364e+01 9.155209999999999582e+01
1.191969999999999885e+01 1.406503849039999920e+01 9.853279999999999461e+01 9.155159999999999343e+01
1.192402500000000032e+01 1.406521382959999933e+01 9.853199999999999648e+01 9.155110000000000525e+01
1.192835000000000001e+01 1.406538916879999945e+01 9.853140000000000498e+01 9.155060000000000286e+01
1.193267499999999970e+01 1.406559373119999989e+01 9.853069999999999595e+01 9.155010000000000048e+01
1.193699999999999939e+01 1.406576907040000002e+01 9.853010000000000446e+01 9.154970000000000141e+01
1.194132500000000086e+01 1.406594440959999837e+01 9.852949999999999875e+01 9.154919999999999902e+01
1.194565000000000055e+01 1.406611974879999849e+01 9.852889999999999304e+01 9.154869999999999663e+01
1.194997500000000024e+01 1.406632431120000071e+01 9.852819999999999823e+01 9.154829999999999757e+01
1.195429999999999993e+01 1.406649965040000083e+01 9.852760000000000673e+01 9.154779999999999518e+01
1.195862500000000139e+01 1.406667498959999918e+01 9.852689999999999770e+01 9.154739999999999611e+01
1.196295000000000108e+01 1.406685032879999930e+01 9.852639999999999532e+01 9.154699999999999704e+01
1.196727500000000077e+01 1.406702566799999943e+01 9.852570000000000050e+01 9.154649999999999466e+01
1.197160000000000046e+01 1.406720100719999955e+01 9.852509999999999479e+01 9.154609999999999559e+01
1.197592500000000193e+01 1.406737634639999968e+01 9.852439999999999998e+01 9.154569999999999652e+01
1.198024999999999984e+01 1.406755168559999980e+01 9.852389999999999759e+01 9.154529999999999745e+01
1.198457499999999953e+01 1.406775624799999846e+01 9.852320000000000277e+01 9.154479999999999507e+01
1.198889999999999922e+01 1.406793158719999859e+01 9.852259999999999707e+01 9.154439999999999600e+01
1.199322500000000069e+01 1.406810692639999871e+01 9.852200000000000557e+01 9.154399999999999693e+01
1.199755000000000038e+01 1.406828226559999884e+01 9.852139999999999986e+01 9.154359999999999786e+01
1.200187500000000007e+01 1.406845760479999896e+01 9.852070000000000505e+01 9.154319999999999879e+01
1.200619999999999976e+01 1.406860372079999877e+01 9.853440000000000509e+01 9.153549999999999898e+01
1.201052500000000123e+01 1.406877905999999889e+01 9.853400000000000603e+01 9.153489999999999327e+01
1.201485000000000092e+01 1.406895439919999902e+01 9.853279999999999461e+01 9.153470000000000084e+01
1.201917500000000061e+01 1.406912973839999914e+01 9.853189999999999316e+01 9.153419999999999845e+01
1.202350000000000030e+01 1.406930507759999927e+01 9.853100000000000591e+01 9.153369999999999607e+01
1.202782500000000176e+01 1.406950963999999971e+01 9.853029999999999688e+01 9.153329999999999700e+01
1.203215000000000146e+01 1.406968497919999983e+01 9.852960000000000207e+01 9.153270000000000550e+01
1.203647499999999937e+01 1.406986031839999995e+01 9.852889999999999304e+01 9.153230000000000643e+01
1.204079999999999906e+01 1.407003565760000008e+01 9.852830000000000155e+01 9.153180000000000405e+01
1.204512500000000053e+01 1.407021099680000020e+01 9.852769999999999584e+01 9.153140000000000498e+01
1.204945000000000022e+01 1.407038633600000033e+01 9.852710000000000434e+01 9.153090000000000259e+01
1.205377499999999991e+01 1.407056167520000045e+01 9.852649999999999864e+01 9.153050000000000352e+01
1.205809999999999960e+01 1.407073701439999880e+01 9.852589999999999293e+01 9.153000000000000114e+01
1.206242500000000106e+01 1.407091235359999892e+01 9.852530000000000143e+01 9.152970000000000539e+01
1.206675000000000075e+01 1.407108769279999905e+01 9.852469999999999573e+01 9.152920000000000300e+01
1.207107500000000044e+01 1.407126303199999917e+01 9.852410000000000423e+01 9.152880000000000393e+01
1.207540000000000013e+01 1.407140914800000076e+01 9.852349999999999852e+01 9.152840000000000487e+01
1.207972500000000160e+01 1.407158448719999910e+01 9.852290000000000703e+01 9.152800000000000580e+01
1.208405000000000129e+01 1.407175982639999923e+01 9.852230000000000132e+01 9.152750000000000341e+01
1.208837500000000098e+01 1.407193516559999935e+01 9.852169999999999561e+01 9.152719999999999345e+01
1.209269999999999889e+01 1.407211050479999948e+01 9.852110000000000412e+01 9.152670000000000528e+01
1.209702500000000036e+01 1.407228584399999960e+01 9.852049999999999841e+01 9.152639999999999532e+01
1.210135000000000005e+01 1.407243195999999941e+01 9.851990000000000691e+01 9.152589999999999293e+01
1.210567499999999974e+01 1.407260729919999953e+01 9.851930000000000121e+01 9.152559999999999718e+01
1.210999999999999943e+01 1.407278263839999966e+01 9.851869999999999550e+01 9.152519999999999811e+01
1.211432500000000090e+01 1.407292875439999946e+01 9.853310000000000457e+01 9.151789999999999736e+01
1.211865000000000059e+01 1.407310409359999781e+01 9.853260000000000218e+01 9.151730000000000587e+01
1.212297500000000028e+01 1.407327943279999793e+01 9.853140000000000498e+01 9.151720000000000255e+01
1.212729999999999997e+01 1.407345477199999806e+01 9.853069999999999595e+01 9.151670000000000016e+01
1.213162500000000144e+01 1.407360088799999964e+01 9.852979999999999450e+01 9.151630000000000109e+01
1.213595000000000113e+01 1.407377622719999977e+01 9.852909999999999968e+01 9.151579999999999870e+01
1.214027500000000082e+01 1.407395156639999811e+01 9.852840000000000487e+01 9.151529999999999632e+01
1.214460000000000051e+01 1.407412690559999824e+01 9.852779999999999916e+01 9.151489999999999725e+01
1.214892500000000197e+01 1.407430224479999836e+01 9.852719999999999345e+01 9.151439999999999486e+01
1.215324999999999989e+01 1.407447758399999849e+01 9.852660000000000196e+01 9.151399999999999579e+01
1.215757499999999958e+01 1.407462370000000007e+01 9.852599999999999625e+01 9.151349999999999341e+01
1.216189999999999927e+01 1.407479903919999842e+01 9.852540000000000475e+01 9.151309999999999434e+01
1.216622500000000073e+01 1.407497437839999854e+01 9.852479999999999905e+01 9.151269999999999527e+01
1.217055000000000042e+01 1.407514971759999867e+01 9.852419999999999334e+01 9.151229999999999620e+01
1.217487500000000011e+01 1.407529583360000025e+01 9.852360000000000184e+01 9.151189999999999714e+01
1.217919999999999980e+01 1.407547117280000037e+01 9.852309999999999945e+01 9.151149999999999807e+01
1.218352500000000127e+01 1.407564651199999872e+01 9.852249999999999375e+01 9.151109999999999900e+01
1.218785000000000096e+01 1.407579262800000031e+01 9.852190000000000225e+01 9.151069999999999993e+01
1.219217500000000065e+01 1.407596796720000043e+01 9.852129999999999654e+01 9.151030000000000086e+01
1.219650000000000034e+01 1.407614330640000055e+01 9.852079999999999416e+01 9.150990000000000180e+01
1.220082500000000181e+01 1.407628942239999859e+01 9.852020000000000266e+01 9.150950000000000273e+01
1.220515000000000150e+01 1.407646476159999871e+01 9.851959999999999695e+01 9.150910000000000366e+01
1.220947500000000119e+01 1.407661087759999852e+01 9.851900000000000546e+01 9.150879999999999370e+01
1.221379999999999910e+01 1.407678621679999864e+01 9.851850000000000307e+01 9.150839999999999463e+01
1.221812500000000057e+01 1.407693233280000022e+01 9.851789999999999736e+01 9.150799999999999557e+01
1.222245000000000026e+01 1.407716611839999921e+01 9.853019999999999357e+01 9.150860000000000127e+01
1.222677499999999995e+01 1.407731223439999901e+01 9.853000000000000114e+01 9.150879999999999370e+01
1.223109999999999964e+01 1.407745835039999882e+01 9.852889999999999304e+01 9.150900000000000034e+01
1.223542500000000111e+01 1.407763368959999895e+01 9.852809999999999491e+01 9.150870000000000459e+01
1.223975000000000080e+01 1.407777980560000053e+01 9.852729999999999677e+01 9.150830000000000553e+01
1.224407500000000049e+01 1.407795514479999888e+01 9.852660000000000196e+01 9.150790000000000646e+01
1.224840000000000018e+01 1.407813048399999900e+01 9.852589999999999293e+01 9.150740000000000407e+01
1.225272500000000164e+01 1.407827659999999881e+01 9.852530000000000143e+01 9.150700000000000500e+01
1.225705000000000133e+01 1.407845193919999893e+01 9.852469999999999573e+01 9.150650000000000261e+01
1.226137500000000102e+01 1.407862727840000083e+01 9.852410000000000423e+01 9.150620000000000687e+01
1.226570000000000071e+01 1.407877339439999886e+01 9.852360000000000184e+01 9.150570000000000448e+01
1.227002500000000218e+01 1.407894873359999899e+01 9.852299999999999613e+01 9.150530000000000541e+01
1.227435000000000009e+01 1.407909484959999880e+01 9.852240000000000464e+01 9.150490000000000634e+01
1.227867499999999978e+01 1.407927018879999892e+01 9.852190000000000225e+01 9.150449999999999307e+01
1.228299999999999947e+01 1.407941630480000050e+01 9.852129999999999654e+01 9.150409999999999400e+01
1.228732500000000094e+01 1.407959164399999885e+01 9.852070000000000505e+01 9.150379999999999825e+01
1.229165000000000063e+01 1.407973775999999866e+01 9.852020000000000266e+01 9.150329999999999586e+01
1.229597500000000032e+01 1.407991309919999878e+01 9.851959999999999695e+01 9.150300000000000011e+01
1.230030000000000001e+01 1.408005921519999859e+01 9.851909999999999457e+01 9.150260000000000105e+01
1.230462500000000148e+01 1.408020533120000017e+01 9.851850000000000307e+01 9.150220000000000198e+01
1.230895000000000117e+01 1.408038067039999852e+01 9.851800000000000068e+01 9.150180000000000291e+01
1.231327500000000086e+01 1.408052678640000011e+01 9.851739999999999498e+01 9.150149999999999295e+01
1.231760000000000055e+01 1.408070212560000023e+01 9.851690000000000680e+01 9.150109999999999388e+01
1.232192500000000202e+01 1.408084824159999826e+01 9.851630000000000109e+01 9.150069999999999482e+01
1.232625000000000171e+01 1.408099435759999984e+01 9.851619999999999777e+01 9.150029999999999575e+01
1.233057499999999962e+01 1.408125736639999914e+01 9.852800000000000580e+01 9.150769999999999982e+01
1.233489999999999931e+01 1.408137425919999863e+01 9.852769999999999584e+01 9.150830000000000553e+01
1.233922500000000078e+01 1.408154959840000053e+01 9.852660000000000196e+01 9.150860000000000127e+01
1.234355000000000047e+01 1.408169571439999856e+01 9.852589999999999293e+01 9.150830000000000553e+01
1.234787500000000016e+01 1.408184183040000015e+01 9.852509999999999479e+01 9.150790000000000646e+01
1.235219999999999985e+01 1.408201716959999850e+01 9.852450000000000330e+01 9.150749999999999318e+01
1.235652500000000131e+01 1.408216328560000008e+01 9.852389999999999759e+01 9.150700000000000500e+01
1.236085000000000100e+01 1.408233862480000020e+01 9.852330000000000609e+01 9.150660000000000593e+01
1.236517500000000069e+01 1.408248474079999824e+01 9.852270000000000039e+01 9.150620000000000687e+01
1.236950000000000038e+01 1.408263085679999982e+01 9.852219999999999800e+01 9.150579999999999359e+01
1.237382500000000185e+01 1.408280619599999817e+01 9.852160000000000650e+01 9.150539999999999452e+01
1.237815000000000154e+01 1.408295231199999975e+01 9.852110000000000412e+01 9.150499999999999545e+01
1.238247500000000123e+01 1.408309842799999956e+01 9.852049999999999841e+01 9.150459999999999638e+01
1.238679999999999914e+01 1.408327376719999968e+01 9.851999999999999602e+01 9.150419999999999732e+01
1.239112500000000061e+01 1.408341988319999949e+01 9.851940000000000452e+01 9.150379999999999825e+01
1.239545000000000030e+01 1.408356599919999930e+01 9.851890000000000214e+01 9.150339999999999918e+01
1.239977499999999999e+01 1.408371211519999910e+01 9.851839999999999975e+01 9.150310000000000343e+01
1.240409999999999968e+01 1.408388745439999923e+01 9.851789999999999736e+01 9.150270000000000437e+01
1.240842500000000115e+01 1.408403357039999904e+01 9.851730000000000587e+01 9.150230000000000530e+01
1.241275000000000084e+01 1.408417968639999884e+01 9.851680000000000348e+01 9.150190000000000623e+01
1.241707500000000053e+01 1.408432580240000043e+01 9.851680000000000348e+01 9.150159999999999627e+01
1.242140000000000022e+01 1.408450114159999877e+01 9.851690000000000680e+01 9.150119999999999720e+01
1.242572500000000169e+01 1.408464725760000036e+01 9.851699999999999591e+01 9.150090000000000146e+01
1.243005000000000138e+01 1.408479337359999839e+01 9.851709999999999923e+01 9.150050000000000239e+01
1.243437500000000107e+01 1.408493948959999997e+01 9.851720000000000255e+01 9.150010000000000332e+01
1.243870000000000076e+01 1.408517327520000073e+01 9.852589999999999293e+01 9.150849999999999795e+01
1.244302500000000045e+01 1.408529016799999845e+01 9.852570000000000050e+01 9.150870000000000459e+01
1.244735000000000014e+01 1.408543628400000003e+01 9.852460000000000662e+01 9.150879999999999370e+01
1.245167499999999983e+01 1.408558239999999806e+01 9.852389999999999759e+01 9.150849999999999795e+01
1.245599999999999952e+01 1.408575773919999818e+01 9.852309999999999945e+01 9.150820000000000221e+01
1.246032499999999921e+01 1.408590385519999977e+01 9.852249999999999375e+01 9.150780000000000314e+01
1.246465000000000067e+01 1.408604997119999958e+01 9.852190000000000225e+01 9.150740000000000407e+01
1.246897500000000036e+01 1.408619608719999938e+01 9.852129999999999654e+01 9.150700000000000500e+01
1.247330000000000005e+01 1.408634220319999919e+01 9.852079999999999416e+01 9.150660000000000593e+01
1.247762499999999974e+01 1.408651754239999931e+01 9.852030000000000598e+01 9.150620000000000687e+01
1.248195000000000121e+01 1.408666365839999912e+01 9.851970000000000027e+01 9.150579999999999359e+01
1.248627500000000090e+01 1.408680977440000071e+01 9.851919999999999789e+01 9.150539999999999452e+01
1.249060000000000059e+01 1.408695589039999874e+01 9.851869999999999550e+01 9.150499999999999545e+01
1.249492500000000028e+01 1.408710200639999854e+01 9.851810000000000400e+01 9.150469999999999970e+01
1.249925000000000175e+01 1.408724812240000013e+01 9.851760000000000161e+01 9.150430000000000064e+01
1.250357500000000144e+01 1.408739423839999816e+01 9.851720000000000255e+01 9.150390000000000157e+01
1.250789999999999935e+01 1.408754035439999974e+01 9.851730000000000587e+01 9.150350000000000250e+01
1.251222499999999904e+01 1.408768647039999955e+01 9.851739999999999498e+01 9.150320000000000675e+01
1.251655000000000051e+01 1.408786180959999967e+01 9.851749999999999829e+01 9.150279999999999347e+01
1.252087500000000020e+01 1.408800792559999948e+01 9.851760000000000161e+01 9.150249999999999773e+01
1.252519999999999989e+01 1.408815404159999929e+01 9.851770000000000493e+01 9.150209999999999866e+01
1.252952499999999958e+01 1.408830015759999910e+01 9.851779999999999404e+01 9.150180000000000291e+01
1.253385000000000105e+01 1.408844627360000068e+01 9.851789999999999736e+01 9.150140000000000384e+01
1.253817500000000074e+01 1.408859238959999871e+01 9.851800000000000068e+01 9.150109999999999388e+01
1.254250000000000043e+01 1.408873850559999852e+01 9.851810000000000400e+01 9.150069999999999482e+01
1.254682500000000012e+01 1.408894306799999896e+01 9.852379999999999427e+01 9.150820000000000221e+01
1.255115000000000158e+01 1.408905996080000023e+01 9.852349999999999852e+01 9.150790000000000646e+01
1.255547500000000127e+01 1.408920607680000003e+01 9.852249999999999375e+01 9.150809999999999889e+01
1.255980000000000096e+01 1.408935219279999806e+01 9.852179999999999893e+01 9.150769999999999982e+01
1.256412499999999888e+01 1.408949830879999965e+01 9.852100000000000080e+01 9.150740000000000407e+01
1.256845000000000034e+01 1.408964442479999946e+01 9.852049999999999841e+01 9.150700000000000500e+01
1.257277500000000003e+01 1.408979054079999926e+01 9.851990000000000691e+01 9.150669999999999504e+01
1.257709999999999972e+01 1.408993665679999907e+01 9.851940000000000452e+01 9.150620000000000687e+01
1.258142499999999941e+01 1.409008277280000065e+01 9.851879999999999882e+01 9.150589999999999691e+01
1.258575000000000088e+01 1.409022888879999869e+01 9.851829999999999643e+01 9.150549999999999784e+01
1.259007500000000057e+01 1.409037500479999849e+01 9.851779999999999404e+01 9.150509999999999877e+01
1.259440000000000026e+01 1.409052112080000008e+01 9.851779999999999404e+01 9.150469999999999970e+01
1.259872499999999995e+01 1.409066723679999988e+01 9.851779999999999404e+01 9.150440000000000396e+01
1.260305000000000142e+01 1.409081335279999969e+01 9.851800000000000068e+01 9.150400000000000489e+01
1.260737500000000111e+01 1.409095946879999950e+01 9.851800000000000068e+01 9.150369999999999493e+01
1.261170000000000080e+01 1.409110558479999931e+01 9.851810000000000400e+01 9.150329999999999586e+01
1.261602500000000049e+01 1.409125170079999911e+01 9.851819999999999311e+01 9.150300000000000011e+01
1.262035000000000196e+01 1.409136859360000038e+01 9.851829999999999643e+01 9.150260000000000105e+01
1.262467499999999987e+01 1.409151470959999841e+01 9.851839999999999975e+01 9.150230000000000530e+01
1.262899999999999956e+01 1.409166082560000000e+01 9.851850000000000307e+01 9.150190000000000623e+01
1.263332499999999925e+01 1.409180694159999980e+01 9.851860000000000639e+01 9.150159999999999627e+01
1.263765000000000072e+01 1.409195305759999783e+01 9.851869999999999550e+01 9.150119999999999720e+01
1.264197500000000041e+01 1.409209917359999942e+01 9.851879999999999882e+01 9.150090000000000146e+01
1.264630000000000010e+01 1.409224528959999923e+01 9.851890000000000214e+01 9.150060000000000571e+01
1.265062499999999979e+01 1.409236218239999872e+01 9.851900000000000546e+01 9.150020000000000664e+01
1.265495000000000125e+01 1.409256674479999916e+01 9.852150000000000318e+01 9.150639999999999930e+01
1.265927500000000094e+01 1.409268363759999865e+01 9.852129999999999654e+01 9.150600000000000023e+01
1.266360000000000063e+01 1.409282975360000023e+01 9.852030000000000598e+01 9.150610000000000355e+01
1.266792500000000032e+01 1.409297586959999826e+01 9.851959999999999695e+01 9.150579999999999359e+01
1.267225000000000179e+01 1.409309276239999953e+01 9.851879999999999882e+01 9.150549999999999784e+01
1.267657500000000148e+01 1.409323887839999934e+01 9.851839999999999975e+01 9.150509999999999877e+01
1.268089999999999939e+01 1.409338499439999914e+01 9.851839999999999975e+01 9.150469999999999970e+01
1.268522499999999908e+01 1.409353111039999895e+01 9.851850000000000307e+01 9.150440000000000396e+01
1.268955000000000055e+01 1.409367722639999876e+01 9.851860000000000639e+01 9.150400000000000489e+01
1.269387500000000024e+01 1.409382334239999857e+01 9.851869999999999550e+01 9.150369999999999493e+01
1.269819999999999993e+01 1.409396945840000015e+01 9.851879999999999882e+01 9.150329999999999586e+01
1.270252499999999962e+01 1.409408635119999964e+01 9.851890000000000214e+01 9.150289999999999679e+01
1.270685000000000109e+01 1.409423246719999945e+01 9.851900000000000546e+01 9.150260000000000105e+01
1.271117500000000078e+01 1.409437858319999926e+01 9.851900000000000546e+01 9.150230000000000530e+01
1.271550000000000047e+01 1.409452469919999906e+01 9.851909999999999457e+01 9.150190000000000623e+01
1.271982500000000016e+01 1.409464159200000033e+01 9.851919999999999789e+01 9.150159999999999627e+01
1.272415000000000163e+01 1.409478770799999836e+01 9.851930000000000121e+01 9.150119999999999720e+01
1.272847500000000132e+01 1.409493382399999994e+01 9.851940000000000452e+01 9.150090000000000146e+01
1.273280000000000101e+01 1.409507993999999975e+01 9.851949999999999363e+01 9.150050000000000239e+01
1.273712500000000070e+01 1.409519683279999924e+01 9.851959999999999695e+01 9.150020000000000664e+01
1.274145000000000216e+01 1.409534294879999905e+01 9.851970000000000027e+01 9.149989999999999668e+01
1.274577500000000008e+01 1.409548906480000063e+01 9.851970000000000027e+01 9.149960000000000093e+01
1.275009999999999977e+01 1.409560595760000012e+01 9.851990000000000691e+01 9.149920000000000186e+01
1.275442499999999946e+01 1.409575207359999993e+01 9.851990000000000691e+01 9.149890000000000612e+01
1.275875000000000092e+01 1.409589818959999796e+01 9.851999999999999602e+01 9.149859999999999616e+01
1.276307500000000061e+01 1.409607352879999809e+01 9.852030000000000598e+01 9.150419999999999732e+01
1.276740000000000030e+01 1.409619042159999935e+01 9.852030000000000598e+01 9.150379999999999825e+01
1.277172499999999999e+01 1.409633653759999916e+01 9.851980000000000359e+01 9.150390000000000157e+01
1.277605000000000146e+01 1.409645343040000043e+01 9.851959999999999695e+01 9.150360000000000582e+01
1.278037500000000115e+01 1.409659954639999846e+01 9.851940000000000452e+01 9.150329999999999586e+01
1.278470000000000084e+01 1.409674566239999827e+01 9.851940000000000452e+01 9.150289999999999679e+01
1.278902500000000053e+01 1.409686255519999953e+01 9.851940000000000452e+01 9.150260000000000105e+01
1.279335000000000200e+01 1.409700867119999934e+01 9.851949999999999363e+01 9.150220000000000198e+01
1.279767500000000169e+01 1.409715478719999915e+01 9.851949999999999363e+01 9.150190000000000623e+01
1.280199999999999960e+01 1.409727167999999864e+01 9.851959999999999695e+01 9.150149999999999295e+01
1.280632499999999929e+01 1.409741779599999845e+01 9.851970000000000027e+01 9.150119999999999720e+01
1.281065000000000076e+01 1.409756391200000003e+01 9.851980000000000359e+01 9.150079999999999814e+01
1.281497500000000045e+01 1.409768080479999952e+01 9.851990000000000691e+01 9.150050000000000239e+01
1.281930000000000014e+01 1.409782692079999933e+01 9.851999999999999602e+01 9.150010000000000332e+01
1.282362499999999983e+01 1.409794381359999882e+01 9.851999999999999602e+01 9.149979999999999336e+01
1.282795000000000130e+01 1.409808992960000040e+01 9.852020000000000266e+01 9.149949999999999761e+01
1.283227500000000099e+01 1.409823604559999843e+01 9.852020000000000266e+01 9.149920000000000186e+01
1.283660000000000068e+01 1.409835293839999970e+01 9.852030000000000598e+01 9.149880000000000280e+01
1.284092500000000037e+01 1.409849905439999951e+01 9.852039999999999509e+01 9.149850000000000705e+01
1.284525000000000183e+01 1.409861594719999900e+01 9.852049999999999841e+01 9.149819999999999709e+01
1.284957500000000152e+01 1.409876206320000058e+01 9.852060000000000173e+01 9.149790000000000134e+01
1.285390000000000121e+01 1.409887895600000007e+01 9.852070000000000505e+01 9.149750000000000227e+01
1.285822499999999913e+01 1.409902507199999988e+01 9.852070000000000505e+01 9.149720000000000653e+01
1.286255000000000059e+01 1.409914196479999937e+01 9.852079999999999416e+01 9.149689999999999657e+01
1.286687500000000028e+01 1.409928808079999918e+01 9.852089999999999748e+01 9.149660000000000082e+01
1.287119999999999997e+01 1.409946341999999930e+01 9.852119999999999322e+01 9.150230000000000530e+01
1.287552499999999966e+01 1.409958031279999879e+01 9.852129999999999654e+01 9.150220000000000198e+01
1.287985000000000113e+01 1.409969720559999828e+01 9.852079999999999416e+01 9.150230000000000530e+01
1.288417500000000082e+01 1.409984332159999809e+01 9.852060000000000173e+01 9.150199999999999534e+01
1.288850000000000051e+01 1.409996021439999936e+01 9.852039999999999509e+01 9.150169999999999959e+01
1.289282500000000020e+01 1.410010633039999917e+01 9.852039999999999509e+01 9.150140000000000384e+01
1.289715000000000167e+01 1.410022322320000043e+01 9.852039999999999509e+01 9.150100000000000477e+01
1.290147500000000136e+01 1.410036933919999846e+01 9.852049999999999841e+01 9.150069999999999482e+01
1.290580000000000105e+01 1.410048623199999973e+01 9.852049999999999841e+01 9.150029999999999575e+01
1.291012500000000074e+01 1.410063234799999954e+01 9.852060000000000173e+01 9.150000000000000000e+01
1.291445000000000221e+01 1.410074924079999903e+01 9.852070000000000505e+01 9.149960000000000093e+01
1.291877500000000012e+01 1.410089535679999884e+01 9.852079999999999416e+01 9.149930000000000518e+01
1.292309999999999981e+01 1.410101224960000010e+01 9.852089999999999748e+01 9.149899999999999523e+01
1.292742499999999950e+01 1.410115836559999813e+01 9.852089999999999748e+01 9.149869999999999948e+01
1.293175000000000097e+01 1.410127525839999940e+01 9.852100000000000080e+01 9.149830000000000041e+01
1.293607500000000066e+01 1.410142137439999921e+01 9.852110000000000412e+01 9.149800000000000466e+01
1.294040000000000035e+01 1.410153826719999870e+01 9.852119999999999322e+01 9.149769999999999470e+01
1.294472500000000004e+01 1.410168438320000028e+01 9.852129999999999654e+01 9.149739999999999895e+01
1.294905000000000150e+01 1.410180127599999977e+01 9.852139999999999986e+01 9.149699999999999989e+01
1.295337500000000119e+01 1.410191816879999926e+01 9.852139999999999986e+01 9.149670000000000414e+01
1.295770000000000088e+01 1.410206428479999907e+01 9.852150000000000318e+01 9.149639999999999418e+01
1.296202500000000057e+01 1.410218117759999856e+01 9.852160000000000650e+01 9.149609999999999843e+01
1.296635000000000204e+01 1.410229807039999983e+01 9.852169999999999561e+01 9.149580000000000268e+01
1.297067500000000173e+01 1.410244418639999786e+01 9.852179999999999893e+01 9.149550000000000693e+01
1.297500000000000142e+01 1.410256107919999913e+01 9.852179999999999893e+01 9.149519999999999698e+01
1.297932499999999933e+01 1.410273641839999925e+01 9.852200000000000557e+01 9.150119999999999720e+01
1.298364999999999903e+01 1.410285331119999874e+01 9.852219999999999800e+01 9.150090000000000146e+01
1.298797500000000049e+01 1.410297020400000001e+01 9.852169999999999561e+01 9.150100000000000477e+01
1.299230000000000018e+01 1.410311631999999804e+01 9.852150000000000318e+01 9.150069999999999482e+01
1.299662499999999987e+01 1.410323321279999931e+01 9.852129999999999654e+01 9.150050000000000239e+01
1.300094999999999956e+01 1.410335010559999880e+01 9.852129999999999654e+01 9.150010000000000332e+01
1.300527500000000103e+01 1.410349622160000038e+01 9.852129999999999654e+01 9.149979999999999336e+01
1.300960000000000072e+01 1.410361311439999987e+01 9.852139999999999986e+01 9.149939999999999429e+01
1.301392500000000041e+01 1.410375923039999968e+01 9.852139999999999986e+01 9.149909999999999854e+01
1.301825000000000010e+01 1.410387612319999917e+01 9.852150000000000318e+01 9.149869999999999948e+01
1.302257500000000157e+01 1.410399301599999866e+01 9.852160000000000650e+01 9.149840000000000373e+01
1.302690000000000126e+01 1.410413913199999847e+01 9.852169999999999561e+01 9.149809999999999377e+01
1.303122500000000095e+01 1.410425602479999796e+01 9.852169999999999561e+01 9.149779999999999802e+01
1.303554999999999886e+01 1.410437291759999923e+01 9.852179999999999893e+01 9.149739999999999895e+01
1.303987500000000033e+01 1.410451903359999903e+01 9.852190000000000225e+01 9.149710000000000321e+01
1.304420000000000002e+01 1.410463592640000030e+01 9.852200000000000557e+01 9.149679999999999325e+01
1.304852499999999971e+01 1.410475281919999802e+01 9.852200000000000557e+01 9.149649999999999750e+01
1.305284999999999940e+01 1.410486971199999928e+01 9.852209999999999468e+01 9.149620000000000175e+01
1.305717500000000086e+01 1.410501582799999909e+01 9.852219999999999800e+01 9.149590000000000600e+01
1.306150000000000055e+01 1.410513272080000036e+01 9.852230000000000132e+01 9.149559999999999604e+01
1.306582500000000024e+01 1.410524961359999985e+01 9.852230000000000132e+01 9.149530000000000030e+01
1.307014999999999993e+01 1.410536650639999934e+01 9.852240000000000464e+01 9.149500000000000455e+01
1.307447500000000140e+01 1.410548339920000060e+01 9.852249999999999375e+01 9.149469999999999459e+01
1.307880000000000109e+01 1.410562951519999864e+01 9.852259999999999707e+01 9.149439999999999884e+01
1.308312500000000078e+01 1.410574640799999990e+01 9.852259999999999707e+01 9.149410000000000309e+01
1.308745000000000047e+01 1.410589252399999971e+01 9.852259999999999707e+01 9.149949999999999761e+01
1.309177500000000194e+01 1.410600941679999920e+01 9.852270000000000039e+01 9.149930000000000518e+01
1.309609999999999985e+01 1.410612630959999869e+01 9.852219999999999800e+01 9.149949999999999761e+01
1.310042499999999954e+01 1.410627242560000028e+01 9.852200000000000557e+01 9.149920000000000186e+01
1.310474999999999923e+01 1.410638931839999799e+01 9.852190000000000225e+01 9.149899999999999523e+01
1.310907500000000070e+01 1.410650621119999926e+01 9.852190000000000225e+01 9.149859999999999616e+01
1.311340000000000039e+01 1.410662310399999875e+01 9.852190000000000225e+01 9.149830000000000041e+01
1.311772500000000008e+01 1.410676922000000033e+01 9.852200000000000557e+01 9.149800000000000466e+01
1.312204999999999977e+01 1.410688611279999982e+01 9.852209999999999468e+01 9.149760000000000559e+01
1.312637500000000124e+01 1.410700300559999931e+01 9.852209999999999468e+01 9.149729999999999563e+01
1.313070000000000093e+01 1.410711989840000058e+01 9.852219999999999800e+01 9.149699999999999989e+01
1.313502500000000062e+01 1.410723679119999829e+01 9.852230000000000132e+01 9.149670000000000414e+01
1.313935000000000031e+01 1.410738290719999988e+01 9.852240000000000464e+01 9.149630000000000507e+01
1.314367500000000177e+01 1.410749979999999937e+01 9.852240000000000464e+01 9.149599999999999511e+01
1.314800000000000146e+01 1.410761669280000064e+01 9.852249999999999375e+01 9.149569999999999936e+01
1.315232499999999938e+01 1.410773358560000013e+01 9.852259999999999707e+01 9.149540000000000362e+01
1.315664999999999907e+01 1.410785047839999962e+01 9.852259999999999707e+01 9.149509999999999366e+01
1.316097500000000053e+01 1.410796737119999911e+01 9.852270000000000039e+01 9.149479999999999791e+01
1.316530000000000022e+01 1.410808426399999860e+01 9.852280000000000371e+01 9.149450000000000216e+01
1.316962499999999991e+01 1.410820115679999809e+01 9.852280000000000371e+01 9.149420000000000641e+01
1.317394999999999960e+01 1.410831804959999936e+01 9.852290000000000703e+01 9.149389999999999645e+01
1.317827500000000107e+01 1.410843494239999885e+01 9.852299999999999613e+01 9.149360000000000070e+01
1.318260000000000076e+01 1.410855183519999834e+01 9.852309999999999945e+01 9.149330000000000496e+01
1.318692500000000045e+01 1.410866872799999960e+01 9.852309999999999945e+01 9.149309999999999832e+01
1.319125000000000014e+01 1.410878562079999909e+01 9.852320000000000277e+01 9.149280000000000257e+01
1.319557500000000161e+01 1.410896095999999922e+01 9.852360000000000184e+01 9.149819999999999709e+01
1.319990000000000130e+01 1.410904862959999839e+01 9.852360000000000184e+01 9.149779999999999802e+01
1.320422500000000099e+01 1.410916552239999966e+01 9.852309999999999945e+01 9.149800000000000466e+01
1.320854999999999890e+01 1.410928241519999915e+01 9.852299999999999613e+01 9.149769999999999470e+01
1.321287500000000037e+01 1.410939930799999864e+01 9.852280000000000371e+01 9.149750000000000227e+01
1.321720000000000006e+01 1.410954542400000022e+01 9.852280000000000371e+01 9.149710000000000321e+01
1.322152499999999975e+01 1.410966231679999794e+01 9.852270000000000039e+01 9.149679999999999325e+01
1.322584999999999944e+01 1.410977920959999921e+01 9.852280000000000371e+01 9.149649999999999750e+01
1.323017500000000091e+01 1.410989610239999870e+01 9.852280000000000371e+01 9.149620000000000175e+01
1.323450000000000060e+01 1.411001299519999819e+01 9.852290000000000703e+01 9.149580000000000268e+01
1.323882500000000029e+01 1.411012988799999945e+01 9.852299999999999613e+01 9.149550000000000693e+01
1.324314999999999998e+01 1.411024678079999894e+01 9.852309999999999945e+01 9.149519999999999698e+01
1.324747500000000144e+01 1.411036367359999844e+01 9.852309999999999945e+01 9.149490000000000123e+01
1.325180000000000113e+01 1.411048056639999970e+01 9.852320000000000277e+01 9.149460000000000548e+01
1.325612500000000082e+01 1.411059745919999919e+01 9.852330000000000609e+01 9.149429999999999552e+01
1.326045000000000051e+01 1.411071435200000046e+01 9.852339999999999520e+01 9.149399999999999977e+01
1.326477500000000198e+01 1.411083124479999995e+01 9.852339999999999520e+01 9.149370000000000402e+01
1.326910000000000167e+01 1.411094813759999944e+01 9.852349999999999852e+01 9.149339999999999407e+01
1.327342499999999959e+01 1.411106503040000071e+01 9.852349999999999852e+01 9.149309999999999832e+01
1.327774999999999928e+01 1.411118192320000020e+01 9.852360000000000184e+01 9.149280000000000257e+01
1.328207500000000074e+01 1.411129881599999791e+01 9.852370000000000516e+01 9.149259999999999593e+01
1.328640000000000043e+01 1.411141570879999918e+01 9.852379999999999427e+01 9.149230000000000018e+01
1.329072500000000012e+01 1.411153260159999867e+01 9.852379999999999427e+01 9.149200000000000443e+01
1.329504999999999981e+01 1.411162027119999962e+01 9.852389999999999759e+01 9.149169999999999447e+01
1.329937500000000128e+01 1.411173716399999911e+01 9.852400000000000091e+01 9.149150000000000205e+01
1.330370000000000097e+01 1.411191250319999924e+01 9.852410000000000423e+01 9.149660000000000082e+01
1.330802500000000066e+01 1.411200017279999841e+01 9.852419999999999334e+01 9.149639999999999418e+01
1.331235000000000035e+01 1.411211706559999968e+01 9.852379999999999427e+01 9.149649999999999750e+01
1.331667500000000182e+01 1.411223395839999917e+01 9.852360000000000184e+01 9.149630000000000507e+01
1.332100000000000151e+01 1.411235085120000043e+01 9.852349999999999852e+01 9.149599999999999511e+01
1.332532500000000120e+01 1.411246774399999993e+01 9.852339999999999520e+01 9.149569999999999936e+01
1.332964999999999911e+01 1.411258463679999942e+01 9.852339999999999520e+01 9.149530000000000030e+01
1.333397500000000058e+01 1.411270152960000068e+01 9.852349999999999852e+01 9.149500000000000455e+01
1.333830000000000027e+01 1.411281842239999840e+01 9.852349999999999852e+01 9.149469999999999459e+01
1.334262499999999996e+01 1.411290609199999935e+01 9.852360000000000184e+01 9.149439999999999884e+01
1.334694999999999965e+01 1.411302298479999884e+01 9.852370000000000516e+01 9.149410000000000309e+01
1.335127500000000111e+01 1.411313987760000010e+01 9.852370000000000516e+01 9.149379999999999313e+01
1.335560000000000080e+01 1.411325677039999960e+01 9.852379999999999427e+01 9.149349999999999739e+01
1.335992500000000049e+01 1.411337366319999909e+01 9.852389999999999759e+01 9.149320000000000164e+01
1.336425000000000018e+01 1.411349055600000035e+01 9.852389999999999759e+01 9.149290000000000589e+01
1.336857500000000165e+01 1.411360744879999984e+01 9.852400000000000091e+01 9.149259999999999593e+01
1.337290000000000134e+01 1.411369511839999902e+01 9.852410000000000423e+01 9.149230000000000018e+01
1.337722500000000103e+01 1.411381201120000028e+01 9.852410000000000423e+01 9.149209999999999354e+01
1.338155000000000072e+01 1.411392890399999978e+01 9.852419999999999334e+01 9.149179999999999779e+01
1.338587500000000219e+01 1.411404579679999927e+01 9.852429999999999666e+01 9.149150000000000205e+01
1.339020000000000010e+01 1.411416268960000053e+01 9.852429999999999666e+01 9.149129999999999541e+01
1.339452499999999979e+01 1.411425035919999971e+01 9.852439999999999998e+01 9.149099999999999966e+01
1.339884999999999948e+01 1.411436725199999920e+01 9.852450000000000330e+01 9.149070000000000391e+01
1.340317500000000095e+01 1.411448414479999869e+01 9.852450000000000330e+01 9.149049999999999727e+01
1.340750000000000064e+01 1.411460103759999996e+01 9.852460000000000662e+01 9.149020000000000152e+01
1.341182500000000033e+01 1.411474715359999799e+01 9.852450000000000330e+01 9.149540000000000362e+01
1.341615000000000002e+01 1.411483482319999894e+01 9.852479999999999905e+01 9.149509999999999366e+01
1.342047500000000149e+01 1.411495171600000020e+01 9.852439999999999998e+01 9.149530000000000030e+01
1.342480000000000118e+01 1.411503938559999938e+01 9.852419999999999334e+01 9.149500000000000455e+01
1.342912500000000087e+01 1.411515627839999887e+01 9.852400000000000091e+01 9.149479999999999791e+01
1.343345000000000056e+01 1.411527317120000014e+01 9.852400000000000091e+01 9.149450000000000216e+01
1.343777500000000202e+01 1.411539006399999963e+01 9.852400000000000091e+01 9.149420000000000641e+01
1.344210000000000171e+01 1.411550695679999912e+01 9.852410000000000423e+01 9.149389999999999645e+01
1.344642499999999963e+01 1.411562384960000038e+01 9.852410000000000423e+01 9.149360000000000070e+01
1.345074999999999932e+01 1.411571151919999956e+01 9.852419999999999334e+01 9.149330000000000496e+01
1.345507500000000078e+01 1.411582841199999905e+01 9.852419999999999334e+01 9.149299999999999500e+01
1.345940000000000047e+01 1.411594530479999854e+01 9.852429999999999666e+01 9.149269999999999925e+01
1.346372500000000016e+01 1.411606219759999981e+01 9.852439999999999998e+01 9.149240000000000350e+01
1.346804999999999986e+01 1.411614986719999898e+01 9.852439999999999998e+01 9.149209999999999354e+01
1.347237500000000132e+01 1.411626675999999847e+01 9.852450000000000330e+01 9.149190000000000111e+01
1.347670000000000101e+01 1.411638365279999796e+01 9.852460000000000662e+01 9.149160000000000537e+01
1.348102500000000070e+01 1.411647132239999891e+01 9.852460000000000662e+01 9.149129999999999541e+01
1.348535000000000039e+01 1.411658821520000018e+01 9.852469999999999573e+01 9.149099999999999966e+01
1.348967500000000186e+01 1.411670510799999967e+01 9.852479999999999905e+01 9.149079999999999302e+01
1.349400000000000155e+01 1.411679277759999884e+01 9.852479999999999905e+01 9.149049999999999727e+01
1.349832500000000124e+01 1.411690967040000011e+01 9.852490000000000236e+01 9.149030000000000484e+01
1.350265000000000093e+01 1.411702656319999960e+01 9.852500000000000568e+01 9.148999999999999488e+01
1.350697500000000062e+01 1.411711423279999877e+01 9.852500000000000568e+01 9.148969999999999914e+01
1.351130000000000031e+01 1.411723112559999826e+01 9.852509999999999479e+01 9.148950000000000671e+01
1.351562500000000000e+01 1.411734801839999953e+01 9.852509999999999479e+01 9.148919999999999675e+01
1.351994999999999969e+01 1.411746491119999902e+01 9.852519999999999811e+01 9.149429999999999552e+01
1.352427499999999938e+01 1.411758180399999851e+01 9.852540000000000475e+01 9.149410000000000309e+01
1.352860000000000085e+01 1.411766947359999946e+01 9.852509999999999479e+01 9.149420000000000641e+01
1.353292500000000054e+01 1.411778636639999895e+01 9.852490000000000236e+01 9.149389999999999645e+01
1.353725000000000023e+01 1.411790325919999844e+01 9.852469999999999573e+01 9.149370000000000402e+01
1.354157499999999992e+01 1.411799092879999939e+01 9.852469999999999573e+01 9.149339999999999407e+01
1.354590000000000138e+01 1.411810782159999889e+01 9.852469999999999573e+01 9.149309999999999832e+01
1.355022500000000107e+01 1.411822471440000015e+01 9.852479999999999905e+01 9.149280000000000257e+01
1.355455000000000076e+01 1.411834160719999964e+01 9.852479999999999905e+01 9.149250000000000682e+01
1.355887500000000045e+01 1.411842927679999882e+01 9.852490000000000236e+01 9.149219999999999686e+01
1.356320000000000192e+01 1.411854616960000008e+01 9.852490000000000236e+01 9.149190000000000111e+01
1.356752499999999984e+01 1.411863383919999926e+01 9.852500000000000568e+01 9.149169999999999447e+01
1.357184999999999953e+01 1.411875073199999875e+01 9.852509999999999479e+01 9.149139999999999873e+01
1.357617499999999922e+01 1.411886762479999824e+01 9.852509999999999479e+01 9.149110000000000298e+01
1.358050000000000068e+01 1.411895529439999919e+01 9.852519999999999811e+01 9.149079999999999302e+01
1.358482500000000037e+01 1.411907218720000046e+01 9.852519999999999811e+01 9.149060000000000059e+01
1.358915000000000006e+01 1.411915985679999963e+01 9.852530000000000143e+01 9.149030000000000484e+01
1.359347499999999975e+01 1.411927674959999912e+01 9.852530000000000143e+01 9.149009999999999820e+01
1.359780000000000122e+01 1.411939364239999861e+01 9.852540000000000475e+01 9.148980000000000246e+01
1.360212500000000091e+01 1.411948131199999779e+01 9.852549999999999386e+01 9.148950000000000671e+01
1.360645000000000060e+01 1.411959820479999905e+01 9.852549999999999386e+01 9.148930000000000007e+01
1.361077500000000029e+01 1.411968587440000000e+01 9.852559999999999718e+01 9.148900000000000432e+01
1.361510000000000176e+01 1.411980276719999949e+01 9.852570000000000050e+01 9.148879999999999768e+01
1.361942500000000145e+01 1.411989043679999867e+01 9.852570000000000050e+01 9.148850000000000193e+01
1.362374999999999936e+01 1.412000732959999993e+01 9.852580000000000382e+01 9.148829999999999529e+01
1.362807499999999905e+01 1.412012422239999943e+01 9.852589999999999293e+01 9.149339999999999407e+01
1.363240000000000052e+01 1.412024111519999892e+01 9.852609999999999957e+01 9.149309999999999832e+01
1.363672500000000021e+01 1.412032878479999809e+01 9.852570000000000050e+01 9.149330000000000496e+01
1.364104999999999990e+01 1.412044567759999936e+01 9.852549999999999386e+01 9.149299999999999500e+01
1.364537499999999959e+01 1.412053334720000031e+01 9.852530000000000143e+01 9.149280000000000257e+01
1.364970000000000105e+01 1.412065023999999980e+01 9.852530000000000143e+01 9.149250000000000682e+01
1.365402500000000074e+01 1.412073790959999897e+01 9.852530000000000143e+01 9.149230000000000018e+01
1.365835000000000043e+01 1.412085480239999846e+01 9.852530000000000143e+01 9.149190000000000111e+01
1.366267500000000013e+01 1.412097169519999973e+01 9.852540000000000475e+01 9.149169999999999447e+01
1.366700000000000159e+01 1.412105936479999890e+01 9.852540000000000475e+01 9.149129999999999541e+01
1.367132500000000128e+01 1.412117625759999839e+01 9.852549999999999386e+01 9.149110000000000298e+01
1.367565000000000097e+01 1.412126392719999934e+01 9.852549999999999386e+01 9.149079999999999302e+01
1.367997499999999889e+01 1.412138082000000061e+01 9.852559999999999718e+01 9.149060000000000059e+01
1.368430000000000035e+01 1.412146848959999978e+01 9.852570000000000050e+01 9.149030000000000484e+01
1.368862500000000004e+01 1.412158538239999928e+01 9.852570000000000050e+01 9.148999999999999488e+01
1.369294999999999973e+01 1.412167305200000023e+01 9.852580000000000382e+01 9.148969999999999914e+01
1.369727499999999942e+01 1.412178994479999794e+01 9.852580000000000382e+01 9.148950000000000671e+01
1.370160000000000089e+01 1.412187761439999889e+01 9.852589999999999293e+01 9.148919999999999675e+01
1.370592500000000058e+01 1.412199450720000016e+01 9.852589999999999293e+01 9.148900000000000432e+01
1.371025000000000027e+01 1.412208217679999933e+01 9.852599999999999625e+01 9.148869999999999436e+01
1.371457499999999996e+01 1.412216984640000028e+01 9.852599999999999625e+01 9.148850000000000193e+01
1.371890000000000143e+01 1.412228673919999977e+01 9.852609999999999957e+01 9.148820000000000618e+01
1.372322500000000112e+01 1.412237440879999895e+01 9.852620000000000289e+01 9.148799999999999955e+01
1.372755000000000081e+01 1.412249130159999844e+01 9.852620000000000289e+01 9.148779999999999291e+01
1.373187500000000050e+01 1.412257897119999939e+01 9.852630000000000621e+01 9.148760000000000048e+01
1.373620000000000196e+01 1.412272508719999919e+01 9.852630000000000621e+01 9.149269999999999925e+01
1.374052499999999988e+01 1.412281275679999837e+01 9.852670000000000528e+01 9.149259999999999593e+01
1.374484999999999957e+01 1.412290042639999932e+01 9.852639999999999532e+01 9.149269999999999925e+01
1.374917499999999926e+01 1.412301731920000059e+01 9.852620000000000289e+01 9.149250000000000682e+01
1.375350000000000072e+01 1.412310498879999976e+01 9.852599999999999625e+01 9.149219999999999686e+01
1.375782500000000041e+01 1.412322188159999925e+01 9.852599999999999625e+01 9.149200000000000443e+01
1.376215000000000011e+01 1.412330955120000020e+01 9.852599999999999625e+01 9.149169999999999447e+01
1.376647499999999980e+01 1.412342644399999791e+01 9.852609999999999957e+01 9.149139999999999873e+01
1.377080000000000126e+01 1.412351411359999886e+01 9.852609999999999957e+01 9.149110000000000298e+01
1.377512500000000095e+01 1.412360178319999804e+01 9.852620000000000289e+01 9.149089999999999634e+01
1.377945000000000064e+01 1.412371867599999931e+01 9.852620000000000289e+01 9.149060000000000059e+01
1.378377500000000033e+01 1.412380634560000026e+01 9.852630000000000621e+01 9.149030000000000484e+01
1.378810000000000180e+01 1.412392323839999975e+01 9.852630000000000621e+01 9.149009999999999820e+01
1.379242500000000149e+01 1.412401090799999892e+01 9.852639999999999532e+01 9.148980000000000246e+01
1.379675000000000118e+01 1.412409857759999987e+01 9.852639999999999532e+01 9.148950000000000671e+01
1.380107499999999909e+01 1.412421547039999936e+01 9.852649999999999864e+01 9.148930000000000007e+01
1.380540000000000056e+01 1.412430313999999854e+01 9.852649999999999864e+01 9.148909999999999343e+01
1.380972500000000025e+01 1.412442003279999980e+01 9.852660000000000196e+01 9.148879999999999768e+01
1.381404999999999994e+01 1.412450770239999898e+01 9.852670000000000528e+01 9.148860000000000525e+01
1.381837499999999963e+01 1.412459537199999993e+01 9.852670000000000528e+01 9.148839999999999861e+01
1.382270000000000110e+01 1.412471226479999942e+01 9.852679999999999438e+01 9.148810000000000286e+01
1.382702500000000079e+01 1.412479993439999859e+01 9.852679999999999438e+01 9.148789999999999623e+01
1.383135000000000048e+01 1.412488760399999954e+01 9.852689999999999770e+01 9.148760000000000048e+01
1.383567500000000017e+01 1.412500449679999903e+01 9.852689999999999770e+01 9.148739999999999384e+01
1.384000000000000163e+01 1.412509216639999998e+01 9.852700000000000102e+01 9.148709999999999809e+01
1.384432500000000132e+01 1.412520905919999947e+01 9.852700000000000102e+01 9.149230000000000018e+01
1.384865000000000101e+01 1.412529672879999865e+01 9.852729999999999677e+01 9.149200000000000443e+01
1.385297500000000070e+01 1.412538439839999960e+01 9.852700000000000102e+01 9.149219999999999686e+01
1.385730000000000217e+01 1.412550129119999909e+01 9.852689999999999770e+01 9.149190000000000111e+01
1.386162500000000009e+01 1.412558896079999826e+01 9.852670000000000528e+01 9.149169999999999447e+01
1.386594999999999978e+01 1.412570585359999953e+01 9.852670000000000528e+01 9.149139999999999873e+01
1.387027499999999947e+01 1.412579352319999870e+01 9.852670000000000528e+01 9.149120000000000630e+01
1.387460000000000093e+01 1.412588119279999965e+01 9.852670000000000528e+01 9.149089999999999634e+01
1.387892500000000062e+01 1.412599808559999914e+01 9.852670000000000528e+01 9.149070000000000391e+01
1.388325000000000031e+01 1.412608575519999832e+01 9.852679999999999438e+01 9.149039999999999395e+01
1.388757500000000000e+01 1.412617342479999927e+01 9.852679999999999438e+01 9.149009999999999820e+01
1.389190000000000147e+01 1.412629031760000053e+01 9.852679999999999438e+01 9.148990000000000578e+01
1.389622500000000116e+01 1.412637798719999971e+01 9.852689999999999770e+01 9.148959999999999582e+01
1.390055000000000085e+01 1.412646565680000066e+01 9.852689999999999770e+01 9.148940000000000339e+01
1.390487500000000054e+01 1.412658254960000015e+01 9.852689999999999770e+01 9.148909999999999343e+01
1.390920000000000201e+01 1.412667021919999932e+01 9.852700000000000102e+01 9.148890000000000100e+01
1.391352500000000170e+01 1.412675788879999850e+01 9.852700000000000102e+01 9.148869999999999436e+01
1.391784999999999961e+01 1.412684555839999945e+01 9.852710000000000434e+01 9.148839999999999861e+01
1.392217499999999930e+01 1.412696245119999894e+01 9.852710000000000434e+01 9.148820000000000618e+01
1.392650000000000077e+01 1.412705012079999811e+01 9.852719999999999345e+01 9.148789999999999623e+01
1.393082500000000046e+01 1.412713779039999906e+01 9.852719999999999345e+01 9.148770000000000380e+01
1.393515000000000015e+01 1.412722545999999824e+01 9.852719999999999345e+01 9.148749999999999716e+01
1.393947499999999984e+01 1.412734235279999950e+01 9.852729999999999677e+01 9.148730000000000473e+01
1.394380000000000130e+01 1.412743002239999868e+01 9.852729999999999677e+01 9.148699999999999477e+01
1.394812500000000099e+01 1.412751769199999963e+01 9.852740000000000009e+01 9.148680000000000234e+01
1.395245000000000068e+01 1.412766380799999943e+01 9.852760000000000673e+01 9.149179999999999779e+01
1.395677500000000038e+01 1.412772225439999829e+01 9.852769999999999584e+01 9.149160000000000537e+01
1.396110000000000184e+01 1.412783914719999956e+01 9.852740000000000009e+01 9.149169999999999447e+01
1.396542500000000153e+01 1.412792681680000051e+01 9.852719999999999345e+01 9.149150000000000205e+01
1.396975000000000122e+01 1.412801448639999968e+01 9.852710000000000434e+01 9.149129999999999541e+01
1.397407499999999914e+01 1.412813137919999917e+01 9.852700000000000102e+01 9.149099999999999966e+01
1.397840000000000060e+01 1.412821904880000012e+01 9.852700000000000102e+01 9.149079999999999302e+01
1.398272500000000029e+01 1.412830671839999930e+01 9.852700000000000102e+01 9.149049999999999727e+01
1.398704999999999998e+01 1.412842361119999879e+01 9.852700000000000102e+01 9.149020000000000152e+01
1.399137499999999967e+01 1.412851128079999796e+01 9.852710000000000434e+01 9.148999999999999488e+01
1.399570000000000114e+01 1.412859895039999891e+01 9.852710000000000434e+01 9.148969999999999914e+01
1.400002500000000083e+01 1.412871584320000018e+01 9.852719999999999345e+01 9.148950000000000671e+01
1.400435000000000052e+01 1.412880351279999935e+01 9.852719999999999345e+01 9.148919999999999675e+01
1.400867500000000021e+01 1.412889118240000030e+01 9.852729999999999677e+01 9.148900000000000432e+01
1.401300000000000168e+01 1.412897885199999948e+01 9.852729999999999677e+01 9.148869999999999436e+01
1.401732500000000137e+01 1.412909574479999897e+01 9.852740000000000009e+01 9.148850000000000193e+01
1.402165000000000106e+01 1.412918341439999814e+01 9.852740000000000009e+01 9.148829999999999529e+01
1.402597500000000075e+01 1.412927108399999909e+01 9.852750000000000341e+01 9.148810000000000286e+01
1.403030000000000221e+01 1.412935875359999827e+01 9.852760000000000673e+01 9.148779999999999291e+01
1.403462500000000190e+01 1.412944642319999922e+01 9.852760000000000673e+01 9.148760000000000048e+01
1.403894999999999982e+01 1.412956331600000048e+01 9.852769999999999584e+01 9.148739999999999384e+01
1.404327499999999951e+01 1.412965098559999966e+01 9.852769999999999584e+01 9.148720000000000141e+01
1.404760000000000097e+01 1.412973865520000061e+01 9.852779999999999916e+01 9.148690000000000566e+01
1.405192500000000067e+01 1.412982632479999978e+01 9.852779999999999916e+01 9.148669999999999902e+01
1.405625000000000036e+01 1.412991399439999896e+01 9.852790000000000248e+01 9.148650000000000659e+01
1.406057500000000005e+01 1.413003088719999845e+01 9.852819999999999823e+01 9.149139999999999873e+01
1.406489999999999974e+01 1.413011855679999940e+01 9.852830000000000155e+01 9.149110000000000298e+01
1.406922500000000120e+01 1.413020622639999857e+01 9.852790000000000248e+01 9.149129999999999541e+01
1.407355000000000089e+01 1.413032311919999806e+01 9.852769999999999584e+01 9.149099999999999966e+01
1.407787500000000058e+01 1.413041078879999901e+01 9.852750000000000341e+01 9.149089999999999634e+01
1.408220000000000027e+01 1.413049845839999996e+01 9.852750000000000341e+01 9.149060000000000059e+01
1.408652500000000174e+01 1.413058612799999914e+01 9.852750000000000341e+01 9.149039999999999395e+01
1.409085000000000143e+01 1.413070302079999863e+01 9.852750000000000341e+01 9.149009999999999820e+01
1.409517499999999934e+01 1.413079069039999958e+01 9.852750000000000341e+01 9.148990000000000578e+01
1.409949999999999903e+01 1.413087835999999875e+01 9.852760000000000673e+01 9.148959999999999582e+01
1.410382500000000050e+01 1.413096602959999970e+01 9.852760000000000673e+01 9.148940000000000339e+01
1.410815000000000019e+01 1.413105369919999887e+01 9.852769999999999584e+01 9.148909999999999343e+01
1.411247499999999988e+01 1.413117059199999836e+01 9.852769999999999584e+01 9.148890000000000100e+01
1.411679999999999957e+01 1.413125826159999932e+01 9.852779999999999916e+01 9.148860000000000525e+01
1.412112500000000104e+01 1.413134593119999849e+01 9.852779999999999916e+01 9.148839999999999861e+01
1.412545000000000073e+01 1.413143360079999944e+01 9.852790000000000248e+01 9.148820000000000618e+01
1.412977500000000042e+01 1.413152127039999861e+01 9.852800000000000580e+01 9.148799999999999955e+01
1.413410000000000011e+01 1.413160893999999779e+01 9.852800000000000580e+01 9.148770000000000380e+01
1.413842500000000157e+01 1.413169660959999874e+01 9.852809999999999491e+01 9.148749999999999716e+01
1.414275000000000126e+01 1.413178427919999791e+01 9.852809999999999491e+01 9.148730000000000473e+01
1.414707500000000095e+01 1.413187194879999886e+01 9.852819999999999823e+01 9.148709999999999809e+01
1.415139999999999887e+01 1.413198884160000013e+01 9.852819999999999823e+01 9.148680000000000234e+01
1.415572500000000034e+01 1.413207651119999930e+01 9.852830000000000155e+01 9.148669999999999902e+01
1.416005000000000003e+01 1.413216418080000025e+01 9.852830000000000155e+01 9.148640000000000327e+01
1.416437499999999972e+01 1.413225185039999943e+01 9.852840000000000487e+01 9.148619999999999663e+01
1.416869999999999941e+01 1.413236874319999892e+01 9.852859999999999729e+01 9.149099999999999966e+01
1.417302500000000087e+01 1.413245641279999809e+01 9.852880000000000393e+01 9.149079999999999302e+01
1.417735000000000056e+01 1.413254408239999904e+01 9.852840000000000487e+01 9.149089999999999634e+01
1.418167500000000025e+01 1.413263175199999822e+01 9.852819999999999823e+01 9.149070000000000391e+01
1.418599999999999994e+01 1.413271942159999917e+01 9.852809999999999491e+01 9.149049999999999727e+01
1.419032500000000141e+01 1.413280709119999834e+01 9.852800000000000580e+01 9.149030000000000484e+01
1.419465000000000110e+01 1.413289476079999929e+01 9.852800000000000580e+01 9.148999999999999488e+01
1.419897500000000079e+01 1.413298243039999846e+01 9.852800000000000580e+01 9.148980000000000246e+01
1.420330000000000048e+01 1.413307009999999941e+01 9.852809999999999491e+01 9.148950000000000671e+01
1.420762500000000195e+01 1.413315776959999859e+01 9.852809999999999491e+01 9.148930000000000007e+01
1.421194999999999986e+01 1.413324543919999776e+01 9.852819999999999823e+01 9.148909999999999343e+01
1.421627499999999955e+01 1.413336233199999903e+01 9.852819999999999823e+01 9.148879999999999768e+01
1.422059999999999924e+01 1.413345000159999998e+01 9.852830000000000155e+01 9.148860000000000525e+01
1.422492500000000071e+01 1.413353767119999915e+01 9.852830000000000155e+01 9.148839999999999861e+01
1.422925000000000040e+01 1.413362534080000010e+01 9.852840000000000487e+01 9.148810000000000286e+01
1.423357500000000009e+01 1.413371301039999928e+01 9.852840000000000487e+01 9.148799999999999955e+01
1.423789999999999978e+01 1.413380068000000023e+01 9.852849999999999397e+01 9.148770000000000380e+01
1.424222500000000124e+01 1.413388834959999940e+01 9.852849999999999397e+01 9.148749999999999716e+01
1.424655000000000094e+01 1.413397601919999858e+01 9.852849999999999397e+01 9.148730000000000473e+01
1.425087500000000063e+01 1.413406368879999953e+01 9.852859999999999729e+01 9.148709999999999809e+01
1.425520000000000032e+01 1.413415135839999870e+01 9.852859999999999729e+01 9.148690000000000566e+01
1.425952500000000178e+01 1.413423902799999965e+01 9.852870000000000061e+01 9.148669999999999902e+01
1.426385000000000147e+01 1.413432669759999882e+01 9.852870000000000061e+01 9.148640000000000327e+01
1.426817500000000116e+01 1.413441436719999977e+01 9.852880000000000393e+01 9.148629999999999995e+01
1.427249999999999908e+01 1.413447281360000041e+01 9.852880000000000393e+01 9.148600000000000421e+01
1.427682500000000054e+01 1.413458970639999990e+01 9.852920000000000300e+01 9.149070000000000391e+01
1.428115000000000023e+01 1.413467737599999907e+01 9.852930000000000632e+01 9.149049999999999727e+01
1.428547499999999992e+01 1.413476504559999825e+01 9.852889999999999304e+01 9.149060000000000059e+01
1.428979999999999961e+01 1.413485271519999920e+01 9.852870000000000061e+01 9.149039999999999395e+01
1.429412500000000108e+01 1.413494038479999837e+01 9.852859999999999729e+01 9.149030000000000484e+01
1.429845000000000077e+01 1.413502805439999932e+01 9.852859999999999729e+01 9.148990000000000578e+01
1.430277500000000046e+01 1.413511572399999849e+01 9.852849999999999397e+01 9.148980000000000246e+01
1.430710000000000015e+01 1.413520339359999944e+01 9.852849999999999397e+01 9.148950000000000671e+01
1.431142500000000162e+01 1.413529106319999862e+01 9.852859999999999729e+01 9.148930000000000007e+01
1.431575000000000131e+01 1.413537873279999957e+01 9.852859999999999729e+01 9.148900000000000432e+01
1.432007500000000100e+01 1.413546640239999874e+01 9.852859999999999729e+01 9.148879999999999768e+01
1.432440000000000069e+01 1.413555407199999792e+01 9.852870000000000061e+01 9.148850000000000193e+01
1.432872500000000215e+01 1.413564174159999887e+01 9.852870000000000061e+01 9.148839999999999861e+01
1.433305000000000007e+01 1.413572941119999804e+01 9.852880000000000393e+01 9.148810000000000286e+01
1.433737499999999976e+01 1.413581708079999899e+01 9.852880000000000393e+01 9.148789999999999623e+01
1.434169999999999945e+01 1.413590475039999816e+01 9.852889999999999304e+01 9.148770000000000380e+01
1.434602500000000092e+01 1.413599241999999911e+01 9.852889999999999304e+01 9.148749999999999716e+01
1.435035000000000061e+01 1.413608008959999829e+01 9.852899999999999636e+01 9.148720000000000141e+01
1.435467500000000030e+01 1.413613853599999892e+01 9.852899999999999636e+01 9.148709999999999809e+01
1.435899999999999999e+01 1.413622620559999987e+01 9.852909999999999968e+01 9.148680000000000234e+01
1.436332500000000145e+01 1.413631387519999905e+01 9.852909999999999968e+01 9.148669999999999902e+01
1.436765000000000114e+01 1.413640154479999822e+01 9.852920000000000300e+01 9.148640000000000327e+01
1.437197500000000083e+01 1.413648921439999917e+01 9.852920000000000300e+01 9.148629999999999995e+01
1.437630000000000052e+01 1.413657688399999834e+01 9.852920000000000300e+01 9.148600000000000421e+01
1.438062500000000199e+01 1.413666455359999929e+01 9.852930000000000632e+01 9.148590000000000089e+01
1.438495000000000168e+01 1.413675222319999847e+01 9.852949999999999875e+01 9.149020000000000152e+01
1.438927499999999959e+01 1.413683989279999942e+01 9.852970000000000539e+01 9.148999999999999488e+01
1.439359999999999928e+01 1.413692756239999859e+01 9.852939999999999543e+01 9.149009999999999820e+01
1.439792500000000075e+01 1.413701523199999954e+01 9.852920000000000300e+01 9.148999999999999488e+01
1.440225000000000044e+01 1.413710290159999872e+01 9.852899999999999636e+01 9.148980000000000246e+01
1.440657500000000013e+01 1.413716134799999935e+01 9.852899999999999636e+01 9.148950000000000671e+01
1.441089999999999982e+01 1.413724901759999852e+01 9.852889999999999304e+01 9.148930000000000007e+01
1.441522500000000129e+01 1.413733668719999947e+01 9.852899999999999636e+01 9.148909999999999343e+01
1.441955000000000098e+01 1.413742435679999865e+01 9.852899999999999636e+01 9.148879999999999768e+01
1.442387500000000067e+01 1.413751202639999960e+01 9.852899999999999636e+01 9.148860000000000525e+01
1.442820000000000036e+01 1.413759969599999877e+01 9.852899999999999636e+01 9.148839999999999861e+01
1.443252500000000182e+01 1.413768736559999972e+01 9.852909999999999968e+01 9.148820000000000618e+01
1.443685000000000151e+01 1.413777503519999890e+01 9.852909999999999968e+01 9.148799999999999955e+01
1.444117500000000121e+01 1.413786270479999985e+01 9.852920000000000300e+01 9.148779999999999291e+01
1.444549999999999912e+01 1.413792115120000048e+01 9.852920000000000300e+01 9.148749999999999716e+01
1.444982500000000059e+01 1.413800882079999965e+01 9.852930000000000632e+01 9.148739999999999384e+01
1.445415000000000028e+01 1.413809649039999883e+01 9.852930000000000632e+01 9.148709999999999809e+01
1.445847499999999997e+01 1.413818415999999978e+01 9.852939999999999543e+01 9.148699999999999477e+01
1.446279999999999966e+01 1.413827182959999895e+01 9.852939999999999543e+01 9.148669999999999902e+01
1.446712500000000112e+01 1.413835949919999990e+01 9.852939999999999543e+01 9.148659999999999570e+01
1.447145000000000081e+01 1.413841794560000054e+01 9.852949999999999875e+01 9.148629999999999995e+01
1.447577500000000050e+01 1.413850561519999971e+01 9.852949999999999875e+01 9.148619999999999663e+01
1.448010000000000019e+01 1.413859328480000066e+01 9.852960000000000207e+01 9.148590000000000089e+01
1.448442500000000166e+01 1.413868095439999983e+01 9.852960000000000207e+01 9.148579999999999757e+01
1.448875000000000135e+01 1.413873940079999869e+01 9.852970000000000539e+01 9.148560000000000514e+01
1.449307500000000104e+01 1.413885629359999996e+01 9.853000000000000114e+01 9.148980000000000246e+01
1.449740000000000073e+01 1.413894396319999913e+01 9.853010000000000446e+01 9.148950000000000671e+01
1.450172500000000220e+01 1.413900240959999799e+01 9.852979999999999450e+01 9.148969999999999914e+01
1.450605000000000011e+01 1.413909007919999894e+01 9.852960000000000207e+01 9.148950000000000671e+01
1.451037499999999980e+01 1.413917774879999811e+01 9.852949999999999875e+01 9.148940000000000339e+01
1.451469999999999949e+01 1.413926541839999906e+01 9.852939999999999543e+01 9.148909999999999343e+01
1.451902500000000096e+01 1.413935308799999824e+01 9.852939999999999543e+01 9.148890000000000100e+01
1.452335000000000065e+01 1.413941153439999887e+01 9.852939999999999543e+01 9.148860000000000525e+01
1.452767500000000034e+01 1.413949920399999982e+01 9.852939999999999543e+01 9.148850000000000193e+01
1.453200000000000003e+01 1.413958687359999900e+01 9.852949999999999875e+01 9.148820000000000618e+01
1.453632500000000149e+01 1.413967454319999817e+01 9.852949999999999875e+01 9.148799999999999955e+01
1.454065000000000119e+01 1.413976221279999912e+01 9.852960000000000207e+01 9.148779999999999291e+01
1.454497500000000088e+01 1.413982065919999975e+01 9.852960000000000207e+01 9.148760000000000048e+01
1.454930000000000057e+01 1.413990832879999893e+01 9.852970000000000539e+01 9.148730000000000473e+01
1.455362500000000203e+01 1.413999599839999988e+01 9.852970000000000539e+01 9.148720000000000141e+01
1.455795000000000172e+01 1.414008366799999905e+01 9.852979999999999450e+01 9.148690000000000566e+01
1.456227500000000141e+01 1.414014211439999968e+01 9.852979999999999450e+01 9.148680000000000234e+01
1.456659999999999933e+01 1.414022978400000063e+01 9.852979999999999450e+01 9.148650000000000659e+01
1.457092500000000079e+01 1.414031745359999981e+01 9.852989999999999782e+01 9.148640000000000327e+01
1.457525000000000048e+01 1.414040512319999898e+01 9.852989999999999782e+01 9.148619999999999663e+01
1.457957500000000017e+01 1.414046356959999784e+01 9.853000000000000114e+01 9.148600000000000421e+01
1.458389999999999986e+01 1.414055123919999879e+01 9.853000000000000114e+01 9.148579999999999757e+01
1.458822500000000133e+01 1.414063890879999796e+01 9.853000000000000114e+01 9.148560000000000514e+01
1.459255000000000102e+01 1.414069735519999860e+01 9.853010000000000446e+01 9.148539999999999850e+01
1.459687500000000071e+01 1.414078502479999955e+01 9.853010000000000446e+01 9.148520000000000607e+01
1.460120000000000040e+01 1.414090191759999904e+01 9.853040000000000020e+01 9.148930000000000007e+01
1.460552500000000009e+01 1.414096036399999967e+01 9.853060000000000684e+01 9.148909999999999343e+01
1.460985000000000156e+01 1.414104803359999885e+01 9.853029999999999688e+01 9.148919999999999675e+01
1.461417500000000125e+01 1.414110647999999948e+01 9.853010000000000446e+01 9.148900000000000432e+01
1.461850000000000094e+01 1.414119414960000043e+01 9.852989999999999782e+01 9.148890000000000100e+01
1.462282499999999885e+01 1.414128181919999960e+01 9.852979999999999450e+01 9.148860000000000525e+01
1.462715000000000032e+01 1.414136948879999878e+01 9.852979999999999450e+01 9.148839999999999861e+01
1.463147500000000001e+01 1.414142793519999941e+01 9.852979999999999450e+01 9.148820000000000618e+01
1.463579999999999970e+01 1.414151560480000036e+01 9.852979999999999450e+01 9.148799999999999955e+01
1.464012499999999939e+01 1.414160327439999953e+01 9.852989999999999782e+01 9.148779999999999291e+01
1.464445000000000086e+01 1.414169094400000048e+01 9.852989999999999782e+01 9.148749999999999716e+01
1.464877500000000055e+01 1.414174939039999934e+01 9.853000000000000114e+01 9.148739999999999384e+01
1.465310000000000024e+01 1.414183705999999852e+01 9.853000000000000114e+01 9.148709999999999809e+01
1.465742499999999993e+01 1.414192472959999947e+01 9.853010000000000446e+01 9.148690000000000566e+01
1.466175000000000139e+01 1.414198317600000010e+01 9.853019999999999357e+01 9.148669999999999902e+01
1.466607500000000108e+01 1.414207084559999927e+01 9.853019999999999357e+01 9.148659999999999570e+01
1.467040000000000077e+01 1.414215851519999845e+01 9.853029999999999688e+01 9.148629999999999995e+01
1.467472500000000046e+01 1.414221696159999908e+01 9.853029999999999688e+01 9.148619999999999663e+01
1.467905000000000193e+01 1.414230463120000003e+01 9.853040000000000020e+01 9.148600000000000421e+01
1.468337499999999984e+01 1.414236307759999889e+01 9.853040000000000020e+01 9.148579999999999757e+01
1.468769999999999953e+01 1.414245074719999806e+01 9.853050000000000352e+01 9.148560000000000514e+01
1.469202499999999922e+01 1.414253841679999901e+01 9.853050000000000352e+01 9.148539999999999850e+01
1.469635000000000069e+01 1.414259686319999965e+01 9.853060000000000684e+01 9.148520000000000607e+01
1.470067500000000038e+01 1.414268453279999882e+01 9.853060000000000684e+01 9.148510000000000275e+01
1.470500000000000007e+01 1.414274297919999945e+01 9.853069999999999595e+01 9.148489999999999611e+01
1.470932499999999976e+01 1.414285987199999894e+01 9.853079999999999927e+01 9.148900000000000432e+01
1.471365000000000123e+01 1.414291831839999958e+01 9.853100000000000591e+01 9.148869999999999436e+01
1.471797500000000092e+01 1.414297676480000021e+01 9.853079999999999927e+01 9.148879999999999768e+01
1.472230000000000061e+01 1.414306443439999939e+01 9.853069999999999595e+01 9.148860000000000525e+01
1.472662500000000030e+01 1.414315210400000034e+01 9.853060000000000684e+01 9.148850000000000193e+01
1.473095000000000176e+01 1.414321055039999919e+01 9.853050000000000352e+01 9.148820000000000618e+01
1.473527500000000146e+01 1.414329821999999837e+01 9.853050000000000352e+01 9.148810000000000286e+01
1.473959999999999937e+01 1.414335666639999900e+01 9.853060000000000684e+01 9.148779999999999291e+01
1.474392499999999906e+01 1.414344433599999995e+01 9.853060000000000684e+01 9.148760000000000048e+01
1.474825000000000053e+01 1.414350278240000058e+01 9.853060000000000684e+01 9.148739999999999384e+01
1.475257500000000022e+01 1.414359045199999976e+01 9.853060000000000684e+01 9.148720000000000141e+01
1.475689999999999991e+01 1.414367812159999893e+01 9.853069999999999595e+01 9.148699999999999477e+01
1.476122499999999960e+01 1.414373656799999779e+01 9.853069999999999595e+01 9.148680000000000234e+01
1.476555000000000106e+01 1.414382423759999874e+01 9.853069999999999595e+01 9.148659999999999570e+01
1.476987500000000075e+01 1.414388268399999937e+01 9.853069999999999595e+01 9.148650000000000659e+01
1.477420000000000044e+01 1.414397035359999855e+01 9.853079999999999927e+01 9.148619999999999663e+01
1.477852500000000013e+01 1.414402879999999918e+01 9.853079999999999927e+01 9.148609999999999332e+01
1.478285000000000160e+01 1.414411646960000013e+01 9.853079999999999927e+01 9.148590000000000089e+01
1.478717500000000129e+01 1.414417491599999899e+01 9.853079999999999927e+01 9.148569999999999425e+01
1.479150000000000098e+01 1.414426258559999994e+01 9.853090000000000259e+01 9.148550000000000182e+01
1.479582500000000067e+01 1.414432103199999879e+01 9.853090000000000259e+01 9.148539999999999850e+01
1.480015000000000214e+01 1.414440870159999974e+01 9.853090000000000259e+01 9.148510000000000275e+01
1.480447500000000005e+01 1.414446714799999860e+01 9.853100000000000591e+01 9.148499999999999943e+01
1.480879999999999974e+01 1.414452559439999924e+01 9.853100000000000591e+01 9.148480000000000700e+01
1.481312499999999943e+01 1.414461326400000019e+01 9.853100000000000591e+01 9.148470000000000368e+01
1.481745000000000090e+01 1.414470093359999936e+01 9.853100000000000591e+01 9.148860000000000525e+01
1.482177500000000059e+01 1.414475937999999822e+01 9.853130000000000166e+01 9.148839999999999861e+01
1.482610000000000028e+01 1.414484704959999917e+01 9.853109999999999502e+01 9.148850000000000193e+01
1.483042499999999997e+01 1.414490549599999980e+01 9.853100000000000591e+01 9.148829999999999529e+01
1.483475000000000144e+01 1.414499316559999897e+01 9.853079999999999927e+01 9.148810000000000286e+01
1.483907500000000113e+01 1.414505161199999961e+01 9.853079999999999927e+01 9.148789999999999623e+01
1.484340000000000082e+01 1.414513928160000056e+01 9.853079999999999927e+01 9.148770000000000380e+01
1.484772500000000051e+01 1.414519772799999942e+01 9.853079999999999927e+01 9.148749999999999716e+01
1.485205000000000197e+01 1.414528539759999859e+01 9.853079999999999927e+01 9.148730000000000473e+01
1.485637500000000166e+01 1.414537306719999776e+01 9.853079999999999927e+01 9.148709999999999809e+01
1.486069999999999958e+01 1.414543151359999840e+01 9.853079999999999927e+01 9.148690000000000566e+01
1.486502499999999927e+01 1.414551918319999935e+01 9.853079999999999927e+01 9.148669999999999902e+01
1.486935000000000073e+01 1.414557762959999998e+01 9.853079999999999927e+01 9.148650000000000659e+01
1.487367500000000042e+01 1.414566529919999915e+01 9.853090000000000259e+01 9.148640000000000327e+01
1.487800000000000011e+01 1.414572374559999979e+01 9.853090000000000259e+01 9.148609999999999332e+01
1.488232499999999980e+01 1.414578219199999864e+01 9.853090000000000259e+01 9.148600000000000421e+01
1.488665000000000127e+01 1.414586986159999960e+01 9.853090000000000259e+01 9.148579999999999757e+01
1.489097500000000096e+01 1.414592830800000023e+01 9.853100000000000591e+01 9.148560000000000514e+01
1.489530000000000065e+01 1.414601597759999940e+01 9.853100000000000591e+01 9.148539999999999850e+01
1.489962500000000034e+01 1.414607442400000004e+01 9.853100000000000591e+01 9.148529999999999518e+01
1.490395000000000181e+01 1.414616209359999921e+01 9.853100000000000591e+01 9.148510000000000275e+01
1.490827500000000150e+01 1.414622053999999807e+01 9.853109999999999502e+01 9.148489999999999611e+01
1.491260000000000119e+01 1.414630820959999902e+01 9.853109999999999502e+01 9.148470000000000368e+01
1.491692499999999910e+01 1.414636665599999965e+01 9.853109999999999502e+01 9.148460000000000036e+01
1.492125000000000057e+01 1.414645432559999882e+01 9.853109999999999502e+01 9.148439999999999372e+01
1.492557500000000026e+01 1.414654199519999977e+01 9.853109999999999502e+01 9.148829999999999529e+01
1.492989999999999995e+01 1.414660044160000041e+01 9.853140000000000498e+01 9.148799999999999955e+01
1.493422499999999964e+01 1.414665888799999927e+01 9.853119999999999834e+01 9.148820000000000618e+01
1.493855000000000111e+01 1.414674655759999844e+01 9.853109999999999502e+01 9.148799999999999955e+01
1.494287500000000080e+01 1.414680500399999907e+01 9.853090000000000259e+01 9.148789999999999623e+01
1.494720000000000049e+01 1.414689267359999825e+01 9.853090000000000259e+01 9.148760000000000048e+01
1.495152500000000018e+01 1.414695111999999888e+01 9.853079999999999927e+01 9.148749999999999716e+01
1.495585000000000164e+01 1.414703878959999983e+01 9.853079999999999927e+01 9.148720000000000141e+01
1.496017500000000133e+01 1.414712645919999900e+01 9.853079999999999927e+01 9.148709999999999809e+01
1.496450000000000102e+01 1.414718490559999964e+01 9.853090000000000259e+01 9.148680000000000234e+01
1.496882500000000071e+01 1.414727257519999881e+01 9.853090000000000259e+01 9.148669999999999902e+01
1.497315000000000218e+01 1.414733102159999945e+01 9.853090000000000259e+01 9.148640000000000327e+01
1.497747500000000009e+01 1.414741869119999862e+01 9.853100000000000591e+01 9.148629999999999995e+01
1.498179999999999978e+01 1.414747713759999925e+01 9.853100000000000591e+01 9.148609999999999332e+01
1.498612499999999947e+01 1.414753558399999989e+01 9.853100000000000591e+01 9.148590000000000089e+01
1.499045000000000094e+01 1.414762325360000084e+01 9.853109999999999502e+01 9.148569999999999425e+01
1.499477500000000063e+01 1.414768169999999969e+01 9.853109999999999502e+01 9.148560000000000514e+01
1.499910000000000032e+01 1.414776936959999887e+01 9.853109999999999502e+01 9.148539999999999850e+01
1.500342500000000001e+01 1.414782781599999950e+01 9.853109999999999502e+01 9.148520000000000607e+01
1.500775000000000148e+01 1.414791548559999868e+01 9.853119999999999834e+01 9.148499999999999943e+01
1.501207500000000117e+01 1.414797393199999931e+01 9.853119999999999834e+01 9.148489999999999611e+01
1.501640000000000086e+01 1.414803237839999817e+01 9.853119999999999834e+01 9.148470000000000368e+01
1.502072500000000055e+01 1.414812004799999912e+01 9.853130000000000166e+01 9.148460000000000036e+01
1.502505000000000202e+01 1.414817849439999975e+01 9.853130000000000166e+01 9.148430000000000462e+01
1.502937500000000171e+01 1.414826616399999892e+01 9.853130000000000166e+01 9.148420000000000130e+01
1.503370000000000140e+01 1.414835383359999987e+01 9.853140000000000498e+01 9.148799999999999955e+01
1.503802499999999931e+01 1.414841228000000051e+01 9.853159999999999741e+01 9.148779999999999291e+01
1.504235000000000078e+01 1.414847072639999936e+01 9.853140000000000498e+01 9.148789999999999623e+01
1.504667500000000047e+01 1.414855839599999854e+01 9.853119999999999834e+01 9.148779999999999291e+01
1.505100000000000016e+01 1.414861684239999917e+01 9.853109999999999502e+01 9.148760000000000048e+01
1.505532499999999985e+01 1.414870451199999835e+01 9.853109999999999502e+01 9.148739999999999384e+01
1.505965000000000131e+01 1.414876295839999898e+01 9.853109999999999502e+01 9.148720000000000141e+01
1.506397500000000100e+01 1.414885062799999993e+01 9.853109999999999502e+01 9.148699999999999477e+01
1.506830000000000069e+01 1.414890907440000056e+01 9.853119999999999834e+01 9.148680000000000234e+01
1.507262500000000038e+01 1.414899674399999974e+01 9.853119999999999834e+01 9.148659999999999570e+01
1.507695000000000185e+01 1.414905519039999859e+01 9.853119999999999834e+01 9.148640000000000327e+01
1.508127500000000154e+01 1.414914285999999954e+01 9.853130000000000166e+01 9.148629999999999995e+01
1.508560000000000123e+01 1.414920130640000018e+01 9.853130000000000166e+01 9.148600000000000421e+01
1.508992500000000092e+01 1.414928897599999935e+01 9.853130000000000166e+01 9.148590000000000089e+01
1.509425000000000239e+01 1.414934742239999999e+01 9.853140000000000498e+01 9.148569999999999425e+01
1.509857500000000030e+01 1.414940586879999884e+01 9.853140000000000498e+01 9.148550000000000182e+01
1.510289999999999999e+01 1.414949353839999802e+01 9.853140000000000498e+01 9.148529999999999518e+01
1.510722499999999968e+01 1.414955198479999865e+01 9.853140000000000498e+01 9.148520000000000607e+01
1.511155000000000115e+01 1.414961043119999928e+01 9.853149999999999409e+01 9.148499999999999943e+01
1.511587500000000084e+01 1.414969810080000023e+01 9.853149999999999409e+01 9.148489999999999611e+01
1.512020000000000053e+01 1.414975654719999909e+01 9.853149999999999409e+01 9.148470000000000368e+01
1.512452500000000022e+01 1.414984421679999826e+01 9.853159999999999741e+01 9.148449999999999704e+01
1.512885000000000169e+01 1.414990266319999890e+01 9.853159999999999741e+01 9.148430000000000462e+01
1.513317500000000138e+01 1.414996110959999953e+01 9.853159999999999741e+01 9.148420000000000130e+01
1.513750000000000107e+01 1.415004877920000048e+01 9.853159999999999741e+01 9.148399999999999466e+01
1.514182500000000076e+01 1.415013644879999966e+01 9.853159999999999741e+01 9.148799999999999955e+01
1.514615000000000045e+01 1.415019489519999851e+01 9.853189999999999316e+01 9.148779999999999291e+01
1.515047500000000191e+01 1.415025334159999915e+01 9.853159999999999741e+01 9.148789999999999623e+01
1.515479999999999983e+01 1.415034101119999832e+01 9.853149999999999409e+01 9.148770000000000380e+01
1.515912499999999952e+01 1.415039945759999895e+01 9.853140000000000498e+01 9.148760000000000048e+01
1.516344999999999921e+01 1.415045790399999959e+01 9.853140000000000498e+01 9.148730000000000473e+01
1.516777500000000067e+01 1.415054557360000054e+01 9.853140000000000498e+01 9.148720000000000141e+01
1.517210000000000036e+01 1.415060401999999939e+01 9.853140000000000498e+01 9.148699999999999477e+01
1.517642500000000005e+01 1.415069168959999857e+01 9.853140000000000498e+01 9.148680000000000234e+01
1.518074999999999974e+01 1.415075013599999920e+01 9.853140000000000498e+01 9.148659999999999570e+01
1.518507500000000121e+01 1.415080858239999984e+01 9.853149999999999409e+01 9.148640000000000327e+01
1.518940000000000090e+01 1.415089625200000079e+01 9.853149999999999409e+01 9.148619999999999663e+01
1.519372500000000059e+01 1.415095469839999787e+01 9.853149999999999409e+01 9.148609999999999332e+01
1.519805000000000028e+01 1.415101314479999850e+01 9.853159999999999741e+01 9.148590000000000089e+01
1.520237500000000175e+01 1.415110081439999945e+01 9.853159999999999741e+01 9.148569999999999425e+01
1.520670000000000144e+01 1.415115926080000008e+01 9.853159999999999741e+01 9.148550000000000182e+01
1.521102499999999935e+01 1.415121770719999894e+01 9.853159999999999741e+01 9.148539999999999850e+01
1.521534999999999904e+01 1.415130537679999811e+01 9.853170000000000073e+01 9.148520000000000607e+01
1.521967500000000051e+01 1.415136382319999875e+01 9.853170000000000073e+01 9.148510000000000275e+01
1.522400000000000020e+01 1.415142226959999938e+01 9.853170000000000073e+01 9.148480000000000700e+01
1.522832499999999989e+01 1.415150993920000033e+01 9.853170000000000073e+01 9.148470000000000368e+01
1.523264999999999958e+01 1.415156838559999919e+01 9.853180000000000405e+01 9.148449999999999704e+01
1.523697500000000105e+01 1.415162683199999982e+01 9.853180000000000405e+01 9.148439999999999372e+01
1.524130000000000074e+01 1.415168527840000046e+01 9.853180000000000405e+01 9.148420000000000130e+01
1.524562500000000043e+01 1.415177294799999963e+01 9.853189999999999316e+01 9.148409999999999798e+01
1.524995000000000012e+01 1.415186061759999880e+01 9.853189999999999316e+01 9.148779999999999291e+01
1.525427500000000158e+01 1.415191906399999944e+01 9.853209999999999980e+01 9.148760000000000048e+01
1.525860000000000127e+01 1.415197751039999829e+01 9.853180000000000405e+01 9.148770000000000380e+01
1.526292500000000096e+01 1.415203595679999893e+01 9.853170000000000073e+01 9.148749999999999716e+01
1.526725000000000065e+01 1.415212362639999988e+01 9.853170000000000073e+01 9.148739999999999384e+01
1.527157500000000034e+01 1.415218207280000051e+01 9.853170000000000073e+01 9.148720000000000141e+01
1.527590000000000003e+01 1.415226974239999969e+01 9.853170000000000073e+01 9.148699999999999477e+01
1.528022499999999972e+01 1.415232818879999854e+01 9.853170000000000073e+01 9.148680000000000234e+01
1.528454999999999941e+01 1.415238663519999918e+01 9.853170000000000073e+01 9.148659999999999570e+01
1.528887500000000088e+01 1.415247430480000013e+01 9.853170000000000073e+01 9.148650000000000659e+01
1.529320000000000057e+01 1.415253275120000076e+01 9.853180000000000405e+01 9.148629999999999995e+01
1.529752500000000026e+01 1.415259119759999784e+01 9.853180000000000405e+01 9.148609999999999332e+01
1.530184999999999995e+01 1.415264964399999847e+01 9.853180000000000405e+01 9.148590000000000089e+01
1.530617500000000142e+01 1.415273731359999942e+01 9.853189999999999316e+01 9.148579999999999757e+01
1.531050000000000111e+01 1.415279576000000006e+01 9.853189999999999316e+01 9.148560000000000514e+01
1.531482500000000080e+01 1.415285420639999892e+01 9.853189999999999316e+01 9.148539999999999850e+01
1.531915000000000049e+01 1.415291265279999955e+01 9.853189999999999316e+01 9.148520000000000607e+01
1.532347500000000196e+01 1.415300032239999872e+01 9.853199999999999648e+01 9.148510000000000275e+01
1.532780000000000165e+01 1.415305876879999936e+01 9.853199999999999648e+01 9.148489999999999611e+01
1.533212499999999956e+01 1.415311721519999821e+01 9.853199999999999648e+01 9.148480000000000700e+01
1.533644999999999925e+01 1.415317566159999885e+01 9.853199999999999648e+01 9.148460000000000036e+01
1.534077500000000072e+01 1.415326333119999980e+01 9.853209999999999980e+01 9.148449999999999704e+01
1.534510000000000041e+01 1.415332177760000043e+01 9.853209999999999980e+01 9.148430000000000462e+01
1.534942500000000010e+01 1.415338022399999929e+01 9.853209999999999980e+01 9.148420000000000130e+01
1.535374999999999979e+01 1.415343867039999814e+01 9.853209999999999980e+01 9.148399999999999466e+01
1.535807500000000125e+01 1.415352633999999910e+01 9.853209999999999980e+01 9.148739999999999384e+01
1.536240000000000094e+01 1.415358478639999973e+01 9.853230000000000643e+01 9.148709999999999809e+01
1.536672500000000063e+01 1.415364323280000036e+01 9.853209999999999980e+01 9.148730000000000473e+01
1.537105000000000032e+01 1.415373090239999954e+01 9.853199999999999648e+01 9.148699999999999477e+01
1.537537500000000179e+01 1.415378934879999839e+01 9.853189999999999316e+01 9.148699999999999477e+01
1.537970000000000148e+01 1.415384779519999903e+01 9.853189999999999316e+01 9.148669999999999902e+01
1.538402500000000117e+01 1.415393546479999998e+01 9.853189999999999316e+01 9.148659999999999570e+01
1.538834999999999908e+01 1.415399391120000061e+01 9.853189999999999316e+01 9.148640000000000327e+01
1.539267500000000055e+01 1.415405235759999947e+01 9.853189999999999316e+01 9.148619999999999663e+01
1.539700000000000024e+01 1.415411080400000010e+01 9.853199999999999648e+01 9.148600000000000421e+01
1.540132499999999993e+01 1.415419847359999928e+01 9.853199999999999648e+01 9.148590000000000089e+01
1.540564999999999962e+01 1.415425691999999991e+01 9.853199999999999648e+01 9.148560000000000514e+01
1.540997500000000109e+01 1.415431536639999877e+01 9.853199999999999648e+01 9.148550000000000182e+01
1.541430000000000078e+01 1.415437381279999940e+01 9.853209999999999980e+01 9.148529999999999518e+01
1.541862500000000047e+01 1.415443225920000003e+01 9.853209999999999980e+01 9.148520000000000607e+01
1.542295000000000016e+01 1.415451992879999921e+01 9.853209999999999980e+01 9.148499999999999943e+01
1.542727500000000163e+01 1.415457837519999806e+01 9.853209999999999980e+01 9.148489999999999611e+01
1.543160000000000132e+01 1.415463682159999870e+01 9.853220000000000312e+01 9.148470000000000368e+01
1.543592500000000101e+01 1.415469526799999933e+01 9.853220000000000312e+01 9.148449999999999704e+01
1.544025000000000070e+01 1.415475371439999819e+01 9.853220000000000312e+01 9.148430000000000462e+01
1.544457500000000216e+01 1.415484138399999914e+01 9.853220000000000312e+01 9.148420000000000130e+01
1.544890000000000008e+01 1.415489983039999977e+01 9.853230000000000643e+01 9.148399999999999466e+01
1.545322499999999977e+01 1.415495827680000041e+01 9.853230000000000643e+01 9.148390000000000555e+01
1.545754999999999946e+01 1.415501672319999926e+01 9.853230000000000643e+01 9.148369999999999891e+01
1.546187500000000092e+01 1.415507516959999812e+01 9.853230000000000643e+01 9.148359999999999559e+01
1.546620000000000061e+01 1.415516283919999907e+01 9.853230000000000643e+01 9.148669999999999902e+01
1.547052500000000030e+01 1.415522128559999970e+01 9.853260000000000218e+01 9.148650000000000659e+01
1.547484999999999999e+01 1.415527973200000034e+01 9.853239999999999554e+01 9.148650000000000659e+01
1.547917500000000146e+01 1.415533817839999919e+01 9.853230000000000643e+01 9.148640000000000327e+01
1.548350000000000115e+01 1.415539662479999983e+01 9.853220000000000312e+01 9.148619999999999663e+01
1.548782500000000084e+01 1.415548429439999900e+01 9.853209999999999980e+01 9.148609999999999332e+01
1.549215000000000053e+01 1.415554274079999963e+01 9.853209999999999980e+01 9.148590000000000089e+01
1.549647500000000200e+01 1.415560118719999849e+01 9.853209999999999980e+01 9.148569999999999425e+01
1.550080000000000169e+01 1.415565963359999913e+01 9.853209999999999980e+01 9.148550000000000182e+01
1.550512499999999960e+01 1.415574730320000008e+01 9.853209999999999980e+01 9.148539999999999850e+01
1.550944999999999929e+01 1.415580574959999893e+01 9.853220000000000312e+01 9.148520000000000607e+01
1.551377500000000076e+01 1.415586419599999779e+01 9.853220000000000312e+01 9.148499999999999943e+01
1.551810000000000045e+01 1.415592264239999842e+01 9.853220000000000312e+01 9.148480000000000700e+01
1.552242500000000014e+01 1.415598108879999906e+01 9.853220000000000312e+01 9.148470000000000368e+01
1.552674999999999983e+01 1.415603953519999791e+01 9.853230000000000643e+01 9.148449999999999704e+01
1.553107500000000130e+01 1.415612720479999886e+01 9.853230000000000643e+01 9.148439999999999372e+01
1.553540000000000099e+01 1.415618565119999950e+01 9.853230000000000643e+01 9.148420000000000130e+01
1.553972500000000068e+01 1.415624409760000013e+01 9.853230000000000643e+01 9.148409999999999798e+01
1.554405000000000037e+01 1.415630254399999899e+01 9.853239999999999554e+01 9.148390000000000555e+01
1.554837500000000183e+01 1.415636099039999962e+01 9.853239999999999554e+01 9.148380000000000223e+01
1.555270000000000152e+01 1.415641943680000026e+01 9.853239999999999554e+01 9.148359999999999559e+01
1.555702500000000121e+01 1.415647788319999911e+01 9.853239999999999554e+01 9.148350000000000648e+01
1.556135000000000090e+01 1.415653632959999975e+01 9.853249999999999886e+01 9.148329999999999984e+01
1.556567500000000237e+01 1.415659477600000038e+01 9.853249999999999886e+01 9.148319999999999652e+01
1.557000000000000028e+01 1.415668244559999955e+01 9.853249999999999886e+01 9.148300000000000409e+01
1.557432499999999997e+01 1.415674089200000019e+01 9.853249999999999886e+01 9.148590000000000089e+01
1.557864999999999966e+01 1.415679933839999904e+01 9.853270000000000550e+01 9.148560000000000514e+01
1.558297500000000113e+01 1.415685778479999968e+01 9.853249999999999886e+01 9.148569999999999425e+01
1.558730000000000082e+01 1.415691623120000031e+01 9.853239999999999554e+01 9.148550000000000182e+01
1.559162500000000051e+01 1.415700390079999949e+01 9.853230000000000643e+01 9.148539999999999850e+01
1.559595000000000020e+01 1.415706234719999834e+01 9.853230000000000643e+01 9.148520000000000607e+01
1.560027500000000167e+01 1.415712079359999898e+01 9.853230000000000643e+01 9.148510000000000275e+01
1.560460000000000136e+01 1.415717923999999961e+01 9.853230000000000643e+01 9.148489999999999611e+01
1.560892500000000105e+01 1.415723768639999847e+01 9.853230000000000643e+01 9.148470000000000368e+01
1.561325000000000074e+01 1.415729613279999910e+01 9.853230000000000643e+01 9.148449999999999704e+01
1.561757500000000221e+01 1.415735457919999973e+01 9.853230000000000643e+01 9.148439999999999372e+01
1.562190000000000190e+01 1.415744224879999891e+01 9.853239999999999554e+01 9.148420000000000130e+01
1.562622499999999981e+01 1.415750069519999776e+01 9.853239999999999554e+01 9.148409999999999798e+01
1.563054999999999950e+01 1.415755914159999840e+01 9.853239999999999554e+01 9.148390000000000555e+01
1.563487500000000097e+01 1.415761758799999903e+01 9.853239999999999554e+01 9.148380000000000223e+01
1.563920000000000066e+01 1.415767603439999789e+01 9.853249999999999886e+01 9.148359999999999559e+01
1.564352500000000035e+01 1.415773448079999852e+01 9.853249999999999886e+01 9.148350000000000648e+01
1.564785000000000004e+01 1.415779292719999916e+01 9.853249999999999886e+01 9.148329999999999984e+01
1.565217500000000150e+01 1.415785137359999801e+01 9.853249999999999886e+01 9.148319999999999652e+01
1.565650000000000119e+01 1.415790981999999865e+01 9.853260000000000218e+01 9.148300000000000409e+01
1.566082500000000088e+01 1.415796826639999928e+01 9.853260000000000218e+01 9.148290000000000077e+01
1.566515000000000057e+01 1.415802671279999991e+01 9.853260000000000218e+01 9.148269999999999413e+01
1.566947500000000204e+01 1.415808515919999877e+01 9.853260000000000218e+01 9.148260000000000502e+01
1.567380000000000173e+01 1.415814360559999940e+01 9.853260000000000218e+01 9.148239999999999839e+01
1.567812500000000142e+01 1.415820205200000004e+01 9.853270000000000550e+01 9.148229999999999507e+01
1.568244999999999933e+01 1.415828972159999921e+01 9.853260000000000218e+01 9.148489999999999611e+01
1.568677499999999903e+01 1.415834816799999807e+01 9.853279999999999461e+01 9.148470000000000368e+01
1.569110000000000049e+01 1.415840661439999870e+01 9.853270000000000550e+01 9.148470000000000368e+01
1.569542500000000018e+01 1.415846506079999934e+01 9.853260000000000218e+01 9.148460000000000036e+01
1.569974999999999987e+01 1.415852350719999819e+01 9.853249999999999886e+01 9.148449999999999704e+01
1.570407499999999956e+01 1.415858195359999883e+01 9.853249999999999886e+01 9.148430000000000462e+01
1.570840000000000103e+01 1.415864039999999946e+01 9.853239999999999554e+01 9.148420000000000130e+01
1.571272500000000072e+01 1.415869884639999832e+01 9.853249999999999886e+01 9.148399999999999466e+01
1.571705000000000041e+01 1.415875729279999895e+01 9.853249999999999886e+01 9.148380000000000223e+01
1.572137500000000010e+01 1.415881573919999958e+01 9.853249999999999886e+01 9.148369999999999891e+01
1.572570000000000157e+01 1.415887418559999844e+01 9.853249999999999886e+01 9.148350000000000648e+01
1.573002500000000126e+01 1.415893263199999907e+01 9.853260000000000218e+01 9.148340000000000316e+01
1.573435000000000095e+01 1.415899107839999971e+01 9.853260000000000218e+01 9.148319999999999652e+01
1.573867499999999886e+01 1.415904952479999857e+01 9.853260000000000218e+01 9.148309999999999320e+01
1.574300000000000033e+01 1.415910797119999920e+01 9.853260000000000218e+01 9.148290000000000077e+01
1.574732500000000002e+01 1.415916641759999983e+01 9.853270000000000550e+01 9.148279999999999745e+01
1.575164999999999971e+01 1.415922486399999869e+01 9.853270000000000550e+01 9.148260000000000502e+01
1.575597499999999940e+01 1.415928331039999932e+01 9.853270000000000550e+01 9.148250000000000171e+01
1.576030000000000086e+01 1.415934175679999996e+01 9.853270000000000550e+01 9.148229999999999507e+01
1.576462500000000055e+01 1.415940020319999881e+01 9.853270000000000550e+01 9.148220000000000596e+01
1.576895000000000024e+01 1.415945864959999945e+01 9.853279999999999461e+01 9.148199999999999932e+01
1.577327499999999993e+01 1.415951709600000008e+01 9.853279999999999461e+01 9.148189999999999600e+01
1.577760000000000140e+01 1.415957554239999894e+01 9.853279999999999461e+01 9.148180000000000689e+01
1.578192500000000109e+01 1.415963398879999957e+01 9.853279999999999461e+01 9.148170000000000357e+01
1.578625000000000078e+01 1.415969243520000020e+01 9.853289999999999793e+01 9.148149999999999693e+01
1.579057500000000047e+01 1.415978010479999938e+01 9.853279999999999461e+01 9.148409999999999798e+01
1.579490000000000194e+01 1.415980932799999970e+01 9.853300000000000125e+01 9.148380000000000223e+01
1.579922500000000163e+01 1.415986777439999855e+01 9.853289999999999793e+01 9.148390000000000555e+01
1.580354999999999954e+01 1.415992622079999919e+01 9.853279999999999461e+01 9.148369999999999891e+01
1.580787499999999923e+01 1.415998466719999804e+01 9.853270000000000550e+01 9.148359999999999559e+01
1.581220000000000070e+01 1.416007233679999899e+01 9.853270000000000550e+01 9.148340000000000316e+01
1.581652500000000039e+01 1.416013078319999963e+01 9.853270000000000550e+01 9.148329999999999984e+01
1.582085000000000008e+01 1.416018922960000026e+01 9.853270000000000550e+01 9.148309999999999320e+01
1.582517499999999977e+01 1.416024767599999912e+01 9.853270000000000550e+01 9.148300000000000409e+01
1.582950000000000124e+01 1.416030612239999975e+01 9.853270000000000550e+01 9.148279999999999745e+01
1.583382500000000093e+01 1.416036456880000038e+01 9.853270000000000550e+01 9.148269999999999413e+01
1.583815000000000062e+01 1.416042301519999924e+01 9.853279999999999461e+01 9.148250000000000171e+01
1.584247500000000031e+01 1.416048146159999988e+01 9.853279999999999461e+01 9.148239999999999839e+01
1.584680000000000177e+01 1.416051068479999842e+01 9.853279999999999461e+01 9.148220000000000596e+01
1.585112500000000146e+01 1.416056913119999905e+01 9.853279999999999461e+01 9.148210000000000264e+01
1.585545000000000115e+01 1.416062757759999968e+01 9.853289999999999793e+01 9.148189999999999600e+01
1.585977499999999907e+01 1.416068602399999854e+01 9.853289999999999793e+01 9.148180000000000689e+01
1.586410000000000053e+01 1.416074447039999917e+01 9.853289999999999793e+01 9.148160000000000025e+01
1.586842500000000022e+01 1.416080291679999981e+01 9.853289999999999793e+01 9.148149999999999693e+01
1.587274999999999991e+01 1.416086136319999866e+01 9.853289999999999793e+01 9.148130000000000450e+01
1.587707499999999960e+01 1.416091980959999930e+01 9.853300000000000125e+01 9.148120000000000118e+01
1.588140000000000107e+01 1.416097825599999993e+01 9.853300000000000125e+01 9.148099999999999454e+01
1.588572500000000076e+01 1.416103670239999879e+01 9.853300000000000125e+01 9.148090000000000543e+01
1.589005000000000045e+01 1.416109514879999942e+01 9.853300000000000125e+01 9.148080000000000211e+01
1.589437500000000014e+01 1.416112437199999974e+01 9.853300000000000125e+01 9.148069999999999879e+01
1.589870000000000161e+01 1.416121204160000069e+01 9.853300000000000125e+01 9.148309999999999320e+01
1.590302500000000130e+01 1.416127048799999955e+01 9.853319999999999368e+01 9.148290000000000077e+01
1.590735000000000099e+01 1.416129971119999986e+01 9.853300000000000125e+01 9.148290000000000077e+01
1.591167500000000068e+01 1.416135815759999872e+01 9.853289999999999793e+01 9.148279999999999745e+01
1.591600000000000215e+01 1.416141660399999935e+01 9.853279999999999461e+01 9.148269999999999413e+01
1.592032500000000006e+01 1.416147505039999999e+01 9.853279999999999461e+01 9.148250000000000171e+01
1.592464999999999975e+01 1.416153349679999884e+01 9.853279999999999461e+01 9.148239999999999839e+01
1.592897499999999944e+01 1.416159194319999948e+01 9.853279999999999461e+01 9.148220000000000596e+01
1.593330000000000091e+01 1.416165038960000011e+01 9.853279999999999461e+01 9.148199999999999932e+01
1.593762500000000060e+01 1.416170883599999897e+01 9.853279999999999461e+01 9.148189999999999600e+01
1.594195000000000029e+01 1.416176728239999960e+01 9.853279999999999461e+01 9.148170000000000357e+01
1.594627499999999998e+01 1.416182572880000023e+01 9.853279999999999461e+01 9.148160000000000025e+01
1.595060000000000144e+01 1.416188417519999909e+01 9.853289999999999793e+01 9.148139999999999361e+01
1.595492500000000113e+01 1.416194262159999973e+01 9.853289999999999793e+01 9.148130000000000450e+01
1.595925000000000082e+01 1.416200106800000036e+01 9.853289999999999793e+01 9.148120000000000118e+01
1.596357500000000051e+01 1.416203029119999890e+01 9.853289999999999793e+01 9.148109999999999786e+01
1.596790000000000198e+01 1.416208873759999953e+01 9.853289999999999793e+01 9.148090000000000543e+01
1.597222500000000167e+01 1.416214718399999839e+01 9.853300000000000125e+01 9.148080000000000211e+01
1.597654999999999959e+01 1.416220563039999902e+01 9.853300000000000125e+01 9.148059999999999548e+01
1.598087499999999928e+01 1.416226407679999966e+01 9.853300000000000125e+01 9.148050000000000637e+01
1.598520000000000074e+01 1.416232252319999851e+01 9.853300000000000125e+01 9.148040000000000305e+01
1.598952500000000043e+01 1.416235174639999883e+01 9.853310000000000457e+01 9.148029999999999973e+01
1.599385000000000012e+01 1.416241019279999946e+01 9.853310000000000457e+01 9.148009999999999309e+01
1.599817499999999981e+01 1.416246863919999832e+01 9.853310000000000457e+01 9.148000000000000398e+01
1.600250000000000128e+01 1.416252708559999895e+01 9.853310000000000457e+01 9.147990000000000066e+01
1.600682499999999919e+01 1.416258553199999959e+01 9.853310000000000457e+01 9.148229999999999507e+01
1.601115000000000066e+01 1.416264397839999845e+01 9.853329999999999700e+01 9.148199999999999932e+01
1.601547499999999857e+01 1.416270242479999908e+01 9.853319999999999368e+01 9.148210000000000264e+01
1.601980000000000004e+01 1.416276087119999971e+01 9.853310000000000457e+01 9.148189999999999600e+01
1.602412500000000151e+01 1.416279009440000003e+01 9.853300000000000125e+01 9.148189999999999600e+01
1.602844999999999942e+01 1.416284854080000066e+01 9.853289999999999793e+01 9.148170000000000357e+01
1.603277500000000089e+01 1.416290698719999952e+01 9.853289999999999793e+01 9.148160000000000025e+01
1.603710000000000235e+01 1.416296543360000015e+01 9.853289999999999793e+01 9.148139999999999361e+01
1.604142500000000027e+01 1.416302388000000079e+01 9.853289999999999793e+01 9.148130000000000450e+01
1.604575000000000173e+01 1.416308232639999964e+01 9.853289999999999793e+01 9.148109999999999786e+01
1.605007499999999965e+01 1.416314077279999850e+01 9.853289999999999793e+01 9.148099999999999454e+01
1.605440000000000111e+01 1.416319921919999913e+01 9.853300000000000125e+01 9.148080000000000211e+01
1.605872500000000258e+01 1.416322844239999945e+01 9.853300000000000125e+01 9.148069999999999879e+01
1.606305000000000049e+01 1.416328688880000009e+01 9.853300000000000125e+01 9.148050000000000637e+01
1.606737499999999841e+01 1.416334533519999894e+01 9.853300000000000125e+01 9.148040000000000305e+01
1.607169999999999987e+01 1.416340378159999958e+01 9.853310000000000457e+01 9.148029999999999973e+01
1.607602500000000134e+01 1.416346222800000021e+01 9.853310000000000457e+01 9.148019999999999641e+01
1.608034999999999926e+01 1.416349145119999875e+01 9.853310000000000457e+01 9.148000000000000398e+01
1.608467500000000072e+01 1.416354989759999938e+01 9.853310000000000457e+01 9.147990000000000066e+01
1.608900000000000219e+01 1.416360834399999824e+01 9.853319999999999368e+01 9.147979999999999734e+01
1.609332500000000010e+01 1.416366679039999887e+01 9.853319999999999368e+01 9.147969999999999402e+01
1.609765000000000157e+01 1.416369601359999919e+01 9.853319999999999368e+01 9.147950000000000159e+01
1.610197499999999948e+01 1.416375445999999982e+01 9.853319999999999368e+01 9.147939999999999827e+01
1.610630000000000095e+01 1.416381290640000046e+01 9.853329999999999700e+01 9.147929999999999495e+01
1.611062500000000242e+01 1.416387135279999931e+01 9.853329999999999700e+01 9.147920000000000584e+01
1.611495000000000033e+01 1.416392979919999817e+01 9.853319999999999368e+01 9.148139999999999361e+01
1.611927500000000180e+01 1.416398824559999881e+01 9.853350000000000364e+01 9.148120000000000118e+01
1.612360000000000326e+01 1.416401746879999912e+01 9.853329999999999700e+01 9.148120000000000118e+01
1.612792500000000118e+01 1.416407591519999976e+01 9.853319999999999368e+01 9.148120000000000118e+01
1.613224999999999909e+01 1.416413436160000039e+01 9.853310000000000457e+01 9.148099999999999454e+01
1.613657500000000056e+01 1.416419280799999925e+01 9.853310000000000457e+01 9.148090000000000543e+01
1.614090000000000202e+01 1.416422203119999956e+01 9.853300000000000125e+01 9.148080000000000211e+01
1.614522499999999994e+01 1.416428047759999842e+01 9.853300000000000125e+01 9.148069999999999879e+01
1.614955000000000140e+01 1.416433892399999905e+01 9.853300000000000125e+01 9.148050000000000637e+01
1.615387499999999932e+01 1.416439737039999969e+01 9.853310000000000457e+01 9.148040000000000305e+01
1.615820000000000078e+01 1.416445581679999854e+01 9.853310000000000457e+01 9.148019999999999641e+01
1.616252500000000225e+01 1.416448504000000064e+01 9.853310000000000457e+01 9.148009999999999309e+01
1.616685000000000016e+01 1.416454348639999949e+01 9.853310000000000457e+01 9.147990000000000066e+01
1.617117500000000163e+01 1.416460193280000013e+01 9.853319999999999368e+01 9.147990000000000066e+01
1.617550000000000310e+01 1.416466037920000076e+01 9.853319999999999368e+01 9.147969999999999402e+01
1.617982500000000101e+01 1.416471882559999962e+01 9.853319999999999368e+01 9.147960000000000491e+01
1.618414999999999893e+01 1.416474804879999994e+01 9.853319999999999368e+01 9.147939999999999827e+01
1.618847500000000039e+01 1.416480649519999879e+01 9.853319999999999368e+01 9.147939999999999827e+01
1.619280000000000186e+01 1.416486494159999943e+01 9.853329999999999700e+01 9.147920000000000584e+01
1.619712499999999977e+01 1.416489416479999797e+01 9.853329999999999700e+01 9.147910000000000252e+01
1.620145000000000124e+01 1.416495261119999860e+01 9.853329999999999700e+01 9.147899999999999920e+01
1.620577499999999915e+01 1.416501105759999923e+01 9.853329999999999700e+01 9.147889999999999588e+01
1.621010000000000062e+01 1.416506950399999809e+01 9.853340000000000032e+01 9.147870000000000346e+01
1.621442500000000209e+01 1.416509872720000018e+01 9.853340000000000032e+01 9.147870000000000346e+01
1.621875000000000000e+01 1.416515717359999904e+01 9.853340000000000032e+01 9.147849999999999682e+01
1.622307500000000147e+01 1.416521561999999967e+01 9.853340000000000032e+01 9.148080000000000211e+01
1.622739999999999938e+01 1.416527406640000031e+01 9.853360000000000696e+01 9.148050000000000637e+01
1.623172500000000085e+01 1.416530328959999885e+01 9.853340000000000032e+01 9.148059999999999548e+01
1.623605000000000231e+01 1.416536173599999948e+01 9.853329999999999700e+01 9.148050000000000637e+01
1.624037500000000023e+01 1.416542018239999834e+01 9.853319999999999368e+01 9.148040000000000305e+01
1.624469999999999814e+01 1.416547862879999897e+01 9.853319999999999368e+01 9.148019999999999641e+01
1.624902499999999961e+01 1.416550785199999929e+01 9.853319999999999368e+01 9.148019999999999641e+01
1.625335000000000107e+01 1.416556629839999815e+01 9.853319999999999368e+01 9.148000000000000398e+01
1.625767499999999899e+01 1.416562474479999878e+01 9.853319999999999368e+01 9.147990000000000066e+01
1.626200000000000045e+01 1.416568319119999941e+01 9.853319999999999368e+01 9.147969999999999402e+01
1.626632500000000192e+01 1.416571241439999973e+01 9.853319999999999368e+01 9.147960000000000491e+01
1.627064999999999984e+01 1.416577086080000036e+01 9.853319999999999368e+01 9.147939999999999827e+01
1.627497500000000130e+01 1.416582930719999922e+01 9.853329999999999700e+01 9.147939999999999827e+01
1.627929999999999922e+01 1.416588775359999985e+01 9.853329999999999700e+01 9.147920000000000584e+01
1.628362500000000068e+01 1.416591697679999839e+01 9.853329999999999700e+01 9.147910000000000252e+01
1.628795000000000215e+01 1.416597542319999903e+01 9.853329999999999700e+01 9.147889999999999588e+01
1.629227500000000006e+01 1.416603386959999966e+01 9.853329999999999700e+01 9.147889999999999588e+01
1.629660000000000153e+01 1.416606309279999998e+01 9.853340000000000032e+01 9.147870000000000346e+01
1.630092500000000300e+01 1.416612153920000061e+01 9.853340000000000032e+01 9.147860000000000014e+01
1.630525000000000091e+01 1.416617998559999947e+01 9.853340000000000032e+01 9.147849999999999682e+01
1.630957499999999882e+01 1.416620920879999979e+01 9.853340000000000032e+01 9.147839999999999350e+01
1.631390000000000029e+01 1.416626765519999864e+01 9.853350000000000364e+01 9.147820000000000107e+01
1.631822500000000176e+01 1.416632610159999928e+01 9.853350000000000364e+01 9.147820000000000107e+01
1.632254999999999967e+01 1.416635532479999782e+01 9.853350000000000364e+01 9.147799999999999443e+01
1.632687500000000114e+01 1.416641377119999845e+01 9.853350000000000364e+01 9.147799999999999443e+01
1.633119999999999905e+01 1.416647221759999908e+01 9.853340000000000032e+01 9.148019999999999641e+01
1.633552500000000052e+01 1.416650144079999940e+01 9.853369999999999607e+01 9.148000000000000398e+01
1.633985000000000198e+01 1.416655988720000003e+01 9.853350000000000364e+01 9.148000000000000398e+01
1.634417499999999990e+01 1.416661833359999889e+01 9.853340000000000032e+01 9.148000000000000398e+01
1.634850000000000136e+01 1.416664755679999921e+01 9.853329999999999700e+01 9.147979999999999734e+01
1.635282500000000283e+01 1.416670600319999807e+01 9.853329999999999700e+01 9.147969999999999402e+01
1.635715000000000074e+01 1.416676444959999870e+01 9.853329999999999700e+01 9.147960000000000491e+01
1.636147499999999866e+01 1.416682289599999933e+01 9.853329999999999700e+01 9.147950000000000159e+01
1.636580000000000013e+01 1.416685211919999965e+01 9.853329999999999700e+01 9.147929999999999495e+01
1.637012500000000159e+01 1.416691056560000028e+01 9.853329999999999700e+01 9.147920000000000584e+01
1.637444999999999951e+01 1.416696901199999914e+01 9.853329999999999700e+01 9.147899999999999920e+01
1.637877500000000097e+01 1.416699823519999946e+01 9.853329999999999700e+01 9.147889999999999588e+01
1.638309999999999889e+01 1.416705668159999831e+01 9.853340000000000032e+01 9.147880000000000678e+01
1.638742500000000035e+01 1.416711512799999895e+01 9.853340000000000032e+01 9.147870000000000346e+01
1.639175000000000182e+01 1.416714435119999926e+01 9.853340000000000032e+01 9.147849999999999682e+01
1.639607499999999973e+01 1.416720279759999812e+01 9.853340000000000032e+01 9.147849999999999682e+01
1.640040000000000120e+01 1.416726124399999875e+01 9.853340000000000032e+01 9.147830000000000439e+01
1.640472500000000267e+01 1.416729046719999907e+01 9.853350000000000364e+01 9.147820000000000107e+01
1.640905000000000058e+01 1.416734891359999970e+01 9.853350000000000364e+01 9.147809999999999775e+01
1.641337500000000205e+01 1.416737813679999825e+01 9.853350000000000364e+01 9.147799999999999443e+01
1.641769999999999996e+01 1.416743658319999888e+01 9.853350000000000364e+01 9.147790000000000532e+01
1.642202500000000143e+01 1.416749502959999951e+01 9.853350000000000364e+01 9.147780000000000200e+01
1.642634999999999934e+01 1.416752425279999983e+01 9.853360000000000696e+01 9.147769999999999868e+01
1.643067500000000081e+01 1.416758269920000046e+01 9.853360000000000696e+01 9.147759999999999536e+01
1.643499999999999872e+01 1.416761192239999900e+01 9.853360000000000696e+01 9.147740000000000293e+01
1.643932500000000019e+01 1.416755347599999837e+01 9.853379999999999939e+01 9.147090000000000032e+01
1.644365000000000165e+01 1.416761192239999900e+01 9.853379999999999939e+01 9.147870000000000346e+01
1.644797499999999957e+01 1.416767036879999964e+01 9.853360000000000696e+01 9.147960000000000491e+01
1.645230000000000103e+01 1.416769959199999995e+01 9.853350000000000364e+01 9.147880000000000678e+01
1.645662500000000250e+01 1.416778726159999913e+01 9.853340000000000032e+01 9.147939999999999827e+01
1.646095000000000041e+01 1.416781648479999944e+01 9.853329999999999700e+01 9.147809999999999775e+01
1.646527500000000188e+01 1.416790415439999862e+01 9.853329999999999700e+01 9.147880000000000678e+01
1.646959999999999980e+01 1.416793337760000071e+01 9.853329999999999700e+01 9.147750000000000625e+01
1.647392500000000126e+01 1.416799182399999779e+01 9.853329999999999700e+01 9.147820000000000107e+01
1.647824999999999918e+01 1.416805027039999842e+01 9.853329999999999700e+01 9.147709999999999297e+01
1.648257500000000064e+01 1.416810871679999906e+01 9.853329999999999700e+01 9.147769999999999868e+01
1.648689999999999856e+01 1.416813793999999938e+01 9.853329999999999700e+01 9.147669999999999391e+01
1.649122500000000002e+01 1.416819638640000001e+01 9.853340000000000032e+01 9.147729999999999961e+01
1.649555000000000149e+01 1.416825483279999887e+01 9.853340000000000032e+01 9.147639999999999816e+01
1.649987499999999940e+01 1.416831327919999950e+01 9.853340000000000032e+01 9.147690000000000055e+01
1.650420000000000087e+01 1.416834250239999804e+01 9.853340000000000032e+01 9.147610000000000241e+01
1.650852500000000234e+01 1.416840094879999867e+01 9.853340000000000032e+01 9.147650000000000148e+01
1.651285000000000025e+01 1.416845939519999931e+01 9.853350000000000364e+01 9.147589999999999577e+01
1.651717500000000172e+01 1.416848861839999962e+01 9.853350000000000364e+01 9.147620000000000573e+01
1.652149999999999963e+01 1.416854706480000026e+01 9.853350000000000364e+01 9.147560000000000002e+01
1.652582500000000110e+01 1.416860551119999911e+01 9.853350000000000364e+01 9.147589999999999577e+01
1.653015000000000256e+01 1.416863473439999943e+01 9.853350000000000364e+01 9.147539999999999338e+01
1.653447500000000048e+01 1.416869318080000006e+01 9.853350000000000364e+01 9.147570000000000334e+01
1.653879999999999839e+01 1.416872240400000038e+01 9.853360000000000696e+01 9.147520000000000095e+01
1.654312499999999986e+01 1.416878085039999924e+01 9.853360000000000696e+01 9.147539999999999338e+01
1.654745000000000132e+01 1.416878085039999924e+01 9.853419999999999845e+01 9.147050000000000125e+01
1.655177499999999924e+01 1.416881007359999955e+01 9.853379999999999939e+01 9.147379999999999711e+01
1.655610000000000070e+01 1.416886852000000019e+01 9.853350000000000364e+01 9.147480000000000189e+01
1.656042500000000217e+01 1.416889774319999873e+01 9.853329999999999700e+01 9.147490000000000521e+01
1.656475000000000009e+01 1.416895618959999936e+01 9.853310000000000457e+01 9.147509999999999764e+01
1.656907500000000155e+01 1.416901463599999822e+01 9.853300000000000125e+01 9.147480000000000189e+01
1.657339999999999947e+01 1.416904385920000031e+01 9.853300000000000125e+01 9.147490000000000521e+01
1.657772500000000093e+01 1.416910230559999917e+01 9.853300000000000125e+01 9.147459999999999525e+01
1.658205000000000240e+01 1.416916075199999980e+01 9.853300000000000125e+01 9.147450000000000614e+01
1.658637500000000031e+01 1.416918997519999834e+01 9.853300000000000125e+01 9.147429999999999950e+01
1.659070000000000178e+01 1.416924842159999898e+01 9.853300000000000125e+01 9.147419999999999618e+01
1.659502500000000325e+01 1.416930686799999961e+01 9.853310000000000457e+01 9.147400000000000375e+01
1.659935000000000116e+01 1.416933609119999993e+01 9.853310000000000457e+01 9.147390000000000043e+01
1.660367499999999907e+01 1.416939453760000056e+01 9.853310000000000457e+01 9.147379999999999711e+01
1.660800000000000054e+01 1.416942376079999910e+01 9.853310000000000457e+01 9.147369999999999379e+01
1.661232500000000201e+01 1.416948220719999973e+01 9.853319999999999368e+01 9.147350000000000136e+01
1.661664999999999992e+01 1.416954065359999859e+01 9.853319999999999368e+01 9.147339999999999804e+01
1.662097500000000139e+01 1.416956987680000069e+01 9.853319999999999368e+01 9.147329999999999472e+01
1.662529999999999930e+01 1.416962832319999777e+01 9.853319999999999368e+01 9.147310000000000230e+01
1.662962500000000077e+01 1.416965754639999986e+01 9.853319999999999368e+01 9.147299999999999898e+01
1.663395000000000223e+01 1.416971599279999872e+01 9.853329999999999700e+01 9.147289999999999566e+01
1.663827500000000015e+01 1.416974521599999903e+01 9.853329999999999700e+01 9.147280000000000655e+01
1.664260000000000161e+01 1.416980366239999789e+01 9.853329999999999700e+01 9.147270000000000323e+01
1.664692500000000308e+01 1.416986210879999852e+01 9.853329999999999700e+01 9.147259999999999991e+01
1.665125000000000099e+01 1.416989133199999884e+01 9.853329999999999700e+01 9.147239999999999327e+01
1.665557499999999891e+01 1.416992055519999916e+01 9.853329999999999700e+01 9.147020000000000550e+01
1.665990000000000038e+01 1.416994977839999947e+01 9.853340000000000032e+01 9.147150000000000603e+01
1.666422500000000184e+01 1.417000822480000011e+01 9.853319999999999368e+01 9.147220000000000084e+01
1.666854999999999976e+01 1.417003744799999865e+01 9.853310000000000457e+01 9.147199999999999420e+01
1.667287500000000122e+01 1.417009589439999928e+01 9.853289999999999793e+01 9.147220000000000084e+01
1.667719999999999914e+01 1.417012511759999960e+01 9.853289999999999793e+01 9.147180000000000177e+01
1.668152500000000060e+01 1.417018356400000023e+01 9.853289999999999793e+01 9.147199999999999420e+01
1.668585000000000207e+01 1.417024201039999909e+01 9.853289999999999793e+01 9.147159999999999513e+01
1.669017499999999998e+01 1.417027123359999941e+01 9.853289999999999793e+01 9.147169999999999845e+01
1.669450000000000145e+01 1.417032968000000004e+01 9.853289999999999793e+01 9.147140000000000271e+01
1.669882500000000292e+01 1.417035890320000036e+01 9.853289999999999793e+01 9.147140000000000271e+01
1.670315000000000083e+01 1.417041734959999921e+01 9.853300000000000125e+01 9.147110000000000696e+01
1.670747500000000230e+01 1.417047579599999807e+01 9.853300000000000125e+01 9.147110000000000696e+01
1.671180000000000021e+01 1.417050501920000016e+01 9.853300000000000125e+01 9.147090000000000032e+01
1.671612500000000168e+01 1.417056346559999902e+01 9.853300000000000125e+01 9.147090000000000032e+01
1.672044999999999959e+01 1.417059268879999934e+01 9.853310000000000457e+01 9.147060000000000457e+01
1.672477500000000106e+01 1.417065113519999819e+01 9.853310000000000457e+01 9.147060000000000457e+01
1.672909999999999897e+01 1.417068035840000029e+01 9.853310000000000457e+01 9.147039999999999793e+01
1.673342500000000044e+01 1.417073880479999914e+01 9.853310000000000457e+01 9.147039999999999793e+01
1.673775000000000190e+01 1.417076802799999946e+01 9.853310000000000457e+01 9.147020000000000550e+01
1.674207499999999982e+01 1.417082647439999832e+01 9.853310000000000457e+01 9.147020000000000550e+01
1.674640000000000128e+01 1.417085569760000041e+01 9.853319999999999368e+01 9.146999999999999886e+01
1.675072500000000275e+01 1.417091414399999927e+01 9.853319999999999368e+01 9.146999999999999886e+01
1.675505000000000067e+01 1.417094336719999959e+01 9.853319999999999368e+01 9.146980000000000643e+01
1.675937500000000213e+01 1.417100181359999844e+01 9.853319999999999368e+01 9.146980000000000643e+01
1.676370000000000005e+01 1.417103103680000054e+01 9.853319999999999368e+01 9.146840000000000259e+01
1.676802500000000151e+01 1.417106025999999908e+01 9.853340000000000032e+01 9.146939999999999316e+01
1.677234999999999943e+01 1.417108948319999939e+01 9.853329999999999700e+01 9.146999999999999886e+01
1.677667500000000089e+01 1.417114792960000003e+01 9.853319999999999368e+01 9.146989999999999554e+01
1.678099999999999881e+01 1.417117715279999857e+01 9.853310000000000457e+01 9.146999999999999886e+01
1.678532500000000027e+01 1.417123559919999920e+01 9.853310000000000457e+01 9.146980000000000643e+01
1.678965000000000174e+01 1.417126482239999774e+01 9.853310000000000457e+01 9.146970000000000312e+01
1.679397499999999965e+01 1.417132326879999837e+01 9.853300000000000125e+01 9.146949999999999648e+01
1.679830000000000112e+01 1.417135249199999869e+01 9.853310000000000457e+01 9.146949999999999648e+01
1.680262499999999903e+01 1.417141093839999932e+01 9.853310000000000457e+01 9.146930000000000405e+01
1.680695000000000050e+01 1.417144016159999786e+01 9.853310000000000457e+01 9.146920000000000073e+01
1.681127500000000197e+01 1.417149860799999850e+01 9.853310000000000457e+01 9.146899999999999409e+01
1.681559999999999988e+01 1.417152783119999881e+01 9.853310000000000457e+01 9.146890000000000498e+01
1.681992500000000135e+01 1.417158627759999945e+01 9.853310000000000457e+01 9.146880000000000166e+01
1.682425000000000281e+01 1.417161550079999799e+01 9.853319999999999368e+01 9.146869999999999834e+01
1.682857500000000073e+01 1.417167394719999862e+01 9.853319999999999368e+01 9.146859999999999502e+01
1.683289999999999864e+01 1.417170317039999894e+01 9.853319999999999368e+01 9.146850000000000591e+01
1.683722500000000011e+01 1.417176161679999957e+01 9.853319999999999368e+01 9.146840000000000259e+01
1.684155000000000157e+01 1.417179083999999989e+01 9.853319999999999368e+01 9.146829999999999927e+01
1.684587499999999949e+01 1.417184928639999875e+01 9.853329999999999700e+01 9.146819999999999595e+01
1.685020000000000095e+01 1.417187850959999906e+01 9.853329999999999700e+01 9.146800000000000352e+01
1.685452499999999887e+01 1.417193695599999970e+01 9.853329999999999700e+01 9.146800000000000352e+01
1.685885000000000034e+01 1.417196617920000001e+01 9.853329999999999700e+01 9.146779999999999688e+01
1.686317500000000180e+01 1.417199540240000033e+01 9.853329999999999700e+01 9.146779999999999688e+01
1.686749999999999972e+01 1.417205384879999919e+01 9.853329999999999700e+01 9.146760000000000446e+01
1.687182500000000118e+01 1.417208307199999950e+01 9.853340000000000032e+01 9.146760000000000446e+01
1.687615000000000265e+01 1.417211229519999804e+01 9.853350000000000364e+01 9.146829999999999927e+01
1.688047500000000056e+01 1.417217074159999868e+01 9.853350000000000364e+01 9.146869999999999834e+01
1.688480000000000203e+01 1.417219996479999899e+01 9.853340000000000032e+01 9.146850000000000591e+01
1.688912499999999994e+01 1.417225841119999963e+01 9.853329999999999700e+01 9.146859999999999502e+01
1.689345000000000141e+01 1.417228763439999817e+01 9.853319999999999368e+01 9.146829999999999927e+01
1.689777499999999932e+01 1.417234608079999880e+01 9.853319999999999368e+01 9.146829999999999927e+01
1.690210000000000079e+01 1.417237530399999912e+01 9.853319999999999368e+01 9.146810000000000684e+01
1.690642499999999870e+01 1.417243375039999975e+01 9.853319999999999368e+01 9.146810000000000684e+01
1.691075000000000017e+01 1.417246297359999829e+01 9.853319999999999368e+01 9.146779999999999688e+01
1.691507500000000164e+01 1.417252141999999893e+01 9.853319999999999368e+01 9.146779999999999688e+01
1.691939999999999955e+01 1.417255064319999924e+01 9.853319999999999368e+01 9.146760000000000446e+01
1.692372500000000102e+01 1.417260908959999988e+01 9.853319999999999368e+01 9.146760000000000446e+01
1.692805000000000248e+01 1.417263831279999842e+01 9.853319999999999368e+01 9.146739999999999782e+01
1.693237500000000040e+01 1.417269675919999905e+01 9.853329999999999700e+01 9.146729999999999450e+01
1.693670000000000186e+01 1.417272598239999937e+01 9.853329999999999700e+01 9.146720000000000539e+01
1.694102499999999978e+01 1.417275520559999968e+01 9.853329999999999700e+01 9.146710000000000207e+01
1.694535000000000124e+01 1.417281365199999854e+01 9.853329999999999700e+01 9.146689999999999543e+01
1.694967499999999916e+01 1.417284287519999886e+01 9.853329999999999700e+01 9.146689999999999543e+01
1.695400000000000063e+01 1.417290132159999771e+01 9.853340000000000032e+01 9.146670000000000300e+01
1.695832499999999854e+01 1.417293054479999981e+01 9.853340000000000032e+01 9.146670000000000300e+01
1.696265000000000001e+01 1.417295976799999835e+01 9.853340000000000032e+01 9.146649999999999636e+01
1.696697500000000147e+01 1.417301821439999898e+01 9.853340000000000032e+01 9.146649999999999636e+01
1.697129999999999939e+01 1.417304743759999930e+01 9.853340000000000032e+01 9.146639999999999304e+01
1.697562500000000085e+01 1.417310588399999993e+01 9.853350000000000364e+01 9.146630000000000393e+01
1.697995000000000232e+01 1.417313510719999847e+01 9.853350000000000364e+01 9.146659999999999968e+01
1.698427500000000023e+01 1.417316433039999879e+01 9.853360000000000696e+01 9.146720000000000539e+01
1.698860000000000170e+01 1.417319355359999911e+01 9.853350000000000364e+01 9.146760000000000446e+01
1.699292499999999961e+01 1.417325199999999974e+01 9.853340000000000032e+01 9.146750000000000114e+01
1.699725000000000108e+01 1.417328122320000006e+01 9.853329999999999700e+01 9.146750000000000114e+01
1.700157500000000255e+01 1.417333966959999891e+01 9.853319999999999368e+01 9.146729999999999450e+01
1.700590000000000046e+01 1.417336889279999923e+01 9.853319999999999368e+01 9.146720000000000539e+01
1.701022499999999837e+01 1.417342733919999986e+01 9.853310000000000457e+01 9.146699999999999875e+01
1.701454999999999984e+01 1.417345656240000018e+01 9.853319999999999368e+01 9.146689999999999543e+01
1.701887500000000131e+01 1.417351500880000081e+01 9.853319999999999368e+01 9.146680000000000632e+01
1.702319999999999922e+01 1.417354423199999935e+01 9.853319999999999368e+01 9.146670000000000300e+01
1.702752500000000069e+01 1.417357345519999967e+01 9.853319999999999368e+01 9.146659999999999968e+01
1.703185000000000215e+01 1.417363190160000030e+01 9.853319999999999368e+01 9.146639999999999304e+01
1.703617500000000007e+01 1.417366112479999884e+01 9.853319999999999368e+01 9.146630000000000393e+01
1.704050000000000153e+01 1.417371957119999948e+01 9.853319999999999368e+01 9.146620000000000061e+01
1.704482499999999945e+01 1.417374879439999802e+01 9.853329999999999700e+01 9.146609999999999729e+01
1.704915000000000092e+01 1.417377801760000011e+01 9.853329999999999700e+01 9.146599999999999397e+01
1.705347500000000238e+01 1.417383646399999897e+01 9.853329999999999700e+01 9.146590000000000487e+01
1.705780000000000030e+01 1.417386568719999929e+01 9.853329999999999700e+01 9.146580000000000155e+01
1.706212500000000176e+01 1.417389491039999960e+01 9.853329999999999700e+01 9.146569999999999823e+01
1.706645000000000323e+01 1.417395335680000024e+01 9.853340000000000032e+01 9.146559999999999491e+01
1.707077500000000114e+01 1.417398257999999878e+01 9.853340000000000032e+01 9.146550000000000580e+01
1.707509999999999906e+01 1.417404102639999941e+01 9.853340000000000032e+01 9.146540000000000248e+01
1.707942500000000052e+01 1.417407024959999973e+01 9.853340000000000032e+01 9.146529999999999916e+01
1.708375000000000199e+01 1.417409947279999827e+01 9.853340000000000032e+01 9.146519999999999584e+01
1.708807499999999990e+01 1.417415791919999890e+01 9.853350000000000364e+01 9.146599999999999397e+01
1.709240000000000137e+01 1.417418714239999922e+01 9.853369999999999607e+01 9.146639999999999304e+01
1.709672499999999928e+01 1.417421636559999953e+01 9.853350000000000364e+01 9.146680000000000632e+01
1.710105000000000075e+01 1.417424558879999985e+01 9.853340000000000032e+01 9.146659999999999968e+01
1.710537500000000222e+01 1.417430403520000048e+01 9.853329999999999700e+01 9.146670000000000300e+01
1.710970000000000013e+01 1.417433325839999902e+01 9.853319999999999368e+01 9.146639999999999304e+01
1.711402500000000160e+01 1.417439170479999966e+01 9.853319999999999368e+01 9.146639999999999304e+01
1.711835000000000306e+01 1.417442092799999998e+01 9.853319999999999368e+01 9.146620000000000061e+01
1.712267500000000098e+01 1.417447937439999883e+01 9.853319999999999368e+01 9.146620000000000061e+01
1.712699999999999889e+01 1.417450859759999915e+01 9.853319999999999368e+01 9.146599999999999397e+01
1.713132500000000036e+01 1.417453782079999769e+01 9.853319999999999368e+01 9.146590000000000487e+01
1.713565000000000182e+01 1.417459626719999832e+01 9.853329999999999700e+01 9.146580000000000155e+01
1.713997499999999974e+01 1.417462549039999864e+01 9.853329999999999700e+01 9.146569999999999823e+01
1.714430000000000121e+01 1.417465471359999896e+01 9.853329999999999700e+01 9.146559999999999491e+01
1.714862499999999912e+01 1.417471315999999959e+01 9.853329999999999700e+01 9.146550000000000580e+01
1.715295000000000059e+01 1.417474238319999991e+01 9.853329999999999700e+01 9.146529999999999916e+01
1.715727500000000205e+01 1.417477160639999845e+01 9.853329999999999700e+01 9.146529999999999916e+01
1.716159999999999997e+01 1.417483005279999908e+01 9.853340000000000032e+01 9.146519999999999584e+01
1.716592500000000143e+01 1.417485927599999940e+01 9.853340000000000032e+01 9.146510000000000673e+01
1.717025000000000290e+01 1.417488849919999971e+01 9.853340000000000032e+01 9.146500000000000341e+01
1.717457500000000081e+01 1.417494694559999857e+01 9.853340000000000032e+01 9.146490000000000009e+01
1.717890000000000228e+01 1.417497616880000066e+01 9.853340000000000032e+01 9.146479999999999677e+01
1.718322500000000019e+01 1.417500539199999920e+01 9.853340000000000032e+01 9.146469999999999345e+01
1.718755000000000166e+01 1.417506383839999984e+01 9.853350000000000364e+01 9.146460000000000434e+01
1.719187499999999957e+01 1.417509306160000015e+01 9.853350000000000364e+01 9.146450000000000102e+01
1.719620000000000104e+01 1.417512228479999870e+01 9.853350000000000364e+01 9.146569999999999823e+01
1.720052499999999895e+01 1.417515150800000079e+01 9.853360000000000696e+01 9.146609999999999729e+01
1.720485000000000042e+01 1.417520995439999965e+01 9.853340000000000032e+01 9.146630000000000393e+01
1.720917500000000189e+01 1.417523917759999996e+01 9.853329999999999700e+01 9.146620000000000061e+01
1.721349999999999980e+01 1.417529762399999882e+01 9.853319999999999368e+01 9.146620000000000061e+01
1.721782500000000127e+01 1.417532684719999914e+01 9.853319999999999368e+01 9.146599999999999397e+01
1.722215000000000273e+01 1.417535607039999945e+01 9.853310000000000457e+01 9.146590000000000487e+01
1.722647500000000065e+01 1.417541451680000009e+01 9.853310000000000457e+01 9.146580000000000155e+01
1.723080000000000211e+01 1.417544373999999863e+01 9.853319999999999368e+01 9.146559999999999491e+01
1.723512500000000003e+01 1.417547296319999894e+01 9.853319999999999368e+01 9.146550000000000580e+01
1.723945000000000149e+01 1.417553140959999958e+01 9.853319999999999368e+01 9.146540000000000248e+01
1.724377499999999941e+01 1.417556063279999812e+01 9.853319999999999368e+01 9.146529999999999916e+01
1.724810000000000088e+01 1.417558985600000021e+01 9.853319999999999368e+01 9.146519999999999584e+01
1.725242499999999879e+01 1.417564830239999907e+01 9.853319999999999368e+01 9.146510000000000673e+01
1.725675000000000026e+01 1.417567752559999938e+01 9.853329999999999700e+01 9.146500000000000341e+01
1.726107500000000172e+01 1.417570674879999970e+01 9.853329999999999700e+01 9.146490000000000009e+01
1.726539999999999964e+01 1.417576519520000033e+01 9.853329999999999700e+01 9.146479999999999677e+01
1.726972500000000110e+01 1.417579441839999888e+01 9.853329999999999700e+01 9.146469999999999345e+01
1.727405000000000257e+01 1.417582364159999919e+01 9.853329999999999700e+01 9.146460000000000434e+01
1.727837500000000048e+01 1.417585286479999951e+01 9.853329999999999700e+01 9.146450000000000102e+01
1.728270000000000195e+01 1.417591131119999837e+01 9.853329999999999700e+01 9.146439999999999770e+01
1.728702499999999986e+01 1.417594053440000046e+01 9.853340000000000032e+01 9.146439999999999770e+01
1.729135000000000133e+01 1.417596975759999900e+01 9.853340000000000032e+01 9.146420000000000528e+01
1.729567500000000280e+01 1.417599898079999932e+01 9.853340000000000032e+01 9.146420000000000528e+01
1.730000000000000071e+01 1.417605742719999995e+01 9.853340000000000032e+01 9.146410000000000196e+01
1.730432500000000218e+01 1.417608665039999849e+01 9.853340000000000032e+01 9.146550000000000580e+01
1.730865000000000009e+01 1.417611587359999881e+01 9.853360000000000696e+01 9.146569999999999823e+01
1.731297500000000156e+01 1.417617431999999944e+01 9.853340000000000032e+01 9.146599999999999397e+01
1.731729999999999947e+01 1.417620354319999976e+01 9.853329999999999700e+01 9.146580000000000155e+01
1.732162500000000094e+01 1.417623276639999830e+01 9.853319999999999368e+01 9.146580000000000155e+01
1.732595000000000240e+01 1.417629121279999893e+01 9.853319999999999368e+01 9.146559999999999491e+01
1.733027500000000032e+01 1.417632043599999925e+01 9.853319999999999368e+01 9.146559999999999491e+01
1.733460000000000178e+01 1.417634965919999956e+01 9.853319999999999368e+01 9.146540000000000248e+01
1.733892500000000325e+01 1.417640810559999842e+01 9.853319999999999368e+01 9.146529999999999916e+01
1.734325000000000117e+01 1.417643732880000051e+01 9.853319999999999368e+01 9.146519999999999584e+01
1.734757500000000263e+01 1.417646655199999906e+01 9.853319999999999368e+01 9.146510000000000673e+01
1.735190000000000055e+01 1.417649577519999937e+01 9.853319999999999368e+01 9.146490000000000009e+01
1.735622500000000201e+01 1.417655422160000001e+01 9.853319999999999368e+01 9.146490000000000009e+01
1.736055000000000348e+01 1.417658344479999855e+01 9.853329999999999700e+01 9.146469999999999345e+01
1.736487499999999784e+01 1.417661266800000064e+01 9.853329999999999700e+01 9.146469999999999345e+01
1.736919999999999931e+01 1.417664189119999918e+01 9.853329999999999700e+01 9.146460000000000434e+01
1.737352500000000077e+01 1.417670033759999981e+01 9.853329999999999700e+01 9.146450000000000102e+01
1.737784999999999869e+01 1.417672956080000013e+01 9.853329999999999700e+01 9.146439999999999770e+01
1.738217500000000015e+01 1.417675878399999867e+01 9.853329999999999700e+01 9.146429999999999438e+01
1.738649999999999807e+01 1.417678800720000076e+01 9.853329999999999700e+01 9.146420000000000528e+01
1.739082499999999953e+01 1.417684645359999962e+01 9.853340000000000032e+01 9.146420000000000528e+01
1.739515000000000100e+01 1.417687567679999994e+01 9.853340000000000032e+01 9.146399999999999864e+01
1.739947499999999891e+01 1.417690489999999848e+01 9.853340000000000032e+01 9.146399999999999864e+01
1.740380000000000038e+01 1.417693412319999879e+01 9.853340000000000032e+01 9.146389999999999532e+01
1.740812500000000185e+01 1.417699256959999943e+01 9.853340000000000032e+01 9.146380000000000621e+01
1.741244999999999976e+01 1.417702179279999797e+01 9.853350000000000364e+01 9.146529999999999916e+01
1.741677500000000123e+01 1.417705101600000006e+01 9.853350000000000364e+01 9.146540000000000248e+01
1.742109999999999914e+01 1.417708023919999860e+01 9.853340000000000032e+01 9.146559999999999491e+01
1.742542500000000061e+01 1.417713868559999923e+01 9.853329999999999700e+01 9.146550000000000580e+01
1.742975000000000207e+01 1.417716790879999955e+01 9.853319999999999368e+01 9.146550000000000580e+01
1.743407499999999999e+01 1.417719713199999809e+01 9.853319999999999368e+01 9.146529999999999916e+01
1.743840000000000146e+01 1.417725557839999873e+01 9.853310000000000457e+01 9.146519999999999584e+01
1.744272500000000292e+01 1.417728480159999904e+01 9.853310000000000457e+01 9.146510000000000673e+01
1.744705000000000084e+01 1.417731402479999936e+01 9.853310000000000457e+01 9.146500000000000341e+01
1.745137500000000230e+01 1.417734324799999968e+01 9.853310000000000457e+01 9.146490000000000009e+01
1.745570000000000022e+01 1.417740169440000031e+01 9.853319999999999368e+01 9.146469999999999345e+01
1.746002500000000168e+01 1.417743091759999885e+01 9.853319999999999368e+01 9.146469999999999345e+01
1.746435000000000315e+01 1.417746014079999917e+01 9.853319999999999368e+01 9.146450000000000102e+01
1.746867500000000106e+01 1.417748936399999948e+01 9.853319999999999368e+01 9.146450000000000102e+01
1.747300000000000253e+01 1.417754781039999834e+01 9.853319999999999368e+01 9.146429999999999438e+01
1.747732500000000400e+01 1.417757703360000043e+01 9.853319999999999368e+01 9.146429999999999438e+01
1.748164999999999836e+01 1.417760625679999897e+01 9.853329999999999700e+01 9.146420000000000528e+01
1.748597499999999982e+01 1.417763547999999929e+01 9.853329999999999700e+01 9.146410000000000196e+01
1.749029999999999774e+01 1.417766470319999961e+01 9.853329999999999700e+01 9.146399999999999864e+01
1.749462499999999920e+01 1.417772314959999846e+01 9.853329999999999700e+01 9.146389999999999532e+01
1.749895000000000067e+01 1.417775237279999878e+01 9.853329999999999700e+01 9.146380000000000621e+01
1.750327499999999858e+01 1.417778159599999910e+01 9.853329999999999700e+01 9.146380000000000621e+01
1.750760000000000005e+01 1.417781081919999941e+01 9.853340000000000032e+01 9.146370000000000289e+01
1.751192500000000152e+01 1.417784004239999973e+01 9.853340000000000032e+01 9.146359999999999957e+01
1.751624999999999943e+01 1.417789848880000037e+01 9.853340000000000032e+01 9.146349999999999625e+01
1.752057500000000090e+01 1.417792771199999891e+01 9.853329999999999700e+01 9.146510000000000673e+01
1.752489999999999881e+01 1.417795693519999922e+01 9.853350000000000364e+01 9.146519999999999584e+01
1.752922500000000028e+01 1.417798615839999954e+01 9.853340000000000032e+01 9.146540000000000248e+01
1.753355000000000175e+01 1.417801538159999986e+01 9.853329999999999700e+01 9.146519999999999584e+01
1.753787499999999966e+01 1.417807382800000049e+01 9.853319999999999368e+01 9.146519999999999584e+01
1.754220000000000113e+01 1.417810305119999903e+01 9.853310000000000457e+01 9.146500000000000341e+01
1.754652500000000259e+01 1.417813227439999935e+01 9.853310000000000457e+01 9.146500000000000341e+01
1.755085000000000051e+01 1.417816149759999966e+01 9.853310000000000457e+01 9.146479999999999677e+01
1.755517500000000197e+01 1.417821994399999852e+01 9.853310000000000457e+01 9.146479999999999677e+01
1.755949999999999989e+01 1.417824916720000061e+01 9.853319999999999368e+01 9.146460000000000434e+01
1.756382500000000135e+01 1.417827839039999915e+01 9.853319999999999368e+01 9.146460000000000434e+01
1.756815000000000282e+01 1.417830761359999947e+01 9.853319999999999368e+01 9.146439999999999770e+01
1.757247500000000073e+01 1.417836606000000010e+01 9.853319999999999368e+01 9.146439999999999770e+01
1.757680000000000220e+01 1.417839528319999864e+01 9.853329999999999700e+01 9.146420000000000528e+01
1.758112500000000367e+01 1.417842450640000074e+01 9.853329999999999700e+01 9.146420000000000528e+01
1.758545000000000158e+01 1.417845372959999928e+01 9.853329999999999700e+01 9.146410000000000196e+01
1.758977500000000305e+01 1.417848295279999959e+01 9.853329999999999700e+01 9.146399999999999864e+01
1.759409999999999741e+01 1.417851217599999991e+01 9.853329999999999700e+01 9.146389999999999532e+01
1.759842499999999887e+01 1.417857062239999877e+01 9.853329999999999700e+01 9.146389999999999532e+01
1.760275000000000034e+01 1.417859984559999909e+01 9.853340000000000032e+01 9.146370000000000289e+01
1.760707499999999825e+01 1.417862906879999940e+01 9.853340000000000032e+01 9.146370000000000289e+01
1.761139999999999972e+01 1.417865829199999794e+01 9.853340000000000032e+01 9.146359999999999957e+01
1.761572500000000119e+01 1.417868751520000004e+01 9.853340000000000032e+01 9.146349999999999625e+01
1.762004999999999910e+01 1.417871673839999858e+01 9.853340000000000032e+01 9.146339999999999293e+01
1.762437500000000057e+01 1.417874596159999889e+01 9.853340000000000032e+01 9.146339999999999293e+01
1.762869999999999848e+01 1.417862906879999940e+01 9.853340000000000032e+01 9.146389999999999532e+01
1.763302499999999995e+01 1.417865829199999794e+01 9.853350000000000364e+01 9.146359999999999957e+01
1.763735000000000142e+01 1.417868751520000004e+01 9.853340000000000032e+01 9.146299999999999386e+01
1.764167499999999933e+01 1.417871673839999858e+01 9.853329999999999700e+01 9.146269999999999811e+01
1.764600000000000080e+01 1.417874596159999889e+01 9.853319999999999368e+01 9.146229999999999905e+01
1.765032500000000226e+01 1.417880440799999953e+01 9.853319999999999368e+01 9.146229999999999905e+01
1.765465000000000018e+01 1.417883363119999807e+01 9.853310000000000457e+01 9.146200000000000330e+01
1.765897500000000164e+01 1.417886285440000016e+01 9.853310000000000457e+01 9.146210000000000662e+01
1.766329999999999956e+01 1.417889207759999870e+01 9.853319999999999368e+01 9.146179999999999666e+01
1.766762500000000102e+01 1.417892130079999902e+01 9.853319999999999368e+01 9.146189999999999998e+01
1.767195000000000249e+01 1.417897974719999965e+01 9.853319999999999368e+01 9.146169999999999334e+01
1.767627500000000040e+01 1.417900897039999819e+01 9.853319999999999368e+01 9.146179999999999666e+01
1.768060000000000187e+01 1.417903819360000028e+01 9.853319999999999368e+01 9.146160000000000423e+01
1.768492500000000334e+01 1.417906741679999882e+01 9.853319999999999368e+01 9.146169999999999334e+01
1.768925000000000125e+01 1.417909663999999914e+01 9.853329999999999700e+01 9.146160000000000423e+01
1.769357500000000272e+01 1.417912586319999946e+01 9.853329999999999700e+01 9.146169999999999334e+01
1.769790000000000063e+01 1.417918430959999831e+01 9.853329999999999700e+01 9.146150000000000091e+01
1.770222500000000210e+01 1.417921353280000041e+01 9.853329999999999700e+01 9.146160000000000423e+01
1.770655000000000356e+01 1.417924275599999895e+01 9.853329999999999700e+01 9.146139999999999759e+01
1.771087499999999793e+01 1.417927197919999927e+01 9.853329999999999700e+01 9.146150000000000091e+01
1.771519999999999939e+01 1.417930120239999958e+01 9.853340000000000032e+01 9.146139999999999759e+01
1.771952500000000086e+01 1.417933042559999812e+01 9.853340000000000032e+01 9.146150000000000091e+01
1.772384999999999877e+01 1.417935964879999844e+01 9.853340000000000032e+01 9.146129999999999427e+01
1.772817500000000024e+01 1.417938887199999876e+01 9.853340000000000032e+01 9.146139999999999759e+01
1.773249999999999815e+01 1.417941809519999907e+01 9.853340000000000032e+01 9.146129999999999427e+01
1.773682499999999962e+01 1.417930120239999958e+01 9.853340000000000032e+01 9.148019999999999641e+01
1.774115000000000109e+01 1.417933042559999812e+01 9.853360000000000696e+01 9.148000000000000398e+01
1.774547499999999900e+01 1.417938887199999876e+01 9.853340000000000032e+01 9.147979999999999734e+01
1.774980000000000047e+01 1.417941809519999907e+01 9.853329999999999700e+01 9.147939999999999827e+01
1.775412500000000193e+01 1.417944731839999939e+01 9.853319999999999368e+01 9.147939999999999827e+01
1.775844999999999985e+01 1.417947654159999971e+01 9.853319999999999368e+01 9.147920000000000584e+01
1.776277500000000131e+01 1.417950576479999825e+01 9.853319999999999368e+01 9.147920000000000584e+01
1.776709999999999923e+01 1.417956421119999888e+01 9.853319999999999368e+01 9.147910000000000252e+01
1.777142500000000069e+01 1.417959343439999920e+01 9.853319999999999368e+01 9.147920000000000584e+01
1.777575000000000216e+01 1.417962265759999951e+01 9.853319999999999368e+01 9.147910000000000252e+01
1.778007500000000007e+01 1.417965188079999983e+01 9.853319999999999368e+01 9.147920000000000584e+01
1.778440000000000154e+01 1.417968110399999837e+01 9.853319999999999368e+01 9.147910000000000252e+01
1.778872500000000301e+01 1.417971032720000046e+01 9.853319999999999368e+01 9.147920000000000584e+01
1.779305000000000092e+01 1.417973955039999900e+01 9.853319999999999368e+01 9.147910000000000252e+01
1.779737500000000239e+01 1.417976877359999932e+01 9.853329999999999700e+01 9.147920000000000584e+01
1.780170000000000030e+01 1.417979799679999964e+01 9.853329999999999700e+01 9.147920000000000584e+01
1.780602500000000177e+01 1.417985644319999849e+01 9.853329999999999700e+01 9.147920000000000584e+01
1.781035000000000323e+01 1.417988566640000059e+01 9.853329999999999700e+01 9.147920000000000584e+01
1.781467500000000115e+01 1.417991488959999913e+01 9.853329999999999700e+01 9.147929999999999495e+01
1.781900000000000261e+01 1.417994411279999944e+01 9.853329999999999700e+01 9.147929999999999495e+01
1.782332500000000408e+01 1.417997333599999976e+01 9.853329999999999700e+01 9.147929999999999495e+01
1.782765000000000200e+01 1.418000255920000008e+01 9.853329999999999700e+01 9.147929999999999495e+01
1.783197499999999991e+01 1.418003178239999862e+01 9.853329999999999700e+01 9.147939999999999827e+01
1.783629999999999782e+01 1.418006100560000071e+01 9.853340000000000032e+01 9.147929999999999495e+01
1.784062499999999929e+01 1.418009022879999925e+01 9.853340000000000032e+01 9.147939999999999827e+01
1.784495000000000076e+01 1.418076236239999943e+01 9.853329999999999700e+01 9.155450000000000443e+01
1.784927499999999867e+01 1.418079158559999975e+01 9.853340000000000032e+01 9.155610000000000070e+01
1.785360000000000014e+01 1.418082080879999829e+01 9.853329999999999700e+01 9.155500000000000682e+01
1.785792499999999805e+01 1.418085003200000038e+01 9.853319999999999368e+01 9.155360000000000298e+01
1.786224999999999952e+01 1.418090847839999924e+01 9.853310000000000457e+01 9.155230000000000246e+01
1.786657500000000098e+01 1.418096692479999810e+01 9.853310000000000457e+01 9.155169999999999675e+01
1.787089999999999890e+01 1.418099614800000019e+01 9.853310000000000457e+01 9.155089999999999861e+01
1.787522500000000036e+01 1.418102537119999873e+01 9.853310000000000457e+01 9.155079999999999529e+01
1.787955000000000183e+01 1.418108381759999936e+01 9.853310000000000457e+01 9.155020000000000380e+01
1.788387499999999974e+01 1.418111304079999968e+01 9.853310000000000457e+01 9.155029999999999291e+01
1.788820000000000121e+01 1.418114226399999822e+01 9.853310000000000457e+01 9.154970000000000141e+01
1.789252499999999912e+01 1.418117148720000031e+01 9.853319999999999368e+01 9.154989999999999384e+01
1.789685000000000059e+01 1.418122993359999917e+01 9.853319999999999368e+01 9.154940000000000566e+01
1.790117500000000206e+01 1.418125915679999949e+01 9.853319999999999368e+01 9.154959999999999809e+01
1.790549999999999997e+01 1.418128837999999980e+01 9.853319999999999368e+01 9.154909999999999570e+01
1.790982500000000144e+01 1.418131760319999835e+01 9.853319999999999368e+01 9.154930000000000234e+01
1.791415000000000290e+01 1.418134682640000044e+01 9.853319999999999368e+01 9.154890000000000327e+01
1.791847500000000082e+01 1.418137604959999898e+01 9.853319999999999368e+01 9.154909999999999570e+01
1.792280000000000229e+01 1.418143449599999961e+01 9.853319999999999368e+01 9.154859999999999332e+01
1.792712500000000020e+01 1.418146371919999993e+01 9.853329999999999700e+01 9.154890000000000327e+01
1.793145000000000167e+01 1.418149294239999847e+01 9.853329999999999700e+01 9.154840000000000089e+01
1.793577500000000313e+01 1.418152216560000056e+01 9.853329999999999700e+01 9.154869999999999663e+01
1.794010000000000105e+01 1.418155138879999910e+01 9.853329999999999700e+01 9.154819999999999425e+01
1.794442500000000251e+01 1.418158061199999942e+01 9.853329999999999700e+01 9.154850000000000421e+01
1.794875000000000398e+01 1.418160983519999974e+01 9.853329999999999700e+01 9.154800000000000182e+01
1.795307499999999834e+01 1.418149294239999847e+01 9.853319999999999368e+01 9.153079999999999927e+01
1.795739999999999981e+01 1.418152216560000056e+01 9.853329999999999700e+01 9.152889999999999304e+01
1.796172499999999772e+01 1.418158061199999942e+01 9.853319999999999368e+01 9.152859999999999729e+01
1.796604999999999919e+01 1.418160983519999974e+01 9.853310000000000457e+01 9.152769999999999584e+01
1.797037500000000065e+01 1.418163905840000005e+01 9.853310000000000457e+01 9.152769999999999584e+01
1.797469999999999857e+01 1.418166828159999859e+01 9.853310000000000457e+01 9.152710000000000434e+01
1.797902500000000003e+01 1.418169750480000069e+01 9.853300000000000125e+01 9.152719999999999345e+01
1.798335000000000150e+01 1.418175595119999777e+01 9.853310000000000457e+01 9.152670000000000528e+01
1.798767499999999941e+01 1.418178517439999986e+01 9.853310000000000457e+01 9.152689999999999770e+01
1.799200000000000088e+01 1.418181439759999840e+01 9.853310000000000457e+01 9.152649999999999864e+01
1.799632499999999879e+01 1.418184362079999872e+01 9.853310000000000457e+01 9.152670000000000528e+01
1.800065000000000026e+01 1.418187284399999903e+01 9.853310000000000457e+01 9.152630000000000621e+01
1.800497500000000173e+01 1.418190206719999935e+01 9.853310000000000457e+01 9.152649999999999864e+01
1.800929999999999964e+01 1.418193129039999789e+01 9.853319999999999368e+01 9.152609999999999957e+01
1.801362500000000111e+01 1.418196051359999998e+01 9.853319999999999368e+01 9.152630000000000621e+01
1.801795000000000258e+01 1.418198973679999852e+01 9.853319999999999368e+01 9.152589999999999293e+01
1.802227500000000049e+01 1.418201895999999884e+01 9.853319999999999368e+01 9.152609999999999957e+01
1.802660000000000196e+01 1.418207740639999948e+01 9.853319999999999368e+01 9.152570000000000050e+01
1.803092499999999987e+01 1.418210662959999802e+01 9.853319999999999368e+01 9.152599999999999625e+01
1.803525000000000134e+01 1.418213585280000011e+01 9.853319999999999368e+01 9.152559999999999718e+01
1.803957500000000280e+01 1.418216507599999865e+01 9.853319999999999368e+01 9.152580000000000382e+01
1.804390000000000072e+01 1.418219429919999897e+01 9.853319999999999368e+01 9.152540000000000475e+01
1.804822500000000218e+01 1.418222352239999928e+01 9.853319999999999368e+01 9.152570000000000050e+01
1.805255000000000365e+01 1.418225274559999960e+01 9.853319999999999368e+01 9.152530000000000143e+01
1.805687500000000156e+01 1.418228196879999814e+01 9.853319999999999368e+01 9.152549999999999386e+01
1.806120000000000303e+01 1.418210662959999802e+01 9.853310000000000457e+01 9.150010000000000332e+01
1.806552499999999739e+01 1.418213585280000011e+01 9.853319999999999368e+01 9.150000000000000000e+01
1.806984999999999886e+01 1.418216507599999865e+01 9.853310000000000457e+01 9.149890000000000612e+01
1.807417500000000032e+01 1.418219429919999897e+01 9.853310000000000457e+01 9.149880000000000280e+01
1.807849999999999824e+01 1.418225274559999960e+01 9.853300000000000125e+01 9.149800000000000466e+01
1.808282499999999970e+01 1.418228196879999814e+01 9.853300000000000125e+01 9.149819999999999709e+01
1.808715000000000117e+01 1.418231119200000023e+01 9.853300000000000125e+01 9.149760000000000559e+01
1.809147499999999908e+01 1.418234041519999877e+01 9.853300000000000125e+01 9.149779999999999802e+01
1.809580000000000055e+01 1.418236963839999909e+01 9.853310000000000457e+01 9.149729999999999563e+01
1.810012499999999847e+01 1.418239886159999941e+01 9.853310000000000457e+01 9.149760000000000559e+01
1.810444999999999993e+01 1.418242808479999972e+01 9.853310000000000457e+01 9.149699999999999989e+01
1.810877500000000140e+01 1.418245730800000004e+01 9.853310000000000457e+01 9.149739999999999895e+01
1.811309999999999931e+01 1.418248653120000036e+01 9.853310000000000457e+01 9.149689999999999657e+01
1.811742500000000078e+01 1.418251575439999890e+01 9.853310000000000457e+01 9.149720000000000653e+01
1.812175000000000225e+01 1.418254497759999921e+01 9.853310000000000457e+01 9.149670000000000414e+01
1.812607500000000016e+01 1.418257420079999953e+01 9.853319999999999368e+01 9.149699999999999989e+01
1.813040000000000163e+01 1.418260342399999807e+01 9.853319999999999368e+01 9.149649999999999750e+01
1.813472499999999954e+01 1.418263264720000016e+01 9.853319999999999368e+01 9.149689999999999657e+01
1.813905000000000101e+01 1.418266187039999870e+01 9.853319999999999368e+01 9.149639999999999418e+01
1.814337500000000247e+01 1.418269109359999902e+01 9.853319999999999368e+01 9.149670000000000414e+01
1.814770000000000039e+01 1.418272031679999934e+01 9.853319999999999368e+01 9.149620000000000175e+01
1.815202500000000185e+01 1.418274953999999966e+01 9.853319999999999368e+01 9.149660000000000082e+01
1.815635000000000332e+01 1.418277876319999820e+01 9.853319999999999368e+01 9.149609999999999843e+01
1.816067500000000123e+01 1.418280798640000029e+01 9.853319999999999368e+01 9.149639999999999418e+01
1.816500000000000270e+01 1.418283720959999883e+01 9.853319999999999368e+01 9.149599999999999511e+01
1.816932500000000061e+01 1.418336322719999920e+01 9.853300000000000125e+01 9.160609999999999786e+01
1.817365000000000208e+01 1.418333400400000066e+01 9.853310000000000457e+01 9.161589999999999634e+01
1.817797500000000355e+01 1.418333400400000066e+01 9.853310000000000457e+01 9.161820000000000164e+01
1.818229999999999791e+01 1.418336322719999920e+01 9.853310000000000457e+01 9.161820000000000164e+01
1.818662499999999937e+01 1.418339245039999774e+01 9.853300000000000125e+01 9.161820000000000164e+01
1.819095000000000084e+01 1.418342167359999983e+01 9.853300000000000125e+01 9.161780000000000257e+01
1.819527499999999876e+01 1.418348011999999869e+01 9.853300000000000125e+01 9.161769999999999925e+01
1.819960000000000022e+01 1.418350934319999901e+01 9.853300000000000125e+01 9.161740000000000350e+01
1.820392499999999814e+01 1.418353856639999933e+01 9.853300000000000125e+01 9.161740000000000350e+01
1.820824999999999960e+01 1.418356778959999787e+01 9.853300000000000125e+01 9.161719999999999686e+01
1.821257500000000107e+01 1.418359701279999996e+01 9.853300000000000125e+01 9.161719999999999686e+01
1.821689999999999898e+01 1.418362623599999850e+01 9.853300000000000125e+01 9.161700000000000443e+01
1.822122500000000045e+01 1.418365545919999882e+01 9.853300000000000125e+01 9.161700000000000443e+01
1.822555000000000192e+01 1.418368468239999913e+01 9.853300000000000125e+01 9.161679999999999779e+01
1.822987499999999983e+01 1.418371390559999945e+01 9.853300000000000125e+01 9.161690000000000111e+01
1.823420000000000130e+01 1.418374312879999799e+01 9.853300000000000125e+01 9.161669999999999447e+01
1.823852499999999921e+01 1.418380157519999862e+01 9.853300000000000125e+01 9.161669999999999447e+01
1.824285000000000068e+01 1.418383079839999894e+01 9.853300000000000125e+01 9.161660000000000537e+01
1.824717500000000214e+01 1.418386002159999926e+01 9.853300000000000125e+01 9.161660000000000537e+01
1.825150000000000006e+01 1.418388924479999957e+01 9.853310000000000457e+01 9.161650000000000205e+01
1.825582500000000152e+01 1.418391846799999989e+01 9.853310000000000457e+01 9.161650000000000205e+01
1.826015000000000299e+01 1.418394769120000021e+01 9.853310000000000457e+01 9.161639999999999873e+01
1.826447500000000090e+01 1.418397691439999875e+01 9.853310000000000457e+01 9.161639999999999873e+01
1.826880000000000237e+01 1.418400613759999906e+01 9.853310000000000457e+01 9.161629999999999541e+01
1.827312500000000028e+01 1.418403536079999938e+01 9.853310000000000457e+01 9.161639999999999873e+01
1.827745000000000175e+01 1.418403536079999938e+01 9.853279999999999461e+01 9.160769999999999413e+01
1.828177500000000322e+01 1.418409380720000001e+01 9.853300000000000125e+01 9.160609999999999786e+01
1.828610000000000113e+01 1.418412303040000033e+01 9.853300000000000125e+01 9.160569999999999879e+01
1.829042500000000260e+01 1.418415225359999887e+01 9.853300000000000125e+01 9.160540000000000305e+01
1.829475000000000406e+01 1.418418147680000096e+01 9.853289999999999793e+01 9.160529999999999973e+01
1.829907499999999843e+01 1.418421069999999951e+01 9.853289999999999793e+01 9.160519999999999641e+01
1.830339999999999989e+01 1.418423992319999805e+01 9.853289999999999793e+01 9.160509999999999309e+01
1.830772499999999781e+01 1.418426914640000014e+01 9.853289999999999793e+01 9.160500000000000398e+01
1.831204999999999927e+01 1.418429836959999868e+01 9.853289999999999793e+01 9.160500000000000398e+01
1.831637500000000074e+01 1.418432759279999900e+01 9.853289999999999793e+01 9.160490000000000066e+01
1.832069999999999865e+01 1.418435681599999931e+01 9.853289999999999793e+01 9.160490000000000066e+01
1.832502500000000012e+01 1.418438603919999963e+01 9.853289999999999793e+01 9.160479999999999734e+01
1.832935000000000159e+01 1.418441526239999817e+01 9.853289999999999793e+01 9.160479999999999734e+01
1.833367499999999950e+01 1.418444448560000026e+01 9.853289999999999793e+01 9.160479999999999734e+01
1.833800000000000097e+01 1.418447370879999880e+01 9.853289999999999793e+01 9.160469999999999402e+01
1.834232499999999888e+01 1.418450293199999912e+01 9.853289999999999793e+01 9.160469999999999402e+01
1.834665000000000035e+01 1.418453215519999944e+01 9.853289999999999793e+01 9.160460000000000491e+01
1.835097500000000181e+01 1.418456137839999975e+01 9.853289999999999793e+01 9.160460000000000491e+01
1.835529999999999973e+01 1.418459060159999829e+01 9.853289999999999793e+01 9.160460000000000491e+01
1.835962500000000119e+01 1.418461982480000039e+01 9.853289999999999793e+01 9.160450000000000159e+01
1.836395000000000266e+01 1.418464904799999893e+01 9.853289999999999793e+01 9.160450000000000159e+01
1.836827500000000057e+01 1.418467827119999924e+01 9.853289999999999793e+01 9.160450000000000159e+01
1.837260000000000204e+01 1.418470749439999956e+01 9.853300000000000125e+01 9.160439999999999827e+01
1.837692499999999995e+01 1.418473671759999988e+01 9.853300000000000125e+01 9.160439999999999827e+01
1.838125000000000142e+01 1.418476594079999842e+01 9.853300000000000125e+01 9.160429999999999495e+01
1.838557500000000289e+01 1.418470749439999956e+01 9.853270000000000550e+01 9.158809999999999718e+01
1.838990000000000080e+01 1.418473671759999988e+01 9.853279999999999461e+01 9.158719999999999573e+01
1.839422500000000227e+01 1.418476594079999842e+01 9.853289999999999793e+01 9.158660000000000423e+01
1.839855000000000018e+01 1.418479516400000051e+01 9.853279999999999461e+01 9.158620000000000516e+01
1.840287500000000165e+01 1.418482438719999905e+01 9.853270000000000550e+01 9.158589999999999520e+01
1.840720000000000312e+01 1.418485361039999937e+01 9.853270000000000550e+01 9.158570000000000277e+01
1.841152500000000103e+01 1.418488283359999969e+01 9.853270000000000550e+01 9.158549999999999613e+01
1.841585000000000250e+01 1.418491205680000000e+01 9.853270000000000550e+01 9.158540000000000703e+01
1.842017500000000396e+01 1.418494127999999854e+01 9.853270000000000550e+01 9.158520000000000039e+01
1.842449999999999832e+01 1.418497050320000064e+01 9.853270000000000550e+01 9.158520000000000039e+01
1.842882499999999979e+01 1.418499972639999918e+01 9.853270000000000550e+01 9.158499999999999375e+01
1.843314999999999770e+01 1.418502894959999772e+01 9.853270000000000550e+01 9.158499999999999375e+01
1.843747499999999917e+01 1.418505817279999981e+01 9.853270000000000550e+01 9.158490000000000464e+01
1.844180000000000064e+01 1.418508739599999835e+01 9.853270000000000550e+01 9.158480000000000132e+01
1.844612499999999855e+01 1.418511661919999867e+01 9.853270000000000550e+01 9.158469999999999800e+01
1.845045000000000002e+01 1.418514584239999898e+01 9.853270000000000550e+01 9.158469999999999800e+01
1.845477500000000148e+01 1.418517506559999930e+01 9.853270000000000550e+01 9.158450000000000557e+01
1.845909999999999940e+01 1.418520428879999784e+01 9.853270000000000550e+01 9.158450000000000557e+01
1.846342500000000086e+01 1.418523351199999993e+01 9.853270000000000550e+01 9.158440000000000225e+01
1.846774999999999878e+01 1.418526273519999847e+01 9.853270000000000550e+01 9.158440000000000225e+01
1.847207500000000024e+01 1.418529195839999879e+01 9.853270000000000550e+01 9.158429999999999893e+01
1.847640000000000171e+01 1.418532118159999911e+01 9.853279999999999461e+01 9.158419999999999561e+01
1.848072499999999962e+01 1.418535040479999942e+01 9.853279999999999461e+01 9.158410000000000650e+01
1.848505000000000109e+01 1.418537962799999796e+01 9.853279999999999461e+01 9.158410000000000650e+01
1.848937500000000256e+01 1.418540885120000006e+01 9.853279999999999461e+01 9.158400000000000318e+01
1.849370000000000047e+01 1.418537962799999796e+01 9.853249999999999886e+01 9.157550000000000523e+01
1.849802500000000194e+01 1.418540885120000006e+01 9.853270000000000550e+01 9.157500000000000284e+01
1.850234999999999985e+01 1.418543807439999860e+01 9.853270000000000550e+01 9.157470000000000709e+01
1.850667500000000132e+01 1.418546729759999891e+01 9.853270000000000550e+01 9.157450000000000045e+01
1.851100000000000279e+01 1.418549652079999923e+01 9.853260000000000218e+01 9.157429999999999382e+01
1.851532500000000070e+01 1.418552574399999955e+01 9.853260000000000218e+01 9.157420000000000471e+01
1.851965000000000217e+01 1.418555496719999987e+01 9.853260000000000218e+01 9.157399999999999807e+01
1.852397500000000363e+01 1.418558419040000018e+01 9.853260000000000218e+01 9.157389999999999475e+01
1.852830000000000155e+01 1.418561341359999872e+01 9.853260000000000218e+01 9.157380000000000564e+01
1.853262500000000301e+01 1.418564263679999904e+01 9.853260000000000218e+01 9.157370000000000232e+01
1.853694999999999737e+01 1.418567185999999936e+01 9.853260000000000218e+01 9.157370000000000232e+01
1.854127499999999884e+01 1.418570108319999967e+01 9.853260000000000218e+01 9.157359999999999900e+01
1.854560000000000031e+01 1.418573030639999999e+01 9.853260000000000218e+01 9.157349999999999568e+01
1.854992499999999822e+01 1.418575952960000031e+01 9.853260000000000218e+01 9.157340000000000657e+01
1.855424999999999969e+01 1.418578875279999885e+01 9.853270000000000550e+01 9.157340000000000657e+01
1.855857500000000115e+01 1.418581797599999916e+01 9.853270000000000550e+01 9.157330000000000325e+01
1.856289999999999907e+01 1.418584719919999948e+01 9.853270000000000550e+01 9.157319999999999993e+01
1.856722500000000053e+01 1.418587642239999802e+01 9.853270000000000550e+01 9.157309999999999661e+01
1.857154999999999845e+01 1.418590564560000011e+01 9.853270000000000550e+01 9.157309999999999661e+01
1.857587499999999991e+01 1.418593486879999865e+01 9.853270000000000550e+01 9.157299999999999329e+01
1.858020000000000138e+01 1.418596409199999897e+01 9.853270000000000550e+01 9.157290000000000418e+01
1.858452499999999930e+01 1.418599331519999929e+01 9.853270000000000550e+01 9.157290000000000418e+01
1.858885000000000076e+01 1.418602253839999960e+01 9.853270000000000550e+01 9.157280000000000086e+01
1.859317500000000223e+01 1.418605176159999814e+01 9.853270000000000550e+01 9.157280000000000086e+01
1.859750000000000014e+01 1.418605176159999814e+01 9.853270000000000550e+01 9.157269999999999754e+01
1.860182500000000161e+01 1.418611020799999878e+01 9.853329999999999700e+01 9.157110000000000127e+01
1.860614999999999952e+01 1.418613943119999909e+01 9.853310000000000457e+01 9.157080000000000553e+01
1.861047500000000099e+01 1.418616865439999941e+01 9.853289999999999793e+01 9.157059999999999889e+01
1.861480000000000246e+01 1.418616865439999941e+01 9.853279999999999461e+01 9.157049999999999557e+01
1.861912500000000037e+01 1.418619787759999973e+01 9.853270000000000550e+01 9.157040000000000646e+01
1.862345000000000184e+01 1.418622710079999827e+01 9.853260000000000218e+01 9.157030000000000314e+01
1.862777500000000330e+01 1.418625632400000036e+01 9.853260000000000218e+01 9.157019999999999982e+01
1.863210000000000122e+01 1.418628554719999890e+01 9.853260000000000218e+01 9.157009999999999650e+01
1.863642500000000268e+01 1.418631477039999922e+01 9.853260000000000218e+01 9.156999999999999318e+01
1.864075000000000060e+01 1.418634399359999954e+01 9.853260000000000218e+01 9.156999999999999318e+01
1.864507500000000206e+01 1.418637321679999985e+01 9.853260000000000218e+01 9.156990000000000407e+01
1.864940000000000353e+01 1.418640243999999839e+01 9.853260000000000218e+01 9.156980000000000075e+01
1.865372499999999789e+01 1.418643166320000049e+01 9.853260000000000218e+01 9.156969999999999743e+01
1.865804999999999936e+01 1.418646088639999903e+01 9.853260000000000218e+01 9.156969999999999743e+01
1.866237500000000082e+01 1.418649010959999934e+01 9.853260000000000218e+01 9.156959999999999411e+01
1.866669999999999874e+01 1.418651933279999966e+01 9.853270000000000550e+01 9.156950000000000500e+01
1.867102500000000020e+01 1.418654855599999998e+01 9.853270000000000550e+01 9.156940000000000168e+01
1.867534999999999812e+01 1.418657777919999852e+01 9.853270000000000550e+01 9.156940000000000168e+01
1.867967499999999959e+01 1.418660700240000061e+01 9.853270000000000550e+01 9.156929999999999836e+01
1.868400000000000105e+01 1.418663622559999915e+01 9.853270000000000550e+01 9.156919999999999504e+01
1.868832499999999897e+01 1.418666544879999769e+01 9.853270000000000550e+01 9.156919999999999504e+01
1.869265000000000043e+01 1.418666544879999769e+01 9.853270000000000550e+01 9.156910000000000593e+01
1.869697500000000190e+01 1.418669467199999978e+01 9.853270000000000550e+01 9.156900000000000261e+01
1.870129999999999981e+01 1.418672389519999832e+01 9.853270000000000550e+01 9.156900000000000261e+01
1.870562500000000128e+01 1.418675311839999864e+01 9.853270000000000550e+01 9.156889999999999930e+01
1.870994999999999919e+01 1.418678234159999896e+01 9.853279999999999461e+01 9.156969999999999743e+01
1.871427500000000066e+01 1.418681156479999927e+01 9.853270000000000550e+01 9.156940000000000168e+01
1.871860000000000213e+01 1.418684078799999781e+01 9.853260000000000218e+01 9.156919999999999504e+01
1.872292500000000004e+01 1.418687001119999991e+01 9.853260000000000218e+01 9.156900000000000261e+01
1.872725000000000151e+01 1.418689923439999845e+01 9.853249999999999886e+01 9.156889999999999930e+01
1.873157500000000297e+01 1.418692845759999877e+01 9.853239999999999554e+01 9.156879999999999598e+01
1.873590000000000089e+01 1.418695768079999908e+01 9.853239999999999554e+01 9.156870000000000687e+01
1.874022500000000235e+01 1.418698690399999940e+01 9.853239999999999554e+01 9.156870000000000687e+01
1.874455000000000027e+01 1.418701612719999972e+01 9.853239999999999554e+01 9.156860000000000355e+01
1.874887500000000173e+01 1.418704535040000003e+01 9.853239999999999554e+01 9.156850000000000023e+01
1.875320000000000320e+01 1.418707457359999857e+01 9.853239999999999554e+01 9.156839999999999691e+01
1.875752500000000111e+01 1.418710379679999889e+01 9.853239999999999554e+01 9.156839999999999691e+01
1.876185000000000258e+01 1.418713301999999921e+01 9.853239999999999554e+01 9.156829999999999359e+01
1.876617500000000405e+01 1.418716224319999952e+01 9.853249999999999886e+01 9.156820000000000448e+01
1.877049999999999841e+01 1.418716224319999952e+01 9.853249999999999886e+01 9.156810000000000116e+01
1.877482499999999987e+01 1.418719146639999984e+01 9.853249999999999886e+01 9.156810000000000116e+01
1.877914999999999779e+01 1.418722068960000016e+01 9.853249999999999886e+01 9.156799999999999784e+01
1.878347499999999926e+01 1.418724991279999870e+01 9.853249999999999886e+01 9.156799999999999784e+01
1.878780000000000072e+01 1.418727913600000079e+01 9.853249999999999886e+01 9.156789999999999452e+01
1.879212499999999864e+01 1.418730835919999933e+01 9.853249999999999886e+01 9.156780000000000541e+01
1.879645000000000010e+01 1.418733758239999965e+01 9.853249999999999886e+01 9.156770000000000209e+01
1.880077500000000157e+01 1.418736680559999996e+01 9.853249999999999886e+01 9.156770000000000209e+01
1.880509999999999948e+01 1.418739602880000028e+01 9.853249999999999886e+01 9.156759999999999877e+01
1.880942500000000095e+01 1.418742525199999882e+01 9.853249999999999886e+01 9.156759999999999877e+01
1.881374999999999886e+01 1.418742525199999882e+01 9.853249999999999886e+01 9.156749999999999545e+01
1.881807500000000033e+01 1.418748369839999945e+01 9.853220000000000312e+01 9.156929999999999836e+01
1.882240000000000180e+01 1.418748369839999945e+01 9.853239999999999554e+01 9.156900000000000261e+01
1.882672499999999971e+01 1.418751292159999799e+01 9.853239999999999554e+01 9.156889999999999930e+01
1.883105000000000118e+01 1.418754214480000009e+01 9.853230000000000643e+01 9.156870000000000687e+01
1.883537500000000264e+01 1.418757136799999863e+01 9.853220000000000312e+01 9.156860000000000355e+01
1.883970000000000056e+01 1.418760059119999895e+01 9.853220000000000312e+01 9.156850000000000023e+01
1.884402500000000202e+01 1.418762981439999926e+01 9.853209999999999980e+01 9.156839999999999691e+01
1.884834999999999994e+01 1.418765903759999958e+01 9.853220000000000312e+01 9.156839999999999691e+01
1.885267500000000140e+01 1.418768826079999812e+01 9.853220000000000312e+01 9.156829999999999359e+01
1.885700000000000287e+01 1.418771748400000021e+01 9.853220000000000312e+01 9.156820000000000448e+01
1.886132500000000078e+01 1.418774670719999875e+01 9.853220000000000312e+01 9.156810000000000116e+01
1.886565000000000225e+01 1.418777593039999907e+01 9.853220000000000312e+01 9.156810000000000116e+01
1.886997500000000372e+01 1.418780515359999939e+01 9.853220000000000312e+01 9.156799999999999784e+01
1.887430000000000163e+01 1.418783437679999970e+01 9.853220000000000312e+01 9.156789999999999452e+01
1.887862500000000310e+01 1.418783437679999970e+01 9.853220000000000312e+01 9.156780000000000541e+01
1.888295000000000101e+01 1.418786359999999824e+01 9.853220000000000312e+01 9.156780000000000541e+01
1.888727500000000248e+01 1.418789282320000034e+01 9.853220000000000312e+01 9.156770000000000209e+01
1.889160000000000394e+01 1.418792204639999888e+01 9.853230000000000643e+01 9.156759999999999877e+01
1.889592499999999831e+01 1.418795126959999919e+01 9.853230000000000643e+01 9.156759999999999877e+01
1.890024999999999977e+01 1.418798049279999951e+01 9.853230000000000643e+01 9.156749999999999545e+01
1.890457500000000124e+01 1.418800971599999983e+01 9.853230000000000643e+01 9.156749999999999545e+01
1.890889999999999915e+01 1.418800971599999983e+01 9.853230000000000643e+01 9.156740000000000634e+01
1.891322500000000062e+01 1.418803893919999837e+01 9.853230000000000643e+01 9.156730000000000302e+01
1.891754999999999853e+01 1.418806816240000046e+01 9.853230000000000643e+01 9.156730000000000302e+01
1.892187500000000000e+01 1.418809738559999900e+01 9.853230000000000643e+01 9.156719999999999970e+01
1.892620000000000147e+01 1.418812660879999932e+01 9.853220000000000312e+01 9.156919999999999504e+01
1.893052499999999938e+01 1.418815583199999963e+01 9.853239999999999554e+01 9.156889999999999930e+01
1.893485000000000085e+01 1.418818505519999995e+01 9.853230000000000643e+01 9.156879999999999598e+01
1.893917499999999876e+01 1.418821427839999849e+01 9.853220000000000312e+01 9.156870000000000687e+01
1.894350000000000023e+01 1.418824350159999881e+01 9.853220000000000312e+01 9.156860000000000355e+01
1.894782500000000169e+01 1.418827272479999912e+01 9.853209999999999980e+01 9.156850000000000023e+01
1.895214999999999961e+01 1.418830194799999767e+01 9.853209999999999980e+01 9.156839999999999691e+01
1.895647500000000107e+01 1.418830194799999767e+01 9.853209999999999980e+01 9.156829999999999359e+01
1.896080000000000254e+01 1.418833117119999976e+01 9.853209999999999980e+01 9.156820000000000448e+01
1.896512500000000045e+01 1.418836039439999830e+01 9.853209999999999980e+01 9.156820000000000448e+01
1.896945000000000192e+01 1.418838961759999862e+01 9.853220000000000312e+01 9.156810000000000116e+01
1.897377499999999984e+01 1.418841884079999893e+01 9.853220000000000312e+01 9.156799999999999784e+01
1.897810000000000130e+01 1.418844806399999925e+01 9.853220000000000312e+01 9.156789999999999452e+01
1.898242500000000277e+01 1.418847728719999957e+01 9.853220000000000312e+01 9.156789999999999452e+01
1.898675000000000068e+01 1.418850651039999988e+01 9.853220000000000312e+01 9.156780000000000541e+01
1.899107500000000215e+01 1.418850651039999988e+01 9.853220000000000312e+01 9.156770000000000209e+01
1.899540000000000362e+01 1.418853573359999842e+01 9.853220000000000312e+01 9.156770000000000209e+01
1.899972500000000153e+01 1.418856495679999874e+01 9.853230000000000643e+01 9.156759999999999877e+01
1.900405000000000300e+01 1.418859417999999906e+01 9.853230000000000643e+01 9.156759999999999877e+01
1.900837499999999736e+01 1.418862340319999937e+01 9.853230000000000643e+01 9.156749999999999545e+01
1.901269999999999882e+01 1.418865262639999969e+01 9.853230000000000643e+01 9.156740000000000634e+01
1.901702500000000029e+01 1.418865262639999969e+01 9.853230000000000643e+01 9.156740000000000634e+01
1.902134999999999820e+01 1.418868184960000001e+01 9.853230000000000643e+01 9.156730000000000302e+01
1.902567499999999967e+01 1.418871107279999855e+01 9.853230000000000643e+01 9.156730000000000302e+01
1.903000000000000114e+01 1.418874029600000064e+01 9.853230000000000643e+01 9.156719999999999970e+01
1.903432499999999905e+01 1.418876951919999918e+01 9.853230000000000643e+01 9.156870000000000687e+01
1.903865000000000052e+01 1.418879874239999950e+01 9.853239999999999554e+01 9.156839999999999691e+01
1.904297499999999843e+01 1.418882796559999981e+01 9.853230000000000643e+01 9.156829999999999359e+01
1.904729999999999990e+01 1.418885718880000013e+01 9.853220000000000312e+01 9.156820000000000448e+01
1.905162500000000136e+01 1.418885718880000013e+01 9.853209999999999980e+01 9.156810000000000116e+01
1.905594999999999928e+01 1.418888641199999867e+01 9.853209999999999980e+01 9.156799999999999784e+01
1.906027500000000074e+01 1.418891563520000076e+01 9.853209999999999980e+01 9.156789999999999452e+01
1.906460000000000221e+01 1.418894485839999930e+01 9.853209999999999980e+01 9.156780000000000541e+01
1.906892500000000013e+01 1.418897408159999962e+01 9.853209999999999980e+01 9.156770000000000209e+01
1.907325000000000159e+01 1.418900330479999994e+01 9.853209999999999980e+01 9.156770000000000209e+01
1.907757499999999951e+01 1.418903252800000026e+01 9.853209999999999980e+01 9.156759999999999877e+01
1.908190000000000097e+01 1.418906175119999880e+01 9.853209999999999980e+01 9.156749999999999545e+01
1.908622500000000244e+01 1.418906175119999880e+01 9.853209999999999980e+01 9.156749999999999545e+01
1.909055000000000035e+01 1.418909097439999911e+01 9.853209999999999980e+01 9.156740000000000634e+01
1.909487500000000182e+01 1.418912019759999943e+01 9.853209999999999980e+01 9.156730000000000302e+01
1.909920000000000329e+01 1.418914942079999797e+01 9.853209999999999980e+01 9.156730000000000302e+01
1.910352500000000120e+01 1.418917864400000006e+01 9.853220000000000312e+01 9.156719999999999970e+01
1.910785000000000267e+01 1.418920786719999860e+01 9.853220000000000312e+01 9.156709999999999638e+01
1.911217500000000058e+01 1.418920786719999860e+01 9.853220000000000312e+01 9.156709999999999638e+01
1.911650000000000205e+01 1.418923709039999892e+01 9.853220000000000312e+01 9.156699999999999307e+01
1.912082500000000351e+01 1.418926631359999924e+01 9.853220000000000312e+01 9.156699999999999307e+01
1.912514999999999787e+01 1.418929553679999955e+01 9.853220000000000312e+01 9.156690000000000396e+01
1.912947499999999934e+01 1.418932475999999809e+01 9.853220000000000312e+01 9.156690000000000396e+01
1.913380000000000081e+01 1.418932475999999809e+01 9.853220000000000312e+01 9.156680000000000064e+01
1.913812499999999872e+01 1.418935398320000019e+01 9.853220000000000312e+01 9.156669999999999732e+01
1.914245000000000019e+01 1.418938320639999873e+01 9.853220000000000312e+01 9.156810000000000116e+01
1.914677499999999810e+01 1.418941242959999904e+01 9.853230000000000643e+01 9.156780000000000541e+01
1.915109999999999957e+01 1.418944165279999936e+01 9.853220000000000312e+01 9.156770000000000209e+01
1.915542500000000103e+01 1.418947087599999968e+01 9.853209999999999980e+01 9.156759999999999877e+01
1.915974999999999895e+01 1.418950009919999822e+01 9.853209999999999980e+01 9.156749999999999545e+01
1.916407500000000041e+01 1.418950009919999822e+01 9.853199999999999648e+01 9.156740000000000634e+01
1.916840000000000188e+01 1.418952932240000031e+01 9.853199999999999648e+01 9.156730000000000302e+01
1.917272499999999980e+01 1.418955854559999885e+01 9.853199999999999648e+01 9.156719999999999970e+01
1.917705000000000126e+01 1.418958776879999917e+01 9.853199999999999648e+01 9.156709999999999638e+01
1.918137499999999918e+01 1.418961699199999948e+01 9.853199999999999648e+01 9.156709999999999638e+01
1.918570000000000064e+01 1.418964621519999980e+01 9.853199999999999648e+01 9.156699999999999307e+01
1.919002500000000211e+01 1.418964621519999980e+01 9.853209999999999980e+01 9.156690000000000396e+01
1.919435000000000002e+01 1.418967543839999834e+01 9.853209999999999980e+01 9.156690000000000396e+01
1.919867500000000149e+01 1.418970466160000043e+01 9.853209999999999980e+01 9.156680000000000064e+01
1.920300000000000296e+01 1.418973388479999898e+01 9.853209999999999980e+01 9.156669999999999732e+01
1.920732500000000087e+01 1.418976310799999929e+01 9.853209999999999980e+01 9.156669999999999732e+01
1.921165000000000234e+01 1.418979233119999961e+01 9.853209999999999980e+01 9.156659999999999400e+01
1.921597500000000025e+01 1.418979233119999961e+01 9.853209999999999980e+01 9.156659999999999400e+01
1.922030000000000172e+01 1.418982155439999993e+01 9.853209999999999980e+01 9.156650000000000489e+01
1.922462500000000318e+01 1.418985077759999847e+01 9.853209999999999980e+01 9.156650000000000489e+01
1.922895000000000110e+01 1.418988000079999878e+01 9.853209999999999980e+01 9.156640000000000157e+01
1.923327500000000256e+01 1.418988000079999878e+01 9.853209999999999980e+01 9.156629999999999825e+01
1.923760000000000403e+01 1.418990922399999910e+01 9.853220000000000312e+01 9.156629999999999825e+01
1.924192499999999839e+01 1.418993844719999942e+01 9.853220000000000312e+01 9.156619999999999493e+01
1.924624999999999986e+01 1.418996767039999973e+01 9.853220000000000312e+01 9.156619999999999493e+01
1.925057499999999777e+01 1.418999689359999827e+01 9.853209999999999980e+01 9.156749999999999545e+01
1.925489999999999924e+01 1.419002611679999859e+01 9.853209999999999980e+01 9.156719999999999970e+01
1.925922500000000070e+01 1.419002611679999859e+01 9.853209999999999980e+01 9.156709999999999638e+01
1.926354999999999862e+01 1.419005533999999891e+01 9.853209999999999980e+01 9.156699999999999307e+01
1.926787500000000009e+01 1.419008456319999922e+01 9.853199999999999648e+01 9.156699999999999307e+01
1.927220000000000155e+01 1.419011378639999954e+01 9.853199999999999648e+01 9.156690000000000396e+01
1.927652499999999947e+01 1.419014300959999986e+01 9.853189999999999316e+01 9.156680000000000064e+01
1.928085000000000093e+01 1.419017223279999840e+01 9.853189999999999316e+01 9.156669999999999732e+01
1.928517499999999885e+01 1.419017223279999840e+01 9.853189999999999316e+01 9.156659999999999400e+01
1.928950000000000031e+01 1.419020145600000049e+01 9.853189999999999316e+01 9.156650000000000489e+01
1.929382500000000178e+01 1.419023067919999903e+01 9.853189999999999316e+01 9.156650000000000489e+01
1.929814999999999969e+01 1.419025990239999935e+01 9.853199999999999648e+01 9.156640000000000157e+01
1.930247500000000116e+01 1.419028912559999966e+01 9.853199999999999648e+01 9.156629999999999825e+01
1.930680000000000263e+01 1.419028912559999966e+01 9.853199999999999648e+01 9.156629999999999825e+01
1.931112500000000054e+01 1.419031834879999998e+01 9.853199999999999648e+01 9.156619999999999493e+01
1.931545000000000201e+01 1.419034757199999852e+01 9.853199999999999648e+01 9.156610000000000582e+01
1.931977499999999992e+01 1.419037679520000061e+01 9.853199999999999648e+01 9.156610000000000582e+01
1.932410000000000139e+01 1.419040601839999916e+01 9.853199999999999648e+01 9.156600000000000250e+01
1.932842500000000285e+01 1.419040601839999916e+01 9.853199999999999648e+01 9.156600000000000250e+01
1.933275000000000077e+01 1.419043524159999947e+01 9.853199999999999648e+01 9.156589999999999918e+01
1.933707500000000223e+01 1.419046446479999979e+01 9.853199999999999648e+01 9.156579999999999586e+01
1.934140000000000370e+01 1.419049368800000011e+01 9.853199999999999648e+01 9.156579999999999586e+01
1.934572500000000161e+01 1.419049368800000011e+01 9.853199999999999648e+01 9.156570000000000675e+01
1.935005000000000308e+01 1.419052291119999865e+01 9.853199999999999648e+01 9.156570000000000675e+01
1.935437500000000099e+01 1.419055213440000074e+01 9.853199999999999648e+01 9.156560000000000343e+01
1.935870000000000246e+01 1.419058135759999928e+01 9.853199999999999648e+01 9.156719999999999970e+01
1.936302500000000038e+01 1.419061058079999960e+01 9.853209999999999980e+01 9.156699999999999307e+01
1.936734999999999829e+01 1.419063980399999991e+01 9.853199999999999648e+01 9.156690000000000396e+01
1.937167499999999976e+01 1.419063980399999991e+01 9.853199999999999648e+01 9.156680000000000064e+01
1.937600000000000122e+01 1.419066902720000023e+01 9.853189999999999316e+01 9.156669999999999732e+01
1.938032499999999914e+01 1.419069825039999877e+01 9.853189999999999316e+01 9.156659999999999400e+01
1.938465000000000060e+01 1.419072747359999909e+01 9.853189999999999316e+01 9.156650000000000489e+01
1.938897499999999852e+01 1.419075669679999940e+01 9.853189999999999316e+01 9.156650000000000489e+01
1.939329999999999998e+01 1.419075669679999940e+01 9.853189999999999316e+01 9.156640000000000157e+01
1.939762500000000145e+01 1.419078591999999794e+01 9.853189999999999316e+01 9.156629999999999825e+01
1.940194999999999936e+01 1.419081514320000004e+01 9.853189999999999316e+01 9.156619999999999493e+01
1.940627500000000083e+01 1.419084436639999858e+01 9.853189999999999316e+01 9.156619999999999493e+01
1.941060000000000230e+01 1.419087358959999889e+01 9.853189999999999316e+01 9.156610000000000582e+01
1.941492500000000021e+01 1.419087358959999889e+01 9.853189999999999316e+01 9.156600000000000250e+01
1.941925000000000168e+01 1.419090281279999921e+01 9.853189999999999316e+01 9.156600000000000250e+01
1.942357499999999959e+01 1.419093203599999953e+01 9.853189999999999316e+01 9.156589999999999918e+01
1.942790000000000106e+01 1.419096125919999807e+01 9.853189999999999316e+01 9.156579999999999586e+01
1.943222500000000252e+01 1.419096125919999807e+01 9.853189999999999316e+01 9.156579999999999586e+01
1.943655000000000044e+01 1.419099048240000016e+01 9.853189999999999316e+01 9.156570000000000675e+01
1.944087500000000190e+01 1.419101970559999870e+01 9.853189999999999316e+01 9.156570000000000675e+01
1.944520000000000337e+01 1.419104892879999902e+01 9.853189999999999316e+01 9.156560000000000343e+01
1.944952500000000128e+01 1.419104892879999902e+01 9.853189999999999316e+01 9.156560000000000343e+01
1.945385000000000275e+01 1.419107815199999933e+01 9.853189999999999316e+01 9.156550000000000011e+01
1.945817500000000067e+01 1.419110737519999965e+01 9.853189999999999316e+01 9.156539999999999679e+01
1.946250000000000213e+01 1.419113659839999819e+01 9.853199999999999648e+01 9.156539999999999679e+01
1.946682500000000360e+01 1.419116582160000029e+01 9.853180000000000405e+01 9.156690000000000396e+01
1.947115000000000151e+01 1.419116582160000029e+01 9.853189999999999316e+01 9.156680000000000064e+01
1.947547500000000298e+01 1.419119504479999883e+01 9.853180000000000405e+01 9.156669999999999732e+01
1.947979999999999734e+01 1.419122426799999914e+01 9.853180000000000405e+01 9.156659999999999400e+01
1.948412499999999881e+01 1.419125349119999946e+01 9.853170000000000073e+01 9.156659999999999400e+01
1.948845000000000027e+01 1.419128271439999978e+01 9.853170000000000073e+01 9.156650000000000489e+01
1.949277499999999819e+01 1.419128271439999978e+01 9.853170000000000073e+01 9.156640000000000157e+01
1.949709999999999965e+01 1.419131193759999832e+01 9.853170000000000073e+01 9.156629999999999825e+01
1.950142500000000112e+01 1.419134116080000041e+01 9.853170000000000073e+01 9.156619999999999493e+01
1.950574999999999903e+01 1.419137038399999895e+01 9.853170000000000073e+01 9.156619999999999493e+01
1.951007500000000050e+01 1.419139960719999927e+01 9.853170000000000073e+01 9.156610000000000582e+01
1.951439999999999841e+01 1.419139960719999927e+01 9.853170000000000073e+01 9.156600000000000250e+01
1.951872499999999988e+01 1.419142883039999958e+01 9.853170000000000073e+01 9.156600000000000250e+01
1.952305000000000135e+01 1.419145805359999990e+01 9.853170000000000073e+01 9.156589999999999918e+01
1.952737499999999926e+01 1.419148727679999844e+01 9.853170000000000073e+01 9.156589999999999918e+01
1.953170000000000073e+01 1.419148727679999844e+01 9.853170000000000073e+01 9.156579999999999586e+01
1.953602500000000219e+01 1.419151649999999876e+01 9.853170000000000073e+01 9.156570000000000675e+01
1.954035000000000011e+01 1.419154572319999907e+01 9.853170000000000073e+01 9.156570000000000675e+01
1.954467500000000157e+01 1.419157494639999939e+01 9.853170000000000073e+01 9.156560000000000343e+01
1.954899999999999949e+01 1.419157494639999939e+01 9.853170000000000073e+01 9.156560000000000343e+01
1.955332500000000095e+01 1.419160416959999971e+01 9.853170000000000073e+01 9.156550000000000011e+01
1.955765000000000242e+01 1.419163339279999825e+01 9.853170000000000073e+01 9.156539999999999679e+01
1.956197500000000034e+01 1.419163339279999825e+01 9.853170000000000073e+01 9.156539999999999679e+01
1.956630000000000180e+01 1.419166261600000034e+01 9.853180000000000405e+01 9.156529999999999347e+01
1.957062500000000327e+01 1.419169183919999888e+01 9.853180000000000405e+01 9.156529999999999347e+01
1.957495000000000118e+01 1.419172106239999920e+01 9.853170000000000073e+01 9.156690000000000396e+01
1.957927500000000265e+01 1.419175028559999951e+01 9.853180000000000405e+01 9.156669999999999732e+01
1.958360000000000056e+01 1.419175028559999951e+01 9.853180000000000405e+01 9.156659999999999400e+01
1.958792500000000203e+01 1.419177950879999983e+01 9.853170000000000073e+01 9.156659999999999400e+01
1.959225000000000350e+01 1.419180873199999837e+01 9.853170000000000073e+01 9.156650000000000489e+01
1.959657499999999786e+01 1.419183795520000047e+01 9.853159999999999741e+01 9.156640000000000157e+01
1.960089999999999932e+01 1.419186717839999901e+01 9.853159999999999741e+01 9.156629999999999825e+01
1.960522500000000079e+01 1.419186717839999901e+01 9.853159999999999741e+01 9.156619999999999493e+01
1.960954999999999870e+01 1.419189640159999932e+01 9.853159999999999741e+01 9.156619999999999493e+01
1.961387500000000017e+01 1.419192562479999964e+01 9.853159999999999741e+01 9.156610000000000582e+01
1.961819999999999808e+01 1.419195484799999996e+01 9.853159999999999741e+01 9.156600000000000250e+01
1.962252499999999955e+01 1.419195484799999996e+01 9.853159999999999741e+01 9.156600000000000250e+01
1.962685000000000102e+01 1.419198407119999850e+01 9.853159999999999741e+01 9.156589999999999918e+01
1.963117499999999893e+01 1.419201329440000059e+01 9.853159999999999741e+01 9.156579999999999586e+01
1.963550000000000040e+01 1.419204251759999913e+01 9.853159999999999741e+01 9.156579999999999586e+01
1.963982500000000186e+01 1.419204251759999913e+01 9.853159999999999741e+01 9.156570000000000675e+01
1.964414999999999978e+01 1.419207174079999945e+01 9.853170000000000073e+01 9.156570000000000675e+01
1.964847500000000124e+01 1.419210096399999976e+01 9.853170000000000073e+01 9.156560000000000343e+01
1.965279999999999916e+01 1.419210096399999976e+01 9.853170000000000073e+01 9.156550000000000011e+01
1.965712500000000063e+01 1.419213018720000008e+01 9.853170000000000073e+01 9.156550000000000011e+01
1.966145000000000209e+01 1.419215941039999862e+01 9.853170000000000073e+01 9.156539999999999679e+01
1.966577500000000001e+01 1.419218863360000071e+01 9.853170000000000073e+01 9.156539999999999679e+01
1.967010000000000147e+01 1.419218863360000071e+01 9.853170000000000073e+01 9.156529999999999347e+01
1.967442500000000294e+01 1.419221785679999925e+01 9.853170000000000073e+01 9.156529999999999347e+01
1.967875000000000085e+01 1.419224707999999957e+01 9.853170000000000073e+01 9.156520000000000437e+01
1.968307500000000232e+01 1.419227630319999989e+01 9.853149999999999409e+01 9.156690000000000396e+01
1.968740000000000023e+01 1.419227630319999989e+01 9.853159999999999741e+01 9.156669999999999732e+01
1.969172500000000170e+01 1.419230552639999843e+01 9.853159999999999741e+01 9.156669999999999732e+01
1.969605000000000317e+01 1.419233474959999874e+01 9.853159999999999741e+01 9.156659999999999400e+01
1.970037500000000108e+01 1.419236397279999906e+01 9.853149999999999409e+01 9.156650000000000489e+01
1.970470000000000255e+01 1.419236397279999906e+01 9.853149999999999409e+01 9.156640000000000157e+01
1.970902500000000401e+01 1.419239319599999938e+01 9.853149999999999409e+01 9.156629999999999825e+01
1.971334999999999837e+01 1.419242241919999792e+01 9.853149999999999409e+01 9.156629999999999825e+01
1.971767499999999984e+01 1.419245164240000001e+01 9.853149999999999409e+01 9.156619999999999493e+01
1.972199999999999775e+01 1.419245164240000001e+01 9.853149999999999409e+01 9.156610000000000582e+01
1.972632499999999922e+01 1.419248086559999855e+01 9.853149999999999409e+01 9.156610000000000582e+01
1.973065000000000069e+01 1.419251008879999887e+01 9.853149999999999409e+01 9.156600000000000250e+01
1.973497499999999860e+01 1.419253931199999919e+01 9.853149999999999409e+01 9.156589999999999918e+01
1.973930000000000007e+01 1.419253931199999919e+01 9.853149999999999409e+01 9.156589999999999918e+01
1.974362500000000153e+01 1.419256853519999950e+01 9.853149999999999409e+01 9.156579999999999586e+01
1.974794999999999945e+01 1.419259775839999804e+01 9.853149999999999409e+01 9.156570000000000675e+01
1.975227500000000092e+01 1.419262698160000014e+01 9.853149999999999409e+01 9.156570000000000675e+01
1.975659999999999883e+01 1.419262698160000014e+01 9.853149999999999409e+01 9.156560000000000343e+01
1.976092500000000030e+01 1.419265620479999868e+01 9.853149999999999409e+01 9.156560000000000343e+01
1.976525000000000176e+01 1.419268542799999899e+01 9.853159999999999741e+01 9.156550000000000011e+01
1.976957499999999968e+01 1.419268542799999899e+01 9.853149999999999409e+01 9.156550000000000011e+01
1.977390000000000114e+01 1.419271465119999931e+01 9.853159999999999741e+01 9.156539999999999679e+01
1.977822500000000261e+01 1.419274387439999963e+01 9.853159999999999741e+01 9.156539999999999679e+01
1.978255000000000052e+01 1.419274387439999963e+01 9.853159999999999741e+01 9.156529999999999347e+01
1.978687500000000199e+01 1.419277309759999817e+01 9.853159999999999741e+01 9.156529999999999347e+01
1.979119999999999990e+01 1.419280232080000026e+01 9.853149999999999409e+01 9.156680000000000064e+01
1.979552500000000137e+01 1.419283154399999880e+01 9.853159999999999741e+01 9.156669999999999732e+01
1.979985000000000284e+01 1.419283154399999880e+01 9.853159999999999741e+01 9.156659999999999400e+01
1.980417500000000075e+01 1.419286076719999912e+01 9.853149999999999409e+01 9.156650000000000489e+01
1.980850000000000222e+01 1.419288999039999943e+01 9.853140000000000498e+01 9.156650000000000489e+01
1.981282500000000368e+01 1.419291921359999975e+01 9.853140000000000498e+01 9.156640000000000157e+01
1.981715000000000160e+01 1.419291921359999975e+01 9.853140000000000498e+01 9.156629999999999825e+01
1.982147500000000306e+01 1.419294843679999829e+01 9.853140000000000498e+01 9.156619999999999493e+01
1.982580000000000098e+01 1.419297766000000038e+01 9.853140000000000498e+01 9.156619999999999493e+01
1.983012499999999889e+01 1.419300688319999892e+01 9.853140000000000498e+01 9.156610000000000582e+01
1.983445000000000036e+01 1.419300688319999892e+01 9.853140000000000498e+01 9.156600000000000250e+01
1.983877499999999827e+01 1.419303610639999924e+01 9.853140000000000498e+01 9.156600000000000250e+01
1.984309999999999974e+01 1.419306532959999956e+01 9.853140000000000498e+01 9.156589999999999918e+01
1.984742500000000121e+01 1.419306532959999956e+01 9.853140000000000498e+01 9.156579999999999586e+01
1.985174999999999912e+01 1.419309455279999987e+01 9.853140000000000498e+01 9.156579999999999586e+01
1.985607500000000059e+01 1.419312377599999841e+01 9.853140000000000498e+01 9.156570000000000675e+01
1.986039999999999850e+01 1.419312377599999841e+01 9.853140000000000498e+01 9.156570000000000675e+01
1.986472499999999997e+01 1.419315299919999873e+01 9.853140000000000498e+01 9.156560000000000343e+01
1.986905000000000143e+01 1.419318222239999905e+01 9.853149999999999409e+01 9.156550000000000011e+01
1.987337499999999935e+01 1.419321144559999937e+01 9.853149999999999409e+01 9.156550000000000011e+01
1.987770000000000081e+01 1.419321144559999937e+01 9.853149999999999409e+01 9.156539999999999679e+01
1.988202500000000228e+01 1.419324066879999968e+01 9.853149999999999409e+01 9.156539999999999679e+01
1.988635000000000019e+01 1.419326989199999822e+01 9.853149999999999409e+01 9.156529999999999347e+01
1.989067500000000166e+01 1.419326989199999822e+01 9.853149999999999409e+01 9.156529999999999347e+01
1.989499999999999957e+01 1.419329911520000032e+01 9.853149999999999409e+01 9.156520000000000437e+01
1.989932500000000104e+01 1.419332833839999886e+01 9.853130000000000166e+01 9.156680000000000064e+01
1.990365000000000251e+01 1.419332833839999886e+01 9.853140000000000498e+01 9.156669999999999732e+01
1.990797500000000042e+01 1.419335756159999917e+01 9.853140000000000498e+01 9.156669999999999732e+01
1.991230000000000189e+01 1.419338678479999949e+01 9.853130000000000166e+01 9.156650000000000489e+01
1.991662500000000335e+01 1.419341600799999981e+01 9.853130000000000166e+01 9.156650000000000489e+01
1.992095000000000127e+01 1.419341600799999981e+01 9.853130000000000166e+01 9.156640000000000157e+01
1.992527500000000273e+01 1.419344523119999835e+01 9.853119999999999834e+01 9.156629999999999825e+01
1.992960000000000065e+01 1.419347445440000044e+01 9.853119999999999834e+01 9.156619999999999493e+01
1.993392500000000211e+01 1.419350367759999898e+01 9.853119999999999834e+01 9.156610000000000582e+01
1.993825000000000358e+01 1.419350367759999898e+01 9.853119999999999834e+01 9.156600000000000250e+01
1.994257500000000149e+01 1.419353290079999930e+01 9.853119999999999834e+01 9.156600000000000250e+01
1.994690000000000296e+01 1.419356212399999961e+01 9.853119999999999834e+01 9.156589999999999918e+01
1.995122500000000443e+01 1.419356212399999961e+01 9.853119999999999834e+01 9.156589999999999918e+01
1.995554999999999879e+01 1.419359134719999993e+01 9.853119999999999834e+01 9.156579999999999586e+01
1.995987500000000026e+01 1.419362057039999847e+01 9.853130000000000166e+01 9.156570000000000675e+01
1.996419999999999817e+01 1.419362057039999847e+01 9.853130000000000166e+01 9.156570000000000675e+01
1.996852499999999964e+01 1.419364979360000056e+01 9.853130000000000166e+01 9.156560000000000343e+01
1.997285000000000110e+01 1.419367901679999910e+01 9.853130000000000166e+01 9.156560000000000343e+01
1.997717499999999902e+01 1.419367901679999910e+01 9.853130000000000166e+01 9.156550000000000011e+01
1.998150000000000048e+01 1.419370823999999942e+01 9.853130000000000166e+01 9.156550000000000011e+01
1.998582500000000195e+01 1.419373746319999974e+01 9.853130000000000166e+01 9.156539999999999679e+01
1.999014999999999986e+01 1.419373746319999974e+01 9.853130000000000166e+01 9.156539999999999679e+01
1.999447500000000133e+01 1.419376668640000005e+01 9.853130000000000166e+01 9.156529999999999347e+01
1.999879999999999924e+01 1.419379590959999859e+01 9.853130000000000166e+01 9.156529999999999347e+01
2.000312500000000071e+01 1.419379590959999859e+01 9.853130000000000166e+01 9.156520000000000437e+01
2.000745000000000218e+01 1.419382513280000069e+01 9.853119999999999834e+01 9.156669999999999732e+01
2.001177500000000009e+01 1.419385435599999923e+01 9.853130000000000166e+01 9.156659999999999400e+01
2.001610000000000156e+01 1.419385435599999923e+01 9.853130000000000166e+01 9.156659999999999400e+01
2.002042499999999947e+01 1.419388357919999955e+01 9.853119999999999834e+01 9.156650000000000489e+01
2.002475000000000094e+01 1.419391280239999986e+01 9.853119999999999834e+01 9.156640000000000157e+01
2.002907500000000240e+01 1.419394202559999840e+01 9.853109999999999502e+01 9.156629999999999825e+01
2.003340000000000032e+01 1.419394202559999840e+01 9.853109999999999502e+01 9.156619999999999493e+01
2.003772500000000178e+01 1.419397124879999872e+01 9.853109999999999502e+01 9.156610000000000582e+01
2.004205000000000325e+01 1.419400047199999904e+01 9.853109999999999502e+01 9.156610000000000582e+01
2.004637500000000117e+01 1.419400047199999904e+01 9.853109999999999502e+01 9.156600000000000250e+01
2.005070000000000263e+01 1.419402969519999935e+01 9.853109999999999502e+01 9.156589999999999918e+01
2.005502500000000055e+01 1.419405891839999789e+01 9.853109999999999502e+01 9.156589999999999918e+01
2.005935000000000201e+01 1.419405891839999789e+01 9.853109999999999502e+01 9.156579999999999586e+01
2.006367500000000348e+01 1.419408814159999999e+01 9.853109999999999502e+01 9.156579999999999586e+01
2.006799999999999784e+01 1.419411736479999853e+01 9.853109999999999502e+01 9.156570000000000675e+01
2.007232499999999931e+01 1.419411736479999853e+01 9.853109999999999502e+01 9.156570000000000675e+01
2.007665000000000077e+01 1.419414658799999884e+01 9.853109999999999502e+01 9.156560000000000343e+01
2.008097499999999869e+01 1.419417581119999916e+01 9.853109999999999502e+01 9.156560000000000343e+01
2.008530000000000015e+01 1.419417581119999916e+01 9.853109999999999502e+01 9.156550000000000011e+01
2.008962499999999807e+01 1.419420503439999948e+01 9.853109999999999502e+01 9.156550000000000011e+01
2.009394999999999953e+01 1.419423425759999802e+01 9.853109999999999502e+01 9.156539999999999679e+01
2.009827500000000100e+01 1.419423425759999802e+01 9.853109999999999502e+01 9.156539999999999679e+01
2.010259999999999891e+01 1.419426348080000011e+01 9.853119999999999834e+01 9.156529999999999347e+01
2.010692500000000038e+01 1.419429270399999865e+01 9.853119999999999834e+01 9.156529999999999347e+01
2.011125000000000185e+01 1.419429270399999865e+01 9.853119999999999834e+01 9.156520000000000437e+01
2.011557499999999976e+01 1.419432192719999897e+01 9.853109999999999502e+01 9.156669999999999732e+01
2.011990000000000123e+01 1.419435115039999928e+01 9.853119999999999834e+01 9.156659999999999400e+01
2.012422499999999914e+01 1.419435115039999928e+01 9.853119999999999834e+01 9.156659999999999400e+01
2.012855000000000061e+01 1.419438037359999960e+01 9.853109999999999502e+01 9.156650000000000489e+01
2.013287500000000207e+01 1.419440959679999814e+01 9.853100000000000591e+01 9.156640000000000157e+01
2.013719999999999999e+01 1.419440959679999814e+01 9.853100000000000591e+01 9.156629999999999825e+01
2.014152500000000146e+01 1.419443882000000023e+01 9.853100000000000591e+01 9.156619999999999493e+01
2.014585000000000292e+01 1.419446804319999877e+01 9.853100000000000591e+01 9.156610000000000582e+01
2.015017500000000084e+01 1.419446804319999877e+01 9.853100000000000591e+01 9.156610000000000582e+01
2.015450000000000230e+01 1.419449726639999909e+01 9.853100000000000591e+01 9.156600000000000250e+01
2.015882500000000022e+01 1.419452648959999941e+01 9.853100000000000591e+01 9.156600000000000250e+01
2.016315000000000168e+01 1.419452648959999941e+01 9.853100000000000591e+01 9.156589999999999918e+01
2.016747500000000315e+01 1.419455571279999972e+01 9.853100000000000591e+01 9.156579999999999586e+01
2.017180000000000106e+01 1.419458493599999827e+01 9.853100000000000591e+01 9.156579999999999586e+01
2.017612500000000253e+01 1.419458493599999827e+01 9.853100000000000591e+01 9.156570000000000675e+01
2.018045000000000400e+01 1.419461415920000036e+01 9.853100000000000591e+01 9.156570000000000675e+01
2.018477499999999836e+01 1.419464338239999890e+01 9.853100000000000591e+01 9.156560000000000343e+01
2.018909999999999982e+01 1.419464338239999890e+01 9.853100000000000591e+01 9.156560000000000343e+01
2.019342499999999774e+01 1.419467260559999922e+01 9.853100000000000591e+01 9.156550000000000011e+01
2.019774999999999920e+01 1.419470182879999953e+01 9.853100000000000591e+01 9.156550000000000011e+01
2.020207500000000067e+01 1.419470182879999953e+01 9.853100000000000591e+01 9.156539999999999679e+01
2.020639999999999858e+01 1.419473105199999807e+01 9.853109999999999502e+01 9.156539999999999679e+01
2.021072500000000005e+01 1.419473105199999807e+01 9.853100000000000591e+01 9.156529999999999347e+01
2.021505000000000152e+01 1.419476027520000017e+01 9.853109999999999502e+01 9.156529999999999347e+01
2.021937499999999943e+01 1.419478949839999871e+01 9.853109999999999502e+01 9.156529999999999347e+01
2.022370000000000090e+01 1.419481872159999902e+01 9.853090000000000259e+01 9.156659999999999400e+01
2.022802499999999881e+01 1.419481872159999902e+01 9.853100000000000591e+01 9.156650000000000489e+01
2.023235000000000028e+01 1.419484794479999934e+01 9.853100000000000591e+01 9.156650000000000489e+01
2.023667500000000175e+01 1.419487716799999966e+01 9.853100000000000591e+01 9.156640000000000157e+01
2.024099999999999966e+01 1.419487716799999966e+01 9.853090000000000259e+01 9.156629999999999825e+01
2.024532500000000113e+01 1.419490639119999820e+01 9.853090000000000259e+01 9.156629999999999825e+01
2.024965000000000259e+01 1.419493561440000029e+01 9.853090000000000259e+01 9.156619999999999493e+01
2.025397500000000051e+01 1.419493561440000029e+01 9.853079999999999927e+01 9.156610000000000582e+01
2.025830000000000197e+01 1.419496483759999883e+01 9.853079999999999927e+01 9.156610000000000582e+01
2.026262499999999989e+01 1.419496483759999883e+01 9.853079999999999927e+01 9.156600000000000250e+01
2.026695000000000135e+01 1.419499406079999915e+01 9.853079999999999927e+01 9.156589999999999918e+01
2.027127500000000282e+01 1.419502328399999946e+01 9.853079999999999927e+01 9.156589999999999918e+01
2.027560000000000073e+01 1.419502328399999946e+01 9.853079999999999927e+01 9.156579999999999586e+01
2.027992500000000220e+01 1.419505250719999978e+01 9.853079999999999927e+01 9.156579999999999586e+01
2.028425000000000367e+01 1.419508173039999832e+01 9.853090000000000259e+01 9.156570000000000675e+01
2.028857500000000158e+01 1.419508173039999832e+01 9.853090000000000259e+01 9.156570000000000675e+01
2.029290000000000305e+01 1.419511095360000041e+01 9.853090000000000259e+01 9.156560000000000343e+01
2.029722499999999741e+01 1.419514017679999895e+01 9.853090000000000259e+01 9.156560000000000343e+01
2.030154999999999887e+01 1.419514017679999895e+01 9.853090000000000259e+01 9.156550000000000011e+01
2.030587500000000034e+01 1.419516939999999927e+01 9.853090000000000259e+01 9.156550000000000011e+01
2.031019999999999825e+01 1.419516939999999927e+01 9.853090000000000259e+01 9.156539999999999679e+01
2.031452499999999972e+01 1.419519862319999959e+01 9.853090000000000259e+01 9.156539999999999679e+01
2.031885000000000119e+01 1.419522784639999990e+01 9.853090000000000259e+01 9.156529999999999347e+01
2.032317499999999910e+01 1.419522784639999990e+01 9.853090000000000259e+01 9.156529999999999347e+01
2.032750000000000057e+01 1.419525706959999845e+01 9.853090000000000259e+01 9.156520000000000437e+01
2.033182499999999848e+01 1.419528629280000054e+01 9.853079999999999927e+01 9.156659999999999400e+01
2.033614999999999995e+01 1.419528629280000054e+01 9.853090000000000259e+01 9.156650000000000489e+01
2.034047500000000142e+01 1.419531551599999908e+01 9.853090000000000259e+01 9.156650000000000489e+01
2.034479999999999933e+01 1.419531551599999908e+01 9.853090000000000259e+01 9.156640000000000157e+01
2.034912500000000080e+01 1.419534473919999940e+01 9.853090000000000259e+01 9.156629999999999825e+01
2.035345000000000226e+01 1.419537396239999971e+01 9.853079999999999927e+01 9.156619999999999493e+01
2.035777500000000018e+01 1.419537396239999971e+01 9.853079999999999927e+01 9.156619999999999493e+01
2.036210000000000164e+01 1.419540318560000003e+01 9.853079999999999927e+01 9.156610000000000582e+01
2.036642499999999956e+01 1.419543240879999857e+01 9.853079999999999927e+01 9.156610000000000582e+01
2.037075000000000102e+01 1.419543240879999857e+01 9.853079999999999927e+01 9.156600000000000250e+01
2.037507500000000249e+01 1.419546163200000066e+01 9.853079999999999927e+01 9.156589999999999918e+01
2.037940000000000040e+01 1.419549085519999920e+01 9.853079999999999927e+01 9.156579999999999586e+01
2.038372500000000187e+01 1.419549085519999920e+01 9.853079999999999927e+01 9.156579999999999586e+01
2.038805000000000334e+01 1.419552007839999952e+01 9.853079999999999927e+01 9.156570000000000675e+01
2.039237500000000125e+01 1.419552007839999952e+01 9.853079999999999927e+01 9.156570000000000675e+01
2.039670000000000272e+01 1.419554930159999984e+01 9.853079999999999927e+01 9.156560000000000343e+01
2.040102500000000063e+01 1.419557852479999838e+01 9.853079999999999927e+01 9.156560000000000343e+01
2.040535000000000210e+01 1.419557852479999838e+01 9.853079999999999927e+01 9.156550000000000011e+01
2.040967500000000356e+01 1.419560774799999869e+01 9.853079999999999927e+01 9.156550000000000011e+01
2.041400000000000148e+01 1.419560774799999869e+01 9.853079999999999927e+01 9.156550000000000011e+01
2.041832500000000294e+01 1.419563697119999901e+01 9.853079999999999927e+01 9.156539999999999679e+01
2.042265000000000441e+01 1.419563697119999901e+01 9.853090000000000259e+01 9.156539999999999679e+01
2.042697499999999877e+01 1.419566619439999933e+01 9.853090000000000259e+01 9.156529999999999347e+01
2.043130000000000024e+01 1.419569541759999787e+01 9.853090000000000259e+01 9.156529999999999347e+01
2.043562499999999815e+01 1.419569541759999787e+01 9.853090000000000259e+01 9.156520000000000437e+01
2.043994999999999962e+01 1.419572464079999996e+01 9.853069999999999595e+01 9.156650000000000489e+01
2.044427500000000109e+01 1.419575386399999850e+01 9.853079999999999927e+01 9.156640000000000157e+01
2.044859999999999900e+01 1.419575386399999850e+01 9.853079999999999927e+01 9.156640000000000157e+01
2.045292500000000047e+01 1.419578308719999882e+01 9.853079999999999927e+01 9.156640000000000157e+01
2.045725000000000193e+01 1.419578308719999882e+01 9.853069999999999595e+01 9.156629999999999825e+01
2.046157499999999985e+01 1.419581231039999913e+01 9.853069999999999595e+01 9.156619999999999493e+01
2.046590000000000131e+01 1.419584153359999945e+01 9.853069999999999595e+01 9.156619999999999493e+01
2.047022499999999923e+01 1.419584153359999945e+01 9.853069999999999595e+01 9.156610000000000582e+01
2.047455000000000069e+01 1.419587075679999799e+01 9.853069999999999595e+01 9.156600000000000250e+01
2.047887500000000216e+01 1.419587075679999799e+01 9.853069999999999595e+01 9.156600000000000250e+01
2.048320000000000007e+01 1.419589998000000008e+01 9.853069999999999595e+01 9.156589999999999918e+01
2.048752500000000154e+01 1.419592920319999862e+01 9.853069999999999595e+01 9.156579999999999586e+01
2.049185000000000301e+01 1.419592920319999862e+01 9.853069999999999595e+01 9.156579999999999586e+01
2.049617500000000092e+01 1.419595842639999894e+01 9.853069999999999595e+01 9.156570000000000675e+01
2.050050000000000239e+01 1.419595842639999894e+01 9.853069999999999595e+01 9.156570000000000675e+01
2.050482500000000030e+01 1.419598764959999926e+01 9.853069999999999595e+01 9.156560000000000343e+01
2.050915000000000177e+01 1.419601687279999958e+01 9.853069999999999595e+01 9.156560000000000343e+01
2.051347500000000323e+01 1.419601687279999958e+01 9.853069999999999595e+01 9.156550000000000011e+01
2.051780000000000115e+01 1.419604609599999812e+01 9.853069999999999595e+01 9.156550000000000011e+01
2.052212500000000261e+01 1.419604609599999812e+01 9.853069999999999595e+01 9.156550000000000011e+01
2.052645000000000408e+01 1.419607531920000021e+01 9.853069999999999595e+01 9.156539999999999679e+01
2.053077500000000200e+01 1.419607531920000021e+01 9.853069999999999595e+01 9.156539999999999679e+01
2.053510000000000346e+01 1.419610454239999875e+01 9.853069999999999595e+01 9.156529999999999347e+01
2.053942499999999782e+01 1.419610454239999875e+01 9.853069999999999595e+01 9.156529999999999347e+01
2.054374999999999929e+01 1.419613376559999907e+01 9.853069999999999595e+01 9.156520000000000437e+01
2.054807500000000076e+01 1.419616298879999938e+01 9.853060000000000684e+01 9.156650000000000489e+01
2.055239999999999867e+01 1.419616298879999938e+01 9.853069999999999595e+01 9.156640000000000157e+01
2.055672500000000014e+01 1.419619221199999970e+01 9.853069999999999595e+01 9.156640000000000157e+01
2.056104999999999805e+01 1.419619221199999970e+01 9.853069999999999595e+01 9.156629999999999825e+01
2.056537499999999952e+01 1.419622143520000002e+01 9.853060000000000684e+01 9.156629999999999825e+01
2.056970000000000098e+01 1.419625065840000033e+01 9.853060000000000684e+01 9.156619999999999493e+01
2.057402499999999890e+01 1.419625065840000033e+01 9.853060000000000684e+01 9.156619999999999493e+01
2.057835000000000036e+01 1.419627988159999887e+01 9.853050000000000352e+01 9.156610000000000582e+01
2.058267500000000183e+01 1.419627988159999887e+01 9.853050000000000352e+01 9.156600000000000250e+01
2.058699999999999974e+01 1.419630910479999919e+01 9.853050000000000352e+01 9.156589999999999918e+01
2.059132500000000121e+01 1.419633832799999951e+01 9.853050000000000352e+01 9.156589999999999918e+01
2.059564999999999912e+01 1.419633832799999951e+01 9.853050000000000352e+01 9.156579999999999586e+01
2.059997500000000059e+01 1.419636755119999805e+01 9.853050000000000352e+01 9.156579999999999586e+01
2.060430000000000206e+01 1.419636755119999805e+01 9.853050000000000352e+01 9.156570000000000675e+01
2.060862499999999997e+01 1.419639677440000014e+01 9.853050000000000352e+01 9.156570000000000675e+01
2.061295000000000144e+01 1.419642599759999868e+01 9.853060000000000684e+01 9.156560000000000343e+01
2.061727500000000290e+01 1.419642599759999868e+01 9.853060000000000684e+01 9.156560000000000343e+01
2.062160000000000082e+01 1.419645522079999900e+01 9.853060000000000684e+01 9.156550000000000011e+01
2.062592500000000229e+01 1.419645522079999900e+01 9.853060000000000684e+01 9.156550000000000011e+01
2.063025000000000020e+01 1.419648444399999931e+01 9.853060000000000684e+01 9.156550000000000011e+01
2.063457500000000167e+01 1.419648444399999931e+01 9.853060000000000684e+01 9.156539999999999679e+01
2.063890000000000313e+01 1.419651366719999963e+01 9.853060000000000684e+01 9.156539999999999679e+01
2.064322500000000105e+01 1.419651366719999963e+01 9.853060000000000684e+01 9.156529999999999347e+01
2.064755000000000251e+01 1.419654289039999817e+01 9.853060000000000684e+01 9.156529999999999347e+01
2.065187500000000398e+01 1.419657211360000026e+01 9.853060000000000684e+01 9.156529999999999347e+01
2.065619999999999834e+01 1.419657211360000026e+01 9.853040000000000020e+01 9.156650000000000489e+01
2.066052499999999981e+01 1.419660133679999880e+01 9.853050000000000352e+01 9.156629999999999825e+01
2.066484999999999772e+01 1.419660133679999880e+01 9.853060000000000684e+01 9.156640000000000157e+01
2.066917499999999919e+01 1.419663055999999912e+01 9.853050000000000352e+01 9.156629999999999825e+01
2.067350000000000065e+01 1.419665978319999944e+01 9.853040000000000020e+01 9.156619999999999493e+01
2.067782499999999857e+01 1.419665978319999944e+01 9.853040000000000020e+01 9.156619999999999493e+01
2.068215000000000003e+01 1.419668900639999976e+01 9.853040000000000020e+01 9.156610000000000582e+01
2.068647500000000150e+01 1.419668900639999976e+01 9.853040000000000020e+01 9.156610000000000582e+01
2.069079999999999941e+01 1.419671822959999830e+01 9.853040000000000020e+01 9.156600000000000250e+01
2.069512500000000088e+01 1.419671822959999830e+01 9.853040000000000020e+01 9.156589999999999918e+01
2.069944999999999879e+01 1.419674745280000039e+01 9.853040000000000020e+01 9.156589999999999918e+01
2.070377500000000026e+01 1.419677667599999893e+01 9.853040000000000020e+01 9.156579999999999586e+01
2.070810000000000173e+01 1.419677667599999893e+01 9.853040000000000020e+01 9.156579999999999586e+01
2.071242499999999964e+01 1.419680589919999925e+01 9.853040000000000020e+01 9.156570000000000675e+01
2.071675000000000111e+01 1.419680589919999925e+01 9.853040000000000020e+01 9.156570000000000675e+01
2.072107500000000258e+01 1.419683512239999956e+01 9.853040000000000020e+01 9.156560000000000343e+01
2.072540000000000049e+01 1.419683512239999956e+01 9.853040000000000020e+01 9.156560000000000343e+01
2.072972500000000196e+01 1.419686434559999988e+01 9.853040000000000020e+01 9.156550000000000011e+01
2.073404999999999987e+01 1.419689356879999842e+01 9.853040000000000020e+01 9.156550000000000011e+01
2.073837500000000134e+01 1.419689356879999842e+01 9.853040000000000020e+01 9.156550000000000011e+01
2.074270000000000280e+01 1.419692279200000051e+01 9.853040000000000020e+01 9.156539999999999679e+01
2.074702500000000072e+01 1.419692279200000051e+01 9.853040000000000020e+01 9.156539999999999679e+01
2.075135000000000218e+01 1.419695201519999905e+01 9.853040000000000020e+01 9.156529999999999347e+01
2.075567500000000365e+01 1.419695201519999905e+01 9.853040000000000020e+01 9.156529999999999347e+01
2.076000000000000156e+01 1.419698123839999937e+01 9.853040000000000020e+01 9.156520000000000437e+01
2.076432500000000303e+01 1.419701046159999969e+01 9.853040000000000020e+01 9.156650000000000489e+01
2.076864999999999739e+01 1.419701046159999969e+01 9.853050000000000352e+01 9.156640000000000157e+01
2.077297499999999886e+01 1.419703968480000000e+01 9.853050000000000352e+01 9.156640000000000157e+01
2.077730000000000032e+01 1.419703968480000000e+01 9.853040000000000020e+01 9.156629999999999825e+01
2.078162499999999824e+01 1.419706890799999854e+01 9.853040000000000020e+01 9.156629999999999825e+01
2.078594999999999970e+01 1.419706890799999854e+01 9.853029999999999688e+01 9.156619999999999493e+01
2.079027500000000117e+01 1.419709813120000064e+01 9.853029999999999688e+01 9.156610000000000582e+01
2.079459999999999908e+01 1.419712735439999918e+01 9.853029999999999688e+01 9.156610000000000582e+01
2.079892500000000055e+01 1.419712735439999918e+01 9.853029999999999688e+01 9.156600000000000250e+01
2.080324999999999847e+01 1.419715657759999949e+01 9.853029999999999688e+01 9.156589999999999918e+01
2.080757499999999993e+01 1.419715657759999949e+01 9.853029999999999688e+01 9.156589999999999918e+01
2.081190000000000140e+01 1.419718580079999981e+01 9.853029999999999688e+01 9.156579999999999586e+01
2.081622499999999931e+01 1.419718580079999981e+01 9.853029999999999688e+01 9.156579999999999586e+01
2.082055000000000078e+01 1.419721502399999835e+01 9.853029999999999688e+01 9.156570000000000675e+01
2.082487500000000225e+01 1.419724424719999867e+01 9.853029999999999688e+01 9.156570000000000675e+01
2.082920000000000016e+01 1.419724424719999867e+01 9.853029999999999688e+01 9.156560000000000343e+01
2.083352500000000163e+01 1.419727347039999898e+01 9.853029999999999688e+01 9.156560000000000343e+01
2.083784999999999954e+01 1.419727347039999898e+01 9.853029999999999688e+01 9.156550000000000011e+01
2.084217500000000101e+01 1.419730269359999930e+01 9.853029999999999688e+01 9.156550000000000011e+01
2.084650000000000247e+01 1.419730269359999930e+01 9.853040000000000020e+01 9.156539999999999679e+01
2.085082500000000039e+01 1.419733191679999784e+01 9.853040000000000020e+01 9.156539999999999679e+01
2.085515000000000185e+01 1.419733191679999784e+01 9.853040000000000020e+01 9.156539999999999679e+01
2.085947500000000332e+01 1.419736113999999993e+01 9.853040000000000020e+01 9.156529999999999347e+01
2.086380000000000123e+01 1.419736113999999993e+01 9.853040000000000020e+01 9.156529999999999347e+01
2.086812500000000270e+01 1.419739036319999848e+01 9.853040000000000020e+01 9.156520000000000437e+01
2.087245000000000061e+01 1.419741958639999879e+01 9.853019999999999357e+01 9.156640000000000157e+01
2.087677500000000208e+01 1.419741958639999879e+01 9.853029999999999688e+01 9.156629999999999825e+01
2.088110000000000355e+01 1.419744880959999911e+01 9.853029999999999688e+01 9.156640000000000157e+01
2.088542500000000146e+01 1.419744880959999911e+01 9.853019999999999357e+01 9.156629999999999825e+01
2.088975000000000293e+01 1.419747803279999943e+01 9.853019999999999357e+01 9.156619999999999493e+01
2.089407500000000084e+01 1.419747803279999943e+01 9.853019999999999357e+01 9.156619999999999493e+01
2.089839999999999876e+01 1.419750725599999797e+01 9.853010000000000446e+01 9.156610000000000582e+01
2.090272500000000022e+01 1.419750725599999797e+01 9.853010000000000446e+01 9.156610000000000582e+01
2.090704999999999814e+01 1.419753647920000006e+01 9.853010000000000446e+01 9.156600000000000250e+01
2.091137499999999960e+01 1.419756570239999860e+01 9.853010000000000446e+01 9.156589999999999918e+01
2.091570000000000107e+01 1.419756570239999860e+01 9.853010000000000446e+01 9.156589999999999918e+01
2.092002499999999898e+01 1.419759492559999892e+01 9.853010000000000446e+01 9.156579999999999586e+01
2.092435000000000045e+01 1.419759492559999892e+01 9.853010000000000446e+01 9.156579999999999586e+01
2.092867500000000192e+01 1.419762414879999923e+01 9.853010000000000446e+01 9.156570000000000675e+01
2.093299999999999983e+01 1.419762414879999923e+01 9.853010000000000446e+01 9.156570000000000675e+01
2.093732500000000130e+01 1.419765337199999955e+01 9.853019999999999357e+01 9.156560000000000343e+01
2.094164999999999921e+01 1.419765337199999955e+01 9.853019999999999357e+01 9.156560000000000343e+01
2.094597500000000068e+01 1.419768259519999987e+01 9.853019999999999357e+01 9.156550000000000011e+01
2.095030000000000214e+01 1.419768259519999987e+01 9.853019999999999357e+01 9.156550000000000011e+01
2.095462500000000006e+01 1.419771181840000018e+01 9.853019999999999357e+01 9.156550000000000011e+01
2.095895000000000152e+01 1.419771181840000018e+01 9.853019999999999357e+01 9.156539999999999679e+01
2.096327500000000299e+01 1.419774104159999872e+01 9.853019999999999357e+01 9.156539999999999679e+01
2.096760000000000090e+01 1.419774104159999872e+01 9.853019999999999357e+01 9.156529999999999347e+01
2.097192500000000237e+01 1.419777026479999904e+01 9.853019999999999357e+01 9.156529999999999347e+01
2.097625000000000028e+01 1.419779948799999936e+01 9.853019999999999357e+01 9.156520000000000437e+01
2.098057500000000175e+01 1.419779948799999936e+01 9.853010000000000446e+01 9.156650000000000489e+01
2.098490000000000322e+01 1.419782871119999967e+01 9.853019999999999357e+01 9.156640000000000157e+01
2.098922500000000113e+01 1.419782871119999967e+01 9.853019999999999357e+01 9.156640000000000157e+01
2.099355000000000260e+01 1.419785793439999999e+01 9.853010000000000446e+01 9.156629999999999825e+01
2.099787500000000406e+01 1.419785793439999999e+01 9.853010000000000446e+01 9.156629999999999825e+01
2.100220000000000198e+01 1.419788715760000031e+01 9.853010000000000446e+01 9.156619999999999493e+01
2.100652500000000344e+01 1.419788715760000031e+01 9.853000000000000114e+01 9.156619999999999493e+01
2.101084999999999781e+01 1.419791638079999885e+01 9.853000000000000114e+01 9.156610000000000582e+01
2.101517499999999927e+01 1.419794560400000094e+01 9.853000000000000114e+01 9.156600000000000250e+01
2.101950000000000074e+01 1.419794560400000094e+01 9.853000000000000114e+01 9.156600000000000250e+01
2.102382499999999865e+01 1.419797482719999948e+01 9.853000000000000114e+01 9.156589999999999918e+01
2.102815000000000012e+01 1.419797482719999948e+01 9.853000000000000114e+01 9.156589999999999918e+01
2.103247500000000159e+01 1.419800405039999802e+01 9.853000000000000114e+01 9.156579999999999586e+01
2.103679999999999950e+01 1.419800405039999802e+01 9.853000000000000114e+01 9.156579999999999586e+01
2.104112500000000097e+01 1.419803327360000011e+01 9.853010000000000446e+01 9.156570000000000675e+01
2.104544999999999888e+01 1.419803327360000011e+01 9.853010000000000446e+01 9.156570000000000675e+01
2.104977500000000035e+01 1.419806249679999866e+01 9.853010000000000446e+01 9.156560000000000343e+01
2.105410000000000181e+01 1.419806249679999866e+01 9.853010000000000446e+01 9.156560000000000343e+01
2.105842499999999973e+01 1.419809171999999897e+01 9.853010000000000446e+01 9.156550000000000011e+01
2.106275000000000119e+01 1.419809171999999897e+01 9.853010000000000446e+01 9.156550000000000011e+01
2.106707500000000266e+01 1.419812094319999929e+01 9.853010000000000446e+01 9.156550000000000011e+01
2.107140000000000057e+01 1.419812094319999929e+01 9.853010000000000446e+01 9.156539999999999679e+01
2.107572500000000204e+01 1.419815016639999961e+01 9.853010000000000446e+01 9.156539999999999679e+01
2.108004999999999995e+01 1.419815016639999961e+01 9.853010000000000446e+01 9.156529999999999347e+01
2.108437500000000142e+01 1.419817938959999815e+01 9.853010000000000446e+01 9.156529999999999347e+01
2.108870000000000289e+01 1.419817938959999815e+01 9.853000000000000114e+01 9.156650000000000489e+01
2.109302500000000080e+01 1.419820861280000024e+01 9.853010000000000446e+01 9.156640000000000157e+01
2.109735000000000227e+01 1.419820861280000024e+01 9.853010000000000446e+01 9.156640000000000157e+01
2.110167500000000018e+01 1.419823783599999878e+01 9.853000000000000114e+01 9.156629999999999825e+01
2.110600000000000165e+01 1.419826705919999910e+01 9.853000000000000114e+01 9.156629999999999825e+01
2.111032500000000312e+01 1.419826705919999910e+01 9.852989999999999782e+01 9.156619999999999493e+01
2.111465000000000103e+01 1.419829628239999941e+01 9.852989999999999782e+01 9.156610000000000582e+01
2.111897500000000250e+01 1.419829628239999941e+01 9.852989999999999782e+01 9.156610000000000582e+01
2.112330000000000396e+01 1.419832550559999973e+01 9.852989999999999782e+01 9.156600000000000250e+01
2.112762499999999832e+01 1.419832550559999973e+01 9.852989999999999782e+01 9.156600000000000250e+01
2.113194999999999979e+01 1.419835472879999827e+01 9.852989999999999782e+01 9.156589999999999918e+01
2.113627499999999770e+01 1.419835472879999827e+01 9.852989999999999782e+01 9.156579999999999586e+01
2.114059999999999917e+01 1.419838395200000036e+01 9.852989999999999782e+01 9.156579999999999586e+01
2.114492500000000064e+01 1.419838395200000036e+01 9.852989999999999782e+01 9.156579999999999586e+01
2.114924999999999855e+01 1.419841317519999890e+01 9.852989999999999782e+01 9.156570000000000675e+01
2.115357500000000002e+01 1.419841317519999890e+01 9.852989999999999782e+01 9.156570000000000675e+01
2.115790000000000148e+01 1.419844239839999922e+01 9.852989999999999782e+01 9.156560000000000343e+01
2.116222499999999940e+01 1.419844239839999922e+01 9.852989999999999782e+01 9.156560000000000343e+01
2.116655000000000086e+01 1.419847162159999954e+01 9.852989999999999782e+01 9.156550000000000011e+01
2.117087499999999878e+01 1.419847162159999954e+01 9.852989999999999782e+01 9.156550000000000011e+01
2.117520000000000024e+01 1.419850084479999985e+01 9.852989999999999782e+01 9.156539999999999679e+01
2.117952500000000171e+01 1.419850084479999985e+01 9.852989999999999782e+01 9.156539999999999679e+01
2.118384999999999962e+01 1.419853006799999839e+01 9.852989999999999782e+01 9.156539999999999679e+01
2.118817500000000109e+01 1.419853006799999839e+01 9.852989999999999782e+01 9.156529999999999347e+01
2.119250000000000256e+01 1.419855929120000049e+01 9.852989999999999782e+01 9.156529999999999347e+01
2.119682500000000047e+01 1.419858851439999903e+01 9.852979999999999450e+01 9.156669999999999732e+01
2.120115000000000194e+01 1.419858851439999903e+01 9.852989999999999782e+01 9.156669999999999732e+01
2.120547499999999985e+01 1.419861773759999934e+01 9.852989999999999782e+01 9.156680000000000064e+01
2.120980000000000132e+01 1.419861773759999934e+01 9.852979999999999450e+01 9.156669999999999732e+01
2.121412500000000279e+01 1.419864696079999966e+01 9.852979999999999450e+01 9.156669999999999732e+01
2.121845000000000070e+01 1.419864696079999966e+01 9.852970000000000539e+01 9.156659999999999400e+01
2.122277500000000217e+01 1.419867618399999998e+01 9.852970000000000539e+01 9.156650000000000489e+01
2.122710000000000363e+01 1.419867618399999998e+01 9.852970000000000539e+01 9.156650000000000489e+01
2.123142500000000155e+01 1.419870540719999852e+01 9.852970000000000539e+01 9.156640000000000157e+01
2.123575000000000301e+01 1.419870540719999852e+01 9.852970000000000539e+01 9.156640000000000157e+01
2.124007499999999737e+01 1.419873463040000061e+01 9.852970000000000539e+01 9.156629999999999825e+01
2.124439999999999884e+01 1.419873463040000061e+01 9.852970000000000539e+01 9.156629999999999825e+01
2.124872500000000031e+01 1.419876385359999915e+01 9.852970000000000539e+01 9.156619999999999493e+01
2.125304999999999822e+01 1.419876385359999915e+01 9.852970000000000539e+01 9.156619999999999493e+01
2.125737499999999969e+01 1.419879307679999769e+01 9.852970000000000539e+01 9.156610000000000582e+01
2.126170000000000115e+01 1.419879307679999769e+01 9.852970000000000539e+01 9.156610000000000582e+01
2.126602499999999907e+01 1.419882229999999979e+01 9.852970000000000539e+01 9.156600000000000250e+01
2.127035000000000053e+01 1.419882229999999979e+01 9.852970000000000539e+01 9.156600000000000250e+01
2.127467499999999845e+01 1.419885152319999833e+01 9.852970000000000539e+01 9.156589999999999918e+01
2.127899999999999991e+01 1.419885152319999833e+01 9.852979999999999450e+01 9.156589999999999918e+01
2.128332500000000138e+01 1.419888074639999864e+01 9.852970000000000539e+01 9.156589999999999918e+01
2.128764999999999930e+01 1.419888074639999864e+01 9.852979999999999450e+01 9.156579999999999586e+01
2.129197500000000076e+01 1.419890996959999896e+01 9.852979999999999450e+01 9.156579999999999586e+01
2.129630000000000223e+01 1.419890996959999896e+01 9.852979999999999450e+01 9.156570000000000675e+01
2.130062500000000014e+01 1.419893919279999928e+01 9.852979999999999450e+01 9.156570000000000675e+01
2.130495000000000161e+01 1.419893919279999928e+01 9.852970000000000539e+01 9.156719999999999970e+01
2.130927499999999952e+01 1.419896841599999782e+01 9.852979999999999450e+01 9.156719999999999970e+01
2.131360000000000099e+01 1.419896841599999782e+01 9.852979999999999450e+01 9.156719999999999970e+01
2.131792500000000246e+01 1.419899763919999991e+01 9.852970000000000539e+01 9.156709999999999638e+01
2.132225000000000037e+01 1.419899763919999991e+01 9.852970000000000539e+01 9.156709999999999638e+01
2.132657500000000184e+01 1.419902686239999845e+01 9.852960000000000207e+01 9.156699999999999307e+01
2.133090000000000330e+01 1.419905608559999877e+01 9.852960000000000207e+01 9.156699999999999307e+01
2.133522500000000122e+01 1.419905608559999877e+01 9.852960000000000207e+01 9.156690000000000396e+01
2.133955000000000268e+01 1.419908530879999908e+01 9.852960000000000207e+01 9.156690000000000396e+01
2.134387500000000060e+01 1.419908530879999908e+01 9.852960000000000207e+01 9.156680000000000064e+01
2.134820000000000206e+01 1.419911453199999940e+01 9.852960000000000207e+01 9.156680000000000064e+01
2.135252500000000353e+01 1.419911453199999940e+01 9.852960000000000207e+01 9.156669999999999732e+01
2.135685000000000144e+01 1.419914375519999794e+01 9.852960000000000207e+01 9.156669999999999732e+01
2.136117499999999936e+01 1.419914375519999794e+01 9.852960000000000207e+01 9.156659999999999400e+01
2.136550000000000082e+01 1.419917297840000003e+01 9.852960000000000207e+01 9.156659999999999400e+01
2.136982499999999874e+01 1.419917297840000003e+01 9.852970000000000539e+01 9.156650000000000489e+01
2.137415000000000020e+01 1.419920220159999857e+01 9.852970000000000539e+01 9.156650000000000489e+01
2.137847499999999812e+01 1.419920220159999857e+01 9.852970000000000539e+01 9.156640000000000157e+01
2.138279999999999959e+01 1.419923142479999889e+01 9.852970000000000539e+01 9.156640000000000157e+01
2.138712500000000105e+01 1.419923142479999889e+01 9.852970000000000539e+01 9.156640000000000157e+01
2.139144999999999897e+01 1.419926064799999921e+01 9.852970000000000539e+01 9.156629999999999825e+01
2.139577500000000043e+01 1.419926064799999921e+01 9.852970000000000539e+01 9.156629999999999825e+01
2.140010000000000190e+01 1.419928987119999952e+01 9.852970000000000539e+01 9.156619999999999493e+01
2.140442499999999981e+01 1.419928987119999952e+01 9.852970000000000539e+01 9.156619999999999493e+01
2.140875000000000128e+01 1.419931909439999984e+01 9.852970000000000539e+01 9.156619999999999493e+01
2.141307499999999919e+01 1.419931909439999984e+01 9.852949999999999875e+01 9.156749999999999545e+01
2.141740000000000066e+01 1.419934831760000016e+01 9.852960000000000207e+01 9.156749999999999545e+01
2.142172500000000213e+01 1.419934831760000016e+01 9.852960000000000207e+01 9.156749999999999545e+01
2.142605000000000004e+01 1.419937754079999870e+01 9.852949999999999875e+01 9.156749999999999545e+01
2.143037500000000151e+01 1.419937754079999870e+01 9.852949999999999875e+01 9.156740000000000634e+01
2.143470000000000297e+01 1.419940676399999901e+01 9.852949999999999875e+01 9.156740000000000634e+01
2.143902500000000089e+01 1.419940676399999901e+01 9.852939999999999543e+01 9.156730000000000302e+01
2.144335000000000235e+01 1.419943598719999933e+01 9.852939999999999543e+01 9.156730000000000302e+01
2.144767500000000027e+01 1.419943598719999933e+01 9.852939999999999543e+01 9.156719999999999970e+01
2.145200000000000173e+01 1.419946521039999965e+01 9.852939999999999543e+01 9.156709999999999638e+01
2.145632500000000320e+01 1.419946521039999965e+01 9.852939999999999543e+01 9.156709999999999638e+01
2.146065000000000111e+01 1.419949443359999997e+01 9.852949999999999875e+01 9.156699999999999307e+01
2.146497500000000258e+01 1.419949443359999997e+01 9.852949999999999875e+01 9.156699999999999307e+01
2.146930000000000405e+01 1.419952365680000028e+01 9.852949999999999875e+01 9.156699999999999307e+01
2.147362500000000196e+01 1.419952365680000028e+01 9.852949999999999875e+01 9.156690000000000396e+01
2.147795000000000343e+01 1.419955287999999882e+01 9.852949999999999875e+01 9.156690000000000396e+01
2.148227499999999779e+01 1.419955287999999882e+01 9.852949999999999875e+01 9.156680000000000064e+01
2.148659999999999926e+01 1.419958210320000092e+01 9.852949999999999875e+01 9.156680000000000064e+01
2.149092500000000072e+01 1.419958210320000092e+01 9.852949999999999875e+01 9.156669999999999732e+01
2.149524999999999864e+01 1.419961132639999946e+01 9.852949999999999875e+01 9.156669999999999732e+01
2.149957500000000010e+01 1.419961132639999946e+01 9.852949999999999875e+01 9.156669999999999732e+01
2.150390000000000157e+01 1.419964054959999800e+01 9.852949999999999875e+01 9.156659999999999400e+01
2.150822499999999948e+01 1.419964054959999800e+01 9.852949999999999875e+01 9.156659999999999400e+01
2.151255000000000095e+01 1.419964054959999800e+01 9.852949999999999875e+01 9.156650000000000489e+01
2.151687499999999886e+01 1.419966977280000009e+01 9.852949999999999875e+01 9.156650000000000489e+01
2.152120000000000033e+01 1.419969899599999863e+01 9.852939999999999543e+01 9.156780000000000541e+01
2.152552500000000180e+01 1.419969899599999863e+01 9.852949999999999875e+01 9.156770000000000209e+01
2.152984999999999971e+01 1.419972821919999895e+01 9.852949999999999875e+01 9.156770000000000209e+01
2.153417500000000118e+01 1.419972821919999895e+01 9.852949999999999875e+01 9.156759999999999877e+01
2.153850000000000264e+01 1.419975744239999926e+01 9.852939999999999543e+01 9.156759999999999877e+01
2.154282500000000056e+01 1.419975744239999926e+01 9.852939999999999543e+01 9.156749999999999545e+01
2.154715000000000202e+01 1.419978666559999958e+01 9.852939999999999543e+01 9.156749999999999545e+01
2.155147499999999994e+01 1.419978666559999958e+01 9.852939999999999543e+01 9.156740000000000634e+01
2.155580000000000140e+01 1.419981588879999812e+01 9.852939999999999543e+01 9.156730000000000302e+01
2.156012500000000287e+01 1.419981588879999812e+01 9.852939999999999543e+01 9.156730000000000302e+01
2.156445000000000078e+01 1.419984511200000021e+01 9.852939999999999543e+01 9.156719999999999970e+01
2.156877500000000225e+01 1.419984511200000021e+01 9.852939999999999543e+01 9.156719999999999970e+01
2.157310000000000372e+01 1.419987433519999875e+01 9.852939999999999543e+01 9.156709999999999638e+01
2.157742500000000163e+01 1.419987433519999875e+01 9.852939999999999543e+01 9.156709999999999638e+01
2.158175000000000310e+01 1.419990355839999907e+01 9.852939999999999543e+01 9.156709999999999638e+01
2.158607500000000101e+01 1.419990355839999907e+01 9.852939999999999543e+01 9.156699999999999307e+01
2.159040000000000248e+01 1.419990355839999907e+01 9.852939999999999543e+01 9.156699999999999307e+01
2.159472500000000394e+01 1.419993278159999939e+01 9.852939999999999543e+01 9.156690000000000396e+01
2.159904999999999831e+01 1.419993278159999939e+01 9.852939999999999543e+01 9.156690000000000396e+01
2.160337499999999977e+01 1.419996200479999970e+01 9.852939999999999543e+01 9.156690000000000396e+01
2.160770000000000124e+01 1.419996200479999970e+01 9.852949999999999875e+01 9.156680000000000064e+01
2.161202499999999915e+01 1.419999122799999824e+01 9.852939999999999543e+01 9.156680000000000064e+01
2.161635000000000062e+01 1.419999122799999824e+01 9.852949999999999875e+01 9.156669999999999732e+01
2.162067499999999853e+01 1.420002045120000034e+01 9.852949999999999875e+01 9.156669999999999732e+01
2.162500000000000000e+01 1.420002045120000034e+01 9.852949999999999875e+01 9.156659999999999400e+01
2.162932500000000147e+01 1.420004967439999888e+01 9.852930000000000632e+01 9.156780000000000541e+01
2.163364999999999938e+01 1.420004967439999888e+01 9.852939999999999543e+01 9.156770000000000209e+01
2.163797500000000085e+01 1.420007889759999919e+01 9.852939999999999543e+01 9.156780000000000541e+01
2.164229999999999876e+01 1.420007889759999919e+01 9.852930000000000632e+01 9.156770000000000209e+01
2.164662500000000023e+01 1.420010812079999951e+01 9.852930000000000632e+01 9.156770000000000209e+01
2.165095000000000169e+01 1.420010812079999951e+01 9.852930000000000632e+01 9.156759999999999877e+01
2.165527499999999961e+01 1.420013734399999983e+01 9.852930000000000632e+01 9.156749999999999545e+01
2.165960000000000107e+01 1.420013734399999983e+01 9.852930000000000632e+01 9.156749999999999545e+01
2.166392500000000254e+01 1.420016656719999837e+01 9.852930000000000632e+01 9.156740000000000634e+01
2.166825000000000045e+01 1.420016656719999837e+01 9.852930000000000632e+01 9.156740000000000634e+01
2.167257500000000192e+01 1.420019579040000046e+01 9.852930000000000632e+01 9.156730000000000302e+01
2.167689999999999984e+01 1.420019579040000046e+01 9.852930000000000632e+01 9.156730000000000302e+01
2.168122500000000130e+01 1.420022501359999900e+01 9.852930000000000632e+01 9.156719999999999970e+01
2.168555000000000277e+01 1.420022501359999900e+01 9.852930000000000632e+01 9.156719999999999970e+01
2.168987500000000068e+01 1.420022501359999900e+01 9.852930000000000632e+01 9.156709999999999638e+01
2.169420000000000215e+01 1.420025423679999932e+01 9.852930000000000632e+01 9.156709999999999638e+01
2.169852500000000362e+01 1.420025423679999932e+01 9.852930000000000632e+01 9.156709999999999638e+01
2.170285000000000153e+01 1.420028345999999964e+01 9.852930000000000632e+01 9.156699999999999307e+01
2.170717500000000300e+01 1.420028345999999964e+01 9.852930000000000632e+01 9.156699999999999307e+01
2.171149999999999736e+01 1.420031268319999995e+01 9.852930000000000632e+01 9.156690000000000396e+01
2.171582499999999882e+01 1.420031268319999995e+01 9.852930000000000632e+01 9.156690000000000396e+01
2.172015000000000029e+01 1.420034190639999849e+01 9.852930000000000632e+01 9.156680000000000064e+01
2.172447499999999820e+01 1.420034190639999849e+01 9.852930000000000632e+01 9.156680000000000064e+01
2.172879999999999967e+01 1.420034190639999849e+01 9.852939999999999543e+01 9.156680000000000064e+01
2.173312500000000114e+01 1.420037112960000059e+01 9.852930000000000632e+01 9.156669999999999732e+01
2.173744999999999905e+01 1.420037112960000059e+01 9.852920000000000300e+01 9.156780000000000541e+01
2.174177500000000052e+01 1.420040035279999913e+01 9.852930000000000632e+01 9.156780000000000541e+01
2.174609999999999843e+01 1.420040035279999913e+01 9.852930000000000632e+01 9.156780000000000541e+01
2.175042499999999990e+01 1.420042957599999767e+01 9.852930000000000632e+01 9.156780000000000541e+01
2.175475000000000136e+01 1.420042957599999767e+01 9.852920000000000300e+01 9.156770000000000209e+01
2.175907499999999928e+01 1.420045879919999976e+01 9.852920000000000300e+01 9.156770000000000209e+01
2.176340000000000074e+01 1.420045879919999976e+01 9.852920000000000300e+01 9.156759999999999877e+01
2.176772500000000221e+01 1.420048802239999830e+01 9.852920000000000300e+01 9.156759999999999877e+01
2.177205000000000013e+01 1.420048802239999830e+01 9.852920000000000300e+01 9.156749999999999545e+01
2.177637500000000159e+01 1.420051724559999862e+01 9.852920000000000300e+01 9.156749999999999545e+01
2.178069999999999951e+01 1.420051724559999862e+01 9.852920000000000300e+01 9.156740000000000634e+01
2.178502500000000097e+01 1.420051724559999862e+01 9.852920000000000300e+01 9.156740000000000634e+01
2.178935000000000244e+01 1.420054646879999893e+01 9.852930000000000632e+01 9.156730000000000302e+01
2.179367500000000035e+01 1.420054646879999893e+01 9.852930000000000632e+01 9.156730000000000302e+01
2.179800000000000182e+01 1.420057569199999925e+01 9.852930000000000632e+01 9.156719999999999970e+01
2.180232500000000329e+01 1.420057569199999925e+01 9.852930000000000632e+01 9.156719999999999970e+01
2.180665000000000120e+01 1.420060491519999779e+01 9.852930000000000632e+01 9.156709999999999638e+01
2.181097500000000267e+01 1.420060491519999779e+01 9.852930000000000632e+01 9.156709999999999638e+01
2.181530000000000058e+01 1.420060491519999779e+01 9.852930000000000632e+01 9.156709999999999638e+01
2.181962500000000205e+01 1.420063413839999988e+01 9.852930000000000632e+01 9.156699999999999307e+01
2.182395000000000351e+01 1.420063413839999988e+01 9.852930000000000632e+01 9.156699999999999307e+01
2.182827499999999787e+01 1.420066336159999842e+01 9.852930000000000632e+01 9.156699999999999307e+01
2.183259999999999934e+01 1.420066336159999842e+01 9.852930000000000632e+01 9.156690000000000396e+01
2.183692500000000081e+01 1.420069258479999874e+01 9.852930000000000632e+01 9.156690000000000396e+01
2.184124999999999872e+01 1.420069258479999874e+01 9.852930000000000632e+01 9.156680000000000064e+01
2.184557500000000019e+01 1.420069258479999874e+01 9.852909999999999968e+01 9.156799999999999784e+01
2.184989999999999810e+01 1.420072180799999906e+01 9.852920000000000300e+01 9.156789999999999452e+01
2.185422499999999957e+01 1.420072180799999906e+01 9.852920000000000300e+01 9.156789999999999452e+01
2.185855000000000103e+01 1.420075103119999937e+01 9.852920000000000300e+01 9.156780000000000541e+01
2.186287499999999895e+01 1.420075103119999937e+01 9.852909999999999968e+01 9.156780000000000541e+01
2.186720000000000041e+01 1.420078025439999969e+01 9.852909999999999968e+01 9.156770000000000209e+01
2.187152500000000188e+01 1.420078025439999969e+01 9.852909999999999968e+01 9.156770000000000209e+01
2.187584999999999980e+01 1.420080947760000001e+01 9.852909999999999968e+01 9.156759999999999877e+01
2.188017500000000126e+01 1.420080947760000001e+01 9.852909999999999968e+01 9.156759999999999877e+01
2.188449999999999918e+01 1.420080947760000001e+01 9.852909999999999968e+01 9.156749999999999545e+01
2.188882500000000064e+01 1.420083870079999855e+01 9.852909999999999968e+01 9.156749999999999545e+01
2.189315000000000211e+01 1.420083870079999855e+01 9.852909999999999968e+01 9.156740000000000634e+01
2.189747500000000002e+01 1.420086792399999887e+01 9.852909999999999968e+01 9.156740000000000634e+01
2.190180000000000149e+01 1.420086792399999887e+01 9.852920000000000300e+01 9.156730000000000302e+01
2.190612500000000296e+01 1.420086792399999887e+01 9.852909999999999968e+01 9.156730000000000302e+01
2.191045000000000087e+01 1.420089714719999918e+01 9.852920000000000300e+01 9.156730000000000302e+01
2.191477500000000234e+01 1.420089714719999918e+01 9.852920000000000300e+01 9.156719999999999970e+01
2.191910000000000025e+01 1.420092637039999950e+01 9.852920000000000300e+01 9.156719999999999970e+01
2.192342500000000172e+01 1.420092637039999950e+01 9.852920000000000300e+01 9.156719999999999970e+01
2.192775000000000318e+01 1.420095559359999982e+01 9.852920000000000300e+01 9.156709999999999638e+01
2.193207500000000110e+01 1.420095559359999982e+01 9.852920000000000300e+01 9.156709999999999638e+01
2.193640000000000256e+01 1.420095559359999982e+01 9.852920000000000300e+01 9.156699999999999307e+01
2.194072500000000403e+01 1.420098481680000013e+01 9.852920000000000300e+01 9.156699999999999307e+01
2.194505000000000194e+01 1.420098481680000013e+01 9.852920000000000300e+01 9.156690000000000396e+01
2.194937500000000341e+01 1.420098481680000013e+01 9.852920000000000300e+01 9.156690000000000396e+01
2.195369999999999777e+01 1.420101403999999867e+01 9.852899999999999636e+01 9.156799999999999784e+01
2.195802499999999924e+01 1.420101403999999867e+01 9.852909999999999968e+01 9.156789999999999452e+01
2.196235000000000070e+01 1.420104326320000077e+01 9.852909999999999968e+01 9.156789999999999452e+01
2.196667499999999862e+01 1.420104326320000077e+01 9.852899999999999636e+01 9.156789999999999452e+01
2.197100000000000009e+01 1.420107248639999931e+01 9.852899999999999636e+01 9.156789999999999452e+01
2.197532500000000155e+01 1.420107248639999931e+01 9.852899999999999636e+01 9.156780000000000541e+01
2.197964999999999947e+01 1.420110170959999962e+01 9.852899999999999636e+01 9.156770000000000209e+01
2.198397500000000093e+01 1.420110170959999962e+01 9.852899999999999636e+01 9.156770000000000209e+01
2.198829999999999885e+01 1.420110170959999962e+01 9.852899999999999636e+01 9.156759999999999877e+01
2.199262500000000031e+01 1.420113093279999994e+01 9.852899999999999636e+01 9.156759999999999877e+01
2.199695000000000178e+01 1.420113093279999994e+01 9.852899999999999636e+01 9.156749999999999545e+01
2.200127499999999969e+01 1.420116015600000026e+01 9.852899999999999636e+01 9.156749999999999545e+01
2.200560000000000116e+01 1.420116015600000026e+01 9.852899999999999636e+01 9.156740000000000634e+01
2.200992500000000263e+01 1.420116015600000026e+01 9.852899999999999636e+01 9.156740000000000634e+01
2.201425000000000054e+01 1.420118937919999880e+01 9.852899999999999636e+01 9.156740000000000634e+01
2.201857500000000201e+01 1.420118937919999880e+01 9.852899999999999636e+01 9.156730000000000302e+01
2.202289999999999992e+01 1.420121860239999911e+01 9.852899999999999636e+01 9.156730000000000302e+01
2.202722500000000139e+01 1.420121860239999911e+01 9.852899999999999636e+01 9.156719999999999970e+01
2.203155000000000285e+01 1.420121860239999911e+01 9.852899999999999636e+01 9.156719999999999970e+01
2.203587500000000077e+01 1.420124782559999943e+01 9.852899999999999636e+01 9.156719999999999970e+01
2.204020000000000223e+01 1.420124782559999943e+01 9.852899999999999636e+01 9.156709999999999638e+01
2.204452500000000370e+01 1.420127704879999797e+01 9.852899999999999636e+01 9.156709999999999638e+01
2.204885000000000161e+01 1.420127704879999797e+01 9.852899999999999636e+01 9.156699999999999307e+01
2.205317500000000308e+01 1.420127704879999797e+01 9.852899999999999636e+01 9.156699999999999307e+01
2.205750000000000099e+01 1.420130627200000006e+01 9.852899999999999636e+01 9.156699999999999307e+01


==> anc/Fig3/muf3_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 5.128467037599999945e-02 9.543099999999999739e+01 9.447159999999999513e+01
8.649999999999999703e-03 1.014723018239999941e-01 9.560720000000000596e+01 9.439849999999999852e+01
1.297500000000000042e-02 1.518808606640000003e-01 9.559359999999999502e+01 9.441819999999999879e+01
1.729999999999999941e-02 2.008341041439999919e-01 9.567579999999999529e+01 9.418210000000000548e+01
2.162500000000000186e-02 2.487639511599999964e-01 9.578640000000000043e+01 9.401860000000000639e+01
2.595000000000000084e-02 2.952069217599999629e-01 9.601569999999999538e+01 9.391009999999999991e+01
3.027500000000000330e-02 3.407279003999999500e-01 9.615840000000000032e+01 9.376560000000000628e+01
3.459999999999999881e-02 3.851705429599999730e-01 9.623739999999999384e+01 9.355700000000000216e+01
3.892500000000000127e-02 4.289731974399999537e-01 9.632659999999999911e+01 9.340309999999999491e+01
4.325000000000000372e-02 4.720832620799999546e-01 9.649859999999999616e+01 9.333689999999999998e+01
4.757499999999999923e-02 5.148309590399999802e-01 9.664759999999999707e+01 9.339119999999999777e+01
5.190000000000000169e-02 5.572192106400000178e-01 9.671989999999999554e+01 9.342770000000000152e+01
5.622499999999999720e-02 5.992217159999999598e-01 9.664289999999999736e+01 9.350060000000000571e+01
6.055000000000000659e-02 6.406923591199998880e-01 9.657859999999999445e+01 9.351539999999999964e+01
6.487500000000000211e-02 6.815668489599999713e-01 9.652729999999999677e+01 9.340989999999999327e+01
6.919999999999999762e-02 7.217429043199999894e-01 9.649729999999999563e+01 9.328780000000000427e+01
7.352500000000000702e-02 7.613724858399999462e-01 9.657280000000000086e+01 9.319509999999999650e+01
7.785000000000000253e-02 8.005052729599999584e-01 9.668300000000000693e+01 9.314700000000000557e+01
8.217499999999999805e-02 8.392669254399999224e-01 9.677930000000000632e+01 9.312380000000000280e+01
8.650000000000000744e-02 8.776983557599999930e-01 9.677450000000000330e+01 9.299339999999999407e+01
9.082500000000000295e-02 9.159047674399999339e-01 9.678170000000000073e+01 9.286499999999999488e+01
9.514999999999999847e-02 9.539299952799999982e-01 9.689579999999999416e+01 9.280859999999999843e+01
9.947500000000000786e-02 9.918558642399998293e-01 9.701380000000000337e+01 9.288450000000000273e+01
1.038000000000000034e-01 1.029734976080000086e+00 9.713689999999999714e+01 9.294790000000000418e+01
1.081250000000000128e-01 1.067596554000000086e+00 9.711079999999999757e+01 9.302039999999999509e+01
1.124499999999999944e-01 1.104964259840000018e+00 9.680200000000000671e+01 9.298990000000000578e+01
1.167750000000000038e-01 1.141776724879999927e+00 9.688859999999999673e+01 9.297159999999999513e+01
1.211000000000000132e-01 1.178238511520000031e+00 9.698879999999999768e+01 9.297719999999999629e+01
1.254250000000000087e-01 1.214446056319999911e+00 9.708740000000000236e+01 9.295269999999999300e+01
1.297500000000000042e-01 1.250405203919999986e+00 9.709319999999999595e+01 9.280180000000000007e+01
1.340749999999999997e-01 1.286194856959999910e+00 9.708599999999999852e+01 9.266009999999999991e+01
1.383999999999999952e-01 1.321853005599999964e+00 9.711209999999999809e+01 9.254770000000000607e+01
1.427250000000000185e-01 1.357438096239999892e+00 9.721200000000000330e+01 9.256850000000000023e+01
1.470500000000000140e-01 1.392996885999999934e+00 9.731069999999999709e+01 9.257259999999999422e+01
1.513750000000000095e-01 1.428605355199999982e+00 9.741759999999999309e+01 9.262460000000000093e+01
1.557000000000000051e-01 1.464073553039999753e+00 9.741570000000000107e+01 9.274320000000000164e+01
1.600250000000000006e-01 1.499351800079999908e+00 9.741339999999999577e+01 9.283549999999999613e+01
1.643499999999999961e-01 1.534548222159999753e+00 9.739579999999999416e+01 9.279170000000000584e+01
1.686750000000000194e-01 1.569385198879999832e+00 9.728749999999999432e+01 9.275209999999999866e+01
1.730000000000000149e-01 1.603880264160000069e+00 9.723460000000000036e+01 9.266259999999999764e+01
1.773250000000000104e-01 1.638065563519999879e+00 9.729590000000000316e+01 9.265529999999999688e+01
1.816500000000000059e-01 1.671999543360000118e+00 9.737630000000000052e+01 9.268779999999999575e+01
1.859750000000000014e-01 1.705711426879999992e+00 9.746049999999999613e+01 9.269089999999999918e+01
1.902999999999999969e-01 1.739259660479999914e+00 9.748839999999999861e+01 9.256059999999999377e+01
1.946249999999999925e-01 1.772664700399999793e+00 9.746819999999999595e+01 9.242770000000000152e+01
1.989500000000000157e-01 1.805984993039999820e+00 9.747280000000000655e+01 9.229179999999999495e+01
2.032750000000000112e-01 1.839240994639999904e+00 9.752509999999999479e+01 9.226519999999999300e+01
2.076000000000000068e-01 1.872491151599999792e+00 9.761440000000000339e+01 9.226510000000000389e+01
2.119250000000000300e-01 1.905788065680000143e+00 9.770720000000000027e+01 9.226869999999999550e+01
2.162500000000000255e-01 1.939093746719999789e+00 9.771460000000000434e+01 9.226040000000000418e+01
2.205749999999999933e-01 1.971756517359999794e+00 9.773900000000000432e+01 9.241150000000000375e+01
2.248999999999999888e-01 2.004480656720000198e+00 9.760370000000000346e+01 9.235630000000000450e+01
2.292250000000000121e-01 2.037102514879999937e+00 9.751380000000000337e+01 9.233469999999999800e+01
2.335500000000000076e-01 2.069549033839999996e+00 9.742470000000000141e+01 9.234569999999999368e+01
2.378750000000000031e-01 2.101773456479999691e+00 9.745380000000000109e+01 9.233499999999999375e+01
2.422000000000000264e-01 2.133851763120000022e+00 9.748590000000000089e+01 9.230010000000000048e+01
2.465250000000000219e-01 2.165786876079999868e+00 9.752270000000000039e+01 9.227920000000000300e+01
2.508500000000000174e-01 2.197631397119999885e+00 9.755809999999999604e+01 9.221959999999999980e+01
2.551749999999999852e-01 2.229411627119999739e+00 9.756740000000000634e+01 9.223390000000000555e+01
2.595000000000000084e-01 2.261162633920000165e+00 9.757049999999999557e+01 9.229919999999999902e+01
2.638250000000000317e-01 2.292913640720000146e+00 9.761029999999999518e+01 9.234399999999999409e+01
2.681499999999999995e-01 2.324521453839999641e+00 9.763100000000000023e+01 9.237690000000000623e+01
2.724750000000000227e-01 2.355939316160000185e+00 9.764409999999999457e+01 9.241939999999999600e+01
2.767999999999999905e-01 2.387190606239999902e+00 9.772769999999999868e+01 9.238509999999999422e+01
2.811250000000000138e-01 2.418316236559999943e+00 9.775820000000000221e+01 9.231180000000000518e+01
2.854500000000000370e-01 2.449339585679999765e+00 9.771210000000000662e+01 9.228870000000000573e+01
2.897750000000000048e-01 2.480307410719999606e+00 9.764979999999999905e+01 9.222150000000000603e+01
2.941000000000000281e-01 2.511181721519999854e+00 9.758830000000000382e+01 9.219809999999999661e+01
2.984250000000000513e-01 2.541822246719999789e+00 9.752119999999999322e+01 9.218779999999999575e+01
3.027500000000000191e-01 2.572255287199999962e+00 9.752870000000000061e+01 9.217570000000000618e+01
3.070749999999999869e-01 2.602518833119999986e+00 9.759659999999999513e+01 9.211079999999999757e+01
3.114000000000000101e-01 2.632627496079999574e+00 9.765869999999999607e+01 9.207649999999999579e+01
3.157249999999999779e-01 2.662628033199999855e+00 9.769559999999999889e+01 9.203260000000000218e+01
3.200500000000000012e-01 2.692532133759999891e+00 9.770940000000000225e+01 9.195080000000000098e+01
3.243750000000000244e-01 2.722380710239999946e+00 9.770149999999999579e+01 9.196240000000000236e+01
3.286999999999999922e-01 2.753737203840000092e+00 9.782030000000000314e+01 9.202150000000000318e+01
3.330250000000000155e-01 2.783217567999999975e+00 9.791540000000000532e+01 9.203990000000000293e+01
3.373500000000000387e-01 2.812589806319999663e+00 9.795319999999999538e+01 9.200870000000000459e+01
3.416750000000000065e-01 2.841871452719999969e+00 9.794549999999999557e+01 9.192029999999999745e+01
3.460000000000000298e-01 2.871091730399999875e+00 9.795889999999999986e+01 9.185960000000000036e+01
3.503250000000000530e-01 2.900265250959999541e+00 9.799200000000000443e+01 9.179630000000000223e+01
3.546500000000000208e-01 2.929421237599999728e+00 9.802509999999999479e+01 9.179330000000000211e+01
3.589750000000000441e-01 2.958585991199999654e+00 9.807970000000000255e+01 9.186320000000000618e+01
3.633000000000000118e-01 2.987779967999999897e+00 9.812420000000000186e+01 9.192709999999999582e+01
3.676250000000000351e-01 3.017090837600000075e+00 9.807940000000000680e+01 9.198629999999999995e+01
3.719500000000000028e-01 3.046372483999999936e+00 9.800900000000000034e+01 9.200650000000000261e+01
3.762749999999999706e-01 3.075566460800000179e+00 9.795090000000000430e+01 9.203789999999999338e+01
3.805999999999999939e-01 3.104555875199999537e+00 9.788989999999999725e+01 9.201789999999999736e+01
3.849250000000000171e-01 3.133311503999999914e+00 9.784780000000000655e+01 9.193859999999999388e+01
3.892499999999999849e-01 3.161862570399999850e+00 9.791989999999999839e+01 9.184059999999999491e+01
3.935750000000000082e-01 3.190209074399999789e+00 9.801139999999999475e+01 9.174280000000000257e+01
3.979000000000000314e-01 3.218380239200000048e+00 9.809319999999999595e+01 9.168540000000000134e+01
4.022249999999999992e-01 3.246405287999999612e+00 9.811289999999999623e+01 9.170120000000000005e+01
4.065500000000000225e-01 3.274342667200000001e+00 9.812940000000000396e+01 9.172350000000000136e+01
4.108750000000000457e-01 3.302163153600000012e+00 9.813689999999999714e+01 9.173309999999999320e+01
4.152000000000000135e-01 3.329895970399999960e+00 9.814509999999999934e+01 9.167539999999999623e+01
4.195250000000000368e-01 3.357599563999999592e+00 9.818200000000000216e+01 9.160769999999999413e+01
4.238500000000000600e-01 3.385244711199999923e+00 9.824360000000000070e+01 9.158169999999999789e+01
4.281750000000000278e-01 3.412889858399999810e+00 9.829680000000000462e+01 9.157580000000000098e+01
4.325000000000000511e-01 3.440564228800000013e+00 9.833849999999999625e+01 9.167409999999999570e+01
4.368250000000000188e-01 3.470459562399999864e+00 9.821800000000000352e+01 9.190049999999999386e+01
4.411499999999999866e-01 3.497257236799999891e+00 9.816740000000000066e+01 9.190040000000000475e+01
4.454750000000000099e-01 3.524113357600000107e+00 9.808700000000000330e+01 9.187760000000000105e+01
4.497999999999999776e-01 3.551027924799999624e+00 9.803839999999999577e+01 9.189570000000000505e+01
4.541250000000000009e-01 3.577913268799999713e+00 9.801800000000000068e+01 9.190560000000000684e+01
4.584500000000000242e-01 3.604769389599999929e+00 9.804900000000000659e+01 9.187040000000000362e+01
4.627749999999999919e-01 3.631596287199999828e+00 9.811889999999999645e+01 9.177870000000000061e+01
4.671000000000000152e-01 3.658423184799999728e+00 9.818869999999999720e+01 9.170749999999999602e+01
4.714250000000000385e-01 3.685220859199999754e+00 9.826399999999999579e+01 9.163979999999999393e+01
4.757500000000000062e-01 3.712047756799999654e+00 9.828170000000000073e+01 9.158540000000000703e+01
4.800750000000000295e-01 3.738874654399999997e+00 9.827009999999999934e+01 9.157439999999999714e+01
4.844000000000000528e-01 3.765789221599999959e+00 9.825910000000000366e+01 9.159510000000000218e+01
4.887250000000000205e-01 3.792762235200000109e+00 9.825490000000000634e+01 9.165579999999999927e+01
4.930500000000000438e-01 3.819735248799999372e+00 9.815600000000000591e+01 9.171179999999999666e+01
4.973750000000000671e-01 3.846532923199999399e+00 9.804840000000000089e+01 9.176640000000000441e+01
5.017000000000000348e-01 3.873126035199999428e+00 9.800849999999999795e+01 9.183780000000000143e+01
5.060250000000000581e-01 3.899514584799999906e+00 9.800799999999999557e+01 9.188280000000000314e+01
5.103499999999999703e-01 3.925727795200000259e+00 9.805259999999999820e+01 9.183289999999999509e+01
5.146749999999999936e-01 3.951794889599999472e+00 9.810649999999999693e+01 9.176800000000000068e+01
5.190000000000000169e-01 3.977715868000000210e+00 9.816370000000000573e+01 9.169429999999999836e+01
5.233250000000000401e-01 4.003490730400000253e+00 9.817680000000000007e+01 9.163309999999999889e+01
5.276500000000000634e-01 4.029177923199999789e+00 9.813949999999999818e+01 9.160500000000000398e+01
5.319749999999999757e-01 4.054777446399999263e+00 9.810899999999999466e+01 9.160259999999999536e+01
5.362999999999999989e-01 4.080289299999999564e+00 9.812130000000000507e+01 9.163540000000000418e+01
5.406250000000000222e-01 4.105771930400000436e+00 9.814300000000000068e+01 9.161169999999999902e+01
5.449500000000000455e-01 4.133241738399999754e+00 9.837810000000000343e+01 9.149070000000000391e+01
5.492750000000000687e-01 4.158724368799999738e+00 9.835299999999999443e+01 9.150109999999999388e+01
5.535999999999999810e-01 4.184148552799999976e+00 9.833549999999999613e+01 9.150679999999999836e+01
5.579250000000000043e-01 4.209455843999999836e+00 9.835070000000000334e+01 9.151460000000000150e+01
5.622500000000000275e-01 4.234646242400000204e+00 9.840399999999999636e+01 9.155549999999999500e+01
5.665750000000000508e-01 4.259778194399999940e+00 9.845380000000000109e+01 9.154659999999999798e+01
5.709000000000000741e-01 4.284851699999999930e+00 9.850260000000000105e+01 9.153379999999999939e+01
5.752250000000000973e-01 4.309837535999999858e+00 9.855929999999999325e+01 9.152330000000000609e+01
5.795500000000000096e-01 4.334794148799999469e+00 9.861320000000000618e+01 9.151290000000000191e+01
5.838750000000000329e-01 4.359721538399999652e+00 9.859900000000000375e+01 9.151000000000000512e+01
5.882000000000000561e-01 4.384619704799999518e+00 9.857550000000000523e+01 9.150249999999999773e+01
5.925250000000000794e-01 4.409517871199999384e+00 9.848650000000000659e+01 9.149710000000000321e+01
5.968500000000001027e-01 4.434445260799999566e+00 9.839440000000000452e+01 9.150939999999999941e+01
6.011750000000001259e-01 4.459284980799999687e+00 9.829919999999999902e+01 9.149120000000000630e+01
6.055000000000000382e-01 4.483978584799999112e+00 9.820420000000000016e+01 9.146479999999999677e+01
6.098249999999999504e-01 4.508613742399999680e+00 9.822639999999999816e+01 9.144079999999999586e+01
6.141499999999999737e-01 4.533161230400000186e+00 9.828629999999999711e+01 9.141689999999999827e+01
6.184749999999999970e-01 4.557650271999999170e+00 9.834369999999999834e+01 9.140479999999999450e+01
6.228000000000000203e-01 4.582080867199999297e+00 9.840189999999999770e+01 9.138370000000000459e+01
6.271249999999999325e-01 4.606511462399999424e+00 9.843049999999999500e+01 9.136480000000000246e+01
6.314499999999999558e-01 4.630912834399999234e+00 9.842379999999999995e+01 9.134910000000000707e+01
6.357749999999999790e-01 4.655284983199999616e+00 9.840900000000000603e+01 9.133410000000000650e+01
6.401000000000000023e-01 4.679511015999999302e+00 9.839629999999999654e+01 9.131570000000000675e+01
6.444250000000000256e-01 4.703590932800000068e+00 9.842329999999999757e+01 9.137189999999999657e+01
6.487500000000000488e-01 4.727553956799999568e+00 9.849420000000000641e+01 9.138890000000000668e+01
6.530749999999999611e-01 4.750055820799999218e+00 9.848959999999999582e+01 9.126120000000000232e+01
6.573999999999999844e-01 4.773872728799999798e+00 9.845430000000000348e+01 9.135689999999999600e+01
6.617250000000000076e-01 4.797894199199999932e+00 9.843940000000000623e+01 9.141859999999999786e+01
6.660500000000000309e-01 4.821886446399999748e+00 9.840619999999999834e+01 9.149280000000000257e+01
6.703750000000000542e-01 4.845732577599999757e+00 9.832380000000000564e+01 9.156589999999999918e+01
6.747000000000000774e-01 4.869461815999999388e+00 9.831740000000000634e+01 9.162090000000000600e+01
6.790249999999999897e-01 4.893015715199999782e+00 9.830819999999999936e+01 9.158119999999999550e+01
6.833500000000000130e-01 4.916452721599999798e+00 9.829710000000000036e+01 9.153209999999999980e+01
6.876750000000000362e-01 4.939743611999999118e+00 9.831189999999999429e+01 9.147889999999999588e+01
6.920000000000000595e-01 4.962917609599999835e+00 9.835129999999999484e+01 9.142409999999999570e+01
6.963250000000000828e-01 4.986003937599999603e+00 9.836180000000000234e+01 9.136579999999999302e+01
7.006500000000001060e-01 5.008973372799999879e+00 9.836879999999999313e+01 9.134239999999999782e+01
7.049750000000000183e-01 5.031884361600000410e+00 9.835349999999999682e+01 9.132670000000000243e+01
7.093000000000000416e-01 5.054736904000000308e+00 9.832859999999999445e+01 9.133429999999999893e+01
7.136250000000000648e-01 5.077530999999999572e+00 9.833870000000000289e+01 9.136289999999999623e+01
7.179500000000000881e-01 5.100266649599999091e+00 9.834810000000000230e+01 9.131520000000000437e+01
7.222750000000001114e-01 5.122973075999999182e+00 9.835890000000000555e+01 9.125329999999999586e+01
7.266000000000000236e-01 5.145679502399999272e+00 9.843389999999999418e+01 9.118899999999999295e+01
7.309250000000000469e-01 5.168385928799999363e+00 9.850749999999999318e+01 9.112229999999999563e+01
7.352500000000000702e-01 5.191092355199999453e+00 9.850820000000000221e+01 9.105740000000000123e+01
7.395750000000000934e-01 5.213798781599999543e+00 9.850490000000000634e+01 9.106050000000000466e+01
7.439000000000000057e-01 5.236534431199999062e+00 9.849620000000000175e+01 9.106109999999999616e+01
7.482250000000000290e-01 5.259386973599999848e+00 9.849200000000000443e+01 9.112590000000000146e+01
7.525499999999999412e-01 5.282210292799999429e+00 9.849750000000000227e+01 9.119689999999999941e+01
7.568749999999999645e-01 5.305004388799999582e+00 9.849979999999999336e+01 9.125300000000000011e+01
7.611999999999999877e-01 5.326921788800000002e+00 9.883209999999999695e+01 9.101489999999999725e+01
7.655250000000000110e-01 5.349394429599999334e+00 9.879319999999999879e+01 9.108259999999999934e+01
7.698500000000000343e-01 5.371867070400000443e+00 9.876869999999999550e+01 9.113930000000000575e+01
7.741749999999999465e-01 5.394456604000000155e+00 9.875249999999999773e+01 9.118930000000000291e+01
7.784999999999999698e-01 5.416929244799999488e+00 9.868510000000000559e+01 9.123850000000000193e+01
7.828249999999999931e-01 5.439226546399999584e+00 9.859459999999999980e+01 9.129229999999999734e+01
7.871500000000000163e-01 5.461406955199999302e+00 9.854040000000000532e+01 9.131640000000000157e+01
7.914750000000000396e-01 5.483382801599999468e+00 9.853409999999999513e+01 9.127899999999999636e+01
7.958000000000000629e-01 5.505270978399999571e+00 9.852769999999999584e+01 9.122039999999999793e+01
8.001249999999999751e-01 5.527042262399999295e+00 9.853879999999999484e+01 9.117829999999999302e+01
8.044499999999999984e-01 5.548696653599999529e+00 9.857439999999999714e+01 9.112099999999999511e+01
8.087750000000000217e-01 5.570234151999999384e+00 9.861910000000000309e+01 9.105440000000000111e+01
8.131000000000000449e-01 5.591683980799999176e+00 9.864430000000000121e+01 9.099559999999999604e+01
8.174250000000000682e-01 5.613075363199999224e+00 9.864449999999999363e+01 9.097759999999999536e+01
8.217500000000000915e-01 5.634379076000000097e+00 9.861150000000000659e+01 9.098799999999999955e+01
8.260750000000000037e-01 5.655653565599999766e+00 9.858299999999999841e+01 9.099819999999999709e+01
8.304000000000000270e-01 5.676869608799999689e+00 9.859759999999999991e+01 9.100109999999999388e+01
8.347250000000000503e-01 5.698027205599998979e+00 9.861329999999999529e+01 9.097390000000000043e+01
8.390500000000000735e-01 5.719184802399999157e+00 9.866169999999999618e+01 9.095680000000000121e+01
8.433750000000000968e-01 5.740313175999999906e+00 9.872849999999999682e+01 9.092900000000000205e+01
8.477000000000001201e-01 5.761441549599999767e+00 9.879200000000000159e+01 9.089629999999999654e+01
8.520250000000000323e-01 5.782540699999999312e+00 9.885169999999999391e+01 9.086069999999999425e+01
8.563500000000000556e-01 5.803669073599999173e+00 9.884520000000000550e+01 9.088540000000000418e+01
8.606750000000000789e-01 5.824826670399999351e+00 9.882869999999999777e+01 9.093959999999999866e+01
8.650000000000001021e-01 5.846013490399999846e+00 9.881699999999999307e+01 9.099869999999999948e+01
8.693250000000001254e-01 5.867083417599999962e+00 9.908599999999999852e+01 9.090659999999999741e+01
8.736500000000000377e-01 5.887919559199999320e+00 9.909149999999999636e+01 9.097410000000000707e+01
8.779750000000000609e-01 5.908755700800000454e+00 9.907210000000000605e+01 9.104049999999999443e+01
8.822999999999999732e-01 5.929708735200000191e+00 9.904179999999999495e+01 9.110809999999999320e+01
8.866249999999999964e-01 5.950690992800000245e+00 9.897379999999999711e+01 9.117159999999999798e+01
8.909500000000000197e-01 5.971819366400000106e+00 9.890720000000000312e+01 9.117300000000000182e+01
8.952750000000000430e-01 5.992743177599999527e+00 9.883700000000000330e+01 9.117340000000000089e+01
8.995999999999999552e-01 6.013550095999999456e+00 9.876659999999999684e+01 9.117470000000000141e+01
9.039249999999999785e-01 6.034210898399999579e+00 9.873009999999999309e+01 9.117499999999999716e+01
9.082500000000000018e-01 6.054754808000000210e+00 9.874190000000000111e+01 9.111639999999999873e+01
9.125750000000000250e-01 6.075181824799999575e+00 9.876279999999999859e+01 9.104859999999999332e+01
9.169000000000000483e-01 6.095491948799999449e+00 9.881180000000000518e+01 9.099339999999999407e+01
9.212249999999999606e-01 6.115714403199999261e+00 9.886150000000000659e+01 9.098489999999999611e+01
9.255499999999999838e-01 6.135819964800000470e+00 9.890869999999999607e+01 9.097329999999999472e+01
9.298750000000000071e-01 6.155867080000000158e+00 9.892300000000000182e+01 9.095319999999999538e+01
9.342000000000000304e-01 6.175826525599999783e+00 9.891249999999999432e+01 9.095210000000000150e+01
9.385250000000000536e-01 6.195727524799999664e+00 9.890330000000000155e+01 9.095000000000000284e+01
9.428500000000000769e-01 6.215570077599999799e+00 9.889400000000000546e+01 9.094870000000000232e+01
9.471749999999999892e-01 6.235354184000000188e+00 9.889319999999999311e+01 9.094639999999999702e+01
9.515000000000000124e-01 6.255109067199999373e+00 9.892959999999999354e+01 9.091150000000000375e+01
9.558250000000000357e-01 6.274834727199999129e+00 9.897950000000000159e+01 9.085970000000000368e+01
9.601500000000000590e-01 6.294531163999999457e+00 9.902880000000000393e+01 9.081449999999999534e+01
9.644750000000000822e-01 6.314198377600000356e+00 9.907880000000000109e+01 9.079349999999999454e+01
9.688000000000001055e-01 6.333865591199999479e+00 9.912839999999999918e+01 9.077060000000000173e+01
9.731250000000000178e-01 6.353503581599999173e+00 9.917390000000000327e+01 9.074330000000000496e+01
9.774500000000000410e-01 6.373492250400000003e+00 9.928220000000000312e+01 9.099049999999999727e+01
9.817750000000000643e-01 6.393188687199999443e+00 9.925749999999999318e+01 9.099519999999999698e+01
9.861000000000000876e-01 6.412943570399999516e+00 9.923160000000000025e+01 9.102450000000000330e+01
9.904250000000001108e-01 6.432610783999999526e+00 9.916800000000000637e+01 9.103140000000000498e+01
9.947500000000001341e-01 6.452248774399999220e+00 9.910569999999999879e+01 9.097369999999999379e+01
9.990750000000000464e-01 6.471886764799999803e+00 9.904869999999999663e+01 9.091800000000000637e+01
1.003400000000000070e+00 6.491407862399999118e+00 9.898629999999999995e+01 9.086780000000000257e+01
1.007725000000000204e+00 6.510782843999999514e+00 9.892340000000000089e+01 9.081390000000000384e+01
1.012050000000000116e+00 6.530099379199999277e+00 9.886950000000000216e+01 9.078010000000000446e+01
1.016375000000000028e+00 6.549269798400000120e+00 9.887640000000000384e+01 9.075889999999999702e+01
1.020699999999999941e+00 6.568381771199999442e+00 9.889619999999999322e+01 9.076069999999999993e+01
1.025025000000000075e+00 6.587406074399999589e+00 9.892289999999999850e+01 9.075910000000000366e+01
1.029349999999999987e+00 6.606371931199999104e+00 9.896659999999999968e+01 9.076009999999999422e+01
1.033674999999999899e+00 6.625250118399999444e+00 9.900950000000000273e+01 9.075790000000000646e+01
1.038000000000000034e+00 6.644069859200000039e+00 9.902580000000000382e+01 9.073579999999999757e+01
1.042324999999999946e+00 6.662831153600000000e+00 9.903289999999999793e+01 9.069549999999999557e+01
1.046650000000000080e+00 6.681592447999999962e+00 9.902360000000000184e+01 9.064300000000000068e+01
1.050974999999999993e+00 6.700266072799999861e+00 9.901390000000000668e+01 9.058820000000000050e+01
1.055300000000000127e+00 6.718939697599999761e+00 9.900539999999999452e+01 9.054449999999999932e+01
1.059625000000000039e+00 6.737554875999999915e+00 9.900169999999999959e+01 9.053100000000000591e+01
1.063949999999999951e+00 6.756170054400000069e+00 9.903109999999999502e+01 9.055880000000000507e+01
1.068275000000000086e+00 6.774785232800000223e+00 9.908159999999999457e+01 9.061119999999999663e+01
1.072599999999999998e+00 6.793371188000000060e+00 9.912489999999999668e+01 9.066530000000000200e+01
1.076925000000000132e+00 6.811957143199999898e+00 9.916729999999999734e+01 9.071720000000000539e+01
1.081250000000000044e+00 6.830572321600000052e+00 9.920990000000000464e+01 9.077049999999999841e+01
1.085574999999999957e+00 6.849918079999999243e+00 9.921030000000000371e+01 9.079439999999999600e+01
1.089900000000000091e+00 6.868094910399999975e+00 9.913700000000000045e+01 9.079470000000000596e+01
1.094225000000000003e+00 6.886447079999999943e+00 9.908580000000000609e+01 9.076529999999999632e+01
1.098550000000000137e+00 6.904770026399999594e+00 9.904279999999999973e+01 9.073160000000000025e+01
1.102875000000000050e+00 6.923063749599999817e+00 9.900149999999999295e+01 9.068850000000000477e+01
1.107199999999999962e+00 6.941269803199999089e+00 9.895770000000000266e+01 9.067319999999999425e+01
1.111525000000000096e+00 6.959417410399999504e+00 9.896320000000000050e+01 9.069029999999999347e+01
1.115850000000000009e+00 6.977506571200000174e+00 9.898860000000000525e+01 9.071040000000000703e+01
1.120175000000000143e+00 6.995508062399999893e+00 9.901359999999999673e+01 9.070659999999999457e+01
1.124500000000000055e+00 7.013451107199998980e+00 9.904930000000000234e+01 9.070449999999999591e+01
1.128825000000000189e+00 7.031364928799999525e+00 9.908410000000000650e+01 9.066549999999999443e+01
1.133150000000000102e+00 7.049191080799999121e+00 9.911520000000000152e+01 9.062879999999999825e+01
1.137475000000000014e+00 7.066988009599999288e+00 9.914950000000000330e+01 9.058599999999999852e+01
1.141800000000000148e+00 7.084755715200000026e+00 9.917029999999999745e+01 9.053789999999999338e+01
1.146125000000000060e+00 7.102494197599999559e+00 9.917810000000000059e+01 9.048439999999999372e+01
1.150450000000000195e+00 7.120174233599999347e+00 9.916649999999999920e+01 9.043760000000000332e+01
1.154775000000000107e+00 7.137854269599999135e+00 9.914579999999999416e+01 9.045239999999999725e+01
1.159100000000000019e+00 7.155534305599999811e+00 9.913129999999999598e+01 9.050169999999999959e+01
1.163425000000000153e+00 7.173185118400000171e+00 9.915000000000000568e+01 9.055870000000000175e+01
1.167750000000000066e+00 7.190806708000000214e+00 9.916479999999999961e+01 9.061650000000000205e+01
1.172075000000000200e+00 7.208457520799999685e+00 9.920440000000000680e+01 9.066939999999999600e+01
1.176400000000000112e+00 7.226137556799999473e+00 9.925620000000000687e+01 9.072119999999999607e+01
1.180725000000000247e+00 7.243759146399999516e+00 9.930750000000000455e+01 9.077209999999999468e+01
1.185050000000000159e+00 7.261322289599999813e+00 9.935939999999999372e+01 9.082309999999999661e+01
1.189375000000000071e+00 7.278856209599999794e+00 9.941479999999999961e+01 9.083289999999999509e+01
1.193700000000000205e+00 7.296273236799999395e+00 9.934290000000000020e+01 9.071429999999999438e+01
1.198025000000000118e+00 7.313661040800000457e+00 9.927009999999999934e+01 9.068519999999999470e+01
1.202350000000000252e+00 7.331019621599999425e+00 9.921240000000000236e+01 9.066100000000000136e+01
1.206675000000000164e+00 7.348319755999999536e+00 9.915829999999999700e+01 9.065470000000000539e+01
1.211000000000000076e+00 7.365561443999999902e+00 9.914010000000000389e+01 9.065139999999999532e+01
1.215325000000000211e+00 7.382744685599999634e+00 9.915649999999999409e+01 9.064950000000000330e+01
1.219649999999999901e+00 7.399840257599999305e+00 9.917749999999999488e+01 9.065609999999999502e+01
1.223975000000000035e+00 7.416877383199999230e+00 9.920889999999999986e+01 9.064249999999999829e+01
1.228299999999999947e+00 7.433885285600000614e+00 9.924070000000000391e+01 9.059940000000000282e+01
1.232624999999999860e+00 7.450805518400000160e+00 9.927160000000000650e+01 9.055759999999999366e+01
1.236949999999999994e+00 7.467696527999999390e+00 9.930270000000000152e+01 9.051829999999999643e+01
1.241274999999999906e+00 7.484558314399999190e+00 9.933190000000000452e+01 9.048480000000000700e+01
1.245600000000000041e+00 7.501361654399999246e+00 9.933480000000000132e+01 9.044970000000000709e+01
1.249924999999999953e+00 7.518164994400000190e+00 9.932240000000000180e+01 9.040890000000000271e+01
1.254249999999999865e+00 7.534909887999999611e+00 9.931140000000000612e+01 9.040959999999999752e+01
1.258574999999999999e+00 7.551654781599999922e+00 9.930060000000000286e+01 9.043810000000000571e+01
1.262899999999999912e+00 7.568370451999999915e+00 9.929840000000000089e+01 9.046659999999999968e+01
1.267225000000000046e+00 7.585056899199999592e+00 9.930740000000000123e+01 9.049429999999999552e+01
1.271549999999999958e+00 7.601772569600000473e+00 9.931860000000000355e+01 9.052299999999999613e+01
1.275875000000000092e+00 7.618488239999999578e+00 9.936039999999999850e+01 9.055849999999999511e+01
1.280200000000000005e+00 7.635174687199999255e+00 9.940319999999999823e+01 9.059189999999999543e+01
1.284524999999999917e+00 7.651831911199999503e+00 9.944549999999999557e+01 9.062749999999999773e+01
1.288850000000000051e+00 7.668430688800000006e+00 9.948890000000000100e+01 9.066589999999999350e+01
1.293174999999999963e+00 7.684971019999999875e+00 9.953870000000000573e+01 9.069780000000000086e+01
1.297500000000000098e+00 7.701452904799999999e+00 9.955339999999999634e+01 9.071339999999999293e+01
1.301825000000000010e+00 7.718460807199999607e+00 9.927660000000000196e+01 9.056059999999999377e+01
1.306149999999999922e+00 7.734621236799999799e+00 9.928000000000000114e+01 9.054200000000000159e+01
1.310475000000000056e+00 7.750810889600000309e+00 9.929680000000000462e+01 9.050379999999999825e+01
1.314799999999999969e+00 7.766942096000000184e+00 9.932049999999999557e+01 9.046460000000000434e+01
1.319125000000000103e+00 7.783073302400000060e+00 9.932470000000000709e+01 9.042740000000000578e+01
1.323450000000000015e+00 7.799116839199998985e+00 9.931829999999999359e+01 9.044689999999999941e+01
1.327774999999999928e+00 7.815131152799998482e+00 9.932739999999999725e+01 9.046330000000000382e+01
1.332100000000000062e+00 7.831116243199999438e+00 9.934099999999999397e+01 9.048250000000000171e+01
1.336424999999999974e+00 7.847042887199999761e+00 9.935450000000000159e+01 9.049309999999999832e+01
1.340750000000000108e+00 7.862940307999999767e+00 9.939900000000000091e+01 9.048319999999999652e+01
1.345075000000000021e+00 7.878808505600000345e+00 9.941689999999999827e+01 9.045080000000000098e+01
1.349400000000000155e+00 7.894618256799998512e+00 9.943720000000000425e+01 9.040720000000000312e+01
1.353725000000000067e+00 7.910428007999999345e+00 9.945740000000000691e+01 9.036350000000000193e+01
1.358049999999999979e+00 7.926208536000000748e+00 9.947960000000000491e+01 9.032219999999999516e+01
1.362375000000000114e+00 7.941989064000000376e+00 9.950180000000000291e+01 9.027939999999999543e+01
1.366700000000000026e+00 7.957711145599999369e+00 9.952599999999999625e+01 9.023879999999999768e+01
1.371025000000000160e+00 7.973462450399999568e+00 9.955020000000000380e+01 9.019480000000000075e+01
1.375350000000000072e+00 7.989184531999999450e+00 9.951720000000000255e+01 9.016840000000000543e+01
1.379674999999999985e+00 8.004935836799999649e+00 9.947490000000000521e+01 9.019650000000000034e+01
1.384000000000000119e+00 8.020628695199999214e+00 9.947499999999999432e+01 9.024720000000000653e+01
1.388325000000000031e+00 8.036379999999999413e+00 9.947429999999999950e+01 9.029399999999999693e+01
1.392650000000000166e+00 8.052102081599999295e+00 9.947310000000000230e+01 9.034019999999999584e+01
1.396975000000000078e+00 8.067970279200000761e+00 9.947780000000000200e+01 9.038269999999999982e+01
1.401300000000000212e+00 8.083809253600000133e+00 9.947690000000000055e+01 9.042210000000000036e+01
1.405625000000000124e+00 8.099589781599998872e+00 9.947660000000000480e+01 9.045440000000000680e+01
1.409950000000000037e+00 8.115078077599999773e+00 9.964690000000000225e+01 9.046529999999999916e+01
1.414275000000000171e+00 8.130566373599998897e+00 9.958979999999999677e+01 9.050530000000000541e+01
1.418600000000000083e+00 8.146083892800000115e+00 9.956019999999999470e+01 9.053959999999999297e+01
1.422925000000000217e+00 8.161572188799999239e+00 9.955899999999999750e+01 9.057340000000000657e+01
1.427250000000000130e+00 8.177002038399999506e+00 9.959489999999999554e+01 9.055349999999999966e+01
1.431575000000000042e+00 8.192344218399998823e+00 9.958969999999999345e+01 9.050459999999999638e+01
1.435900000000000176e+00 8.207598728800000742e+00 9.958220000000000027e+01 9.046009999999999707e+01
1.440225000000000088e+00 8.222794792799998476e+00 9.957559999999999434e+01 9.043200000000000216e+01
1.444550000000000223e+00 8.237932410399999128e+00 9.957080000000000553e+01 9.040359999999999729e+01
1.448875000000000135e+00 8.252982358399998830e+00 9.956570000000000675e+01 9.037380000000000280e+01
1.453200000000000047e+00 8.268003083199999992e+00 9.956180000000000518e+01 9.034300000000000352e+01
1.457525000000000182e+00 8.282965361600000520e+00 9.955639999999999645e+01 9.031619999999999493e+01
1.461850000000000094e+00 8.297839970400000098e+00 9.954099999999999682e+01 9.029970000000000141e+01
1.466175000000000228e+00 8.312685355999999359e+00 9.953350000000000364e+01 9.028839999999999577e+01
1.470500000000000140e+00 8.327501518400000080e+00 9.953010000000000446e+01 9.029359999999999786e+01
1.474825000000000275e+00 8.342259234400000167e+00 9.952620000000000289e+01 9.029779999999999518e+01
1.479150000000000187e+00 8.356987727199998162e+00 9.952400000000000091e+01 9.030119999999999436e+01
1.483475000000000099e+00 8.371686996799999392e+00 9.953119999999999834e+01 9.029779999999999518e+01
1.487800000000000011e+00 8.386327819999998212e+00 9.955299999999999727e+01 9.027020000000000266e+01
1.492124999999999924e+00 8.400968643200000585e+00 9.954789999999999850e+01 9.023390000000000555e+01
1.496450000000000058e+00 8.415580243199999089e+00 9.954460000000000264e+01 9.019689999999999941e+01
1.500774999999999970e+00 8.430162619999999052e+00 9.954019999999999868e+01 9.016100000000000136e+01
1.505099999999999882e+00 8.444744996799999015e+00 9.953749999999999432e+01 9.013420000000000698e+01
1.509425000000000017e+00 8.459298150400000438e+00 9.953369999999999607e+01 9.011530000000000484e+01
1.513749999999999929e+00 8.473822080799999767e+00 9.953159999999999741e+01 9.009430000000000405e+01
1.518075000000000063e+00 8.489310376799998892e+00 9.958910000000000196e+01 9.023399999999999466e+01
1.522399999999999975e+00 8.503542075200000383e+00 9.956100000000000705e+01 9.021790000000000020e+01
1.526724999999999888e+00 8.517861443199999272e+00 9.955389999999999873e+01 9.021080000000000609e+01
1.531050000000000022e+00 8.532151587999999620e+00 9.955379999999999541e+01 9.020149999999999579e+01
1.535374999999999934e+00 8.546441732799999969e+00 9.955580000000000496e+01 9.020690000000000452e+01
1.539700000000000069e+00 8.560702654399998224e+00 9.958679999999999666e+01 9.021339999999999293e+01
1.544024999999999981e+00 8.574963576000000032e+00 9.962770000000000437e+01 9.020749999999999602e+01
1.548349999999999893e+00 8.589195274399999747e+00 9.967119999999999891e+01 9.020140000000000668e+01
1.552675000000000027e+00 8.603397749600000921e+00 9.971389999999999532e+01 9.019610000000000127e+01
1.556999999999999940e+00 8.617600224800000319e+00 9.974139999999999873e+01 9.019079999999999586e+01
1.561325000000000074e+00 8.631773476800001177e+00 9.973990000000000578e+01 9.018580000000000041e+01
1.565649999999999986e+00 8.645946728799998482e+00 9.973950000000000671e+01 9.017919999999999447e+01
1.569975000000000120e+00 8.660119980799999340e+00 9.973460000000000036e+01 9.016979999999999507e+01
1.574300000000000033e+00 8.674293232800000197e+00 9.973040000000000305e+01 9.018429999999999325e+01
1.578624999999999945e+00 8.688466484800001055e+00 9.972709999999999297e+01 9.018880000000000052e+01
1.582950000000000079e+00 8.702639736799998360e+00 9.969039999999999679e+01 9.019419999999999504e+01
1.587274999999999991e+00 8.716812988799999218e+00 9.965109999999999957e+01 9.019950000000000045e+01
1.591600000000000126e+00 8.730927794399999442e+00 9.961390000000000100e+01 9.020560000000000400e+01
1.595925000000000038e+00 8.745013376799999349e+00 9.957580000000000098e+01 9.021290000000000475e+01
1.600249999999999950e+00 8.759069735999998940e+00 9.954309999999999548e+01 9.022329999999999472e+01
1.604575000000000085e+00 8.773126095200000307e+00 9.955929999999999325e+01 9.022839999999999350e+01
1.608899999999999997e+00 8.787094784799998948e+00 9.957410000000000139e+01 9.023449999999999704e+01
1.613225000000000131e+00 8.801034251199999048e+00 9.959050000000000580e+01 9.024030000000000484e+01
1.617550000000000043e+00 8.814856824799999657e+00 9.961579999999999302e+01 9.024710000000000321e+01
1.621875000000000178e+00 8.828679398399998490e+00 9.963890000000000668e+01 9.027100000000000080e+01
1.626200000000000090e+00 8.842823427199999031e+00 9.963429999999999609e+01 9.017730000000000246e+01
1.630525000000000002e+00 8.856470661599999517e+00 9.964419999999999789e+01 9.018640000000000612e+01
1.634850000000000136e+00 8.870147119199998542e+00 9.965789999999999793e+01 9.020080000000000098e+01
1.639175000000000049e+00 8.883794353599999027e+00 9.967249999999999943e+01 9.025440000000000396e+01
1.643500000000000183e+00 8.897412364799999196e+00 9.969230000000000302e+01 9.030660000000000309e+01
1.647825000000000095e+00 8.911001152799999048e+00 9.972230000000000416e+01 9.030119999999999436e+01
1.652150000000000007e+00 8.924531494400000042e+00 9.975400000000000489e+01 9.029000000000000625e+01
1.656475000000000142e+00 8.938003389599998627e+00 9.978539999999999566e+01 9.027880000000000393e+01
1.660800000000000054e+00 8.951446061600000448e+00 9.980599999999999739e+01 9.026959999999999695e+01
1.665125000000000188e+00 8.964830287199999859e+00 9.981019999999999470e+01 9.026069999999999993e+01
1.669450000000000101e+00 8.978156066399998636e+00 9.980660000000000309e+01 9.025339999999999918e+01
1.673775000000000013e+00 8.991481845599999190e+00 9.980089999999999861e+01 9.024660000000000082e+01
1.678100000000000147e+00 9.004749178399999110e+00 9.979640000000000555e+01 9.022570000000000334e+01
1.682425000000000059e+00 9.017958064800000173e+00 9.978610000000000468e+01 9.020560000000000400e+01
1.686750000000000194e+00 9.031166951199999460e+00 9.976449999999999818e+01 9.019939999999999714e+01
1.691075000000000106e+00 9.044346614399998430e+00 9.977769999999999584e+01 9.019370000000000687e+01
1.695400000000000240e+00 9.057467831200000319e+00 9.980830000000000268e+01 9.018930000000000291e+01
1.699725000000000152e+00 9.070589047999998655e+00 9.983650000000000091e+01 9.018540000000000134e+01
1.704050000000000065e+00 9.083681041600000228e+00 9.986530000000000484e+01 9.020199999999999818e+01
1.708375000000000199e+00 9.096743811999999707e+00 9.989170000000000016e+01 9.022419999999999618e+01
1.712700000000000111e+00 9.109806582399999186e+00 9.992159999999999798e+01 9.022010000000000218e+01
1.717025000000000245e+00 9.122840129600000125e+00 9.995650000000000546e+01 9.020069999999999766e+01
1.721350000000000158e+00 9.135873676799999288e+00 9.999349999999999739e+01 9.018229999999999791e+01
1.725675000000000070e+00 9.148878000799999910e+00 1.000280000000000058e+02 9.016490000000000293e+01
1.730000000000000204e+00 9.161882324800000532e+00 1.000649999999999977e+02 9.014839999999999520e+01
1.734325000000000117e+00 9.175909460799999806e+00 9.991960000000000264e+01 9.012659999999999627e+01
1.738650000000000251e+00 9.188563106400000180e+00 9.991530000000000200e+01 9.015349999999999397e+01
1.742975000000000163e+00 9.201304421599999728e+00 9.993030000000000257e+01 9.013049999999999784e+01
1.747300000000000075e+00 9.214016513600000735e+00 9.995310000000000628e+01 9.009780000000000655e+01
1.751625000000000210e+00 9.226757828800000283e+00 9.996819999999999595e+01 9.006950000000000500e+01
1.755950000000000122e+00 9.239469920799999514e+00 9.997620000000000573e+01 9.004259999999999309e+01
1.760275000000000034e+00 9.252182012799998745e+00 9.998560000000000514e+01 9.001359999999999673e+01
1.764599999999999946e+00 9.264864881599999435e+00 9.999739999999999895e+01 8.998690000000000566e+01
1.768924999999999859e+00 9.277518527199999809e+00 1.000030000000000001e+02 8.995449999999999591e+01
1.773249999999999993e+00 9.290201395999998724e+00 1.000010000000000048e+02 8.991920000000000357e+01
1.777574999999999905e+00 9.302825818399998781e+00 9.999720000000000653e+01 8.988509999999999422e+01
1.781900000000000039e+00 9.315479463999999155e+00 9.995359999999999445e+01 8.989549999999999841e+01
1.786224999999999952e+00 9.328103886399999212e+00 9.991030000000000655e+01 8.990399999999999636e+01
1.790550000000000086e+00 9.340728308799999269e+00 9.986759999999999593e+01 8.991440000000000055e+01
1.794874999999999998e+00 9.353323507999999009e+00 9.982359999999999900e+01 8.993789999999999907e+01
1.799199999999999910e+00 9.365947930399999066e+00 9.977989999999999782e+01 8.997429999999999950e+01
1.803525000000000045e+00 9.378543129599998807e+00 9.973489999999999611e+01 9.000740000000000407e+01
1.807849999999999957e+00 9.391255221599999814e+00 9.971479999999999677e+01 9.003950000000000387e+01
1.812175000000000091e+00 9.403938090399998728e+00 9.970329999999999870e+01 9.006719999999999970e+01
1.816500000000000004e+00 9.416591736000000878e+00 9.969209999999999638e+01 9.009780000000000655e+01
1.820824999999999916e+00 9.429157712000000302e+00 9.967980000000000018e+01 9.013230000000000075e+01
1.825150000000000050e+00 9.441665241599999092e+00 9.965739999999999554e+01 9.016849999999999454e+01
1.829474999999999962e+00 9.454143547999999342e+00 9.964539999999999509e+01 9.020359999999999445e+01
1.833800000000000097e+00 9.466534184799998641e+00 9.966479999999999961e+01 9.024049999999999727e+01
1.838125000000000009e+00 9.478895598399999400e+00 9.968179999999999552e+01 9.024930000000000518e+01
1.842449999999999921e+00 9.490906333599998135e+00 9.989230000000000587e+01 9.005370000000000630e+01
1.846775000000000055e+00 9.503355416799999844e+00 9.991349999999999909e+01 9.008920000000000528e+01
1.851099999999999968e+00 9.515746053599999144e+00 9.991389999999999816e+01 9.012560000000000571e+01
1.855425000000000102e+00 9.528019797600000729e+00 9.991280000000000427e+01 9.014090000000000202e+01
1.859750000000000014e+00 9.540264318399998444e+00 9.990779999999999461e+01 9.015149999999999864e+01
1.864075000000000149e+00 9.552450392799999079e+00 9.990430000000000632e+01 9.015260000000000673e+01
1.868400000000000061e+00 9.564607243999999397e+00 9.988779999999999859e+01 9.013800000000000523e+01
1.872724999999999973e+00 9.576705648799999082e+00 9.989360000000000639e+01 9.009529999999999461e+01
1.877050000000000107e+00 9.588774830400000226e+00 9.989610000000000412e+01 9.005939999999999657e+01
1.881375000000000020e+00 9.600814788799999278e+00 9.990600000000000591e+01 9.002389999999999759e+01
1.885700000000000154e+00 9.612825523999999788e+00 9.993009999999999593e+01 8.998940000000000339e+01
1.890025000000000066e+00 9.624777812799999666e+00 9.995489999999999498e+01 8.995569999999999311e+01
1.894349999999999978e+00 9.636700878399999226e+00 9.997830000000000439e+01 8.992260000000000275e+01
1.898675000000000113e+00 9.648623944000000563e+00 1.000019999999999953e+02 8.988920000000000243e+01
1.903000000000000025e+00 9.660488563199999490e+00 1.000210000000000008e+02 8.985490000000000066e+01
1.907325000000000159e+00 9.672353182400000193e+00 1.000469999999999970e+02 8.984770000000000323e+01
1.911650000000000071e+00 9.684188578399998804e+00 1.000750000000000028e+02 8.985259999999999536e+01
1.915975000000000206e+00 9.695994751199998873e+00 1.000739999999999981e+02 8.986539999999999395e+01
1.920300000000000118e+00 9.707771700799998627e+00 1.000460000000000065e+02 8.987810000000000343e+01
1.924625000000000030e+00 9.719548650399998380e+00 1.000199999999999960e+02 8.989159999999999684e+01
1.928950000000000164e+00 9.731325599999999909e+00 9.999330000000000496e+01 8.990489999999999782e+01
1.933275000000000077e+00 9.743044103199999029e+00 9.996859999999999502e+01 8.991899999999999693e+01
1.937600000000000211e+00 9.754791829600000241e+00 9.994419999999999504e+01 8.991570000000000107e+01
1.941925000000000123e+00 9.766510332799999361e+00 9.991979999999999507e+01 8.990789999999999793e+01
1.946250000000000036e+00 9.778258059200000574e+00 9.989339999999999975e+01 8.987659999999999627e+01
1.950575000000000170e+00 9.791496168800000177e+00 1.000420000000000016e+02 8.987139999999999418e+01
1.954900000000000082e+00 9.802600984799999750e+00 9.997239999999999327e+01 8.988500000000000512e+01
1.959225000000000216e+00 9.813881139999999448e+00 9.994429999999999836e+01 8.988429999999999609e+01
1.963550000000000129e+00 9.825248964800000095e+00 9.992170000000000130e+01 8.987560000000000571e+01
1.967875000000000041e+00 9.836646012799999284e+00 9.992510000000000048e+01 8.986539999999999395e+01
1.972200000000000175e+00 9.848043060800000248e+00 9.992560000000000286e+01 8.985320000000000107e+01
1.976525000000000087e+00 9.859440108799999436e+00 9.991840000000000543e+01 8.984470000000000312e+01
1.980850000000000222e+00 9.870807933600000084e+00 9.991070000000000562e+01 8.984269999999999357e+01
1.985175000000000134e+00 9.882146535199998638e+00 9.990579999999999927e+01 8.984189999999999543e+01
1.989500000000000268e+00 9.893485136799998969e+00 9.990009999999999479e+01 8.984159999999999968e+01
1.993825000000000180e+00 9.904794515200000760e+00 9.989619999999999322e+01 8.984210000000000207e+01
1.998150000000000093e+00 9.916074670400000457e+00 9.989149999999999352e+01 8.984310000000000684e+01
2.002475000000000005e+00 9.927354825600000154e+00 9.988809999999999434e+01 8.984480000000000643e+01
2.006800000000000139e+00 9.938605757599999535e+00 9.988370000000000459e+01 8.983660000000000423e+01
2.011125000000000274e+00 9.949856689599998916e+00 9.988039999999999452e+01 8.981040000000000134e+01
2.015450000000000408e+00 9.961078398399999756e+00 9.988599999999999568e+01 8.977500000000000568e+01
2.019775000000000098e+00 9.972300107199998820e+00 9.988370000000000459e+01 8.976080000000000325e+01
2.024100000000000232e+00 9.983492592799999343e+00 9.988100000000000023e+01 8.974580000000000268e+01
2.028424999999999923e+00 9.994685078399999867e+00 9.987940000000000396e+01 8.973019999999999641e+01
2.032750000000000057e+00 1.000587756400000039e+01 9.987730000000000530e+01 8.971380000000000621e+01
2.037075000000000191e+00 1.001704082639999882e+01 9.987649999999999295e+01 8.969689999999999941e+01
2.041399999999999881e+00 1.002823331199999934e+01 9.987500000000000000e+01 8.967889999999999873e+01
2.045725000000000016e+00 1.003942579759999987e+01 9.987630000000000052e+01 8.966020000000000323e+01
2.050050000000000150e+00 1.005058905999999830e+01 9.987569999999999482e+01 8.964039999999999964e+01
2.054374999999999840e+00 1.006175232239999850e+01 9.987500000000000000e+01 8.963710000000000377e+01
2.058699999999999974e+00 1.007382150399999965e+01 1.000060000000000002e+02 8.988670000000000471e+01
2.063025000000000109e+00 1.008457564159999897e+01 1.000270000000000010e+02 8.994119999999999493e+01
2.067349999999999799e+00 1.009544667199999957e+01 1.000409999999999968e+02 8.994469999999999743e+01
2.071674999999999933e+00 1.010634692559999870e+01 1.000649999999999977e+02 8.991750000000000398e+01
2.076000000000000068e+00 1.011724717919999961e+01 1.000849999999999937e+02 8.988609999999999900e+01
2.080325000000000202e+00 1.012814743280000052e+01 1.001099999999999994e+02 8.985660000000000025e+01
2.084649999999999892e+00 1.013904768639999965e+01 1.001340000000000003e+02 8.982280000000000086e+01
2.088975000000000026e+00 1.014991871680000024e+01 1.001620000000000061e+02 8.979569999999999652e+01
2.093300000000000161e+00 1.016076052399999874e+01 1.001889999999999930e+02 8.977160000000000650e+01
2.097624999999999851e+00 1.017157310800000047e+01 1.002189999999999941e+02 8.975039999999999907e+01
2.101949999999999985e+00 1.018238569199999866e+01 1.002349999999999994e+02 8.972650000000000148e+01
2.106275000000000119e+00 1.019316905280000007e+01 1.002319999999999993e+02 8.972939999999999827e+01
2.110600000000000254e+00 1.020395241359999972e+01 1.002319999999999993e+02 8.972759999999999536e+01
2.114924999999999944e+00 1.021470655119999904e+01 1.002300000000000040e+02 8.973869999999999436e+01
2.119250000000000078e+00 1.022543146559999983e+01 1.002210000000000036e+02 8.975289999999999679e+01
2.123575000000000212e+00 1.023615637999999883e+01 1.001899999999999977e+02 8.975910000000000366e+01
2.127899999999999903e+00 1.024688129439999962e+01 1.001539999999999964e+02 8.975939999999999941e+01
2.132225000000000037e+00 1.025760620880000040e+01 1.001230000000000047e+02 8.976210000000000377e+01
2.136550000000000171e+00 1.026830189999999909e+01 1.000930000000000035e+02 8.976189999999999714e+01
2.140874999999999861e+00 1.027896836799999924e+01 1.000630000000000024e+02 8.976399999999999579e+01
2.145199999999999996e+00 1.028960561279999908e+01 1.000319999999999965e+02 8.976319999999999766e+01
2.149525000000000130e+00 1.030021363439999860e+01 1.000019999999999953e+02 8.976049999999999329e+01
2.153850000000000264e+00 1.031079243279999957e+01 9.997090000000000032e+01 8.973269999999999413e+01
2.158174999999999955e+00 1.032131278479999814e+01 9.994469999999999743e+01 8.970440000000000680e+01
2.162500000000000089e+00 1.033183313680000026e+01 9.995629999999999882e+01 8.967419999999999902e+01
2.166825000000000223e+00 1.034226581919999965e+01 1.003739999999999952e+02 8.974070000000000391e+01
2.171149999999999913e+00 1.035246471599999829e+01 1.003269999999999982e+02 8.972039999999999793e+01
2.175475000000000048e+00 1.036280972880000029e+01 1.002819999999999965e+02 8.969110000000000582e+01
2.179800000000000182e+00 1.037315474159999873e+01 1.002459999999999951e+02 8.965980000000000416e+01
2.184125000000000316e+00 1.038355820079999958e+01 1.002109999999999985e+02 8.963139999999999930e+01
2.188450000000000006e+00 1.039396166000000044e+01 1.001800000000000068e+02 8.960330000000000439e+01
2.192775000000000141e+00 1.040439434239999983e+01 1.001509999999999962e+02 8.957959999999999923e+01
2.197100000000000275e+00 1.041482702479999922e+01 1.001280000000000001e+02 8.956579999999999586e+01
2.201424999999999965e+00 1.042523048399999830e+01 1.001059999999999945e+02 8.955540000000000589e+01
2.205750000000000099e+00 1.043557549680000029e+01 1.000849999999999937e+02 8.955509999999999593e+01
2.210075000000000234e+00 1.044592050960000051e+01 1.000619999999999976e+02 8.955429999999999779e+01
2.214399999999999924e+00 1.045623629920000042e+01 1.000400000000000063e+02 8.955089999999999861e+01
2.218725000000000058e+00 1.046652286559999823e+01 1.000169999999999959e+02 8.956380000000000052e+01
2.223050000000000193e+00 1.047678020879999927e+01 1.000190000000000055e+02 8.959390000000000498e+01
2.227375000000000327e+00 1.048703755200000032e+01 1.000310000000000059e+02 8.962539999999999907e+01
2.231700000000000017e+00 1.049726567199999927e+01 1.000559999999999974e+02 8.965579999999999927e+01
2.236025000000000151e+00 1.050746456879999968e+01 1.000840000000000032e+02 8.968779999999999575e+01
2.240350000000000286e+00 1.051763424239999800e+01 1.001110000000000042e+02 8.971859999999999502e+01
2.244674999999999976e+00 1.052780391599999987e+01 1.001359999999999957e+02 8.975090000000000146e+01
2.249000000000000110e+00 1.053794436639999965e+01 1.001569999999999965e+02 8.978220000000000312e+01
2.253325000000000244e+00 1.054808481679999943e+01 1.001700000000000017e+02 8.980070000000000618e+01
2.257650000000000379e+00 1.055819604399999889e+01 1.001850000000000023e+02 8.980559999999999832e+01
2.261975000000000069e+00 1.056830727119999835e+01 1.001989999999999981e+02 8.981210000000000093e+01
2.266300000000000203e+00 1.057833082879999864e+01 1.002150000000000034e+02 8.981810000000000116e+01
2.270625000000000338e+00 1.058835438639999893e+01 1.002309999999999945e+02 8.982080000000000553e+01
2.274950000000000028e+00 1.059791037279999948e+01 1.003050000000000068e+02 8.961090000000000089e+01
2.279275000000000162e+00 1.060749558240000034e+01 1.002810000000000059e+02 8.963389999999999702e+01
2.283600000000000296e+00 1.061716846159999861e+01 1.002800000000000011e+02 8.962560000000000571e+01
2.287924999999999986e+00 1.062692901039999960e+01 1.002870000000000061e+02 8.961109999999999332e+01
2.292250000000000121e+00 1.063668955919999881e+01 1.003070000000000022e+02 8.959489999999999554e+01
2.296575000000000255e+00 1.064645010799999980e+01 1.003289999999999935e+02 8.958910000000000196e+01
2.300900000000000389e+00 1.065623987999999933e+01 1.003490000000000038e+02 8.958570000000000277e+01
2.305225000000000080e+00 1.066600042879999855e+01 1.003389999999999986e+02 8.958610000000000184e+01
2.309550000000000214e+00 1.067576097759999953e+01 1.003310000000000031e+02 8.956640000000000157e+01
2.313875000000000348e+00 1.068552152639999875e+01 1.003089999999999975e+02 8.953900000000000148e+01
2.318200000000000038e+00 1.069525285199999942e+01 1.002810000000000059e+02 8.950870000000000459e+01
2.322525000000000173e+00 1.070501340080000041e+01 1.002530000000000001e+02 8.948319999999999652e+01
2.326850000000000307e+00 1.071474472639999931e+01 1.002270000000000039e+02 8.945539999999999736e+01
2.331175000000000441e+00 1.072447605199999998e+01 1.002009999999999934e+02 8.943259999999999366e+01
2.335500000000000131e+00 1.073420737759999888e+01 1.001779999999999973e+02 8.943890000000000384e+01
2.339825000000000266e+00 1.074393870319999955e+01 1.001520000000000010e+02 8.945889999999999986e+01
2.344150000000000400e+00 1.075364080559999991e+01 1.001269999999999953e+02 8.947979999999999734e+01
2.348475000000000090e+00 1.076334290800000026e+01 1.000999999999999943e+02 8.950260000000000105e+01
2.352800000000000225e+00 1.077298656399999999e+01 1.000739999999999981e+02 8.952209999999999468e+01
2.357125000000000359e+00 1.078263021999999971e+01 1.000469999999999970e+02 8.954340000000000543e+01
2.361450000000000493e+00 1.079227387599999943e+01 1.000210000000000008e+02 8.956140000000000612e+01
2.365775000000000183e+00 1.080185908559999852e+01 9.999330000000000496e+01 8.958119999999999550e+01
2.370100000000000318e+00 1.081144429519999939e+01 9.999269999999999925e+01 8.959780000000000655e+01
2.374425000000000452e+00 1.082105872800000057e+01 1.000010000000000048e+02 8.961230000000000473e+01
2.378750000000000142e+00 1.083067316079999820e+01 1.000090000000000003e+02 8.962479999999999336e+01
2.383075000000000276e+00 1.083926478159999895e+01 1.002920000000000016e+02 8.955060000000000286e+01
2.387400000000000411e+00 1.084835319679999976e+01 1.002600000000000051e+02 8.956100000000000705e+01
2.391725000000000101e+00 1.085773384400000019e+01 1.002189999999999941e+02 8.955389999999999873e+01
2.396050000000000235e+00 1.086714371439999915e+01 1.001889999999999930e+02 8.953360000000000696e+01
2.400375000000000369e+00 1.087658280800000021e+01 1.001560000000000059e+02 8.951220000000000709e+01
2.404700000000000504e+00 1.088602190159999950e+01 1.001290000000000049e+02 8.950990000000000180e+01
2.409025000000000194e+00 1.089543177200000024e+01 1.000979999999999990e+02 8.952049999999999841e+01
2.413350000000000328e+00 1.090484164239999920e+01 1.000699999999999932e+02 8.953050000000000352e+01
2.417675000000000463e+00 1.091422228959999963e+01 1.000580000000000069e+02 8.954619999999999891e+01
2.422000000000000153e+00 1.092357371359999973e+01 1.000769999999999982e+02 8.956489999999999441e+01
2.426325000000000287e+00 1.093292513759999984e+01 1.001059999999999945e+02 8.958429999999999893e+01
2.430650000000000421e+00 1.094224733839999963e+01 1.001370000000000005e+02 8.960280000000000200e+01
2.434974999999999667e+00 1.095154031599999911e+01 1.001580000000000013e+02 8.962179999999999325e+01
2.439299999999999802e+00 1.096083329359999858e+01 1.001790000000000020e+02 8.963989999999999725e+01
2.443624999999999936e+00 1.097009704799999952e+01 1.001979999999999933e+02 8.965819999999999368e+01
2.447950000000000070e+00 1.097936080240000045e+01 1.002189999999999941e+02 8.967409999999999570e+01
2.452274999999999761e+00 1.098862455679999961e+01 1.002379999999999995e+02 8.969209999999999638e+01
2.456599999999999895e+00 1.099782986479999813e+01 1.002579999999999956e+02 8.970730000000000359e+01
2.460925000000000029e+00 1.100700594959999989e+01 1.002780000000000058e+02 8.971200000000000330e+01
2.465249999999999719e+00 1.101615281119999956e+01 1.002990000000000066e+02 8.971120000000000516e+01
2.469574999999999854e+00 1.102527044959999891e+01 1.003190000000000026e+02 8.971269999999999811e+01
2.473899999999999988e+00 1.103435886479999972e+01 1.003409999999999940e+02 8.971320000000000050e+01
2.478225000000000122e+00 1.104341805679999844e+01 1.003569999999999993e+02 8.971389999999999532e+01
2.482549999999999812e+00 1.105244802559999862e+01 1.003569999999999993e+02 8.971359999999999957e+01
2.486874999999999947e+00 1.106144877120000025e+01 1.003460000000000036e+02 8.968580000000000041e+01
2.491200000000000081e+00 1.106936825839999905e+01 1.003479999999999990e+02 8.967810000000000059e+01
2.495524999999999771e+00 1.107795987919999980e+01 1.003139999999999930e+02 8.970120000000000005e+01
2.499849999999999905e+00 1.108672683920000068e+01 1.002879999999999967e+02 8.969339999999999691e+01
2.504175000000000040e+00 1.109558146880000074e+01 1.002729999999999961e+02 8.968770000000000664e+01
2.508499999999999730e+00 1.110446532159999933e+01 1.002620000000000005e+02 8.967950000000000443e+01
2.512824999999999864e+00 1.111334917439999970e+01 1.002560000000000002e+02 8.967440000000000566e+01
2.517149999999999999e+00 1.112226225040000038e+01 1.002549999999999955e+02 8.966339999999999577e+01
2.521475000000000133e+00 1.113117532639999929e+01 1.002560000000000002e+02 8.963930000000000575e+01
2.525799999999999823e+00 1.114008840239999998e+01 1.002530000000000001e+02 8.961390000000000100e+01
2.530124999999999957e+00 1.114900147840000066e+01 1.002530000000000001e+02 8.958880000000000621e+01
2.534450000000000092e+00 1.115791455439999957e+01 1.002480000000000047e+02 8.956189999999999429e+01
2.538774999999999782e+00 1.116676918399999963e+01 1.002169999999999987e+02 8.953549999999999898e+01
2.543099999999999916e+00 1.117562381359999968e+01 1.001880000000000024e+02 8.950790000000000646e+01
2.547425000000000050e+00 1.118441999679999910e+01 1.001590000000000060e+02 8.948069999999999879e+01
2.551750000000000185e+00 1.119324540319999883e+01 1.001310000000000002e+02 8.945229999999999393e+01
2.556074999999999875e+00 1.120201236319999971e+01 1.001039999999999992e+02 8.944589999999999463e+01
2.560400000000000009e+00 1.121077932320000059e+01 1.000819999999999936e+02 8.944480000000000075e+01
2.564725000000000144e+00 1.121951705999999938e+01 1.000900000000000034e+02 8.944989999999999952e+01
2.569049999999999834e+00 1.122822557359999962e+01 1.000979999999999990e+02 8.945600000000000307e+01
2.573374999999999968e+00 1.123693408719999987e+01 1.001050000000000040e+02 8.946229999999999905e+01
2.577700000000000102e+00 1.124561337759999979e+01 1.001119999999999948e+02 8.946779999999999688e+01
2.582024999999999793e+00 1.125429266799999972e+01 1.001159999999999997e+02 8.947339999999999804e+01
2.586349999999999927e+00 1.126294273519999933e+01 1.001230000000000047e+02 8.948609999999999332e+01
2.590675000000000061e+00 1.127156357919999863e+01 1.001370000000000005e+02 8.951380000000000337e+01
2.595000000000000195e+00 1.128021364640000002e+01 1.001509999999999962e+02 8.953990000000000293e+01
2.599324999999999886e+00 1.128839614239999989e+01 1.003449999999999989e+02 8.948369999999999891e+01
2.603650000000000020e+00 1.129678320079999843e+01 1.003559999999999945e+02 8.949209999999999354e+01
2.607975000000000154e+00 1.130534559839999886e+01 1.003529999999999944e+02 8.949559999999999604e+01
2.612299999999999844e+00 1.131387877279999898e+01 1.003629999999999995e+02 8.949120000000000630e+01
2.616624999999999979e+00 1.132244117039999942e+01 1.003719999999999999e+02 8.948430000000000462e+01
2.620950000000000113e+00 1.133097434479999954e+01 1.003850000000000051e+02 8.946689999999999543e+01
2.625275000000000247e+00 1.133950751919999966e+01 1.003840000000000003e+02 8.944830000000000325e+01
2.629599999999999937e+00 1.134801147039999947e+01 1.003799999999999955e+02 8.944190000000000396e+01
2.633925000000000072e+00 1.135651542159999927e+01 1.003760000000000048e+02 8.945069999999999766e+01
2.638250000000000206e+00 1.136499014959999876e+01 1.003750000000000000e+02 8.945950000000000557e+01
2.642574999999999896e+00 1.137346487760000002e+01 1.003730000000000047e+02 8.946769999999999357e+01
2.646900000000000031e+00 1.138188115920000065e+01 1.003750000000000000e+02 8.947509999999999764e+01
2.651225000000000165e+00 1.139032666399999982e+01 1.003750000000000000e+02 8.948260000000000502e+01
2.655549999999999855e+00 1.139871372239999836e+01 1.003780000000000001e+02 8.949039999999999395e+01
2.659874999999999989e+00 1.140713000399999899e+01 1.003810000000000002e+02 8.949830000000000041e+01
2.664200000000000124e+00 1.141548783919999899e+01 1.003850000000000051e+02 8.950639999999999930e+01
2.668525000000000258e+00 1.142387489759999930e+01 1.003900000000000006e+02 8.951470000000000482e+01
2.672849999999999948e+00 1.143220350960000076e+01 1.003880000000000052e+02 8.951930000000000121e+01
2.677175000000000082e+00 1.144061979119999961e+01 1.003760000000000048e+02 8.951850000000000307e+01
2.681500000000000217e+00 1.144897762639999961e+01 1.003659999999999997e+02 8.951860000000000639e+01
2.685824999999999907e+00 1.145730623839999929e+01 1.003559999999999945e+02 8.951990000000000691e+01
2.690150000000000041e+00 1.146560562719999865e+01 1.003469999999999942e+02 8.952259999999999707e+01
2.694475000000000176e+00 1.147390501599999801e+01 1.003370000000000033e+02 8.952769999999999584e+01
2.698800000000000310e+00 1.148214595839999852e+01 1.003259999999999934e+02 8.954149999999999920e+01
2.703125000000000000e+00 1.149038690079999903e+01 1.003220000000000027e+02 8.955549999999999500e+01
2.707450000000000134e+00 1.149710823679999905e+01 1.003679999999999950e+02 8.954389999999999361e+01
2.711775000000000269e+00 1.150479393839999886e+01 1.002980000000000018e+02 8.958570000000000277e+01
2.716099999999999959e+00 1.151274264879999976e+01 1.002579999999999956e+02 8.958950000000000102e+01
2.720425000000000093e+00 1.152083747519999868e+01 1.002259999999999991e+02 8.958939999999999770e+01
2.724750000000000227e+00 1.152896152479999792e+01 1.002030000000000030e+02 8.958129999999999882e+01
2.729074999999999918e+00 1.153711479759999925e+01 1.001809999999999974e+02 8.957640000000000668e+01
2.733400000000000052e+00 1.154523884720000027e+01 1.001620000000000061e+02 8.956550000000000011e+01
2.737725000000000186e+00 1.155339211999999804e+01 1.001430000000000007e+02 8.953660000000000707e+01
2.742050000000000320e+00 1.156148694639999874e+01 1.001400000000000006e+02 8.950390000000000157e+01
2.746375000000000011e+00 1.156958177279999944e+01 1.001580000000000013e+02 8.947849999999999682e+01
2.750700000000000145e+00 1.157767659920000014e+01 1.001770000000000067e+02 8.946989999999999554e+01
2.755025000000000279e+00 1.158574220239999875e+01 1.001929999999999978e+02 8.946450000000000102e+01
2.759349999999999969e+00 1.159380780559999913e+01 1.002099999999999937e+02 8.945730000000000359e+01
2.763675000000000104e+00 1.160184418560000097e+01 1.002240000000000038e+02 8.945539999999999736e+01
2.768000000000000238e+00 1.160988056559999926e+01 1.002390000000000043e+02 8.945050000000000523e+01
2.772325000000000372e+00 1.161788772239999901e+01 1.002510000000000048e+02 8.944670000000000698e+01
2.776650000000000063e+00 1.162589487919999875e+01 1.002690000000000055e+02 8.943800000000000239e+01
2.780975000000000197e+00 1.163387281279999996e+01 1.002860000000000014e+02 8.943129999999999313e+01
2.785300000000000331e+00 1.164185074639999939e+01 1.003020000000000067e+02 8.942329999999999757e+01
2.789625000000000021e+00 1.164982867999999883e+01 1.003149999999999977e+02 8.943259999999999366e+01
2.793950000000000156e+00 1.165777739039999972e+01 1.003310000000000031e+02 8.945000000000000284e+01
2.798275000000000290e+00 1.166569687760000029e+01 1.003479999999999990e+02 8.946930000000000405e+01
2.802600000000000424e+00 1.167358714160000055e+01 1.003659999999999997e+02 8.948579999999999757e+01
2.806925000000000114e+00 1.168144818239999871e+01 1.003829999999999956e+02 8.950409999999999400e+01
2.811250000000000249e+00 1.168930922319999866e+01 1.004020000000000010e+02 8.951970000000000027e+01
2.815575000000000383e+00 1.169527075599999932e+01 1.004350000000000023e+02 8.930370000000000630e+01
2.819900000000000073e+00 1.170319024319999990e+01 1.004060000000000059e+02 8.926340000000000430e+01
2.824225000000000207e+00 1.171110973040000047e+01 1.003739999999999952e+02 8.923430000000000462e+01
2.828550000000000342e+00 1.171899999439999895e+01 1.003529999999999944e+02 8.920340000000000202e+01
2.832875000000000032e+00 1.172686103519999889e+01 1.003439999999999941e+02 8.918160000000000309e+01
2.837200000000000166e+00 1.173469285280000030e+01 1.003379999999999939e+02 8.918179999999999552e+01
2.841525000000000301e+00 1.174249544719999960e+01 1.003319999999999936e+02 8.918919999999999959e+01
2.845850000000000435e+00 1.175026881840000037e+01 1.003269999999999982e+02 8.921030000000000371e+01
2.850175000000000125e+00 1.175804218959999936e+01 1.003199999999999932e+02 8.923969999999999914e+01
2.854500000000000259e+00 1.176578633759999803e+01 1.003149999999999977e+02 8.926670000000000016e+01
2.858825000000000394e+00 1.177353048559999849e+01 1.003110000000000070e+02 8.929540000000000077e+01
2.863150000000000084e+00 1.178121618720000008e+01 1.003299999999999983e+02 8.932189999999999941e+01
2.867475000000000218e+00 1.178893111199999844e+01 1.003550000000000040e+02 8.934980000000000189e+01
2.871800000000000352e+00 1.179658759039999794e+01 1.003790000000000049e+02 8.937560000000000571e+01
2.876125000000000487e+00 1.180427329199999953e+01 1.004030000000000058e+02 8.940260000000000673e+01
2.880450000000000177e+00 1.181190054719999871e+01 1.004060000000000059e+02 8.942759999999999820e+01
2.884775000000000311e+00 1.181955702559999821e+01 1.004020000000000010e+02 8.945229999999999393e+01
2.889100000000000446e+00 1.182718428079999917e+01 1.003979999999999961e+02 8.947560000000000002e+01
2.893425000000000136e+00 1.183481153600000013e+01 1.003949999999999960e+02 8.950100000000000477e+01
2.897750000000000270e+00 1.184238034480000046e+01 1.003919999999999959e+02 8.951590000000000202e+01
2.902075000000000404e+00 1.184994915360000078e+01 1.003900000000000006e+02 8.952859999999999729e+01
2.906400000000000095e+00 1.185745951599999870e+01 1.003870000000000005e+02 8.954000000000000625e+01
2.910725000000000229e+00 1.186496987839999839e+01 1.003850000000000051e+02 8.955280000000000484e+01
2.915050000000000363e+00 1.187245101759999955e+01 1.003840000000000003e+02 8.956430000000000291e+01
2.919375000000000497e+00 1.187993215679999892e+01 1.003840000000000003e+02 8.957599999999999341e+01
2.923700000000000188e+00 1.188732562639999912e+01 1.004849999999999994e+02 8.935250000000000625e+01
2.928025000000000322e+00 1.189428074799999990e+01 1.004449999999999932e+02 8.939520000000000266e+01
2.932350000000000456e+00 1.190146965519999966e+01 1.004189999999999969e+02 8.940040000000000475e+01
2.936675000000000146e+00 1.190871700880000006e+01 1.004039999999999964e+02 8.939939999999999998e+01
2.941000000000000281e+00 1.191599358559999899e+01 1.003940000000000055e+02 8.939190000000000680e+01
2.945325000000000415e+00 1.192329938559999825e+01 1.003889999999999958e+02 8.938559999999999661e+01
2.949650000000000549e+00 1.193060518559999927e+01 1.003859999999999957e+02 8.937659999999999627e+01
2.953975000000000239e+00 1.193788176239999999e+01 1.003850000000000051e+02 8.936969999999999459e+01
2.958300000000000374e+00 1.194515833919999892e+01 1.003850000000000051e+02 8.936109999999999332e+01
2.962625000000000508e+00 1.195240569279999931e+01 1.003850000000000051e+02 8.935460000000000491e+01
2.966950000000000198e+00 1.195965304639999971e+01 1.003870000000000005e+02 8.934680000000000177e+01
2.971275000000000333e+00 1.196690039999999833e+01 1.003829999999999956e+02 8.934239999999999782e+01
2.975600000000000023e+00 1.197411853039999841e+01 1.003760000000000048e+02 8.933870000000000289e+01
2.979924999999999713e+00 1.198130743759999994e+01 1.003679999999999950e+02 8.932160000000000366e+01
2.984249999999999847e+00 1.198852556800000002e+01 1.003610000000000042e+02 8.930049999999999955e+01
2.988574999999999982e+00 1.199568525199999947e+01 1.003539999999999992e+02 8.928050000000000352e+01
2.992900000000000116e+00 1.200287415919999923e+01 1.003559999999999945e+02 8.928570000000000562e+01
2.997224999999999806e+00 1.201003384320000045e+01 1.003569999999999993e+02 8.929290000000000305e+01
3.001549999999999940e+00 1.201719352719999989e+01 1.003589999999999947e+02 8.929909999999999570e+01
3.005875000000000075e+00 1.202432398800000080e+01 1.003610000000000042e+02 8.930629999999999313e+01
3.010199999999999765e+00 1.203148367200000024e+01 1.003640000000000043e+02 8.931000000000000227e+01
3.014524999999999899e+00 1.203858490959999905e+01 1.003739999999999952e+02 8.931870000000000687e+01
3.018850000000000033e+00 1.204571537039999818e+01 1.003900000000000006e+02 8.932550000000000523e+01
3.023174999999999724e+00 1.205281660799999877e+01 1.004039999999999964e+02 8.933320000000000505e+01
3.027499999999999858e+00 1.205991784559999935e+01 1.004069999999999965e+02 8.933910000000000196e+01
3.031824999999999992e+00 1.206853868960000042e+01 1.004699999999999989e+02 8.910590000000000543e+01
3.036150000000000126e+00 1.207534769519999962e+01 1.004650000000000034e+02 8.910070000000000334e+01
3.040474999999999817e+00 1.208227359359999831e+01 1.004590000000000032e+02 8.908410000000000650e+01
3.044799999999999951e+00 1.208925793839999940e+01 1.004639999999999986e+02 8.906669999999999732e+01
3.049125000000000085e+00 1.209624228320000050e+01 1.004689999999999941e+02 8.906990000000000407e+01
3.053449999999999775e+00 1.210325585119999836e+01 1.004779999999999944e+02 8.907789999999999964e+01
3.057774999999999910e+00 1.211024019599999946e+01 1.004869999999999948e+02 8.908369999999999322e+01
3.062100000000000044e+00 1.211722454080000055e+01 1.005000000000000000e+02 8.909019999999999584e+01
3.066425000000000178e+00 1.212420888559999987e+01 1.005150000000000006e+02 8.909579999999999700e+01
3.070749999999999869e+00 1.213116400720000065e+01 1.005319999999999965e+02 8.910179999999999723e+01
3.075075000000000003e+00 1.213811912879999788e+01 1.005460000000000065e+02 8.910729999999999507e+01
3.079400000000000137e+00 1.214507425039999866e+01 1.005619999999999976e+02 8.911310000000000286e+01
3.083724999999999827e+00 1.215200014879999912e+01 1.005750000000000028e+02 8.911870000000000402e+01
3.088049999999999962e+00 1.215892604719999959e+01 1.005750000000000028e+02 8.912439999999999429e+01
3.092375000000000096e+00 1.216582272239999973e+01 1.005709999999999980e+02 8.914499999999999602e+01
3.096699999999999786e+00 1.217274862080000020e+01 1.005669999999999931e+02 8.917419999999999902e+01
3.101024999999999920e+00 1.217964529599999857e+01 1.005630000000000024e+02 8.920199999999999818e+01
3.105350000000000055e+00 1.218657119440000081e+01 1.005589999999999975e+02 8.922660000000000480e+01
3.109675000000000189e+00 1.219346786959999918e+01 1.005550000000000068e+02 8.925159999999999627e+01
3.113999999999999879e+00 1.220036454479999932e+01 1.005510000000000019e+02 8.927649999999999864e+01
3.118325000000000014e+00 1.220723199679999915e+01 1.005469999999999970e+02 8.930249999999999488e+01
3.122650000000000148e+00 1.221407022559999866e+01 1.005430000000000064e+02 8.933079999999999643e+01
3.126974999999999838e+00 1.222090845439999995e+01 1.005340000000000060e+02 8.935930000000000462e+01
3.131299999999999972e+00 1.222771745999999915e+01 1.005240000000000009e+02 8.938729999999999620e+01
3.135625000000000107e+00 1.223452646559999835e+01 1.005259999999999962e+02 8.941559999999999775e+01
3.139950000000000241e+00 1.224241672960000038e+01 1.004020000000000010e+02 8.911350000000000193e+01
3.144274999999999931e+00 1.224861204800000003e+01 1.003409999999999940e+02 8.911750000000000682e+01
3.148600000000000065e+00 1.225509959839999929e+01 1.003080000000000069e+02 8.910389999999999588e+01
3.152925000000000200e+00 1.226170404159999983e+01 1.002710000000000008e+02 8.909159999999999968e+01
3.157249999999999890e+00 1.226836693119999921e+01 1.002399999999999949e+02 8.908270000000000266e+01
3.161575000000000024e+00 1.227505904399999892e+01 1.002090000000000032e+02 8.907689999999999486e+01
3.165900000000000158e+00 1.228178037999999894e+01 1.001820000000000022e+02 8.906810000000000116e+01
3.170224999999999849e+00 1.228847249279999865e+01 1.001569999999999965e+02 8.906239999999999668e+01
3.174549999999999983e+00 1.229513538239999981e+01 1.001500000000000057e+02 8.905370000000000630e+01
3.178875000000000117e+00 1.230182749519999774e+01 1.001530000000000058e+02 8.904779999999999518e+01
3.183200000000000252e+00 1.230846116160000037e+01 1.001580000000000013e+02 8.906650000000000489e+01
3.187524999999999942e+00 1.231512405119999976e+01 1.001620000000000061e+02 8.909189999999999543e+01
3.191850000000000076e+00 1.232172849440000029e+01 1.001670000000000016e+02 8.911459999999999582e+01
3.196175000000000210e+00 1.232836216079999936e+01 1.001719999999999970e+02 8.913989999999999725e+01
3.200499999999999901e+00 1.233496660399999989e+01 1.001790000000000020e+02 8.916249999999999432e+01
3.204825000000000035e+00 1.234154182399999833e+01 1.001899999999999977e+02 8.918770000000000664e+01
3.209150000000000169e+00 1.234811704400000032e+01 1.002030000000000030e+02 8.921009999999999707e+01
3.213475000000000303e+00 1.235469226399999876e+01 1.002139999999999986e+02 8.923510000000000275e+01
3.217799999999999994e+00 1.236126748399999897e+01 1.002289999999999992e+02 8.925740000000000407e+01
3.222125000000000128e+00 1.236778425759999855e+01 1.002429999999999950e+02 8.928209999999999980e+01
3.226450000000000262e+00 1.237433025439999845e+01 1.002579999999999956e+02 8.930419999999999447e+01
3.230774999999999952e+00 1.238084702799999981e+01 1.002720000000000056e+02 8.932869999999999777e+01
3.235100000000000087e+00 1.238736380159999939e+01 1.002879999999999967e+02 8.935070000000000334e+01
3.239425000000000221e+00 1.239390979839999929e+01 1.003029999999999973e+02 8.936969999999999459e+01
3.243750000000000355e+00 1.240042657200000065e+01 1.003190000000000026e+02 8.937489999999999668e+01
3.248075000000000045e+00 1.240630043520000036e+01 1.006359999999999957e+02 8.916030000000000655e+01
3.252400000000000180e+00 1.241258342319999919e+01 1.005900000000000034e+02 8.918649999999999523e+01
3.256725000000000314e+00 1.241898330399999928e+01 1.005639999999999930e+02 8.921389999999999532e+01
3.261050000000000004e+00 1.242541240799999969e+01 1.005400000000000063e+02 8.923890000000000100e+01
3.265375000000000139e+00 1.243187073519999863e+01 1.005190000000000055e+02 8.926349999999999341e+01
3.269700000000000273e+00 1.243832906239999936e+01 1.005000000000000000e+02 8.928650000000000375e+01
3.274024999999999963e+00 1.244478738959999831e+01 1.004819999999999993e+02 8.931040000000000134e+01
3.278350000000000097e+00 1.245124571679999903e+01 1.004659999999999940e+02 8.933280000000000598e+01
3.282675000000000232e+00 1.245767482079999944e+01 1.004500000000000028e+02 8.935399999999999920e+01
3.287000000000000366e+00 1.246413314799999839e+01 1.004339999999999975e+02 8.935970000000000368e+01
3.291325000000000056e+00 1.247056225199999879e+01 1.004180000000000064e+02 8.936430000000000007e+01
3.295650000000000190e+00 1.247699135599999920e+01 1.004030000000000058e+02 8.936660000000000537e+01
3.299975000000000325e+00 1.248336201360000075e+01 1.004050000000000011e+02 8.937080000000000268e+01
3.304300000000000015e+00 1.248976189439999906e+01 1.004140000000000015e+02 8.937319999999999709e+01
3.308625000000000149e+00 1.249610332880000030e+01 1.004219999999999970e+02 8.937749999999999773e+01
3.312950000000000284e+00 1.250244476319999976e+01 1.004300000000000068e+02 8.937999999999999545e+01
3.317275000000000418e+00 1.250875697439999890e+01 1.004360000000000070e+02 8.938429999999999609e+01
3.321600000000000108e+00 1.251506918559999981e+01 1.004419999999999931e+02 8.938679999999999382e+01
3.325925000000000242e+00 1.252135217359999864e+01 1.004470000000000027e+02 8.939109999999999445e+01
3.330250000000000377e+00 1.252760593839999892e+01 1.004519999999999982e+02 8.939369999999999550e+01
3.334575000000000067e+00 1.253385970319999920e+01 1.004560000000000031e+02 8.940089999999999293e+01
3.338900000000000201e+00 1.254008424479999917e+01 1.004629999999999939e+02 8.941009999999999991e+01
3.343225000000000335e+00 1.254627956319999882e+01 1.004639999999999986e+02 8.942079999999999984e+01
3.347550000000000026e+00 1.255247488159999847e+01 1.004650000000000034e+02 8.941989999999999839e+01
3.351875000000000160e+00 1.255867019999999989e+01 1.004710000000000036e+02 8.940600000000000591e+01
3.356200000000000294e+00 1.256433950079999917e+01 1.005810000000000031e+02 8.929009999999999536e+01
3.360525000000000428e+00 1.257012569439999972e+01 1.005580000000000069e+02 8.931499999999999773e+01
3.364850000000000119e+00 1.257608722720000038e+01 1.005240000000000009e+02 8.930209999999999582e+01
3.369175000000000253e+00 1.258210720639999991e+01 1.005010000000000048e+02 8.929630000000000223e+01
3.373500000000000387e+00 1.258821485520000039e+01 1.004770000000000039e+02 8.928140000000000498e+01
3.377825000000000077e+00 1.259429328079999877e+01 1.004590000000000032e+02 8.927240000000000464e+01
3.382150000000000212e+00 1.260040092959999924e+01 1.004399999999999977e+02 8.925730000000000075e+01
3.386475000000000346e+00 1.260647935519999940e+01 1.004230000000000018e+02 8.924769999999999470e+01
3.390800000000000480e+00 1.261255778079999956e+01 1.004090000000000060e+02 8.923309999999999320e+01
3.395125000000000171e+00 1.261863620639999972e+01 1.004159999999999968e+02 8.922339999999999804e+01
3.399450000000000305e+00 1.262471463199999988e+01 1.004210000000000065e+02 8.921089999999999520e+01
3.403775000000000439e+00 1.263073461119999941e+01 1.004270000000000067e+02 8.920440000000000680e+01
3.408100000000000129e+00 1.263678381359999925e+01 1.004339999999999975e+02 8.919360000000000355e+01
3.412425000000000264e+00 1.264280379279999877e+01 1.004410000000000025e+02 8.918640000000000612e+01
3.416750000000000398e+00 1.264882377200000008e+01 1.004509999999999934e+02 8.917510000000000048e+01
3.421075000000000088e+00 1.265481452799999929e+01 1.004629999999999939e+02 8.916700000000000159e+01
3.425400000000000222e+00 1.266080528399999849e+01 1.004740000000000038e+02 8.917170000000000130e+01
3.429725000000000357e+00 1.266679603999999948e+01 1.004860000000000042e+02 8.917759999999999820e+01
3.434050000000000491e+00 1.267275757279999837e+01 1.004980000000000047e+02 8.918019999999999925e+01
3.438375000000000181e+00 1.267871910560000082e+01 1.005090000000000003e+02 8.918609999999999616e+01
3.442700000000000315e+00 1.268465141519999939e+01 1.005210000000000008e+02 8.918890000000000384e+01
3.447025000000000450e+00 1.269058372479999974e+01 1.005330000000000013e+02 8.920220000000000482e+01
3.451350000000000140e+00 1.269651603439999832e+01 1.005439999999999969e+02 8.921680000000000632e+01
3.455675000000000274e+00 1.270244834399999867e+01 1.005559999999999974e+02 8.923380000000000223e+01
3.460000000000000409e+00 1.270835143039999870e+01 1.005679999999999978e+02 8.924779999999999802e+01
3.464325000000000543e+00 1.271425451680000052e+01 1.007999999999999972e+02 8.913689999999999714e+01
3.468650000000000233e+00 1.271960236239999986e+01 1.007399999999999949e+02 8.913639999999999475e+01
3.472975000000000367e+00 1.272521321679999851e+01 1.006910000000000025e+02 8.913739999999999952e+01
3.477300000000000502e+00 1.273097018719999873e+01 1.006560000000000059e+02 8.913120000000000687e+01
3.481625000000000192e+00 1.273675638079999928e+01 1.006269999999999953e+02 8.912500000000000000e+01
3.485950000000000326e+00 1.274257179760000014e+01 1.006020000000000039e+02 8.911639999999999873e+01
3.490275000000000460e+00 1.274841643759999954e+01 1.005789999999999935e+02 8.910790000000000077e+01
3.494600000000000151e+00 1.275426107760000072e+01 1.005709999999999980e+02 8.910439999999999827e+01
3.498925000000000285e+00 1.276007649439999803e+01 1.005649999999999977e+02 8.911520000000000152e+01
3.503250000000000419e+00 1.276592113439999920e+01 1.005600000000000023e+02 8.912560000000000571e+01
3.507575000000000554e+00 1.277173655120000006e+01 1.005559999999999974e+02 8.913660000000000139e+01
3.511900000000000244e+00 1.277758119119999947e+01 1.005520000000000067e+02 8.914719999999999800e+01
3.516224999999999934e+00 1.278339660799999855e+01 1.005490000000000066e+02 8.915840000000000032e+01
3.520550000000000068e+00 1.278921202479999941e+01 1.005460000000000065e+02 8.916920000000000357e+01
3.524874999999999758e+00 1.279505666479999881e+01 1.005469999999999970e+02 8.918049999999999500e+01
3.529199999999999893e+00 1.280087208159999967e+01 1.005469999999999970e+02 8.919150000000000489e+01
3.533525000000000027e+00 1.280671672159999908e+01 1.005469999999999970e+02 8.920310000000000628e+01
3.537849999999999717e+00 1.281250291519999962e+01 1.005460000000000065e+02 8.921420000000000528e+01
3.542174999999999851e+00 1.281831833199999870e+01 1.005460000000000065e+02 8.922870000000000346e+01
3.546499999999999986e+00 1.282410452559999925e+01 1.005450000000000017e+02 8.924389999999999645e+01
3.550825000000000120e+00 1.282986149599999948e+01 1.005390000000000015e+02 8.925950000000000273e+01
3.555149999999999810e+00 1.283564768960000002e+01 1.005160000000000053e+02 8.927419999999999334e+01
3.559474999999999945e+00 1.284140466000000025e+01 1.004969999999999999e+02 8.928900000000000148e+01
3.563800000000000079e+00 1.284716163040000048e+01 1.004770000000000039e+02 8.930159999999999343e+01
3.568124999999999769e+00 1.285291860079999893e+01 1.004579999999999984e+02 8.931510000000000105e+01
3.572449999999999903e+00 1.285832489279999891e+01 1.006089999999999947e+02 8.923770000000000380e+01
3.576775000000000038e+00 1.286387730079999869e+01 1.006059999999999945e+02 8.925520000000000209e+01
3.581100000000000172e+00 1.286948815519999911e+01 1.005949999999999989e+02 8.927209999999999468e+01
3.585424999999999862e+00 1.287509900959999953e+01 1.005909999999999940e+02 8.928539999999999566e+01
3.589749999999999996e+00 1.288073908720000027e+01 1.005840000000000032e+02 8.929770000000000607e+01
3.594075000000000131e+00 1.288637916479999923e+01 1.005819999999999936e+02 8.931019999999999470e+01
3.598399999999999821e+00 1.289199001919999965e+01 1.005729999999999933e+02 8.932280000000000086e+01
3.602724999999999955e+00 1.289760087360000007e+01 1.005669999999999931e+02 8.933660000000000423e+01
3.607050000000000090e+00 1.290321172799999871e+01 1.005580000000000069e+02 8.934999999999999432e+01
3.611374999999999780e+00 1.290879335919999882e+01 1.005520000000000067e+02 8.936490000000000578e+01
3.615699999999999914e+00 1.291437499039999892e+01 1.005430000000000064e+02 8.937680000000000291e+01
3.620025000000000048e+00 1.291992739839999871e+01 1.005370000000000061e+02 8.939000000000000057e+01
3.624350000000000183e+00 1.292547980639999849e+01 1.005280000000000058e+02 8.940189999999999770e+01
3.628674999999999873e+00 1.293100299119999974e+01 1.005210000000000008e+02 8.941540000000000532e+01
3.633000000000000007e+00 1.293652617599999921e+01 1.005120000000000005e+02 8.942749999999999488e+01
3.637325000000000141e+00 1.294204936080000046e+01 1.005060000000000002e+02 8.944110000000000582e+01
3.641649999999999832e+00 1.294754332239999783e+01 1.004959999999999951e+02 8.945149999999999579e+01
3.645974999999999966e+00 1.295300806080000022e+01 1.004939999999999998e+02 8.945369999999999777e+01
3.650300000000000100e+00 1.295850202239999938e+01 1.004929999999999950e+02 8.945340000000000202e+01
3.654625000000000234e+00 1.296393753759999967e+01 1.005040000000000049e+02 8.943319999999999936e+01
3.658949999999999925e+00 1.296940227600000028e+01 1.005139999999999958e+02 8.941190000000000282e+01
3.663275000000000059e+00 1.297483779120000058e+01 1.005250000000000057e+02 8.939570000000000505e+01
3.667600000000000193e+00 1.298024408320000056e+01 1.005340000000000060e+02 8.937930000000000064e+01
3.671924999999999883e+00 1.298565037519999876e+01 1.005450000000000017e+02 8.936450000000000671e+01
3.676250000000000018e+00 1.299105666719999874e+01 1.005540000000000020e+02 8.934839999999999804e+01
3.680575000000000152e+00 1.299631684319999891e+01 1.005649999999999977e+02 8.935800000000000409e+01
3.684899999999999842e+00 1.300105100159999871e+01 1.004989999999999952e+02 8.937990000000000634e+01
3.689224999999999977e+00 1.300607739199999990e+01 1.004710000000000036e+02 8.937179999999999325e+01
3.693550000000000111e+00 1.301127912159999944e+01 1.004579999999999984e+02 8.936950000000000216e+01
3.697875000000000245e+00 1.301653929759999961e+01 1.004560000000000031e+02 8.936889999999999645e+01
3.702199999999999935e+00 1.302185791999999864e+01 1.004569999999999936e+02 8.936969999999999459e+01
3.706525000000000070e+00 1.302714731919999913e+01 1.004629999999999939e+02 8.936750000000000682e+01
3.710850000000000204e+00 1.303249516480000025e+01 1.004689999999999941e+02 8.936750000000000682e+01
3.715174999999999894e+00 1.303778456399999897e+01 1.004770000000000039e+02 8.936539999999999395e+01
3.719500000000000028e+00 1.304310318639999799e+01 1.004839999999999947e+02 8.936530000000000484e+01
3.723825000000000163e+00 1.304842180879999880e+01 1.004939999999999998e+02 8.936339999999999861e+01
3.728150000000000297e+00 1.305371120799999929e+01 1.005010000000000048e+02 8.936339999999999861e+01
3.732474999999999987e+00 1.305900060719999978e+01 1.005120000000000005e+02 8.936190000000000566e+01
3.736800000000000122e+00 1.306429000640000027e+01 1.005190000000000055e+02 8.936190000000000566e+01
3.741125000000000256e+00 1.306955018240000044e+01 1.005280000000000058e+02 8.936069999999999425e+01
3.745449999999999946e+00 1.307481035839999883e+01 1.005300000000000011e+02 8.936079999999999757e+01
3.749775000000000080e+00 1.308007053439999900e+01 1.005289999999999964e+02 8.935989999999999611e+01
3.754100000000000215e+00 1.308533071039999918e+01 1.005240000000000009e+02 8.936010000000000275e+01
3.758425000000000349e+00 1.309056166319999903e+01 1.005210000000000008e+02 8.936039999999999850e+01
3.762750000000000039e+00 1.309582183919999920e+01 1.005150000000000006e+02 8.936150000000000659e+01
3.767075000000000173e+00 1.310105279199999906e+01 1.005120000000000005e+02 8.936069999999999425e+01
3.771400000000000308e+00 1.310628374480000069e+01 1.005070000000000050e+02 8.936090000000000089e+01
3.775724999999999998e+00 1.311151469760000055e+01 1.005040000000000049e+02 8.936029999999999518e+01
3.780050000000000132e+00 1.311671642720000008e+01 1.004989999999999952e+02 8.936060000000000514e+01
3.784375000000000266e+00 1.312191815679999785e+01 1.004969999999999999e+02 8.936020000000000607e+01
3.788699999999999957e+00 1.312834726079999825e+01 1.006110000000000042e+02 8.926049999999999329e+01
3.793025000000000091e+00 1.313337365119999944e+01 1.005949999999999989e+02 8.925820000000000221e+01
3.797350000000000225e+00 1.313848771119999981e+01 1.005810000000000031e+02 8.926239999999999952e+01
3.801675000000000360e+00 1.314363099439999871e+01 1.005789999999999935e+02 8.926210000000000377e+01
3.806000000000000050e+00 1.314880350079999971e+01 1.005769999999999982e+02 8.926430000000000575e+01
3.810325000000000184e+00 1.315394678400000039e+01 1.005819999999999936e+02 8.926449999999999818e+01
3.814650000000000318e+00 1.315911929039999961e+01 1.005900000000000034e+02 8.926619999999999777e+01
3.818975000000000009e+00 1.316426257360000029e+01 1.006009999999999991e+02 8.928260000000000218e+01
3.823300000000000143e+00 1.316940585679999920e+01 1.006080000000000041e+02 8.929999999999999716e+01
3.827625000000000277e+00 1.317454913999999810e+01 1.006179999999999950e+02 8.931629999999999825e+01
3.831950000000000411e+00 1.317966320000000024e+01 1.006250000000000000e+02 8.933310000000000173e+01
3.836275000000000102e+00 1.318474803680000029e+01 1.006350000000000051e+02 8.934900000000000375e+01
3.840600000000000236e+00 1.318983287360000034e+01 1.006430000000000007e+02 8.936520000000000152e+01
3.844925000000000370e+00 1.319491771039999861e+01 1.006530000000000058e+02 8.938060000000000116e+01
3.849250000000000060e+00 1.319997332400000012e+01 1.006610000000000014e+02 8.939629999999999654e+01
3.853575000000000195e+00 1.320502893759999985e+01 1.006710000000000065e+02 8.941129999999999711e+01
3.857900000000000329e+00 1.321008455119999958e+01 1.006790000000000020e+02 8.941899999999999693e+01
3.862225000000000019e+00 1.321511094159999899e+01 1.006899999999999977e+02 8.941370000000000573e+01
3.866550000000000153e+00 1.322010810879999987e+01 1.006979999999999933e+02 8.940869999999999607e+01
3.870875000000000288e+00 1.322510527599999897e+01 1.007090000000000032e+02 8.940179999999999438e+01
3.875200000000000422e+00 1.323013166639999838e+01 1.007180000000000035e+02 8.939549999999999841e+01
3.879525000000000112e+00 1.323509961039999894e+01 1.007289999999999992e+02 8.938920000000000243e+01
3.883850000000000247e+00 1.324006755439999949e+01 1.007390000000000043e+02 8.938330000000000553e+01
3.888175000000000381e+00 1.324503549840000005e+01 1.007500000000000000e+02 8.937739999999999441e+01
3.892500000000000071e+00 1.324997421919999852e+01 1.007590000000000003e+02 8.937199999999999989e+01
3.896825000000000205e+00 1.325479604719999926e+01 1.008229999999999933e+02 8.936960000000000548e+01
3.901150000000000340e+00 1.325929641999999831e+01 1.007660000000000053e+02 8.936799999999999500e+01
3.905475000000000474e+00 1.326403057839999811e+01 1.007319999999999993e+02 8.936620000000000630e+01
3.909800000000000164e+00 1.326885240639999886e+01 1.007079999999999984e+02 8.936079999999999757e+01
3.914125000000000298e+00 1.327373268079999846e+01 1.006919999999999931e+02 8.935599999999999454e+01
3.918450000000000433e+00 1.327861295519999985e+01 1.006820000000000022e+02 8.935009999999999764e+01
3.922775000000000123e+00 1.328352245279999977e+01 1.006730000000000018e+02 8.934489999999999554e+01
3.927100000000000257e+00 1.328840272719999938e+01 1.006650000000000063e+02 8.933929999999999438e+01
3.931425000000000392e+00 1.329331222479999930e+01 1.006599999999999966e+02 8.933440000000000225e+01
3.935750000000000082e+00 1.329819249919999891e+01 1.006539999999999964e+02 8.932930000000000348e+01
3.940075000000000216e+00 1.330310199680000061e+01 1.006500000000000057e+02 8.932470000000000709e+01
3.944400000000000350e+00 1.330798227119999844e+01 1.006460000000000008e+02 8.932019999999999982e+01
3.948725000000000485e+00 1.331286254559999982e+01 1.006430000000000007e+02 8.931310000000000571e+01
3.953050000000000175e+00 1.331771359679999911e+01 1.006419999999999959e+02 8.930389999999999873e+01
3.957375000000000309e+00 1.332259387119999872e+01 1.006419999999999959e+02 8.929479999999999507e+01
3.961700000000000443e+00 1.332744492239999978e+01 1.006410000000000053e+02 8.928549999999999898e+01
3.966025000000000134e+00 1.333229597359999907e+01 1.006419999999999959e+02 8.927609999999999957e+01
3.970350000000000268e+00 1.333714702479999836e+01 1.006430000000000007e+02 8.926659999999999684e+01
3.974675000000000402e+00 1.334199807599999943e+01 1.006449999999999960e+02 8.925700000000000500e+01
3.979000000000000536e+00 1.334684912719999872e+01 1.006449999999999960e+02 8.924729999999999563e+01
3.983325000000000227e+00 1.335167095519999947e+01 1.006470000000000056e+02 8.923749999999999716e+01
3.987650000000000361e+00 1.335649278319999844e+01 1.006470000000000056e+02 8.922769999999999868e+01
3.991975000000000495e+00 1.336128538799999887e+01 1.006479999999999961e+02 8.922110000000000696e+01
3.996300000000000185e+00 1.336607799279999931e+01 1.006479999999999961e+02 8.921800000000000352e+01
4.000625000000000320e+00 1.337087059759999796e+01 1.006430000000000007e+02 8.921510000000000673e+01
4.004950000000000010e+00 1.337671523759999914e+01 1.008469999999999942e+02 8.924479999999999791e+01
4.009275000000000588e+00 1.338133250319999945e+01 1.008130000000000024e+02 8.926090000000000657e+01
4.013600000000000279e+00 1.338606666159999925e+01 1.007920000000000016e+02 8.927589999999999293e+01
4.017924999999999969e+00 1.339080081999999905e+01 1.007810000000000059e+02 8.928360000000000696e+01
4.022250000000000547e+00 1.339556420159999917e+01 1.007729999999999961e+02 8.929479999999999507e+01
4.026575000000000237e+00 1.340032758319999928e+01 1.007699999999999960e+02 8.929890000000000327e+01
4.030900000000000816e+00 1.340509096479999940e+01 1.007669999999999959e+02 8.929139999999999588e+01
4.035225000000000506e+00 1.340979589999999888e+01 1.007660000000000053e+02 8.928249999999999886e+01
4.039550000000000196e+00 1.341455928159999900e+01 1.007650000000000006e+02 8.927540000000000475e+01
4.043875000000000774e+00 1.341926421680000026e+01 1.007650000000000006e+02 8.926770000000000493e+01
4.048200000000000465e+00 1.342396915199999974e+01 1.007650000000000006e+02 8.925969999999999516e+01
4.052525000000000155e+00 1.342864486399999890e+01 1.007650000000000006e+02 8.924460000000000548e+01
4.056849999999999845e+00 1.343334979920000016e+01 1.007650000000000006e+02 8.923040000000000305e+01
4.061174999999999535e+00 1.343799628800000079e+01 1.007720000000000056e+02 8.921710000000000207e+01
4.065500000000000114e+00 1.344267199999999995e+01 1.007780000000000058e+02 8.920420000000000016e+01
4.069824999999999804e+00 1.344731848879999880e+01 1.007849999999999966e+02 8.919110000000000582e+01
4.074150000000000382e+00 1.345196497759999943e+01 1.007909999999999968e+02 8.917839999999999634e+01
4.078475000000000072e+00 1.345658224319999974e+01 1.007980000000000018e+02 8.916549999999999443e+01
4.082799999999999763e+00 1.346119950879999827e+01 1.008050000000000068e+02 8.915290000000000248e+01
4.087125000000000341e+00 1.346581677439999858e+01 1.008130000000000024e+02 8.914390000000000214e+01
4.091450000000000031e+00 1.347040481679999857e+01 1.008139999999999930e+02 8.913670000000000471e+01
4.095774999999999721e+00 1.347499285920000034e+01 1.008169999999999931e+02 8.912940000000000396e+01
4.100100000000000300e+00 1.347958090159999855e+01 1.008199999999999932e+02 8.912189999999999657e+01
4.104424999999999990e+00 1.348413972080000001e+01 1.008239999999999981e+02 8.911430000000000007e+01
4.108749999999999680e+00 1.348869853999999968e+01 1.008259999999999934e+02 8.910649999999999693e+01
4.113075000000000259e+00 1.349372493039999910e+01 1.008419999999999987e+02 8.921139999999999759e+01
4.117399999999999949e+00 1.349758239279999827e+01 1.008179999999999978e+02 8.926720000000000255e+01
4.121724999999999639e+00 1.350176131039999916e+01 1.008020000000000067e+02 8.928919999999999391e+01
4.126050000000000217e+00 1.350611556719999840e+01 1.007950000000000017e+02 8.929720000000000368e+01
4.130374999999999908e+00 1.351055749359999858e+01 1.007909999999999968e+02 8.929959999999999809e+01
4.134699999999999598e+00 1.351499942000000054e+01 1.007909999999999968e+02 8.929919999999999902e+01
4.139025000000000176e+00 1.351952901599999812e+01 1.007969999999999970e+02 8.929689999999999372e+01
4.143349999999999866e+00 1.352402938879999894e+01 1.008050000000000068e+02 8.929470000000000596e+01
4.147675000000000445e+00 1.352855898479999830e+01 1.008130000000000024e+02 8.928289999999999793e+01
4.152000000000000135e+00 1.353303013439999880e+01 1.008220000000000027e+02 8.926680000000000348e+01
4.156324999999999825e+00 1.353755973039999994e+01 1.008299999999999983e+02 8.925920000000000698e+01
4.160650000000000404e+00 1.354206010319999898e+01 1.008400000000000034e+02 8.925629999999999598e+01
4.164975000000000094e+00 1.354656047599999980e+01 1.008490000000000038e+02 8.925260000000000105e+01
4.169299999999999784e+00 1.355103162560000030e+01 1.008580000000000041e+02 8.924989999999999668e+01
4.173625000000000362e+00 1.355553199839999934e+01 1.008670000000000044e+02 8.924630000000000507e+01
4.177950000000000053e+00 1.355997392479999952e+01 1.008769999999999953e+02 8.924370000000000402e+01
4.182274999999999743e+00 1.356447429760000034e+01 1.008859999999999957e+02 8.924020000000000152e+01
4.186600000000000321e+00 1.356891622399999875e+01 1.008960000000000008e+02 8.923770000000000380e+01
4.190925000000000011e+00 1.357338737359999925e+01 1.009050000000000011e+02 8.923439999999999372e+01
4.195249999999999702e+00 1.357782929999999944e+01 1.009140000000000015e+02 8.923189999999999600e+01
4.199575000000000280e+00 1.358227122639999962e+01 1.009170000000000016e+02 8.922870000000000346e+01
4.203899999999999970e+00 1.358671315279999803e+01 1.009200000000000017e+02 8.922629999999999484e+01
4.208224999999999660e+00 1.359115507919999999e+01 1.009200000000000017e+02 8.922320000000000562e+01
4.212550000000000239e+00 1.359556778239999808e+01 1.009150000000000063e+02 8.922280000000000655e+01
4.216874999999999929e+00 1.359998048559999972e+01 1.009099999999999966e+02 8.922150000000000603e+01
4.221200000000000507e+00 1.360524066159999990e+01 1.008850000000000051e+02 8.916689999999999827e+01
4.225525000000000198e+00 1.360944880239999932e+01 1.008730000000000047e+02 8.917390000000000327e+01
4.229849999999999888e+00 1.361374461279999970e+01 1.008629999999999995e+02 8.918160000000000309e+01
4.234175000000000466e+00 1.361806964640000039e+01 1.008619999999999948e+02 8.918739999999999668e+01
4.238500000000000156e+00 1.362242390319999963e+01 1.008640000000000043e+02 8.919469999999999743e+01
4.242824999999999847e+00 1.362677815999999886e+01 1.008689999999999998e+02 8.920120000000000005e+01
4.247150000000000425e+00 1.363113241679999987e+01 1.008760000000000048e+02 8.920829999999999416e+01
4.251475000000000115e+00 1.363548667359999911e+01 1.008840000000000003e+02 8.921540000000000248e+01
4.255799999999999805e+00 1.363984093040000012e+01 1.008919999999999959e+02 8.922249999999999659e+01
4.260125000000000384e+00 1.364419518719999935e+01 1.009009999999999962e+02 8.922929999999999495e+01
4.264450000000000074e+00 1.364852022080000005e+01 1.009090000000000060e+02 8.923609999999999332e+01
4.268774999999999764e+00 1.365284525439999896e+01 1.009180000000000064e+02 8.924259999999999593e+01
4.273100000000000342e+00 1.365714106479999934e+01 1.009270000000000067e+02 8.924909999999999854e+01
4.277425000000000033e+00 1.366146609839999826e+01 1.009339999999999975e+02 8.925530000000000541e+01
4.281749999999999723e+00 1.366573268560000010e+01 1.009369999999999976e+02 8.926149999999999807e+01
4.286075000000000301e+00 1.367002849599999870e+01 1.009410000000000025e+02 8.926739999999999498e+01
4.290399999999999991e+00 1.367429508319999876e+01 1.009419999999999931e+02 8.927330000000000609e+01
4.294725000000000570e+00 1.367856167039999882e+01 1.009399999999999977e+02 8.927880000000000393e+01
4.299050000000000260e+00 1.368282825760000065e+01 1.009369999999999976e+02 8.928440000000000509e+01
4.303374999999999950e+00 1.368706562159999862e+01 1.009350000000000023e+02 8.928959999999999297e+01
4.307700000000000529e+00 1.369130298559999837e+01 1.009320000000000022e+02 8.927740000000000009e+01
4.312025000000000219e+00 1.369554034959999811e+01 1.009290000000000020e+02 8.926449999999999818e+01
4.316349999999999909e+00 1.369974849039999931e+01 1.009270000000000067e+02 8.925230000000000530e+01
4.320675000000000487e+00 1.370395663119999874e+01 1.009240000000000066e+02 8.923969999999999914e+01
4.325000000000000178e+00 1.370816477199999817e+01 1.009210000000000065e+02 8.922790000000000532e+01
4.329324999999999868e+00 1.371348339439999897e+01 1.009449999999999932e+02 8.902989999999999782e+01
4.333650000000000446e+00 1.371739930319999878e+01 1.009399999999999977e+02 8.904389999999999361e+01
4.337975000000000136e+00 1.372151977439999904e+01 1.009320000000000022e+02 8.905310000000000059e+01
4.342299999999999827e+00 1.372564024559999929e+01 1.009339999999999975e+02 8.905750000000000455e+01
4.346624999999999517e+00 1.372984838639999872e+01 1.009360000000000070e+02 8.906270000000000664e+01
4.350950000000000095e+00 1.373399808079999929e+01 1.009429999999999978e+02 8.906680000000000064e+01
4.355274999999999785e+00 1.373820622159999871e+01 1.009489999999999981e+02 8.907139999999999702e+01
4.359600000000000364e+00 1.374235591599999928e+01 1.009519999999999982e+02 8.907569999999999766e+01
4.363925000000000054e+00 1.374653483359999839e+01 1.009549999999999983e+02 8.908010000000000161e+01
4.368250000000000632e+00 1.375068452799999896e+01 1.009599999999999937e+02 8.908469999999999800e+01
4.372574999999999434e+00 1.375486344559999985e+01 1.009639999999999986e+02 8.908899999999999864e+01
4.376900000000000013e+00 1.375898391680000010e+01 1.009689999999999941e+02 8.909369999999999834e+01
4.381224999999999703e+00 1.376313361119999890e+01 1.009729999999999990e+02 8.909799999999999898e+01
4.385550000000000281e+00 1.376725408239999915e+01 1.009789999999999992e+02 8.910280000000000200e+01
4.389874999999999972e+00 1.377137455359999940e+01 1.009839999999999947e+02 8.910699999999999932e+01
4.394200000000000550e+00 1.377546580159999934e+01 1.009899999999999949e+02 8.911180000000000234e+01
4.398524999999999352e+00 1.377958627279999781e+01 1.009950000000000045e+02 8.911599999999999966e+01
4.402849999999999930e+00 1.378364829759999921e+01 1.009959999999999951e+02 8.912080000000000268e+01
4.407174999999999621e+00 1.378773954559999915e+01 1.009959999999999951e+02 8.912500000000000000e+01
4.411500000000000199e+00 1.379180157039999877e+01 1.009950000000000045e+02 8.911409999999999343e+01
4.415824999999999889e+00 1.379589281839999870e+01 1.009939999999999998e+02 8.910129999999999484e+01
4.420150000000000468e+00 1.379992561999999978e+01 1.009879999999999995e+02 8.908969999999999345e+01
4.424475000000000158e+00 1.380398764479999940e+01 1.009809999999999945e+02 8.907750000000000057e+01
4.428799999999999848e+00 1.380799122320000016e+01 1.009740000000000038e+02 8.906650000000000489e+01
4.433124999999999538e+00 1.381205324799999978e+01 1.009669999999999987e+02 8.905490000000000350e+01
4.437450000000000117e+00 1.381512168399999929e+01 1.009429999999999978e+02 8.911480000000000246e+01
4.441774999999999807e+00 1.381889147679999930e+01 1.009249999999999972e+02 8.914379999999999882e+01
4.446100000000000385e+00 1.382283660879999942e+01 1.009090000000000060e+02 8.916490000000000293e+01
4.450425000000000075e+00 1.382681096399999809e+01 1.009009999999999962e+02 8.917539999999999623e+01
4.454750000000000654e+00 1.383084376559999917e+01 1.008940000000000055e+02 8.918949999999999534e+01
4.459074999999999456e+00 1.383484734399999994e+01 1.008910000000000053e+02 8.919929999999999382e+01
4.463400000000000034e+00 1.383885092239999892e+01 1.008949999999999960e+02 8.921240000000000236e+01
4.467724999999999724e+00 1.384288372399999822e+01 1.009030000000000058e+02 8.921819999999999595e+01
4.472050000000000303e+00 1.384688730239999899e+01 1.009090000000000060e+02 8.922440000000000282e+01
4.476374999999999993e+00 1.385086165759999943e+01 1.009170000000000016e+02 8.922820000000000107e+01
4.480700000000000571e+00 1.385486523599999842e+01 1.009240000000000066e+02 8.923420000000000130e+01
4.485025000000000261e+00 1.385883959120000064e+01 1.009320000000000022e+02 8.923829999999999529e+01
4.489349999999999952e+00 1.386281394639999931e+01 1.009389999999999930e+02 8.924420000000000641e+01
4.493674999999999642e+00 1.386675907839999944e+01 1.009470000000000027e+02 8.924219999999999686e+01
4.498000000000000220e+00 1.387070421039999957e+01 1.009549999999999983e+02 8.922960000000000491e+01
4.502324999999999910e+00 1.387467856560000001e+01 1.009629999999999939e+02 8.921490000000000009e+01
4.506650000000000489e+00 1.387859447439999805e+01 1.009710000000000036e+02 8.920199999999999818e+01
4.510975000000000179e+00 1.388253960639999818e+01 1.009789999999999992e+02 8.918770000000000664e+01
4.515300000000000757e+00 1.388645551519999977e+01 1.009860000000000042e+02 8.917489999999999384e+01
4.519624999999999559e+00 1.389037142399999958e+01 1.009939999999999998e+02 8.916100000000000136e+01
4.523950000000000138e+00 1.389428733279999939e+01 1.010019999999999953e+02 8.914849999999999852e+01
4.528274999999999828e+00 1.389817401839999889e+01 1.010100000000000051e+02 8.913490000000000180e+01
4.532600000000000406e+00 1.390208992719999870e+01 1.010169999999999959e+02 8.912260000000000559e+01
4.536925000000000097e+00 1.390597661279999997e+01 1.010250000000000057e+02 8.910939999999999372e+01
4.541250000000000675e+00 1.390983407519999915e+01 1.010330000000000013e+02 8.909730000000000416e+01
4.545574999999999477e+00 1.391483124240000002e+01 1.009800000000000040e+02 8.914289999999999736e+01
4.549900000000000055e+00 1.391848414239999876e+01 1.009740000000000038e+02 8.913420000000000698e+01
4.554224999999999746e+00 1.392225393519999876e+01 1.009629999999999939e+02 8.912770000000000437e+01
4.558550000000000324e+00 1.392602372800000055e+01 1.009650000000000034e+02 8.911480000000000246e+01
4.562875000000000014e+00 1.392988119039999972e+01 1.009669999999999987e+02 8.910450000000000159e+01
4.567200000000000593e+00 1.393368020640000005e+01 1.009729999999999990e+02 8.909130000000000393e+01
4.571525000000000283e+00 1.393750844559999891e+01 1.009779999999999944e+02 8.907999999999999829e+01
4.575849999999999973e+00 1.394133668479999955e+01 1.009839999999999947e+02 8.906699999999999307e+01
4.580174999999999663e+00 1.394516492399999841e+01 1.009899999999999949e+02 8.905870000000000175e+01
4.584500000000000242e+00 1.394896393999999873e+01 1.009969999999999999e+02 8.904970000000000141e+01
4.588824999999999932e+00 1.395276295599999905e+01 1.010030000000000001e+02 8.904160000000000252e+01
4.593150000000000510e+00 1.395656197199999937e+01 1.010100000000000051e+02 8.903279999999999461e+01
4.597475000000000200e+00 1.396036098799999969e+01 1.010160000000000053e+02 8.902460000000000662e+01
4.601800000000000779e+00 1.396413078079999970e+01 1.010229999999999961e+02 8.901600000000000534e+01
4.606124999999999581e+00 1.396790057359999793e+01 1.010289999999999964e+02 8.900759999999999650e+01
4.610450000000000159e+00 1.397167036639999971e+01 1.010349999999999966e+02 8.899909999999999854e+01
4.614774999999999849e+00 1.397544015919999971e+01 1.010409999999999968e+02 8.899049999999999727e+01
4.619100000000000428e+00 1.397918072879999940e+01 1.010469999999999970e+02 8.898189999999999600e+01
4.623425000000000118e+00 1.398292129839999909e+01 1.010529999999999973e+02 8.897299999999999898e+01
4.627750000000000696e+00 1.398666186799999878e+01 1.010540000000000020e+02 8.896429999999999438e+01
4.632075000000000387e+00 1.399040243759999846e+01 1.010529999999999973e+02 8.895520000000000493e+01
4.636400000000000077e+00 1.399414300719999815e+01 1.010529999999999973e+02 8.894629999999999370e+01
4.640724999999999767e+00 1.399785435359999930e+01 1.010550000000000068e+02 8.893699999999999761e+01
4.645050000000000345e+00 1.400156570000000045e+01 1.010580000000000069e+02 8.892789999999999395e+01
4.649375000000000036e+00 1.400530626959999836e+01 1.010600000000000023e+02 8.891840000000000543e+01
4.653700000000000614e+00 1.400828703599999869e+01 1.009290000000000020e+02 8.905610000000000070e+01
4.658025000000000304e+00 1.401179381999999940e+01 1.009140000000000015e+02 8.906059999999999377e+01
4.662350000000000882e+00 1.401541749679999960e+01 1.009050000000000011e+02 8.906170000000000186e+01
4.666674999999999685e+00 1.401907039679999833e+01 1.009030000000000058e+02 8.905899999999999750e+01
4.671000000000000263e+00 1.402275251999999917e+01 1.009009999999999962e+02 8.905649999999999977e+01
4.675324999999999953e+00 1.402643464320000000e+01 1.009050000000000011e+02 8.905140000000000100e+01
4.679650000000000531e+00 1.403011676639999905e+01 1.009090000000000060e+02 8.904030000000000200e+01
4.683975000000000222e+00 1.403376966639999956e+01 1.009140000000000015e+02 8.902889999999999304e+01
4.688300000000000800e+00 1.403745178959999862e+01 1.009189999999999969e+02 8.901789999999999736e+01
4.692624999999999602e+00 1.404110468959999913e+01 1.009249999999999972e+02 8.900669999999999504e+01
4.696950000000000180e+00 1.404475758959999965e+01 1.009309999999999974e+02 8.899580000000000268e+01
4.701274999999999871e+00 1.404838126639999984e+01 1.009369999999999976e+02 8.898489999999999611e+01
4.705600000000000449e+00 1.405203416639999858e+01 1.009429999999999978e+02 8.897410000000000707e+01
4.709925000000000139e+00 1.405565784320000056e+01 1.009489999999999981e+02 8.896330000000000382e+01
4.714250000000000718e+00 1.405928152000000075e+01 1.009560000000000031e+02 8.895260000000000389e+01
4.718575000000000408e+00 1.406290519679999917e+01 1.009620000000000033e+02 8.894199999999999307e+01
4.722900000000000986e+00 1.406649965040000083e+01 1.009680000000000035e+02 8.893139999999999645e+01
4.727224999999999788e+00 1.407012332719999925e+01 1.009740000000000038e+02 8.892090000000000316e+01
4.731550000000000367e+00 1.407371778079999913e+01 1.009789999999999992e+02 8.891039999999999566e+01
4.735875000000000057e+00 1.407731223439999901e+01 1.009800000000000040e+02 8.889990000000000236e+01
4.740200000000000635e+00 1.408090668799999889e+01 1.009809999999999945e+02 8.888949999999999818e+01
4.744525000000000325e+00 1.408447191839999846e+01 1.009819999999999993e+02 8.887930000000000064e+01
4.748850000000000904e+00 1.408806637199999834e+01 1.009830000000000041e+02 8.886969999999999459e+01
4.753174999999999706e+00 1.409163160239999968e+01 1.009849999999999994e+02 8.885999999999999943e+01
4.757500000000000284e+00 1.409519683279999924e+01 1.009869999999999948e+02 8.885020000000000095e+01
4.761824999999999974e+00 1.410004788400000031e+01 1.009980000000000047e+02 8.880819999999999936e+01
4.766150000000000553e+00 1.410332088240000026e+01 1.009969999999999999e+02 8.881749999999999545e+01
4.770475000000000243e+00 1.410676922000000033e+01 1.009899999999999949e+02 8.882620000000000005e+01
4.774800000000000821e+00 1.411024678079999894e+01 1.009920000000000044e+02 8.882859999999999445e+01
4.779125000000000512e+00 1.411378278799999819e+01 1.009920000000000044e+02 8.882890000000000441e+01
4.783450000000000202e+00 1.411728957199999890e+01 1.009980000000000047e+02 8.882899999999999352e+01
4.787774999999999892e+00 1.412085480239999846e+01 1.010010000000000048e+02 8.882810000000000628e+01
4.792100000000000470e+00 1.412436158639999917e+01 1.010079999999999956e+02 8.882779999999999632e+01
4.796425000000000161e+00 1.412789759359999842e+01 1.010130000000000052e+02 8.882670000000000243e+01
4.800750000000000739e+00 1.413140437759999912e+01 1.010199999999999960e+02 8.882649999999999579e+01
4.805075000000000429e+00 1.413494038479999837e+01 1.010250000000000057e+02 8.882550000000000523e+01
4.809400000000001008e+00 1.413844716879999908e+01 1.010280000000000058e+02 8.882550000000000523e+01
4.813724999999999810e+00 1.414198317600000010e+01 1.010270000000000010e+02 8.882460000000000377e+01
4.818050000000000388e+00 1.414546073679999871e+01 1.010280000000000058e+02 8.882460000000000377e+01
4.822375000000000078e+00 1.414896752079999942e+01 1.010280000000000058e+02 8.882380000000000564e+01
4.826700000000000657e+00 1.415247430480000013e+01 1.010289999999999964e+02 8.882399999999999807e+01
4.831025000000000347e+00 1.415595186559999874e+01 1.010289999999999964e+02 8.882370000000000232e+01
4.835350000000000925e+00 1.415942942639999913e+01 1.010300000000000011e+02 8.882699999999999818e+01
4.839675000000000615e+00 1.416293621039999984e+01 1.010310000000000059e+02 8.882930000000000348e+01
4.844000000000000306e+00 1.416638454799999991e+01 1.010319999999999965e+02 8.883240000000000691e+01
4.848324999999999996e+00 1.416986210879999852e+01 1.010330000000000013e+02 8.883459999999999468e+01
4.852650000000000574e+00 1.417333966959999891e+01 1.010349999999999966e+02 8.883759999999999479e+01
4.856975000000000264e+00 1.417681723039999930e+01 1.010360000000000014e+02 8.883969999999999345e+01
4.861300000000000843e+00 1.418026556799999938e+01 1.010379999999999967e+02 8.884250000000000114e+01
4.865625000000000533e+00 1.418371390559999945e+01 1.010390000000000015e+02 8.884489999999999554e+01
4.869949999999999335e+00 1.418833117119999976e+01 1.009989999999999952e+02 8.911239999999999384e+01
4.874274999999999913e+00 1.419154572319999907e+01 1.009629999999999939e+02 8.911849999999999739e+01
4.878599999999999604e+00 1.419481872159999902e+01 1.009449999999999932e+02 8.912300000000000466e+01
4.882925000000000182e+00 1.419815016639999961e+01 1.009330000000000069e+02 8.912120000000000175e+01
4.887249999999999872e+00 1.420151083439999873e+01 1.009330000000000069e+02 8.912050000000000693e+01
4.891575000000000450e+00 1.420487150239999963e+01 1.009330000000000069e+02 8.911799999999999500e+01
4.895900000000000141e+00 1.420826139359999907e+01 1.009369999999999976e+02 8.911650000000000205e+01
4.900224999999999831e+00 1.421165128480000028e+01 1.009399999999999977e+02 8.911419999999999675e+01
4.904549999999999521e+00 1.421501195279999941e+01 1.009470000000000027e+02 8.911270000000000380e+01
4.908875000000000099e+00 1.421837262079999853e+01 1.009519999999999982e+02 8.910809999999999320e+01
4.913199999999999790e+00 1.422176251199999797e+01 1.009590000000000032e+02 8.910330000000000439e+01
4.917525000000000368e+00 1.422512317999999887e+01 1.009650000000000034e+02 8.909799999999999898e+01
4.921850000000000058e+00 1.422845462479999945e+01 1.009729999999999990e+02 8.909319999999999595e+01
4.926175000000000637e+00 1.423181529279999857e+01 1.009779999999999944e+02 8.908799999999999386e+01
4.930499999999999439e+00 1.423517596079999947e+01 1.009860000000000042e+02 8.908329999999999416e+01
4.934825000000000017e+00 1.423850740560000006e+01 1.009909999999999997e+02 8.907819999999999538e+01
4.939149999999999707e+00 1.424183885039999886e+01 1.009959999999999951e+02 8.907359999999999900e+01
4.943475000000000286e+00 1.424517029519999944e+01 1.010000000000000000e+02 8.906850000000000023e+01
4.947799999999999976e+00 1.424847251679999971e+01 1.010049999999999955e+02 8.906380000000000052e+01
4.952125000000000554e+00 1.425180396160000029e+01 1.010079999999999956e+02 8.905629999999999313e+01
4.956450000000000244e+00 1.425510618319999878e+01 1.010139999999999958e+02 8.904930000000000234e+01
4.960774999999999935e+00 1.425840840479999905e+01 1.010169999999999959e+02 8.904170000000000584e+01
4.965099999999999625e+00 1.426171062639999931e+01 1.010220000000000056e+02 8.903470000000000084e+01
4.969425000000000203e+00 1.426501284799999958e+01 1.010259999999999962e+02 8.902710000000000434e+01
4.973749999999999893e+00 1.426828584639999953e+01 1.010310000000000059e+02 8.902009999999999934e+01
4.978075000000000472e+00 1.427158806799999979e+01 1.009549999999999983e+02 8.895489999999999498e+01
4.982400000000000162e+00 1.427448116479999918e+01 1.008870000000000005e+02 8.895279999999999632e+01
4.986725000000000740e+00 1.427757882399999900e+01 1.008610000000000042e+02 8.894899999999999807e+01
4.991049999999999542e+00 1.428079337600000009e+01 1.008460000000000036e+02 8.894289999999999452e+01
4.995375000000000121e+00 1.428400792799999941e+01 1.008430000000000035e+02 8.893580000000000041e+01
4.999699999999999811e+00 1.428725170319999904e+01 1.008409999999999940e+02 8.892910000000000537e+01
5.004025000000000389e+00 1.429049547839999867e+01 1.008409999999999940e+02 8.892119999999999891e+01
5.008350000000000080e+00 1.429376847679999862e+01 1.008430000000000035e+02 8.891880000000000450e+01
5.012675000000000658e+00 1.429701225199999826e+01 1.008439999999999941e+02 8.891559999999999775e+01
5.016999999999999460e+00 1.430025602719999966e+01 1.008460000000000036e+02 8.891349999999999909e+01
5.021325000000000038e+00 1.430347057919999898e+01 1.008469999999999942e+02 8.891049999999999898e+01
5.025649999999999729e+00 1.430671435439999861e+01 1.008499999999999943e+02 8.890850000000000364e+01
5.029975000000000307e+00 1.430992890639999793e+01 1.008509999999999991e+02 8.890890000000000271e+01
5.034299999999999997e+00 1.431317268159999934e+01 1.008529999999999944e+02 8.891289999999999338e+01
5.038625000000000576e+00 1.431635801040000011e+01 1.008539999999999992e+02 8.891620000000000346e+01
5.042950000000000266e+00 1.431957256239999943e+01 1.008569999999999993e+02 8.892019999999999413e+01
5.047274999999999956e+00 1.432278711440000052e+01 1.008580000000000041e+02 8.892350000000000421e+01
5.051599999999999646e+00 1.432597244319999952e+01 1.008589999999999947e+02 8.892740000000000578e+01
5.055925000000000225e+00 1.432915777200000029e+01 1.008599999999999994e+02 8.893070000000000164e+01
5.060249999999999915e+00 1.433234310079999929e+01 1.008619999999999948e+02 8.893460000000000321e+01
5.064575000000000493e+00 1.433552842960000007e+01 1.008629999999999995e+02 8.893779999999999575e+01
5.068900000000000183e+00 1.433871375839999907e+01 1.008640000000000043e+02 8.894159999999999400e+01
5.073225000000000762e+00 1.434186986399999952e+01 1.008649999999999949e+02 8.894480000000000075e+01
5.077549999999999564e+00 1.434505519280000030e+01 1.008659999999999997e+02 8.894849999999999568e+01
5.081875000000000142e+00 1.434821129839999898e+01 1.008659999999999997e+02 8.895170000000000243e+01
5.086199999999999832e+00 1.435285778719999961e+01 1.009069999999999965e+02 8.899450000000000216e+01
5.090525000000000411e+00 1.435580933039999962e+01 1.009000000000000057e+02 8.900209999999999866e+01
5.094850000000000101e+00 1.435887776639999913e+01 1.008949999999999960e+02 8.900119999999999720e+01
5.099175000000000679e+00 1.436197542559999896e+01 1.008930000000000007e+02 8.899330000000000496e+01
5.103500000000000369e+00 1.436510230799999910e+01 1.008919999999999959e+02 8.898600000000000421e+01
5.107825000000000060e+00 1.436822919039999924e+01 1.008910000000000053e+02 8.897639999999999816e+01
5.112149999999999750e+00 1.437138529599999970e+01 1.008910000000000053e+02 8.896800000000000352e+01
5.116475000000000328e+00 1.437451217839999984e+01 1.008919999999999959e+02 8.895850000000000080e+01
5.120800000000000018e+00 1.437763906079999821e+01 1.008919999999999959e+02 8.895010000000000616e+01
5.125125000000000597e+00 1.438076594320000012e+01 1.008919999999999959e+02 8.894110000000000582e+01
5.129450000000000287e+00 1.438389282559999849e+01 1.008930000000000007e+02 8.893330000000000268e+01
5.133775000000000865e+00 1.438699048479999831e+01 1.008930000000000007e+02 8.892470000000000141e+01
5.138099999999999667e+00 1.439011736719999845e+01 1.008919999999999959e+02 8.891689999999999827e+01
5.142425000000000246e+00 1.439321502639999828e+01 1.008910000000000053e+02 8.890840000000000032e+01
5.146749999999999936e+00 1.439631268559999810e+01 1.008910000000000053e+02 8.890070000000000050e+01
5.151075000000000514e+00 1.439941034479999793e+01 1.008900000000000006e+02 8.889230000000000587e+01
5.155400000000000205e+00 1.440247878079999921e+01 1.008960000000000008e+02 8.888469999999999516e+01
5.159725000000000783e+00 1.440557643999999904e+01 1.009020000000000010e+02 8.887640000000000384e+01
5.164049999999999585e+00 1.440864487600000032e+01 1.009090000000000060e+02 8.886879999999999313e+01
5.168375000000000163e+00 1.441171331199999806e+01 1.009150000000000063e+02 8.886199999999999477e+01
5.172699999999999854e+00 1.441478174799999934e+01 1.009219999999999970e+02 8.885859999999999559e+01
5.177025000000000432e+00 1.441785018399999885e+01 1.009279999999999973e+02 8.885460000000000491e+01
5.181350000000000122e+00 1.442088939679999982e+01 1.009360000000000070e+02 8.885110000000000241e+01
5.185675000000000701e+00 1.442395783279999932e+01 1.009419999999999931e+02 8.884690000000000509e+01
5.190000000000000391e+00 1.442699704559999851e+01 1.009500000000000028e+02 8.884319999999999595e+01
5.194325000000000081e+00 1.443123440959999826e+01 1.009620000000000033e+02 8.896370000000000289e+01
5.198649999999999771e+00 1.443406905999999879e+01 1.009519999999999982e+02 8.896710000000000207e+01
5.202975000000000350e+00 1.443699137999999849e+01 1.009410000000000025e+02 8.896540000000000248e+01
5.207300000000000040e+00 1.443994292320000028e+01 1.009360000000000070e+02 8.895789999999999509e+01
5.211625000000000618e+00 1.444295291279999915e+01 1.009300000000000068e+02 8.895159999999999911e+01
5.215950000000000308e+00 1.444593367919999949e+01 1.009290000000000020e+02 8.894270000000000209e+01
5.220275000000000887e+00 1.444894366879999836e+01 1.009260000000000019e+02 8.893540000000000134e+01
5.224599999999999689e+00 1.445195365839999901e+01 1.009260000000000019e+02 8.892629999999999768e+01
5.228925000000000267e+00 1.445496364799999967e+01 1.009240000000000066e+02 8.891859999999999786e+01
5.233249999999999957e+00 1.445794441440000000e+01 1.009249999999999972e+02 8.890959999999999752e+01
5.237575000000000536e+00 1.446095440399999887e+01 1.009290000000000020e+02 8.890189999999999770e+01
5.241900000000000226e+00 1.446393517039999921e+01 1.009350000000000023e+02 8.889300000000000068e+01
5.246225000000000804e+00 1.446691593679999954e+01 1.009399999999999977e+02 8.888530000000000086e+01
5.250550000000000495e+00 1.446989670319999988e+01 1.009470000000000027e+02 8.887659999999999627e+01
5.254875000000000185e+00 1.447287746959999843e+01 1.009519999999999982e+02 8.887220000000000653e+01
5.259199999999999875e+00 1.447582901280000023e+01 1.009590000000000032e+02 8.886740000000000350e+01
5.263525000000000453e+00 1.447880977919999879e+01 1.009650000000000034e+02 8.886339999999999861e+01
5.267850000000000144e+00 1.448176132240000058e+01 1.009710000000000036e+02 8.885859999999999559e+01
5.272175000000000722e+00 1.448471286559999882e+01 1.009770000000000039e+02 8.885450000000000159e+01
5.276500000000000412e+00 1.448766440879999884e+01 1.009839999999999947e+02 8.884959999999999525e+01
5.280825000000000990e+00 1.449061595200000063e+01 1.009890000000000043e+02 8.884539999999999793e+01
5.285149999999999793e+00 1.449353827200000033e+01 1.009959999999999951e+02 8.884050000000000580e+01
5.289475000000000371e+00 1.449648981519999857e+01 1.010019999999999953e+02 8.883610000000000184e+01
5.293800000000000061e+00 1.449941213520000005e+01 1.010090000000000003e+02 8.883119999999999550e+01
5.298125000000000639e+00 1.450233445519999975e+01 1.010150000000000006e+02 8.882670000000000243e+01
5.302450000000000330e+00 1.450601657840000058e+01 1.009959999999999951e+02 8.892260000000000275e+01
5.306775000000000908e+00 1.450870511279999953e+01 1.009920000000000044e+02 8.892570000000000618e+01
5.311099999999999710e+00 1.451153976320000005e+01 1.009849999999999994e+02 8.892549999999999955e+01
5.315425000000000288e+00 1.451437441359999880e+01 1.009860000000000042e+02 8.891840000000000543e+01
5.319749999999999979e+00 1.451729673360000028e+01 1.009869999999999948e+02 8.891209999999999525e+01
5.324075000000000557e+00 1.452016060719999935e+01 1.009909999999999997e+02 8.890319999999999823e+01
5.328400000000000247e+00 1.452308292719999905e+01 1.009950000000000045e+02 8.889570000000000505e+01
5.332725000000000826e+00 1.452597602400000021e+01 1.010010000000000048e+02 8.888660000000000139e+01
5.337050000000000516e+00 1.452886912079999959e+01 1.010060000000000002e+02 8.887879999999999825e+01
5.341375000000000206e+00 1.453176221759999898e+01 1.010120000000000005e+02 8.887040000000000362e+01
5.345699999999999896e+00 1.453465531440000014e+01 1.010180000000000007e+02 8.886579999999999302e+01
5.350025000000000475e+00 1.453751918799999920e+01 1.010250000000000057e+02 8.886029999999999518e+01
5.354350000000000165e+00 1.454041228479999859e+01 1.010310000000000059e+02 8.885550000000000637e+01
5.358675000000000743e+00 1.454327615839999943e+01 1.010370000000000061e+02 8.884999999999999432e+01
5.363000000000000433e+00 1.454614003199999850e+01 1.010439999999999969e+02 8.884520000000000550e+01
5.367325000000001012e+00 1.454900390559999934e+01 1.010499999999999972e+02 8.883979999999999677e+01
5.371649999999999814e+00 1.455186777920000019e+01 1.010570000000000022e+02 8.883490000000000464e+01
5.375975000000000392e+00 1.455470242960000071e+01 1.010639999999999930e+02 8.882959999999999923e+01
5.380300000000000082e+00 1.455756630319999978e+01 1.010709999999999980e+02 8.882460000000000377e+01
5.384625000000000661e+00 1.456040095360000031e+01 1.010769999999999982e+02 8.881929999999999836e+01
5.388950000000000351e+00 1.456323560399999906e+01 1.010799999999999983e+02 8.881430000000000291e+01
5.393275000000000929e+00 1.456607025439999958e+01 1.010819999999999936e+02 8.880889999999999418e+01
5.397600000000000620e+00 1.456890490480000011e+01 1.010859999999999985e+02 8.880389999999999873e+01
5.401925000000000310e+00 1.457173955520000064e+01 1.010819999999999936e+02 8.879850000000000421e+01
5.406250000000000000e+00 1.457454498239999907e+01 1.010769999999999982e+02 8.879340000000000543e+01
5.410574999999999690e+00 1.457811021280000041e+01 1.011029999999999944e+02 8.893569999999999709e+01
5.414900000000000269e+00 1.458074030079999872e+01 1.010969999999999942e+02 8.893859999999999388e+01
5.419224999999999959e+00 1.458348728159999830e+01 1.010919999999999987e+02 8.893869999999999720e+01
5.423550000000000537e+00 1.458623426239999965e+01 1.010930000000000035e+02 8.893009999999999593e+01
5.427874999999999339e+00 1.458903968959999986e+01 1.010900000000000034e+02 8.892359999999999332e+01
5.432199999999999918e+00 1.459184511679999829e+01 1.010919999999999987e+02 8.891349999999999909e+01
5.436524999999999608e+00 1.459465054399999850e+01 1.010870000000000033e+02 8.890560000000000684e+01
5.440850000000000186e+00 1.459742674799999840e+01 1.010810000000000031e+02 8.889549999999999841e+01
5.445174999999999876e+00 1.460023217520000038e+01 1.010729999999999933e+02 8.888720000000000709e+01
5.449500000000000455e+00 1.460303760239999882e+01 1.010669999999999931e+02 8.887739999999999441e+01
5.453825000000000145e+00 1.460581380640000049e+01 1.010600000000000023e+02 8.887030000000000030e+01
5.458149999999999835e+00 1.460861923359999892e+01 1.010550000000000068e+02 8.886360000000000525e+01
5.462474999999999525e+00 1.461139543760000059e+01 1.010480000000000018e+02 8.885800000000000409e+01
5.466800000000000104e+00 1.461417164159999871e+01 1.010430000000000064e+02 8.885150000000000148e+01
5.471124999999999794e+00 1.461694784560000038e+01 1.010370000000000061e+02 8.884590000000000032e+01
5.475450000000000372e+00 1.461969482639999818e+01 1.010310000000000059e+02 8.883950000000000102e+01
5.479775000000000063e+00 1.462247103039999985e+01 1.010250000000000057e+02 8.883389999999999986e+01
5.484100000000000641e+00 1.462521801119999765e+01 1.010180000000000007e+02 8.882760000000000389e+01
5.488424999999999443e+00 1.462796499199999900e+01 1.010100000000000051e+02 8.882200000000000273e+01
5.492750000000000021e+00 1.463071197280000035e+01 1.010019999999999953e+02 8.881579999999999586e+01
5.497074999999999712e+00 1.463345895359999815e+01 1.009950000000000045e+02 8.881019999999999470e+01
5.501400000000000290e+00 1.463620593439999951e+01 1.009869999999999948e+02 8.880410000000000537e+01
5.505724999999999980e+00 1.463895291520000086e+01 1.009800000000000040e+02 8.879850000000000421e+01
5.510050000000000558e+00 1.464167067279999834e+01 1.009729999999999990e+02 8.879250000000000398e+01
5.514375000000000249e+00 1.464438843039999760e+01 1.009659999999999940e+02 8.878690000000000282e+01
5.518699999999999939e+00 1.464763220560000079e+01 1.011329999999999956e+02 8.873839999999999861e+01
5.523024999999999629e+00 1.465014540079999783e+01 1.011320000000000050e+02 8.875409999999999400e+01
5.527350000000000207e+00 1.465280471200000001e+01 1.011269999999999953e+02 8.876179999999999382e+01
5.531674999999999898e+00 1.465546402319999864e+01 1.011280000000000001e+02 8.876330000000000098e+01
5.536000000000000476e+00 1.465821100399999999e+01 1.011280000000000001e+02 8.876550000000000296e+01
5.540325000000000166e+00 1.466089953839999893e+01 1.011299999999999955e+02 8.876539999999999964e+01
5.544650000000000745e+00 1.466364651920000028e+01 1.011260000000000048e+02 8.876649999999999352e+01
5.548974999999999547e+00 1.466633505359999923e+01 1.011209999999999951e+02 8.876640000000000441e+01
5.553300000000000125e+00 1.466905281120000026e+01 1.011149999999999949e+02 8.876709999999999923e+01
5.557624999999999815e+00 1.467177056879999952e+01 1.011099999999999994e+02 8.876709999999999923e+01
5.561950000000000394e+00 1.467448832640000056e+01 1.011020000000000039e+02 8.876770000000000493e+01
5.566275000000000084e+00 1.467717686079999950e+01 1.010949999999999989e+02 8.876770000000000493e+01
5.570600000000000662e+00 1.467986539520000022e+01 1.010870000000000033e+02 8.876829999999999643e+01
5.574924999999999464e+00 1.468255392959999917e+01 1.010799999999999983e+02 8.875839999999999463e+01
5.579250000000000043e+00 1.468524246399999811e+01 1.010729999999999933e+02 8.874830000000000041e+01
5.583574999999999733e+00 1.468790177520000029e+01 1.010649999999999977e+02 8.874320000000000164e+01
5.587900000000000311e+00 1.469059030959999923e+01 1.010580000000000069e+02 8.874379999999999313e+01
5.592225000000000001e+00 1.469324962079999786e+01 1.010510000000000019e+02 8.874429999999999552e+01
5.596550000000000580e+00 1.469593815520000035e+01 1.010450000000000017e+02 8.874490000000000123e+01
5.600875000000000270e+00 1.469856824319999866e+01 1.010379999999999967e+02 8.874540000000000362e+01
5.605200000000000848e+00 1.470125677759999760e+01 1.010310000000000059e+02 8.874599999999999511e+01
5.609524999999999650e+00 1.470388686559999947e+01 1.010240000000000009e+02 8.874649999999999750e+01
5.613850000000000229e+00 1.470654617679999809e+01 1.010180000000000007e+02 8.874699999999999989e+01
5.618174999999999919e+00 1.470917626479999818e+01 1.010109999999999957e+02 8.874760000000000559e+01
5.622500000000000497e+00 1.471180635280000004e+01 1.010049999999999955e+02 8.874800000000000466e+01
5.626825000000000188e+00 1.471469944959999765e+01 1.011659999999999968e+02 8.890089999999999293e+01
5.631150000000000766e+00 1.471686196639999977e+01 1.011640000000000015e+02 8.895969999999999800e+01
5.635474999999999568e+00 1.471925826879999910e+01 1.011590000000000060e+02 8.898250000000000171e+01
5.639800000000000146e+00 1.472174224079999938e+01 1.011599999999999966e+02 8.899569999999999936e+01
5.644124999999999837e+00 1.472431388239999883e+01 1.011590000000000060e+02 8.900520000000000209e+01
5.648450000000000415e+00 1.472691474719999860e+01 1.011599999999999966e+02 8.901370000000000005e+01
5.652775000000000105e+00 1.472951561200000015e+01 1.011590000000000060e+02 8.902139999999999986e+01
5.657100000000000684e+00 1.473211647679999992e+01 1.011599999999999966e+02 8.902899999999999636e+01
5.661425000000000374e+00 1.473471734159999968e+01 1.011610000000000014e+02 8.903619999999999379e+01
5.665750000000000064e+00 1.473731820639999945e+01 1.011580000000000013e+02 8.904370000000000118e+01
5.670074999999999754e+00 1.473988984799999891e+01 1.011509999999999962e+02 8.905070000000000618e+01
5.674400000000000333e+00 1.474249071279999868e+01 1.011440000000000055e+02 8.905809999999999604e+01
5.678725000000000023e+00 1.474506235439999813e+01 1.011370000000000005e+02 8.906369999999999720e+01
5.683050000000000601e+00 1.474766321919999967e+01 1.011310000000000002e+02 8.906940000000000168e+01
5.687375000000000291e+00 1.475023486079999913e+01 1.011239999999999952e+02 8.907470000000000709e+01
5.691700000000000870e+00 1.475280650239999858e+01 1.011179999999999950e+02 8.908039999999999736e+01
5.696024999999999672e+00 1.475537814399999981e+01 1.011110000000000042e+02 8.908559999999999945e+01
5.700350000000000250e+00 1.475794978559999926e+01 1.011050000000000040e+02 8.909109999999999729e+01
5.704674999999999940e+00 1.476049220399999840e+01 1.010990000000000038e+02 8.909610000000000696e+01
5.709000000000000519e+00 1.476306384560000140e+01 1.010930000000000035e+02 8.910150000000000148e+01
5.713325000000000209e+00 1.476560626399999876e+01 1.010859999999999985e+02 8.910609999999999786e+01
5.717650000000000787e+00 1.476814868239999790e+01 1.010799999999999983e+02 8.909999999999999432e+01
5.721975000000000477e+00 1.477069110079999881e+01 1.010739999999999981e+02 8.909340000000000259e+01
5.726300000000000168e+00 1.477323351919999794e+01 1.010679999999999978e+02 8.908750000000000568e+01
5.730624999999999858e+00 1.477577593759999885e+01 1.010619999999999976e+02 8.908089999999999975e+01
5.734950000000000436e+00 1.477872748080000065e+01 1.011919999999999931e+02 8.895409999999999684e+01
5.739275000000000126e+00 1.478100689040000049e+01 1.011919999999999931e+02 8.897880000000000678e+01
5.743600000000000705e+00 1.478340319279999804e+01 1.011850000000000023e+02 8.898969999999999914e+01
5.747925000000000395e+00 1.478582871839999946e+01 1.011850000000000023e+02 8.899679999999999325e+01
5.752250000000000973e+00 1.478831269039999974e+01 1.011820000000000022e+02 8.900119999999999720e+01
5.756574999999999775e+00 1.479079666240000002e+01 1.011830000000000069e+02 8.900560000000000116e+01
5.760900000000000354e+00 1.479330985759999706e+01 1.011820000000000022e+02 8.900929999999999609e+01
5.765225000000000044e+00 1.479579382959999734e+01 1.011839999999999975e+02 8.901319999999999766e+01
5.769550000000000622e+00 1.479830702479999793e+01 1.011850000000000023e+02 8.901649999999999352e+01
5.773875000000000313e+00 1.480079099679999821e+01 1.011779999999999973e+02 8.902020000000000266e+01
5.778200000000000891e+00 1.480330419199999881e+01 1.011719999999999970e+02 8.902349999999999852e+01
5.782524999999999693e+00 1.480578816399999909e+01 1.011650000000000063e+02 8.902710000000000434e+01
5.786850000000000271e+00 1.480827213599999936e+01 1.011590000000000060e+02 8.903029999999999688e+01
5.791174999999999962e+00 1.481072688479999933e+01 1.011530000000000058e+02 8.903379999999999939e+01
5.795500000000000540e+00 1.481321085679999960e+01 1.011460000000000008e+02 8.903700000000000614e+01
5.799825000000000230e+00 1.481569482879999811e+01 1.011400000000000006e+02 8.904040000000000532e+01
5.804150000000000809e+00 1.481814957759999807e+01 1.011340000000000003e+02 8.904340000000000543e+01
5.808475000000000499e+00 1.482060432639999981e+01 1.011280000000000001e+02 8.904670000000000130e+01
5.812800000000000189e+00 1.482308829840000008e+01 1.011219999999999999e+02 8.904909999999999570e+01
5.817124999999999879e+00 1.482554304720000005e+01 1.011159999999999997e+02 8.904189999999999827e+01
5.821450000000000458e+00 1.482799779599999823e+01 1.011099999999999994e+02 8.903449999999999420e+01
5.825775000000000148e+00 1.483042332160000143e+01 1.011039999999999992e+02 8.902750000000000341e+01
5.830100000000000726e+00 1.483287807039999961e+01 1.010979999999999990e+02 8.902020000000000266e+01
5.834425000000000416e+00 1.483533281919999958e+01 1.010919999999999987e+02 8.901330000000000098e+01
5.838750000000000995e+00 1.483775834480000100e+01 1.010870000000000033e+02 8.900629999999999598e+01
5.843074999999999797e+00 1.484030076319999836e+01 1.009879999999999995e+02 8.891849999999999454e+01
5.847400000000000375e+00 1.484246328000000048e+01 1.009509999999999934e+02 8.893240000000000123e+01
5.851725000000000065e+00 1.484474268960000032e+01 1.009339999999999975e+02 8.893380000000000507e+01
5.856050000000000644e+00 1.484708054559999901e+01 1.009270000000000067e+02 8.893890000000000384e+01
5.860375000000000334e+00 1.484944762479999980e+01 1.009210000000000065e+02 8.894020000000000437e+01
5.864700000000000912e+00 1.485187315039999767e+01 1.009180000000000064e+02 8.894419999999999504e+01
5.869025000000000603e+00 1.485426945279999877e+01 1.009090000000000060e+02 8.894589999999999463e+01
5.873350000000000293e+00 1.485666575519999988e+01 1.009009999999999962e+02 8.894920000000000471e+01
5.877674999999999983e+00 1.485906205760000098e+01 1.008940000000000055e+02 8.895109999999999673e+01
5.882000000000000561e+00 1.486148758319999885e+01 1.008859999999999957e+02 8.895420000000000016e+01
5.886325000000000252e+00 1.486388388559999996e+01 1.008799999999999955e+02 8.895619999999999550e+01
5.890650000000000830e+00 1.486628018799999928e+01 1.008719999999999999e+02 8.895900000000000318e+01
5.894975000000000520e+00 1.486867649040000039e+01 1.008659999999999997e+02 8.896120000000000516e+01
5.899300000000001098e+00 1.487107279279999794e+01 1.008580000000000041e+02 8.896389999999999532e+01
5.903624999999999901e+00 1.487346909519999905e+01 1.008520000000000039e+02 8.896609999999999729e+01
5.907950000000000479e+00 1.487583617439999983e+01 1.008449999999999989e+02 8.896869999999999834e+01
5.912275000000000169e+00 1.487823247679999916e+01 1.008379999999999939e+02 8.897090000000000032e+01
5.916600000000000747e+00 1.488059955599999995e+01 1.008310000000000031e+02 8.897350000000000136e+01
5.920925000000000438e+00 1.488296663519999896e+01 1.008250000000000028e+02 8.897570000000000334e+01
5.925250000000001016e+00 1.488533371439999975e+01 1.008169999999999931e+02 8.897820000000000107e+01
5.929574999999999818e+00 1.488770079359999876e+01 1.008110000000000070e+02 8.897450000000000614e+01
5.933900000000000396e+00 1.489006787279999955e+01 1.008040000000000020e+02 8.896710000000000207e+01
5.938225000000000087e+00 1.489243495200000034e+01 1.007980000000000018e+02 8.895959999999999468e+01
5.942550000000000665e+00 1.489480203119999935e+01 1.007900000000000063e+02 8.895239999999999725e+01
5.946875000000000355e+00 1.489713988719999804e+01 1.007840000000000060e+02 8.894509999999999650e+01
5.951200000000000045e+00 1.489994531439999825e+01 1.010100000000000051e+02 8.886159999999999570e+01
5.955525000000000624e+00 1.490196171519999702e+01 1.009620000000000033e+02 8.887300000000000466e+01
5.959849999999999426e+00 1.490412423199999736e+01 1.009339999999999975e+02 8.887359999999999616e+01
5.964175000000000004e+00 1.490631597199999980e+01 1.009150000000000063e+02 8.887820000000000675e+01
5.968499999999999694e+00 1.490859538159999964e+01 1.009050000000000011e+02 8.887909999999999400e+01
5.972825000000000273e+00 1.491084556799999916e+01 1.008960000000000008e+02 8.888240000000000407e+01
5.977149999999999963e+00 1.491315420079999754e+01 1.008919999999999959e+02 8.888370000000000459e+01
5.981475000000000541e+00 1.491543361039999915e+01 1.008880000000000052e+02 8.888649999999999807e+01
5.985800000000000232e+00 1.491774224320000108e+01 1.008889999999999958e+02 8.888800000000000523e+01
5.990124999999999922e+00 1.492002165279999737e+01 1.008889999999999958e+02 8.889060000000000628e+01
5.994449999999999612e+00 1.492230106239999898e+01 1.008900000000000006e+02 8.889220000000000255e+01
5.998775000000000190e+00 1.492458047199999882e+01 1.008900000000000006e+02 8.889470000000000027e+01
6.003099999999999881e+00 1.492688910480000075e+01 1.008919999999999959e+02 8.889639999999999986e+01
6.007425000000000459e+00 1.492916851439999881e+01 1.008919999999999959e+02 8.889879999999999427e+01
6.011750000000000149e+00 1.493144792399999865e+01 1.008940000000000055e+02 8.890070000000000050e+01
6.016075000000000728e+00 1.493369811039999817e+01 1.008949999999999960e+02 8.890300000000000580e+01
6.020399999999999530e+00 1.493597751999999979e+01 1.008960000000000008e+02 8.890489999999999782e+01
6.024725000000000108e+00 1.493822770639999931e+01 1.008970000000000056e+02 8.890720000000000312e+01
6.029049999999999798e+00 1.494050711599999914e+01 1.008979999999999961e+02 8.890919999999999845e+01
6.033375000000000377e+00 1.494275730239999866e+01 1.008990000000000009e+02 8.891140000000000043e+01
6.037700000000000067e+00 1.494500748879999996e+01 1.009000000000000057e+02 8.890609999999999502e+01
6.042025000000000645e+00 1.494725767519999948e+01 1.009009999999999962e+02 8.889889999999999759e+01
6.046349999999999447e+00 1.494950786159999900e+01 1.009030000000000058e+02 8.889170000000000016e+01
6.050675000000000026e+00 1.495175804799999852e+01 1.009080000000000013e+02 8.888469999999999516e+01
6.054999999999999716e+00 1.495397901119999773e+01 1.009140000000000015e+02 8.887770000000000437e+01
6.059325000000000294e+00 1.495497259999999962e+01 1.010199999999999960e+02 8.890720000000000312e+01
6.063649999999999984e+00 1.495707667039999933e+01 1.010240000000000009e+02 8.894190000000000396e+01
6.067975000000000563e+00 1.495926841039999999e+01 1.010259999999999962e+02 8.895220000000000482e+01
6.072300000000000253e+00 1.496154781999999805e+01 1.010300000000000011e+02 8.896089999999999520e+01
6.076624999999999943e+00 1.496376878320000081e+01 1.010340000000000060e+02 8.896699999999999875e+01
6.080949999999999633e+00 1.496604819279999710e+01 1.010390000000000015e+02 8.897369999999999379e+01
6.085275000000000212e+00 1.496826915599999985e+01 1.010450000000000017e+02 8.897969999999999402e+01
6.089599999999999902e+00 1.497051934239999937e+01 1.010499999999999972e+02 8.898619999999999663e+01
6.093925000000000480e+00 1.497276952879999889e+01 1.010559999999999974e+02 8.899240000000000350e+01
6.098250000000000171e+00 1.497501971520000019e+01 1.010619999999999976e+02 8.899559999999999604e+01
6.102575000000000749e+00 1.497724067839999762e+01 1.010679999999999978e+02 8.899819999999999709e+01
6.106899999999999551e+00 1.497946164160000038e+01 1.010739999999999981e+02 8.900090000000000146e+01
6.111225000000000129e+00 1.498168260479999958e+01 1.010799999999999983e+02 8.900350000000000250e+01
6.115549999999999820e+00 1.498390356799999878e+01 1.010859999999999985e+02 8.900620000000000687e+01
6.119875000000000398e+00 1.498612453120000154e+01 1.010879999999999939e+02 8.900900000000000034e+01
6.124200000000000088e+00 1.498834549439999897e+01 1.010859999999999985e+02 8.901170000000000471e+01
6.128525000000000666e+00 1.499056645759999817e+01 1.010840000000000032e+02 8.901449999999999818e+01
6.132850000000000357e+00 1.499275819760000061e+01 1.010819999999999936e+02 8.901720000000000255e+01
6.137175000000000047e+00 1.499494993759999772e+01 1.010810000000000031e+02 8.902009999999999934e+01
6.141499999999999737e+00 1.499717090080000048e+01 1.010789999999999935e+02 8.902280000000000371e+01
6.145825000000000315e+00 1.499936264079999937e+01 1.010769999999999982e+02 8.902570000000000050e+01
6.150150000000000006e+00 1.500155438080000003e+01 1.010750000000000028e+02 8.902840000000000487e+01
6.154475000000000584e+00 1.500374612079999714e+01 1.010739999999999981e+02 8.903130000000000166e+01
6.158800000000000274e+00 1.500593786079999958e+01 1.010720000000000027e+02 8.903610000000000468e+01
6.163125000000000853e+00 1.500810037759999993e+01 1.010699999999999932e+02 8.904149999999999920e+01
6.167449999999999655e+00 1.501073046559999824e+01 1.010819999999999936e+02 8.890840000000000032e+01
6.171775000000000233e+00 1.501268841999999815e+01 1.010789999999999935e+02 8.892820000000000391e+01
6.176099999999999923e+00 1.501476326719999932e+01 1.010690000000000026e+02 8.894289999999999452e+01
6.180425000000000502e+00 1.501686733759999903e+01 1.010690000000000026e+02 8.895409999999999684e+01
6.184750000000000192e+00 1.501902985439999938e+01 1.010669999999999931e+02 8.896240000000000236e+01
6.189075000000000770e+00 1.502116314799999941e+01 1.010699999999999932e+02 8.896859999999999502e+01
6.193399999999999572e+00 1.502332566479999976e+01 1.010720000000000027e+02 8.897069999999999368e+01
6.197725000000000151e+00 1.502545895839999979e+01 1.010759999999999934e+02 8.897339999999999804e+01
6.202049999999999841e+00 1.502765069840000045e+01 1.010789999999999935e+02 8.897509999999999764e+01
6.206375000000000419e+00 1.502978399200000048e+01 1.010840000000000032e+02 8.897750000000000625e+01
6.210700000000000109e+00 1.503194650879999728e+01 1.010879999999999939e+02 8.897910000000000252e+01
6.215025000000000688e+00 1.503405057920000054e+01 1.010919999999999987e+02 8.898149999999999693e+01
6.219350000000000378e+00 1.503621309600000089e+01 1.010960000000000036e+02 8.898319999999999652e+01
6.223675000000000068e+00 1.503834638960000092e+01 1.011009999999999991e+02 8.898560000000000514e+01
6.227999999999999758e+00 1.504047968319999917e+01 1.011050000000000040e+02 8.898739999999999384e+01
6.232325000000000337e+00 1.504258375359999889e+01 1.011099999999999994e+02 8.898980000000000246e+01
6.236650000000000027e+00 1.504474627039999923e+01 1.011140000000000043e+02 8.899160000000000537e+01
6.240975000000000605e+00 1.504685034079999895e+01 1.011179999999999950e+02 8.899590000000000600e+01
6.245300000000000296e+00 1.504898363439999720e+01 1.011230000000000047e+02 8.899989999999999668e+01
6.249625000000000874e+00 1.505105848159999837e+01 1.011269999999999953e+02 8.900440000000000396e+01
6.253949999999999676e+00 1.505319177519999840e+01 1.011310000000000002e+02 8.900839999999999463e+01
6.258275000000000254e+00 1.505529584559999812e+01 1.011350000000000051e+02 8.901290000000000191e+01
6.262599999999999945e+00 1.505739991599999961e+01 1.011400000000000006e+02 8.901579999999999870e+01
6.266925000000000523e+00 1.505950398639999932e+01 1.011430000000000007e+02 8.901909999999999457e+01
6.271250000000000213e+00 1.506160805680000081e+01 1.011470000000000056e+02 8.902179999999999893e+01
6.275575000000000792e+00 1.506403358239999868e+01 1.011380000000000052e+02 8.906369999999999720e+01
6.279900000000000482e+00 1.506602075999999713e+01 1.011370000000000005e+02 8.906910000000000593e+01
6.284225000000000172e+00 1.506803716080000122e+01 1.011359999999999957e+02 8.907170000000000698e+01
6.288549999999999862e+00 1.507011200799999884e+01 1.011380000000000052e+02 8.907250000000000512e+01
6.292875000000000441e+00 1.507218685520000001e+01 1.011389999999999958e+02 8.906730000000000302e+01
6.297200000000000131e+00 1.507426170239999763e+01 1.011419999999999959e+02 8.906170000000000186e+01
6.301525000000000709e+00 1.507633654959999880e+01 1.011449999999999960e+02 8.905629999999999313e+01
6.305850000000000399e+00 1.507841139679999998e+01 1.011490000000000009e+02 8.905079999999999529e+01
6.310175000000000978e+00 1.508048624399999937e+01 1.011520000000000010e+02 8.904550000000000409e+01
6.314499999999999780e+00 1.508256109120000055e+01 1.011560000000000059e+02 8.904009999999999536e+01
6.318825000000000358e+00 1.508460671519999963e+01 1.011580000000000013e+02 8.903499999999999659e+01
6.323150000000000048e+00 1.508668156239999902e+01 1.011620000000000061e+02 8.902979999999999450e+01
6.327475000000000627e+00 1.508872718639999810e+01 1.011650000000000063e+02 8.902479999999999905e+01
6.331800000000000317e+00 1.509077281039999896e+01 1.011680000000000064e+02 8.901970000000000027e+01
6.336125000000000895e+00 1.509281843439999982e+01 1.011710000000000065e+02 8.901479999999999393e+01
6.340449999999999697e+00 1.509489328160000099e+01 1.011749999999999972e+02 8.900979999999999848e+01
6.344775000000000276e+00 1.509690968239999975e+01 1.011779999999999973e+02 8.900499999999999545e+01
6.349099999999999966e+00 1.509895530640000061e+01 1.011820000000000022e+02 8.900010000000000332e+01
6.353425000000000544e+00 1.510100093039999791e+01 1.011850000000000023e+02 8.899530000000000030e+01
6.357750000000000234e+00 1.510301733120000023e+01 1.011880000000000024e+02 8.899049999999999727e+01
6.362075000000000813e+00 1.510506295519999753e+01 1.011910000000000025e+02 8.898579999999999757e+01
6.366400000000000503e+00 1.510707935600000162e+01 1.011949999999999932e+02 8.898099999999999454e+01
6.370725000000001081e+00 1.510909575680000039e+01 1.011979999999999933e+02 8.897629999999999484e+01
6.375049999999999883e+00 1.511111215759999915e+01 1.012039999999999935e+02 8.897159999999999513e+01
6.379375000000000462e+00 1.511312855839999969e+01 1.012090000000000032e+02 8.896699999999999875e+01
6.383700000000000152e+00 1.511555408399999756e+01 1.011949999999999932e+02 8.887520000000000664e+01
6.388025000000000730e+00 1.511733669920000089e+01 1.011919999999999931e+02 8.888750000000000284e+01
6.392350000000000421e+00 1.511929465359999902e+01 1.011850000000000023e+02 8.889430000000000121e+01
6.396675000000000999e+00 1.512125260799999893e+01 1.011830000000000069e+02 8.889539999999999509e+01
6.400999999999999801e+00 1.512326900879999947e+01 1.011820000000000022e+02 8.889900000000000091e+01
6.405325000000000379e+00 1.512525618639999792e+01 1.011830000000000069e+02 8.889969999999999573e+01
6.409650000000000070e+00 1.512730181039999877e+01 1.011850000000000023e+02 8.890279999999999916e+01
6.413975000000000648e+00 1.512928898800000077e+01 1.011869999999999976e+02 8.890409999999999968e+01
6.418300000000000338e+00 1.513133461199999985e+01 1.011899999999999977e+02 8.890699999999999648e+01
6.422625000000000917e+00 1.513332178960000007e+01 1.011929999999999978e+02 8.890879999999999939e+01
6.426950000000000607e+00 1.513536741359999915e+01 1.011959999999999980e+02 8.891100000000000136e+01
6.431275000000000297e+00 1.513735459119999938e+01 1.011989999999999981e+02 8.891219999999999857e+01
6.435599999999999987e+00 1.513937099199999814e+01 1.012019999999999982e+02 8.891419999999999391e+01
6.439925000000000566e+00 1.514135816960000014e+01 1.012049999999999983e+02 8.891570000000000107e+01
6.444250000000000256e+00 1.514334534719999859e+01 1.012109999999999985e+02 8.891759999999999309e+01
6.448575000000000834e+00 1.514533252479999703e+01 1.012159999999999940e+02 8.891910000000000025e+01
6.452900000000000524e+00 1.514731970239999903e+01 1.012210000000000036e+02 8.892100000000000648e+01
6.457225000000001103e+00 1.514930687999999925e+01 1.012259999999999991e+02 8.892260000000000275e+01
6.461549999999999905e+00 1.515129405760000125e+01 1.012319999999999993e+02 8.892440000000000566e+01
6.465875000000000483e+00 1.515325201199999761e+01 1.012369999999999948e+02 8.892600000000000193e+01
6.470200000000000173e+00 1.515523918959999961e+01 1.012429999999999950e+02 8.892770000000000152e+01
6.474525000000000752e+00 1.515719714399999773e+01 1.012469999999999999e+02 8.892940000000000111e+01
6.478850000000000442e+00 1.515918432159999973e+01 1.012530000000000001e+02 8.893099999999999739e+01
6.483175000000001020e+00 1.516114227599999786e+01 1.012579999999999956e+02 8.893269999999999698e+01
6.487500000000000711e+00 1.516310023039999955e+01 1.012639999999999958e+02 8.893429999999999325e+01
6.491824999999999513e+00 1.516473672959999774e+01 1.012150000000000034e+02 8.886469999999999914e+01
6.496150000000000091e+00 1.516654856799999784e+01 1.012150000000000034e+02 8.886899999999999977e+01
6.500474999999999781e+00 1.516841885280000035e+01 1.012099999999999937e+02 8.886660000000000537e+01
6.504800000000000360e+00 1.517034758399999994e+01 1.012099999999999937e+02 8.886530000000000484e+01
6.509125000000000050e+00 1.517224709199999921e+01 1.012099999999999937e+02 8.886260000000000048e+01
6.513450000000000628e+00 1.517417582320000058e+01 1.012120000000000033e+02 8.886100000000000421e+01
6.517774999999999430e+00 1.517610455440000017e+01 1.012129999999999939e+02 8.885840000000000316e+01
6.522100000000000009e+00 1.517800406239999944e+01 1.012169999999999987e+02 8.885710000000000264e+01
6.526424999999999699e+00 1.517993279359999903e+01 1.012199999999999989e+02 8.885479999999999734e+01
6.530750000000000277e+00 1.518186152480000040e+01 1.012249999999999943e+02 8.885360000000000014e+01
6.535074999999999967e+00 1.518376103279999967e+01 1.012289999999999992e+02 8.885160000000000480e+01
6.539400000000000546e+00 1.518568976399999926e+01 1.012349999999999994e+02 8.885060000000000002e+01
6.543725000000000236e+00 1.518758927199999853e+01 1.012390000000000043e+02 8.884890000000000043e+01
6.548049999999999926e+00 1.518948877999999958e+01 1.012439999999999998e+02 8.884799999999999898e+01
6.552374999999999616e+00 1.519138828799999885e+01 1.012489999999999952e+02 8.884640000000000271e+01
6.556700000000000195e+00 1.519328779599999812e+01 1.012540000000000049e+02 8.884560000000000457e+01
6.561024999999999885e+00 1.519515808079999886e+01 1.012579999999999956e+02 8.884409999999999741e+01
6.565350000000000463e+00 1.519705758879999991e+01 1.012639999999999958e+02 8.884340000000000259e+01
6.569675000000000153e+00 1.519895709679999918e+01 1.012680000000000007e+02 8.884210000000000207e+01
6.574000000000000732e+00 1.520082738159999991e+01 1.012740000000000009e+02 8.884139999999999304e+01
6.578324999999999534e+00 1.520272688959999918e+01 1.012780000000000058e+02 8.884019999999999584e+01
6.582650000000000112e+00 1.520459717439999814e+01 1.012840000000000060e+02 8.883960000000000434e+01
6.586974999999999802e+00 1.520646745920000065e+01 1.012890000000000015e+02 8.883910000000000196e+01
6.591300000000000381e+00 1.520836696719999992e+01 1.012939999999999969e+02 8.884210000000000207e+01
6.595625000000000071e+00 1.521020802879999678e+01 1.012990000000000066e+02 8.884459999999999980e+01
6.599950000000000649e+00 1.521304267919999731e+01 1.012390000000000043e+02 8.877490000000000236e+01
6.604274999999999451e+00 1.521473762479999792e+01 1.012429999999999950e+02 8.878100000000000591e+01
6.608600000000000030e+00 1.521652024000000125e+01 1.012420000000000044e+02 8.878109999999999502e+01
6.612924999999999720e+00 1.521830285519999926e+01 1.012429999999999950e+02 8.877760000000000673e+01
6.617250000000000298e+00 1.522014391679999790e+01 1.012450000000000045e+02 8.877379999999999427e+01
6.621574999999999989e+00 1.522198497839999831e+01 1.012480000000000047e+02 8.876900000000000546e+01
6.625900000000000567e+00 1.522385526320000082e+01 1.012519999999999953e+02 8.876430000000000575e+01
6.630225000000000257e+00 1.522569632479999768e+01 1.012560000000000002e+02 8.875920000000000698e+01
6.634550000000000836e+00 1.522753738639999987e+01 1.012609999999999957e+02 8.875419999999999732e+01
6.638874999999999638e+00 1.522937844800000029e+01 1.012650000000000006e+02 8.874949999999999761e+01
6.643200000000000216e+00 1.523121950959999893e+01 1.012699999999999960e+02 8.874729999999999563e+01
6.647524999999999906e+00 1.523306057119999934e+01 1.012740000000000009e+02 8.874519999999999698e+01
6.651850000000000485e+00 1.523490163279999976e+01 1.012789999999999964e+02 8.874320000000000164e+01
6.656175000000000175e+00 1.523674269439999840e+01 1.012840000000000060e+02 8.874500000000000455e+01
6.660500000000000753e+00 1.523858375599999881e+01 1.012890000000000015e+02 8.874729999999999563e+01
6.664824999999999555e+00 1.524039559439999891e+01 1.012930000000000064e+02 8.874970000000000425e+01
6.669150000000000134e+00 1.524223665600000110e+01 1.012990000000000066e+02 8.875199999999999534e+01
6.673474999999999824e+00 1.524404849440000120e+01 1.013029999999999973e+02 8.875449999999999307e+01
6.677800000000000402e+00 1.524586033279999775e+01 1.013089999999999975e+02 8.875679999999999836e+01
6.682125000000000092e+00 1.524767217119999785e+01 1.013130000000000024e+02 8.875929999999999609e+01
6.686450000000000671e+00 1.524951323279999826e+01 1.013190000000000026e+02 8.876170000000000471e+01
6.690775000000000361e+00 1.525132507119999836e+01 1.013229999999999933e+02 8.876420000000000243e+01
6.695100000000000051e+00 1.525313690959999846e+01 1.013289999999999935e+02 8.876659999999999684e+01
6.699424999999999741e+00 1.525491952479999824e+01 1.013329999999999984e+02 8.876909999999999457e+01
6.703750000000000320e+00 1.525673136319999834e+01 1.013389999999999986e+02 8.877150000000000318e+01
6.708075000000000010e+00 1.525956601359999887e+01 1.012720000000000056e+02 8.875620000000000687e+01
6.712400000000000588e+00 1.526117328960000030e+01 1.012759999999999962e+02 8.876080000000000325e+01
6.716725000000000279e+00 1.526289745839999767e+01 1.012740000000000009e+02 8.876130000000000564e+01
6.721050000000000857e+00 1.526465085039999892e+01 1.012759999999999962e+02 8.875690000000000168e+01
6.725374999999999659e+00 1.526640424239999838e+01 1.012780000000000058e+02 8.875350000000000250e+01
6.729700000000000237e+00 1.526818685759999994e+01 1.012819999999999965e+02 8.874769999999999470e+01
6.734024999999999928e+00 1.526996947279999972e+01 1.012840000000000060e+02 8.874330000000000496e+01
6.738350000000000506e+00 1.527175208799999950e+01 1.012890000000000015e+02 8.873749999999999716e+01
6.742675000000000196e+00 1.527353470319999929e+01 1.012930000000000064e+02 8.873279999999999745e+01
6.747000000000000774e+00 1.527531731839999729e+01 1.012980000000000018e+02 8.872709999999999297e+01
6.751325000000000465e+00 1.527709993360000063e+01 1.013020000000000067e+02 8.872230000000000416e+01
6.755650000000000155e+00 1.527888254880000041e+01 1.013070000000000022e+02 8.871680000000000632e+01
6.759974999999999845e+00 1.528063594079999810e+01 1.013110000000000070e+02 8.871200000000000330e+01
6.764300000000000423e+00 1.528241855599999788e+01 1.013160000000000025e+02 8.870659999999999457e+01
6.768625000000000114e+00 1.528417194799999912e+01 1.013199999999999932e+02 8.870180000000000575e+01
6.772950000000000692e+00 1.528595456319999890e+01 1.013250000000000028e+02 8.870050000000000523e+01
6.777275000000000382e+00 1.528770795520000014e+01 1.013289999999999935e+02 8.870050000000000523e+01
6.781600000000000961e+00 1.528946134719999961e+01 1.013349999999999937e+02 8.869979999999999620e+01
6.785924999999999763e+00 1.529121473920000085e+01 1.013389999999999986e+02 8.869970000000000709e+01
6.790250000000000341e+00 1.529299735440000063e+01 1.013439999999999941e+02 8.869899999999999807e+01
6.794575000000000031e+00 1.529472152319999800e+01 1.013479999999999990e+02 8.869870000000000232e+01
6.798900000000000610e+00 1.529647491519999924e+01 1.013539999999999992e+02 8.869799999999999329e+01
6.803225000000000300e+00 1.529822830719999871e+01 1.013580000000000041e+02 8.869759999999999422e+01
6.807550000000000878e+00 1.529998169919999995e+01 1.013629999999999995e+02 8.869689999999999941e+01
6.811874999999999680e+00 1.530170586800000088e+01 1.013679999999999950e+02 8.869639999999999702e+01
6.816200000000000259e+00 1.530436517919999950e+01 1.012909999999999968e+02 8.874729999999999563e+01
6.820524999999999949e+00 1.530591400879999853e+01 1.012950000000000017e+02 8.874920000000000186e+01
6.824850000000000527e+00 1.530757973119999704e+01 1.012930000000000064e+02 8.874949999999999761e+01
6.829175000000000217e+00 1.530924545360000089e+01 1.012950000000000017e+02 8.874479999999999791e+01
6.833500000000000796e+00 1.531096962239999826e+01 1.012969999999999970e+02 8.874139999999999873e+01
6.837825000000000486e+00 1.531266456799999709e+01 1.012999999999999972e+02 8.873569999999999425e+01
6.842150000000000176e+00 1.531441796000000011e+01 1.013029999999999973e+02 8.873130000000000450e+01
6.846474999999999866e+00 1.531611290559999894e+01 1.013070000000000022e+02 8.872560000000000002e+01
6.850800000000000445e+00 1.531783707439999986e+01 1.013110000000000070e+02 8.872079999999999700e+01
6.855125000000000135e+00 1.531956124319999901e+01 1.013149999999999977e+02 8.871529999999999916e+01
6.859450000000000713e+00 1.532128541199999994e+01 1.013190000000000026e+02 8.871040000000000703e+01
6.863775000000000404e+00 1.532298035759999877e+01 1.013229999999999933e+02 8.870499999999999829e+01
6.868100000000000982e+00 1.532470452639999969e+01 1.013280000000000030e+02 8.870019999999999527e+01
6.872424999999999784e+00 1.532639947200000030e+01 1.013319999999999936e+02 8.869490000000000407e+01
6.876750000000000362e+00 1.532812364079999767e+01 1.013370000000000033e+02 8.868999999999999773e+01
6.881075000000000053e+00 1.532981858639999828e+01 1.013409999999999940e+02 8.868479999999999563e+01
6.885400000000000631e+00 1.533151353199999889e+01 1.013460000000000036e+02 8.868000000000000682e+01
6.889725000000000321e+00 1.533320847759999772e+01 1.013499999999999943e+02 8.867709999999999582e+01
6.894050000000000900e+00 1.533490342319999833e+01 1.013550000000000040e+02 8.867709999999999582e+01
6.898375000000000590e+00 1.533659836879999894e+01 1.013589999999999947e+02 8.867669999999999675e+01
6.902700000000000280e+00 1.533829331439999777e+01 1.013640000000000043e+02 8.867659999999999343e+01
6.907024999999999970e+00 1.533998825999999838e+01 1.013679999999999950e+02 8.867610000000000525e+01
6.911350000000000549e+00 1.534165398239999689e+01 1.013730000000000047e+02 8.867600000000000193e+01
6.915675000000000239e+00 1.534334892799999750e+01 1.013769999999999953e+02 8.867549999999999955e+01
6.920000000000000817e+00 1.534501465039999957e+01 1.013799999999999955e+02 8.867520000000000380e+01
6.924325000000000507e+00 1.534752784559999839e+01 1.013100000000000023e+02 8.874439999999999884e+01
6.928650000000001086e+00 1.534901822879999855e+01 1.013130000000000024e+02 8.874509999999999366e+01
6.932974999999999888e+00 1.535062550479999999e+01 1.013110000000000070e+02 8.874500000000000455e+01
6.937300000000000466e+00 1.535226200399999819e+01 1.013130000000000024e+02 8.873990000000000578e+01
6.941625000000000156e+00 1.535389850319999994e+01 1.013139999999999930e+02 8.873640000000000327e+01
6.945950000000000735e+00 1.535556422559999845e+01 1.013179999999999978e+02 8.873069999999999879e+01
6.950275000000000425e+00 1.535722994799999874e+01 1.013199999999999932e+02 8.872620000000000573e+01
6.954600000000001003e+00 1.535886644719999872e+01 1.013250000000000028e+02 8.872050000000000125e+01
6.958924999999999805e+00 1.536053216959999901e+01 1.013269999999999982e+02 8.871580000000000155e+01
6.963250000000000384e+00 1.536219789199999752e+01 1.013319999999999936e+02 8.871020000000000039e+01
6.967575000000000074e+00 1.536386361439999959e+01 1.013359999999999985e+02 8.870539999999999736e+01
6.971900000000000652e+00 1.536550011359999957e+01 1.013400000000000034e+02 8.870000000000000284e+01
6.976225000000000342e+00 1.536716583599999808e+01 1.013439999999999941e+02 8.869509999999999650e+01
6.980550000000000921e+00 1.536880233519999983e+01 1.013490000000000038e+02 8.868980000000000530e+01
6.984875000000000611e+00 1.537043883439999803e+01 1.013520000000000039e+02 8.868500000000000227e+01
6.989200000000000301e+00 1.537210455680000010e+01 1.013569999999999993e+02 8.867980000000000018e+01
6.993524999999999991e+00 1.537374105599999830e+01 1.013610000000000042e+02 8.867489999999999384e+01
6.997850000000000570e+00 1.537537755520000005e+01 1.013649999999999949e+02 8.866979999999999507e+01
7.002175000000000260e+00 1.537701405439999824e+01 1.013689999999999998e+02 8.866500000000000625e+01
7.006500000000000838e+00 1.537865055359999999e+01 1.013739999999999952e+02 8.866280000000000427e+01
7.010825000000000529e+00 1.538025782959999788e+01 1.013780000000000001e+02 8.866280000000000427e+01
7.015150000000001107e+00 1.538189432879999963e+01 1.013820000000000050e+02 8.866249999999999432e+01
7.019474999999999909e+00 1.538353082799999783e+01 1.013829999999999956e+02 8.866240000000000521e+01
7.023800000000000487e+00 1.538516732719999958e+01 1.013850000000000051e+02 8.866209999999999525e+01
7.028125000000000178e+00 1.538677460320000101e+01 1.013859999999999957e+02 8.866200000000000614e+01
7.032449999999999868e+00 1.538911245919999971e+01 1.013220000000000027e+02 8.873789999999999623e+01
7.036775000000000446e+00 1.539057361919999956e+01 1.013259999999999934e+02 8.873699999999999477e+01
7.041100000000000136e+00 1.539215167199999890e+01 1.013250000000000028e+02 8.873680000000000234e+01
7.045425000000000715e+00 1.539370050159999792e+01 1.013269999999999982e+02 8.873180000000000689e+01
7.049749999999999517e+00 1.539530777759999935e+01 1.013289999999999935e+02 8.872839999999999350e+01
7.054075000000000095e+00 1.539688583039999870e+01 1.013310000000000031e+02 8.872280000000000655e+01
7.058399999999999785e+00 1.539849310640000013e+01 1.013349999999999937e+02 8.871840000000000259e+01
7.062725000000000364e+00 1.540010038239999801e+01 1.013379999999999939e+02 8.871280000000000143e+01
7.067050000000000054e+00 1.540170765839999945e+01 1.013419999999999987e+02 8.870820000000000505e+01
7.071375000000000632e+00 1.540328571119999879e+01 1.013449999999999989e+02 8.870269999999999300e+01
7.075699999999999434e+00 1.540489298719999844e+01 1.013499999999999943e+02 8.869799999999999329e+01
7.080025000000000013e+00 1.540650026319999988e+01 1.013529999999999944e+02 8.869259999999999877e+01
7.084349999999999703e+00 1.540807831599999922e+01 1.013580000000000041e+02 8.868789999999999907e+01
7.088675000000000281e+00 1.540968559199999710e+01 1.013610000000000042e+02 8.868269999999999698e+01
7.092999999999999972e+00 1.541126364479999999e+01 1.013659999999999997e+02 8.867799999999999727e+01
7.097325000000000550e+00 1.541284169760000111e+01 1.013689999999999998e+02 8.867279999999999518e+01
7.101650000000000240e+00 1.541444897359999899e+01 1.013739999999999952e+02 8.866809999999999548e+01
7.105974999999999930e+00 1.541602702639999833e+01 1.013769999999999953e+02 8.866299999999999670e+01
7.110299999999999621e+00 1.541760507919999768e+01 1.013820000000000050e+02 8.865829999999999700e+01
7.114625000000000199e+00 1.541918313199999879e+01 1.013850000000000051e+02 8.865330000000000155e+01
7.118949999999999889e+00 1.542076118479999813e+01 1.013889999999999958e+02 8.865000000000000568e+01
7.123275000000000468e+00 1.542231001440000071e+01 1.013900000000000006e+02 8.864969999999999573e+01
7.127600000000000158e+00 1.542388806720000005e+01 1.013910000000000053e+02 8.864969999999999573e+01
7.131925000000000736e+00 1.542546612000000117e+01 1.013919999999999959e+02 8.864939999999999998e+01
7.136249999999999538e+00 1.542704417280000051e+01 1.013940000000000055e+02 8.864939999999999998e+01
7.140575000000000117e+00 1.542844688639999795e+01 1.013389999999999986e+02 8.884409999999999741e+01
7.144899999999999807e+00 1.542970348399999914e+01 1.013439999999999941e+02 8.887800000000000011e+01
7.149225000000000385e+00 1.543116464399999899e+01 1.013430000000000035e+02 8.888559999999999661e+01
7.153550000000000075e+00 1.543265502719999915e+01 1.013460000000000036e+02 8.888559999999999661e+01
7.157875000000000654e+00 1.543420385679999818e+01 1.013460000000000036e+02 8.888360000000000127e+01
7.162200000000000344e+00 1.543575268639999720e+01 1.013499999999999943e+02 8.888060000000000116e+01
7.166525000000000034e+00 1.543730151599999978e+01 1.013520000000000039e+02 8.887770000000000437e+01
7.170849999999999724e+00 1.543885034559999880e+01 1.013569999999999993e+02 8.887949999999999307e+01
7.175175000000000303e+00 1.544039917519999783e+01 1.013589999999999947e+02 8.888070000000000448e+01
7.179499999999999993e+00 1.544194800480000040e+01 1.013640000000000043e+02 8.888240000000000407e+01
7.183825000000000571e+00 1.544349683439999943e+01 1.013670000000000044e+02 8.888349999999999795e+01
7.188150000000000261e+00 1.544504566399999845e+01 1.013709999999999951e+02 8.888509999999999422e+01
7.192475000000000840e+00 1.544656527040000071e+01 1.013739999999999952e+02 8.888620000000000232e+01
7.196799999999999642e+00 1.544811409999999974e+01 1.013790000000000049e+02 8.888790000000000191e+01
7.201125000000000220e+00 1.544966292959999876e+01 1.013820000000000050e+02 8.888890000000000668e+01
7.205449999999999910e+00 1.545118253600000102e+01 1.013870000000000005e+02 8.889019999999999300e+01
7.209775000000000489e+00 1.545273136560000005e+01 1.013900000000000006e+02 8.889079999999999870e+01
7.214100000000000179e+00 1.545425097200000053e+01 1.013940000000000055e+02 8.889190000000000680e+01
7.218425000000000757e+00 1.545577057839999924e+01 1.013970000000000056e+02 8.889260000000000161e+01
7.222749999999999559e+00 1.545731940799999826e+01 1.013990000000000009e+02 8.889369999999999550e+01
7.227075000000000138e+00 1.545883901440000052e+01 1.014000000000000057e+02 8.889430000000000121e+01
7.231399999999999828e+00 1.546035862079999745e+01 1.014020000000000010e+02 8.889530000000000598e+01
7.235725000000000406e+00 1.546187822719999971e+01 1.014020000000000010e+02 8.889600000000000080e+01
7.240050000000000097e+00 1.546339783359999842e+01 1.014039999999999964e+02 8.889700000000000557e+01
7.244375000000000675e+00 1.546488821679999859e+01 1.014050000000000011e+02 8.889759999999999707e+01
7.248700000000000365e+00 1.546705073359999894e+01 1.013569999999999993e+02 8.885320000000000107e+01
7.253025000000000055e+00 1.546842422399999961e+01 1.013619999999999948e+02 8.885479999999999734e+01
7.257349999999999746e+00 1.546988538399999946e+01 1.013619999999999948e+02 8.886209999999999809e+01
7.261675000000000324e+00 1.547134654399999931e+01 1.013640000000000043e+02 8.886289999999999623e+01
7.266000000000000014e+00 1.547283692719999948e+01 1.013659999999999997e+02 8.886650000000000205e+01
7.270325000000000593e+00 1.547432731040000142e+01 1.013689999999999998e+02 8.886719999999999686e+01
7.274650000000000283e+00 1.547584691679999835e+01 1.013719999999999999e+02 8.886950000000000216e+01
7.278975000000000861e+00 1.547733730000000030e+01 1.013750000000000000e+02 8.886979999999999791e+01
7.283299999999999663e+00 1.547882768320000046e+01 1.013780000000000001e+02 8.887120000000000175e+01
7.287625000000000242e+00 1.548031806639999708e+01 1.013820000000000050e+02 8.887160000000000082e+01
7.291949999999999932e+00 1.548183767279999934e+01 1.013859999999999957e+02 8.887269999999999470e+01
7.296275000000000510e+00 1.548329883279999919e+01 1.013889999999999958e+02 8.887330000000000041e+01
7.300600000000000200e+00 1.548481843920000145e+01 1.013930000000000007e+02 8.887430000000000518e+01
7.304925000000000779e+00 1.548627959919999952e+01 1.013960000000000008e+02 8.887500000000000000e+01
7.309250000000000469e+00 1.548776998239999791e+01 1.014000000000000057e+02 8.887600000000000477e+01
7.313575000000000159e+00 1.548926036559999808e+01 1.014020000000000010e+02 8.887659999999999627e+01
7.317899999999999849e+00 1.549075074880000003e+01 1.014039999999999964e+02 8.887760000000000105e+01
7.322225000000000428e+00 1.549221190879999988e+01 1.014050000000000011e+02 8.887829999999999586e+01
7.326550000000000118e+00 1.549370229200000004e+01 1.014060000000000059e+02 8.887919999999999732e+01
7.330875000000000696e+00 1.549516345199999989e+01 1.014069999999999965e+02 8.887990000000000634e+01
7.335200000000000387e+00 1.549665383520000006e+01 1.014090000000000060e+02 8.888079999999999359e+01
7.339525000000000965e+00 1.549811499519999991e+01 1.014099999999999966e+02 8.888150000000000261e+01
7.343849999999999767e+00 1.549957615519999976e+01 1.014110000000000014e+02 8.888240000000000407e+01
7.348175000000000345e+00 1.550103731519999961e+01 1.014110000000000014e+02 8.888309999999999889e+01
7.352500000000000036e+00 1.550252769839999978e+01 1.014110000000000014e+02 8.888400000000000034e+01
7.356825000000000614e+00 1.550463176879999949e+01 1.013670000000000044e+02 8.884739999999999327e+01
7.361150000000000304e+00 1.550594681279999776e+01 1.013709999999999951e+02 8.884789999999999566e+01
7.365475000000000882e+00 1.550734952639999875e+01 1.013689999999999998e+02 8.885500000000000398e+01
7.369799999999999685e+00 1.550875223999999797e+01 1.013709999999999951e+02 8.885590000000000543e+01
7.374125000000000263e+00 1.551018417679999928e+01 1.013709999999999951e+02 8.885890000000000555e+01
7.378449999999999953e+00 1.551164533679999913e+01 1.013750000000000000e+02 8.885899999999999466e+01
7.382775000000000531e+00 1.551307727359999866e+01 1.013769999999999953e+02 8.886090000000000089e+01
7.387100000000000222e+00 1.551453843359999851e+01 1.013810000000000002e+02 8.886109999999999332e+01
7.391425000000000800e+00 1.551597037039999805e+01 1.013829999999999956e+02 8.886260000000000048e+01
7.395750000000000490e+00 1.551743153040000145e+01 1.013870000000000005e+02 8.886279999999999291e+01
7.400075000000001069e+00 1.551886346719999921e+01 1.013900000000000006e+02 8.886409999999999343e+01
7.404399999999999871e+00 1.552032462719999906e+01 1.013940000000000055e+02 8.886440000000000339e+01
7.408725000000000449e+00 1.552175656399999859e+01 1.013970000000000056e+02 8.886560000000000059e+01
7.413050000000000139e+00 1.552318850080000168e+01 1.014009999999999962e+02 8.886599999999999966e+01
7.417375000000000718e+00 1.552462043759999943e+01 1.014039999999999964e+02 8.886709999999999354e+01
7.421700000000000408e+00 1.552605237439999897e+01 1.014080000000000013e+02 8.886759999999999593e+01
7.426025000000000986e+00 1.552748431119999850e+01 1.014080000000000013e+02 8.886870000000000402e+01
7.430349999999999788e+00 1.552891624799999981e+01 1.014099999999999966e+02 8.886920000000000641e+01
7.434675000000000367e+00 1.553034818479999934e+01 1.014110000000000014e+02 8.887019999999999698e+01
7.439000000000000057e+00 1.553178012159999888e+01 1.014120000000000061e+02 8.887080000000000268e+01
7.443325000000000635e+00 1.553318283519999987e+01 1.014129999999999967e+02 8.887179999999999325e+01
7.447650000000000325e+00 1.553461477199999763e+01 1.014150000000000063e+02 8.887239999999999895e+01
7.451975000000000904e+00 1.553604670880000072e+01 1.014159999999999968e+02 8.887330000000000041e+01
7.456300000000000594e+00 1.553744942239999816e+01 1.014170000000000016e+02 8.887390000000000612e+01
7.460625000000000284e+00 1.553888135919999769e+01 1.014159999999999968e+02 8.887489999999999668e+01
7.464949999999999974e+00 1.554083931359999937e+01 1.013760000000000048e+02 8.884399999999999409e+01
7.469275000000000553e+00 1.554209591119999878e+01 1.013790000000000049e+02 8.884359999999999502e+01
7.473600000000000243e+00 1.554344017839999914e+01 1.013780000000000001e+02 8.885030000000000427e+01
7.477925000000000821e+00 1.554481366879999982e+01 1.013790000000000049e+02 8.885099999999999909e+01
7.482250000000000512e+00 1.554618715920000049e+01 1.013799999999999955e+02 8.885380000000000678e+01
7.486575000000001090e+00 1.554758987279999793e+01 1.013829999999999956e+02 8.885410000000000252e+01
7.490899999999999892e+00 1.554899258640000070e+01 1.013859999999999957e+02 8.885580000000000211e+01
7.495225000000000470e+00 1.555039529999999814e+01 1.013889999999999958e+02 8.885599999999999454e+01
7.499550000000000161e+00 1.555179801359999914e+01 1.013919999999999959e+02 8.885729999999999507e+01
7.503875000000000739e+00 1.555317150399999981e+01 1.013949999999999960e+02 8.885769999999999413e+01
7.508200000000000429e+00 1.555457421759999725e+01 1.013990000000000009e+02 8.885880000000000223e+01
7.512525000000001008e+00 1.555597693120000002e+01 1.014020000000000010e+02 8.885920000000000130e+01
7.516850000000000698e+00 1.555737964479999746e+01 1.014050000000000011e+02 8.886020000000000607e+01
7.521175000000000388e+00 1.555875313519999814e+01 1.014090000000000060e+02 8.886079999999999757e+01
7.525500000000000078e+00 1.556015584879999913e+01 1.014120000000000061e+02 8.886169999999999902e+01
7.529825000000000657e+00 1.556152933919999981e+01 1.014150000000000063e+02 8.886230000000000473e+01
7.534150000000000347e+00 1.556290282960000049e+01 1.014159999999999968e+02 8.886320000000000618e+01
7.538475000000000925e+00 1.556430554319999970e+01 1.014170000000000016e+02 8.886379999999999768e+01
7.542800000000000615e+00 1.556567903360000038e+01 1.014189999999999969e+02 8.886469999999999914e+01
7.547125000000001194e+00 1.556705252399999928e+01 1.014189999999999969e+02 8.886530000000000484e+01
7.551449999999999996e+00 1.556842601439999996e+01 1.014210000000000065e+02 8.886610000000000298e+01
7.555775000000000574e+00 1.556979950479999708e+01 1.014219999999999970e+02 8.886679999999999779e+01
7.560100000000000264e+00 1.557117299519999776e+01 1.014240000000000066e+02 8.886759999999999593e+01
7.564425000000000843e+00 1.557254648559999843e+01 1.014240000000000066e+02 8.886830000000000496e+01
7.568750000000000533e+00 1.557391997599999911e+01 1.014240000000000066e+02 8.886910000000000309e+01
7.573075000000000223e+00 1.557567336799999858e+01 1.013979999999999961e+02 8.883880000000000621e+01
7.577399999999999913e+00 1.557690074239999767e+01 1.014039999999999964e+02 8.883899999999999864e+01
7.581724999999999604e+00 1.557821578639999949e+01 1.014020000000000010e+02 8.884529999999999461e+01
7.586050000000000182e+00 1.557953083039999953e+01 1.014039999999999964e+02 8.884610000000000696e+01
7.590374999999999872e+00 1.558087509759999811e+01 1.014039999999999964e+02 8.884879999999999711e+01
7.594700000000000450e+00 1.558221936479999847e+01 1.014080000000000013e+02 8.884900000000000375e+01
7.599025000000000141e+00 1.558356363199999706e+01 1.014099999999999966e+02 8.885080000000000666e+01
7.603350000000000719e+00 1.558493712239999773e+01 1.014129999999999967e+02 8.885099999999999909e+01
7.607674999999999521e+00 1.558628138959999809e+01 1.014159999999999968e+02 8.885240000000000293e+01
7.612000000000000099e+00 1.558762565679999845e+01 1.014189999999999969e+02 8.885259999999999536e+01
7.616324999999999790e+00 1.558896992399999704e+01 1.014189999999999969e+02 8.885380000000000678e+01
7.620650000000000368e+00 1.559034341439999771e+01 1.014210000000000065e+02 8.885410000000000252e+01
7.624975000000000058e+00 1.559168768159999807e+01 1.014210000000000065e+02 8.885519999999999641e+01
7.629300000000000637e+00 1.559303194879999843e+01 1.014230000000000018e+02 8.885559999999999548e+01
7.633625000000000327e+00 1.559437621600000057e+01 1.014240000000000066e+02 8.885660000000000025e+01
7.637950000000000017e+00 1.559569125999999883e+01 1.014260000000000019e+02 8.885699999999999932e+01
7.642274999999999707e+00 1.559703552719999919e+01 1.014270000000000067e+02 8.885809999999999320e+01
7.646600000000000286e+00 1.559837979439999955e+01 1.014270000000000067e+02 8.885850000000000648e+01
7.650924999999999976e+00 1.559972406159999814e+01 1.014260000000000019e+02 8.885949999999999704e+01
7.655250000000000554e+00 1.560103910559999996e+01 1.014260000000000019e+02 8.885999999999999943e+01
7.659575000000000244e+00 1.560238337280000032e+01 1.014260000000000019e+02 8.886100000000000421e+01
7.663900000000000823e+00 1.560369841679999858e+01 1.014260000000000019e+02 8.886140000000000327e+01
7.668224999999999625e+00 1.560501346079999863e+01 1.014260000000000019e+02 8.886239999999999384e+01
7.672550000000000203e+00 1.560635772799999721e+01 1.014260000000000019e+02 8.886289999999999623e+01
7.676874999999999893e+00 1.560767277200000080e+01 1.014260000000000019e+02 8.886379999999999768e+01
7.681200000000000472e+00 1.560942616399999849e+01 1.014219999999999970e+02 8.883299999999999841e+01
7.685525000000000162e+00 1.561062431520000082e+01 1.014270000000000067e+02 8.883299999999999841e+01
7.689850000000000740e+00 1.561188091279999846e+01 1.014260000000000019e+02 8.883839999999999293e+01
7.694174999999999542e+00 1.561316673359999996e+01 1.014279999999999973e+02 8.883929999999999438e+01
7.698500000000000121e+00 1.561445255439999968e+01 1.014279999999999973e+02 8.884180000000000632e+01
7.702824999999999811e+00 1.561576759839999973e+01 1.014279999999999973e+02 8.884220000000000539e+01
7.707150000000000389e+00 1.561708264239999799e+01 1.014290000000000020e+02 8.884380000000000166e+01
7.711475000000000080e+00 1.561836846319999950e+01 1.014300000000000068e+02 8.884420000000000073e+01
7.715800000000000658e+00 1.561968350719999776e+01 1.014309999999999974e+02 8.884539999999999793e+01
7.720125000000000348e+00 1.562096932799999927e+01 1.014320000000000022e+02 8.884579999999999700e+01
7.724450000000000038e+00 1.562228437199999931e+01 1.014330000000000069e+02 8.884680000000000177e+01
7.728774999999999729e+00 1.562359941600000113e+01 1.014330000000000069e+02 8.884730000000000416e+01
7.733100000000000307e+00 1.562488523679999908e+01 1.014330000000000069e+02 8.884820000000000562e+01
7.737424999999999997e+00 1.562620028080000090e+01 1.014330000000000069e+02 8.884879999999999711e+01
7.741750000000000576e+00 1.562748610159999885e+01 1.014330000000000069e+02 8.884959999999999525e+01
7.746075000000000266e+00 1.562877192240000035e+01 1.014320000000000022e+02 8.885020000000000095e+01
7.750400000000000844e+00 1.563008696639999862e+01 1.014320000000000022e+02 8.885099999999999909e+01
7.754724999999999646e+00 1.563137278720000012e+01 1.014320000000000022e+02 8.885160000000000480e+01
7.759050000000000225e+00 1.563265860799999807e+01 1.014320000000000022e+02 8.885240000000000293e+01
7.763374999999999915e+00 1.563394442879999957e+01 1.014320000000000022e+02 8.885309999999999775e+01
7.767700000000000493e+00 1.563523024959999752e+01 1.014320000000000022e+02 8.885380000000000678e+01
7.772025000000000183e+00 1.563651607039999902e+01 1.014320000000000022e+02 8.885450000000000159e+01
7.776350000000000762e+00 1.563780189120000053e+01 1.014330000000000069e+02 8.885519999999999641e+01
7.780675000000000452e+00 1.563905848879999994e+01 1.014320000000000022e+02 8.885590000000000543e+01
7.785000000000000142e+00 1.564034430959999789e+01 1.014330000000000069e+02 8.885660000000000025e+01
7.789324999999999832e+00 1.564203925519999849e+01 1.014380000000000024e+02 8.883259999999999934e+01
7.793650000000000411e+00 1.564317895999999841e+01 1.014410000000000025e+02 8.883199999999999363e+01
7.797975000000000101e+00 1.564440633439999928e+01 1.014369999999999976e+02 8.883719999999999573e+01
7.802300000000000679e+00 1.564563370879999837e+01 1.014380000000000024e+02 8.883780000000000143e+01
7.806625000000000369e+00 1.564689030639999956e+01 1.014369999999999976e+02 8.884040000000000248e+01
7.810950000000000948e+00 1.564814690399999897e+01 1.014380000000000024e+02 8.884050000000000580e+01
7.815274999999999750e+00 1.564940350160000015e+01 1.014369999999999976e+02 8.884220000000000539e+01
7.819600000000000328e+00 1.565066009919999956e+01 1.014369999999999976e+02 8.884229999999999450e+01
7.823925000000000018e+00 1.565191669680000075e+01 1.014360000000000070e+02 8.884359999999999502e+01
7.828250000000000597e+00 1.565320251759999870e+01 1.014360000000000070e+02 8.884380000000000166e+01
7.832575000000000287e+00 1.565445911519999989e+01 1.014360000000000070e+02 8.884489999999999554e+01
7.836900000000000865e+00 1.565571571279999930e+01 1.014360000000000070e+02 8.884520000000000550e+01
7.841224999999999667e+00 1.565697231040000048e+01 1.014350000000000023e+02 8.884619999999999607e+01
7.845550000000000246e+00 1.565822890799999989e+01 1.014360000000000070e+02 8.884650000000000603e+01
7.849874999999999936e+00 1.565948550559999752e+01 1.014350000000000023e+02 8.884749999999999659e+01
7.854200000000000514e+00 1.566074210319999871e+01 1.014360000000000070e+02 8.884780000000000655e+01
7.858525000000000205e+00 1.566196947759999780e+01 1.014350000000000023e+02 8.884879999999999711e+01
7.862850000000000783e+00 1.566322607519999899e+01 1.014360000000000070e+02 8.884919999999999618e+01
7.867175000000000473e+00 1.566448267279999840e+01 1.014360000000000070e+02 8.885009999999999764e+01
7.871500000000000163e+00 1.566571004719999749e+01 1.014360000000000070e+02 8.885049999999999670e+01
7.875824999999999854e+00 1.566696664479999868e+01 1.014360000000000070e+02 8.885139999999999816e+01
7.880150000000000432e+00 1.566819401919999777e+01 1.014360000000000070e+02 8.885179999999999723e+01
7.884475000000000122e+00 1.566945061679999895e+01 1.014360000000000070e+02 8.885269999999999868e+01
7.888800000000000701e+00 1.567067799119999805e+01 1.014360000000000070e+02 8.885309999999999775e+01
7.893125000000000391e+00 1.567190536559999714e+01 1.014320000000000022e+02 8.885399999999999920e+01
7.897450000000000969e+00 1.567348341839999826e+01 1.014429999999999978e+02 8.882599999999999341e+01
7.901774999999999771e+00 1.567459390000000141e+01 1.014459999999999980e+02 8.882599999999999341e+01
7.906100000000000350e+00 1.567579205120000019e+01 1.014440000000000026e+02 8.883069999999999311e+01
7.910425000000000040e+00 1.567699020239999896e+01 1.014429999999999978e+02 8.883140000000000214e+01
7.914750000000000618e+00 1.567821757679999806e+01 1.014419999999999931e+02 8.883369999999999322e+01
7.919075000000000308e+00 1.567941572800000039e+01 1.014419999999999931e+02 8.883400000000000318e+01
7.923400000000000887e+00 1.568067232559999979e+01 1.014410000000000025e+02 8.883549999999999613e+01
7.927725000000000577e+00 1.568187047679999857e+01 1.014410000000000025e+02 8.883580000000000609e+01
7.932050000000000267e+00 1.568309785119999766e+01 1.014369999999999976e+02 8.883689999999999998e+01
7.936374999999999957e+00 1.568432522559999853e+01 1.014330000000000069e+02 8.883729999999999905e+01
7.940700000000000536e+00 1.568555259999999762e+01 1.014290000000000020e+02 8.883820000000000050e+01
7.945025000000000226e+00 1.568675075119999995e+01 1.014249999999999972e+02 8.883859999999999957e+01
7.949350000000000804e+00 1.568797812559999905e+01 1.014210000000000065e+02 8.883950000000000102e+01
7.953675000000000495e+00 1.568920549999999814e+01 1.014170000000000016e+02 8.884000000000000341e+01
7.958000000000001073e+00 1.569040365119999692e+01 1.014140000000000015e+02 8.884080000000000155e+01
7.962324999999999875e+00 1.569163102560000134e+01 1.014099999999999966e+02 8.884130000000000393e+01
7.966650000000000453e+00 1.569282917680000011e+01 1.014060000000000059e+02 8.884210000000000207e+01
7.970975000000000144e+00 1.569402732799999889e+01 1.014020000000000010e+02 8.884260000000000446e+01
7.975300000000000722e+00 1.569525470239999798e+01 1.013990000000000009e+02 8.884340000000000259e+01
7.979625000000000412e+00 1.569645285360000031e+01 1.013949999999999960e+02 8.884399999999999409e+01
7.983950000000000990e+00 1.569765100479999909e+01 1.013919999999999959e+02 8.884470000000000312e+01
7.988274999999999793e+00 1.569884915599999964e+01 1.013880000000000052e+02 8.884529999999999461e+01
7.992600000000000371e+00 1.570004730719999841e+01 1.013840000000000003e+02 8.884600000000000364e+01
7.996925000000000061e+00 1.570124545839999719e+01 1.013799999999999955e+02 8.884659999999999513e+01
8.001250000000000639e+00 1.570244360959999952e+01 1.013769999999999953e+02 8.884730000000000416e+01
8.005575000000000330e+00 1.570399243919999854e+01 1.014519999999999982e+02 8.882370000000000232e+01
8.009900000000000020e+00 1.570507369759999783e+01 1.014549999999999983e+02 8.882330000000000325e+01
8.014224999999999710e+00 1.570624262559999806e+01 1.014489999999999981e+02 8.882779999999999632e+01
8.018550000000001177e+00 1.570738233039999976e+01 1.014449999999999932e+02 8.882829999999999870e+01
8.022875000000000867e+00 1.570855125839999999e+01 1.014389999999999930e+02 8.883060000000000400e+01
8.027200000000000557e+00 1.570974940959999877e+01 1.014350000000000023e+02 8.883079999999999643e+01
8.031525000000000247e+00 1.571091833760000078e+01 1.014300000000000068e+02 8.883230000000000359e+01
8.035849999999999937e+00 1.571211648879999956e+01 1.014260000000000019e+02 8.883240000000000691e+01
8.040174999999999628e+00 1.571328541679999979e+01 1.014219999999999970e+02 8.883369999999999322e+01
8.044500000000001094e+00 1.571448356799999857e+01 1.014189999999999969e+02 8.883379999999999654e+01
8.048825000000000784e+00 1.571565249600000058e+01 1.014150000000000063e+02 8.883490000000000464e+01
8.053150000000000475e+00 1.571682142399999904e+01 1.014110000000000014e+02 8.883509999999999707e+01
8.057475000000000165e+00 1.571801957519999959e+01 1.014069999999999965e+02 8.883610000000000184e+01
8.061800000000001631e+00 1.571918850319999805e+01 1.014039999999999964e+02 8.883639999999999759e+01
8.066124999999999545e+00 1.572035743120000006e+01 1.014000000000000057e+02 8.883729999999999905e+01
8.070450000000001012e+00 1.572152635920000030e+01 1.013970000000000056e+02 8.883769999999999811e+01
8.074775000000000702e+00 1.572269528719999876e+01 1.013930000000000007e+02 8.883859999999999957e+01
8.079100000000000392e+00 1.572386421519999899e+01 1.013900000000000006e+02 8.883889999999999532e+01
8.083425000000000082e+00 1.572503314320000101e+01 1.013859999999999957e+02 8.883979999999999677e+01
8.087750000000001549e+00 1.572620207119999947e+01 1.013829999999999956e+02 8.884019999999999584e+01
8.092074999999999463e+00 1.572737099919999970e+01 1.013790000000000049e+02 8.884109999999999729e+01
8.096400000000000929e+00 1.572853992719999816e+01 1.013750000000000000e+02 8.884149999999999636e+01
8.100725000000000620e+00 1.572967963199999808e+01 1.013719999999999999e+02 8.884229999999999450e+01
8.105050000000000310e+00 1.573084856000000009e+01 1.013679999999999950e+02 8.884269999999999357e+01
8.109375000000000000e+00 1.573198826480000001e+01 1.013649999999999949e+02 8.884359999999999502e+01
8.113699999999999690e+00 1.573344942479999986e+01 1.014579999999999984e+02 8.882620000000000005e+01
8.118025000000001157e+00 1.573447223680000029e+01 1.014590000000000032e+02 8.882710000000000150e+01
8.122349999999999071e+00 1.573558271839999989e+01 1.014519999999999982e+02 8.883129999999999882e+01
8.126675000000000537e+00 1.573669319999999772e+01 1.014470000000000027e+02 8.883199999999999363e+01
8.131000000000000227e+00 1.573783290479999941e+01 1.014410000000000025e+02 8.883400000000000318e+01
8.135324999999999918e+00 1.573897260959999933e+01 1.014369999999999976e+02 8.883429999999999893e+01
8.139649999999999608e+00 1.574011231439999925e+01 1.014330000000000069e+02 8.883549999999999613e+01
8.143975000000001074e+00 1.574125201919999917e+01 1.014290000000000020e+02 8.883580000000000609e+01
8.148300000000000765e+00 1.574239172400000086e+01 1.014249999999999972e+02 8.883669999999999334e+01
8.152625000000000455e+00 1.574353142880000078e+01 1.014210000000000065e+02 8.883700000000000330e+01
8.156950000000000145e+00 1.574467113359999715e+01 1.014180000000000064e+02 8.883780000000000143e+01
8.161274999999999835e+00 1.574581083839999884e+01 1.014140000000000015e+02 8.883820000000000050e+01
8.165599999999999525e+00 1.574695054319999876e+01 1.014110000000000014e+02 8.883889999999999532e+01
8.169925000000000992e+00 1.574809024799999868e+01 1.014069999999999965e+02 8.883939999999999770e+01
8.174250000000000682e+00 1.574922995279999860e+01 1.014039999999999964e+02 8.884000000000000341e+01
8.178575000000000372e+00 1.575036965759999852e+01 1.014000000000000057e+02 8.884050000000000580e+01
8.182900000000000063e+00 1.575148013919999812e+01 1.013970000000000056e+02 8.884120000000000061e+01
8.187224999999999753e+00 1.575261984399999982e+01 1.013940000000000055e+02 8.884170000000000300e+01
8.191549999999999443e+00 1.575373032559999942e+01 1.013900000000000006e+02 8.884229999999999450e+01
8.195875000000000909e+00 1.575487003039999934e+01 1.013870000000000005e+02 8.884290000000000020e+01
8.200200000000000600e+00 1.575598051199999894e+01 1.013840000000000003e+02 8.884350000000000591e+01
8.204525000000000290e+00 1.575712021679999886e+01 1.013799999999999955e+02 8.884409999999999741e+01
8.208849999999999980e+00 1.575823069839999846e+01 1.013769999999999953e+02 8.884470000000000312e+01
8.213174999999999670e+00 1.575934117999999806e+01 1.013730000000000047e+02 8.884529999999999461e+01
8.217499999999999361e+00 1.576048088479999798e+01 1.013700000000000045e+02 8.884579999999999700e+01
8.221825000000000827e+00 1.576191282160000107e+01 1.014560000000000031e+02 8.882729999999999393e+01
8.226150000000000517e+00 1.576290641039999940e+01 1.014539999999999935e+02 8.882680000000000575e+01
8.230475000000000207e+00 1.576398766879999869e+01 1.014470000000000027e+02 8.883079999999999643e+01
8.234799999999999898e+00 1.576506892719999975e+01 1.014429999999999978e+02 8.883119999999999550e+01
8.239124999999999588e+00 1.576617940879999935e+01 1.014369999999999976e+02 8.883320000000000505e+01
8.243449999999999278e+00 1.576726066719999864e+01 1.014339999999999975e+02 8.883329999999999416e+01
8.247775000000000745e+00 1.576837114879999824e+01 1.014290000000000020e+02 8.883469999999999800e+01
8.252100000000000435e+00 1.576948163040000139e+01 1.014260000000000019e+02 8.883480000000000132e+01
8.256425000000000125e+00 1.577059211199999922e+01 1.014219999999999970e+02 8.883589999999999520e+01
8.260749999999999815e+00 1.577167337039999850e+01 1.014189999999999969e+02 8.883599999999999852e+01
8.265075000000001282e+00 1.577278385199999811e+01 1.014150000000000063e+02 8.883700000000000330e+01
8.269399999999999196e+00 1.577389433359999771e+01 1.014120000000000061e+02 8.883719999999999573e+01
8.273725000000000662e+00 1.577497559199999877e+01 1.014080000000000013e+02 8.883799999999999386e+01
8.278050000000000352e+00 1.577608607359999837e+01 1.014050000000000011e+02 8.883830000000000382e+01
8.282375000000000043e+00 1.577716733199999766e+01 1.014009999999999962e+02 8.883910000000000196e+01
8.286699999999999733e+00 1.577827781360000081e+01 1.013979999999999961e+02 8.883950000000000102e+01
8.291025000000001199e+00 1.577935907199999832e+01 1.013949999999999960e+02 8.884019999999999584e+01
8.295350000000000890e+00 1.578044033039999761e+01 1.013919999999999959e+02 8.884059999999999491e+01
8.299675000000000580e+00 1.578155081200000076e+01 1.013880000000000052e+02 8.884139999999999304e+01
8.304000000000000270e+00 1.578263207039999827e+01 1.013850000000000051e+02 8.884170000000000300e+01
8.308324999999999960e+00 1.578371332879999756e+01 1.013820000000000050e+02 8.884250000000000114e+01
8.312649999999999650e+00 1.578479458720000039e+01 1.013790000000000049e+02 8.884290000000000020e+01
8.316975000000001117e+00 1.578587584559999790e+01 1.013750000000000000e+02 8.884359999999999502e+01
8.321300000000000807e+00 1.578695710400000074e+01 1.013719999999999999e+02 8.884399999999999409e+01
8.325625000000000497e+00 1.578803836239999825e+01 1.013689999999999998e+02 8.884470000000000312e+01
8.329950000000000188e+00 1.578944107600000102e+01 1.014479999999999933e+02 8.882349999999999568e+01
8.334274999999999878e+00 1.579043466479999935e+01 1.014449999999999932e+02 8.882420000000000471e+01
8.338599999999999568e+00 1.579145747679999978e+01 1.014389999999999930e+02 8.882789999999999964e+01
8.342925000000001035e+00 1.579250951199999697e+01 1.014339999999999975e+02 8.882859999999999445e+01
8.347250000000000725e+00 1.579356154719999950e+01 1.014300000000000068e+02 8.883039999999999736e+01
8.351575000000000415e+00 1.579464280560000056e+01 1.014260000000000019e+02 8.883069999999999311e+01
8.355900000000000105e+00 1.579569484079999775e+01 1.014219999999999970e+02 8.883190000000000452e+01
8.360224999999999795e+00 1.579677609920000059e+01 1.014180000000000064e+02 8.883220000000000027e+01
8.364549999999999486e+00 1.579782813439999778e+01 1.014150000000000063e+02 8.883299999999999841e+01
8.368875000000000952e+00 1.579890939280000062e+01 1.014120000000000061e+02 8.883329999999999416e+01
8.373200000000000642e+00 1.579996142799999781e+01 1.014080000000000013e+02 8.883410000000000650e+01
8.377525000000000333e+00 1.580104268639999887e+01 1.014050000000000011e+02 8.883440000000000225e+01
8.381850000000000023e+00 1.580209472160000139e+01 1.014020000000000010e+02 8.883509999999999707e+01
8.386174999999999713e+00 1.580314675679999858e+01 1.013979999999999961e+02 8.883549999999999613e+01
8.390499999999999403e+00 1.580422801519999965e+01 1.013949999999999960e+02 8.883620000000000516e+01
8.394825000000000870e+00 1.580528005039999861e+01 1.013919999999999959e+02 8.883660000000000423e+01
8.399150000000000560e+00 1.580633208559999936e+01 1.013889999999999958e+02 8.883719999999999573e+01
8.403475000000000250e+00 1.580738412080000010e+01 1.013859999999999957e+02 8.883769999999999811e+01
8.407799999999999940e+00 1.580843615599999730e+01 1.013829999999999956e+02 8.883830000000000382e+01
8.412125000000001407e+00 1.580948819119999982e+01 1.013790000000000049e+02 8.883880000000000621e+01
8.416449999999999321e+00 1.581054022640000056e+01 1.013769999999999953e+02 8.883929999999999438e+01
8.420775000000000787e+00 1.581159226159999776e+01 1.013730000000000047e+02 8.883990000000000009e+01
8.425100000000000477e+00 1.581264429679999850e+01 1.013700000000000045e+02 8.884040000000000248e+01
8.429425000000000168e+00 1.581369633200000102e+01 1.013670000000000044e+02 8.884090000000000487e+01
8.433749999999999858e+00 1.581471914399999967e+01 1.013640000000000043e+02 8.884149999999999636e+01
8.438075000000001324e+00 1.581612185759999889e+01 1.014440000000000026e+02 8.882290000000000418e+01
8.442400000000001015e+00 1.581705700000000014e+01 1.014419999999999931e+02 8.882219999999999516e+01
8.446725000000000705e+00 1.581807981199999880e+01 1.014350000000000023e+02 8.882580000000000098e+01
8.451050000000000395e+00 1.581907340079999891e+01 1.014309999999999974e+02 8.882620000000000005e+01
8.455375000000000085e+00 1.582012543599999965e+01 1.014260000000000019e+02 8.882800000000000296e+01
8.459699999999999775e+00 1.582114824800000008e+01 1.014230000000000018e+02 8.882800000000000296e+01
8.464025000000001242e+00 1.582217106000000051e+01 1.014180000000000064e+02 8.882930000000000348e+01
8.468350000000000932e+00 1.582322309519999770e+01 1.014150000000000063e+02 8.882940000000000680e+01
8.472675000000000622e+00 1.582424590719999813e+01 1.014120000000000061e+02 8.883029999999999404e+01
8.477000000000000313e+00 1.582526871919999856e+01 1.014090000000000060e+02 8.883050000000000068e+01
8.481325000000000003e+00 1.582632075439999930e+01 1.014050000000000011e+02 8.883129999999999882e+01
8.485649999999999693e+00 1.582734356639999973e+01 1.014020000000000010e+02 8.883150000000000546e+01
8.489975000000001160e+00 1.582836637840000016e+01 1.013990000000000009e+02 8.883230000000000359e+01
8.494300000000000850e+00 1.582938919040000059e+01 1.013960000000000008e+02 8.883259999999999934e+01
8.498625000000000540e+00 1.583041200240000101e+01 1.013930000000000007e+02 8.883339999999999748e+01
8.502950000000000230e+00 1.583146403759999821e+01 1.013900000000000006e+02 8.883360000000000412e+01
8.507274999999999920e+00 1.583245762639999832e+01 1.013870000000000005e+02 8.883440000000000225e+01
8.511599999999999611e+00 1.583348043839999875e+01 1.013840000000000003e+02 8.883469999999999800e+01
8.515925000000001077e+00 1.583450325039999740e+01 1.013799999999999955e+02 8.883540000000000703e+01
8.520250000000000767e+00 1.583552606239999783e+01 1.013780000000000001e+02 8.883580000000000609e+01
8.524575000000000458e+00 1.583654887439999825e+01 1.013739999999999952e+02 8.883650000000000091e+01
8.528900000000000148e+00 1.583757168639999868e+01 1.013709999999999951e+02 8.883679999999999666e+01
8.533225000000001614e+00 1.583856527519999879e+01 1.013679999999999950e+02 8.883750000000000568e+01
8.537549999999999528e+00 1.583958808719999922e+01 1.013649999999999949e+02 8.883790000000000475e+01
8.541875000000000995e+00 1.584061089919999787e+01 1.013619999999999948e+02 8.883859999999999957e+01
8.546200000000000685e+00 1.584192594320000147e+01 1.014230000000000018e+02 8.881820000000000448e+01
8.550525000000000375e+00 1.584283186239999708e+01 1.014210000000000065e+02 8.881820000000000448e+01
8.554850000000000065e+00 1.584382545120000074e+01 1.014150000000000063e+02 8.882170000000000698e+01
8.559175000000001532e+00 1.584478981679999876e+01 1.014110000000000014e+02 8.882219999999999516e+01
8.563499999999999446e+00 1.584578340559999887e+01 1.014069999999999965e+02 8.882410000000000139e+01
8.567825000000000912e+00 1.584677699440000076e+01 1.014030000000000058e+02 8.882420000000000471e+01
8.572150000000000603e+00 1.584777058320000087e+01 1.013990000000000009e+02 8.882540000000000191e+01
8.576475000000000293e+00 1.584876417199999921e+01 1.013960000000000008e+02 8.882559999999999434e+01
8.580799999999999983e+00 1.584978698399999963e+01 1.013930000000000007e+02 8.882640000000000668e+01
8.585125000000001450e+00 1.585078057279999975e+01 1.013900000000000006e+02 8.882670000000000243e+01
8.589450000000001140e+00 1.585177416159999808e+01 1.013870000000000005e+02 8.882739999999999725e+01
8.593775000000000830e+00 1.585276775039999819e+01 1.013840000000000003e+02 8.882769999999999300e+01
8.598100000000000520e+00 1.585376133920000008e+01 1.013810000000000002e+02 8.882840000000000202e+01
8.602425000000000210e+00 1.585475492800000019e+01 1.013780000000000001e+02 8.882869999999999777e+01
8.606749999999999901e+00 1.585574851679999853e+01 1.013750000000000000e+02 8.882940000000000680e+01
8.611075000000001367e+00 1.585674210559999864e+01 1.013719999999999999e+02 8.882980000000000587e+01
8.615400000000001057e+00 1.585773569439999875e+01 1.013689999999999998e+02 8.883029999999999404e+01
8.619725000000000747e+00 1.585872928320000064e+01 1.013659999999999997e+02 8.883079999999999643e+01
8.624050000000000438e+00 1.585972287200000075e+01 1.013629999999999995e+02 8.883129999999999882e+01
8.628375000000000128e+00 1.586068723759999877e+01 1.013599999999999994e+02 8.883180000000000121e+01
8.632699999999999818e+00 1.586168082639999710e+01 1.013569999999999993e+02 8.883240000000000691e+01
8.637025000000001285e+00 1.586267441520000077e+01 1.013539999999999992e+02 8.883280000000000598e+01
8.641350000000000975e+00 1.586363878079999878e+01 1.013509999999999991e+02 8.883339999999999748e+01
8.645675000000000665e+00 1.586463236959999890e+01 1.013479999999999990e+02 8.883379999999999654e+01
8.650000000000000355e+00 1.586559673520000047e+01 1.013460000000000036e+02 8.883440000000000225e+01
8.654325000000000045e+00 1.586685333279999988e+01 1.014069999999999965e+02 8.881570000000000675e+01
8.658649999999999736e+00 1.586775925200000081e+01 1.014050000000000011e+02 8.881579999999999586e+01
8.662975000000001202e+00 1.586869439439999852e+01 1.013990000000000009e+02 8.881940000000000168e+01
8.667300000000000892e+00 1.586962953679999977e+01 1.013960000000000008e+02 8.881980000000000075e+01
8.671625000000000583e+00 1.587059390239999779e+01 1.013910000000000053e+02 8.882160000000000366e+01
8.675950000000000273e+00 1.587155826799999936e+01 1.013880000000000052e+02 8.882170000000000698e+01
8.680275000000001739e+00 1.587255185679999947e+01 1.013840000000000003e+02 8.882290000000000418e+01
8.684599999999999653e+00 1.587351622240000104e+01 1.013810000000000002e+02 8.882299999999999329e+01
8.688924999999999343e+00 1.587448058799999906e+01 1.013780000000000001e+02 8.882399999999999807e+01
8.693249999999999034e+00 1.587544495359999708e+01 1.013750000000000000e+02 8.882410000000000139e+01
8.697575000000000500e+00 1.587640931920000043e+01 1.013719999999999999e+02 8.882489999999999952e+01
8.701900000000000190e+00 1.587740290799999876e+01 1.013689999999999998e+02 8.882510000000000616e+01
8.706224999999999881e+00 1.587836727360000033e+01 1.013659999999999997e+02 8.882590000000000430e+01
8.710549999999999571e+00 1.587933163920000013e+01 1.013640000000000043e+02 8.882609999999999673e+01
8.714875000000001037e+00 1.588026678159999960e+01 1.013610000000000042e+02 8.882680000000000575e+01
8.719200000000000728e+00 1.588123114719999940e+01 1.013580000000000041e+02 8.882710000000000150e+01
8.723525000000000418e+00 1.588219551280000097e+01 1.013550000000000040e+02 8.882779999999999632e+01
8.727850000000000108e+00 1.588315987839999899e+01 1.013520000000000039e+02 8.882800000000000296e+01
8.732175000000001575e+00 1.588412424399999701e+01 1.013490000000000038e+02 8.882869999999999777e+01
8.736500000000001265e+00 1.588505938639999826e+01 1.013469999999999942e+02 8.882899999999999352e+01
8.740824999999999179e+00 1.588602375199999983e+01 1.013439999999999941e+02 8.882970000000000255e+01
8.745149999999998869e+00 1.588698811759999963e+01 1.013409999999999940e+02 8.882999999999999829e+01
8.749475000000000335e+00 1.588792325999999910e+01 1.013379999999999939e+02 8.883069999999999311e+01
8.753800000000000026e+00 1.588888762559999890e+01 1.013349999999999937e+02 8.883100000000000307e+01
8.758124999999999716e+00 1.588982276799999838e+01 1.013319999999999936e+02 8.883169999999999789e+01
8.762449999999999406e+00 1.589102091919999715e+01 1.013730000000000047e+02 8.881449999999999534e+01
8.766775000000000873e+00 1.589189761520000133e+01 1.013719999999999999e+02 8.881359999999999388e+01
8.771100000000000563e+00 1.589280353440000049e+01 1.013670000000000044e+02 8.881699999999999307e+01
8.775425000000000253e+00 1.589373867679999819e+01 1.013640000000000043e+02 8.881749999999999545e+01
8.779749999999999943e+00 1.589467381919999944e+01 1.013599999999999994e+02 8.881919999999999504e+01
8.784075000000001410e+00 1.589560896160000070e+01 1.013569999999999993e+02 8.881940000000000168e+01
8.788400000000001100e+00 1.589654410399999840e+01 1.013529999999999944e+02 8.882040000000000646e+01
8.792725000000000790e+00 1.589747924639999965e+01 1.013499999999999943e+02 8.882070000000000221e+01
8.797049999999998704e+00 1.589844361200000122e+01 1.013469999999999942e+02 8.882150000000000034e+01
8.801375000000000171e+00 1.589937875439999893e+01 1.013449999999999989e+02 8.882179999999999609e+01
8.805699999999999861e+00 1.590031389679999840e+01 1.013419999999999987e+02 8.882240000000000180e+01
8.810024999999999551e+00 1.590124903919999966e+01 1.013389999999999986e+02 8.882269999999999754e+01
8.814349999999999241e+00 1.590218418159999736e+01 1.013359999999999985e+02 8.882330000000000325e+01
8.818675000000000708e+00 1.590311932399999861e+01 1.013340000000000032e+02 8.882370000000000232e+01
8.823000000000000398e+00 1.590405446639999987e+01 1.013310000000000031e+02 8.882420000000000471e+01
8.827325000000000088e+00 1.590498960880000112e+01 1.013280000000000030e+02 8.882460000000000377e+01
8.831649999999999778e+00 1.590592475119999882e+01 1.013259999999999934e+02 8.882510000000000616e+01
8.835975000000001245e+00 1.590685989360000008e+01 1.013229999999999933e+02 8.882559999999999434e+01
8.840300000000000935e+00 1.590776581279999924e+01 1.013199999999999932e+02 8.882609999999999673e+01
8.844625000000000625e+00 1.590870095520000049e+01 1.013169999999999931e+02 8.882659999999999911e+01
8.848950000000000315e+00 1.590963609759999819e+01 1.013149999999999977e+02 8.882699999999999818e+01
8.853275000000001782e+00 1.591054201679999736e+01 1.013119999999999976e+02 8.882750000000000057e+01
8.857599999999999696e+00 1.591147715919999861e+01 1.013100000000000023e+02 8.882800000000000296e+01
8.861924999999999386e+00 1.591241230159999986e+01 1.013070000000000022e+02 8.882850000000000534e+01
8.866249999999999076e+00 1.591331822080000080e+01 1.013040000000000020e+02 8.882890000000000441e+01
8.870575000000000543e+00 1.591451637199999958e+01 1.013990000000000009e+02 8.881080000000000041e+01
8.874900000000000233e+00 1.591530539839999925e+01 1.013949999999999960e+02 8.881080000000000041e+01
8.879224999999999923e+00 1.591621131759999841e+01 1.013870000000000005e+02 8.881419999999999959e+01
8.883549999999999613e+00 1.591708801359999725e+01 1.013840000000000003e+02 8.881459999999999866e+01
8.887875000000001080e+00 1.591799393279999819e+01 1.013790000000000049e+02 8.881619999999999493e+01
8.892200000000000770e+00 1.591889985199999913e+01 1.013760000000000048e+02 8.881629999999999825e+01
8.896525000000000460e+00 1.591980577119999829e+01 1.013719999999999999e+02 8.881740000000000634e+01
8.900850000000000151e+00 1.592071169039999923e+01 1.013689999999999998e+02 8.881749999999999545e+01
8.905175000000001617e+00 1.592161760959999839e+01 1.013659999999999997e+02 8.881829999999999359e+01
8.909500000000001307e+00 1.592255275199999964e+01 1.013629999999999995e+02 8.881839999999999691e+01
8.913825000000000998e+00 1.592345867119999880e+01 1.013599999999999994e+02 8.881919999999999504e+01
8.918149999999998911e+00 1.592436459039999974e+01 1.013580000000000041e+02 8.881929999999999836e+01
8.922475000000000378e+00 1.592527050960000068e+01 1.013550000000000040e+02 8.881999999999999318e+01
8.926800000000000068e+00 1.592617642879999984e+01 1.013520000000000039e+02 8.882019999999999982e+01
8.931124999999999758e+00 1.592708234800000078e+01 1.013499999999999943e+02 8.882089999999999463e+01
8.935449999999999449e+00 1.592798826719999994e+01 1.013469999999999942e+02 8.882110000000000127e+01
8.939775000000000915e+00 1.592886496319999878e+01 1.013439999999999941e+02 8.882179999999999609e+01
8.944100000000000605e+00 1.592977088239999972e+01 1.013419999999999987e+02 8.882200000000000273e+01
8.948425000000000296e+00 1.593067680159999888e+01 1.013389999999999986e+02 8.882269999999999754e+01
8.952749999999999986e+00 1.593158272079999982e+01 1.013370000000000033e+02 8.882299999999999329e+01
8.957075000000001452e+00 1.593245941679999866e+01 1.013340000000000032e+02 8.882359999999999900e+01
8.961400000000001143e+00 1.593336533599999960e+01 1.013310000000000031e+02 8.882389999999999475e+01
8.965725000000000833e+00 1.593427125519999876e+01 1.013289999999999935e+02 8.882450000000000045e+01
8.970050000000000523e+00 1.593514795119999761e+01 1.013259999999999934e+02 8.882479999999999620e+01
8.974375000000001990e+00 1.593605387039999854e+01 1.013239999999999981e+02 8.882540000000000191e+01
8.978699999999999903e+00 1.593719357519999846e+01 1.014050000000000011e+02 8.880790000000000362e+01
8.983024999999999594e+00 1.593801182480000023e+01 1.014009999999999962e+02 8.880790000000000362e+01
8.987349999999999284e+00 1.593885929759999875e+01 1.013949999999999960e+02 8.881119999999999948e+01
8.991675000000000750e+00 1.593970677039999906e+01 1.013919999999999959e+02 8.881180000000000518e+01
8.996000000000000441e+00 1.594058346639999968e+01 1.013870000000000005e+02 8.881329999999999814e+01
9.000325000000000131e+00 1.594146016239999852e+01 1.013840000000000003e+02 8.881350000000000477e+01
9.004649999999999821e+00 1.594236608159999768e+01 1.013810000000000002e+02 8.881440000000000623e+01
9.008975000000001288e+00 1.594324277760000008e+01 1.013780000000000001e+02 8.881459999999999866e+01
9.013300000000000978e+00 1.594411947360000070e+01 1.013750000000000000e+02 8.881529999999999347e+01
9.017625000000000668e+00 1.594499616959999955e+01 1.013730000000000047e+02 8.881560000000000343e+01
9.021950000000000358e+00 1.594587286559999839e+01 1.013700000000000045e+02 8.881610000000000582e+01
9.026275000000001825e+00 1.594674956159999724e+01 1.013679999999999950e+02 8.881640000000000157e+01
9.030600000000001515e+00 1.594762625759999963e+01 1.013649999999999949e+02 8.881699999999999307e+01
9.034924999999999429e+00 1.594850295360000025e+01 1.013619999999999948e+02 8.881730000000000302e+01
9.039249999999999119e+00 1.594937964959999910e+01 1.013599999999999994e+02 8.881780000000000541e+01
9.043575000000000585e+00 1.595025634559999794e+01 1.013569999999999993e+02 8.881820000000000448e+01
9.047900000000000276e+00 1.595113304160000034e+01 1.013550000000000040e+02 8.881870000000000687e+01
9.052224999999999966e+00 1.595200973759999918e+01 1.013520000000000039e+02 8.881910000000000593e+01
9.056549999999999656e+00 1.595288643359999980e+01 1.013490000000000038e+02 8.881950000000000500e+01
9.060875000000001123e+00 1.595373390640000011e+01 1.013469999999999942e+02 8.881990000000000407e+01
9.065200000000000813e+00 1.595461060240000073e+01 1.013439999999999941e+02 8.882040000000000646e+01
9.069525000000000503e+00 1.595548729839999957e+01 1.013419999999999987e+02 8.882080000000000553e+01
9.073850000000000193e+00 1.595633477119999810e+01 1.013389999999999986e+02 8.882129999999999370e+01
9.078175000000001660e+00 1.595721146720000050e+01 1.013370000000000033e+02 8.882170000000000698e+01
9.082500000000001350e+00 1.595805893999999903e+01 1.013340000000000032e+02 8.882210000000000605e+01
9.086825000000001040e+00 1.595902330560000060e+01 1.014099999999999966e+02 8.882019999999999982e+01
9.091149999999998954e+00 1.595978310879999995e+01 1.014060000000000059e+02 8.881919999999999504e+01
9.095475000000000421e+00 1.596063058159999848e+01 1.014000000000000057e+02 8.882240000000000180e+01
9.099800000000000111e+00 1.596144883119999847e+01 1.013960000000000008e+02 8.882269999999999754e+01
9.104124999999999801e+00 1.596229630400000055e+01 1.013919999999999959e+02 8.882429999999999382e+01
9.108449999999999491e+00 1.596314377679999907e+01 1.013889999999999958e+02 8.882439999999999714e+01
9.112775000000000958e+00 1.596399124960000115e+01 1.013859999999999957e+02 8.882540000000000191e+01
9.117100000000000648e+00 1.596486794560000000e+01 1.013829999999999956e+02 8.882550000000000523e+01
9.121425000000000338e+00 1.596571541839999853e+01 1.013799999999999955e+02 8.882630000000000337e+01
9.125750000000000028e+00 1.596656289120000061e+01 1.013780000000000001e+02 8.882640000000000668e+01
9.130075000000001495e+00 1.596741036399999736e+01 1.013750000000000000e+02 8.882710000000000150e+01
9.134400000000001185e+00 1.596825783679999944e+01 1.013719999999999999e+02 8.882720000000000482e+01
9.138725000000000875e+00 1.596910530959999797e+01 1.013700000000000045e+02 8.882789999999999964e+01
9.143050000000000566e+00 1.596995278240000005e+01 1.013670000000000044e+02 8.882810000000000628e+01
9.147375000000002032e+00 1.597080025519999857e+01 1.013649999999999949e+02 8.882859999999999445e+01
9.151699999999999946e+00 1.597164772800000065e+01 1.013619999999999948e+02 8.882890000000000441e+01
9.156024999999999636e+00 1.597249520079999918e+01 1.013599999999999994e+02 8.882940000000000680e+01
9.160349999999999326e+00 1.597334267359999949e+01 1.013569999999999993e+02 8.882970000000000255e+01
9.164675000000000793e+00 1.597419014639999801e+01 1.013550000000000040e+02 8.883020000000000493e+01
9.169000000000000483e+00 1.597503761920000009e+01 1.013520000000000039e+02 8.883050000000000068e+01
9.173325000000000173e+00 1.597588509199999862e+01 1.013499999999999943e+02 8.883100000000000307e+01
9.177649999999999864e+00 1.597670334159999861e+01 1.013479999999999990e+02 8.883129999999999882e+01
9.181975000000001330e+00 1.597755081439999714e+01 1.013449999999999989e+02 8.883180000000000121e+01
9.186300000000001020e+00 1.597839828719999922e+01 1.013430000000000035e+02 8.883199999999999363e+01
9.190625000000000711e+00 1.597921653680000098e+01 1.013400000000000034e+02 8.883249999999999602e+01
9.194950000000000401e+00 1.598029779519999849e+01 1.014030000000000058e+02 8.881889999999999930e+01
9.199275000000000091e+00 1.598102837520000108e+01 1.014000000000000057e+02 8.881900000000000261e+01
9.203600000000001558e+00 1.598184662479999751e+01 1.013940000000000055e+02 8.882189999999999941e+01
9.207925000000001248e+00 1.598263565119999718e+01 1.013910000000000053e+02 8.882219999999999516e+01
9.212249999999999162e+00 1.598345390079999895e+01 1.013870000000000005e+02 8.882349999999999568e+01
9.216574999999998852e+00 1.598427215039999894e+01 1.013840000000000003e+02 8.882370000000000232e+01
9.220900000000000318e+00 1.598511962319999746e+01 1.013810000000000002e+02 8.882450000000000045e+01
9.225225000000000009e+00 1.598593787279999923e+01 1.013780000000000001e+02 8.882470000000000709e+01
9.229549999999999699e+00 1.598678534560000131e+01 1.013750000000000000e+02 8.882529999999999859e+01
9.233874999999999389e+00 1.598760359519999774e+01 1.013730000000000047e+02 8.882550000000000523e+01
9.238200000000000855e+00 1.598842184479999950e+01 1.013700000000000045e+02 8.882599999999999341e+01
9.242525000000000546e+00 1.598924009439999949e+01 1.013679999999999950e+02 8.882630000000000337e+01
9.246850000000000236e+00 1.599008756719999802e+01 1.013649999999999949e+02 8.882680000000000575e+01
9.251174999999999926e+00 1.599090581679999978e+01 1.013629999999999995e+02 8.882710000000000150e+01
9.255500000000001393e+00 1.599172406639999977e+01 1.013610000000000042e+02 8.882750000000000057e+01
9.259825000000001083e+00 1.599254231599999976e+01 1.013580000000000041e+02 8.882779999999999632e+01
9.264150000000000773e+00 1.599336056559999797e+01 1.013559999999999945e+02 8.882819999999999538e+01
9.268474999999998687e+00 1.599417881519999973e+01 1.013529999999999944e+02 8.882859999999999445e+01
9.272800000000000153e+00 1.599499706479999972e+01 1.013509999999999991e+02 8.882899999999999352e+01
9.277124999999999844e+00 1.599581531439999971e+01 1.013490000000000038e+02 8.882940000000000680e+01
9.281449999999999534e+00 1.599660434080000115e+01 1.013460000000000036e+02 8.882970000000000255e+01
9.285774999999999224e+00 1.599742259039999759e+01 1.013439999999999941e+02 8.883010000000000161e+01
9.290100000000000691e+00 1.599824083999999935e+01 1.013419999999999987e+02 8.883050000000000068e+01
9.294425000000000381e+00 1.599905908959999934e+01 1.013389999999999986e+02 8.883089999999999975e+01
9.298750000000000071e+00 1.599987733920000110e+01 1.013370000000000033e+02 8.883119999999999550e+01
9.303074999999999761e+00 1.600092937439999830e+01 1.013930000000000007e+02 8.881510000000000105e+01
9.307400000000001228e+00 1.600165995440000088e+01 1.013910000000000053e+02 8.881589999999999918e+01
9.311725000000000918e+00 1.600244898080000056e+01 1.013859999999999957e+02 8.881879999999999598e+01
9.316050000000000608e+00 1.600320878399999813e+01 1.013829999999999956e+02 8.881860000000000355e+01
9.320375000000000298e+00 1.600402703359999990e+01 1.013790000000000049e+02 8.881999999999999318e+01
9.324700000000001765e+00 1.600481605999999957e+01 1.013760000000000048e+02 8.881969999999999743e+01
9.329024999999999679e+00 1.600560508639999924e+01 1.013730000000000047e+02 8.882070000000000221e+01
9.333349999999999369e+00 1.600642333600000100e+01 1.013709999999999951e+02 8.882049999999999557e+01
9.337674999999999059e+00 1.600721236240000067e+01 1.013679999999999950e+02 8.882129999999999370e+01
9.342000000000000526e+00 1.600803061199999888e+01 1.013659999999999997e+02 8.882129999999999370e+01
9.346325000000000216e+00 1.600881963839999855e+01 1.013629999999999995e+02 8.882200000000000273e+01
9.350649999999999906e+00 1.600960866479999822e+01 1.013610000000000042e+02 8.882200000000000273e+01
9.354974999999999596e+00 1.601039769119999789e+01 1.013580000000000041e+02 8.882259999999999422e+01
9.359300000000001063e+00 1.601121594079999966e+01 1.013559999999999945e+02 8.882269999999999754e+01
9.363625000000000753e+00 1.601200496719999933e+01 1.013539999999999992e+02 8.882330000000000325e+01
9.367950000000000443e+00 1.601279399359999900e+01 1.013520000000000039e+02 8.882349999999999568e+01
9.372275000000000134e+00 1.601358301999999867e+01 1.013490000000000038e+02 8.882399999999999807e+01
9.376600000000001600e+00 1.601437204639999834e+01 1.013469999999999942e+02 8.882420000000000471e+01
9.380925000000001290e+00 1.601516107279999801e+01 1.013439999999999941e+02 8.882470000000000709e+01
9.385249999999999204e+00 1.601595009919999768e+01 1.013419999999999987e+02 8.882500000000000284e+01
9.389574999999998894e+00 1.601673912559999735e+01 1.013400000000000034e+02 8.882550000000000523e+01
9.393900000000000361e+00 1.601752815199999702e+01 1.013379999999999939e+02 8.882569999999999766e+01
9.398225000000000051e+00 1.601831717840000024e+01 1.013349999999999937e+02 8.882620000000000005e+01
9.402549999999999741e+00 1.601910620479999992e+01 1.013329999999999984e+02 8.882649999999999579e+01
9.406874999999999432e+00 1.601986600799999749e+01 1.013310000000000031e+02 8.882689999999999486e+01
9.411200000000000898e+00 1.602088881999999970e+01 1.013870000000000005e+02 8.880809999999999604e+01
9.415525000000000588e+00 1.602156095359999810e+01 1.013850000000000051e+02 8.880689999999999884e+01
9.419850000000000279e+00 1.602229153360000069e+01 1.013799999999999955e+02 8.881319999999999482e+01
9.424174999999999969e+00 1.602305133679999827e+01 1.013769999999999953e+02 8.881319999999999482e+01
9.428500000000001435e+00 1.602381113999999940e+01 1.013730000000000047e+02 8.881560000000000343e+01
9.432825000000001125e+00 1.602460016639999907e+01 1.013709999999999951e+02 8.881560000000000343e+01
9.437150000000000816e+00 1.602535996960000020e+01 1.013679999999999950e+02 8.881680000000000064e+01
9.441475000000000506e+00 1.602614899599999987e+01 1.013649999999999949e+02 8.881690000000000396e+01
9.445800000000001972e+00 1.602693802239999954e+01 1.013629999999999995e+02 8.881759999999999877e+01
9.450124999999999886e+00 1.602769782560000067e+01 1.013610000000000042e+02 8.881789999999999452e+01
9.454449999999999577e+00 1.602848685200000034e+01 1.013580000000000041e+02 8.881829999999999359e+01
9.458774999999999267e+00 1.602924665519999792e+01 1.013559999999999945e+02 8.881870000000000687e+01
9.463100000000000733e+00 1.603003568159999759e+01 1.013539999999999992e+02 8.881900000000000261e+01
9.467425000000000423e+00 1.603079548480000227e+01 1.013509999999999991e+02 8.881940000000000168e+01
9.471750000000000114e+00 1.603155528799999985e+01 1.013490000000000038e+02 8.881969999999999743e+01
9.476074999999999804e+00 1.603234431439999952e+01 1.013469999999999942e+02 8.882019999999999982e+01
9.480400000000001270e+00 1.603310411760000065e+01 1.013449999999999989e+02 8.882040000000000646e+01
9.484725000000000961e+00 1.603386392079999823e+01 1.013419999999999987e+02 8.882089999999999463e+01
9.489050000000000651e+00 1.603465294719999790e+01 1.013400000000000034e+02 8.882120000000000459e+01
9.493375000000000341e+00 1.603541275039999903e+01 1.013379999999999939e+02 8.882160000000000366e+01
9.497700000000001808e+00 1.603617255360000016e+01 1.013359999999999985e+02 8.882189999999999941e+01
9.502025000000001498e+00 1.603693235679999773e+01 1.013340000000000032e+02 8.882229999999999848e+01
9.506349999999999412e+00 1.603769215999999886e+01 1.013319999999999936e+02 8.882259999999999422e+01
9.510674999999999102e+00 1.603845196319999999e+01 1.013289999999999935e+02 8.882309999999999661e+01
9.515000000000000568e+00 1.603921176640000112e+01 1.013269999999999982e+02 8.882330000000000325e+01
9.519325000000000259e+00 1.604017613199999914e+01 1.013840000000000003e+02 8.880910000000000082e+01
9.523649999999999949e+00 1.604084826559999755e+01 1.013810000000000002e+02 8.881029999999999802e+01
9.527974999999999639e+00 1.604157884560000014e+01 1.013760000000000048e+02 8.881390000000000384e+01
9.532300000000001106e+00 1.604233864879999771e+01 1.013730000000000047e+02 8.881399999999999295e+01
9.536625000000000796e+00 1.604306922880000030e+01 1.013700000000000045e+02 8.881539999999999679e+01
9.540950000000000486e+00 1.604382903199999788e+01 1.013670000000000044e+02 8.881520000000000437e+01
9.545275000000000176e+00 1.604458883519999901e+01 1.013649999999999949e+02 8.881610000000000582e+01
9.549600000000001643e+00 1.604534863840000014e+01 1.013629999999999995e+02 8.881589999999999918e+01
9.553925000000001333e+00 1.604610844160000127e+01 1.013599999999999994e+02 8.881669999999999732e+01
9.558250000000001023e+00 1.604683902159999676e+01 1.013580000000000041e+02 8.881650000000000489e+01
9.562574999999998937e+00 1.604759882480000144e+01 1.013559999999999945e+02 8.881719999999999970e+01
9.566900000000000404e+00 1.604835862799999902e+01 1.013539999999999992e+02 8.881719999999999970e+01
9.571225000000000094e+00 1.604908920799999805e+01 1.013509999999999991e+02 8.881780000000000541e+01
9.575549999999999784e+00 1.604984901119999918e+01 1.013490000000000038e+02 8.881780000000000541e+01
9.579874999999999474e+00 1.605060881440000031e+01 1.013469999999999942e+02 8.881839999999999691e+01
9.584200000000000941e+00 1.605133939439999935e+01 1.013449999999999989e+02 8.881839999999999691e+01
9.588525000000000631e+00 1.605206997439999839e+01 1.013430000000000035e+02 8.881900000000000261e+01
9.592850000000000321e+00 1.605282977759999952e+01 1.013409999999999940e+02 8.881910000000000593e+01
9.597175000000000011e+00 1.605356035759999855e+01 1.013389999999999986e+02 8.881969999999999743e+01
9.601500000000001478e+00 1.605432016079999968e+01 1.013370000000000033e+02 8.881980000000000075e+01
9.605825000000001168e+00 1.605505074080000227e+01 1.013340000000000032e+02 8.882030000000000314e+01
9.610150000000000858e+00 1.605578132079999776e+01 1.013319999999999936e+02 8.882049999999999557e+01
9.614475000000000549e+00 1.605651190080000035e+01 1.013299999999999983e+02 8.882099999999999795e+01
9.618800000000002015e+00 1.605724248079999938e+01 1.013280000000000030e+02 8.882110000000000127e+01
9.623124999999999929e+00 1.605800228399999696e+01 1.013259999999999934e+02 8.882170000000000698e+01
9.627449999999999619e+00 1.605890820319999790e+01 1.013790000000000049e+02 8.880989999999999895e+01
9.631774999999999309e+00 1.605955111360000132e+01 1.013769999999999953e+02 8.881159999999999854e+01
9.636100000000000776e+00 1.606028169359999680e+01 1.013730000000000047e+02 8.881459999999999866e+01
9.640425000000000466e+00 1.606098305040000085e+01 1.013700000000000045e+02 8.881510000000000105e+01
9.644750000000000156e+00 1.606171363039999989e+01 1.013670000000000044e+02 8.881619999999999493e+01
9.649074999999999847e+00 1.606244421039999892e+01 1.013640000000000043e+02 8.881640000000000157e+01
9.653400000000001313e+00 1.606317479040000151e+01 1.013610000000000042e+02 8.881699999999999307e+01
9.657725000000001003e+00 1.606390537040000055e+01 1.013589999999999947e+02 8.881709999999999638e+01
9.662050000000000693e+00 1.606463595039999959e+01 1.013569999999999993e+02 8.881759999999999877e+01
9.666375000000000384e+00 1.606533730719999653e+01 1.013550000000000040e+02 8.881770000000000209e+01
9.670700000000001850e+00 1.606606788719999912e+01 1.013520000000000039e+02 8.881810000000000116e+01
9.675025000000001540e+00 1.606679846719999816e+01 1.013499999999999943e+02 8.881829999999999359e+01
9.679350000000001231e+00 1.606752904720000075e+01 1.013479999999999990e+02 8.881870000000000687e+01
9.683674999999999145e+00 1.606825962719999623e+01 1.013460000000000036e+02 8.881889999999999930e+01
9.688000000000000611e+00 1.606899020719999882e+01 1.013439999999999941e+02 8.881929999999999836e+01
9.692325000000000301e+00 1.606969156399999932e+01 1.013419999999999987e+02 8.881950000000000500e+01
9.696649999999999991e+00 1.607042214399999835e+01 1.013400000000000034e+02 8.881990000000000407e+01
9.700974999999999682e+00 1.607115272400000094e+01 1.013379999999999939e+02 8.882019999999999982e+01
9.705300000000001148e+00 1.607185408080000144e+01 1.013359999999999985e+02 8.882049999999999557e+01
9.709625000000000838e+00 1.607258466079999693e+01 1.013340000000000032e+02 8.882080000000000553e+01
9.713950000000000529e+00 1.607328601760000097e+01 1.013319999999999936e+02 8.882110000000000127e+01
9.718275000000000219e+00 1.607401659759999646e+01 1.013299999999999983e+02 8.882139999999999702e+01
9.722600000000001685e+00 1.607471795439999696e+01 1.013280000000000030e+02 8.882170000000000698e+01
9.726925000000001376e+00 1.607544853439999955e+01 1.013250000000000028e+02 8.882200000000000273e+01
9.731250000000001066e+00 1.607614989120000004e+01 1.013239999999999981e+02 8.882240000000000180e+01
9.735575000000000756e+00 1.607708503359999952e+01 1.013739999999999952e+02 8.880849999999999511e+01
9.739899999999998670e+00 1.607772794399999938e+01 1.013730000000000047e+02 8.880929999999999325e+01
9.744225000000000136e+00 1.607840007760000134e+01 1.013679999999999950e+02 8.881220000000000425e+01
9.748549999999999827e+00 1.607910143439999828e+01 1.013649999999999949e+02 8.881239999999999668e+01
9.752874999999999517e+00 1.607980279119999878e+01 1.013619999999999948e+02 8.881359999999999388e+01
9.757199999999999207e+00 1.608050414799999928e+01 1.013589999999999947e+02 8.881359999999999388e+01
9.761525000000000674e+00 1.608120550479999977e+01 1.013569999999999993e+02 8.881430000000000291e+01
9.765850000000000364e+00 1.608193608479999881e+01 1.013550000000000040e+02 8.881430000000000291e+01
9.770175000000000054e+00 1.608263744159999931e+01 1.013520000000000039e+02 8.881489999999999441e+01
9.774499999999999744e+00 1.608333879839999980e+01 1.013499999999999943e+02 8.881489999999999441e+01
9.778825000000001211e+00 1.608404015520000030e+01 1.013479999999999990e+02 8.881539999999999679e+01
9.783150000000000901e+00 1.608474151199999724e+01 1.013460000000000036e+02 8.881550000000000011e+01
9.787475000000000591e+00 1.608544286879999774e+01 1.013439999999999941e+02 8.881600000000000250e+01
9.791800000000000281e+00 1.608614422559999824e+01 1.013419999999999987e+02 8.881610000000000582e+01
9.796125000000001748e+00 1.608684558239999873e+01 1.013400000000000034e+02 8.881650000000000489e+01
9.800449999999999662e+00 1.608754693919999923e+01 1.013379999999999939e+02 8.881669999999999732e+01
9.804774999999999352e+00 1.608824829599999973e+01 1.013359999999999985e+02 8.881709999999999638e+01
9.809099999999999042e+00 1.608894965280000022e+01 1.013340000000000032e+02 8.881730000000000302e+01
9.813425000000000509e+00 1.608965100960000072e+01 1.013319999999999936e+02 8.881770000000000209e+01
9.817750000000000199e+00 1.609035236640000122e+01 1.013299999999999983e+02 8.881789999999999452e+01
9.822074999999999889e+00 1.609105372319999816e+01 1.013280000000000030e+02 8.881829999999999359e+01
9.826399999999999579e+00 1.609172585680000012e+01 1.013259999999999934e+02 8.881850000000000023e+01
9.830725000000001046e+00 1.609242721359999706e+01 1.013239999999999981e+02 8.881889999999999930e+01
9.835050000000000736e+00 1.609312857039999756e+01 1.013220000000000027e+02 8.881919999999999504e+01
9.839375000000000426e+00 1.609380070399999951e+01 1.013199999999999932e+02 8.881959999999999411e+01
9.843700000000000117e+00 1.609467739999999836e+01 1.013689999999999998e+02 8.880970000000000653e+01
9.848025000000001583e+00 1.609529108719999968e+01 1.013689999999999998e+02 8.881000000000000227e+01
9.852350000000001273e+00 1.609596322079999808e+01 1.013649999999999949e+02 8.881319999999999482e+01
9.856674999999999187e+00 1.609660613119999795e+01 1.013619999999999948e+02 8.881329999999999814e+01
9.860999999999998877e+00 1.609730748799999844e+01 1.013589999999999947e+02 8.881449999999999534e+01
9.865325000000000344e+00 1.609797962160000040e+01 1.013559999999999945e+02 8.881459999999999866e+01
9.869650000000000034e+00 1.609868097840000090e+01 1.013539999999999992e+02 8.881520000000000437e+01
9.873974999999999724e+00 1.609935311199999930e+01 1.013509999999999991e+02 8.881529999999999347e+01
9.878299999999999415e+00 1.610005446879999980e+01 1.013490000000000038e+02 8.881579999999999586e+01
9.882625000000000881e+00 1.610072660240000175e+01 1.013469999999999942e+02 8.881589999999999918e+01
9.886950000000000571e+00 1.610139873600000016e+01 1.013449999999999989e+02 8.881629999999999825e+01
9.891275000000000261e+00 1.610210009280000065e+01 1.013430000000000035e+02 8.881650000000000489e+01
9.895599999999999952e+00 1.610277222639999906e+01 1.013409999999999940e+02 8.881680000000000064e+01
9.899925000000001418e+00 1.610344436000000101e+01 1.013389999999999986e+02 8.881699999999999307e+01
9.904250000000001108e+00 1.610414571679999796e+01 1.013370000000000033e+02 8.881740000000000634e+01
9.908575000000000799e+00 1.610481785039999636e+01 1.013349999999999937e+02 8.881759999999999877e+01
9.912900000000000489e+00 1.610548998400000187e+01 1.013329999999999984e+02 8.881789999999999452e+01
9.917225000000000179e+00 1.610616211760000027e+01 1.013310000000000031e+02 8.881820000000000448e+01
9.921549999999999869e+00 1.610686347439999722e+01 1.013289999999999935e+02 8.881850000000000023e+01
9.925874999999999559e+00 1.610753560799999917e+01 1.013269999999999982e+02 8.881879999999999598e+01
9.930199999999999250e+00 1.610820774159999758e+01 1.013259999999999934e+02 8.881910000000000593e+01
9.934525000000000716e+00 1.610887987519999598e+01 1.013239999999999981e+02 8.881929999999999836e+01
9.938850000000000406e+00 1.610955200880000149e+01 1.013220000000000027e+02 8.881959999999999411e+01
9.943175000000000097e+00 1.611022414239999989e+01 1.013199999999999932e+02 8.881990000000000407e+01
9.947499999999999787e+00 1.611089627600000185e+01 1.013179999999999978e+02 8.882019999999999982e+01
9.951825000000001253e+00 1.611171452559999651e+01 1.013670000000000044e+02 8.881119999999999948e+01
9.956150000000000944e+00 1.611229898959999929e+01 1.013670000000000044e+02 8.881119999999999948e+01
9.960475000000000634e+00 1.611294189999999915e+01 1.013619999999999948e+02 8.881419999999999959e+01
9.964800000000000324e+00 1.611358481039999901e+01 1.013589999999999947e+02 8.881430000000000291e+01
9.969125000000001791e+00 1.611425694400000097e+01 1.013559999999999945e+02 8.881560000000000343e+01
9.973450000000001481e+00 1.611489985439999728e+01 1.013539999999999992e+02 8.881550000000000011e+01
9.977774999999999395e+00 1.611557198799999924e+01 1.013509999999999991e+02 8.881619999999999493e+01
9.982099999999999085e+00 1.611624412159999764e+01 1.013490000000000038e+02 8.881619999999999493e+01
9.986425000000000551e+00 1.611691625519999960e+01 1.013469999999999942e+02 8.881680000000000064e+01
9.990750000000000242e+00 1.611758838879999800e+01 1.013449999999999989e+02 8.881680000000000064e+01
9.995074999999999932e+00 1.611823129920000142e+01 1.013430000000000035e+02 8.881730000000000302e+01
9.999399999999999622e+00 1.611890343279999982e+01 1.013409999999999940e+02 8.881730000000000302e+01
1.000372500000000109e+01 1.611957556640000178e+01 1.013389999999999986e+02 8.881770000000000209e+01
1.000805000000000078e+01 1.612021847679999809e+01 1.013370000000000033e+02 8.881780000000000541e+01
1.001237500000000047e+01 1.612089061040000004e+01 1.013349999999999937e+02 8.881820000000000448e+01
1.001670000000000016e+01 1.612153352079999991e+01 1.013340000000000032e+02 8.881839999999999691e+01
1.002102500000000163e+01 1.612220565439999831e+01 1.013319999999999936e+02 8.881870000000000687e+01
1.002535000000000132e+01 1.612284856480000172e+01 1.013299999999999983e+02 8.881889999999999930e+01
1.002967500000000101e+01 1.612352069840000013e+01 1.013280000000000030e+02 8.881929999999999836e+01
1.003399999999999892e+01 1.612416360879999999e+01 1.013259999999999934e+02 8.881940000000000168e+01
1.003832500000000039e+01 1.612483574239999840e+01 1.013239999999999981e+02 8.881980000000000075e+01
1.004265000000000008e+01 1.612547865279999826e+01 1.013220000000000027e+02 8.881999999999999318e+01
1.004697499999999977e+01 1.612612156320000167e+01 1.013199999999999932e+02 8.882030000000000314e+01
1.005129999999999946e+01 1.612679369680000008e+01 1.013190000000000026e+02 8.882049999999999557e+01
1.005562500000000092e+01 1.612743660719999994e+01 1.013169999999999931e+02 8.882089999999999463e+01
1.005995000000000061e+01 1.612825485680000170e+01 1.013629999999999995e+02 8.881159999999999854e+01
1.006427500000000030e+01 1.612883932080000093e+01 1.013629999999999995e+02 8.881140000000000612e+01
1.006859999999999999e+01 1.612945300799999870e+01 1.013589999999999947e+02 8.881390000000000384e+01
1.007292500000000146e+01 1.613006669520000003e+01 1.013559999999999945e+02 8.881399999999999295e+01
1.007725000000000115e+01 1.613070960559999989e+01 1.013529999999999944e+02 8.881499999999999773e+01
1.008157500000000084e+01 1.613135251599999975e+01 1.013509999999999991e+02 8.881510000000000105e+01
1.008590000000000053e+01 1.613199542639999962e+01 1.013479999999999990e+02 8.881570000000000675e+01
1.009022500000000200e+01 1.613263833679999948e+01 1.013460000000000036e+02 8.881579999999999586e+01
1.009454999999999991e+01 1.613328124719999934e+01 1.013439999999999941e+02 8.881619999999999493e+01
1.009887499999999960e+01 1.613392415759999921e+01 1.013419999999999987e+02 8.881629999999999825e+01
1.010319999999999929e+01 1.613456706799999907e+01 1.013400000000000034e+02 8.881659999999999400e+01
1.010752500000000076e+01 1.613520997839999893e+01 1.013379999999999939e+02 8.881680000000000064e+01
1.011185000000000045e+01 1.613585288879999879e+01 1.013370000000000033e+02 8.881709999999999638e+01
1.011617500000000014e+01 1.613649579919999866e+01 1.013349999999999937e+02 8.881730000000000302e+01
1.012049999999999983e+01 1.613713870959999852e+01 1.013329999999999984e+02 8.881759999999999877e+01
1.012482500000000130e+01 1.613778161999999838e+01 1.013310000000000031e+02 8.881780000000000541e+01
1.012915000000000099e+01 1.613842453040000180e+01 1.013289999999999935e+02 8.881810000000000116e+01
1.013347500000000068e+01 1.613906744079999811e+01 1.013269999999999982e+02 8.881829999999999359e+01
1.013780000000000037e+01 1.613971035119999797e+01 1.013250000000000028e+02 8.881860000000000355e+01
1.014212500000000183e+01 1.614032403839999930e+01 1.013239999999999981e+02 8.881879999999999598e+01
1.014645000000000152e+01 1.614096694879999916e+01 1.013220000000000027e+02 8.881910000000000593e+01
1.015077499999999944e+01 1.614160985919999902e+01 1.013199999999999932e+02 8.881940000000000168e+01
1.015509999999999913e+01 1.614222354640000034e+01 1.013179999999999978e+02 8.881959999999999411e+01
1.015942500000000059e+01 1.614286645679999666e+01 1.013160000000000025e+02 8.881990000000000407e+01
1.016375000000000028e+01 1.614350936720000007e+01 1.013149999999999977e+02 8.882009999999999650e+01
1.016807499999999997e+01 1.614429839359999974e+01 1.013610000000000042e+02 8.881040000000000134e+01
1.017239999999999966e+01 1.614488285759999897e+01 1.013599999999999994e+02 8.881050000000000466e+01
1.017672500000000113e+01 1.614546732159999820e+01 1.013559999999999945e+02 8.881300000000000239e+01
1.018105000000000082e+01 1.614608100879999952e+01 1.013529999999999944e+02 8.881319999999999482e+01
1.018537500000000051e+01 1.614669469599999729e+01 1.013499999999999943e+02 8.881419999999999959e+01
1.018970000000000020e+01 1.614733760640000071e+01 1.013479999999999990e+02 8.881419999999999959e+01
1.019402500000000167e+01 1.614795129359999848e+01 1.013460000000000036e+02 8.881480000000000530e+01
1.019835000000000136e+01 1.614859420399999834e+01 1.013439999999999941e+02 8.881480000000000530e+01
1.020267500000000105e+01 1.614920789119999966e+01 1.013409999999999940e+02 8.881529999999999347e+01
1.020700000000000074e+01 1.614982157840000099e+01 1.013400000000000034e+02 8.881529999999999347e+01
1.021132500000000221e+01 1.615046448880000085e+01 1.013379999999999939e+02 8.881570000000000675e+01
1.021565000000000012e+01 1.615107817599999862e+01 1.013359999999999985e+02 8.881579999999999586e+01
1.021997499999999981e+01 1.615172108639999848e+01 1.013340000000000032e+02 8.881619999999999493e+01
1.022429999999999950e+01 1.615233477359999981e+01 1.013319999999999936e+02 8.881629999999999825e+01
1.022862500000000097e+01 1.615294846080000113e+01 1.013299999999999983e+02 8.881659999999999400e+01
1.023295000000000066e+01 1.615359137119999744e+01 1.013289999999999935e+02 8.881669999999999732e+01
1.023727500000000035e+01 1.615420505839999876e+01 1.013269999999999982e+02 8.881709999999999638e+01
1.024160000000000004e+01 1.615481874559999653e+01 1.013250000000000028e+02 8.881719999999999970e+01
1.024592500000000150e+01 1.615543243279999785e+01 1.013229999999999933e+02 8.881759999999999877e+01
1.025025000000000119e+01 1.615604611999999918e+01 1.013220000000000027e+02 8.881770000000000209e+01
1.025457500000000088e+01 1.615665980720000050e+01 1.013199999999999932e+02 8.881810000000000116e+01
1.025890000000000057e+01 1.615727349440000182e+01 1.013179999999999978e+02 8.881820000000000448e+01
1.026322500000000204e+01 1.615788718159999959e+01 1.013160000000000025e+02 8.881860000000000355e+01
1.026755000000000173e+01 1.615853009199999946e+01 1.013149999999999977e+02 8.881870000000000687e+01
1.027187499999999964e+01 1.615914377920000078e+01 1.013130000000000024e+02 8.881950000000000500e+01
1.027619999999999933e+01 1.615990358239999836e+01 1.013610000000000042e+02 8.880910000000000082e+01
1.028052499999999903e+01 1.616045882319999905e+01 1.013599999999999994e+02 8.880929999999999325e+01
1.028485000000000049e+01 1.616104328719999828e+01 1.013559999999999945e+02 8.881180000000000518e+01
1.028917500000000018e+01 1.616162775120000106e+01 1.013539999999999992e+02 8.881189999999999429e+01
1.029349999999999987e+01 1.616221221520000029e+01 1.013509999999999991e+02 8.881289999999999907e+01
1.029782499999999956e+01 1.616282590239999806e+01 1.013490000000000038e+02 8.881289999999999907e+01
1.030215000000000103e+01 1.616343958959999938e+01 1.013460000000000036e+02 8.881350000000000477e+01
1.030647500000000072e+01 1.616405327679999715e+01 1.013439999999999941e+02 8.881350000000000477e+01
1.031080000000000041e+01 1.616463774079999993e+01 1.013419999999999987e+02 8.881390000000000384e+01
1.031512500000000010e+01 1.616525142800000125e+01 1.013409999999999940e+02 8.881399999999999295e+01
1.031945000000000157e+01 1.616586511519999902e+01 1.013389999999999986e+02 8.881430000000000291e+01
1.032377500000000126e+01 1.616647880240000035e+01 1.013370000000000033e+02 8.881449999999999534e+01
1.032809999999999917e+01 1.616706326639999958e+01 1.013349999999999937e+02 8.881480000000000530e+01
1.033242499999999886e+01 1.616767695359999735e+01 1.013329999999999984e+02 8.881489999999999441e+01
1.033675000000000033e+01 1.616829064079999867e+01 1.013319999999999936e+02 8.881520000000000437e+01
1.034107500000000002e+01 1.616887510480000145e+01 1.013299999999999983e+02 8.881539999999999679e+01
1.034539999999999971e+01 1.616948879199999922e+01 1.013280000000000030e+02 8.881560000000000343e+01
1.034972499999999940e+01 1.617007325599999845e+01 1.013259999999999934e+02 8.881579999999999586e+01
1.035405000000000086e+01 1.617068694319999977e+01 1.013250000000000028e+02 8.881610000000000582e+01
1.035837500000000055e+01 1.617127140719999900e+01 1.013229999999999933e+02 8.881629999999999825e+01
1.036270000000000024e+01 1.617188509440000033e+01 1.013209999999999980e+02 8.881650000000000489e+01
1.036702499999999993e+01 1.617246955839999956e+01 1.013190000000000026e+02 8.881680000000000064e+01
1.037135000000000140e+01 1.617308324559999733e+01 1.013179999999999978e+02 8.881740000000000634e+01
1.037567500000000109e+01 1.617366770960000011e+01 1.013160000000000025e+02 8.881820000000000448e+01
1.038000000000000078e+01 1.617425217359999934e+01 1.013139999999999930e+02 8.881900000000000261e+01
1.038432499999999870e+01 1.617501197679999692e+01 1.013569999999999993e+02 8.880989999999999895e+01
1.038865000000000016e+01 1.617553799439999906e+01 1.013569999999999993e+02 8.881010000000000559e+01
1.039297499999999985e+01 1.617612245839999829e+01 1.013539999999999992e+02 8.881239999999999668e+01
1.039729999999999954e+01 1.617667769919999898e+01 1.013509999999999991e+02 8.881239999999999668e+01
1.040162499999999923e+01 1.617726216319999821e+01 1.013479999999999990e+02 8.881340000000000146e+01
1.040595000000000070e+01 1.617784662719999744e+01 1.013460000000000036e+02 8.881329999999999814e+01
1.041027500000000039e+01 1.617846031439999877e+01 1.013439999999999941e+02 8.881390000000000384e+01
1.041460000000000008e+01 1.617904477840000155e+01 1.013419999999999987e+02 8.881390000000000384e+01
1.041892499999999977e+01 1.617962924239999722e+01 1.013400000000000034e+02 8.881430000000000291e+01
1.042325000000000124e+01 1.618021370640000001e+01 1.013389999999999986e+02 8.881430000000000291e+01
1.042757500000000093e+01 1.618079817039999924e+01 1.013370000000000033e+02 8.881470000000000198e+01
1.043190000000000062e+01 1.618138263439999847e+01 1.013349999999999937e+02 8.881480000000000530e+01
1.043622500000000031e+01 1.618196709840000125e+01 1.013329999999999984e+02 8.881510000000000105e+01
1.044055000000000177e+01 1.618258078559999902e+01 1.013319999999999936e+02 8.881520000000000437e+01
1.044487500000000146e+01 1.618316524959999825e+01 1.013299999999999983e+02 8.881550000000000011e+01
1.044919999999999938e+01 1.618374971360000103e+01 1.013280000000000030e+02 8.881560000000000343e+01
1.045352499999999907e+01 1.618430495439999817e+01 1.013269999999999982e+02 8.881600000000000250e+01
1.045785000000000053e+01 1.618488941840000095e+01 1.013250000000000028e+02 8.881610000000000582e+01
1.046217500000000022e+01 1.618547388240000018e+01 1.013229999999999933e+02 8.881640000000000157e+01
1.046649999999999991e+01 1.618605834639999941e+01 1.013220000000000027e+02 8.881709999999999638e+01
1.047082499999999960e+01 1.618664281039999864e+01 1.013199999999999932e+02 8.881789999999999452e+01
1.047515000000000107e+01 1.618722727439999787e+01 1.013179999999999978e+02 8.881860000000000355e+01
1.047947500000000076e+01 1.618781173840000065e+01 1.013169999999999931e+02 8.881950000000000500e+01
1.048380000000000045e+01 1.618839620239999988e+01 1.013149999999999977e+02 8.882019999999999982e+01
1.048812500000000014e+01 1.618895144320000057e+01 1.013139999999999930e+02 8.882110000000000127e+01
1.049245000000000161e+01 1.618968202319999961e+01 1.013539999999999992e+02 8.880899999999999750e+01
1.049677500000000130e+01 1.619020804080000175e+01 1.013539999999999992e+02 8.880899999999999750e+01
1.050110000000000099e+01 1.619076328159999889e+01 1.013499999999999943e+02 8.881109999999999616e+01
1.050542499999999890e+01 1.619131852239999958e+01 1.013479999999999990e+02 8.881109999999999616e+01
1.050975000000000037e+01 1.619187376320000027e+01 1.013449999999999989e+02 8.881189999999999429e+01
1.051407500000000006e+01 1.619245822719999950e+01 1.013430000000000035e+02 8.881189999999999429e+01
1.051839999999999975e+01 1.619301346800000019e+01 1.013409999999999940e+02 8.881239999999999668e+01
1.052272499999999944e+01 1.619359793199999942e+01 1.013389999999999986e+02 8.881239999999999668e+01
1.052705000000000091e+01 1.619418239599999865e+01 1.013379999999999939e+02 8.881279999999999575e+01
1.053137500000000060e+01 1.619473763679999934e+01 1.013359999999999985e+02 8.881279999999999575e+01
1.053570000000000029e+01 1.619532210079999857e+01 1.013340000000000032e+02 8.881310000000000571e+01
1.054002499999999998e+01 1.619587734159999926e+01 1.013329999999999984e+02 8.881319999999999482e+01
1.054435000000000144e+01 1.619646180559999848e+01 1.013310000000000031e+02 8.881350000000000477e+01
1.054867500000000113e+01 1.619701704639999917e+01 1.013289999999999935e+02 8.881359999999999388e+01
1.055300000000000082e+01 1.619757228719999631e+01 1.013280000000000030e+02 8.881390000000000384e+01
1.055732500000000051e+01 1.619815675119999909e+01 1.013259999999999934e+02 8.881399999999999295e+01
1.056165000000000198e+01 1.619871199199999978e+01 1.013239999999999981e+02 8.881459999999999866e+01
1.056597499999999989e+01 1.619926723279999692e+01 1.013229999999999933e+02 8.881529999999999347e+01
1.057029999999999959e+01 1.619985169679999970e+01 1.013209999999999980e+02 8.881610000000000582e+01
1.057462499999999928e+01 1.620040693759999684e+01 1.013199999999999932e+02 8.881680000000000064e+01
1.057895000000000074e+01 1.620096217839999753e+01 1.013179999999999978e+02 8.881759999999999877e+01
1.058327500000000043e+01 1.620154664240000031e+01 1.013169999999999931e+02 8.881839999999999691e+01
1.058760000000000012e+01 1.620210188319999745e+01 1.013149999999999977e+02 8.881910000000000593e+01
1.059192499999999981e+01 1.620265712399999813e+01 1.013139999999999930e+02 8.881990000000000407e+01
1.059625000000000128e+01 1.620321236479999882e+01 1.013119999999999976e+02 8.882070000000000221e+01
1.060057500000000097e+01 1.620391372159999932e+01 1.013509999999999991e+02 8.880790000000000362e+01
1.060490000000000066e+01 1.620443973920000147e+01 1.013499999999999943e+02 8.880800000000000693e+01
1.060922500000000035e+01 1.620496575680000007e+01 1.013469999999999942e+02 8.881010000000000559e+01
1.061355000000000182e+01 1.620549177439999866e+01 1.013449999999999989e+02 8.881010000000000559e+01
1.061787500000000151e+01 1.620604701519999935e+01 1.013419999999999987e+02 8.881100000000000705e+01
1.062219999999999942e+01 1.620660225599999649e+01 1.013400000000000034e+02 8.881100000000000705e+01
1.062652499999999911e+01 1.620715749679999718e+01 1.013379999999999939e+02 8.881149999999999523e+01
1.063085000000000058e+01 1.620771273760000142e+01 1.013370000000000033e+02 8.881149999999999523e+01
1.063517500000000027e+01 1.620826797840000211e+01 1.013349999999999937e+02 8.881189999999999429e+01
1.063949999999999996e+01 1.620882321919999924e+01 1.013329999999999984e+02 8.881189999999999429e+01
1.064382499999999965e+01 1.620937845999999993e+01 1.013319999999999936e+02 8.881220000000000425e+01
1.064815000000000111e+01 1.620993370080000062e+01 1.013299999999999983e+02 8.881229999999999336e+01
1.065247500000000080e+01 1.621048894159999776e+01 1.013280000000000030e+02 8.881260000000000332e+01
1.065680000000000049e+01 1.621104418239999845e+01 1.013269999999999982e+02 8.881260000000000332e+01
1.066112500000000018e+01 1.621157019999999704e+01 1.013250000000000028e+02 8.881310000000000571e+01
1.066545000000000165e+01 1.621212544079999773e+01 1.013239999999999981e+02 8.881369999999999720e+01
1.066977500000000134e+01 1.621268068159999842e+01 1.013220000000000027e+02 8.881449999999999534e+01
1.067410000000000103e+01 1.621323592239999911e+01 1.013209999999999980e+02 8.881520000000000437e+01
1.067842500000000072e+01 1.621376194000000126e+01 1.013190000000000026e+02 8.881600000000000250e+01
1.068275000000000041e+01 1.621431718079999840e+01 1.013179999999999978e+02 8.881659999999999400e+01
1.068707500000000010e+01 1.621487242159999909e+01 1.013160000000000025e+02 8.881749999999999545e+01
1.069139999999999979e+01 1.621542766239999978e+01 1.013149999999999977e+02 8.881810000000000116e+01
1.069572499999999948e+01 1.621595367999999837e+01 1.013139999999999930e+02 8.881900000000000261e+01
1.070005000000000095e+01 1.621650892079999906e+01 1.013119999999999976e+02 8.881969999999999743e+01
1.070437500000000064e+01 1.621703493840000121e+01 1.013110000000000070e+02 8.882049999999999557e+01
1.070870000000000033e+01 1.621770707199999961e+01 1.013479999999999990e+02 8.880780000000000030e+01
1.071302500000000002e+01 1.621820386639999967e+01 1.013469999999999942e+02 8.880740000000000123e+01
1.071735000000000149e+01 1.621872988399999826e+01 1.013439999999999941e+02 8.880939999999999657e+01
1.072167500000000118e+01 1.621925590159999686e+01 1.013419999999999987e+02 8.880929999999999325e+01
1.072600000000000087e+01 1.621978191919999901e+01 1.013389999999999986e+02 8.881010000000000559e+01
1.073032500000000056e+01 1.622030793680000116e+01 1.013370000000000033e+02 8.881000000000000227e+01
1.073465000000000202e+01 1.622086317759999829e+01 1.013349999999999937e+02 8.881050000000000466e+01
1.073897500000000171e+01 1.622138919519999689e+01 1.013340000000000032e+02 8.881050000000000466e+01
1.074329999999999963e+01 1.622194443599999758e+01 1.013319999999999936e+02 8.881090000000000373e+01
1.074762499999999932e+01 1.622247045359999973e+01 1.013299999999999983e+02 8.881090000000000373e+01
1.075195000000000078e+01 1.622299647119999833e+01 1.013289999999999935e+02 8.881119999999999948e+01
1.075627500000000047e+01 1.622352248879999692e+01 1.013269999999999982e+02 8.881130000000000280e+01
1.076060000000000016e+01 1.622407772959999761e+01 1.013259999999999934e+02 8.881170000000000186e+01
1.076492499999999986e+01 1.622460374719999976e+01 1.013239999999999981e+02 8.881229999999999336e+01
1.076925000000000132e+01 1.622512976479999836e+01 1.013229999999999933e+02 8.881300000000000239e+01
1.077357500000000101e+01 1.622565578239999695e+01 1.013209999999999980e+02 8.881369999999999720e+01
1.077790000000000070e+01 1.622621102320000119e+01 1.013199999999999932e+02 8.881440000000000623e+01
1.078222500000000039e+01 1.622673704079999979e+01 1.013190000000000026e+02 8.881510000000000105e+01
1.078655000000000186e+01 1.622726305839999839e+01 1.013169999999999931e+02 8.881589999999999918e+01
1.079087500000000155e+01 1.622778907600000053e+01 1.013160000000000025e+02 8.881659999999999400e+01
1.079520000000000124e+01 1.622831509359999913e+01 1.013149999999999977e+02 8.881730000000000302e+01
1.079952499999999915e+01 1.622884111119999773e+01 1.013130000000000024e+02 8.881810000000000116e+01
1.080385000000000062e+01 1.622936712879999988e+01 1.013119999999999976e+02 8.881879999999999598e+01
1.080817500000000031e+01 1.622989314639999847e+01 1.013100000000000023e+02 8.881950000000000500e+01
1.081250000000000000e+01 1.623041916399999707e+01 1.013089999999999975e+02 8.882030000000000314e+01
1.081682499999999969e+01 1.623106207440000048e+01 1.013439999999999941e+02 8.880689999999999884e+01
1.082114999999999938e+01 1.623152964559999845e+01 1.013430000000000035e+02 8.880689999999999884e+01
1.082547500000000085e+01 1.623205566320000059e+01 1.013400000000000034e+02 8.880880000000000507e+01
1.082980000000000054e+01 1.623255245759999710e+01 1.013379999999999939e+02 8.880870000000000175e+01
1.083412500000000023e+01 1.623307847519999925e+01 1.013359999999999985e+02 8.880960000000000321e+01
1.083844999999999992e+01 1.623357526959999930e+01 1.013340000000000032e+02 8.880949999999999989e+01
1.084277500000000138e+01 1.623410128720000145e+01 1.013319999999999936e+02 8.881000000000000227e+01
1.084710000000000107e+01 1.623462730480000005e+01 1.013310000000000031e+02 8.880989999999999895e+01
1.085142500000000076e+01 1.623515332239999864e+01 1.013289999999999935e+02 8.881029999999999802e+01
1.085574999999999868e+01 1.623567934000000079e+01 1.013280000000000030e+02 8.881040000000000134e+01
1.086007500000000014e+01 1.623617613439999730e+01 1.013259999999999934e+02 8.881119999999999948e+01
1.086439999999999984e+01 1.623670215199999944e+01 1.013250000000000028e+02 8.881170000000000186e+01
1.086872499999999953e+01 1.623722816959999804e+01 1.013229999999999933e+02 8.881250000000000000e+01
1.087304999999999922e+01 1.623775418719999664e+01 1.013220000000000027e+02 8.881310000000000571e+01
1.087737500000000068e+01 1.623825098160000024e+01 1.013209999999999980e+02 8.881390000000000384e+01
1.088170000000000037e+01 1.623877699919999884e+01 1.013190000000000026e+02 8.881440000000000623e+01
1.088602500000000006e+01 1.623930301680000099e+01 1.013179999999999978e+02 8.881529999999999347e+01
1.089034999999999975e+01 1.623979981119999749e+01 1.013169999999999931e+02 8.881579999999999586e+01
1.089467500000000122e+01 1.624032582879999609e+01 1.013149999999999977e+02 8.881669999999999732e+01
1.089900000000000091e+01 1.624082262319999970e+01 1.013139999999999930e+02 8.881730000000000302e+01
1.090332500000000060e+01 1.624134864079999829e+01 1.013130000000000024e+02 8.881810000000000116e+01
1.090765000000000029e+01 1.624187465840000044e+01 1.013110000000000070e+02 8.881870000000000687e+01
1.091197500000000176e+01 1.624237145279999694e+01 1.013100000000000023e+02 8.881950000000000500e+01
1.091629999999999967e+01 1.624286824720000055e+01 1.013089999999999975e+02 8.882019999999999982e+01
1.092062499999999936e+01 1.624339426479999915e+01 1.013070000000000022e+02 8.882099999999999795e+01
1.092494999999999905e+01 1.624400795200000047e+01 1.013389999999999986e+02 8.880660000000000309e+01
1.092927500000000052e+01 1.624447552320000199e+01 1.013400000000000034e+02 8.880670000000000641e+01
1.093360000000000021e+01 1.624494309439999995e+01 1.013370000000000033e+02 8.880840000000000600e+01
1.093792499999999990e+01 1.624543988880000001e+01 1.013349999999999937e+02 8.880840000000000600e+01
1.094224999999999959e+01 1.624593668320000006e+01 1.013319999999999936e+02 8.880910000000000082e+01
1.094657500000000105e+01 1.624646270079999866e+01 1.013310000000000031e+02 8.880910000000000082e+01
1.095090000000000074e+01 1.624695949519999871e+01 1.013289999999999935e+02 8.880970000000000653e+01
1.095522500000000043e+01 1.624745628959999877e+01 1.013269999999999982e+02 8.881019999999999470e+01
1.095955000000000013e+01 1.624798230720000092e+01 1.013259999999999934e+02 8.881100000000000705e+01
1.096387500000000159e+01 1.624847910159999742e+01 1.013239999999999981e+02 8.881149999999999523e+01
1.096820000000000128e+01 1.624897589600000103e+01 1.013229999999999933e+02 8.881220000000000425e+01
1.097252500000000097e+01 1.624947269039999753e+01 1.013220000000000027e+02 8.881279999999999575e+01
1.097684999999999889e+01 1.624999870799999968e+01 1.013199999999999932e+02 8.881350000000000477e+01
1.098117500000000035e+01 1.625049550239999974e+01 1.013190000000000026e+02 8.881409999999999627e+01
1.098550000000000004e+01 1.625099229679999979e+01 1.013179999999999978e+02 8.881480000000000530e+01
1.098982499999999973e+01 1.625148909119999985e+01 1.013169999999999931e+02 8.881550000000000011e+01
1.099414999999999942e+01 1.625198588559999990e+01 1.013149999999999977e+02 8.881619999999999493e+01
1.099847500000000089e+01 1.625248267999999996e+01 1.013139999999999930e+02 8.881690000000000396e+01
1.100280000000000058e+01 1.625297947439999646e+01 1.013130000000000024e+02 8.881749999999999545e+01
1.100712500000000027e+01 1.625347626880000007e+01 1.013110000000000070e+02 8.881820000000000448e+01
1.101144999999999996e+01 1.625397306319999657e+01 1.013100000000000023e+02 8.881889999999999930e+01
1.101577500000000143e+01 1.625446985760000018e+01 1.013089999999999975e+02 8.881959999999999411e+01
1.102010000000000112e+01 1.625496665200000024e+01 1.013080000000000069e+02 8.882030000000000314e+01
1.102442500000000081e+01 1.625546344639999674e+01 1.013059999999999974e+02 8.882110000000000127e+01
1.102875000000000050e+01 1.625596024080000035e+01 1.013050000000000068e+02 8.882170000000000698e+01
1.103307500000000196e+01 1.625657392799999812e+01 1.013370000000000033e+02 8.880599999999999739e+01
1.103739999999999988e+01 1.625701227600000109e+01 1.013370000000000033e+02 8.880589999999999407e+01
1.104172499999999957e+01 1.625747984719999906e+01 1.013340000000000032e+02 8.880769999999999698e+01
1.104604999999999926e+01 1.625794741839999702e+01 1.013319999999999936e+02 8.880759999999999366e+01
1.105037500000000072e+01 1.625844421280000063e+01 1.013299999999999983e+02 8.880889999999999418e+01
1.105470000000000041e+01 1.625894100719999713e+01 1.013280000000000030e+02 8.880929999999999325e+01
1.105902500000000011e+01 1.625940857839999865e+01 1.013269999999999982e+02 8.881019999999999470e+01
1.106334999999999980e+01 1.625990537279999870e+01 1.013250000000000028e+02 8.881059999999999377e+01
1.106767500000000126e+01 1.626040216720000231e+01 1.013239999999999981e+02 8.881149999999999523e+01
1.107200000000000095e+01 1.626089896159999881e+01 1.013229999999999933e+02 8.881189999999999429e+01
1.107632500000000064e+01 1.626139575599999887e+01 1.013209999999999980e+02 8.881270000000000664e+01
1.108065000000000033e+01 1.626186332720000038e+01 1.013199999999999932e+02 8.881319999999999482e+01
1.108497500000000180e+01 1.626236012160000044e+01 1.013190000000000026e+02 8.881399999999999295e+01
1.108930000000000149e+01 1.626285691600000050e+01 1.013179999999999978e+02 8.881449999999999534e+01
1.109362499999999940e+01 1.626332448720000201e+01 1.013160000000000025e+02 8.881520000000000437e+01
1.109794999999999909e+01 1.626382128159999851e+01 1.013149999999999977e+02 8.881579999999999586e+01
1.110227500000000056e+01 1.626428885280000003e+01 1.013139999999999930e+02 8.881659999999999400e+01
1.110660000000000025e+01 1.626478564720000008e+01 1.013119999999999976e+02 8.881709999999999638e+01
1.111092499999999994e+01 1.626528244159999659e+01 1.013110000000000070e+02 8.881789999999999452e+01
1.111524999999999963e+01 1.626575001279999810e+01 1.013100000000000023e+02 8.881850000000000023e+01
1.111957500000000110e+01 1.626621758399999962e+01 1.013089999999999975e+02 8.881929999999999836e+01
1.112390000000000079e+01 1.626671437839999967e+01 1.013070000000000022e+02 8.881990000000000407e+01
1.112822500000000048e+01 1.626718194959999764e+01 1.013059999999999974e+02 8.882059999999999889e+01
1.113255000000000017e+01 1.626767874399999769e+01 1.013050000000000068e+02 8.882120000000000459e+01
1.113687500000000163e+01 1.626814631519999921e+01 1.013040000000000020e+02 8.882200000000000273e+01
1.114120000000000132e+01 1.626873077919999844e+01 1.013329999999999984e+02 8.880570000000000164e+01
1.114552500000000101e+01 1.626913990399999932e+01 1.013329999999999984e+02 8.880610000000000070e+01
1.114984999999999893e+01 1.626960747520000083e+01 1.013299999999999983e+02 8.880830000000000268e+01
1.115417500000000040e+01 1.627007504639999880e+01 1.013289999999999935e+02 8.880880000000000507e+01
1.115850000000000009e+01 1.627054261760000031e+01 1.013269999999999982e+02 8.880989999999999895e+01
1.116282499999999978e+01 1.627103941199999682e+01 1.013250000000000028e+02 8.881040000000000134e+01
1.116714999999999947e+01 1.627150698319999833e+01 1.013229999999999933e+02 8.881119999999999948e+01
1.117147500000000093e+01 1.627197455439999985e+01 1.013220000000000027e+02 8.881170000000000186e+01
1.117580000000000062e+01 1.627247134879999990e+01 1.013209999999999980e+02 8.881239999999999668e+01
1.118012500000000031e+01 1.627293891999999786e+01 1.013190000000000026e+02 8.881289999999999907e+01
1.118445000000000000e+01 1.627340649119999938e+01 1.013179999999999978e+02 8.881359999999999388e+01
1.118877500000000147e+01 1.627387406239999734e+01 1.013169999999999931e+02 8.881419999999999959e+01
1.119310000000000116e+01 1.627434163359999886e+01 1.013160000000000025e+02 8.881489999999999441e+01
1.119742500000000085e+01 1.627483842799999891e+01 1.013149999999999977e+02 8.881550000000000011e+01
1.120175000000000054e+01 1.627530599919999688e+01 1.013130000000000024e+02 8.881610000000000582e+01
1.120607500000000201e+01 1.627577357039999839e+01 1.013119999999999976e+02 8.881669999999999732e+01
1.121040000000000170e+01 1.627624114159999991e+01 1.013110000000000070e+02 8.881740000000000634e+01
1.121472499999999961e+01 1.627670871279999787e+01 1.013100000000000023e+02 8.881810000000000116e+01
1.121904999999999930e+01 1.627717628399999938e+01 1.013080000000000069e+02 8.881870000000000687e+01
1.122337500000000077e+01 1.627764385520000090e+01 1.013070000000000022e+02 8.881940000000000168e+01
1.122770000000000046e+01 1.627811142639999886e+01 1.013059999999999974e+02 8.881999999999999318e+01
1.123202500000000015e+01 1.627857899759999682e+01 1.013050000000000068e+02 8.882070000000000221e+01
1.123634999999999984e+01 1.627904656879999834e+01 1.013029999999999973e+02 8.882139999999999702e+01
1.124067500000000130e+01 1.627951413999999986e+01 1.013020000000000067e+02 8.882210000000000605e+01
1.124500000000000099e+01 1.627998171119999782e+01 1.013010000000000019e+02 8.882269999999999754e+01
1.124932500000000068e+01 1.628053695199999851e+01 1.013299999999999983e+02 8.880379999999999541e+01
1.125365000000000038e+01 1.628097529999999793e+01 1.013299999999999983e+02 8.880450000000000443e+01
1.125797500000000184e+01 1.628141364799999735e+01 1.013280000000000030e+02 8.880660000000000309e+01
1.126230000000000153e+01 1.628185199599999677e+01 1.013259999999999934e+02 8.880700000000000216e+01
1.126662500000000122e+01 1.628231956719999829e+01 1.013239999999999981e+02 8.880809999999999604e+01
1.127094999999999914e+01 1.628278713839999980e+01 1.013220000000000027e+02 8.880840000000000600e+01
1.127527500000000060e+01 1.628325470959999777e+01 1.013209999999999980e+02 8.880929999999999325e+01
1.127960000000000029e+01 1.628369305759999719e+01 1.013199999999999932e+02 8.880970000000000653e+01
1.128392499999999998e+01 1.628416062879999870e+01 1.013179999999999978e+02 8.881050000000000466e+01
1.128824999999999967e+01 1.628462820000000022e+01 1.013169999999999931e+02 8.881090000000000373e+01
1.129257500000000114e+01 1.628509577120000174e+01 1.013160000000000025e+02 8.881159999999999854e+01
1.129690000000000083e+01 1.628556334239999970e+01 1.013139999999999930e+02 8.881210000000000093e+01
1.130122500000000052e+01 1.628600169039999912e+01 1.013130000000000024e+02 8.881279999999999575e+01
1.130555000000000021e+01 1.628646926159999708e+01 1.013119999999999976e+02 8.881329999999999814e+01
1.130987500000000168e+01 1.628693683279999860e+01 1.013110000000000070e+02 8.881399999999999295e+01
1.131420000000000137e+01 1.628737518079999802e+01 1.013100000000000023e+02 8.881459999999999866e+01
1.131852500000000106e+01 1.628784275199999954e+01 1.013080000000000069e+02 8.881529999999999347e+01
1.132285000000000075e+01 1.628828109999999896e+01 1.013070000000000022e+02 8.881579999999999586e+01
1.132717500000000221e+01 1.628874867119999692e+01 1.013059999999999974e+02 8.881650000000000489e+01
1.133150000000000013e+01 1.628918701919999634e+01 1.013050000000000068e+02 8.881709999999999638e+01
1.133582499999999982e+01 1.628965459039999786e+01 1.013040000000000020e+02 8.881780000000000541e+01
1.134014999999999951e+01 1.629009293839999728e+01 1.013020000000000067e+02 8.881839999999999691e+01
1.134447500000000097e+01 1.629056050959999880e+01 1.013010000000000019e+02 8.881910000000000593e+01
1.134880000000000067e+01 1.629099885759999822e+01 1.012999999999999972e+02 8.881969999999999743e+01
1.135312500000000036e+01 1.629146642879999973e+01 1.012990000000000066e+02 8.882040000000000646e+01
1.135745000000000005e+01 1.629199244640000188e+01 1.013280000000000030e+02 8.880459999999999354e+01
1.136177499999999974e+01 1.629240157119999921e+01 1.013280000000000030e+02 8.880519999999999925e+01
1.136610000000000120e+01 1.629283991919999863e+01 1.013259999999999934e+02 8.880719999999999459e+01
1.137042500000000089e+01 1.629327826719999806e+01 1.013239999999999981e+02 8.880769999999999698e+01
1.137475000000000058e+01 1.629371661519999748e+01 1.013220000000000027e+02 8.880870000000000175e+01
1.137907500000000027e+01 1.629415496319999690e+01 1.013199999999999932e+02 8.880910000000000082e+01
1.138340000000000174e+01 1.629462253439999841e+01 1.013190000000000026e+02 8.880989999999999895e+01
1.138772499999999965e+01 1.629506088239999784e+01 1.013179999999999978e+02 8.881029999999999802e+01
1.139204999999999934e+01 1.629549923039999726e+01 1.013160000000000025e+02 8.881109999999999616e+01
1.139637499999999903e+01 1.629593757840000023e+01 1.013149999999999977e+02 8.881149999999999523e+01
1.140070000000000050e+01 1.629640514959999820e+01 1.013139999999999930e+02 8.881220000000000425e+01
1.140502500000000019e+01 1.629684349760000117e+01 1.013130000000000024e+02 8.881270000000000664e+01
1.140934999999999988e+01 1.629728184560000059e+01 1.013110000000000070e+02 8.881329999999999814e+01
1.141367499999999957e+01 1.629772019360000002e+01 1.013100000000000023e+02 8.881390000000000384e+01
1.141800000000000104e+01 1.629818776480000153e+01 1.013089999999999975e+02 8.881449999999999534e+01
1.142232500000000073e+01 1.629862611280000095e+01 1.013080000000000069e+02 8.881510000000000105e+01
1.142665000000000042e+01 1.629906446080000038e+01 1.013070000000000022e+02 8.881570000000000675e+01
1.143097500000000011e+01 1.629950280879999980e+01 1.013050000000000068e+02 8.881629999999999825e+01
1.143530000000000157e+01 1.629994115679999922e+01 1.013040000000000020e+02 8.881690000000000396e+01
1.143962500000000126e+01 1.630037950479999864e+01 1.013029999999999973e+02 8.881749999999999545e+01
1.144395000000000095e+01 1.630081785279999806e+01 1.013020000000000067e+02 8.881820000000000448e+01
1.144827499999999887e+01 1.630125620079999749e+01 1.013010000000000019e+02 8.881879999999999598e+01
1.145260000000000034e+01 1.630169454880000046e+01 1.012999999999999972e+02 8.881940000000000168e+01
1.145692500000000003e+01 1.630213289679999988e+01 1.012980000000000018e+02 8.881999999999999318e+01
1.146124999999999972e+01 1.630257124479999931e+01 1.012969999999999970e+02 8.882070000000000221e+01
1.146557499999999941e+01 1.630309726239999790e+01 1.013239999999999981e+02 8.880649999999999977e+01
1.146990000000000087e+01 1.630347716400000024e+01 1.013250000000000028e+02 8.880710000000000548e+01
1.147422500000000056e+01 1.630391551199999967e+01 1.013220000000000027e+02 8.880910000000000082e+01
1.147855000000000025e+01 1.630432463679999699e+01 1.013209999999999980e+02 8.880949999999999989e+01
1.148287499999999994e+01 1.630476298479999642e+01 1.013190000000000026e+02 8.881050000000000466e+01
1.148720000000000141e+01 1.630520133279999939e+01 1.013169999999999931e+02 8.881090000000000373e+01
1.149152500000000110e+01 1.630563968079999881e+01 1.013160000000000025e+02 8.881170000000000186e+01
1.149585000000000079e+01 1.630607802880000179e+01 1.013149999999999977e+02 8.881210000000000093e+01
1.150017500000000048e+01 1.630651637680000121e+01 1.013130000000000024e+02 8.881279999999999575e+01
1.150450000000000195e+01 1.630695472480000063e+01 1.013119999999999976e+02 8.881319999999999482e+01
1.150882499999999986e+01 1.630736384959999796e+01 1.013110000000000070e+02 8.881390000000000384e+01
1.151314999999999955e+01 1.630780219759999738e+01 1.013100000000000023e+02 8.881430000000000291e+01
1.151747499999999924e+01 1.630824054560000036e+01 1.013089999999999975e+02 8.881499999999999773e+01
1.152180000000000071e+01 1.630867889359999978e+01 1.013070000000000022e+02 8.881550000000000011e+01
1.152612500000000040e+01 1.630908801840000066e+01 1.013059999999999974e+02 8.881610000000000582e+01
1.153045000000000009e+01 1.630952636640000009e+01 1.013050000000000068e+02 8.881669999999999732e+01
1.153477499999999978e+01 1.630996471439999951e+01 1.013040000000000020e+02 8.881730000000000302e+01
1.153910000000000124e+01 1.631037383920000039e+01 1.013029999999999973e+02 8.881789999999999452e+01
1.154342500000000094e+01 1.631081218719999981e+01 1.013020000000000067e+02 8.881850000000000023e+01
1.154775000000000063e+01 1.631125053519999923e+01 1.013010000000000019e+02 8.881910000000000593e+01
1.155207500000000032e+01 1.631165966000000012e+01 1.012990000000000066e+02 8.881969999999999743e+01
1.155640000000000178e+01 1.631209800799999954e+01 1.012980000000000018e+02 8.882030000000000314e+01
1.156072500000000147e+01 1.631250713280000042e+01 1.012969999999999970e+02 8.882099999999999795e+01
1.156504999999999939e+01 1.631294548079999984e+01 1.012960000000000065e+02 8.882150000000000034e+01
1.156937499999999908e+01 1.631335460559999717e+01 1.012950000000000017e+02 8.882219999999999516e+01
1.157370000000000054e+01 1.631388062319999932e+01 1.013209999999999980e+02 8.880759999999999366e+01
1.157802500000000023e+01 1.631426052479999811e+01 1.013209999999999980e+02 8.880769999999999698e+01
1.158234999999999992e+01 1.631466964959999899e+01 1.013190000000000026e+02 8.880970000000000653e+01
1.158667499999999961e+01 1.631507877439999987e+01 1.013169999999999931e+02 8.881000000000000227e+01
1.159100000000000108e+01 1.631551712239999929e+01 1.013149999999999977e+02 8.881109999999999616e+01
1.159532500000000077e+01 1.631592624719999662e+01 1.013139999999999930e+02 8.881140000000000612e+01
1.159965000000000046e+01 1.631633537200000106e+01 1.013119999999999976e+02 8.881220000000000425e+01
1.160397500000000015e+01 1.631677372000000048e+01 1.013110000000000070e+02 8.881260000000000332e+01
1.160830000000000162e+01 1.631718284479999781e+01 1.013100000000000023e+02 8.881329999999999814e+01
1.161262500000000131e+01 1.631762119279999723e+01 1.013089999999999975e+02 8.881369999999999720e+01
1.161695000000000100e+01 1.631803031760000167e+01 1.013070000000000022e+02 8.881440000000000623e+01
1.162127499999999891e+01 1.631843944239999900e+01 1.013059999999999974e+02 8.881480000000000530e+01
1.162560000000000038e+01 1.631887779039999842e+01 1.013050000000000068e+02 8.881550000000000011e+01
1.162992500000000007e+01 1.631928691519999930e+01 1.013040000000000020e+02 8.881600000000000250e+01
1.163424999999999976e+01 1.631969604000000018e+01 1.013029999999999973e+02 8.881659999999999400e+01
1.163857499999999945e+01 1.632013438799999960e+01 1.013020000000000067e+02 8.881709999999999638e+01
1.164290000000000092e+01 1.632054351279999693e+01 1.013010000000000019e+02 8.881770000000000209e+01
1.164722500000000061e+01 1.632095263760000137e+01 1.012990000000000066e+02 8.881829999999999359e+01
1.165155000000000030e+01 1.632136176239999870e+01 1.012980000000000018e+02 8.881889999999999930e+01
1.165587499999999999e+01 1.632177088719999958e+01 1.012969999999999970e+02 8.881950000000000500e+01
1.166020000000000145e+01 1.632220923519999900e+01 1.012960000000000065e+02 8.882009999999999650e+01
1.166452500000000114e+01 1.632261835999999988e+01 1.012950000000000017e+02 8.882070000000000221e+01
1.166885000000000083e+01 1.632302748479999721e+01 1.012939999999999969e+02 8.882129999999999370e+01
1.167317500000000052e+01 1.632343660959999809e+01 1.012930000000000064e+02 8.882189999999999941e+01
1.167750000000000199e+01 1.632384573439999897e+01 1.012920000000000016e+02 8.882250000000000512e+01
1.168182499999999990e+01 1.632434252879999903e+01 1.013190000000000026e+02 8.880679999999999552e+01
1.168614999999999959e+01 1.632472243039999782e+01 1.013190000000000026e+02 8.880769999999999698e+01
1.169047499999999928e+01 1.632510233200000016e+01 1.013169999999999931e+02 8.880949999999999989e+01
1.169480000000000075e+01 1.632551145679999749e+01 1.013149999999999977e+02 8.880989999999999895e+01
1.169912500000000044e+01 1.632592058159999837e+01 1.013130000000000024e+02 8.881090000000000373e+01
1.170345000000000013e+01 1.632632970639999925e+01 1.013119999999999976e+02 8.881119999999999948e+01
1.170777499999999982e+01 1.632673883120000013e+01 1.013110000000000070e+02 8.881189999999999429e+01
1.171210000000000129e+01 1.632714795600000102e+01 1.013089999999999975e+02 8.881229999999999336e+01
1.171642500000000098e+01 1.632755708079999835e+01 1.013080000000000069e+02 8.881300000000000239e+01
1.172075000000000067e+01 1.632796620559999923e+01 1.013070000000000022e+02 8.881329999999999814e+01
1.172507500000000036e+01 1.632837533040000011e+01 1.013059999999999974e+02 8.881399999999999295e+01
1.172940000000000182e+01 1.632878445519999744e+01 1.013040000000000020e+02 8.881440000000000623e+01
1.173372500000000151e+01 1.632919357999999832e+01 1.013029999999999973e+02 8.881510000000000105e+01
1.173805000000000121e+01 1.632960270479999920e+01 1.013020000000000067e+02 8.881550000000000011e+01
1.174237499999999912e+01 1.633001182960000008e+01 1.013010000000000019e+02 8.881610000000000582e+01
1.174670000000000059e+01 1.633039173119999887e+01 1.012999999999999972e+02 8.881659999999999400e+01
1.175102500000000028e+01 1.633080085599999975e+01 1.012990000000000066e+02 8.881730000000000302e+01
1.175534999999999997e+01 1.633120998080000064e+01 1.012980000000000018e+02 8.881770000000000209e+01
1.175967499999999966e+01 1.633161910559999797e+01 1.012960000000000065e+02 8.881839999999999691e+01
1.176400000000000112e+01 1.633202823039999885e+01 1.012950000000000017e+02 8.881889999999999930e+01
1.176832500000000081e+01 1.633243735519999973e+01 1.012939999999999969e+02 8.881950000000000500e+01
1.177265000000000050e+01 1.633281725679999852e+01 1.012930000000000064e+02 8.881999999999999318e+01
1.177697500000000019e+01 1.633322638159999940e+01 1.012920000000000016e+02 8.882070000000000221e+01
1.178130000000000166e+01 1.633363550639999673e+01 1.012909999999999968e+02 8.882120000000000459e+01
1.178562500000000135e+01 1.633404463120000116e+01 1.012900000000000063e+02 8.882189999999999941e+01
1.178995000000000104e+01 1.633451220239999913e+01 1.013190000000000026e+02 8.880840000000000600e+01
1.179427500000000073e+01 1.633486288079999937e+01 1.013190000000000026e+02 8.880889999999999418e+01
1.179860000000000220e+01 1.633527200560000026e+01 1.013160000000000025e+02 8.881069999999999709e+01
1.180292500000000011e+01 1.633565190719999904e+01 1.013149999999999977e+02 8.881109999999999616e+01
1.180724999999999980e+01 1.633606103199999993e+01 1.013130000000000024e+02 8.881199999999999761e+01
1.181157499999999949e+01 1.633644093360000227e+01 1.013110000000000070e+02 8.881229999999999336e+01
1.181590000000000096e+01 1.633685005839999960e+01 1.013100000000000023e+02 8.881300000000000239e+01
1.182022500000000065e+01 1.633725918319999693e+01 1.013089999999999975e+02 8.881340000000000146e+01
1.182455000000000034e+01 1.633763908479999927e+01 1.013070000000000022e+02 8.881409999999999627e+01
1.182887500000000003e+01 1.633804820959999660e+01 1.013059999999999974e+02 8.881449999999999534e+01
1.183320000000000149e+01 1.633845733440000103e+01 1.013050000000000068e+02 8.881510000000000105e+01
1.183752500000000119e+01 1.633883723599999982e+01 1.013040000000000020e+02 8.881550000000000011e+01
1.184185000000000088e+01 1.633924636080000070e+01 1.013029999999999973e+02 8.881610000000000582e+01
1.184617500000000057e+01 1.633962626239999949e+01 1.013020000000000067e+02 8.881659999999999400e+01
1.185050000000000203e+01 1.634003538720000037e+01 1.013010000000000019e+02 8.881719999999999970e+01
1.185482500000000172e+01 1.634044451199999770e+01 1.012990000000000066e+02 8.881770000000000209e+01
1.185914999999999964e+01 1.634082441360000004e+01 1.012980000000000018e+02 8.881820000000000448e+01
1.186347499999999933e+01 1.634123353839999737e+01 1.012969999999999970e+02 8.881879999999999598e+01
1.186780000000000079e+01 1.634161343999999971e+01 1.012960000000000065e+02 8.881929999999999836e+01
1.187212500000000048e+01 1.634199334159999850e+01 1.012950000000000017e+02 8.881990000000000407e+01
1.187645000000000017e+01 1.634240246639999938e+01 1.012939999999999969e+02 8.882040000000000646e+01
1.188077499999999986e+01 1.634278236799999817e+01 1.012930000000000064e+02 8.882099999999999795e+01
1.188510000000000133e+01 1.634319149279999905e+01 1.012920000000000016e+02 8.882160000000000366e+01
1.188942500000000102e+01 1.634357139439999784e+01 1.012909999999999968e+02 8.882210000000000605e+01
1.189375000000000071e+01 1.634395129600000018e+01 1.012900000000000063e+02 8.882269999999999754e+01
1.189807500000000040e+01 1.634444809040000024e+01 1.013169999999999931e+02 8.881040000000000134e+01
1.190240000000000009e+01 1.634479876879999694e+01 1.013169999999999931e+02 8.881069999999999709e+01
1.190672500000000156e+01 1.634514944719999718e+01 1.013149999999999977e+02 8.881250000000000000e+01
1.191105000000000125e+01 1.634552934879999952e+01 1.013130000000000024e+02 8.881270000000000664e+01
1.191537499999999916e+01 1.634593847359999685e+01 1.013110000000000070e+02 8.881369999999999720e+01
1.191969999999999885e+01 1.634631837519999920e+01 1.013100000000000023e+02 8.881399999999999295e+01
1.192402500000000032e+01 1.634669827680000154e+01 1.013089999999999975e+02 8.881470000000000198e+01
1.192835000000000001e+01 1.634710740159999887e+01 1.013080000000000069e+02 8.881499999999999773e+01
1.193267499999999970e+01 1.634748730320000121e+01 1.013059999999999974e+02 8.881570000000000675e+01
1.193699999999999939e+01 1.634786720479999644e+01 1.013050000000000068e+02 8.881610000000000582e+01
1.194132500000000086e+01 1.634827632960000088e+01 1.013040000000000020e+02 8.881669999999999732e+01
1.194565000000000055e+01 1.634865623119999967e+01 1.013029999999999973e+02 8.881709999999999638e+01
1.194997500000000024e+01 1.634903613279999846e+01 1.013020000000000067e+02 8.881770000000000209e+01
1.195429999999999993e+01 1.634941603440000080e+01 1.013010000000000019e+02 8.881810000000000116e+01
1.195862500000000139e+01 1.634979593599999959e+01 1.012999999999999972e+02 8.881870000000000687e+01
1.196295000000000108e+01 1.635020506080000047e+01 1.012990000000000066e+02 8.881919999999999504e+01
1.196727500000000077e+01 1.635058496239999926e+01 1.012980000000000018e+02 8.881980000000000075e+01
1.197160000000000046e+01 1.635096486399999804e+01 1.012969999999999970e+02 8.882030000000000314e+01
1.197592500000000193e+01 1.635134476559999683e+01 1.012960000000000065e+02 8.882089999999999463e+01
1.198024999999999984e+01 1.635172466719999917e+01 1.012950000000000017e+02 8.882139999999999702e+01
1.198457499999999953e+01 1.635210456880000152e+01 1.012930000000000064e+02 8.882200000000000273e+01
1.198889999999999922e+01 1.635248447039999675e+01 1.012920000000000016e+02 8.882250000000000512e+01
1.199322500000000069e+01 1.635286437199999909e+01 1.012909999999999968e+02 8.882309999999999661e+01
1.199755000000000038e+01 1.635324427360000143e+01 1.012900000000000063e+02 8.882359999999999900e+01
1.200187500000000007e+01 1.635362417519999667e+01 1.012890000000000015e+02 8.882420000000000471e+01
1.200619999999999976e+01 1.635406252319999965e+01 1.013370000000000033e+02 8.881080000000000041e+01
1.201052500000000123e+01 1.635438397840000135e+01 1.013359999999999985e+02 8.881109999999999616e+01
1.201485000000000092e+01 1.635476388000000014e+01 1.013329999999999984e+02 8.881289999999999907e+01
1.201917500000000061e+01 1.635511455840000039e+01 1.013299999999999983e+02 8.881329999999999814e+01
1.202350000000000030e+01 1.635549445999999918e+01 1.013280000000000030e+02 8.881419999999999959e+01
1.202782500000000176e+01 1.635587436159999797e+01 1.013269999999999982e+02 8.881449999999999534e+01
1.203215000000000146e+01 1.635625426320000031e+01 1.013250000000000028e+02 8.881520000000000437e+01
1.203647499999999937e+01 1.635663416479999910e+01 1.013239999999999981e+02 8.881560000000000343e+01
1.204079999999999906e+01 1.635701406639999789e+01 1.013229999999999933e+02 8.881619999999999493e+01
1.204512500000000053e+01 1.635739396800000023e+01 1.013220000000000027e+02 8.881659999999999400e+01
1.204945000000000022e+01 1.635774464640000048e+01 1.013209999999999980e+02 8.881709999999999638e+01
1.205377499999999991e+01 1.635812454799999927e+01 1.013199999999999932e+02 8.881759999999999877e+01
1.205809999999999960e+01 1.635850444959999805e+01 1.013190000000000026e+02 8.881820000000000448e+01
1.206242500000000106e+01 1.635888435120000040e+01 1.013179999999999978e+02 8.881860000000000355e+01
1.206675000000000075e+01 1.635926425279999918e+01 1.013169999999999931e+02 8.881919999999999504e+01
1.207107500000000044e+01 1.635961493119999943e+01 1.013160000000000025e+02 8.881969999999999743e+01
1.207540000000000013e+01 1.635999483279999822e+01 1.013149999999999977e+02 8.882019999999999982e+01
1.207972500000000160e+01 1.636037473439999701e+01 1.013139999999999930e+02 8.882070000000000221e+01
1.208405000000000129e+01 1.636075463599999935e+01 1.013130000000000024e+02 8.882129999999999370e+01
1.208837500000000098e+01 1.636110531439999960e+01 1.013119999999999976e+02 8.882179999999999609e+01
1.209269999999999889e+01 1.636148521600000194e+01 1.013110000000000070e+02 8.882240000000000180e+01
1.209702500000000036e+01 1.636186511759999718e+01 1.013100000000000023e+02 8.882290000000000418e+01
1.210135000000000005e+01 1.636221579599999743e+01 1.013089999999999975e+02 8.882340000000000657e+01
1.210567499999999974e+01 1.636259569759999977e+01 1.013080000000000069e+02 8.882399999999999807e+01
1.210999999999999943e+01 1.636294637600000001e+01 1.013070000000000022e+02 8.882450000000000045e+01
1.211432500000000090e+01 1.636338472399999944e+01 1.013460000000000036e+02 8.881210000000000093e+01
1.211865000000000059e+01 1.636370617920000115e+01 1.013460000000000036e+02 8.881250000000000000e+01
1.212297500000000028e+01 1.636405685760000139e+01 1.013430000000000035e+02 8.881419999999999959e+01
1.212729999999999997e+01 1.636440753600000164e+01 1.013409999999999940e+02 8.881449999999999534e+01
1.213162500000000144e+01 1.636478743759999688e+01 1.013389999999999986e+02 8.881539999999999679e+01
1.213595000000000113e+01 1.636513811599999713e+01 1.013379999999999939e+02 8.881560000000000343e+01
1.214027500000000082e+01 1.636551801759999947e+01 1.013359999999999985e+02 8.881640000000000157e+01
1.214460000000000051e+01 1.636586869599999972e+01 1.013349999999999937e+02 8.881669999999999732e+01
1.214892500000000197e+01 1.636624859759999850e+01 1.013340000000000032e+02 8.881730000000000302e+01
1.215324999999999989e+01 1.636659927599999875e+01 1.013329999999999984e+02 8.881770000000000209e+01
1.215757499999999958e+01 1.636697917760000109e+01 1.013319999999999936e+02 8.881829999999999359e+01
1.216189999999999927e+01 1.636732985600000134e+01 1.013310000000000031e+02 8.881870000000000687e+01
1.216622500000000073e+01 1.636770975759999658e+01 1.013299999999999983e+02 8.881919999999999504e+01
1.217055000000000042e+01 1.636806043599999683e+01 1.013289999999999935e+02 8.881969999999999743e+01
1.217487500000000011e+01 1.636844033759999917e+01 1.013280000000000030e+02 8.882019999999999982e+01
1.217919999999999980e+01 1.636879101599999942e+01 1.013269999999999982e+02 8.882070000000000221e+01
1.218352500000000127e+01 1.636914169439999966e+01 1.013259999999999934e+02 8.882129999999999370e+01
1.218785000000000096e+01 1.636952159599999845e+01 1.013250000000000028e+02 8.882170000000000698e+01
1.219217500000000065e+01 1.636987227439999870e+01 1.013239999999999981e+02 8.882229999999999848e+01
1.219650000000000034e+01 1.637022295279999895e+01 1.013229999999999933e+02 8.882280000000000086e+01
1.220082500000000181e+01 1.637060285440000129e+01 1.013220000000000027e+02 8.882330000000000325e+01
1.220515000000000150e+01 1.637095353280000154e+01 1.013209999999999980e+02 8.882380000000000564e+01
1.220947500000000119e+01 1.637130421120000179e+01 1.013199999999999932e+02 8.882439999999999714e+01
1.221379999999999910e+01 1.637168411279999702e+01 1.013190000000000026e+02 8.882489999999999952e+01
1.221812500000000057e+01 1.637203479119999727e+01 1.013179999999999978e+02 8.882550000000000523e+01
1.222245000000000026e+01 1.637244391599999815e+01 1.013379999999999939e+02 8.881409999999999627e+01
1.222677499999999995e+01 1.637276537119999986e+01 1.013379999999999939e+02 8.881459999999999866e+01
1.223109999999999964e+01 1.637311604960000011e+01 1.013359999999999985e+02 8.881619999999999493e+01
1.223542500000000111e+01 1.637346672799999681e+01 1.013340000000000032e+02 8.881650000000000489e+01
1.223975000000000080e+01 1.637381740639999705e+01 1.013329999999999984e+02 8.881740000000000634e+01
1.224407500000000049e+01 1.637416808479999730e+01 1.013310000000000031e+02 8.881759999999999877e+01
1.224840000000000018e+01 1.637454798639999964e+01 1.013299999999999983e+02 8.881829999999999359e+01
1.225272500000000164e+01 1.637489866479999989e+01 1.013289999999999935e+02 8.881860000000000355e+01
1.225705000000000133e+01 1.637524934320000014e+01 1.013280000000000030e+02 8.881919999999999504e+01
1.226137500000000102e+01 1.637560002160000039e+01 1.013269999999999982e+02 8.881959999999999411e+01
1.226570000000000071e+01 1.637595069999999708e+01 1.013259999999999934e+02 8.882009999999999650e+01
1.227002500000000218e+01 1.637633060159999943e+01 1.013250000000000028e+02 8.882049999999999557e+01
1.227435000000000009e+01 1.637668127999999967e+01 1.013239999999999981e+02 8.882099999999999795e+01
1.227867499999999978e+01 1.637703195839999992e+01 1.013229999999999933e+02 8.882150000000000034e+01
1.228299999999999947e+01 1.637738263680000017e+01 1.013220000000000027e+02 8.882200000000000273e+01
1.228732500000000094e+01 1.637773331520000042e+01 1.013209999999999980e+02 8.882250000000000512e+01
1.229165000000000063e+01 1.637808399359999711e+01 1.013199999999999932e+02 8.882299999999999329e+01
1.229597500000000032e+01 1.637843467199999736e+01 1.013190000000000026e+02 8.882349999999999568e+01
1.230030000000000001e+01 1.637878535039999761e+01 1.013190000000000026e+02 8.882399999999999807e+01
1.230462500000000148e+01 1.637913602879999786e+01 1.013179999999999978e+02 8.882450000000000045e+01
1.230895000000000117e+01 1.637948670719999811e+01 1.013169999999999931e+02 8.882500000000000284e+01
1.231327500000000086e+01 1.637983738559999836e+01 1.013160000000000025e+02 8.882550000000000523e+01
1.231760000000000055e+01 1.638015884080000006e+01 1.013149999999999977e+02 8.882599999999999341e+01
1.232192500000000202e+01 1.638050951920000031e+01 1.013139999999999930e+02 8.882649999999999579e+01
1.232625000000000171e+01 1.638086019760000056e+01 1.013130000000000024e+02 8.882710000000000150e+01
1.233057499999999962e+01 1.638129854559999998e+01 1.013119999999999976e+02 8.881570000000000675e+01
1.233489999999999931e+01 1.638162000079999814e+01 1.013130000000000024e+02 8.881589999999999918e+01
1.233922500000000078e+01 1.638197067919999839e+01 1.013110000000000070e+02 8.881749999999999545e+01
1.234355000000000047e+01 1.638232135759999863e+01 1.013100000000000023e+02 8.881780000000000541e+01
1.234787500000000016e+01 1.638264281280000034e+01 1.013089999999999975e+02 8.881870000000000687e+01
1.235219999999999985e+01 1.638299349120000059e+01 1.013080000000000069e+02 8.881889999999999930e+01
1.235652500000000131e+01 1.638334416960000084e+01 1.013070000000000022e+02 8.881959999999999411e+01
1.236085000000000100e+01 1.638369484800000109e+01 1.013059999999999974e+02 8.881990000000000407e+01
1.236517500000000069e+01 1.638404552640000134e+01 1.013050000000000068e+02 8.882049999999999557e+01
1.236950000000000038e+01 1.638439620480000158e+01 1.013040000000000020e+02 8.882080000000000553e+01
1.237382500000000185e+01 1.638471765999999974e+01 1.013029999999999973e+02 8.882139999999999702e+01
1.237815000000000154e+01 1.638506833839999999e+01 1.013020000000000067e+02 8.882179999999999609e+01
1.238247500000000123e+01 1.638541901679999668e+01 1.013010000000000019e+02 8.882229999999999848e+01
1.238679999999999914e+01 1.638576969519999693e+01 1.012999999999999972e+02 8.882269999999999754e+01
1.239112500000000061e+01 1.638609115040000219e+01 1.012990000000000066e+02 8.882330000000000325e+01
1.239545000000000030e+01 1.638644182879999889e+01 1.012980000000000018e+02 8.882370000000000232e+01
1.239977499999999999e+01 1.638679250719999914e+01 1.012969999999999970e+02 8.882429999999999382e+01
1.240409999999999968e+01 1.638711396239999729e+01 1.012960000000000065e+02 8.882470000000000709e+01
1.240842500000000115e+01 1.638746464079999754e+01 1.012950000000000017e+02 8.882519999999999527e+01
1.241275000000000084e+01 1.638778609599999925e+01 1.012939999999999969e+02 8.882569999999999766e+01
1.241707500000000053e+01 1.638813677439999950e+01 1.012930000000000064e+02 8.882620000000000005e+01
1.242140000000000022e+01 1.638845822960000120e+01 1.012920000000000016e+02 8.882670000000000243e+01
1.242572500000000169e+01 1.638880890799999790e+01 1.012909999999999968e+02 8.882720000000000482e+01
1.243005000000000138e+01 1.638913036319999961e+01 1.012900000000000063e+02 8.882769999999999300e+01
1.243437500000000107e+01 1.638948104159999630e+01 1.012890000000000015e+02 8.882819999999999538e+01
1.243870000000000076e+01 1.638989016640000074e+01 1.013139999999999930e+02 8.881610000000000582e+01
1.244302500000000045e+01 1.639018239839999680e+01 1.013139999999999930e+02 8.881680000000000064e+01
1.244735000000000014e+01 1.639050385359999851e+01 1.013119999999999976e+02 8.881829999999999359e+01
1.245167499999999983e+01 1.639085453199999876e+01 1.013100000000000023e+02 8.881870000000000687e+01
1.245599999999999952e+01 1.639117598719999691e+01 1.013089999999999975e+02 8.881950000000000500e+01
1.246032499999999921e+01 1.639149744240000217e+01 1.013080000000000069e+02 8.881980000000000075e+01
1.246465000000000067e+01 1.639184812079999887e+01 1.013059999999999974e+02 8.882040000000000646e+01
1.246897500000000036e+01 1.639216957600000057e+01 1.013050000000000068e+02 8.882080000000000553e+01
1.247330000000000005e+01 1.639252025440000082e+01 1.013040000000000020e+02 8.882129999999999370e+01
1.247762499999999974e+01 1.639284170959999898e+01 1.013029999999999973e+02 8.882170000000000698e+01
1.248195000000000121e+01 1.639319238799999923e+01 1.013020000000000067e+02 8.882219999999999516e+01
1.248627500000000090e+01 1.639351384320000093e+01 1.013010000000000019e+02 8.882259999999999422e+01
1.249060000000000059e+01 1.639386452160000118e+01 1.013010000000000019e+02 8.882309999999999661e+01
1.249492500000000028e+01 1.639418597679999934e+01 1.012999999999999972e+02 8.882349999999999568e+01
1.249925000000000175e+01 1.639450743200000105e+01 1.012990000000000066e+02 8.882399999999999807e+01
1.250357500000000144e+01 1.639485811040000129e+01 1.012980000000000018e+02 8.882450000000000045e+01
1.250789999999999935e+01 1.639517956559999945e+01 1.012969999999999970e+02 8.882500000000000284e+01
1.251222499999999904e+01 1.639550102079999760e+01 1.012960000000000065e+02 8.882540000000000191e+01
1.251655000000000051e+01 1.639582247599999931e+01 1.012950000000000017e+02 8.882590000000000430e+01
1.252087500000000020e+01 1.639617315439999956e+01 1.012939999999999969e+02 8.882640000000000668e+01
1.252519999999999989e+01 1.639649460959999772e+01 1.012930000000000064e+02 8.882689999999999486e+01
1.252952499999999958e+01 1.639681606479999942e+01 1.012920000000000016e+02 8.882739999999999725e+01
1.253385000000000105e+01 1.639713752000000113e+01 1.012909999999999968e+02 8.882789999999999964e+01
1.253817500000000074e+01 1.639745897519999929e+01 1.012900000000000063e+02 8.882840000000000202e+01
1.254250000000000043e+01 1.639780965359999954e+01 1.012900000000000063e+02 8.882880000000000109e+01
1.254682500000000012e+01 1.639818955519999832e+01 1.013169999999999931e+02 8.881789999999999452e+01
1.255115000000000158e+01 1.639848178720000149e+01 1.013169999999999931e+02 8.881829999999999359e+01
1.255547500000000127e+01 1.639880324239999965e+01 1.013139999999999930e+02 8.881980000000000075e+01
1.255980000000000096e+01 1.639912469759999780e+01 1.013130000000000024e+02 8.882009999999999650e+01
1.256412499999999888e+01 1.639944615279999951e+01 1.013110000000000070e+02 8.882089999999999463e+01
1.256845000000000034e+01 1.639976760799999767e+01 1.013100000000000023e+02 8.882120000000000459e+01
1.257277500000000003e+01 1.640008906319999937e+01 1.013089999999999975e+02 8.882179999999999609e+01
1.257709999999999972e+01 1.640041051840000108e+01 1.013080000000000069e+02 8.882210000000000605e+01
1.258142499999999941e+01 1.640073197359999924e+01 1.013070000000000022e+02 8.882269999999999754e+01
1.258575000000000088e+01 1.640108265199999948e+01 1.013059999999999974e+02 8.882299999999999329e+01
1.259007500000000057e+01 1.640140410720000119e+01 1.013050000000000068e+02 8.882349999999999568e+01
1.259440000000000026e+01 1.640172556239999935e+01 1.013040000000000020e+02 8.882389999999999475e+01
1.259872499999999995e+01 1.640204701759999750e+01 1.013029999999999973e+02 8.882439999999999714e+01
1.260305000000000142e+01 1.640236847279999921e+01 1.013020000000000067e+02 8.882479999999999620e+01
1.260737500000000111e+01 1.640268992799999737e+01 1.013010000000000019e+02 8.882529999999999859e+01
1.261170000000000080e+01 1.640301138319999907e+01 1.013010000000000019e+02 8.882569999999999766e+01
1.261602500000000049e+01 1.640333283840000078e+01 1.012999999999999972e+02 8.882620000000000005e+01
1.262035000000000196e+01 1.640365429359999894e+01 1.012990000000000066e+02 8.882670000000000243e+01
1.262467499999999987e+01 1.640397574880000064e+01 1.012980000000000018e+02 8.882720000000000482e+01
1.262899999999999956e+01 1.640429720399999880e+01 1.012969999999999970e+02 8.882760000000000389e+01
1.263332499999999925e+01 1.640458943600000197e+01 1.012960000000000065e+02 8.882810000000000628e+01
1.263765000000000072e+01 1.640491089120000012e+01 1.012950000000000017e+02 8.882859999999999445e+01
1.264197500000000041e+01 1.640523234639999828e+01 1.012939999999999969e+02 8.882909999999999684e+01
1.264630000000000010e+01 1.640555380159999999e+01 1.012930000000000064e+02 8.882930000000000348e+01
1.265062499999999979e+01 1.640587525679999814e+01 1.012930000000000064e+02 8.882949999999999591e+01
1.265495000000000125e+01 1.640625515840000048e+01 1.013149999999999977e+02 8.881910000000000593e+01
1.265927500000000094e+01 1.640654739040000010e+01 1.013149999999999977e+02 8.881910000000000593e+01
1.266360000000000063e+01 1.640686884559999825e+01 1.013130000000000024e+02 8.882070000000000221e+01
1.266792500000000032e+01 1.640716107760000142e+01 1.013110000000000070e+02 8.882089999999999463e+01
1.267225000000000179e+01 1.640748253279999957e+01 1.013100000000000023e+02 8.882170000000000698e+01
1.267657500000000148e+01 1.640780398799999773e+01 1.013080000000000069e+02 8.882189999999999941e+01
1.268089999999999939e+01 1.640812544319999944e+01 1.013070000000000022e+02 8.882250000000000512e+01
1.268522499999999908e+01 1.640841767519999905e+01 1.013059999999999974e+02 8.882280000000000086e+01
1.268955000000000055e+01 1.640873913040000076e+01 1.013050000000000068e+02 8.882330000000000325e+01
1.269387500000000024e+01 1.640906058559999892e+01 1.013040000000000020e+02 8.882370000000000232e+01
1.269819999999999993e+01 1.640938204080000062e+01 1.013029999999999973e+02 8.882420000000000471e+01
1.270252499999999962e+01 1.640970349599999878e+01 1.013029999999999973e+02 8.882450000000000045e+01
1.270685000000000109e+01 1.640999572800000195e+01 1.013020000000000067e+02 8.882500000000000284e+01
1.271117500000000078e+01 1.641031718320000010e+01 1.013010000000000019e+02 8.882540000000000191e+01
1.271550000000000047e+01 1.641063863839999826e+01 1.012999999999999972e+02 8.882590000000000430e+01
1.271982500000000016e+01 1.641093087039999787e+01 1.012990000000000066e+02 8.882630000000000337e+01
1.272415000000000163e+01 1.641125232559999958e+01 1.012980000000000018e+02 8.882680000000000575e+01
1.272847500000000132e+01 1.641157378080000129e+01 1.012969999999999970e+02 8.882720000000000482e+01
1.273280000000000101e+01 1.641186601279999735e+01 1.012969999999999970e+02 8.882769999999999300e+01
1.273712500000000070e+01 1.641218746799999906e+01 1.012960000000000065e+02 8.882819999999999538e+01
1.274145000000000216e+01 1.641247969999999867e+01 1.012950000000000017e+02 8.882859999999999445e+01
1.274577500000000008e+01 1.641280115520000038e+01 1.012939999999999969e+02 8.882909999999999684e+01
1.275009999999999977e+01 1.641309338720000000e+01 1.012930000000000064e+02 8.882959999999999923e+01
1.275442499999999946e+01 1.641341484239999815e+01 1.012920000000000016e+02 8.882989999999999498e+01
1.275875000000000092e+01 1.641370707440000132e+01 1.012909999999999968e+02 8.883010000000000161e+01
1.276307500000000061e+01 1.641408697599999655e+01 1.013139999999999930e+02 8.882019999999999982e+01
1.276740000000000030e+01 1.641437920799999972e+01 1.013139999999999930e+02 8.882030000000000314e+01
1.277172499999999999e+01 1.641467143999999934e+01 1.013110000000000070e+02 8.882179999999999609e+01
1.277605000000000146e+01 1.641496367199999895e+01 1.013100000000000023e+02 8.882210000000000605e+01
1.278037500000000115e+01 1.641528512720000066e+01 1.013080000000000069e+02 8.882290000000000418e+01
1.278470000000000084e+01 1.641557735920000027e+01 1.013070000000000022e+02 8.882309999999999661e+01
1.278902500000000053e+01 1.641589881439999843e+01 1.013059999999999974e+02 8.882370000000000232e+01
1.279335000000000200e+01 1.641619104640000160e+01 1.013050000000000068e+02 8.882399999999999807e+01
1.279767500000000169e+01 1.641651250159999975e+01 1.013040000000000020e+02 8.882450000000000045e+01
1.280199999999999960e+01 1.641680473359999937e+01 1.013029999999999973e+02 8.882479999999999620e+01
1.280632499999999929e+01 1.641712618879999752e+01 1.013029999999999973e+02 8.882529999999999859e+01
1.281065000000000076e+01 1.641741842080000069e+01 1.013020000000000067e+02 8.882559999999999434e+01
1.281497500000000045e+01 1.641771065279999675e+01 1.013010000000000019e+02 8.882609999999999673e+01
1.281930000000000014e+01 1.641803210799999846e+01 1.012999999999999972e+02 8.882649999999999579e+01
1.282362499999999983e+01 1.641832433999999807e+01 1.012990000000000066e+02 8.882699999999999818e+01
1.282795000000000130e+01 1.641861657199999769e+01 1.012980000000000018e+02 8.882739999999999725e+01
1.283227500000000099e+01 1.641893802719999940e+01 1.012969999999999970e+02 8.882789999999999964e+01
1.283660000000000068e+01 1.641923025919999901e+01 1.012969999999999970e+02 8.882829999999999870e+01
1.284092500000000037e+01 1.641952249119999863e+01 1.012960000000000065e+02 8.882880000000000109e+01
1.284525000000000183e+01 1.641984394639999678e+01 1.012950000000000017e+02 8.882920000000000016e+01
1.284957500000000152e+01 1.642013617839999995e+01 1.012939999999999969e+02 8.882959999999999923e+01
1.285390000000000121e+01 1.642042841039999956e+01 1.012930000000000064e+02 8.883010000000000161e+01
1.285822499999999913e+01 1.642072064239999918e+01 1.012920000000000016e+02 8.883060000000000400e+01
1.286255000000000059e+01 1.642101287439999879e+01 1.012909999999999968e+02 8.883069999999999311e+01
1.286687500000000028e+01 1.642133432959999695e+01 1.012909999999999968e+02 8.883079999999999643e+01
1.287119999999999997e+01 1.642168500800000075e+01 1.013130000000000024e+02 8.882139999999999702e+01
1.287552499999999966e+01 1.642194801680000182e+01 1.013130000000000024e+02 8.882210000000000605e+01
1.287985000000000113e+01 1.642224024879999789e+01 1.013100000000000023e+02 8.882349999999999568e+01
1.288417500000000082e+01 1.642253248080000105e+01 1.013089999999999975e+02 8.882380000000000564e+01
1.288850000000000051e+01 1.642282471280000067e+01 1.013070000000000022e+02 8.882450000000000045e+01
1.289282500000000020e+01 1.642311694479999673e+01 1.013059999999999974e+02 8.882479999999999620e+01
1.289715000000000167e+01 1.642340917679999990e+01 1.013050000000000068e+02 8.882529999999999859e+01
1.290147500000000136e+01 1.642370140879999951e+01 1.013040000000000020e+02 8.882559999999999434e+01
1.290580000000000105e+01 1.642402286399999767e+01 1.013029999999999973e+02 8.882609999999999673e+01
1.291012500000000074e+01 1.642431509600000084e+01 1.013020000000000067e+02 8.882649999999999579e+01
1.291445000000000221e+01 1.642460732800000045e+01 1.013020000000000067e+02 8.882689999999999486e+01
1.291877500000000012e+01 1.642489956000000006e+01 1.013010000000000019e+02 8.882729999999999393e+01
1.292309999999999981e+01 1.642519179199999968e+01 1.012999999999999972e+02 8.882769999999999300e+01
1.292742499999999950e+01 1.642548402399999929e+01 1.012990000000000066e+02 8.882810000000000628e+01
1.293175000000000097e+01 1.642577625599999891e+01 1.012980000000000018e+02 8.882850000000000534e+01
1.293607500000000066e+01 1.642606848799999852e+01 1.012969999999999970e+02 8.882899999999999352e+01
1.294040000000000035e+01 1.642636072000000169e+01 1.012969999999999970e+02 8.882940000000000680e+01
1.294472500000000004e+01 1.642665295199999775e+01 1.012960000000000065e+02 8.882980000000000587e+01
1.294905000000000150e+01 1.642694518399999737e+01 1.012950000000000017e+02 8.883029999999999404e+01
1.295337500000000119e+01 1.642723741600000054e+01 1.012939999999999969e+02 8.883069999999999311e+01
1.295770000000000088e+01 1.642752964800000015e+01 1.012930000000000064e+02 8.883110000000000639e+01
1.296202500000000057e+01 1.642782187999999977e+01 1.012920000000000016e+02 8.883140000000000214e+01
1.296635000000000204e+01 1.642811411199999938e+01 1.012920000000000016e+02 8.883150000000000546e+01
1.297067500000000173e+01 1.642840634399999900e+01 1.012909999999999968e+02 8.883159999999999457e+01
1.297500000000000142e+01 1.642869857599999861e+01 1.012900000000000063e+02 8.883169999999999789e+01
1.297932499999999933e+01 1.642904925439999886e+01 1.013100000000000023e+02 8.882290000000000418e+01
1.298364999999999903e+01 1.642931226319999638e+01 1.013100000000000023e+02 8.882319999999999993e+01
1.298797500000000049e+01 1.642960449519999955e+01 1.013080000000000069e+02 8.882470000000000709e+01
1.299230000000000018e+01 1.642986750400000062e+01 1.013070000000000022e+02 8.882489999999999952e+01
1.299662499999999987e+01 1.643015973600000024e+01 1.013050000000000068e+02 8.882569999999999766e+01
1.300094999999999956e+01 1.643045196799999630e+01 1.013040000000000020e+02 8.882590000000000430e+01
1.300527500000000103e+01 1.643074419999999947e+01 1.013029999999999973e+02 8.882649999999999579e+01
1.300960000000000072e+01 1.643103643199999908e+01 1.013020000000000067e+02 8.882670000000000243e+01
1.301392500000000041e+01 1.643132866400000225e+01 1.013010000000000019e+02 8.882720000000000482e+01
1.301825000000000010e+01 1.643162089599999831e+01 1.013010000000000019e+02 8.882750000000000057e+01
1.302257500000000157e+01 1.643191312799999793e+01 1.012999999999999972e+02 8.882800000000000296e+01
1.302690000000000126e+01 1.643217613679999900e+01 1.012990000000000066e+02 8.882829999999999870e+01
1.303122500000000095e+01 1.643246836879999861e+01 1.012980000000000018e+02 8.882880000000000109e+01
1.303554999999999886e+01 1.643276060079999823e+01 1.012969999999999970e+02 8.882920000000000016e+01
1.303987500000000033e+01 1.643305283279999784e+01 1.012960000000000065e+02 8.882959999999999923e+01
1.304420000000000002e+01 1.643334506480000101e+01 1.012960000000000065e+02 8.882999999999999829e+01
1.304852499999999971e+01 1.643360807359999853e+01 1.012950000000000017e+02 8.883050000000000068e+01
1.305284999999999940e+01 1.643390030559999815e+01 1.012939999999999969e+02 8.883079999999999643e+01
1.305717500000000086e+01 1.643419253759999776e+01 1.012930000000000064e+02 8.883129999999999882e+01
1.306150000000000055e+01 1.643448476960000093e+01 1.012920000000000016e+02 8.883150000000000546e+01
1.306582500000000024e+01 1.643474777839999845e+01 1.012920000000000016e+02 8.883169999999999789e+01
1.307014999999999993e+01 1.643504001040000162e+01 1.012909999999999968e+02 8.883169999999999789e+01
1.307447500000000140e+01 1.643530301919999914e+01 1.012900000000000063e+02 8.883190000000000452e+01
1.307880000000000109e+01 1.643559525119999876e+01 1.012890000000000015e+02 8.883199999999999363e+01
1.308312500000000078e+01 1.643588748319999837e+01 1.012879999999999967e+02 8.883209999999999695e+01
1.308745000000000047e+01 1.643623816159999862e+01 1.013089999999999975e+02 8.882429999999999382e+01
1.309177500000000194e+01 1.643647194719999760e+01 1.013089999999999975e+02 8.882489999999999952e+01
1.309609999999999985e+01 1.643676417919999722e+01 1.013070000000000022e+02 8.882620000000000005e+01
1.310042499999999954e+01 1.643702718799999829e+01 1.013059999999999974e+02 8.882640000000000668e+01
1.310474999999999923e+01 1.643731941999999790e+01 1.013040000000000020e+02 8.882710000000000150e+01
1.310907500000000070e+01 1.643758242879999898e+01 1.013029999999999973e+02 8.882729999999999393e+01
1.311340000000000039e+01 1.643787466080000215e+01 1.013020000000000067e+02 8.882779999999999632e+01
1.311772500000000008e+01 1.643816689279999821e+01 1.013010000000000019e+02 8.882810000000000628e+01
1.312204999999999977e+01 1.643842990159999928e+01 1.013010000000000019e+02 8.882850000000000534e+01
1.312637500000000124e+01 1.643872213359999890e+01 1.012999999999999972e+02 8.882890000000000441e+01
1.313070000000000093e+01 1.643901436559999851e+01 1.012990000000000066e+02 8.882930000000000348e+01
1.313502500000000062e+01 1.643927737439999959e+01 1.012980000000000018e+02 8.882959999999999923e+01
1.313935000000000031e+01 1.643956960639999920e+01 1.012969999999999970e+02 8.883010000000000161e+01
1.314367500000000177e+01 1.643983261520000028e+01 1.012969999999999970e+02 8.883039999999999736e+01
1.314800000000000146e+01 1.644012484719999989e+01 1.012960000000000065e+02 8.883089999999999975e+01
1.315232499999999938e+01 1.644038785599999741e+01 1.012950000000000017e+02 8.883119999999999550e+01
1.315664999999999907e+01 1.644068008800000058e+01 1.012939999999999969e+02 8.883169999999999789e+01
1.316097500000000053e+01 1.644094309679999810e+01 1.012930000000000064e+02 8.883199999999999363e+01
1.316530000000000022e+01 1.644123532880000127e+01 1.012930000000000064e+02 8.883209999999999695e+01
1.316962499999999991e+01 1.644149833759999879e+01 1.012920000000000016e+02 8.883220000000000027e+01
1.317394999999999960e+01 1.644176134639999987e+01 1.012909999999999968e+02 8.883230000000000359e+01
1.317827500000000107e+01 1.644205357839999948e+01 1.012900000000000063e+02 8.883240000000000691e+01
1.318260000000000076e+01 1.644231658719999700e+01 1.012890000000000015e+02 8.883259999999999934e+01
1.318692500000000045e+01 1.644260881920000017e+01 1.012890000000000015e+02 8.883270000000000266e+01
1.319125000000000014e+01 1.644287182799999769e+01 1.012879999999999967e+02 8.883280000000000598e+01
1.319557500000000161e+01 1.644322250639999794e+01 1.013059999999999974e+02 8.882569999999999766e+01
1.319990000000000130e+01 1.644345629200000047e+01 1.013059999999999974e+02 8.882580000000000098e+01
1.320422500000000099e+01 1.644371930080000155e+01 1.013040000000000020e+02 8.882710000000000150e+01
1.320854999999999890e+01 1.644398230959999907e+01 1.013029999999999973e+02 8.882729999999999393e+01
1.321287500000000037e+01 1.644427454159999868e+01 1.013010000000000019e+02 8.882800000000000296e+01
1.321720000000000006e+01 1.644453755039999976e+01 1.012999999999999972e+02 8.882829999999999870e+01
1.322152499999999975e+01 1.644482978239999937e+01 1.012990000000000066e+02 8.882880000000000109e+01
1.322584999999999944e+01 1.644509279120000045e+01 1.012980000000000018e+02 8.882899999999999352e+01
1.323017500000000091e+01 1.644535579999999797e+01 1.012969999999999970e+02 8.882949999999999591e+01
1.323450000000000060e+01 1.644564803200000114e+01 1.012969999999999970e+02 8.882980000000000587e+01
1.323882500000000029e+01 1.644591104079999866e+01 1.012960000000000065e+02 8.883029999999999404e+01
1.324314999999999998e+01 1.644617404959999973e+01 1.012950000000000017e+02 8.883060000000000400e+01
1.324747500000000144e+01 1.644646628159999935e+01 1.012939999999999969e+02 8.883100000000000307e+01
1.325180000000000113e+01 1.644672929040000042e+01 1.012930000000000064e+02 8.883140000000000214e+01
1.325612500000000082e+01 1.644699229920000150e+01 1.012930000000000064e+02 8.883180000000000121e+01
1.326045000000000051e+01 1.644728453119999756e+01 1.012920000000000016e+02 8.883209999999999695e+01
1.326477500000000198e+01 1.644754753999999863e+01 1.012909999999999968e+02 8.883259999999999934e+01
1.326910000000000167e+01 1.644781054879999616e+01 1.012900000000000063e+02 8.883270000000000266e+01
1.327342499999999959e+01 1.644807355759999723e+01 1.012900000000000063e+02 8.883280000000000598e+01
1.327774999999999928e+01 1.644833656639999830e+01 1.012890000000000015e+02 8.883289999999999509e+01
1.328207500000000074e+01 1.644862879839999792e+01 1.012879999999999967e+02 8.883299999999999841e+01
1.328640000000000043e+01 1.644889180719999899e+01 1.012870000000000061e+02 8.883310000000000173e+01
1.329072500000000012e+01 1.644915481600000007e+01 1.012870000000000061e+02 8.883320000000000505e+01
1.329504999999999981e+01 1.644941782479999759e+01 1.012860000000000014e+02 8.883329999999999416e+01
1.329937500000000128e+01 1.644968083359999866e+01 1.012849999999999966e+02 8.883350000000000080e+01
1.330370000000000097e+01 1.645000228880000037e+01 1.013040000000000020e+02 8.882710000000000150e+01
1.330802500000000066e+01 1.645026529760000145e+01 1.013040000000000020e+02 8.882739999999999725e+01
1.331235000000000035e+01 1.645049908320000043e+01 1.013020000000000067e+02 8.882869999999999777e+01
1.331667500000000182e+01 1.645076209199999795e+01 1.013010000000000019e+02 8.882899999999999352e+01
1.332100000000000151e+01 1.645102510079999902e+01 1.012990000000000066e+02 8.882959999999999923e+01
1.332532500000000120e+01 1.645128810960000010e+01 1.012980000000000018e+02 8.882980000000000587e+01
1.332964999999999911e+01 1.645155111839999762e+01 1.012969999999999970e+02 8.883029999999999404e+01
1.333397500000000058e+01 1.645184335040000079e+01 1.012960000000000065e+02 8.883060000000000400e+01
1.333830000000000027e+01 1.645210635919999831e+01 1.012960000000000065e+02 8.883100000000000307e+01
1.334262499999999996e+01 1.645236936799999938e+01 1.012950000000000017e+02 8.883129999999999882e+01
1.334694999999999965e+01 1.645263237680000046e+01 1.012939999999999969e+02 8.883169999999999789e+01
1.335127500000000111e+01 1.645289538559999798e+01 1.012930000000000064e+02 8.883199999999999363e+01
1.335560000000000080e+01 1.645315839439999905e+01 1.012920000000000016e+02 8.883240000000000691e+01
1.335992500000000049e+01 1.645342140320000013e+01 1.012920000000000016e+02 8.883280000000000598e+01
1.336425000000000018e+01 1.645368441199999765e+01 1.012909999999999968e+02 8.883320000000000505e+01
1.336857500000000165e+01 1.645394742079999872e+01 1.012900000000000063e+02 8.883360000000000412e+01
1.337290000000000134e+01 1.645421042959999980e+01 1.012890000000000015e+02 8.883379999999999654e+01
1.337722500000000103e+01 1.645447343839999732e+01 1.012890000000000015e+02 8.883389999999999986e+01
1.338155000000000072e+01 1.645473644719999839e+01 1.012879999999999967e+02 8.883400000000000318e+01
1.338587500000000219e+01 1.645499945599999947e+01 1.012870000000000061e+02 8.883410000000000650e+01
1.339020000000000010e+01 1.645523324159999845e+01 1.012860000000000014e+02 8.883419999999999561e+01
1.339452499999999979e+01 1.645549625039999952e+01 1.012860000000000014e+02 8.883429999999999893e+01
1.339884999999999948e+01 1.645575925920000060e+01 1.012849999999999966e+02 8.883440000000000225e+01
1.340317500000000095e+01 1.645602226800000167e+01 1.012840000000000060e+02 8.883450000000000557e+01
1.340750000000000064e+01 1.645628527679999920e+01 1.012830000000000013e+02 8.883459999999999468e+01
1.341182500000000033e+01 1.645660673200000090e+01 1.013020000000000067e+02 8.882869999999999777e+01
1.341615000000000002e+01 1.645684051759999633e+01 1.013020000000000067e+02 8.882920000000000016e+01
1.342047500000000149e+01 1.645710352639999741e+01 1.012999999999999972e+02 8.883039999999999736e+01
1.342480000000000118e+01 1.645733731199999994e+01 1.012990000000000066e+02 8.883069999999999311e+01
1.342912500000000087e+01 1.645760032080000101e+01 1.012980000000000018e+02 8.883129999999999882e+01
1.343345000000000056e+01 1.645786332959999854e+01 1.012969999999999970e+02 8.883159999999999457e+01
1.343777500000000202e+01 1.645812633839999961e+01 1.012960000000000065e+02 8.883209999999999695e+01
1.344210000000000171e+01 1.645838934720000069e+01 1.012950000000000017e+02 8.883230000000000359e+01
1.344642499999999963e+01 1.645862313279999967e+01 1.012939999999999969e+02 8.883280000000000598e+01
1.345074999999999932e+01 1.645888614159999719e+01 1.012930000000000064e+02 8.883310000000000173e+01
1.345507500000000078e+01 1.645914915039999826e+01 1.012930000000000064e+02 8.883350000000000080e+01
1.345940000000000047e+01 1.645941215919999934e+01 1.012920000000000016e+02 8.883379999999999654e+01
1.346372500000000016e+01 1.645967516799999686e+01 1.012909999999999968e+02 8.883419999999999561e+01
1.346804999999999986e+01 1.645990895359999939e+01 1.012900000000000063e+02 8.883450000000000557e+01
1.347237500000000132e+01 1.646017196240000047e+01 1.012900000000000063e+02 8.883480000000000132e+01
1.347670000000000101e+01 1.646043497120000154e+01 1.012890000000000015e+02 8.883480000000000132e+01
1.348102500000000070e+01 1.646069797999999906e+01 1.012879999999999967e+02 8.883499999999999375e+01
1.348535000000000039e+01 1.646093176559999804e+01 1.012870000000000061e+02 8.883499999999999375e+01
1.348967500000000186e+01 1.646119477439999912e+01 1.012870000000000061e+02 8.883520000000000039e+01
1.349400000000000155e+01 1.646145778320000019e+01 1.012860000000000014e+02 8.883520000000000039e+01
1.349832500000000124e+01 1.646169156879999917e+01 1.012849999999999966e+02 8.883540000000000703e+01
1.350265000000000093e+01 1.646195457760000025e+01 1.012840000000000060e+02 8.883540000000000703e+01
1.350697500000000062e+01 1.646221758640000132e+01 1.012840000000000060e+02 8.883559999999999945e+01
1.351130000000000031e+01 1.646245137200000030e+01 1.012830000000000013e+02 8.883559999999999945e+01
1.351562500000000000e+01 1.646271438079999783e+01 1.012819999999999965e+02 8.883580000000000609e+01
1.351994999999999969e+01 1.646303583599999953e+01 1.013010000000000019e+02 8.883050000000000068e+01
1.352427499999999938e+01 1.646326962159999852e+01 1.013010000000000019e+02 8.883079999999999643e+01
1.352860000000000085e+01 1.646350340719999750e+01 1.012990000000000066e+02 8.883199999999999363e+01
1.353292500000000054e+01 1.646373719279999648e+01 1.012980000000000018e+02 8.883230000000000359e+01
1.353725000000000023e+01 1.646400020159999755e+01 1.012969999999999970e+02 8.883289999999999509e+01
1.354157499999999992e+01 1.646426321039999863e+01 1.012960000000000065e+02 8.883310000000000173e+01
1.354590000000000138e+01 1.646449699600000116e+01 1.012950000000000017e+02 8.883360000000000412e+01
1.355022500000000107e+01 1.646476000479999868e+01 1.012939999999999969e+02 8.883389999999999986e+01
1.355455000000000076e+01 1.646499379039999766e+01 1.012930000000000064e+02 8.883429999999999893e+01
1.355887500000000045e+01 1.646525679919999874e+01 1.012930000000000064e+02 8.883459999999999468e+01
1.356320000000000192e+01 1.646551980799999981e+01 1.012920000000000016e+02 8.883499999999999375e+01
1.356752499999999984e+01 1.646575359359999879e+01 1.012909999999999968e+02 8.883530000000000371e+01
1.357184999999999953e+01 1.646601660239999987e+01 1.012900000000000063e+02 8.883540000000000703e+01
1.357617499999999922e+01 1.646625038799999885e+01 1.012900000000000063e+02 8.883549999999999613e+01
1.358050000000000068e+01 1.646651339679999992e+01 1.012890000000000015e+02 8.883559999999999945e+01
1.358482500000000037e+01 1.646674718239999891e+01 1.012879999999999967e+02 8.883570000000000277e+01
1.358915000000000006e+01 1.646701019119999643e+01 1.012870000000000061e+02 8.883570000000000277e+01
1.359347499999999975e+01 1.646724397679999896e+01 1.012870000000000061e+02 8.883580000000000609e+01
1.359780000000000122e+01 1.646750698560000004e+01 1.012860000000000014e+02 8.883589999999999520e+01
1.360212500000000091e+01 1.646774077119999902e+01 1.012849999999999966e+02 8.883599999999999852e+01
1.360645000000000060e+01 1.646797455680000155e+01 1.012849999999999966e+02 8.883610000000000184e+01
1.361077500000000029e+01 1.646823756559999907e+01 1.012840000000000060e+02 8.883620000000000516e+01
1.361510000000000176e+01 1.646847135119999805e+01 1.012830000000000013e+02 8.883629999999999427e+01
1.361942500000000145e+01 1.646873435999999913e+01 1.012819999999999965e+02 8.883639999999999759e+01
1.362374999999999936e+01 1.646896814559999811e+01 1.012819999999999965e+02 8.883650000000000091e+01
1.362807499999999905e+01 1.646928960079999982e+01 1.012980000000000018e+02 8.883069999999999311e+01
1.363240000000000052e+01 1.646949416319999671e+01 1.012980000000000018e+02 8.883110000000000639e+01
1.363672500000000021e+01 1.646972794879999924e+01 1.012969999999999970e+02 8.883240000000000691e+01
1.364104999999999990e+01 1.646999095760000031e+01 1.012950000000000017e+02 8.883259999999999934e+01
1.364537499999999959e+01 1.647022474319999930e+01 1.012939999999999969e+02 8.883329999999999416e+01
1.364970000000000105e+01 1.647045852879999828e+01 1.012930000000000064e+02 8.883350000000000080e+01
1.365402500000000074e+01 1.647072153759999935e+01 1.012920000000000016e+02 8.883400000000000318e+01
1.365835000000000043e+01 1.647095532319999833e+01 1.012920000000000016e+02 8.883419999999999561e+01
1.366267500000000013e+01 1.647118910879999731e+01 1.012909999999999968e+02 8.883469999999999800e+01
1.366700000000000159e+01 1.647145211759999839e+01 1.012900000000000063e+02 8.883490000000000464e+01
1.367132500000000128e+01 1.647168590320000092e+01 1.012890000000000015e+02 8.883530000000000371e+01
1.367565000000000097e+01 1.647194891200000200e+01 1.012890000000000015e+02 8.883559999999999945e+01
1.367997499999999889e+01 1.647218269759999743e+01 1.012879999999999967e+02 8.883570000000000277e+01
1.368430000000000035e+01 1.647241648319999641e+01 1.012870000000000061e+02 8.883570000000000277e+01
1.368862500000000004e+01 1.647265026879999894e+01 1.012860000000000014e+02 8.883589999999999520e+01
1.369294999999999973e+01 1.647291327760000001e+01 1.012860000000000014e+02 8.883589999999999520e+01
1.369727499999999942e+01 1.647314706319999900e+01 1.012849999999999966e+02 8.883599999999999852e+01
1.370160000000000089e+01 1.647338084879999798e+01 1.012840000000000060e+02 8.883599999999999852e+01
1.370592500000000058e+01 1.647361463440000051e+01 1.012840000000000060e+02 8.883620000000000516e+01
1.371025000000000027e+01 1.647387764319999803e+01 1.012830000000000013e+02 8.883620000000000516e+01
1.371457499999999996e+01 1.647411142879999701e+01 1.012819999999999965e+02 8.883629999999999427e+01
1.371890000000000143e+01 1.647434521439999955e+01 1.012819999999999965e+02 8.883639999999999759e+01
1.372322500000000112e+01 1.647457899999999853e+01 1.012810000000000059e+02 8.883650000000000091e+01
1.372755000000000081e+01 1.647481278559999751e+01 1.012800000000000011e+02 8.883660000000000423e+01
1.373187500000000050e+01 1.647507579439999859e+01 1.012789999999999964e+02 8.883669999999999334e+01
1.373620000000000196e+01 1.647536802639999820e+01 1.012960000000000065e+02 8.883230000000000359e+01
1.374052499999999988e+01 1.647557258879999864e+01 1.012960000000000065e+02 8.883249999999999602e+01
1.374484999999999957e+01 1.647580637439999762e+01 1.012950000000000017e+02 8.883360000000000412e+01
1.374917499999999926e+01 1.647604015999999660e+01 1.012939999999999969e+02 8.883379999999999654e+01
1.375350000000000072e+01 1.647627394559999914e+01 1.012920000000000016e+02 8.883440000000000225e+01
1.375782500000000041e+01 1.647653695440000021e+01 1.012920000000000016e+02 8.883459999999999468e+01
1.376215000000000011e+01 1.647677073999999919e+01 1.012909999999999968e+02 8.883509999999999707e+01
1.376647499999999980e+01 1.647700452560000173e+01 1.012900000000000063e+02 8.883540000000000703e+01
1.377080000000000126e+01 1.647723831120000071e+01 1.012890000000000015e+02 8.883580000000000609e+01
1.377512500000000095e+01 1.647747209679999969e+01 1.012879999999999967e+02 8.883599999999999852e+01
1.377945000000000064e+01 1.647770588240000222e+01 1.012879999999999967e+02 8.883629999999999427e+01
1.378377500000000033e+01 1.647793966799999765e+01 1.012870000000000061e+02 8.883629999999999427e+01
1.378810000000000180e+01 1.647820267679999873e+01 1.012860000000000014e+02 8.883639999999999759e+01
1.379242500000000149e+01 1.647843646239999771e+01 1.012860000000000014e+02 8.883650000000000091e+01
1.379675000000000118e+01 1.647867024800000024e+01 1.012849999999999966e+02 8.883660000000000423e+01
1.380107499999999909e+01 1.647890403359999922e+01 1.012840000000000060e+02 8.883660000000000423e+01
1.380540000000000056e+01 1.647913781919999821e+01 1.012840000000000060e+02 8.883669999999999334e+01
1.380972500000000025e+01 1.647937160480000074e+01 1.012830000000000013e+02 8.883679999999999666e+01
1.381404999999999994e+01 1.647960539039999972e+01 1.012819999999999965e+02 8.883689999999999998e+01
1.381837499999999963e+01 1.647983917599999870e+01 1.012819999999999965e+02 8.883700000000000330e+01
1.382270000000000110e+01 1.648007296160000124e+01 1.012810000000000059e+02 8.883710000000000662e+01
1.382702500000000079e+01 1.648030674719999666e+01 1.012800000000000011e+02 8.883710000000000662e+01
1.383135000000000048e+01 1.648054053279999920e+01 1.012800000000000011e+02 8.883719999999999573e+01
1.383567500000000017e+01 1.648074509519999964e+01 1.012789999999999964e+02 8.883729999999999905e+01
1.384000000000000163e+01 1.648097888080000217e+01 1.012780000000000058e+02 8.883740000000000236e+01
1.384432500000000132e+01 1.648127111279999824e+01 1.012950000000000017e+02 8.883339999999999748e+01
1.384865000000000101e+01 1.648150489840000077e+01 1.012950000000000017e+02 8.883379999999999654e+01
1.385297500000000070e+01 1.648170946079999766e+01 1.012939999999999969e+02 8.883490000000000464e+01
1.385730000000000217e+01 1.648194324640000019e+01 1.012930000000000064e+02 8.883509999999999707e+01
1.386162500000000009e+01 1.648217703199999917e+01 1.012909999999999968e+02 8.883570000000000277e+01
1.386594999999999978e+01 1.648241081759999815e+01 1.012909999999999968e+02 8.883589999999999520e+01
1.387027499999999947e+01 1.648264460320000069e+01 1.012900000000000063e+02 8.883629999999999427e+01
1.387460000000000093e+01 1.648287838879999967e+01 1.012890000000000015e+02 8.883660000000000423e+01
1.387892500000000062e+01 1.648308295120000011e+01 1.012879999999999967e+02 8.883700000000000330e+01
1.388325000000000031e+01 1.648331673679999909e+01 1.012870000000000061e+02 8.883710000000000662e+01
1.388757500000000000e+01 1.648355052240000163e+01 1.012870000000000061e+02 8.883719999999999573e+01
1.389190000000000147e+01 1.648378430800000061e+01 1.012860000000000014e+02 8.883719999999999573e+01
1.389622500000000116e+01 1.648401809359999959e+01 1.012849999999999966e+02 8.883729999999999905e+01
1.390055000000000085e+01 1.648425187920000212e+01 1.012849999999999966e+02 8.883729999999999905e+01
1.390487500000000054e+01 1.648448566479999755e+01 1.012840000000000060e+02 8.883740000000000236e+01
1.390920000000000201e+01 1.648471945039999653e+01 1.012830000000000013e+02 8.883750000000000568e+01
1.391352500000000170e+01 1.648492401280000053e+01 1.012830000000000013e+02 8.883759999999999479e+01
1.391784999999999961e+01 1.648515779839999595e+01 1.012819999999999965e+02 8.883759999999999479e+01
1.392217499999999930e+01 1.648539158399999849e+01 1.012810000000000059e+02 8.883769999999999811e+01
1.392650000000000077e+01 1.648562536959999747e+01 1.012810000000000059e+02 8.883780000000000143e+01
1.393082500000000046e+01 1.648582993200000146e+01 1.012800000000000011e+02 8.883790000000000475e+01
1.393515000000000015e+01 1.648606371759999689e+01 1.012789999999999964e+02 8.883799999999999386e+01
1.393947499999999984e+01 1.648629750319999943e+01 1.012789999999999964e+02 8.883809999999999718e+01
1.394380000000000130e+01 1.648653128879999841e+01 1.012780000000000058e+02 8.883809999999999718e+01
1.394812500000000099e+01 1.648673585119999885e+01 1.012770000000000010e+02 8.883820000000000050e+01
1.395245000000000068e+01 1.648702808319999846e+01 1.012939999999999969e+02 8.883490000000000464e+01
1.395677500000000038e+01 1.648723264559999890e+01 1.012939999999999969e+02 8.883499999999999375e+01
1.396110000000000184e+01 1.648746643119999788e+01 1.012920000000000016e+02 8.883610000000000184e+01
1.396542500000000153e+01 1.648767099359999833e+01 1.012909999999999968e+02 8.883629999999999427e+01
1.396975000000000122e+01 1.648790477919999731e+01 1.012900000000000063e+02 8.883689999999999998e+01
1.397407499999999914e+01 1.648810934159999775e+01 1.012890000000000015e+02 8.883710000000000662e+01
1.397840000000000060e+01 1.648834312719999673e+01 1.012879999999999967e+02 8.883750000000000568e+01
1.398272500000000029e+01 1.648857691279999926e+01 1.012870000000000061e+02 8.883759999999999479e+01
1.398704999999999998e+01 1.648881069839999824e+01 1.012870000000000061e+02 8.883769999999999811e+01
1.399137499999999967e+01 1.648901526079999869e+01 1.012860000000000014e+02 8.883769999999999811e+01
1.399570000000000114e+01 1.648924904639999767e+01 1.012849999999999966e+02 8.883780000000000143e+01
1.400002500000000083e+01 1.648948283200000020e+01 1.012849999999999966e+02 8.883780000000000143e+01
1.400435000000000052e+01 1.648968739439999709e+01 1.012840000000000060e+02 8.883790000000000475e+01
1.400867500000000021e+01 1.648992117999999962e+01 1.012830000000000013e+02 8.883799999999999386e+01
1.401300000000000168e+01 1.649015496559999860e+01 1.012830000000000013e+02 8.883809999999999718e+01
1.401732500000000137e+01 1.649035952799999905e+01 1.012819999999999965e+02 8.883809999999999718e+01
1.402165000000000106e+01 1.649059331359999803e+01 1.012810000000000059e+02 8.883820000000000050e+01
1.402597500000000075e+01 1.649082709919999701e+01 1.012810000000000059e+02 8.883830000000000382e+01
1.403030000000000221e+01 1.649103166159999745e+01 1.012800000000000011e+02 8.883839999999999293e+01
1.403462500000000190e+01 1.649126544719999643e+01 1.012789999999999964e+02 8.883849999999999625e+01
1.403894999999999982e+01 1.649147000960000042e+01 1.012789999999999964e+02 8.883859999999999957e+01
1.404327499999999951e+01 1.649170379519999940e+01 1.012780000000000058e+02 8.883859999999999957e+01
1.404760000000000097e+01 1.649190835759999985e+01 1.012770000000000010e+02 8.883870000000000289e+01
1.405192500000000067e+01 1.649214214319999883e+01 1.012770000000000010e+02 8.883880000000000621e+01
1.405625000000000036e+01 1.649234670559999927e+01 1.012759999999999962e+02 8.883889999999999532e+01
1.406057500000000005e+01 1.649263893759999888e+01 1.012920000000000016e+02 8.883700000000000330e+01
1.406489999999999974e+01 1.649284349999999932e+01 1.012920000000000016e+02 8.883729999999999905e+01
1.406922500000000120e+01 1.649304806239999976e+01 1.012900000000000063e+02 8.883830000000000382e+01
1.407355000000000089e+01 1.649325262480000021e+01 1.012890000000000015e+02 8.883849999999999625e+01
1.407787500000000058e+01 1.649348641039999919e+01 1.012879999999999967e+02 8.883899999999999864e+01
1.408220000000000027e+01 1.649372019600000172e+01 1.012870000000000061e+02 8.883899999999999864e+01
1.408652500000000174e+01 1.649392475839999861e+01 1.012870000000000061e+02 8.883920000000000528e+01
1.409085000000000143e+01 1.649415854400000114e+01 1.012860000000000014e+02 8.883920000000000528e+01
1.409517499999999934e+01 1.649436310639999803e+01 1.012849999999999966e+02 8.883929999999999438e+01
1.409949999999999903e+01 1.649459689200000057e+01 1.012840000000000060e+02 8.883939999999999770e+01
1.410382500000000050e+01 1.649480145439999745e+01 1.012840000000000060e+02 8.883950000000000102e+01
1.410815000000000019e+01 1.649503523999999999e+01 1.012830000000000013e+02 8.883950000000000102e+01
1.411247499999999988e+01 1.649526902559999897e+01 1.012830000000000013e+02 8.883960000000000434e+01
1.411679999999999957e+01 1.649547358799999941e+01 1.012819999999999965e+02 8.883960000000000434e+01
1.412112500000000104e+01 1.649570737359999839e+01 1.012810000000000059e+02 8.883969999999999345e+01
1.412545000000000073e+01 1.649591193599999883e+01 1.012810000000000059e+02 8.883969999999999345e+01
1.412977500000000042e+01 1.649611649839999927e+01 1.012800000000000011e+02 8.883979999999999677e+01
1.413410000000000011e+01 1.649635028399999825e+01 1.012789999999999964e+02 8.883990000000000009e+01
1.413842500000000157e+01 1.649655484639999870e+01 1.012789999999999964e+02 8.883990000000000009e+01
1.414275000000000126e+01 1.649678863199999768e+01 1.012780000000000058e+02 8.884000000000000341e+01
1.414707500000000095e+01 1.649699319440000167e+01 1.012780000000000058e+02 8.884010000000000673e+01
1.415139999999999887e+01 1.649722698000000065e+01 1.012770000000000010e+02 8.884010000000000673e+01
1.415572500000000034e+01 1.649743154240000109e+01 1.012759999999999962e+02 8.884019999999999584e+01
1.416005000000000003e+01 1.649763610479999798e+01 1.012759999999999962e+02 8.884019999999999584e+01
1.416437499999999972e+01 1.649786989040000051e+01 1.012750000000000057e+02 8.884029999999999916e+01
1.416869999999999941e+01 1.649813289919999804e+01 1.012909999999999968e+02 8.883820000000000050e+01
1.417302500000000087e+01 1.649833746159999848e+01 1.012909999999999968e+02 8.883839999999999293e+01
1.417735000000000056e+01 1.649854202399999892e+01 1.012890000000000015e+02 8.883939999999999770e+01
1.418167500000000025e+01 1.649874658639999936e+01 1.012879999999999967e+02 8.883939999999999770e+01
1.418599999999999994e+01 1.649895114879999980e+01 1.012870000000000061e+02 8.883969999999999345e+01
1.419032500000000141e+01 1.649918493439999878e+01 1.012870000000000061e+02 8.883960000000000434e+01
1.419465000000000110e+01 1.649938949679999922e+01 1.012860000000000014e+02 8.883979999999999677e+01
1.419897500000000079e+01 1.649959405919999966e+01 1.012849999999999966e+02 8.883979999999999677e+01
1.420330000000000048e+01 1.649982784479999864e+01 1.012840000000000060e+02 8.883990000000000009e+01
1.420762500000000195e+01 1.650003240719999908e+01 1.012840000000000060e+02 8.883990000000000009e+01
1.421194999999999986e+01 1.650023696959999953e+01 1.012830000000000013e+02 8.883990000000000009e+01
1.421627499999999955e+01 1.650047075519999851e+01 1.012819999999999965e+02 8.884000000000000341e+01
1.422059999999999924e+01 1.650067531759999895e+01 1.012819999999999965e+02 8.884000000000000341e+01
1.422492500000000071e+01 1.650087987999999939e+01 1.012810000000000059e+02 8.884010000000000673e+01
1.422925000000000040e+01 1.650108444239999983e+01 1.012800000000000011e+02 8.884010000000000673e+01
1.423357500000000009e+01 1.650131822799999881e+01 1.012800000000000011e+02 8.884019999999999584e+01
1.423789999999999978e+01 1.650152279039999925e+01 1.012789999999999964e+02 8.884019999999999584e+01
1.424222500000000124e+01 1.650172735279999969e+01 1.012789999999999964e+02 8.884029999999999916e+01
1.424655000000000094e+01 1.650193191520000013e+01 1.012780000000000058e+02 8.884040000000000248e+01
1.425087500000000063e+01 1.650213647760000057e+01 1.012770000000000010e+02 8.884040000000000248e+01
1.425520000000000032e+01 1.650237026319999956e+01 1.012770000000000010e+02 8.884050000000000580e+01
1.425952500000000178e+01 1.650257482560000000e+01 1.012759999999999962e+02 8.884059999999999491e+01
1.426385000000000147e+01 1.650277938799999689e+01 1.012759999999999962e+02 8.884059999999999491e+01
1.426817500000000116e+01 1.650298395039999733e+01 1.012750000000000057e+02 8.884069999999999823e+01
1.427249999999999908e+01 1.650318851280000132e+01 1.012740000000000009e+02 8.884080000000000155e+01
1.427682500000000054e+01 1.650345152159999884e+01 1.012890000000000015e+02 8.883910000000000196e+01
1.428115000000000023e+01 1.650365608399999928e+01 1.012890000000000015e+02 8.883929999999999438e+01
1.428547499999999992e+01 1.650383142319999763e+01 1.012879999999999967e+02 8.884010000000000673e+01
1.428979999999999961e+01 1.650403598559999807e+01 1.012870000000000061e+02 8.884000000000000341e+01
1.429412500000000108e+01 1.650426977120000060e+01 1.012860000000000014e+02 8.884029999999999916e+01
1.429845000000000077e+01 1.650447433359999749e+01 1.012849999999999966e+02 8.884019999999999584e+01
1.430277500000000046e+01 1.650467889599999793e+01 1.012840000000000060e+02 8.884029999999999916e+01
1.430710000000000015e+01 1.650488345840000193e+01 1.012840000000000060e+02 8.884029999999999916e+01
1.431142500000000162e+01 1.650508802079999882e+01 1.012830000000000013e+02 8.884040000000000248e+01
1.431575000000000131e+01 1.650529258319999926e+01 1.012819999999999965e+02 8.884029999999999916e+01
1.432007500000000100e+01 1.650549714559999970e+01 1.012819999999999965e+02 8.884040000000000248e+01
1.432440000000000069e+01 1.650570170799999659e+01 1.012810000000000059e+02 8.884040000000000248e+01
1.432872500000000215e+01 1.650593549359999912e+01 1.012800000000000011e+02 8.884050000000000580e+01
1.433305000000000007e+01 1.650614005599999956e+01 1.012800000000000011e+02 8.884050000000000580e+01
1.433737499999999976e+01 1.650634461840000000e+01 1.012789999999999964e+02 8.884059999999999491e+01
1.434169999999999945e+01 1.650654918080000044e+01 1.012789999999999964e+02 8.884059999999999491e+01
1.434602500000000092e+01 1.650675374319999733e+01 1.012780000000000058e+02 8.884069999999999823e+01
1.435035000000000061e+01 1.650695830559999777e+01 1.012770000000000010e+02 8.884080000000000155e+01
1.435467500000000030e+01 1.650716286799999821e+01 1.012770000000000010e+02 8.884090000000000487e+01
1.435899999999999999e+01 1.650736743039999865e+01 1.012759999999999962e+02 8.884090000000000487e+01
1.436332500000000145e+01 1.650757199279999909e+01 1.012759999999999962e+02 8.884099999999999397e+01
1.436765000000000114e+01 1.650777655519999954e+01 1.012750000000000057e+02 8.884099999999999397e+01
1.437197500000000083e+01 1.650795189439999788e+01 1.012740000000000009e+02 8.884109999999999729e+01
1.437630000000000052e+01 1.650815645680000188e+01 1.012740000000000009e+02 8.884120000000000061e+01
1.438062500000000199e+01 1.650836101919999876e+01 1.012729999999999961e+02 8.884130000000000393e+01
1.438495000000000168e+01 1.650862402799999629e+01 1.012890000000000015e+02 8.883979999999999677e+01
1.438927499999999959e+01 1.650879936719999819e+01 1.012890000000000015e+02 8.883990000000000009e+01
1.439359999999999928e+01 1.650900392959999863e+01 1.012870000000000061e+02 8.884069999999999823e+01
1.439792500000000075e+01 1.650920849199999907e+01 1.012860000000000014e+02 8.884059999999999491e+01
1.440225000000000044e+01 1.650941305439999951e+01 1.012849999999999966e+02 8.884090000000000487e+01
1.440657500000000013e+01 1.650961761679999995e+01 1.012840000000000060e+02 8.884080000000000155e+01
1.441089999999999982e+01 1.650982217920000039e+01 1.012830000000000013e+02 8.884090000000000487e+01
1.441522500000000129e+01 1.651002674159999728e+01 1.012830000000000013e+02 8.884090000000000487e+01
1.441955000000000098e+01 1.651023130399999772e+01 1.012819999999999965e+02 8.884099999999999397e+01
1.442387500000000067e+01 1.651043586639999816e+01 1.012810000000000059e+02 8.884099999999999397e+01
1.442820000000000036e+01 1.651061120560000006e+01 1.012810000000000059e+02 8.884099999999999397e+01
1.443252500000000182e+01 1.651081576800000050e+01 1.012800000000000011e+02 8.884109999999999729e+01
1.443685000000000151e+01 1.651102033039999739e+01 1.012800000000000011e+02 8.884109999999999729e+01
1.444117500000000121e+01 1.651122489279999783e+01 1.012789999999999964e+02 8.884120000000000061e+01
1.444549999999999912e+01 1.651142945520000183e+01 1.012789999999999964e+02 8.884120000000000061e+01
1.444982500000000059e+01 1.651163401759999871e+01 1.012780000000000058e+02 8.884130000000000393e+01
1.445415000000000028e+01 1.651183857999999915e+01 1.012770000000000010e+02 8.884130000000000393e+01
1.445847499999999997e+01 1.651201391919999750e+01 1.012770000000000010e+02 8.884139999999999304e+01
1.446279999999999966e+01 1.651221848160000150e+01 1.012759999999999962e+02 8.884149999999999636e+01
1.446712500000000112e+01 1.651242304399999838e+01 1.012759999999999962e+02 8.884149999999999636e+01
1.447145000000000081e+01 1.651262760639999883e+01 1.012750000000000057e+02 8.884159999999999968e+01
1.447577500000000050e+01 1.651283216879999927e+01 1.012740000000000009e+02 8.884170000000000300e+01
1.448010000000000019e+01 1.651300750800000117e+01 1.012740000000000009e+02 8.884170000000000300e+01
1.448442500000000166e+01 1.651321207039999805e+01 1.012729999999999961e+02 8.884180000000000632e+01
1.448875000000000135e+01 1.651341663279999850e+01 1.012729999999999961e+02 8.884189999999999543e+01
1.449307500000000104e+01 1.651365041840000103e+01 1.012870000000000061e+02 8.884109999999999729e+01
1.449740000000000073e+01 1.651382575759999938e+01 1.012860000000000014e+02 8.884109999999999729e+01
1.450172500000000220e+01 1.651403031999999982e+01 1.012849999999999966e+02 8.884189999999999543e+01
1.450605000000000011e+01 1.651420565919999817e+01 1.012840000000000060e+02 8.884180000000000632e+01
1.451037499999999980e+01 1.651441022159999861e+01 1.012830000000000013e+02 8.884210000000000207e+01
1.451469999999999949e+01 1.651461478399999905e+01 1.012819999999999965e+02 8.884199999999999875e+01
1.451902500000000096e+01 1.651481934639999949e+01 1.012810000000000059e+02 8.884210000000000207e+01
1.452335000000000065e+01 1.651502390879999993e+01 1.012810000000000059e+02 8.884210000000000207e+01
1.452767500000000034e+01 1.651519924799999828e+01 1.012800000000000011e+02 8.884220000000000539e+01
1.453200000000000003e+01 1.651540381039999872e+01 1.012800000000000011e+02 8.884210000000000207e+01
1.453632500000000149e+01 1.651560837279999916e+01 1.012789999999999964e+02 8.884220000000000539e+01
1.454065000000000119e+01 1.651578371199999751e+01 1.012780000000000058e+02 8.884220000000000539e+01
1.454497500000000088e+01 1.651598827439999795e+01 1.012780000000000058e+02 8.884229999999999450e+01
1.454930000000000057e+01 1.651619283679999839e+01 1.012770000000000010e+02 8.884229999999999450e+01
1.455362500000000203e+01 1.651636817600000029e+01 1.012770000000000010e+02 8.884239999999999782e+01
1.455795000000000172e+01 1.651657273840000073e+01 1.012759999999999962e+02 8.884239999999999782e+01
1.456227500000000141e+01 1.651677730079999762e+01 1.012759999999999962e+02 8.884250000000000114e+01
1.456659999999999933e+01 1.651695263999999952e+01 1.012750000000000057e+02 8.884250000000000114e+01
1.457092500000000079e+01 1.651715720239999996e+01 1.012740000000000009e+02 8.884260000000000446e+01
1.457525000000000048e+01 1.651736176480000040e+01 1.012740000000000009e+02 8.884269999999999357e+01
1.457957500000000017e+01 1.651753710399999875e+01 1.012729999999999961e+02 8.884269999999999357e+01
1.458389999999999986e+01 1.651774166639999919e+01 1.012729999999999961e+02 8.884279999999999688e+01
1.458822500000000133e+01 1.651791700559999754e+01 1.012720000000000056e+02 8.884290000000000020e+01
1.459255000000000102e+01 1.651812156799999798e+01 1.012720000000000056e+02 8.884290000000000020e+01
1.459687500000000071e+01 1.651829690719999988e+01 1.012710000000000008e+02 8.884300000000000352e+01
1.460120000000000040e+01 1.651855991599999740e+01 1.012849999999999966e+02 8.884139999999999304e+01
1.460552500000000009e+01 1.651873525519999930e+01 1.012849999999999966e+02 8.884149999999999636e+01
1.460985000000000156e+01 1.651891059439999765e+01 1.012830000000000013e+02 8.884229999999999450e+01
1.461417500000000125e+01 1.651908593359999955e+01 1.012819999999999965e+02 8.884229999999999450e+01
1.461850000000000094e+01 1.651929049599999999e+01 1.012810000000000059e+02 8.884250000000000114e+01
1.462282499999999885e+01 1.651949505840000043e+01 1.012810000000000059e+02 8.884250000000000114e+01
1.462715000000000032e+01 1.651967039759999878e+01 1.012800000000000011e+02 8.884260000000000446e+01
1.463147500000000001e+01 1.651987495999999922e+01 1.012789999999999964e+02 8.884250000000000114e+01
1.463579999999999970e+01 1.652005029919999757e+01 1.012789999999999964e+02 8.884260000000000446e+01
1.464012499999999939e+01 1.652025486159999801e+01 1.012780000000000058e+02 8.884260000000000446e+01
1.464445000000000086e+01 1.652043020079999991e+01 1.012780000000000058e+02 8.884260000000000446e+01
1.464877500000000055e+01 1.652063476320000035e+01 1.012770000000000010e+02 8.884260000000000446e+01
1.465310000000000024e+01 1.652081010239999870e+01 1.012759999999999962e+02 8.884269999999999357e+01
1.465742499999999993e+01 1.652101466479999914e+01 1.012759999999999962e+02 8.884269999999999357e+01
1.466175000000000139e+01 1.652119000399999749e+01 1.012750000000000057e+02 8.884279999999999688e+01
1.466607500000000108e+01 1.652139456639999793e+01 1.012750000000000057e+02 8.884279999999999688e+01
1.467040000000000077e+01 1.652156990559999983e+01 1.012740000000000009e+02 8.884290000000000020e+01
1.467472500000000046e+01 1.652177446800000027e+01 1.012740000000000009e+02 8.884290000000000020e+01
1.467905000000000193e+01 1.652194980719999862e+01 1.012729999999999961e+02 8.884300000000000352e+01
1.468337499999999984e+01 1.652212514640000052e+01 1.012729999999999961e+02 8.884310000000000684e+01
1.468769999999999953e+01 1.652232970879999741e+01 1.012720000000000056e+02 8.884310000000000684e+01
1.469202499999999922e+01 1.652250504799999931e+01 1.012720000000000056e+02 8.884319999999999595e+01
1.469635000000000069e+01 1.652270961039999975e+01 1.012710000000000008e+02 8.884329999999999927e+01
1.470067500000000038e+01 1.652288494959999809e+01 1.012699999999999960e+02 8.884329999999999927e+01
1.470500000000000007e+01 1.652306028880000000e+01 1.012699999999999960e+02 8.884340000000000259e+01
1.470932499999999976e+01 1.652329407439999898e+01 1.012840000000000060e+02 8.884189999999999543e+01
1.471365000000000123e+01 1.652346941360000088e+01 1.012830000000000013e+02 8.884189999999999543e+01
1.471797500000000092e+01 1.652364475279999922e+01 1.012819999999999965e+02 8.884269999999999357e+01
1.472230000000000061e+01 1.652384931519999967e+01 1.012810000000000059e+02 8.884269999999999357e+01
1.472662500000000030e+01 1.652402465439999801e+01 1.012800000000000011e+02 8.884290000000000020e+01
1.473095000000000176e+01 1.652419999359999636e+01 1.012789999999999964e+02 8.884279999999999688e+01
1.473527500000000146e+01 1.652440455600000035e+01 1.012789999999999964e+02 8.884300000000000352e+01
1.473959999999999937e+01 1.652457989519999870e+01 1.012780000000000058e+02 8.884290000000000020e+01
1.474392499999999906e+01 1.652475523440000060e+01 1.012770000000000010e+02 8.884300000000000352e+01
1.474825000000000053e+01 1.652495979680000104e+01 1.012770000000000010e+02 8.884300000000000352e+01
1.475257500000000022e+01 1.652513513599999939e+01 1.012759999999999962e+02 8.884310000000000684e+01
1.475689999999999991e+01 1.652533969839999628e+01 1.012759999999999962e+02 8.884300000000000352e+01
1.476122499999999960e+01 1.652551503759999818e+01 1.012750000000000057e+02 8.884310000000000684e+01
1.476555000000000106e+01 1.652569037680000008e+01 1.012750000000000057e+02 8.884310000000000684e+01
1.476987500000000075e+01 1.652586571599999843e+01 1.012740000000000009e+02 8.884319999999999595e+01
1.477420000000000044e+01 1.652607027839999887e+01 1.012740000000000009e+02 8.884319999999999595e+01
1.477852500000000013e+01 1.652624561759999722e+01 1.012729999999999961e+02 8.884329999999999927e+01
1.478285000000000160e+01 1.652642095679999912e+01 1.012720000000000056e+02 8.884329999999999927e+01
1.478717500000000129e+01 1.652659629599999747e+01 1.012720000000000056e+02 8.884340000000000259e+01
1.479150000000000098e+01 1.652680085839999791e+01 1.012710000000000008e+02 8.884340000000000259e+01
1.479582500000000067e+01 1.652697619759999981e+01 1.012710000000000008e+02 8.884350000000000591e+01
1.480015000000000214e+01 1.652715153679999815e+01 1.012699999999999960e+02 8.884359999999999502e+01
1.480447500000000005e+01 1.652732687600000006e+01 1.012699999999999960e+02 8.884369999999999834e+01
1.480879999999999974e+01 1.652753143840000050e+01 1.012690000000000055e+02 8.884369999999999834e+01
1.481312499999999943e+01 1.652770677759999884e+01 1.012690000000000055e+02 8.884380000000000166e+01
1.481745000000000090e+01 1.652794056319999783e+01 1.012830000000000013e+02 8.884269999999999357e+01
1.482177500000000059e+01 1.652808667919999763e+01 1.012830000000000013e+02 8.884279999999999688e+01
1.482610000000000028e+01 1.652826201839999598e+01 1.012810000000000059e+02 8.884350000000000591e+01
1.483042499999999997e+01 1.652843735759999788e+01 1.012810000000000059e+02 8.884350000000000591e+01
1.483475000000000144e+01 1.652861269679999978e+01 1.012800000000000011e+02 8.884369999999999834e+01
1.483907500000000113e+01 1.652881725920000022e+01 1.012789999999999964e+02 8.884359999999999502e+01
1.484340000000000082e+01 1.652899259839999857e+01 1.012780000000000058e+02 8.884380000000000166e+01
1.484772500000000051e+01 1.652916793759999692e+01 1.012770000000000010e+02 8.884369999999999834e+01
1.485205000000000197e+01 1.652934327679999882e+01 1.012770000000000010e+02 8.884380000000000166e+01
1.485637500000000166e+01 1.652954783919999926e+01 1.012759999999999962e+02 8.884380000000000166e+01
1.486069999999999958e+01 1.652972317839999761e+01 1.012759999999999962e+02 8.884380000000000166e+01
1.486502499999999927e+01 1.652989851759999951e+01 1.012750000000000057e+02 8.884380000000000166e+01
1.486935000000000073e+01 1.653007385679999786e+01 1.012750000000000057e+02 8.884390000000000498e+01
1.487367500000000042e+01 1.653024919599999976e+01 1.012740000000000009e+02 8.884390000000000498e+01
1.487800000000000011e+01 1.653042453519999810e+01 1.012740000000000009e+02 8.884399999999999409e+01
1.488232499999999980e+01 1.653059987440000000e+01 1.012729999999999961e+02 8.884399999999999409e+01
1.488665000000000127e+01 1.653080443680000045e+01 1.012729999999999961e+02 8.884409999999999741e+01
1.489097500000000096e+01 1.653097977599999879e+01 1.012720000000000056e+02 8.884409999999999741e+01
1.489530000000000065e+01 1.653115511520000069e+01 1.012720000000000056e+02 8.884420000000000073e+01
1.489962500000000034e+01 1.653133045439999904e+01 1.012710000000000008e+02 8.884420000000000073e+01
1.490395000000000181e+01 1.653150579360000094e+01 1.012699999999999960e+02 8.884430000000000405e+01
1.490827500000000150e+01 1.653168113279999929e+01 1.012699999999999960e+02 8.884430000000000405e+01
1.491260000000000119e+01 1.653185647200000119e+01 1.012690000000000055e+02 8.884439999999999316e+01
1.491692499999999910e+01 1.653203181119999954e+01 1.012690000000000055e+02 8.884449999999999648e+01
1.492125000000000057e+01 1.653220715039999789e+01 1.012680000000000007e+02 8.884449999999999648e+01
1.492557500000000026e+01 1.653244093599999687e+01 1.012800000000000011e+02 8.884359999999999502e+01
1.492989999999999995e+01 1.653258705200000023e+01 1.012800000000000011e+02 8.884359999999999502e+01
1.493422499999999964e+01 1.653276239120000213e+01 1.012789999999999964e+02 8.884420000000000073e+01
1.493855000000000111e+01 1.653293773040000048e+01 1.012780000000000058e+02 8.884420000000000073e+01
1.494287500000000080e+01 1.653311306959999882e+01 1.012770000000000010e+02 8.884439999999999316e+01
1.494720000000000049e+01 1.653328840880000072e+01 1.012770000000000010e+02 8.884430000000000405e+01
1.495152500000000018e+01 1.653346374799999907e+01 1.012759999999999962e+02 8.884439999999999316e+01
1.495585000000000164e+01 1.653363908720000097e+01 1.012750000000000057e+02 8.884439999999999316e+01
1.496017500000000133e+01 1.653381442639999932e+01 1.012750000000000057e+02 8.884449999999999648e+01
1.496450000000000102e+01 1.653398976560000122e+01 1.012740000000000009e+02 8.884439999999999316e+01
1.496882500000000071e+01 1.653416510479999957e+01 1.012740000000000009e+02 8.884449999999999648e+01
1.497315000000000218e+01 1.653434044400000147e+01 1.012729999999999961e+02 8.884449999999999648e+01
1.497747500000000009e+01 1.653451578319999982e+01 1.012729999999999961e+02 8.884459999999999980e+01
1.498179999999999978e+01 1.653469112239999816e+01 1.012720000000000056e+02 8.884459999999999980e+01
1.498612499999999947e+01 1.653486646160000006e+01 1.012720000000000056e+02 8.884459999999999980e+01
1.499045000000000094e+01 1.653504180079999841e+01 1.012710000000000008e+02 8.884470000000000312e+01
1.499477500000000063e+01 1.653521714000000031e+01 1.012710000000000008e+02 8.884470000000000312e+01
1.499910000000000032e+01 1.653539247919999866e+01 1.012699999999999960e+02 8.884480000000000643e+01
1.500342500000000001e+01 1.653556781840000056e+01 1.012699999999999960e+02 8.884480000000000643e+01
1.500775000000000148e+01 1.653574315759999891e+01 1.012690000000000055e+02 8.884489999999999554e+01
1.501207500000000117e+01 1.653591849680000081e+01 1.012690000000000055e+02 8.884489999999999554e+01
1.501640000000000086e+01 1.653606461279999706e+01 1.012680000000000007e+02 8.884499999999999886e+01
1.502072500000000055e+01 1.653623995199999896e+01 1.012680000000000007e+02 8.884499999999999886e+01
1.502505000000000202e+01 1.653641529119999731e+01 1.012669999999999959e+02 8.884510000000000218e+01
1.502937500000000171e+01 1.653659063039999921e+01 1.012669999999999959e+02 8.884520000000000550e+01
1.503370000000000140e+01 1.653682441600000175e+01 1.012789999999999964e+02 8.884430000000000405e+01
1.503802499999999931e+01 1.653697053199999800e+01 1.012789999999999964e+02 8.884430000000000405e+01
1.504235000000000078e+01 1.653711664799999781e+01 1.012780000000000058e+02 8.884499999999999886e+01
1.504667500000000047e+01 1.653729198719999616e+01 1.012770000000000010e+02 8.884499999999999886e+01
1.505100000000000016e+01 1.653746732639999806e+01 1.012759999999999962e+02 8.884520000000000550e+01
1.505532499999999985e+01 1.653764266559999641e+01 1.012750000000000057e+02 8.884510000000000218e+01
1.505965000000000131e+01 1.653781800479999831e+01 1.012740000000000009e+02 8.884520000000000550e+01
1.506397500000000100e+01 1.653799334400000021e+01 1.012740000000000009e+02 8.884520000000000550e+01
1.506830000000000069e+01 1.653816868319999855e+01 1.012729999999999961e+02 8.884529999999999461e+01
1.507262500000000038e+01 1.653831479919999836e+01 1.012729999999999961e+02 8.884529999999999461e+01
1.507695000000000185e+01 1.653849013840000026e+01 1.012720000000000056e+02 8.884529999999999461e+01
1.508127500000000154e+01 1.653866547759999861e+01 1.012720000000000056e+02 8.884529999999999461e+01
1.508560000000000123e+01 1.653884081680000051e+01 1.012710000000000008e+02 8.884539999999999793e+01
1.508992500000000092e+01 1.653901615599999886e+01 1.012710000000000008e+02 8.884539999999999793e+01
1.509425000000000239e+01 1.653919149520000076e+01 1.012699999999999960e+02 8.884539999999999793e+01
1.509857500000000030e+01 1.653933761119999701e+01 1.012699999999999960e+02 8.884550000000000125e+01
1.510289999999999999e+01 1.653951295039999891e+01 1.012690000000000055e+02 8.884550000000000125e+01
1.510722499999999968e+01 1.653968828959999726e+01 1.012690000000000055e+02 8.884560000000000457e+01
1.511155000000000115e+01 1.653986362879999916e+01 1.012680000000000007e+02 8.884560000000000457e+01
1.511587500000000084e+01 1.654000974479999897e+01 1.012680000000000007e+02 8.884569999999999368e+01
1.512020000000000053e+01 1.654018508400000087e+01 1.012669999999999959e+02 8.884569999999999368e+01
1.512452500000000022e+01 1.654036042319999922e+01 1.012669999999999959e+02 8.884579999999999700e+01
1.512885000000000169e+01 1.654053576240000112e+01 1.012660000000000053e+02 8.884579999999999700e+01
1.513317500000000138e+01 1.654068187839999737e+01 1.012660000000000053e+02 8.884590000000000032e+01
1.513750000000000107e+01 1.654085721759999927e+01 1.012650000000000006e+02 8.884600000000000364e+01
1.514182500000000076e+01 1.654106177999999971e+01 1.012780000000000058e+02 8.884510000000000218e+01
1.514615000000000045e+01 1.654120789599999952e+01 1.012780000000000058e+02 8.884499999999999886e+01
1.515047500000000191e+01 1.654138323519999787e+01 1.012759999999999962e+02 8.884569999999999368e+01
1.515479999999999983e+01 1.654155857439999977e+01 1.012759999999999962e+02 8.884560000000000457e+01
1.515912499999999952e+01 1.654170469039999958e+01 1.012750000000000057e+02 8.884579999999999700e+01
1.516344999999999921e+01 1.654188002960000148e+01 1.012740000000000009e+02 8.884569999999999368e+01
1.516777500000000067e+01 1.654205536879999983e+01 1.012729999999999961e+02 8.884590000000000032e+01
1.517210000000000036e+01 1.654220148479999963e+01 1.012729999999999961e+02 8.884579999999999700e+01
1.517642500000000005e+01 1.654237682399999798e+01 1.012720000000000056e+02 8.884590000000000032e+01
1.518074999999999974e+01 1.654255216319999988e+01 1.012720000000000056e+02 8.884590000000000032e+01
1.518507500000000121e+01 1.654272750239999823e+01 1.012710000000000008e+02 8.884600000000000364e+01
1.518940000000000090e+01 1.654287361839999804e+01 1.012710000000000008e+02 8.884590000000000032e+01
1.519372500000000059e+01 1.654304895759999638e+01 1.012699999999999960e+02 8.884600000000000364e+01
1.519805000000000028e+01 1.654322429679999829e+01 1.012699999999999960e+02 8.884600000000000364e+01
1.520237500000000175e+01 1.654337041280000165e+01 1.012690000000000055e+02 8.884610000000000696e+01
1.520670000000000144e+01 1.654354575199999999e+01 1.012690000000000055e+02 8.884610000000000696e+01
1.521102499999999935e+01 1.654369186799999980e+01 1.012680000000000007e+02 8.884619999999999607e+01
1.521534999999999904e+01 1.654386720719999815e+01 1.012680000000000007e+02 8.884619999999999607e+01
1.521967500000000051e+01 1.654404254640000005e+01 1.012669999999999959e+02 8.884629999999999939e+01
1.522400000000000020e+01 1.654418866239999986e+01 1.012669999999999959e+02 8.884629999999999939e+01
1.522832499999999989e+01 1.654436400160000176e+01 1.012660000000000053e+02 8.884640000000000271e+01
1.523264999999999958e+01 1.654451011759999801e+01 1.012660000000000053e+02 8.884640000000000271e+01
1.523697500000000105e+01 1.654468545679999991e+01 1.012650000000000006e+02 8.884650000000000603e+01
1.524130000000000074e+01 1.654483157279999972e+01 1.012650000000000006e+02 8.884650000000000603e+01
1.524562500000000043e+01 1.654500691199999807e+01 1.012650000000000006e+02 8.884659999999999513e+01
1.524995000000000012e+01 1.654521147439999851e+01 1.012759999999999962e+02 8.884579999999999700e+01
1.525427500000000158e+01 1.654535759039999832e+01 1.012759999999999962e+02 8.884590000000000032e+01
1.525860000000000127e+01 1.654550370640000168e+01 1.012750000000000057e+02 8.884650000000000603e+01
1.526292500000000096e+01 1.654567904560000002e+01 1.012740000000000009e+02 8.884650000000000603e+01
1.526725000000000065e+01 1.654582516159999983e+01 1.012740000000000009e+02 8.884669999999999845e+01
1.527157500000000034e+01 1.654600050079999818e+01 1.012729999999999961e+02 8.884659999999999513e+01
1.527590000000000003e+01 1.654617584000000008e+01 1.012720000000000056e+02 8.884669999999999845e+01
1.528022499999999972e+01 1.654632195599999633e+01 1.012720000000000056e+02 8.884669999999999845e+01
1.528454999999999941e+01 1.654649729519999823e+01 1.012710000000000008e+02 8.884680000000000177e+01
1.528887500000000088e+01 1.654664341120000159e+01 1.012710000000000008e+02 8.884680000000000177e+01
1.529320000000000057e+01 1.654681875039999994e+01 1.012699999999999960e+02 8.884680000000000177e+01
1.529752500000000026e+01 1.654696486639999975e+01 1.012699999999999960e+02 8.884680000000000177e+01
1.530184999999999995e+01 1.654714020559999810e+01 1.012690000000000055e+02 8.884690000000000509e+01
1.530617500000000142e+01 1.654728632160000146e+01 1.012690000000000055e+02 8.884690000000000509e+01
1.531050000000000111e+01 1.654746166079999981e+01 1.012680000000000007e+02 8.884690000000000509e+01
1.531482500000000080e+01 1.654760777679999961e+01 1.012680000000000007e+02 8.884699999999999420e+01
1.531915000000000049e+01 1.654778311599999796e+01 1.012669999999999959e+02 8.884699999999999420e+01
1.532347500000000196e+01 1.654792923199999777e+01 1.012669999999999959e+02 8.884709999999999752e+01
1.532780000000000165e+01 1.654810457119999967e+01 1.012660000000000053e+02 8.884709999999999752e+01
1.533212499999999956e+01 1.654825068719999948e+01 1.012660000000000053e+02 8.884709999999999752e+01
1.533644999999999925e+01 1.654842602640000138e+01 1.012650000000000006e+02 8.884720000000000084e+01
1.534077500000000072e+01 1.654857214239999763e+01 1.012650000000000006e+02 8.884730000000000416e+01
1.534510000000000041e+01 1.654871825839999744e+01 1.012650000000000006e+02 8.884730000000000416e+01
1.534942500000000010e+01 1.654889359759999934e+01 1.012639999999999958e+02 8.884739999999999327e+01
1.535374999999999979e+01 1.654903971359999915e+01 1.012639999999999958e+02 8.884739999999999327e+01
1.535807500000000125e+01 1.654924427599999603e+01 1.012750000000000057e+02 8.884659999999999513e+01
1.536240000000000094e+01 1.654939039199999939e+01 1.012750000000000057e+02 8.884650000000000603e+01
1.536672500000000063e+01 1.654953650799999920e+01 1.012740000000000009e+02 8.884720000000000084e+01
1.537105000000000032e+01 1.654971184719999755e+01 1.012729999999999961e+02 8.884709999999999752e+01
1.537537500000000179e+01 1.654985796319999736e+01 1.012720000000000056e+02 8.884739999999999327e+01
1.537970000000000148e+01 1.655000407920000072e+01 1.012710000000000008e+02 8.884720000000000084e+01
1.538402500000000117e+01 1.655017941839999907e+01 1.012710000000000008e+02 8.884739999999999327e+01
1.538834999999999908e+01 1.655032553439999887e+01 1.012699999999999960e+02 8.884730000000000416e+01
1.539267500000000055e+01 1.655050087359999722e+01 1.012699999999999960e+02 8.884739999999999327e+01
1.539700000000000024e+01 1.655064698960000058e+01 1.012690000000000055e+02 8.884730000000000416e+01
1.540132499999999993e+01 1.655082232879999893e+01 1.012690000000000055e+02 8.884739999999999327e+01
1.540564999999999962e+01 1.655096844479999874e+01 1.012680000000000007e+02 8.884739999999999327e+01
1.540997500000000109e+01 1.655111456079999854e+01 1.012680000000000007e+02 8.884749999999999659e+01
1.541430000000000078e+01 1.655128989999999689e+01 1.012669999999999959e+02 8.884749999999999659e+01
1.541862500000000047e+01 1.655143601600000025e+01 1.012669999999999959e+02 8.884749999999999659e+01
1.542295000000000016e+01 1.655158213200000006e+01 1.012669999999999959e+02 8.884749999999999659e+01
1.542727500000000163e+01 1.655175747119999841e+01 1.012660000000000053e+02 8.884759999999999991e+01
1.543160000000000132e+01 1.655190358719999821e+01 1.012660000000000053e+02 8.884759999999999991e+01
1.543592500000000101e+01 1.655204970320000157e+01 1.012650000000000006e+02 8.884770000000000323e+01
1.544025000000000070e+01 1.655222504239999992e+01 1.012650000000000006e+02 8.884770000000000323e+01
1.544457500000000216e+01 1.655237115839999973e+01 1.012639999999999958e+02 8.884780000000000655e+01
1.544890000000000008e+01 1.655251727439999598e+01 1.012639999999999958e+02 8.884780000000000655e+01
1.545322499999999977e+01 1.655266339039999934e+01 1.012630000000000052e+02 8.884789999999999566e+01
1.545754999999999946e+01 1.655283872960000124e+01 1.012630000000000052e+02 8.884789999999999566e+01
1.546187500000000092e+01 1.655298484559999750e+01 1.012620000000000005e+02 8.884799999999999898e+01
1.546620000000000061e+01 1.655318940800000149e+01 1.012740000000000009e+02 8.884720000000000084e+01
1.547052500000000030e+01 1.655330630079999921e+01 1.012740000000000009e+02 8.884730000000000416e+01
1.547484999999999999e+01 1.655345241679999901e+01 1.012729999999999961e+02 8.884789999999999566e+01
1.547917500000000146e+01 1.655362775600000091e+01 1.012720000000000056e+02 8.884789999999999566e+01
1.548350000000000115e+01 1.655377387199999717e+01 1.012710000000000008e+02 8.884810000000000230e+01
1.548782500000000084e+01 1.655391998800000053e+01 1.012699999999999960e+02 8.884799999999999898e+01
1.549215000000000053e+01 1.655409532719999888e+01 1.012699999999999960e+02 8.884810000000000230e+01
1.549647500000000200e+01 1.655424144319999868e+01 1.012690000000000055e+02 8.884810000000000230e+01
1.550080000000000169e+01 1.655438755919999849e+01 1.012690000000000055e+02 8.884810000000000230e+01
1.550512499999999960e+01 1.655453367520000185e+01 1.012680000000000007e+02 8.884810000000000230e+01
1.550944999999999929e+01 1.655470901440000020e+01 1.012680000000000007e+02 8.884820000000000562e+01
1.551377500000000076e+01 1.655485513040000001e+01 1.012669999999999959e+02 8.884820000000000562e+01
1.551810000000000045e+01 1.655500124639999626e+01 1.012669999999999959e+02 8.884820000000000562e+01
1.552242500000000014e+01 1.655514736239999962e+01 1.012660000000000053e+02 8.884820000000000562e+01
1.552674999999999983e+01 1.655532270160000152e+01 1.012660000000000053e+02 8.884829999999999472e+01
1.553107500000000130e+01 1.655546881759999778e+01 1.012650000000000006e+02 8.884829999999999472e+01
1.553540000000000099e+01 1.655561493359999758e+01 1.012650000000000006e+02 8.884829999999999472e+01
1.553972500000000068e+01 1.655576104960000094e+01 1.012650000000000006e+02 8.884839999999999804e+01
1.554405000000000037e+01 1.655590716559999720e+01 1.012639999999999958e+02 8.884839999999999804e+01
1.554837500000000183e+01 1.655605328159999701e+01 1.012639999999999958e+02 8.884850000000000136e+01
1.555270000000000152e+01 1.655622862079999891e+01 1.012630000000000052e+02 8.884850000000000136e+01
1.555702500000000121e+01 1.655637473679999871e+01 1.012630000000000052e+02 8.884850000000000136e+01
1.556135000000000090e+01 1.655652085279999852e+01 1.012620000000000005e+02 8.884860000000000468e+01
1.556567500000000237e+01 1.655666696880000188e+01 1.012620000000000005e+02 8.884860000000000468e+01
1.557000000000000028e+01 1.655681308479999814e+01 1.012609999999999957e+02 8.884869999999999379e+01
1.557432499999999997e+01 1.655701764720000213e+01 1.012729999999999961e+02 8.884820000000000562e+01
1.557864999999999966e+01 1.655713453999999984e+01 1.012720000000000056e+02 8.884810000000000230e+01
1.558297500000000113e+01 1.655728065599999965e+01 1.012710000000000008e+02 8.884869999999999379e+01
1.558730000000000082e+01 1.655742677199999946e+01 1.012710000000000008e+02 8.884860000000000468e+01
1.559162500000000051e+01 1.655757288799999927e+01 1.012699999999999960e+02 8.884879999999999711e+01
1.559595000000000020e+01 1.655774822719999761e+01 1.012690000000000055e+02 8.884869999999999379e+01
1.560027500000000167e+01 1.655789434320000098e+01 1.012690000000000055e+02 8.884879999999999711e+01
1.560460000000000136e+01 1.655804045920000078e+01 1.012680000000000007e+02 8.884879999999999711e+01
1.560892500000000105e+01 1.655818657519999704e+01 1.012680000000000007e+02 8.884879999999999711e+01
1.561325000000000074e+01 1.655833269120000040e+01 1.012669999999999959e+02 8.884879999999999711e+01
1.561757500000000221e+01 1.655847880720000020e+01 1.012669999999999959e+02 8.884890000000000043e+01
1.562190000000000190e+01 1.655862492319999646e+01 1.012660000000000053e+02 8.884890000000000043e+01
1.562622499999999981e+01 1.655877103919999982e+01 1.012660000000000053e+02 8.884890000000000043e+01
1.563054999999999950e+01 1.655894637839999817e+01 1.012650000000000006e+02 8.884890000000000043e+01
1.563487500000000097e+01 1.655909249439999797e+01 1.012650000000000006e+02 8.884900000000000375e+01
1.563920000000000066e+01 1.655923861039999778e+01 1.012639999999999958e+02 8.884900000000000375e+01
1.564352500000000035e+01 1.655938472640000114e+01 1.012639999999999958e+02 8.884900000000000375e+01
1.564785000000000004e+01 1.655953084239999740e+01 1.012639999999999958e+02 8.884910000000000707e+01
1.565217500000000150e+01 1.655967695840000076e+01 1.012630000000000052e+02 8.884910000000000707e+01
1.565650000000000119e+01 1.655982307440000056e+01 1.012630000000000052e+02 8.884919999999999618e+01
1.566082500000000088e+01 1.655996919039999682e+01 1.012620000000000005e+02 8.884919999999999618e+01
1.566515000000000057e+01 1.656011530640000018e+01 1.012620000000000005e+02 8.884919999999999618e+01
1.566947500000000204e+01 1.656026142239999999e+01 1.012609999999999957e+02 8.884929999999999950e+01
1.567380000000000173e+01 1.656040753839999979e+01 1.012609999999999957e+02 8.884929999999999950e+01
1.567812500000000142e+01 1.656055365439999960e+01 1.012609999999999957e+02 8.884940000000000282e+01
1.568244999999999933e+01 1.656072899360000150e+01 1.012710000000000008e+02 8.884879999999999711e+01
1.568677499999999903e+01 1.656084588639999922e+01 1.012710000000000008e+02 8.884879999999999711e+01
1.569110000000000049e+01 1.656099200239999902e+01 1.012699999999999960e+02 8.884940000000000282e+01
1.569542500000000018e+01 1.656113811839999883e+01 1.012690000000000055e+02 8.884940000000000282e+01
1.569974999999999987e+01 1.656128423439999864e+01 1.012680000000000007e+02 8.884950000000000614e+01
1.570407499999999956e+01 1.656143035039999845e+01 1.012680000000000007e+02 8.884950000000000614e+01
1.570840000000000103e+01 1.656157646639999825e+01 1.012669999999999959e+02 8.884959999999999525e+01
1.571272500000000072e+01 1.656172258239999806e+01 1.012660000000000053e+02 8.884950000000000614e+01
1.571705000000000041e+01 1.656186869840000142e+01 1.012660000000000053e+02 8.884959999999999525e+01
1.572137500000000010e+01 1.656201481439999768e+01 1.012660000000000053e+02 8.884959999999999525e+01
1.572570000000000157e+01 1.656216093039999748e+01 1.012650000000000006e+02 8.884959999999999525e+01
1.573002500000000126e+01 1.656230704640000084e+01 1.012650000000000006e+02 8.884959999999999525e+01
1.573435000000000095e+01 1.656245316239999710e+01 1.012639999999999958e+02 8.884959999999999525e+01
1.573867499999999886e+01 1.656259927840000046e+01 1.012639999999999958e+02 8.884969999999999857e+01
1.574300000000000033e+01 1.656274539440000027e+01 1.012630000000000052e+02 8.884969999999999857e+01
1.574732500000000002e+01 1.656289151040000007e+01 1.012630000000000052e+02 8.884969999999999857e+01
1.575164999999999971e+01 1.656303762639999988e+01 1.012620000000000005e+02 8.884980000000000189e+01
1.575597499999999940e+01 1.656318374239999969e+01 1.012620000000000005e+02 8.884980000000000189e+01
1.576030000000000086e+01 1.656332985839999949e+01 1.012620000000000005e+02 8.884980000000000189e+01
1.576462500000000055e+01 1.656344675120000076e+01 1.012609999999999957e+02 8.884990000000000521e+01
1.576895000000000024e+01 1.656359286719999702e+01 1.012609999999999957e+02 8.884990000000000521e+01
1.577327499999999993e+01 1.656373898320000038e+01 1.012600000000000051e+02 8.884999999999999432e+01
1.577760000000000140e+01 1.656388509920000018e+01 1.012600000000000051e+02 8.884999999999999432e+01
1.578192500000000109e+01 1.656403121519999644e+01 1.012600000000000051e+02 8.884999999999999432e+01
1.578625000000000078e+01 1.656417733119999980e+01 1.012590000000000003e+02 8.885009999999999764e+01
1.579057500000000047e+01 1.656435267040000170e+01 1.012690000000000055e+02 8.884910000000000707e+01
1.579490000000000194e+01 1.656449878639999795e+01 1.012690000000000055e+02 8.884910000000000707e+01
1.579922500000000163e+01 1.656461567919999922e+01 1.012680000000000007e+02 8.884969999999999857e+01
1.580354999999999954e+01 1.656476179519999903e+01 1.012669999999999959e+02 8.884959999999999525e+01
1.580787499999999923e+01 1.656490791119999884e+01 1.012669999999999959e+02 8.884980000000000189e+01
1.581220000000000070e+01 1.656505402719999864e+01 1.012660000000000053e+02 8.884969999999999857e+01
1.581652500000000039e+01 1.656520014319999845e+01 1.012650000000000006e+02 8.884980000000000189e+01
1.582085000000000008e+01 1.656531703599999972e+01 1.012650000000000006e+02 8.884980000000000189e+01
1.582517499999999977e+01 1.656546315199999952e+01 1.012639999999999958e+02 8.884980000000000189e+01
1.582950000000000124e+01 1.656560926799999933e+01 1.012639999999999958e+02 8.884980000000000189e+01
1.583382500000000093e+01 1.656575538399999914e+01 1.012639999999999958e+02 8.884990000000000521e+01
1.583815000000000062e+01 1.656590149999999895e+01 1.012630000000000052e+02 8.884980000000000189e+01
1.584247500000000031e+01 1.656604761600000231e+01 1.012630000000000052e+02 8.884990000000000521e+01
1.584680000000000177e+01 1.656619373199999856e+01 1.012620000000000005e+02 8.884990000000000521e+01
1.585112500000000146e+01 1.656631062479999983e+01 1.012620000000000005e+02 8.884990000000000521e+01
1.585545000000000115e+01 1.656645674079999964e+01 1.012620000000000005e+02 8.884999999999999432e+01
1.585977499999999907e+01 1.656660285679999944e+01 1.012609999999999957e+02 8.884999999999999432e+01
1.586410000000000053e+01 1.656674897279999925e+01 1.012609999999999957e+02 8.884999999999999432e+01
1.586842500000000022e+01 1.656686586559999697e+01 1.012600000000000051e+02 8.885009999999999764e+01
1.587274999999999991e+01 1.656701198160000033e+01 1.012600000000000051e+02 8.885009999999999764e+01
1.587707499999999960e+01 1.656715809760000013e+01 1.012600000000000051e+02 8.885020000000000095e+01
1.588140000000000107e+01 1.656730421359999639e+01 1.012590000000000003e+02 8.885020000000000095e+01
1.588572500000000076e+01 1.656742110639999765e+01 1.012590000000000003e+02 8.885020000000000095e+01
1.589005000000000045e+01 1.656756722239999746e+01 1.012579999999999956e+02 8.885030000000000427e+01
1.589437500000000014e+01 1.656771333840000082e+01 1.012579999999999956e+02 8.885030000000000427e+01
1.589870000000000161e+01 1.656788867759999917e+01 1.012680000000000007e+02 8.884980000000000189e+01
1.590302500000000130e+01 1.656800557039999688e+01 1.012680000000000007e+02 8.884990000000000521e+01
1.590735000000000099e+01 1.656815168640000024e+01 1.012669999999999959e+02 8.885039999999999338e+01
1.591167500000000068e+01 1.656826857919999796e+01 1.012660000000000053e+02 8.885039999999999338e+01
1.591600000000000215e+01 1.656841469520000132e+01 1.012650000000000006e+02 8.885049999999999670e+01
1.592032500000000006e+01 1.656856081119999757e+01 1.012650000000000006e+02 8.885049999999999670e+01
1.592464999999999975e+01 1.656870692720000093e+01 1.012639999999999958e+02 8.885049999999999670e+01
1.592897499999999944e+01 1.656882381999999865e+01 1.012639999999999958e+02 8.885049999999999670e+01
1.593330000000000091e+01 1.656896993600000201e+01 1.012630000000000052e+02 8.885060000000000002e+01
1.593762500000000060e+01 1.656911605199999826e+01 1.012630000000000052e+02 8.885049999999999670e+01
1.594195000000000029e+01 1.656926216799999807e+01 1.012620000000000005e+02 8.885060000000000002e+01
1.594627499999999998e+01 1.656937906079999934e+01 1.012620000000000005e+02 8.885060000000000002e+01
1.595060000000000144e+01 1.656952517679999914e+01 1.012620000000000005e+02 8.885060000000000002e+01
1.595492500000000113e+01 1.656967129279999895e+01 1.012609999999999957e+02 8.885060000000000002e+01
1.595925000000000082e+01 1.656978818559999667e+01 1.012609999999999957e+02 8.885060000000000002e+01
1.596357500000000051e+01 1.656993430160000003e+01 1.012600000000000051e+02 8.885070000000000334e+01
1.596790000000000198e+01 1.657008041759999983e+01 1.012600000000000051e+02 8.885070000000000334e+01
1.597222500000000167e+01 1.657019731040000110e+01 1.012600000000000051e+02 8.885070000000000334e+01
1.597654999999999959e+01 1.657034342639999736e+01 1.012590000000000003e+02 8.885080000000000666e+01
1.598087499999999928e+01 1.657048954239999716e+01 1.012590000000000003e+02 8.885080000000000666e+01
1.598520000000000074e+01 1.657060643519999843e+01 1.012579999999999956e+02 8.885089999999999577e+01
1.598952500000000043e+01 1.657075255119999824e+01 1.012579999999999956e+02 8.885089999999999577e+01
1.599385000000000012e+01 1.657086944399999950e+01 1.012579999999999956e+02 8.885089999999999577e+01
1.599817499999999981e+01 1.657101555999999931e+01 1.012570000000000050e+02 8.885099999999999909e+01
1.600250000000000128e+01 1.657116167599999912e+01 1.012570000000000050e+02 8.885099999999999909e+01
1.600682499999999919e+01 1.657133701520000102e+01 1.012660000000000053e+02 8.885060000000000002e+01
1.601115000000000066e+01 1.657145390799999873e+01 1.012660000000000053e+02 8.885049999999999670e+01
1.601547499999999857e+01 1.657157080080000000e+01 1.012650000000000006e+02 8.885099999999999909e+01
1.601980000000000004e+01 1.657171691679999981e+01 1.012639999999999958e+02 8.885089999999999577e+01
1.602412500000000151e+01 1.657183380959999752e+01 1.012639999999999958e+02 8.885110000000000241e+01
1.602844999999999942e+01 1.657197992560000088e+01 1.012630000000000052e+02 8.885110000000000241e+01
1.603277500000000089e+01 1.657212604160000069e+01 1.012620000000000005e+02 8.885120000000000573e+01
1.603710000000000235e+01 1.657224293440000196e+01 1.012620000000000005e+02 8.885110000000000241e+01
1.604142500000000027e+01 1.657238905039999821e+01 1.012620000000000005e+02 8.885120000000000573e+01
1.604575000000000173e+01 1.657253516639999802e+01 1.012609999999999957e+02 8.885120000000000573e+01
1.605007499999999965e+01 1.657265205919999929e+01 1.012609999999999957e+02 8.885120000000000573e+01
1.605440000000000111e+01 1.657279817519999909e+01 1.012600000000000051e+02 8.885120000000000573e+01
1.605872500000000258e+01 1.657291506800000036e+01 1.012600000000000051e+02 8.885129999999999484e+01
1.606305000000000049e+01 1.657306118399999662e+01 1.012600000000000051e+02 8.885129999999999484e+01
1.606737499999999841e+01 1.657317807679999788e+01 1.012590000000000003e+02 8.885129999999999484e+01
1.607169999999999987e+01 1.657332419279999769e+01 1.012590000000000003e+02 8.885129999999999484e+01
1.607602500000000134e+01 1.657347030880000105e+01 1.012579999999999956e+02 8.885139999999999816e+01
1.608034999999999926e+01 1.657358720159999876e+01 1.012579999999999956e+02 8.885139999999999816e+01
1.608467500000000072e+01 1.657373331759999857e+01 1.012579999999999956e+02 8.885150000000000148e+01
1.608900000000000219e+01 1.657385021039999629e+01 1.012570000000000050e+02 8.885150000000000148e+01
1.609332500000000010e+01 1.657399632639999965e+01 1.012570000000000050e+02 8.885150000000000148e+01
1.609765000000000157e+01 1.657411321919999736e+01 1.012560000000000002e+02 8.885160000000000480e+01
1.610197499999999948e+01 1.657423011199999863e+01 1.012560000000000002e+02 8.885160000000000480e+01
1.610630000000000095e+01 1.657437622799999843e+01 1.012560000000000002e+02 8.885160000000000480e+01
1.611062500000000242e+01 1.657449312079999970e+01 1.012549999999999955e+02 8.885169999999999391e+01
1.611495000000000033e+01 1.657466845999999805e+01 1.012650000000000006e+02 8.885160000000000480e+01
1.611927500000000180e+01 1.657478535279999932e+01 1.012650000000000006e+02 8.885169999999999391e+01
1.612360000000000326e+01 1.657490224560000058e+01 1.012639999999999958e+02 8.885219999999999629e+01
1.612792500000000118e+01 1.657504836160000039e+01 1.012630000000000052e+02 8.885219999999999629e+01
1.613224999999999909e+01 1.657516525440000166e+01 1.012620000000000005e+02 8.885229999999999961e+01
1.613657500000000056e+01 1.657531137039999791e+01 1.012620000000000005e+02 8.885229999999999961e+01
1.614090000000000202e+01 1.657542826319999918e+01 1.012609999999999957e+02 8.885229999999999961e+01
1.614522499999999994e+01 1.657557437919999899e+01 1.012609999999999957e+02 8.885229999999999961e+01
1.614955000000000140e+01 1.657569127200000025e+01 1.012600000000000051e+02 8.885229999999999961e+01
1.615387499999999932e+01 1.657583738800000006e+01 1.012600000000000051e+02 8.885229999999999961e+01
1.615820000000000078e+01 1.657595428080000133e+01 1.012590000000000003e+02 8.885240000000000293e+01
1.616252500000000225e+01 1.657610039679999758e+01 1.012590000000000003e+02 8.885240000000000293e+01
1.616685000000000016e+01 1.657621728959999885e+01 1.012590000000000003e+02 8.885240000000000293e+01
1.617117500000000163e+01 1.657636340559999866e+01 1.012579999999999956e+02 8.885240000000000293e+01
1.617550000000000310e+01 1.657648029839999992e+01 1.012579999999999956e+02 8.885240000000000293e+01
1.617982500000000101e+01 1.657662641439999973e+01 1.012579999999999956e+02 8.885250000000000625e+01
1.618414999999999893e+01 1.657674330720000100e+01 1.012570000000000050e+02 8.885250000000000625e+01
1.618847500000000039e+01 1.657688942319999725e+01 1.012570000000000050e+02 8.885250000000000625e+01
1.619280000000000186e+01 1.657700631599999852e+01 1.012570000000000050e+02 8.885259999999999536e+01
1.619712499999999977e+01 1.657712320879999623e+01 1.012560000000000002e+02 8.885259999999999536e+01
1.620145000000000124e+01 1.657726932479999959e+01 1.012560000000000002e+02 8.885259999999999536e+01
1.620577499999999915e+01 1.657738621759999731e+01 1.012549999999999955e+02 8.885269999999999868e+01
1.621010000000000062e+01 1.657750311039999858e+01 1.012549999999999955e+02 8.885269999999999868e+01
1.621442500000000209e+01 1.657764922639999838e+01 1.012549999999999955e+02 8.885280000000000200e+01
1.621875000000000000e+01 1.657776611919999965e+01 1.012540000000000049e+02 8.885280000000000200e+01
1.622307500000000147e+01 1.657794145839999800e+01 1.012630000000000052e+02 8.885209999999999297e+01
1.622739999999999938e+01 1.657805835119999927e+01 1.012630000000000052e+02 8.885200000000000387e+01
1.623172500000000085e+01 1.657817524400000053e+01 1.012620000000000005e+02 8.885259999999999536e+01
1.623605000000000231e+01 1.657829213679999825e+01 1.012609999999999957e+02 8.885250000000000625e+01
1.624037500000000023e+01 1.657843825280000161e+01 1.012609999999999957e+02 8.885269999999999868e+01
1.624469999999999814e+01 1.657855514559999932e+01 1.012600000000000051e+02 8.885259999999999536e+01
1.624902499999999961e+01 1.657867203840000059e+01 1.012600000000000051e+02 8.885269999999999868e+01
1.625335000000000107e+01 1.657881815439999684e+01 1.012590000000000003e+02 8.885269999999999868e+01
1.625767499999999899e+01 1.657893504719999811e+01 1.012590000000000003e+02 8.885269999999999868e+01
1.626200000000000045e+01 1.657908116319999792e+01 1.012579999999999956e+02 8.885269999999999868e+01
1.626632500000000192e+01 1.657919805599999918e+01 1.012579999999999956e+02 8.885269999999999868e+01
1.627064999999999984e+01 1.657931494880000045e+01 1.012579999999999956e+02 8.885269999999999868e+01
1.627497500000000130e+01 1.657946106480000026e+01 1.012570000000000050e+02 8.885280000000000200e+01
1.627929999999999922e+01 1.657957795760000153e+01 1.012570000000000050e+02 8.885280000000000200e+01
1.628362500000000068e+01 1.657969485039999924e+01 1.012570000000000050e+02 8.885280000000000200e+01
1.628795000000000215e+01 1.657984096639999905e+01 1.012560000000000002e+02 8.885280000000000200e+01
1.629227500000000006e+01 1.657995785919999676e+01 1.012560000000000002e+02 8.885290000000000532e+01
1.629660000000000153e+01 1.658007475199999803e+01 1.012549999999999955e+02 8.885290000000000532e+01
1.630092500000000300e+01 1.658022086799999784e+01 1.012549999999999955e+02 8.885290000000000532e+01
1.630525000000000091e+01 1.658033776079999910e+01 1.012549999999999955e+02 8.885299999999999443e+01
1.630957499999999882e+01 1.658045465360000037e+01 1.012540000000000049e+02 8.885299999999999443e+01
1.631390000000000029e+01 1.658057154639999808e+01 1.012540000000000049e+02 8.885299999999999443e+01
1.631822500000000176e+01 1.658071766240000144e+01 1.012540000000000049e+02 8.885309999999999775e+01
1.632254999999999967e+01 1.658083455519999916e+01 1.012530000000000001e+02 8.885309999999999775e+01
1.632687500000000114e+01 1.658095144799999687e+01 1.012530000000000001e+02 8.885320000000000107e+01
1.633119999999999905e+01 1.658112678719999877e+01 1.012609999999999957e+02 8.885269999999999868e+01
1.633552500000000052e+01 1.658124368000000004e+01 1.012609999999999957e+02 8.885259999999999536e+01
1.633985000000000198e+01 1.658136057280000131e+01 1.012600000000000051e+02 8.885309999999999775e+01
1.634417499999999990e+01 1.658147746559999902e+01 1.012600000000000051e+02 8.885299999999999443e+01
1.634850000000000136e+01 1.658159435840000029e+01 1.012590000000000003e+02 8.885320000000000107e+01
1.635282500000000283e+01 1.658171125120000156e+01 1.012590000000000003e+02 8.885309999999999775e+01
1.635715000000000074e+01 1.658185736719999781e+01 1.012579999999999956e+02 8.885309999999999775e+01
1.636147499999999866e+01 1.658197425999999908e+01 1.012579999999999956e+02 8.885309999999999775e+01
1.636580000000000013e+01 1.658209115279999679e+01 1.012570000000000050e+02 8.885320000000000107e+01
1.637012500000000159e+01 1.658223726880000015e+01 1.012570000000000050e+02 8.885309999999999775e+01
1.637444999999999951e+01 1.658235416159999787e+01 1.012570000000000050e+02 8.885320000000000107e+01
1.637877500000000097e+01 1.658247105439999913e+01 1.012560000000000002e+02 8.885320000000000107e+01
1.638309999999999889e+01 1.658258794720000040e+01 1.012560000000000002e+02 8.885320000000000107e+01
1.638742500000000035e+01 1.658273406320000021e+01 1.012560000000000002e+02 8.885320000000000107e+01
1.639175000000000182e+01 1.658285095600000147e+01 1.012549999999999955e+02 8.885320000000000107e+01
1.639607499999999973e+01 1.658296784879999919e+01 1.012549999999999955e+02 8.885330000000000439e+01
1.640040000000000120e+01 1.658308474160000046e+01 1.012540000000000049e+02 8.885330000000000439e+01
1.640472500000000267e+01 1.658320163440000172e+01 1.012540000000000049e+02 8.885330000000000439e+01
1.640905000000000058e+01 1.658331852719999588e+01 1.012540000000000049e+02 8.885339999999999350e+01
1.641337500000000205e+01 1.658346464319999924e+01 1.012530000000000001e+02 8.885339999999999350e+01
1.641769999999999996e+01 1.658358153599999696e+01 1.012530000000000001e+02 8.885339999999999350e+01
1.642202500000000143e+01 1.658369842879999823e+01 1.012530000000000001e+02 8.885349999999999682e+01
1.642634999999999934e+01 1.658381532159999949e+01 1.012519999999999953e+02 8.885349999999999682e+01
1.643067500000000081e+01 1.658393221440000076e+01 1.012519999999999953e+02 8.885360000000000014e+01
1.643499999999999872e+01 1.658404910719999847e+01 1.012519999999999953e+02 8.885360000000000014e+01
1.643932500000000019e+01 1.658422444639999682e+01 1.012600000000000051e+02 8.885339999999999350e+01
1.644365000000000165e+01 1.658431211599999955e+01 1.012600000000000051e+02 8.885339999999999350e+01
1.644797499999999957e+01 1.658442900880000082e+01 1.012590000000000003e+02 8.885399999999999920e+01
1.645230000000000103e+01 1.658454590160000208e+01 1.012579999999999956e+02 8.885389999999999588e+01
1.645662500000000250e+01 1.658466279439999980e+01 1.012579999999999956e+02 8.885410000000000252e+01
1.646095000000000041e+01 1.658480891039999960e+01 1.012570000000000050e+02 8.885399999999999920e+01
1.646527500000000188e+01 1.658492580319999732e+01 1.012570000000000050e+02 8.885410000000000252e+01
1.646959999999999980e+01 1.658504269599999859e+01 1.012560000000000002e+02 8.885399999999999920e+01
1.647392500000000126e+01 1.658515958879999985e+01 1.012560000000000002e+02 8.885410000000000252e+01
1.647824999999999918e+01 1.658527648159999757e+01 1.012549999999999955e+02 8.885399999999999920e+01
1.648257500000000064e+01 1.658542259760000093e+01 1.012549999999999955e+02 8.885410000000000252e+01
1.648689999999999856e+01 1.658553949039999864e+01 1.012549999999999955e+02 8.885410000000000252e+01
1.649122500000000002e+01 1.658565638319999991e+01 1.012540000000000049e+02 8.885410000000000252e+01
1.649555000000000149e+01 1.658577327600000118e+01 1.012540000000000049e+02 8.885410000000000252e+01
1.649987499999999940e+01 1.658589016879999889e+01 1.012540000000000049e+02 8.885420000000000584e+01
1.650420000000000087e+01 1.658600706160000016e+01 1.012530000000000001e+02 8.885420000000000584e+01
1.650852500000000234e+01 1.658612395440000142e+01 1.012530000000000001e+02 8.885420000000000584e+01
1.651285000000000025e+01 1.658624084719999914e+01 1.012530000000000001e+02 8.885420000000000584e+01
1.651717500000000172e+01 1.658635774000000040e+01 1.012519999999999953e+02 8.885429999999999495e+01
1.652149999999999963e+01 1.658647463279999812e+01 1.012519999999999953e+02 8.885429999999999495e+01
1.652582500000000110e+01 1.658659152559999939e+01 1.012510000000000048e+02 8.885429999999999495e+01
1.653015000000000256e+01 1.658673764159999919e+01 1.012510000000000048e+02 8.885439999999999827e+01
1.653447500000000048e+01 1.658685453440000046e+01 1.012510000000000048e+02 8.885439999999999827e+01
1.653879999999999839e+01 1.658697142719999817e+01 1.012500000000000000e+02 8.885439999999999827e+01
1.654312499999999986e+01 1.658708831999999944e+01 1.012500000000000000e+02 8.885450000000000159e+01
1.654745000000000132e+01 1.658723443599999925e+01 1.012590000000000003e+02 8.885360000000000014e+01
1.655177499999999924e+01 1.658735132880000052e+01 1.012590000000000003e+02 8.885360000000000014e+01
1.655610000000000070e+01 1.658746822160000178e+01 1.012579999999999956e+02 8.885410000000000252e+01
1.656042500000000217e+01 1.658758511439999950e+01 1.012570000000000050e+02 8.885410000000000252e+01
1.656475000000000009e+01 1.658770200720000076e+01 1.012560000000000002e+02 8.885429999999999495e+01
1.656907500000000155e+01 1.658781890000000203e+01 1.012560000000000002e+02 8.885429999999999495e+01
1.657339999999999947e+01 1.658793579279999975e+01 1.012549999999999955e+02 8.885439999999999827e+01
1.657772500000000093e+01 1.658805268560000101e+01 1.012549999999999955e+02 8.885429999999999495e+01
1.658205000000000240e+01 1.658816957839999873e+01 1.012549999999999955e+02 8.885439999999999827e+01
1.658637500000000031e+01 1.658828647119999644e+01 1.012540000000000049e+02 8.885429999999999495e+01
1.659070000000000178e+01 1.658840336399999771e+01 1.012540000000000049e+02 8.885429999999999495e+01
1.659502500000000325e+01 1.658852025679999898e+01 1.012540000000000049e+02 8.885429999999999495e+01
1.659935000000000116e+01 1.658863714959999669e+01 1.012530000000000001e+02 8.885439999999999827e+01
1.660367499999999907e+01 1.658875404239999796e+01 1.012530000000000001e+02 8.885439999999999827e+01
1.660800000000000054e+01 1.658887093519999922e+01 1.012530000000000001e+02 8.885439999999999827e+01
1.661232500000000201e+01 1.658898782799999694e+01 1.012519999999999953e+02 8.885439999999999827e+01
1.661664999999999992e+01 1.658910472079999820e+01 1.012519999999999953e+02 8.885439999999999827e+01
1.662097500000000139e+01 1.658922161359999947e+01 1.012519999999999953e+02 8.885439999999999827e+01
1.662529999999999930e+01 1.658933850639999719e+01 1.012510000000000048e+02 8.885450000000000159e+01
1.662962500000000077e+01 1.658945539919999845e+01 1.012510000000000048e+02 8.885450000000000159e+01
1.663395000000000223e+01 1.658957229199999972e+01 1.012510000000000048e+02 8.885450000000000159e+01
1.663827500000000015e+01 1.658968918479999743e+01 1.012500000000000000e+02 8.885460000000000491e+01
1.664260000000000161e+01 1.658980607759999870e+01 1.012500000000000000e+02 8.885460000000000491e+01
1.664692500000000308e+01 1.658992297039999997e+01 1.012500000000000000e+02 8.885460000000000491e+01
1.665125000000000099e+01 1.659003986320000124e+01 1.012489999999999952e+02 8.885460000000000491e+01
1.665557499999999891e+01 1.659018597920000104e+01 1.012570000000000050e+02 8.885439999999999827e+01
1.665990000000000038e+01 1.659030287200000231e+01 1.012570000000000050e+02 8.885429999999999495e+01
1.666422500000000184e+01 1.659041976480000002e+01 1.012560000000000002e+02 8.885479999999999734e+01
1.666854999999999976e+01 1.659053665759999774e+01 1.012549999999999955e+02 8.885479999999999734e+01
1.667287500000000122e+01 1.659065355039999901e+01 1.012549999999999955e+02 8.885490000000000066e+01
1.667719999999999914e+01 1.659077044319999672e+01 1.012540000000000049e+02 8.885479999999999734e+01
1.668152500000000060e+01 1.659088733599999799e+01 1.012540000000000049e+02 8.885490000000000066e+01
1.668585000000000207e+01 1.659100422879999925e+01 1.012530000000000001e+02 8.885479999999999734e+01
1.669017499999999998e+01 1.659112112159999697e+01 1.012530000000000001e+02 8.885479999999999734e+01
1.669450000000000145e+01 1.659123801439999824e+01 1.012530000000000001e+02 8.885479999999999734e+01
1.669882500000000292e+01 1.659135490719999950e+01 1.012519999999999953e+02 8.885479999999999734e+01
1.670315000000000083e+01 1.659147179999999722e+01 1.012519999999999953e+02 8.885479999999999734e+01
1.670747500000000230e+01 1.659155946959999639e+01 1.012519999999999953e+02 8.885479999999999734e+01
1.671180000000000021e+01 1.659167636239999766e+01 1.012510000000000048e+02 8.885479999999999734e+01
1.671612500000000168e+01 1.659179325519999892e+01 1.012510000000000048e+02 8.885479999999999734e+01
1.672044999999999959e+01 1.659191014799999664e+01 1.012510000000000048e+02 8.885479999999999734e+01
1.672477500000000106e+01 1.659202704079999791e+01 1.012500000000000000e+02 8.885490000000000066e+01
1.672909999999999897e+01 1.659214393359999917e+01 1.012500000000000000e+02 8.885490000000000066e+01
1.673342500000000044e+01 1.659226082639999689e+01 1.012500000000000000e+02 8.885490000000000066e+01
1.673775000000000190e+01 1.659237771919999815e+01 1.012489999999999952e+02 8.885490000000000066e+01
1.674207499999999982e+01 1.659249461199999942e+01 1.012489999999999952e+02 8.885500000000000398e+01
1.674640000000000128e+01 1.659258228159999859e+01 1.012489999999999952e+02 8.885500000000000398e+01
1.675072500000000275e+01 1.659269917439999631e+01 1.012480000000000047e+02 8.885500000000000398e+01
1.675505000000000067e+01 1.659281606719999758e+01 1.012480000000000047e+02 8.885500000000000398e+01
1.675937500000000213e+01 1.659293295999999884e+01 1.012480000000000047e+02 8.885509999999999309e+01
1.676370000000000005e+01 1.659307907599999865e+01 1.012549999999999955e+02 8.885460000000000491e+01
1.676802500000000151e+01 1.659319596879999992e+01 1.012549999999999955e+02 8.885469999999999402e+01
1.677234999999999943e+01 1.659328363839999909e+01 1.012549999999999955e+02 8.885519999999999641e+01
1.677667500000000089e+01 1.659340053120000036e+01 1.012540000000000049e+02 8.885519999999999641e+01
1.678099999999999881e+01 1.659351742399999807e+01 1.012530000000000001e+02 8.885529999999999973e+01
1.678532500000000027e+01 1.659363431679999934e+01 1.012530000000000001e+02 8.885529999999999973e+01
1.678965000000000174e+01 1.659375120960000061e+01 1.012530000000000001e+02 8.885529999999999973e+01
1.679397499999999965e+01 1.659386810239999832e+01 1.012519999999999953e+02 8.885529999999999973e+01
1.679830000000000112e+01 1.659398499519999959e+01 1.012519999999999953e+02 8.885529999999999973e+01
1.680262499999999903e+01 1.659407266479999876e+01 1.012519999999999953e+02 8.885529999999999973e+01
1.680695000000000050e+01 1.659418955760000003e+01 1.012510000000000048e+02 8.885529999999999973e+01
1.681127500000000197e+01 1.659430645039999774e+01 1.012510000000000048e+02 8.885529999999999973e+01
1.681559999999999988e+01 1.659442334319999901e+01 1.012510000000000048e+02 8.885540000000000305e+01
1.681992500000000135e+01 1.659454023600000028e+01 1.012500000000000000e+02 8.885540000000000305e+01
1.682425000000000281e+01 1.659465712879999799e+01 1.012500000000000000e+02 8.885540000000000305e+01
1.682857500000000073e+01 1.659474479839999717e+01 1.012500000000000000e+02 8.885540000000000305e+01
1.683289999999999864e+01 1.659486169119999843e+01 1.012489999999999952e+02 8.885550000000000637e+01
1.683722500000000011e+01 1.659497858399999970e+01 1.012489999999999952e+02 8.885550000000000637e+01
1.684155000000000157e+01 1.659509547679999741e+01 1.012489999999999952e+02 8.885550000000000637e+01
1.684587499999999949e+01 1.659518314639999659e+01 1.012480000000000047e+02 8.885550000000000637e+01
1.685020000000000095e+01 1.659530003919999785e+01 1.012480000000000047e+02 8.885559999999999548e+01
1.685452499999999887e+01 1.659541693199999912e+01 1.012480000000000047e+02 8.885559999999999548e+01
1.685885000000000034e+01 1.659553382479999684e+01 1.012469999999999999e+02 8.885559999999999548e+01
1.686317500000000180e+01 1.659562149439999601e+01 1.012469999999999999e+02 8.885569999999999879e+01
1.686749999999999972e+01 1.659573838719999728e+01 1.012469999999999999e+02 8.885569999999999879e+01
1.687182500000000118e+01 1.659588450319999708e+01 1.012540000000000049e+02 8.885550000000000637e+01
1.687615000000000265e+01 1.659597217279999981e+01 1.012540000000000049e+02 8.885529999999999973e+01
1.688047500000000056e+01 1.659608906559999753e+01 1.012530000000000001e+02 8.885580000000000211e+01
1.688480000000000203e+01 1.659620595839999879e+01 1.012530000000000001e+02 8.885569999999999879e+01
1.688912499999999994e+01 1.659632285120000006e+01 1.012519999999999953e+02 8.885590000000000543e+01
1.689345000000000141e+01 1.659641052079999923e+01 1.012519999999999953e+02 8.885580000000000211e+01
1.689777499999999932e+01 1.659652741359999695e+01 1.012510000000000048e+02 8.885590000000000543e+01
1.690210000000000079e+01 1.659664430639999821e+01 1.012510000000000048e+02 8.885580000000000211e+01
1.690642499999999870e+01 1.659676119919999948e+01 1.012510000000000048e+02 8.885590000000000543e+01
1.691075000000000017e+01 1.659684886880000221e+01 1.012500000000000000e+02 8.885590000000000543e+01
1.691507500000000164e+01 1.659696576159999992e+01 1.012500000000000000e+02 8.885590000000000543e+01
1.691939999999999955e+01 1.659708265439999764e+01 1.012500000000000000e+02 8.885590000000000543e+01
1.692372500000000102e+01 1.659719954719999890e+01 1.012489999999999952e+02 8.885590000000000543e+01
1.692805000000000248e+01 1.659728721680000163e+01 1.012489999999999952e+02 8.885590000000000543e+01
1.693237500000000040e+01 1.659740410959999934e+01 1.012489999999999952e+02 8.885599999999999454e+01
1.693670000000000186e+01 1.659752100240000061e+01 1.012480000000000047e+02 8.885599999999999454e+01
1.694102499999999978e+01 1.659760867199999979e+01 1.012480000000000047e+02 8.885599999999999454e+01
1.694535000000000124e+01 1.659772556480000105e+01 1.012480000000000047e+02 8.885599999999999454e+01
1.694967499999999916e+01 1.659784245759999877e+01 1.012469999999999999e+02 8.885609999999999786e+01
1.695400000000000063e+01 1.659793012719999794e+01 1.012469999999999999e+02 8.885609999999999786e+01
1.695832499999999854e+01 1.659804701999999921e+01 1.012469999999999999e+02 8.885609999999999786e+01
1.696265000000000001e+01 1.659816391280000047e+01 1.012459999999999951e+02 8.885609999999999786e+01
1.696697500000000147e+01 1.659825158239999965e+01 1.012459999999999951e+02 8.885620000000000118e+01
1.697129999999999939e+01 1.659836847519999736e+01 1.012459999999999951e+02 8.885620000000000118e+01
1.697562500000000085e+01 1.659848536799999863e+01 1.012459999999999951e+02 8.885630000000000450e+01
1.697995000000000232e+01 1.659863148399999844e+01 1.012530000000000001e+02 8.885599999999999454e+01
1.698427500000000023e+01 1.659871915359999761e+01 1.012530000000000001e+02 8.885599999999999454e+01
1.698860000000000170e+01 1.659880682319999678e+01 1.012519999999999953e+02 8.885639999999999361e+01
1.699292499999999961e+01 1.659892371599999805e+01 1.012510000000000048e+02 8.885639999999999361e+01
1.699725000000000108e+01 1.659904060879999932e+01 1.012510000000000048e+02 8.885649999999999693e+01
1.700157500000000255e+01 1.659912827839999849e+01 1.012510000000000048e+02 8.885639999999999361e+01
1.700590000000000046e+01 1.659924517119999976e+01 1.012500000000000000e+02 8.885649999999999693e+01
1.701022499999999837e+01 1.659936206399999747e+01 1.012500000000000000e+02 8.885649999999999693e+01
1.701454999999999984e+01 1.659944973359999665e+01 1.012489999999999952e+02 8.885649999999999693e+01
1.701887500000000131e+01 1.659956662639999792e+01 1.012489999999999952e+02 8.885649999999999693e+01
1.702319999999999922e+01 1.659968351919999918e+01 1.012489999999999952e+02 8.885649999999999693e+01
1.702752500000000069e+01 1.659977118880000191e+01 1.012480000000000047e+02 8.885649999999999693e+01
1.703185000000000215e+01 1.659988808159999962e+01 1.012480000000000047e+02 8.885649999999999693e+01
1.703617500000000007e+01 1.660000497440000089e+01 1.012480000000000047e+02 8.885649999999999693e+01
1.704050000000000153e+01 1.660009264400000006e+01 1.012469999999999999e+02 8.885660000000000025e+01
1.704482499999999945e+01 1.660020953680000133e+01 1.012469999999999999e+02 8.885660000000000025e+01
1.704915000000000092e+01 1.660029720640000050e+01 1.012469999999999999e+02 8.885660000000000025e+01
1.705347500000000238e+01 1.660041409919999822e+01 1.012469999999999999e+02 8.885660000000000025e+01
1.705780000000000030e+01 1.660053099199999949e+01 1.012459999999999951e+02 8.885670000000000357e+01
1.706212500000000176e+01 1.660061866159999866e+01 1.012459999999999951e+02 8.885670000000000357e+01
1.706645000000000323e+01 1.660073555439999993e+01 1.012459999999999951e+02 8.885670000000000357e+01
1.707077500000000114e+01 1.660082322399999910e+01 1.012450000000000045e+02 8.885680000000000689e+01
1.707509999999999906e+01 1.660094011679999682e+01 1.012450000000000045e+02 8.885680000000000689e+01
1.707942500000000052e+01 1.660102778639999954e+01 1.012450000000000045e+02 8.885680000000000689e+01
1.708375000000000199e+01 1.660114467919999726e+01 1.012439999999999998e+02 8.885689999999999600e+01
1.708807499999999990e+01 1.660129079519999706e+01 1.012510000000000048e+02 8.885680000000000689e+01
1.709240000000000137e+01 1.660137846479999624e+01 1.012510000000000048e+02 8.885670000000000357e+01
1.709672499999999928e+01 1.660146613439999896e+01 1.012510000000000048e+02 8.885720000000000596e+01
1.710105000000000075e+01 1.660158302720000023e+01 1.012500000000000000e+02 8.885710000000000264e+01
1.710537500000000222e+01 1.660167069679999940e+01 1.012500000000000000e+02 8.885720000000000596e+01
1.710970000000000013e+01 1.660178758960000067e+01 1.012489999999999952e+02 8.885720000000000596e+01
1.711402500000000160e+01 1.660190448239999839e+01 1.012489999999999952e+02 8.885720000000000596e+01
1.711835000000000306e+01 1.660199215199999756e+01 1.012480000000000047e+02 8.885720000000000596e+01
1.712267500000000098e+01 1.660210904479999883e+01 1.012480000000000047e+02 8.885720000000000596e+01
1.712699999999999889e+01 1.660219671439999800e+01 1.012480000000000047e+02 8.885720000000000596e+01
1.713132500000000036e+01 1.660231360719999927e+01 1.012480000000000047e+02 8.885729999999999507e+01
1.713565000000000182e+01 1.660240127679999844e+01 1.012469999999999999e+02 8.885729999999999507e+01
1.713997499999999974e+01 1.660251816959999971e+01 1.012469999999999999e+02 8.885729999999999507e+01
1.714430000000000121e+01 1.660260583920000244e+01 1.012469999999999999e+02 8.885729999999999507e+01
1.714862499999999912e+01 1.660272273199999660e+01 1.012459999999999951e+02 8.885729999999999507e+01
1.715295000000000059e+01 1.660281040159999932e+01 1.012459999999999951e+02 8.885729999999999507e+01
1.715727500000000205e+01 1.660292729440000059e+01 1.012459999999999951e+02 8.885739999999999839e+01
1.716159999999999997e+01 1.660301496399999976e+01 1.012450000000000045e+02 8.885739999999999839e+01
1.716592500000000143e+01 1.660313185680000103e+01 1.012450000000000045e+02 8.885739999999999839e+01
1.717025000000000290e+01 1.660321952640000021e+01 1.012450000000000045e+02 8.885739999999999839e+01
1.717457500000000081e+01 1.660333641919999792e+01 1.012450000000000045e+02 8.885750000000000171e+01
1.717890000000000228e+01 1.660342408879999709e+01 1.012439999999999998e+02 8.885750000000000171e+01
1.718322500000000019e+01 1.660354098159999836e+01 1.012439999999999998e+02 8.885750000000000171e+01
1.718755000000000166e+01 1.660362865119999753e+01 1.012439999999999998e+02 8.885760000000000502e+01
1.719187499999999957e+01 1.660374554399999880e+01 1.012429999999999950e+02 8.885760000000000502e+01
1.719620000000000104e+01 1.660386243679999652e+01 1.012500000000000000e+02 8.885729999999999507e+01
1.720052499999999895e+01 1.660395010639999924e+01 1.012500000000000000e+02 8.885720000000000596e+01
1.720485000000000042e+01 1.660406699920000051e+01 1.012489999999999952e+02 8.885769999999999413e+01
1.720917500000000189e+01 1.660415466879999968e+01 1.012489999999999952e+02 8.885769999999999413e+01
1.721349999999999980e+01 1.660427156160000095e+01 1.012480000000000047e+02 8.885779999999999745e+01
1.721782500000000127e+01 1.660435923120000012e+01 1.012480000000000047e+02 8.885779999999999745e+01
1.722215000000000273e+01 1.660447612399999784e+01 1.012469999999999999e+02 8.885790000000000077e+01
1.722647500000000065e+01 1.660456379359999701e+01 1.012469999999999999e+02 8.885779999999999745e+01
1.723080000000000211e+01 1.660468068639999828e+01 1.012469999999999999e+02 8.885790000000000077e+01
1.723512500000000003e+01 1.660476835599999745e+01 1.012469999999999999e+02 8.885779999999999745e+01
1.723945000000000149e+01 1.660488524879999872e+01 1.012459999999999951e+02 8.885790000000000077e+01
1.724377499999999941e+01 1.660497291840000145e+01 1.012459999999999951e+02 8.885790000000000077e+01
1.724810000000000088e+01 1.660508981119999916e+01 1.012459999999999951e+02 8.885790000000000077e+01
1.725242499999999879e+01 1.660517748079999834e+01 1.012450000000000045e+02 8.885790000000000077e+01
1.725675000000000026e+01 1.660526515040000106e+01 1.012450000000000045e+02 8.885790000000000077e+01
1.726107500000000172e+01 1.660538204319999878e+01 1.012450000000000045e+02 8.885790000000000077e+01
1.726539999999999964e+01 1.660546971279999795e+01 1.012450000000000045e+02 8.885800000000000409e+01
1.726972500000000110e+01 1.660558660559999922e+01 1.012439999999999998e+02 8.885800000000000409e+01
1.727405000000000257e+01 1.660567427519999839e+01 1.012439999999999998e+02 8.885800000000000409e+01
1.727837500000000048e+01 1.660576194480000112e+01 1.012439999999999998e+02 8.885800000000000409e+01
1.728270000000000195e+01 1.660587883760000238e+01 1.012429999999999950e+02 8.885809999999999320e+01
1.728702499999999986e+01 1.660596650720000156e+01 1.012429999999999950e+02 8.885809999999999320e+01
1.729135000000000133e+01 1.660608339999999927e+01 1.012429999999999950e+02 8.885809999999999320e+01
1.729567500000000280e+01 1.660617106959999845e+01 1.012429999999999950e+02 8.885809999999999320e+01
1.730000000000000071e+01 1.660625873919999762e+01 1.012420000000000044e+02 8.885819999999999652e+01
1.730432500000000218e+01 1.660640485520000098e+01 1.012480000000000047e+02 8.885800000000000409e+01
1.730865000000000009e+01 1.660649252480000015e+01 1.012480000000000047e+02 8.885800000000000409e+01
1.731297500000000156e+01 1.660658019439999933e+01 1.012469999999999999e+02 8.885850000000000648e+01
1.731729999999999947e+01 1.660666786400000206e+01 1.012469999999999999e+02 8.885840000000000316e+01
1.732162500000000094e+01 1.660678475679999622e+01 1.012459999999999951e+02 8.885850000000000648e+01
1.732595000000000240e+01 1.660687242639999894e+01 1.012459999999999951e+02 8.885840000000000316e+01
1.733027500000000032e+01 1.660698931920000021e+01 1.012459999999999951e+02 8.885850000000000648e+01
1.733460000000000178e+01 1.660707698879999938e+01 1.012450000000000045e+02 8.885850000000000648e+01
1.733892500000000325e+01 1.660716465839999856e+01 1.012450000000000045e+02 8.885850000000000648e+01
1.734325000000000117e+01 1.660728155119999983e+01 1.012450000000000045e+02 8.885850000000000648e+01
1.734757500000000263e+01 1.660736922079999900e+01 1.012439999999999998e+02 8.885850000000000648e+01
1.735190000000000055e+01 1.660748611359999671e+01 1.012439999999999998e+02 8.885850000000000648e+01
1.735622500000000201e+01 1.660757378319999589e+01 1.012439999999999998e+02 8.885850000000000648e+01
1.736055000000000348e+01 1.660766145279999861e+01 1.012429999999999950e+02 8.885850000000000648e+01
1.736487499999999784e+01 1.660777834559999988e+01 1.012429999999999950e+02 8.885850000000000648e+01
1.736919999999999931e+01 1.660786601519999905e+01 1.012429999999999950e+02 8.885850000000000648e+01
1.737352500000000077e+01 1.660795368479999823e+01 1.012429999999999950e+02 8.885859999999999559e+01
1.737784999999999869e+01 1.660807057759999950e+01 1.012420000000000044e+02 8.885859999999999559e+01
1.738217500000000015e+01 1.660815824719999867e+01 1.012420000000000044e+02 8.885859999999999559e+01
1.738649999999999807e+01 1.660824591680000140e+01 1.012420000000000044e+02 8.885859999999999559e+01
1.739082499999999953e+01 1.660836280959999911e+01 1.012409999999999997e+02 8.885859999999999559e+01
1.739515000000000100e+01 1.660845047919999828e+01 1.012409999999999997e+02 8.885869999999999891e+01
1.739947499999999891e+01 1.660853814880000101e+01 1.012409999999999997e+02 8.885869999999999891e+01
1.740380000000000038e+01 1.660862581840000018e+01 1.012409999999999997e+02 8.885869999999999891e+01
1.740812500000000185e+01 1.660874271119999790e+01 1.012399999999999949e+02 8.885880000000000223e+01
1.741244999999999976e+01 1.660885960399999917e+01 1.012469999999999999e+02 8.885869999999999891e+01
1.741677500000000123e+01 1.660894727359999834e+01 1.012469999999999999e+02 8.885859999999999559e+01
1.742109999999999914e+01 1.660903494320000107e+01 1.012459999999999951e+02 8.885909999999999798e+01
1.742542500000000061e+01 1.660912261280000024e+01 1.012459999999999951e+02 8.885899999999999466e+01
1.742975000000000207e+01 1.660923950560000151e+01 1.012450000000000045e+02 8.885909999999999798e+01
1.743407499999999999e+01 1.660932717520000068e+01 1.012450000000000045e+02 8.885909999999999798e+01
1.743840000000000146e+01 1.660941484479999986e+01 1.012439999999999998e+02 8.885920000000000130e+01
1.744272500000000292e+01 1.660953173759999757e+01 1.012439999999999998e+02 8.885909999999999798e+01
1.744705000000000084e+01 1.660961940719999674e+01 1.012439999999999998e+02 8.885920000000000130e+01
1.745137500000000230e+01 1.660970707679999947e+01 1.012439999999999998e+02 8.885909999999999798e+01
1.745570000000000022e+01 1.660982396960000074e+01 1.012429999999999950e+02 8.885920000000000130e+01
1.746002500000000168e+01 1.660991163919999991e+01 1.012429999999999950e+02 8.885920000000000130e+01
1.746435000000000315e+01 1.660999930879999908e+01 1.012429999999999950e+02 8.885920000000000130e+01
1.746867500000000106e+01 1.661011620160000035e+01 1.012420000000000044e+02 8.885920000000000130e+01
1.747300000000000253e+01 1.661020387119999953e+01 1.012420000000000044e+02 8.885920000000000130e+01
1.747732500000000400e+01 1.661029154079999870e+01 1.012420000000000044e+02 8.885920000000000130e+01
1.748164999999999836e+01 1.661037921040000143e+01 1.012420000000000044e+02 8.885920000000000130e+01
1.748597499999999982e+01 1.661049610319999914e+01 1.012409999999999997e+02 8.885930000000000462e+01
1.749029999999999774e+01 1.661058377279999831e+01 1.012409999999999997e+02 8.885930000000000462e+01
1.749462499999999920e+01 1.661067144239999749e+01 1.012409999999999997e+02 8.885930000000000462e+01
1.749895000000000067e+01 1.661075911199999666e+01 1.012409999999999997e+02 8.885930000000000462e+01
1.750327499999999858e+01 1.661084678159999584e+01 1.012399999999999949e+02 8.885930000000000462e+01
1.750760000000000005e+01 1.661096367439999710e+01 1.012399999999999949e+02 8.885939999999999372e+01
1.751192500000000152e+01 1.661105134399999983e+01 1.012399999999999949e+02 8.885939999999999372e+01
1.751624999999999943e+01 1.661113901359999900e+01 1.012390000000000043e+02 8.885939999999999372e+01
1.752057500000000090e+01 1.661125590640000027e+01 1.012450000000000045e+02 8.885909999999999798e+01
1.752489999999999881e+01 1.661134357599999944e+01 1.012450000000000045e+02 8.885909999999999798e+01
1.752922500000000028e+01 1.661143124559999862e+01 1.012450000000000045e+02 8.885960000000000036e+01
1.753355000000000175e+01 1.661154813839999989e+01 1.012439999999999998e+02 8.885949999999999704e+01
1.753787499999999966e+01 1.661163580799999906e+01 1.012439999999999998e+02 8.885970000000000368e+01
1.754220000000000113e+01 1.661172347760000179e+01 1.012429999999999950e+02 8.885970000000000368e+01
1.754652500000000259e+01 1.661181114720000096e+01 1.012429999999999950e+02 8.885970000000000368e+01
1.755085000000000051e+01 1.661192803999999867e+01 1.012429999999999950e+02 8.885960000000000036e+01
1.755517500000000197e+01 1.661201570959999785e+01 1.012420000000000044e+02 8.885970000000000368e+01
1.755949999999999989e+01 1.661210337919999702e+01 1.012420000000000044e+02 8.885960000000000036e+01
1.756382500000000135e+01 1.661219104879999975e+01 1.012420000000000044e+02 8.885970000000000368e+01
1.756815000000000282e+01 1.661230794160000102e+01 1.012420000000000044e+02 8.885960000000000036e+01
1.757247500000000073e+01 1.661239561120000019e+01 1.012409999999999997e+02 8.885960000000000036e+01
1.757680000000000220e+01 1.661248328079999936e+01 1.012409999999999997e+02 8.885960000000000036e+01
1.758112500000000367e+01 1.661257095039999854e+01 1.012409999999999997e+02 8.885970000000000368e+01
1.758545000000000158e+01 1.661265861999999771e+01 1.012399999999999949e+02 8.885970000000000368e+01
1.758977500000000305e+01 1.661274628960000044e+01 1.012399999999999949e+02 8.885970000000000368e+01
1.759409999999999741e+01 1.661286318240000170e+01 1.012399999999999949e+02 8.885970000000000368e+01
1.759842499999999887e+01 1.661295085200000088e+01 1.012399999999999949e+02 8.885970000000000368e+01
1.760275000000000034e+01 1.661303852160000005e+01 1.012390000000000043e+02 8.885970000000000368e+01
1.760707499999999825e+01 1.661312619119999923e+01 1.012390000000000043e+02 8.885980000000000700e+01
1.761139999999999972e+01 1.661321386080000195e+01 1.012390000000000043e+02 8.885980000000000700e+01
1.761572500000000119e+01 1.661330153040000113e+01 1.012390000000000043e+02 8.885980000000000700e+01
1.762004999999999910e+01 1.661338920000000030e+01 1.012379999999999995e+02 8.885980000000000700e+01
1.762437500000000057e+01 1.661350609279999802e+01 1.012379999999999995e+02 8.885989999999999611e+01
1.762869999999999848e+01 1.661362298559999928e+01 1.012439999999999998e+02 8.885980000000000700e+01
1.763302499999999995e+01 1.661368143199999636e+01 1.012439999999999998e+02 8.885970000000000368e+01
1.763735000000000142e+01 1.661379832479999763e+01 1.012439999999999998e+02 8.886020000000000607e+01
1.764167499999999933e+01 1.661388599440000036e+01 1.012429999999999950e+02 8.886010000000000275e+01
1.764600000000000080e+01 1.661397366399999953e+01 1.012429999999999950e+02 8.886029999999999518e+01
1.765032500000000226e+01 1.661406133359999870e+01 1.012420000000000044e+02 8.886020000000000607e+01
1.765465000000000018e+01 1.661414900319999788e+01 1.012420000000000044e+02 8.886029999999999518e+01
1.765897500000000164e+01 1.661423667279999705e+01 1.012420000000000044e+02 8.886029999999999518e+01
1.766329999999999956e+01 1.661432434239999978e+01 1.012409999999999997e+02 8.886029999999999518e+01
1.766762500000000102e+01 1.661444123520000105e+01 1.012409999999999997e+02 8.886029999999999518e+01
1.767195000000000249e+01 1.661452890480000022e+01 1.012409999999999997e+02 8.886029999999999518e+01
1.767627500000000040e+01 1.661461657439999939e+01 1.012409999999999997e+02 8.886029999999999518e+01
1.768060000000000187e+01 1.661470424399999857e+01 1.012399999999999949e+02 8.886029999999999518e+01
1.768492500000000334e+01 1.661479191360000129e+01 1.012399999999999949e+02 8.886029999999999518e+01
1.768925000000000125e+01 1.661487958320000047e+01 1.012399999999999949e+02 8.886029999999999518e+01
1.769357500000000272e+01 1.661496725279999964e+01 1.012399999999999949e+02 8.886029999999999518e+01
1.769790000000000063e+01 1.661505492239999882e+01 1.012390000000000043e+02 8.886029999999999518e+01
1.770222500000000210e+01 1.661514259199999799e+01 1.012390000000000043e+02 8.886029999999999518e+01
1.770655000000000356e+01 1.661525948479999926e+01 1.012390000000000043e+02 8.886029999999999518e+01
1.771087499999999793e+01 1.661534715440000198e+01 1.012390000000000043e+02 8.886039999999999850e+01
1.771519999999999939e+01 1.661543482400000116e+01 1.012379999999999995e+02 8.886039999999999850e+01
1.771952500000000086e+01 1.661552249360000033e+01 1.012379999999999995e+02 8.886039999999999850e+01
1.772384999999999877e+01 1.661561016319999950e+01 1.012379999999999995e+02 8.886039999999999850e+01
1.772817500000000024e+01 1.661569783279999868e+01 1.012379999999999995e+02 8.886050000000000182e+01
1.773249999999999815e+01 1.661578550240000141e+01 1.012369999999999948e+02 8.886050000000000182e+01
1.773682499999999962e+01 1.661590239519999912e+01 1.012429999999999950e+02 8.886029999999999518e+01
1.774115000000000109e+01 1.661599006479999829e+01 1.012429999999999950e+02 8.886020000000000607e+01
1.774547499999999900e+01 1.661607773439999747e+01 1.012420000000000044e+02 8.886060000000000514e+01
1.774980000000000047e+01 1.661616540399999664e+01 1.012420000000000044e+02 8.886060000000000514e+01
1.775412500000000193e+01 1.661625307359999937e+01 1.012420000000000044e+02 8.886069999999999425e+01
1.775844999999999985e+01 1.661634074319999854e+01 1.012409999999999997e+02 8.886069999999999425e+01
1.776277500000000131e+01 1.661642841279999772e+01 1.012409999999999997e+02 8.886069999999999425e+01
1.776709999999999923e+01 1.661651608239999689e+01 1.012409999999999997e+02 8.886069999999999425e+01
1.777142500000000069e+01 1.661660375199999606e+01 1.012399999999999949e+02 8.886069999999999425e+01
1.777575000000000216e+01 1.661669142159999879e+01 1.012399999999999949e+02 8.886069999999999425e+01
1.778007500000000007e+01 1.661677909119999796e+01 1.012399999999999949e+02 8.886069999999999425e+01
1.778440000000000154e+01 1.661686676079999714e+01 1.012390000000000043e+02 8.886069999999999425e+01
1.778872500000000301e+01 1.661695443039999631e+01 1.012390000000000043e+02 8.886069999999999425e+01
1.779305000000000092e+01 1.661704209999999904e+01 1.012390000000000043e+02 8.886069999999999425e+01
1.779737500000000239e+01 1.661712976959999821e+01 1.012390000000000043e+02 8.886079999999999757e+01
1.780170000000000030e+01 1.661721743919999739e+01 1.012379999999999995e+02 8.886079999999999757e+01
1.780602500000000177e+01 1.661730510880000011e+01 1.012379999999999995e+02 8.886079999999999757e+01
1.781035000000000323e+01 1.661739277839999929e+01 1.012379999999999995e+02 8.886079999999999757e+01
1.781467500000000115e+01 1.661748044799999846e+01 1.012379999999999995e+02 8.886079999999999757e+01
1.781900000000000261e+01 1.661756811760000119e+01 1.012369999999999948e+02 8.886079999999999757e+01
1.782332500000000408e+01 1.661765578720000036e+01 1.012369999999999948e+02 8.886090000000000089e+01
1.782765000000000200e+01 1.661774345679999954e+01 1.012369999999999948e+02 8.886090000000000089e+01
1.783197499999999991e+01 1.661783112640000226e+01 1.012369999999999948e+02 8.886090000000000089e+01
1.783629999999999782e+01 1.661791879600000144e+01 1.012360000000000042e+02 8.886090000000000089e+01
1.784062499999999929e+01 1.661800646560000061e+01 1.012360000000000042e+02 8.886090000000000089e+01
1.784495000000000076e+01 1.661812335839999832e+01 1.012420000000000044e+02 8.886090000000000089e+01
1.784927499999999867e+01 1.661821102799999750e+01 1.012420000000000044e+02 8.886090000000000089e+01
1.785360000000000014e+01 1.661829869759999667e+01 1.012409999999999997e+02 8.886129999999999995e+01
1.785792499999999805e+01 1.661838636719999940e+01 1.012409999999999997e+02 8.886129999999999995e+01
1.786224999999999952e+01 1.661847403679999857e+01 1.012399999999999949e+02 8.886140000000000327e+01
1.786657500000000098e+01 1.661856170639999775e+01 1.012399999999999949e+02 8.886129999999999995e+01
1.787089999999999890e+01 1.661864937599999692e+01 1.012399999999999949e+02 8.886140000000000327e+01
1.787522500000000036e+01 1.661873704559999965e+01 1.012390000000000043e+02 8.886140000000000327e+01
1.787955000000000183e+01 1.661882471519999882e+01 1.012390000000000043e+02 8.886140000000000327e+01
1.788387499999999974e+01 1.661891238479999799e+01 1.012390000000000043e+02 8.886140000000000327e+01
1.788820000000000121e+01 1.661900005439999717e+01 1.012390000000000043e+02 8.886140000000000327e+01
1.789252499999999912e+01 1.661908772399999634e+01 1.012379999999999995e+02 8.886140000000000327e+01
1.789685000000000059e+01 1.661917539359999907e+01 1.012379999999999995e+02 8.886140000000000327e+01
1.790117500000000206e+01 1.661926306319999824e+01 1.012379999999999995e+02 8.886140000000000327e+01
1.790549999999999997e+01 1.661935073279999742e+01 1.012379999999999995e+02 8.886140000000000327e+01
1.790982500000000144e+01 1.661943840239999659e+01 1.012369999999999948e+02 8.886140000000000327e+01
1.791415000000000290e+01 1.661952607199999932e+01 1.012369999999999948e+02 8.886150000000000659e+01
1.791847500000000082e+01 1.661958451839999995e+01 1.012369999999999948e+02 8.886150000000000659e+01
1.792280000000000229e+01 1.661967218799999912e+01 1.012369999999999948e+02 8.886150000000000659e+01
1.792712500000000020e+01 1.661975985759999830e+01 1.012360000000000042e+02 8.886150000000000659e+01
1.793145000000000167e+01 1.661984752720000102e+01 1.012360000000000042e+02 8.886150000000000659e+01
1.793577500000000313e+01 1.661993519680000020e+01 1.012360000000000042e+02 8.886159999999999570e+01
1.794010000000000105e+01 1.662002286639999937e+01 1.012360000000000042e+02 8.886159999999999570e+01
1.794442500000000251e+01 1.662011053599999855e+01 1.012349999999999994e+02 8.886159999999999570e+01
1.794875000000000398e+01 1.662019820560000127e+01 1.012349999999999994e+02 8.886159999999999570e+01
1.795307499999999834e+01 1.662031509839999899e+01 1.012399999999999949e+02 8.886159999999999570e+01
1.795739999999999981e+01 1.662037354479999962e+01 1.012399999999999949e+02 8.886159999999999570e+01
1.796172499999999772e+01 1.662046121439999879e+01 1.012399999999999949e+02 8.886199999999999477e+01
1.796604999999999919e+01 1.662054888399999797e+01 1.012390000000000043e+02 8.886190000000000566e+01
1.797037500000000065e+01 1.662063655360000070e+01 1.012390000000000043e+02 8.886199999999999477e+01
1.797469999999999857e+01 1.662072422319999987e+01 1.012390000000000043e+02 8.886199999999999477e+01
1.797902500000000003e+01 1.662081189279999904e+01 1.012379999999999995e+02 8.886209999999999809e+01
1.798335000000000150e+01 1.662089956239999822e+01 1.012379999999999995e+02 8.886199999999999477e+01
1.798767499999999941e+01 1.662098723200000094e+01 1.012379999999999995e+02 8.886209999999999809e+01
1.799200000000000088e+01 1.662107490160000012e+01 1.012369999999999948e+02 8.886199999999999477e+01
1.799632499999999879e+01 1.662116257119999929e+01 1.012369999999999948e+02 8.886209999999999809e+01
1.800065000000000026e+01 1.662122101759999993e+01 1.012369999999999948e+02 8.886199999999999477e+01
1.800497500000000173e+01 1.662130868719999910e+01 1.012369999999999948e+02 8.886209999999999809e+01
1.800929999999999964e+01 1.662139635679999827e+01 1.012360000000000042e+02 8.886209999999999809e+01
1.801362500000000111e+01 1.662148402639999745e+01 1.012360000000000042e+02 8.886209999999999809e+01
1.801795000000000258e+01 1.662157169599999662e+01 1.012360000000000042e+02 8.886209999999999809e+01
1.802227500000000049e+01 1.662165936559999935e+01 1.012360000000000042e+02 8.886209999999999809e+01
1.802660000000000196e+01 1.662174703519999852e+01 1.012360000000000042e+02 8.886209999999999809e+01
1.803092499999999987e+01 1.662183470479999770e+01 1.012349999999999994e+02 8.886209999999999809e+01
1.803525000000000134e+01 1.662189315120000188e+01 1.012349999999999994e+02 8.886220000000000141e+01
1.803957500000000280e+01 1.662198082080000106e+01 1.012349999999999994e+02 8.886220000000000141e+01
1.804390000000000072e+01 1.662206849040000023e+01 1.012349999999999994e+02 8.886220000000000141e+01
1.804822500000000218e+01 1.662215615999999940e+01 1.012339999999999947e+02 8.886220000000000141e+01
1.805255000000000365e+01 1.662224382959999858e+01 1.012339999999999947e+02 8.886220000000000141e+01
1.805687500000000156e+01 1.662233149920000130e+01 1.012339999999999947e+02 8.886230000000000473e+01
1.806120000000000303e+01 1.662241916880000048e+01 1.012390000000000043e+02 8.886220000000000141e+01
1.806552499999999739e+01 1.662250683839999965e+01 1.012390000000000043e+02 8.886220000000000141e+01
1.806984999999999886e+01 1.662259450799999883e+01 1.012379999999999995e+02 8.886260000000000048e+01
1.807417500000000032e+01 1.662268217760000155e+01 1.012379999999999995e+02 8.886260000000000048e+01
1.807849999999999824e+01 1.662274062399999863e+01 1.012379999999999995e+02 8.886270000000000380e+01
1.808282499999999970e+01 1.662282829359999781e+01 1.012369999999999948e+02 8.886260000000000048e+01
1.808715000000000117e+01 1.662291596320000053e+01 1.012369999999999948e+02 8.886270000000000380e+01
1.809147499999999908e+01 1.662300363279999971e+01 1.012369999999999948e+02 8.886270000000000380e+01
1.809580000000000055e+01 1.662309130239999888e+01 1.012360000000000042e+02 8.886270000000000380e+01
1.810012499999999847e+01 1.662317897199999805e+01 1.012360000000000042e+02 8.886270000000000380e+01
1.810444999999999993e+01 1.662326664159999723e+01 1.012360000000000042e+02 8.886270000000000380e+01
1.810877500000000140e+01 1.662335431119999996e+01 1.012360000000000042e+02 8.886270000000000380e+01
1.811309999999999931e+01 1.662341275759999704e+01 1.012349999999999994e+02 8.886270000000000380e+01
1.811742500000000078e+01 1.662350042719999976e+01 1.012349999999999994e+02 8.886270000000000380e+01
1.812175000000000225e+01 1.662358809679999894e+01 1.012349999999999994e+02 8.886270000000000380e+01
1.812607500000000016e+01 1.662367576639999811e+01 1.012349999999999994e+02 8.886270000000000380e+01
1.813040000000000163e+01 1.662376343600000084e+01 1.012339999999999947e+02 8.886270000000000380e+01
1.813472499999999954e+01 1.662385110560000001e+01 1.012339999999999947e+02 8.886270000000000380e+01
1.813905000000000101e+01 1.662390955200000064e+01 1.012339999999999947e+02 8.886270000000000380e+01
1.814337500000000247e+01 1.662399722159999982e+01 1.012339999999999947e+02 8.886279999999999291e+01
1.814770000000000039e+01 1.662408489119999899e+01 1.012330000000000041e+02 8.886279999999999291e+01
1.815202500000000185e+01 1.662417256079999817e+01 1.012330000000000041e+02 8.886279999999999291e+01
1.815635000000000332e+01 1.662423100719999880e+01 1.012330000000000041e+02 8.886279999999999291e+01
1.816067500000000123e+01 1.662431867679999797e+01 1.012330000000000041e+02 8.886279999999999291e+01
1.816500000000000270e+01 1.662440634639999715e+01 1.012330000000000041e+02 8.886289999999999623e+01
1.816932500000000061e+01 1.662452323919999841e+01 1.012379999999999995e+02 8.886279999999999291e+01
1.817365000000000208e+01 1.662458168559999905e+01 1.012379999999999995e+02 8.886279999999999291e+01
1.817797500000000355e+01 1.662466935519999822e+01 1.012369999999999948e+02 8.886320000000000618e+01
1.818229999999999791e+01 1.662475702479999740e+01 1.012369999999999948e+02 8.886310000000000286e+01
1.818662499999999937e+01 1.662481547120000158e+01 1.012360000000000042e+02 8.886329999999999529e+01
1.819095000000000084e+01 1.662490314080000076e+01 1.012360000000000042e+02 8.886320000000000618e+01
1.819527499999999876e+01 1.662499081039999993e+01 1.012360000000000042e+02 8.886320000000000618e+01
1.819960000000000022e+01 1.662507847999999910e+01 1.012349999999999994e+02 8.886320000000000618e+01
1.820392499999999814e+01 1.662516614960000183e+01 1.012349999999999994e+02 8.886320000000000618e+01
1.820824999999999960e+01 1.662525381920000100e+01 1.012349999999999994e+02 8.886320000000000618e+01
1.821257500000000107e+01 1.662531226559999809e+01 1.012349999999999994e+02 8.886320000000000618e+01
1.821689999999999898e+01 1.662539993519999726e+01 1.012339999999999947e+02 8.886320000000000618e+01
1.822122500000000045e+01 1.662548760479999999e+01 1.012339999999999947e+02 8.886320000000000618e+01
1.822555000000000192e+01 1.662557527439999916e+01 1.012339999999999947e+02 8.886320000000000618e+01
1.822987499999999983e+01 1.662563372079999624e+01 1.012339999999999947e+02 8.886320000000000618e+01
1.823420000000000130e+01 1.662572139039999897e+01 1.012330000000000041e+02 8.886320000000000618e+01
1.823852499999999921e+01 1.662580905999999814e+01 1.012330000000000041e+02 8.886329999999999529e+01
1.824285000000000068e+01 1.662589672959999731e+01 1.012330000000000041e+02 8.886329999999999529e+01
1.824717500000000214e+01 1.662595517600000150e+01 1.012330000000000041e+02 8.886329999999999529e+01
1.825150000000000006e+01 1.662604284560000067e+01 1.012330000000000041e+02 8.886329999999999529e+01
1.825582500000000152e+01 1.662613051519999985e+01 1.012319999999999993e+02 8.886329999999999529e+01
1.826015000000000299e+01 1.662621818479999902e+01 1.012319999999999993e+02 8.886329999999999529e+01
1.826447500000000090e+01 1.662627663119999966e+01 1.012319999999999993e+02 8.886339999999999861e+01
1.826880000000000237e+01 1.662636430079999883e+01 1.012319999999999993e+02 8.886339999999999861e+01
1.827312500000000028e+01 1.662645197039999800e+01 1.012309999999999945e+02 8.886339999999999861e+01
1.827745000000000175e+01 1.662671497919999908e+01 1.012360000000000042e+02 8.884080000000000155e+01
1.828177500000000322e+01 1.662677342559999971e+01 1.012360000000000042e+02 8.884310000000000684e+01
1.828610000000000113e+01 1.662683187200000035e+01 1.012360000000000042e+02 8.884439999999999316e+01
1.829042500000000260e+01 1.662689031839999743e+01 1.012349999999999994e+02 8.884470000000000312e+01
1.829475000000000406e+01 1.662697798800000015e+01 1.012349999999999994e+02 8.884499999999999886e+01
1.829907499999999843e+01 1.662706565759999933e+01 1.012349999999999994e+02 8.884499999999999886e+01
1.830339999999999989e+01 1.662715332719999850e+01 1.012339999999999947e+02 8.884520000000000550e+01
1.830772499999999781e+01 1.662721177359999913e+01 1.012339999999999947e+02 8.884520000000000550e+01
1.831204999999999927e+01 1.662729944320000186e+01 1.012339999999999947e+02 8.884539999999999793e+01
1.831637500000000074e+01 1.662738711280000103e+01 1.012339999999999947e+02 8.884539999999999793e+01
1.832069999999999865e+01 1.662747478240000021e+01 1.012330000000000041e+02 8.884550000000000125e+01
1.832502500000000012e+01 1.662753322880000084e+01 1.012330000000000041e+02 8.884560000000000457e+01
1.832935000000000159e+01 1.662762089840000002e+01 1.012330000000000041e+02 8.884569999999999368e+01
1.833367499999999950e+01 1.662770856799999919e+01 1.012330000000000041e+02 8.884579999999999700e+01
1.833800000000000097e+01 1.662779623759999836e+01 1.012330000000000041e+02 8.884590000000000032e+01
1.834232499999999888e+01 1.662785468399999900e+01 1.012319999999999993e+02 8.884600000000000364e+01
1.834665000000000035e+01 1.662794235359999817e+01 1.012319999999999993e+02 8.884610000000000696e+01
1.835097500000000181e+01 1.662803002319999734e+01 1.012319999999999993e+02 8.884619999999999607e+01
1.835529999999999973e+01 1.662808846960000153e+01 1.012319999999999993e+02 8.884640000000000271e+01
1.835962500000000119e+01 1.662817613920000070e+01 1.012309999999999945e+02 8.884650000000000603e+01
1.836395000000000266e+01 1.662826380879999988e+01 1.012309999999999945e+02 8.884659999999999513e+01
1.836827500000000057e+01 1.662832225520000051e+01 1.012309999999999945e+02 8.884669999999999845e+01
1.837260000000000204e+01 1.662840992479999969e+01 1.012309999999999945e+02 8.884690000000000509e+01
1.837692499999999995e+01 1.662849759439999886e+01 1.012309999999999945e+02 8.884699999999999420e+01
1.838125000000000142e+01 1.662855604079999949e+01 1.012300000000000040e+02 8.884709999999999752e+01
1.838557500000000289e+01 1.662858526399999803e+01 1.012349999999999994e+02 8.885960000000000036e+01
1.838990000000000080e+01 1.662867293359999721e+01 1.012349999999999994e+02 8.885989999999999611e+01
1.839422500000000227e+01 1.662873137999999784e+01 1.012339999999999947e+02 8.886029999999999518e+01
1.839855000000000018e+01 1.662881904959999702e+01 1.012339999999999947e+02 8.886010000000000275e+01
1.840287500000000165e+01 1.662887749600000120e+01 1.012339999999999947e+02 8.886010000000000275e+01
1.840720000000000312e+01 1.662896516560000038e+01 1.012330000000000041e+02 8.885999999999999943e+01
1.841152500000000103e+01 1.662905283519999955e+01 1.012330000000000041e+02 8.885999999999999943e+01
1.841585000000000250e+01 1.662914050479999872e+01 1.012330000000000041e+02 8.885999999999999943e+01
1.842017500000000396e+01 1.662919895119999936e+01 1.012330000000000041e+02 8.885999999999999943e+01
1.842449999999999832e+01 1.662928662079999853e+01 1.012319999999999993e+02 8.885989999999999611e+01
1.842882499999999979e+01 1.662937429039999770e+01 1.012319999999999993e+02 8.885989999999999611e+01
1.843314999999999770e+01 1.662943273679999834e+01 1.012319999999999993e+02 8.885989999999999611e+01
1.843747499999999917e+01 1.662952040639999751e+01 1.012319999999999993e+02 8.885989999999999611e+01
1.844180000000000064e+01 1.662960807600000024e+01 1.012309999999999945e+02 8.885989999999999611e+01
1.844612499999999855e+01 1.662966652240000087e+01 1.012309999999999945e+02 8.885999999999999943e+01
1.845045000000000002e+01 1.662975419200000005e+01 1.012309999999999945e+02 8.885999999999999943e+01
1.845477500000000148e+01 1.662984186159999922e+01 1.012309999999999945e+02 8.885999999999999943e+01
1.845909999999999940e+01 1.662990030799999985e+01 1.012309999999999945e+02 8.885999999999999943e+01
1.846342500000000086e+01 1.662998797759999903e+01 1.012300000000000040e+02 8.885999999999999943e+01
1.846774999999999878e+01 1.663004642399999966e+01 1.012300000000000040e+02 8.886010000000000275e+01
1.847207500000000024e+01 1.663013409360000239e+01 1.012300000000000040e+02 8.886010000000000275e+01
1.847640000000000171e+01 1.663022176320000156e+01 1.012300000000000040e+02 8.886010000000000275e+01
1.848072499999999962e+01 1.663028020959999864e+01 1.012300000000000040e+02 8.886010000000000275e+01
1.848505000000000109e+01 1.663036787919999782e+01 1.012289999999999992e+02 8.886010000000000275e+01
1.848937500000000256e+01 1.663042632559999845e+01 1.012289999999999992e+02 8.886020000000000607e+01
1.849370000000000047e+01 1.663048477199999908e+01 1.012330000000000041e+02 8.886620000000000630e+01
1.849802500000000194e+01 1.663054321839999972e+01 1.012330000000000041e+02 8.886620000000000630e+01
1.850234999999999985e+01 1.663063088799999889e+01 1.012330000000000041e+02 8.886629999999999541e+01
1.850667500000000132e+01 1.663071855759999806e+01 1.012319999999999993e+02 8.886610000000000298e+01
1.851100000000000279e+01 1.663077700399999870e+01 1.012319999999999993e+02 8.886610000000000298e+01
1.851532500000000070e+01 1.663086467359999787e+01 1.012319999999999993e+02 8.886610000000000298e+01
1.851965000000000217e+01 1.663095234319999705e+01 1.012309999999999945e+02 8.886599999999999966e+01
1.852397500000000363e+01 1.663101078960000123e+01 1.012309999999999945e+02 8.886599999999999966e+01
1.852830000000000155e+01 1.663109845920000041e+01 1.012309999999999945e+02 8.886599999999999966e+01
1.853262500000000301e+01 1.663115690559999749e+01 1.012309999999999945e+02 8.886599999999999966e+01
1.853694999999999737e+01 1.663124457520000021e+01 1.012309999999999945e+02 8.886599999999999966e+01
1.854127499999999884e+01 1.663133224479999939e+01 1.012300000000000040e+02 8.886599999999999966e+01
1.854560000000000031e+01 1.663139069119999647e+01 1.012300000000000040e+02 8.886589999999999634e+01
1.854992499999999822e+01 1.663147836079999919e+01 1.012300000000000040e+02 8.886599999999999966e+01
1.855424999999999969e+01 1.663153680719999983e+01 1.012300000000000040e+02 8.886589999999999634e+01
1.855857500000000115e+01 1.663162447679999900e+01 1.012300000000000040e+02 8.886599999999999966e+01
1.856289999999999907e+01 1.663171214640000173e+01 1.012289999999999992e+02 8.886599999999999966e+01
1.856722500000000053e+01 1.663177059279999881e+01 1.012289999999999992e+02 8.886599999999999966e+01
1.857154999999999845e+01 1.663185826239999798e+01 1.012289999999999992e+02 8.886599999999999966e+01
1.857587499999999991e+01 1.663191670879999862e+01 1.012289999999999992e+02 8.886599999999999966e+01
1.858020000000000138e+01 1.663200437839999779e+01 1.012279999999999944e+02 8.886599999999999966e+01
1.858452499999999930e+01 1.663206282479999842e+01 1.012279999999999944e+02 8.886610000000000298e+01
1.858885000000000076e+01 1.663215049440000115e+01 1.012279999999999944e+02 8.886610000000000298e+01
1.859317500000000223e+01 1.663220894079999823e+01 1.012279999999999944e+02 8.886610000000000298e+01
1.859750000000000014e+01 1.663229661039999741e+01 1.012279999999999944e+02 8.886610000000000298e+01
1.860182500000000161e+01 1.663238428000000013e+01 1.012319999999999993e+02 8.886690000000000111e+01
1.860614999999999952e+01 1.663244272639999721e+01 1.012319999999999993e+02 8.886679999999999779e+01
1.861047500000000099e+01 1.663250117280000140e+01 1.012319999999999993e+02 8.886690000000000111e+01
1.861480000000000246e+01 1.663258884240000057e+01 1.012309999999999945e+02 8.886690000000000111e+01
1.861912500000000037e+01 1.663267651199999975e+01 1.012309999999999945e+02 8.886690000000000111e+01
1.862345000000000184e+01 1.663273495839999683e+01 1.012309999999999945e+02 8.886690000000000111e+01
1.862777500000000330e+01 1.663282262799999955e+01 1.012300000000000040e+02 8.886690000000000111e+01
1.863210000000000122e+01 1.663288107440000019e+01 1.012300000000000040e+02 8.886690000000000111e+01
1.863642500000000268e+01 1.663296874399999936e+01 1.012300000000000040e+02 8.886690000000000111e+01
1.864075000000000060e+01 1.663302719039999999e+01 1.012300000000000040e+02 8.886690000000000111e+01
1.864507500000000206e+01 1.663311485999999917e+01 1.012289999999999992e+02 8.886679999999999779e+01
1.864940000000000353e+01 1.663317330639999980e+01 1.012289999999999992e+02 8.886679999999999779e+01
1.865372499999999789e+01 1.663326097599999898e+01 1.012289999999999992e+02 8.886679999999999779e+01
1.865804999999999936e+01 1.663334864559999815e+01 1.012289999999999992e+02 8.886679999999999779e+01
1.866237500000000082e+01 1.663340709200000234e+01 1.012289999999999992e+02 8.886679999999999779e+01
1.866669999999999874e+01 1.663349476160000151e+01 1.012279999999999944e+02 8.886690000000000111e+01
1.867102500000000020e+01 1.663355320799999859e+01 1.012279999999999944e+02 8.886690000000000111e+01
1.867534999999999812e+01 1.663361165439999922e+01 1.012279999999999944e+02 8.886690000000000111e+01
1.867967499999999959e+01 1.663369932399999840e+01 1.012279999999999944e+02 8.886690000000000111e+01
1.868400000000000105e+01 1.663375777039999903e+01 1.012279999999999944e+02 8.886690000000000111e+01
1.868832499999999897e+01 1.663384544000000176e+01 1.012270000000000039e+02 8.886690000000000111e+01
1.869265000000000043e+01 1.663390388639999884e+01 1.012270000000000039e+02 8.886690000000000111e+01
1.869697500000000190e+01 1.663399155599999801e+01 1.012270000000000039e+02 8.886700000000000443e+01
1.870129999999999981e+01 1.663405000239999865e+01 1.012270000000000039e+02 8.886700000000000443e+01
1.870562500000000128e+01 1.663413767199999782e+01 1.012270000000000039e+02 8.886700000000000443e+01
1.870994999999999919e+01 1.663422534159999699e+01 1.012300000000000040e+02 8.886719999999999686e+01
1.871427500000000066e+01 1.663428378800000118e+01 1.012300000000000040e+02 8.886719999999999686e+01
1.871860000000000213e+01 1.663437145760000035e+01 1.012300000000000040e+02 8.886740000000000350e+01
1.872292500000000004e+01 1.663442990399999744e+01 1.012289999999999992e+02 8.886740000000000350e+01
1.872725000000000151e+01 1.663448835039999807e+01 1.012289999999999992e+02 8.886740000000000350e+01
1.873157500000000297e+01 1.663457601999999724e+01 1.012289999999999992e+02 8.886740000000000350e+01
1.873590000000000089e+01 1.663466368959999642e+01 1.012279999999999944e+02 8.886740000000000350e+01
1.874022500000000235e+01 1.663472213600000060e+01 1.012279999999999944e+02 8.886740000000000350e+01
1.874455000000000027e+01 1.663480980559999978e+01 1.012279999999999944e+02 8.886740000000000350e+01
1.874887500000000173e+01 1.663486825200000041e+01 1.012279999999999944e+02 8.886740000000000350e+01
1.875320000000000320e+01 1.663495592159999958e+01 1.012279999999999944e+02 8.886740000000000350e+01
1.875752500000000111e+01 1.663501436799999667e+01 1.012270000000000039e+02 8.886740000000000350e+01
1.876185000000000258e+01 1.663510203759999939e+01 1.012270000000000039e+02 8.886740000000000350e+01
1.876617500000000405e+01 1.663516048400000003e+01 1.012270000000000039e+02 8.886740000000000350e+01
1.877049999999999841e+01 1.663521893039999711e+01 1.012270000000000039e+02 8.886740000000000350e+01
1.877482499999999987e+01 1.663530659999999983e+01 1.012270000000000039e+02 8.886740000000000350e+01
1.877914999999999779e+01 1.663536504639999691e+01 1.012259999999999991e+02 8.886740000000000350e+01
1.878347499999999926e+01 1.663545271599999609e+01 1.012259999999999991e+02 8.886740000000000350e+01
1.878780000000000072e+01 1.663551116240000027e+01 1.012259999999999991e+02 8.886740000000000350e+01
1.879212499999999864e+01 1.663559883199999945e+01 1.012259999999999991e+02 8.886740000000000350e+01
1.879645000000000010e+01 1.663565727840000008e+01 1.012259999999999991e+02 8.886740000000000350e+01
1.880077500000000157e+01 1.663571572479999716e+01 1.012249999999999943e+02 8.886750000000000682e+01
1.880509999999999948e+01 1.663580339439999989e+01 1.012249999999999943e+02 8.886750000000000682e+01
1.880942500000000095e+01 1.663586184080000052e+01 1.012249999999999943e+02 8.886750000000000682e+01
1.881374999999999886e+01 1.663594951039999970e+01 1.012249999999999943e+02 8.886750000000000682e+01
1.881807500000000033e+01 1.663603717999999887e+01 1.012279999999999944e+02 8.886750000000000682e+01
1.882240000000000180e+01 1.663609562639999950e+01 1.012279999999999944e+02 8.886740000000000350e+01
1.882672499999999971e+01 1.663615407280000014e+01 1.012279999999999944e+02 8.886759999999999593e+01
1.883105000000000118e+01 1.663624174239999931e+01 1.012270000000000039e+02 8.886759999999999593e+01
1.883537500000000264e+01 1.663630018879999994e+01 1.012270000000000039e+02 8.886759999999999593e+01
1.883970000000000056e+01 1.663638785839999912e+01 1.012270000000000039e+02 8.886759999999999593e+01
1.884402500000000202e+01 1.663644630479999975e+01 1.012270000000000039e+02 8.886759999999999593e+01
1.884834999999999994e+01 1.663653397439999893e+01 1.012259999999999991e+02 8.886759999999999593e+01
1.885267500000000140e+01 1.663659242079999956e+01 1.012259999999999991e+02 8.886759999999999593e+01
1.885700000000000287e+01 1.663668009040000229e+01 1.012259999999999991e+02 8.886759999999999593e+01
1.886132500000000078e+01 1.663673853679999937e+01 1.012259999999999991e+02 8.886759999999999593e+01
1.886565000000000225e+01 1.663679698319999645e+01 1.012259999999999991e+02 8.886759999999999593e+01
1.886997500000000372e+01 1.663688465279999917e+01 1.012249999999999943e+02 8.886759999999999593e+01
1.887430000000000163e+01 1.663694309919999981e+01 1.012249999999999943e+02 8.886759999999999593e+01
1.887862500000000310e+01 1.663703076879999898e+01 1.012249999999999943e+02 8.886759999999999593e+01
1.888295000000000101e+01 1.663708921519999961e+01 1.012249999999999943e+02 8.886759999999999593e+01
1.888727500000000248e+01 1.663714766159999670e+01 1.012249999999999943e+02 8.886759999999999593e+01
1.889160000000000394e+01 1.663723533119999942e+01 1.012240000000000038e+02 8.886759999999999593e+01
1.889592499999999831e+01 1.663729377760000006e+01 1.012240000000000038e+02 8.886759999999999593e+01
1.890024999999999977e+01 1.663738144719999923e+01 1.012240000000000038e+02 8.886759999999999593e+01
1.890457500000000124e+01 1.663743989359999986e+01 1.012240000000000038e+02 8.886769999999999925e+01
1.890889999999999915e+01 1.663749833999999694e+01 1.012240000000000038e+02 8.886769999999999925e+01
1.891322500000000062e+01 1.663758600959999612e+01 1.012229999999999990e+02 8.886769999999999925e+01
1.891754999999999853e+01 1.663764445600000030e+01 1.012229999999999990e+02 8.886769999999999925e+01
1.892187500000000000e+01 1.663770290239999738e+01 1.012229999999999990e+02 8.886769999999999925e+01
1.892620000000000147e+01 1.663779057200000011e+01 1.012259999999999991e+02 8.886809999999999832e+01
1.893052499999999938e+01 1.663787824159999928e+01 1.012259999999999991e+02 8.886809999999999832e+01
1.893485000000000085e+01 1.663793668799999637e+01 1.012259999999999991e+02 8.886820000000000164e+01
1.893917499999999876e+01 1.663799513440000055e+01 1.012259999999999991e+02 8.886820000000000164e+01
1.894350000000000023e+01 1.663808280399999973e+01 1.012249999999999943e+02 8.886820000000000164e+01
1.894782500000000169e+01 1.663814125040000036e+01 1.012249999999999943e+02 8.886820000000000164e+01
1.895214999999999961e+01 1.663822891999999953e+01 1.012249999999999943e+02 8.886820000000000164e+01
1.895647500000000107e+01 1.663828736639999661e+01 1.012249999999999943e+02 8.886820000000000164e+01
1.896080000000000254e+01 1.663834581280000080e+01 1.012240000000000038e+02 8.886820000000000164e+01
1.896512500000000045e+01 1.663843348239999997e+01 1.012240000000000038e+02 8.886820000000000164e+01
1.896945000000000192e+01 1.663849192879999705e+01 1.012240000000000038e+02 8.886820000000000164e+01
1.897377499999999984e+01 1.663855037519999769e+01 1.012240000000000038e+02 8.886820000000000164e+01
1.897810000000000130e+01 1.663863804479999686e+01 1.012240000000000038e+02 8.886820000000000164e+01
1.898242500000000277e+01 1.663869649120000105e+01 1.012229999999999990e+02 8.886820000000000164e+01
1.898675000000000068e+01 1.663878416080000022e+01 1.012229999999999990e+02 8.886820000000000164e+01
1.899107500000000215e+01 1.663884260719999730e+01 1.012229999999999990e+02 8.886820000000000164e+01
1.899540000000000362e+01 1.663890105359999794e+01 1.012229999999999990e+02 8.886820000000000164e+01
1.899972500000000153e+01 1.663898872320000066e+01 1.012229999999999990e+02 8.886820000000000164e+01
1.900405000000000300e+01 1.663904716960000130e+01 1.012219999999999942e+02 8.886820000000000164e+01
1.900837499999999736e+01 1.663910561599999838e+01 1.012219999999999942e+02 8.886830000000000496e+01
1.901269999999999882e+01 1.663919328559999755e+01 1.012219999999999942e+02 8.886830000000000496e+01
1.901702500000000029e+01 1.663925173200000174e+01 1.012219999999999942e+02 8.886830000000000496e+01
1.902134999999999820e+01 1.663931017839999882e+01 1.012219999999999942e+02 8.886830000000000496e+01
1.902567499999999967e+01 1.663939784799999799e+01 1.012210000000000036e+02 8.886830000000000496e+01
1.903000000000000114e+01 1.663945629439999863e+01 1.012210000000000036e+02 8.886830000000000496e+01
1.903432499999999905e+01 1.663954396399999780e+01 1.012249999999999943e+02 8.886860000000000070e+01
1.903865000000000052e+01 1.663960241040000199e+01 1.012249999999999943e+02 8.886849999999999739e+01
1.904297499999999843e+01 1.663966085679999907e+01 1.012249999999999943e+02 8.886870000000000402e+01
1.904729999999999990e+01 1.663974852639999824e+01 1.012249999999999943e+02 8.886870000000000402e+01
1.905162500000000136e+01 1.663980697279999887e+01 1.012240000000000038e+02 8.886870000000000402e+01
1.905594999999999928e+01 1.663986541919999951e+01 1.012240000000000038e+02 8.886870000000000402e+01
1.906027500000000074e+01 1.663995308880000223e+01 1.012240000000000038e+02 8.886870000000000402e+01
1.906460000000000221e+01 1.664001153519999932e+01 1.012240000000000038e+02 8.886870000000000402e+01
1.906892500000000013e+01 1.664006998159999640e+01 1.012229999999999990e+02 8.886870000000000402e+01
1.907325000000000159e+01 1.664015765119999912e+01 1.012229999999999990e+02 8.886870000000000402e+01
1.907757499999999951e+01 1.664021609759999976e+01 1.012229999999999990e+02 8.886870000000000402e+01
1.908190000000000097e+01 1.664027454400000039e+01 1.012229999999999990e+02 8.886870000000000402e+01
1.908622500000000244e+01 1.664036221359999956e+01 1.012229999999999990e+02 8.886870000000000402e+01
1.909055000000000035e+01 1.664042065999999664e+01 1.012219999999999942e+02 8.886870000000000402e+01
1.909487500000000182e+01 1.664047910640000083e+01 1.012219999999999942e+02 8.886870000000000402e+01
1.909920000000000329e+01 1.664056677600000000e+01 1.012219999999999942e+02 8.886870000000000402e+01
1.910352500000000120e+01 1.664062522240000064e+01 1.012219999999999942e+02 8.886870000000000402e+01
1.910785000000000267e+01 1.664068366879999772e+01 1.012219999999999942e+02 8.886870000000000402e+01
1.911217500000000058e+01 1.664074211520000190e+01 1.012210000000000036e+02 8.886870000000000402e+01
1.911650000000000205e+01 1.664082978480000108e+01 1.012210000000000036e+02 8.886870000000000402e+01
1.912082500000000351e+01 1.664088823119999816e+01 1.012210000000000036e+02 8.886879999999999313e+01
1.912514999999999787e+01 1.664094667759999879e+01 1.012210000000000036e+02 8.886879999999999313e+01
1.912947499999999934e+01 1.664103434719999797e+01 1.012210000000000036e+02 8.886879999999999313e+01
1.913380000000000081e+01 1.664109279359999860e+01 1.012199999999999989e+02 8.886879999999999313e+01
1.913812499999999872e+01 1.664115123999999923e+01 1.012199999999999989e+02 8.886879999999999313e+01
1.914245000000000019e+01 1.664123890959999841e+01 1.012229999999999990e+02 8.886920000000000641e+01
1.914677499999999810e+01 1.664129735599999904e+01 1.012229999999999990e+02 8.886910000000000309e+01
1.915109999999999957e+01 1.664135580239999967e+01 1.012229999999999990e+02 8.886929999999999552e+01
1.915542500000000103e+01 1.664144347199999885e+01 1.012229999999999990e+02 8.886929999999999552e+01
1.915974999999999895e+01 1.664150191839999948e+01 1.012219999999999942e+02 8.886929999999999552e+01
1.916407500000000041e+01 1.664156036479999656e+01 1.012219999999999942e+02 8.886929999999999552e+01
1.916840000000000188e+01 1.664164803439999929e+01 1.012219999999999942e+02 8.886929999999999552e+01
1.917272499999999980e+01 1.664170648079999992e+01 1.012210000000000036e+02 8.886929999999999552e+01
1.917705000000000126e+01 1.664176492719999700e+01 1.012210000000000036e+02 8.886929999999999552e+01
1.918137499999999918e+01 1.664182337359999764e+01 1.012210000000000036e+02 8.886929999999999552e+01
1.918570000000000064e+01 1.664191104320000036e+01 1.012210000000000036e+02 8.886929999999999552e+01
1.919002500000000211e+01 1.664196948960000100e+01 1.012210000000000036e+02 8.886929999999999552e+01
1.919435000000000002e+01 1.664202793599999808e+01 1.012199999999999989e+02 8.886929999999999552e+01
1.919867500000000149e+01 1.664211560559999725e+01 1.012199999999999989e+02 8.886929999999999552e+01
1.920300000000000296e+01 1.664217405200000144e+01 1.012199999999999989e+02 8.886929999999999552e+01
1.920732500000000087e+01 1.664223249839999852e+01 1.012199999999999989e+02 8.886929999999999552e+01
1.921165000000000234e+01 1.664229094479999915e+01 1.012199999999999989e+02 8.886929999999999552e+01
1.921597500000000025e+01 1.664237861439999833e+01 1.012189999999999941e+02 8.886929999999999552e+01
1.922030000000000172e+01 1.664243706079999896e+01 1.012189999999999941e+02 8.886929999999999552e+01
1.922462500000000318e+01 1.664249550719999959e+01 1.012189999999999941e+02 8.886929999999999552e+01
1.922895000000000110e+01 1.664255395359999667e+01 1.012189999999999941e+02 8.886939999999999884e+01
1.923327500000000256e+01 1.664264162319999940e+01 1.012189999999999941e+02 8.886939999999999884e+01
1.923760000000000403e+01 1.664270006960000003e+01 1.012189999999999941e+02 8.886939999999999884e+01
1.924192499999999839e+01 1.664275851600000067e+01 1.012180000000000035e+02 8.886939999999999884e+01
1.924624999999999986e+01 1.664281696239999775e+01 1.012180000000000035e+02 8.886939999999999884e+01
1.925057499999999777e+01 1.664290463199999692e+01 1.012210000000000036e+02 8.886979999999999791e+01
1.925489999999999924e+01 1.664296307840000111e+01 1.012210000000000036e+02 8.886969999999999459e+01
1.925922500000000070e+01 1.664302152479999819e+01 1.012210000000000036e+02 8.886990000000000123e+01
1.926354999999999862e+01 1.664310919440000092e+01 1.012199999999999989e+02 8.886979999999999791e+01
1.926787500000000009e+01 1.664316764079999800e+01 1.012199999999999989e+02 8.886990000000000123e+01
1.927220000000000155e+01 1.664322608720000218e+01 1.012199999999999989e+02 8.886979999999999791e+01
1.927652499999999947e+01 1.664328453359999926e+01 1.012189999999999941e+02 8.886990000000000123e+01
1.928085000000000093e+01 1.664337220319999844e+01 1.012189999999999941e+02 8.886979999999999791e+01
1.928517499999999885e+01 1.664343064959999907e+01 1.012189999999999941e+02 8.886979999999999791e+01
1.928950000000000031e+01 1.664348909599999971e+01 1.012189999999999941e+02 8.886979999999999791e+01
1.929382500000000178e+01 1.664354754240000034e+01 1.012189999999999941e+02 8.886979999999999791e+01
1.929814999999999969e+01 1.664363521199999951e+01 1.012180000000000035e+02 8.886979999999999791e+01
1.930247500000000116e+01 1.664369365839999659e+01 1.012180000000000035e+02 8.886979999999999791e+01
1.930680000000000263e+01 1.664375210480000078e+01 1.012180000000000035e+02 8.886979999999999791e+01
1.931112500000000054e+01 1.664381055119999786e+01 1.012180000000000035e+02 8.886979999999999791e+01
1.931545000000000201e+01 1.664386899759999849e+01 1.012180000000000035e+02 8.886979999999999791e+01
1.931977499999999992e+01 1.664395666719999767e+01 1.012180000000000035e+02 8.886990000000000123e+01
1.932410000000000139e+01 1.664401511360000185e+01 1.012169999999999987e+02 8.886990000000000123e+01
1.932842500000000285e+01 1.664407355999999893e+01 1.012169999999999987e+02 8.886990000000000123e+01
1.933275000000000077e+01 1.664413200639999602e+01 1.012169999999999987e+02 8.886990000000000123e+01
1.933707500000000223e+01 1.664419045280000020e+01 1.012169999999999987e+02 8.886990000000000123e+01
1.934140000000000370e+01 1.664427812239999938e+01 1.012169999999999987e+02 8.886990000000000123e+01
1.934572500000000161e+01 1.664433656880000001e+01 1.012159999999999940e+02 8.886990000000000123e+01
1.935005000000000308e+01 1.664439501519999709e+01 1.012159999999999940e+02 8.886990000000000123e+01
1.935437500000000099e+01 1.664445346160000128e+01 1.012159999999999940e+02 8.886990000000000123e+01
1.935870000000000246e+01 1.664454113120000045e+01 1.012189999999999941e+02 8.886979999999999791e+01
1.936302500000000038e+01 1.664459957759999753e+01 1.012189999999999941e+02 8.887000000000000455e+01
1.936734999999999829e+01 1.664465802399999816e+01 1.012180000000000035e+02 8.887019999999999698e+01
1.937167499999999976e+01 1.664471647039999880e+01 1.012180000000000035e+02 8.887019999999999698e+01
1.937600000000000122e+01 1.664477491679999943e+01 1.012180000000000035e+02 8.887019999999999698e+01
1.938032499999999914e+01 1.664486258639999861e+01 1.012180000000000035e+02 8.887019999999999698e+01
1.938465000000000060e+01 1.664492103279999924e+01 1.012169999999999987e+02 8.887019999999999698e+01
1.938897499999999852e+01 1.664497947919999987e+01 1.012169999999999987e+02 8.887019999999999698e+01
1.939329999999999998e+01 1.664503792559999695e+01 1.012169999999999987e+02 8.887019999999999698e+01
1.939762500000000145e+01 1.664512559519999968e+01 1.012169999999999987e+02 8.887009999999999366e+01
1.940194999999999936e+01 1.664518404160000031e+01 1.012159999999999940e+02 8.887009999999999366e+01
1.940627500000000083e+01 1.664524248800000095e+01 1.012159999999999940e+02 8.887009999999999366e+01
1.941060000000000230e+01 1.664530093439999803e+01 1.012159999999999940e+02 8.887009999999999366e+01
1.941492500000000021e+01 1.664535938080000221e+01 1.012159999999999940e+02 8.887009999999999366e+01
1.941925000000000168e+01 1.664541782719999929e+01 1.012159999999999940e+02 8.887009999999999366e+01
1.942357499999999959e+01 1.664550549679999847e+01 1.012159999999999940e+02 8.887009999999999366e+01
1.942790000000000106e+01 1.664556394319999910e+01 1.012150000000000034e+02 8.887009999999999366e+01
1.943222500000000252e+01 1.664562238959999974e+01 1.012150000000000034e+02 8.887009999999999366e+01
1.943655000000000044e+01 1.664568083600000037e+01 1.012150000000000034e+02 8.887019999999999698e+01
1.944087500000000190e+01 1.664573928239999745e+01 1.012150000000000034e+02 8.887019999999999698e+01
1.944520000000000337e+01 1.664579772880000164e+01 1.012150000000000034e+02 8.887019999999999698e+01
1.944952500000000128e+01 1.664585617519999872e+01 1.012150000000000034e+02 8.887019999999999698e+01
1.945385000000000275e+01 1.664594384479999789e+01 1.012139999999999986e+02 8.887019999999999698e+01
1.945817500000000067e+01 1.664600229119999852e+01 1.012139999999999986e+02 8.887019999999999698e+01
1.946250000000000213e+01 1.664606073759999916e+01 1.012139999999999986e+02 8.887019999999999698e+01
1.946682500000000360e+01 1.664614840720000188e+01 1.012159999999999940e+02 8.887069999999999936e+01
1.947115000000000151e+01 1.664620685359999896e+01 1.012159999999999940e+02 8.887080000000000268e+01
1.947547500000000298e+01 1.664626529999999960e+01 1.012159999999999940e+02 8.887109999999999843e+01
1.947979999999999734e+01 1.664632374640000023e+01 1.012159999999999940e+02 8.887099999999999511e+01
1.948412499999999881e+01 1.664638219280000087e+01 1.012159999999999940e+02 8.887099999999999511e+01
1.948845000000000027e+01 1.664644063919999795e+01 1.012150000000000034e+02 8.887099999999999511e+01
1.949277499999999819e+01 1.664649908559999858e+01 1.012150000000000034e+02 8.887099999999999511e+01
1.949709999999999965e+01 1.664655753199999921e+01 1.012150000000000034e+02 8.887090000000000600e+01
1.950142500000000112e+01 1.664664520159999839e+01 1.012150000000000034e+02 8.887090000000000600e+01
1.950574999999999903e+01 1.664670364799999902e+01 1.012139999999999986e+02 8.887090000000000600e+01
1.951007500000000050e+01 1.664676209439999965e+01 1.012139999999999986e+02 8.887090000000000600e+01
1.951439999999999841e+01 1.664682054080000029e+01 1.012139999999999986e+02 8.887080000000000268e+01
1.951872499999999988e+01 1.664687898719999737e+01 1.012139999999999986e+02 8.887090000000000600e+01
1.952305000000000135e+01 1.664693743360000155e+01 1.012139999999999986e+02 8.887080000000000268e+01
1.952737499999999926e+01 1.664699587999999864e+01 1.012139999999999986e+02 8.887090000000000600e+01
1.953170000000000073e+01 1.664705432639999927e+01 1.012129999999999939e+02 8.887090000000000600e+01
1.953602500000000219e+01 1.664714199599999844e+01 1.012129999999999939e+02 8.887090000000000600e+01
1.954035000000000011e+01 1.664720044239999908e+01 1.012129999999999939e+02 8.887090000000000600e+01
1.954467500000000157e+01 1.664725888879999971e+01 1.012129999999999939e+02 8.887090000000000600e+01
1.954899999999999949e+01 1.664731733519999679e+01 1.012129999999999939e+02 8.887090000000000600e+01
1.955332500000000095e+01 1.664737578160000098e+01 1.012129999999999939e+02 8.887090000000000600e+01
1.955765000000000242e+01 1.664743422799999806e+01 1.012120000000000033e+02 8.887090000000000600e+01
1.956197500000000034e+01 1.664749267439999869e+01 1.012120000000000033e+02 8.887099999999999511e+01
1.956630000000000180e+01 1.664755112079999932e+01 1.012120000000000033e+02 8.887099999999999511e+01
1.957062500000000327e+01 1.664760956719999996e+01 1.012120000000000033e+02 8.887099999999999511e+01
1.957495000000000118e+01 1.664769723679999913e+01 1.012139999999999986e+02 8.887130000000000507e+01
1.957927500000000265e+01 1.664775568319999621e+01 1.012139999999999986e+02 8.887139999999999418e+01
1.958360000000000056e+01 1.664781412960000040e+01 1.012139999999999986e+02 8.887160000000000082e+01
1.958792500000000203e+01 1.664787257599999748e+01 1.012139999999999986e+02 8.887149999999999750e+01
1.959225000000000350e+01 1.664793102239999811e+01 1.012129999999999939e+02 8.887149999999999750e+01
1.959657499999999786e+01 1.664798946879999875e+01 1.012129999999999939e+02 8.887149999999999750e+01
1.960089999999999932e+01 1.664804791519999938e+01 1.012129999999999939e+02 8.887149999999999750e+01
1.960522500000000079e+01 1.664810636160000001e+01 1.012129999999999939e+02 8.887149999999999750e+01
1.960954999999999870e+01 1.664819403119999919e+01 1.012129999999999939e+02 8.887149999999999750e+01
1.961387500000000017e+01 1.664825247759999982e+01 1.012120000000000033e+02 8.887149999999999750e+01
1.961819999999999808e+01 1.664831092399999690e+01 1.012120000000000033e+02 8.887149999999999750e+01
1.962252499999999955e+01 1.664836937040000109e+01 1.012120000000000033e+02 8.887139999999999418e+01
1.962685000000000102e+01 1.664842781679999817e+01 1.012120000000000033e+02 8.887139999999999418e+01
1.963117499999999893e+01 1.664848626319999880e+01 1.012120000000000033e+02 8.887139999999999418e+01
1.963550000000000040e+01 1.664854470959999944e+01 1.012109999999999985e+02 8.887139999999999418e+01
1.963982500000000186e+01 1.664860315600000007e+01 1.012109999999999985e+02 8.887149999999999750e+01
1.964414999999999978e+01 1.664866160239999715e+01 1.012109999999999985e+02 8.887149999999999750e+01
1.964847500000000124e+01 1.664872004880000134e+01 1.012109999999999985e+02 8.887149999999999750e+01
1.965279999999999916e+01 1.664877849519999842e+01 1.012109999999999985e+02 8.887149999999999750e+01
1.965712500000000063e+01 1.664883694159999905e+01 1.012109999999999985e+02 8.887149999999999750e+01
1.966145000000000209e+01 1.664889538799999968e+01 1.012099999999999937e+02 8.887149999999999750e+01
1.966577500000000001e+01 1.664895383440000032e+01 1.012099999999999937e+02 8.887149999999999750e+01
1.967010000000000147e+01 1.664901228079999740e+01 1.012099999999999937e+02 8.887149999999999750e+01
1.967442500000000294e+01 1.664909995039999657e+01 1.012099999999999937e+02 8.887149999999999750e+01
1.967875000000000085e+01 1.664915839680000076e+01 1.012099999999999937e+02 8.887149999999999750e+01
1.968307500000000232e+01 1.664921684319999784e+01 1.012129999999999939e+02 8.887179999999999325e+01
1.968740000000000023e+01 1.664927528959999847e+01 1.012129999999999939e+02 8.887189999999999657e+01
1.969172500000000170e+01 1.664933373599999911e+01 1.012120000000000033e+02 8.887210000000000321e+01
1.969605000000000317e+01 1.664939218239999974e+01 1.012120000000000033e+02 8.887210000000000321e+01
1.970037500000000108e+01 1.664945062879999682e+01 1.012120000000000033e+02 8.887210000000000321e+01
1.970470000000000255e+01 1.664950907520000101e+01 1.012120000000000033e+02 8.887199999999999989e+01
1.970902500000000401e+01 1.664956752159999809e+01 1.012109999999999985e+02 8.887210000000000321e+01
1.971334999999999837e+01 1.664962596799999872e+01 1.012109999999999985e+02 8.887199999999999989e+01
1.971767499999999984e+01 1.664968441439999935e+01 1.012109999999999985e+02 8.887199999999999989e+01
1.972199999999999775e+01 1.664974286079999999e+01 1.012109999999999985e+02 8.887199999999999989e+01
1.972632499999999922e+01 1.664983053039999916e+01 1.012109999999999985e+02 8.887199999999999989e+01
1.973065000000000069e+01 1.664988897679999624e+01 1.012099999999999937e+02 8.887199999999999989e+01
1.973497499999999860e+01 1.664994742320000043e+01 1.012099999999999937e+02 8.887199999999999989e+01
1.973930000000000007e+01 1.665000586959999751e+01 1.012099999999999937e+02 8.887199999999999989e+01
1.974362500000000153e+01 1.665006431599999814e+01 1.012099999999999937e+02 8.887199999999999989e+01
1.974794999999999945e+01 1.665012276239999878e+01 1.012099999999999937e+02 8.887199999999999989e+01
1.975227500000000092e+01 1.665018120879999941e+01 1.012099999999999937e+02 8.887199999999999989e+01
1.975659999999999883e+01 1.665023965519999649e+01 1.012090000000000032e+02 8.887199999999999989e+01
1.976092500000000030e+01 1.665029810160000068e+01 1.012090000000000032e+02 8.887199999999999989e+01
1.976525000000000176e+01 1.665035654799999776e+01 1.012090000000000032e+02 8.887199999999999989e+01
1.976957499999999968e+01 1.665041499439999839e+01 1.012090000000000032e+02 8.887210000000000321e+01
1.977390000000000114e+01 1.665047344079999903e+01 1.012090000000000032e+02 8.887210000000000321e+01
1.977822500000000261e+01 1.665053188719999966e+01 1.012090000000000032e+02 8.887210000000000321e+01
1.978255000000000052e+01 1.665059033359999674e+01 1.012079999999999984e+02 8.887210000000000321e+01
1.978687500000000199e+01 1.665064878000000093e+01 1.012079999999999984e+02 8.887210000000000321e+01
1.979119999999999990e+01 1.665073644960000010e+01 1.012109999999999985e+02 8.887139999999999418e+01
1.979552500000000137e+01 1.665076567279999864e+01 1.012109999999999985e+02 8.887149999999999750e+01
1.979985000000000284e+01 1.665082411919999927e+01 1.012099999999999937e+02 8.887170000000000414e+01
1.980417500000000075e+01 1.665088256559999991e+01 1.012099999999999937e+02 8.887160000000000082e+01
1.980850000000000222e+01 1.665094101199999699e+01 1.012099999999999937e+02 8.887170000000000414e+01
1.981282500000000368e+01 1.665099945840000117e+01 1.012099999999999937e+02 8.887170000000000414e+01
1.981715000000000160e+01 1.665105790479999825e+01 1.012090000000000032e+02 8.887170000000000414e+01
1.982147500000000306e+01 1.665111635119999889e+01 1.012090000000000032e+02 8.887170000000000414e+01
1.982580000000000098e+01 1.665117479759999952e+01 1.012090000000000032e+02 8.887170000000000414e+01
1.983012499999999889e+01 1.665126246719999870e+01 1.012090000000000032e+02 8.887170000000000414e+01
1.983445000000000036e+01 1.665132091359999933e+01 1.012090000000000032e+02 8.887160000000000082e+01
1.983877499999999827e+01 1.665137935999999996e+01 1.012079999999999984e+02 8.887160000000000082e+01
1.984309999999999974e+01 1.665143780640000060e+01 1.012079999999999984e+02 8.887160000000000082e+01
1.984742500000000121e+01 1.665149625279999768e+01 1.012079999999999984e+02 8.887160000000000082e+01
1.985174999999999912e+01 1.665155469920000186e+01 1.012079999999999984e+02 8.887160000000000082e+01
1.985607500000000059e+01 1.665161314559999894e+01 1.012079999999999984e+02 8.887160000000000082e+01
1.986039999999999850e+01 1.665167159199999958e+01 1.012069999999999936e+02 8.887160000000000082e+01
1.986472499999999997e+01 1.665170081519999812e+01 1.012069999999999936e+02 8.887160000000000082e+01
1.986905000000000143e+01 1.665175926159999875e+01 1.012069999999999936e+02 8.887170000000000414e+01
1.987337499999999935e+01 1.665181770799999939e+01 1.012069999999999936e+02 8.887170000000000414e+01
1.987770000000000081e+01 1.665187615440000002e+01 1.012069999999999936e+02 8.887170000000000414e+01
1.988202500000000228e+01 1.665193460079999710e+01 1.012069999999999936e+02 8.887170000000000414e+01
1.988635000000000019e+01 1.665199304720000129e+01 1.012060000000000031e+02 8.887170000000000414e+01
1.989067500000000166e+01 1.665205149359999837e+01 1.012060000000000031e+02 8.887170000000000414e+01
1.989499999999999957e+01 1.665210993999999900e+01 1.012060000000000031e+02 8.887170000000000414e+01
1.989932500000000104e+01 1.665219760959999817e+01 1.012090000000000032e+02 8.887229999999999563e+01
1.990365000000000251e+01 1.665225605599999881e+01 1.012090000000000032e+02 8.887229999999999563e+01
1.990797500000000042e+01 1.665228527919999735e+01 1.012079999999999984e+02 8.887250000000000227e+01
1.991230000000000189e+01 1.665234372560000153e+01 1.012079999999999984e+02 8.887239999999999895e+01
1.991662500000000335e+01 1.665240217199999861e+01 1.012079999999999984e+02 8.887250000000000227e+01
1.992095000000000127e+01 1.665246061839999925e+01 1.012079999999999984e+02 8.887239999999999895e+01
1.992527500000000273e+01 1.665251906479999988e+01 1.012069999999999936e+02 8.887239999999999895e+01
1.992960000000000065e+01 1.665257751120000052e+01 1.012069999999999936e+02 8.887239999999999895e+01
1.993392500000000211e+01 1.665263595759999760e+01 1.012069999999999936e+02 8.887239999999999895e+01
1.993825000000000358e+01 1.665269440400000178e+01 1.012069999999999936e+02 8.887239999999999895e+01
1.994257500000000149e+01 1.665275285039999886e+01 1.012069999999999936e+02 8.887239999999999895e+01
1.994690000000000296e+01 1.665281129679999950e+01 1.012060000000000031e+02 8.887239999999999895e+01
1.995122500000000443e+01 1.665286974320000013e+01 1.012060000000000031e+02 8.887239999999999895e+01
1.995554999999999879e+01 1.665292818960000076e+01 1.012060000000000031e+02 8.887239999999999895e+01
1.995987500000000026e+01 1.665298663599999784e+01 1.012060000000000031e+02 8.887239999999999895e+01
1.996419999999999817e+01 1.665304508239999848e+01 1.012060000000000031e+02 8.887239999999999895e+01
1.996852499999999964e+01 1.665310352879999911e+01 1.012060000000000031e+02 8.887239999999999895e+01
1.997285000000000110e+01 1.665316197519999619e+01 1.012049999999999983e+02 8.887239999999999895e+01
1.997717499999999902e+01 1.665322042160000038e+01 1.012049999999999983e+02 8.887239999999999895e+01
1.998150000000000048e+01 1.665327886799999746e+01 1.012049999999999983e+02 8.887239999999999895e+01
1.998582500000000195e+01 1.665333731439999809e+01 1.012049999999999983e+02 8.887239999999999895e+01
1.999014999999999986e+01 1.665339576079999873e+01 1.012049999999999983e+02 8.887239999999999895e+01
1.999447500000000133e+01 1.665345420719999936e+01 1.012049999999999983e+02 8.887250000000000227e+01
1.999879999999999924e+01 1.665351265359999644e+01 1.012039999999999935e+02 8.887250000000000227e+01
2.000312500000000071e+01 1.665354187679999853e+01 1.012039999999999935e+02 8.887250000000000227e+01
2.000745000000000218e+01 1.665362954639999771e+01 1.012060000000000031e+02 8.887290000000000134e+01
2.001177500000000009e+01 1.665368799279999834e+01 1.012069999999999936e+02 8.887279999999999802e+01
2.001610000000000156e+01 1.665374643919999897e+01 1.012060000000000031e+02 8.887300000000000466e+01
2.002042499999999947e+01 1.665380488559999961e+01 1.012060000000000031e+02 8.887290000000000134e+01
2.002475000000000094e+01 1.665386333199999669e+01 1.012060000000000031e+02 8.887300000000000466e+01
2.002907500000000240e+01 1.665389255519999878e+01 1.012060000000000031e+02 8.887300000000000466e+01
2.003340000000000032e+01 1.665395100159999942e+01 1.012049999999999983e+02 8.887300000000000466e+01
2.003772500000000178e+01 1.665400944800000005e+01 1.012049999999999983e+02 8.887300000000000466e+01
2.004205000000000325e+01 1.665406789439999713e+01 1.012049999999999983e+02 8.887300000000000466e+01
2.004637500000000117e+01 1.665412634079999776e+01 1.012049999999999983e+02 8.887290000000000134e+01
2.005070000000000263e+01 1.665418478719999840e+01 1.012049999999999983e+02 8.887290000000000134e+01
2.005502500000000055e+01 1.665424323359999903e+01 1.012039999999999935e+02 8.887290000000000134e+01
2.005935000000000201e+01 1.665430167999999966e+01 1.012039999999999935e+02 8.887290000000000134e+01
2.006367500000000348e+01 1.665436012640000030e+01 1.012039999999999935e+02 8.887290000000000134e+01
2.006799999999999784e+01 1.665441857279999738e+01 1.012039999999999935e+02 8.887290000000000134e+01
2.007232499999999931e+01 1.665447701920000156e+01 1.012039999999999935e+02 8.887290000000000134e+01
2.007665000000000077e+01 1.665453546559999864e+01 1.012039999999999935e+02 8.887290000000000134e+01
2.008097499999999869e+01 1.665459391199999928e+01 1.012030000000000030e+02 8.887290000000000134e+01
2.008530000000000015e+01 1.665462313519999782e+01 1.012030000000000030e+02 8.887300000000000466e+01
2.008962499999999807e+01 1.665468158159999845e+01 1.012030000000000030e+02 8.887300000000000466e+01
2.009394999999999953e+01 1.665474002799999909e+01 1.012030000000000030e+02 8.887300000000000466e+01
2.009827500000000100e+01 1.665479847439999972e+01 1.012030000000000030e+02 8.887300000000000466e+01
2.010259999999999891e+01 1.665485692079999680e+01 1.012030000000000030e+02 8.887300000000000466e+01
2.010692500000000038e+01 1.665491536720000099e+01 1.012019999999999982e+02 8.887300000000000466e+01
2.011125000000000185e+01 1.665497381359999807e+01 1.012019999999999982e+02 8.887300000000000466e+01
2.011557499999999976e+01 1.665503225999999870e+01 1.012049999999999983e+02 8.887350000000000705e+01
2.011990000000000123e+01 1.665509070639999933e+01 1.012049999999999983e+02 8.887340000000000373e+01
2.012422499999999914e+01 1.665514915279999997e+01 1.012049999999999983e+02 8.887359999999999616e+01
2.012855000000000061e+01 1.665520759919999705e+01 1.012039999999999935e+02 8.887350000000000705e+01
2.013287500000000207e+01 1.665526604560000123e+01 1.012039999999999935e+02 8.887359999999999616e+01
2.013719999999999999e+01 1.665529526879999977e+01 1.012039999999999935e+02 8.887350000000000705e+01
2.014152500000000146e+01 1.665535371520000041e+01 1.012039999999999935e+02 8.887359999999999616e+01
2.014585000000000292e+01 1.665541216159999749e+01 1.012030000000000030e+02 8.887350000000000705e+01
2.015017500000000084e+01 1.665547060799999812e+01 1.012030000000000030e+02 8.887359999999999616e+01
2.015450000000000230e+01 1.665552905439999876e+01 1.012030000000000030e+02 8.887350000000000705e+01
2.015882500000000022e+01 1.665558750079999939e+01 1.012030000000000030e+02 8.887350000000000705e+01
2.016315000000000168e+01 1.665564594719999647e+01 1.012030000000000030e+02 8.887350000000000705e+01
2.016747500000000315e+01 1.665570439360000066e+01 1.012030000000000030e+02 8.887350000000000705e+01
2.017180000000000106e+01 1.665576283999999774e+01 1.012019999999999982e+02 8.887350000000000705e+01
2.017612500000000253e+01 1.665582128639999837e+01 1.012019999999999982e+02 8.887350000000000705e+01
2.018045000000000400e+01 1.665585050960000046e+01 1.012019999999999982e+02 8.887350000000000705e+01
2.018477499999999836e+01 1.665590895599999754e+01 1.012019999999999982e+02 8.887359999999999616e+01
2.018909999999999982e+01 1.665596740240000173e+01 1.012019999999999982e+02 8.887359999999999616e+01
2.019342499999999774e+01 1.665602584879999881e+01 1.012019999999999982e+02 8.887359999999999616e+01
2.019774999999999920e+01 1.665608429519999945e+01 1.012009999999999934e+02 8.887359999999999616e+01
2.020207500000000067e+01 1.665614274160000008e+01 1.012009999999999934e+02 8.887359999999999616e+01
2.020639999999999858e+01 1.665620118800000071e+01 1.012009999999999934e+02 8.887359999999999616e+01
2.021072500000000005e+01 1.665623041119999925e+01 1.012009999999999934e+02 8.887359999999999616e+01
2.021505000000000152e+01 1.665628885759999989e+01 1.012009999999999934e+02 8.887359999999999616e+01
2.021937499999999943e+01 1.665634730399999697e+01 1.012009999999999934e+02 8.887359999999999616e+01
2.022370000000000090e+01 1.665640575040000115e+01 1.012030000000000030e+02 8.887390000000000612e+01
2.022802499999999881e+01 1.665646419679999823e+01 1.012030000000000030e+02 8.887390000000000612e+01
2.023235000000000028e+01 1.665652264319999887e+01 1.012030000000000030e+02 8.887399999999999523e+01
2.023667500000000175e+01 1.665658108959999950e+01 1.012030000000000030e+02 8.887399999999999523e+01
2.024099999999999966e+01 1.665663953600000013e+01 1.012019999999999982e+02 8.887409999999999854e+01
2.024532500000000113e+01 1.665669798239999722e+01 1.012019999999999982e+02 8.887399999999999523e+01
2.024965000000000259e+01 1.665672720559999931e+01 1.012019999999999982e+02 8.887409999999999854e+01
2.025397500000000051e+01 1.665678565199999639e+01 1.012019999999999982e+02 8.887399999999999523e+01
2.025830000000000197e+01 1.665684409840000058e+01 1.012019999999999982e+02 8.887399999999999523e+01
2.026262499999999989e+01 1.665690254479999766e+01 1.012009999999999934e+02 8.887399999999999523e+01
2.026695000000000135e+01 1.665696099119999829e+01 1.012009999999999934e+02 8.887399999999999523e+01
2.027127500000000282e+01 1.665701943759999892e+01 1.012009999999999934e+02 8.887399999999999523e+01
2.027560000000000073e+01 1.665707788399999956e+01 1.012009999999999934e+02 8.887399999999999523e+01
2.027992500000000220e+01 1.665710710719999810e+01 1.012009999999999934e+02 8.887399999999999523e+01
2.028425000000000367e+01 1.665716555359999873e+01 1.012009999999999934e+02 8.887399999999999523e+01
2.028857500000000158e+01 1.665722399999999936e+01 1.012000000000000028e+02 8.887399999999999523e+01
2.029290000000000305e+01 1.665728244640000000e+01 1.012000000000000028e+02 8.887399999999999523e+01
2.029722499999999741e+01 1.665734089279999708e+01 1.012000000000000028e+02 8.887409999999999854e+01
2.030154999999999887e+01 1.665739933920000126e+01 1.012000000000000028e+02 8.887409999999999854e+01
2.030587500000000034e+01 1.665742856239999981e+01 1.012000000000000028e+02 8.887409999999999854e+01
2.031019999999999825e+01 1.665748700880000044e+01 1.012000000000000028e+02 8.887409999999999854e+01
2.031452499999999972e+01 1.665754545520000107e+01 1.012000000000000028e+02 8.887409999999999854e+01
2.031885000000000119e+01 1.665760390159999815e+01 1.011989999999999981e+02 8.887409999999999854e+01
2.032317499999999910e+01 1.665766234800000234e+01 1.011989999999999981e+02 8.887409999999999854e+01
2.032750000000000057e+01 1.665769157119999733e+01 1.011989999999999981e+02 8.887409999999999854e+01
2.033182499999999848e+01 1.665777924080000005e+01 1.012009999999999934e+02 8.887449999999999761e+01
2.033614999999999995e+01 1.665780846399999859e+01 1.012009999999999934e+02 8.887449999999999761e+01
2.034047500000000142e+01 1.665786691039999923e+01 1.012009999999999934e+02 8.887470000000000425e+01
2.034479999999999933e+01 1.665792535679999986e+01 1.012009999999999934e+02 8.887460000000000093e+01
2.034912500000000080e+01 1.665798380320000049e+01 1.012000000000000028e+02 8.887470000000000425e+01
2.035345000000000226e+01 1.665804224959999758e+01 1.012000000000000028e+02 8.887460000000000093e+01
2.035777500000000018e+01 1.665810069600000176e+01 1.012000000000000028e+02 8.887470000000000425e+01
2.036210000000000164e+01 1.665812991919999675e+01 1.012000000000000028e+02 8.887470000000000425e+01
2.036642499999999956e+01 1.665818836560000094e+01 1.012000000000000028e+02 8.887470000000000425e+01
2.037075000000000102e+01 1.665824681199999802e+01 1.011989999999999981e+02 8.887460000000000093e+01
2.037507500000000249e+01 1.665830525839999865e+01 1.011989999999999981e+02 8.887470000000000425e+01
2.037940000000000040e+01 1.665836370479999928e+01 1.011989999999999981e+02 8.887460000000000093e+01
2.038372500000000187e+01 1.665839292799999782e+01 1.011989999999999981e+02 8.887460000000000093e+01
2.038805000000000334e+01 1.665845137440000201e+01 1.011989999999999981e+02 8.887460000000000093e+01
2.039237500000000125e+01 1.665850982079999909e+01 1.011989999999999981e+02 8.887460000000000093e+01
2.039670000000000272e+01 1.665856826719999972e+01 1.011979999999999933e+02 8.887460000000000093e+01
2.040102500000000063e+01 1.665862671360000036e+01 1.011979999999999933e+02 8.887460000000000093e+01
2.040535000000000210e+01 1.665865593679999890e+01 1.011979999999999933e+02 8.887460000000000093e+01
2.040967500000000356e+01 1.665871438319999953e+01 1.011979999999999933e+02 8.887470000000000425e+01
2.041400000000000148e+01 1.665877282960000016e+01 1.011979999999999933e+02 8.887470000000000425e+01
2.041832500000000294e+01 1.665883127599999725e+01 1.011979999999999933e+02 8.887470000000000425e+01
2.042265000000000441e+01 1.665888972240000143e+01 1.011970000000000027e+02 8.887470000000000425e+01
2.042697499999999877e+01 1.665891894559999642e+01 1.011970000000000027e+02 8.887470000000000425e+01
2.043130000000000024e+01 1.665897739200000061e+01 1.011970000000000027e+02 8.887470000000000425e+01
2.043562499999999815e+01 1.665903583839999769e+01 1.011970000000000027e+02 8.887470000000000425e+01
2.043994999999999962e+01 1.665909428479999832e+01 1.011989999999999981e+02 8.887500000000000000e+01
2.044427500000000109e+01 1.665915273119999895e+01 1.011989999999999981e+02 8.887489999999999668e+01
2.044859999999999900e+01 1.665921117759999959e+01 1.011989999999999981e+02 8.887510000000000332e+01
2.045292500000000047e+01 1.665924040080000168e+01 1.011989999999999981e+02 8.887510000000000332e+01
2.045725000000000193e+01 1.665929884719999876e+01 1.011989999999999981e+02 8.887510000000000332e+01
2.046157499999999985e+01 1.665935729359999939e+01 1.011979999999999933e+02 8.887510000000000332e+01
2.046590000000000131e+01 1.665941574000000003e+01 1.011979999999999933e+02 8.887510000000000332e+01
2.047022499999999923e+01 1.665944496319999857e+01 1.011979999999999933e+02 8.887510000000000332e+01
2.047455000000000069e+01 1.665950340959999920e+01 1.011979999999999933e+02 8.887510000000000332e+01
2.047887500000000216e+01 1.665956185599999984e+01 1.011979999999999933e+02 8.887510000000000332e+01
2.048320000000000007e+01 1.665962030239999692e+01 1.011979999999999933e+02 8.887510000000000332e+01
2.048752500000000154e+01 1.665967874880000110e+01 1.011970000000000027e+02 8.887510000000000332e+01
2.049185000000000301e+01 1.665970797199999609e+01 1.011970000000000027e+02 8.887510000000000332e+01
2.049617500000000092e+01 1.665976641840000028e+01 1.011970000000000027e+02 8.887510000000000332e+01
2.050050000000000239e+01 1.665982486479999736e+01 1.011970000000000027e+02 8.887510000000000332e+01
2.050482500000000030e+01 1.665988331119999799e+01 1.011970000000000027e+02 8.887510000000000332e+01
2.050915000000000177e+01 1.665991253440000008e+01 1.011970000000000027e+02 8.887510000000000332e+01
2.051347500000000323e+01 1.665997098079999716e+01 1.011959999999999980e+02 8.887510000000000332e+01
2.051780000000000115e+01 1.666002942720000135e+01 1.011959999999999980e+02 8.887510000000000332e+01
2.052212500000000261e+01 1.666008787359999843e+01 1.011959999999999980e+02 8.887510000000000332e+01
2.052645000000000408e+01 1.666011709680000052e+01 1.011959999999999980e+02 8.887510000000000332e+01
2.053077500000000200e+01 1.666017554319999761e+01 1.011959999999999980e+02 8.887510000000000332e+01
2.053510000000000346e+01 1.666023398959999824e+01 1.011959999999999980e+02 8.887510000000000332e+01
2.053942499999999782e+01 1.666026321280000033e+01 1.011959999999999980e+02 8.887510000000000332e+01
2.054374999999999929e+01 1.666032165920000097e+01 1.011949999999999932e+02 8.887510000000000332e+01
2.054807500000000076e+01 1.666038010559999805e+01 1.011970000000000027e+02 8.887539999999999907e+01
2.055239999999999867e+01 1.666043855199999868e+01 1.011970000000000027e+02 8.887529999999999575e+01
2.055672500000000014e+01 1.666049699839999931e+01 1.011970000000000027e+02 8.887550000000000239e+01
2.056104999999999805e+01 1.666052622159999785e+01 1.011970000000000027e+02 8.887550000000000239e+01
2.056537499999999952e+01 1.666058466800000204e+01 1.011970000000000027e+02 8.887560000000000571e+01
2.056970000000000098e+01 1.666064311439999912e+01 1.011959999999999980e+02 8.887550000000000239e+01
2.057402499999999890e+01 1.666070156079999975e+01 1.011959999999999980e+02 8.887550000000000239e+01
2.057835000000000036e+01 1.666073078399999829e+01 1.011959999999999980e+02 8.887550000000000239e+01
2.058267500000000183e+01 1.666078923039999893e+01 1.011959999999999980e+02 8.887550000000000239e+01
2.058699999999999974e+01 1.666084767679999956e+01 1.011959999999999980e+02 8.887550000000000239e+01
2.059132500000000121e+01 1.666090612320000020e+01 1.011959999999999980e+02 8.887550000000000239e+01
2.059564999999999912e+01 1.666093534640000229e+01 1.011949999999999932e+02 8.887550000000000239e+01
2.059997500000000059e+01 1.666099379279999937e+01 1.011949999999999932e+02 8.887550000000000239e+01
2.060430000000000206e+01 1.666105223920000000e+01 1.011949999999999932e+02 8.887550000000000239e+01
2.060862499999999997e+01 1.666108146239999854e+01 1.011949999999999932e+02 8.887550000000000239e+01
2.061295000000000144e+01 1.666113990879999918e+01 1.011949999999999932e+02 8.887550000000000239e+01
2.061727500000000290e+01 1.666119835519999981e+01 1.011949999999999932e+02 8.887550000000000239e+01
2.062160000000000082e+01 1.666125680160000044e+01 1.011949999999999932e+02 8.887550000000000239e+01
2.062592500000000229e+01 1.666128602479999898e+01 1.011940000000000026e+02 8.887550000000000239e+01
2.063025000000000020e+01 1.666134447119999962e+01 1.011940000000000026e+02 8.887550000000000239e+01
2.063457500000000167e+01 1.666140291759999670e+01 1.011940000000000026e+02 8.887550000000000239e+01
2.063890000000000313e+01 1.666143214079999879e+01 1.011940000000000026e+02 8.887550000000000239e+01
2.064322500000000105e+01 1.666149058719999942e+01 1.011940000000000026e+02 8.887560000000000571e+01
2.064755000000000251e+01 1.666154903360000006e+01 1.011940000000000026e+02 8.887560000000000571e+01
2.065187500000000398e+01 1.666157825679999860e+01 1.011940000000000026e+02 8.887560000000000571e+01
2.065619999999999834e+01 1.666166592639999777e+01 1.011949999999999932e+02 8.887600000000000477e+01
2.066052499999999981e+01 1.666169514959999987e+01 1.011949999999999932e+02 8.887600000000000477e+01
2.066484999999999772e+01 1.666175359599999695e+01 1.011949999999999932e+02 8.887619999999999720e+01
2.066917499999999919e+01 1.666178281919999904e+01 1.011949999999999932e+02 8.887619999999999720e+01
2.067350000000000065e+01 1.666184126559999967e+01 1.011949999999999932e+02 8.887619999999999720e+01
2.067782499999999857e+01 1.666189971200000031e+01 1.011940000000000026e+02 8.887619999999999720e+01
2.068215000000000003e+01 1.666195815839999739e+01 1.011940000000000026e+02 8.887619999999999720e+01
2.068647500000000150e+01 1.666198738159999948e+01 1.011940000000000026e+02 8.887619999999999720e+01
2.069079999999999941e+01 1.666204582800000011e+01 1.011940000000000026e+02 8.887619999999999720e+01
2.069512500000000088e+01 1.666210427439999719e+01 1.011940000000000026e+02 8.887619999999999720e+01
2.069944999999999879e+01 1.666213349759999929e+01 1.011940000000000026e+02 8.887619999999999720e+01
2.070377500000000026e+01 1.666219194399999637e+01 1.011929999999999978e+02 8.887609999999999388e+01
2.070810000000000173e+01 1.666225039040000055e+01 1.011929999999999978e+02 8.887609999999999388e+01
2.071242499999999964e+01 1.666227961359999910e+01 1.011929999999999978e+02 8.887609999999999388e+01
2.071675000000000111e+01 1.666233805999999973e+01 1.011929999999999978e+02 8.887609999999999388e+01
2.072107500000000258e+01 1.666239650640000036e+01 1.011929999999999978e+02 8.887609999999999388e+01
2.072540000000000049e+01 1.666245495279999744e+01 1.011929999999999978e+02 8.887619999999999720e+01
2.072972500000000196e+01 1.666248417599999954e+01 1.011929999999999978e+02 8.887619999999999720e+01
2.073404999999999987e+01 1.666254262239999662e+01 1.011919999999999931e+02 8.887619999999999720e+01
2.073837500000000134e+01 1.666257184559999871e+01 1.011919999999999931e+02 8.887619999999999720e+01
2.074270000000000280e+01 1.666263029199999934e+01 1.011919999999999931e+02 8.887619999999999720e+01
2.074702500000000072e+01 1.666268873839999998e+01 1.011919999999999931e+02 8.887619999999999720e+01
2.075135000000000218e+01 1.666271796159999852e+01 1.011919999999999931e+02 8.887619999999999720e+01
2.075567500000000365e+01 1.666277640799999915e+01 1.011919999999999931e+02 8.887619999999999720e+01
2.076000000000000156e+01 1.666283485439999978e+01 1.011919999999999931e+02 8.887619999999999720e+01
2.076432500000000303e+01 1.666289330079999687e+01 1.011929999999999978e+02 8.887649999999999295e+01
2.076864999999999739e+01 1.666292252399999896e+01 1.011940000000000026e+02 8.887640000000000384e+01
2.077297499999999886e+01 1.666298097039999604e+01 1.011929999999999978e+02 8.887659999999999627e+01
2.077730000000000032e+01 1.666303941680000023e+01 1.011929999999999978e+02 8.887659999999999627e+01
2.078162499999999824e+01 1.666306863999999877e+01 1.011929999999999978e+02 8.887659999999999627e+01
2.078594999999999970e+01 1.666312708639999940e+01 1.011929999999999978e+02 8.887659999999999627e+01
2.079027500000000117e+01 1.666318553280000003e+01 1.011919999999999931e+02 8.887659999999999627e+01
2.079459999999999908e+01 1.666321475599999857e+01 1.011919999999999931e+02 8.887659999999999627e+01
2.079892500000000055e+01 1.666327320239999921e+01 1.011919999999999931e+02 8.887659999999999627e+01
2.080324999999999847e+01 1.666333164879999984e+01 1.011919999999999931e+02 8.887659999999999627e+01
2.080757499999999993e+01 1.666336087199999838e+01 1.011919999999999931e+02 8.887659999999999627e+01
2.081190000000000140e+01 1.666341931839999901e+01 1.011919999999999931e+02 8.887649999999999295e+01
2.081622499999999931e+01 1.666347776479999965e+01 1.011919999999999931e+02 8.887659999999999627e+01
2.082055000000000078e+01 1.666350698799999819e+01 1.011910000000000025e+02 8.887649999999999295e+01
2.082487500000000225e+01 1.666356543439999882e+01 1.011910000000000025e+02 8.887649999999999295e+01
2.082920000000000016e+01 1.666362388079999945e+01 1.011910000000000025e+02 8.887649999999999295e+01
2.083352500000000163e+01 1.666365310399999800e+01 1.011910000000000025e+02 8.887659999999999627e+01
2.083784999999999954e+01 1.666371155039999863e+01 1.011910000000000025e+02 8.887649999999999295e+01
2.084217500000000101e+01 1.666376999679999926e+01 1.011910000000000025e+02 8.887659999999999627e+01
2.084650000000000247e+01 1.666379921999999780e+01 1.011910000000000025e+02 8.887659999999999627e+01
2.085082500000000039e+01 1.666385766640000199e+01 1.011899999999999977e+02 8.887659999999999627e+01
2.085515000000000185e+01 1.666388688959999698e+01 1.011899999999999977e+02 8.887659999999999627e+01
2.085947500000000332e+01 1.666394533600000116e+01 1.011899999999999977e+02 8.887659999999999627e+01
2.086380000000000123e+01 1.666400378239999824e+01 1.011899999999999977e+02 8.887659999999999627e+01
2.086812500000000270e+01 1.666403300560000034e+01 1.011899999999999977e+02 8.887659999999999627e+01
2.087245000000000061e+01 1.666409145200000097e+01 1.011919999999999931e+02 8.887690000000000623e+01
2.087677500000000208e+01 1.666414989839999805e+01 1.011919999999999931e+02 8.887690000000000623e+01
2.088110000000000355e+01 1.666417912160000014e+01 1.011919999999999931e+02 8.887709999999999866e+01
2.088542500000000146e+01 1.666423756799999722e+01 1.011919999999999931e+02 8.887709999999999866e+01
2.088975000000000293e+01 1.666429601440000141e+01 1.011919999999999931e+02 8.887709999999999866e+01
2.089407500000000084e+01 1.666432523759999995e+01 1.011910000000000025e+02 8.887709999999999866e+01
2.089839999999999876e+01 1.666438368400000059e+01 1.011910000000000025e+02 8.887709999999999866e+01
2.090272500000000022e+01 1.666444213039999767e+01 1.011910000000000025e+02 8.887709999999999866e+01
2.090704999999999814e+01 1.666447135359999976e+01 1.011910000000000025e+02 8.887709999999999866e+01
2.091137499999999960e+01 1.666452980000000039e+01 1.011910000000000025e+02 8.887709999999999866e+01
2.091570000000000107e+01 1.666458824639999747e+01 1.011910000000000025e+02 8.887709999999999866e+01
2.092002499999999898e+01 1.666461746959999957e+01 1.011910000000000025e+02 8.887699999999999534e+01
2.092435000000000045e+01 1.666467591599999665e+01 1.011899999999999977e+02 8.887699999999999534e+01
2.092867500000000192e+01 1.666470513919999874e+01 1.011899999999999977e+02 8.887699999999999534e+01
2.093299999999999983e+01 1.666476358559999937e+01 1.011899999999999977e+02 8.887699999999999534e+01
2.093732500000000130e+01 1.666482203200000001e+01 1.011899999999999977e+02 8.887699999999999534e+01
2.094164999999999921e+01 1.666485125519999855e+01 1.011899999999999977e+02 8.887699999999999534e+01
2.094597500000000068e+01 1.666490970159999918e+01 1.011899999999999977e+02 8.887699999999999534e+01
2.095030000000000214e+01 1.666496814799999981e+01 1.011899999999999977e+02 8.887699999999999534e+01
2.095462500000000006e+01 1.666499737120000191e+01 1.011889999999999930e+02 8.887709999999999866e+01
2.095895000000000152e+01 1.666505581759999899e+01 1.011889999999999930e+02 8.887709999999999866e+01
2.096327500000000299e+01 1.666508504080000108e+01 1.011889999999999930e+02 8.887709999999999866e+01
2.096760000000000090e+01 1.666514348719999816e+01 1.011889999999999930e+02 8.887709999999999866e+01
2.097192500000000237e+01 1.666517271040000026e+01 1.011889999999999930e+02 8.887709999999999866e+01
2.097625000000000028e+01 1.666523115679999734e+01 1.011889999999999930e+02 8.887709999999999866e+01
2.098057500000000175e+01 1.666528960319999797e+01 1.011919999999999931e+02 8.887749999999999773e+01
2.098490000000000322e+01 1.666534804959999860e+01 1.011919999999999931e+02 8.887739999999999441e+01
2.098922500000000113e+01 1.666537727279999714e+01 1.011910000000000025e+02 8.887760000000000105e+01
2.099355000000000260e+01 1.666543571920000133e+01 1.011910000000000025e+02 8.887760000000000105e+01
2.099787500000000406e+01 1.666546494239999632e+01 1.011910000000000025e+02 8.887760000000000105e+01
2.100220000000000198e+01 1.666552338880000050e+01 1.011910000000000025e+02 8.887760000000000105e+01
2.100652500000000344e+01 1.666558183519999758e+01 1.011899999999999977e+02 8.887760000000000105e+01
2.101084999999999781e+01 1.666561105839999968e+01 1.011899999999999977e+02 8.887760000000000105e+01
2.101517499999999927e+01 1.666566950480000031e+01 1.011899999999999977e+02 8.887760000000000105e+01
2.101950000000000074e+01 1.666569872799999885e+01 1.011899999999999977e+02 8.887760000000000105e+01
2.102382499999999865e+01 1.666575717439999949e+01 1.011899999999999977e+02 8.887760000000000105e+01
2.102815000000000012e+01 1.666581562079999657e+01 1.011899999999999977e+02 8.887760000000000105e+01
2.103247500000000159e+01 1.666584484399999866e+01 1.011899999999999977e+02 8.887760000000000105e+01
2.103679999999999950e+01 1.666590329039999929e+01 1.011889999999999930e+02 8.887760000000000105e+01
2.104112500000000097e+01 1.666596173679999993e+01 1.011889999999999930e+02 8.887760000000000105e+01
2.104544999999999888e+01 1.666599095999999847e+01 1.011889999999999930e+02 8.887760000000000105e+01
2.104977500000000035e+01 1.666604940639999910e+01 1.011889999999999930e+02 8.887760000000000105e+01
2.105410000000000181e+01 1.666607862959999764e+01 1.011889999999999930e+02 8.887760000000000105e+01
2.105842499999999973e+01 1.666613707599999827e+01 1.011889999999999930e+02 8.887760000000000105e+01
2.106275000000000119e+01 1.666616629919999681e+01 1.011889999999999930e+02 8.887760000000000105e+01
2.106707500000000266e+01 1.666622474560000100e+01 1.011889999999999930e+02 8.887760000000000105e+01
2.107140000000000057e+01 1.666628319199999808e+01 1.011880000000000024e+02 8.887760000000000105e+01
2.107572500000000204e+01 1.666631241520000017e+01 1.011880000000000024e+02 8.887760000000000105e+01
2.108004999999999995e+01 1.666637086159999726e+01 1.011880000000000024e+02 8.887760000000000105e+01
2.108437500000000142e+01 1.666640008479999935e+01 1.011880000000000024e+02 8.887760000000000105e+01
2.108870000000000289e+01 1.666645853119999998e+01 1.011910000000000025e+02 8.887800000000000011e+01
2.109302500000000080e+01 1.666651697760000062e+01 1.011910000000000025e+02 8.887789999999999679e+01
2.109735000000000227e+01 1.666654620079999916e+01 1.011899999999999977e+02 8.887810000000000343e+01
2.110167500000000018e+01 1.666660464719999979e+01 1.011899999999999977e+02 8.887810000000000343e+01
2.110600000000000165e+01 1.666663387039999833e+01 1.011899999999999977e+02 8.887810000000000343e+01
2.111032500000000312e+01 1.666669231679999896e+01 1.011899999999999977e+02 8.887810000000000343e+01
2.111465000000000103e+01 1.666672153999999750e+01 1.011899999999999977e+02 8.887810000000000343e+01
2.111897500000000250e+01 1.666677998640000169e+01 1.011889999999999930e+02 8.887810000000000343e+01
2.112330000000000396e+01 1.666683843279999877e+01 1.011889999999999930e+02 8.887810000000000343e+01
2.112762499999999832e+01 1.666686765600000086e+01 1.011889999999999930e+02 8.887800000000000011e+01
2.113194999999999979e+01 1.666692610239999794e+01 1.011889999999999930e+02 8.887800000000000011e+01
2.113627499999999770e+01 1.666695532560000004e+01 1.011889999999999930e+02 8.887800000000000011e+01
2.114059999999999917e+01 1.666701377200000067e+01 1.011889999999999930e+02 8.887800000000000011e+01
2.114492500000000064e+01 1.666707221839999775e+01 1.011889999999999930e+02 8.887800000000000011e+01
2.114924999999999855e+01 1.666710144159999984e+01 1.011880000000000024e+02 8.887800000000000011e+01
2.115357500000000002e+01 1.666715988799999693e+01 1.011880000000000024e+02 8.887800000000000011e+01
2.115790000000000148e+01 1.666718911119999902e+01 1.011880000000000024e+02 8.887800000000000011e+01
2.116222499999999940e+01 1.666724755759999965e+01 1.011880000000000024e+02 8.887810000000000343e+01
2.116655000000000086e+01 1.666727678079999819e+01 1.011880000000000024e+02 8.887810000000000343e+01
2.117087499999999878e+01 1.666733522719999883e+01 1.011880000000000024e+02 8.887810000000000343e+01
2.117520000000000024e+01 1.666736445040000092e+01 1.011880000000000024e+02 8.887810000000000343e+01
2.117952500000000171e+01 1.666742289679999800e+01 1.011880000000000024e+02 8.887810000000000343e+01
2.118384999999999962e+01 1.666745212000000009e+01 1.011869999999999976e+02 8.887810000000000343e+01
2.118817500000000109e+01 1.666751056639999717e+01 1.011869999999999976e+02 8.887810000000000343e+01
2.119250000000000256e+01 1.666753978959999927e+01 1.011869999999999976e+02 8.887810000000000343e+01
2.119682500000000047e+01 1.666759823599999635e+01 1.011889999999999930e+02 8.887820000000000675e+01
2.120115000000000194e+01 1.666765668240000053e+01 1.011899999999999977e+02 8.887820000000000675e+01
2.120547499999999985e+01 1.666768590559999907e+01 1.011889999999999930e+02 8.887839999999999918e+01
2.120980000000000132e+01 1.666774435199999971e+01 1.011889999999999930e+02 8.887839999999999918e+01
2.121412500000000279e+01 1.666777357519999825e+01 1.011889999999999930e+02 8.887839999999999918e+01
2.121845000000000070e+01 1.666783202159999888e+01 1.011889999999999930e+02 8.887839999999999918e+01
2.122277500000000217e+01 1.666789046799999952e+01 1.011889999999999930e+02 8.887839999999999918e+01
2.122710000000000363e+01 1.666791969120000161e+01 1.011880000000000024e+02 8.887839999999999918e+01
2.123142500000000155e+01 1.666797813759999869e+01 1.011880000000000024e+02 8.887839999999999918e+01
2.123575000000000301e+01 1.666800736080000078e+01 1.011880000000000024e+02 8.887829999999999586e+01
2.124007499999999737e+01 1.666806580719999786e+01 1.011880000000000024e+02 8.887839999999999918e+01
2.124439999999999884e+01 1.666809503039999996e+01 1.011880000000000024e+02 8.887839999999999918e+01
2.124872500000000031e+01 1.666815347680000059e+01 1.011880000000000024e+02 8.887839999999999918e+01
2.125304999999999822e+01 1.666818269999999913e+01 1.011880000000000024e+02 8.887839999999999918e+01
2.125737499999999969e+01 1.666824114639999976e+01 1.011869999999999976e+02 8.887839999999999918e+01
2.126170000000000115e+01 1.666827036960000186e+01 1.011869999999999976e+02 8.887839999999999918e+01
2.126602499999999907e+01 1.666832881599999894e+01 1.011869999999999976e+02 8.887839999999999918e+01
2.127035000000000053e+01 1.666835803920000103e+01 1.011869999999999976e+02 8.887839999999999918e+01
2.127467499999999845e+01 1.666841648559999811e+01 1.011869999999999976e+02 8.887839999999999918e+01
2.127899999999999991e+01 1.666844570880000020e+01 1.011869999999999976e+02 8.887839999999999918e+01
2.128332500000000138e+01 1.666850415519999729e+01 1.011869999999999976e+02 8.887839999999999918e+01
2.128764999999999930e+01 1.666853337839999938e+01 1.011869999999999976e+02 8.887839999999999918e+01
2.129197500000000076e+01 1.666859182480000001e+01 1.011860000000000070e+02 8.887850000000000250e+01
2.129630000000000223e+01 1.666862104799999855e+01 1.011860000000000070e+02 8.887850000000000250e+01
2.130062500000000014e+01 1.666867949439999919e+01 1.011860000000000070e+02 8.887850000000000250e+01
2.130495000000000161e+01 1.666879638720000045e+01 1.011730000000000018e+02 8.887860000000000582e+01
2.130927499999999952e+01 1.666885483359999753e+01 1.011770000000000067e+02 8.887850000000000250e+01
2.131360000000000099e+01 1.666891327999999817e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.131792500000000246e+01 1.666897172639999880e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.132225000000000037e+01 1.666900094959999734e+01 1.011809999999999974e+02 8.887869999999999493e+01
2.132657500000000184e+01 1.666905939600000153e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.133090000000000330e+01 1.666908861919999651e+01 1.011809999999999974e+02 8.887869999999999493e+01
2.133522500000000122e+01 1.666914706560000070e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.133955000000000268e+01 1.666917628879999924e+01 1.011809999999999974e+02 8.887869999999999493e+01
2.134387500000000060e+01 1.666920551199999778e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.134820000000000206e+01 1.666926395839999842e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.135252500000000353e+01 1.666929318159999696e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.135685000000000144e+01 1.666935162799999759e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.136117499999999936e+01 1.666938085119999968e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.136550000000000082e+01 1.666941007439999822e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.136982499999999874e+01 1.666946852079999886e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.137415000000000020e+01 1.666949774400000095e+01 1.011800000000000068e+02 8.887869999999999493e+01
2.137847499999999812e+01 1.666952696719999949e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.138279999999999959e+01 1.666958541360000012e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.138712500000000105e+01 1.666961463679999866e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.139144999999999897e+01 1.666964385999999720e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.139577500000000043e+01 1.666970230640000139e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.140010000000000190e+01 1.666973152959999993e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.140442499999999981e+01 1.666978997600000056e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.140875000000000128e+01 1.666981919919999910e+01 1.011790000000000020e+02 8.887869999999999493e+01
2.141307499999999919e+01 1.666990686879999828e+01 1.011710000000000065e+02 8.887890000000000157e+01
2.141740000000000066e+01 1.666996531520000246e+01 1.011710000000000065e+02 8.887890000000000157e+01
2.142172500000000213e+01 1.667002376159999955e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.142605000000000004e+01 1.667005298480000164e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.143037500000000151e+01 1.667011143119999872e+01 1.011740000000000066e+02 8.887909999999999400e+01
2.143470000000000297e+01 1.667016987759999935e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.143902500000000089e+01 1.667019910079999789e+01 1.011740000000000066e+02 8.887909999999999400e+01
2.144335000000000235e+01 1.667025754719999853e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.144767500000000027e+01 1.667028677040000062e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.145200000000000173e+01 1.667034521679999770e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.145632500000000320e+01 1.667037443999999979e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.146065000000000111e+01 1.667043288639999687e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.146497500000000258e+01 1.667046210959999897e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.146930000000000405e+01 1.667052055599999960e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.147362500000000196e+01 1.667054977919999814e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.147795000000000343e+01 1.667060822559999878e+01 1.011719999999999970e+02 8.887909999999999400e+01
2.148227499999999779e+01 1.667063744880000087e+01 1.011719999999999970e+02 8.887909999999999400e+01
2.148659999999999926e+01 1.667069589519999795e+01 1.011719999999999970e+02 8.887909999999999400e+01
2.149092500000000072e+01 1.667072511840000004e+01 1.011719999999999970e+02 8.887909999999999400e+01
2.149524999999999864e+01 1.667075434160000214e+01 1.011719999999999970e+02 8.887909999999999400e+01
2.149957500000000010e+01 1.667081278799999922e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.150390000000000157e+01 1.667084201120000131e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.150822499999999948e+01 1.667090045759999839e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.151255000000000095e+01 1.667092968080000048e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.151687499999999886e+01 1.667098812719999756e+01 1.011730000000000018e+02 8.887909999999999400e+01
2.152120000000000033e+01 1.667104657359999820e+01 1.011700000000000017e+02 8.887940000000000396e+01
2.152552500000000180e+01 1.667110501999999883e+01 1.011689999999999969e+02 8.887940000000000396e+01
2.152984999999999971e+01 1.667113424319999737e+01 1.011700000000000017e+02 8.887959999999999638e+01
2.153417500000000118e+01 1.667119268960000156e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.153850000000000264e+01 1.667122191279999655e+01 1.011700000000000017e+02 8.887959999999999638e+01
2.154282500000000056e+01 1.667128035920000073e+01 1.011689999999999969e+02 8.887959999999999638e+01
2.154715000000000202e+01 1.667130958239999927e+01 1.011700000000000017e+02 8.887959999999999638e+01
2.155147499999999994e+01 1.667136802879999991e+01 1.011689999999999969e+02 8.887949999999999307e+01
2.155580000000000140e+01 1.667139725199999845e+01 1.011689999999999969e+02 8.887949999999999307e+01
2.156012500000000287e+01 1.667145569839999908e+01 1.011689999999999969e+02 8.887949999999999307e+01
2.156445000000000078e+01 1.667148492159999762e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.156877500000000225e+01 1.667154336800000181e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.157310000000000372e+01 1.667157259119999679e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.157742500000000163e+01 1.667163103760000098e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.158175000000000310e+01 1.667166026079999597e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.158607500000000101e+01 1.667171870720000015e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.159040000000000248e+01 1.667174793039999869e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.159472500000000394e+01 1.667180637679999933e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.159904999999999831e+01 1.667183559999999787e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.160337499999999977e+01 1.667186482319999996e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.160770000000000124e+01 1.667192326959999704e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.161202499999999915e+01 1.667195249279999913e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.161635000000000062e+01 1.667201093919999622e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.162067499999999853e+01 1.667204016239999831e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.162500000000000000e+01 1.667209860879999894e+01 1.011700000000000017e+02 8.887949999999999307e+01
2.162932500000000147e+01 1.667215705519999958e+01 1.011689999999999969e+02 8.887980000000000302e+01
2.163364999999999938e+01 1.667218627839999812e+01 1.011680000000000064e+02 8.887980000000000302e+01
2.163797500000000085e+01 1.667224472479999875e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.164229999999999876e+01 1.667227394799999729e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.164662500000000023e+01 1.667233239440000148e+01 1.011689999999999969e+02 8.887999999999999545e+01
2.165095000000000169e+01 1.667236161760000002e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.165527499999999961e+01 1.667242006400000065e+01 1.011689999999999969e+02 8.887999999999999545e+01
2.165960000000000107e+01 1.667244928719999919e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.166392500000000254e+01 1.667247851039999773e+01 1.011689999999999969e+02 8.887999999999999545e+01
2.166825000000000045e+01 1.667253695679999836e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.167257500000000192e+01 1.667256617999999690e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.167689999999999984e+01 1.667262462640000109e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.168122500000000130e+01 1.667265384959999963e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.168555000000000277e+01 1.667271229600000026e+01 1.011689999999999969e+02 8.887990000000000634e+01
2.168987500000000068e+01 1.667274151919999881e+01 1.011700000000000017e+02 8.887990000000000634e+01
2.169420000000000215e+01 1.667279996559999944e+01 1.011700000000000017e+02 8.887990000000000634e+01
2.169852500000000362e+01 1.667282918879999798e+01 1.011700000000000017e+02 8.887990000000000634e+01
2.170285000000000153e+01 1.667285841200000007e+01 1.011700000000000017e+02 8.887990000000000634e+01
2.170717500000000300e+01 1.667291685839999715e+01 1.011700000000000017e+02 8.887990000000000634e+01
2.171149999999999736e+01 1.667294608159999925e+01 1.011700000000000017e+02 8.887990000000000634e+01
2.171582499999999882e+01 1.667300452799999988e+01 1.011700000000000017e+02 8.887990000000000634e+01
2.172015000000000029e+01 1.667303375119999842e+01 1.011700000000000017e+02 8.887990000000000634e+01
2.172447499999999820e+01 1.667306297440000051e+01 1.011700000000000017e+02 8.887999999999999545e+01
2.172879999999999967e+01 1.667312142080000115e+01 1.011700000000000017e+02 8.887999999999999545e+01
2.173312500000000114e+01 1.667315064399999969e+01 1.011700000000000017e+02 8.887999999999999545e+01
2.173744999999999905e+01 1.667320909040000032e+01 1.011689999999999969e+02 8.888020000000000209e+01
2.174177500000000052e+01 1.667326753679999740e+01 1.011689999999999969e+02 8.888009999999999877e+01
2.174609999999999843e+01 1.667329675999999949e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.175042499999999990e+01 1.667335520639999658e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.175475000000000136e+01 1.667338442959999867e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.175907499999999928e+01 1.667341365280000076e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.176340000000000074e+01 1.667347209919999784e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.176772500000000221e+01 1.667350132239999994e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.177205000000000013e+01 1.667355976880000057e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.177637500000000159e+01 1.667358899199999911e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.178069999999999951e+01 1.667364743839999974e+01 1.011700000000000017e+02 8.888030000000000541e+01
2.178502500000000097e+01 1.667367666160000184e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.178935000000000244e+01 1.667370588479999682e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.179367500000000035e+01 1.667376433120000101e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.179800000000000182e+01 1.667379355439999955e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.180232500000000329e+01 1.667385200080000018e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.180665000000000120e+01 1.667388122399999872e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.181097500000000267e+01 1.667391044720000082e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.181530000000000058e+01 1.667396889359999790e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.181962500000000205e+01 1.667399811679999999e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.182395000000000351e+01 1.667402734000000208e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.182827499999999787e+01 1.667408578639999917e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.183259999999999934e+01 1.667411500960000126e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.183692500000000081e+01 1.667414423279999625e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.184124999999999872e+01 1.667420267920000043e+01 1.011710000000000065e+02 8.888030000000000541e+01
2.184557500000000019e+01 1.667426112559999751e+01 1.011700000000000017e+02 8.888039999999999452e+01
2.184989999999999810e+01 1.667429034879999961e+01 1.011700000000000017e+02 8.888039999999999452e+01
2.185422499999999957e+01 1.667434879520000024e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.185855000000000103e+01 1.667437801839999878e+01 1.011710000000000065e+02 8.888049999999999784e+01
2.186287499999999895e+01 1.667440724159999732e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.186720000000000041e+01 1.667446568800000151e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.187152500000000188e+01 1.667449491119999649e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.187584999999999980e+01 1.667455335760000068e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.188017500000000126e+01 1.667458258079999922e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.188449999999999918e+01 1.667461180399999776e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.188882500000000064e+01 1.667467025039999839e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.189315000000000211e+01 1.667469947360000049e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.189747500000000002e+01 1.667472869679999903e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.190180000000000149e+01 1.667478714319999966e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.190612500000000296e+01 1.667481636640000175e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.191045000000000087e+01 1.667487481279999884e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.191477500000000234e+01 1.667490403600000093e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.191910000000000025e+01 1.667493325919999592e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.192342500000000172e+01 1.667499170560000010e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.192775000000000318e+01 1.667502092879999864e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.193207500000000110e+01 1.667505015199999718e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.193640000000000256e+01 1.667510859839999782e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.194072500000000403e+01 1.667513782159999991e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.194505000000000194e+01 1.667516704479999845e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.194937500000000341e+01 1.667519626799999699e+01 1.011710000000000065e+02 8.888060000000000116e+01
2.195369999999999777e+01 1.667525471440000118e+01 1.011710000000000065e+02 8.888079999999999359e+01
2.195802499999999924e+01 1.667531316079999826e+01 1.011710000000000065e+02 8.888079999999999359e+01
2.196235000000000070e+01 1.667534238400000035e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.196667499999999862e+01 1.667537160719999889e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.197100000000000009e+01 1.667543005359999952e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.197532500000000155e+01 1.667545927679999807e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.197964999999999947e+01 1.667551772319999870e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.198397500000000093e+01 1.667554694639999724e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.198829999999999885e+01 1.667557616959999933e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.199262500000000031e+01 1.667563461599999997e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.199695000000000178e+01 1.667566383919999851e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.200127499999999969e+01 1.667569306240000060e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.200560000000000116e+01 1.667575150879999768e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.200992500000000263e+01 1.667578073199999977e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.201425000000000054e+01 1.667580995519999831e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.201857500000000201e+01 1.667586840159999895e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.202289999999999992e+01 1.667589762480000104e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.202722500000000139e+01 1.667592684799999958e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.203155000000000285e+01 1.667598529440000021e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.203587500000000077e+01 1.667601451759999875e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.204020000000000223e+01 1.667604374080000085e+01 1.011710000000000065e+02 8.888100000000000023e+01
2.204452500000000370e+01 1.667607296399999939e+01 1.011719999999999970e+02 8.888100000000000023e+01
2.204885000000000161e+01 1.667613141040000002e+01 1.011719999999999970e+02 8.888100000000000023e+01
2.205317500000000308e+01 1.667616063360000211e+01 1.011719999999999970e+02 8.888100000000000023e+01
2.205750000000000099e+01 1.667618985679999710e+01 1.011719999999999970e+02 8.888100000000000023e+01
2.206182500000000246e+01 1.667624830320000129e+01 1.011710000000000065e+02 8.888120000000000687e+01
2.206615000000000393e+01 1.667627752639999983e+01 1.011710000000000065e+02 8.888110000000000355e+01
2.207047499999999829e+01 1.667633597280000046e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.207479999999999976e+01 1.667636519599999900e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.207912500000000122e+01 1.667639441920000110e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.208344999999999914e+01 1.667645286559999818e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.208777500000000060e+01 1.667648208880000027e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.209209999999999852e+01 1.667651131199999881e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.209642499999999998e+01 1.667656975839999944e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.210075000000000145e+01 1.667659898160000154e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.210507499999999936e+01 1.667662820479999652e+01 1.011710000000000065e+02 8.888129999999999598e+01
2.210940000000000083e+01 1.667668665120000071e+01 1.011710000000000065e+02 8.888120000000000687e+01
2.211372500000000230e+01 1.667671587439999925e+01 1.011719999999999970e+02 8.888129999999999598e+01
2.211805000000000021e+01 1.667674509759999779e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.212237500000000168e+01 1.667680354399999842e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.212669999999999959e+01 1.667683276720000052e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.213102500000000106e+01 1.667686199039999906e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.213535000000000252e+01 1.667689121359999760e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.213967500000000044e+01 1.667694966000000178e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.214400000000000190e+01 1.667697888319999677e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.214832500000000337e+01 1.667700810639999887e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.215265000000000128e+01 1.667703732960000096e+01 1.011719999999999970e+02 8.888120000000000687e+01
2.215697500000000275e+01 1.667709577599999804e+01 1.011719999999999970e+02 8.888129999999999598e+01
2.216130000000000067e+01 1.667712499920000013e+01 1.011719999999999970e+02 8.888129999999999598e+01
2.216562500000000213e+01 1.667715422239999867e+01 1.011719999999999970e+02 8.888129999999999598e+01
2.216995000000000360e+01 1.667721266879999931e+01 1.011710000000000065e+02 8.888160000000000593e+01
2.217427500000000151e+01 1.667724189199999785e+01 1.011710000000000065e+02 8.888150000000000261e+01
2.217860000000000298e+01 1.667730033840000203e+01 1.011710000000000065e+02 8.888169999999999504e+01
2.218292499999999734e+01 1.667732956159999702e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.218724999999999881e+01 1.667735878479999911e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.219157500000000027e+01 1.667738800800000121e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.219589999999999819e+01 1.667744645439999829e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.220022499999999965e+01 1.667747567760000038e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.220455000000000112e+01 1.667750490079999892e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.220887499999999903e+01 1.667756334719999955e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.221320000000000050e+01 1.667759257039999810e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.221752499999999841e+01 1.667762179360000019e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.222184999999999988e+01 1.667765101679999873e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.222617500000000135e+01 1.667770946319999936e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.223049999999999926e+01 1.667773868640000146e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.223482500000000073e+01 1.667776790959999644e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.223915000000000219e+01 1.667779713279999854e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.224347500000000011e+01 1.667785557919999917e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.224780000000000157e+01 1.667788480239999771e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.225212499999999949e+01 1.667791402559999980e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.225645000000000095e+01 1.667794324879999834e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.226077500000000242e+01 1.667800169519999898e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.226510000000000034e+01 1.667803091839999752e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.226942500000000180e+01 1.667806014159999961e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.227375000000000327e+01 1.667808936480000170e+01 1.011719999999999970e+02 8.888169999999999504e+01
2.227807500000000118e+01 1.667814781119999878e+01 1.011710000000000065e+02 8.888200000000000500e+01
2.228240000000000265e+01 1.667817703440000088e+01 1.011719999999999970e+02 8.888200000000000500e+01
2.228672500000000056e+01 1.667823548079999796e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.229105000000000203e+01 1.667826470400000005e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.229537500000000350e+01 1.667829392719999859e+01 1.011719999999999970e+02 8.888219999999999743e+01
2.229969999999999786e+01 1.667832315039999713e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.230402499999999932e+01 1.667838159679999777e+01 1.011719999999999970e+02 8.888219999999999743e+01
2.230835000000000079e+01 1.667841081999999986e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.231267499999999870e+01 1.667844004319999840e+01 1.011719999999999970e+02 8.888219999999999743e+01
2.231700000000000017e+01 1.667846926639999694e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.232132499999999808e+01 1.667852771280000113e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.232564999999999955e+01 1.667855693599999967e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.232997500000000102e+01 1.667858615919999821e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.233429999999999893e+01 1.667861538240000030e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.233862500000000040e+01 1.667867382879999738e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.234295000000000186e+01 1.667870305199999947e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.234727499999999978e+01 1.667873227519999801e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.235160000000000124e+01 1.667876149840000011e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.235592499999999916e+01 1.667879072159999865e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.236025000000000063e+01 1.667884916799999928e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.236457500000000209e+01 1.667887839120000137e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.236890000000000001e+01 1.667890761439999991e+01 1.011719999999999970e+02 8.888209999999999411e+01
2.237322500000000147e+01 1.667893683759999846e+01 1.011719999999999970e+02 8.888219999999999743e+01
2.237755000000000294e+01 1.667896606080000055e+01 1.011719999999999970e+02 8.888219999999999743e+01
2.238187500000000085e+01 1.667902450719999763e+01 1.011719999999999970e+02 8.888219999999999743e+01
2.238620000000000232e+01 1.667905373039999972e+01 1.011719999999999970e+02 8.888240000000000407e+01
2.239052500000000023e+01 1.667911217679999680e+01 1.011719999999999970e+02 8.888240000000000407e+01
2.239485000000000170e+01 1.667914139999999890e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.239917500000000317e+01 1.667917062320000099e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.240350000000000108e+01 1.667919984639999953e+01 1.011719999999999970e+02 8.888259999999999650e+01
2.240782500000000255e+01 1.667922906959999807e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.241215000000000401e+01 1.667928751599999870e+01 1.011719999999999970e+02 8.888259999999999650e+01
2.241647500000000193e+01 1.667931673920000080e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.242080000000000339e+01 1.667934596239999934e+01 1.011719999999999970e+02 8.888259999999999650e+01
2.242512499999999775e+01 1.667937518559999788e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.242944999999999922e+01 1.667943363200000206e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.243377500000000069e+01 1.667946285519999705e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.243809999999999860e+01 1.667949207839999914e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.244242500000000007e+01 1.667952130160000124e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.244675000000000153e+01 1.667955052479999978e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.245107499999999945e+01 1.667960897120000041e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.245540000000000092e+01 1.667963819439999895e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.245972499999999883e+01 1.667966741760000104e+01 1.011719999999999970e+02 8.888249999999999318e+01
2.246405000000000030e+01 1.667969664079999959e+01 1.011719999999999970e+02 8.888259999999999650e+01
2.246837500000000176e+01 1.667972586399999813e+01 1.011730000000000018e+02 8.888259999999999650e+01
2.247269999999999968e+01 1.667978431039999876e+01 1.011730000000000018e+02 8.888259999999999650e+01
2.247702500000000114e+01 1.667981353359999730e+01 1.011730000000000018e+02 8.888259999999999650e+01
2.248135000000000261e+01 1.667984275679999939e+01 1.011730000000000018e+02 8.888259999999999650e+01
2.248567500000000052e+01 1.667987198000000149e+01 1.011730000000000018e+02 8.888259999999999650e+01
2.249000000000000199e+01 1.667990120319999647e+01 1.011730000000000018e+02 8.888259999999999650e+01
2.249432499999999990e+01 1.667995964960000066e+01 1.011719999999999970e+02 8.888280000000000314e+01
2.249865000000000137e+01 1.667998887279999920e+01 1.011719999999999970e+02 8.888280000000000314e+01
2.250297500000000284e+01 1.668001809599999774e+01 1.011719999999999970e+02 8.888290000000000646e+01
2.250730000000000075e+01 1.668007654239999837e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.251162500000000222e+01 1.668010576560000047e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.251595000000000368e+01 1.668013498879999901e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.252027500000000160e+01 1.668016421199999755e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.252460000000000306e+01 1.668019343519999964e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.252892500000000098e+01 1.668022265840000173e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.253325000000000244e+01 1.668028110479999881e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.253757500000000391e+01 1.668031032800000091e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.254189999999999827e+01 1.668033955119999945e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.254622499999999974e+01 1.668036877439999799e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.255055000000000121e+01 1.668039799760000008e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.255487499999999912e+01 1.668045644400000072e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.255920000000000059e+01 1.668048566719999926e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.256352499999999850e+01 1.668051489039999780e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.256784999999999997e+01 1.668054411359999989e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.257217500000000143e+01 1.668057333679999843e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.257649999999999935e+01 1.668060255999999697e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.258082500000000081e+01 1.668066100640000116e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.258515000000000228e+01 1.668069022959999614e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.258947500000000019e+01 1.668071945279999824e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.259380000000000166e+01 1.668074867600000033e+01 1.011730000000000018e+02 8.888290000000000646e+01
2.259812499999999957e+01 1.668077789919999887e+01 1.011730000000000018e+02 8.888299999999999557e+01
2.260245000000000104e+01 1.668083634559999950e+01 1.011719999999999970e+02 8.888309999999999889e+01
2.260677500000000251e+01 1.668086556879999804e+01 1.011730000000000018e+02 8.888309999999999889e+01
2.261110000000000042e+01 1.668089479200000014e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.261542500000000189e+01 1.668092401519999868e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.261975000000000335e+01 1.668095323839999722e+01 1.011730000000000018e+02 8.888330000000000553e+01
2.262407500000000127e+01 1.668101168480000140e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.262840000000000273e+01 1.668104090799999639e+01 1.011730000000000018e+02 8.888330000000000553e+01
2.263272500000000065e+01 1.668107013119999849e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.263705000000000211e+01 1.668109935440000058e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.264137500000000358e+01 1.668112857759999912e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.264570000000000149e+01 1.668115780079999766e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.265002500000000296e+01 1.668121624719999829e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.265435000000000443e+01 1.668124547040000039e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.265867499999999879e+01 1.668127469359999893e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.266300000000000026e+01 1.668130391679999747e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.266732499999999817e+01 1.668133313999999956e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.267164999999999964e+01 1.668136236319999810e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.267597500000000110e+01 1.668142080959999873e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.268029999999999902e+01 1.668145003280000083e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.268462500000000048e+01 1.668147925599999937e+01 1.011730000000000018e+02 8.888320000000000221e+01
2.268895000000000195e+01 1.668150847919999791e+01 1.011730000000000018e+02 8.888330000000000553e+01
2.269327499999999986e+01 1.668153770240000000e+01 1.011730000000000018e+02 8.888330000000000553e+01
2.269760000000000133e+01 1.668156692559999854e+01 1.011730000000000018e+02 8.888330000000000553e+01
2.270192499999999924e+01 1.668159614879999708e+01 1.011730000000000018e+02 8.888330000000000553e+01
2.270625000000000071e+01 1.668162537199999917e+01 1.011730000000000018e+02 8.888330000000000553e+01
2.271057500000000218e+01 1.668168381839999981e+01 1.011730000000000018e+02 8.888349999999999795e+01
2.271490000000000009e+01 1.668171304159999835e+01 1.011730000000000018e+02 8.888349999999999795e+01
2.271922500000000156e+01 1.668174226480000044e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.272354999999999947e+01 1.668177148799999898e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.272787500000000094e+01 1.668182993439999962e+01 1.011730000000000018e+02 8.888370000000000459e+01
2.273220000000000240e+01 1.668185915759999816e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.273652500000000032e+01 1.668188838080000025e+01 1.011730000000000018e+02 8.888370000000000459e+01
2.274085000000000178e+01 1.668191760399999879e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.274517500000000325e+01 1.668194682719999733e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.274950000000000117e+01 1.668197605039999942e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.275382500000000263e+01 1.668203449680000006e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.275815000000000055e+01 1.668206371999999860e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.276247500000000201e+01 1.668209294320000069e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.276680000000000348e+01 1.668212216639999923e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.277112499999999784e+01 1.668215138960000132e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.277544999999999931e+01 1.668218061279999986e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.277977500000000077e+01 1.668220983599999840e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.278409999999999869e+01 1.668226828239999904e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.278842500000000015e+01 1.668229750559999758e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.279274999999999807e+01 1.668232672879999967e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.279707499999999953e+01 1.668235595200000176e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.280140000000000100e+01 1.668238517519999675e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.280572499999999891e+01 1.668241439839999884e+01 1.011730000000000018e+02 8.888360000000000127e+01
2.281005000000000038e+01 1.668244362160000094e+01 1.011730000000000018e+02 8.888370000000000459e+01
2.281437500000000185e+01 1.668247284479999948e+01 1.011730000000000018e+02 8.888370000000000459e+01
2.281869999999999976e+01 1.668253129120000011e+01 1.011730000000000018e+02 8.888389999999999702e+01
2.282302500000000123e+01 1.668256051439999865e+01 1.011730000000000018e+02 8.888379999999999370e+01
2.282734999999999914e+01 1.668258973760000075e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.283167500000000061e+01 1.668261896079999929e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.283600000000000207e+01 1.668264818399999783e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.284032499999999999e+01 1.668270663040000201e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.284465000000000146e+01 1.668273585359999700e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.284897500000000292e+01 1.668276507679999909e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.285330000000000084e+01 1.668279430000000119e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.285762500000000230e+01 1.668282352319999973e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.286195000000000022e+01 1.668285274639999827e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.286627500000000168e+01 1.668288196960000036e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.287060000000000315e+01 1.668294041600000099e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.287492500000000106e+01 1.668296963919999953e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.287925000000000253e+01 1.668299886239999807e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.288357500000000400e+01 1.668302808560000017e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.288790000000000191e+01 1.668305730879999871e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.289222499999999982e+01 1.668308653199999725e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.289654999999999774e+01 1.668311575519999934e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.290087499999999920e+01 1.668314497840000143e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.290520000000000067e+01 1.668320342479999852e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.290952499999999858e+01 1.668323264800000061e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.291385000000000005e+01 1.668326187119999915e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.291817500000000152e+01 1.668329109439999769e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.292249999999999943e+01 1.668332031759999978e+01 1.011730000000000018e+02 8.888400000000000034e+01
2.292682500000000090e+01 1.668337876400000042e+01 1.011730000000000018e+02 8.888420000000000698e+01
2.293114999999999881e+01 1.668340798719999896e+01 1.011730000000000018e+02 8.888420000000000698e+01
2.293547500000000028e+01 1.668343721039999750e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.293980000000000175e+01 1.668346643359999959e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.294412499999999966e+01 1.668349565680000168e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.294845000000000113e+01 1.668352487999999667e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.295277500000000259e+01 1.668355410319999876e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.295710000000000051e+01 1.668358332640000086e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.296142500000000197e+01 1.668364177279999794e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.296574999999999989e+01 1.668367099600000003e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.297007500000000135e+01 1.668370021919999857e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.297440000000000282e+01 1.668372944240000066e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.297872500000000073e+01 1.668375866559999920e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.298305000000000220e+01 1.668378788879999775e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.298737500000000367e+01 1.668381711199999984e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.299170000000000158e+01 1.668387555839999692e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.299602500000000305e+01 1.668390478159999901e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.300035000000000096e+01 1.668393400480000111e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.300467500000000243e+01 1.668396322799999609e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.300900000000000389e+01 1.668399245119999819e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.301332499999999825e+01 1.668402167440000028e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.301764999999999972e+01 1.668405089759999882e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.302197500000000119e+01 1.668408012079999736e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.302629999999999910e+01 1.668410934399999945e+01 1.011730000000000018e+02 8.888429999999999609e+01
2.303062500000000057e+01 1.668413856719999799e+01 1.011740000000000066e+02 8.888429999999999609e+01
2.303494999999999848e+01 1.668419701359999863e+01 1.011730000000000018e+02 8.888460000000000605e+01
2.303927499999999995e+01 1.668422623679999717e+01 1.011730000000000018e+02 8.888450000000000273e+01
2.304360000000000142e+01 1.668425545999999926e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.304792499999999933e+01 1.668428468320000135e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.305225000000000080e+01 1.668431390639999634e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.305657500000000226e+01 1.668434312959999843e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.306090000000000018e+01 1.668440157599999907e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.306522500000000164e+01 1.668443079919999761e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.306954999999999956e+01 1.668446002239999970e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.307387500000000102e+01 1.668448924559999824e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.307820000000000249e+01 1.668451846880000033e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.308252500000000040e+01 1.668454769199999888e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.308685000000000187e+01 1.668457691519999742e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.309117500000000334e+01 1.668463536159999805e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.309550000000000125e+01 1.668466458480000014e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.309982500000000272e+01 1.668469380799999868e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.310415000000000063e+01 1.668472303120000078e+01 1.011730000000000018e+02 8.888469999999999516e+01
2.310847500000000210e+01 1.668475225439999932e+01 1.011740000000000066e+02 8.888469999999999516e+01
2.311280000000000356e+01 1.668478147759999786e+01 1.011740000000000066e+02 8.888469999999999516e+01
2.311712500000000148e+01 1.668481070079999995e+01 1.011740000000000066e+02 8.888469999999999516e+01
2.312145000000000294e+01 1.668483992399999849e+01 1.011740000000000066e+02 8.888469999999999516e+01
2.312577500000000441e+01 1.668486914719999703e+01 1.011740000000000066e+02 8.888469999999999516e+01
2.313009999999999877e+01 1.668489837039999912e+01 1.011740000000000066e+02 8.888469999999999516e+01
2.313442500000000024e+01 1.668492759360000122e+01 1.011740000000000066e+02 8.888469999999999516e+01
2.313874999999999815e+01 1.668495681679999976e+01 1.011740000000000066e+02 8.888469999999999516e+01
2.314307499999999962e+01 1.668501526320000039e+01 1.011730000000000018e+02 8.888500000000000512e+01
2.314740000000000109e+01 1.668504448639999893e+01 1.011740000000000066e+02 8.888490000000000180e+01
2.315172499999999900e+01 1.668507370960000102e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.315605000000000047e+01 1.668510293279999956e+01 1.011730000000000018e+02 8.888509999999999422e+01
2.316037500000000193e+01 1.668513215599999810e+01 1.011730000000000018e+02 8.888509999999999422e+01
2.316469999999999985e+01 1.668516137920000020e+01 1.011730000000000018e+02 8.888509999999999422e+01
2.316902500000000131e+01 1.668519060240000229e+01 1.011730000000000018e+02 8.888509999999999422e+01
2.317334999999999923e+01 1.668524904879999937e+01 1.011730000000000018e+02 8.888509999999999422e+01
2.317767500000000069e+01 1.668527827200000146e+01 1.011730000000000018e+02 8.888509999999999422e+01
2.318200000000000216e+01 1.668530749520000001e+01 1.011730000000000018e+02 8.888509999999999422e+01
2.318632500000000007e+01 1.668533671839999855e+01 1.011730000000000018e+02 8.888509999999999422e+01
2.319065000000000154e+01 1.668536594160000064e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.319497500000000301e+01 1.668539516479999918e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.319930000000000092e+01 1.668542438799999772e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.320362500000000239e+01 1.668545361119999981e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.320795000000000030e+01 1.668548283439999835e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.321227500000000177e+01 1.668554128079999899e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.321660000000000323e+01 1.668557050399999753e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.322092500000000115e+01 1.668559972719999962e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.322525000000000261e+01 1.668562895040000171e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.322957500000000408e+01 1.668565817359999670e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.323390000000000200e+01 1.668568739679999879e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.323822500000000346e+01 1.668571662000000089e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.324254999999999782e+01 1.668574584319999943e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.324687499999999929e+01 1.668577506639999797e+01 1.011740000000000066e+02 8.888509999999999422e+01
2.325120000000000076e+01 1.668580428960000006e+01 1.011730000000000018e+02 8.888530000000000086e+01
2.325552499999999867e+01 1.668583351279999860e+01 1.011740000000000066e+02 8.888530000000000086e+01
2.325985000000000014e+01 1.668589195919999923e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.326417499999999805e+01 1.668592118239999778e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.326849999999999952e+01 1.668595040559999987e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.327282500000000098e+01 1.668597962880000196e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.327714999999999890e+01 1.668600885199999695e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.328147500000000036e+01 1.668603807519999904e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.328580000000000183e+01 1.668606729840000114e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.329012499999999974e+01 1.668609652159999968e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.329445000000000121e+01 1.668612574479999822e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.329877499999999912e+01 1.668615496800000031e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.330310000000000059e+01 1.668618419119999885e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.330742500000000206e+01 1.668621341440000094e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.331174999999999997e+01 1.668627186079999802e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.331607500000000144e+01 1.668630108400000012e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.332040000000000290e+01 1.668633030719999866e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.332472500000000082e+01 1.668635953039999720e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.332905000000000229e+01 1.668638875359999929e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.333337500000000020e+01 1.668641797680000138e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.333770000000000167e+01 1.668644719999999637e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.334202500000000313e+01 1.668647642319999846e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.334635000000000105e+01 1.668650564640000056e+01 1.011740000000000066e+02 8.888540000000000418e+01
2.335067500000000251e+01 1.668653486959999910e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.335500000000000398e+01 1.668656409279999764e+01 1.011740000000000066e+02 8.888549999999999329e+01
2.335932499999999834e+01 1.668662253919999827e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.336364999999999981e+01 1.668665176240000037e+01 1.011740000000000066e+02 8.888559999999999661e+01
2.336797499999999772e+01 1.668668098559999891e+01 1.011740000000000066e+02 8.888580000000000325e+01
2.337229999999999919e+01 1.668671020879999745e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.337662500000000065e+01 1.668673943199999954e+01 1.011740000000000066e+02 8.888580000000000325e+01
2.338094999999999857e+01 1.668676865520000163e+01 1.011740000000000066e+02 8.888580000000000325e+01
2.338527500000000003e+01 1.668679787839999662e+01 1.011740000000000066e+02 8.888580000000000325e+01
2.338960000000000150e+01 1.668682710159999871e+01 1.011740000000000066e+02 8.888580000000000325e+01
2.339392499999999941e+01 1.668685632480000081e+01 1.011740000000000066e+02 8.888580000000000325e+01
2.339825000000000088e+01 1.668688554799999935e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.340257499999999879e+01 1.668691477119999789e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.340690000000000026e+01 1.668694399439999998e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.341122500000000173e+01 1.668697321759999852e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.341554999999999964e+01 1.668700244080000061e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.341987500000000111e+01 1.668703166399999915e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.342420000000000258e+01 1.668706088719999769e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.342852500000000049e+01 1.668709011039999979e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.343285000000000196e+01 1.668711933359999833e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.343717499999999987e+01 1.668717777999999896e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.344150000000000134e+01 1.668720700320000105e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.344582500000000280e+01 1.668723622639999604e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.345015000000000072e+01 1.668726544959999813e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.345447500000000218e+01 1.668729467280000023e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.345880000000000365e+01 1.668732389599999877e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.346312500000000156e+01 1.668735311919999731e+01 1.011740000000000066e+02 8.888569999999999993e+01
2.346745000000000303e+01 1.668738234239999940e+01 1.011740000000000066e+02 8.888599999999999568e+01
2.347177500000000094e+01 1.668741156559999794e+01 1.011740000000000066e+02 8.888590000000000657e+01
2.347610000000000241e+01 1.668744078880000004e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.348042500000000388e+01 1.668747001199999858e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.348474999999999824e+01 1.668749923519999712e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.348907499999999970e+01 1.668752845839999921e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.349340000000000117e+01 1.668755768160000130e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.349772499999999908e+01 1.668758690479999984e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.350205000000000055e+01 1.668761612799999838e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.350637499999999847e+01 1.668764535120000048e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.351069999999999993e+01 1.668770379759999756e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.351502500000000140e+01 1.668773302079999965e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.351934999999999931e+01 1.668776224399999819e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.352367500000000078e+01 1.668779146720000028e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.352800000000000225e+01 1.668782069039999882e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.353232500000000016e+01 1.668784991360000092e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.353665000000000163e+01 1.668787913679999946e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.354097499999999954e+01 1.668790835999999800e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.354530000000000101e+01 1.668793758320000009e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.354962500000000247e+01 1.668796680639999863e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.355395000000000039e+01 1.668799602960000072e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.355827500000000185e+01 1.668802525279999927e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.356260000000000332e+01 1.668805447599999781e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.356692500000000123e+01 1.668808369919999990e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.357125000000000270e+01 1.668811292240000199e+01 1.011740000000000066e+02 8.888609999999999900e+01
2.357557500000000061e+01 1.668814214559999698e+01 1.011740000000000066e+02 8.888630000000000564e+01
2.357990000000000208e+01 1.668817136879999907e+01 1.011740000000000066e+02 8.888630000000000564e+01
2.358422500000000355e+01 1.668820059200000117e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.358855000000000146e+01 1.668822981519999971e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.359287500000000293e+01 1.668825903839999825e+01 1.011740000000000066e+02 8.888649999999999807e+01
2.359720000000000439e+01 1.668828826160000034e+01 1.011740000000000066e+02 8.888649999999999807e+01
2.360152499999999876e+01 1.668831748479999888e+01 1.011740000000000066e+02 8.888649999999999807e+01
2.360585000000000022e+01 1.668834670800000097e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.361017499999999814e+01 1.668837593119999951e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.361449999999999960e+01 1.668840515439999805e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.361882500000000107e+01 1.668846360080000224e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.362314999999999898e+01 1.668849282399999723e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.362747500000000045e+01 1.668852204719999932e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.363180000000000192e+01 1.668855127040000141e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.363612499999999983e+01 1.668858049359999995e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.364045000000000130e+01 1.668860971679999849e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.364477499999999921e+01 1.668863894000000059e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.364910000000000068e+01 1.668866816319999913e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.365342500000000214e+01 1.668869738639999767e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.365775000000000006e+01 1.668872660959999976e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.366207500000000152e+01 1.668875583279999830e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.366640000000000299e+01 1.668878505600000040e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.367072500000000090e+01 1.668881427919999894e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.367505000000000237e+01 1.668884350239999748e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.367937500000000028e+01 1.668887272559999957e+01 1.011740000000000066e+02 8.888639999999999475e+01
2.368370000000000175e+01 1.668890194880000166e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.368802500000000322e+01 1.668893117199999665e+01 1.011740000000000066e+02 8.888660000000000139e+01
2.369235000000000113e+01 1.668896039519999874e+01 1.011740000000000066e+02 8.888679999999999382e+01
2.369667500000000260e+01 1.668898961840000084e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.370100000000000406e+01 1.668901884159999938e+01 1.011740000000000066e+02 8.888679999999999382e+01
2.370532500000000198e+01 1.668904806479999792e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.370965000000000344e+01 1.668907728800000001e+01 1.011740000000000066e+02 8.888679999999999382e+01
2.371397499999999781e+01 1.668910651119999855e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.371829999999999927e+01 1.668913573440000064e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.372262500000000074e+01 1.668916495759999918e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.372694999999999865e+01 1.668919418079999772e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.373127500000000012e+01 1.668922340399999982e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.373560000000000159e+01 1.668925262720000191e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.373992499999999950e+01 1.668928185039999690e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.374425000000000097e+01 1.668931107359999899e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.374857499999999888e+01 1.668934029680000108e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.375290000000000035e+01 1.668936951999999962e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.375722500000000181e+01 1.668939874319999817e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.376154999999999973e+01 1.668942796640000026e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.376587500000000119e+01 1.668945718959999880e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.377020000000000266e+01 1.668948641279999734e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.377452500000000057e+01 1.668951563599999943e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.377885000000000204e+01 1.668954485919999797e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.378317499999999995e+01 1.668957408240000007e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.378750000000000142e+01 1.668960330559999861e+01 1.011740000000000066e+02 8.888670000000000471e+01
2.379182500000000289e+01 1.668963252879999715e+01 1.011740000000000066e+02 8.888700000000000045e+01
2.379615000000000080e+01 1.668966175199999924e+01 1.011740000000000066e+02 8.888700000000000045e+01
2.380047500000000227e+01 1.668969097520000133e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.380480000000000018e+01 1.668972019839999632e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.380912500000000165e+01 1.668974942159999841e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.381345000000000312e+01 1.668977864480000051e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.381777500000000103e+01 1.668980786799999905e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.382210000000000250e+01 1.668983709119999759e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.382642500000000396e+01 1.668986631439999968e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.383074999999999832e+01 1.668989553759999822e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.383507499999999979e+01 1.668992476080000031e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.383939999999999770e+01 1.668995398399999885e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.384372499999999917e+01 1.668998320719999739e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.384805000000000064e+01 1.669001243039999949e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.385237499999999855e+01 1.669004165360000158e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.385670000000000002e+01 1.669007087679999657e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.386102500000000148e+01 1.669010009999999866e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.386534999999999940e+01 1.669012932320000075e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.386967500000000086e+01 1.669015854639999930e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.387399999999999878e+01 1.669018776959999784e+01 1.011740000000000066e+02 8.888710000000000377e+01
2.387832500000000024e+01 1.669021699279999993e+01 1.011749999999999972e+02 8.888710000000000377e+01
2.388265000000000171e+01 1.669024621599999847e+01 1.011749999999999972e+02 8.888710000000000377e+01
2.388697499999999962e+01 1.669027543920000056e+01 1.011749999999999972e+02 8.888710000000000377e+01
2.389130000000000109e+01 1.669030466239999910e+01 1.011749999999999972e+02 8.888710000000000377e+01
2.389562500000000256e+01 1.669033388559999764e+01 1.011749999999999972e+02 8.888710000000000377e+01
2.389995000000000047e+01 1.669036310879999974e+01 1.011740000000000066e+02 8.888739999999999952e+01
2.390427500000000194e+01 1.669039233199999828e+01 1.011740000000000066e+02 8.888739999999999952e+01
2.390859999999999985e+01 1.669042155519999682e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.391292500000000132e+01 1.669045077839999891e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.391725000000000279e+01 1.669048000160000100e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.392157500000000070e+01 1.669050922479999599e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.392590000000000217e+01 1.669053844799999808e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.393022500000000363e+01 1.669056767120000018e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.393455000000000155e+01 1.669059689439999872e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.393887500000000301e+01 1.669062611759999726e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.394320000000000093e+01 1.669065534079999935e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.394752500000000239e+01 1.669065534079999935e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.395185000000000386e+01 1.669068456399999789e+01 1.011740000000000066e+02 8.888750000000000284e+01
2.395617499999999822e+01 1.669071378719999998e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.396049999999999969e+01 1.669074301039999852e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.396482500000000115e+01 1.669077223359999707e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.396914999999999907e+01 1.669080145679999916e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.397347500000000053e+01 1.669083068000000125e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.397779999999999845e+01 1.669085990319999979e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.398212499999999991e+01 1.669088912639999833e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.398645000000000138e+01 1.669091834960000043e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.399077499999999930e+01 1.669094757279999897e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.399510000000000076e+01 1.669097679599999751e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.399942500000000223e+01 1.669100601919999960e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.400375000000000014e+01 1.669103524239999814e+01 1.011749999999999972e+02 8.888750000000000284e+01
2.400807500000000161e+01 1.669106446560000023e+01 1.011740000000000066e+02 8.888779999999999859e+01
2.401239999999999952e+01 1.669109368879999877e+01 1.011749999999999972e+02 8.888779999999999859e+01
2.401672500000000099e+01 1.669112291200000087e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.402105000000000246e+01 1.669115213519999941e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.402537500000000037e+01 1.669118135839999795e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.402970000000000184e+01 1.669121058160000004e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.403402500000000330e+01 1.669123980479999858e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.403835000000000122e+01 1.669126902800000067e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.404267500000000268e+01 1.669126902800000067e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.404700000000000060e+01 1.669129825119999921e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.405132500000000206e+01 1.669132747439999775e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.405565000000000353e+01 1.669135669759999985e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.405997500000000144e+01 1.669138592080000194e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.406430000000000291e+01 1.669141514399999693e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.406862500000000438e+01 1.669144436719999902e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.407294999999999874e+01 1.669147359040000111e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.407727500000000020e+01 1.669150281359999966e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.408159999999999812e+01 1.669153203679999820e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.408592499999999959e+01 1.669156126000000029e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.409025000000000105e+01 1.669159048319999883e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.409457499999999897e+01 1.669161970640000092e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.409890000000000043e+01 1.669164892959999946e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.410322500000000190e+01 1.669167815279999800e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.410754999999999981e+01 1.669167815279999800e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.411187500000000128e+01 1.669170737600000010e+01 1.011749999999999972e+02 8.888790000000000191e+01
2.411619999999999919e+01 1.669176582239999718e+01 1.011749999999999972e+02 8.888809999999999434e+01
2.412052500000000066e+01 1.669176582239999718e+01 1.011749999999999972e+02 8.888809999999999434e+01
2.412485000000000213e+01 1.669179504559999927e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.412917500000000004e+01 1.669182426880000136e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.413350000000000151e+01 1.669185349199999990e+01 1.011749999999999972e+02 8.888830000000000098e+01
2.413782500000000297e+01 1.669188271519999844e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.414215000000000089e+01 1.669191193840000054e+01 1.011749999999999972e+02 8.888830000000000098e+01
2.414647500000000235e+01 1.669194116159999908e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.415080000000000027e+01 1.669197038479999762e+01 1.011749999999999972e+02 8.888830000000000098e+01
2.415512500000000173e+01 1.669199960799999971e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.415945000000000320e+01 1.669202883119999825e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.416377500000000111e+01 1.669205805440000034e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.416810000000000258e+01 1.669208727759999888e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.417242500000000405e+01 1.669211650079999743e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.417675000000000196e+01 1.669214572399999952e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.418107500000000343e+01 1.669214572399999952e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.418539999999999779e+01 1.669217494720000161e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.418972499999999926e+01 1.669220417039999660e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.419405000000000072e+01 1.669223339359999869e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.419837499999999864e+01 1.669226261680000079e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.420270000000000010e+01 1.669229183999999933e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.420702500000000157e+01 1.669232106319999787e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.421134999999999948e+01 1.669235028639999996e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.421567500000000095e+01 1.669237950959999850e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.421999999999999886e+01 1.669240873280000059e+01 1.011749999999999972e+02 8.888819999999999766e+01
2.422432500000000033e+01 1.669240873280000059e+01 1.011760000000000019e+02 8.888840000000000430e+01
2.422865000000000180e+01 1.669243795599999913e+01 1.011760000000000019e+02 8.888840000000000430e+01
2.423297499999999971e+01 1.669246717919999767e+01 1.011749999999999972e+02 8.888849999999999341e+01
2.423730000000000118e+01 1.669249640239999977e+01 1.011749999999999972e+02 8.888849999999999341e+01
2.424162500000000264e+01 1.669252562560000186e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.424595000000000056e+01 1.669255484879999685e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.425027500000000202e+01 1.669258407199999894e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.425459999999999994e+01 1.669261329520000103e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.425892500000000140e+01 1.669264251839999957e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.426325000000000287e+01 1.669267174159999811e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.426757500000000078e+01 1.669267174159999811e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.427190000000000225e+01 1.669270096480000021e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.427622500000000372e+01 1.669273018799999875e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.428055000000000163e+01 1.669275941119999729e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.428487500000000310e+01 1.669278863439999938e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.428920000000000101e+01 1.669281785759999792e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.429352500000000248e+01 1.669284708080000001e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.429785000000000394e+01 1.669287630399999856e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.430217499999999831e+01 1.669290552719999710e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.430649999999999977e+01 1.669293475039999919e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.431082500000000124e+01 1.669296397360000128e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.431514999999999915e+01 1.669296397360000128e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.431947500000000062e+01 1.669299319679999627e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.432379999999999853e+01 1.669302241999999836e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.432812500000000000e+01 1.669305164320000046e+01 1.011749999999999972e+02 8.888859999999999673e+01
2.433245000000000147e+01 1.669308086639999900e+01 1.011779999999999973e+02 8.888880000000000337e+01
2.433677499999999938e+01 1.669308086639999900e+01 1.011779999999999973e+02 8.888880000000000337e+01
2.434110000000000085e+01 1.669311008959999754e+01 1.011760000000000019e+02 8.888890000000000668e+01
2.434542499999999876e+01 1.669313931279999963e+01 1.011760000000000019e+02 8.888890000000000668e+01
2.434975000000000023e+01 1.669316853599999817e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.435407500000000169e+01 1.669316853599999817e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.435839999999999961e+01 1.669319775920000026e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.436272500000000107e+01 1.669322698239999880e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.436705000000000254e+01 1.669325620559999734e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.437137500000000045e+01 1.669328542879999944e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.437570000000000192e+01 1.669331465200000153e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.438002499999999984e+01 1.669334387519999652e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.438435000000000130e+01 1.669337309839999861e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.438867500000000277e+01 1.669340232160000070e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.439300000000000068e+01 1.669340232160000070e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.439732500000000215e+01 1.669343154479999924e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.440165000000000362e+01 1.669346076799999778e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.440597500000000153e+01 1.669348999119999988e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.441030000000000300e+01 1.669351921439999842e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.441462500000000091e+01 1.669354843759999696e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.441895000000000238e+01 1.669357766079999905e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.442327500000000029e+01 1.669360688399999759e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.442759999999999820e+01 1.669360688399999759e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.443192499999999967e+01 1.669363610719999969e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.443625000000000114e+01 1.669366533039999823e+01 1.011749999999999972e+02 8.888890000000000668e+01
2.444057499999999905e+01 1.669369455359999677e+01 1.011779999999999973e+02 8.888909999999999911e+01
2.444490000000000052e+01 1.669369455359999677e+01 1.011770000000000067e+02 8.888909999999999911e+01
2.444922499999999843e+01 1.669372377679999886e+01 1.011760000000000019e+02 8.888920000000000243e+01
2.445354999999999990e+01 1.669375300000000095e+01 1.011760000000000019e+02 8.888920000000000243e+01
2.445787500000000136e+01 1.669378222319999949e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.446219999999999928e+01 1.669381144639999803e+01 1.011760000000000019e+02 8.888920000000000243e+01
2.446652500000000074e+01 1.669384066960000013e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.447085000000000221e+01 1.669384066960000013e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.447517500000000013e+01 1.669386989279999867e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.447950000000000159e+01 1.669389911599999721e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.448382499999999951e+01 1.669392833919999930e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.448815000000000097e+01 1.669395756239999784e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.449247500000000244e+01 1.669398678559999993e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.449680000000000035e+01 1.669401600879999847e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.450112500000000182e+01 1.669404523200000057e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.450545000000000329e+01 1.669407445519999911e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.450977500000000120e+01 1.669407445519999911e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.451410000000000267e+01 1.669410367840000120e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.451842500000000058e+01 1.669413290159999974e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.452275000000000205e+01 1.669416212479999828e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.452707500000000351e+01 1.669419134800000037e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.453140000000000143e+01 1.669422057119999891e+01 1.011749999999999972e+02 8.888920000000000243e+01
2.453572500000000289e+01 1.669424979439999746e+01 1.011760000000000019e+02 8.888920000000000243e+01
2.454005000000000436e+01 1.669427901759999955e+01 1.011760000000000019e+02 8.888920000000000243e+01
2.454437499999999872e+01 1.669427901759999955e+01 1.011760000000000019e+02 8.888920000000000243e+01
2.454870000000000019e+01 1.669430824080000164e+01 1.011770000000000067e+02 8.888939999999999486e+01
2.455302499999999810e+01 1.669433746399999663e+01 1.011770000000000067e+02 8.888930000000000575e+01
2.455734999999999957e+01 1.669436668719999872e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.456167500000000103e+01 1.669436668719999872e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.456599999999999895e+01 1.669439591040000082e+01 1.011760000000000019e+02 8.888949999999999818e+01
2.457032500000000041e+01 1.669442513359999936e+01 1.011760000000000019e+02 8.888949999999999818e+01
2.457465000000000188e+01 1.669445435679999790e+01 1.011749999999999972e+02 8.888949999999999818e+01
2.457897499999999980e+01 1.669448357999999999e+01 1.011749999999999972e+02 8.888949999999999818e+01
2.458330000000000126e+01 1.669451280319999853e+01 1.011749999999999972e+02 8.888949999999999818e+01
2.458762499999999918e+01 1.669454202640000062e+01 1.011749999999999972e+02 8.888949999999999818e+01
2.459195000000000064e+01 1.669457124959999916e+01 1.011749999999999972e+02 8.888949999999999818e+01
2.459627500000000211e+01 1.669457124959999916e+01 1.011749999999999972e+02 8.888939999999999486e+01
2.460060000000000002e+01 1.669460047279999770e+01 1.011749999999999972e+02 8.888939999999999486e+01
2.460492500000000149e+01 1.669462969599999980e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.460925000000000296e+01 1.669465891920000189e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.461357500000000087e+01 1.669468814239999688e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.461790000000000234e+01 1.669471736559999897e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.462222500000000025e+01 1.669474658880000106e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.462655000000000172e+01 1.669477581199999960e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.463087500000000318e+01 1.669480503519999814e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.463520000000000110e+01 1.669480503519999814e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.463952500000000256e+01 1.669483425840000024e+01 1.011760000000000019e+02 8.888939999999999486e+01
2.464385000000000403e+01 1.669486348159999878e+01 1.011760000000000019e+02 8.888949999999999818e+01
2.464817500000000194e+01 1.669489270480000087e+01 1.011760000000000019e+02 8.888949999999999818e+01
2.465250000000000341e+01 1.669492192799999941e+01 1.011760000000000019e+02 8.888949999999999818e+01
2.465682499999999777e+01 1.669495115119999795e+01 1.011770000000000067e+02 8.888960000000000150e+01
2.466114999999999924e+01 1.669495115119999795e+01 1.011770000000000067e+02 8.888960000000000150e+01
2.466547500000000070e+01 1.669498037440000004e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.466979999999999862e+01 1.669500959760000214e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.467412500000000009e+01 1.669503882079999713e+01 1.011760000000000019e+02 8.888979999999999393e+01
2.467845000000000155e+01 1.669506804399999922e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.468277499999999947e+01 1.669509726720000131e+01 1.011760000000000019e+02 8.888979999999999393e+01
2.468710000000000093e+01 1.669509726720000131e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.469142499999999885e+01 1.669512649039999985e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.469575000000000031e+01 1.669515571359999839e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.470007500000000178e+01 1.669518493680000049e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.470439999999999969e+01 1.669521415999999903e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.470872500000000116e+01 1.669524338319999757e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.471305000000000263e+01 1.669527260639999966e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.471737500000000054e+01 1.669530182959999820e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.472170000000000201e+01 1.669530182959999820e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.472602499999999992e+01 1.669533105280000029e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.473035000000000139e+01 1.669536027599999883e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.473467500000000285e+01 1.669538949919999737e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.473900000000000077e+01 1.669541872239999947e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.474332500000000223e+01 1.669544794560000156e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.474765000000000370e+01 1.669547716879999655e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.475197500000000161e+01 1.669547716879999655e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.475630000000000308e+01 1.669550639199999864e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.476062500000000099e+01 1.669553561520000073e+01 1.011760000000000019e+02 8.888970000000000482e+01
2.476495000000000246e+01 1.669556483839999927e+01 1.011770000000000067e+02 8.888989999999999725e+01
2.476927500000000393e+01 1.669559406159999781e+01 1.011770000000000067e+02 8.888989999999999725e+01
2.477359999999999829e+01 1.669562328479999991e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.477792499999999976e+01 1.669562328479999991e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.478225000000000122e+01 1.669565250799999845e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.478657499999999914e+01 1.669568173120000054e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.479090000000000060e+01 1.669571095439999908e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.479522499999999852e+01 1.669574017759999762e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.479954999999999998e+01 1.669576940079999972e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.480387500000000145e+01 1.669579862400000181e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.480819999999999936e+01 1.669579862400000181e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.481252500000000083e+01 1.669582784719999680e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.481685000000000230e+01 1.669585707039999889e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.482117500000000021e+01 1.669588629360000098e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.482550000000000168e+01 1.669591551679999952e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.482982499999999959e+01 1.669594473999999806e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.483415000000000106e+01 1.669594473999999806e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.483847500000000252e+01 1.669597396320000016e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.484280000000000044e+01 1.669600318639999870e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.484712500000000190e+01 1.669603240959999724e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.485145000000000337e+01 1.669606163279999933e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.485577500000000128e+01 1.669609085599999787e+01 1.011760000000000019e+02 8.889000000000000057e+01
2.486010000000000275e+01 1.669612007919999996e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.486442500000000067e+01 1.669612007919999996e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.486875000000000213e+01 1.669614930239999850e+01 1.011760000000000019e+02 8.889010000000000389e+01
2.487307500000000360e+01 1.669617852559999704e+01 1.011770000000000067e+02 8.889019999999999300e+01
2.487740000000000151e+01 1.669620774879999914e+01 1.011770000000000067e+02 8.889019999999999300e+01
2.488172500000000298e+01 1.669623697200000123e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.488605000000000089e+01 1.669623697200000123e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.489037499999999881e+01 1.669626619519999622e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.489470000000000027e+01 1.669629541839999831e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.489902499999999819e+01 1.669632464160000040e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.490334999999999965e+01 1.669635386479999895e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.490767500000000112e+01 1.669638308799999749e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.491199999999999903e+01 1.669641231119999958e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.491632500000000050e+01 1.669641231119999958e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.492064999999999841e+01 1.669644153439999812e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.492497499999999988e+01 1.669647075760000021e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.492930000000000135e+01 1.669649998079999875e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.493362499999999926e+01 1.669652920399999729e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.493795000000000073e+01 1.669655842719999939e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.494227500000000219e+01 1.669655842719999939e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.494660000000000011e+01 1.669658765040000148e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.495092500000000157e+01 1.669661687359999647e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.495524999999999949e+01 1.669664609679999856e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.495957500000000095e+01 1.669667532000000065e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.496390000000000242e+01 1.669667532000000065e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.496822500000000034e+01 1.669670454319999919e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.497255000000000180e+01 1.669673376639999773e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.497687500000000327e+01 1.669676298959999983e+01 1.011760000000000019e+02 8.889039999999999964e+01
2.498120000000000118e+01 1.669679221279999837e+01 1.011770000000000067e+02 8.889050000000000296e+01
2.498552500000000265e+01 1.669682143599999691e+01 1.011770000000000067e+02 8.889050000000000296e+01
2.498985000000000056e+01 1.669682143599999691e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.499417500000000203e+01 1.669685065919999900e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.499850000000000350e+01 1.669687988239999754e+01 1.011760000000000019e+02 8.889060000000000628e+01
2.500282500000000141e+01 1.669690910559999963e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.500715000000000288e+01 1.669693832879999817e+01 1.011760000000000019e+02 8.889060000000000628e+01
2.501147500000000434e+01 1.669693832879999817e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.501579999999999870e+01 1.669696755200000027e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.502012500000000017e+01 1.669699677519999881e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.502444999999999808e+01 1.669702599840000090e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.502877499999999955e+01 1.669705522159999944e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.503310000000000102e+01 1.669708444479999798e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.503742499999999893e+01 1.669708444479999798e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.504175000000000040e+01 1.669711366800000008e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.504607500000000186e+01 1.669714289119999862e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.505039999999999978e+01 1.669717211439999716e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.505472500000000124e+01 1.669720133759999925e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.505904999999999916e+01 1.669720133759999925e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.506337500000000063e+01 1.669723056080000134e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.506770000000000209e+01 1.669725978399999988e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.507202500000000001e+01 1.669728900719999842e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.507635000000000147e+01 1.669731823040000052e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.508067500000000294e+01 1.669731823040000052e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.508500000000000085e+01 1.669734745359999906e+01 1.011770000000000067e+02 8.889060000000000628e+01
2.508932500000000232e+01 1.669737667680000115e+01 1.011770000000000067e+02 8.889079999999999870e+01
2.509365000000000023e+01 1.669740589999999969e+01 1.011770000000000067e+02 8.889069999999999538e+01
2.509797500000000170e+01 1.669743512319999823e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.510230000000000317e+01 1.669743512319999823e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.510662500000000108e+01 1.669746434640000032e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.511095000000000255e+01 1.669749356960000242e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.511527500000000401e+01 1.669752279279999740e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.511960000000000193e+01 1.669755201599999950e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.512392500000000339e+01 1.669755201599999950e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.512824999999999775e+01 1.669758123920000159e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.513257499999999922e+01 1.669761046239999658e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.513690000000000069e+01 1.669763968559999867e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.514122499999999860e+01 1.669766890880000076e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.514555000000000007e+01 1.669766890880000076e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.514987500000000153e+01 1.669769813199999930e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.515419999999999945e+01 1.669772735519999785e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.515852500000000092e+01 1.669775657839999994e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.516284999999999883e+01 1.669778580159999848e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.516717500000000030e+01 1.669778580159999848e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.517150000000000176e+01 1.669781502480000057e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.517582499999999968e+01 1.669784424799999911e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.518015000000000114e+01 1.669787347119999765e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.518447500000000261e+01 1.669790269439999975e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.518880000000000052e+01 1.669790269439999975e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.519312500000000199e+01 1.669793191760000184e+01 1.011770000000000067e+02 8.889090000000000202e+01
2.519744999999999990e+01 1.669796114079999683e+01 1.011770000000000067e+02 8.889109999999999445e+01
2.520177500000000137e+01 1.669799036399999892e+01 1.011770000000000067e+02 8.889109999999999445e+01
2.520610000000000284e+01 1.669801958720000101e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.521042500000000075e+01 1.669801958720000101e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.521475000000000222e+01 1.669804881039999955e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.521907500000000368e+01 1.669807803359999809e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.522340000000000160e+01 1.669810725680000019e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.522772500000000306e+01 1.669813647999999873e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.523205000000000098e+01 1.669813647999999873e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.523637500000000244e+01 1.669816570320000082e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.524070000000000391e+01 1.669819492639999936e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.524502499999999827e+01 1.669822414959999790e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.524934999999999974e+01 1.669825337279999999e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.525367500000000121e+01 1.669825337279999999e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.525799999999999912e+01 1.669828259600000209e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.526232500000000059e+01 1.669831181919999707e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.526664999999999850e+01 1.669834104239999917e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.527097499999999997e+01 1.669834104239999917e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.527530000000000143e+01 1.669837026560000126e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.527962499999999935e+01 1.669839948879999625e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.528395000000000081e+01 1.669842871199999834e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.528827500000000228e+01 1.669845793520000043e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.529260000000000019e+01 1.669845793520000043e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.529692500000000166e+01 1.669848715839999898e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.530124999999999957e+01 1.669851638159999752e+01 1.011770000000000067e+02 8.889119999999999777e+01
2.530557500000000104e+01 1.669854560479999961e+01 1.011770000000000067e+02 8.889140000000000441e+01
2.530990000000000251e+01 1.669857482799999815e+01 1.011770000000000067e+02 8.889130000000000109e+01
2.531422500000000042e+01 1.669857482799999815e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.531855000000000189e+01 1.669860405120000024e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.532287500000000335e+01 1.669863327439999878e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.532720000000000127e+01 1.669866249759999732e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.533152500000000273e+01 1.669866249759999732e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.533585000000000065e+01 1.669869172079999942e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.534017500000000211e+01 1.669872094400000151e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.534450000000000358e+01 1.669875016719999650e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.534882500000000149e+01 1.669877939039999859e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.535315000000000296e+01 1.669877939039999859e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.535747500000000443e+01 1.669880861360000068e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.536179999999999879e+01 1.669883783679999922e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.536612500000000026e+01 1.669886705999999776e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.537044999999999817e+01 1.669889628319999986e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.537477499999999964e+01 1.669889628319999986e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.537910000000000110e+01 1.669892550639999840e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.538342499999999902e+01 1.669895472960000049e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.538775000000000048e+01 1.669898395279999903e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.539207500000000195e+01 1.669898395279999903e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.539639999999999986e+01 1.669901317599999757e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.540072500000000133e+01 1.669904239919999966e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.540504999999999924e+01 1.669907162240000176e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.540937500000000071e+01 1.669907162240000176e+01 1.011770000000000067e+02 8.889149999999999352e+01
2.541370000000000218e+01 1.669910084559999675e+01 1.011770000000000067e+02 8.889170000000000016e+01
2.541802500000000009e+01 1.669913006879999884e+01 1.011779999999999973e+02 8.889170000000000016e+01
2.542235000000000156e+01 1.669915929200000093e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.542667499999999947e+01 1.669918851519999947e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.543100000000000094e+01 1.669918851519999947e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.543532500000000240e+01 1.669921773839999801e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.543965000000000032e+01 1.669924696160000011e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.544397500000000178e+01 1.669927618479999865e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.544830000000000325e+01 1.669930540799999719e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.545262500000000117e+01 1.669930540799999719e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.545695000000000263e+01 1.669933463119999928e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.546127500000000055e+01 1.669936385439999782e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.546560000000000201e+01 1.669939307759999991e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.546992500000000348e+01 1.669939307759999991e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.547425000000000139e+01 1.669942230079999845e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.547857500000000286e+01 1.669945152399999699e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.548290000000000433e+01 1.669948074719999909e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.548722499999999869e+01 1.669948074719999909e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.549155000000000015e+01 1.669950997040000118e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.549587499999999807e+01 1.669953919359999617e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.550019999999999953e+01 1.669956841679999826e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.550452500000000100e+01 1.669956841679999826e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.550884999999999891e+01 1.669959764000000035e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.551317500000000038e+01 1.669962686319999889e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.551750000000000185e+01 1.669965608639999743e+01 1.011770000000000067e+02 8.889180000000000348e+01
2.552182499999999976e+01 1.669968530959999953e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.552615000000000123e+01 1.669968530959999953e+01 1.011779999999999973e+02 8.889190000000000680e+01
2.553047499999999914e+01 1.669971453279999807e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.553480000000000061e+01 1.669974375600000016e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.553912500000000207e+01 1.669977297919999870e+01 1.011770000000000067e+02 8.889209999999999923e+01
2.554344999999999999e+01 1.669977297919999870e+01 1.011770000000000067e+02 8.889199999999999591e+01
2.554777500000000146e+01 1.669980220239999724e+01 1.011770000000000067e+02 8.889209999999999923e+01
2.555210000000000292e+01 1.669983142559999933e+01 1.011770000000000067e+02 8.889199999999999591e+01
2.555642500000000084e+01 1.669986064880000143e+01 1.011770000000000067e+02 8.889199999999999591e+01
2.556075000000000230e+01 1.669988987199999997e+01 1.011770000000000067e+02 8.889199999999999591e+01
2.556507500000000022e+01 1.669988987199999997e+01 1.011770000000000067e+02 8.889199999999999591e+01
2.556940000000000168e+01 1.669991909519999851e+01 1.011770000000000067e+02 8.889199999999999591e+01
2.557372500000000315e+01 1.669994831840000060e+01 1.011770000000000067e+02 8.889199999999999591e+01
2.557805000000000106e+01 1.669997754159999914e+01 1.011770000000000067e+02 8.889199999999999591e+01
2.558237500000000253e+01 1.669997754159999914e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.558670000000000400e+01 1.670000676479999768e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.559102500000000191e+01 1.670003598799999978e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.559535000000000338e+01 1.670006521119999832e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.559967499999999774e+01 1.670006521119999832e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.560399999999999920e+01 1.670009443439999686e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.560832500000000067e+01 1.670012365759999895e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.561264999999999858e+01 1.670015288080000104e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.561697500000000005e+01 1.670015288080000104e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.562130000000000152e+01 1.670018210399999958e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.562562499999999943e+01 1.670021132719999812e+01 1.011779999999999973e+02 8.889199999999999591e+01
2.562995000000000090e+01 1.670024055040000022e+01 1.011779999999999973e+02 8.889220000000000255e+01
2.563427499999999881e+01 1.670024055040000022e+01 1.011779999999999973e+02 8.889220000000000255e+01
2.563860000000000028e+01 1.670026977359999876e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.564292500000000175e+01 1.670029899680000085e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.564724999999999966e+01 1.670032821999999939e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.565157500000000113e+01 1.670032821999999939e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.565590000000000259e+01 1.670035744319999793e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.566022500000000051e+01 1.670038666640000002e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.566455000000000197e+01 1.670041588960000212e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.566887499999999989e+01 1.670041588960000212e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.567320000000000135e+01 1.670044511279999710e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.567752500000000282e+01 1.670047433599999920e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.568185000000000073e+01 1.670050355920000129e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.568617500000000220e+01 1.670050355920000129e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.569050000000000367e+01 1.670053278239999983e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.569482500000000158e+01 1.670056200559999837e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.569915000000000305e+01 1.670059122880000047e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.570347500000000096e+01 1.670059122880000047e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.570780000000000243e+01 1.670062045199999901e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.571212500000000389e+01 1.670064967520000110e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.571644999999999825e+01 1.670067889839999964e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.572077499999999972e+01 1.670067889839999964e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.572510000000000119e+01 1.670070812159999818e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.572942499999999910e+01 1.670073734480000027e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.573375000000000057e+01 1.670076656800000237e+01 1.011779999999999973e+02 8.889230000000000587e+01
2.573807499999999848e+01 1.670073734480000027e+01 1.011850000000000023e+02 8.889249999999999829e+01
2.574239999999999995e+01 1.670076656800000237e+01 1.011839999999999975e+02 8.889249999999999829e+01
2.574672500000000142e+01 1.670079579119999735e+01 1.011830000000000069e+02 8.889260000000000161e+01
2.575104999999999933e+01 1.670082501439999945e+01 1.011820000000000022e+02 8.889260000000000161e+01
2.575537500000000080e+01 1.670085423760000154e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.575970000000000226e+01 1.670085423760000154e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.576402500000000018e+01 1.670088346079999653e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.576835000000000164e+01 1.670091268399999862e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.577267499999999956e+01 1.670094190720000071e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.577700000000000102e+01 1.670097113039999925e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.578132500000000249e+01 1.670097113039999925e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.578565000000000040e+01 1.670100035359999779e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.578997500000000187e+01 1.670102957679999989e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.579430000000000334e+01 1.670105879999999843e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.579862500000000125e+01 1.670105879999999843e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.580295000000000272e+01 1.670108802320000052e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.580727500000000063e+01 1.670111724639999906e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.581160000000000210e+01 1.670114646959999760e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.581592500000000356e+01 1.670114646959999760e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.582025000000000148e+01 1.670117569279999969e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.582457500000000294e+01 1.670120491600000179e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.582890000000000441e+01 1.670120491600000179e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.583322499999999877e+01 1.670123413919999678e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.583755000000000024e+01 1.670126336239999887e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.584187499999999815e+01 1.670129258560000096e+01 1.011809999999999974e+02 8.889260000000000161e+01
2.584619999999999962e+01 1.670129258560000096e+01 1.011830000000000069e+02 8.889270000000000493e+01
2.585052500000000109e+01 1.670132180879999950e+01 1.011820000000000022e+02 8.889270000000000493e+01
2.585484999999999900e+01 1.670135103199999804e+01 1.011820000000000022e+02 8.889279999999999404e+01
2.585917500000000047e+01 1.670138025520000014e+01 1.011820000000000022e+02 8.889279999999999404e+01
2.586350000000000193e+01 1.670138025520000014e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.586782499999999985e+01 1.670140947839999868e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.587215000000000131e+01 1.670143870160000077e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.587647499999999923e+01 1.670146792479999931e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.588080000000000069e+01 1.670146792479999931e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.588512500000000216e+01 1.670149714799999785e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.588945000000000007e+01 1.670152637119999994e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.589377500000000154e+01 1.670155559440000204e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.589810000000000301e+01 1.670155559440000204e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.590242500000000092e+01 1.670158481759999702e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.590675000000000239e+01 1.670161404079999912e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.591107500000000030e+01 1.670164326400000121e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.591540000000000177e+01 1.670164326400000121e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.591972500000000323e+01 1.670167248719999620e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.592405000000000115e+01 1.670170171039999829e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.592837500000000261e+01 1.670173093360000038e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.593270000000000408e+01 1.670173093360000038e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.593702500000000200e+01 1.670176015679999892e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.594135000000000346e+01 1.670178937999999746e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.594567500000000138e+01 1.670178937999999746e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.595000000000000284e+01 1.670181860319999956e+01 1.011820000000000022e+02 8.889289999999999736e+01
2.595432500000000076e+01 1.670184782639999810e+01 1.011830000000000069e+02 8.889310000000000400e+01
2.595864999999999867e+01 1.670187704960000019e+01 1.011830000000000069e+02 8.889300000000000068e+01
2.596297500000000014e+01 1.670190627279999873e+01 1.011830000000000069e+02 8.889310000000000400e+01
2.596729999999999805e+01 1.670190627279999873e+01 1.011830000000000069e+02 8.889310000000000400e+01
2.597162499999999952e+01 1.670193549599999727e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.597595000000000098e+01 1.670196471919999937e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.598027499999999890e+01 1.670199394240000146e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.598460000000000036e+01 1.670199394240000146e+01 1.011820000000000022e+02 8.889319999999999311e+01
2.598892500000000183e+01 1.670202316559999645e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.599324999999999974e+01 1.670205238879999854e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.599757500000000121e+01 1.670205238879999854e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.600189999999999912e+01 1.670208161200000063e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.600622500000000059e+01 1.670211083519999917e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.601055000000000206e+01 1.670214005839999771e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.601487499999999997e+01 1.670214005839999771e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.601920000000000144e+01 1.670216928159999981e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.602352500000000290e+01 1.670219850479999835e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.602785000000000082e+01 1.670219850479999835e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.603217500000000229e+01 1.670222772800000044e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.603650000000000020e+01 1.670225695119999898e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.604082500000000167e+01 1.670228617439999752e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.604515000000000313e+01 1.670228617439999752e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.604947500000000105e+01 1.670231539759999961e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.605380000000000251e+01 1.670234462080000171e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.605812500000000398e+01 1.670234462080000171e+01 1.011830000000000069e+02 8.889319999999999311e+01
2.606245000000000189e+01 1.670237384399999669e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.606677500000000336e+01 1.670240306719999879e+01 1.011830000000000069e+02 8.889329999999999643e+01
2.607109999999999772e+01 1.670243229040000088e+01 1.011830000000000069e+02 8.889339999999999975e+01
2.607542499999999919e+01 1.670243229040000088e+01 1.011830000000000069e+02 8.889339999999999975e+01
2.607975000000000065e+01 1.670246151359999587e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.608407499999999857e+01 1.670249073679999796e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.608840000000000003e+01 1.670249073679999796e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.609272500000000150e+01 1.670251996000000005e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.609704999999999941e+01 1.670254918319999859e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.610137500000000088e+01 1.670257840639999714e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.610569999999999879e+01 1.670257840639999714e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.611002500000000026e+01 1.670260762959999923e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.611435000000000173e+01 1.670263685279999777e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.611867499999999964e+01 1.670263685279999777e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.612300000000000111e+01 1.670266607599999986e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.612732500000000258e+01 1.670269529919999840e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.613165000000000049e+01 1.670269529919999840e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.613597500000000196e+01 1.670272452239999694e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.614029999999999987e+01 1.670275374559999904e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.614462500000000134e+01 1.670275374559999904e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.614895000000000280e+01 1.670278296880000113e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.615327500000000072e+01 1.670281219199999612e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.615760000000000218e+01 1.670284141519999821e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.616192500000000365e+01 1.670284141519999821e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.616625000000000156e+01 1.670287063840000030e+01 1.011830000000000069e+02 8.889350000000000307e+01
2.617057500000000303e+01 1.670289986159999884e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.617490000000000094e+01 1.670289986159999884e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.617922500000000241e+01 1.670292908479999738e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.618355000000000388e+01 1.670295830799999948e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.618787499999999824e+01 1.670295830799999948e+01 1.011830000000000069e+02 8.889379999999999882e+01
2.619219999999999970e+01 1.670298753119999802e+01 1.011830000000000069e+02 8.889379999999999882e+01
2.619652500000000117e+01 1.670301675440000011e+01 1.011830000000000069e+02 8.889379999999999882e+01
2.620084999999999908e+01 1.670301675440000011e+01 1.011830000000000069e+02 8.889379999999999882e+01
2.620517500000000055e+01 1.670304597759999865e+01 1.011830000000000069e+02 8.889379999999999882e+01
2.620949999999999847e+01 1.670307520079999719e+01 1.011830000000000069e+02 8.889379999999999882e+01
2.621382499999999993e+01 1.670307520079999719e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.621815000000000140e+01 1.670310442399999928e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.622247499999999931e+01 1.670313364720000138e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.622680000000000078e+01 1.670316287039999992e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.623112500000000225e+01 1.670316287039999992e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.623545000000000016e+01 1.670319209359999846e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.623977500000000163e+01 1.670322131680000055e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.624409999999999954e+01 1.670322131680000055e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.624842500000000101e+01 1.670325053999999909e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.625275000000000247e+01 1.670327976319999763e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.625707500000000039e+01 1.670327976319999763e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.626140000000000185e+01 1.670330898639999972e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.626572500000000332e+01 1.670333820959999827e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.627005000000000123e+01 1.670333820959999827e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.627437500000000270e+01 1.670336743279999681e+01 1.011830000000000069e+02 8.889369999999999550e+01
2.627870000000000061e+01 1.670339665599999890e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.628302500000000208e+01 1.670339665599999890e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.628735000000000355e+01 1.670342587920000099e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.629167500000000146e+01 1.670345510239999953e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.629600000000000293e+01 1.670345510239999953e+01 1.011830000000000069e+02 8.889409999999999457e+01
2.630032500000000439e+01 1.670348432559999807e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.630464999999999876e+01 1.670351354880000017e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.630897500000000022e+01 1.670351354880000017e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.631329999999999814e+01 1.670354277199999871e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.631762499999999960e+01 1.670357199520000080e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.632195000000000107e+01 1.670357199520000080e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.632627499999999898e+01 1.670360121839999934e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.633060000000000045e+01 1.670363044159999788e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.633492500000000192e+01 1.670363044159999788e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.633924999999999983e+01 1.670365966479999997e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.634357500000000130e+01 1.670368888800000207e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.634789999999999921e+01 1.670368888800000207e+01 1.011830000000000069e+02 8.889400000000000546e+01
2.635222500000000068e+01 1.670371811119999705e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.635655000000000214e+01 1.670374733439999915e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.636087500000000006e+01 1.670374733439999915e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.636520000000000152e+01 1.670377655760000124e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.636952500000000299e+01 1.670380578079999978e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.637385000000000090e+01 1.670380578079999978e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.637817500000000237e+01 1.670383500399999832e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.638250000000000028e+01 1.670386422720000041e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.638682500000000175e+01 1.670389345039999895e+01 1.011839999999999975e+02 8.889339999999999975e+01
2.639115000000000322e+01 1.670389345039999895e+01 1.011839999999999975e+02 8.889350000000000307e+01
2.639547500000000113e+01 1.670392267360000105e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.639980000000000260e+01 1.670395189679999959e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.640412500000000406e+01 1.670395189679999959e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.640845000000000198e+01 1.670398111999999813e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.641277500000000344e+01 1.670401034320000022e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.641709999999999781e+01 1.670401034320000022e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.642142499999999927e+01 1.670403956640000231e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.642575000000000074e+01 1.670406878959999730e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.643007499999999865e+01 1.670406878959999730e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.643440000000000012e+01 1.670409801279999940e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.643872500000000159e+01 1.670412723600000149e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.644304999999999950e+01 1.670412723600000149e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.644737500000000097e+01 1.670415645919999648e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.645169999999999888e+01 1.670418568239999857e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.645602500000000035e+01 1.670418568239999857e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.646035000000000181e+01 1.670421490560000066e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.646467499999999973e+01 1.670424412879999920e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.646900000000000119e+01 1.670424412879999920e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.647332500000000266e+01 1.670427335199999774e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.647765000000000057e+01 1.670427335199999774e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.648197500000000204e+01 1.670430257519999984e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.648629999999999995e+01 1.670433179839999838e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.649062500000000142e+01 1.670433179839999838e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.649495000000000289e+01 1.670436102160000047e+01 1.011839999999999975e+02 8.889180000000000348e+01
2.649927500000000080e+01 1.670439024479999901e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.650360000000000227e+01 1.670441946799999755e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.650792500000000018e+01 1.670441946799999755e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.651225000000000165e+01 1.670444869119999964e+01 1.011839999999999975e+02 8.889249999999999829e+01
2.651657500000000312e+01 1.670444869119999964e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.652090000000000103e+01 1.670447791440000174e+01 1.011839999999999975e+02 8.889249999999999829e+01
2.652522500000000250e+01 1.670450713759999672e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.652955000000000396e+01 1.670453636079999882e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.653387500000000188e+01 1.670453636079999882e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.653820000000000334e+01 1.670456558400000091e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.654252499999999770e+01 1.670459480719999945e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.654684999999999917e+01 1.670459480719999945e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.655117500000000064e+01 1.670462403039999799e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.655549999999999855e+01 1.670462403039999799e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.655982500000000002e+01 1.670465325360000008e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.656415000000000148e+01 1.670468247679999862e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.656847499999999940e+01 1.670468247679999862e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.657280000000000086e+01 1.670471170000000072e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.657712499999999878e+01 1.670474092319999926e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.658145000000000024e+01 1.670474092319999926e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.658577500000000171e+01 1.670477014639999780e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.659009999999999962e+01 1.670479936959999989e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.659442500000000109e+01 1.670479936959999989e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.659875000000000256e+01 1.670482859280000199e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.660307500000000047e+01 1.670485781599999697e+01 1.011839999999999975e+02 8.889109999999999445e+01
2.660740000000000194e+01 1.670488703919999907e+01 1.011839999999999975e+02 8.889130000000000109e+01
2.661172499999999985e+01 1.670488703919999907e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.661605000000000132e+01 1.670491626240000116e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.662037500000000279e+01 1.670494548559999615e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.662470000000000070e+01 1.670494548559999615e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.662902500000000217e+01 1.670497470879999824e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.663335000000000363e+01 1.670500393200000033e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.663767500000000155e+01 1.670500393200000033e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.664200000000000301e+01 1.670503315519999887e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.664632500000000093e+01 1.670506237839999741e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.665065000000000239e+01 1.670506237839999741e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.665497500000000386e+01 1.670509160159999951e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.665929999999999822e+01 1.670512082479999805e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.666362499999999969e+01 1.670512082479999805e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.666795000000000115e+01 1.670515004800000014e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.667227499999999907e+01 1.670515004800000014e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.667660000000000053e+01 1.670517927119999868e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.668092499999999845e+01 1.670520849439999722e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.668524999999999991e+01 1.670520849439999722e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.668957500000000138e+01 1.670523771759999931e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.669389999999999930e+01 1.670526694080000141e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.669822500000000076e+01 1.670526694080000141e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.670255000000000223e+01 1.670529616399999639e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.670687500000000014e+01 1.670532538719999849e+01 1.011839999999999975e+02 8.889159999999999684e+01
2.671120000000000161e+01 1.670535461040000058e+01 1.011839999999999975e+02 8.889130000000000109e+01
2.671552499999999952e+01 1.670535461040000058e+01 1.011839999999999975e+02 8.889140000000000441e+01
2.671985000000000099e+01 1.670538383359999912e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.672417500000000246e+01 1.670538383359999912e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.672850000000000037e+01 1.670541305679999766e+01 1.011839999999999975e+02 8.889180000000000348e+01
2.673282500000000184e+01 1.670544227999999976e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.673715000000000330e+01 1.670544227999999976e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.674147500000000122e+01 1.670547150319999830e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.674580000000000268e+01 1.670550072640000039e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.675012500000000060e+01 1.670550072640000039e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.675445000000000206e+01 1.670552994959999893e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.675877500000000353e+01 1.670552994959999893e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.676310000000000144e+01 1.670555917279999747e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.676742500000000291e+01 1.670558839599999956e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.677175000000000438e+01 1.670558839599999956e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.677607499999999874e+01 1.670561761920000166e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.678040000000000020e+01 1.670564684239999664e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.678472499999999812e+01 1.670564684239999664e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.678904999999999959e+01 1.670567606559999874e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.679337500000000105e+01 1.670570528880000083e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.679769999999999897e+01 1.670570528880000083e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.680202500000000043e+01 1.670573451199999582e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.680635000000000190e+01 1.670573451199999582e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.681067499999999981e+01 1.670576373519999791e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.681500000000000128e+01 1.670579295840000000e+01 1.011839999999999975e+02 8.889170000000000016e+01
2.681932499999999919e+01 1.670582218159999854e+01 1.011839999999999975e+02 8.889180000000000348e+01
2.682365000000000066e+01 1.670582218159999854e+01 1.011839999999999975e+02 8.889180000000000348e+01
2.682797500000000213e+01 1.670585140479999708e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.683230000000000004e+01 1.670585140479999708e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.683662500000000151e+01 1.670588062799999918e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.684095000000000297e+01 1.670588062799999918e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.684527500000000089e+01 1.670590985119999772e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.684960000000000235e+01 1.670593907439999981e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.685392500000000027e+01 1.670593907439999981e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.685825000000000173e+01 1.670596829759999835e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.686257500000000320e+01 1.670599752079999689e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.686690000000000111e+01 1.670599752079999689e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.687122500000000258e+01 1.670602674399999898e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.687555000000000405e+01 1.670605596720000108e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.687987500000000196e+01 1.670605596720000108e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.688420000000000343e+01 1.670608519039999962e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.688852499999999779e+01 1.670608519039999962e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.689284999999999926e+01 1.670611441359999816e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.689717500000000072e+01 1.670614363680000025e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.690149999999999864e+01 1.670614363680000025e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.690582500000000010e+01 1.670617285999999879e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.691015000000000157e+01 1.670620208319999733e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.691447499999999948e+01 1.670620208319999733e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.691880000000000095e+01 1.670623130639999943e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.692312499999999886e+01 1.670623130639999943e+01 1.011839999999999975e+02 8.889209999999999923e+01
2.692745000000000033e+01 1.670626052959999797e+01 1.011839999999999975e+02 8.889190000000000680e+01
2.693177500000000180e+01 1.670628975280000006e+01 1.011839999999999975e+02 8.889199999999999591e+01
2.693609999999999971e+01 1.670628975280000006e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.694042500000000118e+01 1.670631897599999860e+01 1.011839999999999975e+02 8.889220000000000255e+01
2.694475000000000264e+01 1.670631897599999860e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.694907500000000056e+01 1.670634819920000069e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.695340000000000202e+01 1.670637742239999923e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.695772499999999994e+01 1.670637742239999923e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.696205000000000140e+01 1.670640664560000133e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.696637500000000287e+01 1.670643586879999987e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.697070000000000078e+01 1.670643586879999987e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.697502500000000225e+01 1.670646509199999841e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.697935000000000372e+01 1.670646509199999841e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.698367500000000163e+01 1.670649431520000050e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.698800000000000310e+01 1.670652353839999904e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.699232500000000101e+01 1.670652353839999904e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.699665000000000248e+01 1.670655276159999758e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.700097500000000394e+01 1.670658198479999967e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.700530000000000186e+01 1.670658198479999967e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.700962500000000333e+01 1.670661120800000177e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.701395000000000124e+01 1.670661120800000177e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.701827499999999915e+01 1.670664043119999675e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.702260000000000062e+01 1.670666965439999885e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.702692499999999853e+01 1.670666965439999885e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.703125000000000000e+01 1.670669887760000094e+01 1.011839999999999975e+02 8.889230000000000587e+01
2.703557500000000147e+01 1.670672810079999948e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.703989999999999938e+01 1.670672810079999948e+01 1.011839999999999975e+02 8.889239999999999498e+01
2.704422500000000085e+01 1.670675732399999802e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.704854999999999876e+01 1.670675732399999802e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.705287500000000023e+01 1.670678654720000011e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.705720000000000169e+01 1.670678654720000011e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.706152499999999961e+01 1.670681577039999866e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.706585000000000107e+01 1.670684499360000075e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.707017500000000254e+01 1.670684499360000075e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.707450000000000045e+01 1.670687421679999929e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.707882500000000192e+01 1.670690343999999783e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.708314999999999984e+01 1.670690343999999783e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.708747500000000130e+01 1.670693266319999992e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.709180000000000277e+01 1.670693266319999992e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.709612500000000068e+01 1.670696188640000202e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.710045000000000215e+01 1.670699110959999700e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.710477500000000362e+01 1.670699110959999700e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.710910000000000153e+01 1.670702033279999910e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.711342500000000300e+01 1.670702033279999910e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.711775000000000091e+01 1.670704955600000119e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.712207500000000238e+01 1.670707877919999973e+01 1.011839999999999975e+02 8.889260000000000161e+01
2.712640000000000384e+01 1.670707877919999973e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.713072499999999820e+01 1.670710800239999827e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.713504999999999967e+01 1.670710800239999827e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.713937500000000114e+01 1.670713722560000036e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.714369999999999905e+01 1.670716644879999890e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.714802500000000052e+01 1.670716644879999890e+01 1.011839999999999975e+02 8.889270000000000493e+01
2.715234999999999843e+01 1.670719567200000100e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.715667499999999990e+01 1.670719567200000100e+01 1.011839999999999975e+02 8.889289999999999736e+01
2.716100000000000136e+01 1.670722489519999954e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.716532499999999928e+01 1.670722489519999954e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.716965000000000074e+01 1.670725411839999808e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.717397500000000221e+01 1.670728334160000017e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.717830000000000013e+01 1.670728334160000017e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.718262500000000159e+01 1.670731256480000226e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.718694999999999951e+01 1.670731256480000226e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.719127500000000097e+01 1.670734178799999725e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.719560000000000244e+01 1.670737101119999934e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.719992500000000035e+01 1.670737101119999934e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.720425000000000182e+01 1.670740023440000144e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.720857500000000329e+01 1.670740023440000144e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.721290000000000120e+01 1.670742945759999643e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.721722500000000267e+01 1.670745868079999852e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.722155000000000058e+01 1.670745868079999852e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.722587500000000205e+01 1.670748790400000061e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.723020000000000351e+01 1.670748790400000061e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.723452500000000143e+01 1.670751712719999915e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.723885000000000289e+01 1.670754635039999769e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.724317500000000436e+01 1.670754635039999769e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.724749999999999872e+01 1.670757557359999979e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.725182500000000019e+01 1.670757557359999979e+01 1.011839999999999975e+02 8.889300000000000068e+01
2.725614999999999810e+01 1.670760479679999833e+01 1.011839999999999975e+02 8.889310000000000400e+01
2.726047499999999957e+01 1.670760479679999833e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.726480000000000103e+01 1.670763402000000042e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.726912499999999895e+01 1.670766324319999896e+01 1.011839999999999975e+02 8.889339999999999975e+01
2.727345000000000041e+01 1.670766324319999896e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.727777500000000188e+01 1.670769246639999750e+01 1.011839999999999975e+02 8.889339999999999975e+01
2.728209999999999980e+01 1.670769246639999750e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.728642500000000126e+01 1.670772168959999959e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.729074999999999918e+01 1.670775091280000169e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.729507500000000064e+01 1.670775091280000169e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.729940000000000211e+01 1.670778013599999667e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.730372500000000002e+01 1.670778013599999667e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.730805000000000149e+01 1.670780935919999877e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.731237500000000296e+01 1.670783858240000086e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.731670000000000087e+01 1.670783858240000086e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.732102500000000234e+01 1.670786780559999940e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.732535000000000025e+01 1.670786780559999940e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.732967500000000172e+01 1.670789702879999794e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.733400000000000318e+01 1.670789702879999794e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.733832500000000110e+01 1.670792625200000003e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.734265000000000256e+01 1.670795547519999857e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.734697500000000403e+01 1.670795547519999857e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.735130000000000194e+01 1.670798469840000067e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.735562500000000341e+01 1.670798469840000067e+01 1.011839999999999975e+02 8.889329999999999643e+01
2.735994999999999777e+01 1.670801392159999921e+01 1.011839999999999975e+02 8.889339999999999975e+01
2.736427499999999924e+01 1.670804314479999775e+01 1.011839999999999975e+02 8.889339999999999975e+01
2.736860000000000070e+01 1.670804314479999775e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.737292499999999862e+01 1.670807236799999984e+01 1.011839999999999975e+02 8.889360000000000639e+01
2.737725000000000009e+01 1.670807236799999984e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.738157500000000155e+01 1.670810159120000193e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.738589999999999947e+01 1.670810159120000193e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.739022500000000093e+01 1.670813081439999692e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.739454999999999885e+01 1.670816003759999901e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.739887500000000031e+01 1.670816003759999901e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.740320000000000178e+01 1.670818926080000111e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.740752499999999969e+01 1.670818926080000111e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.741185000000000116e+01 1.670821848399999610e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.741617500000000263e+01 1.670824770719999819e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.742050000000000054e+01 1.670824770719999819e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.742482500000000201e+01 1.670827693040000028e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.742914999999999992e+01 1.670827693040000028e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.743347500000000139e+01 1.670830615359999882e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.743780000000000285e+01 1.670830615359999882e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.744212500000000077e+01 1.670833537679999736e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.744645000000000223e+01 1.670836459999999946e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.745077500000000370e+01 1.670836459999999946e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.745510000000000161e+01 1.670839382319999800e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.745942500000000308e+01 1.670839382319999800e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.746375000000000099e+01 1.670842304640000009e+01 1.011839999999999975e+02 8.889369999999999550e+01
2.746807500000000246e+01 1.670845226959999863e+01 1.011850000000000023e+02 8.889369999999999550e+01
2.747240000000000393e+01 1.670845226959999863e+01 1.011850000000000023e+02 8.889379999999999882e+01
2.747672500000000184e+01 1.670848149279999717e+01 1.011850000000000023e+02 8.889400000000000546e+01
2.748104999999999976e+01 1.670848149279999717e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.748537500000000122e+01 1.670851071599999926e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.748969999999999914e+01 1.670851071599999926e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.749402500000000060e+01 1.670853993920000136e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.749834999999999852e+01 1.670853993920000136e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.750267499999999998e+01 1.670856916239999634e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.750700000000000145e+01 1.670859838559999844e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.751132499999999936e+01 1.670859838559999844e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.751565000000000083e+01 1.670862760880000053e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.751997500000000230e+01 1.670862760880000053e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.752430000000000021e+01 1.670865683199999907e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.752862500000000168e+01 1.670865683199999907e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.753294999999999959e+01 1.670868605519999761e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.753727500000000106e+01 1.670868605519999761e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.754160000000000252e+01 1.670871527839999970e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.754592500000000044e+01 1.670874450159999824e+01 1.011839999999999975e+02 8.889390000000000214e+01
2.755025000000000190e+01 1.670874450159999824e+01 1.011839999999999975e+02 8.889379999999999882e+01
2.755457500000000337e+01 1.670877372480000034e+01 1.011839999999999975e+02 8.889379999999999882e+01
2.755890000000000128e+01 1.670877372480000034e+01 1.011839999999999975e+02 8.889379999999999882e+01
2.756322500000000275e+01 1.670880294799999888e+01 1.011839999999999975e+02 8.889379999999999882e+01
2.756755000000000067e+01 1.670880294799999888e+01 1.011839999999999975e+02 8.889379999999999882e+01
2.757187500000000213e+01 1.670883217119999742e+01 1.011839999999999975e+02 8.889379999999999882e+01
2.757620000000000360e+01 1.670886139439999951e+01 1.011839999999999975e+02 8.889400000000000546e+01
2.758052500000000151e+01 1.670886139439999951e+01 1.011850000000000023e+02 8.889400000000000546e+01
2.758485000000000298e+01 1.670886139439999951e+01 1.011839999999999975e+02 8.889419999999999789e+01
2.758917500000000089e+01 1.670889061760000160e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.759350000000000236e+01 1.670891984079999659e+01 1.011839999999999975e+02 8.889419999999999789e+01
2.759782500000000383e+01 1.670891984079999659e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.760214999999999819e+01 1.670894906399999869e+01 1.011839999999999975e+02 8.889419999999999789e+01
2.760647499999999965e+01 1.670894906399999869e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.761080000000000112e+01 1.670897828720000078e+01 1.011839999999999975e+02 8.889419999999999789e+01
2.761512499999999903e+01 1.670897828720000078e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.761945000000000050e+01 1.670900751039999932e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.762377499999999841e+01 1.670900751039999932e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.762809999999999988e+01 1.670903673359999786e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.763242500000000135e+01 1.670903673359999786e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.763674999999999926e+01 1.670906595679999995e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.764107500000000073e+01 1.670909517999999849e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.764540000000000219e+01 1.670909517999999849e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.764972500000000011e+01 1.670912440319999703e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.765405000000000157e+01 1.670912440319999703e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.765837499999999949e+01 1.670915362639999913e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.766270000000000095e+01 1.670915362639999913e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.766702500000000242e+01 1.670918284959999767e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.767135000000000034e+01 1.670918284959999767e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.767567500000000180e+01 1.670921207279999976e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.768000000000000327e+01 1.670921207279999976e+01 1.011839999999999975e+02 8.889409999999999457e+01
2.768432500000000118e+01 1.670924129599999830e+01 1.011850000000000023e+02 8.889430000000000121e+01
2.768865000000000265e+01 1.670924129599999830e+01 1.011850000000000023e+02 8.889430000000000121e+01
2.769297500000000056e+01 1.670927051920000039e+01 1.011850000000000023e+02 8.889449999999999363e+01
2.769730000000000203e+01 1.670927051920000039e+01 1.011839999999999975e+02 8.889449999999999363e+01
2.770162500000000350e+01 1.670929974239999893e+01 1.011839999999999975e+02 8.889449999999999363e+01
2.770595000000000141e+01 1.670929974239999893e+01 1.011839999999999975e+02 8.889449999999999363e+01
2.771027500000000288e+01 1.670932896560000103e+01 1.011839999999999975e+02 8.889449999999999363e+01
2.771460000000000434e+01 1.670935818879999957e+01 1.011839999999999975e+02 8.889449999999999363e+01
2.771892499999999870e+01 1.670935818879999957e+01 1.011839999999999975e+02 8.889449999999999363e+01
2.772325000000000017e+01 1.670938741199999811e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.772757499999999808e+01 1.670938741199999811e+01 1.011839999999999975e+02 8.889449999999999363e+01
2.773189999999999955e+01 1.670941663520000020e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.773622500000000102e+01 1.670941663520000020e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.774054999999999893e+01 1.670944585839999874e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.774487500000000040e+01 1.670944585839999874e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.774920000000000186e+01 1.670947508159999728e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.775352499999999978e+01 1.670947508159999728e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.775785000000000124e+01 1.670950430479999937e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.776217499999999916e+01 1.670950430479999937e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.776650000000000063e+01 1.670953352800000147e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.777082500000000209e+01 1.670956275120000001e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.777515000000000001e+01 1.670956275120000001e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.777947500000000147e+01 1.670959197439999855e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.778380000000000294e+01 1.670959197439999855e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.778812500000000085e+01 1.670962119760000064e+01 1.011839999999999975e+02 8.889440000000000452e+01
2.779245000000000232e+01 1.670962119760000064e+01 1.011850000000000023e+02 8.889449999999999363e+01
2.779677500000000023e+01 1.670965042079999918e+01 1.011850000000000023e+02 8.889459999999999695e+01
2.780110000000000170e+01 1.670965042079999918e+01 1.011850000000000023e+02 8.889470000000000027e+01
2.780542500000000317e+01 1.670967964400000128e+01 1.011850000000000023e+02 8.889470000000000027e+01
2.780975000000000108e+01 1.670967964400000128e+01 1.011839999999999975e+02 8.889480000000000359e+01
2.781407500000000255e+01 1.670970886719999982e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.781840000000000401e+01 1.670970886719999982e+01 1.011839999999999975e+02 8.889480000000000359e+01
2.782272500000000193e+01 1.670973809039999836e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.782705000000000339e+01 1.670973809039999836e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.783137499999999775e+01 1.670976731360000045e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.783569999999999922e+01 1.670976731360000045e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.784002500000000069e+01 1.670979653679999899e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.784434999999999860e+01 1.670979653679999899e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.784867500000000007e+01 1.670982575999999753e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.785300000000000153e+01 1.670985498319999962e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.785732499999999945e+01 1.670985498319999962e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.786165000000000092e+01 1.670988420640000172e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.786597499999999883e+01 1.670988420640000172e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.787030000000000030e+01 1.670991342959999670e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.787462500000000176e+01 1.670991342959999670e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.787894999999999968e+01 1.670994265279999880e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.788327500000000114e+01 1.670994265279999880e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.788760000000000261e+01 1.670997187600000089e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.789192500000000052e+01 1.670997187600000089e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.789625000000000199e+01 1.671000109919999943e+01 1.011839999999999975e+02 8.889470000000000027e+01
2.790057499999999990e+01 1.671000109919999943e+01 1.011850000000000023e+02 8.889480000000000359e+01
2.790490000000000137e+01 1.671003032239999797e+01 1.011850000000000023e+02 8.889490000000000691e+01
2.790922500000000284e+01 1.671003032239999797e+01 1.011850000000000023e+02 8.889499999999999602e+01
2.791355000000000075e+01 1.671005954560000006e+01 1.011850000000000023e+02 8.889499999999999602e+01
2.791787500000000222e+01 1.671005954560000006e+01 1.011839999999999975e+02 8.889509999999999934e+01
2.792220000000000368e+01 1.671008876879999860e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.792652500000000160e+01 1.671008876879999860e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.793085000000000306e+01 1.671011799200000070e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.793517500000000098e+01 1.671011799200000070e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.793950000000000244e+01 1.671014721519999924e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.794382500000000391e+01 1.671017643839999778e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.794814999999999827e+01 1.671017643839999778e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.795247499999999974e+01 1.671020566159999987e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.795680000000000121e+01 1.671020566159999987e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.796112499999999912e+01 1.671023488480000196e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.796545000000000059e+01 1.671023488480000196e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.796977499999999850e+01 1.671026410799999695e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.797409999999999997e+01 1.671026410799999695e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.797842500000000143e+01 1.671029333119999905e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.798274999999999935e+01 1.671029333119999905e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.798707500000000081e+01 1.671032255440000114e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.799140000000000228e+01 1.671032255440000114e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.799572500000000019e+01 1.671035177759999968e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.800005000000000166e+01 1.671035177759999968e+01 1.011839999999999975e+02 8.889499999999999602e+01
2.800437499999999957e+01 1.671038100079999822e+01 1.011850000000000023e+02 8.889499999999999602e+01
2.800870000000000104e+01 1.671038100079999822e+01 1.011850000000000023e+02 8.889509999999999934e+01
2.801302500000000251e+01 1.671041022400000031e+01 1.011850000000000023e+02 8.889520000000000266e+01
2.801735000000000042e+01 1.671041022400000031e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.802167500000000189e+01 1.671043944719999885e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.802600000000000335e+01 1.671043944719999885e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.803032500000000127e+01 1.671046867040000095e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.803465000000000273e+01 1.671046867040000095e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.803897500000000065e+01 1.671049789359999949e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.804330000000000211e+01 1.671049789359999949e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.804762500000000358e+01 1.671052711679999803e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.805195000000000149e+01 1.671052711679999803e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.805627500000000296e+01 1.671055634000000012e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.806060000000000443e+01 1.671058556319999866e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.806492500000000234e+01 1.671058556319999866e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.806925000000000381e+01 1.671061478639999720e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.807357499999999817e+01 1.671061478639999720e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.807789999999999964e+01 1.671064400959999929e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.808222500000000110e+01 1.671064400959999929e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.808654999999999902e+01 1.671067323280000139e+01 1.011839999999999975e+02 8.889530000000000598e+01
2.809087500000000048e+01 1.671067323280000139e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.809520000000000195e+01 1.671070245599999637e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.809952499999999986e+01 1.671070245599999637e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.810385000000000133e+01 1.671073167919999847e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.810817499999999924e+01 1.671073167919999847e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.811250000000000071e+01 1.671076090240000056e+01 1.011850000000000023e+02 8.889530000000000598e+01
2.811682500000000218e+01 1.671076090240000056e+01 1.011850000000000023e+02 8.889549999999999841e+01
2.812115000000000009e+01 1.671079012559999910e+01 1.011850000000000023e+02 8.889549999999999841e+01
2.812547500000000156e+01 1.671079012559999910e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.812979999999999947e+01 1.671081934879999764e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.813412500000000094e+01 1.671081934879999764e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.813845000000000240e+01 1.671084857199999973e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.814277500000000032e+01 1.671084857199999973e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.814710000000000178e+01 1.671087779519999827e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.815142500000000325e+01 1.671087779519999827e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.815575000000000117e+01 1.671090701840000037e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.816007500000000263e+01 1.671090701840000037e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.816440000000000055e+01 1.671093624159999891e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.816872500000000201e+01 1.671093624159999891e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.817305000000000348e+01 1.671096546479999745e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.817737500000000139e+01 1.671096546479999745e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.818170000000000286e+01 1.671099468799999954e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.818602500000000433e+01 1.671099468799999954e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.819034999999999869e+01 1.671102391120000163e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.819467500000000015e+01 1.671102391120000163e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.819899999999999807e+01 1.671105313439999662e+01 1.011839999999999975e+02 8.889560000000000173e+01
2.820332499999999953e+01 1.671105313439999662e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.820765000000000100e+01 1.671108235759999872e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.821197499999999891e+01 1.671108235759999872e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.821630000000000038e+01 1.671111158080000081e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.822062500000000185e+01 1.671111158080000081e+01 1.011850000000000023e+02 8.889560000000000173e+01
2.822494999999999976e+01 1.671114080399999935e+01 1.011850000000000023e+02 8.889570000000000505e+01
2.822927500000000123e+01 1.671114080399999935e+01 1.011850000000000023e+02 8.889570000000000505e+01
2.823359999999999914e+01 1.671117002719999789e+01 1.011850000000000023e+02 8.889579999999999416e+01
2.823792500000000061e+01 1.671117002719999789e+01 1.011850000000000023e+02 8.889579999999999416e+01
2.824225000000000207e+01 1.671119925039999998e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.824657499999999999e+01 1.671119925039999998e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.825090000000000146e+01 1.671122847359999852e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.825522500000000292e+01 1.671122847359999852e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.825955000000000084e+01 1.671125769680000062e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.826387500000000230e+01 1.671125769680000062e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.826820000000000022e+01 1.671128691999999916e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.827252500000000168e+01 1.671128691999999916e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.827685000000000315e+01 1.671131614319999770e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.828117500000000106e+01 1.671131614319999770e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.828550000000000253e+01 1.671134536639999979e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.828982500000000400e+01 1.671134536639999979e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.829415000000000191e+01 1.671137458959999833e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.829847500000000338e+01 1.671137458959999833e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.830279999999999774e+01 1.671140381279999687e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.830712499999999920e+01 1.671140381279999687e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.831145000000000067e+01 1.671143303599999896e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.831577499999999858e+01 1.671143303599999896e+01 1.011850000000000023e+02 8.889579999999999416e+01
2.832010000000000005e+01 1.671146225920000106e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.832442500000000152e+01 1.671146225920000106e+01 1.011850000000000023e+02 8.889579999999999416e+01
2.832874999999999943e+01 1.671149148239999604e+01 1.011839999999999975e+02 8.889579999999999416e+01
2.833307500000000090e+01 1.671152070559999814e+01 1.011850000000000023e+02 8.889589999999999748e+01
2.833739999999999881e+01 1.671152070559999814e+01 1.011850000000000023e+02 8.889589999999999748e+01
2.834172500000000028e+01 1.671152070559999814e+01 1.011850000000000023e+02 8.889600000000000080e+01
2.834605000000000175e+01 1.671154992880000023e+01 1.011850000000000023e+02 8.889600000000000080e+01
2.835037499999999966e+01 1.671154992880000023e+01 1.011850000000000023e+02 8.889610000000000412e+01
2.835470000000000113e+01 1.671157915199999877e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.835902500000000259e+01 1.671157915199999877e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.836335000000000051e+01 1.671160837519999731e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.836767500000000197e+01 1.671160837519999731e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.837199999999999989e+01 1.671163759839999940e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.837632500000000135e+01 1.671163759839999940e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.838065000000000282e+01 1.671166682159999795e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.838497500000000073e+01 1.671166682159999795e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.838930000000000220e+01 1.671169604480000004e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.839362500000000367e+01 1.671169604480000004e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.839795000000000158e+01 1.671172526799999858e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.840227500000000305e+01 1.671172526799999858e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.840660000000000096e+01 1.671175449119999712e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.841092500000000243e+01 1.671175449119999712e+01 1.011850000000000023e+02 8.889600000000000080e+01
2.841525000000000389e+01 1.671178371439999921e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.841957499999999825e+01 1.671178371439999921e+01 1.011850000000000023e+02 8.889600000000000080e+01
2.842389999999999972e+01 1.671181293760000131e+01 1.011839999999999975e+02 8.889600000000000080e+01
2.842822500000000119e+01 1.671181293760000131e+01 1.011850000000000023e+02 8.889600000000000080e+01
2.843254999999999910e+01 1.671184216079999629e+01 1.011850000000000023e+02 8.889600000000000080e+01
2.843687500000000057e+01 1.671184216079999629e+01 1.011850000000000023e+02 8.889600000000000080e+01
2.844119999999999848e+01 1.671187138399999839e+01 1.011850000000000023e+02 8.889619999999999322e+01
2.844552499999999995e+01 1.671187138399999839e+01 1.011850000000000023e+02 8.889619999999999322e+01
2.844985000000000142e+01 1.671190060720000048e+01 1.011850000000000023e+02 8.889629999999999654e+01
2.845417499999999933e+01 1.671190060720000048e+01 1.011850000000000023e+02 8.889629999999999654e+01
2.845850000000000080e+01 1.671192983039999902e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.846282500000000226e+01 1.671192983039999902e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.846715000000000018e+01 1.671195905359999756e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.847147500000000164e+01 1.671195905359999756e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.847579999999999956e+01 1.671198827679999965e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.848012500000000102e+01 1.671198827679999965e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.848445000000000249e+01 1.671201749999999819e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.848877500000000040e+01 1.671201749999999819e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.849310000000000187e+01 1.671204672320000029e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.849742500000000334e+01 1.671204672320000029e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.850175000000000125e+01 1.671207594639999883e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.850607500000000272e+01 1.671207594639999883e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.851040000000000063e+01 1.671210516959999737e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.851472500000000210e+01 1.671210516959999737e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.851905000000000356e+01 1.671213439279999946e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.852337500000000148e+01 1.671213439279999946e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.852770000000000294e+01 1.671216361600000155e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.853202500000000441e+01 1.671216361600000155e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.853635000000000232e+01 1.671219283920000009e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.854067500000000379e+01 1.671219283920000009e+01 1.011850000000000023e+02 8.889629999999999654e+01
2.854499999999999815e+01 1.671222206239999863e+01 1.011839999999999975e+02 8.889629999999999654e+01
2.854932499999999962e+01 1.671222206239999863e+01 1.011850000000000023e+02 8.889639999999999986e+01
2.855365000000000109e+01 1.671225128560000073e+01 1.011850000000000023e+02 8.889650000000000318e+01
2.855797499999999900e+01 1.671225128560000073e+01 1.011850000000000023e+02 8.889660000000000650e+01
2.856230000000000047e+01 1.671228050879999927e+01 1.011839999999999975e+02 8.889660000000000650e+01
2.856662500000000193e+01 1.671228050879999927e+01 1.011839999999999975e+02 8.889660000000000650e+01
2.857094999999999985e+01 1.671230973199999781e+01 1.011839999999999975e+02 8.889660000000000650e+01
2.857527500000000131e+01 1.671230973199999781e+01 1.011839999999999975e+02 8.889660000000000650e+01
2.857959999999999923e+01 1.671233895519999990e+01 1.011839999999999975e+02 8.889660000000000650e+01
2.858392500000000069e+01 1.671233895519999990e+01 1.011839999999999975e+02 8.889660000000000650e+01
2.858825000000000216e+01 1.671236817839999844e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.859257500000000007e+01 1.671236817839999844e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.859690000000000154e+01 1.671239740159999698e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.860122500000000301e+01 1.671239740159999698e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.860555000000000092e+01 1.671242662479999908e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.860987500000000239e+01 1.671242662479999908e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.861420000000000030e+01 1.671245584800000117e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.861852500000000177e+01 1.671245584800000117e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.862285000000000323e+01 1.671248507119999971e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.862717500000000115e+01 1.671248507119999971e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.863150000000000261e+01 1.671251429439999825e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.863582500000000408e+01 1.671251429439999825e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.864015000000000200e+01 1.671254351760000034e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.864447500000000346e+01 1.671254351760000034e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.864880000000000138e+01 1.671257274079999888e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.865312500000000284e+01 1.671257274079999888e+01 1.011839999999999975e+02 8.889650000000000318e+01
2.865745000000000431e+01 1.671260196400000098e+01 1.011850000000000023e+02 8.889669999999999561e+01
2.866177499999999867e+01 1.671260196400000098e+01 1.011850000000000023e+02 8.889669999999999561e+01
2.866610000000000014e+01 1.671260196400000098e+01 1.011850000000000023e+02 8.889679999999999893e+01
2.867042499999999805e+01 1.671263118719999952e+01 1.011850000000000023e+02 8.889679999999999893e+01
2.867474999999999952e+01 1.671263118719999952e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.867907500000000098e+01 1.671266041039999806e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.868339999999999890e+01 1.671266041039999806e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.868772500000000036e+01 1.671268963360000015e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.869205000000000183e+01 1.671268963360000015e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.869637499999999974e+01 1.671271885680000224e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.870070000000000121e+01 1.671271885680000224e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.870502499999999912e+01 1.671274807999999723e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.870935000000000059e+01 1.671274807999999723e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.871367500000000206e+01 1.671277730319999932e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.871799999999999997e+01 1.671277730319999932e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.872232500000000144e+01 1.671280652640000142e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.872665000000000290e+01 1.671280652640000142e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.873097500000000082e+01 1.671283574959999996e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.873530000000000229e+01 1.671283574959999996e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.873962500000000020e+01 1.671286497279999850e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.874395000000000167e+01 1.671286497279999850e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.874827500000000313e+01 1.671289419600000059e+01 1.011839999999999975e+02 8.889669999999999561e+01
2.875260000000000105e+01 1.671289419600000059e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.875692500000000251e+01 1.671292341919999913e+01 1.011850000000000023e+02 8.889669999999999561e+01
2.876125000000000398e+01 1.671292341919999913e+01 1.011839999999999975e+02 8.889679999999999893e+01
2.876557500000000189e+01 1.671295264240000122e+01 1.011850000000000023e+02 8.889690000000000225e+01
2.876990000000000336e+01 1.671295264240000122e+01 1.011850000000000023e+02 8.889690000000000225e+01
2.877422499999999772e+01 1.671298186559999976e+01 1.011850000000000023e+02 8.889700000000000557e+01
2.877854999999999919e+01 1.671298186559999976e+01 1.011839999999999975e+02 8.889700000000000557e+01
2.878287500000000065e+01 1.671301108879999830e+01 1.011839999999999975e+02 8.889700000000000557e+01
2.878719999999999857e+01 1.671301108879999830e+01 1.011839999999999975e+02 8.889700000000000557e+01
2.879152500000000003e+01 1.671304031200000040e+01 1.011839999999999975e+02 8.889700000000000557e+01
2.879585000000000150e+01 1.671304031200000040e+01 1.011839999999999975e+02 8.889700000000000557e+01
2.880017499999999941e+01 1.671306953519999894e+01 1.011839999999999975e+02 8.889700000000000557e+01
2.880450000000000088e+01 1.671306953519999894e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.880882499999999879e+01 1.671309875839999748e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.881315000000000026e+01 1.671309875839999748e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.881747500000000173e+01 1.671312798159999957e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.882179999999999964e+01 1.671312798159999957e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.882612500000000111e+01 1.671312798159999957e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.883045000000000258e+01 1.671315720480000167e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.883477500000000049e+01 1.671315720480000167e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.883910000000000196e+01 1.671318642799999665e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.884342499999999987e+01 1.671318642799999665e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.884775000000000134e+01 1.671321565119999875e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.885207500000000280e+01 1.671321565119999875e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.885640000000000072e+01 1.671324487440000084e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.886072500000000218e+01 1.671324487440000084e+01 1.011850000000000023e+02 8.889690000000000225e+01
2.886505000000000365e+01 1.671327409759999938e+01 1.011839999999999975e+02 8.889690000000000225e+01
2.886937500000000156e+01 1.671327409759999938e+01 1.011850000000000023e+02 8.889690000000000225e+01
2.887370000000000303e+01 1.671330332079999792e+01 1.011850000000000023e+02 8.889709999999999468e+01
2.887802500000000094e+01 1.671330332079999792e+01 1.011850000000000023e+02 8.889709999999999468e+01
2.888235000000000241e+01 1.671333254400000001e+01 1.011850000000000023e+02 8.889719999999999800e+01
2.888667500000000388e+01 1.671333254400000001e+01 1.011850000000000023e+02 8.889719999999999800e+01
2.889099999999999824e+01 1.671336176719999855e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.889532499999999970e+01 1.671336176719999855e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.889965000000000117e+01 1.671336176719999855e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.890397499999999908e+01 1.671339099040000065e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.890830000000000055e+01 1.671339099040000065e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.891262499999999847e+01 1.671342021359999919e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.891694999999999993e+01 1.671342021359999919e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.892127500000000140e+01 1.671344943679999773e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.892559999999999931e+01 1.671344943679999773e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.892992500000000078e+01 1.671347865999999982e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.893425000000000225e+01 1.671347865999999982e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.893857500000000016e+01 1.671350788320000191e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.894290000000000163e+01 1.671350788320000191e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.894722499999999954e+01 1.671353710639999690e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.895155000000000101e+01 1.671353710639999690e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.895587500000000247e+01 1.671356632959999899e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.896020000000000039e+01 1.671356632959999899e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.896452500000000185e+01 1.671359555280000109e+01 1.011850000000000023e+02 8.889719999999999800e+01
2.896885000000000332e+01 1.671359555280000109e+01 1.011839999999999975e+02 8.889719999999999800e+01
2.897317500000000123e+01 1.671359555280000109e+01 1.011850000000000023e+02 8.889719999999999800e+01
2.897750000000000270e+01 1.671362477599999963e+01 1.011850000000000023e+02 8.889719999999999800e+01
2.898182500000000061e+01 1.671365399919999817e+01 1.011850000000000023e+02 8.889730000000000132e+01
2.898615000000000208e+01 1.671365399919999817e+01 1.011850000000000023e+02 8.889730000000000132e+01
2.899047500000000355e+01 1.671365399919999817e+01 1.011850000000000023e+02 8.889740000000000464e+01
2.899480000000000146e+01 1.671368322240000026e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.899912500000000293e+01 1.671368322240000026e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.900345000000000439e+01 1.671371244559999880e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.900777500000000231e+01 1.671371244559999880e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.901210000000000022e+01 1.671374166880000089e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.901642499999999814e+01 1.671374166880000089e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.902074999999999960e+01 1.671377089199999944e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.902507500000000107e+01 1.671377089199999944e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.902939999999999898e+01 1.671380011519999798e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.903372500000000045e+01 1.671380011519999798e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.903805000000000192e+01 1.671382933840000007e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.904237499999999983e+01 1.671382933840000007e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.904670000000000130e+01 1.671382933840000007e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.905102499999999921e+01 1.671385856159999861e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.905535000000000068e+01 1.671385856159999861e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.905967500000000214e+01 1.671388778479999715e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.906400000000000006e+01 1.671388778479999715e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.906832500000000152e+01 1.671391700799999924e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.907265000000000299e+01 1.671391700799999924e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.907697500000000090e+01 1.671394623120000134e+01 1.011850000000000023e+02 8.889740000000000464e+01
2.908130000000000237e+01 1.671394623120000134e+01 1.011839999999999975e+02 8.889740000000000464e+01
2.908562500000000028e+01 1.671397545439999632e+01 1.011850000000000023e+02 8.889740000000000464e+01
2.908995000000000175e+01 1.671397545439999632e+01 1.011850000000000023e+02 8.889749999999999375e+01
2.909427500000000322e+01 1.671397545439999632e+01 1.011850000000000023e+02 8.889749999999999375e+01
2.909860000000000113e+01 1.671400467759999842e+01 1.011850000000000023e+02 8.889759999999999707e+01
2.910292500000000260e+01 1.671400467759999842e+01 1.011850000000000023e+02 8.889759999999999707e+01
2.910725000000000406e+01 1.671403390080000051e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.911157500000000198e+01 1.671403390080000051e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.911590000000000344e+01 1.671406312399999905e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.912022500000000136e+01 1.671406312399999905e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.912455000000000283e+01 1.671409234719999759e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.912887500000000429e+01 1.671409234719999759e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.913319999999999865e+01 1.671412157039999968e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.913752500000000012e+01 1.671412157039999968e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.914185000000000159e+01 1.671415079359999822e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.914617499999999950e+01 1.671415079359999822e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.915050000000000097e+01 1.671415079359999822e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.915482499999999888e+01 1.671418001680000032e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.915915000000000035e+01 1.671418001680000032e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.916347500000000181e+01 1.671420923999999886e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.916779999999999973e+01 1.671420923999999886e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.917212500000000119e+01 1.671423846319999740e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.917645000000000266e+01 1.671423846319999740e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.918077500000000057e+01 1.671426768639999949e+01 1.011850000000000023e+02 8.889759999999999707e+01
2.918510000000000204e+01 1.671426768639999949e+01 1.011839999999999975e+02 8.889759999999999707e+01
2.918942499999999995e+01 1.671426768639999949e+01 1.011850000000000023e+02 8.889759999999999707e+01
2.919375000000000142e+01 1.671429690960000158e+01 1.011850000000000023e+02 8.889759999999999707e+01
2.919807500000000289e+01 1.671429690960000158e+01 1.011850000000000023e+02 8.889770000000000039e+01
2.920240000000000080e+01 1.671432613279999657e+01 1.011850000000000023e+02 8.889770000000000039e+01
2.920672500000000227e+01 1.671432613279999657e+01 1.011850000000000023e+02 8.889780000000000371e+01
2.921105000000000018e+01 1.671435535599999866e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.921537500000000165e+01 1.671435535599999866e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.921970000000000312e+01 1.671438457920000076e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.922402500000000103e+01 1.671438457920000076e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.922835000000000250e+01 1.671441380239999930e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.923267500000000396e+01 1.671441380239999930e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.923700000000000188e+01 1.671441380239999930e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.924132500000000334e+01 1.671444302559999784e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.924564999999999770e+01 1.671444302559999784e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.924997499999999917e+01 1.671447224879999993e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.925430000000000064e+01 1.671447224879999993e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.925862499999999855e+01 1.671450147199999847e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.926295000000000002e+01 1.671450147199999847e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.926727500000000148e+01 1.671453069520000057e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.927159999999999940e+01 1.671453069520000057e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.927592500000000086e+01 1.671453069520000057e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.928024999999999878e+01 1.671455991839999911e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.928457500000000024e+01 1.671455991839999911e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.928890000000000171e+01 1.671458914159999765e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.929322499999999962e+01 1.671458914159999765e+01 1.011850000000000023e+02 8.889780000000000371e+01
2.929755000000000109e+01 1.671461836479999974e+01 1.011839999999999975e+02 8.889780000000000371e+01
2.930187500000000256e+01 1.671461836479999974e+01 1.011850000000000023e+02 8.889780000000000371e+01
2.930620000000000047e+01 1.671464758799999828e+01 1.011839999999999975e+02 8.889790000000000703e+01
2.931052500000000194e+01 1.671464758799999828e+01 1.011850000000000023e+02 8.889790000000000703e+01
2.931484999999999985e+01 1.671464758799999828e+01 1.011850000000000023e+02 8.889799999999999613e+01
2.931917500000000132e+01 1.671467681119999682e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.932350000000000279e+01 1.671467681119999682e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.932782500000000070e+01 1.671470603439999891e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.933215000000000217e+01 1.671470603439999891e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.933647500000000363e+01 1.671473525760000101e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.934080000000000155e+01 1.671473525760000101e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.934512500000000301e+01 1.671473525760000101e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.934945000000000093e+01 1.671476448079999599e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.935377500000000239e+01 1.671476448079999599e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.935810000000000386e+01 1.671479370399999809e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.936242499999999822e+01 1.671479370399999809e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.936674999999999969e+01 1.671482292720000018e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.937107500000000115e+01 1.671482292720000018e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.937539999999999907e+01 1.671485215039999872e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.937972500000000053e+01 1.671485215039999872e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.938404999999999845e+01 1.671485215039999872e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.938837499999999991e+01 1.671488137359999726e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.939270000000000138e+01 1.671488137359999726e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.939702499999999930e+01 1.671491059679999935e+01 1.011850000000000023e+02 8.889799999999999613e+01
2.940135000000000076e+01 1.671491059679999935e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.940567500000000223e+01 1.671493981999999789e+01 1.011850000000000023e+02 8.889799999999999613e+01
2.941000000000000014e+01 1.671493981999999789e+01 1.011839999999999975e+02 8.889799999999999613e+01
2.941432500000000161e+01 1.671496904319999999e+01 1.011850000000000023e+02 8.889809999999999945e+01
2.941864999999999952e+01 1.671496904319999999e+01 1.011850000000000023e+02 8.889809999999999945e+01
2.942297500000000099e+01 1.671496904319999999e+01 1.011850000000000023e+02 8.889820000000000277e+01
2.942730000000000246e+01 1.671499826639999853e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.943162500000000037e+01 1.671499826639999853e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.943595000000000184e+01 1.671502748959999707e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.944027500000000330e+01 1.671502748959999707e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.944460000000000122e+01 1.671502748959999707e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.944892500000000268e+01 1.671505671279999916e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.945325000000000060e+01 1.671505671279999916e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.945757500000000206e+01 1.671508593600000125e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.946190000000000353e+01 1.671508593600000125e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.946622500000000144e+01 1.671511515919999979e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.947055000000000291e+01 1.671511515919999979e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.947487500000000438e+01 1.671514438239999834e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.947919999999999874e+01 1.671514438239999834e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.948352500000000020e+01 1.671514438239999834e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.948784999999999812e+01 1.671517360560000043e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.949217499999999959e+01 1.671517360560000043e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.949650000000000105e+01 1.671520282879999897e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.950082499999999897e+01 1.671520282879999897e+01 1.011850000000000023e+02 8.889820000000000277e+01
2.950515000000000043e+01 1.671520282879999897e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.950947500000000190e+01 1.671523205199999751e+01 1.011850000000000023e+02 8.889820000000000277e+01
2.951379999999999981e+01 1.671523205199999751e+01 1.011839999999999975e+02 8.889820000000000277e+01
2.951812500000000128e+01 1.671526127519999960e+01 1.011850000000000023e+02 8.889820000000000277e+01
2.952244999999999919e+01 1.671526127519999960e+01 1.011839999999999975e+02 8.889839999999999520e+01
2.952677500000000066e+01 1.671529049839999814e+01 1.011850000000000023e+02 8.889839999999999520e+01
2.953110000000000213e+01 1.671529049839999814e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.953542500000000004e+01 1.671529049839999814e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.953975000000000151e+01 1.671531972160000024e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.954407500000000297e+01 1.671531972160000024e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.954840000000000089e+01 1.671534894479999878e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.955272500000000235e+01 1.671534894479999878e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.955705000000000027e+01 1.671537816800000087e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.956137500000000173e+01 1.671537816800000087e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.956570000000000320e+01 1.671537816800000087e+01 1.011839999999999975e+02 8.889849999999999852e+01
2.957002500000000111e+01 1.671540739119999941e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.957435000000000258e+01 1.671540739119999941e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.957867500000000405e+01 1.671543661439999795e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.958300000000000196e+01 1.671543661439999795e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.958732500000000343e+01 1.671543661439999795e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.959165000000000134e+01 1.671546583760000004e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.959597500000000281e+01 1.671546583760000004e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.960030000000000427e+01 1.671549506079999858e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.960462499999999864e+01 1.671549506079999858e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.960895000000000010e+01 1.671549506079999858e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.961327500000000157e+01 1.671552428400000068e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.961759999999999948e+01 1.671552428400000068e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.962192500000000095e+01 1.671555350719999922e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.962624999999999886e+01 1.671555350719999922e+01 1.011850000000000023e+02 8.889849999999999852e+01
2.963057500000000033e+01 1.671558273039999776e+01 1.011850000000000023e+02 8.889860000000000184e+01
2.963490000000000180e+01 1.671558273039999776e+01 1.011850000000000023e+02 8.889860000000000184e+01
2.963922499999999971e+01 1.671558273039999776e+01 1.011850000000000023e+02 8.889870000000000516e+01
2.964355000000000118e+01 1.671561195359999985e+01 1.011850000000000023e+02 8.889870000000000516e+01
2.964787500000000264e+01 1.671561195359999985e+01 1.011850000000000023e+02 8.889870000000000516e+01
2.965220000000000056e+01 1.671564117680000194e+01 1.011850000000000023e+02 8.889870000000000516e+01
2.965652500000000202e+01 1.671564117680000194e+01 1.011850000000000023e+02 8.889870000000000516e+01
2.966084999999999994e+01 1.671564117680000194e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.966517500000000140e+01 1.671567039999999693e+01 1.011850000000000023e+02 8.889870000000000516e+01
2.966950000000000287e+01 1.671567039999999693e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.967382500000000078e+01 1.671569962319999902e+01 1.011850000000000023e+02 8.889870000000000516e+01
2.967815000000000225e+01 1.671569962319999902e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.968247500000000372e+01 1.671569962319999902e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.968680000000000163e+01 1.671572884640000112e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.969112500000000310e+01 1.671572884640000112e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.969545000000000101e+01 1.671575806959999966e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.969977500000000248e+01 1.671575806959999966e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.970410000000000394e+01 1.671575806959999966e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.970842500000000186e+01 1.671578729279999820e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.971275000000000333e+01 1.671578729279999820e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.971707500000000479e+01 1.671581651600000029e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.972139999999999915e+01 1.671581651600000029e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.972572500000000062e+01 1.671581651600000029e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.973004999999999853e+01 1.671584573919999883e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.973437500000000000e+01 1.671584573919999883e+01 1.011839999999999975e+02 8.889860000000000184e+01
2.973870000000000147e+01 1.671587496240000092e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.974302499999999938e+01 1.671587496240000092e+01 1.011839999999999975e+02 8.889870000000000516e+01
2.974735000000000085e+01 1.671590418559999947e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.975167499999999876e+01 1.671590418559999947e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.975600000000000023e+01 1.671590418559999947e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.976032500000000169e+01 1.671593340879999801e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.976464999999999961e+01 1.671593340879999801e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.976897500000000107e+01 1.671596263200000010e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.977330000000000254e+01 1.671596263200000010e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.977762500000000045e+01 1.671596263200000010e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.978195000000000192e+01 1.671599185520000219e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.978627499999999984e+01 1.671599185520000219e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.979060000000000130e+01 1.671602107839999718e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.979492500000000277e+01 1.671602107839999718e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.979925000000000068e+01 1.671605030159999927e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.980357500000000215e+01 1.671605030159999927e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.980790000000000362e+01 1.671605030159999927e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.981222500000000153e+01 1.671607952480000137e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.981655000000000300e+01 1.671607952480000137e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.982087500000000091e+01 1.671610874799999991e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.982520000000000238e+01 1.671610874799999991e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.982952500000000384e+01 1.671610874799999991e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.983384999999999820e+01 1.671613797119999845e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.983817499999999967e+01 1.671613797119999845e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.984250000000000114e+01 1.671616719440000054e+01 1.011839999999999975e+02 8.889879999999999427e+01
2.984682499999999905e+01 1.671616719440000054e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.985115000000000052e+01 1.671616719440000054e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.985547499999999843e+01 1.671619641759999908e+01 1.011839999999999975e+02 8.889900000000000091e+01
2.985979999999999990e+01 1.671619641759999908e+01 1.011839999999999975e+02 8.889900000000000091e+01
2.986412500000000136e+01 1.671622564080000117e+01 1.011839999999999975e+02 8.889900000000000091e+01
2.986844999999999928e+01 1.671622564080000117e+01 1.011839999999999975e+02 8.889900000000000091e+01
2.987277500000000074e+01 1.671622564080000117e+01 1.011839999999999975e+02 8.889900000000000091e+01
2.987710000000000221e+01 1.671625486399999971e+01 1.011839999999999975e+02 8.889900000000000091e+01
2.988142500000000013e+01 1.671625486399999971e+01 1.011839999999999975e+02 8.889900000000000091e+01
2.988575000000000159e+01 1.671628408719999825e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.989007499999999951e+01 1.671628408719999825e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.989440000000000097e+01 1.671631331040000035e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.989872500000000244e+01 1.671631331040000035e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.990305000000000035e+01 1.671631331040000035e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.990737500000000182e+01 1.671634253359999889e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.991170000000000329e+01 1.671634253359999889e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.991602500000000120e+01 1.671637175679999743e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.992035000000000267e+01 1.671637175679999743e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.992467500000000058e+01 1.671637175679999743e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.992900000000000205e+01 1.671640097999999952e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.993332500000000351e+01 1.671640097999999952e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.993765000000000143e+01 1.671643020320000161e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.994197500000000289e+01 1.671643020320000161e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.994630000000000436e+01 1.671643020320000161e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.995062499999999872e+01 1.671645942639999660e+01 1.011839999999999975e+02 8.889889999999999759e+01
2.995495000000000019e+01 1.671645942639999660e+01 1.011839999999999975e+02 8.889910000000000423e+01
2.995927499999999810e+01 1.671648864959999869e+01 1.011839999999999975e+02 8.889910000000000423e+01
2.996359999999999957e+01 1.671648864959999869e+01 1.011839999999999975e+02 8.889919999999999334e+01
2.996792500000000103e+01 1.671648864959999869e+01 1.011839999999999975e+02 8.889919999999999334e+01
2.997224999999999895e+01 1.671651787280000079e+01 1.011839999999999975e+02 8.889919999999999334e+01
2.997657500000000041e+01 1.671651787280000079e+01 1.011839999999999975e+02 8.889919999999999334e+01
2.998090000000000188e+01 1.671654709599999933e+01 1.011839999999999975e+02 8.889919999999999334e+01
2.998522499999999980e+01 1.671654709599999933e+01 1.011839999999999975e+02 8.889919999999999334e+01
2.998955000000000126e+01 1.671654709599999933e+01 1.011839999999999975e+02 8.889919999999999334e+01
2.999387499999999918e+01 1.671657631919999787e+01 1.011839999999999975e+02 8.889919999999999334e+01
2.999820000000000064e+01 1.671657631919999787e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.000252500000000211e+01 1.671660554239999996e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.000685000000000002e+01 1.671660554239999996e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.001117500000000149e+01 1.671660554239999996e+01 1.011839999999999975e+02 8.889910000000000423e+01
3.001550000000000296e+01 1.671663476559999850e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.001982500000000087e+01 1.671663476559999850e+01 1.011839999999999975e+02 8.889910000000000423e+01
3.002415000000000234e+01 1.671666398880000060e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.002847500000000025e+01 1.671666398880000060e+01 1.011839999999999975e+02 8.889910000000000423e+01
3.003280000000000172e+01 1.671666398880000060e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.003712500000000318e+01 1.671669321199999914e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.004145000000000110e+01 1.671669321199999914e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.004577500000000256e+01 1.671672243519999768e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.005010000000000403e+01 1.671672243519999768e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.005442500000000194e+01 1.671672243519999768e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.005875000000000341e+01 1.671675165839999977e+01 1.011839999999999975e+02 8.889919999999999334e+01
3.006307500000000132e+01 1.671675165839999977e+01 1.011839999999999975e+02 8.889929999999999666e+01
3.006740000000000279e+01 1.671678088160000186e+01 1.011839999999999975e+02 8.889929999999999666e+01
3.007172500000000426e+01 1.671678088160000186e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.007604999999999862e+01 1.671678088160000186e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.008037500000000009e+01 1.671681010479999685e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.008470000000000155e+01 1.671681010479999685e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.008902499999999947e+01 1.671683932799999894e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.009335000000000093e+01 1.671683932799999894e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.009767499999999885e+01 1.671683932799999894e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.010200000000000031e+01 1.671686855120000104e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.010632500000000178e+01 1.671686855120000104e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.011064999999999969e+01 1.671689777439999958e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.011497500000000116e+01 1.671689777439999958e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.011930000000000263e+01 1.671689777439999958e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.012362500000000054e+01 1.671692699759999812e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.012795000000000201e+01 1.671692699759999812e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.013227499999999992e+01 1.671695622080000021e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.013660000000000139e+01 1.671695622080000021e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.014092500000000285e+01 1.671695622080000021e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.014525000000000077e+01 1.671698544399999875e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.014957500000000223e+01 1.671698544399999875e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.015390000000000370e+01 1.671701466720000084e+01 1.011839999999999975e+02 8.889939999999999998e+01
3.015822500000000161e+01 1.671701466720000084e+01 1.011839999999999975e+02 8.889939999999999998e+01


==> anc/Fig3/muf4_stats_forMD.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.324999999999999852e-03 5.276570215200000052e-02 9.550289999999999679e+01 9.439170000000000016e+01
8.649999999999999703e-03 1.046137958240000027e-01 9.572679999999999723e+01 9.425900000000000034e+01
1.297500000000000042e-02 1.563587315999999949e-01 9.574370000000000402e+01 9.422650000000000148e+01
1.729999999999999941e-02 2.067617380319999865e-01 9.586230000000000473e+01 9.394559999999999889e+01
2.162500000000000186e-02 2.561544984399999891e-01 9.602389999999999759e+01 9.375969999999999516e+01
2.595000000000000084e-02 3.042427352000000029e-01 9.629210000000000491e+01 9.361299999999999955e+01
3.027500000000000330e-02 3.514732710399999793e-01 9.643999999999999773e+01 9.340829999999999700e+01
3.459999999999999881e-02 3.977686644799999782e-01 9.655889999999999418e+01 9.317950000000000443e+01
3.892500000000000127e-02 4.434825162400000131e-01 9.670300000000000296e+01 9.299530000000000030e+01
4.325000000000000372e-02 4.886119039999999303e-01 9.690970000000000084e+01 9.297129999999999939e+01
4.757499999999999923e-02 5.334315258399999760e-01 9.707540000000000191e+01 9.299939999999999429e+01
5.190000000000000169e-02 5.779180031999999745e-01 9.709350000000000591e+01 9.302110000000000412e+01
5.622499999999999720e-02 6.219018415199999428e-01 9.703929999999999723e+01 9.308570000000000277e+01
6.055000000000000659e-02 6.653070604799999899e-01 9.700409999999999400e+01 9.296959999999999980e+01
6.487500000000000211e-02 7.079875440799999753e-01 9.696460000000000434e+01 9.282819999999999538e+01
6.919999999999999762e-02 7.499900494400000284e-01 9.704389999999999361e+01 9.268899999999999295e+01
7.352500000000000702e-02 7.914636148799999438e-01 9.716169999999999618e+01 9.262040000000000362e+01
7.785000000000000253e-02 8.324783760799999710e-01 9.729670000000000130e+01 9.257349999999999568e+01
8.217499999999999805e-02 8.731483035200000575e-01 9.731369999999999720e+01 9.243659999999999854e+01
8.650000000000000744e-02 9.135406105599999105e-01 9.733859999999999957e+01 9.228480000000000416e+01
9.082500000000000295e-02 9.537546560800000961e-01 9.745990000000000464e+01 9.220289999999999964e+01
9.514999999999999847e-02 9.938547311200000012e-01 9.759900000000000375e+01 9.227070000000000505e+01
9.947500000000000786e-02 1.033937272239999983e+00 9.774190000000000111e+01 9.232410000000000139e+01
1.038000000000000034e-01 1.073937988399999766e+00 9.771590000000000487e+01 9.238689999999999714e+01
1.081250000000000128e-01 1.113661084159999870e+00 9.758589999999999520e+01 9.242180000000000462e+01
1.124499999999999944e-01 1.152878618559999957e+00 9.747530000000000427e+01 9.228180000000000405e+01
1.167750000000000038e-01 1.191733785280000069e+00 9.749299999999999500e+01 9.222280000000000655e+01
1.211000000000000132e-01 1.230141837039999908e+00 9.763290000000000646e+01 9.220080000000000098e+01
1.254250000000000087e-01 1.268231355920000025e+00 9.775839999999999463e+01 9.212890000000000157e+01
1.297500000000000042e-01 1.306031565119999849e+00 9.784659999999999513e+01 9.196099999999999852e+01
1.340749999999999997e-01 1.343641823520000056e+00 9.786530000000000484e+01 9.185070000000000334e+01
1.383999999999999952e-01 1.381094276640000063e+00 9.788070000000000448e+01 9.174649999999999750e+01
1.427250000000000185e-01 1.418470749439999956e+00 9.797110000000000696e+01 9.175010000000000332e+01
1.470500000000000140e-01 1.455806309760000028e+00 9.807500000000000284e+01 9.182769999999999300e+01
1.513750000000000095e-01 1.493182782559999922e+00 9.820229999999999393e+01 9.192369999999999663e+01
1.557000000000000051e-01 1.530348848319999844e+00 9.826200000000000045e+01 9.202719999999999345e+01
1.600250000000000006e-01 1.567322040959999940e+00 9.825570000000000448e+01 9.204970000000000141e+01
1.643499999999999961e-01 1.604187107759999842e+00 9.822350000000000136e+01 9.199009999999999820e+01
1.686750000000000194e-01 1.640815466639999887e+00 9.809210000000000207e+01 9.189679999999999893e+01
1.730000000000000149e-01 1.677072690879999994e+00 9.802030000000000598e+01 9.186660000000000537e+01
1.773250000000000104e-01 1.713017226879999910e+00 9.812000000000000455e+01 9.187890000000000157e+01
1.816500000000000059e-01 1.748695831759999875e+00 9.822129999999999939e+01 9.185250000000000625e+01
1.859750000000000014e-01 1.784164029600000090e+00 9.831829999999999359e+01 9.172440000000000282e+01
1.902999999999999969e-01 1.819462732879999933e+00 9.835869999999999891e+01 9.158889999999999532e+01
1.946249999999999925e-01 1.854644543360000064e+00 9.834380000000000166e+01 9.147669999999999391e+01
1.989500000000000157e-01 1.889750373520000082e+00 9.835330000000000439e+01 9.145300000000000296e+01
2.032750000000000112e-01 1.924826980480000005e+00 9.844549999999999557e+01 9.147839999999999350e+01
2.076000000000000068e-01 1.959929888320000035e+00 9.853830000000000666e+01 9.154890000000000327e+01
2.119250000000000300e-01 1.994968505119999902e+00 9.864579999999999416e+01 9.161539999999999395e+01
2.162500000000000255e-01 2.029817171119999930e+00 9.856659999999999400e+01 9.168750000000000000e+01
2.205749999999999933e-01 2.064958069120000239e+00 9.850700000000000500e+01 9.143670000000000186e+01
2.248999999999999888e-01 2.098827757919999648e+00 9.847920000000000584e+01 9.140949999999999420e+01
2.292250000000000121e-01 2.132650689599999705e+00 9.841809999999999548e+01 9.141910000000000025e+01
2.335500000000000076e-01 2.166435631119999705e+00 9.835779999999999745e+01 9.137680000000000291e+01
2.378750000000000031e-01 2.200182582480000093e+00 9.842440000000000566e+01 9.134199999999999875e+01
2.422000000000000264e-01 2.233923689199999618e+00 9.853040000000000020e+01 9.129540000000000077e+01
2.465250000000000219e-01 2.267694019119999904e+00 9.864109999999999445e+01 9.129290000000000305e+01
2.508500000000000174e-01 2.301514028480000196e+00 9.873380000000000223e+01 9.133329999999999416e+01
2.551749999999999852e-01 2.335436319039999820e+00 9.870969999999999800e+01 9.135720000000000596e+01
2.595000000000000084e-01 2.369379065840000020e+00 9.868340000000000600e+01 9.138160000000000593e+01
2.638250000000000317e-01 2.403210764479999817e+00 9.868489999999999895e+01 9.141410000000000480e+01
2.681499999999999995e-01 2.436723930239999891e+00 9.857040000000000646e+01 9.140269999999999584e+01
2.724750000000000227e-01 2.469921485440000009e+00 9.849609999999999843e+01 9.136709999999999354e+01
2.767999999999999905e-01 2.502820963999999648e+00 9.849429999999999552e+01 9.129489999999999839e+01
2.811250000000000138e-01 2.535483734639999653e+00 9.852330000000000609e+01 9.120029999999999859e+01
2.854500000000000370e-01 2.567924408959999738e+00 9.855620000000000402e+01 9.116769999999999641e+01
2.897750000000000048e-01 2.600201433359999648e+00 9.858650000000000091e+01 9.114650000000000318e+01
2.941000000000000281e-01 2.632323574800000010e+00 9.856390000000000384e+01 9.111899999999999977e+01
2.984250000000000513e-01 2.664358046639999866e+00 9.852559999999999718e+01 9.107970000000000255e+01
3.027500000000000191e-01 2.696304848879999660e+00 9.855200000000000671e+01 9.102649999999999864e+01
3.070749999999999869e-01 2.728231194879999766e+00 9.862909999999999400e+01 9.091259999999999764e+01
3.114000000000000101e-01 2.760137084639999738e+00 9.874360000000000070e+01 9.088030000000000541e+01
3.157249999999999779e-01 2.792083886879999977e+00 9.885200000000000387e+01 9.094060000000000343e+01
3.200500000000000012e-01 2.824077446239999567e+00 9.885299999999999443e+01 9.102400000000000091e+01
3.243750000000000244e-01 2.856217121599999853e+00 9.883960000000000434e+01 9.108689999999999998e+01
3.286999999999999922e-01 2.888827290479999643e+00 9.892539999999999623e+01 9.090630000000000166e+01
3.330250000000000155e-01 2.919999677919999925e+00 9.892050000000000409e+01 9.090290000000000248e+01
3.373500000000000387e-01 2.951017182399999772e+00 9.889770000000000039e+01 9.092059999999999320e+01
3.416750000000000065e-01 2.981964551199999924e+00 9.890959999999999752e+01 9.092789999999999395e+01
3.460000000000000298e-01 3.012824250399999571e+00 9.895090000000000430e+01 9.096769999999999357e+01
3.503250000000000530e-01 3.043654726399999788e+00 9.899399999999999977e+01 9.097150000000000603e+01
3.546500000000000208e-01 3.074485202399999562e+00 9.904160000000000252e+01 9.089780000000000371e+01
3.589750000000000441e-01 3.105315678399999779e+00 9.901470000000000482e+01 9.081409999999999627e+01
3.633000000000000118e-01 3.136175377599999869e+00 9.893070000000000164e+01 9.077750000000000341e+01
3.676250000000000351e-01 3.167122746400000022e+00 9.884959999999999525e+01 9.078509999999999991e+01
3.719500000000000028e-01 3.197982445600000112e+00 9.880289999999999395e+01 9.079940000000000566e+01
3.762749999999999706e-01 3.228754475199999696e+00 9.878660000000000707e+01 9.081279999999999575e+01
3.805999999999999939e-01 3.259321942400000172e+00 9.882859999999999445e+01 9.082689999999999486e+01
3.849250000000000171e-01 3.289626400800000017e+00 9.894310000000000116e+01 9.084499999999999886e+01
3.892499999999999849e-01 3.319726296799999865e+00 9.893689999999999429e+01 9.074630000000000507e+01
3.935750000000000082e-01 3.349650853600000033e+00 9.897239999999999327e+01 9.074790000000000134e+01
3.979000000000000314e-01 3.379429294399999506e+00 9.900390000000000157e+01 9.076380000000000337e+01
4.022249999999999992e-01 3.409061619199999615e+00 9.900130000000000052e+01 9.075400000000000489e+01
4.065500000000000225e-01 3.438635497599999535e+00 9.900039999999999907e+01 9.076640000000000441e+01
4.108750000000000457e-01 3.468092483199999965e+00 9.904210000000000491e+01 9.078549999999999898e+01
4.152000000000000135e-01 3.497520245599999633e+00 9.910160000000000480e+01 9.080429999999999779e+01
4.195250000000000368e-01 3.526948008000000190e+00 9.912990000000000634e+01 9.075530000000000541e+01
4.238500000000000600e-01 3.556346547199999986e+00 9.918189999999999884e+01 9.076279999999999859e+01
4.281750000000000278e-01 3.585803532799999527e+00 9.919509999999999650e+01 9.076670000000000016e+01
4.325000000000000511e-01 3.615318964800000145e+00 9.915359999999999729e+01 9.070359999999999445e+01
4.368250000000000188e-01 3.644571388000000134e+00 9.923609999999999332e+01 9.057999999999999829e+01
4.411499999999999866e-01 3.673560802400000380e+00 9.929389999999999361e+01 9.047870000000000346e+01
4.454750000000000099e-01 3.702637886400000244e+00 9.936400000000000432e+01 9.040569999999999595e+01
4.497999999999999776e-01 3.731744193599999981e+00 9.943789999999999907e+01 9.041450000000000387e+01
4.541250000000000009e-01 3.760879724000000035e+00 9.942149999999999466e+01 9.042919999999999447e+01
4.584500000000000242e-01 3.790219816800000086e+00 9.940959999999999752e+01 9.042069999999999652e+01
4.627749999999999919e-01 3.819530686400000263e+00 9.937850000000000250e+01 9.042180000000000462e+01
4.671000000000000152e-01 3.848695440000000190e+00 9.928119999999999834e+01 9.052039999999999509e+01
4.714250000000000385e-01 3.877597184799999930e+00 9.918280000000000030e+01 9.054070000000000107e+01
4.757500000000000062e-01 3.906294367200000117e+00 9.915949999999999420e+01 9.055230000000000246e+01
4.800750000000000295e-01 3.934728540800000118e+00 9.917279999999999518e+01 9.052540000000000475e+01
4.844000000000000528e-01 3.963045821600000185e+00 9.923569999999999425e+01 9.049890000000000612e+01
4.887250000000000205e-01 3.991158539999999810e+00 9.930429999999999779e+01 9.046890000000000498e+01
4.930500000000000438e-01 4.019154365599999501e+00 9.936180000000000234e+01 9.045470000000000255e+01
4.973750000000000671e-01 4.047033298399999701e+00 9.934130000000000393e+01 9.049089999999999634e+01
5.017000000000000348e-01 4.074824561599999839e+00 9.932150000000000034e+01 9.050449999999999307e+01
5.060250000000000581e-01 4.102528155199999915e+00 9.932680000000000575e+01 9.049850000000000705e+01
5.103499999999999703e-01 4.130231748799999103e+00 9.936299999999999955e+01 9.043389999999999418e+01
5.146749999999999936e-01 4.157876895999999434e+00 9.943070000000000164e+01 9.033669999999999334e+01
5.190000000000000169e-01 4.185522043199999764e+00 9.950929999999999609e+01 9.027509999999999479e+01
5.233250000000000401e-01 4.213167190399999207e+00 9.959279999999999688e+01 9.026900000000000546e+01
5.276500000000000634e-01 4.240900007199999600e+00 9.958350000000000080e+01 9.027540000000000475e+01
5.319749999999999757e-01 4.268632823999999992e+00 9.957999999999999829e+01 9.027840000000000487e+01
5.362999999999999989e-01 4.296394863999999814e+00 9.957949999999999591e+01 9.031350000000000477e+01
5.406250000000000222e-01 4.324069234399999573e+00 9.952689999999999770e+01 9.040189999999999770e+01
5.449500000000000455e-01 4.351889720800000028e+00 9.965869999999999607e+01 9.018659999999999854e+01
5.492750000000000687e-01 4.378950404000000241e+00 9.952800000000000580e+01 9.015529999999999688e+01
5.535999999999999810e-01 4.405923417600000391e+00 9.945130000000000337e+01 9.015000000000000568e+01
5.579250000000000043e-01 4.432808761599999592e+00 9.943160000000000309e+01 9.013519999999999754e+01
5.622500000000000275e-01 4.459606435999999619e+00 9.944870000000000232e+01 9.010479999999999734e+01
5.665750000000000508e-01 4.486345663999999900e+00 9.949250000000000682e+01 9.006040000000000134e+01
5.709000000000000741e-01 4.512997222400000119e+00 9.954489999999999839e+01 9.001269999999999527e+01
5.752250000000000973e-01 4.539619557600000022e+00 9.955280000000000484e+01 8.996769999999999357e+01
5.795500000000000096e-01 4.566212669599999607e+00 9.951970000000000027e+01 8.994939999999999714e+01
5.838750000000000329e-01 4.592776558399999765e+00 9.948990000000000578e+01 9.001019999999999754e+01
5.882000000000000561e-01 4.619369670399999350e+00 9.949750000000000227e+01 9.007829999999999870e+01
5.925250000000000794e-01 4.645962782399999824e+00 9.954970000000000141e+01 9.011899999999999977e+01
5.968500000000001027e-01 4.672555894400000298e+00 9.963379999999999370e+01 9.019650000000000034e+01
6.011750000000001259e-01 4.699032113599999505e+00 9.971439999999999770e+01 9.026900000000000546e+01
6.055000000000000382e-01 4.725391440000000109e+00 9.978849999999999909e+01 9.033089999999999975e+01
6.098249999999999504e-01 4.751663096799999764e+00 9.978539999999999566e+01 9.029110000000000014e+01
6.141499999999999737e-01 4.777876307199999673e+00 9.976709999999999923e+01 9.023879999999999768e+01
6.184749999999999970e-01 4.804060294400000153e+00 9.976269999999999527e+01 9.019169999999999732e+01
6.228000000000000203e-01 4.830215058399999428e+00 9.976680000000000348e+01 9.014530000000000598e+01
6.271249999999999325e-01 4.856223706399999784e+00 9.972899999999999920e+01 9.012949999999999307e+01
6.314499999999999558e-01 4.882086238399999445e+00 9.962489999999999668e+01 9.014209999999999923e+01
6.357749999999999790e-01 4.907802654400000186e+00 9.962220000000000653e+01 9.015219999999999345e+01
6.401000000000000023e-01 4.933372954399999344e+00 9.961129999999999995e+01 9.015229999999999677e+01
6.444250000000000256e-01 4.958884807999999644e+00 9.962250000000000227e+01 9.009850000000000136e+01
6.487500000000000488e-01 4.984279768799999566e+00 9.964499999999999602e+01 9.004649999999999466e+01
6.530749999999999611e-01 5.009645506400000059e+00 1.000289999999999964e+02 8.996899999999999409e+01
6.573999999999999844e-01 5.035157360000000359e+00 9.992579999999999529e+01 8.995940000000000225e+01
6.617250000000000076e-01 5.060639990399999455e+00 9.981799999999999784e+01 8.995950000000000557e+01
6.660500000000000309e-01 5.086151843999999755e+00 9.972620000000000573e+01 8.997029999999999461e+01
6.703750000000000542e-01 5.111605251199999422e+00 9.964969999999999573e+01 8.997759999999999536e+01
6.747000000000000774e-01 5.137000211999999344e+00 9.966039999999999566e+01 8.998050000000000637e+01
6.790249999999999897e-01 5.162395172800000154e+00 9.973139999999999361e+01 8.997110000000000696e+01
6.833500000000000130e-01 5.187644017600000268e+00 9.979030000000000200e+01 9.002230000000000132e+01
6.876750000000000362e-01 5.212746746399999687e+00 9.982110000000000127e+01 9.010509999999999309e+01
6.920000000000000595e-01 5.237674135999999869e+00 9.985590000000000543e+01 9.013859999999999673e+01
6.963250000000000828e-01 5.262455409599999356e+00 9.989029999999999632e+01 9.009690000000000509e+01
7.006500000000001060e-01 5.287119790399999353e+00 9.991649999999999920e+01 9.005270000000000152e+01
7.049750000000000183e-01 5.311696501600000175e+00 9.995380000000000109e+01 9.000730000000000075e+01
7.093000000000000416e-01 5.336185543200000048e+00 9.998850000000000193e+01 8.995959999999999468e+01
7.136250000000000648e-01 5.360586915199998970e+00 1.000409999999999968e+02 8.994270000000000209e+01
7.179500000000000881e-01 5.384929840799999035e+00 1.000889999999999986e+02 8.994960000000000377e+01
7.222750000000001114e-01 5.409214319999999354e+00 1.001260000000000048e+02 8.997899999999999920e+01
7.266000000000000236e-01 5.433469576000000245e+00 1.001700000000000017e+02 8.999639999999999418e+01
7.309250000000000469e-01 5.457724832000000248e+00 1.002399999999999949e+02 8.992870000000000630e+01
7.352500000000000702e-01 5.481950864799999934e+00 1.002429999999999950e+02 8.984659999999999513e+01
7.395750000000000934e-01 5.506206120799999937e+00 1.001910000000000025e+02 8.976390000000000668e+01
7.439000000000000057e-01 5.530490599999999368e+00 1.001099999999999994e+02 8.969039999999999679e+01
7.482250000000000290e-01 5.554833525599999433e+00 1.000270000000000010e+02 8.966920000000000357e+01
7.525499999999999412e-01 5.579118004799999753e+00 9.993580000000000041e+01 8.968980000000000530e+01
7.568749999999999645e-01 5.603314814400000010e+00 9.985370000000000346e+01 8.970999999999999375e+01
7.611999999999999877e-01 5.627394731199999001e+00 1.002849999999999966e+02 8.950669999999999504e+01
7.655250000000000110e-01 5.651182415999999264e+00 1.001749999999999972e+02 8.957649999999999579e+01
7.698500000000000343e-01 5.675057770399999590e+00 1.000739999999999981e+02 8.963989999999999725e+01
7.741749999999999465e-01 5.699050017599999407e+00 9.998629999999999995e+01 8.969840000000000657e+01
7.784999999999999698e-01 5.723071487999999540e+00 9.992910000000000537e+01 8.974880000000000280e+01
7.828249999999999931e-01 5.747034511999999928e+00 9.991289999999999338e+01 8.980209999999999582e+01
7.871500000000000163e-01 5.770822196800000192e+00 9.996309999999999718e+01 8.986549999999999727e+01
7.914750000000000396e-01 5.794492988799999189e+00 1.000240000000000009e+02 8.993129999999999313e+01
7.958000000000000629e-01 5.817988441599998950e+00 1.000610000000000070e+02 8.993179999999999552e+01
8.001249999999999751e-01 5.841367001600000108e+00 1.001009999999999991e+02 8.988280000000000314e+01
8.044499999999999984e-01 5.864657891999999428e+00 1.001440000000000055e+02 8.983410000000000650e+01
8.087750000000000217e-01 5.887802666399999829e+00 1.002030000000000030e+02 8.978230000000000643e+01
8.131000000000000449e-01 5.910888994399999596e+00 1.002409999999999997e+02 8.972690000000000055e+01
8.174250000000000682e-01 5.933887652800000190e+00 1.002699999999999960e+02 8.969920000000000471e+01
8.217500000000000915e-01 5.956798641599999833e+00 1.002690000000000055e+02 8.968309999999999604e+01
8.260750000000000037e-01 5.979680407200000047e+00 1.003070000000000022e+02 8.969410000000000593e+01
8.304000000000000270e-01 6.002503726399999628e+00 1.003430000000000035e+02 8.971970000000000312e+01
8.347250000000000503e-01 6.025297822399999781e+00 1.003739999999999952e+02 8.968110000000000070e+01
8.390500000000000735e-01 6.048062695199999617e+00 1.004270000000000067e+02 8.961809999999999832e+01
8.433750000000000968e-01 6.070827568000000340e+00 1.004890000000000043e+02 8.955540000000000589e+01
8.477000000000001201e-01 6.093592440800000176e+00 1.005289999999999964e+02 8.948860000000000525e+01
8.520250000000000323e-01 6.116386536800000329e+00 1.004609999999999985e+02 8.941960000000000264e+01
8.563500000000000556e-01 6.139209855999999021e+00 1.003880000000000052e+02 8.942300000000000182e+01
8.606750000000000789e-01 6.162062398399999807e+00 1.003029999999999973e+02 8.944660000000000366e+01
8.650000000000001021e-01 6.184973387199999451e+00 1.002240000000000038e+02 8.950419999999999732e+01
8.693250000000001254e-01 6.207650590400000112e+00 1.003439999999999941e+02 8.948609999999999332e+01
8.736500000000000377e-01 6.230298570399999569e+00 1.002480000000000047e+02 8.954699999999999704e+01
8.779750000000000609e-01 6.253004996799999660e+00 1.001620000000000061e+02 8.959539999999999793e+01
8.822999999999999732e-01 6.275565307199999054e+00 1.000819999999999936e+02 8.963269999999999982e+01
8.866249999999999964e-01 6.298037948000000164e+00 1.000840000000000032e+02 8.967260000000000275e+01
8.909500000000000197e-01 6.320393696000000006e+00 1.001449999999999960e+02 8.968630000000000280e+01
8.952750000000000430e-01 6.342632551200000357e+00 1.002049999999999983e+02 8.963859999999999673e+01
8.995999999999999552e-01 6.364754513599999441e+00 1.002399999999999949e+02 8.957319999999999993e+01
9.039249999999999785e-01 6.386788806399999352e+00 1.002699999999999960e+02 8.952280000000000371e+01
9.082500000000000018e-01 6.408706206399999772e+00 1.003040000000000020e+02 8.947499999999999432e+01
9.125750000000000250e-01 6.430565159999999558e+00 1.003289999999999935e+02 8.942600000000000193e+01
9.169000000000000483e-01 6.452336443999999283e+00 1.003589999999999947e+02 8.939709999999999468e+01
9.212249999999999606e-01 6.474020058399999833e+00 1.003930000000000007e+02 8.935490000000000066e+01
9.255499999999999838e-01 6.495674449600000067e+00 1.004170000000000016e+02 8.935190000000000055e+01
9.298750000000000071e-01 6.517270394399999667e+00 1.004560000000000031e+02 8.934499999999999886e+01
9.342000000000000304e-01 6.538837115999999838e+00 1.005000000000000000e+02 8.929179999999999495e+01
9.385250000000000536e-01 6.560403837600000010e+00 1.005379999999999967e+02 8.923969999999999914e+01
9.428500000000000769e-01 6.581912112800000436e+00 1.005690000000000026e+02 8.919469999999999743e+01
9.471749999999999892e-01 6.603449611199999403e+00 1.006219999999999999e+02 8.913079999999999359e+01
9.515000000000000124e-01 6.624987109599999258e+00 1.006850000000000023e+02 8.906069999999999709e+01
9.558250000000000357e-01 6.646524608000000001e+00 1.006689999999999969e+02 8.904500000000000171e+01
9.601500000000000590e-01 6.668091329599999284e+00 1.005979999999999990e+02 8.905159999999999343e+01
9.644750000000000822e-01 6.689716497600000089e+00 1.005300000000000011e+02 8.907429999999999382e+01
9.688000000000001055e-01 6.711370888799999435e+00 1.004569999999999936e+02 8.917019999999999413e+01
9.731250000000000178e-01 6.733083726399999414e+00 1.003810000000000002e+02 8.926160000000000139e+01
9.774500000000000410e-01 6.754855010399999138e+00 1.004770000000000039e+02 8.948520000000000607e+01
9.817750000000000643e-01 6.776041830399999633e+00 1.003910000000000053e+02 8.949500000000000455e+01
9.861000000000000876e-01 6.797199427199999811e+00 1.003169999999999931e+02 8.946460000000000434e+01
9.904250000000001108e-01 6.818298577599999355e+00 1.002620000000000005e+02 8.942270000000000607e+01
9.947500000000001341e-01 6.839310058399999726e+00 1.003139999999999930e+02 8.937690000000000623e+01
9.990750000000000464e-01 6.860233869599999146e+00 1.003700000000000045e+02 8.933039999999999736e+01
1.003400000000000070e+00 6.881070011200000280e+00 1.004150000000000063e+02 8.929519999999999413e+01
1.007725000000000204e+00 6.901818483199999577e+00 1.004380000000000024e+02 8.932210000000000605e+01
1.012050000000000116e+00 6.922537732000000332e+00 1.004629999999999939e+02 8.934520000000000550e+01
1.016375000000000028e+00 6.943140087999999821e+00 1.004950000000000045e+02 8.936799999999999500e+01
1.020699999999999941e+00 6.963713220799999881e+00 1.004989999999999952e+02 8.938509999999999422e+01
1.025025000000000075e+00 6.984227907199999308e+00 1.004989999999999952e+02 8.931570000000000675e+01
1.029349999999999987e+00 7.004713370399999306e+00 1.005229999999999961e+02 8.924509999999999366e+01
1.033674999999999899e+00 7.025169610399999875e+00 1.005559999999999974e+02 8.917749999999999488e+01
1.038000000000000034e+00 7.045567403999999812e+00 1.006029999999999944e+02 8.910989999999999611e+01
1.042324999999999946e+00 7.065965197599999748e+00 1.006470000000000056e+02 8.903940000000000055e+01
1.046650000000000080e+00 7.086362991199999684e+00 1.006860000000000070e+02 8.900180000000000291e+01
1.050974999999999993e+00 7.106760784799999620e+00 1.007199999999999989e+02 8.900889999999999702e+01
1.055300000000000127e+00 7.127158578399999556e+00 1.007570000000000050e+02 8.902249999999999375e+01
1.059625000000000039e+00 7.147585595199999808e+00 1.008179999999999978e+02 8.903549999999999898e+01
1.063949999999999951e+00 7.168041835199999490e+00 1.008209999999999980e+02 8.904420000000000357e+01
1.068275000000000086e+00 7.188556521599999805e+00 1.008139999999999930e+02 8.905060000000000286e+01
1.072599999999999998e+00 7.209012761599999486e+00 1.008040000000000020e+02 8.906239999999999668e+01
1.076925000000000132e+00 7.229410555199999422e+00 1.007660000000000053e+02 8.908089999999999975e+01
1.081250000000000044e+00 7.249779125599999929e+00 1.006820000000000022e+02 8.916559999999999775e+01
1.085574999999999957e+00 7.268861875199999822e+00 1.007819999999999965e+02 8.914589999999999748e+01
1.089900000000000091e+00 7.288821320799999448e+00 1.006929999999999978e+02 8.917279999999999518e+01
1.094225000000000003e+00 7.308780766399999074e+00 1.006059999999999945e+02 8.920140000000000668e+01
1.098550000000000137e+00 7.328681765599998954e+00 1.005319999999999965e+02 8.921939999999999316e+01
1.102875000000000050e+00 7.348495095199999660e+00 1.005139999999999958e+02 8.919790000000000418e+01
1.107199999999999962e+00 7.368249978399999733e+00 1.005490000000000066e+02 8.918120000000000402e+01
1.111525000000000096e+00 7.387946415200000061e+00 1.005930000000000035e+02 8.919480000000000075e+01
1.115850000000000009e+00 7.407555182399999438e+00 1.006359999999999957e+02 8.920770000000000266e+01
1.120175000000000143e+00 7.427134726399999387e+00 1.006779999999999973e+02 8.916889999999999361e+01
1.124500000000000055e+00 7.446685047199999907e+00 1.007199999999999989e+02 8.914039999999999964e+01
1.128825000000000189e+00 7.466176921599999794e+00 1.007300000000000040e+02 8.915670000000000073e+01
1.133150000000000102e+00 7.485639572799999364e+00 1.007139999999999986e+02 8.917180000000000462e+01
1.137475000000000014e+00 7.505102223999999822e+00 1.006979999999999933e+02 8.919289999999999452e+01
1.141800000000000148e+00 7.524535651999999963e+00 1.007079999999999984e+02 8.921510000000000673e+01
1.146125000000000060e+00 7.544056749600000167e+00 1.007319999999999993e+02 8.922690000000000055e+01
1.150450000000000195e+00 7.563519400800000625e+00 1.007930000000000064e+02 8.924020000000000152e+01
1.154775000000000107e+00 7.582923605600000450e+00 1.008359999999999985e+02 8.925790000000000646e+01
1.159100000000000019e+00 7.602240140799999324e+00 1.008769999999999953e+02 8.927570000000000050e+01
1.163425000000000153e+00 7.621498229600000229e+00 1.009189999999999969e+02 8.924599999999999511e+01
1.167750000000000066e+00 7.640697872000000501e+00 1.009579999999999984e+02 8.919310000000000116e+01
1.172075000000000200e+00 7.659868291200000456e+00 1.009969999999999999e+02 8.914339999999999975e+01
1.176400000000000112e+00 7.678980263999999778e+00 1.010210000000000008e+02 8.909510000000000218e+01
1.180725000000000247e+00 7.698063013600000559e+00 1.010109999999999957e+02 8.905039999999999623e+01
1.185050000000000159e+00 7.717145763199998676e+00 1.010019999999999953e+02 8.900900000000000034e+01
1.189375000000000071e+00 7.736170066399999712e+00 1.009929999999999950e+02 8.901730000000000587e+01
1.193700000000000205e+00 7.754200780800000636e+00 1.007879999999999967e+02 8.916150000000000375e+01
1.198025000000000118e+00 7.772874405600000536e+00 1.007489999999999952e+02 8.914459999999999695e+01
1.202350000000000252e+00 7.791606476800000181e+00 1.007330000000000041e+02 8.911199999999999477e+01
1.206675000000000164e+00 7.810309324799999509e+00 1.007219999999999942e+02 8.908509999999999707e+01
1.211000000000000076e+00 7.829012172799998837e+00 1.007159999999999940e+02 8.905660000000000309e+01
1.215325000000000211e+00 7.847656574399999307e+00 1.007129999999999939e+02 8.903189999999999316e+01
1.219649999999999901e+00 7.866300975999998890e+00 1.007519999999999953e+02 8.899920000000000186e+01
1.223975000000000035e+00 7.884945377599999361e+00 1.007830000000000013e+02 8.899200000000000443e+01
1.228299999999999947e+00 7.903531332800000087e+00 1.007789999999999964e+02 8.902960000000000207e+01
1.232624999999999860e+00 7.922175734399999669e+00 1.007759999999999962e+02 8.911230000000000473e+01
1.236949999999999994e+00 7.940790912799999823e+00 1.007750000000000057e+02 8.919199999999999307e+01
1.241274999999999906e+00 7.959406091199999089e+00 1.007750000000000057e+02 8.921710000000000207e+01
1.245600000000000041e+00 7.978021269599999243e+00 1.008160000000000025e+02 8.923529999999999518e+01
1.249924999999999953e+00 7.996548778400000224e+00 1.008280000000000030e+02 8.925369999999999493e+01
1.254249999999999865e+00 8.015047063999999111e+00 1.008340000000000032e+02 8.926869999999999550e+01
1.258574999999999999e+00 8.033486903200000029e+00 1.008409999999999940e+02 8.928350000000000364e+01
1.262899999999999912e+00 8.051897519200000630e+00 1.008499999999999943e+02 8.927169999999999561e+01
1.267225000000000046e+00 8.070395804800000406e+00 1.008679999999999950e+02 8.920090000000000430e+01
1.271549999999999958e+00 8.088806420799999231e+00 1.008829999999999956e+02 8.912529999999999575e+01
1.275875000000000092e+00 8.107129367199998882e+00 1.008880000000000052e+02 8.905249999999999488e+01
1.280200000000000005e+00 8.125364643999999359e+00 1.009020000000000010e+02 8.898890000000000100e+01
1.284524999999999917e+00 8.143512251200000662e+00 1.009699999999999989e+02 8.893559999999999377e+01
1.288850000000000051e+00 8.161542965599998922e+00 1.010340000000000060e+02 8.887619999999999720e+01
1.293174999999999963e+00 8.179515233599998325e+00 1.010939999999999941e+02 8.884820000000000562e+01
1.297500000000000098e+00 8.197429055200000647e+00 1.011419999999999959e+02 8.882150000000000034e+01
1.301825000000000010e+00 8.216774813599998950e+00 1.011460000000000008e+02 8.879980000000000473e+01
1.306149999999999922e+00 8.234367179999999564e+00 1.011329999999999956e+02 8.875230000000000530e+01
1.310475000000000056e+00 8.251930323199999862e+00 1.011260000000000048e+02 8.869759999999999422e+01
1.314799999999999969e+00 8.269493466399998383e+00 1.011370000000000005e+02 8.863750000000000284e+01
1.319125000000000103e+00 8.287056609599998680e+00 1.011659999999999968e+02 8.859720000000000084e+01
1.323450000000000015e+00 8.304590529599998661e+00 1.011929999999999978e+02 8.859730000000000416e+01
1.327774999999999928e+00 8.322095226400000101e+00 1.012199999999999989e+02 8.861249999999999716e+01
1.332100000000000062e+00 8.339599923199999765e+00 1.012609999999999957e+02 8.862890000000000157e+01
1.336424999999999974e+00 8.357075396799999112e+00 1.013059999999999974e+02 8.864660000000000650e+01
1.340750000000000108e+00 8.374550870400000235e+00 1.013539999999999992e+02 8.862229999999999563e+01
1.345075000000000021e+00 8.391997120799999266e+00 1.013960000000000008e+02 8.857930000000000348e+01
1.349400000000000155e+00 8.409443371200000072e+00 1.013460000000000036e+02 8.853889999999999816e+01
1.353725000000000067e+00 8.426889621599999103e+00 1.012810000000000059e+02 8.849850000000000705e+01
1.358049999999999979e+00 8.444335871999999910e+00 1.012169999999999987e+02 8.845839999999999748e+01
1.362375000000000114e+00 8.461811345599999257e+00 1.011560000000000059e+02 8.842249999999999943e+01
1.366700000000000026e+00 8.479316042399998921e+00 1.010979999999999990e+02 8.842100000000000648e+01
1.371025000000000160e+00 8.496791515999998268e+00 1.010379999999999967e+02 8.848120000000000118e+01
1.375350000000000072e+00 8.514179320000000217e+00 1.009749999999999943e+02 8.855920000000000414e+01
1.379674999999999985e+00 8.531567124000000391e+00 1.009290000000000020e+02 8.863920000000000243e+01
1.384000000000000119e+00 8.548896481599999930e+00 1.009599999999999937e+02 8.871920000000000073e+01
1.388325000000000031e+00 8.566196615999999153e+00 1.010109999999999957e+02 8.879330000000000211e+01
1.392650000000000166e+00 8.583496750399998376e+00 1.010589999999999975e+02 8.881570000000000675e+01
1.396975000000000078e+00 8.600709215199998425e+00 1.011050000000000040e+02 8.882930000000000348e+01
1.401300000000000212e+00 8.617804787199998984e+00 1.011280000000000001e+02 8.884050000000000580e+01
1.405625000000000124e+00 8.634841912799998909e+00 1.011520000000000010e+02 8.884980000000000189e+01
1.409950000000000037e+00 8.650300985599999493e+00 1.012510000000000048e+02 8.881659999999999400e+01
1.414275000000000171e+00 8.666899763199999995e+00 1.012660000000000053e+02 8.878979999999999961e+01
1.418600000000000083e+00 8.683615433599999989e+00 1.012780000000000058e+02 8.874339999999999407e+01
1.422925000000000217e+00 8.700301880799999665e+00 1.013020000000000067e+02 8.868989999999999441e+01
1.427250000000000130e+00 8.717046774399999975e+00 1.013119999999999976e+02 8.865670000000000073e+01
1.431575000000000042e+00 8.733733221599999652e+00 1.013139999999999930e+02 8.866429999999999723e+01
1.435900000000000176e+00 8.750448891999999645e+00 1.012909999999999968e+02 8.868139999999999645e+01
1.440225000000000088e+00 8.767106116000000782e+00 1.012890000000000015e+02 8.869589999999999463e+01
1.444550000000000223e+00 8.783792563200000458e+00 1.012900000000000063e+02 8.870189999999999486e+01
1.448875000000000135e+00 8.800479010400000135e+00 1.013239999999999981e+02 8.870489999999999498e+01
1.453200000000000047e+00 8.817165457599999812e+00 1.013569999999999993e+02 8.874559999999999604e+01
1.457525000000000182e+00 8.833793458399998855e+00 1.013859999999999957e+02 8.879059999999999775e+01
1.461850000000000094e+00 8.850363012799999041e+00 1.014180000000000064e+02 8.883490000000000464e+01
1.466175000000000228e+00 8.866874120799998593e+00 1.014599999999999937e+02 8.887829999999999586e+01
1.470500000000000140e+00 8.883356005599999605e+00 1.015040000000000049e+02 8.892090000000000316e+01
1.474825000000000275e+00 8.899779443999999984e+00 1.015499999999999972e+02 8.890770000000000550e+01
1.479150000000000187e+00 8.916173659200000046e+00 1.015769999999999982e+02 8.888840000000000430e+01
1.483475000000000099e+00 8.932509427999999474e+00 1.015330000000000013e+02 8.887319999999999709e+01
1.487800000000000011e+00 8.948845196799998902e+00 1.014890000000000043e+02 8.884409999999999741e+01
1.492124999999999924e+00 8.965122519199999473e+00 1.014320000000000022e+02 8.881310000000000571e+01
1.496450000000000058e+00 8.981399841600000045e+00 1.013790000000000049e+02 8.877209999999999468e+01
1.500774999999999970e+00 8.997677163999998839e+00 1.013289999999999935e+02 8.872469999999999857e+01
1.505099999999999882e+00 9.013925263199999094e+00 1.012800000000000011e+02 8.870839999999999748e+01
1.509425000000000017e+00 9.030085692800000174e+00 1.012279999999999944e+02 8.871240000000000236e+01
1.513749999999999929e+00 9.046216899199999162e+00 1.011830000000000069e+02 8.871580000000000155e+01
1.518075000000000063e+00 9.062201989600000118e+00 1.013199999999999932e+02 8.856180000000000518e+01
1.522399999999999975e+00 9.077953294399998541e+00 1.012770000000000010e+02 8.852729999999999677e+01
1.526724999999999888e+00 9.093733822400000832e+00 1.012399999999999949e+02 8.851059999999999661e+01
1.531050000000000022e+00 9.109485127200001031e+00 1.012150000000000034e+02 8.850079999999999814e+01
1.535374999999999934e+00 9.125265655199999770e+00 1.011949999999999932e+02 8.851409999999999911e+01
1.539700000000000069e+00 9.140987736799999652e+00 1.012120000000000033e+02 8.853310000000000457e+01
1.544024999999999981e+00 9.156709818399999534e+00 1.012150000000000034e+02 8.855230000000000246e+01
1.548349999999999893e+00 9.172402676799999099e+00 1.012240000000000038e+02 8.854699999999999704e+01
1.552675000000000027e+00 9.188066312000000124e+00 1.012620000000000005e+02 8.849909999999999854e+01
1.556999999999999940e+00 9.203729947199999373e+00 1.013029999999999973e+02 8.845170000000000243e+01
1.561325000000000074e+00 9.219364359200000081e+00 1.013449999999999989e+02 8.840730000000000643e+01
1.565649999999999986e+00 9.234998771200000789e+00 1.013880000000000052e+02 8.836409999999999343e+01
1.569975000000000120e+00 9.250633183199999721e+00 1.014330000000000069e+02 8.832009999999999650e+01
1.574300000000000033e+00 9.266238372000000112e+00 1.014410000000000025e+02 8.827460000000000662e+01
1.578624999999999945e+00 9.281872783999999044e+00 1.014290000000000020e+02 8.822809999999999775e+01
1.582950000000000079e+00 9.297507195999999752e+00 1.014200000000000017e+02 8.822589999999999577e+01
1.587274999999999991e+00 9.313141607999998683e+00 1.014189999999999969e+02 8.822939999999999827e+01
1.591600000000000126e+00 9.328805243199999708e+00 1.014210000000000065e+02 8.823650000000000659e+01
1.595925000000000038e+00 9.344498101599999274e+00 1.014260000000000019e+02 8.826139999999999475e+01
1.600249999999999950e+00 9.360161736800000298e+00 1.014270000000000067e+02 8.831300000000000239e+01
1.604575000000000085e+00 9.375825371999999547e+00 1.014230000000000018e+02 8.835989999999999611e+01
1.608899999999999997e+00 9.391459783999998479e+00 1.013640000000000043e+02 8.840300000000000580e+01
1.613225000000000131e+00 9.406977303199999696e+00 1.013340000000000032e+02 8.844710000000000605e+01
1.617550000000000043e+00 9.422436375999998504e+00 1.013299999999999983e+02 8.848699999999999477e+01
1.621875000000000178e+00 9.437807779199999914e+00 1.013250000000000028e+02 8.852030000000000598e+01
1.626200000000000090e+00 9.452039477599999628e+00 1.015510000000000019e+02 8.850270000000000437e+01
1.630525000000000002e+00 9.467177095200000281e+00 1.015310000000000059e+02 8.849490000000000123e+01
1.634850000000000136e+00 9.482285489599998840e+00 1.015330000000000013e+02 8.847419999999999618e+01
1.639175000000000049e+00 9.497423107199999492e+00 1.015019999999999953e+02 8.845409999999999684e+01
1.643500000000000183e+00 9.512560724800000145e+00 1.014410000000000025e+02 8.841519999999999868e+01
1.647825000000000095e+00 9.527669119200000480e+00 1.013629999999999995e+02 8.837850000000000250e+01
1.652150000000000007e+00 9.542777513599999040e+00 1.012909999999999968e+02 8.836109999999999332e+01
1.656475000000000142e+00 9.557885907999999375e+00 1.012210000000000036e+02 8.836469999999999914e+01
1.660800000000000054e+00 9.572935855999999077e+00 1.011770000000000067e+02 8.836889999999999645e+01
1.665125000000000188e+00 9.587927357599999922e+00 1.011599999999999966e+02 8.837350000000000705e+01
1.669450000000000101e+00 9.602889635999998674e+00 1.011460000000000008e+02 8.837919999999999732e+01
1.673775000000000013e+00 9.617764244800000029e+00 1.011329999999999956e+02 8.836419999999999675e+01
1.678100000000000147e+00 9.632609630400001066e+00 1.011569999999999965e+02 8.835670000000000357e+01
1.682425000000000059e+00 9.647396569599999694e+00 1.012000000000000028e+02 8.831839999999999691e+01
1.686750000000000194e+00 9.662154285599999781e+00 1.012399999999999949e+02 8.828189999999999316e+01
1.691075000000000106e+00 9.676853555199999235e+00 1.012780000000000058e+02 8.824599999999999511e+01
1.695400000000000240e+00 9.691523601599998372e+00 1.013139999999999930e+02 8.821179999999999666e+01
1.699725000000000152e+00 9.706164424800000745e+00 1.013559999999999945e+02 8.817329999999999757e+01
1.704050000000000065e+00 9.720776024799999249e+00 1.014039999999999964e+02 8.812869999999999493e+01
1.708375000000000199e+00 9.735358401599999212e+00 1.014410000000000025e+02 8.808499999999999375e+01
1.712700000000000111e+00 9.749940778399999175e+00 1.014809999999999945e+02 8.806180000000000518e+01
1.717025000000000245e+00 9.764464708799998505e+00 1.015150000000000006e+02 8.806850000000000023e+01
1.721350000000000158e+00 9.778988639199999611e+00 1.015330000000000013e+02 8.807640000000000668e+01
1.725675000000000070e+00 9.793483346400000400e+00 1.015520000000000067e+02 8.808419999999999561e+01
1.730000000000000204e+00 9.808007276799999730e+00 1.015699999999999932e+02 8.809340000000000259e+01
1.734325000000000117e+00 9.822297421600000078e+00 1.016770000000000067e+02 8.798460000000000036e+01
1.738650000000000251e+00 9.836441450399998843e+00 1.016730000000000018e+02 8.795409999999999684e+01
1.742975000000000163e+00 9.850702372000000651e+00 1.016620000000000061e+02 8.797140000000000271e+01
1.747300000000000075e+00 9.864963293600000682e+00 1.016629999999999967e+02 8.800570000000000448e+01
1.751625000000000210e+00 9.879282661599999571e+00 1.016839999999999975e+02 8.806489999999999441e+01
1.755950000000000122e+00 9.893631252800000553e+00 1.017030000000000030e+02 8.811879999999999313e+01
1.760275000000000034e+00 9.907979843999999758e+00 1.017219999999999942e+02 8.817329999999999757e+01
1.764599999999999946e+00 9.922357658399999281e+00 1.017480000000000047e+02 8.822299999999999898e+01
1.768924999999999859e+00 9.936706249600000262e+00 1.017830000000000013e+02 8.827339999999999520e+01
1.773249999999999993e+00 9.951025617599999151e+00 1.018149999999999977e+02 8.831629999999999825e+01
1.777574999999999905e+00 9.965286539199999183e+00 1.018499999999999943e+02 8.834010000000000673e+01
1.781900000000000039e+00 9.979547460799999214e+00 1.018859999999999957e+02 8.836180000000000234e+01
1.786224999999999952e+00 9.993749936000000389e+00 1.019240000000000066e+02 8.837359999999999616e+01
1.790550000000000086e+00 1.000789396479999915e+01 1.019129999999999967e+02 8.835360000000000014e+01
1.794874999999999998e+00 1.002203799359999792e+01 1.018940000000000055e+02 8.830639999999999645e+01
1.799199999999999910e+00 1.003615279919999992e+01 1.018409999999999940e+02 8.826220000000000709e+01
1.803525000000000045e+00 1.005023838159999983e+01 1.017860000000000014e+02 8.821840000000000259e+01
1.807849999999999957e+00 1.006429474079999942e+01 1.017259999999999991e+02 8.817919999999999447e+01
1.812175000000000091e+00 1.007835109999999901e+01 1.016689999999999969e+02 8.815720000000000312e+01
1.816500000000000004e+00 1.009234901279999974e+01 1.016119999999999948e+02 8.813469999999999516e+01
1.820824999999999916e+00 1.010628847919999984e+01 1.015529999999999973e+02 8.810850000000000648e+01
1.825150000000000050e+00 1.012016949919999931e+01 1.014929999999999950e+02 8.809109999999999729e+01
1.829474999999999962e+00 1.013402129599999846e+01 1.014549999999999983e+02 8.808629999999999427e+01
1.833800000000000097e+00 1.014778542319999843e+01 1.014669999999999987e+02 8.808469999999999800e+01
1.838125000000000009e+00 1.016152032719999987e+01 1.015019999999999953e+02 8.808270000000000266e+01
1.842449999999999921e+00 1.017475843679999947e+01 1.015499999999999972e+02 8.816630000000000678e+01
1.846775000000000055e+00 1.018805499279999971e+01 1.014980000000000047e+02 8.813729999999999620e+01
1.851099999999999968e+00 1.020155611119999861e+01 1.014680000000000035e+02 8.811320000000000618e+01
1.855425000000000102e+00 1.021508645279999961e+01 1.014530000000000030e+02 8.807850000000000534e+01
1.859750000000000014e+00 1.022867524079999946e+01 1.014410000000000025e+02 8.804619999999999891e+01
1.864075000000000149e+00 1.024220558240000045e+01 1.014489999999999981e+02 8.800809999999999889e+01
1.868400000000000061e+00 1.025576514719999821e+01 1.014830000000000041e+02 8.797350000000000136e+01
1.872724999999999973e+00 1.026929548880000098e+01 1.015220000000000056e+02 8.793470000000000653e+01
1.877050000000000107e+00 1.028279660719999988e+01 1.015310000000000059e+02 8.789939999999999998e+01
1.881375000000000020e+00 1.029629772560000056e+01 1.015280000000000058e+02 8.788309999999999889e+01
1.885700000000000154e+00 1.030976962079999915e+01 1.015250000000000057e+02 8.789390000000000214e+01
1.890025000000000066e+00 1.032321229279999919e+01 1.015220000000000056e+02 8.789709999999999468e+01
1.894349999999999978e+00 1.033665496479999923e+01 1.015139999999999958e+02 8.790359999999999729e+01
1.898675000000000113e+00 1.035009763679999928e+01 1.015090000000000003e+02 8.790730000000000643e+01
1.903000000000000025e+00 1.036356953199999964e+01 1.015100000000000051e+02 8.791410000000000480e+01
1.907325000000000159e+00 1.037695375759999905e+01 1.015109999999999957e+02 8.791819999999999879e+01
1.911650000000000071e+00 1.039030875999999814e+01 1.015120000000000005e+02 8.791400000000000148e+01
1.915975000000000206e+00 1.040360531600000016e+01 1.015120000000000005e+02 8.787669999999999959e+01
1.920300000000000118e+00 1.041687264880000008e+01 1.015240000000000009e+02 8.784199999999999875e+01
1.924625000000000030e+00 1.043008153519999937e+01 1.015799999999999983e+02 8.780490000000000350e+01
1.928950000000000164e+00 1.044329042159999865e+01 1.015840000000000032e+02 8.777020000000000266e+01
1.933275000000000077e+00 1.045641163840000054e+01 1.015780000000000030e+02 8.774060000000000059e+01
1.937600000000000211e+00 1.046956207840000097e+01 1.015739999999999981e+02 8.772740000000000293e+01
1.941925000000000123e+00 1.048265407199999899e+01 1.015690000000000026e+02 8.771080000000000609e+01
1.946250000000000036e+00 1.049571684240000025e+01 1.015649999999999977e+02 8.769729999999999848e+01
1.950575000000000170e+00 1.050886728239999890e+01 1.019839999999999947e+02 8.773399999999999466e+01
1.954900000000000082e+00 1.052181315999999889e+01 1.020270000000000010e+02 8.776990000000000691e+01
1.959225000000000216e+00 1.053478826079999919e+01 1.020550000000000068e+02 8.781730000000000302e+01
1.963550000000000129e+00 1.054776336159999950e+01 1.020870000000000033e+02 8.786180000000000234e+01
1.967875000000000041e+00 1.056079690879999866e+01 1.020870000000000033e+02 8.790540000000000020e+01
1.972200000000000175e+00 1.057383045599999960e+01 1.020769999999999982e+02 8.795010000000000616e+01
1.976525000000000087e+00 1.058686400319999876e+01 1.020480000000000018e+02 8.799379999999999313e+01
1.980850000000000222e+00 1.059995599679999856e+01 1.020049999999999955e+02 8.803539999999999566e+01
1.985175000000000134e+00 1.061307721360000045e+01 1.019530000000000030e+02 8.804619999999999891e+01
1.989500000000000268e+00 1.062613998399999993e+01 1.019069999999999965e+02 8.805100000000000193e+01
1.993825000000000180e+00 1.063920275439999941e+01 1.018589999999999947e+02 8.805400000000000205e+01
1.998150000000000093e+00 1.065220707840000003e+01 1.018149999999999977e+02 8.805899999999999750e+01
2.002475000000000005e+00 1.066512373279999970e+01 1.017669999999999959e+02 8.806210000000000093e+01
2.006800000000000139e+00 1.067801116400000083e+01 1.017219999999999942e+02 8.807989999999999498e+01
2.011125000000000274e+00 1.069084014879999955e+01 1.016760000000000019e+02 8.804770000000000607e+01
2.015450000000000408e+00 1.070358146399999910e+01 1.016850000000000023e+02 8.801720000000000255e+01
2.019775000000000098e+00 1.071629355600000011e+01 1.016989999999999981e+02 8.798590000000000089e+01
2.024100000000000232e+00 1.072897642479999902e+01 1.017300000000000040e+02 8.795650000000000546e+01
2.028424999999999923e+00 1.074157162400000054e+01 1.017579999999999956e+02 8.792480000000000473e+01
2.032750000000000057e+00 1.075413759999999996e+01 1.017879999999999967e+02 8.789499999999999602e+01
2.037075000000000191e+00 1.076667435279999907e+01 1.018149999999999977e+02 8.786299999999999955e+01
2.041399999999999881e+00 1.077915265919999932e+01 1.018449999999999989e+02 8.783259999999999934e+01
2.045725000000000016e+00 1.079160174239999925e+01 1.018709999999999951e+02 8.780020000000000380e+01
2.050050000000000150e+00 1.080402160239999887e+01 1.018829999999999956e+02 8.778060000000000684e+01
2.054374999999999840e+00 1.081638301599999963e+01 1.018919999999999959e+02 8.776220000000000709e+01
2.058699999999999974e+00 1.082807229600000021e+01 1.019060000000000059e+02 8.778780000000000427e+01
2.063025000000000109e+00 1.084019992400000021e+01 1.018760000000000048e+02 8.776519999999999300e+01
2.067349999999999799e+00 1.085244444479999970e+01 1.018419999999999987e+02 8.775369999999999493e+01
2.071674999999999933e+00 1.086477663520000014e+01 1.018220000000000027e+02 8.775969999999999516e+01
2.076000000000000068e+00 1.087713804879999913e+01 1.017999999999999972e+02 8.776529999999999632e+01
2.080325000000000202e+00 1.088947023919999957e+01 1.017830000000000013e+02 8.776940000000000452e+01
2.084649999999999892e+00 1.090177320639999969e+01 1.017660000000000053e+02 8.777419999999999334e+01
2.088975000000000026e+00 1.091404695039999950e+01 1.017510000000000048e+02 8.777729999999999677e+01
2.093300000000000161e+00 1.092629147119999899e+01 1.017510000000000048e+02 8.778329999999999700e+01
2.097624999999999851e+00 1.093850676879999995e+01 1.017810000000000059e+02 8.777509999999999479e+01
2.101949999999999985e+00 1.095066361999999849e+01 1.018110000000000070e+02 8.775790000000000646e+01
2.106275000000000119e+00 1.096282047119999881e+01 1.018389999999999986e+02 8.773210000000000264e+01
2.110600000000000254e+00 1.097494809919999881e+01 1.018670000000000044e+02 8.770130000000000337e+01
2.114924999999999944e+00 1.098704650400000027e+01 1.018940000000000055e+02 8.766830000000000211e+01
2.119250000000000078e+00 1.099908646239999932e+01 1.019200000000000017e+02 8.763710000000000377e+01
2.123575000000000212e+00 1.101112642080000015e+01 1.019449999999999932e+02 8.760360000000000014e+01
2.127899999999999903e+00 1.102316637919999920e+01 1.019699999999999989e+02 8.757189999999999941e+01
2.132225000000000037e+00 1.103514789119999939e+01 1.019749999999999943e+02 8.755360000000000298e+01
2.136550000000000171e+00 1.104712940319999781e+01 1.019699999999999989e+02 8.754720000000000368e+01
2.140874999999999861e+00 1.105908169199999946e+01 1.019659999999999940e+02 8.757559999999999434e+01
2.145199999999999996e+00 1.107103398079999934e+01 1.019509999999999934e+02 8.761830000000000496e+01
2.149525000000000130e+00 1.108295704639999890e+01 1.019300000000000068e+02 8.765850000000000364e+01
2.153850000000000264e+00 1.109488011200000024e+01 1.019099999999999966e+02 8.770040000000000191e+01
2.158174999999999955e+00 1.110680317759999980e+01 1.018880000000000052e+02 8.773999999999999488e+01
2.162500000000000089e+00 1.111869701999999904e+01 1.018750000000000000e+02 8.778109999999999502e+01
2.166825000000000223e+00 1.113003562159999937e+01 1.021800000000000068e+02 8.793600000000000705e+01
2.171149999999999913e+00 1.114163723199999900e+01 1.021730000000000018e+02 8.799330000000000496e+01
2.175475000000000048e+00 1.115326806559999895e+01 1.021500000000000057e+02 8.801470000000000482e+01
2.179800000000000182e+00 1.116495734559999953e+01 1.020969999999999942e+02 8.802800000000000580e+01
2.184125000000000316e+00 1.117670507200000074e+01 1.020469999999999970e+02 8.800149999999999295e+01
2.188450000000000006e+00 1.118845279839999840e+01 1.019969999999999999e+02 8.797499999999999432e+01
2.192775000000000141e+00 1.120020052479999961e+01 1.019479999999999933e+02 8.794029999999999347e+01
2.197100000000000275e+00 1.121191902799999873e+01 1.018990000000000009e+02 8.790720000000000312e+01
2.201424999999999965e+00 1.122363753119999963e+01 1.018499999999999943e+02 8.786820000000000164e+01
2.205750000000000099e+00 1.123532681119999843e+01 1.018149999999999977e+02 8.784310000000000684e+01
2.210075000000000234e+00 1.124698686800000047e+01 1.018179999999999978e+02 8.784369999999999834e+01
2.214399999999999924e+00 1.125864692479999896e+01 1.018229999999999933e+02 8.784850000000000136e+01
2.218725000000000058e+00 1.127027775839999890e+01 1.018409999999999940e+02 8.785450000000000159e+01
2.223050000000000193e+00 1.128190859200000062e+01 1.018700000000000045e+02 8.786379999999999768e+01
2.227375000000000327e+00 1.129351020239999848e+01 1.018970000000000056e+02 8.786990000000000123e+01
2.231700000000000017e+00 1.130508258959999957e+01 1.019260000000000019e+02 8.787160000000000082e+01
2.236025000000000151e+00 1.131665497679999888e+01 1.019539999999999935e+02 8.787000000000000455e+01
2.240350000000000286e+00 1.132822736399999997e+01 1.019830000000000041e+02 8.786679999999999779e+01
2.244674999999999976e+00 1.133977052799999896e+01 1.020100000000000051e+02 8.786209999999999809e+01
2.249000000000000110e+00 1.135128446879999942e+01 1.020390000000000015e+02 8.786190000000000566e+01
2.253325000000000244e+00 1.136276918639999955e+01 1.020649999999999977e+02 8.790200000000000102e+01
2.257650000000000379e+00 1.137419545759999906e+01 1.020720000000000027e+02 8.794400000000000261e+01
2.261975000000000069e+00 1.138559250560000002e+01 1.020649999999999977e+02 8.798340000000000316e+01
2.266300000000000203e+00 1.139693110720000035e+01 1.020600000000000023e+02 8.802309999999999945e+01
2.270625000000000338e+00 1.140826970879999891e+01 1.020540000000000020e+02 8.804139999999999588e+01
2.274950000000000028e+00 1.142030966719999796e+01 1.019899999999999949e+02 8.762839999999999918e+01
2.279275000000000162e+00 1.143123914399999919e+01 1.019939999999999998e+02 8.760980000000000700e+01
2.283600000000000296e+00 1.144234396000000054e+01 1.019839999999999947e+02 8.761350000000000193e+01
2.287924999999999986e+00 1.145344877600000011e+01 1.019909999999999997e+02 8.758639999999999759e+01
2.292250000000000121e+00 1.146461203839999854e+01 1.019980000000000047e+02 8.756220000000000425e+01
2.296575000000000255e+00 1.147574607760000021e+01 1.020289999999999964e+02 8.752500000000000568e+01
2.300900000000000389e+00 1.148690934000000041e+01 1.020610000000000070e+02 8.749580000000000268e+01
2.305225000000000080e+00 1.149801415599999999e+01 1.020979999999999990e+02 8.746080000000000609e+01
2.309550000000000214e+00 1.150914819519999988e+01 1.021329999999999956e+02 8.743189999999999884e+01
2.313875000000000348e+00 1.152022378799999913e+01 1.021539999999999964e+02 8.739830000000000609e+01
2.318200000000000038e+00 1.153129938080000016e+01 1.021680000000000064e+02 8.736979999999999791e+01
2.322525000000000173e+00 1.154234575039999910e+01 1.021689999999999969e+02 8.735490000000000066e+01
2.326850000000000307e+00 1.155336289679999950e+01 1.021700000000000017e+02 8.735729999999999507e+01
2.331175000000000441e+00 1.156438004319999990e+01 1.021719999999999970e+02 8.738400000000000034e+01
2.335500000000000131e+00 1.157539718959999853e+01 1.021749999999999972e+02 8.742249999999999943e+01
2.339825000000000266e+00 1.158638511280000039e+01 1.021919999999999931e+02 8.745770000000000266e+01
2.344150000000000400e+00 1.159740225919999901e+01 1.022169999999999987e+02 8.749609999999999843e+01
2.348475000000000090e+00 1.160836095919999877e+01 1.022399999999999949e+02 8.753159999999999741e+01
2.352800000000000225e+00 1.161934888239999886e+01 1.022609999999999957e+02 8.756980000000000075e+01
2.357125000000000359e+00 1.163030758239999862e+01 1.022810000000000059e+02 8.760550000000000637e+01
2.361450000000000493e+00 1.164126628240000016e+01 1.022990000000000066e+02 8.763960000000000150e+01
2.365775000000000183e+00 1.165225420560000025e+01 1.023239999999999981e+02 8.766790000000000305e+01
2.370100000000000318e+00 1.166321290560000001e+01 1.023539999999999992e+02 8.769050000000000011e+01
2.374425000000000452e+00 1.167414238239999946e+01 1.023829999999999956e+02 8.769240000000000634e+01
2.378750000000000142e+00 1.168504263600000037e+01 1.024150000000000063e+02 8.769610000000000127e+01
2.383075000000000276e+00 1.169673191600000095e+01 1.024290000000000020e+02 8.770919999999999561e+01
2.387400000000000411e+00 1.170696003599999990e+01 1.023370000000000033e+02 8.773340000000000316e+01
2.391725000000000101e+00 1.171748038800000025e+01 1.022980000000000018e+02 8.775530000000000541e+01
2.396050000000000235e+00 1.172808840959999976e+01 1.022750000000000057e+02 8.776149999999999807e+01
2.400375000000000369e+00 1.173878410079999846e+01 1.022560000000000002e+02 8.776739999999999498e+01
2.404700000000000504e+00 1.174947979199999892e+01 1.022439999999999998e+02 8.776770000000000493e+01
2.409025000000000194e+00 1.176020470639999793e+01 1.022309999999999945e+02 8.777909999999999968e+01
2.413350000000000328e+00 1.177090039760000018e+01 1.022219999999999942e+02 8.777719999999999345e+01
2.417675000000000463e+00 1.178162531199999918e+01 1.022229999999999990e+02 8.777490000000000236e+01
2.422000000000000153e+00 1.179232100319999965e+01 1.022399999999999949e+02 8.777119999999999322e+01
2.426325000000000287e+00 1.180298747119999980e+01 1.022570000000000050e+02 8.776680000000000348e+01
2.430650000000000421e+00 1.181365393919999995e+01 1.022759999999999962e+02 8.776139999999999475e+01
2.434974999999999667e+00 1.182432040720000010e+01 1.022950000000000017e+02 8.775520000000000209e+01
2.439299999999999802e+00 1.183495765199999816e+01 1.023160000000000025e+02 8.774819999999999709e+01
2.443624999999999936e+00 1.184559489679999977e+01 1.023370000000000033e+02 8.774070000000000391e+01
2.447950000000000070e+00 1.185617369519999897e+01 1.023520000000000039e+02 8.773460000000000036e+01
2.452274999999999761e+00 1.186675249359999995e+01 1.023580000000000041e+02 8.772960000000000491e+01
2.456599999999999895e+00 1.187724362239999998e+01 1.023619999999999948e+02 8.773029999999999973e+01
2.460925000000000029e+00 1.188773475120000001e+01 1.023559999999999945e+02 8.773369999999999891e+01
2.465249999999999719e+00 1.189819665679999972e+01 1.023419999999999987e+02 8.773609999999999332e+01
2.469574999999999854e+00 1.190862933919999911e+01 1.023289999999999935e+02 8.773369999999999891e+01
2.473899999999999988e+00 1.191900357519999787e+01 1.023169999999999931e+02 8.772709999999999297e+01
2.478225000000000122e+00 1.192937781120000018e+01 1.023160000000000025e+02 8.767879999999999541e+01
2.482549999999999812e+00 1.193969360080000008e+01 1.023239999999999981e+02 8.763150000000000261e+01
2.486874999999999947e+00 1.195000939039999999e+01 1.023319999999999936e+02 8.758509999999999707e+01
2.491200000000000081e+00 1.196009139439999913e+01 1.021650000000000063e+02 8.731449999999999534e+01
2.495524999999999771e+00 1.196991038959999898e+01 1.021069999999999993e+02 8.734709999999999752e+01
2.499849999999999905e+00 1.197996317039999958e+01 1.020810000000000031e+02 8.736560000000000059e+01
2.504175000000000040e+00 1.199013284399999968e+01 1.020669999999999931e+02 8.737600000000000477e+01
2.508499999999999730e+00 1.200039018719999895e+01 1.020600000000000023e+02 8.738469999999999516e+01
2.512824999999999864e+00 1.201064753039999999e+01 1.020559999999999974e+02 8.739560000000000173e+01
2.517149999999999999e+00 1.202093409679999958e+01 1.020729999999999933e+02 8.743009999999999593e+01
2.521475000000000133e+00 1.203122066319999917e+01 1.020679999999999978e+02 8.746920000000000073e+01
2.525799999999999823e+00 1.204150722959999875e+01 1.020669999999999931e+02 8.750419999999999732e+01
2.530124999999999957e+00 1.205176457279999980e+01 1.020660000000000025e+02 8.754040000000000532e+01
2.534450000000000092e+00 1.206199269280000053e+01 1.020679999999999978e+02 8.757550000000000523e+01
2.538774999999999782e+00 1.207219158959999916e+01 1.020690000000000026e+02 8.761209999999999809e+01
2.543099999999999916e+00 1.208233203999999894e+01 1.020729999999999933e+02 8.764749999999999375e+01
2.547425000000000050e+00 1.209247249040000050e+01 1.020810000000000031e+02 8.768449999999999989e+01
2.551750000000000185e+00 1.210255449439999964e+01 1.020969999999999942e+02 8.772039999999999793e+01
2.556074999999999875e+00 1.211260727520000025e+01 1.021140000000000043e+02 8.775780000000000314e+01
2.560400000000000009e+00 1.212260160959999844e+01 1.021329999999999956e+02 8.774469999999999459e+01
2.564725000000000144e+00 1.213259594399999841e+01 1.021560000000000059e+02 8.771800000000000352e+01
2.569049999999999834e+00 1.214256105519999984e+01 1.021800000000000068e+02 8.769010000000000105e+01
2.573374999999999968e+00 1.215246771999999886e+01 1.021970000000000027e+02 8.766389999999999816e+01
2.577700000000000102e+00 1.216237438479999788e+01 1.022030000000000030e+02 8.763649999999999807e+01
2.582024999999999793e+00 1.217225182639999836e+01 1.022069999999999936e+02 8.761090000000000089e+01
2.586349999999999927e+00 1.218210004480000030e+01 1.022099999999999937e+02 8.758400000000000318e+01
2.590675000000000061e+00 1.219191904000000015e+01 1.022129999999999939e+02 8.755880000000000507e+01
2.595000000000000195e+00 1.220170881199999968e+01 1.022150000000000034e+02 8.753239999999999554e+01
2.599324999999999886e+00 1.221205382479999990e+01 1.023750000000000000e+02 8.726370000000000005e+01
2.603650000000000020e+00 1.222160981119999867e+01 1.023220000000000027e+02 8.723329999999999984e+01
2.607975000000000154e+00 1.223128269039999871e+01 1.022980000000000018e+02 8.723879999999999768e+01
2.612299999999999844e+00 1.224098479279999907e+01 1.022840000000000060e+02 8.722910000000000252e+01
2.616624999999999979e+00 1.225071611839999797e+01 1.022759999999999962e+02 8.723029999999999973e+01
2.620950000000000113e+00 1.226041822079999832e+01 1.022710000000000008e+02 8.723099999999999454e+01
2.625275000000000247e+00 1.227017876959999931e+01 1.022699999999999960e+02 8.726810000000000400e+01
2.629599999999999937e+00 1.227991009519999999e+01 1.022699999999999960e+02 8.729989999999999384e+01
2.633925000000000072e+00 1.228961219759999857e+01 1.022720000000000056e+02 8.733780000000000143e+01
2.638250000000000206e+00 1.229934352319999924e+01 1.022710000000000008e+02 8.736979999999999791e+01
2.642574999999999896e+00 1.230904562559999960e+01 1.022639999999999958e+02 8.738009999999999877e+01
2.646900000000000031e+00 1.231871850479999964e+01 1.022570000000000050e+02 8.738049999999999784e+01
2.651225000000000165e+00 1.232842060719999999e+01 1.022510000000000048e+02 8.738309999999999889e+01
2.655549999999999855e+00 1.233809348640000003e+01 1.022450000000000045e+02 8.738169999999999504e+01
2.659874999999999989e+00 1.234776636559999830e+01 1.022409999999999997e+02 8.738100000000000023e+01
2.664200000000000124e+00 1.235743924480000011e+01 1.022360000000000042e+02 8.737760000000000105e+01
2.668525000000000258e+00 1.236708290079999983e+01 1.022330000000000041e+02 8.737739999999999441e+01
2.672849999999999948e+00 1.237666811039999892e+01 1.022469999999999999e+02 8.737550000000000239e+01
2.677175000000000082e+00 1.238625331999999979e+01 1.022630000000000052e+02 8.737659999999999627e+01
2.681500000000000217e+00 1.239580930640000034e+01 1.022759999999999962e+02 8.737619999999999720e+01
2.685824999999999907e+00 1.240533606960000057e+01 1.022900000000000063e+02 8.737890000000000157e+01
2.690150000000000041e+00 1.241486283279999903e+01 1.022939999999999969e+02 8.738450000000000273e+01
2.694475000000000176e+00 1.242433114959999862e+01 1.022990000000000066e+02 8.738970000000000482e+01
2.698800000000000310e+00 1.243379946640000000e+01 1.023020000000000067e+02 8.735800000000000409e+01
2.703125000000000000e+00 1.244323855999999928e+01 1.023059999999999974e+02 8.732850000000000534e+01
2.707450000000000134e+00 1.245291143919999932e+01 1.024300000000000068e+02 8.721420000000000528e+01
2.711775000000000269e+00 1.246159072959999925e+01 1.023840000000000003e+02 8.725549999999999784e+01
2.716099999999999959e+00 1.247059147519999911e+01 1.023730000000000047e+02 8.726170000000000471e+01
2.720425000000000093e+00 1.247973833680000055e+01 1.023719999999999999e+02 8.725379999999999825e+01
2.724750000000000227e+00 1.248897286799999939e+01 1.023769999999999953e+02 8.723290000000000077e+01
2.729074999999999918e+00 1.249820739919999824e+01 1.023880000000000052e+02 8.721240000000000236e+01
2.733400000000000052e+00 1.250747115359999917e+01 1.024000000000000057e+02 8.718699999999999761e+01
2.737725000000000186e+00 1.251673490800000010e+01 1.024170000000000016e+02 8.716209999999999525e+01
2.742050000000000320e+00 1.252602788559999958e+01 1.024279999999999973e+02 8.713370000000000459e+01
2.746375000000000011e+00 1.253526241680000020e+01 1.024240000000000066e+02 8.713920000000000243e+01
2.750700000000000145e+00 1.254452617119999935e+01 1.024189999999999969e+02 8.714220000000000255e+01
2.755025000000000279e+00 1.255378992559999851e+01 1.024140000000000015e+02 8.714860000000000184e+01
2.759349999999999969e+00 1.256302445679999913e+01 1.024030000000000058e+02 8.715250000000000341e+01
2.763675000000000104e+00 1.257222976479999943e+01 1.023949999999999960e+02 8.715980000000000416e+01
2.768000000000000238e+00 1.258146429600000005e+01 1.023820000000000050e+02 8.717010000000000502e+01
2.772325000000000372e+00 1.259066960399999857e+01 1.023730000000000047e+02 8.720959999999999468e+01
2.776650000000000063e+00 1.259987491199999887e+01 1.023610000000000042e+02 8.724490000000000123e+01
2.780975000000000197e+00 1.260905099680000063e+01 1.023509999999999991e+02 8.728209999999999980e+01
2.785300000000000331e+00 1.261828552799999947e+01 1.023400000000000034e+02 8.731289999999999907e+01
2.789625000000000021e+00 1.262746161279999946e+01 1.023469999999999942e+02 8.734650000000000603e+01
2.793950000000000156e+00 1.263663769759999944e+01 1.023490000000000038e+02 8.737760000000000105e+01
2.798275000000000290e+00 1.264578455919999911e+01 1.023529999999999944e+02 8.741200000000000614e+01
2.802600000000000424e+00 1.265493142079999878e+01 1.023629999999999995e+02 8.744400000000000261e+01
2.806925000000000114e+00 1.266401983599999959e+01 1.023799999999999955e+02 8.747920000000000584e+01
2.811250000000000249e+00 1.267310825119999862e+01 1.023930000000000007e+02 8.751189999999999714e+01
2.815575000000000383e+00 1.268272268399999980e+01 1.023900000000000006e+02 8.708299999999999841e+01
2.819900000000000073e+00 1.269131430479999878e+01 1.023589999999999947e+02 8.713309999999999889e+01
2.824225000000000207e+00 1.270005204159999934e+01 1.023469999999999942e+02 8.718019999999999925e+01
2.828550000000000342e+00 1.270887744799999908e+01 1.023340000000000032e+02 8.721429999999999438e+01
2.832875000000000032e+00 1.271776130079999945e+01 1.023259999999999934e+02 8.725320000000000675e+01
2.837200000000000166e+00 1.272670359999999867e+01 1.023179999999999978e+02 8.728369999999999607e+01
2.841525000000000301e+00 1.273567512239999999e+01 1.023179999999999978e+02 8.731740000000000634e+01
2.845850000000000435e+00 1.274464664479999954e+01 1.022990000000000066e+02 8.734590000000000032e+01
2.850175000000000125e+00 1.275358894399999876e+01 1.022870000000000061e+02 8.738089999999999691e+01
2.854500000000000259e+00 1.276253124319999976e+01 1.022720000000000056e+02 8.739709999999999468e+01
2.858825000000000394e+00 1.277144431919999867e+01 1.022630000000000052e+02 8.740999999999999659e+01
2.863150000000000084e+00 1.278032817199999904e+01 1.022560000000000002e+02 8.741580000000000439e+01
2.867475000000000218e+00 1.278918280160000087e+01 1.022669999999999959e+02 8.742560000000000286e+01
2.871800000000000352e+00 1.279803743120000092e+01 1.022740000000000009e+02 8.743059999999999832e+01
2.876125000000000487e+00 1.280686283759999888e+01 1.022840000000000060e+02 8.743919999999999959e+01
2.880450000000000177e+00 1.281565902079999830e+01 1.022900000000000063e+02 8.741920000000000357e+01
2.884775000000000311e+00 1.282445520399999950e+01 1.022999999999999972e+02 8.739230000000000587e+01
2.889100000000000446e+00 1.283319294079999828e+01 1.023029999999999973e+02 8.736279999999999291e+01
2.893425000000000136e+00 1.284195990079999916e+01 1.023080000000000069e+02 8.733769999999999811e+01
2.897750000000000270e+00 1.285066841439999941e+01 1.023080000000000069e+02 8.731019999999999470e+01
2.902075000000000404e+00 1.285940615119999997e+01 1.023119999999999976e+02 8.728690000000000282e+01
2.906400000000000095e+00 1.286808544159999990e+01 1.023349999999999937e+02 8.726500000000000057e+01
2.910725000000000229e+00 1.287676473199999982e+01 1.023619999999999948e+02 8.725300000000000011e+01
2.915050000000000363e+00 1.288544402239999975e+01 1.023859999999999957e+02 8.723760000000000048e+01
2.919375000000000497e+00 1.289409408959999936e+01 1.024140000000000015e+02 8.722440000000000282e+01
2.923700000000000188e+00 1.290236425519999841e+01 1.025780000000000030e+02 8.719689999999999941e+01
2.928025000000000322e+00 1.291045908159999911e+01 1.025460000000000065e+02 8.728209999999999980e+01
2.932350000000000456e+00 1.291878769359999879e+01 1.025139999999999958e+02 8.731270000000000664e+01
2.936675000000000146e+00 1.292729164479999859e+01 1.024939999999999998e+02 8.733610000000000184e+01
2.941000000000000281e+00 1.293585404240000081e+01 1.024939999999999998e+02 8.734220000000000539e+01
2.945325000000000415e+00 1.294447488640000010e+01 1.025120000000000005e+02 8.735110000000000241e+01
2.949650000000000549e+00 1.295309573039999940e+01 1.025259999999999962e+02 8.735219999999999629e+01
2.953975000000000239e+00 1.296168735120000015e+01 1.025450000000000017e+02 8.735720000000000596e+01
2.958300000000000374e+00 1.297030819519999945e+01 1.025610000000000070e+02 8.735720000000000596e+01
2.962625000000000508e+00 1.297887059279999988e+01 1.025799999999999983e+02 8.736109999999999332e+01
2.966950000000000198e+00 1.298743299039999854e+01 1.025969999999999942e+02 8.736129999999999995e+01
2.971275000000000333e+00 1.299599538800000076e+01 1.026159999999999997e+02 8.736509999999999820e+01
2.975600000000000023e+00 1.300452856239999910e+01 1.026320000000000050e+02 8.736589999999999634e+01
2.979924999999999713e+00 1.301303251360000068e+01 1.026509999999999962e+02 8.734919999999999618e+01
2.984249999999999847e+00 1.302153646480000049e+01 1.026650000000000063e+02 8.735150000000000148e+01
2.988574999999999982e+00 1.303001119279999998e+01 1.026820000000000022e+02 8.735670000000000357e+01
2.992900000000000116e+00 1.303845669759999915e+01 1.026959999999999980e+02 8.735989999999999611e+01
2.997224999999999806e+00 1.304690220239999832e+01 1.027139999999999986e+02 8.736579999999999302e+01
3.001549999999999940e+00 1.305531848399999895e+01 1.027289999999999992e+02 8.736979999999999791e+01
3.005875000000000075e+00 1.306373476559999958e+01 1.027530000000000001e+02 8.737640000000000384e+01
3.010199999999999765e+00 1.307212182399999989e+01 1.027720000000000056e+02 8.738129999999999598e+01
3.014524999999999899e+00 1.308050888239999843e+01 1.027720000000000056e+02 8.738849999999999341e+01
3.018850000000000033e+00 1.308889594080000052e+01 1.027690000000000055e+02 8.739430000000000121e+01
3.023174999999999724e+00 1.309725377600000051e+01 1.027590000000000003e+02 8.740260000000000673e+01
3.027499999999999858e+00 1.310558238800000019e+01 1.027360000000000042e+02 8.739950000000000330e+01
3.031824999999999992e+00 1.311522604399999992e+01 1.027879999999999967e+02 8.740619999999999834e+01
3.036150000000000126e+00 1.312311630799999840e+01 1.027740000000000009e+02 8.745229999999999393e+01
3.040474999999999817e+00 1.313118191119999878e+01 1.027650000000000006e+02 8.748380000000000223e+01
3.044799999999999951e+00 1.313927673759999948e+01 1.027650000000000006e+02 8.748290000000000077e+01
3.049125000000000085e+00 1.314745923359999935e+01 1.027660000000000053e+02 8.748359999999999559e+01
3.053449999999999775e+00 1.315561250639999891e+01 1.027759999999999962e+02 8.748009999999999309e+01
3.057774999999999910e+00 1.316382422560000087e+01 1.027900000000000063e+02 8.746850000000000591e+01
3.062100000000000044e+00 1.317197749839999865e+01 1.028089999999999975e+02 8.744660000000000366e+01
3.066425000000000178e+00 1.318018921759999884e+01 1.028259999999999934e+02 8.742549999999999955e+01
3.070749999999999869e+00 1.318834249040000017e+01 1.028460000000000036e+02 8.740279999999999916e+01
3.075075000000000003e+00 1.319649576319999795e+01 1.028569999999999993e+02 8.738089999999999691e+01
3.079400000000000137e+00 1.320464903599999928e+01 1.028640000000000043e+02 8.735779999999999745e+01
3.083724999999999827e+00 1.321277308560000030e+01 1.028689999999999998e+02 8.733540000000000703e+01
3.088049999999999962e+00 1.322089713519999954e+01 1.028769999999999953e+02 8.731220000000000425e+01
3.092375000000000096e+00 1.322902118479999878e+01 1.028580000000000041e+02 8.728950000000000387e+01
3.096699999999999786e+00 1.323711601119999948e+01 1.028340000000000032e+02 8.726609999999999445e+01
3.101024999999999920e+00 1.324521083760000018e+01 1.028080000000000069e+02 8.725499999999999545e+01
3.105350000000000055e+00 1.325327644079999878e+01 1.027849999999999966e+02 8.725199999999999534e+01
3.109675000000000189e+00 1.326134204399999916e+01 1.027609999999999957e+02 8.725260000000000105e+01
3.113999999999999879e+00 1.326940764719999954e+01 1.027379999999999995e+02 8.725289999999999679e+01
3.118325000000000014e+00 1.327747325039999993e+01 1.027150000000000034e+02 8.725400000000000489e+01
3.122650000000000148e+00 1.328550963039999999e+01 1.026929999999999978e+02 8.725480000000000302e+01
3.126974999999999838e+00 1.329354601040000006e+01 1.026710000000000065e+02 8.725469999999999970e+01
3.131299999999999972e+00 1.330158239040000012e+01 1.026509999999999962e+02 8.725419999999999732e+01
3.135625000000000107e+00 1.330961877039999841e+01 1.026290000000000049e+02 8.725400000000000489e+01
3.139950000000000241e+00 1.331783048960000038e+01 1.027099999999999937e+02 8.726879999999999882e+01
3.144274999999999931e+00 1.332563308399999968e+01 1.026370000000000005e+02 8.726370000000000005e+01
3.148600000000000065e+00 1.333349412479999962e+01 1.026020000000000039e+02 8.725629999999999598e+01
3.152925000000000200e+00 1.334141361200000020e+01 1.025780000000000030e+02 8.725029999999999575e+01
3.157249999999999890e+00 1.334933309919999900e+01 1.025660000000000025e+02 8.724840000000000373e+01
3.161575000000000024e+00 1.335725258639999957e+01 1.025559999999999974e+02 8.724609999999999843e+01
3.165900000000000158e+00 1.336517207359999837e+01 1.025510000000000019e+02 8.724649999999999750e+01
3.170224999999999849e+00 1.337306233760000040e+01 1.025469999999999970e+02 8.724540000000000362e+01
3.174549999999999983e+00 1.338095260160000066e+01 1.025619999999999976e+02 8.722379999999999711e+01
3.178875000000000117e+00 1.338884286559999914e+01 1.025819999999999936e+02 8.719790000000000418e+01
3.183200000000000252e+00 1.339670390639999908e+01 1.026050000000000040e+02 8.717459999999999809e+01
3.187524999999999942e+00 1.340456494719999903e+01 1.026269999999999953e+02 8.715019999999999811e+01
3.191850000000000076e+00 1.341242598799999897e+01 1.026520000000000010e+02 8.712829999999999586e+01
3.196175000000000210e+00 1.342022858239999827e+01 1.026650000000000063e+02 8.710529999999999973e+01
3.200499999999999901e+00 1.342806039999999967e+01 1.026650000000000063e+02 8.708440000000000225e+01
3.204825000000000035e+00 1.343586299439999898e+01 1.026640000000000015e+02 8.706149999999999523e+01
3.209150000000000169e+00 1.344366558880000007e+01 1.026629999999999967e+02 8.704009999999999536e+01
3.213475000000000303e+00 1.345143895999999906e+01 1.026599999999999966e+02 8.701720000000000255e+01
3.217799999999999994e+00 1.345921233119999805e+01 1.026569999999999965e+02 8.699569999999999936e+01
3.222125000000000128e+00 1.346695647919999850e+01 1.026520000000000010e+02 8.697289999999999566e+01
3.226450000000000262e+00 1.347472985039999926e+01 1.026509999999999962e+02 8.695569999999999311e+01
3.230774999999999952e+00 1.348244477519999940e+01 1.026500000000000057e+02 8.695329999999999870e+01
3.235100000000000087e+00 1.349021814640000017e+01 1.026530000000000058e+02 8.695140000000000668e+01
3.239425000000000221e+00 1.349796229440000062e+01 1.026560000000000059e+02 8.695420000000000016e+01
3.243750000000000355e+00 1.350567721919999897e+01 1.026590000000000060e+02 8.696339999999999293e+01
3.248075000000000045e+00 1.351324602799999930e+01 1.028319999999999936e+02 8.701030000000000086e+01
3.252400000000000180e+00 1.352040571200000052e+01 1.028490000000000038e+02 8.706019999999999470e+01
3.256725000000000314e+00 1.352776995839999863e+01 1.028479999999999990e+02 8.708689999999999998e+01
3.261050000000000004e+00 1.353522187439999946e+01 1.028589999999999947e+02 8.710330000000000439e+01
3.265375000000000139e+00 1.354276145999999947e+01 1.028629999999999995e+02 8.711109999999999332e+01
3.269700000000000273e+00 1.355033026879999802e+01 1.028760000000000048e+02 8.711899999999999977e+01
3.274024999999999963e+00 1.355792830080000044e+01 1.028870000000000005e+02 8.713280000000000314e+01
3.278350000000000097e+00 1.356555555599999785e+01 1.029080000000000013e+02 8.716150000000000375e+01
3.282675000000000232e+00 1.357315358800000027e+01 1.029159999999999968e+02 8.718519999999999470e+01
3.287000000000000366e+00 1.358075161999999914e+01 1.029150000000000063e+02 8.720889999999999986e+01
3.291325000000000056e+00 1.358834965199999800e+01 1.029099999999999966e+02 8.722870000000000346e+01
3.295650000000000190e+00 1.359594768400000042e+01 1.029090000000000060e+02 8.725109999999999388e+01
3.299975000000000325e+00 1.360351649279999897e+01 1.029060000000000059e+02 8.726990000000000691e+01
3.304300000000000015e+00 1.361105607839999898e+01 1.029050000000000011e+02 8.728789999999999338e+01
3.308625000000000149e+00 1.361862488719999931e+01 1.028889999999999958e+02 8.728650000000000375e+01
3.312950000000000284e+00 1.362616447279999932e+01 1.028689999999999998e+02 8.727429999999999666e+01
3.317275000000000418e+00 1.363367483519999901e+01 1.028449999999999989e+02 8.726030000000000086e+01
3.321600000000000108e+00 1.364121442079999902e+01 1.028239999999999981e+02 8.724939999999999429e+01
3.325925000000000242e+00 1.364875400640000080e+01 1.028020000000000067e+02 8.723699999999999477e+01
3.330250000000000377e+00 1.365623514560000018e+01 1.027819999999999965e+02 8.722750000000000625e+01
3.334575000000000067e+00 1.366374550799999987e+01 1.027609999999999957e+02 8.721649999999999636e+01
3.338900000000000201e+00 1.367119742399999893e+01 1.027409999999999997e+02 8.720839999999999748e+01
3.343225000000000335e+00 1.367864933999999977e+01 1.027189999999999941e+02 8.719889999999999475e+01
3.347550000000000026e+00 1.368607203279999851e+01 1.026989999999999981e+02 8.719209999999999638e+01
3.351875000000000160e+00 1.369346550239999871e+01 1.026779999999999973e+02 8.717849999999999966e+01
3.356200000000000294e+00 1.370080052560000006e+01 1.030690000000000026e+02 8.713509999999999422e+01
3.360525000000000428e+00 1.370787254000000033e+01 1.030559999999999974e+02 8.716079999999999472e+01
3.364850000000000119e+00 1.371511989359999895e+01 1.030499999999999972e+02 8.717529999999999291e+01
3.369175000000000253e+00 1.372236724719999934e+01 1.030550000000000068e+02 8.718359999999999843e+01
3.373500000000000387e+00 1.372970227040000069e+01 1.030619999999999976e+02 8.719329999999999359e+01
3.377825000000000077e+00 1.373700807039999816e+01 1.030660000000000025e+02 8.720000000000000284e+01
3.382150000000000212e+00 1.374437231679999982e+01 1.030669999999999931e+02 8.720869999999999322e+01
3.386475000000000346e+00 1.375167811679999907e+01 1.030709999999999980e+02 8.719029999999999347e+01
3.390800000000000480e+00 1.375901313999999864e+01 1.030639999999999930e+02 8.716670000000000584e+01
3.395125000000000171e+00 1.376628971679999935e+01 1.030420000000000016e+02 8.714180000000000348e+01
3.399450000000000305e+00 1.377362473999999892e+01 1.030180000000000007e+02 8.711799999999999500e+01
3.403775000000000439e+00 1.378090131679999963e+01 1.029969999999999999e+02 8.709350000000000591e+01
3.408100000000000129e+00 1.378817789359999857e+01 1.029749999999999943e+02 8.706999999999999318e+01
3.412425000000000264e+00 1.379542524719999896e+01 1.029539999999999935e+02 8.704609999999999559e+01
3.416750000000000398e+00 1.380270182399999968e+01 1.029330000000000069e+02 8.702299999999999613e+01
3.421075000000000088e+00 1.380991995439999975e+01 1.029129999999999967e+02 8.701319999999999766e+01
3.425400000000000222e+00 1.381716730799999837e+01 1.028919999999999959e+02 8.701430000000000575e+01
3.429725000000000357e+00 1.382438543839999845e+01 1.028730000000000047e+02 8.701470000000000482e+01
3.434050000000000491e+00 1.383160356879999853e+01 1.028539999999999992e+02 8.701460000000000150e+01
3.438375000000000181e+00 1.383882169919999860e+01 1.028359999999999985e+02 8.701399999999999579e+01
3.442700000000000315e+00 1.384601060640000014e+01 1.028169999999999931e+02 8.701269999999999527e+01
3.447025000000000450e+00 1.385317029039999959e+01 1.027969999999999970e+02 8.701099999999999568e+01
3.451350000000000140e+00 1.386032997439999903e+01 1.027770000000000010e+02 8.700849999999999795e+01
3.455675000000000274e+00 1.386746043519999994e+01 1.027600000000000051e+02 8.700969999999999516e+01
3.460000000000000409e+00 1.387456167279999875e+01 1.027420000000000044e+02 8.701800000000000068e+01
3.464325000000000543e+00 1.388099077679999915e+01 1.029099999999999966e+02 8.698919999999999675e+01
3.468650000000000233e+00 1.388730298800000007e+01 1.028070000000000022e+02 8.706570000000000675e+01
3.472975000000000367e+00 1.389393665439999914e+01 1.027650000000000006e+02 8.709430000000000405e+01
3.477300000000000502e+00 1.390080410639999897e+01 1.027349999999999994e+02 8.711740000000000350e+01
3.481625000000000192e+00 1.390778845120000007e+01 1.027199999999999989e+02 8.713259999999999650e+01
3.485950000000000326e+00 1.391480201919999971e+01 1.027079999999999984e+02 8.714809999999999945e+01
3.490275000000000460e+00 1.392184481039999966e+01 1.027019999999999982e+02 8.716129999999999711e+01
3.494600000000000151e+00 1.392891682479999815e+01 1.027139999999999986e+02 8.717510000000000048e+01
3.498925000000000285e+00 1.393598883919999842e+01 1.027180000000000035e+02 8.718789999999999907e+01
3.503250000000000419e+00 1.394303163039999838e+01 1.027159999999999940e+02 8.720080000000000098e+01
3.507575000000000554e+00 1.395007442159999833e+01 1.027150000000000034e+02 8.721280000000000143e+01
3.511900000000000244e+00 1.395708798959999974e+01 1.027139999999999986e+02 8.722480000000000189e+01
3.516224999999999934e+00 1.396410155759999938e+01 1.027129999999999939e+02 8.723619999999999663e+01
3.520550000000000068e+00 1.397111512559999902e+01 1.027120000000000033e+02 8.724429999999999552e+01
3.524874999999999758e+00 1.397809947040000011e+01 1.027120000000000033e+02 8.725039999999999907e+01
3.529199999999999893e+00 1.398508381519999944e+01 1.027109999999999985e+02 8.725600000000000023e+01
3.533525000000000027e+00 1.399206815999999876e+01 1.027109999999999985e+02 8.723600000000000421e+01
3.537849999999999717e+00 1.399902328159999954e+01 1.027099999999999937e+02 8.721269999999999811e+01
3.542174999999999851e+00 1.400597840319999854e+01 1.027090000000000032e+02 8.718980000000000530e+01
3.546499999999999986e+00 1.401293352479999932e+01 1.027099999999999937e+02 8.716729999999999734e+01
3.550825000000000120e+00 1.401985942319999801e+01 1.026979999999999933e+02 8.714530000000000598e+01
3.555149999999999810e+00 1.402678532160000024e+01 1.026809999999999974e+02 8.712369999999999948e+01
3.559474999999999945e+00 1.403368199679999861e+01 1.026650000000000063e+02 8.710250000000000625e+01
3.563800000000000079e+00 1.404054944880000022e+01 1.026500000000000057e+02 8.708169999999999789e+01
3.568124999999999769e+00 1.404741690080000005e+01 1.026340000000000003e+02 8.706130000000000280e+01
3.572449999999999903e+00 1.405393367439999963e+01 1.030109999999999957e+02 8.708320000000000505e+01
3.576775000000000038e+00 1.406062578719999934e+01 1.030040000000000049e+02 8.709669999999999845e+01
3.581100000000000172e+00 1.406728867680000050e+01 1.029779999999999944e+02 8.710750000000000171e+01
3.585424999999999862e+00 1.407398078960000021e+01 1.029569999999999936e+02 8.711279999999999291e+01
3.589749999999999996e+00 1.408073134879999877e+01 1.029360000000000070e+02 8.711369999999999436e+01
3.594075000000000131e+00 1.408748190799999911e+01 1.029180000000000064e+02 8.709149999999999636e+01
3.598399999999999821e+00 1.409426169039999799e+01 1.029000000000000057e+02 8.706969999999999743e+01
3.602724999999999955e+00 1.410101224960000010e+01 1.028850000000000051e+02 8.704739999999999611e+01
3.607050000000000090e+00 1.410779203200000076e+01 1.028709999999999951e+02 8.702589999999999293e+01
3.611374999999999780e+00 1.411457181439999786e+01 1.028569999999999993e+02 8.700459999999999638e+01
3.615699999999999914e+00 1.412135159679999852e+01 1.028430000000000035e+02 8.698420000000000130e+01
3.620025000000000048e+00 1.412810215600000063e+01 1.028289999999999935e+02 8.697270000000000323e+01
3.624350000000000183e+00 1.413485271519999920e+01 1.028160000000000025e+02 8.696250000000000568e+01
3.628674999999999873e+00 1.414157405119999922e+01 1.028029999999999973e+02 8.695260000000000389e+01
3.633000000000000007e+00 1.414829538719999924e+01 1.027900000000000063e+02 8.694320000000000448e+01
3.637325000000000141e+00 1.415495827680000041e+01 1.027770000000000010e+02 8.692789999999999395e+01
3.641649999999999832e+00 1.416162116639999802e+01 1.027639999999999958e+02 8.691070000000000562e+01
3.645974999999999966e+00 1.416828405599999918e+01 1.027510000000000048e+02 8.689319999999999311e+01
3.650300000000000100e+00 1.417491772240000003e+01 1.027390000000000043e+02 8.687539999999999907e+01
3.654625000000000234e+00 1.418152216560000056e+01 1.027500000000000000e+02 8.685739999999999839e+01
3.658949999999999925e+00 1.418812660879999932e+01 1.027630000000000052e+02 8.683759999999999479e+01
3.663275000000000059e+00 1.419470182879999953e+01 1.027740000000000009e+02 8.681699999999999307e+01
3.667600000000000193e+00 1.420127704879999797e+01 1.027849999999999966e+02 8.680490000000000350e+01
3.671924999999999883e+00 1.420782304559999787e+01 1.027939999999999969e+02 8.679859999999999332e+01
3.676250000000000018e+00 1.421436904239999777e+01 1.028040000000000020e+02 8.679219999999999402e+01
3.680575000000000152e+00 1.421936620960000042e+01 1.029650000000000034e+02 8.685699999999999932e+01
3.684899999999999842e+00 1.422564919759999924e+01 1.029240000000000066e+02 8.685509999999999309e+01
3.689224999999999977e+00 1.423201985520000079e+01 1.028979999999999961e+02 8.686419999999999675e+01
3.693550000000000111e+00 1.423841973599999911e+01 1.028840000000000003e+02 8.687130000000000507e+01
3.697875000000000245e+00 1.424487806319999983e+01 1.028730000000000047e+02 8.687820000000000675e+01
3.702199999999999935e+00 1.425130716720000024e+01 1.028670000000000044e+02 8.688400000000000034e+01
3.706525000000000070e+00 1.425776549439999918e+01 1.028619999999999948e+02 8.687810000000000343e+01
3.710850000000000204e+00 1.426422382159999991e+01 1.028589999999999947e+02 8.686860000000000070e+01
3.715174999999999894e+00 1.427065292560000032e+01 1.028559999999999945e+02 8.685949999999999704e+01
3.719500000000000028e+00 1.427708202959999895e+01 1.028430000000000035e+02 8.685070000000000334e+01
3.723825000000000163e+00 1.428351113359999935e+01 1.028229999999999933e+02 8.684250000000000114e+01
3.728150000000000297e+00 1.428994023759999976e+01 1.028040000000000020e+02 8.683469999999999800e+01
3.732474999999999987e+00 1.429634011839999808e+01 1.027840000000000060e+02 8.682750000000000057e+01
3.736800000000000122e+00 1.430276922239999848e+01 1.027639999999999958e+02 8.682070000000000221e+01
3.741125000000000256e+00 1.430913987999999826e+01 1.027429999999999950e+02 8.681459999999999866e+01
3.745449999999999946e+00 1.431553976080000012e+01 1.027219999999999942e+02 8.680870000000000175e+01
3.749775000000000080e+00 1.432193964160000021e+01 1.027009999999999934e+02 8.680370000000000630e+01
3.754100000000000215e+00 1.432831029919999999e+01 1.027000000000000028e+02 8.679980000000000473e+01
3.758425000000000349e+00 1.433468095679999976e+01 1.026989999999999981e+02 8.679879999999999995e+01
3.762750000000000039e+00 1.434105161439999954e+01 1.027000000000000028e+02 8.679219999999999402e+01
3.767075000000000173e+00 1.434745149519999785e+01 1.027009999999999934e+02 8.677360000000000184e+01
3.771400000000000308e+00 1.435382215279999940e+01 1.027030000000000030e+02 8.675409999999999400e+01
3.775724999999999998e+00 1.436019281039999917e+01 1.027030000000000030e+02 8.673449999999999704e+01
3.780050000000000132e+00 1.436653424479999863e+01 1.027049999999999983e+02 8.671389999999999532e+01
3.784375000000000266e+00 1.437287567919999987e+01 1.027049999999999983e+02 8.671620000000000061e+01
3.788699999999999957e+00 1.438044448800000019e+01 1.028139999999999930e+02 8.680599999999999739e+01
3.793025000000000091e+00 1.438637679759999877e+01 1.028119999999999976e+02 8.682880000000000109e+01
3.797350000000000225e+00 1.439251366959999956e+01 1.028050000000000068e+02 8.685240000000000293e+01
3.801675000000000360e+00 1.439867976479999889e+01 1.028020000000000067e+02 8.686069999999999425e+01
3.806000000000000050e+00 1.440493352959999918e+01 1.027990000000000066e+02 8.687199999999999989e+01
3.810325000000000184e+00 1.441112884800000060e+01 1.027980000000000018e+02 8.687800000000000011e+01
3.814650000000000318e+00 1.441738261279999911e+01 1.027969999999999970e+02 8.688649999999999807e+01
3.818975000000000009e+00 1.442360715439999908e+01 1.027969999999999970e+02 8.689260000000000161e+01
3.823300000000000143e+00 1.442983169599999904e+01 1.028050000000000068e+02 8.690049999999999386e+01
3.827625000000000277e+00 1.443602701439999869e+01 1.028070000000000022e+02 8.690789999999999793e+01
3.831950000000000411e+00 1.444222233279999834e+01 1.028100000000000023e+02 8.690829999999999700e+01
3.836275000000000102e+00 1.444838842799999945e+01 1.028130000000000024e+02 8.690089999999999293e+01
3.840600000000000236e+00 1.445458374639999910e+01 1.028160000000000025e+02 8.688590000000000657e+01
3.844925000000000370e+00 1.446072061839999989e+01 1.028179999999999978e+02 8.687090000000000600e+01
3.849250000000000060e+00 1.446688671359999923e+01 1.028209999999999980e+02 8.685639999999999361e+01
3.853575000000000195e+00 1.447299436239999970e+01 1.028239999999999981e+02 8.684210000000000207e+01
3.857900000000000329e+00 1.447913123439999872e+01 1.028280000000000030e+02 8.682810000000000628e+01
3.862225000000000019e+00 1.448523888319999919e+01 1.028299999999999983e+02 8.681459999999999866e+01
3.866550000000000153e+00 1.449134653199999967e+01 1.028319999999999936e+02 8.680100000000000193e+01
3.870875000000000288e+00 1.449742495759999983e+01 1.028349999999999937e+02 8.678300000000000125e+01
3.875200000000000422e+00 1.450353260640000030e+01 1.028379999999999939e+02 8.676390000000000668e+01
3.879525000000000112e+00 1.450958180879999837e+01 1.028400000000000034e+02 8.674519999999999698e+01
3.883850000000000247e+00 1.451566023440000031e+01 1.028430000000000035e+02 8.672589999999999577e+01
3.888175000000000381e+00 1.452170943679999837e+01 1.028460000000000036e+02 8.670709999999999695e+01
3.892500000000000071e+00 1.452775863919999821e+01 1.028509999999999991e+02 8.668760000000000332e+01
3.896825000000000205e+00 1.453483065360000026e+01 1.032780000000000058e+02 8.686440000000000339e+01
3.901150000000000340e+00 1.454047073119999922e+01 1.032600000000000051e+02 8.694499999999999318e+01
3.905475000000000474e+00 1.454625692479999799e+01 1.032309999999999945e+02 8.697650000000000148e+01
3.909800000000000164e+00 1.455213078799999948e+01 1.032159999999999940e+02 8.700799999999999557e+01
3.914125000000000298e+00 1.455809232079999838e+01 1.031899999999999977e+02 8.702830000000000155e+01
3.918450000000000433e+00 1.456405385359999904e+01 1.031689999999999969e+02 8.705039999999999623e+01
3.922775000000000123e+00 1.457007383279999857e+01 1.031460000000000008e+02 8.705349999999999966e+01
3.927100000000000257e+00 1.457609381199999810e+01 1.031280000000000001e+02 8.704479999999999507e+01
3.931425000000000392e+00 1.458214301439999971e+01 1.031089999999999947e+02 8.703400000000000603e+01
3.935750000000000082e+00 1.458816299359999924e+01 1.030939999999999941e+02 8.702379999999999427e+01
3.940075000000000216e+00 1.459421219599999908e+01 1.030780000000000030e+02 8.701279999999999859e+01
3.944400000000000350e+00 1.460023217520000038e+01 1.030649999999999977e+02 8.700239999999999441e+01
3.948725000000000485e+00 1.460625215439999991e+01 1.030520000000000067e+02 8.699169999999999447e+01
3.953050000000000175e+00 1.461227213359999944e+01 1.030409999999999968e+02 8.698149999999999693e+01
3.957375000000000309e+00 1.461829211280000074e+01 1.030280000000000058e+02 8.697140000000000271e+01
3.961700000000000443e+00 1.462428286879999995e+01 1.030169999999999959e+02 8.696150000000000091e+01
3.966025000000000134e+00 1.463024440160000061e+01 1.030040000000000049e+02 8.695210000000000150e+01
3.970350000000000268e+00 1.463620593439999951e+01 1.029920000000000044e+02 8.693670000000000186e+01
3.974675000000000402e+00 1.464213824399999808e+01 1.029789999999999992e+02 8.692100000000000648e+01
3.979000000000000536e+00 1.464807055360000021e+01 1.029680000000000035e+02 8.690540000000000020e+01
3.983325000000000227e+00 1.465400286319999879e+01 1.029549999999999983e+02 8.689000000000000057e+01
3.987650000000000361e+00 1.465987672639999850e+01 1.029429999999999978e+02 8.687470000000000425e+01
3.991975000000000495e+00 1.466577981280000031e+01 1.029410000000000025e+02 8.686629999999999541e+01
3.996300000000000185e+00 1.467162445279999972e+01 1.029500000000000028e+02 8.686010000000000275e+01
4.000625000000000320e+00 1.467749831599999943e+01 1.029579999999999984e+02 8.685360000000000014e+01
4.004950000000000010e+00 1.468211558159999974e+01 1.030049999999999955e+02 8.684359999999999502e+01
4.009275000000000588e+00 1.468737575759999814e+01 1.029449999999999932e+02 8.688320000000000221e+01
4.013600000000000279e+00 1.469286971920000084e+01 1.029129999999999967e+02 8.689509999999999934e+01
4.017924999999999969e+00 1.469853901999999835e+01 1.028960000000000008e+02 8.690040000000000475e+01
4.022250000000000547e+00 1.470423754399999972e+01 1.028829999999999956e+02 8.689969999999999573e+01
4.026575000000000237e+00 1.471002373760000026e+01 1.028659999999999997e+02 8.690409999999999968e+01
4.030900000000000816e+00 1.471580993119999725e+01 1.028509999999999991e+02 8.690399999999999636e+01
4.035225000000000506e+00 1.472159612479999957e+01 1.028379999999999939e+02 8.690560000000000684e+01
4.039550000000000196e+00 1.472738231840000012e+01 1.028259999999999934e+02 8.690449999999999875e+01
4.043875000000000774e+00 1.473319773519999920e+01 1.028149999999999977e+02 8.690519999999999357e+01
4.048200000000000465e+00 1.473898392879999975e+01 1.028050000000000068e+02 8.690409999999999968e+01
4.052525000000000155e+00 1.474477012240000029e+01 1.027939999999999969e+02 8.690470000000000539e+01
4.056849999999999845e+00 1.475052709280000052e+01 1.027840000000000060e+02 8.690380000000000393e+01
4.061174999999999535e+00 1.475631328639999751e+01 1.027740000000000009e+02 8.690460000000000207e+01
4.065500000000000114e+00 1.476207025679999774e+01 1.027639999999999958e+02 8.690409999999999968e+01
4.069824999999999804e+00 1.476782722719999796e+01 1.027540000000000049e+02 8.691140000000000043e+01
4.074150000000000382e+00 1.477358419759999819e+01 1.027439999999999998e+02 8.691939999999999600e+01
4.078475000000000072e+00 1.477931194479999988e+01 1.027319999999999993e+02 8.692210000000000036e+01
4.082799999999999763e+00 1.478503969199999979e+01 1.027270000000000039e+02 8.691960000000000264e+01
4.087125000000000341e+00 1.479073821599999761e+01 1.027309999999999945e+02 8.691610000000000014e+01
4.091450000000000031e+00 1.479643674000000075e+01 1.027360000000000042e+02 8.690040000000000475e+01
4.095774999999999721e+00 1.480210604080000003e+01 1.027399999999999949e+02 8.688599999999999568e+01
4.100100000000000300e+00 1.480777534159999753e+01 1.027429999999999950e+02 8.687069999999999936e+01
4.104424999999999990e+00 1.481344464239999859e+01 1.027420000000000044e+02 8.685660000000000025e+01
4.108749999999999680e+00 1.481908471999999932e+01 1.027420000000000044e+02 8.684180000000000632e+01
4.113075000000000259e+00 1.482624440400000054e+01 1.028810000000000002e+02 8.710309999999999775e+01
4.117399999999999949e+00 1.483144613359999830e+01 1.028539999999999992e+02 8.711560000000000059e+01
4.121724999999999639e+00 1.483682320239999974e+01 1.028280000000000030e+02 8.711530000000000484e+01
4.126050000000000217e+00 1.484228794079999858e+01 1.028130000000000024e+02 8.709839999999999804e+01
4.130374999999999908e+00 1.484784034879999837e+01 1.028010000000000019e+02 8.708169999999999789e+01
4.134699999999999598e+00 1.485339275679999993e+01 1.027950000000000017e+02 8.705880000000000507e+01
4.139025000000000176e+00 1.485897438799999826e+01 1.027890000000000015e+02 8.703799999999999670e+01
4.143349999999999866e+00 1.486452679599999804e+01 1.027870000000000061e+02 8.701370000000000005e+01
4.147675000000000445e+00 1.487010842719999992e+01 1.027849999999999966e+02 8.699169999999999447e+01
4.152000000000000135e+00 1.487566083519999971e+01 1.027860000000000014e+02 8.696739999999999782e+01
4.156324999999999825e+00 1.488121324319999772e+01 1.027870000000000061e+02 8.694509999999999650e+01
4.160650000000000404e+00 1.488673642799999719e+01 1.027890000000000015e+02 8.692109999999999559e+01
4.164975000000000094e+00 1.489225961279999844e+01 1.027909999999999968e+02 8.689889999999999759e+01
4.169299999999999784e+00 1.489778279760000146e+01 1.027939999999999969e+02 8.687539999999999907e+01
4.173625000000000362e+00 1.490327675920000061e+01 1.027960000000000065e+02 8.685330000000000439e+01
4.177950000000000053e+00 1.490874149759999767e+01 1.027999999999999972e+02 8.683010000000000161e+01
4.182274999999999743e+00 1.491423545920000038e+01 1.028029999999999973e+02 8.680809999999999604e+01
4.186600000000000321e+00 1.491967097440000067e+01 1.028100000000000023e+02 8.679290000000000305e+01
4.190925000000000011e+00 1.492513571279999951e+01 1.028199999999999932e+02 8.678600000000000136e+01
4.195249999999999702e+00 1.493057122799999981e+01 1.028299999999999983e+02 8.677800000000000580e+01
4.199575000000000280e+00 1.493597751999999979e+01 1.028400000000000034e+02 8.677039999999999509e+01
4.203899999999999970e+00 1.494138381199999976e+01 1.028520000000000039e+02 8.676179999999999382e+01
4.208224999999999660e+00 1.494679010399999797e+01 1.028619999999999948e+02 8.675350000000000250e+01
4.212550000000000239e+00 1.495219639599999795e+01 1.028739999999999952e+02 8.674660000000000082e+01
4.216874999999999929e+00 1.495757346480000116e+01 1.028850000000000051e+02 8.674769999999999470e+01
4.221200000000000507e+00 1.496219073039999969e+01 1.033629999999999995e+02 8.674699999999999989e+01
4.225525000000000198e+00 1.496730479039999828e+01 1.033850000000000051e+02 8.674370000000000402e+01
4.229849999999999888e+00 1.497256496640000023e+01 1.033829999999999956e+02 8.675029999999999575e+01
4.234175000000000466e+00 1.497785436559999894e+01 1.033919999999999959e+02 8.675159999999999627e+01
4.238500000000000156e+00 1.498320221119999829e+01 1.033840000000000003e+02 8.675520000000000209e+01
4.242824999999999847e+00 1.498855005679999941e+01 1.033659999999999997e+02 8.675579999999999359e+01
4.247150000000000425e+00 1.499392712559999730e+01 1.033460000000000036e+02 8.675820000000000221e+01
4.251475000000000115e+00 1.499927497119999842e+01 1.033299999999999983e+02 8.675879999999999370e+01
4.255799999999999805e+00 1.500465203999999808e+01 1.033119999999999976e+02 8.676090000000000657e+01
4.260125000000000384e+00 1.500999988559999920e+01 1.032980000000000018e+02 8.676189999999999714e+01
4.264450000000000074e+00 1.501537695439999887e+01 1.032819999999999965e+02 8.676399999999999579e+01
4.268774999999999764e+00 1.502072479999999999e+01 1.032680000000000007e+02 8.676539999999999964e+01
4.273100000000000342e+00 1.502607264559999756e+01 1.032519999999999953e+02 8.676879999999999882e+01
4.277425000000000033e+00 1.503139126799999836e+01 1.032360000000000042e+02 8.677150000000000318e+01
4.281749999999999723e+00 1.503670989039999917e+01 1.032189999999999941e+02 8.677490000000000236e+01
4.286075000000000301e+00 1.504202851279999820e+01 1.032039999999999935e+02 8.677570000000000050e+01
4.290399999999999991e+00 1.504737635840000110e+01 1.031889999999999930e+02 8.676239999999999952e+01
4.294725000000000570e+00 1.505269498080000012e+01 1.031760000000000019e+02 8.674699999999999989e+01
4.299050000000000260e+00 1.505801360319999738e+01 1.031610000000000014e+02 8.673220000000000596e+01
4.303374999999999950e+00 1.506333222559999818e+01 1.031479999999999961e+02 8.671710000000000207e+01
4.307700000000000529e+00 1.506862162479999867e+01 1.031340000000000003e+02 8.670239999999999725e+01
4.312025000000000219e+00 1.507391102399999738e+01 1.031209999999999951e+02 8.668760000000000332e+01
4.316349999999999909e+00 1.507917119999999933e+01 1.031069999999999993e+02 8.667319999999999425e+01
4.320675000000000487e+00 1.508443137599999773e+01 1.030930000000000035e+02 8.665860000000000696e+01
4.325000000000000178e+00 1.508969155199999967e+01 1.030789999999999935e+02 8.664440000000000452e+01
4.329324999999999868e+00 1.509565308480000034e+01 1.032019999999999982e+02 8.686690000000000111e+01
4.333650000000000446e+00 1.510027035039999888e+01 1.031560000000000059e+02 8.693659999999999854e+01
4.337975000000000136e+00 1.510520907119999912e+01 1.031159999999999997e+02 8.696720000000000539e+01
4.342299999999999827e+00 1.511029390799999916e+01 1.030859999999999985e+02 8.697920000000000584e+01
4.346624999999999517e+00 1.511543719119999807e+01 1.030589999999999975e+02 8.698269999999999413e+01
4.350950000000000095e+00 1.512060969760000084e+01 1.030430000000000064e+02 8.697719999999999629e+01
4.355274999999999785e+00 1.512581142719999683e+01 1.030409999999999968e+02 8.697119999999999607e+01
4.359600000000000364e+00 1.513098393359999960e+01 1.030409999999999968e+02 8.696179999999999666e+01
4.363925000000000054e+00 1.513618566320000092e+01 1.030420000000000016e+02 8.695310000000000628e+01
4.368250000000000632e+00 1.514135816960000014e+01 1.030430000000000064e+02 8.694209999999999638e+01
4.372574999999999434e+00 1.514653067599999936e+01 1.030450000000000017e+02 8.693200000000000216e+01
4.376900000000000013e+00 1.515167395919999827e+01 1.030499999999999972e+02 8.692289999999999850e+01
4.381224999999999703e+00 1.515684646559999749e+01 1.030580000000000069e+02 8.691979999999999507e+01
4.385550000000000281e+00 1.516196052559999963e+01 1.030649999999999977e+02 8.691580000000000439e+01
4.389874999999999972e+00 1.516710380880000031e+01 1.030720000000000027e+02 8.691299999999999670e+01
4.394200000000000550e+00 1.517218864559999858e+01 1.030789999999999935e+02 8.690970000000000084e+01
4.398524999999999352e+00 1.517730270559999894e+01 1.030859999999999985e+02 8.690730000000000643e+01
4.402849999999999930e+00 1.518238754239999899e+01 1.030960000000000036e+02 8.690449999999999875e+01
4.407174999999999621e+00 1.518747237919999904e+01 1.031080000000000041e+02 8.690250000000000341e+01
4.411500000000000199e+00 1.519252799279999877e+01 1.031179999999999950e+02 8.690109999999999957e+01
4.415824999999999889e+00 1.519758360639999850e+01 1.031299999999999955e+02 8.691060000000000230e+01
4.420150000000000468e+00 1.520263922000000001e+01 1.031410000000000053e+02 8.691960000000000264e+01
4.424475000000000158e+00 1.520769483359999974e+01 1.031520000000000010e+02 8.692829999999999302e+01
4.428799999999999848e+00 1.521269200079999706e+01 1.031629999999999967e+02 8.693619999999999948e+01
4.433124999999999538e+00 1.521771839120000003e+01 1.031689999999999969e+02 8.694429999999999836e+01
4.437450000000000117e+00 1.522213109439999990e+01 1.031389999999999958e+02 8.678889999999999816e+01
4.441774999999999807e+00 1.522674836000000020e+01 1.030919999999999987e+02 8.683410000000000650e+01
4.446100000000000385e+00 1.523162863439999981e+01 1.030610000000000070e+02 8.685049999999999670e+01
4.450425000000000075e+00 1.523656735520000005e+01 1.030499999999999972e+02 8.686480000000000246e+01
4.454750000000000654e+00 1.524153529920000061e+01 1.030420000000000016e+02 8.687260000000000559e+01
4.459074999999999456e+00 1.524653246640000148e+01 1.030420000000000016e+02 8.688110000000000355e+01
4.463400000000000034e+00 1.525150041040000026e+01 1.030420000000000016e+02 8.688609999999999900e+01
4.467724999999999724e+00 1.525649757759999936e+01 1.030469999999999970e+02 8.689230000000000587e+01
4.472050000000000303e+00 1.526149474480000023e+01 1.030510000000000019e+02 8.688689999999999714e+01
4.476374999999999993e+00 1.526649191200000111e+01 1.030580000000000069e+02 8.688129999999999598e+01
4.480700000000000571e+00 1.527145985599999989e+01 1.030639999999999930e+02 8.687399999999999523e+01
4.485025000000000261e+00 1.527642780000000045e+01 1.030709999999999980e+02 8.686860000000000070e+01
4.489349999999999952e+00 1.528136652080000069e+01 1.030780000000000030e+02 8.686190000000000566e+01
4.493674999999999642e+00 1.528630524159999915e+01 1.030859999999999985e+02 8.685699999999999932e+01
4.498000000000000220e+00 1.529124396239999761e+01 1.030939999999999941e+02 8.685089999999999577e+01
4.502324999999999910e+00 1.529618268319999785e+01 1.031020000000000039e+02 8.684359999999999502e+01
4.506650000000000489e+00 1.530109218079999955e+01 1.031099999999999994e+02 8.682710000000000150e+01
4.510975000000000179e+00 1.530600167839999770e+01 1.031179999999999950e+02 8.681529999999999347e+01
4.515300000000000757e+00 1.531088195279999908e+01 1.031260000000000048e+02 8.680190000000000339e+01
4.519624999999999559e+00 1.531579145040000078e+01 1.031350000000000051e+02 8.679000000000000625e+01
4.523950000000000138e+00 1.532067172479999861e+01 1.031430000000000007e+02 8.677639999999999532e+01
4.528274999999999828e+00 1.532555199919999822e+01 1.031509999999999962e+02 8.676430000000000575e+01
4.532600000000000406e+00 1.533040305039999929e+01 1.031590000000000060e+02 8.675060000000000571e+01
4.536925000000000097e+00 1.533525410159999858e+01 1.031670000000000016e+02 8.673829999999999529e+01
4.541250000000000675e+00 1.534010515279999787e+01 1.031749999999999972e+02 8.672440000000000282e+01
4.545574999999999477e+00 1.534489775760000008e+01 1.032800000000000011e+02 8.668559999999999377e+01
4.549900000000000055e+00 1.534969036239999873e+01 1.032379999999999995e+02 8.668080000000000496e+01
4.554224999999999746e+00 1.535454141359999802e+01 1.032120000000000033e+02 8.668949999999999534e+01
4.558550000000000324e+00 1.535936324160000055e+01 1.031899999999999977e+02 8.668670000000000186e+01
4.562875000000000014e+00 1.536424351599999838e+01 1.031749999999999972e+02 8.669010000000000105e+01
4.567200000000000593e+00 1.536912379039999976e+01 1.031629999999999967e+02 8.668670000000000186e+01
4.571525000000000283e+00 1.537400406479999937e+01 1.031560000000000059e+02 8.668859999999999388e+01
4.575849999999999973e+00 1.537885511600000044e+01 1.031500000000000057e+02 8.668569999999999709e+01
4.580174999999999663e+00 1.538373539039999827e+01 1.031470000000000056e+02 8.668710000000000093e+01
4.584500000000000242e+00 1.538855721840000079e+01 1.031440000000000055e+02 8.668500000000000227e+01
4.588824999999999932e+00 1.539340826960000008e+01 1.031419999999999959e+02 8.668899999999999295e+01
4.593150000000000510e+00 1.539823009759999906e+01 1.031239999999999952e+02 8.668739999999999668e+01
4.597475000000000200e+00 1.540305192559999803e+01 1.031069999999999993e+02 8.668850000000000477e+01
4.601800000000000779e+00 1.540784453040000024e+01 1.030889999999999986e+02 8.668680000000000518e+01
4.606124999999999581e+00 1.541263713519999889e+01 1.030840000000000032e+02 8.668739999999999668e+01
4.610450000000000159e+00 1.541740051679999901e+01 1.030829999999999984e+02 8.668559999999999377e+01
4.614774999999999849e+00 1.542219312160000122e+01 1.030840000000000032e+02 8.668580000000000041e+01
4.619100000000000428e+00 1.542692728000000102e+01 1.030829999999999984e+02 8.667770000000000152e+01
4.623425000000000118e+00 1.543169066159999758e+01 1.030840000000000032e+02 8.666710000000000491e+01
4.627750000000000696e+00 1.543642481999999738e+01 1.030840000000000032e+02 8.665510000000000446e+01
4.632075000000000387e+00 1.544115897840000073e+01 1.030840000000000032e+02 8.664490000000000691e+01
4.636400000000000077e+00 1.544586391360000022e+01 1.030840000000000032e+02 8.663339999999999463e+01
4.640724999999999767e+00 1.545059807200000002e+01 1.030840000000000032e+02 8.662369999999999948e+01
4.645050000000000345e+00 1.545527378399999741e+01 1.030829999999999984e+02 8.661260000000000048e+01
4.649375000000000036e+00 1.545997871920000044e+01 1.030840000000000032e+02 8.660320000000000107e+01
4.653700000000000614e+00 1.546474210080000056e+01 1.030979999999999990e+02 8.657920000000000016e+01
4.658025000000000304e+00 1.546915480399999865e+01 1.030610000000000070e+02 8.655880000000000507e+01
4.662350000000000882e+00 1.547368439999999801e+01 1.030400000000000063e+02 8.654710000000000036e+01
4.666674999999999685e+00 1.547827244239999978e+01 1.030310000000000059e+02 8.654430000000000689e+01
4.671000000000000263e+00 1.548286048479999977e+01 1.030229999999999961e+02 8.654760000000000275e+01
4.675324999999999953e+00 1.548747775039999830e+01 1.030190000000000055e+02 8.654980000000000473e+01
4.679650000000000531e+00 1.549209501599999861e+01 1.030139999999999958e+02 8.655140000000000100e+01
4.683975000000000222e+00 1.549671228159999892e+01 1.030130000000000052e+02 8.655320000000000391e+01
4.688300000000000800e+00 1.550130032400000069e+01 1.030100000000000051e+02 8.655410000000000537e+01
4.692624999999999602e+00 1.550591758960000099e+01 1.030190000000000055e+02 8.655570000000000164e+01
4.696950000000000180e+00 1.551050563199999921e+01 1.030270000000000010e+02 8.655639999999999645e+01
4.701274999999999871e+00 1.551509367439999920e+01 1.030379999999999967e+02 8.655809999999999604e+01
4.705600000000000449e+00 1.551965249359999888e+01 1.030460000000000065e+02 8.655870000000000175e+01
4.709925000000000139e+00 1.552424053599999887e+01 1.030570000000000022e+02 8.656040000000000134e+01
4.714250000000000718e+00 1.552879935520000032e+01 1.030649999999999977e+02 8.656109999999999616e+01
4.718575000000000408e+00 1.553335817439999822e+01 1.030750000000000028e+02 8.656279999999999575e+01
4.722900000000000986e+00 1.553791699359999967e+01 1.030819999999999936e+02 8.656350000000000477e+01
4.727224999999999788e+00 1.554244658959999903e+01 1.030819999999999936e+02 8.656510000000000105e+01
4.731550000000000367e+00 1.554697618560000016e+01 1.030799999999999983e+02 8.656579999999999586e+01
4.735875000000000057e+00 1.555150578160000130e+01 1.030789999999999935e+02 8.656749999999999545e+01
4.740200000000000635e+00 1.555603537759999710e+01 1.030769999999999982e+02 8.656820000000000448e+01
4.744525000000000325e+00 1.556056497359999824e+01 1.030769999999999982e+02 8.656980000000000075e+01
4.748850000000000904e+00 1.556506534639999728e+01 1.030750000000000028e+02 8.656130000000000280e+01
4.753174999999999706e+00 1.556956571919999810e+01 1.030759999999999934e+02 8.655329999999999302e+01
4.757500000000000284e+00 1.557406609200000069e+01 1.030739999999999981e+02 8.654479999999999507e+01
4.761824999999999974e+00 1.557985228559999769e+01 1.032219999999999942e+02 8.659919999999999618e+01
4.766150000000000553e+00 1.558365130159999978e+01 1.031790000000000020e+02 8.670390000000000441e+01
4.770475000000000243e+00 1.558777177279999826e+01 1.031590000000000060e+02 8.675149999999999295e+01
4.774800000000000821e+00 1.559209680640000073e+01 1.031430000000000007e+02 8.678530000000000655e+01
4.779125000000000512e+00 1.559650950960000060e+01 1.031350000000000051e+02 8.681119999999999948e+01
4.783450000000000202e+00 1.560098065919999932e+01 1.031260000000000048e+02 8.683419999999999561e+01
4.787774999999999892e+00 1.560548103199999836e+01 1.031219999999999999e+02 8.684109999999999729e+01
4.792100000000000470e+00 1.560995218160000064e+01 1.031189999999999998e+02 8.684210000000000207e+01
4.796425000000000161e+00 1.561448177759999822e+01 1.031179999999999950e+02 8.684239999999999782e+01
4.800750000000000739e+00 1.561895292720000050e+01 1.031099999999999994e+02 8.684210000000000207e+01
4.805075000000000429e+00 1.562345329999999954e+01 1.031029999999999944e+02 8.684180000000000632e+01
4.809400000000001008e+00 1.562792444959999827e+01 1.030949999999999989e+02 8.684130000000000393e+01
4.813724999999999810e+00 1.563242482239999731e+01 1.030900000000000034e+02 8.684109999999999729e+01
4.818050000000000388e+00 1.563689597199999959e+01 1.030829999999999984e+02 8.684080000000000155e+01
4.822375000000000078e+00 1.564133789839999800e+01 1.030780000000000030e+02 8.684099999999999397e+01
4.826700000000000657e+00 1.564577982479999996e+01 1.030709999999999980e+02 8.684099999999999397e+01
4.831025000000000347e+00 1.565025097439999868e+01 1.030669999999999931e+02 8.684159999999999968e+01
4.835350000000000925e+00 1.565466367759999855e+01 1.030610000000000070e+02 8.684210000000000207e+01
4.839675000000000615e+00 1.565910560400000051e+01 1.030570000000000022e+02 8.684310000000000684e+01
4.844000000000000306e+00 1.566348908400000006e+01 1.030570000000000022e+02 8.684390000000000498e+01
4.848324999999999996e+00 1.566790178719999993e+01 1.030610000000000070e+02 8.684139999999999304e+01
4.852650000000000574e+00 1.567231449039999980e+01 1.030639999999999930e+02 8.683799999999999386e+01
4.856975000000000264e+00 1.567669797039999935e+01 1.030679999999999978e+02 8.683459999999999468e+01
4.861300000000000843e+00 1.568108145039999890e+01 1.030709999999999980e+02 8.682659999999999911e+01
4.865625000000000533e+00 1.568546493039999845e+01 1.030750000000000028e+02 8.681879999999999598e+01
4.869949999999999335e+00 1.569069588320000008e+01 1.031689999999999969e+02 8.663559999999999661e+01
4.874274999999999913e+00 1.569464101520000021e+01 1.031850000000000023e+02 8.671250000000000568e+01
4.878599999999999604e+00 1.569881993279999932e+01 1.031820000000000022e+02 8.673829999999999529e+01
4.882925000000000182e+00 1.570305729679999907e+01 1.031880000000000024e+02 8.675449999999999307e+01
4.887249999999999872e+00 1.570735310719999767e+01 1.031899999999999977e+02 8.675990000000000180e+01
4.891575000000000450e+00 1.571167814080000014e+01 1.031979999999999933e+02 8.676510000000000389e+01
4.895900000000000141e+00 1.571600317440000083e+01 1.032000000000000028e+02 8.676460000000000150e+01
4.900224999999999831e+00 1.572032820799999797e+01 1.032039999999999935e+02 8.676609999999999445e+01
4.904549999999999521e+00 1.572465324159999867e+01 1.032039999999999935e+02 8.676370000000000005e+01
4.908875000000000099e+00 1.572897827520000114e+01 1.032079999999999984e+02 8.676770000000000493e+01
4.913199999999999790e+00 1.573330330879999828e+01 1.032090000000000032e+02 8.677429999999999666e+01
4.917525000000000368e+00 1.573762834239999897e+01 1.032139999999999986e+02 8.678369999999999607e+01
4.921850000000000058e+00 1.574192415279999935e+01 1.032159999999999940e+02 8.678979999999999961e+01
4.926175000000000637e+00 1.574621996319999973e+01 1.032219999999999942e+02 8.679869999999999663e+01
4.930499999999999439e+00 1.575048655039999979e+01 1.032240000000000038e+02 8.680450000000000443e+01
4.934825000000000017e+00 1.575478236080000016e+01 1.032300000000000040e+02 8.681289999999999907e+01
4.939149999999999707e+00 1.575904894799999845e+01 1.032330000000000041e+02 8.681839999999999691e+01
4.943475000000000286e+00 1.576331553519999851e+01 1.032339999999999947e+02 8.681829999999999359e+01
4.947799999999999976e+00 1.576755289920000003e+01 1.032319999999999993e+02 8.681289999999999907e+01
4.952125000000000554e+00 1.577181948640000009e+01 1.032319999999999993e+02 8.681000000000000227e+01
4.956450000000000244e+00 1.577605685039999805e+01 1.032289999999999992e+02 8.680490000000000350e+01
4.960774999999999935e+00 1.578029421439999957e+01 1.032289999999999992e+02 8.680230000000000246e+01
4.965099999999999625e+00 1.578453157839999932e+01 1.032270000000000039e+02 8.679749999999999943e+01
4.969425000000000203e+00 1.578873971919999875e+01 1.032270000000000039e+02 8.679510000000000502e+01
4.973749999999999893e+00 1.579294785999999995e+01 1.032240000000000038e+02 8.679070000000000107e+01
4.978075000000000472e+00 1.579733133999999950e+01 1.031979999999999933e+02 8.666349999999999909e+01
4.982400000000000162e+00 1.580115957920000014e+01 1.031350000000000051e+02 8.668380000000000507e+01
4.986725000000000740e+00 1.580519238079999944e+01 1.031069999999999993e+02 8.669270000000000209e+01
4.991049999999999542e+00 1.580931285200000147e+01 1.030840000000000032e+02 8.669020000000000437e+01
4.995375000000000121e+00 1.581349176960000058e+01 1.030729999999999933e+02 8.669190000000000396e+01
4.999699999999999811e+00 1.581767068719999791e+01 1.030619999999999976e+02 8.669320000000000448e+01
5.004025000000000389e+00 1.582190805119999943e+01 1.030529999999999973e+02 8.669729999999999848e+01
5.008350000000000080e+00 1.582611619200000064e+01 1.030340000000000060e+02 8.669799999999999329e+01
5.012675000000000658e+00 1.583032433279999829e+01 1.030199999999999960e+02 8.670120000000000005e+01
5.016999999999999460e+00 1.583453247359999949e+01 1.030040000000000049e+02 8.670180000000000575e+01
5.021325000000000038e+00 1.583874061440000069e+01 1.029909999999999997e+02 8.670470000000000255e+01
5.025649999999999729e+00 1.584294875519999835e+01 1.029770000000000039e+02 8.670550000000000068e+01
5.029975000000000307e+00 1.584712767279999746e+01 1.029650000000000034e+02 8.670820000000000505e+01
5.034299999999999997e+00 1.585130659039999834e+01 1.029519999999999982e+02 8.670929999999999893e+01
5.038625000000000576e+00 1.585548550799999745e+01 1.029410000000000025e+02 8.671200000000000330e+01
5.042950000000000266e+00 1.585963520239999980e+01 1.029279999999999973e+02 8.671330000000000382e+01
5.047274999999999956e+00 1.586381412000000068e+01 1.029180000000000064e+02 8.671599999999999397e+01
5.051599999999999646e+00 1.586793459119999916e+01 1.029180000000000064e+02 8.671750000000000114e+01
5.055925000000000225e+00 1.587208428559999795e+01 1.029249999999999972e+02 8.672010000000000218e+01
5.060249999999999915e+00 1.587620475679999998e+01 1.029279999999999973e+02 8.672169999999999845e+01
5.064575000000000493e+00 1.588032522799999846e+01 1.029339999999999975e+02 8.672440000000000282e+01
5.068900000000000183e+00 1.588444569920000049e+01 1.029380000000000024e+02 8.672610000000000241e+01
5.073225000000000762e+00 1.588856617039999897e+01 1.029440000000000026e+02 8.672870000000000346e+01
5.077549999999999564e+00 1.589265741839999890e+01 1.029470000000000027e+02 8.673059999999999548e+01
5.081875000000000142e+00 1.589674866640000062e+01 1.029530000000000030e+02 8.673309999999999320e+01
5.086199999999999832e+00 1.590089836079999941e+01 1.031280000000000001e+02 8.666089999999999804e+01
5.090525000000000411e+00 1.590458048399999846e+01 1.030810000000000031e+02 8.669010000000000105e+01
5.094850000000000101e+00 1.590846716959999974e+01 1.030529999999999973e+02 8.670889999999999986e+01
5.099175000000000679e+00 1.591244152480000018e+01 1.030390000000000015e+02 8.671630000000000393e+01
5.103500000000000369e+00 1.591644510319999917e+01 1.030289999999999964e+02 8.672280000000000655e+01
5.107825000000000060e+00 1.592050712799999879e+01 1.030250000000000057e+02 8.672580000000000666e+01
5.112149999999999750e+00 1.592456915279999841e+01 1.030220000000000056e+02 8.672499999999999432e+01
5.116475000000000328e+00 1.592860195439999771e+01 1.030229999999999961e+02 8.671840000000000259e+01
5.120800000000000018e+00 1.593266397919999910e+01 1.030229999999999961e+02 8.671200000000000330e+01
5.125125000000000597e+00 1.593672600399999872e+01 1.030270000000000010e+02 8.670560000000000400e+01
5.129450000000000287e+00 1.594078802879999834e+01 1.030280000000000058e+02 8.669490000000000407e+01
5.133775000000000865e+00 1.594482083040000120e+01 1.030319999999999965e+02 8.668470000000000653e+01
5.138099999999999667e+00 1.594885363200000050e+01 1.030349999999999966e+02 8.667419999999999902e+01
5.142425000000000246e+00 1.595288643359999980e+01 1.030390000000000015e+02 8.666419999999999391e+01
5.146749999999999936e+00 1.595689001200000057e+01 1.030409999999999968e+02 8.665389999999999304e+01
5.151075000000000514e+00 1.596092281359999987e+01 1.030460000000000065e+02 8.664409999999999457e+01
5.155400000000000205e+00 1.596492639199999886e+01 1.030480000000000018e+02 8.663400000000000034e+01
5.159725000000000783e+00 1.596890074719999930e+01 1.030529999999999973e+02 8.662439999999999429e+01
5.164049999999999585e+00 1.597290432560000006e+01 1.030550000000000068e+02 8.661440000000000339e+01
5.168375000000000163e+00 1.597687868079999873e+01 1.030600000000000023e+02 8.660500000000000398e+01
5.172699999999999854e+00 1.598085303599999918e+01 1.030619999999999976e+02 8.659510000000000218e+01
5.177025000000000432e+00 1.598482739119999962e+01 1.030660000000000025e+02 8.658580000000000609e+01
5.181350000000000122e+00 1.598880174640000007e+01 1.030679999999999978e+02 8.657599999999999341e+01
5.185675000000000701e+00 1.599274687840000020e+01 1.030720000000000027e+02 8.656690000000000396e+01
5.190000000000000391e+00 1.599672123360000064e+01 1.030739999999999981e+02 8.655710000000000548e+01
5.194325000000000081e+00 1.600119238319999937e+01 1.031820000000000022e+02 8.655480000000000018e+01
5.198649999999999771e+00 1.600496217599999582e+01 1.031599999999999966e+02 8.656010000000000559e+01
5.202975000000000350e+00 1.600879041520000001e+01 1.031389999999999958e+02 8.655870000000000175e+01
5.207300000000000040e+00 1.601267710079999773e+01 1.031280000000000001e+02 8.655440000000000111e+01
5.211625000000000618e+00 1.601662223279999964e+01 1.031209999999999951e+02 8.655230000000000246e+01
5.215950000000000308e+00 1.602053814159999945e+01 1.031189999999999998e+02 8.654879999999999995e+01
5.220275000000000887e+00 1.602448327359999780e+01 1.031170000000000044e+02 8.654710000000000036e+01
5.224599999999999689e+00 1.602839918240000117e+01 1.031189999999999998e+02 8.654449999999999932e+01
5.228925000000000267e+00 1.603234431439999952e+01 1.031200000000000045e+02 8.654330000000000211e+01
5.233249999999999957e+00 1.603628944640000142e+01 1.031239999999999952e+02 8.653889999999999816e+01
5.237575000000000536e+00 1.604020535519999768e+01 1.031269999999999953e+02 8.652960000000000207e+01
5.241900000000000226e+00 1.604412126399999750e+01 1.031299999999999955e+02 8.652009999999999934e+01
5.246225000000000804e+00 1.604803717280000086e+01 1.031340000000000003e+02 8.651149999999999807e+01
5.250550000000000495e+00 1.605192385839999858e+01 1.031370000000000005e+02 8.650289999999999679e+01
5.254875000000000185e+00 1.605583976720000194e+01 1.031410000000000053e+02 8.649490000000000123e+01
5.259199999999999875e+00 1.605969722959999757e+01 1.031440000000000055e+02 8.648699999999999477e+01
5.263525000000000453e+00 1.606358391519999884e+01 1.031479999999999961e+02 8.648149999999999693e+01
5.267850000000000144e+00 1.606747060079999656e+01 1.031509999999999962e+02 8.647599999999999909e+01
5.272175000000000722e+00 1.607132806319999929e+01 1.031580000000000013e+02 8.647079999999999700e+01
5.276500000000000412e+00 1.607518552559999847e+01 1.031640000000000015e+02 8.646559999999999491e+01
5.280825000000000990e+00 1.607904298800000120e+01 1.031710000000000065e+02 8.646059999999999945e+01
5.285149999999999793e+00 1.608287122719999829e+01 1.031779999999999973e+02 8.645560000000000400e+01
5.289475000000000371e+00 1.608672868960000102e+01 1.031850000000000023e+02 8.644870000000000232e+01
5.293800000000000061e+00 1.609055692879999810e+01 1.031919999999999931e+02 8.643970000000000198e+01
5.298125000000000639e+00 1.609438516799999874e+01 1.031989999999999981e+02 8.643049999999999500e+01
5.302450000000000330e+00 1.609871020159999944e+01 1.034339999999999975e+02 8.655759999999999366e+01
5.306775000000000908e+00 1.610212931599999919e+01 1.034309999999999974e+02 8.662909999999999400e+01
5.311099999999999710e+00 1.610578221599999793e+01 1.034050000000000011e+02 8.666009999999999991e+01
5.315425000000000288e+00 1.610952278559999939e+01 1.033930000000000007e+02 8.668319999999999936e+01
5.319749999999999979e+00 1.611335102480000003e+01 1.033750000000000000e+02 8.669840000000000657e+01
5.324075000000000557e+00 1.611717926400000067e+01 1.033649999999999949e+02 8.671259999999999479e+01
5.328400000000000247e+00 1.612106594959999839e+01 1.033520000000000039e+02 8.672320000000000562e+01
5.332725000000000826e+00 1.612492341199999757e+01 1.033439999999999941e+02 8.673449999999999704e+01
5.337050000000000516e+00 1.612878087440000030e+01 1.033329999999999984e+02 8.674360000000000070e+01
5.341375000000000206e+00 1.613266756000000157e+01 1.033269999999999982e+02 8.675400000000000489e+01
5.345699999999999896e+00 1.613652502239999720e+01 1.033179999999999978e+02 8.676260000000000616e+01
5.350025000000000475e+00 1.614041170799999847e+01 1.033130000000000024e+02 8.677280000000000371e+01
5.354350000000000165e+00 1.614426917040000120e+01 1.033050000000000068e+02 8.678130000000000166e+01
5.358675000000000743e+00 1.614812663280000038e+01 1.032990000000000066e+02 8.679149999999999920e+01
5.363000000000000433e+00 1.615195487200000102e+01 1.032909999999999968e+02 8.679999999999999716e+01
5.367325000000001012e+00 1.615578311120000166e+01 1.032860000000000014e+02 8.681029999999999802e+01
5.371649999999999814e+00 1.615961135039999874e+01 1.032780000000000058e+02 8.681780000000000541e+01
5.375975000000000392e+00 1.616343958959999938e+01 1.032720000000000056e+02 8.681250000000000000e+01
5.380300000000000082e+00 1.616723860559999792e+01 1.032639999999999958e+02 8.680599999999999739e+01
5.384625000000000661e+00 1.617103762160000002e+01 1.032579999999999956e+02 8.680129999999999768e+01
5.388950000000000351e+00 1.617480741440000003e+01 1.032489999999999952e+02 8.679540000000000077e+01
5.393275000000000929e+00 1.617860643039999857e+01 1.032429999999999950e+02 8.679130000000000678e+01
5.397600000000000620e+00 1.618237622319999858e+01 1.032339999999999947e+02 8.678369999999999607e+01
5.401925000000000310e+00 1.618614601599999858e+01 1.032279999999999944e+02 8.677719999999999345e+01
5.406250000000000000e+00 1.618988658559999649e+01 1.032189999999999941e+02 8.676949999999999363e+01
5.410574999999999690e+00 1.619342259279999752e+01 1.032339999999999947e+02 8.666840000000000543e+01
5.414900000000000269e+00 1.619690015359999791e+01 1.032399999999999949e+02 8.670300000000000296e+01
5.419224999999999959e+00 1.620052383039999810e+01 1.032379999999999995e+02 8.671670000000000300e+01
5.423550000000000537e+00 1.620414750719999830e+01 1.032399999999999949e+02 8.671479999999999677e+01
5.427874999999999339e+00 1.620780040720000059e+01 1.032429999999999950e+02 8.671070000000000277e+01
5.432199999999999918e+00 1.621148253039999787e+01 1.032469999999999999e+02 8.670239999999999725e+01
5.436524999999999608e+00 1.621516465359999870e+01 1.032510000000000048e+02 8.669410000000000593e+01
5.440850000000000186e+00 1.621884677679999953e+01 1.032549999999999955e+02 8.668380000000000507e+01
5.445174999999999876e+00 1.622252889999999681e+01 1.032570000000000050e+02 8.667379999999999995e+01
5.449500000000000455e+00 1.622618179999999910e+01 1.032579999999999956e+02 8.666360000000000241e+01
5.453825000000000145e+00 1.622986392319999993e+01 1.032600000000000051e+02 8.665779999999999461e+01
5.458149999999999835e+00 1.623351682319999867e+01 1.032620000000000005e+02 8.665130000000000621e+01
5.462474999999999525e+00 1.623716972319999741e+01 1.032690000000000055e+02 8.664499999999999602e+01
5.466800000000000104e+00 1.624082262319999970e+01 1.032740000000000009e+02 8.663819999999999766e+01
5.471124999999999794e+00 1.624447552320000199e+01 1.032810000000000059e+02 8.663160000000000593e+01
5.475450000000000372e+00 1.624809920000000218e+01 1.032860000000000014e+02 8.662460000000000093e+01
5.479775000000000063e+00 1.625172287679999883e+01 1.032930000000000064e+02 8.661759999999999593e+01
5.484100000000000641e+00 1.625534655359999903e+01 1.032990000000000066e+02 8.661190000000000566e+01
5.488424999999999443e+00 1.625897023039999922e+01 1.033059999999999974e+02 8.661020000000000607e+01
5.492750000000000021e+00 1.626256468399999733e+01 1.033119999999999976e+02 8.660850000000000648e+01
5.497074999999999712e+00 1.626618836079999753e+01 1.033199999999999932e+02 8.660699999999999932e+01
5.501400000000000290e+00 1.626978281439999918e+01 1.033259999999999934e+02 8.660550000000000637e+01
5.505724999999999980e+00 1.627337726800000084e+01 1.033329999999999984e+02 8.660420000000000584e+01
5.510050000000000558e+00 1.627694249840000040e+01 1.033400000000000034e+02 8.660290000000000532e+01
5.514375000000000249e+00 1.628053695199999851e+01 1.033479999999999990e+02 8.660169999999999391e+01
5.518699999999999939e+00 1.628527111040000008e+01 1.033209999999999980e+02 8.668259999999999366e+01
5.523024999999999629e+00 1.628863177839999921e+01 1.033139999999999930e+02 8.667659999999999343e+01
5.527350000000000207e+00 1.629216778560000023e+01 1.032990000000000066e+02 8.667680000000000007e+01
5.531674999999999898e+00 1.629567456959999916e+01 1.032950000000000017e+02 8.666450000000000387e+01
5.536000000000000476e+00 1.629926902320000082e+01 1.032900000000000063e+02 8.665829999999999700e+01
5.540325000000000166e+00 1.630286347679999892e+01 1.032909999999999968e+02 8.664780000000000371e+01
5.544650000000000745e+00 1.630645793039999703e+01 1.032879999999999967e+02 8.664060000000000628e+01
5.548974999999999547e+00 1.631005238399999868e+01 1.032900000000000063e+02 8.663020000000000209e+01
5.553300000000000125e+00 1.631364683760000034e+01 1.032890000000000015e+02 8.662210000000000321e+01
5.557624999999999815e+00 1.631721206799999990e+01 1.032920000000000016e+02 8.661190000000000566e+01
5.561950000000000394e+00 1.632080652159999801e+01 1.032969999999999970e+02 8.660349999999999682e+01
5.566275000000000084e+00 1.632437175200000112e+01 1.033070000000000022e+02 8.659359999999999502e+01
5.570600000000000662e+00 1.632793698240000069e+01 1.033130000000000024e+02 8.658499999999999375e+01
5.574924999999999464e+00 1.633150221279999670e+01 1.033229999999999933e+02 8.657559999999999434e+01
5.579250000000000043e+00 1.633503821999999772e+01 1.033299999999999983e+02 8.656690000000000396e+01
5.583574999999999733e+00 1.633857422719999875e+01 1.033389999999999986e+02 8.655769999999999698e+01
5.587900000000000311e+00 1.634211023439999977e+01 1.033460000000000036e+02 8.654900000000000659e+01
5.592225000000000001e+00 1.634564624160000079e+01 1.033559999999999945e+02 8.654000000000000625e+01
5.596550000000000580e+00 1.634915302559999972e+01 1.033629999999999995e+02 8.653140000000000498e+01
5.600875000000000270e+00 1.635265980959999865e+01 1.033719999999999999e+02 8.652249999999999375e+01
5.605200000000000848e+00 1.635616659360000114e+01 1.033790000000000049e+02 8.651390000000000668e+01
5.609524999999999650e+00 1.635967337760000007e+01 1.033880000000000052e+02 8.650509999999999877e+01
5.613850000000000229e+00 1.636318016159999900e+01 1.033949999999999960e+02 8.649649999999999750e+01
5.618174999999999919e+00 1.636665772239999939e+01 1.034039999999999964e+02 8.648789999999999623e+01
5.622500000000000497e+00 1.637013528319999978e+01 1.034110000000000014e+02 8.647929999999999495e+01
5.626825000000000188e+00 1.637375895999999997e+01 1.035250000000000057e+02 8.648640000000000327e+01
5.631150000000000766e+00 1.637685661919999802e+01 1.034890000000000043e+02 8.648720000000000141e+01
5.635474999999999568e+00 1.638012961759999797e+01 1.034689999999999941e+02 8.649169999999999447e+01
5.639800000000000146e+00 1.638346106239999855e+01 1.034560000000000031e+02 8.648629999999999995e+01
5.644124999999999837e+00 1.638685095359999977e+01 1.034449999999999932e+02 8.648239999999999839e+01
5.648450000000000415e+00 1.639029929119999807e+01 1.034360000000000070e+02 8.647419999999999618e+01
5.652775000000000105e+00 1.639374762879999992e+01 1.034320000000000022e+02 8.646689999999999543e+01
5.657100000000000684e+00 1.639719596639999821e+01 1.034249999999999972e+02 8.645709999999999695e+01
5.661425000000000374e+00 1.640064430400000006e+01 1.034180000000000064e+02 8.644809999999999661e+01
5.665750000000000064e+00 1.640409264159999836e+01 1.034120000000000061e+02 8.643800000000000239e+01
5.670074999999999754e+00 1.640754097919999666e+01 1.034069999999999965e+02 8.642839999999999634e+01
5.674400000000000333e+00 1.641096009359999996e+01 1.034020000000000010e+02 8.641809999999999548e+01
5.678725000000000023e+00 1.641440843120000181e+01 1.033979999999999961e+02 8.640829999999999700e+01
5.683050000000000601e+00 1.641782754559999802e+01 1.033940000000000055e+02 8.639809999999999945e+01
5.687375000000000291e+00 1.642124665999999777e+01 1.033910000000000053e+02 8.639669999999999561e+01
5.691700000000000870e+00 1.642466577440000108e+01 1.033859999999999957e+02 8.639520000000000266e+01
5.696024999999999672e+00 1.642808488879999729e+01 1.033829999999999956e+02 8.639379999999999882e+01
5.700350000000000250e+00 1.643147477999999850e+01 1.033790000000000049e+02 8.639209999999999923e+01
5.704674999999999940e+00 1.643486467119999972e+01 1.033760000000000048e+02 8.639430000000000121e+01
5.709000000000000519e+00 1.643825456239999738e+01 1.033719999999999999e+02 8.639770000000000039e+01
5.713325000000000209e+00 1.644164445359999860e+01 1.033700000000000045e+02 8.640109999999999957e+01
5.717650000000000787e+00 1.644503434479999981e+01 1.033659999999999997e+02 8.640460000000000207e+01
5.721975000000000477e+00 1.644839501279999894e+01 1.033629999999999995e+02 8.640810000000000457e+01
5.726300000000000168e+00 1.645178490399999660e+01 1.033589999999999947e+02 8.641169999999999618e+01
5.730624999999999858e+00 1.645514557199999928e+01 1.033569999999999993e+02 8.641530000000000200e+01
5.734950000000000436e+00 1.645996740000000003e+01 1.035649999999999977e+02 8.642860000000000298e+01
5.739275000000000126e+00 1.646309428240000017e+01 1.035480000000000018e+02 8.642379999999999995e+01
5.743600000000000705e+00 1.646633805759999802e+01 1.035310000000000059e+02 8.642430000000000234e+01
5.747925000000000395e+00 1.646961105599999797e+01 1.035199999999999960e+02 8.641559999999999775e+01
5.752250000000000973e+00 1.647294250079999856e+01 1.035109999999999957e+02 8.641009999999999991e+01
5.756574999999999775e+00 1.647627394559999914e+01 1.035070000000000050e+02 8.639950000000000330e+01
5.760900000000000354e+00 1.647960539039999972e+01 1.035019999999999953e+02 8.639170000000000016e+01
5.765225000000000044e+00 1.648296605839999884e+01 1.035010000000000048e+02 8.638060000000000116e+01
5.769550000000000622e+00 1.648632672639999797e+01 1.034989999999999952e+02 8.637170000000000414e+01
5.773875000000000313e+00 1.648965817120000210e+01 1.034989999999999952e+02 8.636060000000000514e+01
5.778200000000000891e+00 1.649298961599999913e+01 1.034980000000000047e+02 8.635540000000000305e+01
5.782524999999999693e+00 1.649632106079999971e+01 1.034989999999999952e+02 8.635380000000000678e+01
5.786850000000000271e+00 1.649965250560000030e+01 1.034989999999999952e+02 8.635380000000000678e+01
5.791174999999999962e+00 1.650298395039999733e+01 1.035010000000000048e+02 8.635209999999999297e+01
5.795500000000000540e+00 1.650631539519999791e+01 1.035010000000000048e+02 8.635169999999999391e+01
5.799825000000000230e+00 1.650961761679999995e+01 1.034980000000000047e+02 8.634990000000000521e+01
5.804150000000000809e+00 1.651291983839999844e+01 1.034939999999999998e+02 8.634919999999999618e+01
5.808475000000000499e+00 1.651622205999999693e+01 1.034909999999999997e+02 8.634730000000000416e+01
5.812800000000000189e+00 1.651952428159999897e+01 1.034869999999999948e+02 8.634619999999999607e+01
5.817124999999999879e+00 1.652279727999999892e+01 1.034839999999999947e+02 8.634409999999999741e+01
5.821450000000000458e+00 1.652609950160000096e+01 1.034800000000000040e+02 8.634279999999999688e+01
5.825775000000000148e+00 1.652937250000000091e+01 1.034770000000000039e+02 8.634459999999999980e+01
5.830100000000000726e+00 1.653264549840000086e+01 1.034729999999999990e+02 8.634810000000000230e+01
5.834425000000000416e+00 1.653591849680000081e+01 1.034699999999999989e+02 8.635089999999999577e+01
5.838750000000000995e+00 1.653919149520000076e+01 1.034659999999999940e+02 8.635450000000000159e+01
5.843074999999999797e+00 1.654331196639999746e+01 1.033610000000000042e+02 8.632500000000000284e+01
5.847400000000000375e+00 1.654620506319999862e+01 1.032890000000000015e+02 8.632370000000000232e+01
5.851725000000000065e+00 1.654927349919999813e+01 1.032600000000000051e+02 8.633010000000000161e+01
5.856050000000000644e+00 1.655245882799999890e+01 1.032339999999999947e+02 8.633039999999999736e+01
5.860375000000000334e+00 1.655567337999999822e+01 1.032219999999999942e+02 8.633259999999999934e+01
5.864700000000000912e+00 1.655891715519999963e+01 1.032079999999999984e+02 8.633169999999999789e+01
5.869025000000000603e+00 1.656216093039999748e+01 1.032060000000000031e+02 8.633220000000000027e+01
5.873350000000000293e+00 1.656543392879999743e+01 1.032090000000000032e+02 8.633069999999999311e+01
5.877674999999999983e+00 1.656867770399999884e+01 1.032180000000000035e+02 8.633039999999999736e+01
5.882000000000000561e+00 1.657195070239999879e+01 1.032240000000000038e+02 8.632869999999999777e+01
5.886325000000000252e+00 1.657519447759999665e+01 1.032339999999999947e+02 8.632779999999999632e+01
5.890650000000000830e+00 1.657846747599999659e+01 1.032420000000000044e+02 8.632590000000000430e+01
5.894975000000000520e+00 1.658171125120000156e+01 1.032519999999999953e+02 8.632470000000000709e+01
5.899300000000001098e+00 1.658492580319999732e+01 1.032609999999999957e+02 8.632269999999999754e+01
5.903624999999999901e+00 1.658816957839999873e+01 1.032710000000000008e+02 8.632120000000000459e+01
5.907950000000000479e+00 1.659141335360000014e+01 1.032800000000000011e+02 8.631980000000000075e+01
5.912275000000000169e+00 1.659462790559999945e+01 1.032909999999999968e+02 8.632290000000000418e+01
5.916600000000000747e+00 1.659784245759999877e+01 1.032999999999999972e+02 8.632559999999999434e+01
5.920925000000000438e+00 1.660105700959999808e+01 1.033100000000000023e+02 8.632880000000000109e+01
5.925250000000001016e+00 1.660424233839999886e+01 1.033190000000000026e+02 8.633159999999999457e+01
5.929574999999999818e+00 1.660745689040000173e+01 1.033289999999999935e+02 8.633490000000000464e+01
5.933900000000000396e+00 1.661064221919999895e+01 1.033370000000000033e+02 8.633710000000000662e+01
5.938225000000000087e+00 1.661382754799999972e+01 1.033469999999999942e+02 8.633710000000000662e+01
5.942550000000000665e+00 1.661701287680000050e+01 1.033550000000000040e+02 8.633679999999999666e+01
5.946875000000000355e+00 1.662019820560000127e+01 1.033610000000000042e+02 8.633669999999999334e+01
5.951200000000000045e+00 1.662320819520000015e+01 1.034240000000000066e+02 8.636339999999999861e+01
5.955525000000000624e+00 1.662592595279999941e+01 1.033919999999999959e+02 8.639170000000000016e+01
5.959849999999999426e+00 1.662890671919999619e+01 1.033640000000000043e+02 8.640099999999999625e+01
5.964175000000000004e+00 1.663197515519999925e+01 1.033499999999999943e+02 8.640540000000000020e+01
5.968499999999999694e+00 1.663510203759999939e+01 1.033349999999999937e+02 8.640659999999999741e+01
5.972825000000000273e+00 1.663825814320000163e+01 1.033280000000000030e+02 8.640689999999999316e+01
5.977149999999999963e+00 1.664147269519999739e+01 1.033190000000000026e+02 8.640600000000000591e+01
5.981475000000000541e+00 1.664465802399999816e+01 1.033149999999999977e+02 8.640500000000000114e+01
5.985800000000000232e+00 1.664784335279999894e+01 1.033080000000000069e+02 8.640330000000000155e+01
5.990124999999999922e+00 1.665102868159999971e+01 1.033050000000000068e+02 8.640189999999999770e+01
5.994449999999999612e+00 1.665424323359999903e+01 1.032999999999999972e+02 8.639990000000000236e+01
5.998775000000000190e+00 1.665739933920000126e+01 1.032980000000000018e+02 8.639830000000000609e+01
6.003099999999999881e+00 1.666058466800000204e+01 1.032930000000000064e+02 8.639610000000000412e+01
6.007425000000000459e+00 1.666376999679999926e+01 1.032909999999999968e+02 8.639419999999999789e+01
6.011750000000000149e+00 1.666692610239999794e+01 1.032870000000000061e+02 8.639190000000000680e+01
6.016075000000000728e+00 1.667008220799999663e+01 1.032849999999999966e+02 8.638979999999999393e+01
6.020399999999999530e+00 1.667326753679999740e+01 1.032810000000000059e+02 8.638660000000000139e+01
6.024725000000000108e+00 1.667639441920000110e+01 1.032780000000000058e+02 8.638679999999999382e+01
6.029049999999999798e+00 1.667955052479999978e+01 1.032800000000000011e+02 8.638649999999999807e+01
6.033375000000000377e+00 1.668267740719999992e+01 1.032890000000000015e+02 8.638679999999999382e+01
6.037700000000000067e+00 1.668583351279999860e+01 1.032960000000000065e+02 8.638660000000000139e+01
6.042025000000000645e+00 1.668896039519999874e+01 1.033040000000000020e+02 8.638679999999999382e+01
6.046349999999999447e+00 1.669208727759999888e+01 1.033110000000000070e+02 8.638670000000000471e+01
6.050675000000000026e+00 1.669518493680000049e+01 1.033190000000000026e+02 8.638700000000000045e+01
6.054999999999999716e+00 1.669831181919999707e+01 1.033250000000000028e+02 8.638700000000000045e+01
6.059325000000000294e+00 1.670199394240000146e+01 1.035759999999999934e+02 8.632620000000000005e+01
6.063649999999999984e+00 1.670497470879999824e+01 1.035720000000000027e+02 8.634149999999999636e+01
6.067975000000000563e+00 1.670798469840000067e+01 1.035690000000000026e+02 8.634420000000000073e+01
6.072300000000000253e+00 1.671102391120000163e+01 1.035699999999999932e+02 8.634510000000000218e+01
6.076624999999999943e+00 1.671403390080000051e+01 1.035720000000000027e+02 8.634459999999999980e+01
6.080949999999999633e+00 1.671707311359999792e+01 1.035750000000000028e+02 8.634269999999999357e+01
6.085275000000000212e+00 1.672014154960000099e+01 1.035780000000000030e+02 8.634109999999999729e+01
6.089599999999999902e+00 1.672318076239999840e+01 1.035829999999999984e+02 8.633820000000000050e+01
6.093925000000000480e+00 1.672621997519999937e+01 1.035870000000000033e+02 8.633610000000000184e+01
6.098250000000000171e+00 1.672925918800000034e+01 1.035919999999999987e+02 8.633270000000000266e+01
6.102575000000000749e+00 1.673229840079999775e+01 1.035960000000000036e+02 8.633039999999999736e+01
6.106899999999999551e+00 1.673533761359999872e+01 1.036009999999999991e+02 8.632550000000000523e+01
6.111225000000000129e+00 1.673834760319999759e+01 1.036059999999999945e+02 8.632080000000000553e+01
6.115549999999999820e+00 1.674138681599999856e+01 1.036110000000000042e+02 8.631499999999999773e+01
6.119875000000000398e+00 1.674439680560000099e+01 1.036159999999999997e+02 8.631019999999999470e+01
6.124200000000000088e+00 1.674740679519999986e+01 1.036200000000000045e+02 8.630419999999999447e+01
6.128525000000000666e+00 1.675044600799999728e+01 1.036239999999999952e+02 8.630079999999999529e+01
6.132850000000000357e+00 1.675342677440000116e+01 1.036290000000000049e+02 8.629949999999999477e+01
6.137175000000000047e+00 1.675643676400000004e+01 1.036340000000000003e+02 8.629919999999999902e+01
6.141499999999999737e+00 1.675944675359999891e+01 1.036380000000000052e+02 8.629800000000000182e+01
6.145825000000000315e+00 1.676242751999999925e+01 1.036380000000000052e+02 8.629760000000000275e+01
6.150150000000000006e+00 1.676543750959999812e+01 1.036380000000000052e+02 8.629640000000000555e+01
6.154475000000000584e+00 1.676841827599999846e+01 1.036400000000000006e+02 8.629600000000000648e+01
6.158800000000000274e+00 1.677139904239999879e+01 1.036419999999999959e+02 8.629489999999999839e+01
6.163125000000000853e+00 1.677437980879999913e+01 1.036440000000000055e+02 8.629470000000000596e+01
6.167449999999999655e+00 1.677800348559999932e+01 1.034959999999999951e+02 8.641389999999999816e+01
6.171775000000000233e+00 1.678060435040000087e+01 1.034800000000000040e+02 8.644320000000000448e+01
6.176099999999999923e+00 1.678346822399999994e+01 1.034680000000000035e+02 8.645340000000000202e+01
6.180425000000000502e+00 1.678639054399999964e+01 1.034650000000000034e+02 8.645440000000000680e+01
6.184750000000000192e+00 1.678937131039999997e+01 1.034650000000000034e+02 8.645480000000000587e+01
6.189075000000000770e+00 1.679235207680000030e+01 1.034680000000000035e+02 8.645289999999999964e+01
6.193399999999999572e+00 1.679533284319999709e+01 1.034719999999999942e+02 8.645180000000000575e+01
6.197725000000000151e+00 1.679831360960000097e+01 1.034779999999999944e+02 8.644939999999999714e+01
6.202049999999999841e+00 1.680132359919999985e+01 1.034839999999999947e+02 8.644790000000000418e+01
6.206375000000000419e+00 1.680430436560000018e+01 1.034909999999999997e+02 8.644549999999999557e+01
6.210700000000000109e+00 1.680728513199999696e+01 1.034980000000000047e+02 8.644389999999999930e+01
6.215025000000000688e+00 1.681023667519999876e+01 1.035049999999999955e+02 8.644159999999999400e+01
6.219350000000000378e+00 1.681321744159999909e+01 1.035120000000000005e+02 8.643989999999999441e+01
6.223675000000000068e+00 1.681616898480000089e+01 1.035160000000000053e+02 8.643779999999999575e+01
6.227999999999999758e+00 1.681912052799999913e+01 1.035210000000000008e+02 8.643619999999999948e+01
6.232325000000000337e+00 1.682207207119999737e+01 1.035240000000000009e+02 8.643420000000000414e+01
6.236650000000000027e+00 1.682502361439999916e+01 1.035289999999999964e+02 8.643259999999999366e+01
6.240975000000000605e+00 1.682794593439999886e+01 1.035319999999999965e+02 8.643070000000000164e+01
6.245300000000000296e+00 1.683089747759999710e+01 1.035370000000000061e+02 8.642910000000000537e+01
6.249625000000000874e+00 1.683381979759999680e+01 1.035400000000000063e+02 8.642929999999999779e+01
6.253949999999999676e+00 1.683674211759999650e+01 1.035469999999999970e+02 8.643080000000000496e+01
6.258275000000000254e+00 1.683966443759999621e+01 1.035540000000000020e+02 8.642959999999999354e+01
6.262599999999999945e+00 1.684255753440000092e+01 1.035619999999999976e+02 8.642820000000000391e+01
6.266925000000000523e+00 1.684547985440000062e+01 1.035699999999999932e+02 8.642669999999999675e+01
6.271250000000000213e+00 1.684837295119999823e+01 1.035780000000000030e+02 8.642539999999999623e+01
6.275575000000000792e+00 1.685149983360000192e+01 1.036189999999999998e+02 8.638450000000000273e+01
6.279900000000000482e+00 1.685418836799999909e+01 1.036110000000000042e+02 8.643970000000000198e+01
6.284225000000000172e+00 1.685687690239999981e+01 1.036009999999999991e+02 8.645239999999999725e+01
6.288549999999999862e+00 1.685965310639999970e+01 1.035949999999999989e+02 8.646829999999999927e+01
6.292875000000000441e+00 1.686242931039999959e+01 1.035879999999999939e+02 8.646939999999999316e+01
6.297200000000000131e+00 1.686526396080000012e+01 1.035829999999999984e+02 8.647520000000000095e+01
6.301525000000000709e+00 1.686809861119999709e+01 1.035780000000000030e+02 8.647199999999999420e+01
6.305850000000000399e+00 1.687096248479999971e+01 1.035729999999999933e+02 8.647320000000000562e+01
6.310175000000000978e+00 1.687379713520000024e+01 1.035690000000000026e+02 8.646840000000000259e+01
6.314499999999999780e+00 1.687666100879999931e+01 1.035649999999999977e+02 8.646769999999999357e+01
6.318825000000000358e+00 1.687949565919999628e+01 1.035610000000000070e+02 8.646219999999999573e+01
6.323150000000000048e+00 1.688235953279999890e+01 1.035570000000000022e+02 8.645770000000000266e+01
6.327475000000000627e+00 1.688522340640000152e+01 1.035529999999999973e+02 8.644979999999999620e+01
6.331800000000000317e+00 1.688805805680000205e+01 1.035499999999999972e+02 8.644469999999999743e+01
6.336125000000000895e+00 1.689089270719999902e+01 1.035460000000000065e+02 8.643680000000000518e+01
6.340449999999999697e+00 1.689375658079999809e+01 1.035420000000000016e+02 8.643120000000000402e+01
6.344775000000000276e+00 1.689656200800000008e+01 1.035379999999999967e+02 8.642510000000000048e+01
6.349099999999999966e+00 1.689939665840000060e+01 1.035349999999999966e+02 8.642400000000000659e+01
6.353425000000000544e+00 1.690223130880000113e+01 1.035289999999999964e+02 8.642100000000000648e+01
6.357750000000000234e+00 1.690506595919999810e+01 1.035190000000000055e+02 8.641939999999999600e+01
6.362075000000000813e+00 1.690787138640000009e+01 1.035100000000000051e+02 8.641620000000000346e+01
6.366400000000000503e+00 1.691067681359999852e+01 1.035070000000000050e+02 8.641779999999999973e+01
6.370725000000001081e+00 1.691348224079999696e+01 1.035040000000000049e+02 8.641880000000000450e+01
6.375049999999999883e+00 1.691631689119999749e+01 1.035010000000000048e+02 8.642100000000000648e+01
6.379375000000000462e+00 1.691909309519999738e+01 1.034980000000000047e+02 8.642199999999999704e+01
6.383700000000000152e+00 1.692239531679999942e+01 1.036809999999999974e+02 8.644840000000000657e+01
6.388025000000000730e+00 1.692476239599999843e+01 1.036620000000000061e+02 8.649139999999999873e+01
6.392350000000000421e+00 1.692730481439999934e+01 1.036440000000000055e+02 8.651330000000000098e+01
6.396675000000000999e+00 1.692993490239999943e+01 1.036340000000000003e+02 8.652339999999999520e+01
6.400999999999999801e+00 1.693265265999999869e+01 1.036269999999999953e+02 8.652899999999999636e+01
6.405325000000000379e+00 1.693537041759999795e+01 1.036200000000000045e+02 8.653140000000000498e+01
6.409650000000000070e+00 1.693814662160000140e+01 1.036129999999999995e+02 8.653209999999999980e+01
6.413975000000000648e+00 1.694089360239999920e+01 1.036069999999999993e+02 8.653100000000000591e+01
6.418300000000000338e+00 1.694366980639999909e+01 1.036020000000000039e+02 8.652259999999999707e+01
6.422625000000000917e+00 1.694644601039999898e+01 1.035969999999999942e+02 8.651460000000000150e+01
6.426950000000000607e+00 1.694922221439999888e+01 1.035930000000000035e+02 8.650560000000000116e+01
6.431275000000000297e+00 1.695199841839999877e+01 1.035849999999999937e+02 8.649869999999999948e+01
6.435599999999999987e+00 1.695477462239999866e+01 1.035780000000000030e+02 8.649089999999999634e+01
6.439925000000000566e+00 1.695752160320000002e+01 1.035699999999999932e+02 8.648390000000000555e+01
6.444250000000000256e+00 1.696029780719999991e+01 1.035619999999999976e+02 8.647599999999999909e+01
6.448575000000000834e+00 1.696304478799999771e+01 1.035550000000000068e+02 8.646909999999999741e+01
6.452900000000000524e+00 1.696579176879999906e+01 1.035469999999999970e+02 8.646120000000000516e+01
6.457225000000001103e+00 1.696853874959999686e+01 1.035400000000000063e+02 8.645420000000000016e+01
6.461549999999999905e+00 1.697128573039999822e+01 1.035319999999999965e+02 8.644629999999999370e+01
6.465875000000000483e+00 1.697403271119999957e+01 1.035250000000000057e+02 8.643930000000000291e+01
6.470200000000000173e+00 1.697677969199999737e+01 1.035180000000000007e+02 8.643129999999999313e+01
6.474525000000000752e+00 1.697949744960000018e+01 1.035100000000000051e+02 8.642430000000000234e+01
6.478850000000000442e+00 1.698224443040000153e+01 1.035030000000000001e+02 8.641639999999999588e+01
6.483175000000001020e+00 1.698496218800000079e+01 1.034959999999999951e+02 8.640930000000000177e+01
6.487500000000000711e+00 1.698770916879999859e+01 1.034879999999999995e+02 8.640130000000000621e+01
6.491824999999999513e+00 1.699124517599999962e+01 1.036860000000000070e+02 8.628709999999999525e+01
6.496150000000000091e+00 1.699381681759999907e+01 1.036779999999999973e+02 8.627580000000000382e+01
6.500474999999999781e+00 1.699644690559999916e+01 1.036599999999999966e+02 8.626940000000000452e+01
6.504800000000000360e+00 1.699910621679999778e+01 1.036520000000000010e+02 8.626800000000000068e+01
6.509125000000000050e+00 1.700182397439999704e+01 1.036430000000000007e+02 8.627039999999999509e+01
6.513450000000000628e+00 1.700451250879999776e+01 1.036410000000000053e+02 8.627020000000000266e+01
6.517774999999999430e+00 1.700720104320000203e+01 1.036359999999999957e+02 8.627299999999999613e+01
6.522100000000000009e+00 1.700991880079999774e+01 1.036359999999999957e+02 8.627429999999999666e+01
6.526424999999999699e+00 1.701260733520000201e+01 1.036320000000000050e+02 8.627729999999999677e+01
6.530750000000000277e+00 1.701532509280000127e+01 1.036299999999999955e+02 8.627870000000000061e+01
6.535074999999999967e+00 1.701801362719999844e+01 1.036260000000000048e+02 8.628149999999999409e+01
6.539400000000000546e+00 1.702073138480000125e+01 1.036230000000000047e+02 8.628289999999999793e+01
6.543725000000000236e+00 1.702341991919999842e+01 1.036159999999999997e+02 8.628549999999999898e+01
6.548049999999999926e+00 1.702610845359999914e+01 1.036099999999999994e+02 8.628690000000000282e+01
6.552374999999999616e+00 1.702879698799999986e+01 1.036029999999999944e+02 8.628950000000000387e+01
6.556700000000000195e+00 1.703148552239999702e+01 1.035969999999999942e+02 8.629089999999999350e+01
6.561024999999999885e+00 1.703417405679999774e+01 1.035900000000000034e+02 8.629340000000000543e+01
6.565350000000000463e+00 1.703683336799999992e+01 1.035849999999999937e+02 8.629470000000000596e+01
6.569675000000000153e+00 1.703952190239999709e+01 1.035780000000000030e+02 8.629720000000000368e+01
6.574000000000000732e+00 1.704218121359999927e+01 1.035720000000000027e+02 8.629850000000000421e+01
6.578324999999999534e+00 1.704486974799999999e+01 1.035649999999999977e+02 8.630089999999999861e+01
6.582650000000000112e+00 1.704752905919999861e+01 1.035589999999999975e+02 8.630219999999999914e+01
6.586974999999999802e+00 1.705018837040000079e+01 1.035520000000000067e+02 8.630450000000000443e+01
6.591300000000000381e+00 1.705284768159999942e+01 1.035460000000000065e+02 8.630580000000000496e+01
6.595625000000000071e+00 1.705550699279999805e+01 1.035390000000000015e+02 8.630800000000000693e+01
6.599950000000000649e+00 1.705936445519999722e+01 1.036929999999999978e+02 8.619639999999999702e+01
6.604274999999999451e+00 1.706176075759999833e+01 1.036899999999999977e+02 8.619950000000000045e+01
6.608600000000000030e+00 1.706427395280000070e+01 1.036749999999999972e+02 8.620029999999999859e+01
6.612924999999999720e+00 1.706681637119999806e+01 1.036689999999999969e+02 8.619599999999999795e+01
6.617250000000000298e+00 1.706941723599999960e+01 1.036610000000000014e+02 8.619180000000000064e+01
6.621574999999999989e+00 1.707198887759999906e+01 1.036580000000000013e+02 8.618590000000000373e+01
6.625900000000000567e+00 1.707461896559999914e+01 1.036520000000000010e+02 8.618019999999999925e+01
6.630225000000000257e+00 1.707721983040000069e+01 1.036490000000000009e+02 8.617379999999999995e+01
6.634550000000000836e+00 1.707984991840000077e+01 1.036449999999999960e+02 8.616729999999999734e+01
6.638874999999999638e+00 1.708245078319999877e+01 1.036430000000000007e+02 8.616060000000000230e+01
6.643200000000000216e+00 1.708508087119999885e+01 1.036400000000000006e+02 8.615370000000000061e+01
6.647524999999999906e+00 1.708768173599999685e+01 1.036389999999999958e+02 8.614700000000000557e+01
6.651850000000000485e+00 1.709031182400000048e+01 1.036350000000000051e+02 8.613979999999999393e+01
6.656175000000000175e+00 1.709291268879999848e+01 1.036299999999999955e+02 8.613299999999999557e+01
6.660500000000000753e+00 1.709551355360000002e+01 1.036239999999999952e+02 8.612569999999999482e+01
6.664824999999999555e+00 1.709811441840000157e+01 1.036179999999999950e+02 8.612760000000000105e+01
6.669150000000000134e+00 1.710071528319999956e+01 1.036119999999999948e+02 8.612900000000000489e+01
6.673474999999999824e+00 1.710331614800000111e+01 1.036069999999999993e+02 8.613110000000000355e+01
6.677800000000000402e+00 1.710591701279999910e+01 1.035999999999999943e+02 8.613249999999999318e+01
6.682125000000000092e+00 1.710848865439999855e+01 1.035949999999999989e+02 8.613469999999999516e+01
6.686450000000000671e+00 1.711108951920000010e+01 1.035889999999999986e+02 8.613620000000000232e+01
6.690775000000000361e+00 1.711366116079999955e+01 1.035870000000000033e+02 8.614180000000000348e+01
6.695100000000000051e+00 1.711626202559999754e+01 1.035829999999999984e+02 8.614900000000000091e+01
6.699424999999999741e+00 1.711883366719999700e+01 1.035810000000000031e+02 8.615699999999999648e+01
6.703750000000000320e+00 1.712140530879999645e+01 1.035780000000000030e+02 8.616410000000000480e+01
6.708075000000000010e+00 1.712575956559999923e+01 1.034380000000000024e+02 8.620589999999999975e+01
6.712400000000000588e+00 1.712792208240000136e+01 1.033750000000000000e+02 8.621120000000000516e+01
6.716725000000000279e+00 1.713017226879999910e+01 1.033520000000000039e+02 8.621739999999999782e+01
6.721050000000000857e+00 1.713253934800000167e+01 1.033329999999999984e+02 8.621259999999999479e+01
6.725374999999999659e+00 1.713496487359999776e+01 1.033269999999999982e+02 8.621080000000000609e+01
6.729700000000000237e+00 1.713744884559999804e+01 1.033199999999999932e+02 8.620420000000000016e+01
6.734024999999999928e+00 1.713996204080000041e+01 1.033220000000000027e+02 8.620090000000000430e+01
6.738350000000000506e+00 1.714247523599999923e+01 1.033199999999999932e+02 8.619379999999999598e+01
6.742675000000000196e+00 1.714501765440000014e+01 1.033250000000000028e+02 8.618959999999999866e+01
6.747000000000000774e+00 1.714756007280000105e+01 1.033259999999999934e+02 8.618250000000000455e+01
6.751325000000000465e+00 1.715007326799999987e+01 1.033319999999999936e+02 8.617780000000000484e+01
6.755650000000000155e+00 1.715261568640000078e+01 1.033349999999999937e+02 8.617079999999999984e+01
6.759974999999999845e+00 1.715515810479999814e+01 1.033419999999999987e+02 8.616589999999999350e+01
6.764300000000000423e+00 1.715767130000000051e+01 1.033449999999999989e+02 8.615900000000000603e+01
6.768625000000000114e+00 1.716021371839999787e+01 1.033520000000000039e+02 8.615399999999999636e+01
6.772950000000000692e+00 1.716272691360000024e+01 1.033559999999999945e+02 8.614719999999999800e+01
6.777275000000000382e+00 1.716524010879999906e+01 1.033629999999999995e+02 8.614209999999999923e+01
6.781600000000000961e+00 1.716775330400000144e+01 1.033670000000000044e+02 8.613540000000000418e+01
6.785924999999999763e+00 1.717026649919999670e+01 1.033730000000000047e+02 8.613020000000000209e+01
6.790250000000000341e+00 1.717277969439999907e+01 1.033780000000000001e+02 8.612350000000000705e+01
6.794575000000000031e+00 1.717529288960000144e+01 1.033850000000000051e+02 8.611820000000000164e+01
6.798900000000000610e+00 1.717780608479999671e+01 1.033889999999999958e+02 8.611150000000000659e+01
6.803225000000000300e+00 1.718031927999999908e+01 1.033960000000000008e+02 8.610609999999999786e+01
6.807550000000000878e+00 1.718280325199999936e+01 1.034000000000000057e+02 8.610349999999999682e+01
6.811874999999999680e+00 1.718528722399999964e+01 1.034069999999999965e+02 8.610219999999999629e+01
6.816200000000000259e+00 1.718926157920000009e+01 1.035070000000000050e+02 8.626200000000000045e+01
6.820524999999999949e+00 1.719133642639999948e+01 1.034879999999999995e+02 8.631199999999999761e+01
6.824850000000000527e+00 1.719349894319999805e+01 1.034719999999999942e+02 8.633589999999999520e+01
6.829175000000000217e+00 1.719577835279999789e+01 1.034669999999999987e+02 8.634900000000000375e+01
6.833500000000000796e+00 1.719814543199999690e+01 1.034620000000000033e+02 8.635469999999999402e+01
6.837825000000000486e+00 1.720054173439999801e+01 1.034620000000000033e+02 8.635790000000000077e+01
6.842150000000000176e+00 1.720299648319999974e+01 1.034629999999999939e+02 8.635800000000000409e+01
6.846474999999999866e+00 1.720545123199999793e+01 1.034669999999999987e+02 8.635790000000000077e+01
6.850800000000000445e+00 1.720790598079999967e+01 1.034689999999999941e+02 8.635609999999999786e+01
6.855125000000000135e+00 1.721036072959999785e+01 1.034749999999999943e+02 8.635490000000000066e+01
6.859450000000000713e+00 1.721284470159999813e+01 1.034789999999999992e+02 8.635250000000000625e+01
6.863775000000000404e+00 1.721529945039999987e+01 1.034849999999999994e+02 8.635099999999999909e+01
6.868100000000000982e+00 1.721775419919999806e+01 1.034860000000000042e+02 8.634839999999999804e+01
6.872424999999999784e+00 1.722020894799999979e+01 1.034849999999999994e+02 8.634680000000000177e+01
6.876750000000000362e+00 1.722266369679999798e+01 1.034809999999999945e+02 8.634430000000000405e+01
6.881075000000000053e+00 1.722511844559999972e+01 1.034770000000000039e+02 8.634269999999999357e+01
6.885400000000000631e+00 1.722757319439999790e+01 1.034719999999999942e+02 8.634019999999999584e+01
6.889725000000000321e+00 1.722999872000000110e+01 1.034689999999999941e+02 8.633859999999999957e+01
6.894050000000000900e+00 1.723245346879999929e+01 1.034639999999999986e+02 8.633620000000000516e+01
6.898375000000000590e+00 1.723487899439999893e+01 1.034599999999999937e+02 8.633450000000000557e+01
6.902700000000000280e+00 1.723730451999999858e+01 1.034560000000000031e+02 8.633180000000000121e+01
6.907024999999999970e+00 1.723973004560000177e+01 1.034519999999999982e+02 8.632999999999999829e+01
6.911350000000000549e+00 1.724215557119999787e+01 1.034479999999999933e+02 8.632729999999999393e+01
6.915675000000000239e+00 1.724455187359999897e+01 1.034440000000000026e+02 8.632540000000000191e+01
6.920000000000000817e+00 1.724697739919999862e+01 1.034399999999999977e+02 8.632269999999999754e+01
6.924325000000000507e+00 1.724969515679999787e+01 1.036039999999999992e+02 8.630310000000000059e+01
6.928650000000001086e+00 1.725179922719999936e+01 1.035619999999999976e+02 8.630100000000000193e+01
6.932974999999999888e+00 1.725407863679999920e+01 1.035349999999999966e+02 8.629989999999999384e+01
6.937300000000000466e+00 1.725641649279999967e+01 1.035210000000000008e+02 8.629840000000000089e+01
6.941625000000000156e+00 1.725881279520000078e+01 1.035109999999999957e+02 8.629970000000000141e+01
6.945950000000000735e+00 1.726120909759999833e+01 1.035060000000000002e+02 8.629919999999999902e+01
6.950275000000000425e+00 1.726363462320000153e+01 1.035019999999999953e+02 8.629999999999999716e+01
6.954600000000001003e+00 1.726603092559999908e+01 1.035010000000000048e+02 8.629940000000000566e+01
6.958924999999999805e+00 1.726845645119999872e+01 1.035000000000000000e+02 8.629989999999999384e+01
6.963250000000000384e+00 1.727085275359999983e+01 1.035010000000000048e+02 8.629930000000000234e+01
6.967575000000000074e+00 1.727324905600000093e+01 1.035010000000000048e+02 8.629970000000000141e+01
6.971900000000000652e+00 1.727564535839999849e+01 1.035000000000000000e+02 8.629909999999999570e+01
6.976225000000000342e+00 1.727804166079999959e+01 1.034969999999999999e+02 8.629949999999999477e+01
6.980550000000000921e+00 1.728043796320000069e+01 1.034950000000000045e+02 8.629890000000000327e+01
6.984875000000000611e+00 1.728283426560000180e+01 1.034939999999999998e+02 8.629930000000000234e+01
6.989200000000000301e+00 1.728523056799999935e+01 1.034950000000000045e+02 8.629869999999999663e+01
6.993524999999999991e+00 1.728759764719999836e+01 1.034950000000000045e+02 8.629909999999999570e+01
6.997850000000000570e+00 1.728999394959999947e+01 1.034950000000000045e+02 8.629859999999999332e+01
7.002175000000000260e+00 1.729236102879999848e+01 1.034950000000000045e+02 8.629890000000000327e+01
7.006500000000000838e+00 1.729472810799999749e+01 1.034959999999999951e+02 8.629840000000000089e+01
7.010825000000000529e+00 1.729709518720000005e+01 1.034959999999999951e+02 8.629869999999999663e+01
7.015150000000001107e+00 1.729946226639999907e+01 1.034959999999999951e+02 8.629819999999999425e+01
7.019474999999999909e+00 1.730180012239999954e+01 1.034969999999999999e+02 8.629859999999999332e+01
7.023800000000000487e+00 1.730416720160000210e+01 1.034969999999999999e+02 8.629810000000000514e+01
7.028125000000000178e+00 1.730650505759999902e+01 1.034969999999999999e+02 8.629840000000000089e+01
7.032449999999999868e+00 1.730925203839999682e+01 1.035669999999999931e+02 8.621729999999999450e+01
7.036775000000000446e+00 1.731129766239999768e+01 1.035240000000000009e+02 8.620999999999999375e+01
7.041100000000000136e+00 1.731346017919999980e+01 1.034929999999999950e+02 8.620999999999999375e+01
7.045425000000000715e+00 1.731565191920000046e+01 1.034740000000000038e+02 8.620850000000000080e+01
7.049749999999999517e+00 1.731790210559999821e+01 1.034620000000000033e+02 8.620990000000000464e+01
7.054075000000000095e+00 1.732018151520000160e+01 1.034549999999999983e+02 8.620929999999999893e+01
7.058399999999999785e+00 1.732246092479999788e+01 1.034509999999999934e+02 8.620950000000000557e+01
7.062725000000000364e+00 1.732476955759999981e+01 1.034489999999999981e+02 8.620879999999999654e+01
7.067050000000000054e+00 1.732710741359999673e+01 1.034500000000000028e+02 8.620850000000000080e+01
7.071375000000000632e+00 1.732941604639999866e+01 1.034509999999999934e+02 8.620789999999999509e+01
7.075699999999999434e+00 1.733172467919999704e+01 1.034530000000000030e+02 8.620740000000000691e+01
7.080025000000000013e+00 1.733403331199999897e+01 1.034549999999999983e+02 8.620690000000000452e+01
7.084349999999999703e+00 1.733634194479999735e+01 1.034579999999999984e+02 8.620640000000000214e+01
7.088675000000000281e+00 1.733865057759999928e+01 1.034609999999999985e+02 8.620600000000000307e+01
7.092999999999999972e+00 1.734095921039999766e+01 1.034639999999999986e+02 8.620550000000000068e+01
7.097325000000000550e+00 1.734326784319999959e+01 1.034669999999999987e+02 8.620529999999999404e+01
7.101650000000000240e+00 1.734557647600000152e+01 1.034710000000000036e+02 8.620480000000000587e+01
7.105974999999999930e+00 1.734785588559999781e+01 1.034740000000000038e+02 8.620459999999999923e+01
7.110299999999999621e+00 1.735016451839999974e+01 1.034779999999999944e+02 8.620409999999999684e+01
7.114625000000000199e+00 1.735244392799999957e+01 1.034809999999999945e+02 8.620409999999999684e+01
7.118949999999999889e+00 1.735472333759999941e+01 1.034849999999999994e+02 8.620359999999999445e+01
7.123275000000000468e+00 1.735700274719999925e+01 1.034879999999999995e+02 8.620359999999999445e+01
7.127600000000000158e+00 1.735931138000000118e+01 1.034920000000000044e+02 8.620319999999999538e+01
7.131925000000000736e+00 1.736159078960000102e+01 1.034959999999999951e+02 8.620329999999999870e+01
7.136249999999999538e+00 1.736387019919999730e+01 1.035000000000000000e+02 8.620289999999999964e+01
7.140575000000000117e+00 1.736714319759999725e+01 1.036550000000000011e+02 8.619329999999999359e+01
7.144899999999999807e+00 1.736930571439999937e+01 1.036440000000000055e+02 8.619119999999999493e+01
7.149225000000000385e+00 1.737152667760000213e+01 1.036359999999999957e+02 8.619549999999999557e+01
7.153550000000000075e+00 1.737374764080000134e+01 1.036320000000000050e+02 8.619559999999999889e+01
7.157875000000000654e+00 1.737599782719999908e+01 1.036299999999999955e+02 8.619750000000000512e+01
7.162200000000000344e+00 1.737824801360000038e+01 1.036280000000000001e+02 8.619689999999999941e+01
7.166525000000000034e+00 1.738049819999999812e+01 1.036290000000000049e+02 8.619790000000000418e+01
7.170849999999999724e+00 1.738274838639999942e+01 1.036290000000000049e+02 8.619719999999999516e+01
7.175175000000000303e+00 1.738499857279999716e+01 1.036310000000000002e+02 8.619780000000000086e+01
7.179499999999999993e+00 1.738724875919999846e+01 1.036320000000000050e+02 8.619700000000000273e+01
7.183825000000000571e+00 1.738946972239999766e+01 1.036340000000000003e+02 8.619750000000000512e+01
7.188150000000000261e+00 1.739171990879999896e+01 1.036350000000000051e+02 8.619679999999999609e+01
7.192475000000000840e+00 1.739397009520000026e+01 1.036380000000000052e+02 8.619719999999999516e+01
7.196799999999999642e+00 1.739619105839999946e+01 1.036400000000000006e+02 8.619660000000000366e+01
7.201125000000000220e+00 1.739841202159999867e+01 1.036419999999999959e+02 8.619700000000000273e+01
7.205449999999999910e+00 1.740066220799999996e+01 1.036440000000000055e+02 8.619639999999999702e+01
7.209775000000000489e+00 1.740288317119999917e+01 1.036460000000000008e+02 8.619689999999999941e+01
7.214100000000000179e+00 1.740510413439999837e+01 1.036479999999999961e+02 8.619629999999999370e+01
7.218425000000000757e+00 1.740732509759999758e+01 1.036509999999999962e+02 8.619679999999999609e+01
7.222749999999999559e+00 1.740954606080000033e+01 1.036530000000000058e+02 8.619629999999999370e+01
7.227075000000000138e+00 1.741176702399999954e+01 1.036550000000000011e+02 8.619679999999999609e+01
7.231399999999999828e+00 1.741395876399999665e+01 1.036569999999999965e+02 8.619639999999999702e+01
7.235725000000000406e+00 1.741617972719999941e+01 1.036590000000000060e+02 8.620059999999999434e+01
7.240050000000000097e+00 1.741840069039999861e+01 1.036610000000000014e+02 8.620510000000000161e+01
7.244375000000000675e+00 1.742059243039999927e+01 1.036629999999999967e+02 8.621040000000000703e+01
7.248700000000000365e+00 1.742366086639999878e+01 1.036299999999999955e+02 8.624679999999999325e+01
7.253025000000000055e+00 1.742535581199999939e+01 1.035939999999999941e+02 8.626699999999999591e+01
7.257349999999999746e+00 1.742734298959999961e+01 1.035679999999999978e+02 8.628199999999999648e+01
7.261675000000000324e+00 1.742944705999999755e+01 1.035580000000000069e+02 8.628520000000000323e+01
7.266000000000000014e+00 1.743160957679999967e+01 1.035490000000000066e+02 8.628860000000000241e+01
7.270325000000000593e+00 1.743377209359999824e+01 1.035460000000000065e+02 8.628839999999999577e+01
7.274650000000000283e+00 1.743599305679999745e+01 1.035420000000000016e+02 8.628910000000000480e+01
7.278975000000000861e+00 1.743818479680000166e+01 1.035420000000000016e+02 8.628830000000000666e+01
7.283299999999999663e+00 1.744040575999999731e+01 1.035409999999999968e+02 8.628820000000000334e+01
7.287625000000000242e+00 1.744259750000000153e+01 1.035420000000000016e+02 8.628749999999999432e+01
7.291949999999999932e+00 1.744481846320000074e+01 1.035409999999999968e+02 8.628709999999999525e+01
7.296275000000000510e+00 1.744701020319999785e+01 1.035430000000000064e+02 8.628669999999999618e+01
7.300600000000000200e+00 1.744920194319999851e+01 1.035430000000000064e+02 8.628629999999999711e+01
7.304925000000000779e+00 1.745139368319999917e+01 1.035439999999999969e+02 8.628610000000000468e+01
7.309250000000000469e+00 1.745358542319999984e+01 1.035450000000000017e+02 8.628570000000000562e+01
7.313575000000000159e+00 1.745577716320000050e+01 1.035460000000000065e+02 8.628570000000000562e+01
7.317899999999999849e+00 1.745796890319999761e+01 1.035460000000000065e+02 8.628530000000000655e+01
7.322225000000000428e+00 1.746013141999999974e+01 1.035469999999999970e+02 8.628549999999999898e+01
7.326550000000000118e+00 1.746232316000000040e+01 1.035480000000000018e+02 8.628520000000000323e+01
7.330875000000000696e+00 1.746448567679999897e+01 1.035490000000000066e+02 8.628780000000000427e+01
7.335200000000000387e+00 1.746664819359999754e+01 1.035490000000000066e+02 8.629259999999999309e+01
7.339525000000000965e+00 1.746881071039999966e+01 1.035499999999999972e+02 8.629789999999999850e+01
7.343849999999999767e+00 1.747097322719999823e+01 1.035510000000000019e+02 8.630259999999999820e+01
7.348175000000000345e+00 1.747313574400000036e+01 1.035510000000000019e+02 8.630790000000000362e+01
7.352500000000000036e+00 1.747529826079999893e+01 1.035520000000000067e+02 8.631250000000000000e+01
7.356825000000000614e+00 1.747822058079999863e+01 1.035699999999999932e+02 8.621240000000000236e+01
7.361150000000000304e+00 1.748009086559999758e+01 1.035709999999999980e+02 8.623650000000000659e+01
7.365475000000000882e+00 1.748207804320000136e+01 1.035619999999999976e+02 8.624509999999999366e+01
7.369799999999999685e+00 1.748409444400000012e+01 1.035610000000000070e+02 8.624970000000000425e+01
7.374125000000000263e+00 1.748614006800000098e+01 1.035570000000000022e+02 8.625130000000000052e+01
7.378449999999999953e+00 1.748821491519999682e+01 1.035570000000000022e+02 8.625109999999999388e+01
7.382775000000000531e+00 1.749031898560000187e+01 1.035550000000000068e+02 8.624979999999999336e+01
7.387100000000000222e+00 1.749239383279999771e+01 1.035559999999999974e+02 8.624729999999999563e+01
7.391425000000000800e+00 1.749449790319999920e+01 1.035550000000000068e+02 8.624509999999999366e+01
7.395750000000000490e+00 1.749663119679999923e+01 1.035550000000000068e+02 8.624490000000000123e+01
7.400075000000001069e+00 1.749873526720000072e+01 1.035550000000000068e+02 8.624469999999999459e+01
7.404399999999999871e+00 1.750083933759999866e+01 1.035559999999999974e+02 8.624360000000000070e+01
7.408725000000000449e+00 1.750297263119999869e+01 1.035559999999999974e+02 8.624299999999999500e+01
7.413050000000000139e+00 1.750507670160000018e+01 1.035559999999999974e+02 8.624169999999999447e+01
7.417375000000000718e+00 1.750718077199999811e+01 1.035559999999999974e+02 8.624099999999999966e+01
7.421700000000000408e+00 1.750928484239999960e+01 1.035559999999999974e+02 8.623959999999999582e+01
7.426025000000000986e+00 1.751138891280000109e+01 1.035550000000000068e+02 8.623890000000000100e+01
7.430349999999999788e+00 1.751349298319999903e+01 1.035540000000000020e+02 8.623749999999999716e+01
7.434675000000000367e+00 1.751559705360000052e+01 1.035540000000000020e+02 8.623690000000000566e+01
7.439000000000000057e+00 1.751770112399999846e+01 1.035529999999999973e+02 8.623550000000000182e+01
7.443325000000000635e+00 1.751980519439999640e+01 1.035520000000000067e+02 8.623480000000000700e+01
7.447650000000000325e+00 1.752188004159999934e+01 1.035510000000000019e+02 8.623350000000000648e+01
7.451975000000000904e+00 1.752398411199999728e+01 1.035510000000000019e+02 8.623290000000000077e+01
7.456300000000000594e+00 1.752605895920000023e+01 1.035499999999999972e+02 8.623149999999999693e+01
7.460625000000000284e+00 1.752816302959999817e+01 1.035490000000000066e+02 8.623099999999999454e+01
7.464949999999999974e+00 1.753111457279999996e+01 1.035979999999999990e+02 8.618500000000000227e+01
7.469275000000000553e+00 1.753304330399999955e+01 1.035969999999999942e+02 8.619249999999999545e+01
7.473600000000000243e+00 1.753503048159999622e+01 1.035870000000000033e+02 8.619280000000000541e+01
7.477925000000000821e+00 1.753704688239999854e+01 1.035829999999999984e+02 8.619119999999999493e+01
7.482250000000000512e+00 1.753909250639999939e+01 1.035780000000000030e+02 8.618739999999999668e+01
7.486575000000001090e+00 1.754113813039999670e+01 1.035759999999999934e+02 8.618359999999999843e+01
7.490899999999999892e+00 1.754318375439999755e+01 1.035729999999999933e+02 8.617900000000000205e+01
7.495225000000000470e+00 1.754525860160000050e+01 1.035720000000000027e+02 8.617780000000000484e+01
7.499550000000000161e+00 1.754733344879999635e+01 1.035699999999999932e+02 8.617560000000000286e+01
7.503875000000000739e+00 1.754937907279999720e+01 1.035690000000000026e+02 8.617409999999999570e+01
7.508200000000000429e+00 1.755145392000000015e+01 1.035679999999999978e+02 8.617189999999999372e+01
7.512525000000001008e+00 1.755349954400000101e+01 1.035669999999999931e+02 8.617040000000000077e+01
7.516850000000000698e+00 1.755557439119999685e+01 1.035660000000000025e+02 8.616819999999999879e+01
7.521175000000000388e+00 1.755762001519999771e+01 1.035660000000000025e+02 8.616679999999999495e+01
7.525500000000000078e+00 1.755969486240000066e+01 1.035639999999999930e+02 8.616459999999999297e+01
7.529825000000000657e+00 1.756174048640000152e+01 1.035639999999999930e+02 8.616330000000000666e+01
7.534150000000000347e+00 1.756378611039999882e+01 1.035630000000000024e+02 8.616200000000000614e+01
7.538475000000000925e+00 1.756583173439999968e+01 1.035630000000000024e+02 8.616509999999999536e+01
7.542800000000000615e+00 1.756787735839999698e+01 1.035649999999999977e+02 8.616750000000000398e+01
7.547125000000001194e+00 1.756992298239999784e+01 1.035690000000000026e+02 8.617059999999999320e+01
7.551449999999999996e+00 1.757196860639999869e+01 1.035720000000000027e+02 8.617289999999999850e+01
7.555775000000000574e+00 1.757398500719999745e+01 1.035759999999999934e+02 8.617600000000000193e+01
7.560100000000000264e+00 1.757603063119999831e+01 1.035799999999999983e+02 8.617839999999999634e+01
7.564425000000000843e+00 1.757807625519999917e+01 1.035840000000000032e+02 8.618149999999999977e+01
7.568750000000000533e+00 1.758009265599999793e+01 1.035879999999999939e+02 8.618389999999999418e+01
7.573075000000000223e+00 1.758333643119999934e+01 1.036350000000000051e+02 8.612909999999999400e+01
7.577399999999999913e+00 1.758511904639999912e+01 1.036299999999999955e+02 8.613439999999999941e+01
7.581724999999999604e+00 1.758701855440000017e+01 1.036170000000000044e+02 8.613739999999999952e+01
7.586050000000000182e+00 1.758894728559999621e+01 1.036110000000000042e+02 8.613439999999999941e+01
7.590374999999999872e+00 1.759090523999999789e+01 1.036039999999999992e+02 8.613240000000000407e+01
7.594700000000000450e+00 1.759289241760000166e+01 1.036009999999999991e+02 8.612699999999999534e+01
7.599025000000000141e+00 1.759487959519999833e+01 1.035969999999999942e+02 8.612319999999999709e+01
7.603350000000000719e+00 1.759686677279999856e+01 1.035949999999999989e+02 8.611719999999999686e+01
7.607674999999999521e+00 1.759888317359999732e+01 1.035930000000000035e+02 8.611260000000000048e+01
7.612000000000000099e+00 1.760087035120000110e+01 1.035919999999999987e+02 8.610890000000000555e+01
7.616324999999999790e+00 1.760288675199999986e+01 1.035909999999999940e+02 8.610729999999999507e+01
7.620650000000000368e+00 1.760487392959999653e+01 1.035900000000000034e+02 8.610689999999999600e+01
7.624975000000000058e+00 1.760689033039999885e+01 1.035889999999999986e+02 8.610999999999999943e+01
7.629300000000000637e+00 1.760887750799999907e+01 1.035879999999999939e+02 8.611180000000000234e+01
7.633625000000000327e+00 1.761086468559999929e+01 1.035879999999999939e+02 8.611480000000000246e+01
7.637950000000000017e+00 1.761288108639999805e+01 1.035870000000000033e+02 8.611660000000000537e+01
7.642274999999999707e+00 1.761486826399999828e+01 1.035900000000000034e+02 8.611969999999999459e+01
7.646600000000000286e+00 1.761685544159999850e+01 1.035930000000000035e+02 8.612160000000000082e+01
7.650924999999999976e+00 1.761884261920000228e+01 1.035969999999999942e+02 8.612460000000000093e+01
7.655250000000000554e+00 1.762082979679999895e+01 1.035999999999999943e+02 8.612649999999999295e+01
7.659575000000000244e+00 1.762281697439999917e+01 1.036039999999999992e+02 8.612949999999999307e+01
7.663900000000000823e+00 1.762477492880000085e+01 1.036069999999999993e+02 8.613150000000000261e+01
7.668224999999999625e+00 1.762676210639999752e+01 1.036110000000000042e+02 8.613450000000000273e+01
7.672550000000000203e+00 1.762874928400000130e+01 1.036140000000000043e+02 8.613649999999999807e+01
7.676874999999999893e+00 1.763070723839999943e+01 1.036179999999999950e+02 8.613949999999999818e+01
7.681200000000000472e+00 1.763389256720000020e+01 1.036359999999999957e+02 8.611709999999999354e+01
7.685525000000000162e+00 1.763547061999999954e+01 1.035849999999999937e+02 8.611969999999999459e+01
7.689850000000000740e+00 1.763722401200000078e+01 1.035529999999999973e+02 8.612229999999999563e+01
7.694174999999999542e+00 1.763909429679999974e+01 1.035370000000000061e+02 8.611849999999999739e+01
7.698500000000000121e+00 1.764099380479999724e+01 1.035229999999999961e+02 8.611599999999999966e+01
7.702824999999999811e+00 1.764292253600000038e+01 1.035150000000000006e+02 8.611060000000000514e+01
7.707150000000000389e+00 1.764485126719999997e+01 1.035079999999999956e+02 8.610639999999999361e+01
7.711475000000000080e+00 1.764680922160000165e+01 1.035030000000000001e+02 8.610060000000000002e+01
7.715800000000000658e+00 1.764876717599999978e+01 1.034980000000000047e+02 8.609560000000000457e+01
7.720125000000000348e+00 1.765069590719999937e+01 1.034950000000000045e+02 8.608969999999999345e+01
7.724450000000000038e+00 1.765265386160000105e+01 1.034909999999999997e+02 8.608440000000000225e+01
7.728774999999999729e+00 1.765461181599999918e+01 1.034879999999999995e+02 8.607850000000000534e+01
7.733100000000000307e+00 1.765656977039999731e+01 1.034849999999999994e+02 8.607380000000000564e+01
7.737424999999999997e+00 1.765849850160000045e+01 1.034819999999999993e+02 8.607290000000000418e+01
7.741750000000000576e+00 1.766045645599999858e+01 1.034789999999999992e+02 8.607219999999999516e+01
7.746075000000000266e+00 1.766238518720000172e+01 1.034779999999999944e+02 8.607129999999999370e+01
7.750400000000000844e+00 1.766431391840000131e+01 1.034789999999999992e+02 8.607049999999999557e+01
7.754724999999999646e+00 1.766624264959999735e+01 1.034800000000000040e+02 8.607229999999999848e+01
7.759050000000000225e+00 1.766820060399999903e+01 1.034809999999999945e+02 8.607450000000000045e+01
7.763374999999999915e+00 1.767012933519999862e+01 1.034819999999999993e+02 8.607670000000000243e+01
7.767700000000000493e+00 1.767205806639999821e+01 1.034819999999999993e+02 8.607890000000000441e+01
7.772025000000000183e+00 1.767395757439999926e+01 1.034830000000000041e+02 8.608119999999999550e+01
7.776350000000000762e+00 1.767588630559999885e+01 1.034830000000000041e+02 8.608339999999999748e+01
7.780675000000000452e+00 1.767781503679999844e+01 1.034839999999999947e+02 8.608580000000000609e+01
7.785000000000000142e+00 1.767971454479999949e+01 1.034839999999999947e+02 8.608799999999999386e+01
7.789324999999999832e+00 1.768164327599999908e+01 1.036159999999999997e+02 8.608870000000000289e+01
7.793650000000000411e+00 1.768307521279999861e+01 1.036129999999999995e+02 8.612749999999999773e+01
7.797975000000000101e+00 1.768474093519999712e+01 1.035960000000000036e+02 8.614419999999999789e+01
7.802300000000000679e+00 1.768646510399999983e+01 1.035889999999999986e+02 8.614939999999999998e+01
7.806625000000000369e+00 1.768827694239999815e+01 1.035789999999999935e+02 8.615099999999999625e+01
7.810950000000000948e+00 1.769011800399999856e+01 1.035739999999999981e+02 8.614839999999999520e+01
7.815274999999999750e+00 1.769201751199999961e+01 1.035679999999999978e+02 8.614539999999999509e+01
7.819600000000000328e+00 1.769388779679999857e+01 1.035639999999999930e+02 8.614029999999999632e+01
7.823925000000000018e+00 1.769578730479999962e+01 1.035589999999999975e+02 8.613549999999999329e+01
7.828250000000000597e+00 1.769768681280000067e+01 1.035559999999999974e+02 8.612980000000000302e+01
7.832575000000000287e+00 1.769961554400000026e+01 1.035529999999999973e+02 8.612470000000000425e+01
7.836900000000000865e+00 1.770151505200000130e+01 1.035490000000000066e+02 8.611889999999999645e+01
7.841224999999999667e+00 1.770341455999999880e+01 1.035469999999999970e+02 8.611350000000000193e+01
7.845550000000000246e+00 1.770531406799999985e+01 1.035430000000000064e+02 8.610760000000000502e+01
7.849874999999999936e+00 1.770721357599999735e+01 1.035409999999999968e+02 8.610200000000000387e+01
7.854200000000000514e+00 1.770911308399999839e+01 1.035379999999999967e+02 8.609600000000000364e+01
7.858525000000000205e+00 1.771101259199999944e+01 1.035349999999999966e+02 8.609040000000000248e+01
7.862850000000000783e+00 1.771288287679999840e+01 1.035319999999999965e+02 8.608440000000000225e+01
7.867175000000000473e+00 1.771478238479999945e+01 1.035289999999999964e+02 8.607909999999999684e+01
7.871500000000000163e+00 1.771668189279999694e+01 1.035259999999999962e+02 8.607949999999999591e+01
7.875824999999999854e+00 1.771858140080000155e+01 1.035240000000000009e+02 8.608010000000000161e+01
7.880150000000000432e+00 1.772045168560000050e+01 1.035210000000000008e+02 8.608060000000000400e+01
7.884475000000000122e+00 1.772232197039999946e+01 1.035180000000000007e+02 8.608129999999999882e+01
7.888800000000000701e+00 1.772422147840000051e+01 1.035150000000000006e+02 8.608180000000000121e+01
7.893125000000000391e+00 1.772609176319999946e+01 1.035120000000000005e+02 8.608249999999999602e+01
7.897450000000000969e+00 1.772916019919999897e+01 1.036340000000000003e+02 8.624209999999999354e+01
7.901774999999999771e+00 1.773053368960000142e+01 1.036350000000000051e+02 8.628000000000000114e+01
7.906100000000000350e+00 1.773214096559999930e+01 1.036200000000000045e+02 8.630349999999999966e+01
7.910425000000000040e+00 1.773386513439999845e+01 1.036140000000000043e+02 8.631000000000000227e+01
7.914750000000000618e+00 1.773567697280000033e+01 1.036050000000000040e+02 8.631749999999999545e+01
7.919075000000000308e+00 1.773748881119999865e+01 1.036009999999999991e+02 8.631770000000000209e+01
7.923400000000000887e+00 1.773935909599999761e+01 1.035949999999999989e+02 8.632040000000000646e+01
7.927725000000000577e+00 1.774122938080000011e+01 1.035919999999999987e+02 8.631870000000000687e+01
7.932050000000000267e+00 1.774309966559999907e+01 1.035870000000000033e+02 8.631999999999999318e+01
7.936374999999999957e+00 1.774499917359999657e+01 1.035849999999999937e+02 8.631820000000000448e+01
7.940700000000000536e+00 1.774686945839999908e+01 1.035810000000000031e+02 8.631900000000000261e+01
7.945025000000000226e+00 1.774873974319999803e+01 1.035780000000000030e+02 8.631749999999999545e+01
7.949350000000000804e+00 1.775063925119999908e+01 1.035750000000000028e+02 8.631810000000000116e+01
7.953675000000000495e+00 1.775250953599999804e+01 1.035720000000000027e+02 8.631699999999999307e+01
7.958000000000001073e+00 1.775437982079999699e+01 1.035690000000000026e+02 8.631759999999999877e+01
7.962324999999999875e+00 1.775625010559999950e+01 1.035669999999999931e+02 8.631669999999999732e+01
7.966650000000000453e+00 1.775812039039999846e+01 1.035630000000000024e+02 8.631730000000000302e+01
7.970975000000000144e+00 1.775999067520000096e+01 1.035610000000000070e+02 8.631669999999999732e+01
7.975300000000000722e+00 1.776183173679999783e+01 1.035580000000000069e+02 8.631730000000000302e+01
7.979625000000000412e+00 1.776370202160000034e+01 1.035559999999999974e+02 8.631690000000000396e+01
7.983950000000000990e+00 1.776554308319999720e+01 1.035520000000000067e+02 8.631749999999999545e+01
7.988274999999999793e+00 1.776738414479999761e+01 1.035499999999999972e+02 8.631730000000000302e+01
7.992600000000000371e+00 1.776925442959999657e+01 1.035469999999999970e+02 8.631789999999999452e+01
7.996925000000000061e+00 1.777109549120000054e+01 1.035439999999999969e+02 8.631780000000000541e+01
8.001250000000000639e+00 1.777293655280000095e+01 1.035409999999999968e+02 8.631850000000000023e+01
8.005575000000000330e+00 1.777410548079999941e+01 1.035499999999999972e+02 8.602679999999999438e+01
8.009900000000000020e+00 1.777559586399999958e+01 1.035430000000000064e+02 8.606789999999999452e+01
8.014224999999999710e+00 1.777726158639999809e+01 1.035319999999999965e+02 8.608799999999999386e+01
8.018550000000001177e+00 1.777898575519999724e+01 1.035259999999999962e+02 8.609749999999999659e+01
8.022875000000000867e+00 1.778076837039999702e+01 1.035220000000000056e+02 8.610299999999999443e+01
8.027200000000000557e+00 1.778255098560000036e+01 1.035180000000000007e+02 8.610550000000000637e+01
8.031525000000000247e+00 1.778439204719999722e+01 1.035169999999999959e+02 8.610660000000000025e+01
8.035849999999999937e+00 1.778620388559999910e+01 1.035150000000000006e+02 8.610689999999999600e+01
8.040174999999999628e+00 1.778804494719999951e+01 1.035150000000000006e+02 8.610639999999999361e+01
8.044500000000001094e+00 1.778988600879999993e+01 1.035130000000000052e+02 8.610599999999999454e+01
8.048825000000000784e+00 1.779172707039999679e+01 1.035130000000000052e+02 8.610550000000000637e+01
8.053150000000000475e+00 1.779353890879999867e+01 1.035150000000000006e+02 8.610639999999999361e+01
8.057475000000000165e+00 1.779537997039999908e+01 1.035180000000000007e+02 8.610670000000000357e+01
8.061800000000001631e+00 1.779719180880000096e+01 1.035199999999999960e+02 8.610750000000000171e+01
8.066124999999999545e+00 1.779903287039999782e+01 1.035229999999999961e+02 8.610779999999999745e+01
8.070450000000001012e+00 1.780084470879999614e+01 1.035250000000000057e+02 8.610869999999999891e+01
8.074775000000000702e+00 1.780268577040000011e+01 1.035280000000000058e+02 8.610890000000000555e+01
8.079100000000000392e+00 1.780449760879999843e+01 1.035300000000000011e+02 8.610980000000000700e+01
8.083425000000000082e+00 1.780630944720000031e+01 1.035330000000000013e+02 8.611010000000000275e+01
8.087750000000001549e+00 1.780812128559999863e+01 1.035349999999999966e+02 8.611100000000000421e+01
8.092074999999999463e+00 1.780993312400000050e+01 1.035379999999999967e+02 8.611100000000000421e+01
8.096400000000000929e+00 1.781174496239999883e+01 1.035400000000000063e+02 8.611119999999999663e+01
8.100725000000000620e+00 1.781355680080000070e+01 1.035430000000000064e+02 8.611079999999999757e+01
8.105050000000000310e+00 1.781536863919999902e+01 1.035450000000000017e+02 8.611119999999999663e+01
8.109375000000000000e+00 1.781718047760000090e+01 1.035490000000000066e+02 8.611100000000000421e+01
8.113699999999999690e+00 1.781887542320000151e+01 1.035630000000000024e+02 8.598380000000000223e+01
8.118025000000001157e+00 1.782033658319999958e+01 1.035610000000000070e+02 8.600390000000000157e+01
8.122349999999999071e+00 1.782197308239999956e+01 1.035540000000000020e+02 8.602429999999999666e+01
8.126675000000000537e+00 1.782366802800000016e+01 1.035540000000000020e+02 8.602970000000000539e+01
8.131000000000000227e+00 1.782539219679999931e+01 1.035520000000000067e+02 8.603799999999999670e+01
8.135324999999999918e+00 1.782714558879999700e+01 1.035529999999999973e+02 8.603900000000000148e+01
8.139649999999999608e+00 1.782892820400000033e+01 1.035529999999999973e+02 8.604319999999999879e+01
8.143975000000001074e+00 1.783071081920000012e+01 1.035550000000000068e+02 8.604300000000000637e+01
8.148300000000000765e+00 1.783249343439999990e+01 1.035559999999999974e+02 8.604569999999999652e+01
8.152625000000000455e+00 1.783427604959999968e+01 1.035580000000000069e+02 8.604529999999999745e+01
8.156950000000000145e+00 1.783608788799999800e+01 1.035600000000000023e+02 8.604720000000000368e+01
8.161274999999999835e+00 1.783784127999999924e+01 1.035619999999999976e+02 8.604699999999999704e+01
8.165599999999999525e+00 1.783965311839999757e+01 1.035639999999999930e+02 8.604859999999999332e+01
8.169925000000000992e+00 1.784140651039999881e+01 1.035669999999999931e+02 8.604859999999999332e+01
8.174250000000000682e+00 1.784318912559999859e+01 1.035679999999999978e+02 8.605010000000000048e+01
8.178575000000000372e+00 1.784497174079999837e+01 1.035709999999999980e+02 8.605029999999999291e+01
8.182900000000000063e+00 1.784672513279999961e+01 1.035729999999999933e+02 8.605180000000000007e+01
8.187224999999999753e+00 1.784850774799999940e+01 1.035759999999999934e+02 8.605209999999999582e+01
8.191549999999999443e+00 1.785026113999999708e+01 1.035769999999999982e+02 8.605349999999999966e+01
8.195875000000000909e+00 1.785201453199999833e+01 1.035799999999999983e+02 8.605410000000000537e+01
8.200200000000000600e+00 1.785379714719999811e+01 1.035819999999999936e+02 8.605540000000000589e+01
8.204525000000000290e+00 1.785555053919999935e+01 1.035849999999999937e+02 8.605729999999999791e+01
8.208849999999999980e+00 1.785730393120000059e+01 1.035859999999999985e+02 8.606340000000000146e+01
8.213174999999999670e+00 1.785905732319999828e+01 1.035889999999999986e+02 8.606900000000000261e+01
8.217499999999999361e+00 1.786083993840000161e+01 1.035909999999999940e+02 8.607510000000000616e+01
8.221825000000000827e+00 1.786238876799999886e+01 1.035879999999999939e+02 8.640689999999999316e+01
8.226150000000000517e+00 1.786370381199999713e+01 1.035829999999999984e+02 8.644549999999999557e+01
8.230475000000000207e+00 1.786525264160000148e+01 1.035739999999999981e+02 8.646420000000000528e+01
8.234799999999999898e+00 1.786691836400000000e+01 1.035709999999999980e+02 8.646620000000000061e+01
8.239124999999999588e+00 1.786861330960000060e+01 1.035679999999999978e+02 8.646859999999999502e+01
8.243449999999999278e+00 1.787033747839999620e+01 1.035669999999999931e+02 8.646269999999999811e+01
8.247775000000000745e+00 1.787206164719999890e+01 1.035669999999999931e+02 8.645950000000000557e+01
8.252100000000000435e+00 1.787378581599999805e+01 1.035690000000000026e+02 8.645319999999999538e+01
8.256425000000000125e+00 1.787553920799999929e+01 1.035699999999999932e+02 8.644929999999999382e+01
8.260749999999999815e+00 1.787726337679999844e+01 1.035720000000000027e+02 8.644329999999999359e+01
8.265075000000001282e+00 1.787898754560000114e+01 1.035739999999999981e+02 8.643919999999999959e+01
8.269399999999999196e+00 1.788071171440000029e+01 1.035769999999999982e+02 8.643370000000000175e+01
8.273725000000000662e+00 1.788243588319999944e+01 1.035789999999999935e+02 8.642959999999999354e+01
8.278050000000000352e+00 1.788416005199999859e+01 1.035810000000000031e+02 8.642459999999999809e+01
8.282375000000000043e+00 1.788588422080000129e+01 1.035840000000000032e+02 8.642059999999999320e+01
8.286699999999999733e+00 1.788757916639999834e+01 1.035859999999999985e+02 8.641589999999999350e+01
8.291025000000001199e+00 1.788930333519999749e+01 1.035889999999999986e+02 8.641200000000000614e+01
8.295350000000000890e+00 1.789099828079999810e+01 1.035919999999999987e+02 8.640770000000000550e+01
8.299675000000000580e+00 1.789269322639999871e+01 1.035939999999999941e+02 8.640380000000000393e+01
8.304000000000000270e+00 1.789438817199999932e+01 1.035969999999999942e+02 8.639969999999999573e+01
8.308324999999999960e+00 1.789611234079999846e+01 1.035990000000000038e+02 8.639600000000000080e+01
8.312649999999999650e+00 1.789777806319999698e+01 1.036020000000000039e+02 8.639209999999999923e+01
8.316975000000001117e+00 1.789947300879999759e+01 1.036039999999999992e+02 8.638840000000000430e+01
8.321300000000000807e+00 1.790116795439999819e+01 1.036059999999999945e+02 8.638469999999999516e+01
8.325625000000000497e+00 1.790286289999999880e+01 1.036089999999999947e+02 8.638110000000000355e+01
8.329950000000000188e+00 1.790528842559999845e+01 1.035810000000000031e+02 8.636939999999999884e+01
8.334274999999999878e+00 1.790683725519999925e+01 1.035889999999999986e+02 8.637390000000000612e+01
8.338599999999999568e+00 1.790844453120000068e+01 1.035859999999999985e+02 8.637760000000000105e+01
8.342925000000001035e+00 1.791008103039999710e+01 1.035870000000000033e+02 8.637470000000000425e+01
8.347250000000000725e+00 1.791171752960000063e+01 1.035859999999999985e+02 8.637369999999999948e+01
8.351575000000000415e+00 1.791338325199999915e+01 1.035879999999999939e+02 8.636960000000000548e+01
8.355900000000000105e+00 1.791504897439999766e+01 1.035879999999999939e+02 8.636709999999999354e+01
8.360224999999999795e+00 1.791671469679999618e+01 1.035909999999999940e+02 8.636279999999999291e+01
8.364549999999999486e+00 1.791838041920000180e+01 1.035919999999999987e+02 8.635960000000000036e+01
8.368875000000000952e+00 1.792004614160000031e+01 1.035949999999999989e+02 8.635540000000000305e+01
8.373200000000000642e+00 1.792171186399999883e+01 1.035960000000000036e+02 8.635200000000000387e+01
8.377525000000000333e+00 1.792337758639999734e+01 1.035990000000000038e+02 8.634789999999999566e+01
8.381850000000000023e+00 1.792504330879999941e+01 1.036009999999999991e+02 8.634439999999999316e+01
8.386174999999999713e+00 1.792667980799999938e+01 1.036039999999999992e+02 8.634050000000000580e+01
8.390499999999999403e+00 1.792834553039999790e+01 1.036059999999999945e+02 8.633710000000000662e+01
8.394825000000000870e+00 1.793001125279999997e+01 1.036089999999999947e+02 8.633329999999999416e+01
8.399150000000000560e+00 1.793167697519999848e+01 1.036099999999999994e+02 8.632989999999999498e+01
8.403475000000000250e+00 1.793331347439999846e+01 1.036129999999999995e+02 8.632620000000000005e+01
8.407799999999999940e+00 1.793497919680000052e+01 1.036149999999999949e+02 8.632290000000000418e+01
8.412125000000001407e+00 1.793661569600000050e+01 1.036179999999999950e+02 8.631940000000000168e+01
8.416449999999999321e+00 1.793825219520000047e+01 1.036200000000000045e+02 8.631610000000000582e+01
8.420775000000000787e+00 1.793991791759999899e+01 1.036219999999999999e+02 8.631270000000000664e+01
8.425100000000000477e+00 1.794155441679999896e+01 1.036239999999999952e+02 8.630949999999999989e+01
8.429425000000000168e+00 1.794319091599999894e+01 1.036239999999999952e+02 8.631019999999999470e+01
8.433749999999999858e+00 1.794482741519999891e+01 1.036230000000000047e+02 8.631180000000000518e+01
8.438075000000001324e+00 1.794736983359999982e+01 1.036119999999999948e+02 8.632890000000000441e+01
8.442400000000001015e+00 1.794883099360000145e+01 1.036140000000000043e+02 8.633499999999999375e+01
8.446725000000000705e+00 1.795037982319999870e+01 1.036089999999999947e+02 8.634319999999999595e+01
8.451050000000000395e+00 1.795195787599999804e+01 1.036089999999999947e+02 8.634319999999999595e+01
8.455375000000000085e+00 1.795356515199999947e+01 1.036080000000000041e+02 8.634539999999999793e+01
8.459699999999999775e+00 1.795514320479999881e+01 1.036080000000000041e+02 8.634069999999999823e+01
8.464025000000001242e+00 1.795677970399999879e+01 1.036089999999999947e+02 8.633880000000000621e+01
8.468350000000000932e+00 1.795838698000000022e+01 1.036110000000000042e+02 8.633400000000000318e+01
8.472675000000000622e+00 1.796002347920000020e+01 1.036129999999999995e+02 8.633140000000000214e+01
8.477000000000000313e+00 1.796163075519999808e+01 1.036140000000000043e+02 8.632670000000000243e+01
8.481325000000000003e+00 1.796326725439999805e+01 1.036170000000000044e+02 8.632380000000000564e+01
8.485649999999999693e+00 1.796487453039999949e+01 1.036189999999999998e+02 8.631940000000000168e+01
8.489975000000001160e+00 1.796648180639999737e+01 1.036209999999999951e+02 8.631629999999999825e+01
8.494300000000000850e+00 1.796808908239999880e+01 1.036230000000000047e+02 8.631210000000000093e+01
8.498625000000000540e+00 1.796972558159999878e+01 1.036250000000000000e+02 8.630899999999999750e+01
8.502950000000000230e+00 1.797133285759999666e+01 1.036269999999999953e+02 8.630500000000000682e+01
8.507274999999999920e+00 1.797294013359999809e+01 1.036299999999999955e+02 8.630190000000000339e+01
8.511599999999999611e+00 1.797454740959999953e+01 1.036310000000000002e+02 8.629810000000000514e+01
8.515925000000001077e+00 1.797615468560000096e+01 1.036310000000000002e+02 8.629500000000000171e+01
8.520250000000000767e+00 1.797773273840000030e+01 1.036299999999999955e+02 8.629139999999999588e+01
8.524575000000000458e+00 1.797934001439999818e+01 1.036310000000000002e+02 8.628839999999999577e+01
8.528900000000000148e+00 1.798094729039999962e+01 1.036299999999999955e+02 8.628929999999999723e+01
8.533225000000001614e+00 1.798255456640000105e+01 1.036299999999999955e+02 8.629080000000000439e+01
8.537549999999999528e+00 1.798413261920000039e+01 1.036299999999999955e+02 8.629139999999999588e+01
8.541875000000000995e+00 1.798573989520000183e+01 1.036299999999999955e+02 8.629229999999999734e+01
8.546200000000000685e+00 1.798816542079999792e+01 1.036250000000000000e+02 8.630610000000000070e+01
8.550525000000000375e+00 1.798956813439999891e+01 1.036280000000000001e+02 8.631029999999999802e+01
8.554850000000000065e+00 1.799108774079999762e+01 1.036230000000000047e+02 8.631810000000000116e+01
8.559175000000001532e+00 1.799260734719999988e+01 1.036230000000000047e+02 8.631839999999999691e+01
8.563499999999999446e+00 1.799415617679999713e+01 1.036209999999999951e+02 8.632160000000000366e+01
8.567825000000000912e+00 1.799573422960000002e+01 1.036219999999999999e+02 8.631719999999999970e+01
8.572150000000000603e+00 1.799728305919999727e+01 1.036219999999999999e+02 8.631550000000000011e+01
8.576475000000000293e+00 1.799886111199999661e+01 1.036250000000000000e+02 8.631100000000000705e+01
8.580799999999999983e+00 1.800043916479999950e+01 1.036250000000000000e+02 8.630849999999999511e+01
8.585125000000001450e+00 1.800201721759999884e+01 1.036280000000000001e+02 8.630410000000000537e+01
8.589450000000001140e+00 1.800359527039999818e+01 1.036290000000000049e+02 8.630129999999999768e+01
8.593775000000000830e+00 1.800514409999999899e+01 1.036320000000000050e+02 8.629710000000000036e+01
8.598100000000000520e+00 1.800672215279999833e+01 1.036329999999999956e+02 8.629410000000000025e+01
8.602425000000000210e+00 1.800830020560000122e+01 1.036359999999999957e+02 8.629019999999999868e+01
8.606749999999999901e+00 1.800987825840000056e+01 1.036380000000000052e+02 8.628719999999999857e+01
8.611075000000001367e+00 1.801142708799999781e+01 1.036400000000000006e+02 8.628340000000000032e+01
8.615400000000001057e+00 1.801300514080000070e+01 1.036389999999999958e+02 8.628040000000000020e+01
8.619725000000000747e+00 1.801455397039999795e+01 1.036400000000000006e+02 8.627679999999999438e+01
8.624050000000000438e+00 1.801613202319999729e+01 1.036389999999999958e+02 8.627379999999999427e+01
8.628375000000000128e+00 1.801768085280000165e+01 1.036400000000000006e+02 8.627370000000000516e+01
8.632699999999999818e+00 1.801922968239999889e+01 1.036389999999999958e+02 8.627450000000000330e+01
8.637025000000001285e+00 1.802077851199999969e+01 1.036389999999999958e+02 8.627479999999999905e+01
8.641350000000000975e+00 1.802235656479999903e+01 1.036389999999999958e+02 8.627559999999999718e+01
8.645675000000000665e+00 1.802390539439999628e+01 1.036389999999999958e+02 8.627599999999999625e+01
8.650000000000000355e+00 1.802545422400000064e+01 1.036389999999999958e+02 8.627670000000000528e+01
8.654325000000000045e+00 1.802776285679999901e+01 1.036350000000000051e+02 8.628650000000000375e+01
8.658649999999999736e+00 1.802916557040000001e+01 1.036380000000000052e+02 8.629080000000000439e+01
8.662975000000001202e+00 1.803062673039999808e+01 1.036340000000000003e+02 8.629739999999999611e+01
8.667300000000000892e+00 1.803211711360000180e+01 1.036340000000000003e+02 8.629800000000000182e+01
8.671625000000000583e+00 1.803363671999999696e+01 1.036329999999999956e+02 8.629919999999999902e+01
8.675950000000000273e+00 1.803512710320000068e+01 1.036340000000000003e+02 8.629519999999999413e+01
8.680275000000001739e+00 1.803667593279999792e+01 1.036350000000000051e+02 8.629319999999999879e+01
8.684599999999999653e+00 1.803819553920000018e+01 1.036359999999999957e+02 8.628900000000000148e+01
8.688924999999999343e+00 1.803974436879999743e+01 1.036380000000000052e+02 8.628640000000000043e+01
8.693249999999999034e+00 1.804126397519999969e+01 1.036389999999999958e+02 8.628230000000000643e+01
8.697575000000000500e+00 1.804278358159999840e+01 1.036410000000000053e+02 8.627949999999999875e+01
8.701900000000000190e+00 1.804433241119999920e+01 1.036430000000000007e+02 8.627549999999999386e+01
8.706224999999999881e+00 1.804585201759999791e+01 1.036449999999999960e+02 8.627259999999999707e+01
8.710549999999999571e+00 1.804737162399999661e+01 1.036470000000000056e+02 8.626869999999999550e+01
8.714875000000001037e+00 1.804889123039999888e+01 1.036490000000000009e+02 8.626579999999999870e+01
8.719200000000000728e+00 1.805044005999999968e+01 1.036479999999999961e+02 8.626220000000000709e+01
8.723525000000000418e+00 1.805195966639999838e+01 1.036490000000000009e+02 8.626340000000000430e+01
8.727850000000000108e+00 1.805347927279999709e+01 1.036479999999999961e+02 8.626370000000000005e+01
8.732175000000001575e+00 1.805499887919999935e+01 1.036490000000000009e+02 8.626439999999999486e+01
8.736500000000001265e+00 1.805648926239999952e+01 1.036479999999999961e+02 8.626449999999999818e+01
8.740824999999999179e+00 1.805800886879999823e+01 1.036479999999999961e+02 8.626519999999999300e+01
8.745149999999998869e+00 1.805952847520000049e+01 1.036479999999999961e+02 8.626529999999999632e+01
8.749475000000000335e+00 1.806104808159999919e+01 1.036479999999999961e+02 8.626600000000000534e+01
8.753800000000000026e+00 1.806256768800000145e+01 1.036479999999999961e+02 8.626609999999999445e+01
8.758124999999999716e+00 1.806405807120000162e+01 1.036479999999999961e+02 8.626670000000000016e+01
8.762449999999999406e+00 1.806627903440000082e+01 1.036479999999999961e+02 8.627190000000000225e+01
8.766775000000000873e+00 1.806762330159999763e+01 1.036530000000000058e+02 8.627450000000000330e+01
8.771100000000000563e+00 1.806905523839999717e+01 1.036479999999999961e+02 8.627729999999999677e+01
8.775425000000000253e+00 1.807051639839999879e+01 1.036479999999999961e+02 8.627460000000000662e+01
8.779749999999999943e+00 1.807197755839999687e+01 1.036460000000000008e+02 8.627389999999999759e+01
8.784075000000001410e+00 1.807346794159999703e+01 1.036479999999999961e+02 8.627020000000000266e+01
8.788400000000001100e+00 1.807495832480000075e+01 1.036470000000000056e+02 8.626819999999999311e+01
8.792725000000000790e+00 1.807644870800000092e+01 1.036500000000000057e+02 8.626430000000000575e+01
8.797049999999998704e+00 1.807793909120000109e+01 1.036500000000000057e+02 8.626179999999999382e+01
8.801375000000000171e+00 1.807942947439999770e+01 1.036530000000000058e+02 8.625799999999999557e+01
8.805699999999999861e+00 1.808091985759999787e+01 1.036539999999999964e+02 8.625520000000000209e+01
8.810024999999999551e+00 1.808241024079999804e+01 1.036560000000000059e+02 8.625149999999999295e+01
8.814349999999999241e+00 1.808387140079999966e+01 1.036550000000000011e+02 8.625220000000000198e+01
8.818675000000000708e+00 1.808536178399999983e+01 1.036550000000000011e+02 8.625209999999999866e+01
8.823000000000000398e+00 1.808685216720000000e+01 1.036550000000000011e+02 8.625260000000000105e+01
8.827325000000000088e+00 1.808834255039999661e+01 1.036550000000000011e+02 8.625260000000000105e+01
8.831649999999999778e+00 1.808983293360000033e+01 1.036550000000000011e+02 8.625310000000000343e+01
8.835975000000001245e+00 1.809129409359999840e+01 1.036550000000000011e+02 8.625320000000000675e+01
8.840300000000000935e+00 1.809278447679999857e+01 1.036550000000000011e+02 8.625350000000000250e+01
8.844625000000000625e+00 1.809424563680000020e+01 1.036550000000000011e+02 8.625369999999999493e+01
8.848950000000000315e+00 1.809573602000000037e+01 1.036539999999999964e+02 8.625400000000000489e+01
8.853275000000001782e+00 1.809719717999999844e+01 1.036550000000000011e+02 8.625419999999999732e+01
8.857599999999999696e+00 1.809868756319999861e+01 1.036539999999999964e+02 8.625459999999999638e+01
8.861924999999999386e+00 1.810014872320000023e+01 1.036550000000000011e+02 8.625480000000000302e+01
8.866249999999999076e+00 1.810160988319999831e+01 1.036539999999999964e+02 8.625509999999999877e+01
8.870575000000000543e+00 1.810394773919999878e+01 1.036580000000000013e+02 8.623539999999999850e+01
8.874900000000000233e+00 1.810523356000000206e+01 1.036629999999999967e+02 8.623869999999999436e+01
8.879224999999999923e+00 1.810660705039999741e+01 1.036590000000000060e+02 8.624559999999999604e+01
8.883549999999999613e+00 1.810800976399999840e+01 1.036590000000000060e+02 8.624649999999999750e+01
8.887875000000001080e+00 1.810944170079999793e+01 1.036580000000000013e+02 8.624960000000000093e+01
8.892200000000000770e+00 1.811087363760000102e+01 1.036590000000000060e+02 8.624930000000000518e+01
8.896525000000000460e+00 1.811230557440000055e+01 1.036599999999999966e+02 8.625090000000000146e+01
8.900850000000000151e+00 1.811376673439999863e+01 1.036610000000000014e+02 8.625020000000000664e+01
8.905175000000001617e+00 1.811522789440000025e+01 1.036620000000000061e+02 8.625109999999999388e+01
8.909500000000001307e+00 1.811665983119999979e+01 1.036620000000000061e+02 8.625039999999999907e+01
8.913825000000000998e+00 1.811812099119999786e+01 1.036620000000000061e+02 8.624819999999999709e+01
8.918149999999998911e+00 1.811955292800000095e+01 1.036620000000000061e+02 8.624420000000000641e+01
8.922475000000000378e+00 1.812101408799999902e+01 1.036620000000000061e+02 8.624129999999999541e+01
8.926800000000000068e+00 1.812244602479999855e+01 1.036620000000000061e+02 8.623749999999999716e+01
8.931124999999999758e+00 1.812390718480000018e+01 1.036620000000000061e+02 8.623439999999999372e+01
8.935449999999999449e+00 1.812533912159999616e+01 1.036610000000000014e+02 8.623269999999999413e+01
8.939775000000000915e+00 1.812677105839999925e+01 1.036620000000000061e+02 8.623309999999999320e+01
8.944100000000000605e+00 1.812823221840000087e+01 1.036610000000000014e+02 8.623269999999999413e+01
8.948425000000000296e+00 1.812966415520000041e+01 1.036620000000000061e+02 8.623300000000000409e+01
8.952749999999999986e+00 1.813109609199999639e+01 1.036610000000000014e+02 8.623269999999999413e+01
8.957075000000001452e+00 1.813252802879999948e+01 1.036610000000000014e+02 8.623300000000000409e+01
8.961400000000001143e+00 1.813395996559999901e+01 1.036610000000000014e+02 8.623269999999999413e+01
8.965725000000000833e+00 1.813539190239999854e+01 1.036610000000000014e+02 8.623300000000000409e+01
8.970050000000000523e+00 1.813682383920000163e+01 1.036610000000000014e+02 8.623269999999999413e+01
8.974375000000001990e+00 1.813825577599999761e+01 1.036610000000000014e+02 8.623300000000000409e+01
8.978699999999999903e+00 1.814041829279999973e+01 1.036730000000000018e+02 8.618770000000000664e+01
8.983024999999999594e+00 1.814164566719999883e+01 1.036779999999999973e+02 8.620170000000000243e+01
8.987349999999999284e+00 1.814296071119999709e+01 1.036730000000000018e+02 8.620959999999999468e+01
8.991675000000000750e+00 1.814427575519999891e+01 1.036730000000000018e+02 8.621450000000000102e+01
8.996000000000000441e+00 1.814564924559999781e+01 1.036719999999999970e+02 8.621790000000000020e+01
9.000325000000000131e+00 1.814702273599999671e+01 1.036710000000000065e+02 8.621989999999999554e+01
9.004649999999999821e+00 1.814842544960000126e+01 1.036689999999999969e+02 8.622140000000000271e+01
9.008975000000001288e+00 1.814979894000000016e+01 1.036689999999999969e+02 8.622220000000000084e+01
9.013300000000000978e+00 1.815120165359999760e+01 1.036680000000000064e+02 8.622280000000000655e+01
9.017625000000000668e+00 1.815260436719999859e+01 1.036689999999999969e+02 8.622310000000000230e+01
9.021950000000000358e+00 1.815400708079999958e+01 1.036670000000000016e+02 8.622339999999999804e+01
9.026275000000001825e+00 1.815540979440000058e+01 1.036680000000000064e+02 8.622350000000000136e+01
9.030600000000001515e+00 1.815681250799999802e+01 1.036670000000000016e+02 8.622360000000000468e+01
9.034924999999999429e+00 1.815821522159999901e+01 1.036680000000000064e+02 8.622360000000000468e+01
9.039249999999999119e+00 1.815961793520000001e+01 1.036670000000000016e+02 8.622369999999999379e+01
9.043575000000000585e+00 1.816102064879999745e+01 1.036680000000000064e+02 8.622369999999999379e+01
9.047900000000000276e+00 1.816242336239999844e+01 1.036670000000000016e+02 8.622259999999999991e+01
9.052224999999999966e+00 1.816382607599999943e+01 1.036670000000000016e+02 8.622090000000000032e+01
9.056549999999999656e+00 1.816519956639999833e+01 1.036670000000000016e+02 8.622079999999999700e+01
9.060875000000001123e+00 1.816660227999999933e+01 1.036670000000000016e+02 8.622060000000000457e+01
9.065200000000000813e+00 1.816800499359999677e+01 1.036670000000000016e+02 8.622029999999999461e+01
9.069525000000000503e+00 1.816937848399999922e+01 1.036670000000000016e+02 8.622010000000000218e+01
9.073850000000000193e+00 1.817078119760000021e+01 1.036670000000000016e+02 8.621980000000000643e+01
9.078175000000001660e+00 1.817218391119999765e+01 1.036670000000000016e+02 8.621959999999999980e+01
9.082500000000001350e+00 1.817355740160000011e+01 1.036659999999999968e+02 8.621930000000000405e+01
9.086825000000001040e+00 1.817548613279999969e+01 1.036869999999999976e+02 8.619110000000000582e+01
9.091149999999998954e+00 1.817671350719999879e+01 1.036889999999999930e+02 8.620029999999999859e+01
9.095475000000000421e+00 1.817802855119999705e+01 1.036850000000000023e+02 8.620510000000000161e+01
9.099800000000000111e+00 1.817934359519999887e+01 1.036830000000000069e+02 8.620709999999999695e+01
9.104124999999999801e+00 1.818068786239999923e+01 1.036800000000000068e+02 8.620929999999999893e+01
9.108449999999999491e+00 1.818203212959999959e+01 1.036790000000000020e+02 8.620919999999999561e+01
9.112775000000000958e+00 1.818340561999999849e+01 1.036770000000000067e+02 8.621040000000000703e+01
9.117100000000000648e+00 1.818477911040000095e+01 1.036770000000000067e+02 8.620969999999999800e+01
9.121425000000000338e+00 1.818615260079999629e+01 1.036760000000000019e+02 8.621059999999999945e+01
9.125750000000000028e+00 1.818752609119999875e+01 1.036760000000000019e+02 8.620959999999999468e+01
9.130075000000001495e+00 1.818889958159999765e+01 1.036749999999999972e+02 8.621030000000000371e+01
9.134400000000001185e+00 1.819027307200000010e+01 1.036749999999999972e+02 8.620759999999999934e+01
9.138725000000000875e+00 1.819164656239999900e+01 1.036749999999999972e+02 8.620829999999999416e+01
9.143050000000000566e+00 1.819302005280000145e+01 1.036749999999999972e+02 8.620789999999999509e+01
9.147375000000002032e+00 1.819439354319999680e+01 1.036749999999999972e+02 8.620820000000000505e+01
9.151699999999999946e+00 1.819573781039999716e+01 1.036749999999999972e+02 8.620709999999999695e+01
9.156024999999999636e+00 1.819711130079999961e+01 1.036749999999999972e+02 8.620740000000000691e+01
9.160349999999999326e+00 1.819845556799999642e+01 1.036749999999999972e+02 8.620640000000000214e+01
9.164675000000000793e+00 1.819982905839999887e+01 1.036749999999999972e+02 8.620659999999999457e+01
9.169000000000000483e+00 1.820120254879999777e+01 1.036740000000000066e+02 8.620569999999999311e+01
9.173325000000000173e+00 1.820254681599999813e+01 1.036749999999999972e+02 8.620589999999999975e+01
9.177649999999999864e+00 1.820389108319999849e+01 1.036740000000000066e+02 8.620499999999999829e+01
9.181975000000001330e+00 1.820526457359999739e+01 1.036749999999999972e+02 8.620520000000000493e+01
9.186300000000001020e+00 1.820660884079999775e+01 1.036740000000000066e+02 8.620440000000000680e+01
9.190625000000000711e+00 1.820795310799999811e+01 1.036749999999999972e+02 8.620459999999999923e+01
9.194950000000000401e+00 1.820991106239999979e+01 1.036929999999999978e+02 8.618439999999999657e+01
9.199275000000000091e+00 1.821110921359999679e+01 1.036959999999999980e+02 8.618729999999999336e+01
9.203600000000001558e+00 1.821239503440000007e+01 1.036899999999999977e+02 8.619039999999999679e+01
9.207925000000001248e+00 1.821368085519999624e+01 1.036880000000000024e+02 8.619219999999999970e+01
9.212249999999999162e+00 1.821499589920000162e+01 1.036850000000000023e+02 8.619339999999999691e+01
9.216574999999998852e+00 1.821634016639999842e+01 1.036839999999999975e+02 8.619389999999999930e+01
9.220900000000000318e+00 1.821765521039999669e+01 1.036820000000000022e+02 8.619419999999999504e+01
9.225225000000000009e+00 1.821899947759999705e+01 1.036820000000000022e+02 8.619429999999999836e+01
9.229549999999999699e+00 1.822034374479999741e+01 1.036809999999999974e+02 8.619719999999999516e+01
9.233874999999999389e+00 1.822165878879999923e+01 1.036809999999999974e+02 8.619769999999999754e+01
9.238200000000000855e+00 1.822300305599999959e+01 1.036800000000000068e+02 8.619780000000000086e+01
9.242525000000000546e+00 1.822434732319999995e+01 1.036809999999999974e+02 8.619740000000000180e+01
9.246850000000000236e+00 1.822569159040000031e+01 1.036800000000000068e+02 8.619689999999999941e+01
9.251174999999999926e+00 1.822700663439999857e+01 1.036809999999999974e+02 8.619650000000000034e+01
9.255500000000001393e+00 1.822835090159999893e+01 1.036800000000000068e+02 8.619599999999999795e+01
9.259825000000001083e+00 1.822966594560000075e+01 1.036800000000000068e+02 8.619559999999999889e+01
9.264150000000000773e+00 1.823101021280000111e+01 1.036800000000000068e+02 8.619509999999999650e+01
9.268474999999998687e+00 1.823232525679999938e+01 1.036800000000000068e+02 8.619480000000000075e+01
9.272800000000000153e+00 1.823366952399999974e+01 1.036800000000000068e+02 8.619419999999999504e+01
9.277124999999999844e+00 1.823498456800000156e+01 1.036800000000000068e+02 8.619389999999999930e+01
9.281449999999999534e+00 1.823629961199999983e+01 1.036790000000000020e+02 8.619339999999999691e+01
9.285774999999999224e+00 1.823764387920000019e+01 1.036800000000000068e+02 8.619310000000000116e+01
9.290100000000000691e+00 1.823895892319999845e+01 1.036800000000000068e+02 8.619259999999999877e+01
9.294425000000000381e+00 1.824027396720000027e+01 1.036800000000000068e+02 8.619230000000000302e+01
9.298750000000000071e+00 1.824158901119999854e+01 1.036800000000000068e+02 8.619180000000000064e+01
9.303074999999999761e+00 1.824372230479999857e+01 1.036979999999999933e+02 8.614000000000000057e+01
9.307400000000001228e+00 1.824486200959999849e+01 1.037009999999999934e+02 8.614230000000000587e+01
9.311725000000000918e+00 1.824608938399999758e+01 1.036959999999999980e+02 8.614919999999999334e+01
9.316050000000000608e+00 1.824731675839999667e+01 1.036940000000000026e+02 8.615009999999999479e+01
9.320375000000000298e+00 1.824860257919999995e+01 1.036910000000000025e+02 8.615290000000000248e+01
9.324700000000001765e+00 1.824988839999999968e+01 1.036899999999999977e+02 8.615269999999999584e+01
9.329024999999999679e+00 1.825120344399999794e+01 1.036889999999999930e+02 8.615399999999999636e+01
9.333349999999999369e+00 1.825248926479999767e+01 1.036880000000000024e+02 8.615349999999999397e+01
9.337674999999999059e+00 1.825380430879999949e+01 1.036880000000000024e+02 8.615409999999999968e+01
9.342000000000000526e+00 1.825509012959999922e+01 1.036869999999999976e+02 8.615349999999999397e+01
9.346325000000000216e+00 1.825640517360000104e+01 1.036869999999999976e+02 8.615389999999999304e+01
9.350649999999999906e+00 1.825772021759999930e+01 1.036869999999999976e+02 8.615319999999999823e+01
9.354974999999999596e+00 1.825900603839999903e+01 1.036869999999999976e+02 8.615349999999999397e+01
9.359300000000001063e+00 1.826032108239999729e+01 1.036869999999999976e+02 8.615290000000000248e+01
9.363625000000000753e+00 1.826160690320000057e+01 1.036869999999999976e+02 8.615309999999999491e+01
9.367950000000000443e+00 1.826292194719999884e+01 1.036860000000000070e+02 8.615569999999999595e+01
9.372275000000000134e+00 1.826420776800000212e+01 1.036869999999999976e+02 8.615919999999999845e+01
9.376600000000001600e+00 1.826549358879999829e+01 1.036860000000000070e+02 8.616150000000000375e+01
9.380925000000001290e+00 1.826680863280000011e+01 1.036860000000000070e+02 8.616419999999999391e+01
9.385249999999999204e+00 1.826809445359999984e+01 1.036860000000000070e+02 8.616599999999999682e+01
9.389574999999998894e+00 1.826938027439999956e+01 1.036869999999999976e+02 8.616859999999999786e+01
9.393900000000000361e+00 1.827066609519999929e+01 1.036869999999999976e+02 8.617040000000000077e+01
9.398225000000000051e+00 1.827195191599999902e+01 1.036880000000000024e+02 8.617130000000000223e+01
9.402549999999999741e+00 1.827323773679999874e+01 1.036869999999999976e+02 8.617019999999999413e+01
9.406874999999999432e+00 1.827452355759999847e+01 1.036880000000000024e+02 8.616979999999999507e+01
9.411200000000000898e+00 1.827645228879999806e+01 1.037079999999999984e+02 8.614459999999999695e+01
9.415525000000000588e+00 1.827756277039999944e+01 1.037090000000000032e+02 8.614560000000000173e+01
9.419850000000000279e+00 1.827876092159999999e+01 1.037030000000000030e+02 8.615049999999999386e+01
9.424174999999999969e+00 1.827998829599999908e+01 1.037019999999999982e+02 8.615160000000000196e+01
9.428500000000001435e+00 1.828124489360000027e+01 1.036979999999999933e+02 8.615349999999999397e+01
9.432825000000001125e+00 1.828250149119999790e+01 1.036970000000000027e+02 8.615370000000000061e+01
9.437150000000000816e+00 1.828378731199999763e+01 1.036949999999999932e+02 8.615430000000000632e+01
9.441475000000000506e+00 1.828504390959999881e+01 1.036949999999999932e+02 8.615420000000000300e+01
9.445800000000001972e+00 1.828632973040000209e+01 1.036940000000000026e+02 8.615439999999999543e+01
9.450124999999999886e+00 1.828758632799999617e+01 1.036940000000000026e+02 8.615409999999999968e+01
9.454449999999999577e+00 1.828887214879999945e+01 1.036940000000000026e+02 8.615409999999999968e+01
9.458774999999999267e+00 1.829012874640000064e+01 1.036940000000000026e+02 8.615380000000000393e+01
9.463100000000000733e+00 1.829141456719999681e+01 1.036940000000000026e+02 8.615430000000000632e+01
9.467425000000000423e+00 1.829267116479999800e+01 1.036940000000000026e+02 8.615739999999999554e+01
9.471750000000000114e+00 1.829392776239999918e+01 1.036929999999999978e+02 8.616049999999999898e+01
9.476074999999999804e+00 1.829521358319999891e+01 1.036940000000000026e+02 8.616360000000000241e+01
9.480400000000001270e+00 1.829647018080000009e+01 1.036940000000000026e+02 8.616610000000000014e+01
9.484725000000000961e+00 1.829772677840000128e+01 1.036940000000000026e+02 8.616830000000000211e+01
9.489050000000000651e+00 1.829898337599999891e+01 1.036940000000000026e+02 8.617050000000000409e+01
9.493375000000000341e+00 1.830023997359999655e+01 1.036940000000000026e+02 8.617270000000000607e+01
9.497700000000001808e+00 1.830152579439999982e+01 1.036940000000000026e+02 8.617210000000000036e+01
9.502025000000001498e+00 1.830278239200000101e+01 1.036949999999999932e+02 8.617149999999999466e+01
9.506349999999999412e+00 1.830403898960000220e+01 1.036949999999999932e+02 8.617069999999999652e+01
9.510674999999999102e+00 1.830526636400000129e+01 1.036949999999999932e+02 8.617010000000000502e+01
9.515000000000000568e+00 1.830652296159999892e+01 1.036949999999999932e+02 8.616939999999999600e+01
9.519325000000000259e+00 1.830839324639999788e+01 1.037159999999999940e+02 8.614509999999999934e+01
9.523649999999999949e+00 1.830947450479999716e+01 1.037180000000000035e+02 8.614409999999999457e+01
9.527974999999999639e+00 1.831067265600000127e+01 1.037120000000000033e+02 8.614889999999999759e+01
9.532300000000001106e+00 1.831184158399999617e+01 1.037099999999999937e+02 8.614979999999999905e+01
9.536625000000000796e+00 1.831306895839999882e+01 1.037069999999999936e+02 8.615179999999999438e+01
9.540950000000000486e+00 1.831429633280000147e+01 1.037060000000000031e+02 8.615189999999999770e+01
9.545275000000000176e+00 1.831552370720000056e+01 1.037039999999999935e+02 8.615279999999999916e+01
9.549600000000001643e+00 1.831675108159999965e+01 1.037039999999999935e+02 8.615250000000000341e+01
9.553925000000001333e+00 1.831800767920000084e+01 1.037030000000000030e+02 8.615300000000000580e+01
9.558250000000001023e+00 1.831923505359999993e+01 1.037030000000000030e+02 8.615399999999999636e+01
9.562574999999998937e+00 1.832049165120000112e+01 1.037019999999999982e+02 8.615739999999999554e+01
9.566900000000000404e+00 1.832171902560000021e+01 1.037019999999999982e+02 8.616009999999999991e+01
9.571225000000000094e+00 1.832297562320000139e+01 1.037019999999999982e+02 8.616259999999999764e+01
9.575549999999999784e+00 1.832420299760000049e+01 1.037019999999999982e+02 8.616450000000000387e+01
9.579874999999999474e+00 1.832543037199999958e+01 1.037019999999999982e+02 8.616700000000000159e+01
9.584200000000000941e+00 1.832665774639999867e+01 1.037019999999999982e+02 8.616689999999999827e+01
9.588525000000000631e+00 1.832791434399999986e+01 1.037019999999999982e+02 8.616649999999999920e+01
9.592850000000000321e+00 1.832914171839999895e+01 1.037019999999999982e+02 8.616559999999999775e+01
9.597175000000000011e+00 1.833036909279999804e+01 1.037019999999999982e+02 8.616519999999999868e+01
9.601500000000001478e+00 1.833159646719999714e+01 1.037019999999999982e+02 8.616429999999999723e+01
9.605825000000001168e+00 1.833282384159999623e+01 1.037030000000000030e+02 8.616400000000000148e+01
9.610150000000000858e+00 1.833405121599999887e+01 1.037030000000000030e+02 8.616310000000000002e+01
9.614475000000000549e+00 1.833527859040000152e+01 1.037030000000000030e+02 8.616270000000000095e+01
9.618800000000002015e+00 1.833647674159999852e+01 1.037030000000000030e+02 8.616190000000000282e+01
9.623124999999999929e+00 1.833770411599999761e+01 1.037039999999999935e+02 8.616150000000000375e+01
9.627449999999999619e+00 1.833951595439999949e+01 1.037199999999999989e+02 8.613249999999999318e+01
9.631774999999999309e+00 1.834059721279999877e+01 1.037219999999999942e+02 8.613219999999999743e+01
9.636100000000000776e+00 1.834173691759999869e+01 1.037159999999999940e+02 8.613710000000000377e+01
9.640425000000000466e+00 1.834290584559999715e+01 1.037150000000000034e+02 8.613840000000000430e+01
9.644750000000000156e+00 1.834410399679999770e+01 1.037120000000000033e+02 8.614019999999999300e+01
9.649074999999999847e+00 1.834530214799999825e+01 1.037109999999999985e+02 8.614050000000000296e+01
9.653400000000001313e+00 1.834650029919999881e+01 1.037090000000000032e+02 8.614270000000000493e+01
9.657725000000001003e+00 1.834769845039999936e+01 1.037090000000000032e+02 8.614579999999999416e+01
9.662050000000000693e+00 1.834892582479999845e+01 1.037079999999999984e+02 8.614900000000000091e+01
9.666375000000000384e+00 1.835012397599999900e+01 1.037090000000000032e+02 8.615200000000000102e+01
9.670700000000001850e+00 1.835132212719999600e+01 1.037079999999999984e+02 8.615439999999999543e+01
9.675025000000001540e+00 1.835254950159999865e+01 1.037079999999999984e+02 8.615649999999999409e+01
9.679350000000001231e+00 1.835374765279999920e+01 1.037079999999999984e+02 8.615860000000000696e+01
9.683674999999999145e+00 1.835494580399999620e+01 1.037079999999999984e+02 8.616070000000000562e+01
9.688000000000000611e+00 1.835614395520000031e+01 1.037079999999999984e+02 8.616089999999999804e+01
9.692325000000000301e+00 1.835737132959999940e+01 1.037079999999999984e+02 8.616020000000000323e+01
9.696649999999999991e+00 1.835856948079999995e+01 1.037079999999999984e+02 8.615949999999999420e+01
9.700974999999999682e+00 1.835976763200000050e+01 1.037079999999999984e+02 8.615890000000000271e+01
9.705300000000001148e+00 1.836096578319999750e+01 1.037079999999999984e+02 8.615810000000000457e+01
9.709625000000000838e+00 1.836216393439999806e+01 1.037090000000000032e+02 8.615749999999999886e+01
9.713950000000000529e+00 1.836336208559999861e+01 1.037079999999999984e+02 8.615680000000000405e+01
9.718275000000000219e+00 1.836456023679999916e+01 1.037090000000000032e+02 8.615619999999999834e+01
9.722600000000001685e+00 1.836575838799999971e+01 1.037090000000000032e+02 8.615550000000000352e+01
9.726925000000001376e+00 1.836692731599999817e+01 1.037099999999999937e+02 8.615489999999999782e+01
9.731250000000001066e+00 1.836812546719999872e+01 1.037099999999999937e+02 8.615420000000000300e+01
9.735575000000000756e+00 1.836987885919999997e+01 1.037219999999999942e+02 8.612560000000000571e+01
9.739899999999998670e+00 1.837093089440000071e+01 1.037229999999999990e+02 8.612460000000000093e+01
9.744225000000000136e+00 1.837207059920000063e+01 1.037189999999999941e+02 8.612980000000000302e+01
9.748549999999999827e+00 1.837318108079999845e+01 1.037169999999999987e+02 8.613079999999999359e+01
9.752874999999999517e+00 1.837435000879999691e+01 1.037150000000000034e+02 8.613290000000000646e+01
9.757199999999999207e+00 1.837551893679999893e+01 1.037139999999999986e+02 8.613349999999999795e+01
9.761525000000000674e+00 1.837668786480000094e+01 1.037129999999999939e+02 8.613750000000000284e+01
9.765850000000000364e+00 1.837785679279999940e+01 1.037120000000000033e+02 8.614019999999999300e+01
9.770175000000000054e+00 1.837902572079999786e+01 1.037120000000000033e+02 8.614369999999999550e+01
9.774499999999999744e+00 1.838022387199999841e+01 1.037109999999999985e+02 8.614619999999999322e+01
9.778825000000001211e+00 1.838139280000000042e+01 1.037109999999999985e+02 8.614870000000000516e+01
9.783150000000000901e+00 1.838256172799999888e+01 1.037109999999999985e+02 8.615040000000000475e+01
9.787475000000000591e+00 1.838375987919999943e+01 1.037109999999999985e+02 8.615269999999999584e+01
9.791800000000000281e+00 1.838492880720000144e+01 1.037109999999999985e+02 8.615439999999999543e+01
9.796125000000001748e+00 1.838609773519999990e+01 1.037109999999999985e+02 8.615460000000000207e+01
9.800449999999999662e+00 1.838726666319999836e+01 1.037109999999999985e+02 8.615359999999999729e+01
9.804774999999999352e+00 1.838843559120000037e+01 1.037109999999999985e+02 8.615319999999999823e+01
9.809099999999999042e+00 1.838960451919999883e+01 1.037109999999999985e+02 8.615219999999999345e+01
9.813425000000000509e+00 1.839077344720000085e+01 1.037109999999999985e+02 8.615179999999999438e+01
9.817750000000000199e+00 1.839194237519999930e+01 1.037109999999999985e+02 8.615080000000000382e+01
9.822074999999999889e+00 1.839311130319999776e+01 1.037109999999999985e+02 8.615040000000000475e+01
9.826399999999999579e+00 1.839428023119999978e+01 1.037120000000000033e+02 8.614950000000000330e+01
9.830725000000001046e+00 1.839544915919999823e+01 1.037120000000000033e+02 8.614910000000000423e+01
9.835050000000000736e+00 1.839658886399999815e+01 1.037120000000000033e+02 8.614820000000000277e+01
9.839375000000000426e+00 1.839775779200000017e+01 1.037129999999999939e+02 8.614780000000000371e+01
9.843700000000000117e+00 1.839948196079999931e+01 1.037279999999999944e+02 8.612009999999999366e+01
9.848025000000001583e+00 1.840050477280000152e+01 1.037300000000000040e+02 8.611870000000000402e+01
9.852350000000001273e+00 1.840158603120000080e+01 1.037249999999999943e+02 8.612380000000000280e+01
9.856674999999999187e+00 1.840269651279999863e+01 1.037240000000000038e+02 8.612619999999999720e+01
9.860999999999998877e+00 1.840383621759999855e+01 1.037210000000000036e+02 8.613110000000000355e+01
9.865325000000000344e+00 1.840494669919999993e+01 1.037210000000000036e+02 8.613410000000000366e+01
9.869650000000000034e+00 1.840611562719999839e+01 1.037189999999999941e+02 8.613790000000000191e+01
9.873974999999999724e+00 1.840725533199999830e+01 1.037189999999999941e+02 8.614019999999999300e+01
9.878299999999999415e+00 1.840839503680000178e+01 1.037180000000000035e+02 8.614270000000000493e+01
9.882625000000000881e+00 1.840956396479999668e+01 1.037180000000000035e+02 8.614459999999999695e+01
9.886950000000000571e+00 1.841070366960000015e+01 1.037180000000000035e+02 8.614669999999999561e+01
9.891275000000000261e+00 1.841184337440000007e+01 1.037180000000000035e+02 8.614860000000000184e+01
9.895599999999999952e+00 1.841298307919999999e+01 1.037180000000000035e+02 8.614929999999999666e+01
9.899925000000001418e+00 1.841415200720000200e+01 1.037180000000000035e+02 8.614860000000000184e+01
9.904250000000001108e+00 1.841529171200000192e+01 1.037180000000000035e+02 8.614790000000000703e+01
9.908575000000000799e+00 1.841643141679999829e+01 1.037180000000000035e+02 8.614719999999999800e+01
9.912900000000000489e+00 1.841757112159999821e+01 1.037180000000000035e+02 8.614650000000000318e+01
9.917225000000000179e+00 1.841871082639999813e+01 1.037180000000000035e+02 8.614589999999999748e+01
9.921549999999999869e+00 1.841985053119999804e+01 1.037180000000000035e+02 8.614520000000000266e+01
9.925874999999999559e+00 1.842099023599999796e+01 1.037189999999999941e+02 8.614459999999999695e+01
9.930199999999999250e+00 1.842212994079999788e+01 1.037189999999999941e+02 8.614379999999999882e+01
9.934525000000000716e+00 1.842326964560000135e+01 1.037189999999999941e+02 8.614329999999999643e+01
9.938850000000000406e+00 1.842440935040000127e+01 1.037189999999999941e+02 8.614249999999999829e+01
9.943175000000000097e+00 1.842551983199999910e+01 1.037199999999999989e+02 8.614199999999999591e+01
9.947499999999999787e+00 1.842665953679999902e+01 1.037199999999999989e+02 8.614130000000000109e+01
9.951825000000001253e+00 1.842832525919999753e+01 1.037349999999999994e+02 8.611369999999999436e+01
9.956150000000000944e+00 1.842931884799999764e+01 1.037360000000000042e+02 8.611360000000000525e+01
9.960475000000000634e+00 1.843040010640000048e+01 1.037319999999999993e+02 8.612059999999999604e+01
9.964800000000000324e+00 1.843148136479999977e+01 1.037300000000000040e+02 8.612390000000000612e+01
9.969125000000001791e+00 1.843256262319999905e+01 1.037279999999999944e+02 8.612879999999999825e+01
9.973450000000001481e+00 1.843367310480000043e+01 1.037270000000000039e+02 8.613139999999999930e+01
9.977774999999999395e+00 1.843478358639999826e+01 1.037259999999999991e+02 8.613479999999999848e+01
9.982099999999999085e+00 1.843592329120000173e+01 1.037249999999999943e+02 8.613639999999999475e+01
9.986425000000000551e+00 1.843703377279999955e+01 1.037249999999999943e+02 8.613899999999999579e+01
9.990750000000000242e+00 1.843814425439999738e+01 1.037249999999999943e+02 8.614050000000000296e+01
9.995074999999999932e+00 1.843925473599999876e+01 1.037240000000000038e+02 8.614289999999999736e+01
9.999399999999999622e+00 1.844039444079999868e+01 1.037240000000000038e+02 8.614390000000000214e+01
1.000372500000000109e+01 1.844150492240000005e+01 1.037240000000000038e+02 8.614360000000000639e+01
1.000805000000000078e+01 1.844261540399999788e+01 1.037240000000000038e+02 8.614249999999999829e+01
1.001237500000000047e+01 1.844372588559999926e+01 1.037240000000000038e+02 8.614220000000000255e+01
1.001670000000000016e+01 1.844483636720000064e+01 1.037240000000000038e+02 8.614119999999999777e+01
1.002102500000000163e+01 1.844594684879999846e+01 1.037240000000000038e+02 8.614079999999999870e+01
1.002535000000000132e+01 1.844705733039999984e+01 1.037240000000000038e+02 8.613979999999999393e+01
1.002967500000000101e+01 1.844816781199999767e+01 1.037240000000000038e+02 8.613949999999999818e+01
1.003399999999999892e+01 1.844927829359999905e+01 1.037240000000000038e+02 8.613849999999999341e+01
1.003832500000000039e+01 1.845038877519999687e+01 1.037249999999999943e+02 8.613819999999999766e+01
1.004265000000000008e+01 1.845149925680000180e+01 1.037249999999999943e+02 8.613720000000000709e+01
1.004697499999999977e+01 1.845260973839999963e+01 1.037249999999999943e+02 8.613689999999999714e+01
1.005129999999999946e+01 1.845372022000000101e+01 1.037259999999999991e+02 8.613599999999999568e+01
1.005562500000000092e+01 1.845480147839999674e+01 1.037259999999999991e+02 8.613559999999999661e+01
1.005995000000000061e+01 1.845643797760000027e+01 1.037390000000000043e+02 8.610540000000000305e+01
1.006427500000000030e+01 1.845743156640000038e+01 1.037409999999999997e+02 8.610710000000000264e+01
1.006859999999999999e+01 1.845845437839999903e+01 1.037360000000000042e+02 8.611400000000000432e+01
1.007292500000000146e+01 1.845950641359999977e+01 1.037349999999999994e+02 8.611750000000000682e+01
1.007725000000000115e+01 1.846058767199999906e+01 1.037330000000000041e+02 8.612179999999999325e+01
1.008157500000000084e+01 1.846166893039999835e+01 1.037319999999999993e+02 8.612420000000000186e+01
1.008590000000000053e+01 1.846275018880000118e+01 1.037309999999999945e+02 8.612680000000000291e+01
1.009022500000000200e+01 1.846383144719999692e+01 1.037309999999999945e+02 8.612869999999999493e+01
1.009454999999999991e+01 1.846494192879999829e+01 1.037300000000000040e+02 8.613079999999999359e+01
1.009887499999999960e+01 1.846602318720000113e+01 1.037300000000000040e+02 8.613259999999999650e+01
1.010319999999999929e+01 1.846710444559999686e+01 1.037300000000000040e+02 8.613450000000000273e+01
1.010752500000000076e+01 1.846818570399999970e+01 1.037300000000000040e+02 8.613580000000000325e+01
1.011185000000000045e+01 1.846929618560000108e+01 1.037300000000000040e+02 8.613509999999999422e+01
1.011617500000000014e+01 1.847037744399999681e+01 1.037300000000000040e+02 8.613439999999999941e+01
1.012049999999999983e+01 1.847145870239999965e+01 1.037300000000000040e+02 8.613360000000000127e+01
1.012482500000000130e+01 1.847253996079999894e+01 1.037300000000000040e+02 8.613299999999999557e+01
1.012915000000000099e+01 1.847362121920000178e+01 1.037300000000000040e+02 8.613219999999999743e+01
1.013347500000000068e+01 1.847470247759999751e+01 1.037300000000000040e+02 8.613160000000000593e+01
1.013780000000000037e+01 1.847578373599999679e+01 1.037300000000000040e+02 8.613089999999999691e+01
1.014212500000000183e+01 1.847686499439999963e+01 1.037300000000000040e+02 8.613030000000000541e+01
1.014645000000000152e+01 1.847794625279999892e+01 1.037300000000000040e+02 8.612949999999999307e+01
1.015077499999999944e+01 1.847902751120000175e+01 1.037309999999999945e+02 8.612900000000000489e+01
1.015509999999999913e+01 1.848010876959999749e+01 1.037309999999999945e+02 8.612820000000000675e+01
1.015942500000000059e+01 1.848119002799999677e+01 1.037319999999999993e+02 8.612770000000000437e+01
1.016375000000000028e+01 1.848227128639999961e+01 1.037319999999999993e+02 8.612699999999999534e+01
1.016807499999999997e+01 1.848382011599999686e+01 1.037390000000000043e+02 8.610819999999999652e+01
1.017239999999999966e+01 1.848478448160000198e+01 1.037409999999999997e+02 8.610980000000000700e+01
1.017672500000000113e+01 1.848580729360000063e+01 1.037369999999999948e+02 8.611660000000000537e+01
1.018105000000000082e+01 1.848685932879999783e+01 1.037360000000000042e+02 8.611899999999999977e+01
1.018537500000000051e+01 1.848791136399999857e+01 1.037349999999999994e+02 8.612290000000000134e+01
1.018970000000000020e+01 1.848896339919999932e+01 1.037339999999999947e+02 8.612449999999999761e+01
1.019402500000000167e+01 1.849001543440000006e+01 1.037330000000000041e+02 8.612739999999999441e+01
1.019835000000000136e+01 1.849109669279999935e+01 1.037319999999999993e+02 8.612890000000000157e+01
1.020267500000000105e+01 1.849214872799999654e+01 1.037319999999999993e+02 8.613129999999999598e+01
1.020700000000000074e+01 1.849322998639999938e+01 1.037319999999999993e+02 8.613269999999999982e+01
1.021132500000000221e+01 1.849428202159999657e+01 1.037319999999999993e+02 8.613280000000000314e+01
1.021565000000000012e+01 1.849536327999999941e+01 1.037319999999999993e+02 8.613169999999999504e+01
1.021997499999999981e+01 1.849641531520000015e+01 1.037319999999999993e+02 8.613139999999999930e+01
1.022429999999999950e+01 1.849746735039999734e+01 1.037319999999999993e+02 8.613039999999999452e+01
1.022862500000000097e+01 1.849854860880000018e+01 1.037319999999999993e+02 8.613009999999999877e+01
1.023295000000000066e+01 1.849960064399999737e+01 1.037319999999999993e+02 8.612909999999999400e+01
1.023727500000000035e+01 1.850065267919999812e+01 1.037319999999999993e+02 8.612869999999999493e+01
1.024160000000000004e+01 1.850170471439999886e+01 1.037319999999999993e+02 8.612779999999999347e+01
1.024592500000000150e+01 1.850278597279999815e+01 1.037330000000000041e+02 8.612739999999999441e+01
1.025025000000000119e+01 1.850383800799999889e+01 1.037330000000000041e+02 8.612649999999999295e+01
1.025457500000000088e+01 1.850489004319999609e+01 1.037330000000000041e+02 8.612619999999999720e+01
1.025890000000000057e+01 1.850594207840000038e+01 1.037330000000000041e+02 8.612529999999999575e+01
1.026322500000000204e+01 1.850699411360000113e+01 1.037339999999999947e+02 8.612489999999999668e+01
1.026755000000000173e+01 1.850804614879999832e+01 1.037339999999999947e+02 8.612409999999999854e+01
1.027187499999999964e+01 1.850909818399999907e+01 1.037339999999999947e+02 8.612369999999999948e+01
1.027619999999999933e+01 1.851061779040000133e+01 1.037469999999999999e+02 8.611169999999999902e+01
1.028052499999999903e+01 1.851155293279999725e+01 1.037480000000000047e+02 8.611320000000000618e+01
1.028485000000000049e+01 1.851254652160000091e+01 1.037439999999999998e+02 8.611849999999999739e+01
1.028917500000000018e+01 1.851354011040000103e+01 1.037420000000000044e+02 8.612099999999999511e+01
1.029349999999999987e+01 1.851456292239999968e+01 1.037399999999999949e+02 8.612420000000000186e+01
1.029782499999999956e+01 1.851558573440000188e+01 1.037390000000000043e+02 8.612619999999999720e+01
1.030215000000000103e+01 1.851660854640000053e+01 1.037379999999999995e+02 8.612850000000000250e+01
1.030647500000000072e+01 1.851766058159999773e+01 1.037379999999999995e+02 8.612829999999999586e+01
1.031080000000000041e+01 1.851868339359999993e+01 1.037369999999999948e+02 8.612789999999999679e+01
1.031512500000000010e+01 1.851973542880000068e+01 1.037369999999999948e+02 8.612730000000000530e+01
1.031945000000000157e+01 1.852075824079999933e+01 1.037369999999999948e+02 8.612669999999999959e+01
1.032377500000000126e+01 1.852181027599999652e+01 1.037369999999999948e+02 8.612609999999999388e+01
1.032809999999999917e+01 1.852283308799999872e+01 1.037369999999999948e+02 8.612539999999999907e+01
1.033242499999999886e+01 1.852388512319999947e+01 1.037369999999999948e+02 8.612479999999999336e+01
1.033675000000000033e+01 1.852490793519999812e+01 1.037369999999999948e+02 8.612399999999999523e+01
1.034107500000000002e+01 1.852593074720000033e+01 1.037369999999999948e+02 8.612350000000000705e+01
1.034539999999999971e+01 1.852698278240000107e+01 1.037369999999999948e+02 8.612279999999999802e+01
1.034972499999999940e+01 1.852800559439999972e+01 1.037369999999999948e+02 8.612220000000000653e+01
1.035405000000000086e+01 1.852902840639999837e+01 1.037369999999999948e+02 8.612149999999999750e+01
1.035837500000000055e+01 1.853005121839999703e+01 1.037379999999999995e+02 8.612099999999999511e+01
1.036270000000000024e+01 1.853107403039999923e+01 1.037379999999999995e+02 8.612030000000000030e+01
1.036702499999999993e+01 1.853212606559999998e+01 1.037379999999999995e+02 8.611979999999999791e+01
1.037135000000000140e+01 1.853314887759999863e+01 1.037379999999999995e+02 8.611910000000000309e+01
1.037567500000000109e+01 1.853417168960000083e+01 1.037390000000000043e+02 8.611860000000000070e+01
1.038000000000000078e+01 1.853519450159999948e+01 1.037390000000000043e+02 8.611790000000000589e+01
1.038432499999999870e+01 1.853668488479999965e+01 1.037519999999999953e+02 8.611549999999999727e+01
1.038865000000000016e+01 1.853759080400000059e+01 1.037530000000000001e+02 8.611620000000000630e+01
1.039297499999999985e+01 1.853855516959999861e+01 1.037489999999999952e+02 8.612189999999999657e+01
1.039729999999999954e+01 1.853954875839999872e+01 1.037480000000000047e+02 8.612369999999999948e+01
1.040162499999999923e+01 1.854054234719999883e+01 1.037459999999999951e+02 8.612619999999999720e+01
1.040595000000000070e+01 1.854153593599999894e+01 1.037450000000000045e+02 8.612550000000000239e+01
1.041027500000000039e+01 1.854255874800000115e+01 1.037439999999999998e+02 8.612590000000000146e+01
1.041460000000000008e+01 1.854355233680000126e+01 1.037439999999999998e+02 8.612500000000000000e+01
1.041892499999999977e+01 1.854457514879999991e+01 1.037429999999999950e+02 8.612489999999999668e+01
1.042325000000000124e+01 1.854559796080000211e+01 1.037429999999999950e+02 8.612390000000000612e+01
1.042757500000000093e+01 1.854659154959999867e+01 1.037429999999999950e+02 8.612369999999999948e+01
1.043190000000000062e+01 1.854761436160000088e+01 1.037429999999999950e+02 8.612269999999999470e+01
1.043622500000000031e+01 1.854863717359999953e+01 1.037429999999999950e+02 8.612239999999999895e+01
1.044055000000000177e+01 1.854963076239999964e+01 1.037420000000000044e+02 8.612149999999999750e+01
1.044487500000000146e+01 1.855065357439999829e+01 1.037429999999999950e+02 8.612109999999999843e+01
1.044919999999999938e+01 1.855164716319999840e+01 1.037429999999999950e+02 8.612019999999999698e+01
1.045352499999999907e+01 1.855266997520000061e+01 1.037429999999999950e+02 8.611990000000000123e+01
1.045785000000000053e+01 1.855366356399999717e+01 1.037429999999999950e+02 8.611899999999999977e+01
1.046217500000000022e+01 1.855465715279999728e+01 1.037439999999999998e+02 8.611870000000000402e+01
1.046649999999999991e+01 1.855567996479999948e+01 1.037439999999999998e+02 8.611780000000000257e+01
1.047082499999999960e+01 1.855667355359999604e+01 1.037439999999999998e+02 8.611750000000000682e+01
1.047515000000000107e+01 1.855766714239999970e+01 1.037439999999999998e+02 8.611660000000000537e+01
1.047947500000000076e+01 1.855868995440000191e+01 1.037450000000000045e+02 8.611629999999999541e+01
1.048380000000000045e+01 1.855968354319999847e+01 1.037450000000000045e+02 8.611549999999999727e+01
1.048812500000000014e+01 1.856067713199999858e+01 1.037450000000000045e+02 8.611520000000000152e+01
1.049245000000000161e+01 1.856207984559999957e+01 1.037469999999999999e+02 8.611199999999999477e+01
1.049677500000000130e+01 1.856298576479999696e+01 1.037500000000000000e+02 8.611310000000000286e+01
1.050110000000000099e+01 1.856392090719999999e+01 1.037469999999999999e+02 8.611780000000000257e+01
1.050542499999999890e+01 1.856488527280000156e+01 1.037469999999999999e+02 8.611879999999999313e+01
1.050975000000000037e+01 1.856584963839999958e+01 1.037450000000000045e+02 8.611950000000000216e+01
1.051407500000000006e+01 1.856684322719999969e+01 1.037450000000000045e+02 8.611920000000000641e+01
1.051839999999999975e+01 1.856780759280000126e+01 1.037439999999999998e+02 8.611910000000000309e+01
1.052272499999999944e+01 1.856880118159999782e+01 1.037439999999999998e+02 8.611860000000000070e+01
1.052705000000000091e+01 1.856979477039999793e+01 1.037429999999999950e+02 8.611809999999999832e+01
1.053137500000000060e+01 1.857078835919999804e+01 1.037439999999999998e+02 8.611750000000000682e+01
1.053570000000000029e+01 1.857178194800000171e+01 1.037429999999999950e+02 8.611690000000000111e+01
1.054002499999999998e+01 1.857274631359999972e+01 1.037439999999999998e+02 8.611629999999999541e+01
1.054435000000000144e+01 1.857373990239999983e+01 1.037439999999999998e+02 8.611560000000000059e+01
1.054867500000000113e+01 1.857473349119999639e+01 1.037439999999999998e+02 8.611499999999999488e+01
1.055300000000000082e+01 1.857569785679999796e+01 1.037439999999999998e+02 8.611430000000000007e+01
1.055732500000000051e+01 1.857669144559999808e+01 1.037439999999999998e+02 8.611379999999999768e+01
1.056165000000000198e+01 1.857768503439999819e+01 1.037439999999999998e+02 8.611310000000000286e+01
1.056597499999999989e+01 1.857864939999999976e+01 1.037450000000000045e+02 8.611260000000000048e+01
1.057029999999999959e+01 1.857964298879999987e+01 1.037450000000000045e+02 8.611180000000000234e+01
1.057462499999999928e+01 1.858060735439999789e+01 1.037450000000000045e+02 8.611140000000000327e+01
1.057895000000000074e+01 1.858160094320000155e+01 1.037450000000000045e+02 8.611060000000000514e+01
1.058327500000000043e+01 1.858256530879999957e+01 1.037459999999999951e+02 8.611020000000000607e+01
1.058760000000000012e+01 1.858352967439999759e+01 1.037459999999999951e+02 8.610949999999999704e+01
1.059192499999999981e+01 1.858452326320000125e+01 1.037459999999999951e+02 8.610899999999999466e+01
1.059625000000000128e+01 1.858548762879999927e+01 1.037459999999999951e+02 8.610829999999999984e+01
1.060057500000000097e+01 1.858689034240000026e+01 1.037500000000000000e+02 8.609059999999999491e+01
1.060490000000000066e+01 1.858776703839999911e+01 1.037510000000000048e+02 8.609139999999999304e+01
1.060922500000000035e+01 1.858867295760000005e+01 1.037469999999999999e+02 8.609720000000000084e+01
1.061355000000000182e+01 1.858960809999999952e+01 1.037469999999999999e+02 8.609910000000000707e+01
1.061787500000000151e+01 1.859057246559999754e+01 1.037459999999999951e+02 8.610259999999999536e+01
1.062219999999999942e+01 1.859150760800000057e+01 1.037459999999999951e+02 8.610389999999999588e+01
1.062652499999999911e+01 1.859247197359999859e+01 1.037450000000000045e+02 8.610649999999999693e+01
1.063085000000000058e+01 1.859343633920000016e+01 1.037450000000000045e+02 8.610760000000000502e+01
1.063517500000000027e+01 1.859440070479999818e+01 1.037450000000000045e+02 8.610980000000000700e+01
1.063949999999999996e+01 1.859536507039999975e+01 1.037450000000000045e+02 8.611069999999999425e+01
1.064382499999999965e+01 1.859632943599999777e+01 1.037450000000000045e+02 8.611050000000000182e+01
1.064815000000000111e+01 1.859729380159999934e+01 1.037450000000000045e+02 8.610930000000000462e+01
1.065247500000000080e+01 1.859825816720000091e+01 1.037450000000000045e+02 8.610899999999999466e+01
1.065680000000000049e+01 1.859922253279999893e+01 1.037450000000000045e+02 8.610800000000000409e+01
1.066112500000000018e+01 1.860018689840000050e+01 1.037459999999999951e+02 8.610760000000000502e+01
1.066545000000000165e+01 1.860115126399999852e+01 1.037459999999999951e+02 8.610660000000000025e+01
1.066977500000000134e+01 1.860211562960000009e+01 1.037459999999999951e+02 8.610620000000000118e+01
1.067410000000000103e+01 1.860305077199999602e+01 1.037450000000000045e+02 8.610519999999999641e+01
1.067842500000000072e+01 1.860401513760000114e+01 1.037450000000000045e+02 8.610490000000000066e+01
1.068275000000000041e+01 1.860497950319999916e+01 1.037429999999999950e+02 8.610389999999999588e+01
1.068707500000000010e+01 1.860594386880000073e+01 1.037420000000000044e+02 8.610349999999999682e+01
1.069139999999999979e+01 1.860687901119999665e+01 1.037409999999999997e+02 8.610259999999999536e+01
1.069572499999999948e+01 1.860784337679999823e+01 1.037399999999999949e+02 8.610219999999999629e+01
1.070005000000000095e+01 1.860877851920000126e+01 1.037390000000000043e+02 8.610129999999999484e+01
1.070437500000000064e+01 1.860974288479999927e+01 1.037379999999999995e+02 8.610099999999999909e+01
1.070870000000000033e+01 1.861105792879999754e+01 1.037570000000000050e+02 8.609690000000000509e+01
1.071302500000000002e+01 1.861190540159999784e+01 1.037579999999999956e+02 8.609759999999999991e+01
1.071735000000000149e+01 1.861281132079999878e+01 1.037540000000000049e+02 8.610209999999999297e+01
1.072167500000000118e+01 1.861371723999999972e+01 1.037540000000000049e+02 8.610420000000000584e+01
1.072600000000000087e+01 1.861465238239999920e+01 1.037510000000000048e+02 8.610699999999999932e+01
1.073032500000000056e+01 1.861555830160000014e+01 1.037510000000000048e+02 8.610869999999999891e+01
1.073465000000000202e+01 1.861652266719999815e+01 1.037500000000000000e+02 8.611069999999999425e+01
1.073897500000000171e+01 1.861745780960000118e+01 1.037510000000000048e+02 8.611129999999999995e+01
1.074329999999999963e+01 1.861839295199999711e+01 1.037500000000000000e+02 8.611079999999999757e+01
1.074762499999999932e+01 1.861932809440000014e+01 1.037500000000000000e+02 8.611020000000000607e+01
1.075195000000000078e+01 1.862026323679999962e+01 1.037500000000000000e+02 8.610960000000000036e+01
1.075627500000000047e+01 1.862122760239999764e+01 1.037500000000000000e+02 8.610899999999999466e+01
1.076060000000000016e+01 1.862216274480000067e+01 1.037500000000000000e+02 8.610829999999999984e+01
1.076492499999999986e+01 1.862309788720000014e+01 1.037489999999999952e+02 8.610769999999999413e+01
1.076925000000000132e+01 1.862403302959999607e+01 1.037480000000000047e+02 8.610689999999999600e+01
1.077357500000000101e+01 1.862496817199999910e+01 1.037469999999999999e+02 8.610639999999999361e+01
1.077790000000000070e+01 1.862590331439999858e+01 1.037459999999999951e+02 8.610559999999999548e+01
1.078222500000000039e+01 1.862683845680000161e+01 1.037450000000000045e+02 8.610509999999999309e+01
1.078655000000000186e+01 1.862777359919999753e+01 1.037429999999999950e+02 8.610439999999999827e+01
1.079087500000000155e+01 1.862870874160000056e+01 1.037429999999999950e+02 8.610389999999999588e+01
1.079520000000000124e+01 1.862964388400000004e+01 1.037420000000000044e+02 8.610309999999999775e+01
1.079952499999999915e+01 1.863054980320000098e+01 1.037409999999999997e+02 8.610269999999999868e+01
1.080385000000000062e+01 1.863148494559999691e+01 1.037399999999999949e+02 8.610190000000000055e+01
1.080817500000000031e+01 1.863242008799999994e+01 1.037390000000000043e+02 8.610150000000000148e+01
1.081250000000000000e+01 1.863335523039999941e+01 1.037379999999999995e+02 8.610080000000000666e+01
1.081682499999999969e+01 1.863449493519999933e+01 1.037480000000000047e+02 8.609709999999999752e+01
1.082114999999999938e+01 1.863534240799999964e+01 1.037450000000000045e+02 8.609780000000000655e+01
1.082547500000000085e+01 1.863621910399999848e+01 1.037399999999999949e+02 8.610280000000000200e+01
1.082980000000000054e+01 1.863709580000000088e+01 1.037379999999999995e+02 8.610450000000000159e+01
1.083412500000000023e+01 1.863800171920000182e+01 1.037349999999999994e+02 8.610670000000000357e+01
1.083844999999999992e+01 1.863893686159999774e+01 1.037339999999999947e+02 8.610599999999999454e+01
1.084277500000000138e+01 1.863984278079999868e+01 1.037319999999999993e+02 8.610620000000000118e+01
1.084710000000000107e+01 1.864077792319999816e+01 1.037309999999999945e+02 8.610529999999999973e+01
1.085142500000000076e+01 1.864168384239999909e+01 1.037289999999999992e+02 8.610519999999999641e+01
1.085574999999999868e+01 1.864261898479999857e+01 1.037279999999999944e+02 8.610429999999999495e+01
1.086007500000000014e+01 1.864352490399999951e+01 1.037270000000000039e+02 8.610399999999999920e+01
1.086439999999999984e+01 1.864446004639999899e+01 1.037259999999999991e+02 8.610309999999999775e+01
1.086872499999999953e+01 1.864536596559999637e+01 1.037249999999999943e+02 8.610280000000000200e+01
1.087304999999999922e+01 1.864627188479999731e+01 1.037240000000000038e+02 8.610190000000000055e+01
1.087737500000000068e+01 1.864720702720000034e+01 1.037240000000000038e+02 8.610150000000000148e+01
1.088170000000000037e+01 1.864811294639999772e+01 1.037229999999999990e+02 8.610070000000000334e+01
1.088602500000000006e+01 1.864901886559999866e+01 1.037219999999999942e+02 8.610030000000000427e+01
1.089034999999999975e+01 1.864992478479999960e+01 1.037210000000000036e+02 8.609950000000000614e+01
1.089467500000000122e+01 1.865085992719999908e+01 1.037199999999999989e+02 8.609919999999999618e+01
1.089900000000000091e+01 1.865176584640000002e+01 1.037189999999999941e+02 8.609839999999999804e+01
1.090332500000000060e+01 1.865267176560000095e+01 1.037189999999999941e+02 8.609799999999999898e+01
1.090765000000000029e+01 1.865357768480000189e+01 1.037180000000000035e+02 8.609730000000000416e+01
1.091197500000000176e+01 1.865448360399999927e+01 1.037169999999999987e+02 8.609690000000000509e+01
1.091629999999999967e+01 1.865538952320000021e+01 1.037159999999999940e+02 8.609619999999999607e+01
1.092062499999999936e+01 1.865629544239999760e+01 1.037159999999999940e+02 8.609579999999999700e+01
1.092494999999999905e+01 1.865781504879999986e+01 1.037890000000000015e+02 8.609950000000000614e+01
1.092927500000000052e+01 1.865857485199999743e+01 1.037860000000000014e+02 8.609879999999999711e+01
1.093360000000000021e+01 1.865939310159999920e+01 1.037770000000000010e+02 8.610169999999999391e+01
1.093792499999999990e+01 1.866026979759999804e+01 1.037740000000000009e+02 8.610190000000000055e+01
1.094224999999999959e+01 1.866114649359999689e+01 1.037699999999999960e+02 8.610280000000000200e+01
1.094657500000000105e+01 1.866202318959999928e+01 1.037690000000000055e+02 8.610250000000000625e+01
1.095090000000000074e+01 1.866292910880000022e+01 1.037660000000000053e+02 8.610250000000000625e+01
1.095522500000000043e+01 1.866380580479999907e+01 1.037669999999999959e+02 8.610200000000000387e+01
1.095955000000000013e+01 1.866471172400000000e+01 1.037650000000000006e+02 8.610160000000000480e+01
1.096387500000000159e+01 1.866561764320000094e+01 1.037660000000000053e+02 8.610110000000000241e+01
1.096820000000000128e+01 1.866649433919999979e+01 1.037650000000000006e+02 8.610060000000000002e+01
1.097252500000000097e+01 1.866740025839999717e+01 1.037660000000000053e+02 8.610009999999999764e+01
1.097684999999999889e+01 1.866830617759999811e+01 1.037650000000000006e+02 8.609950000000000614e+01
1.098117500000000035e+01 1.866918287359999695e+01 1.037660000000000053e+02 8.609900000000000375e+01
1.098550000000000004e+01 1.867008879279999789e+01 1.037650000000000006e+02 8.609829999999999472e+01
1.098982499999999973e+01 1.867096548879999673e+01 1.037639999999999958e+02 8.609789999999999566e+01
1.099414999999999942e+01 1.867187140799999767e+01 1.037630000000000052e+02 8.609730000000000416e+01
1.099847500000000089e+01 1.867274810400000007e+01 1.037620000000000005e+02 8.609680000000000177e+01
1.100280000000000058e+01 1.867362479999999891e+01 1.037609999999999957e+02 8.609619999999999607e+01
1.100712500000000027e+01 1.867453071919999985e+01 1.037600000000000051e+02 8.609579999999999700e+01
1.101144999999999996e+01 1.867540741519999870e+01 1.037590000000000003e+02 8.609520000000000550e+01
1.101577500000000143e+01 1.867628411119999754e+01 1.037579999999999956e+02 8.609480000000000643e+01
1.102010000000000112e+01 1.867719003039999848e+01 1.037570000000000050e+02 8.609409999999999741e+01
1.102442500000000081e+01 1.867806672640000087e+01 1.037560000000000002e+02 8.609380000000000166e+01
1.102875000000000050e+01 1.867894342239999972e+01 1.037549999999999955e+02 8.609310000000000684e+01
1.103307500000000196e+01 1.868025846639999799e+01 1.035120000000000005e+02 8.609560000000000457e+01
1.103739999999999988e+01 1.868101826959999912e+01 1.034809999999999945e+02 8.609480000000000643e+01
1.104172499999999957e+01 1.868180729599999879e+01 1.034609999999999985e+02 8.609799999999999898e+01
1.104604999999999926e+01 1.868265476879999909e+01 1.034479999999999933e+02 8.609780000000000655e+01
1.105037500000000072e+01 1.868350224159999939e+01 1.034380000000000024e+02 8.609890000000000043e+01
1.105470000000000041e+01 1.868437893760000179e+01 1.034300000000000068e+02 8.609829999999999472e+01
1.105902500000000011e+01 1.868525563360000064e+01 1.034249999999999972e+02 8.609850000000000136e+01
1.106334999999999980e+01 1.868613232959999948e+01 1.034189999999999969e+02 8.609780000000000655e+01
1.106767500000000126e+01 1.868700902559999832e+01 1.034150000000000063e+02 8.609770000000000323e+01
1.107200000000000095e+01 1.868791494479999926e+01 1.034110000000000014e+02 8.609690000000000509e+01
1.107632500000000064e+01 1.868879164079999811e+01 1.034080000000000013e+02 8.609669999999999845e+01
1.108065000000000033e+01 1.868966833680000050e+01 1.034039999999999964e+02 8.609590000000000032e+01
1.108497500000000180e+01 1.869054503279999935e+01 1.034009999999999962e+02 8.609560000000000457e+01
1.108930000000000149e+01 1.869142172879999819e+01 1.033970000000000056e+02 8.609480000000000643e+01
1.109362499999999940e+01 1.869229842479999704e+01 1.033940000000000055e+02 8.609449999999999648e+01
1.109794999999999909e+01 1.869317512079999943e+01 1.033910000000000053e+02 8.609380000000000166e+01
1.110227500000000056e+01 1.869405181679999828e+01 1.033880000000000052e+02 8.609350000000000591e+01
1.110660000000000025e+01 1.869492851279999712e+01 1.033850000000000051e+02 8.609279999999999688e+01
1.111092499999999994e+01 1.869577598560000098e+01 1.033820000000000050e+02 8.609250000000000114e+01
1.111524999999999963e+01 1.869665268159999982e+01 1.033790000000000049e+02 8.609180000000000632e+01
1.111957500000000110e+01 1.869752937759999867e+01 1.033760000000000048e+02 8.609149999999999636e+01
1.112390000000000079e+01 1.869837685039999897e+01 1.033730000000000047e+02 8.609080000000000155e+01
1.112822500000000048e+01 1.869925354640000137e+01 1.033700000000000045e+02 8.609050000000000580e+01
1.113255000000000017e+01 1.870013024240000021e+01 1.033670000000000044e+02 8.608990000000000009e+01
1.113687500000000163e+01 1.870097771519999696e+01 1.033640000000000043e+02 8.608960000000000434e+01
1.114120000000000132e+01 1.870194208079999854e+01 1.035130000000000052e+02 8.609180000000000632e+01
1.114552500000000101e+01 1.870267266079999757e+01 1.034939999999999998e+02 8.609159999999999968e+01
1.114984999999999893e+01 1.870349091039999934e+01 1.034740000000000038e+02 8.609449999999999648e+01
1.115417500000000040e+01 1.870430915999999755e+01 1.034639999999999986e+02 8.609459999999999980e+01
1.115850000000000009e+01 1.870515663279999785e+01 1.034530000000000030e+02 8.609539999999999793e+01
1.116282499999999978e+01 1.870603332880000025e+01 1.034479999999999933e+02 8.609510000000000218e+01
1.116714999999999947e+01 1.870688080159999700e+01 1.034410000000000025e+02 8.609510000000000218e+01
1.117147500000000093e+01 1.870775749759999940e+01 1.034369999999999976e+02 8.609470000000000312e+01
1.117580000000000062e+01 1.870863419360000179e+01 1.034320000000000022e+02 8.609439999999999316e+01
1.118012500000000031e+01 1.870948166639999855e+01 1.034290000000000020e+02 8.609390000000000498e+01
1.118445000000000000e+01 1.871035836239999739e+01 1.034240000000000066e+02 8.609340000000000259e+01
1.118877500000000147e+01 1.871120583520000125e+01 1.034219999999999970e+02 8.609300000000000352e+01
1.119310000000000116e+01 1.871208253120000009e+01 1.034180000000000064e+02 8.609239999999999782e+01
1.119742500000000085e+01 1.871293000400000039e+01 1.034159999999999968e+02 8.609199999999999875e+01
1.120175000000000054e+01 1.871377747680000070e+01 1.034120000000000061e+02 8.609139999999999304e+01
1.120607500000000201e+01 1.871465417279999954e+01 1.034099999999999966e+02 8.609109999999999729e+01
1.121040000000000170e+01 1.871550164559999985e+01 1.034060000000000059e+02 8.609050000000000580e+01
1.121472499999999961e+01 1.871634911839999660e+01 1.034039999999999964e+02 8.609010000000000673e+01
1.121904999999999930e+01 1.871719659120000046e+01 1.034000000000000057e+02 8.608960000000000434e+01
1.122337500000000077e+01 1.871804406399999721e+01 1.033979999999999961e+02 8.608920000000000528e+01
1.122770000000000046e+01 1.871892075999999605e+01 1.033949999999999960e+02 8.608870000000000289e+01
1.123202500000000015e+01 1.871973900959999781e+01 1.033919999999999959e+02 8.608839999999999293e+01
1.123634999999999984e+01 1.872061570559999666e+01 1.033889999999999958e+02 8.608780000000000143e+01
1.124067500000000130e+01 1.872143395519999842e+01 1.033880000000000052e+02 8.608750000000000568e+01
1.124500000000000099e+01 1.872228142799999873e+01 1.033870000000000005e+02 8.608689999999999998e+01
1.124932500000000068e+01 1.872324579360000030e+01 1.035330000000000013e+02 8.608910000000000196e+01
1.125365000000000038e+01 1.872391792719999870e+01 1.035010000000000048e+02 8.608839999999999293e+01
1.125797500000000184e+01 1.872461928399999920e+01 1.034729999999999990e+02 8.609109999999999729e+01
1.126230000000000153e+01 1.872537908719999677e+01 1.034560000000000031e+02 8.609080000000000155e+01
1.126662500000000122e+01 1.872619733679999854e+01 1.034419999999999931e+02 8.609189999999999543e+01
1.127094999999999914e+01 1.872701558640000030e+01 1.034330000000000069e+02 8.609130000000000393e+01
1.127527500000000060e+01 1.872783383599999851e+01 1.034249999999999972e+02 8.609159999999999968e+01
1.127960000000000029e+01 1.872865208559999672e+01 1.034189999999999969e+02 8.609090000000000487e+01
1.128392499999999998e+01 1.872949955840000058e+01 1.034140000000000015e+02 8.609090000000000487e+01
1.128824999999999967e+01 1.873031780799999879e+01 1.034099999999999966e+02 8.609010000000000673e+01
1.129257500000000114e+01 1.873116528079999910e+01 1.034060000000000059e+02 8.609000000000000341e+01
1.129690000000000083e+01 1.873201275359999940e+01 1.034020000000000010e+02 8.608929999999999438e+01
1.130122500000000052e+01 1.873283100319999761e+01 1.033990000000000009e+02 8.608910000000000196e+01
1.130555000000000021e+01 1.873364925279999937e+01 1.033960000000000008e+02 8.608839999999999293e+01
1.130987500000000168e+01 1.873449672559999613e+01 1.033930000000000007e+02 8.608830000000000382e+01
1.131420000000000137e+01 1.873531497519999789e+01 1.033900000000000006e+02 8.608759999999999479e+01
1.131852500000000106e+01 1.873616244800000175e+01 1.033870000000000005e+02 8.608740000000000236e+01
1.132285000000000075e+01 1.873698069759999640e+01 1.033840000000000003e+02 8.608679999999999666e+01
1.132717500000000221e+01 1.873779894719999817e+01 1.033820000000000050e+02 8.608660000000000423e+01
1.133150000000000013e+01 1.873861719679999993e+01 1.033780000000000001e+02 8.608599999999999852e+01
1.133582499999999982e+01 1.873946466959999668e+01 1.033760000000000048e+02 8.608580000000000609e+01
1.134014999999999951e+01 1.874028291919999845e+01 1.033760000000000048e+02 8.608520000000000039e+01
1.134447500000000097e+01 1.874110116880000021e+01 1.033760000000000048e+02 8.608499999999999375e+01
1.134880000000000067e+01 1.874191941840000197e+01 1.033750000000000000e+02 8.608440000000000225e+01
1.135312500000000036e+01 1.874273766799999663e+01 1.033750000000000000e+02 8.608429999999999893e+01
1.135745000000000005e+01 1.874364358719999757e+01 1.035120000000000005e+02 8.608320000000000505e+01
1.136177499999999974e+01 1.874437416720000016e+01 1.034950000000000045e+02 8.608329999999999416e+01
1.136610000000000120e+01 1.874516319359999983e+01 1.034779999999999944e+02 8.608570000000000277e+01
1.137042500000000089e+01 1.874595221999999950e+01 1.034710000000000036e+02 8.608570000000000277e+01
1.137475000000000058e+01 1.874674124639999917e+01 1.034620000000000033e+02 8.608629999999999427e+01
1.137907500000000027e+01 1.874755949600000093e+01 1.034599999999999937e+02 8.608589999999999520e+01
1.138340000000000174e+01 1.874840696879999768e+01 1.034549999999999983e+02 8.608580000000000609e+01
1.138772499999999965e+01 1.874922521839999945e+01 1.034549999999999983e+02 8.608530000000000371e+01
1.139204999999999934e+01 1.875004346800000121e+01 1.034519999999999982e+02 8.608499999999999375e+01
1.139637499999999903e+01 1.875086171759999942e+01 1.034519999999999982e+02 8.608450000000000557e+01
1.140070000000000050e+01 1.875167996719999763e+01 1.034500000000000028e+02 8.608400000000000318e+01
1.140502500000000019e+01 1.875249821679999940e+01 1.034509999999999934e+02 8.608360000000000412e+01
1.140934999999999988e+01 1.875331646640000116e+01 1.034489999999999981e+02 8.608310000000000173e+01
1.141367499999999957e+01 1.875413471599999937e+01 1.034500000000000028e+02 8.608270000000000266e+01
1.141800000000000104e+01 1.875495296559999758e+01 1.034489999999999981e+02 8.608220000000000027e+01
1.142232500000000073e+01 1.875574199199999725e+01 1.034489999999999981e+02 8.608180000000000121e+01
1.142665000000000042e+01 1.875656024159999902e+01 1.034479999999999933e+02 8.608129999999999882e+01
1.143097500000000011e+01 1.875737849120000078e+01 1.034489999999999981e+02 8.608089999999999975e+01
1.143530000000000157e+01 1.875816751760000045e+01 1.034479999999999933e+02 8.608039999999999736e+01
1.143962500000000126e+01 1.875898576719999866e+01 1.034489999999999981e+02 8.608010000000000161e+01
1.144395000000000095e+01 1.875977479359999833e+01 1.034479999999999933e+02 8.607959999999999923e+01
1.144827499999999887e+01 1.876059304320000010e+01 1.034479999999999933e+02 8.607930000000000348e+01
1.145260000000000034e+01 1.876138206959999977e+01 1.034470000000000027e+02 8.607880000000000109e+01
1.145692500000000003e+01 1.876220031919999798e+01 1.034479999999999933e+02 8.607850000000000534e+01
1.146124999999999972e+01 1.876298934560000120e+01 1.034470000000000027e+02 8.607789999999999964e+01
1.146557499999999941e+01 1.876389526479999859e+01 1.035409999999999968e+02 8.607949999999999591e+01
1.146990000000000087e+01 1.876459662159999908e+01 1.035229999999999961e+02 8.607949999999999591e+01
1.147422500000000056e+01 1.876535642480000021e+01 1.035070000000000050e+02 8.608209999999999695e+01
1.147855000000000025e+01 1.876611622799999779e+01 1.034989999999999952e+02 8.608150000000000546e+01
1.148287499999999994e+01 1.876690525439999746e+01 1.034909999999999997e+02 8.608259999999999934e+01
1.148720000000000141e+01 1.876769428079999713e+01 1.034879999999999995e+02 8.608190000000000452e+01
1.149152500000000110e+01 1.876851253039999889e+01 1.034849999999999994e+02 8.608230000000000359e+01
1.149585000000000079e+01 1.876930155679999856e+01 1.034830000000000041e+02 8.608150000000000546e+01
1.150017500000000048e+01 1.877011980640000033e+01 1.034819999999999993e+02 8.608150000000000546e+01
1.150450000000000195e+01 1.877090883280000000e+01 1.034809999999999945e+02 8.608079999999999643e+01
1.150882499999999986e+01 1.877172708239999821e+01 1.034800000000000040e+02 8.608069999999999311e+01
1.151314999999999955e+01 1.877251610879999788e+01 1.034800000000000040e+02 8.607999999999999829e+01
1.151747499999999924e+01 1.877330513519999755e+01 1.034789999999999992e+02 8.607980000000000587e+01
1.152180000000000071e+01 1.877409416159999722e+01 1.034789999999999992e+02 8.607920000000000016e+01
1.152612500000000040e+01 1.877491241119999899e+01 1.034789999999999992e+02 8.607890000000000441e+01
1.153045000000000009e+01 1.877570143759999866e+01 1.034779999999999944e+02 8.607829999999999870e+01
1.153477499999999978e+01 1.877649046399999833e+01 1.034779999999999944e+02 8.607810000000000628e+01
1.153910000000000124e+01 1.877727949039999800e+01 1.034779999999999944e+02 8.607750000000000057e+01
1.154342500000000094e+01 1.877806851679999767e+01 1.034779999999999944e+02 8.607729999999999393e+01
1.154775000000000063e+01 1.877885754319999734e+01 1.034779999999999944e+02 8.607670000000000243e+01
1.155207500000000032e+01 1.877964656959999701e+01 1.034779999999999944e+02 8.607649999999999579e+01
1.155640000000000178e+01 1.878043559599999668e+01 1.034779999999999944e+02 8.607599999999999341e+01
1.156072500000000147e+01 1.878122462239999990e+01 1.034779999999999944e+02 8.607569999999999766e+01
1.156504999999999939e+01 1.878198442559999748e+01 1.034770000000000039e+02 8.607510000000000616e+01
1.156937499999999908e+01 1.878277345199999715e+01 1.034770000000000039e+02 8.607450000000000045e+01
1.157370000000000054e+01 1.878367937119999809e+01 1.035540000000000020e+02 8.607580000000000098e+01
1.157802500000000023e+01 1.878435150480000004e+01 1.035379999999999967e+02 8.607519999999999527e+01
1.158234999999999992e+01 1.878508208479999908e+01 1.035199999999999960e+02 8.607769999999999300e+01
1.158667499999999961e+01 1.878581266480000167e+01 1.035130000000000052e+02 8.607769999999999300e+01
1.159100000000000108e+01 1.878660169120000134e+01 1.035049999999999955e+02 8.607840000000000202e+01
1.159532500000000077e+01 1.878736149439999892e+01 1.035019999999999953e+02 8.607810000000000628e+01
1.159965000000000046e+01 1.878815052079999859e+01 1.034980000000000047e+02 8.607810000000000628e+01
1.160397500000000015e+01 1.878893954719999826e+01 1.034969999999999999e+02 8.607769999999999300e+01
1.160830000000000162e+01 1.878972857359999793e+01 1.034950000000000045e+02 8.607739999999999725e+01
1.161262500000000131e+01 1.879051760000000115e+01 1.034950000000000045e+02 8.607699999999999818e+01
1.161695000000000100e+01 1.879127740319999873e+01 1.034929999999999950e+02 8.607659999999999911e+01
1.162127499999999891e+01 1.879206642959999840e+01 1.034939999999999998e+02 8.607620000000000005e+01
1.162560000000000038e+01 1.879285545599999807e+01 1.034929999999999950e+02 8.607580000000000098e+01
1.162992500000000007e+01 1.879361525919999920e+01 1.034929999999999950e+02 8.607540000000000191e+01
1.163424999999999976e+01 1.879440428559999887e+01 1.034920000000000044e+02 8.607489999999999952e+01
1.163857499999999945e+01 1.879519331199999854e+01 1.034929999999999950e+02 8.607460000000000377e+01
1.164290000000000092e+01 1.879595311519999967e+01 1.034920000000000044e+02 8.607410000000000139e+01
1.164722500000000061e+01 1.879671291840000080e+01 1.034920000000000044e+02 8.607380000000000564e+01
1.165155000000000030e+01 1.879750194480000047e+01 1.034920000000000044e+02 8.607340000000000657e+01
1.165587499999999999e+01 1.879826174799999805e+01 1.034920000000000044e+02 8.607309999999999661e+01
1.166020000000000145e+01 1.879902155119999918e+01 1.034920000000000044e+02 8.607259999999999422e+01
1.166452500000000114e+01 1.879981057759999885e+01 1.034920000000000044e+02 8.607200000000000273e+01
1.166885000000000083e+01 1.880057038079999998e+01 1.034909999999999997e+02 8.607120000000000459e+01
1.167317500000000052e+01 1.880133018399999756e+01 1.034920000000000044e+02 8.607059999999999889e+01
1.167750000000000199e+01 1.880208998719999869e+01 1.034909999999999997e+02 8.606969999999999743e+01
1.168182499999999990e+01 1.880232377279999767e+01 1.036710000000000065e+02 8.607510000000000616e+01
1.168614999999999959e+01 1.880284979039999982e+01 1.036359999999999957e+02 8.607439999999999714e+01
1.169047499999999928e+01 1.880355114719999676e+01 1.036129999999999995e+02 8.607710000000000150e+01
1.169480000000000075e+01 1.880428172719999935e+01 1.036009999999999991e+02 8.607689999999999486e+01
1.169912500000000044e+01 1.880504153039999693e+01 1.035909999999999940e+02 8.607779999999999632e+01
1.170345000000000013e+01 1.880580133359999806e+01 1.035859999999999985e+02 8.607720000000000482e+01
1.170777499999999982e+01 1.880656113679999919e+01 1.035799999999999983e+02 8.607760000000000389e+01
1.171210000000000129e+01 1.880732094000000032e+01 1.035780000000000030e+02 8.607689999999999486e+01
1.171642500000000098e+01 1.880810996639999999e+01 1.035750000000000028e+02 8.607689999999999486e+01
1.172075000000000067e+01 1.880886976959999757e+01 1.035739999999999981e+02 8.607620000000000005e+01
1.172507500000000036e+01 1.880965879599999724e+01 1.035720000000000027e+02 8.607609999999999673e+01
1.172940000000000182e+01 1.881041859919999837e+01 1.035709999999999980e+02 8.607540000000000191e+01
1.173372500000000151e+01 1.881117840239999950e+01 1.035699999999999932e+02 8.607529999999999859e+01
1.173805000000000121e+01 1.881193820560000063e+01 1.035690000000000026e+02 8.607460000000000377e+01
1.174237499999999912e+01 1.881269800879999821e+01 1.035679999999999978e+02 8.607450000000000045e+01
1.174670000000000059e+01 1.881345781199999934e+01 1.035669999999999931e+02 8.607389999999999475e+01
1.175102500000000028e+01 1.881421761520000047e+01 1.035669999999999931e+02 8.607370000000000232e+01
1.175534999999999997e+01 1.881497741839999804e+01 1.035660000000000025e+02 8.607309999999999661e+01
1.175967499999999966e+01 1.881573722159999917e+01 1.035649999999999977e+02 8.607299999999999329e+01
1.176400000000000112e+01 1.881649702480000030e+01 1.035649999999999977e+02 8.607240000000000180e+01
1.176832500000000081e+01 1.881725682799999788e+01 1.035639999999999930e+02 8.607229999999999848e+01
1.177265000000000050e+01 1.881801663119999901e+01 1.035639999999999930e+02 8.607150000000000034e+01
1.177697500000000019e+01 1.881874721120000160e+01 1.035630000000000024e+02 8.607099999999999795e+01
1.178130000000000166e+01 1.881950701439999918e+01 1.035619999999999976e+02 8.607019999999999982e+01
1.178562500000000135e+01 1.882026681759999676e+01 1.035619999999999976e+02 8.606959999999999411e+01
1.178995000000000104e+01 1.882096817440000081e+01 1.037960000000000065e+02 8.607019999999999982e+01
1.179427500000000073e+01 1.882143574559999877e+01 1.037540000000000049e+02 8.606969999999999743e+01
1.179860000000000220e+01 1.882210787920000072e+01 1.037240000000000038e+02 8.607189999999999941e+01
1.180292500000000011e+01 1.882278001279999913e+01 1.037090000000000032e+02 8.607200000000000273e+01
1.180724999999999980e+01 1.882353981599999670e+01 1.036959999999999980e+02 8.607269999999999754e+01
1.181157499999999949e+01 1.882427039599999929e+01 1.036899999999999977e+02 8.607240000000000180e+01
1.181590000000000096e+01 1.882505942239999897e+01 1.036830000000000069e+02 8.607240000000000180e+01
1.182022500000000065e+01 1.882579000239999800e+01 1.036809999999999974e+02 8.607200000000000273e+01
1.182455000000000034e+01 1.882657902879999767e+01 1.036770000000000067e+02 8.607179999999999609e+01
1.182887500000000003e+01 1.882730960880000026e+01 1.036770000000000067e+02 8.607139999999999702e+01
1.183320000000000149e+01 1.882809863519999993e+01 1.036749999999999972e+02 8.607110000000000127e+01
1.183752500000000119e+01 1.882885843839999751e+01 1.036760000000000019e+02 8.607070000000000221e+01
1.184185000000000088e+01 1.882961824159999864e+01 1.036740000000000066e+02 8.607030000000000314e+01
1.184617500000000057e+01 1.883034882160000123e+01 1.036749999999999972e+02 8.606990000000000407e+01
1.185050000000000203e+01 1.883110862479999881e+01 1.036740000000000066e+02 8.606950000000000500e+01
1.185482500000000172e+01 1.883186842799999638e+01 1.036749999999999972e+02 8.606919999999999504e+01
1.185914999999999964e+01 1.883262823120000107e+01 1.036740000000000066e+02 8.606870000000000687e+01
1.186347499999999933e+01 1.883335881120000010e+01 1.036749999999999972e+02 8.606850000000000023e+01
1.186780000000000079e+01 1.883411861439999768e+01 1.036740000000000066e+02 8.606799999999999784e+01
1.187212500000000048e+01 1.883487841759999881e+01 1.036749999999999972e+02 8.606780000000000541e+01
1.187645000000000017e+01 1.883560899759999785e+01 1.036749999999999972e+02 8.606730000000000302e+01
1.188077499999999986e+01 1.883636880079999898e+01 1.036760000000000019e+02 8.606680000000000064e+01
1.188510000000000133e+01 1.883709938079999802e+01 1.036749999999999972e+02 8.606600000000000250e+01
1.188942500000000102e+01 1.883782996080000061e+01 1.036760000000000019e+02 8.606539999999999679e+01
1.189375000000000071e+01 1.883858976399999818e+01 1.036760000000000019e+02 8.606459999999999866e+01
1.189807500000000040e+01 1.883961257600000039e+01 1.039180000000000064e+02 8.606850000000000023e+01
1.190240000000000009e+01 1.884028470959999879e+01 1.038769999999999953e+02 8.606810000000000116e+01
1.190672500000000156e+01 1.884098606639999929e+01 1.038599999999999994e+02 8.607070000000000221e+01
1.191105000000000125e+01 1.884171664639999833e+01 1.038430000000000035e+02 8.607059999999999889e+01
1.191537499999999916e+01 1.884244722640000091e+01 1.038359999999999985e+02 8.607150000000000034e+01
1.191969999999999885e+01 1.884317780639999995e+01 1.038280000000000030e+02 8.607099999999999795e+01
1.192402500000000032e+01 1.884390838639999899e+01 1.038250000000000028e+02 8.607129999999999370e+01
1.192835000000000001e+01 1.884466818960000012e+01 1.038199999999999932e+02 8.607059999999999889e+01
1.193267499999999970e+01 1.884539876959999916e+01 1.038199999999999932e+02 8.607059999999999889e+01
1.193699999999999939e+01 1.884615857280000029e+01 1.038169999999999931e+02 8.606999999999999318e+01
1.194132500000000086e+01 1.884688915279999932e+01 1.038169999999999931e+02 8.606990000000000407e+01
1.194565000000000055e+01 1.884761973279999836e+01 1.038160000000000025e+02 8.606919999999999504e+01
1.194997500000000024e+01 1.884835031279999740e+01 1.038160000000000025e+02 8.606910000000000593e+01
1.195429999999999993e+01 1.884911011600000208e+01 1.038149999999999977e+02 8.606850000000000023e+01
1.195862500000000139e+01 1.884984069599999756e+01 1.038160000000000025e+02 8.606839999999999691e+01
1.196295000000000108e+01 1.885057127600000015e+01 1.038160000000000025e+02 8.606780000000000541e+01
1.196727500000000077e+01 1.885130185599999919e+01 1.038169999999999931e+02 8.606770000000000209e+01
1.197160000000000046e+01 1.885203243600000178e+01 1.038160000000000025e+02 8.606709999999999638e+01
1.197592500000000193e+01 1.885273379279999872e+01 1.038169999999999931e+02 8.606690000000000396e+01
1.198024999999999984e+01 1.885346437279999776e+01 1.038169999999999931e+02 8.606600000000000250e+01
1.198457499999999953e+01 1.885419495279999680e+01 1.038179999999999978e+02 8.606550000000000011e+01
1.198889999999999922e+01 1.885492553279999939e+01 1.038169999999999931e+02 8.606470000000000198e+01
1.199322500000000069e+01 1.885565611280000198e+01 1.038179999999999978e+02 8.606419999999999959e+01
1.199755000000000038e+01 1.885635746959999892e+01 1.038179999999999978e+02 8.606340000000000146e+01
1.200187500000000007e+01 1.885708804959999796e+01 1.038190000000000026e+02 8.606289999999999907e+01
1.200619999999999976e+01 1.885811086160000016e+01 1.039689999999999941e+02 8.606610000000000582e+01
1.201052500000000123e+01 1.885869532559999939e+01 1.039350000000000023e+02 8.606570000000000675e+01
1.201485000000000092e+01 1.885936745920000135e+01 1.039140000000000015e+02 8.606780000000000541e+01
1.201917500000000061e+01 1.886003959279999975e+01 1.038990000000000009e+02 8.606789999999999452e+01
1.202350000000000030e+01 1.886074094959999670e+01 1.038889999999999958e+02 8.606860000000000355e+01
1.202782500000000176e+01 1.886144230639999719e+01 1.038820000000000050e+02 8.606829999999999359e+01
1.203215000000000146e+01 1.886214366319999769e+01 1.038760000000000048e+02 8.606839999999999691e+01
1.203647499999999937e+01 1.886287424320000028e+01 1.038730000000000047e+02 8.606799999999999784e+01
1.204079999999999906e+01 1.886357559999999722e+01 1.038709999999999951e+02 8.606780000000000541e+01
1.204512500000000053e+01 1.886430617999999981e+01 1.038689999999999998e+02 8.606749999999999545e+01
1.204945000000000022e+01 1.886500753680000031e+01 1.038679999999999950e+02 8.606709999999999638e+01
1.205377499999999991e+01 1.886573811679999935e+01 1.038670000000000044e+02 8.606680000000000064e+01
1.205809999999999960e+01 1.886643947359999984e+01 1.038670000000000044e+02 8.606640000000000157e+01
1.206242500000000106e+01 1.886714083040000034e+01 1.038659999999999997e+02 8.606610000000000582e+01
1.206675000000000075e+01 1.886787141039999938e+01 1.038659999999999997e+02 8.606570000000000675e+01
1.207107500000000044e+01 1.886857276719999987e+01 1.038659999999999997e+02 8.606539999999999679e+01
1.207540000000000013e+01 1.886927412400000037e+01 1.038659999999999997e+02 8.606499999999999773e+01
1.207972500000000160e+01 1.886997548080000087e+01 1.038670000000000044e+02 8.606480000000000530e+01
1.208405000000000129e+01 1.887067683759999781e+01 1.038670000000000044e+02 8.606419999999999959e+01
1.208837500000000098e+01 1.887140741760000040e+01 1.038670000000000044e+02 8.606359999999999388e+01
1.209269999999999889e+01 1.887210877440000090e+01 1.038670000000000044e+02 8.606289999999999907e+01
1.209702500000000036e+01 1.887281013119999784e+01 1.038670000000000044e+02 8.606239999999999668e+01
1.210135000000000005e+01 1.887351148799999834e+01 1.038670000000000044e+02 8.606159999999999854e+01
1.210567499999999974e+01 1.887421284479999883e+01 1.038679999999999950e+02 8.606109999999999616e+01
1.210999999999999943e+01 1.887491420159999933e+01 1.038679999999999950e+02 8.606029999999999802e+01
1.211432500000000090e+01 1.887573245120000109e+01 1.040300000000000011e+02 8.606380000000000052e+01
1.211865000000000059e+01 1.887622924559999760e+01 1.039920000000000044e+02 8.606340000000000146e+01
1.212297500000000028e+01 1.887687215599999746e+01 1.039680000000000035e+02 8.606570000000000675e+01
1.212729999999999997e+01 1.887751506640000088e+01 1.039530000000000030e+02 8.606560000000000343e+01
1.213162500000000144e+01 1.887821642320000137e+01 1.039429999999999978e+02 8.606640000000000157e+01
1.213595000000000113e+01 1.887888855679999978e+01 1.039360000000000070e+02 8.606589999999999918e+01
1.214027500000000082e+01 1.887958991359999672e+01 1.039309999999999974e+02 8.606619999999999493e+01
1.214460000000000051e+01 1.888029127039999722e+01 1.039279999999999973e+02 8.606560000000000343e+01
1.214892500000000197e+01 1.888099262719999771e+01 1.039260000000000019e+02 8.606570000000000675e+01
1.215324999999999989e+01 1.888169398399999821e+01 1.039249999999999972e+02 8.606510000000000105e+01
1.215757499999999958e+01 1.888239534080000226e+01 1.039240000000000066e+02 8.606499999999999773e+01
1.216189999999999927e+01 1.888309669759999920e+01 1.039230000000000018e+02 8.606440000000000623e+01
1.216622500000000073e+01 1.888379805439999970e+01 1.039230000000000018e+02 8.606430000000000291e+01
1.217055000000000042e+01 1.888449941120000020e+01 1.039230000000000018e+02 8.606380000000000052e+01
1.217487500000000011e+01 1.888520076800000069e+01 1.039219999999999970e+02 8.606359999999999388e+01
1.217919999999999980e+01 1.888587290159999910e+01 1.039230000000000018e+02 8.606310000000000571e+01
1.218352500000000127e+01 1.888657425839999604e+01 1.039230000000000018e+02 8.606300000000000239e+01
1.218785000000000096e+01 1.888727561519999654e+01 1.039230000000000018e+02 8.606229999999999336e+01
1.219217500000000065e+01 1.888797697200000059e+01 1.039230000000000018e+02 8.606180000000000518e+01
1.219650000000000034e+01 1.888864910559999899e+01 1.039230000000000018e+02 8.606100000000000705e+01
1.220082500000000181e+01 1.888935046239999949e+01 1.039230000000000018e+02 8.606059999999999377e+01
1.220515000000000150e+01 1.889002259599999789e+01 1.039240000000000066e+02 8.605979999999999563e+01
1.220947500000000119e+01 1.889072395279999839e+01 1.039240000000000066e+02 8.605929999999999325e+01
1.221379999999999910e+01 1.889139608640000034e+01 1.039240000000000066e+02 8.605849999999999511e+01
1.221812500000000057e+01 1.889209744320000084e+01 1.039240000000000066e+02 8.605809999999999604e+01
1.222245000000000026e+01 1.889288646960000051e+01 1.040600000000000023e+02 8.606119999999999948e+01
1.222677499999999995e+01 1.889338326399999701e+01 1.040229999999999961e+02 8.606069999999999709e+01
1.223109999999999964e+01 1.889399695119999834e+01 1.039989999999999952e+02 8.606270000000000664e+01
1.223542500000000111e+01 1.889463986159999820e+01 1.039849999999999994e+02 8.606289999999999907e+01
1.223975000000000080e+01 1.889531199520000015e+01 1.039740000000000038e+02 8.606350000000000477e+01
1.224407500000000049e+01 1.889598412879999856e+01 1.039680000000000035e+02 8.606329999999999814e+01
1.224840000000000018e+01 1.889665626239999696e+01 1.039620000000000033e+02 8.606340000000000146e+01
1.225272500000000164e+01 1.889735761920000101e+01 1.039599999999999937e+02 8.606310000000000571e+01
1.225705000000000133e+01 1.889802975279999941e+01 1.039569999999999936e+02 8.606289999999999907e+01
1.226137500000000102e+01 1.889873110959999991e+01 1.039560000000000031e+02 8.606260000000000332e+01
1.226570000000000071e+01 1.889940324319999831e+01 1.039549999999999983e+02 8.606220000000000425e+01
1.227002500000000218e+01 1.890010459999999881e+01 1.039549999999999983e+02 8.606189999999999429e+01
1.227435000000000009e+01 1.890077673360000077e+01 1.039539999999999935e+02 8.606159999999999854e+01
1.227867499999999978e+01 1.890144886719999917e+01 1.039539999999999935e+02 8.606130000000000280e+01
1.228299999999999947e+01 1.890215022399999611e+01 1.039530000000000030e+02 8.606090000000000373e+01
1.228732500000000094e+01 1.890282235759999807e+01 1.039530000000000030e+02 8.606069999999999709e+01
1.229165000000000063e+01 1.890349449120000003e+01 1.039519999999999982e+02 8.606010000000000559e+01
1.229597500000000032e+01 1.890416662480000198e+01 1.039530000000000030e+02 8.605949999999999989e+01
1.230030000000000001e+01 1.890483875840000039e+01 1.039519999999999982e+02 8.605880000000000507e+01
1.230462500000000148e+01 1.890551089199999879e+01 1.039519999999999982e+02 8.605830000000000268e+01
1.230895000000000117e+01 1.890618302560000075e+01 1.039519999999999982e+02 8.605759999999999366e+01
1.231327500000000086e+01 1.890685515919999915e+01 1.039519999999999982e+02 8.605710000000000548e+01
1.231760000000000055e+01 1.890752729280000111e+01 1.039519999999999982e+02 8.605639999999999645e+01
1.232192500000000202e+01 1.890819942639999951e+01 1.039519999999999982e+02 8.605589999999999407e+01
1.232625000000000171e+01 1.890887155999999791e+01 1.039519999999999982e+02 8.605519999999999925e+01
1.233057499999999962e+01 1.890966058640000114e+01 1.040750000000000028e+02 8.605949999999999989e+01
1.233489999999999931e+01 1.891015738079999764e+01 1.040409999999999968e+02 8.605899999999999750e+01
1.233922500000000078e+01 1.891074184479999687e+01 1.040169999999999959e+02 8.606119999999999948e+01
1.234355000000000047e+01 1.891138475520000028e+01 1.040030000000000001e+02 8.606119999999999948e+01
1.234787500000000016e+01 1.891202766560000015e+01 1.039920000000000044e+02 8.606210000000000093e+01
1.235219999999999985e+01 1.891269979919999855e+01 1.039849999999999994e+02 8.606159999999999854e+01
1.235652500000000131e+01 1.891337193280000051e+01 1.039800000000000040e+02 8.606199999999999761e+01
1.236085000000000100e+01 1.891401484319999682e+01 1.039770000000000039e+02 8.606140000000000612e+01
1.236517500000000069e+01 1.891468697679999877e+01 1.039740000000000038e+02 8.606149999999999523e+01
1.236950000000000038e+01 1.891535911039999718e+01 1.039729999999999990e+02 8.606090000000000373e+01
1.237382500000000185e+01 1.891603124399999913e+01 1.039710000000000036e+02 8.606090000000000373e+01
1.237815000000000154e+01 1.891670337759999754e+01 1.039710000000000036e+02 8.606029999999999802e+01
1.238247500000000123e+01 1.891737551119999949e+01 1.039699999999999989e+02 8.606019999999999470e+01
1.238679999999999914e+01 1.891801842159999936e+01 1.039689999999999941e+02 8.605970000000000653e+01
1.239112500000000061e+01 1.891869055519999776e+01 1.039689999999999941e+02 8.605960000000000321e+01
1.239545000000000030e+01 1.891936268879999972e+01 1.039689999999999941e+02 8.605899999999999750e+01
1.239977499999999999e+01 1.892003482239999812e+01 1.039689999999999941e+02 8.605859999999999843e+01
1.240409999999999968e+01 1.892067773279999798e+01 1.039680000000000035e+02 8.605780000000000030e+01
1.240842500000000115e+01 1.892134986639999639e+01 1.039680000000000035e+02 8.605740000000000123e+01
1.241275000000000084e+01 1.892199277679999980e+01 1.039680000000000035e+02 8.605670000000000641e+01
1.241707500000000053e+01 1.892266491040000176e+01 1.039680000000000035e+02 8.605629999999999313e+01
1.242140000000000022e+01 1.892330782079999807e+01 1.039680000000000035e+02 8.605549999999999500e+01
1.242572500000000169e+01 1.892395073119999793e+01 1.039680000000000035e+02 8.605509999999999593e+01
1.243005000000000138e+01 1.892462286479999989e+01 1.039680000000000035e+02 8.605440000000000111e+01
1.243437500000000107e+01 1.892526577519999975e+01 1.039680000000000035e+02 8.605400000000000205e+01
1.243870000000000076e+01 1.892605480159999942e+01 1.040849999999999937e+02 8.605410000000000537e+01
1.244302500000000045e+01 1.892655159599999948e+01 1.040529999999999973e+02 8.605379999999999541e+01
1.244735000000000014e+01 1.892710683679999661e+01 1.040289999999999964e+02 8.605559999999999832e+01
1.245167499999999983e+01 1.892772052399999794e+01 1.040150000000000006e+02 8.605580000000000496e+01
1.245599999999999952e+01 1.892836343439999780e+01 1.040030000000000001e+02 8.605639999999999645e+01
1.246032499999999921e+01 1.892900634479999766e+01 1.039980000000000047e+02 8.605620000000000402e+01
1.246465000000000067e+01 1.892964925520000108e+01 1.039920000000000044e+02 8.605620000000000402e+01
1.246897500000000036e+01 1.893032138879999948e+01 1.039890000000000043e+02 8.605599999999999739e+01
1.247330000000000005e+01 1.893096429919999935e+01 1.039860000000000042e+02 8.605580000000000496e+01
1.247762499999999974e+01 1.893160720959999921e+01 1.039849999999999994e+02 8.605549999999999500e+01
1.248195000000000121e+01 1.893227934319999761e+01 1.039830000000000041e+02 8.605519999999999925e+01
1.248627500000000090e+01 1.893292225360000103e+01 1.039830000000000041e+02 8.605500000000000682e+01
1.249060000000000059e+01 1.893356516399999734e+01 1.039819999999999993e+02 8.605459999999999354e+01
1.249492500000000028e+01 1.893420807439999720e+01 1.039819999999999993e+02 8.605429999999999779e+01
1.249925000000000175e+01 1.893488020799999916e+01 1.039809999999999945e+02 8.605370000000000630e+01
1.250357500000000144e+01 1.893552311839999902e+01 1.039809999999999945e+02 8.605320000000000391e+01
1.250789999999999935e+01 1.893616602879999888e+01 1.039800000000000040e+02 8.605249999999999488e+01
1.251222499999999904e+01 1.893680893919999875e+01 1.039809999999999945e+02 8.605200000000000671e+01
1.251655000000000051e+01 1.893745184960000216e+01 1.039800000000000040e+02 8.605140000000000100e+01
1.252087500000000020e+01 1.893809475999999847e+01 1.039800000000000040e+02 8.605089999999999861e+01
1.252519999999999989e+01 1.893873767039999834e+01 1.039800000000000040e+02 8.605029999999999291e+01
1.252952499999999958e+01 1.893935135759999966e+01 1.039800000000000040e+02 8.604980000000000473e+01
1.253385000000000105e+01 1.893999426799999952e+01 1.039800000000000040e+02 8.604919999999999902e+01
1.253817500000000074e+01 1.894063717839999939e+01 1.039800000000000040e+02 8.604869999999999663e+01
1.254250000000000043e+01 1.894128008879999925e+01 1.039800000000000040e+02 8.604810000000000514e+01
1.254682500000000012e+01 1.894206911519999892e+01 1.040900000000000034e+02 8.605450000000000443e+01
1.255115000000000158e+01 1.894253668639999688e+01 1.040589999999999975e+02 8.605389999999999873e+01
1.255547500000000127e+01 1.894309192720000112e+01 1.040360000000000014e+02 8.605580000000000496e+01
1.255980000000000096e+01 1.894367639119999680e+01 1.040220000000000056e+02 8.605570000000000164e+01
1.256412499999999888e+01 1.894431930160000022e+01 1.040109999999999957e+02 8.605639999999999645e+01
1.256845000000000034e+01 1.894493298879999799e+01 1.040049999999999955e+02 8.605599999999999739e+01
1.257277500000000003e+01 1.894557589920000140e+01 1.039989999999999952e+02 8.605629999999999313e+01
1.257709999999999972e+01 1.894621880959999771e+01 1.039959999999999951e+02 8.605580000000000496e+01
1.258142499999999941e+01 1.894686171999999758e+01 1.039939999999999998e+02 8.605580000000000496e+01
1.258575000000000088e+01 1.894750463039999744e+01 1.039920000000000044e+02 8.605540000000000589e+01
1.259007500000000057e+01 1.894814754080000085e+01 1.039909999999999997e+02 8.605530000000000257e+01
1.259440000000000026e+01 1.894876122799999862e+01 1.039899999999999949e+02 8.605480000000000018e+01
1.259872499999999995e+01 1.894940413839999849e+01 1.039890000000000043e+02 8.605440000000000111e+01
1.260305000000000142e+01 1.895004704879999835e+01 1.039890000000000043e+02 8.605370000000000630e+01
1.260737500000000111e+01 1.895068995919999821e+01 1.039879999999999995e+02 8.605329999999999302e+01
1.261170000000000080e+01 1.895130364639999954e+01 1.039879999999999995e+02 8.605259999999999820e+01
1.261602500000000049e+01 1.895194655679999940e+01 1.039879999999999995e+02 8.605219999999999914e+01
1.262035000000000196e+01 1.895256024400000072e+01 1.039879999999999995e+02 8.605150000000000432e+01
1.262467499999999987e+01 1.895320315440000059e+01 1.039879999999999995e+02 8.605110000000000525e+01
1.262899999999999956e+01 1.895381684160000191e+01 1.039869999999999948e+02 8.605039999999999623e+01
1.263332499999999925e+01 1.895445975199999822e+01 1.039869999999999948e+02 8.604999999999999716e+01
1.263765000000000072e+01 1.895507343919999954e+01 1.039869999999999948e+02 8.604940000000000566e+01
1.264197500000000041e+01 1.895568712640000086e+01 1.039869999999999948e+02 8.604900000000000659e+01
1.264630000000000010e+01 1.895633003679999717e+01 1.039869999999999948e+02 8.604829999999999757e+01
1.265062499999999979e+01 1.895694372399999850e+01 1.039869999999999948e+02 8.604789999999999850e+01
1.265495000000000125e+01 1.895773275039999817e+01 1.040949999999999989e+02 8.605280000000000484e+01
1.265927500000000094e+01 1.895817109839999759e+01 1.040649999999999977e+02 8.605230000000000246e+01
1.266360000000000063e+01 1.895872633919999828e+01 1.040409999999999968e+02 8.605400000000000205e+01
1.266792500000000032e+01 1.895931080320000106e+01 1.040270000000000010e+02 8.605419999999999447e+01
1.267225000000000179e+01 1.895989526720000029e+01 1.040160000000000053e+02 8.605480000000000018e+01
1.267657500000000148e+01 1.896050895439999806e+01 1.040100000000000051e+02 8.605459999999999354e+01
1.268089999999999939e+01 1.896115186480000148e+01 1.040040000000000049e+02 8.605469999999999686e+01
1.268522499999999908e+01 1.896176555199999925e+01 1.040010000000000048e+02 8.605450000000000443e+01
1.268955000000000055e+01 1.896240846239999911e+01 1.039980000000000047e+02 8.605440000000000111e+01
1.269387500000000024e+01 1.896302214960000043e+01 1.039969999999999999e+02 8.605410000000000537e+01
1.269819999999999993e+01 1.896363583679999820e+01 1.039950000000000045e+02 8.605360000000000298e+01
1.270252499999999962e+01 1.896424952399999952e+01 1.039950000000000045e+02 8.605310000000000059e+01
1.270685000000000109e+01 1.896489243439999939e+01 1.039939999999999998e+02 8.605249999999999488e+01
1.271117500000000078e+01 1.896550612160000071e+01 1.039939999999999998e+02 8.605200000000000671e+01
1.271550000000000047e+01 1.896611980879999848e+01 1.039929999999999950e+02 8.605150000000000432e+01
1.271982500000000016e+01 1.896673349599999980e+01 1.039929999999999950e+02 8.605100000000000193e+01
1.272415000000000163e+01 1.896734718320000113e+01 1.039920000000000044e+02 8.605039999999999623e+01
1.272847500000000132e+01 1.896796087039999890e+01 1.039920000000000044e+02 8.604999999999999716e+01
1.273280000000000101e+01 1.896857455760000022e+01 1.039920000000000044e+02 8.604940000000000566e+01
1.273712500000000070e+01 1.896918824479999799e+01 1.039920000000000044e+02 8.604890000000000327e+01
1.274145000000000216e+01 1.896980193199999931e+01 1.039920000000000044e+02 8.604840000000000089e+01
1.274577500000000008e+01 1.897041561919999708e+01 1.039920000000000044e+02 8.604789999999999850e+01
1.275009999999999977e+01 1.897102930639999840e+01 1.039909999999999997e+02 8.604730000000000700e+01
1.275442499999999946e+01 1.897164299359999973e+01 1.039920000000000044e+02 8.604689999999999372e+01
1.275875000000000092e+01 1.897222745759999896e+01 1.039909999999999997e+02 8.604640000000000555e+01
1.276307500000000061e+01 1.897301648399999863e+01 1.040960000000000036e+02 8.605049999999999955e+01
1.276740000000000030e+01 1.897345483199999805e+01 1.040660000000000025e+02 8.604999999999999716e+01
1.277172499999999999e+01 1.897401007279999874e+01 1.040430000000000064e+02 8.605190000000000339e+01
1.277605000000000146e+01 1.897456531359999943e+01 1.040289999999999964e+02 8.605180000000000007e+01
1.278037500000000115e+01 1.897514977759999866e+01 1.040180000000000007e+02 8.605249999999999488e+01
1.278470000000000084e+01 1.897576346479999998e+01 1.040120000000000005e+02 8.605209999999999582e+01
1.278902500000000053e+01 1.897637715200000130e+01 1.040060000000000002e+02 8.605240000000000578e+01
1.279335000000000200e+01 1.897696161599999698e+01 1.040030000000000001e+02 8.605190000000000339e+01
1.279767500000000169e+01 1.897757530319999830e+01 1.040000000000000000e+02 8.605180000000000007e+01
1.280199999999999960e+01 1.897818899039999962e+01 1.039989999999999952e+02 8.605100000000000193e+01
1.280632499999999929e+01 1.897880267759999739e+01 1.039980000000000047e+02 8.605070000000000618e+01
1.281065000000000076e+01 1.897941636479999872e+01 1.039969999999999999e+02 8.604999999999999716e+01
1.281497500000000045e+01 1.898003005200000004e+01 1.039959999999999951e+02 8.604959999999999809e+01
1.281930000000000014e+01 1.898061451599999927e+01 1.039959999999999951e+02 8.604890000000000327e+01
1.282362499999999983e+01 1.898122820320000059e+01 1.039950000000000045e+02 8.604859999999999332e+01
1.282795000000000130e+01 1.898181266719999627e+01 1.039950000000000045e+02 8.604789999999999850e+01
1.283227500000000099e+01 1.898242635439999759e+01 1.039950000000000045e+02 8.604749999999999943e+01
1.283660000000000068e+01 1.898304004159999891e+01 1.039939999999999998e+02 8.604689999999999372e+01
1.284092500000000037e+01 1.898362450559999814e+01 1.039939999999999998e+02 8.604649999999999466e+01
1.284525000000000183e+01 1.898423819279999947e+01 1.039939999999999998e+02 8.604590000000000316e+01
1.284957500000000152e+01 1.898482265679999870e+01 1.039939999999999998e+02 8.604550000000000409e+01
1.285390000000000121e+01 1.898540712080000148e+01 1.039939999999999998e+02 8.604489999999999839e+01
1.285822499999999913e+01 1.898602080799999925e+01 1.039939999999999998e+02 8.604460000000000264e+01
1.286255000000000059e+01 1.898660527199999848e+01 1.039939999999999998e+02 8.604389999999999361e+01
1.286687500000000028e+01 1.898718973600000126e+01 1.039939999999999998e+02 8.604359999999999786e+01
1.287119999999999997e+01 1.898794953919999884e+01 1.041029999999999944e+02 8.605010000000000048e+01
1.287552499999999966e+01 1.898835866399999617e+01 1.040739999999999981e+02 8.604980000000000473e+01
1.287985000000000113e+01 1.898888468159999832e+01 1.040499999999999972e+02 8.605150000000000432e+01
1.288417500000000082e+01 1.898943992239999901e+01 1.040370000000000061e+02 8.605169999999999675e+01
1.288850000000000051e+01 1.899002438640000179e+01 1.040259999999999962e+02 8.605230000000000246e+01
1.289282500000000020e+01 1.899060885039999746e+01 1.040199999999999960e+02 8.605219999999999914e+01
1.289715000000000167e+01 1.899119331439999669e+01 1.040139999999999958e+02 8.605219999999999914e+01
1.290147500000000136e+01 1.899180700159999802e+01 1.040120000000000005e+02 8.605180000000000007e+01
1.290580000000000105e+01 1.899239146560000080e+01 1.040090000000000003e+02 8.605140000000000100e+01
1.291012500000000074e+01 1.899297592959999648e+01 1.040079999999999956e+02 8.605089999999999861e+01
1.291445000000000221e+01 1.899358961679999780e+01 1.040060000000000002e+02 8.605039999999999623e+01
1.291877500000000012e+01 1.899417408080000058e+01 1.040060000000000002e+02 8.604989999999999384e+01
1.292309999999999981e+01 1.899475854479999981e+01 1.040040000000000049e+02 8.604940000000000566e+01
1.292742499999999950e+01 1.899534300879999904e+01 1.040040000000000049e+02 8.604890000000000327e+01
1.293175000000000097e+01 1.899595669600000036e+01 1.040040000000000049e+02 8.604840000000000089e+01
1.293607500000000066e+01 1.899654115999999959e+01 1.040040000000000049e+02 8.604800000000000182e+01
1.294040000000000035e+01 1.899712562399999882e+01 1.040030000000000001e+02 8.604739999999999611e+01
1.294472500000000004e+01 1.899771008799999805e+01 1.040030000000000001e+02 8.604699999999999704e+01
1.294905000000000150e+01 1.899829455199999728e+01 1.040030000000000001e+02 8.604649999999999466e+01
1.295337500000000119e+01 1.899887901600000006e+01 1.040030000000000001e+02 8.604609999999999559e+01
1.295770000000000088e+01 1.899946347999999929e+01 1.040019999999999953e+02 8.604550000000000409e+01
1.296202500000000057e+01 1.900004794399999852e+01 1.040019999999999953e+02 8.604510000000000502e+01
1.296635000000000204e+01 1.900063240800000131e+01 1.040019999999999953e+02 8.604460000000000264e+01
1.297067500000000173e+01 1.900121687199999698e+01 1.040019999999999953e+02 8.604420000000000357e+01
1.297500000000000142e+01 1.900177211279999767e+01 1.040019999999999953e+02 8.604370000000000118e+01
1.297932499999999933e+01 1.900244424639999963e+01 1.042090000000000032e+02 8.604909999999999570e+01
1.298364999999999903e+01 1.900282414799999842e+01 1.041979999999999933e+02 8.604869999999999663e+01
1.298797500000000049e+01 1.900332094239999847e+01 1.041839999999999975e+02 8.605060000000000286e+01
1.299230000000000018e+01 1.900381773679999853e+01 1.041779999999999973e+02 8.605060000000000286e+01
1.299662499999999987e+01 1.900437297759999922e+01 1.041730000000000018e+02 8.605129999999999768e+01
1.300094999999999956e+01 1.900492821839999991e+01 1.041689999999999969e+02 8.605100000000000193e+01
1.300527500000000103e+01 1.900551268239999914e+01 1.041650000000000063e+02 8.605100000000000193e+01
1.300960000000000072e+01 1.900606792319999627e+01 1.041629999999999967e+02 8.605029999999999291e+01
1.301392500000000041e+01 1.900665238719999905e+01 1.041610000000000014e+02 8.605010000000000048e+01
1.301825000000000010e+01 1.900723685119999828e+01 1.041599999999999966e+02 8.604940000000000566e+01
1.302257500000000157e+01 1.900779209199999897e+01 1.041590000000000060e+02 8.604909999999999570e+01
1.302690000000000126e+01 1.900837655599999820e+01 1.041590000000000060e+02 8.604840000000000089e+01
1.303122500000000095e+01 1.900893179679999889e+01 1.041580000000000013e+02 8.604810000000000514e+01
1.303554999999999886e+01 1.900951626079999812e+01 1.041580000000000013e+02 8.604749999999999943e+01
1.303987500000000033e+01 1.901007150159999881e+01 1.041569999999999965e+02 8.604720000000000368e+01
1.304420000000000002e+01 1.901065596560000159e+01 1.041569999999999965e+02 8.604649999999999466e+01
1.304852499999999971e+01 1.901121120639999873e+01 1.041569999999999965e+02 8.604619999999999891e+01
1.305284999999999940e+01 1.901179567040000151e+01 1.041569999999999965e+02 8.604559999999999320e+01
1.305717500000000086e+01 1.901235091119999865e+01 1.041569999999999965e+02 8.604519999999999413e+01
1.306150000000000055e+01 1.901290615199999934e+01 1.041569999999999965e+02 8.604460000000000264e+01
1.306582500000000024e+01 1.901349061599999857e+01 1.041560000000000059e+02 8.604430000000000689e+01
1.307014999999999993e+01 1.901404585679999926e+01 1.041560000000000059e+02 8.604370000000000118e+01
1.307447500000000140e+01 1.901460109759999995e+01 1.041560000000000059e+02 8.604340000000000543e+01
1.307880000000000109e+01 1.901518556159999918e+01 1.041560000000000059e+02 8.604279999999999973e+01
1.308312500000000078e+01 1.901574080239999986e+01 1.041560000000000059e+02 8.604250000000000398e+01
1.308745000000000047e+01 1.901632526639999909e+01 1.040810000000000031e+02 8.604640000000000555e+01
1.309177500000000194e+01 1.901685128400000124e+01 1.040810000000000031e+02 8.604619999999999891e+01
1.309609999999999985e+01 1.901740652479999838e+01 1.040769999999999982e+02 8.604779999999999518e+01
1.310042499999999954e+01 1.901796176559999907e+01 1.040750000000000028e+02 8.604789999999999850e+01
1.310474999999999923e+01 1.901854622959999830e+01 1.040729999999999933e+02 8.604810000000000514e+01
1.310907500000000070e+01 1.901910147039999899e+01 1.040720000000000027e+02 8.604779999999999518e+01
1.311340000000000039e+01 1.901965671119999968e+01 1.040709999999999980e+02 8.604749999999999943e+01
1.311772500000000008e+01 1.902024117519999891e+01 1.040699999999999932e+02 8.604710000000000036e+01
1.312204999999999977e+01 1.902079641599999960e+01 1.040699999999999932e+02 8.604670000000000130e+01
1.312637500000000124e+01 1.902135165680000028e+01 1.040690000000000026e+02 8.604619999999999891e+01
1.313070000000000093e+01 1.902193612079999951e+01 1.040690000000000026e+02 8.604569999999999652e+01
1.313502500000000062e+01 1.902249136160000020e+01 1.040690000000000026e+02 8.604529999999999745e+01
1.313935000000000031e+01 1.902304660240000089e+01 1.040690000000000026e+02 8.604470000000000596e+01
1.314367500000000177e+01 1.902360184319999803e+01 1.040690000000000026e+02 8.604430000000000689e+01
1.314800000000000146e+01 1.902418630720000081e+01 1.040690000000000026e+02 8.604380000000000450e+01
1.315232499999999938e+01 1.902474154799999795e+01 1.040690000000000026e+02 8.604340000000000543e+01
1.315664999999999907e+01 1.902529678879999864e+01 1.040690000000000026e+02 8.604290000000000305e+01
1.316097500000000053e+01 1.902585202959999933e+01 1.040690000000000026e+02 8.604250000000000398e+01
1.316530000000000022e+01 1.902640727040000002e+01 1.040690000000000026e+02 8.604189999999999827e+01
1.316962499999999991e+01 1.902696251119999715e+01 1.040690000000000026e+02 8.604160000000000252e+01
1.317394999999999960e+01 1.902751775199999784e+01 1.040690000000000026e+02 8.604110000000000014e+01
1.317827500000000107e+01 1.902807299279999853e+01 1.040690000000000026e+02 8.604070000000000107e+01
1.318260000000000076e+01 1.902862823359999922e+01 1.040690000000000026e+02 8.604019999999999868e+01
1.318692500000000045e+01 1.902918347439999991e+01 1.040690000000000026e+02 8.603979999999999961e+01
1.319125000000000014e+01 1.902973871520000060e+01 1.040690000000000026e+02 8.603929999999999723e+01
1.319557500000000161e+01 1.903044007199999754e+01 1.040859999999999985e+02 8.604689999999999372e+01
1.319990000000000130e+01 1.903090764319999906e+01 1.040859999999999985e+02 8.604640000000000555e+01
1.320422500000000099e+01 1.903143366080000121e+01 1.040840000000000032e+02 8.604850000000000421e+01
1.320854999999999890e+01 1.903195967839999980e+01 1.040819999999999936e+02 8.604810000000000514e+01
1.321287500000000037e+01 1.903251491920000049e+01 1.040810000000000031e+02 8.604850000000000421e+01
1.321720000000000006e+01 1.903304093679999909e+01 1.040799999999999983e+02 8.604770000000000607e+01
1.322152499999999975e+01 1.903359617759999622e+01 1.040799999999999983e+02 8.604770000000000607e+01
1.322584999999999944e+01 1.903415141840000047e+01 1.040789999999999935e+02 8.604699999999999704e+01
1.323017500000000091e+01 1.903470665920000116e+01 1.040789999999999935e+02 8.604680000000000462e+01
1.323450000000000060e+01 1.903523267679999975e+01 1.040789999999999935e+02 8.604609999999999559e+01
1.323882500000000029e+01 1.903578791760000044e+01 1.040789999999999935e+02 8.604579999999999984e+01
1.324314999999999998e+01 1.903634315839999758e+01 1.040789999999999935e+02 8.604519999999999413e+01
1.324747500000000144e+01 1.903689839919999827e+01 1.040789999999999935e+02 8.604489999999999839e+01
1.325180000000000113e+01 1.903742441679999686e+01 1.040780000000000030e+02 8.604430000000000689e+01
1.325612500000000082e+01 1.903797965760000110e+01 1.040780000000000030e+02 8.604399999999999693e+01
1.326045000000000051e+01 1.903853489840000179e+01 1.040780000000000030e+02 8.604340000000000543e+01
1.326477500000000198e+01 1.903906091600000039e+01 1.040780000000000030e+02 8.604309999999999548e+01
1.326910000000000167e+01 1.903961615679999753e+01 1.040780000000000030e+02 8.604250000000000398e+01
1.327342499999999959e+01 1.904014217439999612e+01 1.040780000000000030e+02 8.604219999999999402e+01
1.327774999999999928e+01 1.904069741519999681e+01 1.040780000000000030e+02 8.604170000000000584e+01
1.328207500000000074e+01 1.904122343279999896e+01 1.040780000000000030e+02 8.604139999999999588e+01
1.328640000000000043e+01 1.904177867359999965e+01 1.040780000000000030e+02 8.604080000000000439e+01
1.329072500000000012e+01 1.904230469119999825e+01 1.040780000000000030e+02 8.604059999999999775e+01
1.329504999999999981e+01 1.904285993199999893e+01 1.040780000000000030e+02 8.604000000000000625e+01
1.329937500000000128e+01 1.904338594960000108e+01 1.040780000000000030e+02 8.603969999999999629e+01
1.330370000000000097e+01 1.904408730639999803e+01 1.040990000000000038e+02 8.604489999999999839e+01
1.330802500000000066e+01 1.904455487759999954e+01 1.040990000000000038e+02 8.604489999999999839e+01
1.331235000000000035e+01 1.904505167199999960e+01 1.040949999999999989e+02 8.604630000000000223e+01
1.331667500000000182e+01 1.904557768959999819e+01 1.040939999999999941e+02 8.604619999999999891e+01
1.332100000000000151e+01 1.904610370720000034e+01 1.040919999999999987e+02 8.604640000000000555e+01
1.332532500000000120e+01 1.904662972479999894e+01 1.040909999999999940e+02 8.604600000000000648e+01
1.332964999999999911e+01 1.904715574239999754e+01 1.040900000000000034e+02 8.604579999999999984e+01
1.333397500000000058e+01 1.904768175999999968e+01 1.040900000000000034e+02 8.604540000000000077e+01
1.333830000000000027e+01 1.904823700080000037e+01 1.040889999999999986e+02 8.604500000000000171e+01
1.334262499999999996e+01 1.904876301839999897e+01 1.040889999999999986e+02 8.604449999999999932e+01
1.334694999999999965e+01 1.904928903599999757e+01 1.040889999999999986e+02 8.604410000000000025e+01
1.335127500000000111e+01 1.904984427679999826e+01 1.040889999999999986e+02 8.604370000000000118e+01
1.335560000000000080e+01 1.905037029440000040e+01 1.040879999999999939e+02 8.604319999999999879e+01
1.335992500000000049e+01 1.905089631199999900e+01 1.040879999999999939e+02 8.604279999999999973e+01
1.336425000000000018e+01 1.905142232959999760e+01 1.040879999999999939e+02 8.604240000000000066e+01
1.336857500000000165e+01 1.905194834719999974e+01 1.040879999999999939e+02 8.604200000000000159e+01
1.337290000000000134e+01 1.905250358800000043e+01 1.040879999999999939e+02 8.604149999999999920e+01
1.337722500000000103e+01 1.905302960559999903e+01 1.040879999999999939e+02 8.604120000000000346e+01
1.338155000000000072e+01 1.905355562320000118e+01 1.040879999999999939e+02 8.604070000000000107e+01
1.338587500000000219e+01 1.905408164079999978e+01 1.040879999999999939e+02 8.604030000000000200e+01
1.339020000000000010e+01 1.905460765839999837e+01 1.040879999999999939e+02 8.603990000000000293e+01
1.339452499999999979e+01 1.905513367600000052e+01 1.040879999999999939e+02 8.603950000000000387e+01
1.339884999999999948e+01 1.905565969359999912e+01 1.040879999999999939e+02 8.603910000000000480e+01
1.340317500000000095e+01 1.905618571119999771e+01 1.040879999999999939e+02 8.603879999999999484e+01
1.340750000000000064e+01 1.905671172879999986e+01 1.040879999999999939e+02 8.603830000000000666e+01
1.341182500000000033e+01 1.905738386240000182e+01 1.040979999999999990e+02 8.604340000000000543e+01
1.341615000000000002e+01 1.905785143359999623e+01 1.040990000000000038e+02 8.604279999999999973e+01
1.342047500000000149e+01 1.905834822799999984e+01 1.040960000000000036e+02 8.604439999999999600e+01
1.342480000000000118e+01 1.905884502239999989e+01 1.040949999999999989e+02 8.604420000000000357e+01
1.342912500000000087e+01 1.905937103999999849e+01 1.040939999999999941e+02 8.604460000000000264e+01
1.343345000000000056e+01 1.905986783440000210e+01 1.040930000000000035e+02 8.604410000000000025e+01
1.343777500000000202e+01 1.906039385200000069e+01 1.040919999999999987e+02 8.604410000000000025e+01
1.344210000000000171e+01 1.906091986959999929e+01 1.040919999999999987e+02 8.604349999999999454e+01
1.344642499999999963e+01 1.906144588720000144e+01 1.040919999999999987e+02 8.604340000000000543e+01
1.345074999999999932e+01 1.906197190480000003e+01 1.040909999999999940e+02 8.604269999999999641e+01
1.345507500000000078e+01 1.906249792239999863e+01 1.040909999999999940e+02 8.604250000000000398e+01
1.345940000000000047e+01 1.906302394000000078e+01 1.040909999999999940e+02 8.604189999999999827e+01
1.346372500000000016e+01 1.906354995759999937e+01 1.040909999999999940e+02 8.604170000000000584e+01
1.346804999999999986e+01 1.906407597519999797e+01 1.040909999999999940e+02 8.604110000000000014e+01
1.347237500000000132e+01 1.906457276959999803e+01 1.040909999999999940e+02 8.604089999999999350e+01
1.347670000000000101e+01 1.906509878719999662e+01 1.040909999999999940e+02 8.604030000000000200e+01
1.348102500000000070e+01 1.906562480479999877e+01 1.040909999999999940e+02 8.604000000000000625e+01
1.348535000000000039e+01 1.906615082240000092e+01 1.040909999999999940e+02 8.603950000000000387e+01
1.348967500000000186e+01 1.906664761679999742e+01 1.040909999999999940e+02 8.603929999999999723e+01
1.349400000000000155e+01 1.906717363439999957e+01 1.040909999999999940e+02 8.603870000000000573e+01
1.349832500000000124e+01 1.906769965199999817e+01 1.040909999999999940e+02 8.603849999999999909e+01
1.350265000000000093e+01 1.906822566960000032e+01 1.040909999999999940e+02 8.603799999999999670e+01
1.350697500000000062e+01 1.906872246400000037e+01 1.040909999999999940e+02 8.603770000000000095e+01
1.351130000000000031e+01 1.906924848159999897e+01 1.040909999999999940e+02 8.603719999999999857e+01
1.351562500000000000e+01 1.906977449920000112e+01 1.040909999999999940e+02 8.603700000000000614e+01
1.351994999999999969e+01 1.907041740959999743e+01 1.040990000000000038e+02 8.604210000000000491e+01
1.352427499999999938e+01 1.907085575759999685e+01 1.040999999999999943e+02 8.604189999999999827e+01
1.352860000000000085e+01 1.907135255200000046e+01 1.040979999999999990e+02 8.604330000000000211e+01
1.353292500000000054e+01 1.907184934639999696e+01 1.040969999999999942e+02 8.604319999999999879e+01
1.353725000000000023e+01 1.907234614080000057e+01 1.040949999999999989e+02 8.604349999999999454e+01
1.354157499999999992e+01 1.907284293520000062e+01 1.040949999999999989e+02 8.604309999999999548e+01
1.354590000000000138e+01 1.907336895279999922e+01 1.040939999999999941e+02 8.604300000000000637e+01
1.355022500000000107e+01 1.907386574719999928e+01 1.040939999999999941e+02 8.604259999999999309e+01
1.355455000000000076e+01 1.907439176479999787e+01 1.040939999999999941e+02 8.604229999999999734e+01
1.355887500000000045e+01 1.907488855919999793e+01 1.040939999999999941e+02 8.604189999999999827e+01
1.356320000000000192e+01 1.907541457680000008e+01 1.040930000000000035e+02 8.604149999999999920e+01
1.356752499999999984e+01 1.907594059439999867e+01 1.040930000000000035e+02 8.604110000000000014e+01
1.357184999999999953e+01 1.907643738879999873e+01 1.040930000000000035e+02 8.604070000000000107e+01
1.357617499999999922e+01 1.907693418319999878e+01 1.040930000000000035e+02 8.604030000000000200e+01
1.358050000000000068e+01 1.907746020080000093e+01 1.040930000000000035e+02 8.603979999999999961e+01
1.358482500000000037e+01 1.907795699519999744e+01 1.040930000000000035e+02 8.603950000000000387e+01
1.358915000000000006e+01 1.907848301279999959e+01 1.040930000000000035e+02 8.603910000000000480e+01
1.359347499999999975e+01 1.907897980719999964e+01 1.040930000000000035e+02 8.603870000000000573e+01
1.359780000000000122e+01 1.907950582480000179e+01 1.040930000000000035e+02 8.603830000000000666e+01
1.360212500000000091e+01 1.908000261919999829e+01 1.040930000000000035e+02 8.603799999999999670e+01
1.360645000000000060e+01 1.908049941359999835e+01 1.040930000000000035e+02 8.603749999999999432e+01
1.361077500000000029e+01 1.908102543120000050e+01 1.040930000000000035e+02 8.603719999999999857e+01
1.361510000000000176e+01 1.908152222560000055e+01 1.040930000000000035e+02 8.603679999999999950e+01
1.361942500000000145e+01 1.908201901999999706e+01 1.040930000000000035e+02 8.603650000000000375e+01
1.362374999999999936e+01 1.908251581440000066e+01 1.040930000000000035e+02 8.603610000000000468e+01
1.362807499999999905e+01 1.908315872479999697e+01 1.041110000000000042e+02 8.604420000000000357e+01
1.363240000000000052e+01 1.908359707279999640e+01 1.041110000000000042e+02 8.604319999999999879e+01
1.363672500000000021e+01 1.908406464399999791e+01 1.041069999999999993e+02 8.604470000000000596e+01
1.364104999999999990e+01 1.908456143840000152e+01 1.041059999999999945e+02 8.604420000000000357e+01
1.364537499999999959e+01 1.908505823279999802e+01 1.041039999999999992e+02 8.604470000000000596e+01
1.364970000000000105e+01 1.908555502719999808e+01 1.041029999999999944e+02 8.604410000000000025e+01
1.365402500000000074e+01 1.908605182160000169e+01 1.041020000000000039e+02 8.604420000000000357e+01
1.365835000000000043e+01 1.908654861599999819e+01 1.041020000000000039e+02 8.604359999999999786e+01
1.366267500000000013e+01 1.908704541039999825e+01 1.041009999999999991e+02 8.604349999999999454e+01
1.366700000000000159e+01 1.908754220479999830e+01 1.041009999999999991e+02 8.604290000000000305e+01
1.367132500000000128e+01 1.908803899919999836e+01 1.041009999999999991e+02 8.604269999999999641e+01
1.367565000000000097e+01 1.908853579359999841e+01 1.041009999999999991e+02 8.604219999999999402e+01
1.367997499999999889e+01 1.908906181120000056e+01 1.041009999999999991e+02 8.604189999999999827e+01
1.368430000000000035e+01 1.908955860559999707e+01 1.041009999999999991e+02 8.604139999999999588e+01
1.368862500000000004e+01 1.909005540000000067e+01 1.041009999999999991e+02 8.604120000000000346e+01
1.369294999999999973e+01 1.909055219440000073e+01 1.041009999999999991e+02 8.604059999999999775e+01
1.369727499999999942e+01 1.909104898879999723e+01 1.041009999999999991e+02 8.604040000000000532e+01
1.370160000000000089e+01 1.909154578320000084e+01 1.041009999999999991e+02 8.603990000000000293e+01
1.370592500000000058e+01 1.909204257759999734e+01 1.041009999999999991e+02 8.603969999999999629e+01
1.371025000000000027e+01 1.909253937199999740e+01 1.041009999999999991e+02 8.603919999999999391e+01
1.371457499999999996e+01 1.909303616640000101e+01 1.041009999999999991e+02 8.603900000000000148e+01
1.371890000000000143e+01 1.909353296079999751e+01 1.041009999999999991e+02 8.603849999999999909e+01
1.372322500000000112e+01 1.909402975520000112e+01 1.041009999999999991e+02 8.603820000000000334e+01
1.372755000000000081e+01 1.909449732639999908e+01 1.041009999999999991e+02 8.603780000000000427e+01
1.373187500000000050e+01 1.909499412079999914e+01 1.041009999999999991e+02 8.603749999999999432e+01
1.373620000000000196e+01 1.909563703119999900e+01 1.041140000000000043e+02 8.604089999999999350e+01
1.374052499999999988e+01 1.909607537919999842e+01 1.041140000000000043e+02 8.604049999999999443e+01
1.374484999999999957e+01 1.909651372720000140e+01 1.041110000000000042e+02 8.604179999999999495e+01
1.374917499999999926e+01 1.909698129839999936e+01 1.041089999999999947e+02 8.604179999999999495e+01
1.375350000000000072e+01 1.909747809279999942e+01 1.041069999999999993e+02 8.604210000000000491e+01
1.375782500000000041e+01 1.909794566399999738e+01 1.041069999999999993e+02 8.604179999999999495e+01
1.376215000000000011e+01 1.909844245840000099e+01 1.041059999999999945e+02 8.604160000000000252e+01
1.376647499999999980e+01 1.909893925279999749e+01 1.041059999999999945e+02 8.604130000000000678e+01
1.377080000000000126e+01 1.909943604720000110e+01 1.041050000000000040e+02 8.604099999999999682e+01
1.377512500000000095e+01 1.909990361839999906e+01 1.041050000000000040e+02 8.604059999999999775e+01
1.377945000000000064e+01 1.910040041279999912e+01 1.041050000000000040e+02 8.604019999999999868e+01
1.378377500000000033e+01 1.910089720719999917e+01 1.041050000000000040e+02 8.603990000000000293e+01
1.378810000000000180e+01 1.910139400159999923e+01 1.041039999999999992e+02 8.603950000000000387e+01
1.379242500000000149e+01 1.910186157279999719e+01 1.041039999999999992e+02 8.603910000000000480e+01
1.379675000000000118e+01 1.910235836720000080e+01 1.041039999999999992e+02 8.603870000000000573e+01
1.380107499999999909e+01 1.910285516160000086e+01 1.041039999999999992e+02 8.603839999999999577e+01
1.380540000000000056e+01 1.910332273279999882e+01 1.041039999999999992e+02 8.603799999999999670e+01
1.380972500000000025e+01 1.910381952719999887e+01 1.041039999999999992e+02 8.603770000000000095e+01
1.381404999999999994e+01 1.910431632159999893e+01 1.041039999999999992e+02 8.603730000000000189e+01
1.381837499999999963e+01 1.910478389279999689e+01 1.041039999999999992e+02 8.603700000000000614e+01
1.382270000000000110e+01 1.910528068720000050e+01 1.041039999999999992e+02 8.603660000000000707e+01
1.382702500000000079e+01 1.910574825839999846e+01 1.041039999999999992e+02 8.603629999999999711e+01
1.383135000000000048e+01 1.910624505280000207e+01 1.041039999999999992e+02 8.603589999999999804e+01
1.383567500000000017e+01 1.910671262399999648e+01 1.041039999999999992e+02 8.603570000000000562e+01
1.384000000000000163e+01 1.910720941840000009e+01 1.041039999999999992e+02 8.603520000000000323e+01
1.384432500000000132e+01 1.910782310560000141e+01 1.041119999999999948e+02 8.603979999999999961e+01
1.384865000000000101e+01 1.910823223039999874e+01 1.041129999999999995e+02 8.603940000000000055e+01
1.385297500000000070e+01 1.910869980160000026e+01 1.041099999999999994e+02 8.604089999999999350e+01
1.385730000000000217e+01 1.910913814959999968e+01 1.041089999999999947e+02 8.604070000000000107e+01
1.386162500000000009e+01 1.910963494399999618e+01 1.041080000000000041e+02 8.604120000000000346e+01
1.386594999999999978e+01 1.911010251519999770e+01 1.041069999999999993e+02 8.604080000000000439e+01
1.387027499999999947e+01 1.911057008639999921e+01 1.041069999999999993e+02 8.604089999999999350e+01
1.387460000000000093e+01 1.911103765759999717e+01 1.041059999999999945e+02 8.604030000000000200e+01
1.387892500000000062e+01 1.911153445200000078e+01 1.041059999999999945e+02 8.604030000000000200e+01
1.388325000000000031e+01 1.911200202320000230e+01 1.041059999999999945e+02 8.603969999999999629e+01
1.388757500000000000e+01 1.911249881759999880e+01 1.041050000000000040e+02 8.603959999999999297e+01
1.389190000000000147e+01 1.911296638880000032e+01 1.041050000000000040e+02 8.603900000000000148e+01
1.389622500000000116e+01 1.911343395999999828e+01 1.041050000000000040e+02 8.603879999999999484e+01
1.390055000000000085e+01 1.911393075439999834e+01 1.041050000000000040e+02 8.603830000000000666e+01
1.390487500000000054e+01 1.911439832559999985e+01 1.041050000000000040e+02 8.603810000000000002e+01
1.390920000000000201e+01 1.911486589679999781e+01 1.041050000000000040e+02 8.603759999999999764e+01
1.391352500000000170e+01 1.911536269120000142e+01 1.041050000000000040e+02 8.603740000000000521e+01
1.391784999999999961e+01 1.911583026239999938e+01 1.041050000000000040e+02 8.603700000000000614e+01
1.392217499999999930e+01 1.911629783359999735e+01 1.041050000000000040e+02 8.603669999999999618e+01
1.392650000000000077e+01 1.911676540479999886e+01 1.041050000000000040e+02 8.603629999999999711e+01
1.393082500000000046e+01 1.911726219919999892e+01 1.041050000000000040e+02 8.603610000000000468e+01
1.393515000000000015e+01 1.911772977040000043e+01 1.041050000000000040e+02 8.603560000000000230e+01
1.393947499999999984e+01 1.911819734160000195e+01 1.041050000000000040e+02 8.603539999999999566e+01
1.394380000000000130e+01 1.911866491279999636e+01 1.041050000000000040e+02 8.603499999999999659e+01
1.394812500000000099e+01 1.911913248399999787e+01 1.041050000000000040e+02 8.603480000000000416e+01
1.395245000000000068e+01 1.911974617119999920e+01 1.041099999999999994e+02 8.603919999999999391e+01
1.395677500000000038e+01 1.912015529599999653e+01 1.041119999999999948e+02 8.603889999999999816e+01
1.396110000000000184e+01 1.912059364399999950e+01 1.041089999999999947e+02 8.604019999999999868e+01
1.396542500000000153e+01 1.912106121519999746e+01 1.041080000000000041e+02 8.604019999999999868e+01
1.396975000000000122e+01 1.912149956319999689e+01 1.041069999999999993e+02 8.604049999999999443e+01
1.397407499999999914e+01 1.912196713439999840e+01 1.041059999999999945e+02 8.604019999999999868e+01
1.397840000000000060e+01 1.912243470559999992e+01 1.041050000000000040e+02 8.604019999999999868e+01
1.398272500000000029e+01 1.912290227679999788e+01 1.041050000000000040e+02 8.603979999999999961e+01
1.398704999999999998e+01 1.912336984799999939e+01 1.041050000000000040e+02 8.603959999999999297e+01
1.399137499999999967e+01 1.912383741920000091e+01 1.041050000000000040e+02 8.603919999999999391e+01
1.399570000000000114e+01 1.912430499039999887e+01 1.041050000000000040e+02 8.603889999999999816e+01
1.400002500000000083e+01 1.912477256159999683e+01 1.041050000000000040e+02 8.603849999999999909e+01
1.400435000000000052e+01 1.912526935600000044e+01 1.041039999999999992e+02 8.603820000000000334e+01
1.400867500000000021e+01 1.912573692719999841e+01 1.041039999999999992e+02 8.603789999999999338e+01
1.401300000000000168e+01 1.912620449839999992e+01 1.041039999999999992e+02 8.603749999999999432e+01
1.401732500000000137e+01 1.912664284639999934e+01 1.041039999999999992e+02 8.603719999999999857e+01
1.402165000000000106e+01 1.912711041760000086e+01 1.041039999999999992e+02 8.603679999999999950e+01
1.402597500000000075e+01 1.912757798879999882e+01 1.041039999999999992e+02 8.603660000000000707e+01
1.403030000000000221e+01 1.912804555999999678e+01 1.041039999999999992e+02 8.603619999999999379e+01
1.403462500000000190e+01 1.912851313119999830e+01 1.041039999999999992e+02 8.603589999999999804e+01
1.403894999999999982e+01 1.912898070239999981e+01 1.041039999999999992e+02 8.603549999999999898e+01
1.404327499999999951e+01 1.912944827359999778e+01 1.041039999999999992e+02 8.603530000000000655e+01
1.404760000000000097e+01 1.912991584479999929e+01 1.041039999999999992e+02 8.603489999999999327e+01
1.405192500000000067e+01 1.913038341600000081e+01 1.041039999999999992e+02 8.603470000000000084e+01
1.405625000000000036e+01 1.913082176400000023e+01 1.041039999999999992e+02 8.603430000000000177e+01
1.406057500000000005e+01 1.913143545119999800e+01 1.041099999999999994e+02 8.604080000000000439e+01
1.406489999999999974e+01 1.913181535280000034e+01 1.041119999999999948e+02 8.604019999999999868e+01
1.406922500000000120e+01 1.913225370079999976e+01 1.041089999999999947e+02 8.604160000000000252e+01
1.407355000000000089e+01 1.913269204879999918e+01 1.041089999999999947e+02 8.604139999999999588e+01
1.407787500000000058e+01 1.913315962000000070e+01 1.041069999999999993e+02 8.604179999999999495e+01
1.408220000000000027e+01 1.913359796800000012e+01 1.041069999999999993e+02 8.604139999999999588e+01
1.408652500000000174e+01 1.913406553919999808e+01 1.041059999999999945e+02 8.604139999999999588e+01
1.409085000000000143e+01 1.913453311039999960e+01 1.041059999999999945e+02 8.604089999999999350e+01
1.409517499999999934e+01 1.913497145839999902e+01 1.041059999999999945e+02 8.604080000000000439e+01
1.409949999999999903e+01 1.913543902960000054e+01 1.041059999999999945e+02 8.604030000000000200e+01
1.410382500000000050e+01 1.913590660079999850e+01 1.041050000000000040e+02 8.604019999999999868e+01
1.410815000000000019e+01 1.913634494880000148e+01 1.041050000000000040e+02 8.603969999999999629e+01
1.411247499999999988e+01 1.913681251999999944e+01 1.041050000000000040e+02 8.603950000000000387e+01
1.411679999999999957e+01 1.913728009119999740e+01 1.041050000000000040e+02 8.603900000000000148e+01
1.412112500000000104e+01 1.913771843920000038e+01 1.041050000000000040e+02 8.603879999999999484e+01
1.412545000000000073e+01 1.913818601039999834e+01 1.041050000000000040e+02 8.603839999999999577e+01
1.412977500000000042e+01 1.913862435840000131e+01 1.041050000000000040e+02 8.603820000000000334e+01
1.413410000000000011e+01 1.913909192959999928e+01 1.041050000000000040e+02 8.603770000000000095e+01
1.413842500000000157e+01 1.913953027760000225e+01 1.041050000000000040e+02 8.603749999999999432e+01
1.414275000000000126e+01 1.913999784879999666e+01 1.041050000000000040e+02 8.603709999999999525e+01
1.414707500000000095e+01 1.914046541999999818e+01 1.041050000000000040e+02 8.603690000000000282e+01
1.415139999999999887e+01 1.914090376799999760e+01 1.041050000000000040e+02 8.603650000000000375e+01
1.415572500000000034e+01 1.914134211599999702e+01 1.041050000000000040e+02 8.603629999999999711e+01
1.416005000000000003e+01 1.914180968719999854e+01 1.041050000000000040e+02 8.603589999999999804e+01
1.416437499999999972e+01 1.914224803519999796e+01 1.041050000000000040e+02 8.603570000000000562e+01
1.416869999999999941e+01 1.914283249919999719e+01 1.041089999999999947e+02 8.603940000000000055e+01
1.417302500000000087e+01 1.914321240079999953e+01 1.041110000000000042e+02 8.603910000000000480e+01
1.417735000000000056e+01 1.914365074879999895e+01 1.041089999999999947e+02 8.604040000000000532e+01
1.418167500000000025e+01 1.914408909679999837e+01 1.041080000000000041e+02 8.604030000000000200e+01
1.418599999999999994e+01 1.914452744479999780e+01 1.041069999999999993e+02 8.604070000000000107e+01
1.419032500000000141e+01 1.914496579279999722e+01 1.041059999999999945e+02 8.604040000000000532e+01
1.419465000000000110e+01 1.914540414079999664e+01 1.041059999999999945e+02 8.604040000000000532e+01
1.419897500000000079e+01 1.914584248879999961e+01 1.041059999999999945e+02 8.604009999999999536e+01
1.420330000000000048e+01 1.914631005999999758e+01 1.041050000000000040e+02 8.603979999999999961e+01
1.420762500000000195e+01 1.914674840800000055e+01 1.041050000000000040e+02 8.603950000000000387e+01
1.421194999999999986e+01 1.914718675599999997e+01 1.041050000000000040e+02 8.603919999999999391e+01
1.421627499999999955e+01 1.914762510399999940e+01 1.041050000000000040e+02 8.603889999999999816e+01
1.422059999999999924e+01 1.914809267520000091e+01 1.041050000000000040e+02 8.603860000000000241e+01
1.422492500000000071e+01 1.914853102320000033e+01 1.041050000000000040e+02 8.603830000000000666e+01
1.422925000000000040e+01 1.914896937119999976e+01 1.041050000000000040e+02 8.603789999999999338e+01
1.423357500000000009e+01 1.914940771919999918e+01 1.041050000000000040e+02 8.603770000000000095e+01
1.423789999999999978e+01 1.914987529040000069e+01 1.041050000000000040e+02 8.603730000000000189e+01
1.424222500000000124e+01 1.915031363840000012e+01 1.041050000000000040e+02 8.603700000000000614e+01
1.424655000000000094e+01 1.915075198639999954e+01 1.041039999999999992e+02 8.603669999999999618e+01
1.425087500000000063e+01 1.915119033439999896e+01 1.041050000000000040e+02 8.603650000000000375e+01
1.425520000000000032e+01 1.915162868239999838e+01 1.041039999999999992e+02 8.603610000000000468e+01
1.425952500000000178e+01 1.915206703039999780e+01 1.041050000000000040e+02 8.603589999999999804e+01
1.426385000000000147e+01 1.915250537840000078e+01 1.041039999999999992e+02 8.603549999999999898e+01
1.426817500000000116e+01 1.915294372640000020e+01 1.041039999999999992e+02 8.603530000000000655e+01
1.427249999999999908e+01 1.915338207439999962e+01 1.041039999999999992e+02 8.603489999999999327e+01
1.427682500000000054e+01 1.915396653839999885e+01 1.041059999999999945e+02 8.603950000000000387e+01
1.428115000000000023e+01 1.915434643999999764e+01 1.041080000000000041e+02 8.603879999999999484e+01
1.428547499999999992e+01 1.915475556480000208e+01 1.041059999999999945e+02 8.604019999999999868e+01
1.428979999999999961e+01 1.915519391280000150e+01 1.041050000000000040e+02 8.604000000000000625e+01
1.429412500000000108e+01 1.915563226080000092e+01 1.041050000000000040e+02 8.604049999999999443e+01
1.429845000000000077e+01 1.915607060880000034e+01 1.041039999999999992e+02 8.604009999999999536e+01
1.430277500000000046e+01 1.915650895679999977e+01 1.041039999999999992e+02 8.604019999999999868e+01
1.430710000000000015e+01 1.915694730479999919e+01 1.041029999999999944e+02 8.603979999999999961e+01
1.431142500000000162e+01 1.915738565279999861e+01 1.041029999999999944e+02 8.603969999999999629e+01
1.431575000000000131e+01 1.915782400079999803e+01 1.041029999999999944e+02 8.603919999999999391e+01
1.432007500000000100e+01 1.915826234879999745e+01 1.041029999999999944e+02 8.603910000000000480e+01
1.432440000000000069e+01 1.915870069680000043e+01 1.041029999999999944e+02 8.603870000000000573e+01
1.432872500000000215e+01 1.915913904479999985e+01 1.041029999999999944e+02 8.603849999999999909e+01
1.433305000000000007e+01 1.915954816959999718e+01 1.041029999999999944e+02 8.603799999999999670e+01
1.433737499999999976e+01 1.915998651759999660e+01 1.041029999999999944e+02 8.603789999999999338e+01
1.434169999999999945e+01 1.916042486559999958e+01 1.041029999999999944e+02 8.603749999999999432e+01
1.434602500000000092e+01 1.916086321359999900e+01 1.041029999999999944e+02 8.603730000000000189e+01
1.435035000000000061e+01 1.916130156160000197e+01 1.041029999999999944e+02 8.603690000000000282e+01
1.435467500000000030e+01 1.916173990960000140e+01 1.041029999999999944e+02 8.603669999999999618e+01
1.435899999999999999e+01 1.916217825760000082e+01 1.041029999999999944e+02 8.603629999999999711e+01
1.436332500000000145e+01 1.916261660560000024e+01 1.041029999999999944e+02 8.603610000000000468e+01
1.436765000000000114e+01 1.916305495359999966e+01 1.041029999999999944e+02 8.603570000000000562e+01
1.437197500000000083e+01 1.916346407839999699e+01 1.041029999999999944e+02 8.603549999999999898e+01
1.437630000000000052e+01 1.916390242639999997e+01 1.041029999999999944e+02 8.603520000000000323e+01
1.438062500000000199e+01 1.916434077439999939e+01 1.041029999999999944e+02 8.603499999999999659e+01
1.438495000000000168e+01 1.916489601520000008e+01 1.041110000000000042e+02 8.603849999999999909e+01
1.438927499999999959e+01 1.916527591679999887e+01 1.041119999999999948e+02 8.603820000000000334e+01
1.439359999999999928e+01 1.916565581839999766e+01 1.041089999999999947e+02 8.603959999999999297e+01
1.439792500000000075e+01 1.916606494319999854e+01 1.041089999999999947e+02 8.603950000000000387e+01
1.440225000000000044e+01 1.916650329119999796e+01 1.041069999999999993e+02 8.603990000000000293e+01
1.440657500000000013e+01 1.916691241599999884e+01 1.041069999999999993e+02 8.603959999999999297e+01
1.441089999999999982e+01 1.916735076399999826e+01 1.041059999999999945e+02 8.603959999999999297e+01
1.441522500000000129e+01 1.916778911199999769e+01 1.041059999999999945e+02 8.603929999999999723e+01
1.441955000000000098e+01 1.916819823679999857e+01 1.041050000000000040e+02 8.603910000000000480e+01
1.442387500000000067e+01 1.916863658480000154e+01 1.041050000000000040e+02 8.603879999999999484e+01
1.442820000000000036e+01 1.916907493280000097e+01 1.041050000000000040e+02 8.603849999999999909e+01
1.443252500000000182e+01 1.916948405759999829e+01 1.041050000000000040e+02 8.603820000000000334e+01
1.443685000000000151e+01 1.916992240559999772e+01 1.041050000000000040e+02 8.603789999999999338e+01
1.444117500000000121e+01 1.917036075359999714e+01 1.041050000000000040e+02 8.603759999999999764e+01
1.444549999999999912e+01 1.917076987840000157e+01 1.041050000000000040e+02 8.603730000000000189e+01
1.444982500000000059e+01 1.917120822640000100e+01 1.041050000000000040e+02 8.603700000000000614e+01
1.445415000000000028e+01 1.917161735119999832e+01 1.041050000000000040e+02 8.603669999999999618e+01
1.445847499999999997e+01 1.917205569919999775e+01 1.041050000000000040e+02 8.603650000000000375e+01
1.446279999999999966e+01 1.917249404719999717e+01 1.041050000000000040e+02 8.603619999999999379e+01
1.446712500000000112e+01 1.917290317200000160e+01 1.041050000000000040e+02 8.603589999999999804e+01
1.447145000000000081e+01 1.917334152000000103e+01 1.041050000000000040e+02 8.603560000000000230e+01
1.447577500000000050e+01 1.917375064479999835e+01 1.041050000000000040e+02 8.603539999999999566e+01
1.448010000000000019e+01 1.917418899279999778e+01 1.041050000000000040e+02 8.603509999999999991e+01
1.448442500000000166e+01 1.917459811759999866e+01 1.041050000000000040e+02 8.603489999999999327e+01
1.448875000000000135e+01 1.917500724239999954e+01 1.041050000000000040e+02 8.603449999999999420e+01
1.449307500000000104e+01 1.917556248320000023e+01 1.041119999999999948e+02 8.603879999999999484e+01
1.449740000000000073e+01 1.917591316160000048e+01 1.041129999999999995e+02 8.603839999999999577e+01
1.450172500000000220e+01 1.917632228639999781e+01 1.041110000000000042e+02 8.603979999999999961e+01
1.450605000000000011e+01 1.917673141119999869e+01 1.041099999999999994e+02 8.603969999999999629e+01
1.451037499999999980e+01 1.917714053599999957e+01 1.041089999999999947e+02 8.604019999999999868e+01
1.451469999999999949e+01 1.917754966080000045e+01 1.041089999999999947e+02 8.603979999999999961e+01
1.451902500000000096e+01 1.917795878559999778e+01 1.041080000000000041e+02 8.604000000000000625e+01
1.452335000000000065e+01 1.917839713359999720e+01 1.041080000000000041e+02 8.603950000000000387e+01
1.452767500000000034e+01 1.917880625839999809e+01 1.041069999999999993e+02 8.603950000000000387e+01
1.453200000000000003e+01 1.917924460640000106e+01 1.041069999999999993e+02 8.603900000000000148e+01
1.453632500000000149e+01 1.917965373119999839e+01 1.041069999999999993e+02 8.603889999999999816e+01
1.454065000000000119e+01 1.918006285599999927e+01 1.041069999999999993e+02 8.603849999999999909e+01
1.454497500000000088e+01 1.918050120399999869e+01 1.041069999999999993e+02 8.603830000000000666e+01
1.454930000000000057e+01 1.918091032879999958e+01 1.041069999999999993e+02 8.603789999999999338e+01
1.455362500000000203e+01 1.918131945359999690e+01 1.041069999999999993e+02 8.603770000000000095e+01
1.455795000000000172e+01 1.918175780159999988e+01 1.041069999999999993e+02 8.603730000000000189e+01
1.456227500000000141e+01 1.918216692640000076e+01 1.041069999999999993e+02 8.603719999999999857e+01
1.456659999999999933e+01 1.918257605119999809e+01 1.041069999999999993e+02 8.603679999999999950e+01
1.457092500000000079e+01 1.918298517599999897e+01 1.041069999999999993e+02 8.603660000000000707e+01
1.457525000000000048e+01 1.918342352399999839e+01 1.041069999999999993e+02 8.603619999999999379e+01
1.457957500000000017e+01 1.918383264879999928e+01 1.041069999999999993e+02 8.603610000000000468e+01
1.458389999999999986e+01 1.918424177359999661e+01 1.041069999999999993e+02 8.603570000000000562e+01
1.458822500000000133e+01 1.918465089840000104e+01 1.041069999999999993e+02 8.603560000000000230e+01
1.459255000000000102e+01 1.918506002319999837e+01 1.041069999999999993e+02 8.603520000000000323e+01
1.459687500000000071e+01 1.918546914799999925e+01 1.041069999999999993e+02 8.603499999999999659e+01
1.460120000000000040e+01 1.918599516560000140e+01 1.041099999999999994e+02 8.603889999999999816e+01
1.460552500000000009e+01 1.918637506719999664e+01 1.041119999999999948e+02 8.603849999999999909e+01
1.460985000000000156e+01 1.918675496879999898e+01 1.041099999999999994e+02 8.603979999999999961e+01
1.461417500000000125e+01 1.918716409359999631e+01 1.041089999999999947e+02 8.603979999999999961e+01
1.461850000000000094e+01 1.918754399519999865e+01 1.041080000000000041e+02 8.604009999999999536e+01
1.462282499999999885e+01 1.918795311999999953e+01 1.041080000000000041e+02 8.603990000000000293e+01
1.462715000000000032e+01 1.918836224480000041e+01 1.041069999999999993e+02 8.603990000000000293e+01
1.463147500000000001e+01 1.918877136959999774e+01 1.041069999999999993e+02 8.603959999999999297e+01
1.463579999999999970e+01 1.918920971759999716e+01 1.041069999999999993e+02 8.603940000000000055e+01
1.464012499999999939e+01 1.918961884240000160e+01 1.041069999999999993e+02 8.603910000000000480e+01
1.464445000000000086e+01 1.919002796719999893e+01 1.041059999999999945e+02 8.603879999999999484e+01
1.464877500000000055e+01 1.919043709199999626e+01 1.041059999999999945e+02 8.603860000000000241e+01
1.465310000000000024e+01 1.919084621680000069e+01 1.041059999999999945e+02 8.603830000000000666e+01
1.465742499999999993e+01 1.919125534159999802e+01 1.041059999999999945e+02 8.603799999999999670e+01
1.466175000000000139e+01 1.919166446639999890e+01 1.041059999999999945e+02 8.603770000000000095e+01
1.466607500000000108e+01 1.919207359119999978e+01 1.041059999999999945e+02 8.603749999999999432e+01
1.467040000000000077e+01 1.919248271599999711e+01 1.041059999999999945e+02 8.603719999999999857e+01
1.467472500000000046e+01 1.919289184080000155e+01 1.041059999999999945e+02 8.603690000000000282e+01
1.467905000000000193e+01 1.919330096559999888e+01 1.041059999999999945e+02 8.603660000000000707e+01
1.468337499999999984e+01 1.919371009039999620e+01 1.041059999999999945e+02 8.603640000000000043e+01
1.468769999999999953e+01 1.919408999199999855e+01 1.041059999999999945e+02 8.603610000000000468e+01
1.469202499999999922e+01 1.919449911679999943e+01 1.041059999999999945e+02 8.603589999999999804e+01
1.469635000000000069e+01 1.919490824160000031e+01 1.041059999999999945e+02 8.603560000000000230e+01
1.470067500000000038e+01 1.919531736639999764e+01 1.041059999999999945e+02 8.603539999999999566e+01
1.470500000000000007e+01 1.919572649119999852e+01 1.041059999999999945e+02 8.603509999999999991e+01
1.470932499999999976e+01 1.919622328559999858e+01 1.041099999999999994e+02 8.603889999999999816e+01
1.471365000000000123e+01 1.919657396399999882e+01 1.041119999999999948e+02 8.603830000000000666e+01
1.471797500000000092e+01 1.919698308879999971e+01 1.041099999999999994e+02 8.603959999999999297e+01
1.472230000000000061e+01 1.919736299039999849e+01 1.041089999999999947e+02 8.603950000000000387e+01
1.472662500000000030e+01 1.919774289200000084e+01 1.041080000000000041e+02 8.604000000000000625e+01
1.473095000000000176e+01 1.919815201679999817e+01 1.041069999999999993e+02 8.603959999999999297e+01
1.473527500000000146e+01 1.919856114159999905e+01 1.041069999999999993e+02 8.603979999999999961e+01
1.473959999999999937e+01 1.919894104319999784e+01 1.041069999999999993e+02 8.603940000000000055e+01
1.474392499999999906e+01 1.919935016799999872e+01 1.041059999999999945e+02 8.603929999999999723e+01
1.474825000000000053e+01 1.919975929279999960e+01 1.041059999999999945e+02 8.603889999999999816e+01
1.475257500000000022e+01 1.920016841760000048e+01 1.041059999999999945e+02 8.603879999999999484e+01
1.475689999999999991e+01 1.920054831919999927e+01 1.041059999999999945e+02 8.603839999999999577e+01
1.476122499999999960e+01 1.920095744400000015e+01 1.041059999999999945e+02 8.603820000000000334e+01
1.476555000000000106e+01 1.920136656879999748e+01 1.041059999999999945e+02 8.603780000000000427e+01
1.476987500000000075e+01 1.920177569359999836e+01 1.041059999999999945e+02 8.603770000000000095e+01
1.477420000000000044e+01 1.920215559519999715e+01 1.041059999999999945e+02 8.603730000000000189e+01
1.477852500000000013e+01 1.920256471999999803e+01 1.041059999999999945e+02 8.603719999999999857e+01
1.478285000000000160e+01 1.920297384479999891e+01 1.041059999999999945e+02 8.603679999999999950e+01
1.478717500000000129e+01 1.920335374640000126e+01 1.041059999999999945e+02 8.603660000000000707e+01
1.479150000000000098e+01 1.920376287119999859e+01 1.041059999999999945e+02 8.603629999999999711e+01
1.479582500000000067e+01 1.920414277280000093e+01 1.041059999999999945e+02 8.603610000000000468e+01
1.480015000000000214e+01 1.920455189759999826e+01 1.041059999999999945e+02 8.603579999999999472e+01
1.480447500000000005e+01 1.920493179920000060e+01 1.041059999999999945e+02 8.603570000000000562e+01
1.480879999999999974e+01 1.920534092399999793e+01 1.041059999999999945e+02 8.603530000000000655e+01
1.481312499999999943e+01 1.920575004879999881e+01 1.041059999999999945e+02 8.603520000000000323e+01
1.481745000000000090e+01 1.920624684319999886e+01 1.041099999999999994e+02 8.603860000000000241e+01
1.482177500000000059e+01 1.920656829839999702e+01 1.041110000000000042e+02 8.603830000000000666e+01
1.482610000000000028e+01 1.920694819999999936e+01 1.041089999999999947e+02 8.603950000000000387e+01
1.483042499999999997e+01 1.920732810160000170e+01 1.041080000000000041e+02 8.603959999999999297e+01
1.483475000000000144e+01 1.920770800319999694e+01 1.041069999999999993e+02 8.603990000000000293e+01
1.483907500000000113e+01 1.920808790479999928e+01 1.041069999999999993e+02 8.603969999999999629e+01
1.484340000000000082e+01 1.920849702959999661e+01 1.041059999999999945e+02 8.603969999999999629e+01
1.484772500000000051e+01 1.920887693119999895e+01 1.041059999999999945e+02 8.603950000000000387e+01
1.485205000000000197e+01 1.920928605599999983e+01 1.041059999999999945e+02 8.603929999999999723e+01
1.485637500000000166e+01 1.920966595759999862e+01 1.041059999999999945e+02 8.603900000000000148e+01
1.486069999999999958e+01 1.921007508239999950e+01 1.041050000000000040e+02 8.603879999999999484e+01
1.486502499999999927e+01 1.921045498399999829e+01 1.041050000000000040e+02 8.603849999999999909e+01
1.486935000000000073e+01 1.921086410879999917e+01 1.041050000000000040e+02 8.603830000000000666e+01
1.487367500000000042e+01 1.921124401039999796e+01 1.041050000000000040e+02 8.603799999999999670e+01
1.487800000000000011e+01 1.921162391200000030e+01 1.041050000000000040e+02 8.603780000000000427e+01
1.488232499999999980e+01 1.921203303679999763e+01 1.041050000000000040e+02 8.603749999999999432e+01
1.488665000000000127e+01 1.921241293839999997e+01 1.041050000000000040e+02 8.603719999999999857e+01
1.489097500000000096e+01 1.921279283999999876e+01 1.041050000000000040e+02 8.603700000000000614e+01
1.489530000000000065e+01 1.921320196479999964e+01 1.041050000000000040e+02 8.603679999999999950e+01
1.489962500000000034e+01 1.921358186639999843e+01 1.041050000000000040e+02 8.603660000000000707e+01
1.490395000000000181e+01 1.921396176800000077e+01 1.041050000000000040e+02 8.603629999999999711e+01
1.490827500000000150e+01 1.921437089279999810e+01 1.041050000000000040e+02 8.603610000000000468e+01
1.491260000000000119e+01 1.921475079440000044e+01 1.041050000000000040e+02 8.603579999999999472e+01
1.491692499999999910e+01 1.921513069599999923e+01 1.041050000000000040e+02 8.603560000000000230e+01
1.492125000000000057e+01 1.921551059759999802e+01 1.041050000000000040e+02 8.603539999999999566e+01
1.492557500000000026e+01 1.921600739200000163e+01 1.041089999999999947e+02 8.603889999999999816e+01
1.492989999999999995e+01 1.921635807040000188e+01 1.041110000000000042e+02 8.603849999999999909e+01
1.493422499999999964e+01 1.921670874879999857e+01 1.041089999999999947e+02 8.603979999999999961e+01
1.493855000000000111e+01 1.921708865039999736e+01 1.041080000000000041e+02 8.603979999999999961e+01
1.494287500000000080e+01 1.921746855199999970e+01 1.041069999999999993e+02 8.604019999999999868e+01
1.494720000000000049e+01 1.921784845359999849e+01 1.041059999999999945e+02 8.603990000000000293e+01
1.495152500000000018e+01 1.921822835519999728e+01 1.041059999999999945e+02 8.604000000000000625e+01
1.495585000000000164e+01 1.921860825679999962e+01 1.041050000000000040e+02 8.603959999999999297e+01
1.496017500000000133e+01 1.921898815839999841e+01 1.041050000000000040e+02 8.603959999999999297e+01
1.496450000000000102e+01 1.921936806000000075e+01 1.041050000000000040e+02 8.603919999999999391e+01
1.496882500000000071e+01 1.921977718479999808e+01 1.041050000000000040e+02 8.603910000000000480e+01
1.497315000000000218e+01 1.922015708640000042e+01 1.041050000000000040e+02 8.603870000000000573e+01
1.497747500000000009e+01 1.922053698799999921e+01 1.041039999999999992e+02 8.603849999999999909e+01
1.498179999999999978e+01 1.922091688959999800e+01 1.041039999999999992e+02 8.603820000000000334e+01
1.498612499999999947e+01 1.922132601439999888e+01 1.041039999999999992e+02 8.603799999999999670e+01
1.499045000000000094e+01 1.922170591599999767e+01 1.041039999999999992e+02 8.603770000000000095e+01
1.499477500000000063e+01 1.922208581760000001e+01 1.041039999999999992e+02 8.603759999999999764e+01
1.499910000000000032e+01 1.922246571919999880e+01 1.041039999999999992e+02 8.603719999999999857e+01
1.500342500000000001e+01 1.922284562079999759e+01 1.041039999999999992e+02 8.603709999999999525e+01
1.500775000000000148e+01 1.922322552239999993e+01 1.041039999999999992e+02 8.603679999999999950e+01
1.501207500000000117e+01 1.922360542399999872e+01 1.041039999999999992e+02 8.603660000000000707e+01
1.501640000000000086e+01 1.922401454879999960e+01 1.041039999999999992e+02 8.603629999999999711e+01
1.502072500000000055e+01 1.922439445039999839e+01 1.041039999999999992e+02 8.603619999999999379e+01
1.502505000000000202e+01 1.922477435200000073e+01 1.041039999999999992e+02 8.603589999999999804e+01
1.502937500000000171e+01 1.922515425359999952e+01 1.041039999999999992e+02 8.603570000000000562e+01
1.503370000000000140e+01 1.922562182479999748e+01 1.041020000000000039e+02 8.603839999999999577e+01
1.503802499999999931e+01 1.922594327999999919e+01 1.041029999999999944e+02 8.603810000000000002e+01
1.504235000000000078e+01 1.922632318159999798e+01 1.041009999999999991e+02 8.603919999999999391e+01
1.504667500000000047e+01 1.922667385999999823e+01 1.040999999999999943e+02 8.603919999999999391e+01
1.505100000000000016e+01 1.922705376160000057e+01 1.040990000000000038e+02 8.603959999999999297e+01
1.505532499999999985e+01 1.922743366319999936e+01 1.040990000000000038e+02 8.603940000000000055e+01
1.505965000000000131e+01 1.922781356479999815e+01 1.040979999999999990e+02 8.603940000000000055e+01
1.506397500000000100e+01 1.922819346640000049e+01 1.040979999999999990e+02 8.603910000000000480e+01
1.506830000000000069e+01 1.922857336799999928e+01 1.040979999999999990e+02 8.603900000000000148e+01
1.507262500000000038e+01 1.922895326959999807e+01 1.040979999999999990e+02 8.603870000000000573e+01
1.507695000000000185e+01 1.922933317120000041e+01 1.040979999999999990e+02 8.603849999999999909e+01
1.508127500000000154e+01 1.922971307279999920e+01 1.040979999999999990e+02 8.603830000000000666e+01
1.508560000000000123e+01 1.923009297439999798e+01 1.040979999999999990e+02 8.603799999999999670e+01
1.508992500000000092e+01 1.923047287599999677e+01 1.040979999999999990e+02 8.603780000000000427e+01
1.509425000000000239e+01 1.923085277759999911e+01 1.040979999999999990e+02 8.603749999999999432e+01
1.509857500000000030e+01 1.923123267920000146e+01 1.040979999999999990e+02 8.603730000000000189e+01
1.510289999999999999e+01 1.923158335760000170e+01 1.040979999999999990e+02 8.603709999999999525e+01
1.510722499999999968e+01 1.923196325919999694e+01 1.040979999999999990e+02 8.603690000000000282e+01
1.511155000000000115e+01 1.923234316079999928e+01 1.040979999999999990e+02 8.603660000000000707e+01
1.511587500000000084e+01 1.923272306240000162e+01 1.040979999999999990e+02 8.603640000000000043e+01
1.512020000000000053e+01 1.923310296399999686e+01 1.040979999999999990e+02 8.603619999999999379e+01
1.512452500000000022e+01 1.923348286559999920e+01 1.040979999999999990e+02 8.603600000000000136e+01
1.512885000000000169e+01 1.923383354399999945e+01 1.040979999999999990e+02 8.603570000000000562e+01
1.513317500000000138e+01 1.923421344559999824e+01 1.040979999999999990e+02 8.603549999999999898e+01
1.513750000000000107e+01 1.923459334720000058e+01 1.040969999999999942e+02 8.603530000000000655e+01
1.514182500000000076e+01 1.923503169520000000e+01 1.040960000000000036e+02 8.603870000000000573e+01
1.514615000000000045e+01 1.923538237360000025e+01 1.040979999999999990e+02 8.603839999999999577e+01
1.515047500000000191e+01 1.923573305200000050e+01 1.040969999999999942e+02 8.603959999999999297e+01
1.515479999999999983e+01 1.923608373040000075e+01 1.040969999999999942e+02 8.603950000000000387e+01
1.515912499999999952e+01 1.923646363199999598e+01 1.040960000000000036e+02 8.603990000000000293e+01
1.516344999999999921e+01 1.923681431039999978e+01 1.040960000000000036e+02 8.603959999999999297e+01
1.516777500000000067e+01 1.923719421199999857e+01 1.040960000000000036e+02 8.603969999999999629e+01
1.517210000000000036e+01 1.923757411360000091e+01 1.040960000000000036e+02 8.603940000000000055e+01
1.517642500000000005e+01 1.923792479199999761e+01 1.040960000000000036e+02 8.603929999999999723e+01
1.518074999999999974e+01 1.923830469359999995e+01 1.040949999999999989e+02 8.603900000000000148e+01
1.518507500000000121e+01 1.923868459519999874e+01 1.040949999999999989e+02 8.603889999999999816e+01
1.518940000000000090e+01 1.923903527359999899e+01 1.040949999999999989e+02 8.603849999999999909e+01
1.519372500000000059e+01 1.923941517519999778e+01 1.040949999999999989e+02 8.603839999999999577e+01
1.519805000000000028e+01 1.923979507680000012e+01 1.040949999999999989e+02 8.603799999999999670e+01
1.520237500000000175e+01 1.924017497839999891e+01 1.040949999999999989e+02 8.603789999999999338e+01
1.520670000000000144e+01 1.924052565679999915e+01 1.040949999999999989e+02 8.603759999999999764e+01
1.521102499999999935e+01 1.924090555839999794e+01 1.040949999999999989e+02 8.603749999999999432e+01
1.521534999999999904e+01 1.924128546000000028e+01 1.040949999999999989e+02 8.603709999999999525e+01
1.521967500000000051e+01 1.924163613840000053e+01 1.040949999999999989e+02 8.603700000000000614e+01
1.522400000000000020e+01 1.924201603999999932e+01 1.040949999999999989e+02 8.603669999999999618e+01
1.522832499999999989e+01 1.924239594159999811e+01 1.040949999999999989e+02 8.603660000000000707e+01
1.523264999999999958e+01 1.924274661999999836e+01 1.040949999999999989e+02 8.603629999999999711e+01
1.523697500000000105e+01 1.924312652159999715e+01 1.040949999999999989e+02 8.603619999999999379e+01
1.524130000000000074e+01 1.924347719999999740e+01 1.040949999999999989e+02 8.603589999999999804e+01
1.524562500000000043e+01 1.924385710159999974e+01 1.040949999999999989e+02 8.603570000000000562e+01
1.524995000000000012e+01 1.924426622639999707e+01 1.041039999999999992e+02 8.603889999999999816e+01
1.525427500000000158e+01 1.924458768159999877e+01 1.041039999999999992e+02 8.603849999999999909e+01
1.525860000000000127e+01 1.924493835999999902e+01 1.041020000000000039e+02 8.603959999999999297e+01
1.526292500000000096e+01 1.924528903839999927e+01 1.041020000000000039e+02 8.603969999999999629e+01
1.526725000000000065e+01 1.924563971679999952e+01 1.041009999999999991e+02 8.604000000000000625e+01
1.527157500000000034e+01 1.924599039519999977e+01 1.040999999999999943e+02 8.603979999999999961e+01
1.527590000000000003e+01 1.924637029680000211e+01 1.040999999999999943e+02 8.603979999999999961e+01
1.528022499999999972e+01 1.924672097519999880e+01 1.040999999999999943e+02 8.603959999999999297e+01
1.528454999999999941e+01 1.924710087679999759e+01 1.040990000000000038e+02 8.603940000000000055e+01
1.528887500000000088e+01 1.924745155519999784e+01 1.040990000000000038e+02 8.603919999999999391e+01
1.529320000000000057e+01 1.924783145680000018e+01 1.040990000000000038e+02 8.603900000000000148e+01
1.529752500000000026e+01 1.924818213520000043e+01 1.040990000000000038e+02 8.603879999999999484e+01
1.530184999999999995e+01 1.924853281359999713e+01 1.040990000000000038e+02 8.603849999999999909e+01
1.530617500000000142e+01 1.924891271519999947e+01 1.040990000000000038e+02 8.603830000000000666e+01
1.531050000000000111e+01 1.924926339359999972e+01 1.040990000000000038e+02 8.603810000000000002e+01
1.531482500000000080e+01 1.924964329520000206e+01 1.040990000000000038e+02 8.603789999999999338e+01
1.531915000000000049e+01 1.924999397359999875e+01 1.040990000000000038e+02 8.603770000000000095e+01
1.532347500000000196e+01 1.925034465199999900e+01 1.040990000000000038e+02 8.603749999999999432e+01
1.532780000000000165e+01 1.925072455359999779e+01 1.040990000000000038e+02 8.603730000000000189e+01
1.533212499999999956e+01 1.925107523199999804e+01 1.040990000000000038e+02 8.603709999999999525e+01
1.533644999999999925e+01 1.925145513360000038e+01 1.040990000000000038e+02 8.603679999999999950e+01
1.534077500000000072e+01 1.925180581199999708e+01 1.040990000000000038e+02 8.603669999999999618e+01
1.534510000000000041e+01 1.925215649039999732e+01 1.040990000000000038e+02 8.603650000000000375e+01
1.534942500000000010e+01 1.925253639199999967e+01 1.040990000000000038e+02 8.603629999999999711e+01
1.535374999999999979e+01 1.925288707039999991e+01 1.040990000000000038e+02 8.603610000000000468e+01
1.535807500000000125e+01 1.925329619519999724e+01 1.041039999999999992e+02 8.603900000000000148e+01
1.536240000000000094e+01 1.925361765039999895e+01 1.041050000000000040e+02 8.603849999999999909e+01
1.536672500000000063e+01 1.925393910560000066e+01 1.041029999999999944e+02 8.603969999999999629e+01
1.537105000000000032e+01 1.925428978399999735e+01 1.041020000000000039e+02 8.603959999999999297e+01
1.537537500000000179e+01 1.925464046239999760e+01 1.041009999999999991e+02 8.604009999999999536e+01
1.537970000000000148e+01 1.925499114079999785e+01 1.041009999999999991e+02 8.603979999999999961e+01
1.538402500000000117e+01 1.925534181919999810e+01 1.040999999999999943e+02 8.603990000000000293e+01
1.538834999999999908e+01 1.925569249759999835e+01 1.040999999999999943e+02 8.603950000000000387e+01
1.539267500000000055e+01 1.925604317599999860e+01 1.040999999999999943e+02 8.603950000000000387e+01
1.539700000000000024e+01 1.925642307759999738e+01 1.040999999999999943e+02 8.603919999999999391e+01
1.540132499999999993e+01 1.925677375599999763e+01 1.040999999999999943e+02 8.603910000000000480e+01
1.540564999999999962e+01 1.925712443439999788e+01 1.040999999999999943e+02 8.603879999999999484e+01
1.540997500000000109e+01 1.925747511279999813e+01 1.040999999999999943e+02 8.603870000000000573e+01
1.541430000000000078e+01 1.925782579119999838e+01 1.040999999999999943e+02 8.603830000000000666e+01
1.541862500000000047e+01 1.925817646959999863e+01 1.040990000000000038e+02 8.603820000000000334e+01
1.542295000000000016e+01 1.925852714799999887e+01 1.040990000000000038e+02 8.603789999999999338e+01
1.542727500000000163e+01 1.925890704959999766e+01 1.040990000000000038e+02 8.603780000000000427e+01
1.543160000000000132e+01 1.925925772799999791e+01 1.040990000000000038e+02 8.603749999999999432e+01
1.543592500000000101e+01 1.925960840639999816e+01 1.040990000000000038e+02 8.603740000000000521e+01
1.544025000000000070e+01 1.925995908479999841e+01 1.040990000000000038e+02 8.603709999999999525e+01
1.544457500000000216e+01 1.926030976319999866e+01 1.040990000000000038e+02 8.603700000000000614e+01
1.544890000000000008e+01 1.926066044159999890e+01 1.040990000000000038e+02 8.603669999999999618e+01
1.545322499999999977e+01 1.926101111999999915e+01 1.040990000000000038e+02 8.603660000000000707e+01
1.545754999999999946e+01 1.926136179839999940e+01 1.040990000000000038e+02 8.603629999999999711e+01
1.546187500000000092e+01 1.926171247679999965e+01 1.040990000000000038e+02 8.603619999999999379e+01
1.546620000000000061e+01 1.926212160160000053e+01 1.041059999999999945e+02 8.603910000000000480e+01
1.547052500000000030e+01 1.926244305679999869e+01 1.041069999999999993e+02 8.603879999999999484e+01
1.547484999999999999e+01 1.926276451199999684e+01 1.041050000000000040e+02 8.603990000000000293e+01
1.547917500000000146e+01 1.926308596719999855e+01 1.041039999999999992e+02 8.603990000000000293e+01
1.548350000000000115e+01 1.926343664559999880e+01 1.041029999999999944e+02 8.604030000000000200e+01
1.548782500000000084e+01 1.926378732399999905e+01 1.041029999999999944e+02 8.604009999999999536e+01
1.549215000000000053e+01 1.926413800239999929e+01 1.041020000000000039e+02 8.604009999999999536e+01
1.549647500000000200e+01 1.926448868079999954e+01 1.041020000000000039e+02 8.603990000000000293e+01
1.550080000000000169e+01 1.926481013599999770e+01 1.041020000000000039e+02 8.603979999999999961e+01
1.550512499999999960e+01 1.926516081439999795e+01 1.041020000000000039e+02 8.603959999999999297e+01
1.550944999999999929e+01 1.926551149279999819e+01 1.041020000000000039e+02 8.603940000000000055e+01
1.551377500000000076e+01 1.926586217119999844e+01 1.041020000000000039e+02 8.603919999999999391e+01
1.551810000000000045e+01 1.926621284959999869e+01 1.041020000000000039e+02 8.603900000000000148e+01
1.552242500000000014e+01 1.926656352799999894e+01 1.041020000000000039e+02 8.603879999999999484e+01
1.552674999999999983e+01 1.926691420639999919e+01 1.041020000000000039e+02 8.603860000000000241e+01
1.553107500000000130e+01 1.926726488479999944e+01 1.041020000000000039e+02 8.603839999999999577e+01
1.553540000000000099e+01 1.926758634000000114e+01 1.041020000000000039e+02 8.603820000000000334e+01
1.553972500000000068e+01 1.926793701839999784e+01 1.041020000000000039e+02 8.603799999999999670e+01
1.554405000000000037e+01 1.926828769679999809e+01 1.041020000000000039e+02 8.603780000000000427e+01
1.554837500000000183e+01 1.926863837519999834e+01 1.041020000000000039e+02 8.603759999999999764e+01
1.555270000000000152e+01 1.926898905359999858e+01 1.041020000000000039e+02 8.603740000000000521e+01
1.555702500000000121e+01 1.926933973199999883e+01 1.041020000000000039e+02 8.603719999999999857e+01
1.556135000000000090e+01 1.926966118719999699e+01 1.041020000000000039e+02 8.603700000000000614e+01
1.556567500000000237e+01 1.927001186559999724e+01 1.041020000000000039e+02 8.603690000000000282e+01
1.557000000000000028e+01 1.927036254399999748e+01 1.041020000000000039e+02 8.603660000000000707e+01
1.557432499999999997e+01 1.927077166879999837e+01 1.041050000000000040e+02 8.603940000000000055e+01
1.557864999999999966e+01 1.927106390080000153e+01 1.041059999999999945e+02 8.603910000000000480e+01
1.558297500000000113e+01 1.927138535599999969e+01 1.041039999999999992e+02 8.604040000000000532e+01
1.558730000000000082e+01 1.927170681119999784e+01 1.041039999999999992e+02 8.604040000000000532e+01
1.559162500000000051e+01 1.927205748959999809e+01 1.041029999999999944e+02 8.604080000000000439e+01
1.559595000000000020e+01 1.927237894479999980e+01 1.041020000000000039e+02 8.604059999999999775e+01
1.560027500000000167e+01 1.927272962320000005e+01 1.041020000000000039e+02 8.604070000000000107e+01
1.560460000000000136e+01 1.927305107839999820e+01 1.041020000000000039e+02 8.604040000000000532e+01
1.560892500000000105e+01 1.927340175679999845e+01 1.041009999999999991e+02 8.604040000000000532e+01
1.561325000000000074e+01 1.927375243519999870e+01 1.041009999999999991e+02 8.604009999999999536e+01
1.561757500000000221e+01 1.927407389040000041e+01 1.041009999999999991e+02 8.604000000000000625e+01
1.562190000000000190e+01 1.927442456880000066e+01 1.041009999999999991e+02 8.603969999999999629e+01
1.562622499999999981e+01 1.927477524720000090e+01 1.041009999999999991e+02 8.603959999999999297e+01
1.563054999999999950e+01 1.927509670239999906e+01 1.041009999999999991e+02 8.603929999999999723e+01
1.563487500000000097e+01 1.927544738079999931e+01 1.041009999999999991e+02 8.603919999999999391e+01
1.563920000000000066e+01 1.927576883599999746e+01 1.041009999999999991e+02 8.603889999999999816e+01
1.564352500000000035e+01 1.927611951439999771e+01 1.041009999999999991e+02 8.603879999999999484e+01
1.564785000000000004e+01 1.927647019279999796e+01 1.041009999999999991e+02 8.603849999999999909e+01
1.565217500000000150e+01 1.927679164799999967e+01 1.041009999999999991e+02 8.603839999999999577e+01
1.565650000000000119e+01 1.927714232639999992e+01 1.041009999999999991e+02 8.603820000000000334e+01
1.566082500000000088e+01 1.927749300480000016e+01 1.041009999999999991e+02 8.603810000000000002e+01
1.566515000000000057e+01 1.927781445999999832e+01 1.041009999999999991e+02 8.603780000000000427e+01
1.566947500000000204e+01 1.927816513839999857e+01 1.041009999999999991e+02 8.603770000000000095e+01
1.567380000000000173e+01 1.927848659360000028e+01 1.041009999999999991e+02 8.603740000000000521e+01
1.567812500000000142e+01 1.927883727200000052e+01 1.041009999999999991e+02 8.603740000000000521e+01
1.568244999999999933e+01 1.927921717359999576e+01 1.041050000000000040e+02 8.604000000000000625e+01
1.568677499999999903e+01 1.927950940559999893e+01 1.041059999999999945e+02 8.603979999999999961e+01
1.569110000000000049e+01 1.927983086080000064e+01 1.041050000000000040e+02 8.604080000000000439e+01
1.569542500000000018e+01 1.928015231599999879e+01 1.041039999999999992e+02 8.604080000000000439e+01
1.569974999999999987e+01 1.928047377119999695e+01 1.041029999999999944e+02 8.604110000000000014e+01
1.570407499999999956e+01 1.928082444959999719e+01 1.041029999999999944e+02 8.604099999999999682e+01
1.570840000000000103e+01 1.928114590479999890e+01 1.041020000000000039e+02 8.604099999999999682e+01
1.571272500000000072e+01 1.928146736000000061e+01 1.041020000000000039e+02 8.604080000000000439e+01
1.571705000000000041e+01 1.928181803839999731e+01 1.041020000000000039e+02 8.604059999999999775e+01
1.572137500000000010e+01 1.928213949359999901e+01 1.041020000000000039e+02 8.604040000000000532e+01
1.572570000000000157e+01 1.928249017199999926e+01 1.041020000000000039e+02 8.604019999999999868e+01
1.573002500000000126e+01 1.928281162720000097e+01 1.041020000000000039e+02 8.604009999999999536e+01
1.573435000000000095e+01 1.928316230559999767e+01 1.041020000000000039e+02 8.603979999999999961e+01
1.573867499999999886e+01 1.928348376079999937e+01 1.041020000000000039e+02 8.603969999999999629e+01
1.574300000000000033e+01 1.928380521600000108e+01 1.041020000000000039e+02 8.603950000000000387e+01
1.574732500000000002e+01 1.928415589440000133e+01 1.041020000000000039e+02 8.603929999999999723e+01
1.575164999999999971e+01 1.928447734959999949e+01 1.041020000000000039e+02 8.603910000000000480e+01
1.575597499999999940e+01 1.928482802799999973e+01 1.041020000000000039e+02 8.603889999999999816e+01
1.576030000000000086e+01 1.928514948319999789e+01 1.041020000000000039e+02 8.603870000000000573e+01
1.576462500000000055e+01 1.928547093839999960e+01 1.041020000000000039e+02 8.603860000000000241e+01
1.576895000000000024e+01 1.928582161679999984e+01 1.041020000000000039e+02 8.603839999999999577e+01
1.577327499999999993e+01 1.928614307199999800e+01 1.041020000000000039e+02 8.603820000000000334e+01
1.577760000000000140e+01 1.928646452719999971e+01 1.041020000000000039e+02 8.603799999999999670e+01
1.578192500000000109e+01 1.928681520559999996e+01 1.041020000000000039e+02 8.603789999999999338e+01
1.578625000000000078e+01 1.928713666079999811e+01 1.041020000000000039e+02 8.603770000000000095e+01
1.579057500000000047e+01 1.928751656240000045e+01 1.041029999999999944e+02 8.604040000000000532e+01
1.579490000000000194e+01 1.928780879439999651e+01 1.041039999999999992e+02 8.604000000000000625e+01
1.579922500000000163e+01 1.928810102639999968e+01 1.041029999999999944e+02 8.604120000000000346e+01
1.580354999999999954e+01 1.928842248159999784e+01 1.041020000000000039e+02 8.604110000000000014e+01
1.580787499999999923e+01 1.928874393679999955e+01 1.041009999999999991e+02 8.604160000000000252e+01
1.581220000000000070e+01 1.928906539199999770e+01 1.041009999999999991e+02 8.604130000000000678e+01
1.581652500000000039e+01 1.928938684719999941e+01 1.041009999999999991e+02 8.604139999999999588e+01
1.582085000000000008e+01 1.928973752559999966e+01 1.040999999999999943e+02 8.604110000000000014e+01
1.582517499999999977e+01 1.929005898079999781e+01 1.040999999999999943e+02 8.604110000000000014e+01
1.582950000000000124e+01 1.929038043599999952e+01 1.040999999999999943e+02 8.604080000000000439e+01
1.583382500000000093e+01 1.929070189120000123e+01 1.040999999999999943e+02 8.604070000000000107e+01
1.583815000000000062e+01 1.929102334639999938e+01 1.040999999999999943e+02 8.604040000000000532e+01
1.584247500000000031e+01 1.929137402479999963e+01 1.040999999999999943e+02 8.604040000000000532e+01
1.584680000000000177e+01 1.929169547999999779e+01 1.040999999999999943e+02 8.604009999999999536e+01
1.585112500000000146e+01 1.929201693519999949e+01 1.040999999999999943e+02 8.604000000000000625e+01
1.585545000000000115e+01 1.929233839039999765e+01 1.040999999999999943e+02 8.603969999999999629e+01
1.585977499999999907e+01 1.929265984559999936e+01 1.040999999999999943e+02 8.603959999999999297e+01
1.586410000000000053e+01 1.929301052399999961e+01 1.040999999999999943e+02 8.603929999999999723e+01
1.586842500000000022e+01 1.929333197919999776e+01 1.040999999999999943e+02 8.603929999999999723e+01
1.587274999999999991e+01 1.929365343439999947e+01 1.040999999999999943e+02 8.603900000000000148e+01
1.587707499999999960e+01 1.929397488960000118e+01 1.040999999999999943e+02 8.603889999999999816e+01
1.588140000000000107e+01 1.929429634479999933e+01 1.040999999999999943e+02 8.603870000000000573e+01
1.588572500000000076e+01 1.929461779999999749e+01 1.040999999999999943e+02 8.603860000000000241e+01
1.589005000000000045e+01 1.929493925519999920e+01 1.040999999999999943e+02 8.603830000000000666e+01
1.589437500000000014e+01 1.929526071039999735e+01 1.040999999999999943e+02 8.603830000000000666e+01
1.589870000000000161e+01 1.929564061199999969e+01 1.041039999999999992e+02 8.604049999999999443e+01
1.590302500000000130e+01 1.929593284399999931e+01 1.041050000000000040e+02 8.604030000000000200e+01
1.590735000000000099e+01 1.929622507599999892e+01 1.041029999999999944e+02 8.604130000000000678e+01
1.591167500000000068e+01 1.929651730799999854e+01 1.041029999999999944e+02 8.604139999999999588e+01
1.591600000000000215e+01 1.929683876319999669e+01 1.041020000000000039e+02 8.604170000000000584e+01
1.592032500000000006e+01 1.929716021839999840e+01 1.041020000000000039e+02 8.604160000000000252e+01
1.592464999999999975e+01 1.929748167360000011e+01 1.041009999999999991e+02 8.604160000000000252e+01
1.592897499999999944e+01 1.929780312879999826e+01 1.041009999999999991e+02 8.604139999999999588e+01
1.593330000000000091e+01 1.929812458399999997e+01 1.041009999999999991e+02 8.604130000000000678e+01
1.593762500000000060e+01 1.929844603919999813e+01 1.041009999999999991e+02 8.604110000000000014e+01
1.594195000000000029e+01 1.929876749439999983e+01 1.041009999999999991e+02 8.604099999999999682e+01
1.594627499999999998e+01 1.929908894959999799e+01 1.041009999999999991e+02 8.604080000000000439e+01
1.595060000000000144e+01 1.929941040479999614e+01 1.041009999999999991e+02 8.604059999999999775e+01
1.595492500000000113e+01 1.929973186000000140e+01 1.041009999999999991e+02 8.604040000000000532e+01
1.595925000000000082e+01 1.930005331519999956e+01 1.041009999999999991e+02 8.604030000000000200e+01
1.596357500000000051e+01 1.930037477039999771e+01 1.041009999999999991e+02 8.604009999999999536e+01
1.596790000000000198e+01 1.930069622559999942e+01 1.041009999999999991e+02 8.603990000000000293e+01
1.597222500000000167e+01 1.930101768079999758e+01 1.041009999999999991e+02 8.603979999999999961e+01
1.597654999999999959e+01 1.930133913599999929e+01 1.041009999999999991e+02 8.603959999999999297e+01
1.598087499999999928e+01 1.930163136799999890e+01 1.041009999999999991e+02 8.603940000000000055e+01
1.598520000000000074e+01 1.930195282320000061e+01 1.041009999999999991e+02 8.603919999999999391e+01
1.598952500000000043e+01 1.930227427839999876e+01 1.041009999999999991e+02 8.603910000000000480e+01
1.599385000000000012e+01 1.930259573359999692e+01 1.041009999999999991e+02 8.603889999999999816e+01
1.599817499999999981e+01 1.930291718879999863e+01 1.041009999999999991e+02 8.603879999999999484e+01
1.600250000000000128e+01 1.930323864400000033e+01 1.041009999999999991e+02 8.603860000000000241e+01
1.600682499999999919e+01 1.930358932239999703e+01 1.041029999999999944e+02 8.604139999999999588e+01
1.601115000000000066e+01 1.930385233119999810e+01 1.041039999999999992e+02 8.604110000000000014e+01
1.601547499999999857e+01 1.930414456320000127e+01 1.041029999999999944e+02 8.604219999999999402e+01
1.601980000000000004e+01 1.930446601839999943e+01 1.041020000000000039e+02 8.604219999999999402e+01
1.602412500000000151e+01 1.930475825039999904e+01 1.041020000000000039e+02 8.604259999999999309e+01
1.602844999999999942e+01 1.930507970559999720e+01 1.041009999999999991e+02 8.604240000000000066e+01
1.603277500000000089e+01 1.930540116079999891e+01 1.041009999999999991e+02 8.604250000000000398e+01
1.603710000000000235e+01 1.930569339279999852e+01 1.041009999999999991e+02 8.604219999999999402e+01
1.604142500000000027e+01 1.930601484800000023e+01 1.041009999999999991e+02 8.604219999999999402e+01
1.604575000000000173e+01 1.930633630319999838e+01 1.041009999999999991e+02 8.604189999999999827e+01
1.605007499999999965e+01 1.930665775839999654e+01 1.041009999999999991e+02 8.604179999999999495e+01
1.605440000000000111e+01 1.930694999039999971e+01 1.041009999999999991e+02 8.604149999999999920e+01
1.605872500000000258e+01 1.930727144559999786e+01 1.041009999999999991e+02 8.604149999999999920e+01
1.606305000000000049e+01 1.930759290079999957e+01 1.041009999999999991e+02 8.604120000000000346e+01
1.606737499999999841e+01 1.930791435599999772e+01 1.041009999999999991e+02 8.604110000000000014e+01
1.607169999999999987e+01 1.930820658800000089e+01 1.041009999999999991e+02 8.604080000000000439e+01
1.607602500000000134e+01 1.930852804319999905e+01 1.041009999999999991e+02 8.604080000000000439e+01
1.608034999999999926e+01 1.930884949840000075e+01 1.041009999999999991e+02 8.604049999999999443e+01
1.608467500000000072e+01 1.930914173039999682e+01 1.041009999999999991e+02 8.604040000000000532e+01
1.608900000000000219e+01 1.930946318559999852e+01 1.041009999999999991e+02 8.604019999999999868e+01
1.609332500000000010e+01 1.930978464080000023e+01 1.041009999999999991e+02 8.604009999999999536e+01
1.609765000000000157e+01 1.931007687279999985e+01 1.041009999999999991e+02 8.603990000000000293e+01
1.610197499999999948e+01 1.931039832799999800e+01 1.041009999999999991e+02 8.603979999999999961e+01
1.610630000000000095e+01 1.931071978319999971e+01 1.041009999999999991e+02 8.603959999999999297e+01
1.611062500000000242e+01 1.931101201519999933e+01 1.041009999999999991e+02 8.603950000000000387e+01
1.611495000000000033e+01 1.931136269359999957e+01 1.041020000000000039e+02 8.604250000000000398e+01
1.611927500000000180e+01 1.931162570239999710e+01 1.041029999999999944e+02 8.604240000000000066e+01
1.612360000000000326e+01 1.931191793440000026e+01 1.041020000000000039e+02 8.604349999999999454e+01
1.612792500000000118e+01 1.931221016639999988e+01 1.041009999999999991e+02 8.604359999999999786e+01
1.613224999999999909e+01 1.931250239839999594e+01 1.040999999999999943e+02 8.604389999999999361e+01
1.613657500000000056e+01 1.931282385360000120e+01 1.040999999999999943e+02 8.604380000000000450e+01
1.614090000000000202e+01 1.931311608559999726e+01 1.040999999999999943e+02 8.604380000000000450e+01
1.614522499999999994e+01 1.931343754079999897e+01 1.040999999999999943e+02 8.604370000000000118e+01
1.614955000000000140e+01 1.931372977280000214e+01 1.040999999999999943e+02 8.604359999999999786e+01
1.615387499999999932e+01 1.931405122800000029e+01 1.040999999999999943e+02 8.604340000000000543e+01
1.615820000000000078e+01 1.931434345999999991e+01 1.040999999999999943e+02 8.604319999999999879e+01
1.616252500000000225e+01 1.931466491519999806e+01 1.040999999999999943e+02 8.604300000000000637e+01
1.616685000000000016e+01 1.931495714720000123e+01 1.040999999999999943e+02 8.604279999999999973e+01
1.617117500000000163e+01 1.931527860239999939e+01 1.040999999999999943e+02 8.604269999999999641e+01
1.617550000000000310e+01 1.931560005759999754e+01 1.040999999999999943e+02 8.604250000000000398e+01
1.617982500000000101e+01 1.931589228959999716e+01 1.040999999999999943e+02 8.604240000000000066e+01
1.618414999999999893e+01 1.931618452160000032e+01 1.040999999999999943e+02 8.604219999999999402e+01
1.618847500000000039e+01 1.931650597679999848e+01 1.040999999999999943e+02 8.604210000000000491e+01
1.619280000000000186e+01 1.931679820879999809e+01 1.040999999999999943e+02 8.604179999999999495e+01
1.619712499999999977e+01 1.931711966399999980e+01 1.040999999999999943e+02 8.604170000000000584e+01
1.620145000000000124e+01 1.931741189599999942e+01 1.040999999999999943e+02 8.604149999999999920e+01
1.620577499999999915e+01 1.931773335119999757e+01 1.040999999999999943e+02 8.604139999999999588e+01
1.621010000000000062e+01 1.931802558320000074e+01 1.040999999999999943e+02 8.604120000000000346e+01
1.621442500000000209e+01 1.931831781520000035e+01 1.040999999999999943e+02 8.604110000000000014e+01
1.621875000000000000e+01 1.931863927039999851e+01 1.040999999999999943e+02 8.604089999999999350e+01
1.622307500000000147e+01 1.931896072559999666e+01 1.041009999999999991e+02 8.604340000000000543e+01
1.622739999999999938e+01 1.931922373439999774e+01 1.041029999999999944e+02 8.604309999999999548e+01
1.623172500000000085e+01 1.931951596639999735e+01 1.041009999999999991e+02 8.604430000000000689e+01
1.623605000000000231e+01 1.931980819840000052e+01 1.041009999999999991e+02 8.604420000000000357e+01
1.624037500000000023e+01 1.932010043040000014e+01 1.040999999999999943e+02 8.604460000000000264e+01
1.624469999999999814e+01 1.932039266239999975e+01 1.040999999999999943e+02 8.604439999999999600e+01
1.624902499999999961e+01 1.932068489439999937e+01 1.040999999999999943e+02 8.604449999999999932e+01
1.625335000000000107e+01 1.932100634959999752e+01 1.040999999999999943e+02 8.604420000000000357e+01
1.625767499999999899e+01 1.932129858159999714e+01 1.040999999999999943e+02 8.604420000000000357e+01
1.626200000000000045e+01 1.932159081360000030e+01 1.040999999999999943e+02 8.604389999999999361e+01
1.626632500000000192e+01 1.932191226879999846e+01 1.040999999999999943e+02 8.604389999999999361e+01
1.627064999999999984e+01 1.932220450079999807e+01 1.040999999999999943e+02 8.604359999999999786e+01
1.627497500000000130e+01 1.932249673279999769e+01 1.040999999999999943e+02 8.604359999999999786e+01
1.627929999999999922e+01 1.932278896479999730e+01 1.040999999999999943e+02 8.604330000000000211e+01
1.628362500000000068e+01 1.932311041999999901e+01 1.040999999999999943e+02 8.604319999999999879e+01
1.628795000000000215e+01 1.932340265199999862e+01 1.040999999999999943e+02 8.604300000000000637e+01
1.629227500000000006e+01 1.932369488399999824e+01 1.040999999999999943e+02 8.604290000000000305e+01
1.629660000000000153e+01 1.932398711600000141e+01 1.040999999999999943e+02 8.604269999999999641e+01
1.630092500000000300e+01 1.932430857119999956e+01 1.040999999999999943e+02 8.604259999999999309e+01
1.630525000000000091e+01 1.932460080319999918e+01 1.040999999999999943e+02 8.604240000000000066e+01
1.630957499999999882e+01 1.932489303519999879e+01 1.040999999999999943e+02 8.604229999999999734e+01
1.631390000000000029e+01 1.932518526719999841e+01 1.040999999999999943e+02 8.604210000000000491e+01
1.631822500000000176e+01 1.932547749919999802e+01 1.040999999999999943e+02 8.604200000000000159e+01
1.632254999999999967e+01 1.932576973120000119e+01 1.040999999999999943e+02 8.604179999999999495e+01
1.632687500000000114e+01 1.932609118639999934e+01 1.040999999999999943e+02 8.604170000000000584e+01
1.633119999999999905e+01 1.932638341839999896e+01 1.041009999999999991e+02 8.604389999999999361e+01
1.633552500000000052e+01 1.932664642720000003e+01 1.041020000000000039e+02 8.604370000000000118e+01
1.633985000000000198e+01 1.932693865919999965e+01 1.041009999999999991e+02 8.604470000000000596e+01
1.634417499999999990e+01 1.932723089119999926e+01 1.041009999999999991e+02 8.604479999999999507e+01
1.634850000000000136e+01 1.932752312319999888e+01 1.040999999999999943e+02 8.604510000000000502e+01
1.635282500000000283e+01 1.932778613199999995e+01 1.040999999999999943e+02 8.604500000000000171e+01
1.635715000000000074e+01 1.932810758719999811e+01 1.040999999999999943e+02 8.604500000000000171e+01
1.636147499999999866e+01 1.932839981920000128e+01 1.040999999999999943e+02 8.604479999999999507e+01
1.636580000000000013e+01 1.932869205120000089e+01 1.040990000000000038e+02 8.604470000000000596e+01
1.637012500000000159e+01 1.932898428319999695e+01 1.040990000000000038e+02 8.604449999999999932e+01
1.637444999999999951e+01 1.932927651520000012e+01 1.040990000000000038e+02 8.604439999999999600e+01
1.637877500000000097e+01 1.932956874719999973e+01 1.040990000000000038e+02 8.604420000000000357e+01
1.638309999999999889e+01 1.932986097919999935e+01 1.040990000000000038e+02 8.604410000000000025e+01
1.638742500000000035e+01 1.933015321119999896e+01 1.040990000000000038e+02 8.604389999999999361e+01
1.639175000000000182e+01 1.933044544319999858e+01 1.040990000000000038e+02 8.604370000000000118e+01
1.639607499999999973e+01 1.933073767519999819e+01 1.040990000000000038e+02 8.604359999999999786e+01
1.640040000000000120e+01 1.933102990719999781e+01 1.040990000000000038e+02 8.604340000000000543e+01
1.640472500000000267e+01 1.933132213920000098e+01 1.040990000000000038e+02 8.604330000000000211e+01
1.640905000000000058e+01 1.933161437119999704e+01 1.040990000000000038e+02 8.604309999999999548e+01
1.641337500000000205e+01 1.933190660319999665e+01 1.040990000000000038e+02 8.604300000000000637e+01
1.641769999999999996e+01 1.933219883519999982e+01 1.040990000000000038e+02 8.604279999999999973e+01
1.642202500000000143e+01 1.933249106719999943e+01 1.040990000000000038e+02 8.604269999999999641e+01
1.642634999999999934e+01 1.933278329919999905e+01 1.040990000000000038e+02 8.604250000000000398e+01
1.643067500000000081e+01 1.933307553119999866e+01 1.040990000000000038e+02 8.604250000000000398e+01
1.643499999999999872e+01 1.933336776320000183e+01 1.040990000000000038e+02 8.604229999999999734e+01
1.643932500000000019e+01 1.933365999519999789e+01 1.040999999999999943e+02 8.604359999999999786e+01
1.644365000000000165e+01 1.933392300399999897e+01 1.041009999999999991e+02 8.604330000000000211e+01
1.644797499999999957e+01 1.933418601279999649e+01 1.040999999999999943e+02 8.604439999999999600e+01
1.645230000000000103e+01 1.933447824479999966e+01 1.040999999999999943e+02 8.604439999999999600e+01
1.645662500000000250e+01 1.933477047679999927e+01 1.040990000000000038e+02 8.604479999999999507e+01
1.646095000000000041e+01 1.933503348560000035e+01 1.040990000000000038e+02 8.604460000000000264e+01
1.646527500000000188e+01 1.933532571759999996e+01 1.040990000000000038e+02 8.604470000000000596e+01
1.646959999999999980e+01 1.933561794959999958e+01 1.040990000000000038e+02 8.604439999999999600e+01
1.647392500000000126e+01 1.933591018159999919e+01 1.040979999999999990e+02 8.604449999999999932e+01
1.647824999999999918e+01 1.933620241359999881e+01 1.040979999999999990e+02 8.604420000000000357e+01
1.648257500000000064e+01 1.933649464559999842e+01 1.040979999999999990e+02 8.604420000000000357e+01
1.648689999999999856e+01 1.933678687759999804e+01 1.040979999999999990e+02 8.604389999999999361e+01
1.649122500000000002e+01 1.933704988639999911e+01 1.040979999999999990e+02 8.604380000000000450e+01
1.649555000000000149e+01 1.933734211839999872e+01 1.040979999999999990e+02 8.604359999999999786e+01
1.649987499999999940e+01 1.933763435039999834e+01 1.040979999999999990e+02 8.604349999999999454e+01
1.650420000000000087e+01 1.933792658239999795e+01 1.040979999999999990e+02 8.604330000000000211e+01
1.650852500000000234e+01 1.933821881440000112e+01 1.040979999999999990e+02 8.604319999999999879e+01
1.651285000000000025e+01 1.933848182319999864e+01 1.040979999999999990e+02 8.604300000000000637e+01
1.651717500000000172e+01 1.933877405520000181e+01 1.040979999999999990e+02 8.604290000000000305e+01
1.652149999999999963e+01 1.933906628719999787e+01 1.040979999999999990e+02 8.604269999999999641e+01
1.652582500000000110e+01 1.933935851919999749e+01 1.040979999999999990e+02 8.604269999999999641e+01
1.653015000000000256e+01 1.933962152799999856e+01 1.040979999999999990e+02 8.604240000000000066e+01
1.653447500000000048e+01 1.933991376000000173e+01 1.040979999999999990e+02 8.604240000000000066e+01
1.653879999999999839e+01 1.934020599199999779e+01 1.040979999999999990e+02 8.604219999999999402e+01
1.654312499999999986e+01 1.934049822399999741e+01 1.040979999999999990e+02 8.604210000000000491e+01
1.654745000000000132e+01 1.934079045600000057e+01 1.040990000000000038e+02 8.604410000000000025e+01
1.655177499999999924e+01 1.934102424159999956e+01 1.040999999999999943e+02 8.604389999999999361e+01
1.655610000000000070e+01 1.934131647359999917e+01 1.040990000000000038e+02 8.604489999999999839e+01
1.656042500000000217e+01 1.934157948240000024e+01 1.040990000000000038e+02 8.604500000000000171e+01
1.656475000000000009e+01 1.934184249119999777e+01 1.040979999999999990e+02 8.604529999999999745e+01
1.656907500000000155e+01 1.934213472320000093e+01 1.040979999999999990e+02 8.604519999999999413e+01
1.657339999999999947e+01 1.934242695519999700e+01 1.040969999999999942e+02 8.604519999999999413e+01
1.657772500000000093e+01 1.934268996399999807e+01 1.040969999999999942e+02 8.604510000000000502e+01
1.658205000000000240e+01 1.934298219599999769e+01 1.040969999999999942e+02 8.604500000000000171e+01
1.658637500000000031e+01 1.934327442800000085e+01 1.040969999999999942e+02 8.604479999999999507e+01
1.659070000000000178e+01 1.934353743679999837e+01 1.040969999999999942e+02 8.604470000000000596e+01
1.659502500000000325e+01 1.934382966879999799e+01 1.040969999999999942e+02 8.604460000000000264e+01
1.659935000000000116e+01 1.934412190079999760e+01 1.040969999999999942e+02 8.604439999999999600e+01
1.660367499999999907e+01 1.934438490959999868e+01 1.040969999999999942e+02 8.604430000000000689e+01
1.660800000000000054e+01 1.934467714159999829e+01 1.040969999999999942e+02 8.604410000000000025e+01
1.661232500000000201e+01 1.934494015039999937e+01 1.040969999999999942e+02 8.604399999999999693e+01
1.661664999999999992e+01 1.934523238239999898e+01 1.040969999999999942e+02 8.604380000000000450e+01
1.662097500000000139e+01 1.934549539120000006e+01 1.040969999999999942e+02 8.604370000000000118e+01
1.662529999999999930e+01 1.934578762319999612e+01 1.040969999999999942e+02 8.604359999999999786e+01
1.662962500000000077e+01 1.934607985519999929e+01 1.040969999999999942e+02 8.604349999999999454e+01
1.663395000000000223e+01 1.934634286400000036e+01 1.040969999999999942e+02 8.604330000000000211e+01
1.663827500000000015e+01 1.934663509599999998e+01 1.040969999999999942e+02 8.604319999999999879e+01
1.664260000000000161e+01 1.934689810480000105e+01 1.040969999999999942e+02 8.604300000000000637e+01
1.664692500000000308e+01 1.934719033680000067e+01 1.040969999999999942e+02 8.604290000000000305e+01
1.665125000000000099e+01 1.934745334560000174e+01 1.040969999999999942e+02 8.604279999999999973e+01
1.665557499999999891e+01 1.934774557759999780e+01 1.040990000000000038e+02 8.604559999999999320e+01
1.665990000000000038e+01 1.934800858639999888e+01 1.040999999999999943e+02 8.604510000000000502e+01
1.666422500000000184e+01 1.934824237200000141e+01 1.040990000000000038e+02 8.604609999999999559e+01
1.666854999999999976e+01 1.934853460399999747e+01 1.040990000000000038e+02 8.604609999999999559e+01
1.667287500000000122e+01 1.934879761279999855e+01 1.040979999999999990e+02 8.604649999999999466e+01
1.667719999999999914e+01 1.934906062159999607e+01 1.040969999999999942e+02 8.604630000000000223e+01
1.668152500000000060e+01 1.934935285359999924e+01 1.040969999999999942e+02 8.604649999999999466e+01
1.668585000000000207e+01 1.934961586240000031e+01 1.040969999999999942e+02 8.604619999999999891e+01
1.669017499999999998e+01 1.934990809439999992e+01 1.040969999999999942e+02 8.604619999999999891e+01
1.669450000000000145e+01 1.935017110320000100e+01 1.040969999999999942e+02 8.604600000000000648e+01
1.669882500000000292e+01 1.935043411199999852e+01 1.040960000000000036e+02 8.604600000000000648e+01
1.670315000000000083e+01 1.935072634400000169e+01 1.040960000000000036e+02 8.604569999999999652e+01
1.670747500000000230e+01 1.935098935279999921e+01 1.040960000000000036e+02 8.604569999999999652e+01
1.671180000000000021e+01 1.935128158479999883e+01 1.040960000000000036e+02 8.604540000000000077e+01
1.671612500000000168e+01 1.935154459359999635e+01 1.040960000000000036e+02 8.604540000000000077e+01
1.672044999999999959e+01 1.935183682559999951e+01 1.040960000000000036e+02 8.604519999999999413e+01
1.672477500000000106e+01 1.935209983439999704e+01 1.040960000000000036e+02 8.604510000000000502e+01
1.672909999999999897e+01 1.935236284319999811e+01 1.040960000000000036e+02 8.604489999999999839e+01
1.673342500000000044e+01 1.935265507520000128e+01 1.040960000000000036e+02 8.604479999999999507e+01
1.673775000000000190e+01 1.935291808399999880e+01 1.040960000000000036e+02 8.604460000000000264e+01
1.674207499999999982e+01 1.935321031599999841e+01 1.040960000000000036e+02 8.604460000000000264e+01
1.674640000000000128e+01 1.935347332479999949e+01 1.040960000000000036e+02 8.604439999999999600e+01
1.675072500000000275e+01 1.935373633360000056e+01 1.040960000000000036e+02 8.604430000000000689e+01
1.675505000000000067e+01 1.935402856559999663e+01 1.040960000000000036e+02 8.604410000000000025e+01
1.675937500000000213e+01 1.935429157439999770e+01 1.040960000000000036e+02 8.604410000000000025e+01
1.676370000000000005e+01 1.935461302959999941e+01 1.041419999999999959e+02 8.604640000000000555e+01
1.676802500000000151e+01 1.935481759199999630e+01 1.041380000000000052e+02 8.604600000000000648e+01
1.677234999999999943e+01 1.935505137759999883e+01 1.041320000000000050e+02 8.604689999999999372e+01
1.677667500000000089e+01 1.935531438639999990e+01 1.041299999999999955e+02 8.604699999999999704e+01
1.678099999999999881e+01 1.935554817199999889e+01 1.041269999999999953e+02 8.604730000000000700e+01
1.678532500000000027e+01 1.935581118079999996e+01 1.041260000000000048e+02 8.604710000000000036e+01
1.678965000000000174e+01 1.935610341279999957e+01 1.041250000000000000e+02 8.604720000000000368e+01
1.679397499999999965e+01 1.935636642160000065e+01 1.041239999999999952e+02 8.604699999999999704e+01
1.679830000000000112e+01 1.935662943039999817e+01 1.041239999999999952e+02 8.604689999999999372e+01
1.680262499999999903e+01 1.935689243919999925e+01 1.041230000000000047e+02 8.604680000000000462e+01
1.680695000000000050e+01 1.935718467119999886e+01 1.041230000000000047e+02 8.604670000000000130e+01
1.681127500000000197e+01 1.935744767999999993e+01 1.041230000000000047e+02 8.604649999999999466e+01
1.681559999999999988e+01 1.935771068880000101e+01 1.041230000000000047e+02 8.604640000000000555e+01
1.681992500000000135e+01 1.935797369759999853e+01 1.041230000000000047e+02 8.604619999999999891e+01
1.682425000000000281e+01 1.935823670639999960e+01 1.041230000000000047e+02 8.604609999999999559e+01
1.682857500000000073e+01 1.935852893839999922e+01 1.041230000000000047e+02 8.604600000000000648e+01
1.683289999999999864e+01 1.935879194719999674e+01 1.041230000000000047e+02 8.604579999999999984e+01
1.683722500000000011e+01 1.935905495599999782e+01 1.041230000000000047e+02 8.604569999999999652e+01
1.684155000000000157e+01 1.935931796479999889e+01 1.041230000000000047e+02 8.604559999999999320e+01
1.684587499999999949e+01 1.935958097359999996e+01 1.041230000000000047e+02 8.604550000000000409e+01
1.685020000000000095e+01 1.935984398240000104e+01 1.041230000000000047e+02 8.604529999999999745e+01
1.685452499999999887e+01 1.936010699120000211e+01 1.041230000000000047e+02 8.604519999999999413e+01
1.685885000000000034e+01 1.936036999999999964e+01 1.041230000000000047e+02 8.604510000000000502e+01
1.686317500000000180e+01 1.936063300880000071e+01 1.041230000000000047e+02 8.604500000000000171e+01
1.686749999999999972e+01 1.936092524079999677e+01 1.041230000000000047e+02 8.604489999999999839e+01
1.687182500000000118e+01 1.936124669599999848e+01 1.041189999999999998e+02 8.604590000000000316e+01
1.687615000000000265e+01 1.936145125839999892e+01 1.041200000000000045e+02 8.604579999999999984e+01
1.688047500000000056e+01 1.936171426719999644e+01 1.041179999999999950e+02 8.604680000000000462e+01
1.688480000000000203e+01 1.936194805279999898e+01 1.041170000000000044e+02 8.604689999999999372e+01
1.688912499999999994e+01 1.936221106160000005e+01 1.041149999999999949e+02 8.604730000000000700e+01
1.689345000000000141e+01 1.936247407040000112e+01 1.041149999999999949e+02 8.604710000000000036e+01
1.689777499999999932e+01 1.936273707919999865e+01 1.041140000000000043e+02 8.604720000000000368e+01
1.690210000000000079e+01 1.936300008799999972e+01 1.041140000000000043e+02 8.604699999999999704e+01
1.690642499999999870e+01 1.936326309680000080e+01 1.041140000000000043e+02 8.604699999999999704e+01
1.691075000000000017e+01 1.936352610559999832e+01 1.041140000000000043e+02 8.604680000000000462e+01
1.691507500000000164e+01 1.936378911439999939e+01 1.041129999999999995e+02 8.604670000000000130e+01
1.691939999999999955e+01 1.936405212320000047e+01 1.041129999999999995e+02 8.604649999999999466e+01
1.692372500000000102e+01 1.936431513199999799e+01 1.041129999999999995e+02 8.604649999999999466e+01
1.692805000000000248e+01 1.936457814079999906e+01 1.041129999999999995e+02 8.604619999999999891e+01
1.693237500000000040e+01 1.936484114960000014e+01 1.041129999999999995e+02 8.604619999999999891e+01
1.693670000000000186e+01 1.936510415839999766e+01 1.041129999999999995e+02 8.604600000000000648e+01
1.694102499999999978e+01 1.936536716719999873e+01 1.041129999999999995e+02 8.604590000000000316e+01
1.694535000000000124e+01 1.936563017599999981e+01 1.041129999999999995e+02 8.604569999999999652e+01
1.694967499999999916e+01 1.936589318479999733e+01 1.041129999999999995e+02 8.604569999999999652e+01
1.695400000000000063e+01 1.936615619359999840e+01 1.041129999999999995e+02 8.604550000000000409e+01
1.695832499999999854e+01 1.936641920239999948e+01 1.041129999999999995e+02 8.604540000000000077e+01
1.696265000000000001e+01 1.936668221119999700e+01 1.041129999999999995e+02 8.604529999999999745e+01
1.696697500000000147e+01 1.936694521999999807e+01 1.041129999999999995e+02 8.604519999999999413e+01
1.697129999999999939e+01 1.936720822879999915e+01 1.041129999999999995e+02 8.604500000000000171e+01
1.697562500000000085e+01 1.936747123759999667e+01 1.041129999999999995e+02 8.604500000000000171e+01
1.697995000000000232e+01 1.936776346959999984e+01 1.041009999999999991e+02 8.604779999999999518e+01
1.698427500000000023e+01 1.936799725519999882e+01 1.041029999999999944e+02 8.604749999999999943e+01
1.698860000000000170e+01 1.936826026399999989e+01 1.041020000000000039e+02 8.604840000000000089e+01
1.699292499999999961e+01 1.936849404959999887e+01 1.041020000000000039e+02 8.604840000000000089e+01
1.699725000000000108e+01 1.936875705839999995e+01 1.041020000000000039e+02 8.604859999999999332e+01
1.700157500000000255e+01 1.936902006720000102e+01 1.041009999999999991e+02 8.604850000000000421e+01
1.700590000000000046e+01 1.936928307599999854e+01 1.041009999999999991e+02 8.604850000000000421e+01
1.701022499999999837e+01 1.936954608479999962e+01 1.041009999999999991e+02 8.604840000000000089e+01
1.701454999999999984e+01 1.936980909360000069e+01 1.041009999999999991e+02 8.604829999999999757e+01
1.701887500000000131e+01 1.937007210239999822e+01 1.041009999999999991e+02 8.604819999999999425e+01
1.702319999999999922e+01 1.937033511119999929e+01 1.041009999999999991e+02 8.604800000000000182e+01
1.702752500000000069e+01 1.937056889679999827e+01 1.041009999999999991e+02 8.604789999999999850e+01
1.703185000000000215e+01 1.937083190559999579e+01 1.041009999999999991e+02 8.604779999999999518e+01
1.703617500000000007e+01 1.937109491439999687e+01 1.041009999999999991e+02 8.604760000000000275e+01
1.704050000000000153e+01 1.937135792319999794e+01 1.041009999999999991e+02 8.604749999999999943e+01
1.704482499999999945e+01 1.937162093199999902e+01 1.041009999999999991e+02 8.604739999999999611e+01
1.704915000000000092e+01 1.937188394080000009e+01 1.041009999999999991e+02 8.604720000000000368e+01
1.705347500000000238e+01 1.937214694960000116e+01 1.041009999999999991e+02 8.604710000000000036e+01
1.705780000000000030e+01 1.937238073520000015e+01 1.041009999999999991e+02 8.604699999999999704e+01
1.706212500000000176e+01 1.937264374399999767e+01 1.041009999999999991e+02 8.604689999999999372e+01
1.706645000000000323e+01 1.937290675279999874e+01 1.041009999999999991e+02 8.604670000000000130e+01
1.707077500000000114e+01 1.937316976159999982e+01 1.041009999999999991e+02 8.604670000000000130e+01
1.707509999999999906e+01 1.937340354719999880e+01 1.041009999999999991e+02 8.604649999999999466e+01
1.707942500000000052e+01 1.937366655599999632e+01 1.041009999999999991e+02 8.604640000000000555e+01
1.708375000000000199e+01 1.937392956479999739e+01 1.041009999999999991e+02 8.604630000000000223e+01
1.708807499999999990e+01 1.937422179679999701e+01 1.040990000000000038e+02 8.604810000000000514e+01
1.709240000000000137e+01 1.937445558239999954e+01 1.041009999999999991e+02 8.604770000000000607e+01
1.709672499999999928e+01 1.937468936799999852e+01 1.040999999999999943e+02 8.604879999999999995e+01
1.710105000000000075e+01 1.937495237679999960e+01 1.040999999999999943e+02 8.604869999999999663e+01
1.710537500000000222e+01 1.937518616239999858e+01 1.040990000000000038e+02 8.604909999999999570e+01
1.710970000000000013e+01 1.937544917119999965e+01 1.040990000000000038e+02 8.604890000000000327e+01
1.711402500000000160e+01 1.937568295679999864e+01 1.040979999999999990e+02 8.604909999999999570e+01
1.711835000000000306e+01 1.937594596559999971e+01 1.040979999999999990e+02 8.604879999999999995e+01
1.712267500000000098e+01 1.937620897440000078e+01 1.040979999999999990e+02 8.604879999999999995e+01
1.712699999999999889e+01 1.937647198319999831e+01 1.040979999999999990e+02 8.604859999999999332e+01
1.713132500000000036e+01 1.937670576879999729e+01 1.040979999999999990e+02 8.604859999999999332e+01
1.713565000000000182e+01 1.937696877759999836e+01 1.040979999999999990e+02 8.604840000000000089e+01
1.713997499999999974e+01 1.937723178639999944e+01 1.040979999999999990e+02 8.604829999999999757e+01
1.714430000000000121e+01 1.937746557199999842e+01 1.040979999999999990e+02 8.604810000000000514e+01
1.714862499999999912e+01 1.937772858079999949e+01 1.040979999999999990e+02 8.604810000000000514e+01
1.715295000000000059e+01 1.937799158960000057e+01 1.040979999999999990e+02 8.604789999999999850e+01
1.715727500000000205e+01 1.937822537519999955e+01 1.040979999999999990e+02 8.604789999999999850e+01
1.716159999999999997e+01 1.937848838400000062e+01 1.040979999999999990e+02 8.604770000000000607e+01
1.716592500000000143e+01 1.937875139279999814e+01 1.040979999999999990e+02 8.604760000000000275e+01
1.717025000000000290e+01 1.937898517839999712e+01 1.040979999999999990e+02 8.604739999999999611e+01
1.717457500000000081e+01 1.937924818719999820e+01 1.040979999999999990e+02 8.604739999999999611e+01
1.717890000000000228e+01 1.937948197280000073e+01 1.040979999999999990e+02 8.604720000000000368e+01
1.718322500000000019e+01 1.937974498159999825e+01 1.040979999999999990e+02 8.604720000000000368e+01
1.718755000000000166e+01 1.938000799039999933e+01 1.040979999999999990e+02 8.604699999999999704e+01
1.719187499999999957e+01 1.938024177599999831e+01 1.040990000000000038e+02 8.604699999999999704e+01
1.719620000000000104e+01 1.938053400799999793e+01 1.040990000000000038e+02 8.604900000000000659e+01
1.720052499999999895e+01 1.938076779359999691e+01 1.040999999999999943e+02 8.604879999999999995e+01
1.720485000000000042e+01 1.938100157919999944e+01 1.040990000000000038e+02 8.604970000000000141e+01
1.720917500000000189e+01 1.938123536479999842e+01 1.040979999999999990e+02 8.604980000000000473e+01
1.721349999999999980e+01 1.938146915039999740e+01 1.040979999999999990e+02 8.605010000000000048e+01
1.721782500000000127e+01 1.938173215919999848e+01 1.040969999999999942e+02 8.604989999999999384e+01
1.722215000000000273e+01 1.938196594480000101e+01 1.040969999999999942e+02 8.604999999999999716e+01
1.722647500000000065e+01 1.938222895359999853e+01 1.040969999999999942e+02 8.604989999999999384e+01
1.723080000000000211e+01 1.938246273919999751e+01 1.040969999999999942e+02 8.604980000000000473e+01
1.723512500000000003e+01 1.938272574799999859e+01 1.040969999999999942e+02 8.604970000000000141e+01
1.723945000000000149e+01 1.938298875679999966e+01 1.040969999999999942e+02 8.604949999999999477e+01
1.724377499999999941e+01 1.938322254239999864e+01 1.040969999999999942e+02 8.604940000000000566e+01
1.724810000000000088e+01 1.938348555119999972e+01 1.040969999999999942e+02 8.604930000000000234e+01
1.725242499999999879e+01 1.938371933679999870e+01 1.040969999999999942e+02 8.604919999999999902e+01
1.725675000000000026e+01 1.938398234559999977e+01 1.040969999999999942e+02 8.604909999999999570e+01
1.726107500000000172e+01 1.938421613119999876e+01 1.040969999999999942e+02 8.604900000000000659e+01
1.726539999999999964e+01 1.938447913999999983e+01 1.040969999999999942e+02 8.604879999999999995e+01
1.726972500000000110e+01 1.938471292559999881e+01 1.040969999999999942e+02 8.604869999999999663e+01
1.727405000000000257e+01 1.938494671119999779e+01 1.040969999999999942e+02 8.604859999999999332e+01
1.727837500000000048e+01 1.938520971999999887e+01 1.040969999999999942e+02 8.604850000000000421e+01
1.728270000000000195e+01 1.938544350559999785e+01 1.040969999999999942e+02 8.604840000000000089e+01
1.728702499999999986e+01 1.938570651439999892e+01 1.040969999999999942e+02 8.604829999999999757e+01
1.729135000000000133e+01 1.938594030000000146e+01 1.040969999999999942e+02 8.604819999999999425e+01
1.729567500000000280e+01 1.938620330879999898e+01 1.040969999999999942e+02 8.604810000000000514e+01
1.730000000000000071e+01 1.938643709439999796e+01 1.040979999999999990e+02 8.604789999999999850e+01
1.730432500000000218e+01 1.938672932640000113e+01 1.040969999999999942e+02 8.604930000000000234e+01
1.730865000000000009e+01 1.938693388879999802e+01 1.040990000000000038e+02 8.604909999999999570e+01
1.731297500000000156e+01 1.938716767440000055e+01 1.040969999999999942e+02 8.605010000000000048e+01
1.731729999999999947e+01 1.938740145999999953e+01 1.040969999999999942e+02 8.605010000000000048e+01
1.732162500000000094e+01 1.938763524560000207e+01 1.040960000000000036e+02 8.605049999999999955e+01
1.732595000000000240e+01 1.938789825439999959e+01 1.040960000000000036e+02 8.605029999999999291e+01
1.733027500000000032e+01 1.938813203999999857e+01 1.040960000000000036e+02 8.605039999999999623e+01
1.733460000000000178e+01 1.938836582559999755e+01 1.040960000000000036e+02 8.605020000000000380e+01
1.733892500000000325e+01 1.938862883439999862e+01 1.040949999999999989e+02 8.605029999999999291e+01
1.734325000000000117e+01 1.938886262000000116e+01 1.040949999999999989e+02 8.604999999999999716e+01
1.734757500000000263e+01 1.938909640560000014e+01 1.040949999999999989e+02 8.604999999999999716e+01
1.735190000000000055e+01 1.938935941439999766e+01 1.040949999999999989e+02 8.604980000000000473e+01
1.735622500000000201e+01 1.938959319999999664e+01 1.040949999999999989e+02 8.604980000000000473e+01
1.736055000000000348e+01 1.938985620879999772e+01 1.040949999999999989e+02 8.604959999999999809e+01
1.736487499999999784e+01 1.939008999440000025e+01 1.040949999999999989e+02 8.604949999999999477e+01
1.736919999999999931e+01 1.939032377999999923e+01 1.040949999999999989e+02 8.604940000000000566e+01
1.737352500000000077e+01 1.939058678879999675e+01 1.040960000000000036e+02 8.604930000000000234e+01
1.737784999999999869e+01 1.939082057439999929e+01 1.040960000000000036e+02 8.604909999999999570e+01
1.738217500000000015e+01 1.939105435999999827e+01 1.040960000000000036e+02 8.604909999999999570e+01
1.738649999999999807e+01 1.939131736879999934e+01 1.040960000000000036e+02 8.604890000000000327e+01
1.739082499999999953e+01 1.939155115439999832e+01 1.040960000000000036e+02 8.604890000000000327e+01
1.739515000000000100e+01 1.939178494000000086e+01 1.040960000000000036e+02 8.604869999999999663e+01
1.739947499999999891e+01 1.939201872559999984e+01 1.040960000000000036e+02 8.604869999999999663e+01
1.740380000000000038e+01 1.939228173439999736e+01 1.040969999999999942e+02 8.604850000000000421e+01
1.740812500000000185e+01 1.939251551999999634e+01 1.040969999999999942e+02 8.604850000000000421e+01
1.741244999999999976e+01 1.939277852879999742e+01 1.040960000000000036e+02 8.604989999999999384e+01
1.741677500000000123e+01 1.939301231439999995e+01 1.040969999999999942e+02 8.604959999999999809e+01
1.742109999999999914e+01 1.939321687680000039e+01 1.040960000000000036e+02 8.605049999999999955e+01
1.742542500000000061e+01 1.939345066239999937e+01 1.040949999999999989e+02 8.605060000000000286e+01
1.742975000000000207e+01 1.939368444799999835e+01 1.040939999999999941e+02 8.605089999999999861e+01
1.743407499999999999e+01 1.939391823360000089e+01 1.040939999999999941e+02 8.605079999999999529e+01
1.743840000000000146e+01 1.939415201919999987e+01 1.040939999999999941e+02 8.605079999999999529e+01
1.744272500000000292e+01 1.939441502799999739e+01 1.040939999999999941e+02 8.605070000000000618e+01
1.744705000000000084e+01 1.939464881359999637e+01 1.040930000000000035e+02 8.605060000000000286e+01
1.745137500000000230e+01 1.939488259919999891e+01 1.040930000000000035e+02 8.605049999999999955e+01
1.745570000000000022e+01 1.939511638479999789e+01 1.040930000000000035e+02 8.605039999999999623e+01
1.746002500000000168e+01 1.939535017039999687e+01 1.040930000000000035e+02 8.605029999999999291e+01
1.746435000000000315e+01 1.939561317919999794e+01 1.040939999999999941e+02 8.605010000000000048e+01
1.746867500000000106e+01 1.939584696480000048e+01 1.040939999999999941e+02 8.604999999999999716e+01
1.747300000000000253e+01 1.939608075039999946e+01 1.040939999999999941e+02 8.604989999999999384e+01
1.747732500000000400e+01 1.939631453600000199e+01 1.040939999999999941e+02 8.604980000000000473e+01
1.748164999999999836e+01 1.939657754479999952e+01 1.040939999999999941e+02 8.604970000000000141e+01
1.748597499999999982e+01 1.939681133039999850e+01 1.040939999999999941e+02 8.604959999999999809e+01
1.749029999999999774e+01 1.939704511599999748e+01 1.040939999999999941e+02 8.604949999999999477e+01
1.749462499999999920e+01 1.939727890160000001e+01 1.040949999999999989e+02 8.604940000000000566e+01
1.749895000000000067e+01 1.939751268719999899e+01 1.040949999999999989e+02 8.604930000000000234e+01
1.750327499999999858e+01 1.939774647279999797e+01 1.040949999999999989e+02 8.604919999999999902e+01
1.750760000000000005e+01 1.939800948159999905e+01 1.040949999999999989e+02 8.604909999999999570e+01
1.751192500000000152e+01 1.939824326720000158e+01 1.040949999999999989e+02 8.604900000000000659e+01
1.751624999999999943e+01 1.939847705279999701e+01 1.040949999999999989e+02 8.604890000000000327e+01
1.752057500000000090e+01 1.939874006159999809e+01 1.040939999999999941e+02 8.605100000000000193e+01
1.752489999999999881e+01 1.939894462399999853e+01 1.040949999999999989e+02 8.605060000000000286e+01
1.752922500000000028e+01 1.939914918639999897e+01 1.040939999999999941e+02 8.605150000000000432e+01
1.753355000000000175e+01 1.939938297199999795e+01 1.040930000000000035e+02 8.605150000000000432e+01
1.753787499999999966e+01 1.939961675759999693e+01 1.040930000000000035e+02 8.605190000000000339e+01
1.754220000000000113e+01 1.939985054319999946e+01 1.040930000000000035e+02 8.605169999999999675e+01
1.754652500000000259e+01 1.940008432879999845e+01 1.040919999999999987e+02 8.605180000000000007e+01
1.755085000000000051e+01 1.940031811439999743e+01 1.040919999999999987e+02 8.605159999999999343e+01
1.755517500000000197e+01 1.940055189999999996e+01 1.040919999999999987e+02 8.605159999999999343e+01
1.755949999999999989e+01 1.940078568559999894e+01 1.040919999999999987e+02 8.605140000000000100e+01
1.756382500000000135e+01 1.940101947119999792e+01 1.040919999999999987e+02 8.605140000000000100e+01
1.756815000000000282e+01 1.940125325680000046e+01 1.040930000000000035e+02 8.605119999999999436e+01
1.757247500000000073e+01 1.940148704239999944e+01 1.040930000000000035e+02 8.605119999999999436e+01
1.757680000000000220e+01 1.940175005119999696e+01 1.040930000000000035e+02 8.605100000000000193e+01
1.758112500000000367e+01 1.940198383679999949e+01 1.040930000000000035e+02 8.605089999999999861e+01
1.758545000000000158e+01 1.940221762239999848e+01 1.040930000000000035e+02 8.605079999999999529e+01
1.758977500000000305e+01 1.940245140799999746e+01 1.040930000000000035e+02 8.605070000000000618e+01
1.759409999999999741e+01 1.940268519359999999e+01 1.040930000000000035e+02 8.605049999999999955e+01
1.759842499999999887e+01 1.940291897919999897e+01 1.040930000000000035e+02 8.605049999999999955e+01
1.760275000000000034e+01 1.940315276479999795e+01 1.040939999999999941e+02 8.605029999999999291e+01
1.760707499999999825e+01 1.940338655040000049e+01 1.040939999999999941e+02 8.605029999999999291e+01
1.761139999999999972e+01 1.940362033599999947e+01 1.040939999999999941e+02 8.605010000000000048e+01
1.761572500000000119e+01 1.940385412159999845e+01 1.040939999999999941e+02 8.605010000000000048e+01
1.762004999999999910e+01 1.940408790720000098e+01 1.040939999999999941e+02 8.604999999999999716e+01
1.762437500000000057e+01 1.940432169279999997e+01 1.040939999999999941e+02 8.604989999999999384e+01
1.762869999999999848e+01 1.940455547839999895e+01 1.040930000000000035e+02 8.605180000000000007e+01
1.763302499999999995e+01 1.940476004079999939e+01 1.040939999999999941e+02 8.605159999999999343e+01
1.763735000000000142e+01 1.940496460319999983e+01 1.040930000000000035e+02 8.605249999999999488e+01
1.764167499999999933e+01 1.940519838879999881e+01 1.040930000000000035e+02 8.605259999999999820e+01
1.764600000000000080e+01 1.940543217440000134e+01 1.040919999999999987e+02 8.605280000000000484e+01
1.765032500000000226e+01 1.940566596000000033e+01 1.040919999999999987e+02 8.605270000000000152e+01
1.765465000000000018e+01 1.940589974559999931e+01 1.040919999999999987e+02 8.605280000000000484e+01
1.765897500000000164e+01 1.940610430799999975e+01 1.040919999999999987e+02 8.605259999999999820e+01
1.766329999999999956e+01 1.940633809359999873e+01 1.040919999999999987e+02 8.605259999999999820e+01
1.766762500000000102e+01 1.940657187920000126e+01 1.040919999999999987e+02 8.605249999999999488e+01
1.767195000000000249e+01 1.940680566480000024e+01 1.040919999999999987e+02 8.605240000000000578e+01
1.767627500000000040e+01 1.940703945039999923e+01 1.040919999999999987e+02 8.605230000000000246e+01
1.768060000000000187e+01 1.940727323599999821e+01 1.040919999999999987e+02 8.605209999999999582e+01
1.768492500000000334e+01 1.940750702159999719e+01 1.040930000000000035e+02 8.605200000000000671e+01
1.768925000000000125e+01 1.940774080719999617e+01 1.040930000000000035e+02 8.605190000000000339e+01
1.769357500000000272e+01 1.940797459279999870e+01 1.040930000000000035e+02 8.605180000000000007e+01
1.769790000000000063e+01 1.940820837839999768e+01 1.040930000000000035e+02 8.605169999999999675e+01
1.770222500000000210e+01 1.940844216400000022e+01 1.040930000000000035e+02 8.605159999999999343e+01
1.770655000000000356e+01 1.940864672639999711e+01 1.040930000000000035e+02 8.605150000000000432e+01
1.771087499999999793e+01 1.940888051199999964e+01 1.040930000000000035e+02 8.605140000000000100e+01
1.771519999999999939e+01 1.940911429759999862e+01 1.040930000000000035e+02 8.605129999999999768e+01
1.771952500000000086e+01 1.940934808319999760e+01 1.040939999999999941e+02 8.605129999999999768e+01
1.772384999999999877e+01 1.940958186880000014e+01 1.040939999999999941e+02 8.605110000000000525e+01
1.772817500000000024e+01 1.940981565439999912e+01 1.040939999999999941e+02 8.605110000000000525e+01
1.773249999999999815e+01 1.941002021679999956e+01 1.040939999999999941e+02 8.605089999999999861e+01
1.773682499999999962e+01 1.941028322560000063e+01 1.040919999999999987e+02 8.605280000000000484e+01
1.774115000000000109e+01 1.941045856479999898e+01 1.040930000000000035e+02 8.605240000000000578e+01
1.774547499999999900e+01 1.941069235039999796e+01 1.040919999999999987e+02 8.605329999999999302e+01
1.774980000000000047e+01 1.941089691279999840e+01 1.040909999999999940e+02 8.605329999999999302e+01
1.775412500000000193e+01 1.941113069839999739e+01 1.040909999999999940e+02 8.605360000000000298e+01
1.775844999999999985e+01 1.941136448399999992e+01 1.040909999999999940e+02 8.605339999999999634e+01
1.776277500000000131e+01 1.941156904639999681e+01 1.040900000000000034e+02 8.605360000000000298e+01
1.776709999999999923e+01 1.941180283199999934e+01 1.040909999999999940e+02 8.605339999999999634e+01
1.777142500000000069e+01 1.941203661759999832e+01 1.040900000000000034e+02 8.605339999999999634e+01
1.777575000000000216e+01 1.941227040319999730e+01 1.040909999999999940e+02 8.605320000000000391e+01
1.778007500000000007e+01 1.941250418879999984e+01 1.040909999999999940e+02 8.605320000000000391e+01
1.778440000000000154e+01 1.941270875119999673e+01 1.040909999999999940e+02 8.605299999999999727e+01
1.778872500000000301e+01 1.941294253679999926e+01 1.040909999999999940e+02 8.605299999999999727e+01
1.779305000000000092e+01 1.941317632239999824e+01 1.040909999999999940e+02 8.605280000000000484e+01
1.779737500000000239e+01 1.941341010799999722e+01 1.040909999999999940e+02 8.605280000000000484e+01
1.780170000000000030e+01 1.941361467039999766e+01 1.040909999999999940e+02 8.605259999999999820e+01
1.780602500000000177e+01 1.941384845599999665e+01 1.040909999999999940e+02 8.605259999999999820e+01
1.781035000000000323e+01 1.941408224159999918e+01 1.040919999999999987e+02 8.605240000000000578e+01
1.781467500000000115e+01 1.941431602719999816e+01 1.040919999999999987e+02 8.605240000000000578e+01
1.781900000000000261e+01 1.941452058959999860e+01 1.040919999999999987e+02 8.605219999999999914e+01
1.782332500000000408e+01 1.941475437519999758e+01 1.040919999999999987e+02 8.605219999999999914e+01
1.782765000000000200e+01 1.941498816080000012e+01 1.040919999999999987e+02 8.605200000000000671e+01
1.783197499999999991e+01 1.941519272319999700e+01 1.040919999999999987e+02 8.605200000000000671e+01
1.783629999999999782e+01 1.941542650879999954e+01 1.040919999999999987e+02 8.605180000000000007e+01
1.784062499999999929e+01 1.941566029439999852e+01 1.040919999999999987e+02 8.605180000000000007e+01
1.784495000000000076e+01 1.941589407999999750e+01 1.040909999999999940e+02 8.605349999999999966e+01
1.784927499999999867e+01 1.941609864239999794e+01 1.040919999999999987e+02 8.605320000000000391e+01
1.785360000000000014e+01 1.941630320479999838e+01 1.040909999999999940e+02 8.605410000000000537e+01
1.785792499999999805e+01 1.941650776719999882e+01 1.040900000000000034e+02 8.605419999999999447e+01
1.786224999999999952e+01 1.941674155280000136e+01 1.040900000000000034e+02 8.605450000000000443e+01
1.786657500000000098e+01 1.941694611519999825e+01 1.040900000000000034e+02 8.605450000000000443e+01
1.787089999999999890e+01 1.941717990080000078e+01 1.040900000000000034e+02 8.605450000000000443e+01
1.787522500000000036e+01 1.941738446319999767e+01 1.040900000000000034e+02 8.605450000000000443e+01
1.787955000000000183e+01 1.941761824880000020e+01 1.040900000000000034e+02 8.605440000000000111e+01
1.788387499999999974e+01 1.941785203439999918e+01 1.040900000000000034e+02 8.605429999999999779e+01
1.788820000000000121e+01 1.941808582000000172e+01 1.040900000000000034e+02 8.605429999999999779e+01
1.789252499999999912e+01 1.941829038239999861e+01 1.040900000000000034e+02 8.605419999999999447e+01
1.789685000000000059e+01 1.941852416800000114e+01 1.040900000000000034e+02 8.605410000000000537e+01
1.790117500000000206e+01 1.941872873039999803e+01 1.040900000000000034e+02 8.605400000000000205e+01
1.790549999999999997e+01 1.941896251600000056e+01 1.040900000000000034e+02 8.605379999999999541e+01
1.790982500000000144e+01 1.941919630159999954e+01 1.040900000000000034e+02 8.605379999999999541e+01
1.791415000000000290e+01 1.941940086399999998e+01 1.040909999999999940e+02 8.605360000000000298e+01
1.791847500000000082e+01 1.941963464959999897e+01 1.040909999999999940e+02 8.605360000000000298e+01
1.792280000000000229e+01 1.941983921199999941e+01 1.040909999999999940e+02 8.605339999999999634e+01
1.792712500000000020e+01 1.942007299759999839e+01 1.040909999999999940e+02 8.605339999999999634e+01
1.793145000000000167e+01 1.942030678319999737e+01 1.040909999999999940e+02 8.605320000000000391e+01
1.793577500000000313e+01 1.942051134559999781e+01 1.040909999999999940e+02 8.605320000000000391e+01
1.794010000000000105e+01 1.942074513120000034e+01 1.040909999999999940e+02 8.605299999999999727e+01
1.794442500000000251e+01 1.942094969359999723e+01 1.040909999999999940e+02 8.605299999999999727e+01
1.794875000000000398e+01 1.942118347919999977e+01 1.040919999999999987e+02 8.605280000000000484e+01
1.795307499999999834e+01 1.942141726479999875e+01 1.040889999999999986e+02 8.605480000000000018e+01
1.795739999999999981e+01 1.942159260400000065e+01 1.040889999999999986e+02 8.605429999999999779e+01
1.796172499999999772e+01 1.942182638959999963e+01 1.040889999999999986e+02 8.605519999999999925e+01
1.796604999999999919e+01 1.942203095200000007e+01 1.040889999999999986e+02 8.605509999999999593e+01
1.797037500000000065e+01 1.942223551440000051e+01 1.040889999999999986e+02 8.605540000000000589e+01
1.797469999999999857e+01 1.942246929999999949e+01 1.040889999999999986e+02 8.605509999999999593e+01
1.797902500000000003e+01 1.942267386239999993e+01 1.040889999999999986e+02 8.605519999999999925e+01
1.798335000000000150e+01 1.942290764799999891e+01 1.040889999999999986e+02 8.605500000000000682e+01
1.798767499999999941e+01 1.942311221039999936e+01 1.040889999999999986e+02 8.605500000000000682e+01
1.799200000000000088e+01 1.942334599599999834e+01 1.040889999999999986e+02 8.605480000000000018e+01
1.799632499999999879e+01 1.942355055839999878e+01 1.040889999999999986e+02 8.605480000000000018e+01
1.800065000000000026e+01 1.942375512079999922e+01 1.040900000000000034e+02 8.605459999999999354e+01
1.800497500000000173e+01 1.942398890639999820e+01 1.040900000000000034e+02 8.605450000000000443e+01
1.800929999999999964e+01 1.942419346880000219e+01 1.040900000000000034e+02 8.605429999999999779e+01
1.801362500000000111e+01 1.942442725439999762e+01 1.040900000000000034e+02 8.605429999999999779e+01
1.801795000000000258e+01 1.942463181680000162e+01 1.040900000000000034e+02 8.605410000000000537e+01
1.802227500000000049e+01 1.942483637919999850e+01 1.040900000000000034e+02 8.605410000000000537e+01
1.802660000000000196e+01 1.942507016480000104e+01 1.040900000000000034e+02 8.605389999999999873e+01
1.803092499999999987e+01 1.942527472719999793e+01 1.040900000000000034e+02 8.605389999999999873e+01
1.803525000000000134e+01 1.942547928959999837e+01 1.040909999999999940e+02 8.605370000000000630e+01
1.803957500000000280e+01 1.942568385199999881e+01 1.040909999999999940e+02 8.605370000000000630e+01
1.804390000000000072e+01 1.942591763759999779e+01 1.040909999999999940e+02 8.605349999999999966e+01
1.804822500000000218e+01 1.942612219999999823e+01 1.040909999999999940e+02 8.605349999999999966e+01
1.805255000000000365e+01 1.942632676239999867e+01 1.040909999999999940e+02 8.605329999999999302e+01
1.805687500000000156e+01 1.942653132479999911e+01 1.040909999999999940e+02 8.605329999999999302e+01
1.806120000000000303e+01 1.942676511040000165e+01 1.040909999999999940e+02 8.605509999999999593e+01
1.806552499999999739e+01 1.942694044959999999e+01 1.040909999999999940e+02 8.605490000000000350e+01
1.806984999999999886e+01 1.942714501199999688e+01 1.040900000000000034e+02 8.605570000000000164e+01
1.807417500000000032e+01 1.942734957440000088e+01 1.040900000000000034e+02 8.605580000000000496e+01
1.807849999999999824e+01 1.942755413680000132e+01 1.040889999999999986e+02 8.605599999999999739e+01
1.808282499999999970e+01 1.942778792240000030e+01 1.040889999999999986e+02 8.605589999999999407e+01
1.808715000000000117e+01 1.942799248480000074e+01 1.040889999999999986e+02 8.605599999999999739e+01
1.809147499999999908e+01 1.942819704719999763e+01 1.040889999999999986e+02 8.605580000000000496e+01
1.809580000000000055e+01 1.942840160959999807e+01 1.040889999999999986e+02 8.605580000000000496e+01
1.810012499999999847e+01 1.942863539519999705e+01 1.040889999999999986e+02 8.605570000000000164e+01
1.810444999999999993e+01 1.942883995759999749e+01 1.040889999999999986e+02 8.605559999999999832e+01
1.810877500000000140e+01 1.942904452000000148e+01 1.040889999999999986e+02 8.605549999999999500e+01
1.811309999999999931e+01 1.942927830559999691e+01 1.040889999999999986e+02 8.605540000000000589e+01
1.811742500000000078e+01 1.942948286800000091e+01 1.040900000000000034e+02 8.605530000000000257e+01
1.812175000000000225e+01 1.942968743039999779e+01 1.040900000000000034e+02 8.605519999999999925e+01
1.812607500000000016e+01 1.942989199279999823e+01 1.040900000000000034e+02 8.605509999999999593e+01
1.813040000000000163e+01 1.943009655519999868e+01 1.040900000000000034e+02 8.605500000000000682e+01
1.813472499999999954e+01 1.943033034079999766e+01 1.040900000000000034e+02 8.605500000000000682e+01
1.813905000000000101e+01 1.943053490319999810e+01 1.040900000000000034e+02 8.605490000000000350e+01
1.814337500000000247e+01 1.943073946560000209e+01 1.040900000000000034e+02 8.605480000000000018e+01
1.814770000000000039e+01 1.943094402799999898e+01 1.040900000000000034e+02 8.605469999999999686e+01
1.815202500000000185e+01 1.943114859039999942e+01 1.040900000000000034e+02 8.605469999999999686e+01
1.815635000000000332e+01 1.943138237599999840e+01 1.040900000000000034e+02 8.605450000000000443e+01
1.816067500000000123e+01 1.943158693839999884e+01 1.040900000000000034e+02 8.605450000000000443e+01
1.816500000000000270e+01 1.943179150079999928e+01 1.040900000000000034e+02 8.605440000000000111e+01
1.816932500000000061e+01 1.943199606319999617e+01 1.040889999999999986e+02 8.605599999999999739e+01
1.817365000000000208e+01 1.943220062560000017e+01 1.040900000000000034e+02 8.605570000000000164e+01
1.817797500000000355e+01 1.943237596479999851e+01 1.040889999999999986e+02 8.605649999999999977e+01
1.818229999999999791e+01 1.943258052719999895e+01 1.040889999999999986e+02 8.605649999999999977e+01
1.818662499999999937e+01 1.943278508959999940e+01 1.040879999999999939e+02 8.605689999999999884e+01
1.819095000000000084e+01 1.943301887519999838e+01 1.040879999999999939e+02 8.605670000000000641e+01
1.819527499999999876e+01 1.943322343759999882e+01 1.040879999999999939e+02 8.605679999999999552e+01
1.819960000000000022e+01 1.943342799999999926e+01 1.040879999999999939e+02 8.605670000000000641e+01
1.820392499999999814e+01 1.943363256239999970e+01 1.040879999999999939e+02 8.605670000000000641e+01
1.820824999999999960e+01 1.943383712480000014e+01 1.040879999999999939e+02 8.605649999999999977e+01
1.821257500000000107e+01 1.943404168719999703e+01 1.040879999999999939e+02 8.605649999999999977e+01
1.821689999999999898e+01 1.943427547279999956e+01 1.040879999999999939e+02 8.605629999999999313e+01
1.822122500000000045e+01 1.943448003519999645e+01 1.040879999999999939e+02 8.605629999999999313e+01
1.822555000000000192e+01 1.943468459760000044e+01 1.040889999999999986e+02 8.605620000000000402e+01
1.822987499999999983e+01 1.943488916000000089e+01 1.040889999999999986e+02 8.605610000000000070e+01
1.823420000000000130e+01 1.943509372239999777e+01 1.040889999999999986e+02 8.605599999999999739e+01
1.823852499999999921e+01 1.943529828479999821e+01 1.040889999999999986e+02 8.605599999999999739e+01
1.824285000000000068e+01 1.943550284719999866e+01 1.040889999999999986e+02 8.605580000000000496e+01
1.824717500000000214e+01 1.943570740959999910e+01 1.040889999999999986e+02 8.605580000000000496e+01
1.825150000000000006e+01 1.943591197199999954e+01 1.040889999999999986e+02 8.605559999999999832e+01
1.825582500000000152e+01 1.943611653439999998e+01 1.040889999999999986e+02 8.605559999999999832e+01
1.826015000000000299e+01 1.943632109680000042e+01 1.040889999999999986e+02 8.605549999999999500e+01
1.826447500000000090e+01 1.943652565919999731e+01 1.040889999999999986e+02 8.605549999999999500e+01
1.826880000000000237e+01 1.943673022159999775e+01 1.040889999999999986e+02 8.605530000000000257e+01
1.827312500000000028e+01 1.943693478400000174e+01 1.040889999999999986e+02 8.605530000000000257e+01
1.827745000000000175e+01 1.943716856960000072e+01 1.040889999999999986e+02 8.605679999999999552e+01
1.828177500000000322e+01 1.943734390879999907e+01 1.040900000000000034e+02 8.605670000000000641e+01
1.828610000000000113e+01 1.943754847119999951e+01 1.040889999999999986e+02 8.605750000000000455e+01
1.829042500000000260e+01 1.943772381040000141e+01 1.040889999999999986e+02 8.605759999999999366e+01
1.829475000000000406e+01 1.943792837279999830e+01 1.040879999999999939e+02 8.605780000000000030e+01
1.829907499999999843e+01 1.943813293519999874e+01 1.040879999999999939e+02 8.605780000000000030e+01
1.830339999999999989e+01 1.943833749759999918e+01 1.040879999999999939e+02 8.605780000000000030e+01
1.830772499999999781e+01 1.943854205999999962e+01 1.040879999999999939e+02 8.605769999999999698e+01
1.831204999999999927e+01 1.943874662240000006e+01 1.040879999999999939e+02 8.605769999999999698e+01
1.831637500000000074e+01 1.943895118480000050e+01 1.040879999999999939e+02 8.605759999999999366e+01
1.832069999999999865e+01 1.943915574720000095e+01 1.040879999999999939e+02 8.605750000000000455e+01
1.832502500000000012e+01 1.943936030959999783e+01 1.040879999999999939e+02 8.605740000000000123e+01
1.832935000000000159e+01 1.943956487199999827e+01 1.040879999999999939e+02 8.605729999999999791e+01
1.833367499999999950e+01 1.943976943439999872e+01 1.040879999999999939e+02 8.605719999999999459e+01
1.833800000000000097e+01 1.943997399679999916e+01 1.040879999999999939e+02 8.605710000000000548e+01
1.834232499999999888e+01 1.944017855919999960e+01 1.040879999999999939e+02 8.605710000000000548e+01
1.834665000000000035e+01 1.944038312160000004e+01 1.040879999999999939e+02 8.605689999999999884e+01
1.835097500000000181e+01 1.944058768399999693e+01 1.040879999999999939e+02 8.605689999999999884e+01
1.835529999999999973e+01 1.944079224639999737e+01 1.040879999999999939e+02 8.605679999999999552e+01
1.835962500000000119e+01 1.944099680880000136e+01 1.040879999999999939e+02 8.605670000000000641e+01
1.836395000000000266e+01 1.944120137119999825e+01 1.040879999999999939e+02 8.605660000000000309e+01
1.836827500000000057e+01 1.944140593359999869e+01 1.040879999999999939e+02 8.605660000000000309e+01
1.837260000000000204e+01 1.944161049599999913e+01 1.040879999999999939e+02 8.605639999999999645e+01
1.837692499999999995e+01 1.944181505839999957e+01 1.040879999999999939e+02 8.605639999999999645e+01
1.838125000000000142e+01 1.944199039759999792e+01 1.040879999999999939e+02 8.605629999999999313e+01
1.838557500000000289e+01 1.944222418320000045e+01 1.040870000000000033e+02 8.605800000000000693e+01
1.838990000000000080e+01 1.944239952239999880e+01 1.040879999999999939e+02 8.605780000000000030e+01
1.839422500000000227e+01 1.944257486160000070e+01 1.040870000000000033e+02 8.605859999999999843e+01
1.839855000000000018e+01 1.944277942400000114e+01 1.040870000000000033e+02 8.605859999999999843e+01
1.840287500000000165e+01 1.944298398639999803e+01 1.040859999999999985e+02 8.605899999999999750e+01
1.840720000000000312e+01 1.944318854879999847e+01 1.040859999999999985e+02 8.605880000000000507e+01
1.841152500000000103e+01 1.944336388800000037e+01 1.040859999999999985e+02 8.605899999999999750e+01
1.841585000000000250e+01 1.944356845040000081e+01 1.040859999999999985e+02 8.605880000000000507e+01
1.842017500000000396e+01 1.944377301279999770e+01 1.040859999999999985e+02 8.605880000000000507e+01
1.842449999999999832e+01 1.944397757519999814e+01 1.040859999999999985e+02 8.605859999999999843e+01
1.842882499999999979e+01 1.944418213759999858e+01 1.040859999999999985e+02 8.605859999999999843e+01
1.843314999999999770e+01 1.944438669999999902e+01 1.040859999999999985e+02 8.605849999999999511e+01
1.843747499999999917e+01 1.944459126239999947e+01 1.040859999999999985e+02 8.605840000000000600e+01
1.844180000000000064e+01 1.944479582479999991e+01 1.040859999999999985e+02 8.605830000000000268e+01
1.844612499999999855e+01 1.944497116399999825e+01 1.040859999999999985e+02 8.605830000000000268e+01
1.845045000000000002e+01 1.944517572639999869e+01 1.040859999999999985e+02 8.605809999999999604e+01
1.845477500000000148e+01 1.944538028879999914e+01 1.040859999999999985e+02 8.605809999999999604e+01
1.845909999999999940e+01 1.944558485119999958e+01 1.040859999999999985e+02 8.605790000000000362e+01
1.846342500000000086e+01 1.944578941360000002e+01 1.040859999999999985e+02 8.605790000000000362e+01
1.846774999999999878e+01 1.944596475280000192e+01 1.040870000000000033e+02 8.605780000000000030e+01
1.847207500000000024e+01 1.944616931519999881e+01 1.040859999999999985e+02 8.605769999999999698e+01
1.847640000000000171e+01 1.944637387759999925e+01 1.040870000000000033e+02 8.605759999999999366e+01
1.848072499999999962e+01 1.944657843999999969e+01 1.040870000000000033e+02 8.605759999999999366e+01
1.848505000000000109e+01 1.944678300239999658e+01 1.040870000000000033e+02 8.605740000000000123e+01
1.848937500000000256e+01 1.944695834159999848e+01 1.040870000000000033e+02 8.605740000000000123e+01
1.849370000000000047e+01 1.944719212720000101e+01 1.040870000000000033e+02 8.605880000000000507e+01
1.849802500000000194e+01 1.944733824319999727e+01 1.040879999999999939e+02 8.605859999999999843e+01
1.850234999999999985e+01 1.944754280560000126e+01 1.040870000000000033e+02 8.605929999999999325e+01
1.850667500000000132e+01 1.944771814479999961e+01 1.040870000000000033e+02 8.605939999999999657e+01
1.851100000000000279e+01 1.944792270720000005e+01 1.040870000000000033e+02 8.605970000000000653e+01
1.851532500000000070e+01 1.944812726959999694e+01 1.040859999999999985e+02 8.605960000000000321e+01
1.851965000000000217e+01 1.944830260879999884e+01 1.040859999999999985e+02 8.605960000000000321e+01
1.852397500000000363e+01 1.944850717119999928e+01 1.040859999999999985e+02 8.605949999999999989e+01
1.852830000000000155e+01 1.944871173359999972e+01 1.040859999999999985e+02 8.605949999999999989e+01
1.853262500000000301e+01 1.944891629599999661e+01 1.040859999999999985e+02 8.605939999999999657e+01
1.853694999999999737e+01 1.944909163519999851e+01 1.040859999999999985e+02 8.605929999999999325e+01
1.854127499999999884e+01 1.944929619759999895e+01 1.040859999999999985e+02 8.605920000000000414e+01
1.854560000000000031e+01 1.944950075999999939e+01 1.040859999999999985e+02 8.605910000000000082e+01
1.854992499999999822e+01 1.944970532239999628e+01 1.040859999999999985e+02 8.605899999999999750e+01
1.855424999999999969e+01 1.944988066159999818e+01 1.040859999999999985e+02 8.605889999999999418e+01
1.855857500000000115e+01 1.945008522399999862e+01 1.040859999999999985e+02 8.605889999999999418e+01
1.856289999999999907e+01 1.945028978639999906e+01 1.040859999999999985e+02 8.605880000000000507e+01
1.856722500000000053e+01 1.945046512560000096e+01 1.040859999999999985e+02 8.605870000000000175e+01
1.857154999999999845e+01 1.945066968799999785e+01 1.040859999999999985e+02 8.605859999999999843e+01
1.857587499999999991e+01 1.945087425039999829e+01 1.040859999999999985e+02 8.605849999999999511e+01
1.858020000000000138e+01 1.945104958959999664e+01 1.040859999999999985e+02 8.605840000000000600e+01
1.858452499999999930e+01 1.945125415200000063e+01 1.040859999999999985e+02 8.605840000000000600e+01
1.858885000000000076e+01 1.945145871440000107e+01 1.040859999999999985e+02 8.605830000000000268e+01
1.859317500000000223e+01 1.945163405359999942e+01 1.040859999999999985e+02 8.605819999999999936e+01
1.859750000000000014e+01 1.945183861599999986e+01 1.040859999999999985e+02 8.605809999999999604e+01
1.860182500000000161e+01 1.945204317840000030e+01 1.040849999999999937e+02 8.605920000000000414e+01
1.860614999999999952e+01 1.945221851759999865e+01 1.040859999999999985e+02 8.605889999999999418e+01
1.861047500000000099e+01 1.945239385680000055e+01 1.040849999999999937e+02 8.605989999999999895e+01
1.861480000000000246e+01 1.945256919599999890e+01 1.040849999999999937e+02 8.605989999999999895e+01
1.861912500000000037e+01 1.945277375839999934e+01 1.040849999999999937e+02 8.606019999999999470e+01
1.862345000000000184e+01 1.945297832079999623e+01 1.040840000000000032e+02 8.606010000000000559e+01
1.862777500000000330e+01 1.945315365999999813e+01 1.040840000000000032e+02 8.606029999999999802e+01
1.863210000000000122e+01 1.945335822239999857e+01 1.040840000000000032e+02 8.606010000000000559e+01
1.863642500000000268e+01 1.945353356159999691e+01 1.040840000000000032e+02 8.606010000000000559e+01
1.864075000000000060e+01 1.945373812400000091e+01 1.040840000000000032e+02 8.606000000000000227e+01
1.864507500000000206e+01 1.945394268639999780e+01 1.040840000000000032e+02 8.606000000000000227e+01
1.864940000000000353e+01 1.945411802559999970e+01 1.040840000000000032e+02 8.605979999999999563e+01
1.865372499999999789e+01 1.945432258799999659e+01 1.040840000000000032e+02 8.605979999999999563e+01
1.865804999999999936e+01 1.945449792719999849e+01 1.040840000000000032e+02 8.605970000000000653e+01
1.866237500000000082e+01 1.945470248959999893e+01 1.040840000000000032e+02 8.605960000000000321e+01
1.866669999999999874e+01 1.945490705199999937e+01 1.040840000000000032e+02 8.605949999999999989e+01
1.867102500000000020e+01 1.945508239120000127e+01 1.040840000000000032e+02 8.605949999999999989e+01
1.867534999999999812e+01 1.945528695359999816e+01 1.040840000000000032e+02 8.605929999999999325e+01
1.867967499999999959e+01 1.945546229279999650e+01 1.040840000000000032e+02 8.605929999999999325e+01
1.868400000000000105e+01 1.945566685520000050e+01 1.040840000000000032e+02 8.605920000000000414e+01
1.868832499999999897e+01 1.945584219439999885e+01 1.040840000000000032e+02 8.605920000000000414e+01
1.869265000000000043e+01 1.945604675679999929e+01 1.040840000000000032e+02 8.605899999999999750e+01
1.869697500000000190e+01 1.945622209600000119e+01 1.040840000000000032e+02 8.605899999999999750e+01
1.870129999999999981e+01 1.945642665839999808e+01 1.040840000000000032e+02 8.605889999999999418e+01
1.870562500000000128e+01 1.945660199759999642e+01 1.040840000000000032e+02 8.605889999999999418e+01
1.870994999999999919e+01 1.945680655999999686e+01 1.040849999999999937e+02 8.606029999999999802e+01
1.871427500000000066e+01 1.945698189919999876e+01 1.040859999999999985e+02 8.606019999999999470e+01
1.871860000000000213e+01 1.945715723839999711e+01 1.040849999999999937e+02 8.606090000000000373e+01
1.872292500000000004e+01 1.945733257759999901e+01 1.040840000000000032e+02 8.606100000000000705e+01
1.872725000000000151e+01 1.945753713999999945e+01 1.040840000000000032e+02 8.606130000000000280e+01
1.873157500000000297e+01 1.945771247919999780e+01 1.040840000000000032e+02 8.606119999999999948e+01
1.873590000000000089e+01 1.945791704160000180e+01 1.040829999999999984e+02 8.606130000000000280e+01
1.874022500000000235e+01 1.945809238080000014e+01 1.040829999999999984e+02 8.606119999999999948e+01
1.874455000000000027e+01 1.945829694319999703e+01 1.040829999999999984e+02 8.606109999999999616e+01
1.874887500000000173e+01 1.945847228239999893e+01 1.040829999999999984e+02 8.606100000000000705e+01
1.875320000000000320e+01 1.945867684479999937e+01 1.040829999999999984e+02 8.606100000000000705e+01
1.875752500000000111e+01 1.945885218399999772e+01 1.040829999999999984e+02 8.606090000000000373e+01
1.876185000000000258e+01 1.945905674640000171e+01 1.040829999999999984e+02 8.606080000000000041e+01
1.876617500000000405e+01 1.945923208560000006e+01 1.040829999999999984e+02 8.606069999999999709e+01
1.877049999999999841e+01 1.945940742479999841e+01 1.040829999999999984e+02 8.606059999999999377e+01
1.877482499999999987e+01 1.945961198719999885e+01 1.040829999999999984e+02 8.606059999999999377e+01
1.877914999999999779e+01 1.945978732639999720e+01 1.040829999999999984e+02 8.606040000000000134e+01
1.878347499999999926e+01 1.945999188879999764e+01 1.040829999999999984e+02 8.606040000000000134e+01
1.878780000000000072e+01 1.946016722799999954e+01 1.040829999999999984e+02 8.606029999999999802e+01
1.879212499999999864e+01 1.946037179039999998e+01 1.040829999999999984e+02 8.606019999999999470e+01
1.879645000000000010e+01 1.946054712959999833e+01 1.040829999999999984e+02 8.606010000000000559e+01
1.880077500000000157e+01 1.946072246880000023e+01 1.040829999999999984e+02 8.606010000000000559e+01
1.880509999999999948e+01 1.946092703120000067e+01 1.040829999999999984e+02 8.606000000000000227e+01
1.880942500000000095e+01 1.946110237039999902e+01 1.040829999999999984e+02 8.606000000000000227e+01
1.881374999999999886e+01 1.946127770960000092e+01 1.040829999999999984e+02 8.605979999999999563e+01
1.881807500000000033e+01 1.946148227199999781e+01 1.040840000000000032e+02 8.606130000000000280e+01
1.882240000000000180e+01 1.946165761119999615e+01 1.040849999999999937e+02 8.606100000000000705e+01
1.882672499999999971e+01 1.946183295039999805e+01 1.040840000000000032e+02 8.606180000000000518e+01
1.883105000000000118e+01 1.946200828959999640e+01 1.040829999999999984e+02 8.606180000000000518e+01
1.883537500000000264e+01 1.946218362879999830e+01 1.040829999999999984e+02 8.606210000000000093e+01
1.883970000000000056e+01 1.946235896799999665e+01 1.040819999999999936e+02 8.606199999999999761e+01
1.884402500000000202e+01 1.946256353039999709e+01 1.040819999999999936e+02 8.606210000000000093e+01
1.884834999999999994e+01 1.946273886959999899e+01 1.040819999999999936e+02 8.606189999999999429e+01
1.885267500000000140e+01 1.946291420879999734e+01 1.040819999999999936e+02 8.606199999999999761e+01
1.885700000000000287e+01 1.946311877120000133e+01 1.040819999999999936e+02 8.606180000000000518e+01
1.886132500000000078e+01 1.946329411039999968e+01 1.040819999999999936e+02 8.606180000000000518e+01
1.886565000000000225e+01 1.946349867280000012e+01 1.040819999999999936e+02 8.606170000000000186e+01
1.886997500000000372e+01 1.946367401200000202e+01 1.040819999999999936e+02 8.606170000000000186e+01
1.887430000000000163e+01 1.946384935120000037e+01 1.040819999999999936e+02 8.606149999999999523e+01
1.887862500000000310e+01 1.946405391359999726e+01 1.040819999999999936e+02 8.606149999999999523e+01
1.888295000000000101e+01 1.946422925279999916e+01 1.040819999999999936e+02 8.606130000000000280e+01
1.888727500000000248e+01 1.946440459199999751e+01 1.040819999999999936e+02 8.606130000000000280e+01
1.889160000000000394e+01 1.946457993119999941e+01 1.040819999999999936e+02 8.606119999999999948e+01
1.889592499999999831e+01 1.946478449359999985e+01 1.040819999999999936e+02 8.606119999999999948e+01
1.890024999999999977e+01 1.946495983279999820e+01 1.040819999999999936e+02 8.606100000000000705e+01
1.890457500000000124e+01 1.946513517200000010e+01 1.040819999999999936e+02 8.606100000000000705e+01
1.890889999999999915e+01 1.946533973440000054e+01 1.040819999999999936e+02 8.606090000000000373e+01
1.891322500000000062e+01 1.946551507359999889e+01 1.040819999999999936e+02 8.606090000000000373e+01
1.891754999999999853e+01 1.946569041280000079e+01 1.040819999999999936e+02 8.606080000000000041e+01
1.892187500000000000e+01 1.946586575199999913e+01 1.040819999999999936e+02 8.606069999999999709e+01
1.892620000000000147e+01 1.946607031439999957e+01 1.040829999999999984e+02 8.606189999999999429e+01
1.893052499999999938e+01 1.946621643039999938e+01 1.040840000000000032e+02 8.606180000000000518e+01
1.893485000000000085e+01 1.946639176960000128e+01 1.040829999999999984e+02 8.606260000000000332e+01
1.893917499999999876e+01 1.946656710879999963e+01 1.040829999999999984e+02 8.606270000000000664e+01
1.894350000000000023e+01 1.946674244799999798e+01 1.040819999999999936e+02 8.606289999999999907e+01
1.894782500000000169e+01 1.946691778719999988e+01 1.040819999999999936e+02 8.606289999999999907e+01
1.895214999999999961e+01 1.946712234960000032e+01 1.040819999999999936e+02 8.606300000000000239e+01
1.895647500000000107e+01 1.946729768879999867e+01 1.040819999999999936e+02 8.606289999999999907e+01
1.896080000000000254e+01 1.946747302800000057e+01 1.040810000000000031e+02 8.606279999999999575e+01
1.896512500000000045e+01 1.946764836719999892e+01 1.040810000000000031e+02 8.606279999999999575e+01
1.896945000000000192e+01 1.946785292959999936e+01 1.040810000000000031e+02 8.606270000000000664e+01
1.897377499999999984e+01 1.946802826879999770e+01 1.040810000000000031e+02 8.606260000000000332e+01
1.897810000000000130e+01 1.946820360799999605e+01 1.040810000000000031e+02 8.606250000000000000e+01
1.898242500000000277e+01 1.946837894719999795e+01 1.040810000000000031e+02 8.606239999999999668e+01
1.898675000000000068e+01 1.946858350959999839e+01 1.040810000000000031e+02 8.606229999999999336e+01
1.899107500000000215e+01 1.946875884880000029e+01 1.040810000000000031e+02 8.606229999999999336e+01
1.899540000000000362e+01 1.946893418799999864e+01 1.040810000000000031e+02 8.606220000000000425e+01
1.899972500000000153e+01 1.946910952719999699e+01 1.040819999999999936e+02 8.606210000000000093e+01
1.900405000000000300e+01 1.946928486639999889e+01 1.040819999999999936e+02 8.606199999999999761e+01
1.900837499999999736e+01 1.946946020559999724e+01 1.040819999999999936e+02 8.606199999999999761e+01
1.901269999999999882e+01 1.946966476800000123e+01 1.040819999999999936e+02 8.606189999999999429e+01
1.901702500000000029e+01 1.946984010719999958e+01 1.040819999999999936e+02 8.606180000000000518e+01
1.902134999999999820e+01 1.947001544639999793e+01 1.040819999999999936e+02 8.606170000000000186e+01
1.902567499999999967e+01 1.947019078559999983e+01 1.040819999999999936e+02 8.606170000000000186e+01
1.903000000000000114e+01 1.947036612479999818e+01 1.040819999999999936e+02 8.606159999999999854e+01
1.903432499999999905e+01 1.947057068719999862e+01 1.040810000000000031e+02 8.606289999999999907e+01
1.903865000000000052e+01 1.947071680319999842e+01 1.040819999999999936e+02 8.606270000000000664e+01
1.904297499999999843e+01 1.947089214240000032e+01 1.040810000000000031e+02 8.606359999999999388e+01
1.904729999999999990e+01 1.947106748159999867e+01 1.040810000000000031e+02 8.606359999999999388e+01
1.905162500000000136e+01 1.947124282080000057e+01 1.040799999999999983e+02 8.606390000000000384e+01
1.905594999999999928e+01 1.947141815999999892e+01 1.040799999999999983e+02 8.606380000000000052e+01
1.906027500000000074e+01 1.947159349919999727e+01 1.040799999999999983e+02 8.606390000000000384e+01
1.906460000000000221e+01 1.947176883839999917e+01 1.040799999999999983e+02 8.606369999999999720e+01
1.906892500000000013e+01 1.947194417759999752e+01 1.040799999999999983e+02 8.606380000000000052e+01
1.907325000000000159e+01 1.947211951679999942e+01 1.040799999999999983e+02 8.606359999999999388e+01
1.907757499999999951e+01 1.947229485599999776e+01 1.040799999999999983e+02 8.606359999999999388e+01
1.908190000000000097e+01 1.947247019519999967e+01 1.040799999999999983e+02 8.606340000000000146e+01
1.908622500000000244e+01 1.947264553439999801e+01 1.040799999999999983e+02 8.606340000000000146e+01
1.909055000000000035e+01 1.947285009679999845e+01 1.040799999999999983e+02 8.606329999999999814e+01
1.909487500000000182e+01 1.947302543600000035e+01 1.040799999999999983e+02 8.606319999999999482e+01
1.909920000000000329e+01 1.947320077519999870e+01 1.040799999999999983e+02 8.606310000000000571e+01
1.910352500000000120e+01 1.947337611440000060e+01 1.040799999999999983e+02 8.606310000000000571e+01
1.910785000000000267e+01 1.947355145359999895e+01 1.040799999999999983e+02 8.606289999999999907e+01
1.911217500000000058e+01 1.947372679280000085e+01 1.040799999999999983e+02 8.606289999999999907e+01
1.911650000000000205e+01 1.947390213199999920e+01 1.040799999999999983e+02 8.606279999999999575e+01
1.912082500000000351e+01 1.947407747119999755e+01 1.040799999999999983e+02 8.606279999999999575e+01
1.912514999999999787e+01 1.947425281039999945e+01 1.040799999999999983e+02 8.606260000000000332e+01
1.912947499999999934e+01 1.947442814959999779e+01 1.040799999999999983e+02 8.606260000000000332e+01
1.913380000000000081e+01 1.947460348879999970e+01 1.040799999999999983e+02 8.606250000000000000e+01
1.913812499999999872e+01 1.947477882799999804e+01 1.040799999999999983e+02 8.606250000000000000e+01
1.914245000000000019e+01 1.947495416719999994e+01 1.040810000000000031e+02 8.606409999999999627e+01
1.914677499999999810e+01 1.947512950639999829e+01 1.040810000000000031e+02 8.606399999999999295e+01
1.915109999999999957e+01 1.947527562239999810e+01 1.040799999999999983e+02 8.606470000000000198e+01
1.915542500000000103e+01 1.947545096160000000e+01 1.040799999999999983e+02 8.606480000000000530e+01
1.915974999999999895e+01 1.947562630079999835e+01 1.040789999999999935e+02 8.606499999999999773e+01
1.916407500000000041e+01 1.947580164000000025e+01 1.040789999999999935e+02 8.606499999999999773e+01
1.916840000000000188e+01 1.947597697920000215e+01 1.040789999999999935e+02 8.606499999999999773e+01
1.917272499999999980e+01 1.947615231840000050e+01 1.040789999999999935e+02 8.606499999999999773e+01
1.917705000000000126e+01 1.947632765759999884e+01 1.040789999999999935e+02 8.606489999999999441e+01
1.918137499999999918e+01 1.947650299680000074e+01 1.040789999999999935e+02 8.606480000000000530e+01
1.918570000000000064e+01 1.947667833599999909e+01 1.040789999999999935e+02 8.606480000000000530e+01
1.919002500000000211e+01 1.947685367520000099e+01 1.040789999999999935e+02 8.606470000000000198e+01
1.919435000000000002e+01 1.947702901439999934e+01 1.040789999999999935e+02 8.606459999999999866e+01
1.919867500000000149e+01 1.947720435360000124e+01 1.040789999999999935e+02 8.606459999999999866e+01
1.920300000000000296e+01 1.947737969279999959e+01 1.040789999999999935e+02 8.606449999999999534e+01
1.920732500000000087e+01 1.947755503200000149e+01 1.040789999999999935e+02 8.606440000000000623e+01
1.921165000000000234e+01 1.947773037119999984e+01 1.040789999999999935e+02 8.606430000000000291e+01
1.921597500000000025e+01 1.947787648719999964e+01 1.040789999999999935e+02 8.606430000000000291e+01
1.922030000000000172e+01 1.947805182639999799e+01 1.040789999999999935e+02 8.606419999999999959e+01
1.922462500000000318e+01 1.947822716559999989e+01 1.040789999999999935e+02 8.606409999999999627e+01
1.922895000000000110e+01 1.947840250479999824e+01 1.040789999999999935e+02 8.606399999999999295e+01
1.923327500000000256e+01 1.947857784400000014e+01 1.040789999999999935e+02 8.606399999999999295e+01
1.923760000000000403e+01 1.947875318319999849e+01 1.040789999999999935e+02 8.606390000000000384e+01
1.924192499999999839e+01 1.947892852239999684e+01 1.040789999999999935e+02 8.606390000000000384e+01
1.924624999999999986e+01 1.947910386159999874e+01 1.040789999999999935e+02 8.606380000000000052e+01
1.925057499999999777e+01 1.947927920079999708e+01 1.040799999999999983e+02 8.606489999999999441e+01
1.925489999999999924e+01 1.947942531680000045e+01 1.040799999999999983e+02 8.606470000000000198e+01
1.925922500000000070e+01 1.947960065599999879e+01 1.040789999999999935e+02 8.606550000000000011e+01
1.926354999999999862e+01 1.947974677199999860e+01 1.040789999999999935e+02 8.606539999999999679e+01
1.926787500000000009e+01 1.947992211120000050e+01 1.040789999999999935e+02 8.606570000000000675e+01
1.927220000000000155e+01 1.948009745039999885e+01 1.040780000000000030e+02 8.606560000000000343e+01
1.927652499999999947e+01 1.948027278959999720e+01 1.040780000000000030e+02 8.606570000000000675e+01
1.928085000000000093e+01 1.948044812879999910e+01 1.040780000000000030e+02 8.606560000000000343e+01
1.928517499999999885e+01 1.948059424479999890e+01 1.040780000000000030e+02 8.606560000000000343e+01
1.928950000000000031e+01 1.948076958399999725e+01 1.040780000000000030e+02 8.606539999999999679e+01
1.929382500000000178e+01 1.948094492319999915e+01 1.040780000000000030e+02 8.606550000000000011e+01
1.929814999999999969e+01 1.948112026239999750e+01 1.040780000000000030e+02 8.606529999999999347e+01
1.930247500000000116e+01 1.948129560159999940e+01 1.040780000000000030e+02 8.606529999999999347e+01
1.930680000000000263e+01 1.948147094079999775e+01 1.040780000000000030e+02 8.606520000000000437e+01
1.931112500000000054e+01 1.948164627999999965e+01 1.040780000000000030e+02 8.606510000000000105e+01
1.931545000000000201e+01 1.948182161920000155e+01 1.040780000000000030e+02 8.606499999999999773e+01
1.931977499999999992e+01 1.948196773519999780e+01 1.040780000000000030e+02 8.606499999999999773e+01
1.932410000000000139e+01 1.948214307439999970e+01 1.040780000000000030e+02 8.606489999999999441e+01
1.932842500000000285e+01 1.948231841359999805e+01 1.040780000000000030e+02 8.606489999999999441e+01
1.933275000000000077e+01 1.948249375279999995e+01 1.040780000000000030e+02 8.606470000000000198e+01
1.933707500000000223e+01 1.948266909199999830e+01 1.040780000000000030e+02 8.606470000000000198e+01
1.934140000000000370e+01 1.948281520799999811e+01 1.040780000000000030e+02 8.606459999999999866e+01
1.934572500000000161e+01 1.948299054719999646e+01 1.040780000000000030e+02 8.606459999999999866e+01
1.935005000000000308e+01 1.948316588639999836e+01 1.040780000000000030e+02 8.606449999999999534e+01
1.935437500000000099e+01 1.948334122559999670e+01 1.040780000000000030e+02 8.606449999999999534e+01
1.935870000000000246e+01 1.948351656479999860e+01 1.040780000000000030e+02 8.606570000000000675e+01
1.936302500000000038e+01 1.948366268079999841e+01 1.040789999999999935e+02 8.606560000000000343e+01
1.936734999999999829e+01 1.948380879679999822e+01 1.040780000000000030e+02 8.606629999999999825e+01
1.937167499999999976e+01 1.948398413600000012e+01 1.040780000000000030e+02 8.606640000000000157e+01
1.937600000000000122e+01 1.948413025199999637e+01 1.040769999999999982e+02 8.606659999999999400e+01
1.938032499999999914e+01 1.948430559119999828e+01 1.040769999999999982e+02 8.606650000000000489e+01
1.938465000000000060e+01 1.948448093039999662e+01 1.040769999999999982e+02 8.606659999999999400e+01
1.938897499999999852e+01 1.948462704639999998e+01 1.040769999999999982e+02 8.606650000000000489e+01
1.939329999999999998e+01 1.948480238559999833e+01 1.040769999999999982e+02 8.606640000000000157e+01
1.939762500000000145e+01 1.948497772480000023e+01 1.040769999999999982e+02 8.606640000000000157e+01
1.940194999999999936e+01 1.948515306399999858e+01 1.040769999999999982e+02 8.606629999999999825e+01
1.940627500000000083e+01 1.948529917999999839e+01 1.040769999999999982e+02 8.606619999999999493e+01
1.941060000000000230e+01 1.948547451919999673e+01 1.040769999999999982e+02 8.606610000000000582e+01
1.941492500000000021e+01 1.948564985839999864e+01 1.040769999999999982e+02 8.606610000000000582e+01
1.941925000000000168e+01 1.948582519759999698e+01 1.040769999999999982e+02 8.606600000000000250e+01
1.942357499999999959e+01 1.948597131360000034e+01 1.040769999999999982e+02 8.606589999999999918e+01
1.942790000000000106e+01 1.948614665279999869e+01 1.040769999999999982e+02 8.606579999999999586e+01
1.943222500000000252e+01 1.948632199200000059e+01 1.040769999999999982e+02 8.606579999999999586e+01
1.943655000000000044e+01 1.948646810800000040e+01 1.040769999999999982e+02 8.606570000000000675e+01
1.944087500000000190e+01 1.948664344719999875e+01 1.040769999999999982e+02 8.606570000000000675e+01
1.944520000000000337e+01 1.948681878639999709e+01 1.040769999999999982e+02 8.606560000000000343e+01
1.944952500000000128e+01 1.948696490239999690e+01 1.040769999999999982e+02 8.606550000000000011e+01
1.945385000000000275e+01 1.948714024159999880e+01 1.040769999999999982e+02 8.606539999999999679e+01
1.945817500000000067e+01 1.948728635759999861e+01 1.040769999999999982e+02 8.606539999999999679e+01
1.946250000000000213e+01 1.948746169680000051e+01 1.040769999999999982e+02 8.606529999999999347e+01
1.946682500000000360e+01 1.948763703599999886e+01 1.040780000000000030e+02 8.606659999999999400e+01
1.947115000000000151e+01 1.948778315199999867e+01 1.040780000000000030e+02 8.606640000000000157e+01
1.947547500000000298e+01 1.948792926799999847e+01 1.040769999999999982e+02 8.606719999999999970e+01
1.947979999999999734e+01 1.948810460720000037e+01 1.040769999999999982e+02 8.606719999999999970e+01
1.948412499999999881e+01 1.948825072320000018e+01 1.040769999999999982e+02 8.606749999999999545e+01
1.948845000000000027e+01 1.948842606239999853e+01 1.040759999999999934e+02 8.606730000000000302e+01
1.949277499999999819e+01 1.948857217839999834e+01 1.040759999999999934e+02 8.606749999999999545e+01
1.949709999999999965e+01 1.948874751759999668e+01 1.040759999999999934e+02 8.606730000000000302e+01
1.950142500000000112e+01 1.948889363360000004e+01 1.040759999999999934e+02 8.606730000000000302e+01
1.950574999999999903e+01 1.948906897280000194e+01 1.040759999999999934e+02 8.606719999999999970e+01
1.951007500000000050e+01 1.948924431200000029e+01 1.040759999999999934e+02 8.606719999999999970e+01
1.951439999999999841e+01 1.948939042800000010e+01 1.040759999999999934e+02 8.606709999999999638e+01
1.951872499999999988e+01 1.948956576719999845e+01 1.040759999999999934e+02 8.606699999999999307e+01
1.952305000000000135e+01 1.948974110640000035e+01 1.040759999999999934e+02 8.606690000000000396e+01
1.952737499999999926e+01 1.948988722239999660e+01 1.040759999999999934e+02 8.606690000000000396e+01
1.953170000000000073e+01 1.949006256159999850e+01 1.040759999999999934e+02 8.606680000000000064e+01
1.953602500000000219e+01 1.949020867759999831e+01 1.040759999999999934e+02 8.606680000000000064e+01
1.954035000000000011e+01 1.949038401680000021e+01 1.040759999999999934e+02 8.606659999999999400e+01
1.954467500000000157e+01 1.949053013280000002e+01 1.040759999999999934e+02 8.606659999999999400e+01
1.954899999999999949e+01 1.949070547199999837e+01 1.040759999999999934e+02 8.606650000000000489e+01
1.955332500000000095e+01 1.949085158799999817e+01 1.040759999999999934e+02 8.606650000000000489e+01
1.955765000000000242e+01 1.949102692720000007e+01 1.040759999999999934e+02 8.606640000000000157e+01
1.956197500000000034e+01 1.949117304319999988e+01 1.040759999999999934e+02 8.606640000000000157e+01
1.956630000000000180e+01 1.949134838239999823e+01 1.040759999999999934e+02 8.606629999999999825e+01
1.957062500000000327e+01 1.949149449839999804e+01 1.040759999999999934e+02 8.606629999999999825e+01
1.957495000000000118e+01 1.949166983759999638e+01 1.040759999999999934e+02 8.606740000000000634e+01
1.957927500000000265e+01 1.949181595359999974e+01 1.040769999999999982e+02 8.606719999999999970e+01
1.958360000000000056e+01 1.949196206959999955e+01 1.040759999999999934e+02 8.606780000000000541e+01
1.958792500000000203e+01 1.949210818559999936e+01 1.040759999999999934e+02 8.606789999999999452e+01
1.959225000000000350e+01 1.949228352479999771e+01 1.040750000000000028e+02 8.606810000000000116e+01
1.959657499999999786e+01 1.949242964080000107e+01 1.040750000000000028e+02 8.606799999999999784e+01
1.960089999999999932e+01 1.949260497999999941e+01 1.040750000000000028e+02 8.606799999999999784e+01
1.960522500000000079e+01 1.949275109599999922e+01 1.040750000000000028e+02 8.606799999999999784e+01
1.960954999999999870e+01 1.949292643519999757e+01 1.040739999999999981e+02 8.606789999999999452e+01
1.961387500000000017e+01 1.949307255119999738e+01 1.040739999999999981e+02 8.606780000000000541e+01
1.961819999999999808e+01 1.949324789039999573e+01 1.040739999999999981e+02 8.606780000000000541e+01
1.962252499999999955e+01 1.949339400639999909e+01 1.040739999999999981e+02 8.606770000000000209e+01
1.962685000000000102e+01 1.949356934560000099e+01 1.040739999999999981e+02 8.606759999999999877e+01
1.963117499999999893e+01 1.949371546159999724e+01 1.040739999999999981e+02 8.606759999999999877e+01
1.963550000000000040e+01 1.949389080079999914e+01 1.040739999999999981e+02 8.606749999999999545e+01
1.963982500000000186e+01 1.949403691679999895e+01 1.040739999999999981e+02 8.606740000000000634e+01
1.964414999999999978e+01 1.949418303279999876e+01 1.040739999999999981e+02 8.606730000000000302e+01
1.964847500000000124e+01 1.949435837200000066e+01 1.040739999999999981e+02 8.606730000000000302e+01
1.965279999999999916e+01 1.949450448799999691e+01 1.040739999999999981e+02 8.606719999999999970e+01
1.965712500000000063e+01 1.949467982719999881e+01 1.040739999999999981e+02 8.606719999999999970e+01
1.966145000000000209e+01 1.949482594320000217e+01 1.040750000000000028e+02 8.606709999999999638e+01
1.966577500000000001e+01 1.949497205919999843e+01 1.040750000000000028e+02 8.606709999999999638e+01
1.967010000000000147e+01 1.949514739840000033e+01 1.040750000000000028e+02 8.606699999999999307e+01
1.967442500000000294e+01 1.949529351439999658e+01 1.040750000000000028e+02 8.606690000000000396e+01
1.967875000000000085e+01 1.949546885359999848e+01 1.040750000000000028e+02 8.606690000000000396e+01
1.968307500000000232e+01 1.949561496960000184e+01 1.040759999999999934e+02 8.606780000000000541e+01
1.968740000000000023e+01 1.949576108559999810e+01 1.040769999999999982e+02 8.606770000000000209e+01
1.969172500000000170e+01 1.949590720159999790e+01 1.040759999999999934e+02 8.606839999999999691e+01
1.969605000000000317e+01 1.949605331760000126e+01 1.040759999999999934e+02 8.606850000000000023e+01
1.970037500000000108e+01 1.949619943359999752e+01 1.040750000000000028e+02 8.606870000000000687e+01
1.970470000000000255e+01 1.949637477279999942e+01 1.040750000000000028e+02 8.606860000000000355e+01
1.970902500000000401e+01 1.949652088879999567e+01 1.040750000000000028e+02 8.606870000000000687e+01
1.971334999999999837e+01 1.949666700479999903e+01 1.040750000000000028e+02 8.606860000000000355e+01
1.971767499999999984e+01 1.949684234400000094e+01 1.040750000000000028e+02 8.606860000000000355e+01
1.972199999999999775e+01 1.949698845999999719e+01 1.040750000000000028e+02 8.606850000000000023e+01
1.972632499999999922e+01 1.949716379919999909e+01 1.040739999999999981e+02 8.606850000000000023e+01
1.973065000000000069e+01 1.949730991519999890e+01 1.040739999999999981e+02 8.606829999999999359e+01
1.973497499999999860e+01 1.949745603119999871e+01 1.040739999999999981e+02 8.606829999999999359e+01
1.973930000000000007e+01 1.949763137040000061e+01 1.040739999999999981e+02 8.606820000000000448e+01
1.974362500000000153e+01 1.949777748639999686e+01 1.040739999999999981e+02 8.606820000000000448e+01
1.974794999999999945e+01 1.949792360240000022e+01 1.040750000000000028e+02 8.606810000000000116e+01
1.975227500000000092e+01 1.949809894159999857e+01 1.040750000000000028e+02 8.606799999999999784e+01
1.975659999999999883e+01 1.949824505759999838e+01 1.040750000000000028e+02 8.606789999999999452e+01
1.976092500000000030e+01 1.949839117359999818e+01 1.040750000000000028e+02 8.606789999999999452e+01
1.976525000000000176e+01 1.949856651279999653e+01 1.040750000000000028e+02 8.606780000000000541e+01
1.976957499999999968e+01 1.949871262879999989e+01 1.040750000000000028e+02 8.606780000000000541e+01
1.977390000000000114e+01 1.949885874479999970e+01 1.040750000000000028e+02 8.606770000000000209e+01
1.977822500000000261e+01 1.949900486079999595e+01 1.040750000000000028e+02 8.606770000000000209e+01
1.978255000000000052e+01 1.949918019999999785e+01 1.040750000000000028e+02 8.606759999999999877e+01
1.978687500000000199e+01 1.949932631600000121e+01 1.040750000000000028e+02 8.606759999999999877e+01
1.979119999999999990e+01 1.949950165519999956e+01 1.040750000000000028e+02 8.606889999999999930e+01
1.979552500000000137e+01 1.949961854799999728e+01 1.040750000000000028e+02 8.606879999999999598e+01
1.979985000000000284e+01 1.949976466400000064e+01 1.040739999999999981e+02 8.606940000000000168e+01
1.980417500000000075e+01 1.949991077999999689e+01 1.040739999999999981e+02 8.606950000000000500e+01
1.980850000000000222e+01 1.950005689600000025e+01 1.040739999999999981e+02 8.606969999999999743e+01
1.981282500000000368e+01 1.950023223519999860e+01 1.040729999999999933e+02 8.606959999999999411e+01
1.981715000000000160e+01 1.950037835119999841e+01 1.040729999999999933e+02 8.606969999999999743e+01
1.982147500000000306e+01 1.950052446719999821e+01 1.040729999999999933e+02 8.606959999999999411e+01
1.982580000000000098e+01 1.950067058320000157e+01 1.040729999999999933e+02 8.606959999999999411e+01
1.983012499999999889e+01 1.950084592239999992e+01 1.040729999999999933e+02 8.606950000000000500e+01
1.983445000000000036e+01 1.950099203839999973e+01 1.040729999999999933e+02 8.606940000000000168e+01
1.983877499999999827e+01 1.950113815439999954e+01 1.040729999999999933e+02 8.606940000000000168e+01
1.984309999999999974e+01 1.950128427039999934e+01 1.040729999999999933e+02 8.606929999999999836e+01
1.984742500000000121e+01 1.950145960960000124e+01 1.040729999999999933e+02 8.606919999999999504e+01
1.985174999999999912e+01 1.950160572559999750e+01 1.040729999999999933e+02 8.606910000000000593e+01
1.985607500000000059e+01 1.950175184159999731e+01 1.040729999999999933e+02 8.606910000000000593e+01
1.986039999999999850e+01 1.950189795760000067e+01 1.040729999999999933e+02 8.606900000000000261e+01
1.986472499999999997e+01 1.950207329679999901e+01 1.040729999999999933e+02 8.606900000000000261e+01
1.986905000000000143e+01 1.950221941279999882e+01 1.040729999999999933e+02 8.606889999999999930e+01
1.987337499999999935e+01 1.950236552879999863e+01 1.040729999999999933e+02 8.606889999999999930e+01
1.987770000000000081e+01 1.950251164479999844e+01 1.040729999999999933e+02 8.606879999999999598e+01
1.988202500000000228e+01 1.950265776079999824e+01 1.040729999999999933e+02 8.606879999999999598e+01
1.988635000000000019e+01 1.950280387679999805e+01 1.040729999999999933e+02 8.606870000000000687e+01
1.989067500000000166e+01 1.950297921599999995e+01 1.040729999999999933e+02 8.606860000000000355e+01
1.989499999999999957e+01 1.950312533199999976e+01 1.040729999999999933e+02 8.606860000000000355e+01
1.989932500000000104e+01 1.950327144799999957e+01 1.040729999999999933e+02 8.607009999999999650e+01
1.990365000000000251e+01 1.950341756399999937e+01 1.040739999999999981e+02 8.606980000000000075e+01
1.990797500000000042e+01 1.950356367999999918e+01 1.040729999999999933e+02 8.607059999999999889e+01
1.991230000000000189e+01 1.950370979599999899e+01 1.040729999999999933e+02 8.607059999999999889e+01
1.991662500000000335e+01 1.950385591199999880e+01 1.040720000000000027e+02 8.607089999999999463e+01
1.992095000000000127e+01 1.950400202799999860e+01 1.040720000000000027e+02 8.607070000000000221e+01
1.992527500000000273e+01 1.950414814399999841e+01 1.040720000000000027e+02 8.607089999999999463e+01
1.992960000000000065e+01 1.950429426000000177e+01 1.040720000000000027e+02 8.607070000000000221e+01
1.993392500000000211e+01 1.950444037599999803e+01 1.040720000000000027e+02 8.607080000000000553e+01
1.993825000000000358e+01 1.950458649199999783e+01 1.040720000000000027e+02 8.607059999999999889e+01
1.994257500000000149e+01 1.950476183119999618e+01 1.040720000000000027e+02 8.607059999999999889e+01
1.994690000000000296e+01 1.950490794719999954e+01 1.040720000000000027e+02 8.607049999999999557e+01
1.995122500000000443e+01 1.950505406319999935e+01 1.040720000000000027e+02 8.607049999999999557e+01
1.995554999999999879e+01 1.950520017919999916e+01 1.040720000000000027e+02 8.607040000000000646e+01
1.995987500000000026e+01 1.950534629519999896e+01 1.040720000000000027e+02 8.607040000000000646e+01
1.996419999999999817e+01 1.950549241119999877e+01 1.040720000000000027e+02 8.607019999999999982e+01
1.996852499999999964e+01 1.950563852719999858e+01 1.040720000000000027e+02 8.607019999999999982e+01
1.997285000000000110e+01 1.950581386639999693e+01 1.040720000000000027e+02 8.607009999999999650e+01
1.997717499999999902e+01 1.950595998240000029e+01 1.040720000000000027e+02 8.607009999999999650e+01
1.998150000000000048e+01 1.950610609840000009e+01 1.040720000000000027e+02 8.606999999999999318e+01
1.998582500000000195e+01 1.950625221439999990e+01 1.040720000000000027e+02 8.606999999999999318e+01
1.999014999999999986e+01 1.950639833039999971e+01 1.040720000000000027e+02 8.606990000000000407e+01
1.999447500000000133e+01 1.950654444639999952e+01 1.040720000000000027e+02 8.606990000000000407e+01
1.999879999999999924e+01 1.950669056239999932e+01 1.040720000000000027e+02 8.606980000000000075e+01
2.000312500000000071e+01 1.950683667839999913e+01 1.040720000000000027e+02 8.606980000000000075e+01
2.000745000000000218e+01 1.950701201759999748e+01 1.040729999999999933e+02 8.607040000000000646e+01
2.001177500000000009e+01 1.950712891039999874e+01 1.040739999999999981e+02 8.607030000000000314e+01
2.001610000000000156e+01 1.950727502639999855e+01 1.040729999999999933e+02 8.607089999999999463e+01
2.002042499999999947e+01 1.950739191919999982e+01 1.040729999999999933e+02 8.607099999999999795e+01
2.002475000000000094e+01 1.950753803519999963e+01 1.040720000000000027e+02 8.607120000000000459e+01
2.002907500000000240e+01 1.950768415119999943e+01 1.040720000000000027e+02 8.607110000000000127e+01
2.003340000000000032e+01 1.950785949039999778e+01 1.040720000000000027e+02 8.607120000000000459e+01
2.003772500000000178e+01 1.950800560640000114e+01 1.040720000000000027e+02 8.607110000000000127e+01
2.004205000000000325e+01 1.950815172239999740e+01 1.040720000000000027e+02 8.607110000000000127e+01
2.004637500000000117e+01 1.950829783839999720e+01 1.040720000000000027e+02 8.607099999999999795e+01
2.005070000000000263e+01 1.950844395440000056e+01 1.040720000000000027e+02 8.607099999999999795e+01
2.005502500000000055e+01 1.950859007040000037e+01 1.040720000000000027e+02 8.607089999999999463e+01
2.005935000000000201e+01 1.950873618639999663e+01 1.040720000000000027e+02 8.607089999999999463e+01
2.006367500000000348e+01 1.950888230239999999e+01 1.040720000000000027e+02 8.607080000000000553e+01
2.006799999999999784e+01 1.950902841839999979e+01 1.040720000000000027e+02 8.607070000000000221e+01
2.007232499999999931e+01 1.950917453439999960e+01 1.040720000000000027e+02 8.607070000000000221e+01
2.007665000000000077e+01 1.950932065039999941e+01 1.040720000000000027e+02 8.607059999999999889e+01
2.008097499999999869e+01 1.950946676639999922e+01 1.040720000000000027e+02 8.607059999999999889e+01
2.008530000000000015e+01 1.950961288239999902e+01 1.040720000000000027e+02 8.607049999999999557e+01
2.008962499999999807e+01 1.950975899839999883e+01 1.040720000000000027e+02 8.607049999999999557e+01
2.009394999999999953e+01 1.950990511439999864e+01 1.040720000000000027e+02 8.607040000000000646e+01
2.009827500000000100e+01 1.951005123040000200e+01 1.040720000000000027e+02 8.607030000000000314e+01
2.010259999999999891e+01 1.951019734639999825e+01 1.040720000000000027e+02 8.607030000000000314e+01
2.010692500000000038e+01 1.951034346239999806e+01 1.040720000000000027e+02 8.607019999999999982e+01
2.011125000000000185e+01 1.951048957840000142e+01 1.040720000000000027e+02 8.607019999999999982e+01
2.011557499999999976e+01 1.951063569439999767e+01 1.040720000000000027e+02 8.607139999999999702e+01
2.011990000000000123e+01 1.951075258719999894e+01 1.040729999999999933e+02 8.607139999999999702e+01
2.012422499999999914e+01 1.951089870319999875e+01 1.040720000000000027e+02 8.607210000000000605e+01
2.012855000000000061e+01 1.951104481919999856e+01 1.040720000000000027e+02 8.607219999999999516e+01
2.013287500000000207e+01 1.951119093519999836e+01 1.040709999999999980e+02 8.607240000000000180e+01
2.013719999999999999e+01 1.951133705119999817e+01 1.040709999999999980e+02 8.607229999999999848e+01
2.014152500000000146e+01 1.951148316719999798e+01 1.040709999999999980e+02 8.607240000000000180e+01
2.014585000000000292e+01 1.951160005999999925e+01 1.040709999999999980e+02 8.607229999999999848e+01
2.015017500000000084e+01 1.951174617599999905e+01 1.040709999999999980e+02 8.607229999999999848e+01
2.015450000000000230e+01 1.951189229199999886e+01 1.040709999999999980e+02 8.607219999999999516e+01
2.015882500000000022e+01 1.951203840799999867e+01 1.040699999999999932e+02 8.607219999999999516e+01
2.016315000000000168e+01 1.951218452399999848e+01 1.040699999999999932e+02 8.607200000000000273e+01
2.016747500000000315e+01 1.951233063999999828e+01 1.040699999999999932e+02 8.607200000000000273e+01
2.017180000000000106e+01 1.951247675599999809e+01 1.040699999999999932e+02 8.607189999999999941e+01
2.017612500000000253e+01 1.951262287200000145e+01 1.040699999999999932e+02 8.607189999999999941e+01
2.018045000000000400e+01 1.951276898799999771e+01 1.040709999999999980e+02 8.607179999999999609e+01
2.018477499999999836e+01 1.951291510399999751e+01 1.040709999999999980e+02 8.607179999999999609e+01
2.018909999999999982e+01 1.951306122000000087e+01 1.040709999999999980e+02 8.607170000000000698e+01
2.019342499999999774e+01 1.951320733600000068e+01 1.040709999999999980e+02 8.607160000000000366e+01
2.019774999999999920e+01 1.951335345199999693e+01 1.040709999999999980e+02 8.607160000000000366e+01
2.020207500000000067e+01 1.951349956800000029e+01 1.040709999999999980e+02 8.607150000000000034e+01
2.020639999999999858e+01 1.951364568400000010e+01 1.040709999999999980e+02 8.607139999999999702e+01
2.021072500000000005e+01 1.951376257680000137e+01 1.040709999999999980e+02 8.607139999999999702e+01
2.021505000000000152e+01 1.951390869279999762e+01 1.040709999999999980e+02 8.607129999999999370e+01
2.021937499999999943e+01 1.951405480879999743e+01 1.040709999999999980e+02 8.607129999999999370e+01
2.022370000000000090e+01 1.951420092480000079e+01 1.040709999999999980e+02 8.607219999999999516e+01
2.022802499999999881e+01 1.951434704079999705e+01 1.040720000000000027e+02 8.607200000000000273e+01
2.023235000000000028e+01 1.951446393359999831e+01 1.040709999999999980e+02 8.607259999999999422e+01
2.023667500000000175e+01 1.951461004959999812e+01 1.040709999999999980e+02 8.607269999999999754e+01
2.024099999999999966e+01 1.951475616559999793e+01 1.040709999999999980e+02 8.607290000000000418e+01
2.024532500000000113e+01 1.951490228160000129e+01 1.040699999999999932e+02 8.607290000000000418e+01
2.024965000000000259e+01 1.951501917439999900e+01 1.040699999999999932e+02 8.607290000000000418e+01
2.025397500000000051e+01 1.951516529039999881e+01 1.040699999999999932e+02 8.607290000000000418e+01
2.025830000000000197e+01 1.951531140639999862e+01 1.040699999999999932e+02 8.607280000000000086e+01
2.026262499999999989e+01 1.951545752239999842e+01 1.040699999999999932e+02 8.607280000000000086e+01
2.026695000000000135e+01 1.951560363839999823e+01 1.040699999999999932e+02 8.607269999999999754e+01
2.027127500000000282e+01 1.951574975439999804e+01 1.040699999999999932e+02 8.607259999999999422e+01
2.027560000000000073e+01 1.951589587040000140e+01 1.040699999999999932e+02 8.607259999999999422e+01
2.027992500000000220e+01 1.951601276319999911e+01 1.040699999999999932e+02 8.607250000000000512e+01
2.028425000000000367e+01 1.951615887919999892e+01 1.040699999999999932e+02 8.607240000000000180e+01
2.028857500000000158e+01 1.951630499519999873e+01 1.040699999999999932e+02 8.607240000000000180e+01
2.029290000000000305e+01 1.951645111119999854e+01 1.040699999999999932e+02 8.607229999999999848e+01
2.029722499999999741e+01 1.951659722720000190e+01 1.040699999999999932e+02 8.607229999999999848e+01
2.030154999999999887e+01 1.951674334319999815e+01 1.040699999999999932e+02 8.607219999999999516e+01
2.030587500000000034e+01 1.951686023599999942e+01 1.040699999999999932e+02 8.607219999999999516e+01
2.031019999999999825e+01 1.951700635199999923e+01 1.040699999999999932e+02 8.607210000000000605e+01
2.031452499999999972e+01 1.951715246799999903e+01 1.040699999999999932e+02 8.607210000000000605e+01
2.031885000000000119e+01 1.951729858399999884e+01 1.040699999999999932e+02 8.607200000000000273e+01
2.032317499999999910e+01 1.951744469999999865e+01 1.040699999999999932e+02 8.607200000000000273e+01
2.032750000000000057e+01 1.951756159279999991e+01 1.040699999999999932e+02 8.607189999999999941e+01
2.033182499999999848e+01 1.951773693199999826e+01 1.040699999999999932e+02 8.607330000000000325e+01
2.033614999999999995e+01 1.951785382479999598e+01 1.040709999999999980e+02 8.607309999999999661e+01
2.034047500000000142e+01 1.951797071759999724e+01 1.040699999999999932e+02 8.607370000000000232e+01
2.034479999999999933e+01 1.951811683359999705e+01 1.040699999999999932e+02 8.607370000000000232e+01
2.034912500000000080e+01 1.951823372639999832e+01 1.040690000000000026e+02 8.607399999999999807e+01
2.035345000000000226e+01 1.951837984239999813e+01 1.040690000000000026e+02 8.607389999999999475e+01
2.035777500000000018e+01 1.951852595839999793e+01 1.040690000000000026e+02 8.607399999999999807e+01
2.036210000000000164e+01 1.951867207439999774e+01 1.040690000000000026e+02 8.607380000000000564e+01
2.036642499999999956e+01 1.951878896719999901e+01 1.040690000000000026e+02 8.607389999999999475e+01
2.037075000000000102e+01 1.951893508319999881e+01 1.040690000000000026e+02 8.607370000000000232e+01
2.037507500000000249e+01 1.951908119920000217e+01 1.040690000000000026e+02 8.607370000000000232e+01
2.037940000000000040e+01 1.951922731519999843e+01 1.040690000000000026e+02 8.607359999999999900e+01
2.038372500000000187e+01 1.951937343119999824e+01 1.040690000000000026e+02 8.607359999999999900e+01
2.038805000000000334e+01 1.951949032399999950e+01 1.040690000000000026e+02 8.607349999999999568e+01
2.039237500000000125e+01 1.951963643999999931e+01 1.040690000000000026e+02 8.607349999999999568e+01
2.039670000000000272e+01 1.951978255599999912e+01 1.040690000000000026e+02 8.607330000000000325e+01
2.040102500000000063e+01 1.951992867199999893e+01 1.040690000000000026e+02 8.607330000000000325e+01
2.040535000000000210e+01 1.952004556480000019e+01 1.040690000000000026e+02 8.607319999999999993e+01
2.040967500000000356e+01 1.952019168080000000e+01 1.040690000000000026e+02 8.607319999999999993e+01
2.041400000000000148e+01 1.952033779679999626e+01 1.040690000000000026e+02 8.607309999999999661e+01
2.041832500000000294e+01 1.952045468959999752e+01 1.040690000000000026e+02 8.607309999999999661e+01
2.042265000000000441e+01 1.952060080559999733e+01 1.040690000000000026e+02 8.607299999999999329e+01
2.042697499999999877e+01 1.952074692160000069e+01 1.040690000000000026e+02 8.607299999999999329e+01
2.043130000000000024e+01 1.952086381439999840e+01 1.040690000000000026e+02 8.607290000000000418e+01
2.043562499999999815e+01 1.952100993039999821e+01 1.040690000000000026e+02 8.607290000000000418e+01
2.043994999999999962e+01 1.952115604639999802e+01 1.040690000000000026e+02 8.607420000000000471e+01
2.044427500000000109e+01 1.952127293919999929e+01 1.040690000000000026e+02 8.607420000000000471e+01
2.044859999999999900e+01 1.952141905519999909e+01 1.040690000000000026e+02 8.607470000000000709e+01
2.045292500000000047e+01 1.952153594800000036e+01 1.040679999999999978e+02 8.607479999999999620e+01
2.045725000000000193e+01 1.952168206399999661e+01 1.040679999999999978e+02 8.607500000000000284e+01
2.046157499999999985e+01 1.952179895679999788e+01 1.040679999999999978e+02 8.607500000000000284e+01
2.046590000000000131e+01 1.952194507279999769e+01 1.040679999999999978e+02 8.607500000000000284e+01
2.047022499999999923e+01 1.952209118880000105e+01 1.040679999999999978e+02 8.607489999999999952e+01
2.047455000000000069e+01 1.952220808159999876e+01 1.040679999999999978e+02 8.607489999999999952e+01
2.047887500000000216e+01 1.952235419760000212e+01 1.040669999999999931e+02 8.607489999999999952e+01
2.048320000000000007e+01 1.952250031359999838e+01 1.040669999999999931e+02 8.607479999999999620e+01
2.048752500000000154e+01 1.952264642959999819e+01 1.040669999999999931e+02 8.607470000000000709e+01
2.049185000000000301e+01 1.952276332239999945e+01 1.040669999999999931e+02 8.607470000000000709e+01
2.049617500000000092e+01 1.952290943839999926e+01 1.040669999999999931e+02 8.607460000000000377e+01
2.050050000000000239e+01 1.952305555439999907e+01 1.040679999999999978e+02 8.607450000000000045e+01
2.050482500000000030e+01 1.952317244719999678e+01 1.040679999999999978e+02 8.607450000000000045e+01
2.050915000000000177e+01 1.952331856320000014e+01 1.040679999999999978e+02 8.607439999999999714e+01
2.051347500000000323e+01 1.952343545599999786e+01 1.040679999999999978e+02 8.607439999999999714e+01
2.051780000000000115e+01 1.952358157200000122e+01 1.040679999999999978e+02 8.607429999999999382e+01
2.052212500000000261e+01 1.952372768799999747e+01 1.040679999999999978e+02 8.607429999999999382e+01
2.052645000000000408e+01 1.952384458079999874e+01 1.040679999999999978e+02 8.607420000000000471e+01
2.053077500000000200e+01 1.952399069679999855e+01 1.040679999999999978e+02 8.607420000000000471e+01
2.053510000000000346e+01 1.952413681279999835e+01 1.040679999999999978e+02 8.607410000000000139e+01
2.053942499999999782e+01 1.952425370559999962e+01 1.040679999999999978e+02 8.607410000000000139e+01
2.054374999999999929e+01 1.952439982159999943e+01 1.040679999999999978e+02 8.607399999999999807e+01
2.054807500000000076e+01 1.952454593759999923e+01 1.040690000000000026e+02 8.607500000000000284e+01
2.055239999999999867e+01 1.952466283040000050e+01 1.040690000000000026e+02 8.607489999999999952e+01
2.055672500000000014e+01 1.952477972319999822e+01 1.040679999999999978e+02 8.607559999999999434e+01
2.056104999999999805e+01 1.952489661599999948e+01 1.040679999999999978e+02 8.607559999999999434e+01
2.056537499999999952e+01 1.952504273199999929e+01 1.040679999999999978e+02 8.607590000000000430e+01
2.056970000000000098e+01 1.952515962480000056e+01 1.040679999999999978e+02 8.607580000000000098e+01
2.057402499999999890e+01 1.952530574079999681e+01 1.040669999999999931e+02 8.607590000000000430e+01
2.057835000000000036e+01 1.952545185680000017e+01 1.040669999999999931e+02 8.607580000000000098e+01
2.058267500000000183e+01 1.952556874959999789e+01 1.040669999999999931e+02 8.607580000000000098e+01
2.058699999999999974e+01 1.952571486560000125e+01 1.040669999999999931e+02 8.607569999999999766e+01
2.059132500000000121e+01 1.952583175839999896e+01 1.040669999999999931e+02 8.607569999999999766e+01
2.059564999999999912e+01 1.952597787439999877e+01 1.040669999999999931e+02 8.607559999999999434e+01
2.059997500000000059e+01 1.952612399039999858e+01 1.040669999999999931e+02 8.607559999999999434e+01
2.060430000000000206e+01 1.952624088319999984e+01 1.040669999999999931e+02 8.607550000000000523e+01
2.060862499999999997e+01 1.952638699919999965e+01 1.040669999999999931e+02 8.607550000000000523e+01
2.061295000000000144e+01 1.952650389200000092e+01 1.040669999999999931e+02 8.607540000000000191e+01
2.061727500000000290e+01 1.952665000799999717e+01 1.040669999999999931e+02 8.607540000000000191e+01
2.062160000000000082e+01 1.952676690079999844e+01 1.040669999999999931e+02 8.607529999999999859e+01
2.062592500000000229e+01 1.952691301679999825e+01 1.040669999999999931e+02 8.607529999999999859e+01
2.063025000000000020e+01 1.952702990959999951e+01 1.040669999999999931e+02 8.607519999999999527e+01
2.063457500000000167e+01 1.952717602559999932e+01 1.040669999999999931e+02 8.607519999999999527e+01
2.063890000000000313e+01 1.952729291840000059e+01 1.040669999999999931e+02 8.607510000000000616e+01
2.064322500000000105e+01 1.952743903439999684e+01 1.040669999999999931e+02 8.607510000000000616e+01
2.064755000000000251e+01 1.952758515040000020e+01 1.040669999999999931e+02 8.607500000000000284e+01
2.065187500000000398e+01 1.952770204319999792e+01 1.040669999999999931e+02 8.607500000000000284e+01
2.065619999999999834e+01 1.952784815920000128e+01 1.040679999999999978e+02 8.607609999999999673e+01
2.066052499999999981e+01 1.952796505199999899e+01 1.040679999999999978e+02 8.607599999999999341e+01
2.066484999999999772e+01 1.952808194480000026e+01 1.040669999999999931e+02 8.607659999999999911e+01
2.066917499999999919e+01 1.952819883760000153e+01 1.040669999999999931e+02 8.607670000000000243e+01
2.067350000000000065e+01 1.952834495359999778e+01 1.040669999999999931e+02 8.607680000000000575e+01
2.067782499999999857e+01 1.952846184639999905e+01 1.040669999999999931e+02 8.607680000000000575e+01
2.068215000000000003e+01 1.952860796239999885e+01 1.040660000000000025e+02 8.607680000000000575e+01
2.068647500000000150e+01 1.952872485520000012e+01 1.040660000000000025e+02 8.607680000000000575e+01
2.069079999999999941e+01 1.952887097119999993e+01 1.040660000000000025e+02 8.607670000000000243e+01
2.069512500000000088e+01 1.952898786400000120e+01 1.040660000000000025e+02 8.607670000000000243e+01
2.069944999999999879e+01 1.952913397999999745e+01 1.040660000000000025e+02 8.607659999999999911e+01
2.070377500000000026e+01 1.952925087279999872e+01 1.040660000000000025e+02 8.607659999999999911e+01
2.070810000000000173e+01 1.952939698879999852e+01 1.040660000000000025e+02 8.607649999999999579e+01
2.071242499999999964e+01 1.952951388159999979e+01 1.040660000000000025e+02 8.607649999999999579e+01
2.071675000000000111e+01 1.952965999759999960e+01 1.040660000000000025e+02 8.607640000000000668e+01
2.072107500000000258e+01 1.952977689040000087e+01 1.040660000000000025e+02 8.607640000000000668e+01
2.072540000000000049e+01 1.952992300639999712e+01 1.040660000000000025e+02 8.607630000000000337e+01
2.072972500000000196e+01 1.953003989919999839e+01 1.040660000000000025e+02 8.607620000000000005e+01
2.073404999999999987e+01 1.953018601519999820e+01 1.040660000000000025e+02 8.607620000000000005e+01
2.073837500000000134e+01 1.953030290799999946e+01 1.040660000000000025e+02 8.607620000000000005e+01
2.074270000000000280e+01 1.953044902399999927e+01 1.040660000000000025e+02 8.607609999999999673e+01
2.074702500000000072e+01 1.953056591680000054e+01 1.040660000000000025e+02 8.607609999999999673e+01
2.075135000000000218e+01 1.953068280959999825e+01 1.040660000000000025e+02 8.607599999999999341e+01
2.075567500000000365e+01 1.953082892559999806e+01 1.040660000000000025e+02 8.607599999999999341e+01
2.076000000000000156e+01 1.953094581839999933e+01 1.040660000000000025e+02 8.607590000000000430e+01
2.076432500000000303e+01 1.953109193439999913e+01 1.040669999999999931e+02 8.607670000000000243e+01
2.076864999999999739e+01 1.953120882720000040e+01 1.040669999999999931e+02 8.607649999999999579e+01
2.077297499999999886e+01 1.953132571999999811e+01 1.040669999999999931e+02 8.607720000000000482e+01
2.077730000000000032e+01 1.953144261279999938e+01 1.040660000000000025e+02 8.607720000000000482e+01
2.078162499999999824e+01 1.953158872879999919e+01 1.040660000000000025e+02 8.607739999999999725e+01
2.078594999999999970e+01 1.953170562160000046e+01 1.040660000000000025e+02 8.607729999999999393e+01
2.079027500000000117e+01 1.953182251440000172e+01 1.040660000000000025e+02 8.607739999999999725e+01
2.079459999999999908e+01 1.953196863039999798e+01 1.040660000000000025e+02 8.607729999999999393e+01
2.079892500000000055e+01 1.953208552319999924e+01 1.040649999999999977e+02 8.607739999999999725e+01
2.080324999999999847e+01 1.953223163919999905e+01 1.040649999999999977e+02 8.607720000000000482e+01
2.080757499999999993e+01 1.953234853200000032e+01 1.040649999999999977e+02 8.607729999999999393e+01
2.081190000000000140e+01 1.953249464800000013e+01 1.040649999999999977e+02 8.607710000000000150e+01
2.081622499999999931e+01 1.953261154080000139e+01 1.040649999999999977e+02 8.607710000000000150e+01
2.082055000000000078e+01 1.953272843359999911e+01 1.040660000000000025e+02 8.607699999999999818e+01
2.082487500000000225e+01 1.953287454959999891e+01 1.040660000000000025e+02 8.607699999999999818e+01
2.082920000000000016e+01 1.953299144239999663e+01 1.040660000000000025e+02 8.607689999999999486e+01
2.083352500000000163e+01 1.953313755839999999e+01 1.040660000000000025e+02 8.607689999999999486e+01
2.083784999999999954e+01 1.953325445119999770e+01 1.040660000000000025e+02 8.607680000000000575e+01
2.084217500000000101e+01 1.953337134399999897e+01 1.040660000000000025e+02 8.607680000000000575e+01
2.084650000000000247e+01 1.953351745999999878e+01 1.040660000000000025e+02 8.607670000000000243e+01
2.085082500000000039e+01 1.953363435280000004e+01 1.040660000000000025e+02 8.607670000000000243e+01
2.085515000000000185e+01 1.953375124560000131e+01 1.040660000000000025e+02 8.607659999999999911e+01
2.085947500000000332e+01 1.953389736159999757e+01 1.040660000000000025e+02 8.607659999999999911e+01
2.086380000000000123e+01 1.953401425439999883e+01 1.040660000000000025e+02 8.607649999999999579e+01
2.086812500000000270e+01 1.953413114720000010e+01 1.040660000000000025e+02 8.607649999999999579e+01
2.087245000000000061e+01 1.953427726319999991e+01 1.040649999999999977e+02 8.607769999999999300e+01
2.087677500000000208e+01 1.953439415600000117e+01 1.040660000000000025e+02 8.607760000000000389e+01
2.088110000000000355e+01 1.953451104879999889e+01 1.040649999999999977e+02 8.607810000000000628e+01
2.088542500000000146e+01 1.953462794160000016e+01 1.040649999999999977e+02 8.607819999999999538e+01
2.088975000000000293e+01 1.953474483440000142e+01 1.040649999999999977e+02 8.607840000000000202e+01
2.089407500000000084e+01 1.953489095039999768e+01 1.040649999999999977e+02 8.607829999999999870e+01
2.089839999999999876e+01 1.953500784319999894e+01 1.040639999999999930e+02 8.607829999999999870e+01
2.090272500000000022e+01 1.953512473599999666e+01 1.040639999999999930e+02 8.607829999999999870e+01
2.090704999999999814e+01 1.953527085200000002e+01 1.040639999999999930e+02 8.607829999999999870e+01
2.091137499999999960e+01 1.953538774479999773e+01 1.040639999999999930e+02 8.607819999999999538e+01
2.091570000000000107e+01 1.953550463759999900e+01 1.040639999999999930e+02 8.607810000000000628e+01
2.092002499999999898e+01 1.953565075359999881e+01 1.040639999999999930e+02 8.607810000000000628e+01
2.092435000000000045e+01 1.953576764640000007e+01 1.040639999999999930e+02 8.607800000000000296e+01
2.092867500000000192e+01 1.953588453920000134e+01 1.040639999999999930e+02 8.607800000000000296e+01
2.093299999999999983e+01 1.953603065519999760e+01 1.040639999999999930e+02 8.607789999999999964e+01
2.093732500000000130e+01 1.953614754799999886e+01 1.040639999999999930e+02 8.607789999999999964e+01
2.094164999999999921e+01 1.953626444079999658e+01 1.040639999999999930e+02 8.607779999999999632e+01
2.094597500000000068e+01 1.953638133359999784e+01 1.040639999999999930e+02 8.607779999999999632e+01
2.095030000000000214e+01 1.953652744959999765e+01 1.040639999999999930e+02 8.607769999999999300e+01
2.095462500000000006e+01 1.953664434239999892e+01 1.040639999999999930e+02 8.607769999999999300e+01
2.095895000000000152e+01 1.953676123520000019e+01 1.040639999999999930e+02 8.607760000000000389e+01
2.096327500000000299e+01 1.953690735119999999e+01 1.040639999999999930e+02 8.607760000000000389e+01
2.096760000000000090e+01 1.953702424399999771e+01 1.040639999999999930e+02 8.607750000000000057e+01
2.097192500000000237e+01 1.953714113679999897e+01 1.040639999999999930e+02 8.607750000000000057e+01
2.097625000000000028e+01 1.953725802959999669e+01 1.040639999999999930e+02 8.607739999999999725e+01
2.098057500000000175e+01 1.953740414560000005e+01 1.040639999999999930e+02 8.607840000000000202e+01
2.098490000000000322e+01 1.953752103839999776e+01 1.040649999999999977e+02 8.607819999999999538e+01
2.098922500000000113e+01 1.953763793119999903e+01 1.040639999999999930e+02 8.607880000000000109e+01
2.099355000000000260e+01 1.953775482400000030e+01 1.040639999999999930e+02 8.607869999999999777e+01
2.099787500000000406e+01 1.953787171679999801e+01 1.040639999999999930e+02 8.607899999999999352e+01
2.100220000000000198e+01 1.953798860959999928e+01 1.040630000000000024e+02 8.607890000000000441e+01
2.100652500000000344e+01 1.953810550240000055e+01 1.040630000000000024e+02 8.607909999999999684e+01
2.101084999999999781e+01 1.953822239519999826e+01 1.040630000000000024e+02 8.607899999999999352e+01
2.101517499999999927e+01 1.953836851120000162e+01 1.040630000000000024e+02 8.607899999999999352e+01
2.101950000000000074e+01 1.953848540399999933e+01 1.040630000000000024e+02 8.607890000000000441e+01
2.102382499999999865e+01 1.953860229680000060e+01 1.040630000000000024e+02 8.607899999999999352e+01
2.102815000000000012e+01 1.953871918959999832e+01 1.040630000000000024e+02 8.607890000000000441e+01
2.103247500000000159e+01 1.953886530559999812e+01 1.040630000000000024e+02 8.607890000000000441e+01
2.103679999999999950e+01 1.953898219839999939e+01 1.040630000000000024e+02 8.607880000000000109e+01
2.104112500000000097e+01 1.953909909119999710e+01 1.040630000000000024e+02 8.607880000000000109e+01
2.104544999999999888e+01 1.953921598399999837e+01 1.040630000000000024e+02 8.607869999999999777e+01
2.104977500000000035e+01 1.953936209999999818e+01 1.040630000000000024e+02 8.607869999999999777e+01
2.105410000000000181e+01 1.953947899279999945e+01 1.040630000000000024e+02 8.607859999999999445e+01
2.105842499999999973e+01 1.953959588560000071e+01 1.040630000000000024e+02 8.607869999999999777e+01
2.106275000000000119e+01 1.953971277839999843e+01 1.040630000000000024e+02 8.607859999999999445e+01
2.106707500000000266e+01 1.953982967119999969e+01 1.040630000000000024e+02 8.607859999999999445e+01
2.107140000000000057e+01 1.953997578719999950e+01 1.040630000000000024e+02 8.607850000000000534e+01
2.107572500000000204e+01 1.954009267999999722e+01 1.040630000000000024e+02 8.607850000000000534e+01
2.108004999999999995e+01 1.954020957279999848e+01 1.040630000000000024e+02 8.607840000000000202e+01
2.108437500000000142e+01 1.954032646559999975e+01 1.040630000000000024e+02 8.607840000000000202e+01
2.108870000000000289e+01 1.954047258159999956e+01 1.040639999999999930e+02 8.607930000000000348e+01
2.109302500000000080e+01 1.954056025119999873e+01 1.040649999999999977e+02 8.607920000000000016e+01
2.109735000000000227e+01 1.954067714400000000e+01 1.040639999999999930e+02 8.607980000000000587e+01
2.110167500000000018e+01 1.954079403679999771e+01 1.040639999999999930e+02 8.607989999999999498e+01
2.110600000000000165e+01 1.954091092959999898e+01 1.040639999999999930e+02 8.608010000000000161e+01
2.111032500000000312e+01 1.954102782240000025e+01 1.040630000000000024e+02 8.607999999999999829e+01
2.111465000000000103e+01 1.954117393840000005e+01 1.040630000000000024e+02 8.608010000000000161e+01
2.111897500000000250e+01 1.954129083120000132e+01 1.040630000000000024e+02 8.607999999999999829e+01
2.112330000000000396e+01 1.954140772399999904e+01 1.040630000000000024e+02 8.607999999999999829e+01
2.112762499999999832e+01 1.954152461680000030e+01 1.040630000000000024e+02 8.607989999999999498e+01
2.113194999999999979e+01 1.954164150960000157e+01 1.040630000000000024e+02 8.607989999999999498e+01
2.113627499999999770e+01 1.954178762559999782e+01 1.040630000000000024e+02 8.607980000000000587e+01
2.114059999999999917e+01 1.954190451839999909e+01 1.040630000000000024e+02 8.607980000000000587e+01
2.114492500000000064e+01 1.954202141119999681e+01 1.040630000000000024e+02 8.607970000000000255e+01
2.114924999999999855e+01 1.954213830399999807e+01 1.040630000000000024e+02 8.607959999999999923e+01
2.115357500000000002e+01 1.954225519679999934e+01 1.040630000000000024e+02 8.607959999999999923e+01
2.115790000000000148e+01 1.954237208959999705e+01 1.040630000000000024e+02 8.607949999999999591e+01
2.116222499999999940e+01 1.954251820560000041e+01 1.040630000000000024e+02 8.607949999999999591e+01
2.116655000000000086e+01 1.954263509839999813e+01 1.040630000000000024e+02 8.607940000000000680e+01
2.117087499999999878e+01 1.954275199119999940e+01 1.040630000000000024e+02 8.607940000000000680e+01
2.117520000000000024e+01 1.954286888400000066e+01 1.040630000000000024e+02 8.607930000000000348e+01
2.117952500000000171e+01 1.954298577679999838e+01 1.040630000000000024e+02 8.607930000000000348e+01
2.118384999999999962e+01 1.954310266959999964e+01 1.040630000000000024e+02 8.607920000000000016e+01
2.118817500000000109e+01 1.954321956240000091e+01 1.040630000000000024e+02 8.607920000000000016e+01
2.119250000000000256e+01 1.954333645520000218e+01 1.040630000000000024e+02 8.607909999999999684e+01
2.119682500000000047e+01 1.954348257119999843e+01 1.040630000000000024e+02 8.608020000000000493e+01
2.120115000000000194e+01 1.954357024079999761e+01 1.040639999999999930e+02 8.608010000000000161e+01
2.120547499999999985e+01 1.954368713359999887e+01 1.040630000000000024e+02 8.608069999999999311e+01
2.120980000000000132e+01 1.954380402639999659e+01 1.040630000000000024e+02 8.608069999999999311e+01
2.121412500000000279e+01 1.954392091919999785e+01 1.040630000000000024e+02 8.608089999999999975e+01
2.121845000000000070e+01 1.954403781199999912e+01 1.040619999999999976e+02 8.608069999999999311e+01
2.122277500000000217e+01 1.954415470479999684e+01 1.040619999999999976e+02 8.608079999999999643e+01
2.122710000000000363e+01 1.954430082080000020e+01 1.040619999999999976e+02 8.608069999999999311e+01
2.123142500000000155e+01 1.954441771359999791e+01 1.040619999999999976e+02 8.608069999999999311e+01
2.123575000000000301e+01 1.954453460639999918e+01 1.040619999999999976e+02 8.608060000000000400e+01
2.124007499999999737e+01 1.954465149920000044e+01 1.040619999999999976e+02 8.608060000000000400e+01
2.124439999999999884e+01 1.954476839199999816e+01 1.040619999999999976e+02 8.608050000000000068e+01
2.124872500000000031e+01 1.954488528479999943e+01 1.040619999999999976e+02 8.608050000000000068e+01
2.125304999999999822e+01 1.954500217760000069e+01 1.040619999999999976e+02 8.608039999999999736e+01
2.125737499999999969e+01 1.954511907039999841e+01 1.040619999999999976e+02 8.608039999999999736e+01
2.126170000000000115e+01 1.954523596319999967e+01 1.040619999999999976e+02 8.608029999999999404e+01
2.126602499999999907e+01 1.954535285600000094e+01 1.040619999999999976e+02 8.608029999999999404e+01
2.127035000000000053e+01 1.954546974879999865e+01 1.040619999999999976e+02 8.608020000000000493e+01
2.127467499999999845e+01 1.954558664159999992e+01 1.040619999999999976e+02 8.608020000000000493e+01
2.127899999999999991e+01 1.954570353440000119e+01 1.040619999999999976e+02 8.608020000000000493e+01
2.128332500000000138e+01 1.954582042719999890e+01 1.040619999999999976e+02 8.608020000000000493e+01
2.128764999999999930e+01 1.954593731999999662e+01 1.040619999999999976e+02 8.608010000000000161e+01
2.129197500000000076e+01 1.954605421279999788e+01 1.040619999999999976e+02 8.608010000000000161e+01
2.129630000000000223e+01 1.954620032879999769e+01 1.040619999999999976e+02 8.607999999999999829e+01
2.130062500000000014e+01 1.954628799839999687e+01 1.040619999999999976e+02 8.607999999999999829e+01
2.130495000000000161e+01 1.954643411440000023e+01 1.040619999999999976e+02 8.608079999999999643e+01
2.130927499999999952e+01 1.954652178399999940e+01 1.040630000000000024e+02 8.608079999999999643e+01
2.131360000000000099e+01 1.954663867679999711e+01 1.040619999999999976e+02 8.608129999999999882e+01
2.131792500000000246e+01 1.954675556959999838e+01 1.040619999999999976e+02 8.608140000000000214e+01
2.132225000000000037e+01 1.954687246239999965e+01 1.040619999999999976e+02 8.608150000000000546e+01
2.132657500000000184e+01 1.954698935519999736e+01 1.040610000000000070e+02 8.608150000000000546e+01
2.133090000000000330e+01 1.954710624799999863e+01 1.040610000000000070e+02 8.608150000000000546e+01
2.133522500000000122e+01 1.954722314079999990e+01 1.040610000000000070e+02 8.608150000000000546e+01
2.133955000000000268e+01 1.954734003359999761e+01 1.040610000000000070e+02 8.608150000000000546e+01
2.134387500000000060e+01 1.954745692639999888e+01 1.040610000000000070e+02 8.608140000000000214e+01
2.134820000000000206e+01 1.954757381920000014e+01 1.040610000000000070e+02 8.608140000000000214e+01
2.135252500000000353e+01 1.954769071199999786e+01 1.040610000000000070e+02 8.608140000000000214e+01
2.135685000000000144e+01 1.954780760479999913e+01 1.040610000000000070e+02 8.608129999999999882e+01
2.136117499999999936e+01 1.954792449760000039e+01 1.040610000000000070e+02 8.608129999999999882e+01
2.136550000000000082e+01 1.954804139039999811e+01 1.040610000000000070e+02 8.608119999999999550e+01
2.136982499999999874e+01 1.954815828319999937e+01 1.040610000000000070e+02 8.608119999999999550e+01
2.137415000000000020e+01 1.954827517600000064e+01 1.040610000000000070e+02 8.608110000000000639e+01
2.137847499999999812e+01 1.954839206879999836e+01 1.040610000000000070e+02 8.608110000000000639e+01
2.138279999999999959e+01 1.954850896159999962e+01 1.040610000000000070e+02 8.608100000000000307e+01
2.138712500000000105e+01 1.954862585440000089e+01 1.040610000000000070e+02 8.608100000000000307e+01
2.139144999999999897e+01 1.954874274719999860e+01 1.040610000000000070e+02 8.608089999999999975e+01
2.139577500000000043e+01 1.954885963999999987e+01 1.040610000000000070e+02 8.608089999999999975e+01
2.140010000000000190e+01 1.954894730959999904e+01 1.040610000000000070e+02 8.608089999999999975e+01
2.140442499999999981e+01 1.954906420240000031e+01 1.040610000000000070e+02 8.608089999999999975e+01
2.140875000000000128e+01 1.954918109520000158e+01 1.040610000000000070e+02 8.608079999999999643e+01
2.141307499999999919e+01 1.954932721119999783e+01 1.040610000000000070e+02 8.608180000000000121e+01
2.141740000000000066e+01 1.954941488080000056e+01 1.040619999999999976e+02 8.608169999999999789e+01
2.142172500000000213e+01 1.954953177360000183e+01 1.040610000000000070e+02 8.608230000000000359e+01
2.142605000000000004e+01 1.954961944320000100e+01 1.040610000000000070e+02 8.608230000000000359e+01
2.143037500000000151e+01 1.954973633599999872e+01 1.040610000000000070e+02 8.608249999999999602e+01
2.143470000000000297e+01 1.954985322879999998e+01 1.040600000000000023e+02 8.608240000000000691e+01
2.143902500000000089e+01 1.954997012160000125e+01 1.040600000000000023e+02 8.608240000000000691e+01
2.144335000000000235e+01 1.955008701439999896e+01 1.040600000000000023e+02 8.608230000000000359e+01
2.144767500000000027e+01 1.955020390720000023e+01 1.040600000000000023e+02 8.608240000000000691e+01
2.145200000000000173e+01 1.955032080000000150e+01 1.040600000000000023e+02 8.608230000000000359e+01
2.145632500000000320e+01 1.955043769279999921e+01 1.040600000000000023e+02 8.608230000000000359e+01
2.146065000000000111e+01 1.955055458560000048e+01 1.040600000000000023e+02 8.608220000000000027e+01
2.146497500000000258e+01 1.955067147840000175e+01 1.040600000000000023e+02 8.608220000000000027e+01
2.146930000000000405e+01 1.955078837119999946e+01 1.040600000000000023e+02 8.608209999999999695e+01
2.147362500000000196e+01 1.955087604079999863e+01 1.040600000000000023e+02 8.608209999999999695e+01
2.147795000000000343e+01 1.955099293359999990e+01 1.040600000000000023e+02 8.608199999999999363e+01
2.148227499999999779e+01 1.955110982640000117e+01 1.040600000000000023e+02 8.608199999999999363e+01
2.148659999999999926e+01 1.955122671919999888e+01 1.040600000000000023e+02 8.608190000000000452e+01
2.149092500000000072e+01 1.955134361200000015e+01 1.040600000000000023e+02 8.608190000000000452e+01
2.149524999999999864e+01 1.955146050480000142e+01 1.040600000000000023e+02 8.608180000000000121e+01
2.149957500000000010e+01 1.955157739759999913e+01 1.040600000000000023e+02 8.608180000000000121e+01
2.150390000000000157e+01 1.955169429039999685e+01 1.040600000000000023e+02 8.608169999999999789e+01
2.150822499999999948e+01 1.955178195999999957e+01 1.040600000000000023e+02 8.608169999999999789e+01
2.151255000000000095e+01 1.955189885280000084e+01 1.040600000000000023e+02 8.608169999999999789e+01
2.151687499999999886e+01 1.955201574559999855e+01 1.040600000000000023e+02 8.608169999999999789e+01
2.152120000000000033e+01 1.955213263839999982e+01 1.040600000000000023e+02 8.608270000000000266e+01
2.152552500000000180e+01 1.955224953120000109e+01 1.040610000000000070e+02 8.608259999999999934e+01
2.152984999999999971e+01 1.955233720080000026e+01 1.040600000000000023e+02 8.608310000000000173e+01
2.153417500000000118e+01 1.955245409360000153e+01 1.040600000000000023e+02 8.608310000000000173e+01
2.153850000000000264e+01 1.955257098639999924e+01 1.040600000000000023e+02 8.608329999999999416e+01
2.154282500000000056e+01 1.955265865599999842e+01 1.040600000000000023e+02 8.608329999999999416e+01
2.154715000000000202e+01 1.955277554879999968e+01 1.040589999999999975e+02 8.608329999999999416e+01
2.155147499999999994e+01 1.955289244160000095e+01 1.040589999999999975e+02 8.608329999999999416e+01
2.155580000000000140e+01 1.955300933439999866e+01 1.040589999999999975e+02 8.608320000000000505e+01
2.156012500000000287e+01 1.955312622719999993e+01 1.040589999999999975e+02 8.608320000000000505e+01
2.156445000000000078e+01 1.955324312000000120e+01 1.040589999999999975e+02 8.608310000000000173e+01
2.156877500000000225e+01 1.955333078960000037e+01 1.040589999999999975e+02 8.608310000000000173e+01
2.157310000000000372e+01 1.955344768239999809e+01 1.040589999999999975e+02 8.608310000000000173e+01
2.157742500000000163e+01 1.955356457519999935e+01 1.040589999999999975e+02 8.608299999999999841e+01
2.158175000000000310e+01 1.955368146800000062e+01 1.040589999999999975e+02 8.608299999999999841e+01
2.158607500000000101e+01 1.955379836079999833e+01 1.040589999999999975e+02 8.608289999999999509e+01
2.159040000000000248e+01 1.955391525359999960e+01 1.040589999999999975e+02 8.608289999999999509e+01
2.159472500000000394e+01 1.955400292319999878e+01 1.040589999999999975e+02 8.608289999999999509e+01
2.159904999999999831e+01 1.955411981600000004e+01 1.040589999999999975e+02 8.608280000000000598e+01
2.160337499999999977e+01 1.955423670879999776e+01 1.040589999999999975e+02 8.608280000000000598e+01
2.160770000000000124e+01 1.955435360159999902e+01 1.040589999999999975e+02 8.608270000000000266e+01
2.161202499999999915e+01 1.955444127119999820e+01 1.040589999999999975e+02 8.608270000000000266e+01
2.161635000000000062e+01 1.955455816399999946e+01 1.040589999999999975e+02 8.608270000000000266e+01
2.162067499999999853e+01 1.955467505679999718e+01 1.040600000000000023e+02 8.608259999999999934e+01
2.162500000000000000e+01 1.955479194959999845e+01 1.040600000000000023e+02 8.608259999999999934e+01
2.162932500000000147e+01 1.955490884239999971e+01 1.040600000000000023e+02 8.608360000000000412e+01
2.163364999999999938e+01 1.955499651199999889e+01 1.040610000000000070e+02 8.608339999999999748e+01
2.163797500000000085e+01 1.955511340480000015e+01 1.040600000000000023e+02 8.608400000000000318e+01
2.164229999999999876e+01 1.955520107439999933e+01 1.040600000000000023e+02 8.608400000000000318e+01
2.164662500000000023e+01 1.955531796719999704e+01 1.040589999999999975e+02 8.608419999999999561e+01
2.165095000000000169e+01 1.955543485999999831e+01 1.040589999999999975e+02 8.608410000000000650e+01
2.165527499999999961e+01 1.955552252960000104e+01 1.040589999999999975e+02 8.608419999999999561e+01
2.165960000000000107e+01 1.955563942240000230e+01 1.040589999999999975e+02 8.608410000000000650e+01
2.166392500000000254e+01 1.955575631519999646e+01 1.040589999999999975e+02 8.608419999999999561e+01
2.166825000000000045e+01 1.955587320799999773e+01 1.040589999999999975e+02 8.608410000000000650e+01
2.167257500000000192e+01 1.955596087760000046e+01 1.040589999999999975e+02 8.608410000000000650e+01
2.167689999999999984e+01 1.955607777040000173e+01 1.040589999999999975e+02 8.608400000000000318e+01
2.168122500000000130e+01 1.955619466319999944e+01 1.040589999999999975e+02 8.608400000000000318e+01
2.168555000000000277e+01 1.955631155600000071e+01 1.040589999999999975e+02 8.608389999999999986e+01
2.168987500000000068e+01 1.955639922559999988e+01 1.040589999999999975e+02 8.608389999999999986e+01
2.169420000000000215e+01 1.955651611840000115e+01 1.040589999999999975e+02 8.608379999999999654e+01
2.169852500000000362e+01 1.955663301119999886e+01 1.040589999999999975e+02 8.608389999999999986e+01
2.170285000000000153e+01 1.955674990400000013e+01 1.040589999999999975e+02 8.608379999999999654e+01
2.170717500000000300e+01 1.955683757359999930e+01 1.040589999999999975e+02 8.608379999999999654e+01
2.171149999999999736e+01 1.955695446640000057e+01 1.040589999999999975e+02 8.608369999999999322e+01
2.171582499999999882e+01 1.955707135919999828e+01 1.040589999999999975e+02 8.608369999999999322e+01
2.172015000000000029e+01 1.955715902879999746e+01 1.040589999999999975e+02 8.608360000000000412e+01
2.172447499999999820e+01 1.955727592159999872e+01 1.040589999999999975e+02 8.608360000000000412e+01
2.172879999999999967e+01 1.955739281439999999e+01 1.040589999999999975e+02 8.608360000000000412e+01
2.173312500000000114e+01 1.955748048399999917e+01 1.040589999999999975e+02 8.608360000000000412e+01
2.173744999999999905e+01 1.955759737679999688e+01 1.040589999999999975e+02 8.608419999999999561e+01
2.174177500000000052e+01 1.955771426959999815e+01 1.040600000000000023e+02 8.608419999999999561e+01
2.174609999999999843e+01 1.955780193919999732e+01 1.040589999999999975e+02 8.608469999999999800e+01
2.175042499999999990e+01 1.955791883199999859e+01 1.040589999999999975e+02 8.608469999999999800e+01
2.175475000000000136e+01 1.955800650160000131e+01 1.040589999999999975e+02 8.608490000000000464e+01
2.175907499999999928e+01 1.955812339439999903e+01 1.040589999999999975e+02 8.608490000000000464e+01
2.176340000000000074e+01 1.955824028719999674e+01 1.040580000000000069e+02 8.608490000000000464e+01
2.176772500000000221e+01 1.955832795679999947e+01 1.040580000000000069e+02 8.608480000000000132e+01
2.177205000000000013e+01 1.955844484960000074e+01 1.040580000000000069e+02 8.608480000000000132e+01
2.177637500000000159e+01 1.955856174240000200e+01 1.040580000000000069e+02 8.608480000000000132e+01
2.178069999999999951e+01 1.955864941200000118e+01 1.040580000000000069e+02 8.608469999999999800e+01
2.178502500000000097e+01 1.955876630479999889e+01 1.040580000000000069e+02 8.608469999999999800e+01
2.178935000000000244e+01 1.955888319760000016e+01 1.040580000000000069e+02 8.608459999999999468e+01
2.179367500000000035e+01 1.955897086719999933e+01 1.040580000000000069e+02 8.608459999999999468e+01
2.179800000000000182e+01 1.955908776000000060e+01 1.040580000000000069e+02 8.608450000000000557e+01
2.180232500000000329e+01 1.955920465279999831e+01 1.040580000000000069e+02 8.608450000000000557e+01
2.180665000000000120e+01 1.955929232239999749e+01 1.040580000000000069e+02 8.608440000000000225e+01
2.181097500000000267e+01 1.955940921519999875e+01 1.040580000000000069e+02 8.608440000000000225e+01
2.181530000000000058e+01 1.955952610800000002e+01 1.040580000000000069e+02 8.608440000000000225e+01
2.181962500000000205e+01 1.955961377759999920e+01 1.040580000000000069e+02 8.608440000000000225e+01
2.182395000000000351e+01 1.955973067039999691e+01 1.040580000000000069e+02 8.608429999999999893e+01
2.182827499999999787e+01 1.955984756319999818e+01 1.040580000000000069e+02 8.608429999999999893e+01
2.183259999999999934e+01 1.955993523279999735e+01 1.040580000000000069e+02 8.608419999999999561e+01
2.183692500000000081e+01 1.956005212559999862e+01 1.040589999999999975e+02 8.608419999999999561e+01
2.184124999999999872e+01 1.956013979520000134e+01 1.040589999999999975e+02 8.608419999999999561e+01
2.184557500000000019e+01 1.956025668799999906e+01 1.040580000000000069e+02 8.608480000000000132e+01
2.184989999999999810e+01 1.956034435759999823e+01 1.040580000000000069e+02 8.608469999999999800e+01
2.185422499999999957e+01 1.956046125039999950e+01 1.040580000000000069e+02 8.608520000000000039e+01
2.185855000000000103e+01 1.956054891999999867e+01 1.040580000000000069e+02 8.608520000000000039e+01
2.186287499999999895e+01 1.956066581279999994e+01 1.040570000000000022e+02 8.608549999999999613e+01
2.186720000000000041e+01 1.956075348239999911e+01 1.040570000000000022e+02 8.608540000000000703e+01
2.187152500000000188e+01 1.956087037519999683e+01 1.040570000000000022e+02 8.608549999999999613e+01
2.187584999999999980e+01 1.956098726799999810e+01 1.040570000000000022e+02 8.608540000000000703e+01
2.188017500000000126e+01 1.956107493759999727e+01 1.040570000000000022e+02 8.608540000000000703e+01
2.188449999999999918e+01 1.956119183039999854e+01 1.040570000000000022e+02 8.608530000000000371e+01
2.188882500000000064e+01 1.956130872319999980e+01 1.040570000000000022e+02 8.608540000000000703e+01
2.189315000000000211e+01 1.956139639279999898e+01 1.040570000000000022e+02 8.608520000000000039e+01
2.189747500000000002e+01 1.956151328559999669e+01 1.040570000000000022e+02 8.608530000000000371e+01
2.190180000000000149e+01 1.956160095519999942e+01 1.040570000000000022e+02 8.608520000000000039e+01
2.190612500000000296e+01 1.956171784800000069e+01 1.040570000000000022e+02 8.608520000000000039e+01
2.191045000000000087e+01 1.956183474080000195e+01 1.040570000000000022e+02 8.608509999999999707e+01
2.191477500000000234e+01 1.956192241040000113e+01 1.040570000000000022e+02 8.608509999999999707e+01
2.191910000000000025e+01 1.956203930319999884e+01 1.040570000000000022e+02 8.608499999999999375e+01
2.192342500000000172e+01 1.956212697279999801e+01 1.040570000000000022e+02 8.608499999999999375e+01
2.192775000000000318e+01 1.956224386559999928e+01 1.040570000000000022e+02 8.608490000000000464e+01
2.193207500000000110e+01 1.956233153519999846e+01 1.040570000000000022e+02 8.608499999999999375e+01
2.193640000000000256e+01 1.956244842799999972e+01 1.040570000000000022e+02 8.608490000000000464e+01
2.194072500000000403e+01 1.956253609759999890e+01 1.040570000000000022e+02 8.608490000000000464e+01
2.194505000000000194e+01 1.956265299039999661e+01 1.040570000000000022e+02 8.608480000000000132e+01
2.194937500000000341e+01 1.956276988319999788e+01 1.040570000000000022e+02 8.608480000000000132e+01
2.195369999999999777e+01 1.956285755280000060e+01 1.040580000000000069e+02 8.608580000000000609e+01
2.195802499999999924e+01 1.956294522239999978e+01 1.040580000000000069e+02 8.608570000000000277e+01
2.196235000000000070e+01 1.956306211520000105e+01 1.040570000000000022e+02 8.608620000000000516e+01
2.196667499999999862e+01 1.956314978480000022e+01 1.040570000000000022e+02 8.608620000000000516e+01
2.197100000000000009e+01 1.956326667759999793e+01 1.040570000000000022e+02 8.608639999999999759e+01
2.197532500000000155e+01 1.956335434719999711e+01 1.040570000000000022e+02 8.608639999999999759e+01
2.197964999999999947e+01 1.956347123999999837e+01 1.040570000000000022e+02 8.608639999999999759e+01
2.198397500000000093e+01 1.956355890959999755e+01 1.040570000000000022e+02 8.608639999999999759e+01
2.198829999999999885e+01 1.956367580239999882e+01 1.040570000000000022e+02 8.608629999999999427e+01
2.199262500000000031e+01 1.956376347200000154e+01 1.040559999999999974e+02 8.608629999999999427e+01
2.199695000000000178e+01 1.956388036479999926e+01 1.040570000000000022e+02 8.608629999999999427e+01
2.200127499999999969e+01 1.956399725759999697e+01 1.040559999999999974e+02 8.608620000000000516e+01
2.200560000000000116e+01 1.956408492719999970e+01 1.040570000000000022e+02 8.608620000000000516e+01
2.200992500000000263e+01 1.956420182000000096e+01 1.040570000000000022e+02 8.608610000000000184e+01
2.201425000000000054e+01 1.956428948960000014e+01 1.040570000000000022e+02 8.608610000000000184e+01
2.201857500000000201e+01 1.956440638240000141e+01 1.040570000000000022e+02 8.608610000000000184e+01
2.202289999999999992e+01 1.956449405200000058e+01 1.040570000000000022e+02 8.608599999999999852e+01
2.202722500000000139e+01 1.956461094479999829e+01 1.040570000000000022e+02 8.608599999999999852e+01
2.203155000000000285e+01 1.956469861439999747e+01 1.040570000000000022e+02 8.608589999999999520e+01
2.203587500000000077e+01 1.956481550719999873e+01 1.040570000000000022e+02 8.608589999999999520e+01
2.204020000000000223e+01 1.956490317679999791e+01 1.040570000000000022e+02 8.608580000000000609e+01
2.204452500000000370e+01 1.956502006959999918e+01 1.040570000000000022e+02 8.608580000000000609e+01
2.204885000000000161e+01 1.956510773920000190e+01 1.040570000000000022e+02 8.608580000000000609e+01
2.205317500000000308e+01 1.956522463199999962e+01 1.040570000000000022e+02 8.608580000000000609e+01
2.205750000000000099e+01 1.956531230159999879e+01 1.040570000000000022e+02 8.608580000000000609e+01
2.206182500000000246e+01 1.956542919440000006e+01 1.040559999999999974e+02 8.608660000000000423e+01
2.206615000000000393e+01 1.956551686399999923e+01 1.040570000000000022e+02 8.608639999999999759e+01
2.207047499999999829e+01 1.956560453359999840e+01 1.040559999999999974e+02 8.608700000000000330e+01
2.207479999999999976e+01 1.956569220319999758e+01 1.040559999999999974e+02 8.608700000000000330e+01
2.207912500000000122e+01 1.956580909599999885e+01 1.040559999999999974e+02 8.608719999999999573e+01
2.208344999999999914e+01 1.956589676560000157e+01 1.040559999999999974e+02 8.608710000000000662e+01
2.208777500000000060e+01 1.956601365839999929e+01 1.040550000000000068e+02 8.608719999999999573e+01
2.209209999999999852e+01 1.956610132799999846e+01 1.040550000000000068e+02 8.608710000000000662e+01
2.209642499999999998e+01 1.956621822079999973e+01 1.040550000000000068e+02 8.608710000000000662e+01
2.210075000000000145e+01 1.956630589039999890e+01 1.040550000000000068e+02 8.608700000000000330e+01
2.210507499999999936e+01 1.956642278320000017e+01 1.040550000000000068e+02 8.608700000000000330e+01
2.210940000000000083e+01 1.956651045279999934e+01 1.040550000000000068e+02 8.608689999999999998e+01
2.211372500000000230e+01 1.956662734559999706e+01 1.040550000000000068e+02 8.608689999999999998e+01
2.211805000000000021e+01 1.956671501519999623e+01 1.040550000000000068e+02 8.608679999999999666e+01
2.212237500000000168e+01 1.956683190799999750e+01 1.040550000000000068e+02 8.608679999999999666e+01
2.212669999999999959e+01 1.956691957760000022e+01 1.040550000000000068e+02 8.608669999999999334e+01
2.213102500000000106e+01 1.956703647039999794e+01 1.040550000000000068e+02 8.608669999999999334e+01
2.213535000000000252e+01 1.956712414000000066e+01 1.040550000000000068e+02 8.608669999999999334e+01
2.213967500000000044e+01 1.956721180959999984e+01 1.040550000000000068e+02 8.608669999999999334e+01
2.214400000000000190e+01 1.956732870239999755e+01 1.040550000000000068e+02 8.608660000000000423e+01
2.214832500000000337e+01 1.956741637200000028e+01 1.040550000000000068e+02 8.608660000000000423e+01
2.215265000000000128e+01 1.956753326479999799e+01 1.040550000000000068e+02 8.608669999999999334e+01
2.215697500000000275e+01 1.956762093439999717e+01 1.040550000000000068e+02 8.608700000000000330e+01
2.216130000000000067e+01 1.956770860399999989e+01 1.040550000000000068e+02 8.608710000000000662e+01
2.216562500000000213e+01 1.956782549680000116e+01 1.040550000000000068e+02 8.608740000000000236e+01
2.216995000000000360e+01 1.956794238959999888e+01 1.040559999999999974e+02 8.608710000000000662e+01
2.217427500000000151e+01 1.956803005920000160e+01 1.040559999999999974e+02 8.608700000000000330e+01
2.217860000000000298e+01 1.956811772880000078e+01 1.040559999999999974e+02 8.608750000000000568e+01
2.218292499999999734e+01 1.956820539839999995e+01 1.040550000000000068e+02 8.608759999999999479e+01
2.218724999999999881e+01 1.956829306799999912e+01 1.040550000000000068e+02 8.608769999999999811e+01
2.219157500000000027e+01 1.956840996079999684e+01 1.040550000000000068e+02 8.608769999999999811e+01
2.219589999999999819e+01 1.956849763039999957e+01 1.040550000000000068e+02 8.608769999999999811e+01
2.220022499999999965e+01 1.956861452320000083e+01 1.040550000000000068e+02 8.608769999999999811e+01
2.220455000000000112e+01 1.956870219280000001e+01 1.040550000000000068e+02 8.608769999999999811e+01
2.220887499999999903e+01 1.956878986239999918e+01 1.040550000000000068e+02 8.608759999999999479e+01
2.221320000000000050e+01 1.956890675520000045e+01 1.040550000000000068e+02 8.608759999999999479e+01
2.221752499999999841e+01 1.956899442479999962e+01 1.040550000000000068e+02 8.608759999999999479e+01
2.222184999999999988e+01 1.956911131759999734e+01 1.040550000000000068e+02 8.608750000000000568e+01
2.222617500000000135e+01 1.956919898719999651e+01 1.040550000000000068e+02 8.608750000000000568e+01
2.223049999999999926e+01 1.956928665679999924e+01 1.040550000000000068e+02 8.608740000000000236e+01
2.223482500000000073e+01 1.956940354960000050e+01 1.040550000000000068e+02 8.608740000000000236e+01
2.223915000000000219e+01 1.956949121919999968e+01 1.040550000000000068e+02 8.608729999999999905e+01
2.224347500000000011e+01 1.956960811200000094e+01 1.040550000000000068e+02 8.608729999999999905e+01
2.224780000000000157e+01 1.956969578160000012e+01 1.040550000000000068e+02 8.608750000000000568e+01
2.225212499999999949e+01 1.956978345119999929e+01 1.040550000000000068e+02 8.608769999999999811e+01
2.225645000000000095e+01 1.956990034399999701e+01 1.040550000000000068e+02 8.608790000000000475e+01
2.226077500000000242e+01 1.956998801359999618e+01 1.040550000000000068e+02 8.608809999999999718e+01
2.226510000000000034e+01 1.957007568319999891e+01 1.040550000000000068e+02 8.608830000000000382e+01
2.226942500000000180e+01 1.957019257600000017e+01 1.040550000000000068e+02 8.608849999999999625e+01
2.227375000000000327e+01 1.957028024559999935e+01 1.040550000000000068e+02 8.608870000000000289e+01
2.227807500000000118e+01 1.957039713840000061e+01 1.040550000000000068e+02 8.608799999999999386e+01
2.228240000000000265e+01 1.957045558479999769e+01 1.040550000000000068e+02 8.608799999999999386e+01
2.228672500000000056e+01 1.957057247759999896e+01 1.040550000000000068e+02 8.608849999999999625e+01
2.229105000000000203e+01 1.957066014719999814e+01 1.040540000000000020e+02 8.608849999999999625e+01
2.229537500000000350e+01 1.957074781680000086e+01 1.040540000000000020e+02 8.608870000000000289e+01
2.229969999999999786e+01 1.957083548640000004e+01 1.040540000000000020e+02 8.608859999999999957e+01
2.230402499999999932e+01 1.957095237920000130e+01 1.040540000000000020e+02 8.608870000000000289e+01
2.230835000000000079e+01 1.957104004880000048e+01 1.040540000000000020e+02 8.608859999999999957e+01
2.231267499999999870e+01 1.957112771839999965e+01 1.040540000000000020e+02 8.608859999999999957e+01
2.231700000000000017e+01 1.957124461119999737e+01 1.040540000000000020e+02 8.608849999999999625e+01
2.232132499999999808e+01 1.957133228079999654e+01 1.040540000000000020e+02 8.608849999999999625e+01
2.232564999999999955e+01 1.957144917359999781e+01 1.040540000000000020e+02 8.608839999999999293e+01
2.232997500000000102e+01 1.957153684320000053e+01 1.040540000000000020e+02 8.608839999999999293e+01
2.233429999999999893e+01 1.957162451279999971e+01 1.040540000000000020e+02 8.608839999999999293e+01
2.233862500000000040e+01 1.957174140560000097e+01 1.040540000000000020e+02 8.608859999999999957e+01
2.234295000000000186e+01 1.957182907520000015e+01 1.040540000000000020e+02 8.608870000000000289e+01
2.234727499999999978e+01 1.957191674479999932e+01 1.040540000000000020e+02 8.608899999999999864e+01
2.235160000000000124e+01 1.957200441439999850e+01 1.040540000000000020e+02 8.608910000000000196e+01
2.235592499999999916e+01 1.957212130719999621e+01 1.040540000000000020e+02 8.608929999999999438e+01
2.236025000000000063e+01 1.957220897679999894e+01 1.040540000000000020e+02 8.608950000000000102e+01
2.236457500000000209e+01 1.957229664639999811e+01 1.040540000000000020e+02 8.608969999999999345e+01
2.236890000000000001e+01 1.957241353919999938e+01 1.040540000000000020e+02 8.608990000000000009e+01
2.237322500000000147e+01 1.957250120879999855e+01 1.040540000000000020e+02 8.609010000000000673e+01
2.237755000000000294e+01 1.957258887839999772e+01 1.040540000000000020e+02 8.609029999999999916e+01
2.238187500000000085e+01 1.957267654800000045e+01 1.040540000000000020e+02 8.609050000000000580e+01
2.238620000000000232e+01 1.957279344079999817e+01 1.040540000000000020e+02 8.608870000000000289e+01
2.239052500000000023e+01 1.957288111040000089e+01 1.040540000000000020e+02 8.608870000000000289e+01
2.239485000000000170e+01 1.957296878000000007e+01 1.040540000000000020e+02 8.608910000000000196e+01
2.239917500000000317e+01 1.957305644959999924e+01 1.040540000000000020e+02 8.608920000000000528e+01
2.240350000000000108e+01 1.957314411919999841e+01 1.040529999999999973e+02 8.608929999999999438e+01
2.240782500000000255e+01 1.957326101199999968e+01 1.040529999999999973e+02 8.608929999999999438e+01
2.241215000000000401e+01 1.957334868159999886e+01 1.040529999999999973e+02 8.608929999999999438e+01
2.241647500000000193e+01 1.957343635119999803e+01 1.040529999999999973e+02 8.608929999999999438e+01
2.242080000000000339e+01 1.957352402080000076e+01 1.040529999999999973e+02 8.608929999999999438e+01
2.242512499999999775e+01 1.957364091359999847e+01 1.040529999999999973e+02 8.608920000000000528e+01
2.242944999999999922e+01 1.957372858319999764e+01 1.040529999999999973e+02 8.608920000000000528e+01
2.243377500000000069e+01 1.957381625279999682e+01 1.040529999999999973e+02 8.608929999999999438e+01
2.243809999999999860e+01 1.957393314559999808e+01 1.040529999999999973e+02 8.608950000000000102e+01
2.244242500000000007e+01 1.957402081520000081e+01 1.040529999999999973e+02 8.608969999999999345e+01
2.244675000000000153e+01 1.957410848479999999e+01 1.040529999999999973e+02 8.608990000000000009e+01
2.245107499999999945e+01 1.957419615439999916e+01 1.040529999999999973e+02 8.609010000000000673e+01
2.245540000000000092e+01 1.957431304720000043e+01 1.040529999999999973e+02 8.609019999999999584e+01
2.245972499999999883e+01 1.957440071679999960e+01 1.040529999999999973e+02 8.609050000000000580e+01
2.246405000000000030e+01 1.957448838639999877e+01 1.040529999999999973e+02 8.609059999999999491e+01
2.246837500000000176e+01 1.957457605600000150e+01 1.040529999999999973e+02 8.609090000000000487e+01
2.247269999999999968e+01 1.957469294879999921e+01 1.040529999999999973e+02 8.609099999999999397e+01
2.247702500000000114e+01 1.957478061839999839e+01 1.040529999999999973e+02 8.609120000000000061e+01
2.248135000000000261e+01 1.957486828799999756e+01 1.040529999999999973e+02 8.609139999999999304e+01
2.248567500000000052e+01 1.957495595759999674e+01 1.040529999999999973e+02 8.609159999999999968e+01
2.249000000000000199e+01 1.957504362719999946e+01 1.040529999999999973e+02 8.609180000000000632e+01
2.249432499999999990e+01 1.957516051999999718e+01 1.040520000000000067e+02 8.608960000000000434e+01
2.249865000000000137e+01 1.957524818959999990e+01 1.040529999999999973e+02 8.608939999999999770e+01
2.250297500000000284e+01 1.957533585919999908e+01 1.040529999999999973e+02 8.608990000000000009e+01
2.250730000000000075e+01 1.957542352879999825e+01 1.040529999999999973e+02 8.608990000000000009e+01
2.251162500000000222e+01 1.957551119839999743e+01 1.040520000000000067e+02 8.609010000000000673e+01
2.251595000000000368e+01 1.957559886800000015e+01 1.040520000000000067e+02 8.609000000000000341e+01
2.252027500000000160e+01 1.957568653759999933e+01 1.040520000000000067e+02 8.609010000000000673e+01
2.252460000000000306e+01 1.957580343040000059e+01 1.040520000000000067e+02 8.609000000000000341e+01
2.252892500000000098e+01 1.957589109999999977e+01 1.040520000000000067e+02 8.609010000000000673e+01
2.253325000000000244e+01 1.957597876959999894e+01 1.040520000000000067e+02 8.609029999999999916e+01
2.253757500000000391e+01 1.957606643919999811e+01 1.040520000000000067e+02 8.609050000000000580e+01
2.254189999999999827e+01 1.957615410880000084e+01 1.040520000000000067e+02 8.609069999999999823e+01
2.254622499999999974e+01 1.957627100159999856e+01 1.040520000000000067e+02 8.609090000000000487e+01
2.255055000000000121e+01 1.957635867119999773e+01 1.040520000000000067e+02 8.609099999999999397e+01
2.255487499999999912e+01 1.957644634080000046e+01 1.040520000000000067e+02 8.609130000000000393e+01
2.255920000000000059e+01 1.957653401039999963e+01 1.040520000000000067e+02 8.609139999999999304e+01
2.256352499999999850e+01 1.957662167999999880e+01 1.040520000000000067e+02 8.609170000000000300e+01
2.256784999999999997e+01 1.957673857280000007e+01 1.040520000000000067e+02 8.609180000000000632e+01
2.257217500000000143e+01 1.957682624239999924e+01 1.040520000000000067e+02 8.609199999999999875e+01
2.257649999999999935e+01 1.957691391199999842e+01 1.040520000000000067e+02 8.609220000000000539e+01
2.258082500000000081e+01 1.957700158159999759e+01 1.040520000000000067e+02 8.609239999999999782e+01
2.258515000000000228e+01 1.957708925119999677e+01 1.040520000000000067e+02 8.609260000000000446e+01
2.258947500000000019e+01 1.957717692079999949e+01 1.040520000000000067e+02 8.609279999999999688e+01
2.259380000000000166e+01 1.957729381360000076e+01 1.040520000000000067e+02 8.609300000000000352e+01
2.259812499999999957e+01 1.957738148319999993e+01 1.040520000000000067e+02 8.609319999999999595e+01
2.260245000000000104e+01 1.957746915279999911e+01 1.040520000000000067e+02 8.609019999999999584e+01
2.260677500000000251e+01 1.957755682239999828e+01 1.040529999999999973e+02 8.609000000000000341e+01
2.261110000000000042e+01 1.957764449199999746e+01 1.040520000000000067e+02 8.609050000000000580e+01
2.261542500000000189e+01 1.957773216160000018e+01 1.040520000000000067e+02 8.609059999999999491e+01
2.261975000000000335e+01 1.957781983119999936e+01 1.040520000000000067e+02 8.609080000000000155e+01
2.262407500000000127e+01 1.957790750079999853e+01 1.040520000000000067e+02 8.609099999999999397e+01
2.262840000000000273e+01 1.957799517039999770e+01 1.040520000000000067e+02 8.609130000000000393e+01
2.263272500000000065e+01 1.957808284000000043e+01 1.040510000000000019e+02 8.609149999999999636e+01
2.263705000000000211e+01 1.957819973280000170e+01 1.040510000000000019e+02 8.609170000000000300e+01
2.264137500000000358e+01 1.957828740240000087e+01 1.040510000000000019e+02 8.609189999999999543e+01
2.264570000000000149e+01 1.957837507200000005e+01 1.040510000000000019e+02 8.609199999999999875e+01
2.265002500000000296e+01 1.957846274159999922e+01 1.040510000000000019e+02 8.609220000000000539e+01
2.265435000000000443e+01 1.957855041119999839e+01 1.040510000000000019e+02 8.609239999999999782e+01
2.265867499999999879e+01 1.957863808080000112e+01 1.040510000000000019e+02 8.609260000000000446e+01
2.266300000000000026e+01 1.957875497359999883e+01 1.040510000000000019e+02 8.609279999999999688e+01
2.266732499999999817e+01 1.957884264319999801e+01 1.040510000000000019e+02 8.609300000000000352e+01
2.267164999999999964e+01 1.957893031279999718e+01 1.040510000000000019e+02 8.609310000000000684e+01
2.267597500000000110e+01 1.957901798239999636e+01 1.040510000000000019e+02 8.609340000000000259e+01
2.268029999999999902e+01 1.957910565199999908e+01 1.040520000000000067e+02 8.609350000000000591e+01
2.268462500000000048e+01 1.957919332159999826e+01 1.040510000000000019e+02 8.609369999999999834e+01
2.268895000000000195e+01 1.957928099119999743e+01 1.040520000000000067e+02 8.609390000000000498e+01
2.269327499999999986e+01 1.957936866079999660e+01 1.040520000000000067e+02 8.609409999999999741e+01
2.269760000000000133e+01 1.957948555359999787e+01 1.040520000000000067e+02 8.609430000000000405e+01
2.270192499999999924e+01 1.957957322319999705e+01 1.040520000000000067e+02 8.609449999999999648e+01
2.270625000000000071e+01 1.957966089279999977e+01 1.040520000000000067e+02 8.609470000000000312e+01
2.271057500000000218e+01 1.957974856239999895e+01 1.040520000000000067e+02 8.609109999999999729e+01
2.271490000000000009e+01 1.957983623199999812e+01 1.040520000000000067e+02 8.609090000000000487e+01
2.271922500000000156e+01 1.957992390159999729e+01 1.040520000000000067e+02 8.609159999999999968e+01
2.272354999999999947e+01 1.958001157119999647e+01 1.040510000000000019e+02 8.609199999999999875e+01
2.272787500000000094e+01 1.958009924079999919e+01 1.040510000000000019e+02 8.609239999999999782e+01
2.273220000000000240e+01 1.958018691039999837e+01 1.040510000000000019e+02 8.609250000000000114e+01
2.273652500000000032e+01 1.958027457999999754e+01 1.040510000000000019e+02 8.609290000000000020e+01
2.274085000000000178e+01 1.958036224959999672e+01 1.040510000000000019e+02 8.609300000000000352e+01
2.274517500000000325e+01 1.958044991919999944e+01 1.040510000000000019e+02 8.609319999999999595e+01
2.274950000000000117e+01 1.958053758879999862e+01 1.040510000000000019e+02 8.609329999999999927e+01
2.275382500000000263e+01 1.958062525839999779e+01 1.040510000000000019e+02 8.609359999999999502e+01
2.275815000000000055e+01 1.958071292799999696e+01 1.040510000000000019e+02 8.609369999999999834e+01
2.276247500000000201e+01 1.958082982079999823e+01 1.040510000000000019e+02 8.609399999999999409e+01
2.276680000000000348e+01 1.958091749039999740e+01 1.040510000000000019e+02 8.609409999999999741e+01
2.277112499999999784e+01 1.958100516000000013e+01 1.040510000000000019e+02 8.609430000000000405e+01
2.277544999999999931e+01 1.958109282959999931e+01 1.040510000000000019e+02 8.609439999999999316e+01
2.277977500000000077e+01 1.958118049919999848e+01 1.040510000000000019e+02 8.609470000000000312e+01
2.278409999999999869e+01 1.958126816879999765e+01 1.040510000000000019e+02 8.609480000000000643e+01
2.278842500000000015e+01 1.958135583840000038e+01 1.040510000000000019e+02 8.609499999999999886e+01
2.279274999999999807e+01 1.958144350799999955e+01 1.040510000000000019e+02 8.609520000000000550e+01
2.279707499999999953e+01 1.958153117759999873e+01 1.040510000000000019e+02 8.609539999999999793e+01
2.280140000000000100e+01 1.958161884719999790e+01 1.040510000000000019e+02 8.609560000000000457e+01
2.280572499999999891e+01 1.958170651679999708e+01 1.040510000000000019e+02 8.609579999999999700e+01
2.281005000000000038e+01 1.958179418639999980e+01 1.040510000000000019e+02 8.609600000000000364e+01
2.281437500000000185e+01 1.958188185599999898e+01 1.040510000000000019e+02 8.609619999999999607e+01
2.281869999999999976e+01 1.958199874880000024e+01 1.040499999999999972e+02 8.609239999999999782e+01
2.282302500000000123e+01 1.958205719519999732e+01 1.040510000000000019e+02 8.609260000000000446e+01
2.282734999999999914e+01 1.958214486480000005e+01 1.040499999999999972e+02 8.609329999999999927e+01
2.283167500000000061e+01 1.958223253439999922e+01 1.040499999999999972e+02 8.609369999999999834e+01
2.283600000000000207e+01 1.958232020399999840e+01 1.040499999999999972e+02 8.609409999999999741e+01
2.284032499999999999e+01 1.958240787359999757e+01 1.040499999999999972e+02 8.609430000000000405e+01
2.284465000000000146e+01 1.958249554319999675e+01 1.040490000000000066e+02 8.609449999999999648e+01
2.284897500000000292e+01 1.958258321279999947e+01 1.040490000000000066e+02 8.609470000000000312e+01
2.285330000000000084e+01 1.958267088239999865e+01 1.040490000000000066e+02 8.609489999999999554e+01
2.285762500000000230e+01 1.958275855199999782e+01 1.040490000000000066e+02 8.609510000000000218e+01
2.286195000000000022e+01 1.958287544479999909e+01 1.040490000000000066e+02 8.609520000000000550e+01
2.286627500000000168e+01 1.958296311439999826e+01 1.040490000000000066e+02 8.609539999999999793e+01
2.287060000000000315e+01 1.958305078400000099e+01 1.040490000000000066e+02 8.609560000000000457e+01
2.287492500000000106e+01 1.958313845360000016e+01 1.040490000000000066e+02 8.609579999999999700e+01
2.287925000000000253e+01 1.958322612319999934e+01 1.040490000000000066e+02 8.609590000000000032e+01
2.288357500000000400e+01 1.958331379279999851e+01 1.040490000000000066e+02 8.609619999999999607e+01
2.288790000000000191e+01 1.958340146239999768e+01 1.040490000000000066e+02 8.609629999999999939e+01
2.289222499999999982e+01 1.958348913200000041e+01 1.040490000000000066e+02 8.609650000000000603e+01
2.289654999999999774e+01 1.958357680159999958e+01 1.040490000000000066e+02 8.609669999999999845e+01
2.290087499999999920e+01 1.958366447119999876e+01 1.040490000000000066e+02 8.609690000000000509e+01
2.290520000000000067e+01 1.958375214079999793e+01 1.040490000000000066e+02 8.609699999999999420e+01
2.290952499999999858e+01 1.958383981040000066e+01 1.040490000000000066e+02 8.609730000000000416e+01
2.291385000000000005e+01 1.958392747999999983e+01 1.040499999999999972e+02 8.609739999999999327e+01
2.291817500000000152e+01 1.958401514959999901e+01 1.040499999999999972e+02 8.609759999999999991e+01
2.292249999999999943e+01 1.958410281919999818e+01 1.040499999999999972e+02 8.609780000000000655e+01
2.292682500000000090e+01 1.958419048879999735e+01 1.040499999999999972e+02 8.609439999999999316e+01
2.293114999999999881e+01 1.958427815840000008e+01 1.040510000000000019e+02 8.609449999999999648e+01
2.293547500000000028e+01 1.958436582799999925e+01 1.040499999999999972e+02 8.609529999999999461e+01
2.293980000000000175e+01 1.958442427439999634e+01 1.040499999999999972e+02 8.609560000000000457e+01
2.294412499999999966e+01 1.958451194399999906e+01 1.040499999999999972e+02 8.609590000000000032e+01
2.294845000000000113e+01 1.958459961359999824e+01 1.040499999999999972e+02 8.609610000000000696e+01
2.295277500000000259e+01 1.958468728319999741e+01 1.040499999999999972e+02 8.609640000000000271e+01
2.295710000000000051e+01 1.958477495279999658e+01 1.040490000000000066e+02 8.609650000000000603e+01
2.296142500000000197e+01 1.958486262239999931e+01 1.040490000000000066e+02 8.609680000000000177e+01
2.296574999999999989e+01 1.958495029199999848e+01 1.040490000000000066e+02 8.609690000000000509e+01
2.297007500000000135e+01 1.958503796159999766e+01 1.040490000000000066e+02 8.609709999999999752e+01
2.297440000000000282e+01 1.958512563119999683e+01 1.040490000000000066e+02 8.609720000000000084e+01
2.297872500000000073e+01 1.958521330079999601e+01 1.040490000000000066e+02 8.609749999999999659e+01
2.298305000000000220e+01 1.958530097039999873e+01 1.040490000000000066e+02 8.609759999999999991e+01
2.298737500000000367e+01 1.958538863999999791e+01 1.040490000000000066e+02 8.609780000000000655e+01
2.299170000000000158e+01 1.958547630959999708e+01 1.040490000000000066e+02 8.609789999999999566e+01
2.299602500000000305e+01 1.958556397919999981e+01 1.040490000000000066e+02 8.609820000000000562e+01
2.300035000000000096e+01 1.958565164879999898e+01 1.040490000000000066e+02 8.609829999999999472e+01
2.300467500000000243e+01 1.958573931839999815e+01 1.040490000000000066e+02 8.609850000000000136e+01
2.300900000000000389e+01 1.958582698800000088e+01 1.040499999999999972e+02 8.609869999999999379e+01
2.301332499999999825e+01 1.958591465760000006e+01 1.040499999999999972e+02 8.609890000000000043e+01
2.301764999999999972e+01 1.958600232719999923e+01 1.040499999999999972e+02 8.609910000000000707e+01
2.302197500000000119e+01 1.958608999680000196e+01 1.040499999999999972e+02 8.609929999999999950e+01
2.302629999999999910e+01 1.958617766640000113e+01 1.040499999999999972e+02 8.609940000000000282e+01
2.303062500000000057e+01 1.958626533600000030e+01 1.040499999999999972e+02 8.609959999999999525e+01
2.303494999999999848e+01 1.958635300559999948e+01 1.040490000000000066e+02 8.609569999999999368e+01
2.303927499999999995e+01 1.958644067520000220e+01 1.040499999999999972e+02 8.609579999999999700e+01
2.304360000000000142e+01 1.958649912159999928e+01 1.040499999999999972e+02 8.609659999999999513e+01
2.304792499999999933e+01 1.958658679119999846e+01 1.040490000000000066e+02 8.609690000000000509e+01
2.305225000000000080e+01 1.958667446079999763e+01 1.040490000000000066e+02 8.609730000000000416e+01
2.305657500000000226e+01 1.958676213040000036e+01 1.040490000000000066e+02 8.609749999999999659e+01
2.306090000000000018e+01 1.958684979999999953e+01 1.040490000000000066e+02 8.609770000000000323e+01
2.306522500000000164e+01 1.958693746959999871e+01 1.040490000000000066e+02 8.609789999999999566e+01
2.306954999999999956e+01 1.958702513919999788e+01 1.040490000000000066e+02 8.609810000000000230e+01
2.307387500000000102e+01 1.958711280880000061e+01 1.040490000000000066e+02 8.609829999999999472e+01
2.307820000000000249e+01 1.958720047839999978e+01 1.040490000000000066e+02 8.609839999999999804e+01
2.308252500000000040e+01 1.958728814799999896e+01 1.040490000000000066e+02 8.609860000000000468e+01
2.308685000000000187e+01 1.958737581759999813e+01 1.040490000000000066e+02 8.609879999999999711e+01
2.309117500000000334e+01 1.958746348719999730e+01 1.040490000000000066e+02 8.609900000000000375e+01
2.309550000000000125e+01 1.958755115680000003e+01 1.040490000000000066e+02 8.609910000000000707e+01
2.309982500000000272e+01 1.958760960319999711e+01 1.040490000000000066e+02 8.609929999999999950e+01
2.310415000000000063e+01 1.958769727279999628e+01 1.040490000000000066e+02 8.609950000000000614e+01
2.310847500000000210e+01 1.958778494239999901e+01 1.040490000000000066e+02 8.609969999999999857e+01
2.311280000000000356e+01 1.958787261199999818e+01 1.040490000000000066e+02 8.609980000000000189e+01
2.311712500000000148e+01 1.958796028159999736e+01 1.040490000000000066e+02 8.609999999999999432e+01
2.312145000000000294e+01 1.958804795119999653e+01 1.040490000000000066e+02 8.610020000000000095e+01
2.312577500000000441e+01 1.958813562079999571e+01 1.040490000000000066e+02 8.610039999999999338e+01
2.313009999999999877e+01 1.958822329039999843e+01 1.040490000000000066e+02 8.610060000000000002e+01
2.313442500000000024e+01 1.958831095999999761e+01 1.040490000000000066e+02 8.610080000000000666e+01
2.313874999999999815e+01 1.958839862959999678e+01 1.040490000000000066e+02 8.610089999999999577e+01
2.314307499999999962e+01 1.958848629919999951e+01 1.040480000000000018e+02 8.609739999999999327e+01
2.314740000000000109e+01 1.958854474560000014e+01 1.040490000000000066e+02 8.609739999999999327e+01
2.315172499999999900e+01 1.958863241519999931e+01 1.040480000000000018e+02 8.609820000000000562e+01
2.315605000000000047e+01 1.958872008479999849e+01 1.040480000000000018e+02 8.609850000000000136e+01
2.316037500000000193e+01 1.958877853119999912e+01 1.040480000000000018e+02 8.609890000000000043e+01
2.316469999999999985e+01 1.958886620079999830e+01 1.040480000000000018e+02 8.609900000000000375e+01
2.316902500000000131e+01 1.958895387039999747e+01 1.040480000000000018e+02 8.609929999999999950e+01
2.317334999999999923e+01 1.958904153999999664e+01 1.040480000000000018e+02 8.609940000000000282e+01
2.317767500000000069e+01 1.958912920959999937e+01 1.040480000000000018e+02 8.609969999999999857e+01
2.318200000000000216e+01 1.958921687919999854e+01 1.040480000000000018e+02 8.609980000000000189e+01
2.318632500000000007e+01 1.958930454879999772e+01 1.040480000000000018e+02 8.609999999999999432e+01
2.319065000000000154e+01 1.958939221839999689e+01 1.040480000000000018e+02 8.610009999999999764e+01
2.319497500000000301e+01 1.958947988799999962e+01 1.040480000000000018e+02 8.610039999999999338e+01
2.319930000000000092e+01 1.958953833440000025e+01 1.040480000000000018e+02 8.610049999999999670e+01
2.320362500000000239e+01 1.958962600399999943e+01 1.040480000000000018e+02 8.610070000000000334e+01
2.320795000000000030e+01 1.958971367360000215e+01 1.040480000000000018e+02 8.610080000000000666e+01
2.321227500000000177e+01 1.958980134320000133e+01 1.040480000000000018e+02 8.610099999999999909e+01
2.321660000000000323e+01 1.958988901280000050e+01 1.040480000000000018e+02 8.610120000000000573e+01
2.322092500000000115e+01 1.958997668239999967e+01 1.040480000000000018e+02 8.610139999999999816e+01
2.322525000000000261e+01 1.959006435199999885e+01 1.040480000000000018e+02 8.610150000000000148e+01
2.322957500000000408e+01 1.959015202160000158e+01 1.040480000000000018e+02 8.610169999999999391e+01
2.323390000000000200e+01 1.959021046799999866e+01 1.040480000000000018e+02 8.610190000000000055e+01
2.323822500000000346e+01 1.959029813759999783e+01 1.040480000000000018e+02 8.610209999999999297e+01
2.324254999999999782e+01 1.959038580720000056e+01 1.040480000000000018e+02 8.610229999999999961e+01
2.324687499999999929e+01 1.959047347679999973e+01 1.040480000000000018e+02 8.610250000000000625e+01
2.325120000000000076e+01 1.959056114639999890e+01 1.040480000000000018e+02 8.609900000000000375e+01
2.325552499999999867e+01 1.959061959279999598e+01 1.040480000000000018e+02 8.609910000000000707e+01
2.325985000000000014e+01 1.959070726239999871e+01 1.040480000000000018e+02 8.609990000000000521e+01
2.326417499999999805e+01 1.959079493199999789e+01 1.040480000000000018e+02 8.610020000000000095e+01
2.326849999999999952e+01 1.959088260159999706e+01 1.040469999999999970e+02 8.610060000000000002e+01
2.327282500000000098e+01 1.959094104800000125e+01 1.040469999999999970e+02 8.610080000000000666e+01
2.327714999999999890e+01 1.959102871760000042e+01 1.040469999999999970e+02 8.610099999999999909e+01
2.328147500000000036e+01 1.959111638719999959e+01 1.040469999999999970e+02 8.610120000000000573e+01
2.328580000000000183e+01 1.959120405679999877e+01 1.040469999999999970e+02 8.610139999999999816e+01
2.329012499999999974e+01 1.959129172640000149e+01 1.040469999999999970e+02 8.610150000000000148e+01
2.329445000000000121e+01 1.959137939600000067e+01 1.040469999999999970e+02 8.610169999999999391e+01
2.329877499999999912e+01 1.959146706559999984e+01 1.040469999999999970e+02 8.610190000000000055e+01
2.330310000000000059e+01 1.959152551199999692e+01 1.040469999999999970e+02 8.610200000000000387e+01
2.330742500000000206e+01 1.959161318159999965e+01 1.040469999999999970e+02 8.610219999999999629e+01
2.331174999999999997e+01 1.959170085119999882e+01 1.040469999999999970e+02 8.610240000000000293e+01
2.331607500000000144e+01 1.959178852079999800e+01 1.040469999999999970e+02 8.610250000000000625e+01
2.332040000000000290e+01 1.959187619039999717e+01 1.040469999999999970e+02 8.610269999999999868e+01
2.332472500000000082e+01 1.959196385999999990e+01 1.040469999999999970e+02 8.610290000000000532e+01
2.332905000000000229e+01 1.959202230640000053e+01 1.040469999999999970e+02 8.610299999999999443e+01
2.333337500000000020e+01 1.959210997599999970e+01 1.040469999999999970e+02 8.610320000000000107e+01
2.333770000000000167e+01 1.959219764559999888e+01 1.040469999999999970e+02 8.610339999999999350e+01
2.334202500000000313e+01 1.959228531520000161e+01 1.040469999999999970e+02 8.610360000000000014e+01
2.334635000000000105e+01 1.959237298480000078e+01 1.040469999999999970e+02 8.610370000000000346e+01
2.335067500000000251e+01 1.959243143119999786e+01 1.040469999999999970e+02 8.610389999999999588e+01
2.335500000000000398e+01 1.959251910080000059e+01 1.040469999999999970e+02 8.610410000000000252e+01
2.335932499999999834e+01 1.959260677039999976e+01 1.040469999999999970e+02 8.610099999999999909e+01
2.336364999999999981e+01 1.959269443999999893e+01 1.040469999999999970e+02 8.610099999999999909e+01
2.336797499999999772e+01 1.959275288639999957e+01 1.040469999999999970e+02 8.610179999999999723e+01
2.337229999999999919e+01 1.959284055599999874e+01 1.040469999999999970e+02 8.610209999999999297e+01
2.337662500000000065e+01 1.959292822559999792e+01 1.040469999999999970e+02 8.610250000000000625e+01
2.338094999999999857e+01 1.959298667199999855e+01 1.040469999999999970e+02 8.610259999999999536e+01
2.338527500000000003e+01 1.959307434160000128e+01 1.040460000000000065e+02 8.610290000000000532e+01
2.338960000000000150e+01 1.959316201120000045e+01 1.040460000000000065e+02 8.610299999999999443e+01
2.339392499999999941e+01 1.959324968079999962e+01 1.040460000000000065e+02 8.610320000000000107e+01
2.339825000000000088e+01 1.959333735039999880e+01 1.040460000000000065e+02 8.610330000000000439e+01
2.340257499999999879e+01 1.959339579679999943e+01 1.040460000000000065e+02 8.610360000000000014e+01
2.340690000000000026e+01 1.959348346639999860e+01 1.040460000000000065e+02 8.610370000000000346e+01
2.341122500000000173e+01 1.959357113599999778e+01 1.040460000000000065e+02 8.610389999999999588e+01
2.341554999999999964e+01 1.959365880560000051e+01 1.040460000000000065e+02 8.610399999999999920e+01
2.341987500000000111e+01 1.959374647519999968e+01 1.040460000000000065e+02 8.610420000000000584e+01
2.342420000000000258e+01 1.959380492159999676e+01 1.040460000000000065e+02 8.610429999999999495e+01
2.342852500000000049e+01 1.959389259119999593e+01 1.040460000000000065e+02 8.610450000000000159e+01
2.343285000000000196e+01 1.959398026079999866e+01 1.040460000000000065e+02 8.610469999999999402e+01
2.343717499999999987e+01 1.959406793039999783e+01 1.040460000000000065e+02 8.610490000000000066e+01
2.344150000000000134e+01 1.959412637679999847e+01 1.040460000000000065e+02 8.610500000000000398e+01
2.344582500000000280e+01 1.959421404640000119e+01 1.040460000000000065e+02 8.610519999999999641e+01
2.345015000000000072e+01 1.959430171600000037e+01 1.040460000000000065e+02 8.610529999999999973e+01
2.345447500000000218e+01 1.959438938559999954e+01 1.040469999999999970e+02 8.610550000000000637e+01
2.345880000000000365e+01 1.959444783200000018e+01 1.040469999999999970e+02 8.610569999999999879e+01
2.346312500000000156e+01 1.959453550159999935e+01 1.040469999999999970e+02 8.610590000000000543e+01
2.346745000000000303e+01 1.959462317119999852e+01 1.040460000000000065e+02 8.610229999999999961e+01
2.347177500000000094e+01 1.959468161759999916e+01 1.040469999999999970e+02 8.610240000000000293e+01
2.347610000000000241e+01 1.959476928719999833e+01 1.040460000000000065e+02 8.610299999999999443e+01
2.348042500000000388e+01 1.959485695679999750e+01 1.040460000000000065e+02 8.610339999999999350e+01
2.348474999999999824e+01 1.959491540319999814e+01 1.040460000000000065e+02 8.610370000000000346e+01
2.348907499999999970e+01 1.959500307280000087e+01 1.040460000000000065e+02 8.610389999999999588e+01
2.349340000000000117e+01 1.959509074240000004e+01 1.040450000000000017e+02 8.610410000000000252e+01
2.349772499999999908e+01 1.959517841199999921e+01 1.040450000000000017e+02 8.610429999999999495e+01
2.350205000000000055e+01 1.959523685839999985e+01 1.040450000000000017e+02 8.610450000000000159e+01
2.350637499999999847e+01 1.959532452799999902e+01 1.040450000000000017e+02 8.610469999999999402e+01
2.351069999999999993e+01 1.959541219759999819e+01 1.040450000000000017e+02 8.610479999999999734e+01
2.351502500000000140e+01 1.959549986719999737e+01 1.040450000000000017e+02 8.610500000000000398e+01
2.351934999999999931e+01 1.959555831360000155e+01 1.040450000000000017e+02 8.610519999999999641e+01
2.352367500000000078e+01 1.959564598320000073e+01 1.040450000000000017e+02 8.610529999999999973e+01
2.352800000000000225e+01 1.959573365279999990e+01 1.040450000000000017e+02 8.610550000000000637e+01
2.353232500000000016e+01 1.959582132239999908e+01 1.040450000000000017e+02 8.610569999999999879e+01
2.353665000000000163e+01 1.959587976879999971e+01 1.040450000000000017e+02 8.610580000000000211e+01
2.354097499999999954e+01 1.959596743839999888e+01 1.040450000000000017e+02 8.610599999999999454e+01
2.354530000000000101e+01 1.959605510799999806e+01 1.040450000000000017e+02 8.610609999999999786e+01
2.354962500000000247e+01 1.959611355439999869e+01 1.040450000000000017e+02 8.610630000000000450e+01
2.355395000000000039e+01 1.959620122399999786e+01 1.040450000000000017e+02 8.610649999999999693e+01
2.355827500000000185e+01 1.959628889359999704e+01 1.040450000000000017e+02 8.610660000000000025e+01
2.356260000000000332e+01 1.959637656319999621e+01 1.040450000000000017e+02 8.610680000000000689e+01
2.356692500000000123e+01 1.959643500960000040e+01 1.040450000000000017e+02 8.610699999999999932e+01
2.357125000000000270e+01 1.959652267919999957e+01 1.040450000000000017e+02 8.610710000000000264e+01
2.357557500000000061e+01 1.959661034879999875e+01 1.040450000000000017e+02 8.610399999999999920e+01
2.357990000000000208e+01 1.959666879519999938e+01 1.040460000000000065e+02 8.610399999999999920e+01
2.358422500000000355e+01 1.959675646479999855e+01 1.040450000000000017e+02 8.610469999999999402e+01
2.358855000000000146e+01 1.959681491119999919e+01 1.040450000000000017e+02 8.610500000000000398e+01
2.359287500000000293e+01 1.959690258079999836e+01 1.040450000000000017e+02 8.610529999999999973e+01
2.359720000000000439e+01 1.959699025039999754e+01 1.040450000000000017e+02 8.610550000000000637e+01
2.360152499999999876e+01 1.959704869679999817e+01 1.040450000000000017e+02 8.610580000000000211e+01
2.360585000000000022e+01 1.959713636640000090e+01 1.040450000000000017e+02 8.610590000000000543e+01
2.361017499999999814e+01 1.959722403600000007e+01 1.040439999999999969e+02 8.610609999999999786e+01
2.361449999999999960e+01 1.959731170559999924e+01 1.040439999999999969e+02 8.610620000000000118e+01
2.361882500000000107e+01 1.959737015199999988e+01 1.040439999999999969e+02 8.610639999999999361e+01
2.362314999999999898e+01 1.959745782159999905e+01 1.040439999999999969e+02 8.610649999999999693e+01
2.362747500000000045e+01 1.959754549119999822e+01 1.040439999999999969e+02 8.610670000000000357e+01
2.363180000000000192e+01 1.959760393759999886e+01 1.040450000000000017e+02 8.610680000000000689e+01
2.363612499999999983e+01 1.959769160719999803e+01 1.040439999999999969e+02 8.610699999999999932e+01
2.364045000000000130e+01 1.959777927679999721e+01 1.040450000000000017e+02 8.610720000000000596e+01
2.364477499999999921e+01 1.959783772320000139e+01 1.040450000000000017e+02 8.610739999999999839e+01
2.364910000000000068e+01 1.959792539280000057e+01 1.040450000000000017e+02 8.610750000000000171e+01
2.365342500000000214e+01 1.959801306239999974e+01 1.040450000000000017e+02 8.610769999999999413e+01
2.365775000000000006e+01 1.959810073199999891e+01 1.040450000000000017e+02 8.610779999999999745e+01
2.366207500000000152e+01 1.959815917839999955e+01 1.040450000000000017e+02 8.610800000000000409e+01
2.366640000000000299e+01 1.959824684799999872e+01 1.040450000000000017e+02 8.610809999999999320e+01
2.367072500000000090e+01 1.959830529439999935e+01 1.040450000000000017e+02 8.610829999999999984e+01
2.367505000000000237e+01 1.959839296400000208e+01 1.040450000000000017e+02 8.610850000000000648e+01
2.367937500000000028e+01 1.959848063360000125e+01 1.040450000000000017e+02 8.610869999999999891e+01
2.368370000000000175e+01 1.959856830320000043e+01 1.040450000000000017e+02 8.610509999999999309e+01
2.368802500000000322e+01 1.959862674960000106e+01 1.040450000000000017e+02 8.610519999999999641e+01
2.369235000000000113e+01 1.959868519599999814e+01 1.040450000000000017e+02 8.610590000000000543e+01
2.369667500000000260e+01 1.959877286559999732e+01 1.040439999999999969e+02 8.610620000000000118e+01
2.370100000000000406e+01 1.959886053519999649e+01 1.040439999999999969e+02 8.610649999999999693e+01
2.370532500000000198e+01 1.959891898160000068e+01 1.040439999999999969e+02 8.610670000000000357e+01
2.370965000000000344e+01 1.959900665119999985e+01 1.040439999999999969e+02 8.610699999999999932e+01
2.371397499999999781e+01 1.959906509760000048e+01 1.040439999999999969e+02 8.610710000000000264e+01
2.371829999999999927e+01 1.959915276719999966e+01 1.040439999999999969e+02 8.610729999999999507e+01
2.372262500000000074e+01 1.959924043679999883e+01 1.040439999999999969e+02 8.610750000000000171e+01
2.372694999999999865e+01 1.959929888319999947e+01 1.040439999999999969e+02 8.610760000000000502e+01
2.373127500000000012e+01 1.959938655279999864e+01 1.040439999999999969e+02 8.610779999999999745e+01
2.373560000000000159e+01 1.959947422239999781e+01 1.040439999999999969e+02 8.610790000000000077e+01
2.373992499999999950e+01 1.959953266879999845e+01 1.040439999999999969e+02 8.610809999999999320e+01
2.374425000000000097e+01 1.959962033840000117e+01 1.040439999999999969e+02 8.610829999999999984e+01
2.374857499999999888e+01 1.959970800800000035e+01 1.040439999999999969e+02 8.610840000000000316e+01
2.375290000000000035e+01 1.959976645439999743e+01 1.040439999999999969e+02 8.610859999999999559e+01
2.375722500000000181e+01 1.959985412400000016e+01 1.040439999999999969e+02 8.610869999999999891e+01
2.376154999999999973e+01 1.959994179359999933e+01 1.040439999999999969e+02 8.610890000000000555e+01
2.376587500000000119e+01 1.960000023999999641e+01 1.040439999999999969e+02 8.610909999999999798e+01
2.377020000000000266e+01 1.960008790959999914e+01 1.040439999999999969e+02 8.610920000000000130e+01
2.377452500000000057e+01 1.960014635599999977e+01 1.040439999999999969e+02 8.610939999999999372e+01
2.377885000000000204e+01 1.960023402559999894e+01 1.040439999999999969e+02 8.610949999999999704e+01
2.378317499999999995e+01 1.960032169519999812e+01 1.040439999999999969e+02 8.610970000000000368e+01
2.378750000000000142e+01 1.960038014159999875e+01 1.040439999999999969e+02 8.610989999999999611e+01
2.379182500000000289e+01 1.960046781119999793e+01 1.040439999999999969e+02 8.610689999999999600e+01
2.379615000000000080e+01 1.960052625759999856e+01 1.040439999999999969e+02 8.610699999999999932e+01
2.380047500000000227e+01 1.960061392719999773e+01 1.040439999999999969e+02 8.610769999999999413e+01
2.380480000000000018e+01 1.960067237359999837e+01 1.040439999999999969e+02 8.610800000000000409e+01
2.380912500000000165e+01 1.960076004320000109e+01 1.040430000000000064e+02 8.610829999999999984e+01
2.381345000000000312e+01 1.960081848959999817e+01 1.040430000000000064e+02 8.610850000000000648e+01
2.381777500000000103e+01 1.960090615919999735e+01 1.040430000000000064e+02 8.610869999999999891e+01
2.382210000000000250e+01 1.960099382880000007e+01 1.040430000000000064e+02 8.610890000000000555e+01
2.382642500000000396e+01 1.960105227520000071e+01 1.040430000000000064e+02 8.610909999999999798e+01
2.383074999999999832e+01 1.960113994479999988e+01 1.040430000000000064e+02 8.610920000000000130e+01
2.383507499999999979e+01 1.960119839120000051e+01 1.040430000000000064e+02 8.610939999999999372e+01
2.383939999999999770e+01 1.960128606079999969e+01 1.040430000000000064e+02 8.610949999999999704e+01
2.384372499999999917e+01 1.960137373039999886e+01 1.040430000000000064e+02 8.610970000000000368e+01
2.384805000000000064e+01 1.960143217679999950e+01 1.040430000000000064e+02 8.610980000000000700e+01
2.385237499999999855e+01 1.960151984639999867e+01 1.040430000000000064e+02 8.610999999999999943e+01
2.385670000000000002e+01 1.960157829279999930e+01 1.040430000000000064e+02 8.611010000000000275e+01
2.386102500000000148e+01 1.960166596240000203e+01 1.040430000000000064e+02 8.611029999999999518e+01
2.386534999999999940e+01 1.960172440879999911e+01 1.040430000000000064e+02 8.611050000000000182e+01
2.386967500000000086e+01 1.960181207839999828e+01 1.040430000000000064e+02 8.611069999999999425e+01
2.387399999999999878e+01 1.960189974799999746e+01 1.040430000000000064e+02 8.611079999999999757e+01
2.387832500000000024e+01 1.960195819439999809e+01 1.040430000000000064e+02 8.611100000000000421e+01
2.388265000000000171e+01 1.960204586399999727e+01 1.040430000000000064e+02 8.611109999999999332e+01
2.388697499999999962e+01 1.960210431040000145e+01 1.040430000000000064e+02 8.611129999999999995e+01
2.389130000000000109e+01 1.960219198000000063e+01 1.040430000000000064e+02 8.611140000000000327e+01
2.389562500000000256e+01 1.960225042639999771e+01 1.040430000000000064e+02 8.611159999999999570e+01
2.389995000000000047e+01 1.960233809600000043e+01 1.040430000000000064e+02 8.610800000000000409e+01
2.390427500000000194e+01 1.960239654239999751e+01 1.040439999999999969e+02 8.610809999999999320e+01
2.390859999999999985e+01 1.960248421199999669e+01 1.040430000000000064e+02 8.610869999999999891e+01
2.391292500000000132e+01 1.960254265840000087e+01 1.040430000000000064e+02 8.610899999999999466e+01
2.391725000000000279e+01 1.960263032800000005e+01 1.040430000000000064e+02 8.610930000000000462e+01
2.392157500000000070e+01 1.960268877440000068e+01 1.040430000000000064e+02 8.610949999999999704e+01
2.392590000000000217e+01 1.960277644399999986e+01 1.040430000000000064e+02 8.610970000000000368e+01
2.393022500000000363e+01 1.960283489039999694e+01 1.040430000000000064e+02 8.610989999999999611e+01
2.393455000000000155e+01 1.960292255999999611e+01 1.040430000000000064e+02 8.611010000000000275e+01
2.393887500000000301e+01 1.960298100640000030e+01 1.040430000000000064e+02 8.611020000000000607e+01
2.394320000000000093e+01 1.960306867599999947e+01 1.040430000000000064e+02 8.611039999999999850e+01
2.394752500000000239e+01 1.960312712240000010e+01 1.040430000000000064e+02 8.611050000000000182e+01
2.395185000000000386e+01 1.960321479199999928e+01 1.040430000000000064e+02 8.611069999999999425e+01
2.395617499999999822e+01 1.960330246159999845e+01 1.040430000000000064e+02 8.611079999999999757e+01
2.396049999999999969e+01 1.960336090799999909e+01 1.040430000000000064e+02 8.611100000000000421e+01
2.396482500000000115e+01 1.960344857759999826e+01 1.040430000000000064e+02 8.611109999999999332e+01
2.396914999999999907e+01 1.960350702399999889e+01 1.040430000000000064e+02 8.611129999999999995e+01
2.397347500000000053e+01 1.960359469359999807e+01 1.040430000000000064e+02 8.611150000000000659e+01
2.397779999999999845e+01 1.960365313999999870e+01 1.040430000000000064e+02 8.611159999999999570e+01
2.398212499999999991e+01 1.960374080959999787e+01 1.040430000000000064e+02 8.611180000000000234e+01
2.398645000000000138e+01 1.960379925599999851e+01 1.040430000000000064e+02 8.611190000000000566e+01
2.399077499999999930e+01 1.960388692559999768e+01 1.040430000000000064e+02 8.611209999999999809e+01
2.399510000000000076e+01 1.960394537199999832e+01 1.040430000000000064e+02 8.611220000000000141e+01
2.399942500000000223e+01 1.960403304160000104e+01 1.040430000000000064e+02 8.611239999999999384e+01
2.400375000000000014e+01 1.960409148799999812e+01 1.040430000000000064e+02 8.611249999999999716e+01
2.400807500000000161e+01 1.960417915759999730e+01 1.040420000000000016e+02 8.610930000000000462e+01
2.401239999999999952e+01 1.960423760400000148e+01 1.040430000000000064e+02 8.610939999999999372e+01
2.401672500000000099e+01 1.960429605039999856e+01 1.040420000000000016e+02 8.610999999999999943e+01
2.402105000000000246e+01 1.960438371999999774e+01 1.040420000000000016e+02 8.611029999999999518e+01
2.402537500000000037e+01 1.960444216639999837e+01 1.040420000000000016e+02 8.611069999999999425e+01
2.402970000000000184e+01 1.960452983599999754e+01 1.040420000000000016e+02 8.611079999999999757e+01
2.403402500000000330e+01 1.960458828240000173e+01 1.040420000000000016e+02 8.611109999999999332e+01
2.403835000000000122e+01 1.960467595200000090e+01 1.040420000000000016e+02 8.611119999999999663e+01
2.404267500000000268e+01 1.960473439839999799e+01 1.040420000000000016e+02 8.611140000000000327e+01
2.404700000000000060e+01 1.960482206800000071e+01 1.040420000000000016e+02 8.611150000000000659e+01
2.405132500000000206e+01 1.960488051439999779e+01 1.040420000000000016e+02 8.611169999999999902e+01
2.405565000000000353e+01 1.960496818399999697e+01 1.040420000000000016e+02 8.611180000000000234e+01
2.405997500000000144e+01 1.960502663040000115e+01 1.040420000000000016e+02 8.611199999999999477e+01
2.406430000000000291e+01 1.960511430000000033e+01 1.040420000000000016e+02 8.611209999999999809e+01
2.406862500000000438e+01 1.960517274639999741e+01 1.040420000000000016e+02 8.611230000000000473e+01
2.407294999999999874e+01 1.960526041600000013e+01 1.040420000000000016e+02 8.611239999999999384e+01
2.407727500000000020e+01 1.960531886239999722e+01 1.040420000000000016e+02 8.611260000000000048e+01
2.408159999999999812e+01 1.960540653199999639e+01 1.040420000000000016e+02 8.611270000000000380e+01
2.408592499999999959e+01 1.960546497840000058e+01 1.040420000000000016e+02 8.611289999999999623e+01
2.409025000000000105e+01 1.960555264799999975e+01 1.040420000000000016e+02 8.611299999999999955e+01
2.409457499999999897e+01 1.960561109440000038e+01 1.040420000000000016e+02 8.611320000000000618e+01
2.409890000000000043e+01 1.960566954079999746e+01 1.040420000000000016e+02 8.611329999999999529e+01
2.410322500000000190e+01 1.960575721039999664e+01 1.040420000000000016e+02 8.611350000000000193e+01
2.410754999999999981e+01 1.960581565680000082e+01 1.040420000000000016e+02 8.611360000000000525e+01
2.411187500000000128e+01 1.960590332640000000e+01 1.040420000000000016e+02 8.611379999999999768e+01
2.411619999999999919e+01 1.960596177279999708e+01 1.040420000000000016e+02 8.611060000000000514e+01
2.412052500000000066e+01 1.960604944239999980e+01 1.040420000000000016e+02 8.611069999999999425e+01
2.412485000000000213e+01 1.960610788879999689e+01 1.040420000000000016e+02 8.611129999999999995e+01
2.412917500000000004e+01 1.960616633520000107e+01 1.040420000000000016e+02 8.611159999999999570e+01
2.413350000000000151e+01 1.960625400480000025e+01 1.040409999999999968e+02 8.611190000000000566e+01
2.413782500000000297e+01 1.960631245119999733e+01 1.040409999999999968e+02 8.611209999999999809e+01
2.414215000000000089e+01 1.960637089759999796e+01 1.040409999999999968e+02 8.611230000000000473e+01
2.414647500000000235e+01 1.960645856719999713e+01 1.040409999999999968e+02 8.611249999999999716e+01
2.415080000000000027e+01 1.960651701360000132e+01 1.040409999999999968e+02 8.611260000000000048e+01
2.415512500000000173e+01 1.960660468320000049e+01 1.040409999999999968e+02 8.611279999999999291e+01
2.415945000000000320e+01 1.960666312959999757e+01 1.040409999999999968e+02 8.611289999999999623e+01
2.416377500000000111e+01 1.960675079920000030e+01 1.040409999999999968e+02 8.611310000000000286e+01
2.416810000000000258e+01 1.960680924559999738e+01 1.040409999999999968e+02 8.611320000000000618e+01
2.417242500000000405e+01 1.960689691519999656e+01 1.040409999999999968e+02 8.611339999999999861e+01
2.417675000000000196e+01 1.960695536160000074e+01 1.040409999999999968e+02 8.611350000000000193e+01
2.418107500000000343e+01 1.960701380799999782e+01 1.040409999999999968e+02 8.611369999999999436e+01
2.418539999999999779e+01 1.960710147759999700e+01 1.040409999999999968e+02 8.611379999999999768e+01
2.418972499999999926e+01 1.960715992399999763e+01 1.040409999999999968e+02 8.611400000000000432e+01
2.419405000000000072e+01 1.960724759360000036e+01 1.040409999999999968e+02 8.611409999999999343e+01
2.419837499999999864e+01 1.960730604000000099e+01 1.040409999999999968e+02 8.611430000000000007e+01
2.420270000000000010e+01 1.960739370960000016e+01 1.040409999999999968e+02 8.611440000000000339e+01
2.420702500000000157e+01 1.960745215599999725e+01 1.040409999999999968e+02 8.611450000000000671e+01
2.421134999999999948e+01 1.960751060240000143e+01 1.040409999999999968e+02 8.611469999999999914e+01
2.421567500000000095e+01 1.960759827200000061e+01 1.040409999999999968e+02 8.611480000000000246e+01
2.421999999999999886e+01 1.960765671839999769e+01 1.040409999999999968e+02 8.611499999999999488e+01
2.422432500000000033e+01 1.960774438800000041e+01 1.040409999999999968e+02 8.611209999999999809e+01
2.422865000000000180e+01 1.960780283439999749e+01 1.040409999999999968e+02 8.611209999999999809e+01
2.423297499999999971e+01 1.960786128080000168e+01 1.040409999999999968e+02 8.611279999999999291e+01
2.423730000000000118e+01 1.960791972719999876e+01 1.040409999999999968e+02 8.611299999999999955e+01
2.424162500000000264e+01 1.960800739679999793e+01 1.040409999999999968e+02 8.611339999999999861e+01
2.424595000000000056e+01 1.960806584319999857e+01 1.040409999999999968e+02 8.611350000000000193e+01
2.425027500000000202e+01 1.960812428959999920e+01 1.040400000000000063e+02 8.611379999999999768e+01
2.425459999999999994e+01 1.960821195920000193e+01 1.040400000000000063e+02 8.611390000000000100e+01
2.425892500000000140e+01 1.960827040559999901e+01 1.040400000000000063e+02 8.611409999999999343e+01
2.426325000000000287e+01 1.960835807519999818e+01 1.040400000000000063e+02 8.611419999999999675e+01
2.426757500000000078e+01 1.960841652159999882e+01 1.040400000000000063e+02 8.611440000000000339e+01
2.427190000000000225e+01 1.960847496799999945e+01 1.040400000000000063e+02 8.611450000000000671e+01
2.427622500000000372e+01 1.960856263759999862e+01 1.040400000000000063e+02 8.611469999999999914e+01
2.428055000000000163e+01 1.960862108399999926e+01 1.040400000000000063e+02 8.611480000000000246e+01
2.428487500000000310e+01 1.960870875359999843e+01 1.040400000000000063e+02 8.611499999999999488e+01
2.428920000000000101e+01 1.960876719999999906e+01 1.040400000000000063e+02 8.611509999999999820e+01
2.429352500000000248e+01 1.960882564639999970e+01 1.040400000000000063e+02 8.611530000000000484e+01
2.429785000000000394e+01 1.960891331599999887e+01 1.040400000000000063e+02 8.611539999999999395e+01
2.430217499999999831e+01 1.960897176239999951e+01 1.040400000000000063e+02 8.611560000000000059e+01
2.430649999999999977e+01 1.960903020879999659e+01 1.040400000000000063e+02 8.611570000000000391e+01
2.431082500000000124e+01 1.960911787839999931e+01 1.040400000000000063e+02 8.611579999999999302e+01
2.431514999999999915e+01 1.960917632479999995e+01 1.040409999999999968e+02 8.611599999999999966e+01
2.431947500000000062e+01 1.960926399439999912e+01 1.040409999999999968e+02 8.611610000000000298e+01
2.432379999999999853e+01 1.960932244079999975e+01 1.040409999999999968e+02 8.611629999999999541e+01
2.432812500000000000e+01 1.960938088719999683e+01 1.040409999999999968e+02 8.611639999999999873e+01
2.433245000000000147e+01 1.960946855679999601e+01 1.040400000000000063e+02 8.611350000000000193e+01
2.433677499999999938e+01 1.960952700320000019e+01 1.040409999999999968e+02 8.611360000000000525e+01
2.434110000000000085e+01 1.960958544959999728e+01 1.040400000000000063e+02 8.611419999999999675e+01
2.434542499999999876e+01 1.960964389599999791e+01 1.040400000000000063e+02 8.611450000000000671e+01
2.434975000000000023e+01 1.960973156559999708e+01 1.040400000000000063e+02 8.611480000000000246e+01
2.435407500000000169e+01 1.960979001200000127e+01 1.040400000000000063e+02 8.611499999999999488e+01
2.435839999999999961e+01 1.960984845839999835e+01 1.040400000000000063e+02 8.611520000000000152e+01
2.436272500000000107e+01 1.960993612799999752e+01 1.040400000000000063e+02 8.611530000000000484e+01
2.436705000000000254e+01 1.960999457439999816e+01 1.040400000000000063e+02 8.611549999999999727e+01
2.437137500000000045e+01 1.961005302079999879e+01 1.040400000000000063e+02 8.611560000000000059e+01
2.437570000000000192e+01 1.961014069039999796e+01 1.040400000000000063e+02 8.611579999999999302e+01
2.438002499999999984e+01 1.961019913679999860e+01 1.040400000000000063e+02 8.611589999999999634e+01
2.438435000000000130e+01 1.961025758319999923e+01 1.040400000000000063e+02 8.611610000000000298e+01
2.438867500000000277e+01 1.961034525279999841e+01 1.040400000000000063e+02 8.611620000000000630e+01
2.439300000000000068e+01 1.961040369919999904e+01 1.040400000000000063e+02 8.611629999999999541e+01
2.439732500000000215e+01 1.961046214559999967e+01 1.040400000000000063e+02 8.611650000000000205e+01
2.440165000000000362e+01 1.961054981519999885e+01 1.040400000000000063e+02 8.611660000000000537e+01
2.440597500000000153e+01 1.961060826159999948e+01 1.040400000000000063e+02 8.611679999999999779e+01
2.441030000000000300e+01 1.961066670800000011e+01 1.040400000000000063e+02 8.611690000000000111e+01
2.441462500000000091e+01 1.961075437759999929e+01 1.040400000000000063e+02 8.611709999999999354e+01
2.441895000000000238e+01 1.961081282399999992e+01 1.040400000000000063e+02 8.611719999999999686e+01
2.442327500000000029e+01 1.961087127040000055e+01 1.040400000000000063e+02 8.611730000000000018e+01
2.442759999999999820e+01 1.961095893999999973e+01 1.040400000000000063e+02 8.611750000000000682e+01
2.443192499999999967e+01 1.961101738640000036e+01 1.040400000000000063e+02 8.611759999999999593e+01
2.443625000000000114e+01 1.961107583279999744e+01 1.040400000000000063e+02 8.611769999999999925e+01
2.444057499999999905e+01 1.961116350239999662e+01 1.040390000000000015e+02 8.611459999999999582e+01
2.444490000000000052e+01 1.961122194880000080e+01 1.040400000000000063e+02 8.611469999999999914e+01
2.444922499999999843e+01 1.961128039519999788e+01 1.040390000000000015e+02 8.611530000000000484e+01
2.445354999999999990e+01 1.961133884159999852e+01 1.040390000000000015e+02 8.611549999999999727e+01
2.445787500000000136e+01 1.961139728799999915e+01 1.040390000000000015e+02 8.611589999999999634e+01
2.446219999999999928e+01 1.961148495760000188e+01 1.040390000000000015e+02 8.611599999999999966e+01
2.446652500000000074e+01 1.961154340399999896e+01 1.040390000000000015e+02 8.611629999999999541e+01
2.447085000000000221e+01 1.961160185039999959e+01 1.040390000000000015e+02 8.611639999999999873e+01
2.447517500000000013e+01 1.961168951999999877e+01 1.040390000000000015e+02 8.611660000000000537e+01
2.447950000000000159e+01 1.961174796639999940e+01 1.040390000000000015e+02 8.611669999999999447e+01
2.448382499999999951e+01 1.961180641280000003e+01 1.040390000000000015e+02 8.611690000000000111e+01
2.448815000000000097e+01 1.961189408239999921e+01 1.040390000000000015e+02 8.611700000000000443e+01
2.449247500000000244e+01 1.961195252879999629e+01 1.040390000000000015e+02 8.611719999999999686e+01
2.449680000000000035e+01 1.961201097520000047e+01 1.040390000000000015e+02 8.611730000000000018e+01
2.450112500000000182e+01 1.961209864479999965e+01 1.040390000000000015e+02 8.611740000000000350e+01
2.450545000000000329e+01 1.961215709120000028e+01 1.040390000000000015e+02 8.611750000000000682e+01
2.450977500000000120e+01 1.961221553759999736e+01 1.040390000000000015e+02 8.611769999999999925e+01
2.451410000000000267e+01 1.961227398400000155e+01 1.040390000000000015e+02 8.611780000000000257e+01
2.451842500000000058e+01 1.961236165360000072e+01 1.040390000000000015e+02 8.611799999999999500e+01
2.452275000000000205e+01 1.961242009999999780e+01 1.040390000000000015e+02 8.611809999999999832e+01
2.452707500000000351e+01 1.961247854639999844e+01 1.040390000000000015e+02 8.611820000000000164e+01
2.453140000000000143e+01 1.961256621599999761e+01 1.040390000000000015e+02 8.611839999999999407e+01
2.453572500000000289e+01 1.961262466239999824e+01 1.040390000000000015e+02 8.611849999999999739e+01
2.454005000000000436e+01 1.961268310879999888e+01 1.040390000000000015e+02 8.611860000000000070e+01
2.454437499999999872e+01 1.961274155519999596e+01 1.040390000000000015e+02 8.611879999999999313e+01
2.454870000000000019e+01 1.961282922479999868e+01 1.040390000000000015e+02 8.611610000000000298e+01
2.455302499999999810e+01 1.961288767119999932e+01 1.040390000000000015e+02 8.611620000000000630e+01
2.455734999999999957e+01 1.961294611759999995e+01 1.040390000000000015e+02 8.611669999999999447e+01
2.456167500000000103e+01 1.961300456399999703e+01 1.040390000000000015e+02 8.611700000000000443e+01
2.456599999999999895e+01 1.961306301040000122e+01 1.040390000000000015e+02 8.611730000000000018e+01
2.457032500000000041e+01 1.961312145679999830e+01 1.040390000000000015e+02 8.611750000000000682e+01
2.457465000000000188e+01 1.961320912639999747e+01 1.040390000000000015e+02 8.611769999999999925e+01
2.457897499999999980e+01 1.961326757279999811e+01 1.040379999999999967e+02 8.611780000000000257e+01
2.458330000000000126e+01 1.961332601919999874e+01 1.040379999999999967e+02 8.611799999999999500e+01
2.458762499999999918e+01 1.961341368879999791e+01 1.040379999999999967e+02 8.611809999999999832e+01
2.459195000000000064e+01 1.961347213519999855e+01 1.040379999999999967e+02 8.611830000000000496e+01
2.459627500000000211e+01 1.961353058159999918e+01 1.040379999999999967e+02 8.611839999999999407e+01
2.460060000000000002e+01 1.961358902799999981e+01 1.040379999999999967e+02 8.611860000000000070e+01
2.460492500000000149e+01 1.961367669759999899e+01 1.040379999999999967e+02 8.611870000000000402e+01
2.460925000000000296e+01 1.961373514399999962e+01 1.040379999999999967e+02 8.611879999999999313e+01
2.461357500000000087e+01 1.961379359040000026e+01 1.040379999999999967e+02 8.611899999999999977e+01
2.461790000000000234e+01 1.961385203680000089e+01 1.040379999999999967e+02 8.611910000000000309e+01
2.462222500000000025e+01 1.961393970640000006e+01 1.040379999999999967e+02 8.611929999999999552e+01
2.462655000000000172e+01 1.961399815279999714e+01 1.040390000000000015e+02 8.611939999999999884e+01
2.463087500000000318e+01 1.961405659920000133e+01 1.040390000000000015e+02 8.611950000000000216e+01
2.463520000000000110e+01 1.961411504559999841e+01 1.040390000000000015e+02 8.611969999999999459e+01
2.463952500000000256e+01 1.961420271519999758e+01 1.040390000000000015e+02 8.611979999999999791e+01
2.464385000000000403e+01 1.961426116159999822e+01 1.040390000000000015e+02 8.611990000000000123e+01
2.464817500000000194e+01 1.961431960799999885e+01 1.040390000000000015e+02 8.612009999999999366e+01
2.465250000000000341e+01 1.961437805439999948e+01 1.040390000000000015e+02 8.612019999999999698e+01
2.465682499999999777e+01 1.961446572399999866e+01 1.040379999999999967e+02 8.611759999999999593e+01
2.466114999999999924e+01 1.961452417039999929e+01 1.040390000000000015e+02 8.611769999999999925e+01
2.466547500000000070e+01 1.961458261679999993e+01 1.040379999999999967e+02 8.611830000000000496e+01
2.466979999999999862e+01 1.961464106320000056e+01 1.040379999999999967e+02 8.611849999999999739e+01
2.467412500000000009e+01 1.961469950959999764e+01 1.040379999999999967e+02 8.611889999999999645e+01
2.467845000000000155e+01 1.961475795600000183e+01 1.040379999999999967e+02 8.611899999999999977e+01
2.468277499999999947e+01 1.961481640239999891e+01 1.040379999999999967e+02 8.611920000000000641e+01
2.468710000000000093e+01 1.961490407199999808e+01 1.040379999999999967e+02 8.611929999999999552e+01
2.469142499999999885e+01 1.961496251839999871e+01 1.040379999999999967e+02 8.611960000000000548e+01
2.469575000000000031e+01 1.961502096479999935e+01 1.040379999999999967e+02 8.611969999999999459e+01
2.470007500000000178e+01 1.961507941119999998e+01 1.040379999999999967e+02 8.611979999999999791e+01
2.470439999999999969e+01 1.961516708079999916e+01 1.040379999999999967e+02 8.611990000000000123e+01
2.470872500000000116e+01 1.961522552719999624e+01 1.040379999999999967e+02 8.612009999999999366e+01
2.471305000000000263e+01 1.961528397360000042e+01 1.040379999999999967e+02 8.612019999999999698e+01
2.471737500000000054e+01 1.961534241999999750e+01 1.040379999999999967e+02 8.612040000000000362e+01
2.472170000000000201e+01 1.961540086639999814e+01 1.040379999999999967e+02 8.612050000000000693e+01
2.472602499999999992e+01 1.961548853599999731e+01 1.040379999999999967e+02 8.612059999999999604e+01
2.473035000000000139e+01 1.961554698240000150e+01 1.040379999999999967e+02 8.612069999999999936e+01
2.473467500000000285e+01 1.961560542879999858e+01 1.040379999999999967e+02 8.612090000000000600e+01
2.473900000000000077e+01 1.961566387519999921e+01 1.040379999999999967e+02 8.612099999999999511e+01
2.474332500000000223e+01 1.961572232159999984e+01 1.040379999999999967e+02 8.612120000000000175e+01
2.474765000000000370e+01 1.961580999119999902e+01 1.040379999999999967e+02 8.612130000000000507e+01
2.475197500000000161e+01 1.961586843759999965e+01 1.040379999999999967e+02 8.612149999999999750e+01
2.475630000000000308e+01 1.961592688399999673e+01 1.040379999999999967e+02 8.612160000000000082e+01
2.476062500000000099e+01 1.961598533040000092e+01 1.040379999999999967e+02 8.612170000000000414e+01
2.476495000000000246e+01 1.961607300000000009e+01 1.040370000000000061e+02 8.611889999999999645e+01
2.476927500000000393e+01 1.961610222319999863e+01 1.040379999999999967e+02 8.611899999999999977e+01
2.477359999999999829e+01 1.961618989279999781e+01 1.040370000000000061e+02 8.611950000000000216e+01
2.477792499999999976e+01 1.961624833919999844e+01 1.040370000000000061e+02 8.611979999999999791e+01
2.478225000000000122e+01 1.961630678559999907e+01 1.040370000000000061e+02 8.612009999999999366e+01
2.478657499999999914e+01 1.961636523199999971e+01 1.040370000000000061e+02 8.612030000000000030e+01
2.479090000000000060e+01 1.961642367840000034e+01 1.040370000000000061e+02 8.612050000000000693e+01
2.479522499999999852e+01 1.961648212479999742e+01 1.040370000000000061e+02 8.612059999999999604e+01
2.479954999999999998e+01 1.961654057120000161e+01 1.040370000000000061e+02 8.612080000000000268e+01
2.480387500000000145e+01 1.961662824080000078e+01 1.040370000000000061e+02 8.612090000000000600e+01
2.480819999999999936e+01 1.961668668719999786e+01 1.040370000000000061e+02 8.612099999999999511e+01
2.481252500000000083e+01 1.961674513359999850e+01 1.040370000000000061e+02 8.612120000000000175e+01
2.481685000000000230e+01 1.961680357999999913e+01 1.040370000000000061e+02 8.612130000000000507e+01
2.482117500000000021e+01 1.961686202639999976e+01 1.040370000000000061e+02 8.612149999999999750e+01
2.482550000000000168e+01 1.961694969599999894e+01 1.040370000000000061e+02 8.612160000000000082e+01
2.482982499999999959e+01 1.961700814239999957e+01 1.040370000000000061e+02 8.612170000000000414e+01
2.483415000000000106e+01 1.961706658880000020e+01 1.040370000000000061e+02 8.612179999999999325e+01
2.483847500000000252e+01 1.961712503520000084e+01 1.040370000000000061e+02 8.612199999999999989e+01
2.484280000000000044e+01 1.961718348159999792e+01 1.040370000000000061e+02 8.612210000000000321e+01
2.484712500000000190e+01 1.961724192800000210e+01 1.040370000000000061e+02 8.612229999999999563e+01
2.485145000000000337e+01 1.961732959760000128e+01 1.040370000000000061e+02 8.612239999999999895e+01
2.485577500000000128e+01 1.961738804399999836e+01 1.040370000000000061e+02 8.612250000000000227e+01
2.486010000000000275e+01 1.961744649039999899e+01 1.040370000000000061e+02 8.612260000000000559e+01
2.486442500000000067e+01 1.961750493679999963e+01 1.040370000000000061e+02 8.612279999999999802e+01
2.486875000000000213e+01 1.961756338320000026e+01 1.040370000000000061e+02 8.612290000000000134e+01
2.487307500000000360e+01 1.961765105279999943e+01 1.040360000000000014e+02 8.612030000000000030e+01
2.487740000000000151e+01 1.961768027600000153e+01 1.040370000000000061e+02 8.612040000000000362e+01
2.488172500000000298e+01 1.961773872239999861e+01 1.040360000000000014e+02 8.612090000000000600e+01
2.488605000000000089e+01 1.961779716879999924e+01 1.040360000000000014e+02 8.612109999999999843e+01
2.489037499999999881e+01 1.961785561519999987e+01 1.040360000000000014e+02 8.612149999999999750e+01
2.489470000000000027e+01 1.961794328479999905e+01 1.040360000000000014e+02 8.612160000000000082e+01
2.489902499999999819e+01 1.961800173119999968e+01 1.040360000000000014e+02 8.612179999999999325e+01
2.490334999999999965e+01 1.961806017759999676e+01 1.040360000000000014e+02 8.612189999999999657e+01
2.490767500000000112e+01 1.961811862400000095e+01 1.040360000000000014e+02 8.612210000000000321e+01
2.491199999999999903e+01 1.961817707039999803e+01 1.040360000000000014e+02 8.612220000000000653e+01
2.491632500000000050e+01 1.961823551679999866e+01 1.040360000000000014e+02 8.612239999999999895e+01
2.492064999999999841e+01 1.961832318639999784e+01 1.040360000000000014e+02 8.612250000000000227e+01
2.492497499999999988e+01 1.961838163279999847e+01 1.040360000000000014e+02 8.612260000000000559e+01
2.492930000000000135e+01 1.961844007919999910e+01 1.040360000000000014e+02 8.612269999999999470e+01
2.493362499999999926e+01 1.961849852559999619e+01 1.040360000000000014e+02 8.612290000000000134e+01
2.493795000000000073e+01 1.961855697200000037e+01 1.040360000000000014e+02 8.612300000000000466e+01
2.494227500000000219e+01 1.961861541839999745e+01 1.040360000000000014e+02 8.612319999999999709e+01
2.494660000000000011e+01 1.961867386479999809e+01 1.040360000000000014e+02 8.612330000000000041e+01
2.495092500000000157e+01 1.961873231119999872e+01 1.040360000000000014e+02 8.612340000000000373e+01
2.495524999999999949e+01 1.961881998080000145e+01 1.040360000000000014e+02 8.612350000000000705e+01
2.495957500000000095e+01 1.961887842719999853e+01 1.040360000000000014e+02 8.612369999999999948e+01
2.496390000000000242e+01 1.961893687359999916e+01 1.040360000000000014e+02 8.612380000000000280e+01
2.496822500000000034e+01 1.961899531999999979e+01 1.040360000000000014e+02 8.612399999999999523e+01
2.497255000000000180e+01 1.961905376639999687e+01 1.040360000000000014e+02 8.612409999999999854e+01
2.497687500000000327e+01 1.961911221279999751e+01 1.040360000000000014e+02 8.612420000000000186e+01
2.498120000000000118e+01 1.961917065919999814e+01 1.040360000000000014e+02 8.612160000000000082e+01
2.498552500000000265e+01 1.961922910559999877e+01 1.040360000000000014e+02 8.612170000000000414e+01
2.498985000000000056e+01 1.961928755199999941e+01 1.040360000000000014e+02 8.612220000000000653e+01
2.499417500000000203e+01 1.961934599840000004e+01 1.040360000000000014e+02 8.612250000000000227e+01
2.499850000000000350e+01 1.961940444479999712e+01 1.040360000000000014e+02 8.612269999999999470e+01
2.500282500000000141e+01 1.961946289120000131e+01 1.040360000000000014e+02 8.612290000000000134e+01
2.500715000000000288e+01 1.961952133759999839e+01 1.040349999999999966e+02 8.612309999999999377e+01
2.501147500000000434e+01 1.961957978399999902e+01 1.040349999999999966e+02 8.612319999999999709e+01
2.501579999999999870e+01 1.961966745359999820e+01 1.040349999999999966e+02 8.612340000000000373e+01
2.502012500000000017e+01 1.961972590000000238e+01 1.040349999999999966e+02 8.612350000000000705e+01
2.502444999999999808e+01 1.961978434639999946e+01 1.040349999999999966e+02 8.612359999999999616e+01
2.502877499999999955e+01 1.961984279279999654e+01 1.040349999999999966e+02 8.612380000000000280e+01
2.503310000000000102e+01 1.961990123920000073e+01 1.040349999999999966e+02 8.612390000000000612e+01
2.503742499999999893e+01 1.961995968559999781e+01 1.040349999999999966e+02 8.612399999999999523e+01
2.504175000000000040e+01 1.962001813199999845e+01 1.040349999999999966e+02 8.612409999999999854e+01
2.504607500000000186e+01 1.962007657839999908e+01 1.040349999999999966e+02 8.612430000000000518e+01
2.505039999999999978e+01 1.962013502479999971e+01 1.040349999999999966e+02 8.612439999999999429e+01
2.505472500000000124e+01 1.962019347119999679e+01 1.040349999999999966e+02 8.612449999999999761e+01
2.505904999999999916e+01 1.962028114079999952e+01 1.040349999999999966e+02 8.612470000000000425e+01
2.506337500000000063e+01 1.962033958720000015e+01 1.040349999999999966e+02 8.612479999999999336e+01
2.506770000000000209e+01 1.962039803360000079e+01 1.040349999999999966e+02 8.612489999999999668e+01
2.507202500000000001e+01 1.962045647999999787e+01 1.040349999999999966e+02 8.612510000000000332e+01
2.507635000000000147e+01 1.962051492640000205e+01 1.040360000000000014e+02 8.612520000000000664e+01
2.508067500000000294e+01 1.962057337279999913e+01 1.040360000000000014e+02 8.612529999999999575e+01
2.508500000000000085e+01 1.962063181919999622e+01 1.040360000000000014e+02 8.612539999999999907e+01
2.508932500000000232e+01 1.962069026560000040e+01 1.040330000000000013e+02 8.612290000000000134e+01
2.509365000000000023e+01 1.962077793519999958e+01 1.040310000000000059e+02 8.612300000000000466e+01
2.509797500000000170e+01 1.962083638160000021e+01 1.040319999999999965e+02 8.612359999999999616e+01
2.510230000000000317e+01 1.962089482799999729e+01 1.040319999999999965e+02 8.612369999999999948e+01
2.510662500000000108e+01 1.962098249759999646e+01 1.040330000000000013e+02 8.612409999999999854e+01
2.511095000000000255e+01 1.962104094400000065e+01 1.040330000000000013e+02 8.612420000000000186e+01
2.511527500000000401e+01 1.962109939039999773e+01 1.040330000000000013e+02 8.612439999999999429e+01
2.511960000000000193e+01 1.962115783679999836e+01 1.040330000000000013e+02 8.612449999999999761e+01
2.512392500000000339e+01 1.962121628319999900e+01 1.040330000000000013e+02 8.612470000000000425e+01
2.512824999999999775e+01 1.962130395280000172e+01 1.040340000000000060e+02 8.612479999999999336e+01
2.513257499999999922e+01 1.962136239919999880e+01 1.040330000000000013e+02 8.612489999999999668e+01
2.513690000000000069e+01 1.962142084559999589e+01 1.040340000000000060e+02 8.612500000000000000e+01
2.514122499999999860e+01 1.962147929200000007e+01 1.040340000000000060e+02 8.612520000000000664e+01
2.514555000000000007e+01 1.962153773839999715e+01 1.040340000000000060e+02 8.612529999999999575e+01
2.514987500000000153e+01 1.962159618479999779e+01 1.040340000000000060e+02 8.612539999999999907e+01
2.515419999999999945e+01 1.962165463119999842e+01 1.040340000000000060e+02 8.612550000000000239e+01
2.515852500000000092e+01 1.962171307759999905e+01 1.040340000000000060e+02 8.612569999999999482e+01
2.516284999999999883e+01 1.962177152399999613e+01 1.040340000000000060e+02 8.612579999999999814e+01
2.516717500000000030e+01 1.962182997040000032e+01 1.040340000000000060e+02 8.612590000000000146e+01
2.517150000000000176e+01 1.962191763999999949e+01 1.040340000000000060e+02 8.612600000000000477e+01
2.517582499999999968e+01 1.962197608640000013e+01 1.040340000000000060e+02 8.612619999999999720e+01
2.518015000000000114e+01 1.962203453279999721e+01 1.040340000000000060e+02 8.612630000000000052e+01
2.518447500000000261e+01 1.962209297920000139e+01 1.040340000000000060e+02 8.612640000000000384e+01
2.518880000000000052e+01 1.962215142559999848e+01 1.040340000000000060e+02 8.612649999999999295e+01
2.519312500000000199e+01 1.962220987199999911e+01 1.040340000000000060e+02 8.612669999999999959e+01
2.519744999999999990e+01 1.962226831839999974e+01 1.040330000000000013e+02 8.612430000000000518e+01
2.520177500000000137e+01 1.962232676479999682e+01 1.040319999999999965e+02 8.612430000000000518e+01
2.520610000000000284e+01 1.962238521119999746e+01 1.040330000000000013e+02 8.612479999999999336e+01
2.521042500000000075e+01 1.962244365759999809e+01 1.040330000000000013e+02 8.612500000000000000e+01
2.521475000000000222e+01 1.962250210399999872e+01 1.040340000000000060e+02 8.612529999999999575e+01
2.521907500000000368e+01 1.962256055039999936e+01 1.040340000000000060e+02 8.612539999999999907e+01
2.522340000000000160e+01 1.962261899679999999e+01 1.040340000000000060e+02 8.612560000000000571e+01
2.522772500000000306e+01 1.962267744319999707e+01 1.040340000000000060e+02 8.612579999999999814e+01
2.523205000000000098e+01 1.962273588960000126e+01 1.040340000000000060e+02 8.612590000000000146e+01
2.523637500000000244e+01 1.962279433599999834e+01 1.040340000000000060e+02 8.612600000000000477e+01
2.524070000000000391e+01 1.962285278239999897e+01 1.040340000000000060e+02 8.612619999999999720e+01
2.524502499999999827e+01 1.962291122879999961e+01 1.040340000000000060e+02 8.612630000000000052e+01
2.524934999999999974e+01 1.962296967520000024e+01 1.040340000000000060e+02 8.612640000000000384e+01
2.525367500000000121e+01 1.962302812159999732e+01 1.040340000000000060e+02 8.612649999999999295e+01
2.525799999999999912e+01 1.962308656800000151e+01 1.040340000000000060e+02 8.612659999999999627e+01
2.526232500000000059e+01 1.962314501439999859e+01 1.040340000000000060e+02 8.612680000000000291e+01
2.526664999999999850e+01 1.962320346079999922e+01 1.040340000000000060e+02 8.612690000000000623e+01
2.527097499999999997e+01 1.962326190719999985e+01 1.040340000000000060e+02 8.612699999999999534e+01
2.527530000000000143e+01 1.962332035360000049e+01 1.040340000000000060e+02 8.612709999999999866e+01
2.527962499999999935e+01 1.962334957679999903e+01 1.040340000000000060e+02 8.612730000000000530e+01
2.528395000000000081e+01 1.962340802319999966e+01 1.040340000000000060e+02 8.612739999999999441e+01
2.528827500000000228e+01 1.962346646959999674e+01 1.040340000000000060e+02 8.612749999999999773e+01
2.529260000000000019e+01 1.962352491600000093e+01 1.040340000000000060e+02 8.612760000000000105e+01
2.529692500000000166e+01 1.962358336239999801e+01 1.040340000000000060e+02 8.612779999999999347e+01
2.530124999999999957e+01 1.962364180879999864e+01 1.040340000000000060e+02 8.612789999999999679e+01
2.530557500000000104e+01 1.962370025519999928e+01 1.040340000000000060e+02 8.612560000000000571e+01
2.530990000000000251e+01 1.962375870159999991e+01 1.040330000000000013e+02 8.612560000000000571e+01
2.531422500000000042e+01 1.962381714799999699e+01 1.040330000000000013e+02 8.612609999999999388e+01
2.531855000000000189e+01 1.962384637119999908e+01 1.040330000000000013e+02 8.612630000000000052e+01
2.532287500000000335e+01 1.962390481759999616e+01 1.040319999999999965e+02 8.612659999999999627e+01
2.532720000000000127e+01 1.962396326400000035e+01 1.040319999999999965e+02 8.612669999999999959e+01
2.533152500000000273e+01 1.962402171039999743e+01 1.040319999999999965e+02 8.612690000000000623e+01
2.533585000000000065e+01 1.962408015679999806e+01 1.040319999999999965e+02 8.612699999999999534e+01
2.534017500000000211e+01 1.962413860319999870e+01 1.040319999999999965e+02 8.612720000000000198e+01
2.534450000000000358e+01 1.962419704959999933e+01 1.040319999999999965e+02 8.612730000000000530e+01
2.534882500000000149e+01 1.962425549599999641e+01 1.040319999999999965e+02 8.612749999999999773e+01
2.535315000000000296e+01 1.962431394240000060e+01 1.040319999999999965e+02 8.612749999999999773e+01
2.535747500000000443e+01 1.962437238879999768e+01 1.040319999999999965e+02 8.612770000000000437e+01
2.536179999999999879e+01 1.962443083519999831e+01 1.040319999999999965e+02 8.612779999999999347e+01
2.536612500000000026e+01 1.962448928159999895e+01 1.040319999999999965e+02 8.612789999999999679e+01
2.537044999999999817e+01 1.962454772799999958e+01 1.040319999999999965e+02 8.612800000000000011e+01
2.537477499999999964e+01 1.962460617439999666e+01 1.040319999999999965e+02 8.612820000000000675e+01
2.537910000000000110e+01 1.962466462080000085e+01 1.040319999999999965e+02 8.612829999999999586e+01
2.538342499999999902e+01 1.962472306719999793e+01 1.040319999999999965e+02 8.612839999999999918e+01
2.538775000000000048e+01 1.962478151359999856e+01 1.040319999999999965e+02 8.612850000000000250e+01
2.539207500000000195e+01 1.962481073679999710e+01 1.040319999999999965e+02 8.612869999999999493e+01
2.539639999999999986e+01 1.962486918319999774e+01 1.040319999999999965e+02 8.612879999999999825e+01
2.540072500000000133e+01 1.962492762959999837e+01 1.040319999999999965e+02 8.612890000000000157e+01
2.540504999999999924e+01 1.962498607599999900e+01 1.040319999999999965e+02 8.612900000000000489e+01
2.540937500000000071e+01 1.962504452239999608e+01 1.040319999999999965e+02 8.612909999999999400e+01
2.541370000000000218e+01 1.962510296880000027e+01 1.040319999999999965e+02 8.612680000000000291e+01
2.541802500000000009e+01 1.962516141519999735e+01 1.040319999999999965e+02 8.612680000000000291e+01
2.542235000000000156e+01 1.962519063839999944e+01 1.040310000000000059e+02 8.612730000000000530e+01
2.542667499999999947e+01 1.962524908480000008e+01 1.040310000000000059e+02 8.612749999999999773e+01
2.543100000000000094e+01 1.962530753119999716e+01 1.040310000000000059e+02 8.612779999999999347e+01
2.543532500000000240e+01 1.962536597760000134e+01 1.040310000000000059e+02 8.612789999999999679e+01
2.543965000000000032e+01 1.962542442399999842e+01 1.040300000000000011e+02 8.612810000000000343e+01
2.544397500000000178e+01 1.962548287039999906e+01 1.040300000000000011e+02 8.612820000000000675e+01
2.544830000000000325e+01 1.962554131679999969e+01 1.040300000000000011e+02 8.612839999999999918e+01
2.545262500000000117e+01 1.962559976319999677e+01 1.040300000000000011e+02 8.612850000000000250e+01
2.545695000000000263e+01 1.962565820960000096e+01 1.040300000000000011e+02 8.612860000000000582e+01
2.546127500000000055e+01 1.962571665599999804e+01 1.040300000000000011e+02 8.612879999999999825e+01
2.546560000000000201e+01 1.962577510239999867e+01 1.040300000000000011e+02 8.612890000000000157e+01
2.546992500000000348e+01 1.962580432560000077e+01 1.040300000000000011e+02 8.612900000000000489e+01
2.547425000000000139e+01 1.962586277199999785e+01 1.040300000000000011e+02 8.612909999999999400e+01
2.547857500000000286e+01 1.962592121840000203e+01 1.040300000000000011e+02 8.612919999999999732e+01
2.548290000000000433e+01 1.962597966479999911e+01 1.040300000000000011e+02 8.612930000000000064e+01
2.548722499999999869e+01 1.962603811119999975e+01 1.040300000000000011e+02 8.612949999999999307e+01
2.549155000000000015e+01 1.962609655760000038e+01 1.040300000000000011e+02 8.612959999999999638e+01
2.549587499999999807e+01 1.962615500400000101e+01 1.040300000000000011e+02 8.612969999999999970e+01
2.550019999999999953e+01 1.962621345039999810e+01 1.040300000000000011e+02 8.612980000000000302e+01
2.550452500000000100e+01 1.962627189679999873e+01 1.040300000000000011e+02 8.612999999999999545e+01
2.550884999999999891e+01 1.962633034319999936e+01 1.040300000000000011e+02 8.613009999999999877e+01
2.551317500000000038e+01 1.962638878959999644e+01 1.040300000000000011e+02 8.613020000000000209e+01
2.551750000000000185e+01 1.962641801279999854e+01 1.040300000000000011e+02 8.613030000000000541e+01
2.552182499999999976e+01 1.962647645919999917e+01 1.040300000000000011e+02 8.612810000000000343e+01
2.552615000000000123e+01 1.962653490559999980e+01 1.040300000000000011e+02 8.612810000000000343e+01
2.553047499999999914e+01 1.962659335200000044e+01 1.040300000000000011e+02 8.612860000000000582e+01
2.553480000000000061e+01 1.962662257519999898e+01 1.040289999999999964e+02 8.612879999999999825e+01
2.553912500000000207e+01 1.962668102159999961e+01 1.040289999999999964e+02 8.612909999999999400e+01
2.554344999999999999e+01 1.962673946799999669e+01 1.040289999999999964e+02 8.612919999999999732e+01
2.554777500000000146e+01 1.962679791440000088e+01 1.040289999999999964e+02 8.612940000000000396e+01
2.555210000000000292e+01 1.962685636079999796e+01 1.040289999999999964e+02 8.612949999999999307e+01
2.555642500000000084e+01 1.962691480719999859e+01 1.040289999999999964e+02 8.612969999999999970e+01
2.556075000000000230e+01 1.962697325359999923e+01 1.040289999999999964e+02 8.612980000000000302e+01
2.556507500000000022e+01 1.962703169999999986e+01 1.040289999999999964e+02 8.612999999999999545e+01
2.556940000000000168e+01 1.962709014639999694e+01 1.040289999999999964e+02 8.612999999999999545e+01
2.557372500000000315e+01 1.962714859280000113e+01 1.040289999999999964e+02 8.613020000000000209e+01
2.557805000000000106e+01 1.962717781599999611e+01 1.040289999999999964e+02 8.613030000000000541e+01
2.558237500000000253e+01 1.962723626240000030e+01 1.040289999999999964e+02 8.613039999999999452e+01
2.558670000000000400e+01 1.962729470879999738e+01 1.040289999999999964e+02 8.613049999999999784e+01
2.559102500000000191e+01 1.962735315519999801e+01 1.040289999999999964e+02 8.613060000000000116e+01
2.559535000000000338e+01 1.962741160159999865e+01 1.040289999999999964e+02 8.613070000000000448e+01
2.559967499999999774e+01 1.962747004799999928e+01 1.040289999999999964e+02 8.613089999999999691e+01
2.560399999999999920e+01 1.962752849439999636e+01 1.040289999999999964e+02 8.613100000000000023e+01
2.560832500000000067e+01 1.962758694080000055e+01 1.040289999999999964e+02 8.613110000000000355e+01
2.561264999999999858e+01 1.962761616399999909e+01 1.040289999999999964e+02 8.613120000000000687e+01
2.561697500000000005e+01 1.962767461039999972e+01 1.040289999999999964e+02 8.613129999999999598e+01
2.562130000000000152e+01 1.962773305680000036e+01 1.040289999999999964e+02 8.613139999999999930e+01
2.562562499999999943e+01 1.962779150319999744e+01 1.040289999999999964e+02 8.613160000000000593e+01
2.562995000000000090e+01 1.962784994959999807e+01 1.040289999999999964e+02 8.612940000000000396e+01
2.563427499999999881e+01 1.962787917279999661e+01 1.040289999999999964e+02 8.612949999999999307e+01
2.563860000000000028e+01 1.962793761920000080e+01 1.040280000000000058e+02 8.612990000000000634e+01
2.564292500000000175e+01 1.962799606559999788e+01 1.040280000000000058e+02 8.613009999999999877e+01
2.564724999999999966e+01 1.962805451199999851e+01 1.040280000000000058e+02 8.613039999999999452e+01
2.565157500000000113e+01 1.962811295839999914e+01 1.040280000000000058e+02 8.613049999999999784e+01
2.565590000000000259e+01 1.962814218159999768e+01 1.040280000000000058e+02 8.613070000000000448e+01
2.566022500000000051e+01 1.962820062799999832e+01 1.040280000000000058e+02 8.613079999999999359e+01
2.566455000000000197e+01 1.962825907439999895e+01 1.040280000000000058e+02 8.613100000000000023e+01
2.566887499999999989e+01 1.962831752079999958e+01 1.040280000000000058e+02 8.613110000000000355e+01
2.567320000000000135e+01 1.962837596720000022e+01 1.040280000000000058e+02 8.613120000000000687e+01
2.567752500000000282e+01 1.962843441359999730e+01 1.040280000000000058e+02 8.613129999999999598e+01
2.568185000000000073e+01 1.962849285999999793e+01 1.040280000000000058e+02 8.613139999999999930e+01
2.568617500000000220e+01 1.962852208320000003e+01 1.040280000000000058e+02 8.613160000000000593e+01
2.569050000000000367e+01 1.962858052960000066e+01 1.040280000000000058e+02 8.613169999999999504e+01
2.569482500000000158e+01 1.962863897600000129e+01 1.040280000000000058e+02 8.613179999999999836e+01
2.569915000000000305e+01 1.962869742239999837e+01 1.040280000000000058e+02 8.613190000000000168e+01
2.570347500000000096e+01 1.962875586879999901e+01 1.040280000000000058e+02 8.613200000000000500e+01
2.570780000000000243e+01 1.962881431519999964e+01 1.040280000000000058e+02 8.613209999999999411e+01
2.571212500000000389e+01 1.962884353840000173e+01 1.040280000000000058e+02 8.613230000000000075e+01
2.571644999999999825e+01 1.962890198479999881e+01 1.040280000000000058e+02 8.613240000000000407e+01
2.572077499999999972e+01 1.962896043119999945e+01 1.040280000000000058e+02 8.613249999999999318e+01
2.572510000000000119e+01 1.962901887760000008e+01 1.040280000000000058e+02 8.613259999999999650e+01
2.572942499999999910e+01 1.962907732400000071e+01 1.040280000000000058e+02 8.613269999999999982e+01
2.573375000000000057e+01 1.962913577039999780e+01 1.040280000000000058e+02 8.613280000000000314e+01
2.573807499999999848e+01 1.962916499359999989e+01 1.040280000000000058e+02 8.613079999999999359e+01
2.574239999999999995e+01 1.962922343999999697e+01 1.040280000000000058e+02 8.613089999999999691e+01
2.574672500000000142e+01 1.962928188640000116e+01 1.040270000000000010e+02 8.613139999999999930e+01
2.575104999999999933e+01 1.962931110959999970e+01 1.040270000000000010e+02 8.613150000000000261e+01
2.575537500000000080e+01 1.962936955600000033e+01 1.040270000000000010e+02 8.613179999999999836e+01
2.575970000000000226e+01 1.962942800240000096e+01 1.040270000000000010e+02 8.613190000000000168e+01
2.576402500000000018e+01 1.962948644879999804e+01 1.040270000000000010e+02 8.613209999999999411e+01
2.576835000000000164e+01 1.962954489519999868e+01 1.040270000000000010e+02 8.613219999999999743e+01
2.577267499999999956e+01 1.962957411839999722e+01 1.040270000000000010e+02 8.613240000000000407e+01
2.577700000000000102e+01 1.962963256480000140e+01 1.040270000000000010e+02 8.613249999999999318e+01
2.578132500000000249e+01 1.962969101119999848e+01 1.040270000000000010e+02 8.613259999999999650e+01
2.578565000000000040e+01 1.962974945759999912e+01 1.040270000000000010e+02 8.613269999999999982e+01
2.578997500000000187e+01 1.962980790399999975e+01 1.040270000000000010e+02 8.613290000000000646e+01
2.579430000000000334e+01 1.962986635040000039e+01 1.040270000000000010e+02 8.613290000000000646e+01
2.579862500000000125e+01 1.962989557359999893e+01 1.040270000000000010e+02 8.613309999999999889e+01
2.580295000000000272e+01 1.962995401999999956e+01 1.040270000000000010e+02 8.613320000000000221e+01
2.580727500000000063e+01 1.963001246639999664e+01 1.040270000000000010e+02 8.613330000000000553e+01
2.581160000000000210e+01 1.963007091280000083e+01 1.040270000000000010e+02 8.613339999999999463e+01
2.581592500000000356e+01 1.963012935919999791e+01 1.040270000000000010e+02 8.613349999999999795e+01
2.582025000000000148e+01 1.963015858240000000e+01 1.040270000000000010e+02 8.613360000000000127e+01
2.582457500000000294e+01 1.963021702880000063e+01 1.040270000000000010e+02 8.613370000000000459e+01
2.582890000000000441e+01 1.963027547519999771e+01 1.040270000000000010e+02 8.613379999999999370e+01
2.583322499999999877e+01 1.963033392159999835e+01 1.040270000000000010e+02 8.613400000000000034e+01
2.583755000000000024e+01 1.963039236799999898e+01 1.040270000000000010e+02 8.613410000000000366e+01
2.584187499999999815e+01 1.963042159120000107e+01 1.040270000000000010e+02 8.613420000000000698e+01
2.584619999999999962e+01 1.963048003759999816e+01 1.040270000000000010e+02 8.613209999999999411e+01
2.585052500000000109e+01 1.963053848399999879e+01 1.040270000000000010e+02 8.613209999999999411e+01
2.585484999999999900e+01 1.963056770719999733e+01 1.040259999999999962e+02 8.613259999999999650e+01
2.585917500000000047e+01 1.963062615359999796e+01 1.040259999999999962e+02 8.613280000000000314e+01
2.586350000000000193e+01 1.963068459999999860e+01 1.040259999999999962e+02 8.613299999999999557e+01
2.586782499999999985e+01 1.963074304639999923e+01 1.040259999999999962e+02 8.613320000000000221e+01
2.587215000000000131e+01 1.963080149279999631e+01 1.040259999999999962e+02 8.613330000000000553e+01
2.587647499999999923e+01 1.963083071599999840e+01 1.040259999999999962e+02 8.613349999999999795e+01
2.588080000000000069e+01 1.963088916239999904e+01 1.040259999999999962e+02 8.613360000000000127e+01
2.588512500000000216e+01 1.963094760879999967e+01 1.040259999999999962e+02 8.613370000000000459e+01
2.588945000000000007e+01 1.963100605520000030e+01 1.040259999999999962e+02 8.613379999999999370e+01
2.589377500000000154e+01 1.963103527839999884e+01 1.040259999999999962e+02 8.613389999999999702e+01
2.589810000000000301e+01 1.963109372479999948e+01 1.040259999999999962e+02 8.613400000000000034e+01
2.590242500000000092e+01 1.963115217119999656e+01 1.040259999999999962e+02 8.613420000000000698e+01
2.590675000000000239e+01 1.963121061760000075e+01 1.040259999999999962e+02 8.613429999999999609e+01
2.591107500000000030e+01 1.963126906399999783e+01 1.040259999999999962e+02 8.613439999999999941e+01
2.591540000000000177e+01 1.963129828719999992e+01 1.040259999999999962e+02 8.613450000000000273e+01
2.591972500000000323e+01 1.963135673359999700e+01 1.040259999999999962e+02 8.613460000000000605e+01
2.592405000000000115e+01 1.963141517999999763e+01 1.040259999999999962e+02 8.613469999999999516e+01
2.592837500000000261e+01 1.963147362639999827e+01 1.040259999999999962e+02 8.613479999999999848e+01
2.593270000000000408e+01 1.963153207279999890e+01 1.040259999999999962e+02 8.613490000000000180e+01
2.593702500000000200e+01 1.963156129600000099e+01 1.040259999999999962e+02 8.613500000000000512e+01
2.594135000000000346e+01 1.963161974239999807e+01 1.040259999999999962e+02 8.613509999999999422e+01
2.594567500000000138e+01 1.963167818879999871e+01 1.040259999999999962e+02 8.613530000000000086e+01
2.595000000000000284e+01 1.963173663519999934e+01 1.040259999999999962e+02 8.613540000000000418e+01
2.595432500000000076e+01 1.963176585840000143e+01 1.040259999999999962e+02 8.613349999999999795e+01
2.595864999999999867e+01 1.963182430479999852e+01 1.040259999999999962e+02 8.613360000000000127e+01
2.596297500000000014e+01 1.963188275119999915e+01 1.040259999999999962e+02 8.613410000000000366e+01
2.596729999999999805e+01 1.963191197439999769e+01 1.040259999999999962e+02 8.613420000000000698e+01
2.597162499999999952e+01 1.963197042079999832e+01 1.040250000000000057e+02 8.613450000000000273e+01
2.597595000000000098e+01 1.963202886719999896e+01 1.040250000000000057e+02 8.613460000000000605e+01
2.598027499999999890e+01 1.963205809039999750e+01 1.040250000000000057e+02 8.613479999999999848e+01
2.598460000000000036e+01 1.963211653680000168e+01 1.040250000000000057e+02 8.613490000000000180e+01
2.598892500000000183e+01 1.963217498319999876e+01 1.040250000000000057e+02 8.613509999999999422e+01
2.599324999999999974e+01 1.963223342959999940e+01 1.040250000000000057e+02 8.613509999999999422e+01
2.599757500000000121e+01 1.963229187600000003e+01 1.040250000000000057e+02 8.613530000000000086e+01
2.600189999999999912e+01 1.963232109919999857e+01 1.040250000000000057e+02 8.613540000000000418e+01
2.600622500000000059e+01 1.963237954559999920e+01 1.040250000000000057e+02 8.613549999999999329e+01
2.601055000000000206e+01 1.963243799199999984e+01 1.040250000000000057e+02 8.613559999999999661e+01
2.601487499999999997e+01 1.963249643839999692e+01 1.040250000000000057e+02 8.613569999999999993e+01
2.601920000000000144e+01 1.963252566159999901e+01 1.040250000000000057e+02 8.613580000000000325e+01
2.602352500000000290e+01 1.963258410799999965e+01 1.040250000000000057e+02 8.613590000000000657e+01
2.602785000000000082e+01 1.963264255440000028e+01 1.040250000000000057e+02 8.613599999999999568e+01
2.603217500000000229e+01 1.963270100080000091e+01 1.040250000000000057e+02 8.613609999999999900e+01
2.603650000000000020e+01 1.963273022399999945e+01 1.040250000000000057e+02 8.613620000000000232e+01
2.604082500000000167e+01 1.963278867040000009e+01 1.040250000000000057e+02 8.613639999999999475e+01
2.604515000000000313e+01 1.963284711679999717e+01 1.040250000000000057e+02 8.613639999999999475e+01
2.604947500000000105e+01 1.963287633999999926e+01 1.040250000000000057e+02 8.613660000000000139e+01
2.605380000000000251e+01 1.963293478639999634e+01 1.040250000000000057e+02 8.613670000000000471e+01
2.605812500000000398e+01 1.963299323280000053e+01 1.040250000000000057e+02 8.613679999999999382e+01
2.606245000000000189e+01 1.963302245599999907e+01 1.040250000000000057e+02 8.614249999999999829e+01
2.606677500000000336e+01 1.963308090239999970e+01 1.040250000000000057e+02 8.614279999999999404e+01
2.607109999999999772e+01 1.963313934880000033e+01 1.040250000000000057e+02 8.614329999999999643e+01
2.607542499999999919e+01 1.963316857199999887e+01 1.040250000000000057e+02 8.614350000000000307e+01
2.607975000000000065e+01 1.963322701839999951e+01 1.040250000000000057e+02 8.614379999999999882e+01
2.608407499999999857e+01 1.963328546479999659e+01 1.040250000000000057e+02 8.614390000000000214e+01
2.608840000000000003e+01 1.963331468799999868e+01 1.040250000000000057e+02 8.614409999999999457e+01
2.609272500000000150e+01 1.963337313439999932e+01 1.040250000000000057e+02 8.614419999999999789e+01
2.609704999999999941e+01 1.963343158079999995e+01 1.040250000000000057e+02 8.614430000000000121e+01
2.610137500000000088e+01 1.963349002720000058e+01 1.040250000000000057e+02 8.614440000000000452e+01
2.610569999999999879e+01 1.963351925039999912e+01 1.040250000000000057e+02 8.614449999999999363e+01
2.611002500000000026e+01 1.963357769679999976e+01 1.040250000000000057e+02 8.614459999999999695e+01
2.611435000000000173e+01 1.963363614319999684e+01 1.040250000000000057e+02 8.614470000000000027e+01
2.611867499999999964e+01 1.963369458960000102e+01 1.040250000000000057e+02 8.614480000000000359e+01
2.612300000000000111e+01 1.963372381279999601e+01 1.040250000000000057e+02 8.614490000000000691e+01
2.612732500000000258e+01 1.963378225920000020e+01 1.040250000000000057e+02 8.614509999999999934e+01
2.613165000000000049e+01 1.963384070559999728e+01 1.040250000000000057e+02 8.614509999999999934e+01
2.613597500000000196e+01 1.963386992879999937e+01 1.040250000000000057e+02 8.614530000000000598e+01
2.614029999999999987e+01 1.963392837520000000e+01 1.040250000000000057e+02 8.614539999999999509e+01
2.614462500000000134e+01 1.963398682159999709e+01 1.040250000000000057e+02 8.614549999999999841e+01
2.614895000000000280e+01 1.963404526800000127e+01 1.040250000000000057e+02 8.614560000000000173e+01
2.615327500000000072e+01 1.963407449119999626e+01 1.040250000000000057e+02 8.614570000000000505e+01
2.615760000000000218e+01 1.963413293760000045e+01 1.040250000000000057e+02 8.614579999999999416e+01
2.616192500000000365e+01 1.963419138399999753e+01 1.040250000000000057e+02 8.614589999999999748e+01
2.616625000000000156e+01 1.963422060719999962e+01 1.040250000000000057e+02 8.614600000000000080e+01
2.617057500000000303e+01 1.963427905360000025e+01 1.040240000000000009e+02 8.615479999999999450e+01
2.617490000000000094e+01 1.963430827679999879e+01 1.040250000000000057e+02 8.615510000000000446e+01
2.617922500000000241e+01 1.963436672319999943e+01 1.040240000000000009e+02 8.615560000000000684e+01
2.618355000000000388e+01 1.963439594639999797e+01 1.040240000000000009e+02 8.615579999999999927e+01
2.618787499999999824e+01 1.963445439279999860e+01 1.040240000000000009e+02 8.615609999999999502e+01
2.619219999999999970e+01 1.963451283919999923e+01 1.040240000000000009e+02 8.615619999999999834e+01
2.619652500000000117e+01 1.963454206239999777e+01 1.040240000000000009e+02 8.615640000000000498e+01
2.620084999999999908e+01 1.963460050879999841e+01 1.040240000000000009e+02 8.615640000000000498e+01
2.620517500000000055e+01 1.963465895519999904e+01 1.040240000000000009e+02 8.615659999999999741e+01
2.620949999999999847e+01 1.963471740159999968e+01 1.040240000000000009e+02 8.615670000000000073e+01
2.621382499999999993e+01 1.963474662479999822e+01 1.040240000000000009e+02 8.615680000000000405e+01
2.621815000000000140e+01 1.963480507119999885e+01 1.040240000000000009e+02 8.615689999999999316e+01
2.622247499999999931e+01 1.963486351759999948e+01 1.040240000000000009e+02 8.615699999999999648e+01
2.622680000000000078e+01 1.963489274079999802e+01 1.040240000000000009e+02 8.615709999999999980e+01
2.623112500000000225e+01 1.963495118719999866e+01 1.040240000000000009e+02 8.615720000000000312e+01
2.623545000000000016e+01 1.963500963359999929e+01 1.040240000000000009e+02 8.615730000000000643e+01
2.623977500000000163e+01 1.963506807999999992e+01 1.040240000000000009e+02 8.615739999999999554e+01
2.624409999999999954e+01 1.963509730319999846e+01 1.040240000000000009e+02 8.615749999999999886e+01
2.624842500000000101e+01 1.963515574959999910e+01 1.040240000000000009e+02 8.615760000000000218e+01
2.625275000000000247e+01 1.963521419599999973e+01 1.040240000000000009e+02 8.615770000000000550e+01
2.625707500000000039e+01 1.963524341919999827e+01 1.040240000000000009e+02 8.615779999999999461e+01
2.626140000000000185e+01 1.963530186559999891e+01 1.040240000000000009e+02 8.615789999999999793e+01
2.626572500000000332e+01 1.963536031199999954e+01 1.040240000000000009e+02 8.615800000000000125e+01
2.627005000000000123e+01 1.963538953520000163e+01 1.040240000000000009e+02 8.615810000000000457e+01
2.627437500000000270e+01 1.963544798159999871e+01 1.040240000000000009e+02 8.615829999999999700e+01
2.627870000000000061e+01 1.963547720480000081e+01 1.040240000000000009e+02 8.616349999999999909e+01
2.628302500000000208e+01 1.963553565119999789e+01 1.040240000000000009e+02 8.616379999999999484e+01
2.628735000000000355e+01 1.963556487439999998e+01 1.040240000000000009e+02 8.616410000000000480e+01
2.629167500000000146e+01 1.963562332080000061e+01 1.040240000000000009e+02 8.616440000000000055e+01
2.629600000000000293e+01 1.963568176719999769e+01 1.040240000000000009e+02 8.616450000000000387e+01
2.630032500000000439e+01 1.963571099039999979e+01 1.040240000000000009e+02 8.616469999999999629e+01
2.630464999999999876e+01 1.963576943679999687e+01 1.040229999999999961e+02 8.616479999999999961e+01
2.630897500000000022e+01 1.963582788320000105e+01 1.040229999999999961e+02 8.616490000000000293e+01
2.631329999999999814e+01 1.963585710639999959e+01 1.040229999999999961e+02 8.616500000000000625e+01
2.631762499999999960e+01 1.963591555280000023e+01 1.040229999999999961e+02 8.616509999999999536e+01
2.632195000000000107e+01 1.963597399919999731e+01 1.040229999999999961e+02 8.616519999999999868e+01
2.632627499999999898e+01 1.963603244559999794e+01 1.040229999999999961e+02 8.616530000000000200e+01
2.633060000000000045e+01 1.963606166880000004e+01 1.040229999999999961e+02 8.616540000000000532e+01
2.633492500000000192e+01 1.963612011519999712e+01 1.040229999999999961e+02 8.616549999999999443e+01
2.633924999999999983e+01 1.963617856160000130e+01 1.040229999999999961e+02 8.616559999999999775e+01
2.634357500000000130e+01 1.963620778479999629e+01 1.040229999999999961e+02 8.616580000000000439e+01
2.634789999999999921e+01 1.963626623120000048e+01 1.040229999999999961e+02 8.616580000000000439e+01
2.635222500000000068e+01 1.963632467759999756e+01 1.040229999999999961e+02 8.616599999999999682e+01
2.635655000000000214e+01 1.963635390079999965e+01 1.040229999999999961e+02 8.616599999999999682e+01
2.636087500000000006e+01 1.963641234720000028e+01 1.040229999999999961e+02 8.616620000000000346e+01
2.636520000000000152e+01 1.963647079359999736e+01 1.040229999999999961e+02 8.616620000000000346e+01
2.636952500000000299e+01 1.963650001679999946e+01 1.040229999999999961e+02 8.616639999999999588e+01
2.637385000000000090e+01 1.963655846319999654e+01 1.040229999999999961e+02 8.616649999999999920e+01
2.637817500000000237e+01 1.963661690960000072e+01 1.040229999999999961e+02 8.616660000000000252e+01
2.638250000000000028e+01 1.963664613279999926e+01 1.040229999999999961e+02 8.616670000000000584e+01
2.638682500000000175e+01 1.963670457919999990e+01 1.040229999999999961e+02 8.616620000000000346e+01
2.639115000000000322e+01 1.963673380239999844e+01 1.040240000000000009e+02 8.616620000000000346e+01
2.639547500000000113e+01 1.963679224879999907e+01 1.040229999999999961e+02 8.616660000000000252e+01
2.639980000000000260e+01 1.963685069519999971e+01 1.040229999999999961e+02 8.616679999999999495e+01
2.640412500000000406e+01 1.963687991839999825e+01 1.040229999999999961e+02 8.616700000000000159e+01
2.640845000000000198e+01 1.963693836479999888e+01 1.040229999999999961e+02 8.616710000000000491e+01
2.641277500000000344e+01 1.963696758800000097e+01 1.040229999999999961e+02 8.616719999999999402e+01
2.641709999999999781e+01 1.963702603439999805e+01 1.040229999999999961e+02 8.616729999999999734e+01
2.642142499999999927e+01 1.963708448079999869e+01 1.040229999999999961e+02 8.616740000000000066e+01
2.642575000000000074e+01 1.963711370399999723e+01 1.040229999999999961e+02 8.616750000000000398e+01
2.643007499999999865e+01 1.963717215039999786e+01 1.040229999999999961e+02 8.616759999999999309e+01
2.643440000000000012e+01 1.963723059679999849e+01 1.040229999999999961e+02 8.616769999999999641e+01
2.643872500000000159e+01 1.963725981999999703e+01 1.040229999999999961e+02 8.616779999999999973e+01
2.644304999999999950e+01 1.963731826640000122e+01 1.040229999999999961e+02 8.616790000000000305e+01
2.644737500000000097e+01 1.963737671279999830e+01 1.040229999999999961e+02 8.616800000000000637e+01
2.645169999999999888e+01 1.963740593600000039e+01 1.040229999999999961e+02 8.616809999999999548e+01
2.645602500000000035e+01 1.963746438239999748e+01 1.040229999999999961e+02 8.616819999999999879e+01
2.646035000000000181e+01 1.963752282879999811e+01 1.040229999999999961e+02 8.616830000000000211e+01
2.646467499999999973e+01 1.963755205200000020e+01 1.040229999999999961e+02 8.616849999999999454e+01
2.646900000000000119e+01 1.963761049839999728e+01 1.040229999999999961e+02 8.616849999999999454e+01
2.647332500000000266e+01 1.963763972159999938e+01 1.040229999999999961e+02 8.616870000000000118e+01
2.647765000000000057e+01 1.963769816800000001e+01 1.040229999999999961e+02 8.616870000000000118e+01
2.648197500000000204e+01 1.963775661440000064e+01 1.040229999999999961e+02 8.616889999999999361e+01
2.648629999999999995e+01 1.963778583759999918e+01 1.040229999999999961e+02 8.616899999999999693e+01
2.649062500000000142e+01 1.963784428399999982e+01 1.040229999999999961e+02 8.616910000000000025e+01
2.649495000000000289e+01 1.963790273039999690e+01 1.040229999999999961e+02 8.616719999999999402e+01
2.649927500000000080e+01 1.963793195359999899e+01 1.040229999999999961e+02 8.616719999999999402e+01
2.650360000000000227e+01 1.963799039999999962e+01 1.040229999999999961e+02 8.616759999999999309e+01
2.650792500000000018e+01 1.963801962319999816e+01 1.040229999999999961e+02 8.616779999999999973e+01
2.651225000000000165e+01 1.963807806959999880e+01 1.040229999999999961e+02 8.616800000000000637e+01
2.651657500000000312e+01 1.963810729280000089e+01 1.040220000000000056e+02 8.616809999999999548e+01
2.652090000000000103e+01 1.963816573919999797e+01 1.040220000000000056e+02 8.616819999999999879e+01
2.652522500000000250e+01 1.963822418560000216e+01 1.040220000000000056e+02 8.616830000000000211e+01
2.652955000000000396e+01 1.963825340879999715e+01 1.040220000000000056e+02 8.616840000000000543e+01
2.653387500000000188e+01 1.963831185520000133e+01 1.040220000000000056e+02 8.616849999999999454e+01
2.653820000000000334e+01 1.963837030159999841e+01 1.040220000000000056e+02 8.616859999999999786e+01
2.654252499999999770e+01 1.963839952480000051e+01 1.040220000000000056e+02 8.616870000000000118e+01
2.654684999999999917e+01 1.963845797119999759e+01 1.040220000000000056e+02 8.616880000000000450e+01
2.655117500000000064e+01 1.963848719439999968e+01 1.040220000000000056e+02 8.616889999999999361e+01
2.655549999999999855e+01 1.963854564080000031e+01 1.040220000000000056e+02 8.616899999999999693e+01
2.655982500000000002e+01 1.963860408719999739e+01 1.040220000000000056e+02 8.616920000000000357e+01
2.656415000000000148e+01 1.963863331039999949e+01 1.040220000000000056e+02 8.616920000000000357e+01
2.656847499999999940e+01 1.963869175679999657e+01 1.040220000000000056e+02 8.616939999999999600e+01
2.657280000000000086e+01 1.963875020320000075e+01 1.040220000000000056e+02 8.616939999999999600e+01
2.657712499999999878e+01 1.963877942639999929e+01 1.040220000000000056e+02 8.616960000000000264e+01
2.658145000000000024e+01 1.963883787279999993e+01 1.040220000000000056e+02 8.616960000000000264e+01
2.658577500000000171e+01 1.963886709599999847e+01 1.040220000000000056e+02 8.616979999999999507e+01
2.659009999999999962e+01 1.963892554239999910e+01 1.040229999999999961e+02 8.616979999999999507e+01
2.659442500000000109e+01 1.963895476559999764e+01 1.040229999999999961e+02 8.617000000000000171e+01
2.659875000000000256e+01 1.963901321200000183e+01 1.040229999999999961e+02 8.617010000000000502e+01
2.660307500000000047e+01 1.963907165839999891e+01 1.040199999999999960e+02 8.616819999999999879e+01
2.660740000000000194e+01 1.963913010479999954e+01 1.040190000000000055e+02 8.616830000000000211e+01
2.661172499999999985e+01 1.963918855120000018e+01 1.040199999999999960e+02 8.616870000000000118e+01
2.661605000000000132e+01 1.963921777439999872e+01 1.040199999999999960e+02 8.616889999999999361e+01
2.662037500000000279e+01 1.963927622079999935e+01 1.040199999999999960e+02 8.616910000000000025e+01
2.662470000000000070e+01 1.963933466719999998e+01 1.040199999999999960e+02 8.616920000000000357e+01
2.662902500000000217e+01 1.963939311359999706e+01 1.040199999999999960e+02 8.616930000000000689e+01
2.663335000000000363e+01 1.963942233679999916e+01 1.040199999999999960e+02 8.616939999999999600e+01
2.663767500000000155e+01 1.963948078319999624e+01 1.040199999999999960e+02 8.616960000000000264e+01
2.664200000000000301e+01 1.963953922960000043e+01 1.040199999999999960e+02 8.616960000000000264e+01
2.664632500000000093e+01 1.963959767599999751e+01 1.040199999999999960e+02 8.616979999999999507e+01
2.665065000000000239e+01 1.963962689919999960e+01 1.040199999999999960e+02 8.616979999999999507e+01
2.665497500000000386e+01 1.963968534560000023e+01 1.040199999999999960e+02 8.617000000000000171e+01
2.665929999999999822e+01 1.963974379199999731e+01 1.040210000000000008e+02 8.617000000000000171e+01
2.666362499999999969e+01 1.963977301519999941e+01 1.040199999999999960e+02 8.617019999999999413e+01
2.666795000000000115e+01 1.963983146159999649e+01 1.040210000000000008e+02 8.617019999999999413e+01
2.667227499999999907e+01 1.963988990800000067e+01 1.040199999999999960e+02 8.617040000000000077e+01
2.667660000000000053e+01 1.963991913119999921e+01 1.040210000000000008e+02 8.617040000000000077e+01
2.668092499999999845e+01 1.963997757759999985e+01 1.040210000000000008e+02 8.617059999999999320e+01
2.668524999999999991e+01 1.964003602399999693e+01 1.040210000000000008e+02 8.617059999999999320e+01
2.668957500000000138e+01 1.964006524719999902e+01 1.040210000000000008e+02 8.617079999999999984e+01
2.669389999999999930e+01 1.964012369359999965e+01 1.040210000000000008e+02 8.617079999999999984e+01
2.669822500000000076e+01 1.964018213999999674e+01 1.040210000000000008e+02 8.617100000000000648e+01
2.670255000000000223e+01 1.964021136319999883e+01 1.040210000000000008e+02 8.617100000000000648e+01
2.670687500000000014e+01 1.964026980959999591e+01 1.040210000000000008e+02 8.617119999999999891e+01
2.671120000000000161e+01 1.964032825600000010e+01 1.040210000000000008e+02 8.616949999999999932e+01
2.671552499999999952e+01 1.964038670239999718e+01 1.040190000000000055e+02 8.616960000000000264e+01
2.671985000000000099e+01 1.964041592559999927e+01 1.040210000000000008e+02 8.616989999999999839e+01
2.672417500000000246e+01 1.964047437199999990e+01 1.040199999999999960e+02 8.617010000000000502e+01
2.672850000000000037e+01 1.964053281839999698e+01 1.040210000000000008e+02 8.617029999999999745e+01
2.673282500000000184e+01 1.964056204159999908e+01 1.040199999999999960e+02 8.617040000000000077e+01
2.673715000000000330e+01 1.964062048799999971e+01 1.040199999999999960e+02 8.617059999999999320e+01
2.674147500000000122e+01 1.964067893440000034e+01 1.040199999999999960e+02 8.617069999999999652e+01
2.674580000000000268e+01 1.964070815759999888e+01 1.040199999999999960e+02 8.617079999999999984e+01
2.675012500000000060e+01 1.964076660399999952e+01 1.040199999999999960e+02 8.617090000000000316e+01
2.675445000000000206e+01 1.964082505040000015e+01 1.040199999999999960e+02 8.617100000000000648e+01
2.675877500000000353e+01 1.964085427359999869e+01 1.040199999999999960e+02 8.617109999999999559e+01
2.676310000000000144e+01 1.964091271999999933e+01 1.040199999999999960e+02 8.617119999999999891e+01
2.676742500000000291e+01 1.964097116639999996e+01 1.040210000000000008e+02 8.617130000000000223e+01
2.677175000000000438e+01 1.964100038959999850e+01 1.040210000000000008e+02 8.617140000000000555e+01
2.677607499999999874e+01 1.964105883599999913e+01 1.040210000000000008e+02 8.617149999999999466e+01
2.678040000000000020e+01 1.964111728239999977e+01 1.040210000000000008e+02 8.617149999999999466e+01
2.678472499999999812e+01 1.964114650560000186e+01 1.040210000000000008e+02 8.617170000000000130e+01
2.678904999999999959e+01 1.964120495199999894e+01 1.040210000000000008e+02 8.617170000000000130e+01
2.679337500000000105e+01 1.964123417520000103e+01 1.040210000000000008e+02 8.617189999999999372e+01
2.679769999999999897e+01 1.964129262159999811e+01 1.040210000000000008e+02 8.617189999999999372e+01
2.680202500000000043e+01 1.964135106799999875e+01 1.040210000000000008e+02 8.617210000000000036e+01
2.680635000000000190e+01 1.964138029120000084e+01 1.040210000000000008e+02 8.617210000000000036e+01
2.681067499999999981e+01 1.964143873759999792e+01 1.040210000000000008e+02 8.617230000000000700e+01
2.681500000000000128e+01 1.964146796080000001e+01 1.040210000000000008e+02 8.617230000000000700e+01
2.681932499999999919e+01 1.964152640719999710e+01 1.040220000000000056e+02 8.617050000000000409e+01
2.682365000000000066e+01 1.964158485360000128e+01 1.040210000000000008e+02 8.617050000000000409e+01
2.682797500000000213e+01 1.964161407679999982e+01 1.040210000000000008e+02 8.617090000000000316e+01
2.683230000000000004e+01 1.964167252320000046e+01 1.040210000000000008e+02 8.617109999999999559e+01
2.683662500000000151e+01 1.964170174639999900e+01 1.040210000000000008e+02 8.617130000000000223e+01
2.684095000000000297e+01 1.964176019279999963e+01 1.040210000000000008e+02 8.617130000000000223e+01
2.684527500000000089e+01 1.964178941599999817e+01 1.040210000000000008e+02 8.617149999999999466e+01
2.684960000000000235e+01 1.964184786239999880e+01 1.040210000000000008e+02 8.617159999999999798e+01
2.685392500000000027e+01 1.964187708559999734e+01 1.040210000000000008e+02 8.617170000000000130e+01
2.685825000000000173e+01 1.964193553200000153e+01 1.040210000000000008e+02 8.617180000000000462e+01
2.686257500000000320e+01 1.964199397839999861e+01 1.040210000000000008e+02 8.617189999999999372e+01
2.686690000000000111e+01 1.964202320160000070e+01 1.040210000000000008e+02 8.617199999999999704e+01
2.687122500000000258e+01 1.964208164799999778e+01 1.040210000000000008e+02 8.617210000000000036e+01
2.687555000000000405e+01 1.964211087119999988e+01 1.040210000000000008e+02 8.617220000000000368e+01
2.687987500000000196e+01 1.964216931760000051e+01 1.040210000000000008e+02 8.617230000000000700e+01
2.688420000000000343e+01 1.964222776399999759e+01 1.040210000000000008e+02 8.617239999999999611e+01
2.688852499999999779e+01 1.964225698719999968e+01 1.040210000000000008e+02 8.617249999999999943e+01
2.689284999999999926e+01 1.964231543359999677e+01 1.040210000000000008e+02 8.617260000000000275e+01
2.689717500000000072e+01 1.964234465679999886e+01 1.040210000000000008e+02 8.617270000000000607e+01
2.690149999999999864e+01 1.964240310319999949e+01 1.040210000000000008e+02 8.617279999999999518e+01
2.690582500000000010e+01 1.964243232639999803e+01 1.040210000000000008e+02 8.617289999999999850e+01
2.691015000000000157e+01 1.964249077279999867e+01 1.040210000000000008e+02 8.617289999999999850e+01
2.691447499999999948e+01 1.964251999599999721e+01 1.040210000000000008e+02 8.617310000000000514e+01
2.691880000000000095e+01 1.964257844239999784e+01 1.040210000000000008e+02 8.617310000000000514e+01
2.692312499999999886e+01 1.964263688879999847e+01 1.040210000000000008e+02 8.617329999999999757e+01
2.692745000000000033e+01 1.964266611199999701e+01 1.040229999999999961e+02 8.617119999999999891e+01
2.693177500000000180e+01 1.964269533519999911e+01 1.040220000000000056e+02 8.617130000000000223e+01
2.693609999999999971e+01 1.964275378159999619e+01 1.040220000000000056e+02 8.617170000000000130e+01
2.694042500000000118e+01 1.964278300479999828e+01 1.040210000000000008e+02 8.617189999999999372e+01
2.694475000000000264e+01 1.964284145119999891e+01 1.040210000000000008e+02 8.617210000000000036e+01
2.694907500000000056e+01 1.964287067439999745e+01 1.040210000000000008e+02 8.617220000000000368e+01
2.695340000000000202e+01 1.964292912079999809e+01 1.040210000000000008e+02 8.617230000000000700e+01
2.695772499999999994e+01 1.964295834400000018e+01 1.040210000000000008e+02 8.617239999999999611e+01
2.696205000000000140e+01 1.964301679039999726e+01 1.040210000000000008e+02 8.617249999999999943e+01
2.696637500000000287e+01 1.964307523680000145e+01 1.040210000000000008e+02 8.617260000000000275e+01
2.697070000000000078e+01 1.964310445999999644e+01 1.040210000000000008e+02 8.617270000000000607e+01
2.697502500000000225e+01 1.964316290640000062e+01 1.040210000000000008e+02 8.617279999999999518e+01
2.697935000000000372e+01 1.964319212959999916e+01 1.040210000000000008e+02 8.617289999999999850e+01
2.698367500000000163e+01 1.964325057599999980e+01 1.040210000000000008e+02 8.617300000000000182e+01
2.698800000000000310e+01 1.964327979919999834e+01 1.040210000000000008e+02 8.617310000000000514e+01
2.699232500000000101e+01 1.964333824559999897e+01 1.040210000000000008e+02 8.617319999999999425e+01
2.699665000000000248e+01 1.964336746879999751e+01 1.040210000000000008e+02 8.617329999999999757e+01
2.700097500000000394e+01 1.964342591519999814e+01 1.040210000000000008e+02 8.617340000000000089e+01
2.700530000000000186e+01 1.964345513839999668e+01 1.040210000000000008e+02 8.617340000000000089e+01
2.700962500000000333e+01 1.964351358480000087e+01 1.040210000000000008e+02 8.617359999999999332e+01
2.701395000000000124e+01 1.964354280799999941e+01 1.040210000000000008e+02 8.617359999999999332e+01
2.701827499999999915e+01 1.964360125440000004e+01 1.040210000000000008e+02 8.617379999999999995e+01
2.702260000000000062e+01 1.964363047759999858e+01 1.040210000000000008e+02 8.617379999999999995e+01
2.702692499999999853e+01 1.964368892399999922e+01 1.040210000000000008e+02 8.617390000000000327e+01
2.703125000000000000e+01 1.964374737039999985e+01 1.040210000000000008e+02 8.617400000000000659e+01
2.703557500000000147e+01 1.964377659359999839e+01 1.040229999999999961e+02 8.617220000000000368e+01
2.703989999999999938e+01 1.964380581680000049e+01 1.040220000000000056e+02 8.617220000000000368e+01
2.704422500000000085e+01 1.964386426320000112e+01 1.040220000000000056e+02 8.617260000000000275e+01
2.704854999999999876e+01 1.964389348639999966e+01 1.040220000000000056e+02 8.617279999999999518e+01
2.705287500000000023e+01 1.964392270959999820e+01 1.040210000000000008e+02 8.617300000000000182e+01
2.705720000000000169e+01 1.964398115599999883e+01 1.040210000000000008e+02 8.617310000000000514e+01
2.706152499999999961e+01 1.964401037919999737e+01 1.040210000000000008e+02 8.617319999999999425e+01
2.706585000000000107e+01 1.964406882560000156e+01 1.040210000000000008e+02 8.617329999999999757e+01
2.707017500000000254e+01 1.964412727199999864e+01 1.040210000000000008e+02 8.617340000000000089e+01
2.707450000000000045e+01 1.964415649520000073e+01 1.040210000000000008e+02 8.617350000000000421e+01
2.707882500000000192e+01 1.964421494159999781e+01 1.040210000000000008e+02 8.617359999999999332e+01
2.708314999999999984e+01 1.964424416479999991e+01 1.040210000000000008e+02 8.617369999999999663e+01
2.708747500000000130e+01 1.964430261120000054e+01 1.040210000000000008e+02 8.617379999999999995e+01
2.709180000000000277e+01 1.964433183439999908e+01 1.040210000000000008e+02 8.617390000000000327e+01
2.709612500000000068e+01 1.964439028079999972e+01 1.040210000000000008e+02 8.617400000000000659e+01
2.710045000000000215e+01 1.964441950400000181e+01 1.040210000000000008e+02 8.617409999999999570e+01
2.710477500000000362e+01 1.964447795039999889e+01 1.040210000000000008e+02 8.617419999999999902e+01
2.710910000000000153e+01 1.964450717360000098e+01 1.040210000000000008e+02 8.617419999999999902e+01
2.711342500000000300e+01 1.964456561999999806e+01 1.040210000000000008e+02 8.617440000000000566e+01
2.711775000000000091e+01 1.964459484320000016e+01 1.040210000000000008e+02 8.617440000000000566e+01
2.712207500000000238e+01 1.964465328960000079e+01 1.040210000000000008e+02 8.617459999999999809e+01
2.712640000000000384e+01 1.964468251279999933e+01 1.040210000000000008e+02 8.617459999999999809e+01
2.713072499999999820e+01 1.964474095919999996e+01 1.040210000000000008e+02 8.617470000000000141e+01
2.713504999999999967e+01 1.964477018240000206e+01 1.040210000000000008e+02 8.617480000000000473e+01
2.713937500000000114e+01 1.964479940559999704e+01 1.040210000000000008e+02 8.617489999999999384e+01
2.714369999999999905e+01 1.964485785200000123e+01 1.040229999999999961e+02 8.617300000000000182e+01
2.714802500000000052e+01 1.964488707519999622e+01 1.040220000000000056e+02 8.617310000000000514e+01
2.715234999999999843e+01 1.964494552160000040e+01 1.040220000000000056e+02 8.617350000000000421e+01
2.715667499999999990e+01 1.964497474479999894e+01 1.040220000000000056e+02 8.617359999999999332e+01
2.716100000000000136e+01 1.964500396799999749e+01 1.040210000000000008e+02 8.617379999999999995e+01
2.716532499999999928e+01 1.964506241439999812e+01 1.040210000000000008e+02 8.617390000000000327e+01
2.716965000000000074e+01 1.964509163760000021e+01 1.040210000000000008e+02 8.617409999999999570e+01
2.717397500000000221e+01 1.964515008399999729e+01 1.040210000000000008e+02 8.617419999999999902e+01
2.717830000000000013e+01 1.964517930719999939e+01 1.040210000000000008e+02 8.617430000000000234e+01
2.718262500000000159e+01 1.964523775359999647e+01 1.040210000000000008e+02 8.617430000000000234e+01
2.718694999999999951e+01 1.964526697679999856e+01 1.040210000000000008e+02 8.617440000000000566e+01
2.719127500000000097e+01 1.964532542319999919e+01 1.040210000000000008e+02 8.617449999999999477e+01
2.719560000000000244e+01 1.964535464639999773e+01 1.040210000000000008e+02 8.617459999999999809e+01
2.719992500000000035e+01 1.964541309279999837e+01 1.040210000000000008e+02 8.617470000000000141e+01
2.720425000000000182e+01 1.964544231600000046e+01 1.040210000000000008e+02 8.617480000000000473e+01
2.720857500000000329e+01 1.964550076239999754e+01 1.040210000000000008e+02 8.617489999999999384e+01
2.721290000000000120e+01 1.964552998559999963e+01 1.040210000000000008e+02 8.617499999999999716e+01
2.721722500000000267e+01 1.964558843199999671e+01 1.040210000000000008e+02 8.617510000000000048e+01
2.722155000000000058e+01 1.964561765519999881e+01 1.040210000000000008e+02 8.617520000000000380e+01
2.722587500000000205e+01 1.964567610159999944e+01 1.040210000000000008e+02 8.617529999999999291e+01
2.723020000000000351e+01 1.964570532479999798e+01 1.040210000000000008e+02 8.617529999999999291e+01
2.723452500000000143e+01 1.964573454800000007e+01 1.040210000000000008e+02 8.617549999999999955e+01
2.723885000000000289e+01 1.964579299439999716e+01 1.040210000000000008e+02 8.617549999999999955e+01
2.724317500000000436e+01 1.964582221759999925e+01 1.040210000000000008e+02 8.617560000000000286e+01
2.724749999999999872e+01 1.964588066399999988e+01 1.040210000000000008e+02 8.617570000000000618e+01
2.725182500000000019e+01 1.964590988719999842e+01 1.040220000000000056e+02 8.617390000000000327e+01
2.725614999999999810e+01 1.964593911039999696e+01 1.040220000000000056e+02 8.617400000000000659e+01
2.726047499999999957e+01 1.964599755680000115e+01 1.040220000000000056e+02 8.617440000000000566e+01
2.726480000000000103e+01 1.964602677999999614e+01 1.040220000000000056e+02 8.617459999999999809e+01
2.726912499999999895e+01 1.964608522640000032e+01 1.040210000000000008e+02 8.617480000000000473e+01
2.727345000000000041e+01 1.964611444959999886e+01 1.040210000000000008e+02 8.617480000000000473e+01
2.727777500000000188e+01 1.964614367279999740e+01 1.040210000000000008e+02 8.617499999999999716e+01
2.728209999999999980e+01 1.964620211919999804e+01 1.040210000000000008e+02 8.617510000000000048e+01
2.728642500000000126e+01 1.964623134240000013e+01 1.040210000000000008e+02 8.617520000000000380e+01
2.729074999999999918e+01 1.964628978879999721e+01 1.040210000000000008e+02 8.617520000000000380e+01
2.729507500000000064e+01 1.964631901199999930e+01 1.040210000000000008e+02 8.617539999999999623e+01
2.729940000000000211e+01 1.964637745839999639e+01 1.040210000000000008e+02 8.617539999999999623e+01
2.730372500000000002e+01 1.964640668159999848e+01 1.040210000000000008e+02 8.617549999999999955e+01
2.730805000000000149e+01 1.964646512799999911e+01 1.040210000000000008e+02 8.617560000000000286e+01
2.731237500000000296e+01 1.964649435119999765e+01 1.040210000000000008e+02 8.617570000000000618e+01
2.731670000000000087e+01 1.964655279759999829e+01 1.040210000000000008e+02 8.617579999999999529e+01
2.732102500000000234e+01 1.964658202079999683e+01 1.040210000000000008e+02 8.617589999999999861e+01
2.732535000000000025e+01 1.964661124399999892e+01 1.040210000000000008e+02 8.617600000000000193e+01
2.732967500000000172e+01 1.964666969039999955e+01 1.040210000000000008e+02 8.617610000000000525e+01
2.733400000000000318e+01 1.964669891359999809e+01 1.040210000000000008e+02 8.617610000000000525e+01
2.733832500000000110e+01 1.964675735999999873e+01 1.040210000000000008e+02 8.617629999999999768e+01
2.734265000000000256e+01 1.964678658320000082e+01 1.040210000000000008e+02 8.617629999999999768e+01
2.734697500000000403e+01 1.964684502959999790e+01 1.040210000000000008e+02 8.617640000000000100e+01
2.735130000000000194e+01 1.964687425279999999e+01 1.040210000000000008e+02 8.617650000000000432e+01
2.735562500000000341e+01 1.964690347599999853e+01 1.040210000000000008e+02 8.617659999999999343e+01
2.735994999999999777e+01 1.964696192239999917e+01 1.040220000000000056e+02 8.617489999999999384e+01
2.736427499999999924e+01 1.964699114560000126e+01 1.040220000000000056e+02 8.617489999999999384e+01
2.736860000000000070e+01 1.964702036879999980e+01 1.040220000000000056e+02 8.617529999999999291e+01
2.737292499999999862e+01 1.964707881520000043e+01 1.040220000000000056e+02 8.617549999999999955e+01
2.737725000000000009e+01 1.964710803839999897e+01 1.040210000000000008e+02 8.617570000000000618e+01
2.738157500000000155e+01 1.964713726160000107e+01 1.040210000000000008e+02 8.617579999999999529e+01
2.738589999999999947e+01 1.964719570799999815e+01 1.040210000000000008e+02 8.617589999999999861e+01
2.739022500000000093e+01 1.964722493120000024e+01 1.040210000000000008e+02 8.617600000000000193e+01
2.739454999999999885e+01 1.964728337759999732e+01 1.040210000000000008e+02 8.617610000000000525e+01
2.739887500000000031e+01 1.964731260079999942e+01 1.040210000000000008e+02 8.617619999999999436e+01
2.740320000000000178e+01 1.964737104719999650e+01 1.040210000000000008e+02 8.617629999999999768e+01
2.740752499999999969e+01 1.964740027039999859e+01 1.040210000000000008e+02 8.617640000000000100e+01
2.741185000000000116e+01 1.964742949360000068e+01 1.040210000000000008e+02 8.617640000000000100e+01
2.741617500000000263e+01 1.964748793999999776e+01 1.040210000000000008e+02 8.617650000000000432e+01
2.742050000000000054e+01 1.964751716319999986e+01 1.040210000000000008e+02 8.617659999999999343e+01
2.742482500000000201e+01 1.964757560960000049e+01 1.040210000000000008e+02 8.617669999999999675e+01
2.742914999999999992e+01 1.964760483279999903e+01 1.040210000000000008e+02 8.617680000000000007e+01
2.743347500000000139e+01 1.964766327919999966e+01 1.040210000000000008e+02 8.617690000000000339e+01
2.743780000000000285e+01 1.964769250240000176e+01 1.040210000000000008e+02 8.617700000000000671e+01
2.744212500000000077e+01 1.964772172559999674e+01 1.040210000000000008e+02 8.617709999999999582e+01
2.744645000000000223e+01 1.964778017200000093e+01 1.040210000000000008e+02 8.617709999999999582e+01
2.745077500000000370e+01 1.964780939519999947e+01 1.040210000000000008e+02 8.617719999999999914e+01
2.745510000000000161e+01 1.964786784160000011e+01 1.040210000000000008e+02 8.617730000000000246e+01
2.745942500000000308e+01 1.964789706479999865e+01 1.040210000000000008e+02 8.617740000000000578e+01
2.746375000000000099e+01 1.964792628800000074e+01 1.040210000000000008e+02 8.617749999999999488e+01
2.746807500000000246e+01 1.964798473439999782e+01 1.040220000000000056e+02 8.617570000000000618e+01
2.747240000000000393e+01 1.964801395759999991e+01 1.040220000000000056e+02 8.617579999999999529e+01
2.747672500000000184e+01 1.964804318080000201e+01 1.040220000000000056e+02 8.617619999999999436e+01
2.748104999999999976e+01 1.964810162719999909e+01 1.040210000000000008e+02 8.617629999999999768e+01
2.748537500000000122e+01 1.964813085040000118e+01 1.040210000000000008e+02 8.617650000000000432e+01
2.748969999999999914e+01 1.964816007359999617e+01 1.040210000000000008e+02 8.617659999999999343e+01
2.749402500000000060e+01 1.964821852000000035e+01 1.040210000000000008e+02 8.617680000000000007e+01
2.749834999999999852e+01 1.964824774319999889e+01 1.040210000000000008e+02 8.617680000000000007e+01
2.750267499999999998e+01 1.964830618959999953e+01 1.040210000000000008e+02 8.617690000000000339e+01
2.750700000000000145e+01 1.964833541279999807e+01 1.040210000000000008e+02 8.617700000000000671e+01
2.751132499999999936e+01 1.964836463600000016e+01 1.040210000000000008e+02 8.617709999999999582e+01
2.751565000000000083e+01 1.964842308239999724e+01 1.040210000000000008e+02 8.617719999999999914e+01
2.751997500000000230e+01 1.964845230559999933e+01 1.040210000000000008e+02 8.617730000000000246e+01
2.752430000000000021e+01 1.964851075199999642e+01 1.040210000000000008e+02 8.617730000000000246e+01
2.752862500000000168e+01 1.964853997519999851e+01 1.040210000000000008e+02 8.617740000000000578e+01
2.753294999999999959e+01 1.964856919840000060e+01 1.040210000000000008e+02 8.617749999999999488e+01
2.753727500000000106e+01 1.964862764479999768e+01 1.040210000000000008e+02 8.617759999999999820e+01
2.754160000000000252e+01 1.964865686799999978e+01 1.040210000000000008e+02 8.617770000000000152e+01
2.754592500000000044e+01 1.964868609119999832e+01 1.040210000000000008e+02 8.617780000000000484e+01
2.755025000000000190e+01 1.964874453759999895e+01 1.040210000000000008e+02 8.617780000000000484e+01
2.755457500000000337e+01 1.964877376079999749e+01 1.040210000000000008e+02 8.617789999999999395e+01
2.755890000000000128e+01 1.964883220720000168e+01 1.040210000000000008e+02 8.617799999999999727e+01
2.756322500000000275e+01 1.964886143039999666e+01 1.040210000000000008e+02 8.617810000000000059e+01
2.756755000000000067e+01 1.964889065359999876e+01 1.040210000000000008e+02 8.617820000000000391e+01
2.757187500000000213e+01 1.964894909999999584e+01 1.040210000000000008e+02 8.617829999999999302e+01
2.757620000000000360e+01 1.964897832319999793e+01 1.040210000000000008e+02 8.617650000000000432e+01
2.758052500000000151e+01 1.964900754640000002e+01 1.040220000000000056e+02 8.617659999999999343e+01
2.758485000000000298e+01 1.964903676959999856e+01 1.040210000000000008e+02 8.617700000000000671e+01
2.758917500000000089e+01 1.964909521599999920e+01 1.040210000000000008e+02 8.617709999999999582e+01
2.759350000000000236e+01 1.964912443919999774e+01 1.040210000000000008e+02 8.617730000000000246e+01
2.759782500000000383e+01 1.964915366239999983e+01 1.040210000000000008e+02 8.617740000000000578e+01
2.760214999999999819e+01 1.964921210879999691e+01 1.040210000000000008e+02 8.617749999999999488e+01
2.760647499999999965e+01 1.964924133199999901e+01 1.040210000000000008e+02 8.617759999999999820e+01
2.761080000000000112e+01 1.964929977839999609e+01 1.040210000000000008e+02 8.617770000000000152e+01
2.761512499999999903e+01 1.964932900159999818e+01 1.040210000000000008e+02 8.617780000000000484e+01
2.761945000000000050e+01 1.964935822480000027e+01 1.040210000000000008e+02 8.617789999999999395e+01
2.762377499999999841e+01 1.964941667119999735e+01 1.040210000000000008e+02 8.617799999999999727e+01
2.762809999999999988e+01 1.964944589439999945e+01 1.040210000000000008e+02 8.617810000000000059e+01
2.763242500000000135e+01 1.964947511759999799e+01 1.040210000000000008e+02 8.617820000000000391e+01
2.763674999999999926e+01 1.964953356399999862e+01 1.040210000000000008e+02 8.617820000000000391e+01
2.764107500000000073e+01 1.964956278719999716e+01 1.040210000000000008e+02 8.617829999999999302e+01
2.764540000000000219e+01 1.964962123360000135e+01 1.040210000000000008e+02 8.617839999999999634e+01
2.764972500000000011e+01 1.964965045679999633e+01 1.040210000000000008e+02 8.617849999999999966e+01
2.765405000000000157e+01 1.964967967999999843e+01 1.040210000000000008e+02 8.617860000000000298e+01
2.765837499999999949e+01 1.964973812639999906e+01 1.040210000000000008e+02 8.617870000000000630e+01
2.766270000000000095e+01 1.964976734959999760e+01 1.040210000000000008e+02 8.617870000000000630e+01
2.766702500000000242e+01 1.964979657279999969e+01 1.040210000000000008e+02 8.617879999999999541e+01
2.767135000000000034e+01 1.964985501919999678e+01 1.040210000000000008e+02 8.617889999999999873e+01
2.767567500000000180e+01 1.964988424239999887e+01 1.040210000000000008e+02 8.617900000000000205e+01
2.768000000000000327e+01 1.964991346559999741e+01 1.040210000000000008e+02 8.617910000000000537e+01
2.768432500000000118e+01 1.964997191199999804e+01 1.040210000000000008e+02 8.617749999999999488e+01
2.768865000000000265e+01 1.965000113520000014e+01 1.040210000000000008e+02 8.617759999999999820e+01
2.769297500000000056e+01 1.965003035839999868e+01 1.040210000000000008e+02 8.617789999999999395e+01
2.769730000000000203e+01 1.965005958160000077e+01 1.040210000000000008e+02 8.617810000000000059e+01
2.770162500000000350e+01 1.965011802799999785e+01 1.040210000000000008e+02 8.617829999999999302e+01
2.770595000000000141e+01 1.965014725119999994e+01 1.040210000000000008e+02 8.617839999999999634e+01
2.771027500000000288e+01 1.965017647439999848e+01 1.040210000000000008e+02 8.617849999999999966e+01
2.771460000000000434e+01 1.965023492079999912e+01 1.040210000000000008e+02 8.617860000000000298e+01
2.771892499999999870e+01 1.965026414400000121e+01 1.040210000000000008e+02 8.617870000000000630e+01
2.772325000000000017e+01 1.965029336719999975e+01 1.040210000000000008e+02 8.617870000000000630e+01
2.772757499999999808e+01 1.965035181360000038e+01 1.040210000000000008e+02 8.617889999999999873e+01
2.773189999999999955e+01 1.965038103679999892e+01 1.040210000000000008e+02 8.617889999999999873e+01
2.773622500000000102e+01 1.965041026000000102e+01 1.040210000000000008e+02 8.617900000000000205e+01
2.774054999999999893e+01 1.965046870639999810e+01 1.040210000000000008e+02 8.617910000000000537e+01
2.774487500000000040e+01 1.965049792960000019e+01 1.040210000000000008e+02 8.617919999999999447e+01
2.774920000000000186e+01 1.965052715280000228e+01 1.040210000000000008e+02 8.617919999999999447e+01
2.775352499999999978e+01 1.965058559919999936e+01 1.040210000000000008e+02 8.617940000000000111e+01
2.775785000000000124e+01 1.965061482240000146e+01 1.040210000000000008e+02 8.617940000000000111e+01
2.776217499999999916e+01 1.965064404559999645e+01 1.040210000000000008e+02 8.617950000000000443e+01
2.776650000000000063e+01 1.965070249200000063e+01 1.040210000000000008e+02 8.617959999999999354e+01
2.777082500000000209e+01 1.965073171519999917e+01 1.040210000000000008e+02 8.617969999999999686e+01
2.777515000000000001e+01 1.965076093839999771e+01 1.040210000000000008e+02 8.617969999999999686e+01
2.777947500000000147e+01 1.965081938479999835e+01 1.040210000000000008e+02 8.617980000000000018e+01
2.778380000000000294e+01 1.965084860800000044e+01 1.040210000000000008e+02 8.617990000000000350e+01
2.778812500000000085e+01 1.965087783119999898e+01 1.040210000000000008e+02 8.618000000000000682e+01
2.779245000000000232e+01 1.965093627759999961e+01 1.040210000000000008e+02 8.617839999999999634e+01
2.779677500000000023e+01 1.965096550080000171e+01 1.040210000000000008e+02 8.617849999999999966e+01
2.780110000000000170e+01 1.965099472399999669e+01 1.040210000000000008e+02 8.617889999999999873e+01
2.780542500000000317e+01 1.965102394719999879e+01 1.040210000000000008e+02 8.617900000000000205e+01
2.780975000000000108e+01 1.965105317040000088e+01 1.040210000000000008e+02 8.617919999999999447e+01
2.781407500000000255e+01 1.965111161679999796e+01 1.040210000000000008e+02 8.617929999999999779e+01
2.781840000000000401e+01 1.965114084000000005e+01 1.040199999999999960e+02 8.617940000000000111e+01
2.782272500000000193e+01 1.965117006319999859e+01 1.040199999999999960e+02 8.617950000000000443e+01
2.782705000000000339e+01 1.965122850959999923e+01 1.040199999999999960e+02 8.617959999999999354e+01
2.783137499999999775e+01 1.965125773279999777e+01 1.040199999999999960e+02 8.617969999999999686e+01
2.783569999999999922e+01 1.965128695599999986e+01 1.040199999999999960e+02 8.617980000000000018e+01
2.784002500000000069e+01 1.965134540239999694e+01 1.040199999999999960e+02 8.617990000000000350e+01
2.784434999999999860e+01 1.965137462559999904e+01 1.040199999999999960e+02 8.617990000000000350e+01
2.784867500000000007e+01 1.965140384880000113e+01 1.040199999999999960e+02 8.618000000000000682e+01
2.785300000000000153e+01 1.965146229519999821e+01 1.040199999999999960e+02 8.618009999999999593e+01
2.785732499999999945e+01 1.965149151840000030e+01 1.040199999999999960e+02 8.618019999999999925e+01
2.786165000000000092e+01 1.965152074159999884e+01 1.040199999999999960e+02 8.618030000000000257e+01
2.786597499999999883e+01 1.965157918799999948e+01 1.040199999999999960e+02 8.618040000000000589e+01
2.787030000000000030e+01 1.965160841119999802e+01 1.040199999999999960e+02 8.618040000000000589e+01
2.787462500000000176e+01 1.965163763440000011e+01 1.040199999999999960e+02 8.618049999999999500e+01
2.787894999999999968e+01 1.965166685759999865e+01 1.040199999999999960e+02 8.618059999999999832e+01
2.788327500000000114e+01 1.965172530399999928e+01 1.040199999999999960e+02 8.618070000000000164e+01
2.788760000000000261e+01 1.965175452720000138e+01 1.040199999999999960e+02 8.618070000000000164e+01
2.789192500000000052e+01 1.965178375039999636e+01 1.040199999999999960e+02 8.618080000000000496e+01
2.789625000000000199e+01 1.965184219680000055e+01 1.040199999999999960e+02 8.618089999999999407e+01
2.790057499999999990e+01 1.965187141999999909e+01 1.040199999999999960e+02 8.617940000000000111e+01
2.790490000000000137e+01 1.965190064319999763e+01 1.040210000000000008e+02 8.617940000000000111e+01
2.790922500000000284e+01 1.965192986639999972e+01 1.040199999999999960e+02 8.617980000000000018e+01
2.791355000000000075e+01 1.965198831280000036e+01 1.040199999999999960e+02 8.617990000000000350e+01
2.791787500000000222e+01 1.965201753599999890e+01 1.040199999999999960e+02 8.618009999999999593e+01
2.792220000000000368e+01 1.965204675919999744e+01 1.040199999999999960e+02 8.618019999999999925e+01
2.792652500000000160e+01 1.965207598239999953e+01 1.040199999999999960e+02 8.618030000000000257e+01
2.793085000000000306e+01 1.965213442879999661e+01 1.040199999999999960e+02 8.618040000000000589e+01
2.793517500000000098e+01 1.965216365199999871e+01 1.040199999999999960e+02 8.618049999999999500e+01
2.793950000000000244e+01 1.965219287520000080e+01 1.040199999999999960e+02 8.618049999999999500e+01
2.794382500000000391e+01 1.965225132159999788e+01 1.040199999999999960e+02 8.618070000000000164e+01
2.794814999999999827e+01 1.965228054479999997e+01 1.040199999999999960e+02 8.618070000000000164e+01
2.795247499999999974e+01 1.965230976799999851e+01 1.040199999999999960e+02 8.618080000000000496e+01
2.795680000000000121e+01 1.965236821439999915e+01 1.040199999999999960e+02 8.618089999999999407e+01
2.796112499999999912e+01 1.965239743759999769e+01 1.040199999999999960e+02 8.618099999999999739e+01
2.796545000000000059e+01 1.965242666079999978e+01 1.040199999999999960e+02 8.618099999999999739e+01
2.796977499999999850e+01 1.965245588399999832e+01 1.040199999999999960e+02 8.618110000000000070e+01
2.797409999999999997e+01 1.965251433039999895e+01 1.040199999999999960e+02 8.618120000000000402e+01
2.797842500000000143e+01 1.965254355360000105e+01 1.040199999999999960e+02 8.618129999999999313e+01
2.798274999999999935e+01 1.965257277679999603e+01 1.040199999999999960e+02 8.618129999999999313e+01
2.798707500000000081e+01 1.965260199999999813e+01 1.040199999999999960e+02 8.618139999999999645e+01
2.799140000000000228e+01 1.965266044639999876e+01 1.040199999999999960e+02 8.618149999999999977e+01
2.799572500000000019e+01 1.965268966959999730e+01 1.040199999999999960e+02 8.618160000000000309e+01
2.800005000000000166e+01 1.965271889279999940e+01 1.040199999999999960e+02 8.618170000000000641e+01
2.800437499999999957e+01 1.965277733920000003e+01 1.040199999999999960e+02 8.618179999999999552e+01
2.800870000000000104e+01 1.965280656239999857e+01 1.040199999999999960e+02 8.618030000000000257e+01
2.801302500000000251e+01 1.965283578559999711e+01 1.040199999999999960e+02 8.618040000000000589e+01
2.801735000000000042e+01 1.965286500879999920e+01 1.040199999999999960e+02 8.618070000000000164e+01
2.802167500000000189e+01 1.965289423200000130e+01 1.040199999999999960e+02 8.618089999999999407e+01
2.802600000000000335e+01 1.965295267839999838e+01 1.040199999999999960e+02 8.618110000000000070e+01
2.803032500000000127e+01 1.965298190160000047e+01 1.040199999999999960e+02 8.618120000000000402e+01
2.803465000000000273e+01 1.965301112479999901e+01 1.040199999999999960e+02 8.618129999999999313e+01
2.803897500000000065e+01 1.965304034799999755e+01 1.040199999999999960e+02 8.618139999999999645e+01
2.804330000000000211e+01 1.965309879439999818e+01 1.040199999999999960e+02 8.618149999999999977e+01
2.804762500000000358e+01 1.965312801759999672e+01 1.040199999999999960e+02 8.618149999999999977e+01
2.805195000000000149e+01 1.965315724079999882e+01 1.040199999999999960e+02 8.618160000000000309e+01
2.805627500000000296e+01 1.965321568719999945e+01 1.040199999999999960e+02 8.618170000000000641e+01
2.806060000000000443e+01 1.965324491039999799e+01 1.040199999999999960e+02 8.618179999999999552e+01
2.806492500000000234e+01 1.965327413360000008e+01 1.040199999999999960e+02 8.618189999999999884e+01
2.806925000000000381e+01 1.965330335679999862e+01 1.040199999999999960e+02 8.618189999999999884e+01
2.807357499999999817e+01 1.965336180319999926e+01 1.040199999999999960e+02 8.618200000000000216e+01
2.807789999999999964e+01 1.965339102639999780e+01 1.040199999999999960e+02 8.618210000000000548e+01
2.808222500000000110e+01 1.965342024959999989e+01 1.040199999999999960e+02 8.618219999999999459e+01
2.808654999999999902e+01 1.965344947280000198e+01 1.040199999999999960e+02 8.618219999999999459e+01
2.809087500000000048e+01 1.965350791919999907e+01 1.040199999999999960e+02 8.618229999999999791e+01
2.809520000000000195e+01 1.965353714240000116e+01 1.040199999999999960e+02 8.618240000000000123e+01
2.809952499999999986e+01 1.965356636559999970e+01 1.040199999999999960e+02 8.618250000000000455e+01
2.810385000000000133e+01 1.965362481200000033e+01 1.040199999999999960e+02 8.618250000000000455e+01
2.810817499999999924e+01 1.965365403519999887e+01 1.040199999999999960e+02 8.618259999999999366e+01
2.811250000000000071e+01 1.965368325840000097e+01 1.040199999999999960e+02 8.618269999999999698e+01
2.811682500000000218e+01 1.965371248159999951e+01 1.040190000000000055e+02 8.618129999999999313e+01
2.812115000000000009e+01 1.965374170479999805e+01 1.040199999999999960e+02 8.618139999999999645e+01
2.812547500000000156e+01 1.965380015120000223e+01 1.040199999999999960e+02 8.618170000000000641e+01
2.812979999999999947e+01 1.965382937439999722e+01 1.040199999999999960e+02 8.618179999999999552e+01
2.813412500000000094e+01 1.965385859759999931e+01 1.040190000000000055e+02 8.618210000000000548e+01
2.813845000000000240e+01 1.965388782080000141e+01 1.040190000000000055e+02 8.618210000000000548e+01
2.814277500000000032e+01 1.965391704399999639e+01 1.040190000000000055e+02 8.618229999999999791e+01
2.814710000000000178e+01 1.965397549040000058e+01 1.040190000000000055e+02 8.618229999999999791e+01
2.815142500000000325e+01 1.965400471359999912e+01 1.040190000000000055e+02 8.618240000000000123e+01
2.815575000000000117e+01 1.965403393679999766e+01 1.040190000000000055e+02 8.618250000000000455e+01
2.816007500000000263e+01 1.965409238319999830e+01 1.040190000000000055e+02 8.618259999999999366e+01
2.816440000000000055e+01 1.965412160640000039e+01 1.040190000000000055e+02 8.618259999999999366e+01
2.816872500000000201e+01 1.965415082959999893e+01 1.040190000000000055e+02 8.618269999999999698e+01
2.817305000000000348e+01 1.965418005279999747e+01 1.040190000000000055e+02 8.618280000000000030e+01
2.817737500000000139e+01 1.965423849920000166e+01 1.040190000000000055e+02 8.618290000000000362e+01
2.818170000000000286e+01 1.965426772239999664e+01 1.040190000000000055e+02 8.618290000000000362e+01
2.818602500000000433e+01 1.965429694559999874e+01 1.040190000000000055e+02 8.618300000000000693e+01
2.819034999999999869e+01 1.965432616880000083e+01 1.040190000000000055e+02 8.618309999999999604e+01
2.819467500000000015e+01 1.965438461519999791e+01 1.040190000000000055e+02 8.618319999999999936e+01
2.819899999999999807e+01 1.965441383840000000e+01 1.040190000000000055e+02 8.618319999999999936e+01
2.820332499999999953e+01 1.965444306159999854e+01 1.040190000000000055e+02 8.618330000000000268e+01
2.820765000000000100e+01 1.965447228480000064e+01 1.040190000000000055e+02 8.618340000000000600e+01
2.821197499999999891e+01 1.965450150799999918e+01 1.040190000000000055e+02 8.618349999999999511e+01
2.821630000000000038e+01 1.965455995439999981e+01 1.040190000000000055e+02 8.618349999999999511e+01
2.822062500000000185e+01 1.965458917760000190e+01 1.040190000000000055e+02 8.618359999999999843e+01
2.822494999999999976e+01 1.965461840079999689e+01 1.040190000000000055e+02 8.618229999999999791e+01
2.822927500000000123e+01 1.965464762399999898e+01 1.040190000000000055e+02 8.618229999999999791e+01
2.823359999999999914e+01 1.965467684720000108e+01 1.040190000000000055e+02 8.618269999999999698e+01
2.823792500000000061e+01 1.965473529359999816e+01 1.040190000000000055e+02 8.618280000000000030e+01
2.824225000000000207e+01 1.965476451680000025e+01 1.040190000000000055e+02 8.618300000000000693e+01
2.824657499999999999e+01 1.965479373999999879e+01 1.040190000000000055e+02 8.618309999999999604e+01
2.825090000000000146e+01 1.965482296319999733e+01 1.040190000000000055e+02 8.618319999999999936e+01
2.825522500000000292e+01 1.965485218639999943e+01 1.040190000000000055e+02 8.618330000000000268e+01
2.825955000000000084e+01 1.965491063280000006e+01 1.040190000000000055e+02 8.618340000000000600e+01
2.826387500000000230e+01 1.965493985599999860e+01 1.040190000000000055e+02 8.618349999999999511e+01
2.826820000000000022e+01 1.965496907919999714e+01 1.040190000000000055e+02 8.618349999999999511e+01
2.827252500000000168e+01 1.965499830239999923e+01 1.040190000000000055e+02 8.618359999999999843e+01
2.827685000000000315e+01 1.965505674879999631e+01 1.040190000000000055e+02 8.618370000000000175e+01
2.828117500000000106e+01 1.965508597199999841e+01 1.040190000000000055e+02 8.618370000000000175e+01
2.828550000000000253e+01 1.965511519520000050e+01 1.040190000000000055e+02 8.618380000000000507e+01
2.828982500000000400e+01 1.965514441839999904e+01 1.040190000000000055e+02 8.618389999999999418e+01
2.829415000000000191e+01 1.965520286479999967e+01 1.040190000000000055e+02 8.618389999999999418e+01
2.829847500000000338e+01 1.965523208799999821e+01 1.040190000000000055e+02 8.618399999999999750e+01
2.830279999999999774e+01 1.965526131120000031e+01 1.040190000000000055e+02 8.618410000000000082e+01
2.830712499999999920e+01 1.965529053439999885e+01 1.040190000000000055e+02 8.618420000000000414e+01
2.831145000000000067e+01 1.965534898079999948e+01 1.040190000000000055e+02 8.618420000000000414e+01
2.831577499999999858e+01 1.965537820400000157e+01 1.040190000000000055e+02 8.618429999999999325e+01
2.832010000000000005e+01 1.965540742719999656e+01 1.040190000000000055e+02 8.618439999999999657e+01
2.832442500000000152e+01 1.965543665039999865e+01 1.040190000000000055e+02 8.618439999999999657e+01
2.832874999999999943e+01 1.965546587360000075e+01 1.040190000000000055e+02 8.618449999999999989e+01
2.833307500000000090e+01 1.965552431999999783e+01 1.040190000000000055e+02 8.618309999999999604e+01
2.833739999999999881e+01 1.965555354319999992e+01 1.040190000000000055e+02 8.618319999999999936e+01
2.834172500000000028e+01 1.965558276639999846e+01 1.040190000000000055e+02 8.618349999999999511e+01
2.834605000000000175e+01 1.965561198959999700e+01 1.040190000000000055e+02 8.618370000000000175e+01
2.835037499999999966e+01 1.965564121279999910e+01 1.040180000000000007e+02 8.618389999999999418e+01
2.835470000000000113e+01 1.965567043599999764e+01 1.040180000000000007e+02 8.618389999999999418e+01
2.835902500000000259e+01 1.965572888239999827e+01 1.040180000000000007e+02 8.618410000000000082e+01
2.836335000000000051e+01 1.965575810559999681e+01 1.040180000000000007e+02 8.618410000000000082e+01
2.836767500000000197e+01 1.965578732879999890e+01 1.040180000000000007e+02 8.618420000000000414e+01
2.837199999999999989e+01 1.965581655200000100e+01 1.040180000000000007e+02 8.618429999999999325e+01
2.837632500000000135e+01 1.965587499839999808e+01 1.040180000000000007e+02 8.618439999999999657e+01
2.838065000000000282e+01 1.965590422160000017e+01 1.040180000000000007e+02 8.618439999999999657e+01
2.838497500000000073e+01 1.965593344479999871e+01 1.040180000000000007e+02 8.618449999999999989e+01
2.838930000000000220e+01 1.965596266799999725e+01 1.040180000000000007e+02 8.618449999999999989e+01
2.839362500000000367e+01 1.965599189119999934e+01 1.040180000000000007e+02 8.618460000000000321e+01
2.839795000000000158e+01 1.965605033759999998e+01 1.040180000000000007e+02 8.618470000000000653e+01
2.840227500000000305e+01 1.965607956079999852e+01 1.040180000000000007e+02 8.618479999999999563e+01
2.840660000000000096e+01 1.965610878400000061e+01 1.040180000000000007e+02 8.618479999999999563e+01
2.841092500000000243e+01 1.965613800719999915e+01 1.040180000000000007e+02 8.618489999999999895e+01
2.841525000000000389e+01 1.965616723040000124e+01 1.040180000000000007e+02 8.618500000000000227e+01
2.841957499999999825e+01 1.965622567679999833e+01 1.040180000000000007e+02 8.618500000000000227e+01
2.842389999999999972e+01 1.965625490000000042e+01 1.040180000000000007e+02 8.618510000000000559e+01
2.842822500000000119e+01 1.965628412319999896e+01 1.040180000000000007e+02 8.618519999999999470e+01
2.843254999999999910e+01 1.965631334639999750e+01 1.040180000000000007e+02 8.618519999999999470e+01
2.843687500000000057e+01 1.965634256959999959e+01 1.040180000000000007e+02 8.618529999999999802e+01
2.844119999999999848e+01 1.965640101599999667e+01 1.040180000000000007e+02 8.618389999999999418e+01
2.844552499999999995e+01 1.965643023919999877e+01 1.040180000000000007e+02 8.618389999999999418e+01
2.844985000000000142e+01 1.965645946240000086e+01 1.040180000000000007e+02 8.618420000000000414e+01
2.845417499999999933e+01 1.965648868559999940e+01 1.040180000000000007e+02 8.618439999999999657e+01
2.845850000000000080e+01 1.965651790879999794e+01 1.040180000000000007e+02 8.618460000000000321e+01
2.846282500000000226e+01 1.965654713200000003e+01 1.040180000000000007e+02 8.618470000000000653e+01
2.846715000000000018e+01 1.965657635519999857e+01 1.040180000000000007e+02 8.618479999999999563e+01
2.847147500000000164e+01 1.965663480159999921e+01 1.040180000000000007e+02 8.618489999999999895e+01
2.847579999999999956e+01 1.965666402479999775e+01 1.040180000000000007e+02 8.618489999999999895e+01
2.848012500000000102e+01 1.965669324799999984e+01 1.040180000000000007e+02 8.618500000000000227e+01
2.848445000000000249e+01 1.965672247120000193e+01 1.040180000000000007e+02 8.618510000000000559e+01
2.848877500000000040e+01 1.965675169439999692e+01 1.040180000000000007e+02 8.618510000000000559e+01
2.849310000000000187e+01 1.965681014080000111e+01 1.040180000000000007e+02 8.618519999999999470e+01
2.849742500000000334e+01 1.965683936399999965e+01 1.040180000000000007e+02 8.618529999999999802e+01
2.850175000000000125e+01 1.965686858719999819e+01 1.040180000000000007e+02 8.618529999999999802e+01
2.850607500000000272e+01 1.965689781040000028e+01 1.040180000000000007e+02 8.618540000000000134e+01
2.851040000000000063e+01 1.965692703359999882e+01 1.040180000000000007e+02 8.618550000000000466e+01
2.851472500000000210e+01 1.965695625680000092e+01 1.040180000000000007e+02 8.618550000000000466e+01
2.851905000000000356e+01 1.965701470319999800e+01 1.040180000000000007e+02 8.618559999999999377e+01
2.852337500000000148e+01 1.965704392640000009e+01 1.040180000000000007e+02 8.618569999999999709e+01
2.852770000000000294e+01 1.965707314959999863e+01 1.040180000000000007e+02 8.618569999999999709e+01
2.853202500000000441e+01 1.965710237279999717e+01 1.040180000000000007e+02 8.618580000000000041e+01
2.853635000000000232e+01 1.965713159599999926e+01 1.040180000000000007e+02 8.618590000000000373e+01
2.854067500000000379e+01 1.965716081920000136e+01 1.040180000000000007e+02 8.618600000000000705e+01
2.854499999999999815e+01 1.965721926559999844e+01 1.040180000000000007e+02 8.618600000000000705e+01
2.854932499999999962e+01 1.965724848880000053e+01 1.040180000000000007e+02 8.618470000000000653e+01
2.855365000000000109e+01 1.965727771199999907e+01 1.040180000000000007e+02 8.618479999999999563e+01
2.855797499999999900e+01 1.965730693519999761e+01 1.040180000000000007e+02 8.618510000000000559e+01
2.856230000000000047e+01 1.965733615839999970e+01 1.040180000000000007e+02 8.618519999999999470e+01
2.856662500000000193e+01 1.965736538159999824e+01 1.040180000000000007e+02 8.618540000000000134e+01
2.857094999999999985e+01 1.965739460480000034e+01 1.040169999999999959e+02 8.618550000000000466e+01
2.857527500000000131e+01 1.965742382799999888e+01 1.040169999999999959e+02 8.618559999999999377e+01
2.857959999999999923e+01 1.965748227439999951e+01 1.040169999999999959e+02 8.618569999999999709e+01
2.858392500000000069e+01 1.965751149760000160e+01 1.040169999999999959e+02 8.618580000000000041e+01
2.858825000000000216e+01 1.965754072079999659e+01 1.040169999999999959e+02 8.618580000000000041e+01
2.859257500000000007e+01 1.965756994399999869e+01 1.040169999999999959e+02 8.618590000000000373e+01
2.859690000000000154e+01 1.965759916720000078e+01 1.040169999999999959e+02 8.618600000000000705e+01
2.860122500000000301e+01 1.965765761359999786e+01 1.040169999999999959e+02 8.618609999999999616e+01
2.860555000000000092e+01 1.965768683679999995e+01 1.040169999999999959e+02 8.618609999999999616e+01
2.860987500000000239e+01 1.965771605999999849e+01 1.040169999999999959e+02 8.618619999999999948e+01
2.861420000000000030e+01 1.965774528320000059e+01 1.040169999999999959e+02 8.618619999999999948e+01
2.861852500000000177e+01 1.965777450639999913e+01 1.040169999999999959e+02 8.618630000000000280e+01
2.862285000000000323e+01 1.965780372959999767e+01 1.040169999999999959e+02 8.618640000000000612e+01
2.862717500000000115e+01 1.965783295279999976e+01 1.040169999999999959e+02 8.618649999999999523e+01
2.863150000000000261e+01 1.965789139919999684e+01 1.040169999999999959e+02 8.618649999999999523e+01
2.863582500000000408e+01 1.965792062239999893e+01 1.040169999999999959e+02 8.618659999999999854e+01
2.864015000000000200e+01 1.965794984560000103e+01 1.040169999999999959e+02 8.618659999999999854e+01
2.864447500000000346e+01 1.965797906879999601e+01 1.040169999999999959e+02 8.618670000000000186e+01
2.864880000000000138e+01 1.965800829199999811e+01 1.040169999999999959e+02 8.618680000000000518e+01
2.865312500000000284e+01 1.965803751520000020e+01 1.040169999999999959e+02 8.618689999999999429e+01
2.865745000000000431e+01 1.965809596159999728e+01 1.040169999999999959e+02 8.618619999999999948e+01
2.866177499999999867e+01 1.965812518479999937e+01 1.040169999999999959e+02 8.618619999999999948e+01
2.866610000000000014e+01 1.965815440799999791e+01 1.040169999999999959e+02 8.618649999999999523e+01
2.867042499999999805e+01 1.965818363120000001e+01 1.040169999999999959e+02 8.618659999999999854e+01
2.867474999999999952e+01 1.965821285439999855e+01 1.040169999999999959e+02 8.618670000000000186e+01
2.867907500000000098e+01 1.965824207759999709e+01 1.040169999999999959e+02 8.618680000000000518e+01
2.868339999999999890e+01 1.965827130079999918e+01 1.040169999999999959e+02 8.618689999999999429e+01
2.868772500000000036e+01 1.965830052400000127e+01 1.040169999999999959e+02 8.618699999999999761e+01
2.869205000000000183e+01 1.965832974719999626e+01 1.040169999999999959e+02 8.618710000000000093e+01
2.869637499999999974e+01 1.965838819360000045e+01 1.040169999999999959e+02 8.618720000000000425e+01
2.870070000000000121e+01 1.965841741679999899e+01 1.040169999999999959e+02 8.618720000000000425e+01
2.870502499999999912e+01 1.965844663999999753e+01 1.040169999999999959e+02 8.618729999999999336e+01
2.870935000000000059e+01 1.965847586319999962e+01 1.040169999999999959e+02 8.618729999999999336e+01
2.871367500000000206e+01 1.965850508639999816e+01 1.040169999999999959e+02 8.618739999999999668e+01
2.871799999999999997e+01 1.965853430960000026e+01 1.040169999999999959e+02 8.618750000000000000e+01
2.872232500000000144e+01 1.965856353279999880e+01 1.040169999999999959e+02 8.618760000000000332e+01
2.872665000000000290e+01 1.965862197919999943e+01 1.040169999999999959e+02 8.618760000000000332e+01
2.873097500000000082e+01 1.965865120240000152e+01 1.040169999999999959e+02 8.618770000000000664e+01
2.873530000000000229e+01 1.965868042559999651e+01 1.040169999999999959e+02 8.618770000000000664e+01
2.873962500000000020e+01 1.965870964879999860e+01 1.040169999999999959e+02 8.618779999999999575e+01
2.874395000000000167e+01 1.965873887200000070e+01 1.040169999999999959e+02 8.618789999999999907e+01
2.874827500000000313e+01 1.965876809519999924e+01 1.040169999999999959e+02 8.618800000000000239e+01
2.875260000000000105e+01 1.965879731839999778e+01 1.040169999999999959e+02 8.618800000000000239e+01
2.875692500000000251e+01 1.965882654159999987e+01 1.040169999999999959e+02 8.618810000000000571e+01
2.876125000000000398e+01 1.965888498799999695e+01 1.040169999999999959e+02 8.618819999999999482e+01
2.876557500000000189e+01 1.965891421119999904e+01 1.040169999999999959e+02 8.618519999999999470e+01
2.876990000000000336e+01 1.965894343439999759e+01 1.040169999999999959e+02 8.618529999999999802e+01
2.877422499999999772e+01 1.965897265759999968e+01 1.040169999999999959e+02 8.618559999999999377e+01
2.877854999999999919e+01 1.965900188079999822e+01 1.040169999999999959e+02 8.618569999999999709e+01
2.878287500000000065e+01 1.965903110400000031e+01 1.040169999999999959e+02 8.618590000000000373e+01
2.878719999999999857e+01 1.965906032719999885e+01 1.040169999999999959e+02 8.618600000000000705e+01
2.879152500000000003e+01 1.965908955040000095e+01 1.040160000000000053e+02 8.618609999999999616e+01
2.879585000000000150e+01 1.965911877359999949e+01 1.040160000000000053e+02 8.618619999999999948e+01
2.880017499999999941e+01 1.965914799679999803e+01 1.040160000000000053e+02 8.618630000000000280e+01
2.880450000000000088e+01 1.965920644319999866e+01 1.040160000000000053e+02 8.618630000000000280e+01
2.880882499999999879e+01 1.965923566639999720e+01 1.040160000000000053e+02 8.618640000000000612e+01
2.881315000000000026e+01 1.965926488959999929e+01 1.040160000000000053e+02 8.618640000000000612e+01
2.881747500000000173e+01 1.965929411280000139e+01 1.040160000000000053e+02 8.618649999999999523e+01
2.882179999999999964e+01 1.965932333599999993e+01 1.040160000000000053e+02 8.618659999999999854e+01
2.882612500000000111e+01 1.965935255919999847e+01 1.040160000000000053e+02 8.618670000000000186e+01
2.883045000000000258e+01 1.965938178240000056e+01 1.040160000000000053e+02 8.618670000000000186e+01
2.883477500000000049e+01 1.965941100559999910e+01 1.040160000000000053e+02 8.618680000000000518e+01
2.883910000000000196e+01 1.965946945199999973e+01 1.040160000000000053e+02 8.618680000000000518e+01
2.884342499999999987e+01 1.965949867519999827e+01 1.040160000000000053e+02 8.618689999999999429e+01
2.884775000000000134e+01 1.965952789840000037e+01 1.040160000000000053e+02 8.618699999999999761e+01
2.885207500000000280e+01 1.965955712159999891e+01 1.040160000000000053e+02 8.618710000000000093e+01
2.885640000000000072e+01 1.965958634479999745e+01 1.040160000000000053e+02 8.618710000000000093e+01
2.886072500000000218e+01 1.965961556799999954e+01 1.040160000000000053e+02 8.618720000000000425e+01
2.886505000000000365e+01 1.965964479120000163e+01 1.040169999999999959e+02 8.618720000000000425e+01
2.886937500000000156e+01 1.965967401439999662e+01 1.040160000000000053e+02 8.618729999999999336e+01
2.887370000000000303e+01 1.965970323759999872e+01 1.040160000000000053e+02 8.618840000000000146e+01
2.887802500000000094e+01 1.965973246080000081e+01 1.040160000000000053e+02 8.618850000000000477e+01
2.888235000000000241e+01 1.965976168399999935e+01 1.040160000000000053e+02 8.618869999999999720e+01
2.888667500000000388e+01 1.965979090719999789e+01 1.040160000000000053e+02 8.618890000000000384e+01
2.889099999999999824e+01 1.965982013039999998e+01 1.040160000000000053e+02 8.618899999999999295e+01
2.889532499999999970e+01 1.965987857680000062e+01 1.040160000000000053e+02 8.618909999999999627e+01
2.889965000000000117e+01 1.965990779999999916e+01 1.040160000000000053e+02 8.618919999999999959e+01
2.890397499999999908e+01 1.965993702319999770e+01 1.040160000000000053e+02 8.618930000000000291e+01
2.890830000000000055e+01 1.965996624639999979e+01 1.040160000000000053e+02 8.618940000000000623e+01
2.891262499999999847e+01 1.965999546960000188e+01 1.040160000000000053e+02 8.618940000000000623e+01
2.891694999999999993e+01 1.966002469279999687e+01 1.040160000000000053e+02 8.618949999999999534e+01
2.892127500000000140e+01 1.966005391599999896e+01 1.040160000000000053e+02 8.618959999999999866e+01
2.892559999999999931e+01 1.966008313920000106e+01 1.040160000000000053e+02 8.618959999999999866e+01
2.892992500000000078e+01 1.966011236239999960e+01 1.040160000000000053e+02 8.618970000000000198e+01
2.893425000000000225e+01 1.966017080880000023e+01 1.040160000000000053e+02 8.618970000000000198e+01
2.893857500000000016e+01 1.966020003199999877e+01 1.040160000000000053e+02 8.618980000000000530e+01
2.894290000000000163e+01 1.966022925520000086e+01 1.040160000000000053e+02 8.618989999999999441e+01
2.894722499999999954e+01 1.966025847839999940e+01 1.040160000000000053e+02 8.618989999999999441e+01
2.895155000000000101e+01 1.966028770159999794e+01 1.040160000000000053e+02 8.618999999999999773e+01
2.895587500000000247e+01 1.966031692480000004e+01 1.040160000000000053e+02 8.619010000000000105e+01
2.896020000000000039e+01 1.966034614799999858e+01 1.040160000000000053e+02 8.619010000000000105e+01
2.896452500000000185e+01 1.966037537119999712e+01 1.040160000000000053e+02 8.619020000000000437e+01
2.896885000000000332e+01 1.966040459439999921e+01 1.040160000000000053e+02 8.619029999999999347e+01
2.897317500000000123e+01 1.966043381760000130e+01 1.040160000000000053e+02 8.619029999999999347e+01
2.897750000000000270e+01 1.966046304079999629e+01 1.040160000000000053e+02 8.619039999999999679e+01
2.898182500000000061e+01 1.966052148720000048e+01 1.040160000000000053e+02 8.618890000000000384e+01
2.898615000000000208e+01 1.966052148720000048e+01 1.040160000000000053e+02 8.618890000000000384e+01
2.899047500000000355e+01 1.966055071039999902e+01 1.040160000000000053e+02 8.618930000000000291e+01
2.899480000000000146e+01 1.966060915679999965e+01 1.040160000000000053e+02 8.618940000000000623e+01
2.899912500000000293e+01 1.966063837999999819e+01 1.040160000000000053e+02 8.618949999999999534e+01
2.900345000000000439e+01 1.966066760320000029e+01 1.040150000000000006e+02 8.618959999999999866e+01
2.900777500000000231e+01 1.966069682639999883e+01 1.040150000000000006e+02 8.618970000000000198e+01
2.901210000000000022e+01 1.966072604959999737e+01 1.040150000000000006e+02 8.618980000000000530e+01
2.901642499999999814e+01 1.966075527279999946e+01 1.040150000000000006e+02 8.618989999999999441e+01
2.902074999999999960e+01 1.966078449600000155e+01 1.040150000000000006e+02 8.618989999999999441e+01
2.902507500000000107e+01 1.966081371919999654e+01 1.040150000000000006e+02 8.618999999999999773e+01
2.902939999999999898e+01 1.966084294239999863e+01 1.040150000000000006e+02 8.618999999999999773e+01
2.903372500000000045e+01 1.966087216560000073e+01 1.040150000000000006e+02 8.619010000000000105e+01
2.903805000000000192e+01 1.966090138879999927e+01 1.040150000000000006e+02 8.619020000000000437e+01
2.904237499999999983e+01 1.966093061199999781e+01 1.040150000000000006e+02 8.619020000000000437e+01
2.904670000000000130e+01 1.966098905839999844e+01 1.040150000000000006e+02 8.619029999999999347e+01
2.905102499999999921e+01 1.966101828160000053e+01 1.040150000000000006e+02 8.619039999999999679e+01
2.905535000000000068e+01 1.966104750479999907e+01 1.040150000000000006e+02 8.619039999999999679e+01
2.905967500000000214e+01 1.966107672799999762e+01 1.040150000000000006e+02 8.619050000000000011e+01
2.906400000000000006e+01 1.966110595119999971e+01 1.040150000000000006e+02 8.619050000000000011e+01
2.906832500000000152e+01 1.966113517439999825e+01 1.040150000000000006e+02 8.619060000000000343e+01
2.907265000000000299e+01 1.966116439759999679e+01 1.040150000000000006e+02 8.619070000000000675e+01
2.907697500000000090e+01 1.966119362079999888e+01 1.040150000000000006e+02 8.619079999999999586e+01
2.908130000000000237e+01 1.966122284400000098e+01 1.040150000000000006e+02 8.619079999999999586e+01
2.908562500000000028e+01 1.966125206719999596e+01 1.040150000000000006e+02 8.619089999999999918e+01
2.908995000000000175e+01 1.966128129039999806e+01 1.040150000000000006e+02 8.618980000000000530e+01
2.909427500000000322e+01 1.966131051360000015e+01 1.040150000000000006e+02 8.618989999999999441e+01
2.909860000000000113e+01 1.966133973679999869e+01 1.040150000000000006e+02 8.619020000000000437e+01
2.910292500000000260e+01 1.966136895999999723e+01 1.040150000000000006e+02 8.619029999999999347e+01
2.910725000000000406e+01 1.966139818319999932e+01 1.040150000000000006e+02 8.619039999999999679e+01
2.911157500000000198e+01 1.966142740639999786e+01 1.040150000000000006e+02 8.619050000000000011e+01
2.911590000000000344e+01 1.966145662959999996e+01 1.040150000000000006e+02 8.619060000000000343e+01
2.912022500000000136e+01 1.966148585279999850e+01 1.040150000000000006e+02 8.619070000000000675e+01
2.912455000000000283e+01 1.966151507599999704e+01 1.040150000000000006e+02 8.619079999999999586e+01
2.912887500000000429e+01 1.966157352240000122e+01 1.040150000000000006e+02 8.619089999999999918e+01
2.913319999999999865e+01 1.966160274559999621e+01 1.040150000000000006e+02 8.619089999999999918e+01
2.913752500000000012e+01 1.966163196879999830e+01 1.040150000000000006e+02 8.619100000000000250e+01
2.914185000000000159e+01 1.966166119200000040e+01 1.040150000000000006e+02 8.619100000000000250e+01
2.914617499999999950e+01 1.966169041519999894e+01 1.040150000000000006e+02 8.619110000000000582e+01
2.915050000000000097e+01 1.966171963839999748e+01 1.040150000000000006e+02 8.619119999999999493e+01
2.915482499999999888e+01 1.966174886159999957e+01 1.040150000000000006e+02 8.619119999999999493e+01
2.915915000000000035e+01 1.966177808479999811e+01 1.040150000000000006e+02 8.619129999999999825e+01
2.916347500000000181e+01 1.966180730800000021e+01 1.040150000000000006e+02 8.619140000000000157e+01
2.916779999999999973e+01 1.966183653119999875e+01 1.040150000000000006e+02 8.619140000000000157e+01
2.917212500000000119e+01 1.966186575439999729e+01 1.040150000000000006e+02 8.619150000000000489e+01
2.917645000000000266e+01 1.966189497759999938e+01 1.040150000000000006e+02 8.619150000000000489e+01
2.918077500000000057e+01 1.966192420079999792e+01 1.040150000000000006e+02 8.619159999999999400e+01
2.918510000000000204e+01 1.966195342399999646e+01 1.040150000000000006e+02 8.619169999999999732e+01
2.918942499999999995e+01 1.966198264719999855e+01 1.040150000000000006e+02 8.619169999999999732e+01
2.919375000000000142e+01 1.966201187040000065e+01 1.040150000000000006e+02 8.619180000000000064e+01
2.919807500000000289e+01 1.966207031679999773e+01 1.040139999999999958e+02 8.619079999999999586e+01
2.920240000000000080e+01 1.966207031679999773e+01 1.040150000000000006e+02 8.619079999999999586e+01
2.920672500000000227e+01 1.966209953999999982e+01 1.040150000000000006e+02 8.619110000000000582e+01
2.921105000000000018e+01 1.966212876319999836e+01 1.040139999999999958e+02 8.619119999999999493e+01
2.921537500000000165e+01 1.966215798639999690e+01 1.040139999999999958e+02 8.619140000000000157e+01
2.921970000000000312e+01 1.966218720959999899e+01 1.040139999999999958e+02 8.619150000000000489e+01
2.922402500000000103e+01 1.966221643279999753e+01 1.040139999999999958e+02 8.619159999999999400e+01
2.922835000000000250e+01 1.966227487919999817e+01 1.040139999999999958e+02 8.619159999999999400e+01
2.923267500000000396e+01 1.966230410240000026e+01 1.040139999999999958e+02 8.619169999999999732e+01
2.923700000000000188e+01 1.966233332559999880e+01 1.040139999999999958e+02 8.619180000000000064e+01
2.924132500000000334e+01 1.966236254880000089e+01 1.040139999999999958e+02 8.619190000000000396e+01
2.924564999999999770e+01 1.966239177199999943e+01 1.040139999999999958e+02 8.619190000000000396e+01
2.924997499999999917e+01 1.966242099519999798e+01 1.040139999999999958e+02 8.619199999999999307e+01
2.925430000000000064e+01 1.966245021840000007e+01 1.040139999999999958e+02 8.619199999999999307e+01
2.925862499999999855e+01 1.966247944159999861e+01 1.040139999999999958e+02 8.619209999999999638e+01
2.926295000000000002e+01 1.966250866479999715e+01 1.040139999999999958e+02 8.619209999999999638e+01
2.926727500000000148e+01 1.966253788799999924e+01 1.040139999999999958e+02 8.619219999999999970e+01
2.927159999999999940e+01 1.966256711120000134e+01 1.040139999999999958e+02 8.619230000000000302e+01
2.927592500000000086e+01 1.966259633439999988e+01 1.040139999999999958e+02 8.619230000000000302e+01
2.928024999999999878e+01 1.966262555759999842e+01 1.040139999999999958e+02 8.619240000000000634e+01
2.928457500000000024e+01 1.966265478080000051e+01 1.040139999999999958e+02 8.619249999999999545e+01
2.928890000000000171e+01 1.966268400399999905e+01 1.040139999999999958e+02 8.619249999999999545e+01
2.929322499999999962e+01 1.966271322720000114e+01 1.040139999999999958e+02 8.619259999999999877e+01
2.929755000000000109e+01 1.966274245039999968e+01 1.040139999999999958e+02 8.619259999999999877e+01
2.930187500000000256e+01 1.966277167359999822e+01 1.040139999999999958e+02 8.619270000000000209e+01
2.930620000000000047e+01 1.966280089680000032e+01 1.040139999999999958e+02 8.619169999999999732e+01
2.931052500000000194e+01 1.966283011999999886e+01 1.040139999999999958e+02 8.619169999999999732e+01
2.931484999999999985e+01 1.966285934319999740e+01 1.040139999999999958e+02 8.619199999999999307e+01
2.931917500000000132e+01 1.966288856639999949e+01 1.040139999999999958e+02 8.619209999999999638e+01
2.932350000000000279e+01 1.966291778960000158e+01 1.040139999999999958e+02 8.619230000000000302e+01
2.932782500000000070e+01 1.966294701279999657e+01 1.040139999999999958e+02 8.619240000000000634e+01
2.933215000000000217e+01 1.966297623599999866e+01 1.040139999999999958e+02 8.619249999999999545e+01
2.933647500000000363e+01 1.966300545920000076e+01 1.040139999999999958e+02 8.619249999999999545e+01
2.934080000000000155e+01 1.966303468239999930e+01 1.040139999999999958e+02 8.619259999999999877e+01
2.934512500000000301e+01 1.966306390559999784e+01 1.040139999999999958e+02 8.619270000000000209e+01
2.934945000000000093e+01 1.966309312879999993e+01 1.040139999999999958e+02 8.619270000000000209e+01
2.935377500000000239e+01 1.966312235199999847e+01 1.040139999999999958e+02 8.619280000000000541e+01
2.935810000000000386e+01 1.966315157520000056e+01 1.040139999999999958e+02 8.619289999999999452e+01
2.936242499999999822e+01 1.966318079839999911e+01 1.040139999999999958e+02 8.619289999999999452e+01
2.936674999999999969e+01 1.966321002159999765e+01 1.040139999999999958e+02 8.619299999999999784e+01
2.937107500000000115e+01 1.966323924479999974e+01 1.040139999999999958e+02 8.619299999999999784e+01
2.937539999999999907e+01 1.966329769119999682e+01 1.040139999999999958e+02 8.619310000000000116e+01
2.937972500000000053e+01 1.966332691439999891e+01 1.040139999999999958e+02 8.619320000000000448e+01
2.938404999999999845e+01 1.966335613760000101e+01 1.040139999999999958e+02 8.619320000000000448e+01
2.938837499999999991e+01 1.966338536079999955e+01 1.040139999999999958e+02 8.619329999999999359e+01
2.939270000000000138e+01 1.966341458399999809e+01 1.040139999999999958e+02 8.619329999999999359e+01
2.939702499999999930e+01 1.966344380720000018e+01 1.040139999999999958e+02 8.619339999999999691e+01
2.940135000000000076e+01 1.966347303039999872e+01 1.040139999999999958e+02 8.619350000000000023e+01
2.940567500000000223e+01 1.966350225360000081e+01 1.040139999999999958e+02 8.619350000000000023e+01
2.941000000000000014e+01 1.966353147679999935e+01 1.040139999999999958e+02 8.619360000000000355e+01
2.941432500000000161e+01 1.966356069999999789e+01 1.040139999999999958e+02 8.619259999999999877e+01
2.941864999999999952e+01 1.966358992319999999e+01 1.040139999999999958e+02 8.619259999999999877e+01
2.942297500000000099e+01 1.966358992319999999e+01 1.040139999999999958e+02 8.619289999999999452e+01
2.942730000000000246e+01 1.966361914639999853e+01 1.040139999999999958e+02 8.619299999999999784e+01
2.943162500000000037e+01 1.966364836959999707e+01 1.040139999999999958e+02 8.619320000000000448e+01
2.943595000000000184e+01 1.966367759279999916e+01 1.040139999999999958e+02 8.619329999999999359e+01
2.944027500000000330e+01 1.966370681600000125e+01 1.040130000000000052e+02 8.619339999999999691e+01
2.944460000000000122e+01 1.966376526239999833e+01 1.040130000000000052e+02 8.619339999999999691e+01
2.944892500000000268e+01 1.966379448560000043e+01 1.040130000000000052e+02 8.619350000000000023e+01
2.945325000000000060e+01 1.966382370879999897e+01 1.040130000000000052e+02 8.619360000000000355e+01
2.945757500000000206e+01 1.966385293199999751e+01 1.040130000000000052e+02 8.619360000000000355e+01
2.946190000000000353e+01 1.966388215519999960e+01 1.040130000000000052e+02 8.619370000000000687e+01
2.946622500000000144e+01 1.966391137839999814e+01 1.040130000000000052e+02 8.619379999999999598e+01
2.947055000000000291e+01 1.966394060160000024e+01 1.040130000000000052e+02 8.619379999999999598e+01
2.947487500000000438e+01 1.966396982479999878e+01 1.040130000000000052e+02 8.619389999999999930e+01
2.947919999999999874e+01 1.966399904799999732e+01 1.040130000000000052e+02 8.619389999999999930e+01
2.948352500000000020e+01 1.966402827119999941e+01 1.040130000000000052e+02 8.619400000000000261e+01
2.948784999999999812e+01 1.966405749440000150e+01 1.040130000000000052e+02 8.619400000000000261e+01
2.949217499999999959e+01 1.966408671759999649e+01 1.040130000000000052e+02 8.619410000000000593e+01
2.949650000000000105e+01 1.966411594079999858e+01 1.040130000000000052e+02 8.619410000000000593e+01
2.950082499999999897e+01 1.966414516400000068e+01 1.040130000000000052e+02 8.619419999999999504e+01
2.950515000000000043e+01 1.966417438719999922e+01 1.040130000000000052e+02 8.619419999999999504e+01
2.950947500000000190e+01 1.966420361039999776e+01 1.040130000000000052e+02 8.619429999999999836e+01
2.951379999999999981e+01 1.966423283359999985e+01 1.040130000000000052e+02 8.619429999999999836e+01
2.951812500000000128e+01 1.966426205679999839e+01 1.040130000000000052e+02 8.619440000000000168e+01
2.952244999999999919e+01 1.966429128000000048e+01 1.040130000000000052e+02 8.619339999999999691e+01
2.952677500000000066e+01 1.966432050319999902e+01 1.040130000000000052e+02 8.619339999999999691e+01
2.953110000000000213e+01 1.966434972639999756e+01 1.040130000000000052e+02 8.619370000000000687e+01
2.953542500000000004e+01 1.966437894959999966e+01 1.040130000000000052e+02 8.619379999999999598e+01
2.953975000000000151e+01 1.966440817279999820e+01 1.040130000000000052e+02 8.619400000000000261e+01
2.954407500000000297e+01 1.966443739599999674e+01 1.040130000000000052e+02 8.619410000000000593e+01
2.954840000000000089e+01 1.966446661919999883e+01 1.040130000000000052e+02 8.619410000000000593e+01
2.955272500000000235e+01 1.966449584240000092e+01 1.040130000000000052e+02 8.619419999999999504e+01
2.955705000000000027e+01 1.966452506559999591e+01 1.040130000000000052e+02 8.619429999999999836e+01
2.956137500000000173e+01 1.966455428879999801e+01 1.040130000000000052e+02 8.619429999999999836e+01
2.956570000000000320e+01 1.966458351200000010e+01 1.040130000000000052e+02 8.619440000000000168e+01
2.957002500000000111e+01 1.966461273519999864e+01 1.040130000000000052e+02 8.619440000000000168e+01
2.957435000000000258e+01 1.966464195839999718e+01 1.040130000000000052e+02 8.619450000000000500e+01
2.957867500000000405e+01 1.966467118159999927e+01 1.040130000000000052e+02 8.619459999999999411e+01
2.958300000000000196e+01 1.966470040479999781e+01 1.040130000000000052e+02 8.619459999999999411e+01
2.958732500000000343e+01 1.966472962799999991e+01 1.040130000000000052e+02 8.619469999999999743e+01
2.959165000000000134e+01 1.966475885119999845e+01 1.040130000000000052e+02 8.619469999999999743e+01
2.959597500000000281e+01 1.966478807439999699e+01 1.040130000000000052e+02 8.619480000000000075e+01
2.960030000000000427e+01 1.966481729759999908e+01 1.040130000000000052e+02 8.619480000000000075e+01
2.960462499999999864e+01 1.966484652080000117e+01 1.040130000000000052e+02 8.619490000000000407e+01
2.960895000000000010e+01 1.966487574399999616e+01 1.040130000000000052e+02 8.619490000000000407e+01
2.961327500000000157e+01 1.966490496719999825e+01 1.040130000000000052e+02 8.619499999999999318e+01
2.961759999999999948e+01 1.966493419040000035e+01 1.040130000000000052e+02 8.619499999999999318e+01
2.962192500000000095e+01 1.966496341359999889e+01 1.040130000000000052e+02 8.619509999999999650e+01
2.962624999999999886e+01 1.966499263679999743e+01 1.040130000000000052e+02 8.619509999999999650e+01
2.963057500000000033e+01 1.966502185999999952e+01 1.040130000000000052e+02 8.619419999999999504e+01
2.963490000000000180e+01 1.966505108319999806e+01 1.040130000000000052e+02 8.619419999999999504e+01
2.963922499999999971e+01 1.966505108319999806e+01 1.040130000000000052e+02 8.619450000000000500e+01
2.964355000000000118e+01 1.966508030640000015e+01 1.040130000000000052e+02 8.619459999999999411e+01
2.964787500000000264e+01 1.966510952959999869e+01 1.040120000000000005e+02 8.619480000000000075e+01
2.965220000000000056e+01 1.966513875279999723e+01 1.040120000000000005e+02 8.619480000000000075e+01
2.965652500000000202e+01 1.966516797599999933e+01 1.040120000000000005e+02 8.619490000000000407e+01
2.966084999999999994e+01 1.966519719919999787e+01 1.040120000000000005e+02 8.619499999999999318e+01
2.966517500000000140e+01 1.966522642239999996e+01 1.040120000000000005e+02 8.619509999999999650e+01
2.966950000000000287e+01 1.966525564559999850e+01 1.040120000000000005e+02 8.619509999999999650e+01
2.967382500000000078e+01 1.966528486880000060e+01 1.040120000000000005e+02 8.619519999999999982e+01
2.967815000000000225e+01 1.966531409199999914e+01 1.040120000000000005e+02 8.619519999999999982e+01
2.968247500000000372e+01 1.966534331519999768e+01 1.040120000000000005e+02 8.619530000000000314e+01
2.968680000000000163e+01 1.966537253839999977e+01 1.040120000000000005e+02 8.619530000000000314e+01
2.969112500000000310e+01 1.966540176159999831e+01 1.040120000000000005e+02 8.619540000000000646e+01
2.969545000000000101e+01 1.966543098479999685e+01 1.040120000000000005e+02 8.619540000000000646e+01
2.969977500000000248e+01 1.966546020799999894e+01 1.040120000000000005e+02 8.619549999999999557e+01
2.970410000000000394e+01 1.966548943120000104e+01 1.040120000000000005e+02 8.619549999999999557e+01
2.970842500000000186e+01 1.966551865439999958e+01 1.040120000000000005e+02 8.619559999999999889e+01
2.971275000000000333e+01 1.966554787759999812e+01 1.040120000000000005e+02 8.619559999999999889e+01
2.971707500000000479e+01 1.966557710080000021e+01 1.040120000000000005e+02 8.619570000000000221e+01
2.972139999999999915e+01 1.966560632399999875e+01 1.040120000000000005e+02 8.619580000000000553e+01
2.972572500000000062e+01 1.966563554720000084e+01 1.040120000000000005e+02 8.619580000000000553e+01
2.973004999999999853e+01 1.966566477039999938e+01 1.040120000000000005e+02 8.619589999999999463e+01
2.973437500000000000e+01 1.966569399359999792e+01 1.040120000000000005e+02 8.619589999999999463e+01
2.973870000000000147e+01 1.966572321680000002e+01 1.040120000000000005e+02 8.619530000000000314e+01
2.974302499999999938e+01 1.966575244000000211e+01 1.040120000000000005e+02 8.619540000000000646e+01
2.974735000000000085e+01 1.966578166319999710e+01 1.040120000000000005e+02 8.619559999999999889e+01
2.975167499999999876e+01 1.966581088639999919e+01 1.040120000000000005e+02 8.619580000000000553e+01
2.975600000000000023e+01 1.966584010960000128e+01 1.040120000000000005e+02 8.619589999999999463e+01
2.976032500000000169e+01 1.966586933279999982e+01 1.040120000000000005e+02 8.619599999999999795e+01
2.976464999999999961e+01 1.966589855599999836e+01 1.040120000000000005e+02 8.619599999999999795e+01
2.976897500000000107e+01 1.966592777920000046e+01 1.040120000000000005e+02 8.619610000000000127e+01
2.977330000000000254e+01 1.966595700239999900e+01 1.040120000000000005e+02 8.619620000000000459e+01
2.977762500000000045e+01 1.966598622559999754e+01 1.040120000000000005e+02 8.619620000000000459e+01
2.978195000000000192e+01 1.966601544879999963e+01 1.040120000000000005e+02 8.619629999999999370e+01
2.978627499999999984e+01 1.966604467199999817e+01 1.040120000000000005e+02 8.619629999999999370e+01
2.979060000000000130e+01 1.966607389520000027e+01 1.040120000000000005e+02 8.619639999999999702e+01
2.979492500000000277e+01 1.966610311839999881e+01 1.040120000000000005e+02 8.619639999999999702e+01
2.979925000000000068e+01 1.966613234159999735e+01 1.040120000000000005e+02 8.619650000000000034e+01
2.980357500000000215e+01 1.966613234159999735e+01 1.040120000000000005e+02 8.619650000000000034e+01
2.980790000000000362e+01 1.966616156479999944e+01 1.040120000000000005e+02 8.619660000000000366e+01
2.981222500000000153e+01 1.966619078800000153e+01 1.040120000000000005e+02 8.619660000000000366e+01
2.981655000000000300e+01 1.966622001119999652e+01 1.040120000000000005e+02 8.619670000000000698e+01
2.982087500000000091e+01 1.966624923439999861e+01 1.040120000000000005e+02 8.619670000000000698e+01
2.982520000000000238e+01 1.966627845760000071e+01 1.040120000000000005e+02 8.619679999999999609e+01
2.982952500000000384e+01 1.966630768079999925e+01 1.040120000000000005e+02 8.619679999999999609e+01
2.983384999999999820e+01 1.966633690399999779e+01 1.040120000000000005e+02 8.619689999999999941e+01
2.983817499999999967e+01 1.966636612719999988e+01 1.040120000000000005e+02 8.619689999999999941e+01
2.984250000000000114e+01 1.966639535039999842e+01 1.040120000000000005e+02 8.619700000000000273e+01
2.984682499999999905e+01 1.966642457360000051e+01 1.040109999999999957e+02 8.619620000000000459e+01
2.985115000000000052e+01 1.966645379679999905e+01 1.040120000000000005e+02 8.619620000000000459e+01
2.985547499999999843e+01 1.966648301999999759e+01 1.040109999999999957e+02 8.619650000000000034e+01
2.985979999999999990e+01 1.966651224319999969e+01 1.040109999999999957e+02 8.619660000000000366e+01
2.986412500000000136e+01 1.966654146640000178e+01 1.040109999999999957e+02 8.619679999999999609e+01
2.986844999999999928e+01 1.966657068959999677e+01 1.040109999999999957e+02 8.619679999999999609e+01
2.987277500000000074e+01 1.966659991279999886e+01 1.040109999999999957e+02 8.619689999999999941e+01
2.987710000000000221e+01 1.966662913600000095e+01 1.040109999999999957e+02 8.619700000000000273e+01
2.988142500000000013e+01 1.966665835919999950e+01 1.040109999999999957e+02 8.619700000000000273e+01
2.988575000000000159e+01 1.966668758239999804e+01 1.040109999999999957e+02 8.619710000000000605e+01
2.989007499999999951e+01 1.966671680560000013e+01 1.040109999999999957e+02 8.619710000000000605e+01
2.989440000000000097e+01 1.966674602879999867e+01 1.040109999999999957e+02 8.619719999999999516e+01
2.989872500000000244e+01 1.966677525200000076e+01 1.040109999999999957e+02 8.619719999999999516e+01
2.990305000000000035e+01 1.966680447519999930e+01 1.040109999999999957e+02 8.619729999999999848e+01
2.990737500000000182e+01 1.966680447519999930e+01 1.040109999999999957e+02 8.619729999999999848e+01
2.991170000000000329e+01 1.966683369839999784e+01 1.040109999999999957e+02 8.619740000000000180e+01
2.991602500000000120e+01 1.966686292159999994e+01 1.040109999999999957e+02 8.619740000000000180e+01
2.992035000000000267e+01 1.966689214479999848e+01 1.040109999999999957e+02 8.619750000000000512e+01
2.992467500000000058e+01 1.966692136799999702e+01 1.040109999999999957e+02 8.619750000000000512e+01
2.992900000000000205e+01 1.966695059119999911e+01 1.040109999999999957e+02 8.619759999999999422e+01
2.993332500000000351e+01 1.966697981440000120e+01 1.040109999999999957e+02 8.619759999999999422e+01
2.993765000000000143e+01 1.966700903759999619e+01 1.040109999999999957e+02 8.619769999999999754e+01
2.994197500000000289e+01 1.966703826079999828e+01 1.040109999999999957e+02 8.619769999999999754e+01
2.994630000000000436e+01 1.966706748400000038e+01 1.040109999999999957e+02 8.619780000000000086e+01
2.995062499999999872e+01 1.966709670719999892e+01 1.040109999999999957e+02 8.619790000000000418e+01
2.995495000000000019e+01 1.966712593039999746e+01 1.040109999999999957e+02 8.619710000000000605e+01
2.995927499999999810e+01 1.966715515359999955e+01 1.040109999999999957e+02 8.619710000000000605e+01
2.996359999999999957e+01 1.966718437679999809e+01 1.040109999999999957e+02 8.619740000000000180e+01
2.996792500000000103e+01 1.966721360000000018e+01 1.040109999999999957e+02 8.619750000000000512e+01
2.997224999999999895e+01 1.966724282319999872e+01 1.040109999999999957e+02 8.619759999999999422e+01
2.997657500000000041e+01 1.966724282319999872e+01 1.040109999999999957e+02 8.619769999999999754e+01
2.998090000000000188e+01 1.966727204639999727e+01 1.040109999999999957e+02 8.619780000000000086e+01
2.998522499999999980e+01 1.966730126959999936e+01 1.040109999999999957e+02 8.619780000000000086e+01
2.998955000000000126e+01 1.966733049280000145e+01 1.040109999999999957e+02 8.619790000000000418e+01
2.999387499999999918e+01 1.966735971599999644e+01 1.040109999999999957e+02 8.619790000000000418e+01
2.999820000000000064e+01 1.966738893919999853e+01 1.040109999999999957e+02 8.619799999999999329e+01
3.000252500000000211e+01 1.966741816240000063e+01 1.040109999999999957e+02 8.619799999999999329e+01
3.000685000000000002e+01 1.966744738559999917e+01 1.040109999999999957e+02 8.619809999999999661e+01
3.001117500000000149e+01 1.966747660879999771e+01 1.040109999999999957e+02 8.619809999999999661e+01
3.001550000000000296e+01 1.966750583199999980e+01 1.040109999999999957e+02 8.619819999999999993e+01
3.001982500000000087e+01 1.966753505519999834e+01 1.040109999999999957e+02 8.619819999999999993e+01
3.002415000000000234e+01 1.966756427840000043e+01 1.040109999999999957e+02 8.619830000000000325e+01
3.002847500000000025e+01 1.966759350159999897e+01 1.040109999999999957e+02 8.619830000000000325e+01
3.003280000000000172e+01 1.966762272479999751e+01 1.040109999999999957e+02 8.619840000000000657e+01
3.003712500000000318e+01 1.966765194799999961e+01 1.040109999999999957e+02 8.619849999999999568e+01
3.004145000000000110e+01 1.966768117119999815e+01 1.040109999999999957e+02 8.619849999999999568e+01
3.004577500000000256e+01 1.966771039439999669e+01 1.040109999999999957e+02 8.619859999999999900e+01
3.005010000000000403e+01 1.966773961759999878e+01 1.040109999999999957e+02 8.619859999999999900e+01
3.005442500000000194e+01 1.966773961759999878e+01 1.040109999999999957e+02 8.619870000000000232e+01
3.005875000000000341e+01 1.966776884080000087e+01 1.040109999999999957e+02 8.619870000000000232e+01
3.006307500000000132e+01 1.966779806399999586e+01 1.040109999999999957e+02 8.619799999999999329e+01
3.006740000000000279e+01 1.966782728719999795e+01 1.040109999999999957e+02 8.619799999999999329e+01
3.007172500000000426e+01 1.966785651040000005e+01 1.040109999999999957e+02 8.619830000000000325e+01
3.007604999999999862e+01 1.966788573359999859e+01 1.040109999999999957e+02 8.619840000000000657e+01
3.008037500000000009e+01 1.966791495679999713e+01 1.040100000000000051e+02 8.619859999999999900e+01
3.008470000000000155e+01 1.966794417999999922e+01 1.040100000000000051e+02 8.619859999999999900e+01
3.008902499999999947e+01 1.966797340319999776e+01 1.040100000000000051e+02 8.619870000000000232e+01
3.009335000000000093e+01 1.966800262639999985e+01 1.040100000000000051e+02 8.619870000000000232e+01
3.009767499999999885e+01 1.966803184959999840e+01 1.040100000000000051e+02 8.619880000000000564e+01
3.010200000000000031e+01 1.966803184959999840e+01 1.040100000000000051e+02 8.619880000000000564e+01
3.010632500000000178e+01 1.966806107279999694e+01 1.040100000000000051e+02 8.619889999999999475e+01
3.011064999999999969e+01 1.966809029599999903e+01 1.040100000000000051e+02 8.619889999999999475e+01
3.011497500000000116e+01 1.966811951920000112e+01 1.040100000000000051e+02 8.619899999999999807e+01
3.011930000000000263e+01 1.966814874239999966e+01 1.040100000000000051e+02 8.619899999999999807e+01
3.012362500000000054e+01 1.966817796559999820e+01 1.040100000000000051e+02 8.619910000000000139e+01
3.012795000000000201e+01 1.966820718880000030e+01 1.040100000000000051e+02 8.619910000000000139e+01
3.013227499999999992e+01 1.966823641199999884e+01 1.040100000000000051e+02 8.619920000000000471e+01
3.013660000000000139e+01 1.966826563519999738e+01 1.040100000000000051e+02 8.619920000000000471e+01
3.014092500000000285e+01 1.966829485839999947e+01 1.040100000000000051e+02 8.619929999999999382e+01
3.014525000000000077e+01 1.966832408159999801e+01 1.040109999999999957e+02 8.619929999999999382e+01
3.014957500000000223e+01 1.966835330480000010e+01 1.040109999999999957e+02 8.619939999999999714e+01
3.015390000000000370e+01 1.966838252799999864e+01 1.040109999999999957e+02 8.619950000000000045e+01
3.015822500000000161e+01 1.966838252799999864e+01 1.040109999999999957e+02 8.619950000000000045e+01
3.016255000000000308e+01 1.966841175120000074e+01 1.040109999999999957e+02 8.619960000000000377e+01
3.016687500000000099e+01 1.966844097439999928e+01 1.040109999999999957e+02 8.619960000000000377e+01
3.017120000000000246e+01 1.966847019759999782e+01 1.040100000000000051e+02 8.619910000000000139e+01
3.017552500000000393e+01 1.966849942079999991e+01 1.040100000000000051e+02 8.619910000000000139e+01
3.017985000000000184e+01 1.966852864399999845e+01 1.040100000000000051e+02 8.619939999999999714e+01
3.018417500000000331e+01 1.966855786720000054e+01 1.040100000000000051e+02 8.619950000000000045e+01
3.018850000000000477e+01 1.966858709039999908e+01 1.040100000000000051e+02 8.619960000000000377e+01
3.019282499999999914e+01 1.966858709039999908e+01 1.040100000000000051e+02 8.619970000000000709e+01
3.019715000000000060e+01 1.966861631359999762e+01 1.040100000000000051e+02 8.619979999999999620e+01
3.020147499999999852e+01 1.966864553679999972e+01 1.040100000000000051e+02 8.619979999999999620e+01
3.020579999999999998e+01 1.966867476000000181e+01 1.040100000000000051e+02 8.619989999999999952e+01
3.021012500000000145e+01 1.966870398319999680e+01 1.040100000000000051e+02 8.619989999999999952e+01
3.021444999999999936e+01 1.966873320639999889e+01 1.040100000000000051e+02 8.620000000000000284e+01
3.021877500000000083e+01 1.966876242960000098e+01 1.040100000000000051e+02 8.620000000000000284e+01
3.022310000000000230e+01 1.966879165279999953e+01 1.040100000000000051e+02 8.620010000000000616e+01
3.022742500000000021e+01 1.966882087599999807e+01 1.040100000000000051e+02 8.620010000000000616e+01
3.023175000000000168e+01 1.966885009920000016e+01 1.040100000000000051e+02 8.620019999999999527e+01
3.023607499999999959e+01 1.966887932239999870e+01 1.040100000000000051e+02 8.620019999999999527e+01
3.024040000000000106e+01 1.966890854560000079e+01 1.040100000000000051e+02 8.620029999999999859e+01
3.024472500000000252e+01 1.966890854560000079e+01 1.040100000000000051e+02 8.620029999999999859e+01
3.024905000000000044e+01 1.966893776879999933e+01 1.040100000000000051e+02 8.620040000000000191e+01
3.025337500000000190e+01 1.966896699199999787e+01 1.040100000000000051e+02 8.620040000000000191e+01
3.025770000000000337e+01 1.966899621519999997e+01 1.040100000000000051e+02 8.620040000000000191e+01
3.026202500000000128e+01 1.966902543840000206e+01 1.040100000000000051e+02 8.620050000000000523e+01
3.026635000000000275e+01 1.966905466159999705e+01 1.040100000000000051e+02 8.620050000000000523e+01
3.027067500000000067e+01 1.966908388479999914e+01 1.040100000000000051e+02 8.620059999999999434e+01
3.027500000000000213e+01 1.966911310800000123e+01 1.040100000000000051e+02 8.620059999999999434e+01
3.027932500000000360e+01 1.966914233119999977e+01 1.040100000000000051e+02 8.620000000000000284e+01
3.028365000000000151e+01 1.966914233119999977e+01 1.040100000000000051e+02 8.620000000000000284e+01
3.028797500000000298e+01 1.966917155439999831e+01 1.040100000000000051e+02 8.620029999999999859e+01
3.029230000000000089e+01 1.966920077760000041e+01 1.040100000000000051e+02 8.620029999999999859e+01
3.029662500000000236e+01 1.966923000079999895e+01 1.040100000000000051e+02 8.620050000000000523e+01
3.030095000000000383e+01 1.966925922399999749e+01 1.040100000000000051e+02 8.620050000000000523e+01
3.030527499999999819e+01 1.966928844719999958e+01 1.040100000000000051e+02 8.620059999999999434e+01
3.030959999999999965e+01 1.966931767039999812e+01 1.040100000000000051e+02 8.620059999999999434e+01
3.031392500000000112e+01 1.966934689360000021e+01 1.040100000000000051e+02 8.620069999999999766e+01
3.031824999999999903e+01 1.966934689360000021e+01 1.040100000000000051e+02 8.620080000000000098e+01
3.032257500000000050e+01 1.966937611679999875e+01 1.040100000000000051e+02 8.620080000000000098e+01
3.032689999999999841e+01 1.966940533999999730e+01 1.040100000000000051e+02 8.620090000000000430e+01
3.033122499999999988e+01 1.966943456319999939e+01 1.040100000000000051e+02 8.620090000000000430e+01
3.033555000000000135e+01 1.966946378640000148e+01 1.040100000000000051e+02 8.620090000000000430e+01
3.033987499999999926e+01 1.966949300959999647e+01 1.040100000000000051e+02 8.620099999999999341e+01
3.034420000000000073e+01 1.966952223279999856e+01 1.040100000000000051e+02 8.620099999999999341e+01
3.034852500000000219e+01 1.966955145600000066e+01 1.040100000000000051e+02 8.620109999999999673e+01
3.035285000000000011e+01 1.966958067919999920e+01 1.040100000000000051e+02 8.620109999999999673e+01
3.035717500000000157e+01 1.966958067919999920e+01 1.040100000000000051e+02 8.620120000000000005e+01
3.036149999999999949e+01 1.966960990239999774e+01 1.040100000000000051e+02 8.620120000000000005e+01
3.036582500000000095e+01 1.966963912559999983e+01 1.040100000000000051e+02 8.620130000000000337e+01
3.037015000000000242e+01 1.966966834879999837e+01 1.040100000000000051e+02 8.620130000000000337e+01
3.037447500000000034e+01 1.966969757200000046e+01 1.040100000000000051e+02 8.620140000000000668e+01
3.037880000000000180e+01 1.966972679519999900e+01 1.040100000000000051e+02 8.620140000000000668e+01
3.038312500000000327e+01 1.966975601839999754e+01 1.040100000000000051e+02 8.620149999999999579e+01
3.038745000000000118e+01 1.966978524159999964e+01 1.040090000000000003e+02 8.620090000000000430e+01
3.039177500000000265e+01 1.966978524159999964e+01 1.040100000000000051e+02 8.620090000000000430e+01
3.039610000000000056e+01 1.966981446480000173e+01 1.040090000000000003e+02 8.620120000000000005e+01
3.040042500000000203e+01 1.966984368799999672e+01 1.040090000000000003e+02 8.620130000000000337e+01
3.040475000000000350e+01 1.966987291119999881e+01 1.040090000000000003e+02 8.620140000000000668e+01
3.040907500000000141e+01 1.966990213440000090e+01 1.040090000000000003e+02 8.620149999999999579e+01
3.041340000000000288e+01 1.966993135759999944e+01 1.040090000000000003e+02 8.620149999999999579e+01
3.041772500000000434e+01 1.966996058079999798e+01 1.040090000000000003e+02 8.620159999999999911e+01
3.042204999999999870e+01 1.966996058079999798e+01 1.040090000000000003e+02 8.620159999999999911e+01
3.042637500000000017e+01 1.966998980400000008e+01 1.040090000000000003e+02 8.620170000000000243e+01
3.043069999999999808e+01 1.967001902719999862e+01 1.040090000000000003e+02 8.620170000000000243e+01
3.043502499999999955e+01 1.967004825039999716e+01 1.040090000000000003e+02 8.620180000000000575e+01
3.043935000000000102e+01 1.967007747359999925e+01 1.040090000000000003e+02 8.620180000000000575e+01
3.044367499999999893e+01 1.967010669679999779e+01 1.040090000000000003e+02 8.620189999999999486e+01
3.044800000000000040e+01 1.967013591999999989e+01 1.040090000000000003e+02 8.620189999999999486e+01
3.045232500000000186e+01 1.967016514319999843e+01 1.040090000000000003e+02 8.620199999999999818e+01
3.045664999999999978e+01 1.967019436639999697e+01 1.040090000000000003e+02 8.620199999999999818e+01
3.046097500000000124e+01 1.967019436639999697e+01 1.040090000000000003e+02 8.620199999999999818e+01
3.046529999999999916e+01 1.967022358959999906e+01 1.040090000000000003e+02 8.620210000000000150e+01
3.046962500000000063e+01 1.967025281280000115e+01 1.040090000000000003e+02 8.620210000000000150e+01
3.047395000000000209e+01 1.967028203599999614e+01 1.040090000000000003e+02 8.620220000000000482e+01
3.047827500000000001e+01 1.967031125919999823e+01 1.040090000000000003e+02 8.620220000000000482e+01
3.048260000000000147e+01 1.967034048240000033e+01 1.040090000000000003e+02 8.620220000000000482e+01
3.048692500000000294e+01 1.967036970559999887e+01 1.040090000000000003e+02 8.620229999999999393e+01
3.049125000000000085e+01 1.967036970559999887e+01 1.040090000000000003e+02 8.620229999999999393e+01
3.049557500000000232e+01 1.967039892879999741e+01 1.040090000000000003e+02 8.620180000000000575e+01
3.049990000000000023e+01 1.967042815199999950e+01 1.040090000000000003e+02 8.620180000000000575e+01
3.050422500000000170e+01 1.967045737519999804e+01 1.040090000000000003e+02 8.620210000000000150e+01
3.050855000000000317e+01 1.967048659840000013e+01 1.040090000000000003e+02 8.620220000000000482e+01
3.051287500000000108e+01 1.967051582159999867e+01 1.040090000000000003e+02 8.620229999999999393e+01
3.051720000000000255e+01 1.967051582159999867e+01 1.040090000000000003e+02 8.620229999999999393e+01
3.052152500000000401e+01 1.967054504479999721e+01 1.040090000000000003e+02 8.620250000000000057e+01
3.052585000000000193e+01 1.967057426799999931e+01 1.040090000000000003e+02 8.620250000000000057e+01
3.053017500000000339e+01 1.967060349120000140e+01 1.040090000000000003e+02 8.620260000000000389e+01
3.053450000000000131e+01 1.967063271439999639e+01 1.040090000000000003e+02 8.620260000000000389e+01
3.053882500000000277e+01 1.967066193759999848e+01 1.040090000000000003e+02 8.620269999999999300e+01
3.054315000000000069e+01 1.967069116080000057e+01 1.040090000000000003e+02 8.620269999999999300e+01
3.054747499999999860e+01 1.967072038399999911e+01 1.040090000000000003e+02 8.620269999999999300e+01
3.055180000000000007e+01 1.967072038399999911e+01 1.040090000000000003e+02 8.620279999999999632e+01
3.055612500000000153e+01 1.967074960719999766e+01 1.040090000000000003e+02 8.620279999999999632e+01
3.056044999999999945e+01 1.967077883039999975e+01 1.040090000000000003e+02 8.620279999999999632e+01
3.056477500000000092e+01 1.967080805359999829e+01 1.040090000000000003e+02 8.620289999999999964e+01
3.056909999999999883e+01 1.967083727679999683e+01 1.040090000000000003e+02 8.620289999999999964e+01
3.057342500000000030e+01 1.967086649999999892e+01 1.040090000000000003e+02 8.620300000000000296e+01
3.057775000000000176e+01 1.967089572319999746e+01 1.040090000000000003e+02 8.620300000000000296e+01
3.058207499999999968e+01 1.967089572319999746e+01 1.040090000000000003e+02 8.620310000000000628e+01
3.058640000000000114e+01 1.967092494639999956e+01 1.040090000000000003e+02 8.620310000000000628e+01
3.059072500000000261e+01 1.967095416959999810e+01 1.040090000000000003e+02 8.620319999999999538e+01
3.059505000000000052e+01 1.967098339279999664e+01 1.040090000000000003e+02 8.620319999999999538e+01
3.059937500000000199e+01 1.967101261599999873e+01 1.040090000000000003e+02 8.620329999999999870e+01
3.060369999999999990e+01 1.967104183920000082e+01 1.040079999999999956e+02 8.620260000000000389e+01
3.060802500000000137e+01 1.967104183920000082e+01 1.040090000000000003e+02 8.620260000000000389e+01
3.061235000000000284e+01 1.967107106239999936e+01 1.040090000000000003e+02 8.620279999999999632e+01
3.061667500000000075e+01 1.967110028559999790e+01 1.040090000000000003e+02 8.620289999999999964e+01
3.062100000000000222e+01 1.967112950880000000e+01 1.040079999999999956e+02 8.620300000000000296e+01
3.062532500000000368e+01 1.967115873199999854e+01 1.040079999999999956e+02 8.620310000000000628e+01
3.062965000000000160e+01 1.967118795519999708e+01 1.040079999999999956e+02 8.620310000000000628e+01
3.063397500000000306e+01 1.967118795519999708e+01 1.040079999999999956e+02 8.620319999999999538e+01
3.063830000000000098e+01 1.967121717839999917e+01 1.040079999999999956e+02 8.620329999999999870e+01
3.064262500000000244e+01 1.967124640159999771e+01 1.040079999999999956e+02 8.620329999999999870e+01
3.064695000000000391e+01 1.967127562479999980e+01 1.040079999999999956e+02 8.620329999999999870e+01
3.065127500000000182e+01 1.967130484799999834e+01 1.040079999999999956e+02 8.620340000000000202e+01
3.065560000000000329e+01 1.967133407120000044e+01 1.040079999999999956e+02 8.620340000000000202e+01
3.065992500000000476e+01 1.967136329439999898e+01 1.040079999999999956e+02 8.620350000000000534e+01
3.066424999999999912e+01 1.967136329439999898e+01 1.040079999999999956e+02 8.620350000000000534e+01
3.066857500000000059e+01 1.967139251760000107e+01 1.040079999999999956e+02 8.620359999999999445e+01
3.067289999999999850e+01 1.967142174079999961e+01 1.040079999999999956e+02 8.620359999999999445e+01
3.067722499999999997e+01 1.967145096399999815e+01 1.040079999999999956e+02 8.620369999999999777e+01
3.068155000000000143e+01 1.967148018720000024e+01 1.040079999999999956e+02 8.620369999999999777e+01
3.068587499999999935e+01 1.967150941039999879e+01 1.040079999999999956e+02 8.620380000000000109e+01
3.069020000000000081e+01 1.967153863359999733e+01 1.040079999999999956e+02 8.620380000000000109e+01
3.069452500000000228e+01 1.967153863359999733e+01 1.040079999999999956e+02 8.620390000000000441e+01
3.069885000000000019e+01 1.967156785679999942e+01 1.040079999999999956e+02 8.620390000000000441e+01
3.070317500000000166e+01 1.967159708000000151e+01 1.040079999999999956e+02 8.620399999999999352e+01
3.070749999999999957e+01 1.967162630320000005e+01 1.040079999999999956e+02 8.620399999999999352e+01
3.071182500000000104e+01 1.967165552639999859e+01 1.040079999999999956e+02 8.620340000000000202e+01
3.071615000000000251e+01 1.967165552639999859e+01 1.040079999999999956e+02 8.620350000000000534e+01
3.072047500000000042e+01 1.967168474960000069e+01 1.040079999999999956e+02 8.620369999999999777e+01
3.072480000000000189e+01 1.967171397279999923e+01 1.040079999999999956e+02 8.620380000000000109e+01
3.072912500000000335e+01 1.967174319599999777e+01 1.040079999999999956e+02 8.620390000000000441e+01
3.073345000000000127e+01 1.967177241919999986e+01 1.040079999999999956e+02 8.620399999999999352e+01
3.073777500000000273e+01 1.967180164239999840e+01 1.040079999999999956e+02 8.620409999999999684e+01
3.074210000000000065e+01 1.967180164239999840e+01 1.040079999999999956e+02 8.620409999999999684e+01
3.074642500000000211e+01 1.967183086560000049e+01 1.040079999999999956e+02 8.620420000000000016e+01
3.075075000000000358e+01 1.967186008879999903e+01 1.040079999999999956e+02 8.620420000000000016e+01
3.075507500000000149e+01 1.967188931199999757e+01 1.040079999999999956e+02 8.620430000000000348e+01
3.075940000000000296e+01 1.967191853519999967e+01 1.040079999999999956e+02 8.620430000000000348e+01
3.076372500000000443e+01 1.967194775840000176e+01 1.040079999999999956e+02 8.620430000000000348e+01
3.076805000000000234e+01 1.967194775840000176e+01 1.040079999999999956e+02 8.620440000000000680e+01
3.077237500000000381e+01 1.967197698159999675e+01 1.040079999999999956e+02 8.620440000000000680e+01
3.077669999999999817e+01 1.967200620479999884e+01 1.040079999999999956e+02 8.620449999999999591e+01
3.078102499999999964e+01 1.967203542800000093e+01 1.040079999999999956e+02 8.620449999999999591e+01
3.078535000000000110e+01 1.967206465119999947e+01 1.040079999999999956e+02 8.620449999999999591e+01
3.078967499999999902e+01 1.967209387439999801e+01 1.040079999999999956e+02 8.620459999999999923e+01
3.079400000000000048e+01 1.967209387439999801e+01 1.040079999999999956e+02 8.620459999999999923e+01
3.079832500000000195e+01 1.967212309760000011e+01 1.040079999999999956e+02 8.620470000000000255e+01
3.080264999999999986e+01 1.967215232079999865e+01 1.040079999999999956e+02 8.620470000000000255e+01
3.080697500000000133e+01 1.967218154400000074e+01 1.040079999999999956e+02 8.620480000000000587e+01
3.081129999999999924e+01 1.967221076719999928e+01 1.040079999999999956e+02 8.620480000000000587e+01
3.081562500000000071e+01 1.967223999039999782e+01 1.040079999999999956e+02 8.620489999999999498e+01
3.081995000000000218e+01 1.967223999039999782e+01 1.040079999999999956e+02 8.620449999999999591e+01
3.082427500000000009e+01 1.967226921359999992e+01 1.040079999999999956e+02 8.620449999999999591e+01
3.082860000000000156e+01 1.967229843680000201e+01 1.040079999999999956e+02 8.620470000000000255e+01
3.083292499999999947e+01 1.967232765999999700e+01 1.040079999999999956e+02 8.620489999999999498e+01
3.083725000000000094e+01 1.967232765999999700e+01 1.040079999999999956e+02 8.620499999999999829e+01
3.084157500000000240e+01 1.967235688319999909e+01 1.040070000000000050e+02 8.620499999999999829e+01
3.084590000000000032e+01 1.967238610640000118e+01 1.040070000000000050e+02 8.620510000000000161e+01
3.085022500000000178e+01 1.967241532959999972e+01 1.040070000000000050e+02 8.620520000000000493e+01
3.085455000000000325e+01 1.967244455279999826e+01 1.040070000000000050e+02 8.620520000000000493e+01
3.085887500000000117e+01 1.967247377600000036e+01 1.040070000000000050e+02 8.620529999999999404e+01
3.086320000000000263e+01 1.967247377600000036e+01 1.040070000000000050e+02 8.620529999999999404e+01
3.086752500000000055e+01 1.967250299919999890e+01 1.040070000000000050e+02 8.620529999999999404e+01
3.087185000000000201e+01 1.967253222239999744e+01 1.040070000000000050e+02 8.620539999999999736e+01
3.087617500000000348e+01 1.967256144559999953e+01 1.040070000000000050e+02 8.620539999999999736e+01
3.088050000000000139e+01 1.967259066879999807e+01 1.040070000000000050e+02 8.620550000000000068e+01
3.088482500000000286e+01 1.967261989200000016e+01 1.040070000000000050e+02 8.620550000000000068e+01
3.088915000000000433e+01 1.967261989200000016e+01 1.040070000000000050e+02 8.620550000000000068e+01
3.089347499999999869e+01 1.967264911519999870e+01 1.040070000000000050e+02 8.620560000000000400e+01
3.089780000000000015e+01 1.967267833839999724e+01 1.040070000000000050e+02 8.620560000000000400e+01
3.090212499999999807e+01 1.967270756159999934e+01 1.040070000000000050e+02 8.620569999999999311e+01
3.090644999999999953e+01 1.967273678480000143e+01 1.040070000000000050e+02 8.620569999999999311e+01
3.091077500000000100e+01 1.967273678480000143e+01 1.040070000000000050e+02 8.620579999999999643e+01
3.091509999999999891e+01 1.967276600799999642e+01 1.040070000000000050e+02 8.620579999999999643e+01
3.091942500000000038e+01 1.967279523119999851e+01 1.040070000000000050e+02 8.620589999999999975e+01
3.092375000000000185e+01 1.967282445440000060e+01 1.040070000000000050e+02 8.620589999999999975e+01
3.092807499999999976e+01 1.967285367759999914e+01 1.040070000000000050e+02 8.620539999999999736e+01
3.093240000000000123e+01 1.967285367759999914e+01 1.040070000000000050e+02 8.620539999999999736e+01
3.093672499999999914e+01 1.967288290079999769e+01 1.040070000000000050e+02 8.620560000000000400e+01
3.094105000000000061e+01 1.967291212399999978e+01 1.040070000000000050e+02 8.620569999999999311e+01
3.094537500000000207e+01 1.967294134719999832e+01 1.040070000000000050e+02 8.620579999999999643e+01
3.094969999999999999e+01 1.967297057040000041e+01 1.040070000000000050e+02 8.620579999999999643e+01
3.095402500000000146e+01 1.967297057040000041e+01 1.040070000000000050e+02 8.620589999999999975e+01
3.095835000000000292e+01 1.967299979359999895e+01 1.040070000000000050e+02 8.620600000000000307e+01
3.096267500000000084e+01 1.967302901679999749e+01 1.040070000000000050e+02 8.620600000000000307e+01
3.096700000000000230e+01 1.967305823999999959e+01 1.040070000000000050e+02 8.620600000000000307e+01
3.097132500000000022e+01 1.967308746320000168e+01 1.040070000000000050e+02 8.620610000000000639e+01
3.097565000000000168e+01 1.967308746320000168e+01 1.040070000000000050e+02 8.620610000000000639e+01
3.097997500000000315e+01 1.967311668639999667e+01 1.040070000000000050e+02 8.620619999999999550e+01
3.098430000000000106e+01 1.967314590959999876e+01 1.040070000000000050e+02 8.620619999999999550e+01
3.098862500000000253e+01 1.967317513280000085e+01 1.040070000000000050e+02 8.620629999999999882e+01
3.099295000000000400e+01 1.967320435599999939e+01 1.040070000000000050e+02 8.620629999999999882e+01
3.099727500000000191e+01 1.967320435599999939e+01 1.040070000000000050e+02 8.620640000000000214e+01
3.100160000000000338e+01 1.967323357919999793e+01 1.040070000000000050e+02 8.620640000000000214e+01
3.100592500000000129e+01 1.967326280240000003e+01 1.040070000000000050e+02 8.620650000000000546e+01
3.101024999999999920e+01 1.967329202559999857e+01 1.040070000000000050e+02 8.620650000000000546e+01
3.101457500000000067e+01 1.967332124879999711e+01 1.040070000000000050e+02 8.620650000000000546e+01
3.101889999999999858e+01 1.967332124879999711e+01 1.040070000000000050e+02 8.620659999999999457e+01
3.102322500000000005e+01 1.967335047199999920e+01 1.040070000000000050e+02 8.620659999999999457e+01
3.102755000000000152e+01 1.967337969519999774e+01 1.040070000000000050e+02 8.620669999999999789e+01
3.103187499999999943e+01 1.967340891839999983e+01 1.040070000000000050e+02 8.620669999999999789e+01
3.103620000000000090e+01 1.967343814159999837e+01 1.040070000000000050e+02 8.620610000000000639e+01
3.104052499999999881e+01 1.967343814159999837e+01 1.040070000000000050e+02 8.620610000000000639e+01
3.104485000000000028e+01 1.967346736479999691e+01 1.040070000000000050e+02 8.620640000000000214e+01
3.104917500000000175e+01 1.967349658799999901e+01 1.040070000000000050e+02 8.620650000000000546e+01
3.105349999999999966e+01 1.967352581120000110e+01 1.040070000000000050e+02 8.620659999999999457e+01
3.105782500000000113e+01 1.967352581120000110e+01 1.040070000000000050e+02 8.620659999999999457e+01
3.106215000000000259e+01 1.967355503439999609e+01 1.040070000000000050e+02 8.620669999999999789e+01
3.106647500000000051e+01 1.967358425759999818e+01 1.040060000000000002e+02 8.620669999999999789e+01
3.107080000000000197e+01 1.967361348080000027e+01 1.040060000000000002e+02 8.620680000000000121e+01
3.107512499999999989e+01 1.967364270399999882e+01 1.040060000000000002e+02 8.620680000000000121e+01
3.107945000000000135e+01 1.967364270399999882e+01 1.040060000000000002e+02 8.620690000000000452e+01
3.108377500000000282e+01 1.967367192719999736e+01 1.040060000000000002e+02 8.620690000000000452e+01
3.108810000000000073e+01 1.967370115039999945e+01 1.040060000000000002e+02 8.620699999999999363e+01
3.109242500000000220e+01 1.967373037359999799e+01 1.040060000000000002e+02 8.620699999999999363e+01
3.109675000000000367e+01 1.967375959680000008e+01 1.040060000000000002e+02 8.620699999999999363e+01
3.110107500000000158e+01 1.967375959680000008e+01 1.040060000000000002e+02 8.620709999999999695e+01
3.110540000000000305e+01 1.967378881999999862e+01 1.040060000000000002e+02 8.620709999999999695e+01
3.110972500000000096e+01 1.967381804319999716e+01 1.040060000000000002e+02 8.620720000000000027e+01
3.111405000000000243e+01 1.967384726639999926e+01 1.040060000000000002e+02 8.620720000000000027e+01
3.111837500000000389e+01 1.967384726639999926e+01 1.040060000000000002e+02 8.620730000000000359e+01
3.112270000000000181e+01 1.967387648960000135e+01 1.040070000000000050e+02 8.620730000000000359e+01
3.112702500000000327e+01 1.967390571279999634e+01 1.040060000000000002e+02 8.620730000000000359e+01
3.113135000000000474e+01 1.967393493599999843e+01 1.040070000000000050e+02 8.620740000000000691e+01
3.113567499999999910e+01 1.967396415920000052e+01 1.040070000000000050e+02 8.620740000000000691e+01
3.114000000000000057e+01 1.967396415920000052e+01 1.040070000000000050e+02 8.620749999999999602e+01
3.114432499999999848e+01 1.967399338239999906e+01 1.040060000000000002e+02 8.620709999999999695e+01
3.114864999999999995e+01 1.967402260559999760e+01 1.040060000000000002e+02 8.620699999999999363e+01
3.115297500000000142e+01 1.967405182879999970e+01 1.040060000000000002e+02 8.620730000000000359e+01
3.115729999999999933e+01 1.967405182879999970e+01 1.040060000000000002e+02 8.620730000000000359e+01
3.116162500000000080e+01 1.967408105199999824e+01 1.040060000000000002e+02 8.620749999999999602e+01
3.116595000000000226e+01 1.967411027519999678e+01 1.040060000000000002e+02 8.620749999999999602e+01
3.117027500000000018e+01 1.967413949839999887e+01 1.040060000000000002e+02 8.620759999999999934e+01
3.117460000000000164e+01 1.967413949839999887e+01 1.040060000000000002e+02 8.620759999999999934e+01
3.117892499999999956e+01 1.967416872159999741e+01 1.040060000000000002e+02 8.620770000000000266e+01
3.118325000000000102e+01 1.967419794479999950e+01 1.040060000000000002e+02 8.620770000000000266e+01
3.118757500000000249e+01 1.967422716799999804e+01 1.040060000000000002e+02 8.620780000000000598e+01
3.119190000000000040e+01 1.967425639120000014e+01 1.040060000000000002e+02 8.620780000000000598e+01
3.119622500000000187e+01 1.967425639120000014e+01 1.040060000000000002e+02 8.620789999999999509e+01
3.120055000000000334e+01 1.967428561439999868e+01 1.040060000000000002e+02 8.620789999999999509e+01
3.120487500000000125e+01 1.967431483760000077e+01 1.040060000000000002e+02 8.620789999999999509e+01
3.120920000000000272e+01 1.967434406079999931e+01 1.040060000000000002e+02 8.620799999999999841e+01
3.121352500000000063e+01 1.967434406079999931e+01 1.040060000000000002e+02 8.620799999999999841e+01
3.121785000000000210e+01 1.967437328399999785e+01 1.040060000000000002e+02 8.620799999999999841e+01
3.122217500000000356e+01 1.967440250719999995e+01 1.040060000000000002e+02 8.620810000000000173e+01
3.122650000000000148e+01 1.967443173039999849e+01 1.040060000000000002e+02 8.620810000000000173e+01
3.123082500000000294e+01 1.967446095359999703e+01 1.040060000000000002e+02 8.620820000000000505e+01
3.123515000000000441e+01 1.967446095359999703e+01 1.040060000000000002e+02 8.620820000000000505e+01
3.123947500000000232e+01 1.967449017679999912e+01 1.040060000000000002e+02 8.620829999999999416e+01
3.124380000000000379e+01 1.967451940000000121e+01 1.040060000000000002e+02 8.620829999999999416e+01
3.124812499999999815e+01 1.967454862319999975e+01 1.040060000000000002e+02 8.620839999999999748e+01
3.125244999999999962e+01 1.967454862319999975e+01 1.040070000000000050e+02 8.620780000000000598e+01
3.125677500000000109e+01 1.967457784639999829e+01 1.040070000000000050e+02 8.620780000000000598e+01
3.126109999999999900e+01 1.967460706960000039e+01 1.040070000000000050e+02 8.620799999999999841e+01
3.126542500000000047e+01 1.967460706960000039e+01 1.040070000000000050e+02 8.620810000000000173e+01
3.126975000000000193e+01 1.967463629279999893e+01 1.040060000000000002e+02 8.620820000000000505e+01
3.127407499999999985e+01 1.967466551600000102e+01 1.040060000000000002e+02 8.620829999999999416e+01
3.127840000000000131e+01 1.967469473919999956e+01 1.040060000000000002e+02 8.620829999999999416e+01
3.128272499999999923e+01 1.967472396239999810e+01 1.040060000000000002e+02 8.620839999999999748e+01
3.128705000000000069e+01 1.967472396239999810e+01 1.040060000000000002e+02 8.620839999999999748e+01
3.129137500000000216e+01 1.967475318560000019e+01 1.040060000000000002e+02 8.620850000000000080e+01
3.129570000000000007e+01 1.967478240880000229e+01 1.040060000000000002e+02 8.620850000000000080e+01
3.130002500000000154e+01 1.967481163199999727e+01 1.040060000000000002e+02 8.620850000000000080e+01
3.130435000000000301e+01 1.967481163199999727e+01 1.040060000000000002e+02 8.620860000000000412e+01
3.130867500000000092e+01 1.967484085519999937e+01 1.040060000000000002e+02 8.620860000000000412e+01
3.131300000000000239e+01 1.967487007840000146e+01 1.040060000000000002e+02 8.620860000000000412e+01
3.131732500000000030e+01 1.967489930159999645e+01 1.040060000000000002e+02 8.620869999999999322e+01
3.132165000000000177e+01 1.967489930159999645e+01 1.040060000000000002e+02 8.620869999999999322e+01
3.132597500000000323e+01 1.967492852479999854e+01 1.040060000000000002e+02 8.620879999999999654e+01
3.133030000000000115e+01 1.967495774800000063e+01 1.040060000000000002e+02 8.620879999999999654e+01
3.133462500000000261e+01 1.967498697119999918e+01 1.040060000000000002e+02 8.620889999999999986e+01
3.133895000000000408e+01 1.967498697119999918e+01 1.040060000000000002e+02 8.620889999999999986e+01
3.134327500000000200e+01 1.967501619439999772e+01 1.040060000000000002e+02 8.620889999999999986e+01
3.134760000000000346e+01 1.967504541759999981e+01 1.040060000000000002e+02 8.620900000000000318e+01
3.135192500000000138e+01 1.967507464079999835e+01 1.040060000000000002e+02 8.620900000000000318e+01
3.135625000000000284e+01 1.967507464079999835e+01 1.040060000000000002e+02 8.620910000000000650e+01
3.136057500000000431e+01 1.967522075680000171e+01 1.040060000000000002e+02 8.622570000000000334e+01
3.136489999999999867e+01 1.967527920319999879e+01 1.040060000000000002e+02 8.621790000000000020e+01
3.136922500000000014e+01 1.967530842640000088e+01 1.040060000000000002e+02 8.621670000000000300e+01
3.137354999999999805e+01 1.967533764959999942e+01 1.040060000000000002e+02 8.621550000000000580e+01
3.137787499999999952e+01 1.967536687279999796e+01 1.040060000000000002e+02 8.621519999999999584e+01
3.138220000000000098e+01 1.967539609600000006e+01 1.040060000000000002e+02 8.621510000000000673e+01
3.138652499999999890e+01 1.967539609600000006e+01 1.040060000000000002e+02 8.621490000000000009e+01
3.139085000000000036e+01 1.967542531919999860e+01 1.040060000000000002e+02 8.621500000000000341e+01
3.139517500000000183e+01 1.967545454240000069e+01 1.040060000000000002e+02 8.621479999999999677e+01
3.139949999999999974e+01 1.967548376559999923e+01 1.040060000000000002e+02 8.621500000000000341e+01
3.140382500000000121e+01 1.967551298879999777e+01 1.040060000000000002e+02 8.621490000000000009e+01
3.140814999999999912e+01 1.967554221199999986e+01 1.040060000000000002e+02 8.621510000000000673e+01
3.141247500000000059e+01 1.967554221199999986e+01 1.040060000000000002e+02 8.621490000000000009e+01
3.141680000000000206e+01 1.967557143520000196e+01 1.040060000000000002e+02 8.621510000000000673e+01
3.142112499999999997e+01 1.967560065839999695e+01 1.040060000000000002e+02 8.621500000000000341e+01
3.142545000000000144e+01 1.967562988159999904e+01 1.040060000000000002e+02 8.621519999999999584e+01
3.142977500000000290e+01 1.967565910480000113e+01 1.040060000000000002e+02 8.621510000000000673e+01
3.143410000000000082e+01 1.967568832799999967e+01 1.040060000000000002e+02 8.621529999999999916e+01
3.143842500000000229e+01 1.967568832799999967e+01 1.040060000000000002e+02 8.621519999999999584e+01
3.144275000000000020e+01 1.967571755119999821e+01 1.040060000000000002e+02 8.621540000000000248e+01
3.144707500000000167e+01 1.967574677440000031e+01 1.040060000000000002e+02 8.621529999999999916e+01
3.145140000000000313e+01 1.967577599759999885e+01 1.040060000000000002e+02 8.621550000000000580e+01
3.145572500000000105e+01 1.967580522079999739e+01 1.040060000000000002e+02 8.621540000000000248e+01
3.146005000000000251e+01 1.967580522079999739e+01 1.040060000000000002e+02 8.621550000000000580e+01
3.146437500000000398e+01 1.967583444399999948e+01 1.040060000000000002e+02 8.621550000000000580e+01
3.146870000000000189e+01 1.967586366719999802e+01 1.040060000000000002e+02 8.621460000000000434e+01
3.147302500000000336e+01 1.967589289040000011e+01 1.040060000000000002e+02 8.621399999999999864e+01
3.147734999999999772e+01 1.967592211359999865e+01 1.040060000000000002e+02 8.621339999999999293e+01
3.148167499999999919e+01 1.967595133679999719e+01 1.040060000000000002e+02 8.621349999999999625e+01
3.148600000000000065e+01 1.967598055999999929e+01 1.040060000000000002e+02 8.621320000000000050e+01
3.149032499999999857e+01 1.967600978320000138e+01 1.040060000000000002e+02 8.621339999999999293e+01
3.149465000000000003e+01 1.967600978320000138e+01 1.040060000000000002e+02 8.621330000000000382e+01
3.149897500000000150e+01 1.967603900639999637e+01 1.040060000000000002e+02 8.621339999999999293e+01
3.150329999999999941e+01 1.967606822959999846e+01 1.040060000000000002e+02 8.621339999999999293e+01
3.150762500000000088e+01 1.967609745280000055e+01 1.040060000000000002e+02 8.621349999999999625e+01
3.151194999999999879e+01 1.967612667599999909e+01 1.040060000000000002e+02 8.621349999999999625e+01
3.151627500000000026e+01 1.967612667599999909e+01 1.040060000000000002e+02 8.621349999999999625e+01
3.152060000000000173e+01 1.967615589919999763e+01 1.040060000000000002e+02 8.621349999999999625e+01
3.152492499999999964e+01 1.967618512239999973e+01 1.040060000000000002e+02 8.621359999999999957e+01
3.152925000000000111e+01 1.967621434559999827e+01 1.040060000000000002e+02 8.621359999999999957e+01
3.153357500000000258e+01 1.967624356880000036e+01 1.040060000000000002e+02 8.621370000000000289e+01
3.153790000000000049e+01 1.967627279199999890e+01 1.040060000000000002e+02 8.621370000000000289e+01
3.154222500000000196e+01 1.967627279199999890e+01 1.040060000000000002e+02 8.621380000000000621e+01
3.154654999999999987e+01 1.967630201519999744e+01 1.040060000000000002e+02 8.621380000000000621e+01
3.155087500000000134e+01 1.967633123839999953e+01 1.040060000000000002e+02 8.621389999999999532e+01
3.155520000000000280e+01 1.967636046160000163e+01 1.040060000000000002e+02 8.621389999999999532e+01
3.155952500000000072e+01 1.967638968479999662e+01 1.040060000000000002e+02 8.621399999999999864e+01
3.156385000000000218e+01 1.967638968479999662e+01 1.040060000000000002e+02 8.621399999999999864e+01
3.156817500000000365e+01 1.967641890799999871e+01 1.040060000000000002e+02 8.621410000000000196e+01
3.157250000000000156e+01 1.967644813120000080e+01 1.040060000000000002e+02 8.621410000000000196e+01
3.157682500000000303e+01 1.967647735439999934e+01 1.040049999999999955e+02 8.621380000000000621e+01
3.158115000000000094e+01 1.967650657759999788e+01 1.040060000000000002e+02 8.621320000000000050e+01
3.158547500000000241e+01 1.967653580079999998e+01 1.040049999999999955e+02 8.621269999999999811e+01
3.158980000000000388e+01 1.967653580079999998e+01 1.040049999999999955e+02 8.621280000000000143e+01
3.159412500000000179e+01 1.967656502399999852e+01 1.040049999999999955e+02 8.621259999999999479e+01
3.159845000000000326e+01 1.967659424719999706e+01 1.040049999999999955e+02 8.621269999999999811e+01
3.160277500000000472e+01 1.967662347039999915e+01 1.040049999999999955e+02 8.621269999999999811e+01
3.160709999999999908e+01 1.967665269359999769e+01 1.040049999999999955e+02 8.621280000000000143e+01
3.161142500000000055e+01 1.967665269359999769e+01 1.040049999999999955e+02 8.621280000000000143e+01
3.161574999999999847e+01 1.967668191679999978e+01 1.040049999999999955e+02 8.621280000000000143e+01
3.162007499999999993e+01 1.967671113999999832e+01 1.040049999999999955e+02 8.621280000000000143e+01
3.162440000000000140e+01 1.967674036319999686e+01 1.040049999999999955e+02 8.621290000000000475e+01
3.162872499999999931e+01 1.967676958639999896e+01 1.040049999999999955e+02 8.621290000000000475e+01
3.163305000000000078e+01 1.967676958639999896e+01 1.040049999999999955e+02 8.621299999999999386e+01
3.163737500000000225e+01 1.967679880960000105e+01 1.040049999999999955e+02 8.621299999999999386e+01
3.164170000000000016e+01 1.967682803279999604e+01 1.040049999999999955e+02 8.621299999999999386e+01
3.164602500000000163e+01 1.967685725599999813e+01 1.040049999999999955e+02 8.621309999999999718e+01
3.165034999999999954e+01 1.967688647920000022e+01 1.040049999999999955e+02 8.621309999999999718e+01
3.165467500000000101e+01 1.967688647920000022e+01 1.040049999999999955e+02 8.621320000000000050e+01
3.165900000000000247e+01 1.967691570239999876e+01 1.040049999999999955e+02 8.621320000000000050e+01
3.166332500000000039e+01 1.967694492559999730e+01 1.040049999999999955e+02 8.621330000000000382e+01
3.166765000000000185e+01 1.967697414879999940e+01 1.040049999999999955e+02 8.621330000000000382e+01
3.167197500000000332e+01 1.967700337199999794e+01 1.040049999999999955e+02 8.621339999999999293e+01
3.167630000000000123e+01 1.967700337199999794e+01 1.040049999999999955e+02 8.621339999999999293e+01
3.168062500000000270e+01 1.967703259520000003e+01 1.040049999999999955e+02 8.621339999999999293e+01
3.168495000000000061e+01 1.967706181839999857e+01 1.040049999999999955e+02 8.621359999999999957e+01
3.168927500000000208e+01 1.967709104159999711e+01 1.040049999999999955e+02 8.621320000000000050e+01
3.169360000000000355e+01 1.967712026479999921e+01 1.040049999999999955e+02 8.621290000000000475e+01
3.169792500000000146e+01 1.967712026479999921e+01 1.040049999999999955e+02 8.621290000000000475e+01
3.170225000000000293e+01 1.967714948800000130e+01 1.040049999999999955e+02 8.621290000000000475e+01
3.170657500000000439e+01 1.967717871119999629e+01 1.040049999999999955e+02 8.621290000000000475e+01
3.171090000000000231e+01 1.967720793439999838e+01 1.040049999999999955e+02 8.621290000000000475e+01
3.171522500000000377e+01 1.967723715760000047e+01 1.040049999999999955e+02 8.621299999999999386e+01
3.171954999999999814e+01 1.967723715760000047e+01 1.040049999999999955e+02 8.621299999999999386e+01
3.172387499999999960e+01 1.967726638079999901e+01 1.040049999999999955e+02 8.621309999999999718e+01
3.172820000000000107e+01 1.967729560399999755e+01 1.040049999999999955e+02 8.621309999999999718e+01
3.173252499999999898e+01 1.967732482719999965e+01 1.040049999999999955e+02 8.621309999999999718e+01
3.173685000000000045e+01 1.967732482719999965e+01 1.040049999999999955e+02 8.621309999999999718e+01
3.174117500000000192e+01 1.967735405039999819e+01 1.040049999999999955e+02 8.621320000000000050e+01
3.174549999999999983e+01 1.967738327359999673e+01 1.040049999999999955e+02 8.621320000000000050e+01
3.174982500000000130e+01 1.967741249679999882e+01 1.040049999999999955e+02 8.621330000000000382e+01
3.175414999999999921e+01 1.967744171999999736e+01 1.040049999999999955e+02 8.621330000000000382e+01
3.175847500000000068e+01 1.967744171999999736e+01 1.040049999999999955e+02 8.621339999999999293e+01
3.176280000000000214e+01 1.967747094319999945e+01 1.040049999999999955e+02 8.621339999999999293e+01
3.176712500000000006e+01 1.967750016639999799e+01 1.040049999999999955e+02 8.621349999999999625e+01
3.177145000000000152e+01 1.967752938960000009e+01 1.040049999999999955e+02 8.621349999999999625e+01
3.177577500000000299e+01 1.967752938960000009e+01 1.040049999999999955e+02 8.621359999999999957e+01
3.178010000000000090e+01 1.967755861279999863e+01 1.040049999999999955e+02 8.621359999999999957e+01
3.178442500000000237e+01 1.967758783600000072e+01 1.040049999999999955e+02 8.621370000000000289e+01
3.178875000000000028e+01 1.967761705919999926e+01 1.040049999999999955e+02 8.621370000000000289e+01
3.179307500000000175e+01 1.967764628239999780e+01 1.040040000000000049e+02 8.621399999999999864e+01
3.179740000000000322e+01 1.967764628239999780e+01 1.040049999999999955e+02 8.621359999999999957e+01
3.180172500000000113e+01 1.967767550559999989e+01 1.040040000000000049e+02 8.621349999999999625e+01
3.180605000000000260e+01 1.967770472879999843e+01 1.040040000000000049e+02 8.621349999999999625e+01
3.181037500000000406e+01 1.967773395199999698e+01 1.040040000000000049e+02 8.621349999999999625e+01
3.181470000000000198e+01 1.967773395199999698e+01 1.040040000000000049e+02 8.621349999999999625e+01
3.181902500000000344e+01 1.967776317519999907e+01 1.040040000000000049e+02 8.621349999999999625e+01
3.182335000000000136e+01 1.967779239840000116e+01 1.040040000000000049e+02 8.621349999999999625e+01
3.182767500000000283e+01 1.967782162159999970e+01 1.040040000000000049e+02 8.621359999999999957e+01
3.183200000000000429e+01 1.967785084479999824e+01 1.040040000000000049e+02 8.621359999999999957e+01
3.183632499999999865e+01 1.967785084479999824e+01 1.040040000000000049e+02 8.621370000000000289e+01
3.184065000000000012e+01 1.967788006800000034e+01 1.040040000000000049e+02 8.621370000000000289e+01
3.184497500000000159e+01 1.967790929119999888e+01 1.040040000000000049e+02 8.621380000000000621e+01
3.184929999999999950e+01 1.967793851440000097e+01 1.040040000000000049e+02 8.621380000000000621e+01
3.185362500000000097e+01 1.967793851440000097e+01 1.040040000000000049e+02 8.621380000000000621e+01
3.185794999999999888e+01 1.967796773759999951e+01 1.040040000000000049e+02 8.621380000000000621e+01
3.186227500000000035e+01 1.967799696079999805e+01 1.040040000000000049e+02 8.621389999999999532e+01
3.186660000000000181e+01 1.967802618400000014e+01 1.040040000000000049e+02 8.621389999999999532e+01
3.187092499999999973e+01 1.967802618400000014e+01 1.040040000000000049e+02 8.621399999999999864e+01
3.187525000000000119e+01 1.967805540720000224e+01 1.040040000000000049e+02 8.621399999999999864e+01
3.187957500000000266e+01 1.967808463039999722e+01 1.040040000000000049e+02 8.621410000000000196e+01
3.188390000000000057e+01 1.967811385359999932e+01 1.040040000000000049e+02 8.621410000000000196e+01
3.188822500000000204e+01 1.967811385359999932e+01 1.040040000000000049e+02 8.621420000000000528e+01
3.189254999999999995e+01 1.967814307680000141e+01 1.040040000000000049e+02 8.621420000000000528e+01
3.189687500000000142e+01 1.967817229999999640e+01 1.040040000000000049e+02 8.621429999999999438e+01
3.190120000000000289e+01 1.967820152319999849e+01 1.040040000000000049e+02 8.621420000000000528e+01
3.190552500000000080e+01 1.967823074640000058e+01 1.040040000000000049e+02 8.621410000000000196e+01
3.190985000000000227e+01 1.967823074640000058e+01 1.040040000000000049e+02 8.621389999999999532e+01
3.191417500000000018e+01 1.967825996959999912e+01 1.040040000000000049e+02 8.621399999999999864e+01
3.191850000000000165e+01 1.967828919279999766e+01 1.040040000000000049e+02 8.621399999999999864e+01
3.192282500000000312e+01 1.967828919279999766e+01 1.040040000000000049e+02 8.621410000000000196e+01
3.192715000000000103e+01 1.967831841599999976e+01 1.040040000000000049e+02 8.621399999999999864e+01
3.193147500000000250e+01 1.967834763919999830e+01 1.040040000000000049e+02 8.621410000000000196e+01
3.193580000000000396e+01 1.967837686240000039e+01 1.040040000000000049e+02 8.621410000000000196e+01
3.194012500000000188e+01 1.967840608559999893e+01 1.040040000000000049e+02 8.621420000000000528e+01
3.194445000000000334e+01 1.967840608559999893e+01 1.040040000000000049e+02 8.621420000000000528e+01
3.194877499999999770e+01 1.967843530879999747e+01 1.040040000000000049e+02 8.621429999999999438e+01
3.195309999999999917e+01 1.967846453199999956e+01 1.040040000000000049e+02 8.621429999999999438e+01
3.195742500000000064e+01 1.967849375520000166e+01 1.040040000000000049e+02 8.621429999999999438e+01
3.196174999999999855e+01 1.967849375520000166e+01 1.040040000000000049e+02 8.621429999999999438e+01
3.196607500000000002e+01 1.967852297839999665e+01 1.040040000000000049e+02 8.621439999999999770e+01
3.197040000000000148e+01 1.967855220159999874e+01 1.040040000000000049e+02 8.621439999999999770e+01
3.197472499999999940e+01 1.967858142480000083e+01 1.040040000000000049e+02 8.621450000000000102e+01
3.197905000000000086e+01 1.967858142480000083e+01 1.040040000000000049e+02 8.621450000000000102e+01
3.198337499999999878e+01 1.967861064799999937e+01 1.040040000000000049e+02 8.621460000000000434e+01
3.198770000000000024e+01 1.967863987119999791e+01 1.040040000000000049e+02 8.621460000000000434e+01
3.199202500000000171e+01 1.967866909440000001e+01 1.040040000000000049e+02 8.621469999999999345e+01
3.199634999999999962e+01 1.967866909440000001e+01 1.040040000000000049e+02 8.621469999999999345e+01
3.200067500000000109e+01 1.967869831759999855e+01 1.040040000000000049e+02 8.621479999999999677e+01
3.200500000000000256e+01 1.967872754080000064e+01 1.040040000000000049e+02 8.621479999999999677e+01
3.200932499999999692e+01 1.967875676399999918e+01 1.040030000000000001e+02 8.621490000000000009e+01
3.201364999999999839e+01 1.967875676399999918e+01 1.040040000000000049e+02 8.621469999999999345e+01
3.201797499999999985e+01 1.967878598719999772e+01 1.040040000000000049e+02 8.621469999999999345e+01
3.202230000000000132e+01 1.967881521039999981e+01 1.040040000000000049e+02 8.621460000000000434e+01
3.202662500000000279e+01 1.967881521039999981e+01 1.040030000000000001e+02 8.621469999999999345e+01
3.203094999999999715e+01 1.967884443360000191e+01 1.040030000000000001e+02 8.621469999999999345e+01
3.203527499999999861e+01 1.967887365679999689e+01 1.040030000000000001e+02 8.621479999999999677e+01
3.203960000000000008e+01 1.967890287999999899e+01 1.040030000000000001e+02 8.621479999999999677e+01
3.204392500000000155e+01 1.967890287999999899e+01 1.040030000000000001e+02 8.621490000000000009e+01
3.204825000000000301e+01 1.967893210320000108e+01 1.040030000000000001e+02 8.621479999999999677e+01
3.205257499999999737e+01 1.967896132639999607e+01 1.040030000000000001e+02 8.621490000000000009e+01
3.205689999999999884e+01 1.967899054959999816e+01 1.040030000000000001e+02 8.621490000000000009e+01
3.206122500000000031e+01 1.967899054959999816e+01 1.040030000000000001e+02 8.621500000000000341e+01
3.206555000000000177e+01 1.967901977280000025e+01 1.040030000000000001e+02 8.621500000000000341e+01
3.206987500000000324e+01 1.967904899599999879e+01 1.040030000000000001e+02 8.621510000000000673e+01
3.207420000000000471e+01 1.967907821919999733e+01 1.040030000000000001e+02 8.621510000000000673e+01
3.207852499999999907e+01 1.967907821919999733e+01 1.040030000000000001e+02 8.621519999999999584e+01
3.208285000000000053e+01 1.967910744239999943e+01 1.040030000000000001e+02 8.621519999999999584e+01
3.208717500000000200e+01 1.967913666559999797e+01 1.040030000000000001e+02 8.621519999999999584e+01
3.209150000000000347e+01 1.967913666559999797e+01 1.040030000000000001e+02 8.621519999999999584e+01
3.209582500000000493e+01 1.967916588880000006e+01 1.040030000000000001e+02 8.621529999999999916e+01
3.210014999999999930e+01 1.967919511199999860e+01 1.040030000000000001e+02 8.621529999999999916e+01
3.210447500000000076e+01 1.967922433519999714e+01 1.040030000000000001e+02 8.621540000000000248e+01
3.210880000000000223e+01 1.967922433519999714e+01 1.040030000000000001e+02 8.621540000000000248e+01
3.211312500000000369e+01 1.967925355839999924e+01 1.040030000000000001e+02 8.621550000000000580e+01
3.211745000000000516e+01 1.967928278160000133e+01 1.040030000000000001e+02 8.621529999999999916e+01
3.212177499999999952e+01 1.967931200479999632e+01 1.040030000000000001e+02 8.621519999999999584e+01
3.212610000000000099e+01 1.967931200479999632e+01 1.040030000000000001e+02 8.621519999999999584e+01
3.213042500000000246e+01 1.967934122799999841e+01 1.040030000000000001e+02 8.621519999999999584e+01
3.213474999999999682e+01 1.967937045120000050e+01 1.040030000000000001e+02 8.621519999999999584e+01
3.213907499999999828e+01 1.967937045120000050e+01 1.040030000000000001e+02 8.621529999999999916e+01
3.214339999999999975e+01 1.967939967439999904e+01 1.040030000000000001e+02 8.621529999999999916e+01
3.214772500000000122e+01 1.967942889759999758e+01 1.040030000000000001e+02 8.621540000000000248e+01
3.215205000000000268e+01 1.967945812079999968e+01 1.040030000000000001e+02 8.621540000000000248e+01
3.215637499999999704e+01 1.967945812079999968e+01 1.040030000000000001e+02 8.621550000000000580e+01
3.216069999999999851e+01 1.967948734399999822e+01 1.040030000000000001e+02 8.621550000000000580e+01
3.216502499999999998e+01 1.967951656720000031e+01 1.040030000000000001e+02 8.621550000000000580e+01
3.216935000000000144e+01 1.967954579039999885e+01 1.040030000000000001e+02 8.621550000000000580e+01
3.217367500000000291e+01 1.967954579039999885e+01 1.040030000000000001e+02 8.621559999999999491e+01
3.217800000000000438e+01 1.967957501359999739e+01 1.040030000000000001e+02 8.621559999999999491e+01
3.218232499999999874e+01 1.967960423679999948e+01 1.040030000000000001e+02 8.621569999999999823e+01
3.218665000000000020e+01 1.967960423679999948e+01 1.040030000000000001e+02 8.621569999999999823e+01
3.219097500000000167e+01 1.967963346000000158e+01 1.040030000000000001e+02 8.621580000000000155e+01
3.219530000000000314e+01 1.967966268319999656e+01 1.040030000000000001e+02 8.621580000000000155e+01
3.219962500000000460e+01 1.967969190639999866e+01 1.040030000000000001e+02 8.621590000000000487e+01
3.220394999999999897e+01 1.967969190639999866e+01 1.040030000000000001e+02 8.621580000000000155e+01
3.220827500000000043e+01 1.967972112960000075e+01 1.040030000000000001e+02 8.621590000000000487e+01
3.221260000000000190e+01 1.967975035279999929e+01 1.040030000000000001e+02 8.621590000000000487e+01
3.221692500000000337e+01 1.967975035279999929e+01 1.040030000000000001e+02 8.621599999999999397e+01
3.222125000000000483e+01 1.967977957599999783e+01 1.040030000000000001e+02 8.621599999999999397e+01
3.222557499999999919e+01 1.967980879919999992e+01 1.040030000000000001e+02 8.621609999999999729e+01
3.222990000000000066e+01 1.967983802239999847e+01 1.040030000000000001e+02 8.621599999999999397e+01
3.223422500000000213e+01 1.967983802239999847e+01 1.040030000000000001e+02 8.621609999999999729e+01
3.223855000000000359e+01 1.967986724559999701e+01 1.040030000000000001e+02 8.621599999999999397e+01
3.224287500000000506e+01 1.967989646879999910e+01 1.040030000000000001e+02 8.621620000000000061e+01
3.224720000000000653e+01 1.967989646879999910e+01 1.040030000000000001e+02 8.621609999999999729e+01
3.225152500000000089e+01 1.967992569199999764e+01 1.040030000000000001e+02 8.621620000000000061e+01
3.225585000000000235e+01 1.967995491519999973e+01 1.040030000000000001e+02 8.621620000000000061e+01
3.226017499999999671e+01 1.967995491519999973e+01 1.040019999999999953e+02 8.621630000000000393e+01
3.226449999999999818e+01 1.967998413839999827e+01 1.040019999999999953e+02 8.621630000000000393e+01
3.226882499999999965e+01 1.968001336159999681e+01 1.040019999999999953e+02 8.621639999999999304e+01
3.227315000000000111e+01 1.968004258479999891e+01 1.040019999999999953e+02 8.621639999999999304e+01
3.227747500000000258e+01 1.968004258479999891e+01 1.040019999999999953e+02 8.621639999999999304e+01
3.228180000000000405e+01 1.968007180800000100e+01 1.040019999999999953e+02 8.621639999999999304e+01
3.228612499999999841e+01 1.968010103119999599e+01 1.040019999999999953e+02 8.621649999999999636e+01
3.229044999999999987e+01 1.968010103119999599e+01 1.040030000000000001e+02 8.621649999999999636e+01
3.229477500000000134e+01 1.968013025439999808e+01 1.040030000000000001e+02 8.621659999999999968e+01
3.229910000000000281e+01 1.968015947760000017e+01 1.040030000000000001e+02 8.621659999999999968e+01
3.230342500000000427e+01 1.968018870079999871e+01 1.040030000000000001e+02 8.621670000000000300e+01
3.230774999999999864e+01 1.968018870079999871e+01 1.040030000000000001e+02 8.621670000000000300e+01
3.231207500000000010e+01 1.968021792399999725e+01 1.040030000000000001e+02 8.621680000000000632e+01
3.231640000000000157e+01 1.968024714719999935e+01 1.040030000000000001e+02 8.621670000000000300e+01
3.232072500000000304e+01 1.968024714719999935e+01 1.040030000000000001e+02 8.621680000000000632e+01
3.232505000000000450e+01 1.968027637039999789e+01 1.040030000000000001e+02 8.621680000000000632e+01
3.232937499999999886e+01 1.968030559359999998e+01 1.040030000000000001e+02 8.621689999999999543e+01
3.233370000000000033e+01 1.968033481679999852e+01 1.040019999999999953e+02 8.621649999999999636e+01
3.233802500000000180e+01 1.968033481679999852e+01 1.040019999999999953e+02 8.621659999999999968e+01
3.234235000000000326e+01 1.968036403999999706e+01 1.040019999999999953e+02 8.621659999999999968e+01
3.234667500000000473e+01 1.968039326319999915e+01 1.040019999999999953e+02 8.621670000000000300e+01
3.235100000000000620e+01 1.968039326319999915e+01 1.040019999999999953e+02 8.621670000000000300e+01
3.235532500000000056e+01 1.968042248640000125e+01 1.040019999999999953e+02 8.621670000000000300e+01
3.235965000000000202e+01 1.968045170959999979e+01 1.040019999999999953e+02 8.621670000000000300e+01
3.236397499999999638e+01 1.968045170959999979e+01 1.040019999999999953e+02 8.621680000000000632e+01
3.236829999999999785e+01 1.968048093279999833e+01 1.040019999999999953e+02 8.621680000000000632e+01
3.237262499999999932e+01 1.968051015600000042e+01 1.040019999999999953e+02 8.621689999999999543e+01
3.237695000000000078e+01 1.968053937919999896e+01 1.040019999999999953e+02 8.621689999999999543e+01
3.238127500000000225e+01 1.968053937919999896e+01 1.040019999999999953e+02 8.621699999999999875e+01
3.238560000000000372e+01 1.968056860239999750e+01 1.040019999999999953e+02 8.621689999999999543e+01
3.238992499999999808e+01 1.968059782559999960e+01 1.040019999999999953e+02 8.621699999999999875e+01
3.239424999999999955e+01 1.968059782559999960e+01 1.040019999999999953e+02 8.621699999999999875e+01
3.239857500000000101e+01 1.968062704879999814e+01 1.040019999999999953e+02 8.621710000000000207e+01
3.240290000000000248e+01 1.968065627199999668e+01 1.040019999999999953e+02 8.621710000000000207e+01
3.240722500000000394e+01 1.968065627199999668e+01 1.040019999999999953e+02 8.621720000000000539e+01
3.241154999999999831e+01 1.968068549519999877e+01 1.040019999999999953e+02 8.621720000000000539e+01
3.241587499999999977e+01 1.968071471840000086e+01 1.040019999999999953e+02 8.621729999999999450e+01
3.242020000000000124e+01 1.968071471840000086e+01 1.040019999999999953e+02 8.621720000000000539e+01
3.242452500000000271e+01 1.968074394159999940e+01 1.040019999999999953e+02 8.621729999999999450e+01
3.242885000000000417e+01 1.968077316479999794e+01 1.040019999999999953e+02 8.621729999999999450e+01
3.243317499999999853e+01 1.968080238800000004e+01 1.040019999999999953e+02 8.621739999999999782e+01
3.243750000000000000e+01 1.968080238800000004e+01 1.040019999999999953e+02 8.621739999999999782e+01
3.244182500000000147e+01 1.968083161119999858e+01 1.040019999999999953e+02 8.621729999999999450e+01
3.244615000000000293e+01 1.968086083440000067e+01 1.040019999999999953e+02 8.621720000000000539e+01
3.245047500000000440e+01 1.968086083440000067e+01 1.040019999999999953e+02 8.621739999999999782e+01
3.245479999999999876e+01 1.968089005759999921e+01 1.040019999999999953e+02 8.621739999999999782e+01
3.245912500000000023e+01 1.968091928079999775e+01 1.040019999999999953e+02 8.621750000000000114e+01
3.246345000000000169e+01 1.968091928079999775e+01 1.040019999999999953e+02 8.621739999999999782e+01
3.246777500000000316e+01 1.968094850399999984e+01 1.040010000000000048e+02 8.621750000000000114e+01
3.247210000000000463e+01 1.968097772720000194e+01 1.040010000000000048e+02 8.621750000000000114e+01
3.247642500000000609e+01 1.968097772720000194e+01 1.040010000000000048e+02 8.621760000000000446e+01
3.248075000000000045e+01 1.968100695039999692e+01 1.040010000000000048e+02 8.621760000000000446e+01
3.248507500000000192e+01 1.968103617359999902e+01 1.040010000000000048e+02 8.621769999999999357e+01
3.248939999999999628e+01 1.968103617359999902e+01 1.040010000000000048e+02 8.621769999999999357e+01
3.249372499999999775e+01 1.968106539680000111e+01 1.040010000000000048e+02 8.621779999999999688e+01
3.249804999999999922e+01 1.968109461999999965e+01 1.040010000000000048e+02 8.621769999999999357e+01
3.250237500000000068e+01 1.968112384319999819e+01 1.040010000000000048e+02 8.621779999999999688e+01
3.250670000000000215e+01 1.968112384319999819e+01 1.040010000000000048e+02 8.621779999999999688e+01
3.251102500000000362e+01 1.968115306640000028e+01 1.040010000000000048e+02 8.621790000000000020e+01
3.251534999999999798e+01 1.968118228959999882e+01 1.040010000000000048e+02 8.621790000000000020e+01
3.251967499999999944e+01 1.968118228959999882e+01 1.040010000000000048e+02 8.621800000000000352e+01
3.252400000000000091e+01 1.968121151280000092e+01 1.040019999999999953e+02 8.621800000000000352e+01
3.252832500000000238e+01 1.968124073599999946e+01 1.040010000000000048e+02 8.621810000000000684e+01
3.253265000000000384e+01 1.968124073599999946e+01 1.040019999999999953e+02 8.621800000000000352e+01
3.253697499999999820e+01 1.968126995919999800e+01 1.040019999999999953e+02 8.621810000000000684e+01
3.254129999999999967e+01 1.968129918240000009e+01 1.040019999999999953e+02 8.621810000000000684e+01
3.254562500000000114e+01 1.968129918240000009e+01 1.040019999999999953e+02 8.621819999999999595e+01
3.254995000000000260e+01 1.968132840560000218e+01 1.040010000000000048e+02 8.621779999999999688e+01
3.255427500000000407e+01 1.968135762879999717e+01 1.040019999999999953e+02 8.621790000000000020e+01
3.255859999999999843e+01 1.968135762879999717e+01 1.040010000000000048e+02 8.621790000000000020e+01
3.256292499999999990e+01 1.968138685199999927e+01 1.040010000000000048e+02 8.621800000000000352e+01
3.256725000000000136e+01 1.968141607520000136e+01 1.040010000000000048e+02 8.621800000000000352e+01
3.257157500000000283e+01 1.968141607520000136e+01 1.040010000000000048e+02 8.621810000000000684e+01
3.257590000000000430e+01 1.968144529839999635e+01 1.040010000000000048e+02 8.621810000000000684e+01
3.258022500000000576e+01 1.968147452159999844e+01 1.040010000000000048e+02 8.621819999999999595e+01
3.258455000000000013e+01 1.968147452159999844e+01 1.040010000000000048e+02 8.621819999999999595e+01
3.258887500000000159e+01 1.968150374480000053e+01 1.040010000000000048e+02 8.621829999999999927e+01
3.259320000000000306e+01 1.968153296799999907e+01 1.040010000000000048e+02 8.621829999999999927e+01
3.259752500000000452e+01 1.968153296799999907e+01 1.040010000000000048e+02 8.621829999999999927e+01
3.260185000000000599e+01 1.968156219119999761e+01 1.040010000000000048e+02 8.621829999999999927e+01
3.260617500000000035e+01 1.968159141439999971e+01 1.040010000000000048e+02 8.621840000000000259e+01
3.261050000000000182e+01 1.968159141439999971e+01 1.040010000000000048e+02 8.621840000000000259e+01
3.261482500000000329e+01 1.968162063759999825e+01 1.040010000000000048e+02 8.621850000000000591e+01
3.261914999999999765e+01 1.968164986080000034e+01 1.040010000000000048e+02 8.621850000000000591e+01
3.262347499999999911e+01 1.968164986080000034e+01 1.040010000000000048e+02 8.621859999999999502e+01
3.262780000000000058e+01 1.968167908399999888e+01 1.040010000000000048e+02 8.621859999999999502e+01
3.263212500000000205e+01 1.968170830719999742e+01 1.040010000000000048e+02 8.621859999999999502e+01
3.263645000000000351e+01 1.968170830719999742e+01 1.040010000000000048e+02 8.621859999999999502e+01
3.264077499999999787e+01 1.968173753039999951e+01 1.040010000000000048e+02 8.621869999999999834e+01
3.264509999999999934e+01 1.968176675360000161e+01 1.040010000000000048e+02 8.621869999999999834e+01
3.264942500000000081e+01 1.968176675360000161e+01 1.040010000000000048e+02 8.621880000000000166e+01
3.265375000000000227e+01 1.968179597679999659e+01 1.040010000000000048e+02 8.621880000000000166e+01
3.265807500000000374e+01 1.968182519999999869e+01 1.040010000000000048e+02 8.621850000000000591e+01
3.266239999999999810e+01 1.968182519999999869e+01 1.040010000000000048e+02 8.621850000000000591e+01
3.266672499999999957e+01 1.968185442320000078e+01 1.040010000000000048e+02 8.621869999999999834e+01
3.267105000000000103e+01 1.968188364639999932e+01 1.040010000000000048e+02 8.621859999999999502e+01
3.267537500000000250e+01 1.968188364639999932e+01 1.040010000000000048e+02 8.621880000000000166e+01
3.267970000000000397e+01 1.968191286959999786e+01 1.040010000000000048e+02 8.621880000000000166e+01
3.268402500000000543e+01 1.968194209279999995e+01 1.040010000000000048e+02 8.621890000000000498e+01
3.268834999999999980e+01 1.968194209279999995e+01 1.040010000000000048e+02 8.621880000000000166e+01
3.269267500000000126e+01 1.968197131599999850e+01 1.040010000000000048e+02 8.621890000000000498e+01
3.269700000000000273e+01 1.968200053920000059e+01 1.040010000000000048e+02 8.621890000000000498e+01
3.270132500000000420e+01 1.968200053920000059e+01 1.040010000000000048e+02 8.621899999999999409e+01
3.270565000000000566e+01 1.968202976239999913e+01 1.040010000000000048e+02 8.621899999999999409e+01
3.270997500000000002e+01 1.968205898559999767e+01 1.040010000000000048e+02 8.621909999999999741e+01
3.271430000000000149e+01 1.968205898559999767e+01 1.040010000000000048e+02 8.621899999999999409e+01
3.271862500000000296e+01 1.968208820879999976e+01 1.040010000000000048e+02 8.621909999999999741e+01
3.272294999999999732e+01 1.968211743200000186e+01 1.040010000000000048e+02 8.621909999999999741e+01
3.272727499999999878e+01 1.968211743200000186e+01 1.040010000000000048e+02 8.621920000000000073e+01
3.273160000000000025e+01 1.968214665519999684e+01 1.040010000000000048e+02 8.621920000000000073e+01
3.273592500000000172e+01 1.968217587839999894e+01 1.040010000000000048e+02 8.621930000000000405e+01
3.274025000000000318e+01 1.968217587839999894e+01 1.040010000000000048e+02 8.621930000000000405e+01
3.274457499999999754e+01 1.968220510160000103e+01 1.040010000000000048e+02 8.621930000000000405e+01
3.274889999999999901e+01 1.968223432479999602e+01 1.040010000000000048e+02 8.621930000000000405e+01
3.275322500000000048e+01 1.968223432479999602e+01 1.040010000000000048e+02 8.621939999999999316e+01
3.275755000000000194e+01 1.968226354799999811e+01 1.040010000000000048e+02 8.621939999999999316e+01
3.276187500000000341e+01 1.968229277120000020e+01 1.040010000000000048e+02 8.621949999999999648e+01
3.276619999999999777e+01 1.968229277120000020e+01 1.040000000000000000e+02 8.621920000000000073e+01
3.277052499999999924e+01 1.968232199439999874e+01 1.040010000000000048e+02 8.621930000000000405e+01
3.277485000000000070e+01 1.968232199439999874e+01 1.040010000000000048e+02 8.621930000000000405e+01
3.277917500000000217e+01 1.968235121759999728e+01 1.040010000000000048e+02 8.621939999999999316e+01
3.278350000000000364e+01 1.968238044079999938e+01 1.040000000000000000e+02 8.621949999999999648e+01
3.278782500000000510e+01 1.968238044079999938e+01 1.040000000000000000e+02 8.621949999999999648e+01
3.279214999999999947e+01 1.968240966399999792e+01 1.040000000000000000e+02 8.621949999999999648e+01
3.279647500000000093e+01 1.968243888720000001e+01 1.040000000000000000e+02 8.621959999999999980e+01
3.280080000000000240e+01 1.968243888720000001e+01 1.040000000000000000e+02 8.621959999999999980e+01
3.280512500000000387e+01 1.968246811039999855e+01 1.040000000000000000e+02 8.621970000000000312e+01
3.280945000000000533e+01 1.968249733359999709e+01 1.040000000000000000e+02 8.621970000000000312e+01
3.281377499999999969e+01 1.968249733359999709e+01 1.040000000000000000e+02 8.621980000000000643e+01
3.281810000000000116e+01 1.968252655679999918e+01 1.040000000000000000e+02 8.621970000000000312e+01
3.282242500000000263e+01 1.968255578000000128e+01 1.040000000000000000e+02 8.621980000000000643e+01
3.282675000000000409e+01 1.968255578000000128e+01 1.040000000000000000e+02 8.621980000000000643e+01
3.283107500000000556e+01 1.968258500319999627e+01 1.040000000000000000e+02 8.621989999999999554e+01
3.283539999999999992e+01 1.968261422639999836e+01 1.040000000000000000e+02 8.621989999999999554e+01
3.283972500000000139e+01 1.968261422639999836e+01 1.040000000000000000e+02 8.621999999999999886e+01
3.284405000000000285e+01 1.968264344960000045e+01 1.040000000000000000e+02 8.621999999999999886e+01
3.284837499999999721e+01 1.968267267279999899e+01 1.040000000000000000e+02 8.621999999999999886e+01
3.285269999999999868e+01 1.968267267279999899e+01 1.040000000000000000e+02 8.621999999999999886e+01
3.285702500000000015e+01 1.968270189599999753e+01 1.040000000000000000e+02 8.622010000000000218e+01
3.286135000000000161e+01 1.968270189599999753e+01 1.040000000000000000e+02 8.622010000000000218e+01
3.286567500000000308e+01 1.968273111919999963e+01 1.040000000000000000e+02 8.622020000000000550e+01
3.286999999999999744e+01 1.968276034239999817e+01 1.040000000000000000e+02 8.622020000000000550e+01
3.287432499999999891e+01 1.968276034239999817e+01 1.040000000000000000e+02 8.621989999999999554e+01
3.287865000000000038e+01 1.968278956560000026e+01 1.040000000000000000e+02 8.621980000000000643e+01
3.288297500000000184e+01 1.968281878879999880e+01 1.040000000000000000e+02 8.621999999999999886e+01
3.288730000000000331e+01 1.968281878879999880e+01 1.040000000000000000e+02 8.621999999999999886e+01
3.289162500000000477e+01 1.968284801199999734e+01 1.040000000000000000e+02 8.622020000000000550e+01
3.289594999999999914e+01 1.968284801199999734e+01 1.040000000000000000e+02 8.622010000000000218e+01
3.290027500000000060e+01 1.968287723519999943e+01 1.040000000000000000e+02 8.622020000000000550e+01
3.290460000000000207e+01 1.968290645840000153e+01 1.040000000000000000e+02 8.622020000000000550e+01
3.290892500000000354e+01 1.968290645840000153e+01 1.040000000000000000e+02 8.622029999999999461e+01
3.291325000000000500e+01 1.968293568159999651e+01 1.040000000000000000e+02 8.622029999999999461e+01
3.291757499999999936e+01 1.968296490479999861e+01 1.040000000000000000e+02 8.622039999999999793e+01
3.292190000000000083e+01 1.968296490479999861e+01 1.040000000000000000e+02 8.622029999999999461e+01
3.292622500000000230e+01 1.968299412800000070e+01 1.040000000000000000e+02 8.622039999999999793e+01
3.293055000000000376e+01 1.968302335119999569e+01 1.040000000000000000e+02 8.622039999999999793e+01
3.293487500000000523e+01 1.968302335119999569e+01 1.040000000000000000e+02 8.622050000000000125e+01
3.293919999999999959e+01 1.968305257439999778e+01 1.040000000000000000e+02 8.622050000000000125e+01
3.294352500000000106e+01 1.968308179759999987e+01 1.040000000000000000e+02 8.622060000000000457e+01
3.294785000000000252e+01 1.968308179759999987e+01 1.040000000000000000e+02 8.622060000000000457e+01
3.295217499999999688e+01 1.968311102079999841e+01 1.040000000000000000e+02 8.622060000000000457e+01
3.295649999999999835e+01 1.968311102079999841e+01 1.040000000000000000e+02 8.622060000000000457e+01
3.296082499999999982e+01 1.968314024399999695e+01 1.040000000000000000e+02 8.622069999999999368e+01
3.296515000000000128e+01 1.968316946719999905e+01 1.040000000000000000e+02 8.622069999999999368e+01
3.296947500000000275e+01 1.968316946719999905e+01 1.040000000000000000e+02 8.622079999999999700e+01
3.297379999999999711e+01 1.968319869039999759e+01 1.040000000000000000e+02 8.622079999999999700e+01
3.297812499999999858e+01 1.968322791359999968e+01 1.040000000000000000e+02 8.622090000000000032e+01
3.298245000000000005e+01 1.968322791359999968e+01 1.040000000000000000e+02 8.622050000000000125e+01
3.298677500000000151e+01 1.968325713679999822e+01 1.040000000000000000e+02 8.622060000000000457e+01
3.299110000000000298e+01 1.968325713679999822e+01 1.040000000000000000e+02 8.622069999999999368e+01
3.299542499999999734e+01 1.968328635999999676e+01 1.040000000000000000e+02 8.622079999999999700e+01
3.299974999999999881e+01 1.968331558319999885e+01 1.039989999999999952e+02 8.622079999999999700e+01
3.300407500000000027e+01 1.968331558319999885e+01 1.039989999999999952e+02 8.622090000000000032e+01
3.300840000000000174e+01 1.968334480640000095e+01 1.039989999999999952e+02 8.622090000000000032e+01
3.301272500000000321e+01 1.968337402959999949e+01 1.039989999999999952e+02 8.622100000000000364e+01
3.301705000000000467e+01 1.968337402959999949e+01 1.039989999999999952e+02 8.622090000000000032e+01
3.302137499999999903e+01 1.968340325279999803e+01 1.039989999999999952e+02 8.622100000000000364e+01
3.302570000000000050e+01 1.968340325279999803e+01 1.039989999999999952e+02 8.622100000000000364e+01
3.303002500000000197e+01 1.968343247600000012e+01 1.039989999999999952e+02 8.622110000000000696e+01
3.303435000000000343e+01 1.968346169919999866e+01 1.039989999999999952e+02 8.622110000000000696e+01
3.303867500000000490e+01 1.968346169919999866e+01 1.039989999999999952e+02 8.622119999999999607e+01
3.304299999999999926e+01 1.968349092239999720e+01 1.039989999999999952e+02 8.622110000000000696e+01
3.304732500000000073e+01 1.968352014559999930e+01 1.039989999999999952e+02 8.622119999999999607e+01
3.305165000000000219e+01 1.968352014559999930e+01 1.039989999999999952e+02 8.622119999999999607e+01
3.305597500000000366e+01 1.968354936879999784e+01 1.039989999999999952e+02 8.622129999999999939e+01
3.306030000000000513e+01 1.968357859199999993e+01 1.039989999999999952e+02 8.622129999999999939e+01
3.306462499999999949e+01 1.968357859199999993e+01 1.039989999999999952e+02 8.622140000000000271e+01
3.306895000000000095e+01 1.968360781519999847e+01 1.039989999999999952e+02 8.622140000000000271e+01
3.307327500000000242e+01 1.968360781519999847e+01 1.039989999999999952e+02 8.622140000000000271e+01
3.307759999999999678e+01 1.968363703840000056e+01 1.039989999999999952e+02 8.622140000000000271e+01
3.308192499999999825e+01 1.968366626159999910e+01 1.039989999999999952e+02 8.622150000000000603e+01
3.308624999999999972e+01 1.968366626159999910e+01 1.039989999999999952e+02 8.622150000000000603e+01
3.309057500000000118e+01 1.968369548480000120e+01 1.039989999999999952e+02 8.622119999999999607e+01
3.309490000000000265e+01 1.968369548480000120e+01 1.039989999999999952e+02 8.622119999999999607e+01
3.309922499999999701e+01 1.968372470799999974e+01 1.039989999999999952e+02 8.622140000000000271e+01
3.310354999999999848e+01 1.968375393119999828e+01 1.039989999999999952e+02 8.622140000000000271e+01
3.310787499999999994e+01 1.968375393119999828e+01 1.039989999999999952e+02 8.622150000000000603e+01
3.311220000000000141e+01 1.968378315440000037e+01 1.039989999999999952e+02 8.622150000000000603e+01
3.311652500000000288e+01 1.968378315440000037e+01 1.039989999999999952e+02 8.622159999999999513e+01
3.312085000000000434e+01 1.968381237759999891e+01 1.039989999999999952e+02 8.622159999999999513e+01
3.312517499999999870e+01 1.968384160079999745e+01 1.039989999999999952e+02 8.622159999999999513e+01
3.312950000000000017e+01 1.968384160079999745e+01 1.039989999999999952e+02 8.622159999999999513e+01
3.313382500000000164e+01 1.968387082399999954e+01 1.039989999999999952e+02 8.622169999999999845e+01
3.313815000000000310e+01 1.968390004720000164e+01 1.039989999999999952e+02 8.622169999999999845e+01
3.314247500000000457e+01 1.968390004720000164e+01 1.039989999999999952e+02 8.622180000000000177e+01
3.314679999999999893e+01 1.968392927039999662e+01 1.039989999999999952e+02 8.622180000000000177e+01
3.315112500000000040e+01 1.968395849359999872e+01 1.039989999999999952e+02 8.622180000000000177e+01
3.315545000000000186e+01 1.968395849359999872e+01 1.039989999999999952e+02 8.622180000000000177e+01
3.315977500000000333e+01 1.968398771680000081e+01 1.039989999999999952e+02 8.622190000000000509e+01
3.316410000000000480e+01 1.968398771680000081e+01 1.039989999999999952e+02 8.622190000000000509e+01
3.316842499999999916e+01 1.968401693999999935e+01 1.039989999999999952e+02 8.622199999999999420e+01
3.317275000000000063e+01 1.968404616319999789e+01 1.039989999999999952e+02 8.622199999999999420e+01
3.317707500000000209e+01 1.968404616319999789e+01 1.039989999999999952e+02 8.622199999999999420e+01
3.318140000000000356e+01 1.968407538639999999e+01 1.039989999999999952e+02 8.622199999999999420e+01
3.318572500000000502e+01 1.968407538639999999e+01 1.039989999999999952e+02 8.622209999999999752e+01
3.319005000000000649e+01 1.968410460959999853e+01 1.039989999999999952e+02 8.622209999999999752e+01
3.319437500000000085e+01 1.968413383280000062e+01 1.039989999999999952e+02 8.622220000000000084e+01
3.319870000000000232e+01 1.968413383280000062e+01 1.039989999999999952e+02 8.622180000000000177e+01
3.320302499999999668e+01 1.968416305599999916e+01 1.039989999999999952e+02 8.622190000000000509e+01
3.320734999999999815e+01 1.968416305599999916e+01 1.039989999999999952e+02 8.622199999999999420e+01
3.321167499999999961e+01 1.968419227919999770e+01 1.039989999999999952e+02 8.622209999999999752e+01
3.321600000000000108e+01 1.968422150239999979e+01 1.039989999999999952e+02 8.622209999999999752e+01
3.322032500000000255e+01 1.968422150239999979e+01 1.039989999999999952e+02 8.622220000000000084e+01
3.322465000000000401e+01 1.968425072560000189e+01 1.039989999999999952e+02 8.622220000000000084e+01
3.322897499999999837e+01 1.968425072560000189e+01 1.039989999999999952e+02 8.622230000000000416e+01
3.323329999999999984e+01 1.968427994879999687e+01 1.039989999999999952e+02 8.622230000000000416e+01
3.323762500000000131e+01 1.968430917199999897e+01 1.039989999999999952e+02 8.622239999999999327e+01
3.324195000000000277e+01 1.968430917199999897e+01 1.039989999999999952e+02 8.622239999999999327e+01
3.324627500000000424e+01 1.968433839520000106e+01 1.039989999999999952e+02 8.622239999999999327e+01
3.325059999999999860e+01 1.968436761839999960e+01 1.039989999999999952e+02 8.622239999999999327e+01
3.325492500000000007e+01 1.968436761839999960e+01 1.039989999999999952e+02 8.622249999999999659e+01
3.325925000000000153e+01 1.968439684159999814e+01 1.039989999999999952e+02 8.622249999999999659e+01
3.326357500000000300e+01 1.968439684159999814e+01 1.039989999999999952e+02 8.622259999999999991e+01
3.326790000000000447e+01 1.968442606480000023e+01 1.039989999999999952e+02 8.622249999999999659e+01
3.327222499999999883e+01 1.968445528799999877e+01 1.039989999999999952e+02 8.622259999999999991e+01
3.327655000000000030e+01 1.968445528799999877e+01 1.039989999999999952e+02 8.622259999999999991e+01
3.328087500000000176e+01 1.968448451120000087e+01 1.039989999999999952e+02 8.622270000000000323e+01
3.328520000000000323e+01 1.968448451120000087e+01 1.039989999999999952e+02 8.622270000000000323e+01
3.328952500000000470e+01 1.968451373439999941e+01 1.039989999999999952e+02 8.622270000000000323e+01
3.329385000000000616e+01 1.968454295759999795e+01 1.039989999999999952e+02 8.622270000000000323e+01
3.329817500000000052e+01 1.968454295759999795e+01 1.039989999999999952e+02 8.622280000000000655e+01
3.330250000000000199e+01 1.968457218080000004e+01 1.039989999999999952e+02 8.622280000000000655e+01
3.330682499999999635e+01 1.968457218080000004e+01 1.039980000000000047e+02 8.622249999999999659e+01
3.331114999999999782e+01 1.968460140400000213e+01 1.039980000000000047e+02 8.622249999999999659e+01
3.331547499999999928e+01 1.968463062719999712e+01 1.039980000000000047e+02 8.622270000000000323e+01
3.331980000000000075e+01 1.968463062719999712e+01 1.039980000000000047e+02 8.622270000000000323e+01
3.332412500000000222e+01 1.968465985039999921e+01 1.039980000000000047e+02 8.622280000000000655e+01
3.332845000000000368e+01 1.968465985039999921e+01 1.039980000000000047e+02 8.622280000000000655e+01
3.333277499999999804e+01 1.968468907360000131e+01 1.039980000000000047e+02 8.622289999999999566e+01
3.333709999999999951e+01 1.968468907360000131e+01 1.039980000000000047e+02 8.622289999999999566e+01
3.334142500000000098e+01 1.968471829679999630e+01 1.039980000000000047e+02 8.622299999999999898e+01
3.334575000000000244e+01 1.968474751999999839e+01 1.039980000000000047e+02 8.622299999999999898e+01
3.335007500000000391e+01 1.968474751999999839e+01 1.039980000000000047e+02 8.622299999999999898e+01
3.335439999999999827e+01 1.968477674320000048e+01 1.039980000000000047e+02 8.622299999999999898e+01
3.335872499999999974e+01 1.968480596639999902e+01 1.039980000000000047e+02 8.622310000000000230e+01
3.336305000000000121e+01 1.968480596639999902e+01 1.039980000000000047e+02 8.622310000000000230e+01
3.336737500000000267e+01 1.968483518959999756e+01 1.039980000000000047e+02 8.622320000000000562e+01
3.337170000000000414e+01 1.968483518959999756e+01 1.039980000000000047e+02 8.622310000000000230e+01
3.337602499999999850e+01 1.968486441279999966e+01 1.039980000000000047e+02 8.622320000000000562e+01
3.338034999999999997e+01 1.968489363599999820e+01 1.039980000000000047e+02 8.622320000000000562e+01
3.338467500000000143e+01 1.968489363599999820e+01 1.039980000000000047e+02 8.622329999999999472e+01
3.338900000000000290e+01 1.968492285920000029e+01 1.039980000000000047e+02 8.622329999999999472e+01
3.339332500000000437e+01 1.968492285920000029e+01 1.039980000000000047e+02 8.622329999999999472e+01
3.339765000000000583e+01 1.968495208239999883e+01 1.039980000000000047e+02 8.622329999999999472e+01
3.340197500000000019e+01 1.968495208239999883e+01 1.039980000000000047e+02 8.622339999999999804e+01
3.340630000000000166e+01 1.968498130559999737e+01 1.039980000000000047e+02 8.622339999999999804e+01
3.341062500000000313e+01 1.968501052879999946e+01 1.039980000000000047e+02 8.622350000000000136e+01
3.341495000000000459e+01 1.968501052879999946e+01 1.039980000000000047e+02 8.622299999999999898e+01
3.341927500000000606e+01 1.968503975200000156e+01 1.039980000000000047e+02 8.622299999999999898e+01
3.342360000000000042e+01 1.968503975200000156e+01 1.039980000000000047e+02 8.622310000000000230e+01
3.342792500000000189e+01 1.968506897519999654e+01 1.039980000000000047e+02 8.622320000000000562e+01
3.343225000000000335e+01 1.968506897519999654e+01 1.039980000000000047e+02 8.622320000000000562e+01
3.343657499999999771e+01 1.968509819839999864e+01 1.039980000000000047e+02 8.622329999999999472e+01
3.344089999999999918e+01 1.968512742160000073e+01 1.039980000000000047e+02 8.622329999999999472e+01
3.344522500000000065e+01 1.968512742160000073e+01 1.039980000000000047e+02 8.622339999999999804e+01
3.344955000000000211e+01 1.968515664479999927e+01 1.039980000000000047e+02 8.622339999999999804e+01
3.345387500000000358e+01 1.968515664479999927e+01 1.039980000000000047e+02 8.622350000000000136e+01
3.345819999999999794e+01 1.968518586799999781e+01 1.039980000000000047e+02 8.622350000000000136e+01
3.346252499999999941e+01 1.968521509119999990e+01 1.039980000000000047e+02 8.622350000000000136e+01
3.346685000000000088e+01 1.968521509119999990e+01 1.039980000000000047e+02 8.622350000000000136e+01
3.347117500000000234e+01 1.968524431439999844e+01 1.039980000000000047e+02 8.622360000000000468e+01
3.347550000000000381e+01 1.968524431439999844e+01 1.039980000000000047e+02 8.622360000000000468e+01
3.347982499999999817e+01 1.968527353760000054e+01 1.039980000000000047e+02 8.622360000000000468e+01
3.348414999999999964e+01 1.968530276079999908e+01 1.039980000000000047e+02 8.622360000000000468e+01
3.348847500000000110e+01 1.968530276079999908e+01 1.039980000000000047e+02 8.622369999999999379e+01
3.349280000000000257e+01 1.968533198399999762e+01 1.039980000000000047e+02 8.622369999999999379e+01
3.349712500000000404e+01 1.968533198399999762e+01 1.039980000000000047e+02 8.622379999999999711e+01
3.350145000000000550e+01 1.968536120719999971e+01 1.039980000000000047e+02 8.622369999999999379e+01
3.350577499999999986e+01 1.968536120719999971e+01 1.039980000000000047e+02 8.622379999999999711e+01
3.351010000000000133e+01 1.968539043040000180e+01 1.039980000000000047e+02 8.622379999999999711e+01
3.351442500000000280e+01 1.968541965359999679e+01 1.039980000000000047e+02 8.622390000000000043e+01
3.351875000000000426e+01 1.968541965359999679e+01 1.039980000000000047e+02 8.622390000000000043e+01
3.352307500000000573e+01 1.968544887679999889e+01 1.039969999999999999e+02 8.622379999999999711e+01
3.352740000000000009e+01 1.968544887679999889e+01 1.039980000000000047e+02 8.622379999999999711e+01
3.353172500000000156e+01 1.968547810000000098e+01 1.039980000000000047e+02 8.622400000000000375e+01
3.353605000000000302e+01 1.968547810000000098e+01 1.039980000000000047e+02 8.622400000000000375e+01
3.354037499999999739e+01 1.968550732319999597e+01 1.039969999999999999e+02 8.622410000000000707e+01
3.354469999999999885e+01 1.968553654639999806e+01 1.039969999999999999e+02 8.622410000000000707e+01
3.354902500000000032e+01 1.968553654639999806e+01 1.039969999999999999e+02 8.622419999999999618e+01
3.355335000000000178e+01 1.968556576960000015e+01 1.039969999999999999e+02 8.622410000000000707e+01
3.355767500000000325e+01 1.968556576960000015e+01 1.039969999999999999e+02 8.622419999999999618e+01
3.356199999999999761e+01 1.968559499279999869e+01 1.039969999999999999e+02 8.622419999999999618e+01
3.356632499999999908e+01 1.968559499279999869e+01 1.039969999999999999e+02 8.622429999999999950e+01
3.357065000000000055e+01 1.968562421599999723e+01 1.039969999999999999e+02 8.622429999999999950e+01
3.357497500000000201e+01 1.968565343919999933e+01 1.039969999999999999e+02 8.622429999999999950e+01
3.357930000000000348e+01 1.968565343919999933e+01 1.039969999999999999e+02 8.622429999999999950e+01
3.358362499999999784e+01 1.968568266239999787e+01 1.039969999999999999e+02 8.622440000000000282e+01
3.358794999999999931e+01 1.968568266239999787e+01 1.039969999999999999e+02 8.622440000000000282e+01
3.359227500000000077e+01 1.968571188559999996e+01 1.039969999999999999e+02 8.622450000000000614e+01
3.359660000000000224e+01 1.968571188559999996e+01 1.039969999999999999e+02 8.622440000000000282e+01
3.360092500000000371e+01 1.968574110879999850e+01 1.039969999999999999e+02 8.622450000000000614e+01
3.360524999999999807e+01 1.968577033199999704e+01 1.039969999999999999e+02 8.622450000000000614e+01
3.360957499999999953e+01 1.968577033199999704e+01 1.039969999999999999e+02 8.622459999999999525e+01
3.361390000000000100e+01 1.968579955519999913e+01 1.039969999999999999e+02 8.622459999999999525e+01
3.361822500000000247e+01 1.968579955519999913e+01 1.039969999999999999e+02 8.622459999999999525e+01
3.362255000000000393e+01 1.968582877840000123e+01 1.039969999999999999e+02 8.622459999999999525e+01
3.362687500000000540e+01 1.968582877840000123e+01 1.039969999999999999e+02 8.622469999999999857e+01
3.363119999999999976e+01 1.968585800159999621e+01 1.039969999999999999e+02 8.622440000000000282e+01
3.363552500000000123e+01 1.968588722479999831e+01 1.039969999999999999e+02 8.622440000000000282e+01
3.363985000000000269e+01 1.968588722479999831e+01 1.039969999999999999e+02 8.622450000000000614e+01
3.364417500000000416e+01 1.968591644800000040e+01 1.039969999999999999e+02 8.622459999999999525e+01
3.364850000000000563e+01 1.968591644800000040e+01 1.039969999999999999e+02 8.622469999999999857e+01
3.365282499999999999e+01 1.968594567119999894e+01 1.039969999999999999e+02 8.622469999999999857e+01
3.365715000000000146e+01 1.968594567119999894e+01 1.039969999999999999e+02 8.622469999999999857e+01
3.366147500000000292e+01 1.968597489439999748e+01 1.039969999999999999e+02 8.622480000000000189e+01
3.366579999999999728e+01 1.968597489439999748e+01 1.039969999999999999e+02 8.622480000000000189e+01
3.367012499999999875e+01 1.968600411759999957e+01 1.039969999999999999e+02 8.622480000000000189e+01
3.367445000000000022e+01 1.968603334079999811e+01 1.039969999999999999e+02 8.622480000000000189e+01
3.367877500000000168e+01 1.968603334079999811e+01 1.039969999999999999e+02 8.622490000000000521e+01
3.368310000000000315e+01 1.968606256400000021e+01 1.039969999999999999e+02 8.622490000000000521e+01
3.368742499999999751e+01 1.968606256400000021e+01 1.039969999999999999e+02 8.622490000000000521e+01
3.369174999999999898e+01 1.968609178719999875e+01 1.039969999999999999e+02 8.622490000000000521e+01
3.369607500000000044e+01 1.968609178719999875e+01 1.039969999999999999e+02 8.622499999999999432e+01
3.370040000000000191e+01 1.968612101039999729e+01 1.039969999999999999e+02 8.622499999999999432e+01
3.370472500000000338e+01 1.968615023359999938e+01 1.039969999999999999e+02 8.622509999999999764e+01
3.370904999999999774e+01 1.968615023359999938e+01 1.039969999999999999e+02 8.622499999999999432e+01
3.371337499999999920e+01 1.968617945680000147e+01 1.039969999999999999e+02 8.622509999999999764e+01
3.371770000000000067e+01 1.968617945680000147e+01 1.039969999999999999e+02 8.622509999999999764e+01
3.372202500000000214e+01 1.968620867999999646e+01 1.039969999999999999e+02 8.622520000000000095e+01
3.372635000000000360e+01 1.968620867999999646e+01 1.039969999999999999e+02 8.622520000000000095e+01
3.373067500000000507e+01 1.968623790319999856e+01 1.039969999999999999e+02 8.622520000000000095e+01
3.373499999999999943e+01 1.968626712640000065e+01 1.039969999999999999e+02 8.622520000000000095e+01
3.373932500000000090e+01 1.968626712640000065e+01 1.039969999999999999e+02 8.622509999999999764e+01
3.374365000000000236e+01 1.968629634959999919e+01 1.039969999999999999e+02 8.622509999999999764e+01
3.374797500000000383e+01 1.968629634959999919e+01 1.039969999999999999e+02 8.622530000000000427e+01
3.375230000000000530e+01 1.968632557279999773e+01 1.039969999999999999e+02 8.622530000000000427e+01
3.375662499999999966e+01 1.968632557279999773e+01 1.039969999999999999e+02 8.622539999999999338e+01
3.376095000000000113e+01 1.968635479599999982e+01 1.039969999999999999e+02 8.622539999999999338e+01
3.376527500000000259e+01 1.968635479599999982e+01 1.039969999999999999e+02 8.622549999999999670e+01
3.376960000000000406e+01 1.968638401919999836e+01 1.039969999999999999e+02 8.622539999999999338e+01
3.377392500000000553e+01 1.968638401919999836e+01 1.039969999999999999e+02 8.622549999999999670e+01
3.377824999999999989e+01 1.968641324239999690e+01 1.039969999999999999e+02 8.622549999999999670e+01
3.378257500000000135e+01 1.968641324239999690e+01 1.039969999999999999e+02 8.622560000000000002e+01
3.378690000000000282e+01 1.968644246559999900e+01 1.039969999999999999e+02 8.622560000000000002e+01
3.379122499999999718e+01 1.968647168879999754e+01 1.039969999999999999e+02 8.622560000000000002e+01
3.379554999999999865e+01 1.968647168879999754e+01 1.039969999999999999e+02 8.622560000000000002e+01
3.379987500000000011e+01 1.968650091199999963e+01 1.039969999999999999e+02 8.622570000000000334e+01
3.380420000000000158e+01 1.968650091199999963e+01 1.039969999999999999e+02 8.622570000000000334e+01
3.380852500000000305e+01 1.968653013519999817e+01 1.039969999999999999e+02 8.622570000000000334e+01
3.381284999999999741e+01 1.968653013519999817e+01 1.039969999999999999e+02 8.622570000000000334e+01
3.381717499999999887e+01 1.968655935840000026e+01 1.039969999999999999e+02 8.622580000000000666e+01
3.382150000000000034e+01 1.968655935840000026e+01 1.039969999999999999e+02 8.622580000000000666e+01
3.382582500000000181e+01 1.968658858159999880e+01 1.039969999999999999e+02 8.622589999999999577e+01
3.383015000000000327e+01 1.968661780480000090e+01 1.039969999999999999e+02 8.622580000000000666e+01
3.383447500000000474e+01 1.968661780480000090e+01 1.039969999999999999e+02 8.622589999999999577e+01
3.383879999999999910e+01 1.968664702799999944e+01 1.039969999999999999e+02 8.622589999999999577e+01
3.384312500000000057e+01 1.968664702799999944e+01 1.039969999999999999e+02 8.622599999999999909e+01
3.384745000000000203e+01 1.968667625119999798e+01 1.039959999999999951e+02 8.622580000000000666e+01
3.385177500000000350e+01 1.968667625119999798e+01 1.039959999999999951e+02 8.622589999999999577e+01
3.385610000000000497e+01 1.968670547440000007e+01 1.039959999999999951e+02 8.622599999999999909e+01
3.386042499999999933e+01 1.968670547440000007e+01 1.039959999999999951e+02 8.622610000000000241e+01
3.386475000000000080e+01 1.968673469759999861e+01 1.039959999999999951e+02 8.622610000000000241e+01
3.386907500000000226e+01 1.968673469759999861e+01 1.039959999999999951e+02 8.622620000000000573e+01
3.387340000000000373e+01 1.968676392079999715e+01 1.039959999999999951e+02 8.622620000000000573e+01
3.387772500000000520e+01 1.968676392079999715e+01 1.039959999999999951e+02 8.622620000000000573e+01
3.388204999999999956e+01 1.968679314399999924e+01 1.039959999999999951e+02 8.622620000000000573e+01
3.388637500000000102e+01 1.968682236720000134e+01 1.039959999999999951e+02 8.622629999999999484e+01
3.389070000000000249e+01 1.968682236720000134e+01 1.039959999999999951e+02 8.622629999999999484e+01
3.389502499999999685e+01 1.968685159039999988e+01 1.039959999999999951e+02 8.622629999999999484e+01
3.389934999999999832e+01 1.968685159039999988e+01 1.039959999999999951e+02 8.622629999999999484e+01
3.390367499999999978e+01 1.968688081359999842e+01 1.039959999999999951e+02 8.622639999999999816e+01
3.390800000000000125e+01 1.968688081359999842e+01 1.039959999999999951e+02 8.622639999999999816e+01
3.391232500000000272e+01 1.968691003680000051e+01 1.039959999999999951e+02 8.622650000000000148e+01
3.391664999999999708e+01 1.968691003680000051e+01 1.039959999999999951e+02 8.622639999999999816e+01
3.392097499999999854e+01 1.968693925999999905e+01 1.039959999999999951e+02 8.622650000000000148e+01
3.392530000000000001e+01 1.968693925999999905e+01 1.039959999999999951e+02 8.622650000000000148e+01
3.392962500000000148e+01 1.968696848320000115e+01 1.039959999999999951e+02 8.622660000000000480e+01
3.393395000000000294e+01 1.968699770639999969e+01 1.039959999999999951e+02 8.622660000000000480e+01
3.393827500000000441e+01 1.968699770639999969e+01 1.039959999999999951e+02 8.622660000000000480e+01
3.394259999999999877e+01 1.968702692959999823e+01 1.039959999999999951e+02 8.622660000000000480e+01
3.394692500000000024e+01 1.968702692959999823e+01 1.039959999999999951e+02 8.622669999999999391e+01
3.395125000000000171e+01 1.968705615280000032e+01 1.039959999999999951e+02 8.622669999999999391e+01
3.395557500000000317e+01 1.968705615280000032e+01 1.039959999999999951e+02 8.622650000000000148e+01
3.395990000000000464e+01 1.968708537599999886e+01 1.039959999999999951e+02 8.622650000000000148e+01
3.396422499999999900e+01 1.968708537599999886e+01 1.039959999999999951e+02 8.622669999999999391e+01
3.396855000000000047e+01 1.968711459919999740e+01 1.039959999999999951e+02 8.622669999999999391e+01
3.397287500000000193e+01 1.968711459919999740e+01 1.039959999999999951e+02 8.622679999999999723e+01
3.397720000000000340e+01 1.968714382239999949e+01 1.039959999999999951e+02 8.622679999999999723e+01
3.398152500000000487e+01 1.968714382239999949e+01 1.039959999999999951e+02 8.622690000000000055e+01
3.398584999999999923e+01 1.968717304560000159e+01 1.039959999999999951e+02 8.622690000000000055e+01
3.399017500000000069e+01 1.968717304560000159e+01 1.039959999999999951e+02 8.622700000000000387e+01
3.399450000000000216e+01 1.968720226879999657e+01 1.039959999999999951e+02 8.622690000000000055e+01
3.399882500000000363e+01 1.968720226879999657e+01 1.039959999999999951e+02 8.622700000000000387e+01
3.400315000000000509e+01 1.968723149199999867e+01 1.039959999999999951e+02 8.622700000000000387e+01
3.400747500000000656e+01 1.968723149199999867e+01 1.039959999999999951e+02 8.622709999999999297e+01
3.401180000000000092e+01 1.968726071520000076e+01 1.039959999999999951e+02 8.622700000000000387e+01
3.401612500000000239e+01 1.968728993839999930e+01 1.039959999999999951e+02 8.622709999999999297e+01
3.402044999999999675e+01 1.968728993839999930e+01 1.039959999999999951e+02 8.622709999999999297e+01
3.402477499999999822e+01 1.968731916159999784e+01 1.039959999999999951e+02 8.622719999999999629e+01
3.402909999999999968e+01 1.968731916159999784e+01 1.039959999999999951e+02 8.622709999999999297e+01
3.403342500000000115e+01 1.968734838479999993e+01 1.039959999999999951e+02 8.622719999999999629e+01
3.403775000000000261e+01 1.968734838479999993e+01 1.039959999999999951e+02 8.622719999999999629e+01
3.404207500000000408e+01 1.968737760799999847e+01 1.039959999999999951e+02 8.622729999999999961e+01
3.404639999999999844e+01 1.968737760799999847e+01 1.039959999999999951e+02 8.622719999999999629e+01
3.405072499999999991e+01 1.968740683120000057e+01 1.039959999999999951e+02 8.622729999999999961e+01
3.405505000000000138e+01 1.968740683120000057e+01 1.039959999999999951e+02 8.622729999999999961e+01
3.405937500000000284e+01 1.968743605439999911e+01 1.039959999999999951e+02 8.622740000000000293e+01
3.406370000000000431e+01 1.968743605439999911e+01 1.039959999999999951e+02 8.622719999999999629e+01
3.406802499999999867e+01 1.968746527759999765e+01 1.039959999999999951e+02 8.622729999999999961e+01
3.407235000000000014e+01 1.968746527759999765e+01 1.039959999999999951e+02 8.622740000000000293e+01
3.407667500000000160e+01 1.968749450079999974e+01 1.039959999999999951e+02 8.622750000000000625e+01
3.408100000000000307e+01 1.968749450079999974e+01 1.039959999999999951e+02 8.622759999999999536e+01
3.408532500000000454e+01 1.968752372400000183e+01 1.039950000000000045e+02 8.622759999999999536e+01
3.408964999999999890e+01 1.968752372400000183e+01 1.039950000000000045e+02 8.622759999999999536e+01
3.409397500000000036e+01 1.968755294719999682e+01 1.039950000000000045e+02 8.622769999999999868e+01
3.409830000000000183e+01 1.968755294719999682e+01 1.039950000000000045e+02 8.622769999999999868e+01
3.410262500000000330e+01 1.968758217039999892e+01 1.039950000000000045e+02 8.622780000000000200e+01
3.410695000000000476e+01 1.968758217039999892e+01 1.039950000000000045e+02 8.622769999999999868e+01
3.411127499999999912e+01 1.968761139360000101e+01 1.039950000000000045e+02 8.622780000000000200e+01
3.411560000000000059e+01 1.968761139360000101e+01 1.039950000000000045e+02 8.622780000000000200e+01
3.411992500000000206e+01 1.968764061679999955e+01 1.039950000000000045e+02 8.622790000000000532e+01
3.412425000000000352e+01 1.968766983999999809e+01 1.039950000000000045e+02 8.622780000000000200e+01
3.412857500000000499e+01 1.968766983999999809e+01 1.039950000000000045e+02 8.622790000000000532e+01
3.413290000000000646e+01 1.968769906320000018e+01 1.039950000000000045e+02 8.622790000000000532e+01
3.413722500000000082e+01 1.968769906320000018e+01 1.039950000000000045e+02 8.622799999999999443e+01
3.414155000000000229e+01 1.968772828639999872e+01 1.039950000000000045e+02 8.622790000000000532e+01
3.414587499999999665e+01 1.968772828639999872e+01 1.039950000000000045e+02 8.622799999999999443e+01
3.415019999999999811e+01 1.968775750960000082e+01 1.039950000000000045e+02 8.622799999999999443e+01
3.415452499999999958e+01 1.968775750960000082e+01 1.039950000000000045e+02 8.622809999999999775e+01
3.415885000000000105e+01 1.968778673279999936e+01 1.039950000000000045e+02 8.622799999999999443e+01
3.416317500000000251e+01 1.968778673279999936e+01 1.039950000000000045e+02 8.622809999999999775e+01
3.416750000000000398e+01 1.968781595599999790e+01 1.039950000000000045e+02 8.622809999999999775e+01
3.417182499999999834e+01 1.968781595599999790e+01 1.039950000000000045e+02 8.622790000000000532e+01
3.417614999999999981e+01 1.968784517919999999e+01 1.039950000000000045e+02 8.622790000000000532e+01
3.418047500000000127e+01 1.968784517919999999e+01 1.039950000000000045e+02 8.622809999999999775e+01
3.418480000000000274e+01 1.968787440239999853e+01 1.039950000000000045e+02 8.622809999999999775e+01
3.418912500000000421e+01 1.968787440239999853e+01 1.039950000000000045e+02 8.622820000000000107e+01
3.419344999999999857e+01 1.968790362559999707e+01 1.039950000000000045e+02 8.622820000000000107e+01
3.419777500000000003e+01 1.968790362559999707e+01 1.039950000000000045e+02 8.622830000000000439e+01
3.420210000000000150e+01 1.968793284879999916e+01 1.039950000000000045e+02 8.622830000000000439e+01
3.420642500000000297e+01 1.968793284879999916e+01 1.039950000000000045e+02 8.622830000000000439e+01
3.421075000000000443e+01 1.968796207200000126e+01 1.039950000000000045e+02 8.622830000000000439e+01
3.421507499999999879e+01 1.968796207200000126e+01 1.039950000000000045e+02 8.622839999999999350e+01
3.421940000000000026e+01 1.968799129519999624e+01 1.039950000000000045e+02 8.622839999999999350e+01
3.422372500000000173e+01 1.968799129519999624e+01 1.039950000000000045e+02 8.622839999999999350e+01
3.422805000000000319e+01 1.968802051839999834e+01 1.039950000000000045e+02 8.622839999999999350e+01
3.423237500000000466e+01 1.968802051839999834e+01 1.039950000000000045e+02 8.622849999999999682e+01
3.423670000000000613e+01 1.968804974160000043e+01 1.039950000000000045e+02 8.622849999999999682e+01
3.424102500000000049e+01 1.968804974160000043e+01 1.039950000000000045e+02 8.622849999999999682e+01
3.424535000000000196e+01 1.968807896479999897e+01 1.039950000000000045e+02 8.622849999999999682e+01
3.424967499999999632e+01 1.968807896479999897e+01 1.039950000000000045e+02 8.622860000000000014e+01
3.425399999999999778e+01 1.968810818799999751e+01 1.039950000000000045e+02 8.622860000000000014e+01
3.425832499999999925e+01 1.968810818799999751e+01 1.039950000000000045e+02 8.622860000000000014e+01
3.426265000000000072e+01 1.968813741119999960e+01 1.039950000000000045e+02 8.622860000000000014e+01
3.426697500000000218e+01 1.968813741119999960e+01 1.039950000000000045e+02 8.622870000000000346e+01
3.427130000000000365e+01 1.968816663439999814e+01 1.039950000000000045e+02 8.622870000000000346e+01
3.427562499999999801e+01 1.968816663439999814e+01 1.039950000000000045e+02 8.622870000000000346e+01
3.427994999999999948e+01 1.968819585760000024e+01 1.039950000000000045e+02 8.622860000000000014e+01
3.428427500000000094e+01 1.968819585760000024e+01 1.039950000000000045e+02 8.622870000000000346e+01
3.428860000000000241e+01 1.968822508079999878e+01 1.039950000000000045e+02 8.622880000000000678e+01
3.429292500000000388e+01 1.968822508079999878e+01 1.039950000000000045e+02 8.622889999999999588e+01
3.429724999999999824e+01 1.968825430399999732e+01 1.039950000000000045e+02 8.622889999999999588e+01
3.430157499999999970e+01 1.968825430399999732e+01 1.039950000000000045e+02 8.622899999999999920e+01
3.430590000000000117e+01 1.968828352719999941e+01 1.039950000000000045e+02 8.622899999999999920e+01
3.431022500000000264e+01 1.968828352719999941e+01 1.039950000000000045e+02 8.622910000000000252e+01
3.431455000000000410e+01 1.968831275040000151e+01 1.039950000000000045e+02 8.622910000000000252e+01
3.431887499999999847e+01 1.968831275040000151e+01 1.039950000000000045e+02 8.622910000000000252e+01
3.432319999999999993e+01 1.968834197359999649e+01 1.039950000000000045e+02 8.622910000000000252e+01
3.432752500000000140e+01 1.968834197359999649e+01 1.039950000000000045e+02 8.622920000000000584e+01
3.433185000000000286e+01 1.968837119679999859e+01 1.039950000000000045e+02 8.622920000000000584e+01
3.433617500000000433e+01 1.968837119679999859e+01 1.039950000000000045e+02 8.622920000000000584e+01
3.434050000000000580e+01 1.968840042000000068e+01 1.039950000000000045e+02 8.622920000000000584e+01
3.434482500000000016e+01 1.968840042000000068e+01 1.039950000000000045e+02 8.622929999999999495e+01
3.434915000000000163e+01 1.968842964319999922e+01 1.039950000000000045e+02 8.622929999999999495e+01
3.435347500000000309e+01 1.968842964319999922e+01 1.039950000000000045e+02 8.622929999999999495e+01
3.435780000000000456e+01 1.968845886639999776e+01 1.039950000000000045e+02 8.622929999999999495e+01
3.436212500000000603e+01 1.968845886639999776e+01 1.039950000000000045e+02 8.622939999999999827e+01
3.436645000000000039e+01 1.968848808959999985e+01 1.039950000000000045e+02 8.622939999999999827e+01
3.437077500000000185e+01 1.968848808959999985e+01 1.039950000000000045e+02 8.622939999999999827e+01
3.437510000000000332e+01 1.968851731279999839e+01 1.039950000000000045e+02 8.622939999999999827e+01
3.437942499999999768e+01 1.968851731279999839e+01 1.039950000000000045e+02 8.622950000000000159e+01
3.438374999999999915e+01 1.968854653600000049e+01 1.039950000000000045e+02 8.622950000000000159e+01
3.438807500000000061e+01 1.968854653600000049e+01 1.039939999999999998e+02 8.622939999999999827e+01
3.439240000000000208e+01 1.968857575919999903e+01 1.039950000000000045e+02 8.622929999999999495e+01
3.439672500000000355e+01 1.968857575919999903e+01 1.039950000000000045e+02 8.622950000000000159e+01
3.440104999999999791e+01 1.968857575919999903e+01 1.039950000000000045e+02 8.622960000000000491e+01
3.440537499999999937e+01 1.968860498239999757e+01 1.039939999999999998e+02 8.622969999999999402e+01
3.440970000000000084e+01 1.968860498239999757e+01 1.039939999999999998e+02 8.622969999999999402e+01
3.441402500000000231e+01 1.968863420559999966e+01 1.039939999999999998e+02 8.622969999999999402e+01
3.441835000000000377e+01 1.968863420559999966e+01 1.039939999999999998e+02 8.622969999999999402e+01
3.442267499999999814e+01 1.968866342880000175e+01 1.039939999999999998e+02 8.622979999999999734e+01
3.442699999999999960e+01 1.968866342880000175e+01 1.039939999999999998e+02 8.622979999999999734e+01
3.443132500000000107e+01 1.968869265199999674e+01 1.039939999999999998e+02 8.622990000000000066e+01
3.443565000000000254e+01 1.968869265199999674e+01 1.039939999999999998e+02 8.622979999999999734e+01
3.443997500000000400e+01 1.968872187519999883e+01 1.039939999999999998e+02 8.622990000000000066e+01
3.444430000000000547e+01 1.968872187519999883e+01 1.039939999999999998e+02 8.622990000000000066e+01
3.444862499999999983e+01 1.968875109840000093e+01 1.039939999999999998e+02 8.622990000000000066e+01
3.445295000000000130e+01 1.968875109840000093e+01 1.039939999999999998e+02 8.622990000000000066e+01
3.445727500000000276e+01 1.968878032159999591e+01 1.039939999999999998e+02 8.623000000000000398e+01
3.446160000000000423e+01 1.968878032159999591e+01 1.039939999999999998e+02 8.623000000000000398e+01
3.446592500000000570e+01 1.968880954479999801e+01 1.039939999999999998e+02 8.623000000000000398e+01
3.447025000000000006e+01 1.968880954479999801e+01 1.039939999999999998e+02 8.623000000000000398e+01
3.447457500000000152e+01 1.968883876800000010e+01 1.039939999999999998e+02 8.623009999999999309e+01
3.447890000000000299e+01 1.968883876800000010e+01 1.039939999999999998e+02 8.623009999999999309e+01
3.448322499999999735e+01 1.968886799119999864e+01 1.039939999999999998e+02 8.623009999999999309e+01
3.448754999999999882e+01 1.968886799119999864e+01 1.039939999999999998e+02 8.623009999999999309e+01
3.449187500000000028e+01 1.968889721439999718e+01 1.039939999999999998e+02 8.623019999999999641e+01
3.449620000000000175e+01 1.968889721439999718e+01 1.039939999999999998e+02 8.623009999999999309e+01
3.450052500000000322e+01 1.968892643759999928e+01 1.039939999999999998e+02 8.623009999999999309e+01
3.450484999999999758e+01 1.968892643759999928e+01 1.039939999999999998e+02 8.623019999999999641e+01
3.450917499999999905e+01 1.968892643759999928e+01 1.039939999999999998e+02 8.623029999999999973e+01
3.451350000000000051e+01 1.968895566079999782e+01 1.039939999999999998e+02 8.623029999999999973e+01
3.451782500000000198e+01 1.968895566079999782e+01 1.039939999999999998e+02 8.623040000000000305e+01
3.452215000000000344e+01 1.968898488399999991e+01 1.039939999999999998e+02 8.623040000000000305e+01
3.452647499999999781e+01 1.968898488399999991e+01 1.039939999999999998e+02 8.623050000000000637e+01
3.453079999999999927e+01 1.968901410719999845e+01 1.039939999999999998e+02 8.623050000000000637e+01
3.453512500000000074e+01 1.968901410719999845e+01 1.039939999999999998e+02 8.623050000000000637e+01
3.453945000000000221e+01 1.968904333039999699e+01 1.039939999999999998e+02 8.623050000000000637e+01
3.454377500000000367e+01 1.968904333039999699e+01 1.039939999999999998e+02 8.623059999999999548e+01
3.454810000000000514e+01 1.968907255359999908e+01 1.039939999999999998e+02 8.623059999999999548e+01
3.455242499999999950e+01 1.968907255359999908e+01 1.039939999999999998e+02 8.623059999999999548e+01
3.455675000000000097e+01 1.968910177680000118e+01 1.039939999999999998e+02 8.623059999999999548e+01
3.456107500000000243e+01 1.968910177680000118e+01 1.039939999999999998e+02 8.623069999999999879e+01
3.456540000000000390e+01 1.968913099999999616e+01 1.039939999999999998e+02 8.623059999999999548e+01
3.456972500000000537e+01 1.968913099999999616e+01 1.039939999999999998e+02 8.623069999999999879e+01
3.457404999999999973e+01 1.968916022319999826e+01 1.039939999999999998e+02 8.623069999999999879e+01
3.457837500000000119e+01 1.968916022319999826e+01 1.039939999999999998e+02 8.623080000000000211e+01
3.458270000000000266e+01 1.968918944640000035e+01 1.039939999999999998e+02 8.623069999999999879e+01
3.458702500000000413e+01 1.968918944640000035e+01 1.039939999999999998e+02 8.623080000000000211e+01
3.459135000000000559e+01 1.968921866959999889e+01 1.039939999999999998e+02 8.623080000000000211e+01
3.459567499999999995e+01 1.968921866959999889e+01 1.039939999999999998e+02 8.623090000000000543e+01
3.460000000000000142e+01 1.968924789279999743e+01 1.039939999999999998e+02 8.623080000000000211e+01
3.460432499999999578e+01 1.968924789279999743e+01 1.039939999999999998e+02 8.623069999999999879e+01
3.460865000000000435e+01 1.968924789279999743e+01 1.039939999999999998e+02 8.623069999999999879e+01
3.461297499999999872e+01 1.968927711599999952e+01 1.039939999999999998e+02 8.623090000000000543e+01
3.461730000000000018e+01 1.968927711599999952e+01 1.039939999999999998e+02 8.623090000000000543e+01
3.462162500000000165e+01 1.968930633919999806e+01 1.039939999999999998e+02 8.623099999999999454e+01
3.462595000000000312e+01 1.968930633919999806e+01 1.039939999999999998e+02 8.623099999999999454e+01
3.463027499999999748e+01 1.968933556240000016e+01 1.039939999999999998e+02 8.623109999999999786e+01
3.463459999999999894e+01 1.968933556240000016e+01 1.039939999999999998e+02 8.623099999999999454e+01
3.463892500000000041e+01 1.968936478559999870e+01 1.039939999999999998e+02 8.623109999999999786e+01
3.464325000000000188e+01 1.968936478559999870e+01 1.039939999999999998e+02 8.623109999999999786e+01
3.464757499999999624e+01 1.968939400879999724e+01 1.039939999999999998e+02 8.623120000000000118e+01
3.465190000000000481e+01 1.968939400879999724e+01 1.039939999999999998e+02 8.623109999999999786e+01
3.465622499999999917e+01 1.968942323199999933e+01 1.039939999999999998e+02 8.623120000000000118e+01
3.466055000000000064e+01 1.968942323199999933e+01 1.039939999999999998e+02 8.623120000000000118e+01
3.466487500000000210e+01 1.968945245520000142e+01 1.039939999999999998e+02 8.623120000000000118e+01
3.466920000000000357e+01 1.968945245520000142e+01 1.039939999999999998e+02 8.623120000000000118e+01
3.467352499999999793e+01 1.968945245520000142e+01 1.039939999999999998e+02 8.623130000000000450e+01
3.467785000000000650e+01 1.968948167839999641e+01 1.039939999999999998e+02 8.623130000000000450e+01
3.468217500000000086e+01 1.968948167839999641e+01 1.039939999999999998e+02 8.623130000000000450e+01
3.468650000000000233e+01 1.968951090159999850e+01 1.039939999999999998e+02 8.623130000000000450e+01
3.469082500000000380e+01 1.968951090159999850e+01 1.039939999999999998e+02 8.623139999999999361e+01
3.469515000000000526e+01 1.968954012480000060e+01 1.039939999999999998e+02 8.623139999999999361e+01
3.469947499999999962e+01 1.968954012480000060e+01 1.039939999999999998e+02 8.623139999999999361e+01
3.470380000000000109e+01 1.968956934799999914e+01 1.039939999999999998e+02 8.623139999999999361e+01
3.470812500000000256e+01 1.968956934799999914e+01 1.039939999999999998e+02 8.623149999999999693e+01
3.471245000000000402e+01 1.968959857119999768e+01 1.039929999999999950e+02 8.623109999999999786e+01
3.471677499999999839e+01 1.968959857119999768e+01 1.039929999999999950e+02 8.623120000000000118e+01
3.472110000000000696e+01 1.968962779439999977e+01 1.039929999999999950e+02 8.623130000000000450e+01
3.472542500000000132e+01 1.968962779439999977e+01 1.039929999999999950e+02 8.623139999999999361e+01
3.472974999999999568e+01 1.968962779439999977e+01 1.039929999999999950e+02 8.623139999999999361e+01
3.473407500000000425e+01 1.968965701759999831e+01 1.039929999999999950e+02 8.623149999999999693e+01
3.473839999999999861e+01 1.968965701759999831e+01 1.039929999999999950e+02 8.623149999999999693e+01
3.474272500000000008e+01 1.968968624079999685e+01 1.039929999999999950e+02 8.623160000000000025e+01
3.474705000000000155e+01 1.968968624079999685e+01 1.039929999999999950e+02 8.623160000000000025e+01
3.475137500000000301e+01 1.968971546399999895e+01 1.039929999999999950e+02 8.623160000000000025e+01
3.475569999999999737e+01 1.968971546399999895e+01 1.039929999999999950e+02 8.623160000000000025e+01
3.476002500000000595e+01 1.968974468719999749e+01 1.039929999999999950e+02 8.623170000000000357e+01
3.476435000000000031e+01 1.968974468719999749e+01 1.039929999999999950e+02 8.623170000000000357e+01
3.476867500000000177e+01 1.968977391039999958e+01 1.039929999999999950e+02 8.623170000000000357e+01
3.477299999999999613e+01 1.968977391039999958e+01 1.039929999999999950e+02 8.623170000000000357e+01
3.477732500000000471e+01 1.968980313359999812e+01 1.039929999999999950e+02 8.623180000000000689e+01
3.478164999999999907e+01 1.968980313359999812e+01 1.039929999999999950e+02 8.623170000000000357e+01
3.478597500000000053e+01 1.968980313359999812e+01 1.039929999999999950e+02 8.623180000000000689e+01
3.479030000000000200e+01 1.968983235680000021e+01 1.039929999999999950e+02 8.623180000000000689e+01
3.479462500000000347e+01 1.968983235680000021e+01 1.039929999999999950e+02 8.623189999999999600e+01
3.479894999999999783e+01 1.968986157999999875e+01 1.039929999999999950e+02 8.623180000000000689e+01
3.480327500000000640e+01 1.968986157999999875e+01 1.039929999999999950e+02 8.623189999999999600e+01
3.480760000000000076e+01 1.968989080320000085e+01 1.039929999999999950e+02 8.623189999999999600e+01
3.481192500000000223e+01 1.968989080320000085e+01 1.039929999999999950e+02 8.623199999999999932e+01
3.481625000000000369e+01 1.968992002639999939e+01 1.039929999999999950e+02 8.623189999999999600e+01
3.482057500000000516e+01 1.968992002639999939e+01 1.039929999999999950e+02 8.623189999999999600e+01
3.482489999999999952e+01 1.968994924959999793e+01 1.039929999999999950e+02 8.623189999999999600e+01
3.482922500000000809e+01 1.968994924959999793e+01 1.039929999999999950e+02 8.623199999999999932e+01
3.483355000000000246e+01 1.968994924959999793e+01 1.039929999999999950e+02 8.623199999999999932e+01
3.483787499999999682e+01 1.968997847280000002e+01 1.039929999999999950e+02 8.623220000000000596e+01
3.484219999999999828e+01 1.968997847280000002e+01 1.039929999999999950e+02 8.623210000000000264e+01
3.484652499999999975e+01 1.969000769599999856e+01 1.039929999999999950e+02 8.623220000000000596e+01
3.485085000000000122e+01 1.969000769599999856e+01 1.039929999999999950e+02 8.623220000000000596e+01
3.485517499999999558e+01 1.969003691919999710e+01 1.039929999999999950e+02 8.623229999999999507e+01
3.485950000000000415e+01 1.969003691919999710e+01 1.039929999999999950e+02 8.623229999999999507e+01
3.486382499999999851e+01 1.969006614239999919e+01 1.039929999999999950e+02 8.623229999999999507e+01
3.486814999999999998e+01 1.969006614239999919e+01 1.039929999999999950e+02 8.623229999999999507e+01
3.487247500000000144e+01 1.969009536560000129e+01 1.039929999999999950e+02 8.623239999999999839e+01
3.487680000000000291e+01 1.969009536560000129e+01 1.039929999999999950e+02 8.623239999999999839e+01
3.488112499999999727e+01 1.969009536560000129e+01 1.039929999999999950e+02 8.623239999999999839e+01
3.488545000000000584e+01 1.969012458879999983e+01 1.039929999999999950e+02 8.623239999999999839e+01
3.488977500000000020e+01 1.969012458879999983e+01 1.039929999999999950e+02 8.623250000000000171e+01
3.489410000000000167e+01 1.969015381199999837e+01 1.039929999999999950e+02 8.623239999999999839e+01
3.489842500000000314e+01 1.969015381199999837e+01 1.039929999999999950e+02 8.623250000000000171e+01
3.490275000000000460e+01 1.969018303520000046e+01 1.039929999999999950e+02 8.623250000000000171e+01
3.490707499999999897e+01 1.969018303520000046e+01 1.039929999999999950e+02 8.623260000000000502e+01
3.491140000000000043e+01 1.969021225839999900e+01 1.039929999999999950e+02 8.623250000000000171e+01
3.491572500000000190e+01 1.969021225839999900e+01 1.039929999999999950e+02 8.623260000000000502e+01
3.492005000000000337e+01 1.969024148160000109e+01 1.039929999999999950e+02 8.623260000000000502e+01
3.492437499999999773e+01 1.969024148160000109e+01 1.039929999999999950e+02 8.623260000000000502e+01
3.492870000000000630e+01 1.969024148160000109e+01 1.039929999999999950e+02 8.623239999999999839e+01
3.493302500000000066e+01 1.969027070479999963e+01 1.039929999999999950e+02 8.623239999999999839e+01
3.493735000000000213e+01 1.969027070479999963e+01 1.039929999999999950e+02 8.623250000000000171e+01
3.494167500000000359e+01 1.969029992799999818e+01 1.039929999999999950e+02 8.623260000000000502e+01
3.494600000000000506e+01 1.969029992799999818e+01 1.039929999999999950e+02 8.623260000000000502e+01
3.495032499999999942e+01 1.969032915120000027e+01 1.039920000000000044e+02 8.623269999999999413e+01
3.495465000000000799e+01 1.969032915120000027e+01 1.039920000000000044e+02 8.623269999999999413e+01
3.495897500000000235e+01 1.969032915120000027e+01 1.039920000000000044e+02 8.623279999999999745e+01
3.496329999999999671e+01 1.969035837439999881e+01 1.039920000000000044e+02 8.623279999999999745e+01
3.496762500000000529e+01 1.969035837439999881e+01 1.039920000000000044e+02 8.623279999999999745e+01
3.497194999999999965e+01 1.969038759759999735e+01 1.039920000000000044e+02 8.623279999999999745e+01
3.497627500000000111e+01 1.969038759759999735e+01 1.039920000000000044e+02 8.623290000000000077e+01
3.498059999999999548e+01 1.969041682079999944e+01 1.039920000000000044e+02 8.623279999999999745e+01
3.498492500000000405e+01 1.969041682079999944e+01 1.039920000000000044e+02 8.623290000000000077e+01
3.498924999999999841e+01 1.969044604400000154e+01 1.039920000000000044e+02 8.623290000000000077e+01
3.499357499999999987e+01 1.969044604400000154e+01 1.039920000000000044e+02 8.623290000000000077e+01
3.499790000000000134e+01 1.969047526719999652e+01 1.039920000000000044e+02 8.623290000000000077e+01
3.500222500000000281e+01 1.969047526719999652e+01 1.039920000000000044e+02 8.623300000000000409e+01
3.500654999999999717e+01 1.969047526719999652e+01 1.039920000000000044e+02 8.623300000000000409e+01
3.501087500000000574e+01 1.969050449039999862e+01 1.039920000000000044e+02 8.623300000000000409e+01
3.501520000000000010e+01 1.969050449039999862e+01 1.039920000000000044e+02 8.623300000000000409e+01
3.501952500000000157e+01 1.969053371360000071e+01 1.039920000000000044e+02 8.623309999999999320e+01
3.502385000000000304e+01 1.969053371360000071e+01 1.039920000000000044e+02 8.623309999999999320e+01
3.502817500000000450e+01 1.969056293679999925e+01 1.039920000000000044e+02 8.623309999999999320e+01
3.503249999999999886e+01 1.969056293679999925e+01 1.039920000000000044e+02 8.623309999999999320e+01
3.503682500000000744e+01 1.969059215999999779e+01 1.039920000000000044e+02 8.623300000000000409e+01
3.504115000000000180e+01 1.969059215999999779e+01 1.039920000000000044e+02 8.623300000000000409e+01
3.504547500000000326e+01 1.969059215999999779e+01 1.039920000000000044e+02 8.623319999999999652e+01
3.504979999999999762e+01 1.969062138319999988e+01 1.039920000000000044e+02 8.623319999999999652e+01
3.505412500000000620e+01 1.969062138319999988e+01 1.039920000000000044e+02 8.623329999999999984e+01
3.505845000000000056e+01 1.969065060639999842e+01 1.039920000000000044e+02 8.623329999999999984e+01
3.506277500000000202e+01 1.969065060639999842e+01 1.039920000000000044e+02 8.623329999999999984e+01
3.506710000000000349e+01 1.969067982960000052e+01 1.039920000000000044e+02 8.623329999999999984e+01
3.507142499999999785e+01 1.969067982960000052e+01 1.039920000000000044e+02 8.623340000000000316e+01
3.507574999999999932e+01 1.969067982960000052e+01 1.039920000000000044e+02 8.623340000000000316e+01
3.508007500000000078e+01 1.969070905279999906e+01 1.039920000000000044e+02 8.623340000000000316e+01
3.508440000000000225e+01 1.969070905279999906e+01 1.039920000000000044e+02 8.623340000000000316e+01
3.508872499999999661e+01 1.969073827599999760e+01 1.039920000000000044e+02 8.623350000000000648e+01
3.509305000000000518e+01 1.969073827599999760e+01 1.039920000000000044e+02 8.623350000000000648e+01
3.509737499999999955e+01 1.969076749919999969e+01 1.039920000000000044e+02 8.623350000000000648e+01
3.510170000000000101e+01 1.969076749919999969e+01 1.039920000000000044e+02 8.623350000000000648e+01
3.510602500000000248e+01 1.969079672240000178e+01 1.039920000000000044e+02 8.623359999999999559e+01
3.511035000000000394e+01 1.969079672240000178e+01 1.039920000000000044e+02 8.623350000000000648e+01
3.511467499999999831e+01 1.969079672240000178e+01 1.039920000000000044e+02 8.623359999999999559e+01
3.511899999999999977e+01 1.969082594559999677e+01 1.039920000000000044e+02 8.623359999999999559e+01
3.512332500000000124e+01 1.969082594559999677e+01 1.039920000000000044e+02 8.623359999999999559e+01
3.512765000000000271e+01 1.969085516879999886e+01 1.039920000000000044e+02 8.623359999999999559e+01
3.513197499999999707e+01 1.969085516879999886e+01 1.039920000000000044e+02 8.623369999999999891e+01
3.513630000000000564e+01 1.969088439200000096e+01 1.039920000000000044e+02 8.623369999999999891e+01
3.514062500000000000e+01 1.969088439200000096e+01 1.039920000000000044e+02 8.623369999999999891e+01
3.514495000000000147e+01 1.969091361519999950e+01 1.039920000000000044e+02 8.623350000000000648e+01
3.514927500000000293e+01 1.969091361519999950e+01 1.039920000000000044e+02 8.623359999999999559e+01
3.515360000000000440e+01 1.969091361519999950e+01 1.039920000000000044e+02 8.623369999999999891e+01
3.515792499999999876e+01 1.969094283839999804e+01 1.039920000000000044e+02 8.623380000000000223e+01
3.516225000000000733e+01 1.969094283839999804e+01 1.039920000000000044e+02 8.623380000000000223e+01
3.516657500000000169e+01 1.969097206160000013e+01 1.039920000000000044e+02 8.623380000000000223e+01
3.517090000000000316e+01 1.969097206160000013e+01 1.039920000000000044e+02 8.623390000000000555e+01
3.517522499999999752e+01 1.969097206160000013e+01 1.039920000000000044e+02 8.623390000000000555e+01
3.517955000000000609e+01 1.969100128479999867e+01 1.039920000000000044e+02 8.623390000000000555e+01
3.518387500000000045e+01 1.969100128479999867e+01 1.039920000000000044e+02 8.623399999999999466e+01
3.518819999999999482e+01 1.969103050800000076e+01 1.039920000000000044e+02 8.623390000000000555e+01
3.519252500000000339e+01 1.969103050800000076e+01 1.039920000000000044e+02 8.623399999999999466e+01
3.519684999999999775e+01 1.969105973119999931e+01 1.039920000000000044e+02 8.623399999999999466e+01
3.520117499999999922e+01 1.969105973119999931e+01 1.039920000000000044e+02 8.623399999999999466e+01
3.520550000000000068e+01 1.969108895439999785e+01 1.039920000000000044e+02 8.623399999999999466e+01
3.520982500000000215e+01 1.969108895439999785e+01 1.039920000000000044e+02 8.623409999999999798e+01
3.521414999999999651e+01 1.969108895439999785e+01 1.039920000000000044e+02 8.623409999999999798e+01
3.521847500000000508e+01 1.969111817759999994e+01 1.039920000000000044e+02 8.623409999999999798e+01
3.522279999999999944e+01 1.969111817759999994e+01 1.039920000000000044e+02 8.623409999999999798e+01
3.522712500000000091e+01 1.969114740079999848e+01 1.039920000000000044e+02 8.623420000000000130e+01
3.523145000000000238e+01 1.969114740079999848e+01 1.039920000000000044e+02 8.623420000000000130e+01
3.523577500000000384e+01 1.969117662399999702e+01 1.039920000000000044e+02 8.623420000000000130e+01
3.524009999999999820e+01 1.969117662399999702e+01 1.039920000000000044e+02 8.623420000000000130e+01
3.524442499999999967e+01 1.969117662399999702e+01 1.039920000000000044e+02 8.623430000000000462e+01
3.524875000000000114e+01 1.969120584719999911e+01 1.039920000000000044e+02 8.623420000000000130e+01
3.525307500000000260e+01 1.969120584719999911e+01 1.039909999999999997e+02 8.623420000000000130e+01
3.525739999999999696e+01 1.969123507040000121e+01 1.039909999999999997e+02 8.623420000000000130e+01
3.526172500000000554e+01 1.969123507040000121e+01 1.039909999999999997e+02 8.623439999999999372e+01
3.526604999999999990e+01 1.969126429359999619e+01 1.039909999999999997e+02 8.623439999999999372e+01
3.527037500000000136e+01 1.969126429359999619e+01 1.039909999999999997e+02 8.623449999999999704e+01
3.527470000000000283e+01 1.969126429359999619e+01 1.039909999999999997e+02 8.623449999999999704e+01
3.527902500000000430e+01 1.969129351679999829e+01 1.039909999999999997e+02 8.623460000000000036e+01
3.528334999999999866e+01 1.969129351679999829e+01 1.039909999999999997e+02 8.623449999999999704e+01
3.528767500000000723e+01 1.969132274000000038e+01 1.039909999999999997e+02 8.623460000000000036e+01
3.529200000000000159e+01 1.969132274000000038e+01 1.039909999999999997e+02 8.623460000000000036e+01
3.529632500000000306e+01 1.969135196319999892e+01 1.039909999999999997e+02 8.623470000000000368e+01
3.530065000000000452e+01 1.969135196319999892e+01 1.039909999999999997e+02 8.623460000000000036e+01
3.530497500000000599e+01 1.969135196319999892e+01 1.039909999999999997e+02 8.623470000000000368e+01
3.530930000000000035e+01 1.969138118639999746e+01 1.039909999999999997e+02 8.623470000000000368e+01
3.531362499999999471e+01 1.969138118639999746e+01 1.039909999999999997e+02 8.623470000000000368e+01
3.531795000000000329e+01 1.969141040959999955e+01 1.039909999999999997e+02 8.623470000000000368e+01
3.532227499999999765e+01 1.969141040959999955e+01 1.039909999999999997e+02 8.623480000000000700e+01
3.532659999999999911e+01 1.969143963279999809e+01 1.039909999999999997e+02 8.623480000000000700e+01
3.533092500000000058e+01 1.969143963279999809e+01 1.039909999999999997e+02 8.623480000000000700e+01
3.533525000000000205e+01 1.969143963279999809e+01 1.039909999999999997e+02 8.623480000000000700e+01
3.533957499999999641e+01 1.969146885600000019e+01 1.039909999999999997e+02 8.623489999999999611e+01
3.534390000000000498e+01 1.969146885600000019e+01 1.039909999999999997e+02 8.623480000000000700e+01
3.534822499999999934e+01 1.969149807919999873e+01 1.039909999999999997e+02 8.623489999999999611e+01
3.535255000000000081e+01 1.969149807919999873e+01 1.039909999999999997e+02 8.623489999999999611e+01
3.535687500000000227e+01 1.969152730239999727e+01 1.039909999999999997e+02 8.623489999999999611e+01
3.536120000000000374e+01 1.969152730239999727e+01 1.039909999999999997e+02 8.623480000000000700e+01
3.536552499999999810e+01 1.969152730239999727e+01 1.039909999999999997e+02 8.623489999999999611e+01
3.536985000000000667e+01 1.969155652559999936e+01 1.039909999999999997e+02 8.623499999999999943e+01
3.537417500000000103e+01 1.969155652559999936e+01 1.039909999999999997e+02 8.623510000000000275e+01
3.537850000000000250e+01 1.969158574880000145e+01 1.039909999999999997e+02 8.623510000000000275e+01
3.538282499999999686e+01 1.969158574880000145e+01 1.039909999999999997e+02 8.623520000000000607e+01
3.538715000000000543e+01 1.969158574880000145e+01 1.039909999999999997e+02 8.623520000000000607e+01
3.539147499999999980e+01 1.969161497199999644e+01 1.039909999999999997e+02 8.623520000000000607e+01
3.539580000000000126e+01 1.969161497199999644e+01 1.039909999999999997e+02 8.623520000000000607e+01
3.540012500000000273e+01 1.969164419519999853e+01 1.039909999999999997e+02 8.623529999999999518e+01
3.540445000000000420e+01 1.969164419519999853e+01 1.039909999999999997e+02 8.623529999999999518e+01
3.540877499999999856e+01 1.969167341840000063e+01 1.039909999999999997e+02 8.623529999999999518e+01
3.541310000000000713e+01 1.969167341840000063e+01 1.039909999999999997e+02 8.623529999999999518e+01
3.541742500000000149e+01 1.969167341840000063e+01 1.039909999999999997e+02 8.623539999999999850e+01
3.542174999999999585e+01 1.969170264159999917e+01 1.039909999999999997e+02 8.623539999999999850e+01
3.542607500000000442e+01 1.969170264159999917e+01 1.039909999999999997e+02 8.623539999999999850e+01
3.543039999999999878e+01 1.969173186479999771e+01 1.039909999999999997e+02 8.623539999999999850e+01
3.543472500000000025e+01 1.969173186479999771e+01 1.039909999999999997e+02 8.623539999999999850e+01
3.543905000000000172e+01 1.969176108799999980e+01 1.039909999999999997e+02 8.623539999999999850e+01
3.544337500000000318e+01 1.969176108799999980e+01 1.039909999999999997e+02 8.623550000000000182e+01
3.544769999999999754e+01 1.969176108799999980e+01 1.039909999999999997e+02 8.623550000000000182e+01
3.545202499999999901e+01 1.969179031119999834e+01 1.039909999999999997e+02 8.623550000000000182e+01
3.545635000000000048e+01 1.969179031119999834e+01 1.039909999999999997e+02 8.623550000000000182e+01
3.546067500000000194e+01 1.969181953440000044e+01 1.039909999999999997e+02 8.623560000000000514e+01
3.546499999999999631e+01 1.969181953440000044e+01 1.039909999999999997e+02 8.623560000000000514e+01
3.546932500000000488e+01 1.969181953440000044e+01 1.039909999999999997e+02 8.623539999999999850e+01
3.547364999999999924e+01 1.969184875759999898e+01 1.039909999999999997e+02 8.623539999999999850e+01
3.547797500000000070e+01 1.969184875759999898e+01 1.039909999999999997e+02 8.623560000000000514e+01
3.548230000000000217e+01 1.969187798079999752e+01 1.039909999999999997e+02 8.623560000000000514e+01
3.548662500000000364e+01 1.969187798079999752e+01 1.039909999999999997e+02 8.623569999999999425e+01
3.549094999999999800e+01 1.969187798079999752e+01 1.039909999999999997e+02 8.623569999999999425e+01
3.549527500000000657e+01 1.969190720399999961e+01 1.039909999999999997e+02 8.623579999999999757e+01
3.549960000000000093e+01 1.969190720399999961e+01 1.039909999999999997e+02 8.623569999999999425e+01
3.550392500000000240e+01 1.969193642719999815e+01 1.039909999999999997e+02 8.623579999999999757e+01
3.550825000000000387e+01 1.969193642719999815e+01 1.039909999999999997e+02 8.623579999999999757e+01
3.551257500000000533e+01 1.969196565039999669e+01 1.039909999999999997e+02 8.623590000000000089e+01
3.551689999999999969e+01 1.969196565039999669e+01 1.039909999999999997e+02 8.623579999999999757e+01
3.552122500000000116e+01 1.969196565039999669e+01 1.039909999999999997e+02 8.623590000000000089e+01
3.552555000000000263e+01 1.969199487359999878e+01 1.039909999999999997e+02 8.623590000000000089e+01
3.552987500000000409e+01 1.969199487359999878e+01 1.039909999999999997e+02 8.623590000000000089e+01
3.553419999999999845e+01 1.969202409680000088e+01 1.039909999999999997e+02 8.623590000000000089e+01
3.553852500000000703e+01 1.969202409680000088e+01 1.039909999999999997e+02 8.623600000000000421e+01
3.554285000000000139e+01 1.969205331999999586e+01 1.039909999999999997e+02 8.623600000000000421e+01
3.554717499999999575e+01 1.969205331999999586e+01 1.039909999999999997e+02 8.623600000000000421e+01
3.555150000000000432e+01 1.969205331999999586e+01 1.039909999999999997e+02 8.623600000000000421e+01
3.555582499999999868e+01 1.969208254319999796e+01 1.039909999999999997e+02 8.623609999999999332e+01
3.556015000000000015e+01 1.969208254319999796e+01 1.039909999999999997e+02 8.623600000000000421e+01
3.556447500000000161e+01 1.969211176640000005e+01 1.039909999999999997e+02 8.623609999999999332e+01
3.556880000000000308e+01 1.969211176640000005e+01 1.039909999999999997e+02 8.623609999999999332e+01
3.557312499999999744e+01 1.969211176640000005e+01 1.039909999999999997e+02 8.623609999999999332e+01
3.557745000000000601e+01 1.969214098959999859e+01 1.039899999999999949e+02 8.623609999999999332e+01
3.558177500000000038e+01 1.969214098959999859e+01 1.039899999999999949e+02 8.623609999999999332e+01
3.558610000000000184e+01 1.969217021279999713e+01 1.039899999999999949e+02 8.623619999999999663e+01
3.559042499999999620e+01 1.969217021279999713e+01 1.039899999999999949e+02 8.623629999999999995e+01
3.559475000000000477e+01 1.969217021279999713e+01 1.039899999999999949e+02 8.623629999999999995e+01
3.559907499999999914e+01 1.969219943599999922e+01 1.039899999999999949e+02 8.623640000000000327e+01
3.560340000000000060e+01 1.969219943599999922e+01 1.039899999999999949e+02 8.623640000000000327e+01
3.560772500000000207e+01 1.969222865919999776e+01 1.039899999999999949e+02 8.623640000000000327e+01
3.561205000000000354e+01 1.969222865919999776e+01 1.039899999999999949e+02 8.623640000000000327e+01
3.561637499999999790e+01 1.969222865919999776e+01 1.039899999999999949e+02 8.623650000000000659e+01
3.562070000000000647e+01 1.969225788239999986e+01 1.039899999999999949e+02 8.623650000000000659e+01
3.562502500000000083e+01 1.969225788239999986e+01 1.039899999999999949e+02 8.623650000000000659e+01
3.562935000000000230e+01 1.969228710559999840e+01 1.039899999999999949e+02 8.623650000000000659e+01
3.563367500000000376e+01 1.969228710559999840e+01 1.039899999999999949e+02 8.623659999999999570e+01
3.563800000000000523e+01 1.969228710559999840e+01 1.039899999999999949e+02 8.623659999999999570e+01
3.564232499999999959e+01 1.969231632879999694e+01 1.039899999999999949e+02 8.623659999999999570e+01
3.564665000000000816e+01 1.969231632879999694e+01 1.039899999999999949e+02 8.623659999999999570e+01
3.565097500000000252e+01 1.969234555199999903e+01 1.039899999999999949e+02 8.623669999999999902e+01
3.565530000000000399e+01 1.969234555199999903e+01 1.039899999999999949e+02 8.623659999999999570e+01
3.565962499999999835e+01 1.969237477520000112e+01 1.039899999999999949e+02 8.623669999999999902e+01
3.566394999999999982e+01 1.969237477520000112e+01 1.039899999999999949e+02 8.623669999999999902e+01
3.566827500000000128e+01 1.969237477520000112e+01 1.039899999999999949e+02 8.623669999999999902e+01
3.567259999999999565e+01 1.969240399839999611e+01 1.039899999999999949e+02 8.623669999999999902e+01
3.567692500000000422e+01 1.969240399839999611e+01 1.039899999999999949e+02 8.623680000000000234e+01
3.568124999999999858e+01 1.969243322159999821e+01 1.039899999999999949e+02 8.623680000000000234e+01
3.568557500000000005e+01 1.969243322159999821e+01 1.039899999999999949e+02 8.623659999999999570e+01
3.568990000000000151e+01 1.969243322159999821e+01 1.039899999999999949e+02 8.623659999999999570e+01
3.569422500000000298e+01 1.969246244480000030e+01 1.039899999999999949e+02 8.623680000000000234e+01
3.569854999999999734e+01 1.969246244480000030e+01 1.039899999999999949e+02 8.623680000000000234e+01
3.570287500000000591e+01 1.969246244480000030e+01 1.039899999999999949e+02 8.623690000000000566e+01
3.570720000000000027e+01 1.969249166799999884e+01 1.039899999999999949e+02 8.623690000000000566e+01
3.571152500000000174e+01 1.969249166799999884e+01 1.039899999999999949e+02 8.623699999999999477e+01
3.571584999999999610e+01 1.969252089119999738e+01 1.039899999999999949e+02 8.623690000000000566e+01
3.572017500000000467e+01 1.969252089119999738e+01 1.039899999999999949e+02 8.623699999999999477e+01
3.572449999999999903e+01 1.969252089119999738e+01 1.039899999999999949e+02 8.623699999999999477e+01
3.572882500000000050e+01 1.969255011439999947e+01 1.039899999999999949e+02 8.623699999999999477e+01
3.573315000000000197e+01 1.969255011439999947e+01 1.039899999999999949e+02 8.623699999999999477e+01
3.573747500000000343e+01 1.969257933759999801e+01 1.039899999999999949e+02 8.623709999999999809e+01
3.574179999999999779e+01 1.969257933759999801e+01 1.039899999999999949e+02 8.623709999999999809e+01
3.574612500000000637e+01 1.969260856080000011e+01 1.039899999999999949e+02 8.623709999999999809e+01
3.575045000000000073e+01 1.969260856080000011e+01 1.039899999999999949e+02 8.623709999999999809e+01
3.575477500000000219e+01 1.969260856080000011e+01 1.039899999999999949e+02 8.623720000000000141e+01
3.575910000000000366e+01 1.969263778399999865e+01 1.039899999999999949e+02 8.623709999999999809e+01
3.576342500000000513e+01 1.969263778399999865e+01 1.039899999999999949e+02 8.623720000000000141e+01
3.576774999999999949e+01 1.969266700719999719e+01 1.039899999999999949e+02 8.623720000000000141e+01
3.577207500000000806e+01 1.969266700719999719e+01 1.039899999999999949e+02 8.623720000000000141e+01
3.577640000000000242e+01 1.969266700719999719e+01 1.039899999999999949e+02 8.623720000000000141e+01
3.578072499999999678e+01 1.969269623039999928e+01 1.039899999999999949e+02 8.623730000000000473e+01
3.578504999999999825e+01 1.969269623039999928e+01 1.039899999999999949e+02 8.623730000000000473e+01
3.578937499999999972e+01 1.969272545360000137e+01 1.039899999999999949e+02 8.623730000000000473e+01
3.579370000000000118e+01 1.969272545360000137e+01 1.039899999999999949e+02 8.623720000000000141e+01
3.579802499999999554e+01 1.969272545360000137e+01 1.039899999999999949e+02 8.623720000000000141e+01
3.580235000000000412e+01 1.969275467679999991e+01 1.039899999999999949e+02 8.623730000000000473e+01
3.580667499999999848e+01 1.969275467679999991e+01 1.039899999999999949e+02 8.623739999999999384e+01
3.581099999999999994e+01 1.969275467679999991e+01 1.039899999999999949e+02 8.623749999999999716e+01
3.581532500000000141e+01 1.969278389999999845e+01 1.039890000000000043e+02 8.623749999999999716e+01
3.581965000000000288e+01 1.969278389999999845e+01 1.039890000000000043e+02 8.623749999999999716e+01
3.582397499999999724e+01 1.969281312320000055e+01 1.039890000000000043e+02 8.623760000000000048e+01
3.582830000000000581e+01 1.969281312320000055e+01 1.039890000000000043e+02 8.623760000000000048e+01
3.583262500000000017e+01 1.969281312320000055e+01 1.039890000000000043e+02 8.623760000000000048e+01
3.583695000000000164e+01 1.969284234639999909e+01 1.039890000000000043e+02 8.623760000000000048e+01
3.584127500000000310e+01 1.969284234639999909e+01 1.039890000000000043e+02 8.623760000000000048e+01
3.584560000000000457e+01 1.969287156959999763e+01 1.039890000000000043e+02 8.623760000000000048e+01
3.584992499999999893e+01 1.969287156959999763e+01 1.039890000000000043e+02 8.623770000000000380e+01
3.585425000000000040e+01 1.969287156959999763e+01 1.039890000000000043e+02 8.623770000000000380e+01
3.585857500000000186e+01 1.969290079279999972e+01 1.039890000000000043e+02 8.623770000000000380e+01
3.586290000000000333e+01 1.969290079279999972e+01 1.039890000000000043e+02 8.623770000000000380e+01
3.586722499999999769e+01 1.969293001599999826e+01 1.039890000000000043e+02 8.623779999999999291e+01
3.587155000000000626e+01 1.969293001599999826e+01 1.039890000000000043e+02 8.623770000000000380e+01
3.587587500000000063e+01 1.969293001599999826e+01 1.039890000000000043e+02 8.623779999999999291e+01
3.588020000000000209e+01 1.969295923919999680e+01 1.039890000000000043e+02 8.623779999999999291e+01
3.588452500000000356e+01 1.969295923919999680e+01 1.039890000000000043e+02 8.623779999999999291e+01
3.588885000000000502e+01 1.969298846239999889e+01 1.039890000000000043e+02 8.623779999999999291e+01
3.589317499999999939e+01 1.969298846239999889e+01 1.039890000000000043e+02 8.623789999999999623e+01
3.589750000000000796e+01 1.969298846239999889e+01 1.039890000000000043e+02 8.623789999999999623e+01
3.590182500000000232e+01 1.969301768560000099e+01 1.039890000000000043e+02 8.623779999999999291e+01
3.590614999999999668e+01 1.969301768560000099e+01 1.039890000000000043e+02 8.623779999999999291e+01
3.591047500000000525e+01 1.969301768560000099e+01 1.039890000000000043e+02 8.623799999999999955e+01
3.591479999999999961e+01 1.969304690879999953e+01 1.039890000000000043e+02 8.623799999999999955e+01
3.591912500000000108e+01 1.969304690879999953e+01 1.039890000000000043e+02 8.623810000000000286e+01
3.592344999999999544e+01 1.969307613199999807e+01 1.039890000000000043e+02 8.623799999999999955e+01


==> anc/Fig3/plot_timeEvol_PF_prm.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Wall velocity (drop displaces with relative velocity)
Uw2 = 40/3 # m/s or nm/ns
tArr = np.linspace(0,5,2)
xArr = Uw2*tArr

# Read the MD data
PFdataAvgM  = {}
PFdataAvgMf = {}
PFdataAvgEp = {}

nMD=5
PFdataAvgM[0] = np.loadtxt("M1_stats_forMD.txt")
PFdataAvgM[1] = np.loadtxt("M2_stats_forMD.txt")
PFdataAvgM[2] = np.loadtxt("M3_stats_forMD.txt")
PFdataAvgM[3] = np.loadtxt("M4_stats_forMD.txt")
PFdataAvgM[4] = np.loadtxt("M5_stats_forMD.txt")

PFdataAvgMf[0] = np.loadtxt("muf1_stats_forMD.txt")
PFdataAvgMf[1] = np.loadtxt("muf2_stats_forMD.txt")
PFdataAvgMf[2] = np.loadtxt("muf3_stats_forMD.txt")
PFdataAvgMf[3] = np.loadtxt("muf4_stats_forMD.txt")
PFdataAvgMf[4] = np.loadtxt("muf5_stats_forMD.txt")

PFdataAvgEp[0] = np.loadtxt("eps1_stats_forMD.txt")
PFdataAvgEp[1] = np.loadtxt("eps2_stats_forMD.txt")
PFdataAvgEp[2] = np.loadtxt("eps3_stats_forMD.txt")
PFdataAvgEp[3] = np.loadtxt("eps4_stats_forMD.txt")
PFdataAvgEp[4] = np.loadtxt("eps5_stats_forMD.txt")

# Append data point at 100 ns
for i in range(nMD):
    PFdataAvgM[i] = np.append(PFdataAvgM[i],np.array([[100.0,PFdataAvgM[i][-1,1],0,0]]),axis=0)
    PFdataAvgMf[i] = np.append(PFdataAvgMf[i],np.array([[100.0,PFdataAvgMf[i][-1,1],0,0]]),axis=0)
    PFdataAvgEp[i] = np.append(PFdataAvgEp[i],np.array([[100.0,PFdataAvgEp[i][-1,1],0,0]]),axis=0)


# Plot the interface angle data
# fig = plt.figure(1, figsize=(10.8, 12.75), dpi=80)
fig = plt.figure(1, figsize=(16.8, 9.75/1.9), dpi=80)
ax = {}
# ( ((ax[0]), (ax[1])), ((ax[2]), (ax[3])), ((ax[4]), (ax[5])) ) = fig.subplots(3, 2, sharex=True, sharey=True)
( (ax[0]), (ax[1]), (ax[2]) ) = fig.subplots(1, 3, sharey=True)

letArr = ["a","b","c"]
lnSpec = ["k-","r-","g-","m-","c-","k--","r--"]

for i in range(nMD):
    ax[0].plot(PFdataAvgM[i][:,0],PFdataAvgM[i][:,1],lnSpec[i])
# ax[0].plot(tArr,xArr,"g:")
ax[0].set_title(r"(a)")
ax[0].set_xlim([-1.0, 25.0])
ax[0].set_ylim([-1.0, 24.0])


for i in range(nMD):
    ax[1].plot(PFdataAvgMf[i][:,0],PFdataAvgMf[i][:,1],lnSpec[i])
# ax[1].plot(tArr,xArr,"g:")
ax[1].set_title(r"(b)")
ax[1].set_ylim([-1.0, 24.0])
ax[1].set_xlim([-1.0, 25.0])

for i in range(nMD):
    ax[2].plot(PFdataAvgEp[i][:,0],PFdataAvgEp[i][:,1],lnSpec[i])
# ax[2].plot(tArr,xArr,"g:")
ax[2].set_title(r"(c)")
ax[2].set_xlim([-1.0, 25.0])
ax[2].set_ylim([-1.0, 24.0])

        

# fig.suptitle("Interface angle")
ax[0].set_xlabel("t [ns]"); ax[1].set_xlabel("t [ns]"); ax[2].set_xlabel("t [ns]");
ax[0].set_ylabel(r"$\Delta x$ [nm]"); # ax[3].set_ylabel(r"$\Delta x$ [nm]"); # ax[4].set_ylabel(r"$\theta$ [deg]");

fig.savefig("plot_timeEvol_PF_prm.pdf", format="pdf")


plt.show()


==> anc/Fig5/plot_MD_density.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Read the MD coordinate matrices
Xar = np.loadtxt("all_Xmatrix.txt"); Yar = np.loadtxt("all_Ymatrix.txt")
Nx  = np.shape(Xar)[0]; Ny  = np.shape(Xar)[1]
bin_dx = Xar[1,0]-Xar[0,0]; bin_dy = Yar[0,1]-Yar[0,0]

# Bin volume in m^3 *1e27
binVol = bin_dx*bin_dy*4.67650
# Atomic mass unit normalisation of M
binVol = binVol/1.6605402

# Bounding interval for liquid data
xbL = np.array([65,93])
indL = (Xar[:,0]<xbL[0]).nonzero()[0][-1]
indR = (Xar[:,0]>xbL[1]).nonzero()[0][ 0]

# Process ca38 data
Mar = np.loadtxt("ca38_Mmatrix_wMcent.txt")
avgRhoL38 = np.sum(Mar[indL:indR,:],axis=0)/len(Mar[indL:indR,0])

# Process ca69 data
Mar = np.loadtxt("ca69_Mmatrix_wMcent.txt")
avgRhoL69 = np.sum(Mar[indL:indR,:],axis=0)/len(Mar[indL:indR,0])

# Process ca127 data
Mar = np.loadtxt("ca127_Mmatrix_wMcent.txt")
avgRhoL127 = np.sum(Mar[indL:indR,:],axis=0)/len(Mar[indL:indR,0])

# Process ca95 data
Mar = np.loadtxt("ca95_Mmatrix_wMcent.txt")
avgRhoL95 = np.sum(Mar[indL:indR,:],axis=0)/len(Mar[indL:indR,0])


# Plot the data
fig = plt.figure(1, figsize=(16.8, 9.75/3*2), dpi=80)
ax  = fig.subplots(2, 5)

# Create larger axis on the left 4 columns, based on example in:
# https://matplotlib.org/stable/gallery/subplots_axes_and_figures/gridspec_and_subplots.html
gs = ax[0, 0].get_gridspec()
for i in range(2):
    for j in range(4):
        ax[i,j].remove()
axbig1 = fig.add_subplot(gs[:, 0])
axbig2 = fig.add_subplot(gs[:, 1])
axbig3 = fig.add_subplot(gs[:, 2])
axbig4 = fig.add_subplot(gs[:, 3])

axbig1.plot(avgRhoL127,Yar[0,:],'k-x')
axbig2.plot(avgRhoL95 ,Yar[0,:],'k-x')
axbig3.plot(avgRhoL69 ,Yar[0,:],'k-x')
axbig4.plot(avgRhoL38 ,Yar[0,:],'k-x')

axbig1.set_xlim([-50.0, 1200])
axbig2.set_xlim([-50.0, 1200])
axbig3.set_xlim([-50.0, 1200])
axbig4.set_xlim([-50.0, 1200])

axbig1.set_ylim([-0.08,1.85])
axbig2.set_ylim([-0.08,1.85])
axbig3.set_ylim([-0.08,1.85])
axbig4.set_ylim([-0.08,1.85])

axbig1.set_xlabel(r"$\rho_l$ [kg/m$^3$]");
axbig2.set_xlabel(r"$\rho_l$ [kg/m$^3$]");
axbig3.set_xlabel(r"$\rho_l$ [kg/m$^3$]");
axbig4.set_xlabel(r"$\rho_l$ [kg/m$^3$]");

axbig1.set_title("(a)")
axbig2.set_title("(b)")
axbig3.set_title("(c)")
axbig4.set_title("(d)")

axbig1.set_ylabel(r"$y$ [nm]");


ax[0,4].plot(Xar[:,8],Mar[:,7],'k-')
ax[0,4].set_ylim([-50,1040])
ax[0,4].set_ylabel(r"$\rho$ [kg/m$^3$]");
ax[0,4].set_title("(e)")

ax[1,4].plot(Xar[:,8],Mar[:,7],'k-')
ax[1,4].set_xlim([58.0,63.0])
ax[1,4].set_ylim([-50,1040])
ax[1,4].set_ylabel(r"$\rho$ [kg/m$^3$]");
ax[1,4].set_xlabel(r"$x$, [nm]")
ax[1,4].set_title("(f)")

fig.savefig("plot_MD_density.pdf", format="pdf")


plt.show()


==> anc/Fig6/Ca0.05_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.915044027112983827e+01 6.001489144484508387e+01 9.744865052095732949e+01 9.672403251729889462e+01
2.500000000000000000e+01 5.920810008763501031e+01 5.996658310650114743e+01 9.749823456027350232e+01 9.671705467956996927e+01
3.750000000000000000e+01 5.928715441491281979e+01 6.003554635709314624e+01 9.753452415924418517e+01 9.666045618376641357e+01
5.000000000000000000e+01 5.942555636941293784e+01 6.010518529613624850e+01 9.754193689455712502e+01 9.657504086377029751e+01
6.250000000000000000e+01 5.942001548872590178e+01 6.009572564506721903e+01 9.753340627790117878e+01 9.661562159939035155e+01
7.500000000000000000e+01 5.944715796253102269e+01 6.013712346732928182e+01 9.762416414630735062e+01 9.670808717493872564e+01
8.750000000000000000e+01 5.940151233460633762e+01 6.009609039495628480e+01 9.764659869856444629e+01 9.661950162178429480e+01
1.000000000000000000e+02 5.930586996705628167e+01 6.006152087934547268e+01 9.774714601814655168e+01 9.664677064141359608e+01
1.125000000000000000e+02 5.928081616375134644e+01 6.009667378697928797e+01 9.781399277264159764e+01 9.650681331417344211e+01
1.250000000000000000e+02 5.942094525856022358e+01 6.023581219029524902e+01 9.782920447915974194e+01 9.635509568052938789e+01
1.375000000000000000e+02 5.946472652058429986e+01 6.017149396432637332e+01 9.779956094122006505e+01 9.635693324366098977e+01
1.500000000000000000e+02 5.944392768017007000e+01 6.002350888368746951e+01 9.778848895123763896e+01 9.622932118155684122e+01
1.625000000000000000e+02 5.935053040165982452e+01 5.997223367790775228e+01 9.782594199741330954e+01 9.619108316033437234e+01
1.750000000000000000e+02 5.938150392633820474e+01 6.002750157874735493e+01 9.789439441398283748e+01 9.632789357216788062e+01
1.875000000000000000e+02 5.939226913265021324e+01 6.002928953656940791e+01 9.783320761348230121e+01 9.624915834405378234e+01
2.000000000000000000e+02 5.930994621342895812e+01 5.998158870381482188e+01 9.793700609326754147e+01 9.611947566784643016e+01
2.125000000000000000e+02 5.942665791226256999e+01 5.992664448919470743e+01 9.809127194301964892e+01 9.612042559863313329e+01
2.250000000000000000e+02 5.922102167016917917e+01 6.001085183253545097e+01 9.805638985625988369e+01 9.604270699252704446e+01
2.375000000000000000e+02 5.924191633688633374e+01 5.994554925395403444e+01 9.801207112695693979e+01 9.597696036777857387e+01
2.500000000000000000e+02 5.925265401023606415e+01 5.993938509781006729e+01 9.791282847158804259e+01 9.608006390675365083e+01
2.625000000000000000e+02 5.929326991806511415e+01 5.995519000321446157e+01 9.786559835231574311e+01 9.605645894867491563e+01
2.750000000000000000e+02 5.929411002161327104e+01 5.976861448251880660e+01 9.802023952276333318e+01 9.619268399912684231e+01
2.875000000000000000e+02 5.948444098054451956e+01 5.972734524152817670e+01 9.799668535942623748e+01 9.627698258700573319e+01
3.000000000000000000e+02 5.947567591570847867e+01 5.979583609225932150e+01 9.803752620341202828e+01 9.624945578416105718e+01
3.125000000000000000e+02 5.946697468679375476e+01 5.975611841116014489e+01 9.801955651360088950e+01 9.624416616574617933e+01
3.250000000000000000e+02 5.949198806751163460e+01 5.973841935209975418e+01 9.811727992417399946e+01 9.625645776371965212e+01
3.375000000000000000e+02 5.944517541548040640e+01 5.982852985622228204e+01 9.799623345430985921e+01 9.632983069618117611e+01
3.500000000000000000e+02 5.941025556948183350e+01 5.972109298941546740e+01 9.801716456395109844e+01 9.622560206353558954e+01
3.625000000000000000e+02 5.935079180549842448e+01 5.976327437798349251e+01 9.797045697798174047e+01 9.597395851926444266e+01
3.750000000000000000e+02 5.934612638142107954e+01 5.966192143588070707e+01 9.802664214836543977e+01 9.585835438968784672e+01
3.875000000000000000e+02 5.946095693855855302e+01 5.962926339700170075e+01 9.815808512177727607e+01 9.590566172791865540e+01
4.000000000000000000e+02 5.943422309268887460e+01 5.958771185642758184e+01 9.817106164788776823e+01 9.589738701279584632e+01
4.125000000000000000e+02 5.950663642168216683e+01 5.959386746359024301e+01 9.813525080127686806e+01 9.588682581713491970e+01
4.250000000000000000e+02 5.946673629070821931e+01 5.953770480054558334e+01 9.801853212530178894e+01 9.597007275919496294e+01
4.375000000000000000e+02 5.963942603901381290e+01 5.954062597691603287e+01 9.803459034418521867e+01 9.589321125501854226e+01
4.500000000000000000e+02 5.969384129541302997e+01 5.963224444169315319e+01 9.808919077470359582e+01 9.608587137709362480e+01
4.625000000000000000e+02 5.979662141545747289e+01 5.973563123633937977e+01 9.820226573146862847e+01 9.612057064935632411e+01
4.750000000000000000e+02 5.981371601471039412e+01 5.968573384449482688e+01 9.820290572977856414e+01 9.617353075066010604e+01
4.875000000000000000e+02 5.987741799720001978e+01 5.963113050914472524e+01 9.819764674856979525e+01 9.618886618395751498e+01
5.000000000000000000e+02 5.998942882844852420e+01 5.971038627432572810e+01 9.821192626013372262e+01 9.614170637081214466e+01
5.125000000000000000e+02 6.003936571538579159e+01 5.972086299654206698e+01 9.811210532388497541e+01 9.608173232364259775e+01
5.250000000000000000e+02 6.019704087742283605e+01 5.966724588472979462e+01 9.815984061648083525e+01 9.610670097844489135e+01
5.375000000000000000e+02 6.015043533900414019e+01 5.969369300988253002e+01 9.829115367056222397e+01 9.611639030924440874e+01
5.500000000000000000e+02 6.013881694885549223e+01 5.967882037774555926e+01 9.823610277005916203e+01 9.603871918821961629e+01
5.625000000000000000e+02 6.012777693179232585e+01 5.951154949218010870e+01 9.823708516077127229e+01 9.596140974324221418e+01
5.750000000000000000e+02 6.013378295469978951e+01 5.944804540391537984e+01 9.820350419738190340e+01 9.599153762142636026e+01
5.875000000000000000e+02 6.015355443936888236e+01 5.943768873358865079e+01 9.824837199078375249e+01 9.601545282110488699e+01
6.000000000000000000e+02 6.001053110636404853e+01 5.929843913940617739e+01 9.824476948973182289e+01 9.594370764679260333e+01
6.125000000000000000e+02 5.997261769827438371e+01 5.936743676023287009e+01 9.824141548718579031e+01 9.593206911020500627e+01
6.250000000000000000e+02 5.996920313789244261e+01 5.956141729942039120e+01 9.824661159463653348e+01 9.593307309748085743e+01
6.375000000000000000e+02 6.007254055497315193e+01 5.945188915749329084e+01 9.816827898015209541e+01 9.600922496260174910e+01
6.500000000000000000e+02 6.007797519078415149e+01 5.949927517319451908e+01 9.808320394819423882e+01 9.589690912543201762e+01
6.625000000000000000e+02 6.008322086568849585e+01 5.950703628586962424e+01 9.802367963949717478e+01 9.590191039142663953e+01
6.750000000000000000e+02 6.000985249007133859e+01 5.954400446143743153e+01 9.814311081301683259e+01 9.591409233823557656e+01
6.875000000000000000e+02 6.010283742278843278e+01 5.953177384886289758e+01 9.825616778492768333e+01 9.583043248362015731e+01
7.000000000000000000e+02 6.007315912274734160e+01 5.948507544859323559e+01 9.826598131857147678e+01 9.585658616035767920e+01
7.125000000000000000e+02 6.015659144507314693e+01 5.937453323075103384e+01 9.838133865210500062e+01 9.591250149088597254e+01
7.250000000000000000e+02 6.035018505882811723e+01 5.949657470559527894e+01 9.843708872914776009e+01 9.586515097742069713e+01
7.375000000000000000e+02 6.036634270890222354e+01 5.945677296840035098e+01 9.837257857730658372e+01 9.584993574159632601e+01
7.500000000000000000e+02 6.031626865117860348e+01 5.934681856558323432e+01 9.840509453134566797e+01 9.581344951764398843e+01
7.625000000000000000e+02 6.029828047307226768e+01 5.943622464005358097e+01 9.829953803465799922e+01 9.588027028707386989e+01
7.750000000000000000e+02 6.040741706266035038e+01 5.949939977374233280e+01 9.828355929977202265e+01 9.591136443735807404e+01
7.875000000000000000e+02 6.045941330828447491e+01 5.935120526942451846e+01 9.833358447403776381e+01 9.586159805808567569e+01
8.000000000000000000e+02 6.036707371300461489e+01 5.943633306553194728e+01 9.847503328421761637e+01 9.589540769225983752e+01
8.125000000000000000e+02 6.034607476441995288e+01 5.931991460277557593e+01 9.840303452225225556e+01 9.590478696146313098e+01
8.250000000000000000e+02 6.046462383101986404e+01 5.935655094721836633e+01 9.823461785132927560e+01 9.585065964878272382e+01
8.375000000000000000e+02 6.057132433746597400e+01 5.932672071003498360e+01 9.801977732431751633e+01 9.585191386215474552e+01
8.500000000000000000e+02 6.074520914816829986e+01 5.927658014698497624e+01 9.804057130136840215e+01 9.574881293784811476e+01
8.625000000000000000e+02 6.062185591921895877e+01 5.917620967150428868e+01 9.816180493024408804e+01 9.562421625240054368e+01
8.750000000000000000e+02 6.055300146010031170e+01 5.916917392928349528e+01 9.823537258041130826e+01 9.561125830935593228e+01
8.875000000000000000e+02 6.059445055499630683e+01 5.911421935824181872e+01 9.825070995407557461e+01 9.547745675568907586e+01
9.000000000000000000e+02 6.060592208937146808e+01 5.914796173139750834e+01 9.825983985721128988e+01 9.552107563511940214e+01
9.125000000000000000e+02 6.062310432950611983e+01 5.918297140888691388e+01 9.823755053051748121e+01 9.535642804480080770e+01
9.250000000000000000e+02 6.075032923028108911e+01 5.917120016228564339e+01 9.820207273010136362e+01 9.529692568084423954e+01
9.375000000000000000e+02 6.069753949820809424e+01 5.907932416450427127e+01 9.826180179224542144e+01 9.536642933300288405e+01
9.500000000000000000e+02 6.068676558531702625e+01 5.898127699530017765e+01 9.844804108408926879e+01 9.538786589426931073e+01
9.625000000000000000e+02 6.069111131161504602e+01 5.887640824725367139e+01 9.846968660925428196e+01 9.565655976980723096e+01
9.750000000000000000e+02 6.071308584204083303e+01 5.887624901376447184e+01 9.838409374501351579e+01 9.557068821898479882e+01
9.875000000000000000e+02 6.070269175477147172e+01 5.888498903857944811e+01 9.843073859304712414e+01 9.543024528576474097e+01
1.000000000000000000e+03 6.065835089866394725e+01 5.884366952845437737e+01 9.855660174169875631e+01 9.537470482388607707e+01
1.012500000000000000e+03 6.061124046629938533e+01 5.891118816410022418e+01 9.847230303637074655e+01 9.538612406719511227e+01
1.025000000000000000e+03 6.063308062365499040e+01 5.894142073767743284e+01 9.850858544569072706e+01 9.543479898030373931e+01
1.037500000000000000e+03 6.067866243856117592e+01 5.899688221773788399e+01 9.858254040860394696e+01 9.540441837578626405e+01
1.050000000000000000e+03 6.069584986543765837e+01 5.886558528542858681e+01 9.854916319844306827e+01 9.547343807408502414e+01
1.062500000000000000e+03 6.084486942192672387e+01 5.877305180294277420e+01 9.856833890558135636e+01 9.545927500377693775e+01
1.075000000000000000e+03 6.069930000783422486e+01 5.867896109498632740e+01 9.861546296950034218e+01 9.553150355887893852e+01
1.087500000000000000e+03 6.081847102022156548e+01 5.873019210167145587e+01 9.857497671295500652e+01 9.570436327461132464e+01
1.100000000000000000e+03 6.081879385936014160e+01 5.871644096587819206e+01 9.869115752161982869e+01 9.577667263618594973e+01
1.112500000000000000e+03 6.075222312789575341e+01 5.870448472008308727e+01 9.857936277915976575e+01 9.577824788176008042e+01
1.125000000000000000e+03 6.083729361487758069e+01 5.868150053484354345e+01 9.849490332819011940e+01 9.584703503421188486e+01
1.137500000000000000e+03 6.076522862370925537e+01 5.885648858463824240e+01 9.845611440552337967e+01 9.584679623006181259e+01
1.150000000000000000e+03 6.082327206519639873e+01 5.889836443675218192e+01 9.846477124463139319e+01 9.580054982396042362e+01
1.162500000000000000e+03 6.083511194768477282e+01 5.889762785174374926e+01 9.848229475013978629e+01 9.571790976410233043e+01
1.175000000000000000e+03 6.072763657647836055e+01 5.884846166389797162e+01 9.832061856914889120e+01 9.562134973366687518e+01
1.187500000000000000e+03 6.056135416654777970e+01 5.870518066865517426e+01 9.829229393871334253e+01 9.581025909854986367e+01
1.200000000000000000e+03 6.066646284824187774e+01 5.857262892624510897e+01 9.840115898575986364e+01 9.574663649489281170e+01
1.212500000000000000e+03 6.063411290791421493e+01 5.847347009304864685e+01 9.846745623128536806e+01 9.567426040843348289e+01
1.225000000000000000e+03 6.071751411207287674e+01 5.850573965245447994e+01 9.837845029835713717e+01 9.571448610532307555e+01
1.237500000000000000e+03 6.072739926197122173e+01 5.849725249183531872e+01 9.841651804008489535e+01 9.577056868513678012e+01
1.250000000000000000e+03 6.063650327524587880e+01 5.853574447616942678e+01 9.844570637847992600e+01 9.560401917688203355e+01
1.262500000000000000e+03 6.075855867479802441e+01 5.853600796670539097e+01 9.843507902373434604e+01 9.551975581688620309e+01
1.275000000000000000e+03 6.087677867836070789e+01 5.834629880856244455e+01 9.852322094233038285e+01 9.552579592749022197e+01
1.287500000000000000e+03 6.094096280558110834e+01 5.831145210244513777e+01 9.846973052084695155e+01 9.553874457890026406e+01
1.300000000000000000e+03 6.093668572565353259e+01 5.827361302368072415e+01 9.850189220653174971e+01 9.556775307783721018e+01
1.312500000000000000e+03 6.072098921635814861e+01 5.821966469333447947e+01 9.862336300299193681e+01 9.566864053656590272e+01
1.325000000000000000e+03 6.064567953756990448e+01 5.830470598965199258e+01 9.845607996857822286e+01 9.557229729868539891e+01
1.337500000000000000e+03 6.059323237254822914e+01 5.832194426892545636e+01 9.840088449588245112e+01 9.557514203946951170e+01
1.350000000000000000e+03 6.053168135753904977e+01 5.832974447439244159e+01 9.846352113134241790e+01 9.562967891507430807e+01
1.362500000000000000e+03 6.059219820077647967e+01 5.834835386823100123e+01 9.839699996622137235e+01 9.562077811763479929e+01
1.375000000000000000e+03 6.053857947107253068e+01 5.831969113299496854e+01 9.839771517064083639e+01 9.564930901493259796e+01
1.387500000000000000e+03 6.055570966390780541e+01 5.841116635463757234e+01 9.834113877174603147e+01 9.571647272754809421e+01
1.400000000000000000e+03 6.055070251519050117e+01 5.836426930474062402e+01 9.827419427784410288e+01 9.576155613096277364e+01
1.412500000000000000e+03 6.048734809132197654e+01 5.839795137802636305e+01 9.819287490164151677e+01 9.565708066344488714e+01
1.425000000000000000e+03 6.051417672191660557e+01 5.832247549919352281e+01 9.831954041298128288e+01 9.559388625748425738e+01
1.437500000000000000e+03 6.043630250256273939e+01 5.814937175506170064e+01 9.829136682954290904e+01 9.552824991623199935e+01
1.450000000000000000e+03 6.052439997966283158e+01 5.822986881167322082e+01 9.836727962958472915e+01 9.543398246480103353e+01
1.462500000000000000e+03 6.049718690040899105e+01 5.811538975476845792e+01 9.826816886273515195e+01 9.538941033704149675e+01
1.475000000000000000e+03 6.064272643691970899e+01 5.804920708029952436e+01 9.849361326970115726e+01 9.527276840469654928e+01
1.487500000000000000e+03 6.068185023260338795e+01 5.800664520984843620e+01 9.846112989669023818e+01 9.518464585552867163e+01
1.500000000000000000e+03 6.072608144951508535e+01 5.808714344896431925e+01 9.850857543270909389e+01 9.500799084913617776e+01
1.512500000000000000e+03 6.065510598511124840e+01 5.800948803132256160e+01 9.840879846708457990e+01 9.490012912949485724e+01
1.525000000000000000e+03 6.049803499620812630e+01 5.792452112130032305e+01 9.835477281737320254e+01 9.486663874787106465e+01
1.537500000000000000e+03 6.059567944110823134e+01 5.786991174978554398e+01 9.842002111716753632e+01 9.493428235599934339e+01
1.550000000000000000e+03 6.055952221037427563e+01 5.773984655057743964e+01 9.832161799630898713e+01 9.494284967296981392e+01
1.562500000000000000e+03 6.052771856192590860e+01 5.779725559125520107e+01 9.828149240558104793e+01 9.497074732494318994e+01
1.575000000000000000e+03 6.053750701660452904e+01 5.771560038075224952e+01 9.831632012945490828e+01 9.501403667505685746e+01
1.587500000000000000e+03 6.051163915981564401e+01 5.777283368443155354e+01 9.827435925786687676e+01 9.497657635713783009e+01
1.600000000000000000e+03 6.041364820476409392e+01 5.773499099672277879e+01 9.824304642230518425e+01 9.497465086458818462e+01
1.612500000000000000e+03 6.035800651245251913e+01 5.776781523879506608e+01 9.839187974499770917e+01 9.497696407179043376e+01
1.625000000000000000e+03 6.033186111608962676e+01 5.778579062564330826e+01 9.843237903636908470e+01 9.500387089999297530e+01
1.637500000000000000e+03 6.033132513476150649e+01 5.758260091664077152e+01 9.844787545580813060e+01 9.503667668049324391e+01
1.650000000000000000e+03 6.040134245171464045e+01 5.765726829530125741e+01 9.840016421022198756e+01 9.509633554958404034e+01
1.662500000000000000e+03 6.049106359957906420e+01 5.783920879011301253e+01 9.845537397450674177e+01 9.502998635305515052e+01
1.675000000000000000e+03 6.046558546463521111e+01 5.785470842644663492e+01 9.850694480419923593e+01 9.485590045493692912e+01
1.687500000000000000e+03 6.050219788546824162e+01 5.783322865245865785e+01 9.864559568968905978e+01 9.472123681577514276e+01
1.700000000000000000e+03 6.044151714224665284e+01 5.777890160591212521e+01 9.863693827283410087e+01 9.463719694323705767e+01
1.712500000000000000e+03 6.038031721500809113e+01 5.781181061564818435e+01 9.867061210496005685e+01 9.465868004127065660e+01
1.725000000000000000e+03 6.040460079161822193e+01 5.770519512106754689e+01 9.869851406784827930e+01 9.470887031115221077e+01
1.737500000000000000e+03 6.040636288298525614e+01 5.769443561038130497e+01 9.852936460733468493e+01 9.478437470037053458e+01
1.750000000000000000e+03 6.043861734736063340e+01 5.776155841102283262e+01 9.830581482308554087e+01 9.464031873865374678e+01
1.762500000000000000e+03 6.048559668000998357e+01 5.783355480632958034e+01 9.835440754261507834e+01 9.470353263317647929e+01
1.775000000000000000e+03 6.056955921328530223e+01 5.781452073832691241e+01 9.829417719543587850e+01 9.460343306115417761e+01
1.787500000000000000e+03 6.055836700982533927e+01 5.774797536566509848e+01 9.827227846888119700e+01 9.462103433230849703e+01
1.800000000000000000e+03 6.063598548101224139e+01 5.777932473524293044e+01 9.823271717381248891e+01 9.462256461082272097e+01
1.812500000000000000e+03 6.076051925966762468e+01 5.774694503035594551e+01 9.829385837420258554e+01 9.471461171112102306e+01
1.825000000000000000e+03 6.070077862741894137e+01 5.783938151812890993e+01 9.836143841736030424e+01 9.471031214486657746e+01
1.837500000000000000e+03 6.087524665408492552e+01 5.777940640802202665e+01 9.844717353676270477e+01 9.481603622030348788e+01
1.850000000000000000e+03 6.085793257954122026e+01 5.777875506652179638e+01 9.850813611590740493e+01 9.479309461078092625e+01
1.862500000000000000e+03 6.079935875701629300e+01 5.772208923136466296e+01 9.840969723499152622e+01 9.465133612321906753e+01
1.875000000000000000e+03 6.074071828058633571e+01 5.774600420999745864e+01 9.843100485745529227e+01 9.469197960526034308e+01
1.887500000000000000e+03 6.068621263060350657e+01 5.784541891083388521e+01 9.850920519508969164e+01 9.470494989601783686e+01
1.900000000000000000e+03 6.068835398644512225e+01 5.778595563370109289e+01 9.862977418428273779e+01 9.466392393430761842e+01
1.912500000000000000e+03 6.071836434701535268e+01 5.774185005563366246e+01 9.854641385033869483e+01 9.467144682218994944e+01
1.925000000000000000e+03 6.067197621001080421e+01 5.768225376507650282e+01 9.850400039131699259e+01 9.479854445421376852e+01
1.937500000000000000e+03 6.066781212850885652e+01 5.775200327389595145e+01 9.840583149067093416e+01 9.501575708146050658e+01
1.950000000000000000e+03 6.060597981246272070e+01 5.773362026076362952e+01 9.831583816021375810e+01 9.500706923953693206e+01
1.962500000000000000e+03 6.054083205760233710e+01 5.782590400334195380e+01 9.843819053510642902e+01 9.506496830899477857e+01
1.975000000000000000e+03 6.061201983024974993e+01 5.777084413808246666e+01 9.841529270633076010e+01 9.507796124123386505e+01
1.987500000000000000e+03 6.055343385287132207e+01 5.778507731105904099e+01 9.839809730695723999e+01 9.516650610721893599e+01
2.000000000000000000e+03 6.051887992382886239e+01 5.787784747425378384e+01 9.823657856982248404e+01 9.528576898153882269e+01
2.012500000000000000e+03 6.045268091193950255e+01 5.782999181933470112e+01 9.827015195444502638e+01 9.538156050562677990e+01
2.025000000000000000e+03 6.050335571587045536e+01 5.778589561896244930e+01 9.836225184868676763e+01 9.522316647175703963e+01
2.037500000000000000e+03 6.048590745905333677e+01 5.784651167578355313e+01 9.827393116992091393e+01 9.527483921560249769e+01
2.050000000000000000e+03 6.041886888493574759e+01 5.771977473014824511e+01 9.830925605577969861e+01 9.536091252340641233e+01
2.062500000000000000e+03 6.047501194369665711e+01 5.777859889025897644e+01 9.824924939768662568e+01 9.527938563115543502e+01
2.075000000000000000e+03 6.042316578746231670e+01 5.787448114961052426e+01 9.820943855193360150e+01 9.530055192570618772e+01
2.087500000000000000e+03 6.039538778961320276e+01 5.785252667703515783e+01 9.806705518414607070e+01 9.526588139381614440e+01
2.100000000000000000e+03 6.033289010798186780e+01 5.775312835463169847e+01 9.801242368760878776e+01 9.513119399876933358e+01
2.112500000000000000e+03 6.026337833117169396e+01 5.771781219502489790e+01 9.803119094726997673e+01 9.511677241046555764e+01
2.125000000000000000e+03 6.033881856466432936e+01 5.761101204712679191e+01 9.807553344745880963e+01 9.501667880562384028e+01
2.137500000000000000e+03 6.044325875763785660e+01 5.756128038214038867e+01 9.808531272927611155e+01 9.489922963846443338e+01
2.150000000000000000e+03 6.052828152022251373e+01 5.750165315703966229e+01 9.814562901240179826e+01 9.487028486661057514e+01
2.162500000000000000e+03 6.058197136130466021e+01 5.753976667718094973e+01 9.818516229213636848e+01 9.497792083276814878e+01
2.175000000000000000e+03 6.056476323949413398e+01 5.752536644817032396e+01 9.812918388478958320e+01 9.499798861275071715e+01
2.187500000000000000e+03 6.057033589986141919e+01 5.763107952626361197e+01 9.796154570560474895e+01 9.490326047025756395e+01
2.200000000000000000e+03 6.060909980490789195e+01 5.767636699993557414e+01 9.806505209880336338e+01 9.496211825140765939e+01
2.212500000000000000e+03 6.057901587737368487e+01 5.752398773309955970e+01 9.801711562245171194e+01 9.491064608181993378e+01
2.225000000000000000e+03 6.064317713587908543e+01 5.747025615118167963e+01 9.796804109149155693e+01 9.484029070907175196e+01
2.237500000000000000e+03 6.046463215402692271e+01 5.735088509624565489e+01 9.793070529119607670e+01 9.473841965504533391e+01
2.250000000000000000e+03 6.048746172408606014e+01 5.726495118518635508e+01 9.801407512985542780e+01 9.477931409124526851e+01
2.262500000000000000e+03 6.044438722294207622e+01 5.725936165586014681e+01 9.804566953891865921e+01 9.478697173503181261e+01
2.275000000000000000e+03 6.051593386959275733e+01 5.729779262110346849e+01 9.803962714009921342e+01 9.481131331052469591e+01
2.287500000000000000e+03 6.053184902548966306e+01 5.727063848441115113e+01 9.798257741327981307e+01 9.488032464401464949e+01
2.300000000000000000e+03 6.054479853604131989e+01 5.727455081031301631e+01 9.791768882474043778e+01 9.494017822665341555e+01
2.312500000000000000e+03 6.056129209659800949e+01 5.740507242602130589e+01 9.803545365899942965e+01 9.488758858778041372e+01
2.325000000000000000e+03 6.061999536643662623e+01 5.737928883982965544e+01 9.804457499513513596e+01 9.495405795936548543e+01
2.337500000000000000e+03 6.036272325501401070e+01 5.744103270356196589e+01 9.804839467926566954e+01 9.482682387867923524e+01
2.350000000000000000e+03 6.033639333247972303e+01 5.750465465741967108e+01 9.807457987693527457e+01 9.469739824572870646e+01
2.362500000000000000e+03 6.036635245428591645e+01 5.738598913302509885e+01 9.820154008943266888e+01 9.472195066098824157e+01
2.375000000000000000e+03 6.037273484405272228e+01 5.734568320979977329e+01 9.819690801436934180e+01 9.472906172527709145e+01
2.387500000000000000e+03 6.037049068941873742e+01 5.730887923146710250e+01 9.827306722347296386e+01 9.478885186532451712e+01
2.400000000000000000e+03 6.038013854343093811e+01 5.734444415668655637e+01 9.824315585830798625e+01 9.487347766910741598e+01
2.412500000000000000e+03 6.037716356614572533e+01 5.726747141099932747e+01 9.816231401836343196e+01 9.490553803213572337e+01
2.425000000000000000e+03 6.036452061576044059e+01 5.732451437541118366e+01 9.824169755899286827e+01 9.489473434264444052e+01
2.437500000000000000e+03 6.028524865572086355e+01 5.725839751426018864e+01 9.830023695730992017e+01 9.472976729828053521e+01
2.450000000000000000e+03 6.029503452068891534e+01 5.731619975970676961e+01 9.831807339761925846e+01 9.470320021936663579e+01
2.462500000000000000e+03 6.026616452218792830e+01 5.723360566286655171e+01 9.825675791199520859e+01 9.458451067625190944e+01
2.475000000000000000e+03 6.030512430069412488e+01 5.712446246757403401e+01 9.822378001585956042e+01 9.452883751794163913e+01
2.487500000000000000e+03 6.043279746988094558e+01 5.705978117107494541e+01 9.828726870342343602e+01 9.455512928153987673e+01
2.500000000000000000e+03 6.037859349376151386e+01 5.704525139484361063e+01 9.816889532327171253e+01 9.463604305634979141e+01
2.512500000000000000e+03 6.045253698403814013e+01 5.715969435453884273e+01 9.826076550236759033e+01 9.467375436448180892e+01
2.525000000000000000e+03 6.036600121972030308e+01 5.710619823432347886e+01 9.835287138600530454e+01 9.475596506312501788e+01
2.537500000000000000e+03 6.047063363466513408e+01 5.697440908730855824e+01 9.822333935262916782e+01 9.470670859881104775e+01
2.550000000000000000e+03 6.046684229419677337e+01 5.688215344729429290e+01 9.819740343744740585e+01 9.466536371321181775e+01
2.562500000000000000e+03 6.040269539368181029e+01 5.674968605169989644e+01 9.821195792646031464e+01 9.457829608717527492e+01
2.575000000000000000e+03 6.062632044986918345e+01 5.670694360778372101e+01 9.813001854058883566e+01 9.452921113152855526e+01
2.587500000000000000e+03 6.069154633350311911e+01 5.663843192023928452e+01 9.808711727431690974e+01 9.464446200257239639e+01
2.600000000000000000e+03 6.060523279574272237e+01 5.665131517289508878e+01 9.811928631146628277e+01 9.471914559366641129e+01
2.612500000000000000e+03 6.057531226077934150e+01 5.665926806378091385e+01 9.816587823517407685e+01 9.460404707259164070e+01
2.625000000000000000e+03 6.073235176360019949e+01 5.672215414231447994e+01 9.806256614361056734e+01 9.452014706535270250e+01
2.637500000000000000e+03 6.063963465983513146e+01 5.671915571061708050e+01 9.802420115275431556e+01 9.437511177396235951e+01
2.650000000000000000e+03 6.080618470720207824e+01 5.671489050797478626e+01 9.807919930865163849e+01 9.431431332474511464e+01
2.662500000000000000e+03 6.071059756334154400e+01 5.672833335618710748e+01 9.808566014492471652e+01 9.437091951394428690e+01
2.675000000000000000e+03 6.062723246976910474e+01 5.668696514470521208e+01 9.813389445027696922e+01 9.444412510370312930e+01
2.687500000000000000e+03 6.062300723823781823e+01 5.664838518919587784e+01 9.810317364256802364e+01 9.449870427609087642e+01
2.700000000000000000e+03 6.067767724064504620e+01 5.677725842007193791e+01 9.810575641053260654e+01 9.450924434907244631e+01
2.712500000000000000e+03 6.061999121551320258e+01 5.669608256908642119e+01 9.812779348020187342e+01 9.452032721124412262e+01
2.725000000000000000e+03 6.070707510754978387e+01 5.664615876844895581e+01 9.818552253104162730e+01 9.461262833175949538e+01
2.737500000000000000e+03 6.067811891187191975e+01 5.650313977904873752e+01 9.806504768003659933e+01 9.467155987897646696e+01
2.750000000000000000e+03 6.086991117738683954e+01 5.644230647718236327e+01 9.806584152400026255e+01 9.451337143021227405e+01
2.762500000000000000e+03 6.093252755096021644e+01 5.635989077421963600e+01 9.799846289543056344e+01 9.449216044633044476e+01
2.775000000000000000e+03 6.084952752711486568e+01 5.629024620743089713e+01 9.795371312816324405e+01 9.439155106035555320e+01
2.787500000000000000e+03 6.097603858741189953e+01 5.633122013298168440e+01 9.793800804905170310e+01 9.441718472787609073e+01
2.800000000000000000e+03 6.081742413454933427e+01 5.644091137709333594e+01 9.804269834323125110e+01 9.446377155791374491e+01
2.812500000000000000e+03 6.072123106039779117e+01 5.638380375632929997e+01 9.791660537754944471e+01 9.435841229040502753e+01
2.825000000000000000e+03 6.084675873733922913e+01 5.637081641595288772e+01 9.790750462667922704e+01 9.444452308083482706e+01
2.837500000000000000e+03 6.086827495210022931e+01 5.646741124055539274e+01 9.789022614061761374e+01 9.425720654435761503e+01
2.850000000000000000e+03 6.070482270442201411e+01 5.636565128908902267e+01 9.785596415990291064e+01 9.431126668015348002e+01
2.862500000000000000e+03 6.062888308525975134e+01 5.638743601946642769e+01 9.784071821142960346e+01 9.433100757326596408e+01
2.875000000000000000e+03 6.072950399980248193e+01 5.638081604342893627e+01 9.784187974536274623e+01 9.433314345889236563e+01
2.887500000000000000e+03 6.084281495015864749e+01 5.642687180564932703e+01 9.768147886475136943e+01 9.429199456022126924e+01
2.900000000000000000e+03 6.071752422563368157e+01 5.650420859908137317e+01 9.764781366070380386e+01 9.439953382118437730e+01
2.912500000000000000e+03 6.067781769798965996e+01 5.650995975451989750e+01 9.766584250943209611e+01 9.449215823235405765e+01
2.925000000000000000e+03 6.067669865393473572e+01 5.652704624828574254e+01 9.772924059190997070e+01 9.448948812368951167e+01
2.937500000000000000e+03 6.068195202871108762e+01 5.665624357273070899e+01 9.776818011749546145e+01 9.453141118729332959e+01
2.950000000000000000e+03 6.066158289945114745e+01 5.666903933155048634e+01 9.782486552111853939e+01 9.447553330280958050e+01
2.962500000000000000e+03 6.066348548978475463e+01 5.661719996720360371e+01 9.780799626728294527e+01 9.451792673404361267e+01
2.975000000000000000e+03 6.073886670881375238e+01 5.667582599126309617e+01 9.784815904614218596e+01 9.451534340877202567e+01
2.987500000000000000e+03 6.072392412640517279e+01 5.683728958579798984e+01 9.794259050143296008e+01 9.446019848743527803e+01
3.000000000000000000e+03 6.082690500193574223e+01 5.685583457392009876e+01 9.784334586904205366e+01 9.434663973925323432e+01
3.012500000000000000e+03 6.080974373873451100e+01 5.682196744252138387e+01 9.783101264811605802e+01 9.455493233114985685e+01
3.025000000000000000e+03 6.079297079508472024e+01 5.676626375151663240e+01 9.775786495470872239e+01 9.452016701201330307e+01
3.037500000000000000e+03 6.078272103181213737e+01 5.687276781393168790e+01 9.772355441859097880e+01 9.454264650925884439e+01
3.050000000000000000e+03 6.086165831310655960e+01 5.690986885411565765e+01 9.775207665694085790e+01 9.450189640776115141e+01
3.062500000000000000e+03 6.096349929389138822e+01 5.693446012293773606e+01 9.787909540883454440e+01 9.470509307238556573e+01
3.075000000000000000e+03 6.073858823892279446e+01 5.674734356875596575e+01 9.789747176670148576e+01 9.447012919427324107e+01
3.087500000000000000e+03 6.077762401770463185e+01 5.676772783033180758e+01 9.802458157413185802e+01 9.445136944651453348e+01
3.100000000000000000e+03 6.082694985148528843e+01 5.672808230858100842e+01 9.802340500072855889e+01 9.451748795782928880e+01
3.112500000000000000e+03 6.093955256962686207e+01 5.683507712386688837e+01 9.795670928154791568e+01 9.459140556419542634e+01
3.125000000000000000e+03 6.086467693014535740e+01 5.694075941232293303e+01 9.804180712118251506e+01 9.465332551731830790e+01
3.137500000000000000e+03 6.078069440305529980e+01 5.696320340430605000e+01 9.810018805220613558e+01 9.472997508849918802e+01
3.150000000000000000e+03 6.072561308488754150e+01 5.703172860520663079e+01 9.798661342491411119e+01 9.491070195092116535e+01
3.162500000000000000e+03 6.062715258468268331e+01 5.706155851268098900e+01 9.806016101640550175e+01 9.501786900831905314e+01
3.175000000000000000e+03 6.068408944865861798e+01 5.714369442525529053e+01 9.812717848480093608e+01 9.500560100773500949e+01
3.187500000000000000e+03 6.063302776292749741e+01 5.714708444312402236e+01 9.827645298287005460e+01 9.503862339882149968e+01
3.200000000000000000e+03 6.046814226162022265e+01 5.710156310717894712e+01 9.827848045770940644e+01 9.500397382879386043e+01
3.212500000000000000e+03 6.039142279070512132e+01 5.690867034332681840e+01 9.829669707145733071e+01 9.501057884389346953e+01
3.225000000000000000e+03 6.050517898485497170e+01 5.688889466981989074e+01 9.824861739036705899e+01 9.500996014968873737e+01
3.237500000000000000e+03 6.059318631503717256e+01 5.694276797746754681e+01 9.818945526455817685e+01 9.508880591866021348e+01
3.250000000000000000e+03 6.058788651459169472e+01 5.695205896743241425e+01 9.815071643748377994e+01 9.506961162627214890e+01
3.262500000000000000e+03 6.056366498212101845e+01 5.698635965189325248e+01 9.819635690399525174e+01 9.493200373309379358e+01
3.275000000000000000e+03 6.043111200321248333e+01 5.702676379129480466e+01 9.823377211238455686e+01 9.494584648646912228e+01
3.287500000000000000e+03 6.027375436379149676e+01 5.696619056404278325e+01 9.824143418332110400e+01 9.496325591954553147e+01
3.300000000000000000e+03 6.031978865332114736e+01 5.702265949122824651e+01 9.822525641700019605e+01 9.489082599920865846e+01
3.312500000000000000e+03 6.030982193706152827e+01 5.691462897032365476e+01 9.808703854805605715e+01 9.482139279150389655e+01
3.325000000000000000e+03 6.025402486819503167e+01 5.693123056874819099e+01 9.817284892542421915e+01 9.473220948404831177e+01
3.337500000000000000e+03 6.026405714088427601e+01 5.683630924738957901e+01 9.815276242160661013e+01 9.467033650659028865e+01
3.350000000000000000e+03 6.030270203878184532e+01 5.688286763192691353e+01 9.811947110247406556e+01 9.458186949082106310e+01
3.362500000000000000e+03 6.019217441216176212e+01 5.694538442690315350e+01 9.813185889403344220e+01 9.462340786570706541e+01
3.375000000000000000e+03 6.025701783822037072e+01 5.694178655288975932e+01 9.814758944439513755e+01 9.461853677788317896e+01
3.387500000000000000e+03 6.022330086056625476e+01 5.704412923699854332e+01 9.810678861174973520e+01 9.467729610117918071e+01
3.400000000000000000e+03 6.023695584926714730e+01 5.702792647248113411e+01 9.807498900909318706e+01 9.471072938370961936e+01
3.412500000000000000e+03 6.034959205079016442e+01 5.710702544797150182e+01 9.817925207412436350e+01 9.468898639694987196e+01
3.425000000000000000e+03 6.034341442932662147e+01 5.704415629199127125e+01 9.809755693965477974e+01 9.467463600878706131e+01
3.437500000000000000e+03 6.023599121659653832e+01 5.711758145684866861e+01 9.800264372502103072e+01 9.468559213173462297e+01
3.450000000000000000e+03 6.010778370410276494e+01 5.715885254271830718e+01 9.803941260019719550e+01 9.451693175542270353e+01
3.462500000000000000e+03 6.013700846844586323e+01 5.714964032506377833e+01 9.816036982128886734e+01 9.441305948601824127e+01
3.475000000000000000e+03 6.013744888851513082e+01 5.715867298783438599e+01 9.822139709443489153e+01 9.445295457370144732e+01
3.487500000000000000e+03 6.011355620261972632e+01 5.712738954733335106e+01 9.816625430857757806e+01 9.440452557470761974e+01
3.500000000000000000e+03 6.013789626931144738e+01 5.714096795878109702e+01 9.812785012204581392e+01 9.453546053191146825e+01
3.512500000000000000e+03 6.013432280458226131e+01 5.705279685468938311e+01 9.807104849583410555e+01 9.454637457983260163e+01
3.525000000000000000e+03 6.007545358684438952e+01 5.700341436833040376e+01 9.807453400868861593e+01 9.447985288861059416e+01
3.537500000000000000e+03 5.989856846615433739e+01 5.693562094600380874e+01 9.800663179460080698e+01 9.451796787287806012e+01
3.550000000000000000e+03 5.993617709771760360e+01 5.699308826048855536e+01 9.799598258180448340e+01 9.461634223739501692e+01
3.562500000000000000e+03 5.993052862317625085e+01 5.692565886809328646e+01 9.806156940084876794e+01 9.459299386986160130e+01
3.575000000000000000e+03 5.992147137410089641e+01 5.694159555482355728e+01 9.814128670939717836e+01 9.468207147209140828e+01
3.587500000000000000e+03 5.987787435029049021e+01 5.704181982433627240e+01 9.802852739463894238e+01 9.456803003728124679e+01
3.600000000000000000e+03 6.000602075640685484e+01 5.718450263073519579e+01 9.793732190983004671e+01 9.445873266622875519e+01
3.612500000000000000e+03 5.999069465297594661e+01 5.720165501646917505e+01 9.784026675876438617e+01 9.436888871971552817e+01
3.625000000000000000e+03 6.005517857650841052e+01 5.737247864116219631e+01 9.787356763609460586e+01 9.452008705279111211e+01
3.637500000000000000e+03 6.026520940921565028e+01 5.738770405075467806e+01 9.777142624004355298e+01 9.470638512070655679e+01
3.650000000000000000e+03 6.021971901555994577e+01 5.733232487071404648e+01 9.769581312978246501e+01 9.460015713185090647e+01
3.662500000000000000e+03 6.017603196289027068e+01 5.737053478489603009e+01 9.768423181203573336e+01 9.441634308487186900e+01
3.675000000000000000e+03 6.021131318788555831e+01 5.735365372918312943e+01 9.768816903169336285e+01 9.445382710886362077e+01
3.687500000000000000e+03 6.027822597705333152e+01 5.750681579463125104e+01 9.781723185670617227e+01 9.450491167314982022e+01
3.700000000000000000e+03 6.019847640928097121e+01 5.734490768121861493e+01 9.773783948151368861e+01 9.439683246044467069e+01
3.712500000000000000e+03 6.023177375419847834e+01 5.740365892933911596e+01 9.774564498667804457e+01 9.438651567293601374e+01
3.725000000000000000e+03 6.013070495191293929e+01 5.735181581652804539e+01 9.788822103083698778e+01 9.445829792931402835e+01
3.737500000000000000e+03 6.009353172914737229e+01 5.739371619278662706e+01 9.791194827358340547e+01 9.439865105986930871e+01
3.750000000000000000e+03 6.015571392293249176e+01 5.725181915691241130e+01 9.785063433726415383e+01 9.445759445903983931e+01
3.762500000000000000e+03 6.021714698220583983e+01 5.719620789677217942e+01 9.795955313661750097e+01 9.447985629660449547e+01
3.775000000000000000e+03 6.020995812874881636e+01 5.712132000503417117e+01 9.801968150994098039e+01 9.445571222369582642e+01
3.787500000000000000e+03 6.018166186816725372e+01 5.718343999020678581e+01 9.785421815163321924e+01 9.455947268518376347e+01
3.800000000000000000e+03 6.021260430160941013e+01 5.719853754931255452e+01 9.765372496871522401e+01 9.466301174573825961e+01
3.812500000000000000e+03 6.034218677778788020e+01 5.713038782124841930e+01 9.770818636513016031e+01 9.455997889298360803e+01
3.825000000000000000e+03 6.030797421579447359e+01 5.715946608433397103e+01 9.777903374285943983e+01 9.449338945118772415e+01
3.837500000000000000e+03 6.019983672478380754e+01 5.714269702808989138e+01 9.780833572729488878e+01 9.446968341701676763e+01
3.850000000000000000e+03 6.008112089989018045e+01 5.725687169807090271e+01 9.779640506095535102e+01 9.437088213835416184e+01
3.862500000000000000e+03 6.012850507815667100e+01 5.713539877152489055e+01 9.778241182864969971e+01 9.430420511941522932e+01
3.875000000000000000e+03 6.013781447953260795e+01 5.702886856181589792e+01 9.768306270983435979e+01 9.439288732172026641e+01
3.887500000000000000e+03 5.991067574306214283e+01 5.705611591103992453e+01 9.768105958263252830e+01 9.432477375463535907e+01
3.900000000000000000e+03 5.976919128232778178e+01 5.687483911912762835e+01 9.770300337673370450e+01 9.447253430936221719e+01
3.912500000000000000e+03 5.982854077907253298e+01 5.689959348979302689e+01 9.782949598491973120e+01 9.429181783413788764e+01
3.925000000000000000e+03 5.983763966373884102e+01 5.694348897612552918e+01 9.782335108967345150e+01 9.415617264924728147e+01
3.937500000000000000e+03 5.990433231046713303e+01 5.677157031675340448e+01 9.800078662067735991e+01 9.408795722425881536e+01
3.950000000000000000e+03 5.997118410501550301e+01 5.674351095302242243e+01 9.805309267716606314e+01 9.405989725833225634e+01
3.962500000000000000e+03 6.003348301230133188e+01 5.671883759860649121e+01 9.795655635632563474e+01 9.409847950959996865e+01
3.975000000000000000e+03 5.991835404444994140e+01 5.669808879907943577e+01 9.792273103134368739e+01 9.408229912271487194e+01
3.987500000000000000e+03 5.977015188720777417e+01 5.671743129778206338e+01 9.791444969208370708e+01 9.406665283223490803e+01
4.000000000000000000e+03 5.987746684119254326e+01 5.678485385572572142e+01 9.801065404065508346e+01 9.413050922834315770e+01
4.012500000000000000e+03 5.986403837568003183e+01 5.702791931713005624e+01 9.806074801539362795e+01 9.392719570855679478e+01
4.025000000000000000e+03 5.994428668940699367e+01 5.708496309619843601e+01 9.805615297283418386e+01 9.391365674286363685e+01
4.037500000000000000e+03 5.990266960410290409e+01 5.703141881379372791e+01 9.813237244098745293e+01 9.395944838454703074e+01
4.050000000000000000e+03 5.995837760375233927e+01 5.689705704017614352e+01 9.825832855379485409e+01 9.388123423420344693e+01
4.062500000000000000e+03 5.998777839627214092e+01 5.677434601076585352e+01 9.817489480619802578e+01 9.389079976039516851e+01
4.075000000000000000e+03 5.984382092456763758e+01 5.679025834237900483e+01 9.809730093916397209e+01 9.386591382309464393e+01
4.087500000000000000e+03 5.985277421982148383e+01 5.668305070208893426e+01 9.806982535583004790e+01 9.393848287429453592e+01
4.100000000000000000e+03 5.986902581874162621e+01 5.676031490805308977e+01 9.804658607490453903e+01 9.392160643388235997e+01
4.112500000000000000e+03 5.971077936611277437e+01 5.683069682871937545e+01 9.795322838227605189e+01 9.382291495514992619e+01
4.125000000000000000e+03 5.981259336103200042e+01 5.678367998424543117e+01 9.794191138873480895e+01 9.383616478477063083e+01
4.137500000000000000e+03 5.995437815098093637e+01 5.674169991566623850e+01 9.797240109880765146e+01 9.393841232434421329e+01
4.150000000000000000e+03 5.987476620990194220e+01 5.675722445136121053e+01 9.774051869373768398e+01 9.404918712124617741e+01
4.162500000000000000e+03 5.978764901122446673e+01 5.682898103861597150e+01 9.765606187863964749e+01 9.389701039469157706e+01
4.175000000000000000e+03 5.976658055523179769e+01 5.673629176912477590e+01 9.780610984878646263e+01 9.394595371560461672e+01
4.187500000000000000e+03 5.993916722578841672e+01 5.679793495449064977e+01 9.774323269804068559e+01 9.405765639035624304e+01
4.200000000000000000e+03 5.994005352038729484e+01 5.680282776785789167e+01 9.784752939295748320e+01 9.410947402307628806e+01
4.212500000000000000e+03 5.995370197685132752e+01 5.685592853673407632e+01 9.783903115677492224e+01 9.411353996728210802e+01
4.225000000000000000e+03 5.982373584438018810e+01 5.688435991275991199e+01 9.785458985047910119e+01 9.416863516084590913e+01
4.237500000000000000e+03 5.977217003352862434e+01 5.691463593300646551e+01 9.778773365169708143e+01 9.427865858907553331e+01
4.250000000000000000e+03 5.986754225673751506e+01 5.690457217872638296e+01 9.779790242140738599e+01 9.429355825080452291e+01
4.262500000000000000e+03 5.984601691194513506e+01 5.686475450294985023e+01 9.768921104941573219e+01 9.416600800480200917e+01
4.275000000000000000e+03 5.976694581841038456e+01 5.686840192743670030e+01 9.755985870700592955e+01 9.425481718209080384e+01
4.287500000000000000e+03 5.980966316705945474e+01 5.679748607465636212e+01 9.754429670718499779e+01 9.437137602620869359e+01
4.300000000000000000e+03 5.987362767264592378e+01 5.676576409649087651e+01 9.754223868596305635e+01 9.431590344440695617e+01
4.312500000000000000e+03 5.985559183989725085e+01 5.681211176703930477e+01 9.761711087287196165e+01 9.426859379374012349e+01
4.325000000000000000e+03 5.988329748626551208e+01 5.679810967516687015e+01 9.743157333527615549e+01 9.418213832793877316e+01
4.337500000000000000e+03 5.990051177492816237e+01 5.672567570357607281e+01 9.741585069958929921e+01 9.418868562504789566e+01
4.350000000000000000e+03 5.986624412831998399e+01 5.674573106252727683e+01 9.746382883684901799e+01 9.417904938660871039e+01
4.362500000000000000e+03 5.992038591548143245e+01 5.683221075073637252e+01 9.760308690490461458e+01 9.412274381850782845e+01
4.375000000000000000e+03 5.995994671391731146e+01 5.687117847010449623e+01 9.765654040007301262e+01 9.418775047580362525e+01
4.387500000000000000e+03 5.997425637214066541e+01 5.693616933542711678e+01 9.768793191929535169e+01 9.416157547422423590e+01
4.400000000000000000e+03 6.011924661178147034e+01 5.700228281153783172e+01 9.759828019131555266e+01 9.418325431259873426e+01
4.412500000000000000e+03 6.016741632709624810e+01 5.689928016418119228e+01 9.748112190028658119e+01 9.410811235027769328e+01
4.425000000000000000e+03 6.007931472121801164e+01 5.679630128953542823e+01 9.738311875686338226e+01 9.407795785295482460e+01
4.437500000000000000e+03 6.015288575824028072e+01 5.684328309192678574e+01 9.738499179566395014e+01 9.409985520034729234e+01
4.450000000000000000e+03 6.022723044540314419e+01 5.677207370782323892e+01 9.739913493062360317e+01 9.400800241733472262e+01
4.462500000000000000e+03 6.031912669060181287e+01 5.682256842161731214e+01 9.741258301032696920e+01 9.390816436771117992e+01
4.475000000000000000e+03 6.026321193218039696e+01 5.687942160023315807e+01 9.737208524418981881e+01 9.386741521464195159e+01
4.487500000000000000e+03 6.017970060217945161e+01 5.673166245175242040e+01 9.734879377483981955e+01 9.400848209506801822e+01
4.500000000000000000e+03 5.995972967944895515e+01 5.683928695610212856e+01 9.727432492225123895e+01 9.385679041026111236e+01
4.512500000000000000e+03 6.006407669335042243e+01 5.679360670313765524e+01 9.722247338879036249e+01 9.378749016695866203e+01
4.525000000000000000e+03 6.019513552111416743e+01 5.679623648148697868e+01 9.718262578928631967e+01 9.374126738482611643e+01
4.537500000000000000e+03 6.013440406683893968e+01 5.674597437758687590e+01 9.726815777223163195e+01 9.372701001308342939e+01
4.550000000000000000e+03 6.004621210720093671e+01 5.676337961069981475e+01 9.732477674586395722e+01 9.379321946270484034e+01
4.562500000000000000e+03 5.998317829599469775e+01 5.669596680212398354e+01 9.728482302749910104e+01 9.386011027992536526e+01
4.575000000000000000e+03 6.002892932577678664e+01 5.679645087604398412e+01 9.719636563920138883e+01 9.372976753909078695e+01
4.587500000000000000e+03 6.005015876969423516e+01 5.692287822941976572e+01 9.718653830983342345e+01 9.379802617637263040e+01
4.600000000000000000e+03 5.991841562305222624e+01 5.706396084861115270e+01 9.717297827954814693e+01 9.387501720778183767e+01
4.612500000000000000e+03 6.001994926253098583e+01 5.709956639204785489e+01 9.714320255119230296e+01 9.378544895079778598e+01
4.625000000000000000e+03 6.012090111990129770e+01 5.714490756026654594e+01 9.709802195928007507e+01 9.389665710093760254e+01
4.637500000000000000e+03 6.014807327998441622e+01 5.705605582127629560e+01 9.714644300178689207e+01 9.398586560556499592e+01
4.650000000000000000e+03 6.020919562041105877e+01 5.690033140624466768e+01 9.709426281118655311e+01 9.394121348670390148e+01
4.662500000000000000e+03 6.023594639053312960e+01 5.703243774058964277e+01 9.702051408835161794e+01 9.393410101811880963e+01
4.675000000000000000e+03 6.013649685155602498e+01 5.708830850369587040e+01 9.696432975293443235e+01 9.401003933499396226e+01
4.687500000000000000e+03 6.009822714478247718e+01 5.691638356468384785e+01 9.688471548011129642e+01 9.419817651280267512e+01
4.700000000000000000e+03 6.014128425635365716e+01 5.689552830316662835e+01 9.696740679789373019e+01 9.426074644297675320e+01
4.712500000000000000e+03 6.002367516380552814e+01 5.689050527883558317e+01 9.684612024211018877e+01 9.426835686088314503e+01
4.725000000000000000e+03 5.998282407350469470e+01 5.686674394761222118e+01 9.695740125083787575e+01 9.423423335122105016e+01
4.737500000000000000e+03 5.987924232236826327e+01 5.684214088995623371e+01 9.704262636688358157e+01 9.416282303421743904e+01
4.750000000000000000e+03 5.992400760296249729e+01 5.685533537410676530e+01 9.712430508177057220e+01 9.408523985832670178e+01
4.762500000000000000e+03 5.983681470154539994e+01 5.674910185756858993e+01 9.726715050476285285e+01 9.418799044395314013e+01
4.775000000000000000e+03 5.981832889758906902e+01 5.679424009997406841e+01 9.721841821558027164e+01 9.423564110333101951e+01
4.787500000000000000e+03 5.993418048347918159e+01 5.679509051554359189e+01 9.731066197363783488e+01 9.425685771720580419e+01
4.800000000000000000e+03 5.999003985206756084e+01 5.675972510982684582e+01 9.724029643575791226e+01 9.423317333561136877e+01
4.812500000000000000e+03 5.998568495283986124e+01 5.685190011391175346e+01 9.725996622151991744e+01 9.417695176242006028e+01
4.825000000000000000e+03 6.004988624955674226e+01 5.670851468461111011e+01 9.729909758343862336e+01 9.406550233332360733e+01
4.837500000000000000e+03 5.997444538258105240e+01 5.674856418366763222e+01 9.735794570058446595e+01 9.400870043110157326e+01
4.850000000000000000e+03 5.990894317938880675e+01 5.687617374739917864e+01 9.730660638978379495e+01 9.398575771504341958e+01
4.862500000000000000e+03 5.994576135831121633e+01 5.688602196175832404e+01 9.738909669017384374e+01 9.393879368179437961e+01
4.875000000000000000e+03 5.994348925424964136e+01 5.682191273629624106e+01 9.730800009806029038e+01 9.398955277403847219e+01
4.887500000000000000e+03 5.982172038527103552e+01 5.687631843080981042e+01 9.735477094750298477e+01 9.403470132968479334e+01
4.900000000000000000e+03 5.981931495648799313e+01 5.688726521791014079e+01 9.744759961229998169e+01 9.389490137651618795e+01
4.912500000000000000e+03 5.982807067399198075e+01 5.670218862603562826e+01 9.740921440212690641e+01 9.374444147247501746e+01
4.925000000000000000e+03 5.990852644136294458e+01 5.658253084435599334e+01 9.736000140342083853e+01 9.376423737413158221e+01
4.937500000000000000e+03 5.987833742870196119e+01 5.666261880402768014e+01 9.730328247101326156e+01 9.380181798655323178e+01
4.950000000000000000e+03 5.981358741534823054e+01 5.668893437293543514e+01 9.745042560235386020e+01 9.387471921827204824e+01
4.962500000000000000e+03 5.971912152765178661e+01 5.675750735433982896e+01 9.748735533701149336e+01 9.379165235455164407e+01
4.975000000000000000e+03 5.980078160389174968e+01 5.684055555783738356e+01 9.741643270729929327e+01 9.367397817900658197e+01
4.987500000000000000e+03 5.983090797564670993e+01 5.684857030873089911e+01 9.735000591575736451e+01 9.352361649968619872e+01
5.000000000000000000e+03 5.984427215752214124e+01 5.684622519286330800e+01 9.743726280478178126e+01 9.336057344617344711e+01
5.012500000000000000e+03 5.977205975532293536e+01 5.691156100635529924e+01 9.756303517364888478e+01 9.338093739744294908e+01
5.025000000000000000e+03 5.981301392648778403e+01 5.689809837388403224e+01 9.770263384792397687e+01 9.350352888369931748e+01
5.037500000000000000e+03 5.986075357872314129e+01 5.679293700275617596e+01 9.781567566718042883e+01 9.352138477287338958e+01
5.050000000000000000e+03 5.988096611707994299e+01 5.668819643279484666e+01 9.774744709366146367e+01 9.353906853070601812e+01
5.062500000000000000e+03 5.967855606408971170e+01 5.664897089464121649e+01 9.764041536591172132e+01 9.361641214905446873e+01
5.075000000000000000e+03 5.968999001603040000e+01 5.672335585497804544e+01 9.767664905764641503e+01 9.362929334200285325e+01
5.087500000000000000e+03 5.963562142023619117e+01 5.674072589785220089e+01 9.771134823705548911e+01 9.364613778305475478e+01
5.100000000000000000e+03 5.967138687189353163e+01 5.680624698189186006e+01 9.780874168246320721e+01 9.364044274833406689e+01
5.112500000000000000e+03 5.966419981490313518e+01 5.685507514591532185e+01 9.788992394787284468e+01 9.364763623280164495e+01
5.125000000000000000e+03 5.958753794975950058e+01 5.670677420183796613e+01 9.786715329726068546e+01 9.358887999406594815e+01
5.137500000000000000e+03 5.967029909205502491e+01 5.674756560688679485e+01 9.789876278080602390e+01 9.365856857059984009e+01
5.150000000000000000e+03 5.970252019977597513e+01 5.683349877568665676e+01 9.785129294764966801e+01 9.368571601474297950e+01
5.162500000000000000e+03 5.973685578607678792e+01 5.673384672917521243e+01 9.784537205246651581e+01 9.367629441764951537e+01
5.175000000000000000e+03 5.965120931446917041e+01 5.683809255498778157e+01 9.786260168099650514e+01 9.365978712294011643e+01
5.187500000000000000e+03 5.954600514083625740e+01 5.669291384900581932e+01 9.785802342245362695e+01 9.359865509919441706e+01
5.200000000000000000e+03 5.942778128584448183e+01 5.677202810532791233e+01 9.785805329260257679e+01 9.368499778123943145e+01
5.212500000000000000e+03 5.953586692745342646e+01 5.673892185138226552e+01 9.785015740743332913e+01 9.370843441139594177e+01
5.225000000000000000e+03 5.952979320304295641e+01 5.662729264121405492e+01 9.776822910006781342e+01 9.364728511431525249e+01
5.237500000000000000e+03 5.951263898935996366e+01 5.652708630514201360e+01 9.770400220129654656e+01 9.365765459058310682e+01
5.250000000000000000e+03 5.948961243598341042e+01 5.651774368431270545e+01 9.777434216446853554e+01 9.367649197414772289e+01
5.262500000000000000e+03 5.949829038898024436e+01 5.652050935057787484e+01 9.761827873881637174e+01 9.382914192571597312e+01
5.275000000000000000e+03 5.966500350210353076e+01 5.657115541073017795e+01 9.770863865153452821e+01 9.374876501159390330e+01
5.287500000000000000e+03 5.959571803833335935e+01 5.660639891222217557e+01 9.771951988190666327e+01 9.373298930799970208e+01
5.300000000000000000e+03 5.945321683952604985e+01 5.655774056170621833e+01 9.770262048148252632e+01 9.401049740160591739e+01
5.312500000000000000e+03 5.944081160475386838e+01 5.665116972987800636e+01 9.764991404878352910e+01 9.392724348738933315e+01
5.325000000000000000e+03 5.948760376511891934e+01 5.680049774297847165e+01 9.762924570451944817e+01 9.389311941110275939e+01
5.337500000000000000e+03 5.940045127797692714e+01 5.681059299036092369e+01 9.767803020953385840e+01 9.400471013371083018e+01
5.350000000000000000e+03 5.926258456364276839e+01 5.686772490876975894e+01 9.769056856284448997e+01 9.394558467446428551e+01
5.362500000000000000e+03 5.919172014053317810e+01 5.687032038223542685e+01 9.761820705240833718e+01 9.395577514313023926e+01
5.375000000000000000e+03 5.904822798610872781e+01 5.692585720903820601e+01 9.764892529502519380e+01 9.386767913858506063e+01
5.387500000000000000e+03 5.908142173876173331e+01 5.695271998862560991e+01 9.761050899100061429e+01 9.389774550993422508e+01
5.400000000000000000e+03 5.899898071905253261e+01 5.690206081908316804e+01 9.767562614201993654e+01 9.400982737035472780e+01
5.412500000000000000e+03 5.900805373527443010e+01 5.685833625817293324e+01 9.760124233128367166e+01 9.409912316709954894e+01
5.425000000000000000e+03 5.903217573333938617e+01 5.693882344371658633e+01 9.760791367614454828e+01 9.420551956738562183e+01
5.437500000000000000e+03 5.902472913604248816e+01 5.693332688125997265e+01 9.763891520473137575e+01 9.424695397187642243e+01
5.450000000000000000e+03 5.924062966775415617e+01 5.682396589949647137e+01 9.762262122596327174e+01 9.431867146573506488e+01
5.462500000000000000e+03 5.932642667290053140e+01 5.685348992873380780e+01 9.748060172637201504e+01 9.432052326115898211e+01
5.475000000000000000e+03 5.935211763675830809e+01 5.697821896966571131e+01 9.742065175810250821e+01 9.445291694077261013e+01
5.487500000000000000e+03 5.928220847052443077e+01 5.696665097918253196e+01 9.742906787909490163e+01 9.462101163864178943e+01
5.500000000000000000e+03 5.928911219083904882e+01 5.697110665326368917e+01 9.743996841677051179e+01 9.465636999218146741e+01
5.512500000000000000e+03 5.932726491635405353e+01 5.710635778448024524e+01 9.752175574999165519e+01 9.455666610718341758e+01
5.525000000000000000e+03 5.925207568957858228e+01 5.708758870670996544e+01 9.737926810322888116e+01 9.460585163085578131e+01
5.537500000000000000e+03 5.928827092602085003e+01 5.703443925690745431e+01 9.734554272957743137e+01 9.448815131869719153e+01
5.550000000000000000e+03 5.944893235193769954e+01 5.720710726701937432e+01 9.729683681852219479e+01 9.436405552997489110e+01
5.562500000000000000e+03 5.933672095499277077e+01 5.721829374630835474e+01 9.738068916745970682e+01 9.431326456542571179e+01
5.575000000000000000e+03 5.924791711472535383e+01 5.714716866197265688e+01 9.728604158888214215e+01 9.409988946216135730e+01
5.587500000000000000e+03 5.925977220953713243e+01 5.705139951497697837e+01 9.726433826801601867e+01 9.396797030133903661e+01
5.600000000000000000e+03 5.933289352979414133e+01 5.702712436380384275e+01 9.720929080022125390e+01 9.407472967512279638e+01
5.612500000000000000e+03 5.933574540840228195e+01 5.712579559812785845e+01 9.719309171769401701e+01 9.409821073232119204e+01
5.625000000000000000e+03 5.937527228166113957e+01 5.718864716362538303e+01 9.717073148775979519e+01 9.418280944752451944e+01
5.637500000000000000e+03 5.938850504990413981e+01 5.718992959601448689e+01 9.724634249072823877e+01 9.414066120062810228e+01
5.650000000000000000e+03 5.925890457857889970e+01 5.718739845983066772e+01 9.713303246794953338e+01 9.435399889892185854e+01
5.662500000000000000e+03 5.941895330308133794e+01 5.713439731833335600e+01 9.722494232017621130e+01 9.433990532894972603e+01
5.675000000000000000e+03 5.939779036746194407e+01 5.728267921917937855e+01 9.735912730528947634e+01 9.430684245837966273e+01
5.687500000000000000e+03 5.933085283714177649e+01 5.722018206243565430e+01 9.731860667357651096e+01 9.433973288348798292e+01
5.700000000000000000e+03 5.949492939249772405e+01 5.712105932225276916e+01 9.726301362749265422e+01 9.431510367547838314e+01
5.712500000000000000e+03 5.952663635385775365e+01 5.704633538706896445e+01 9.726222476455249932e+01 9.437144992227013063e+01
5.725000000000000000e+03 5.966497407828895660e+01 5.708698266485063755e+01 9.743065325154658751e+01 9.425560759216915585e+01
5.737500000000000000e+03 5.970362718942595848e+01 5.705919877252038930e+01 9.748758966860590647e+01 9.434142129305541857e+01
5.750000000000000000e+03 5.977218677786827072e+01 5.711964659191657034e+01 9.737823147853917760e+01 9.421513593121758845e+01
5.762500000000000000e+03 5.958904253648410787e+01 5.714388557389977308e+01 9.734824927664155325e+01 9.425384433060068545e+01
5.775000000000000000e+03 5.953223797227848024e+01 5.706141069634112739e+01 9.728056587161336211e+01 9.423971039028548091e+01
5.787500000000000000e+03 5.956838988865882101e+01 5.715361819274238542e+01 9.725537779128929117e+01 9.422909345405093973e+01
5.800000000000000000e+03 5.947538423744951075e+01 5.729581869406599282e+01 9.731926466031251266e+01 9.422018467023245591e+01
5.812500000000000000e+03 5.941245641547835987e+01 5.728576019254608553e+01 9.738605646678023220e+01 9.425369798795816223e+01
5.825000000000000000e+03 5.949086750774223020e+01 5.730142323395670445e+01 9.746633143482226558e+01 9.428767729278597187e+01
5.837500000000000000e+03 5.940807852267140277e+01 5.733894019386876550e+01 9.745081903580447147e+01 9.431587730451654750e+01
5.850000000000000000e+03 5.944069750820229103e+01 5.726969747030359059e+01 9.725266642241057014e+01 9.412087924034328523e+01
5.862500000000000000e+03 5.953123854149119865e+01 5.730074739307901410e+01 9.720594870548447375e+01 9.422668960246843994e+01
5.875000000000000000e+03 5.949002526000761293e+01 5.729574559881957896e+01 9.710946531169541629e+01 9.432648716093761720e+01
5.887500000000000000e+03 5.939107023222531012e+01 5.749340690046483360e+01 9.713244010654345573e+01 9.442350954260999174e+01
5.900000000000000000e+03 5.950951309422440261e+01 5.746707594811627473e+01 9.710008746625211984e+01 9.446106011079216103e+01
5.912500000000000000e+03 5.955108112846807700e+01 5.745151724547811511e+01 9.699863734968781159e+01 9.434217304138275040e+01
5.925000000000000000e+03 5.960533483624448081e+01 5.763386233524369118e+01 9.692021774102036602e+01 9.425708250583191727e+01
5.937500000000000000e+03 5.963798309689218513e+01 5.737399322389178025e+01 9.697568791475883643e+01 9.424040783052571157e+01
5.950000000000000000e+03 5.952060522839871481e+01 5.730697856991772454e+01 9.698944334305021187e+01 9.417477767090331042e+01
5.962500000000000000e+03 5.958600880327017535e+01 5.731065491241678700e+01 9.705047051646857881e+01 9.395835249482765050e+01
5.975000000000000000e+03 5.957271411419161211e+01 5.727966843501295102e+01 9.702016457794847781e+01 9.397979554015910253e+01
5.987500000000000000e+03 5.955858818259849841e+01 5.735844965989560507e+01 9.708129426669590600e+01 9.412347330825485869e+01
6.000000000000000000e+03 5.952262581898139615e+01 5.731178695474113027e+01 9.718406537260857192e+01 9.407550436265913163e+01
6.012500000000000000e+03 5.971461733841826458e+01 5.730043794940305446e+01 9.722858277818171757e+01 9.408808526224058255e+01
6.025000000000000000e+03 5.974910731863592162e+01 5.726581399784125637e+01 9.722332579879203251e+01 9.414604777139666680e+01
6.037500000000000000e+03 5.958811525338282422e+01 5.742029924923691198e+01 9.718899539621487804e+01 9.431897895574462609e+01
6.050000000000000000e+03 5.954974399217879011e+01 5.742022919710966988e+01 9.711587955639454606e+01 9.428397415761648404e+01
6.062500000000000000e+03 5.956477286047353203e+01 5.734443677981656151e+01 9.712069026157921314e+01 9.432292060273643131e+01
6.075000000000000000e+03 5.958484731743306639e+01 5.738913540376483269e+01 9.721577829557344330e+01 9.424029436073183774e+01
6.087500000000000000e+03 5.963689872723614371e+01 5.724880124776609591e+01 9.710169308672320199e+01 9.421175215108458190e+01
6.100000000000000000e+03 5.969274323386758851e+01 5.717692192650728344e+01 9.724073221860975025e+01 9.436685227175850343e+01
6.112500000000000000e+03 5.967555411676308097e+01 5.708985249088775760e+01 9.726271160290048101e+01 9.442146010327530803e+01
6.125000000000000000e+03 5.963752674414580213e+01 5.711265022085342480e+01 9.743944909219230510e+01 9.442392996241194680e+01
6.137500000000000000e+03 5.975549739713041930e+01 5.709843168729697283e+01 9.747602084409199108e+01 9.450199807012431563e+01
6.150000000000000000e+03 5.980947727642188738e+01 5.710981299406839184e+01 9.749237742323252576e+01 9.451699097114560288e+01
6.162500000000000000e+03 5.981819032248840529e+01 5.727517591007259057e+01 9.748713204189091641e+01 9.449524428523535846e+01
6.175000000000000000e+03 5.976709404559612437e+01 5.725478942235710633e+01 9.747562275121379116e+01 9.445235987186687510e+01
6.187500000000000000e+03 5.987746947319196522e+01 5.719696776076711586e+01 9.740003186488208087e+01 9.442592837044092846e+01
6.200000000000000000e+03 5.979497301886490135e+01 5.724936163141702394e+01 9.743932219334902811e+01 9.450909958104132613e+01
6.212500000000000000e+03 5.976652398538943345e+01 5.733060703777383083e+01 9.739369893653787358e+01 9.445438340968578927e+01
6.225000000000000000e+03 5.995607621791562281e+01 5.732216001747656975e+01 9.740894612536341413e+01 9.442262885113777315e+01
6.237500000000000000e+03 6.010273126395046717e+01 5.743494412004535121e+01 9.732971060632395677e+01 9.440356826920029221e+01
6.250000000000000000e+03 6.014144376864493324e+01 5.742988765268658113e+01 9.733311895413866921e+01 9.448238656284257786e+01
6.262500000000000000e+03 6.017939020658829463e+01 5.746191584357190862e+01 9.741957995015300753e+01 9.449969720459459666e+01
6.275000000000000000e+03 6.005356532892162136e+01 5.757535453986958629e+01 9.747032979818676779e+01 9.444434122121305109e+01
6.287500000000000000e+03 6.005563372400217759e+01 5.758771072899934751e+01 9.781979974751484974e+01 9.450408300249472404e+01
6.300000000000000000e+03 5.996019820653913257e+01 5.771978710206067831e+01 9.774033881087586906e+01 9.459392130887529504e+01
6.312500000000000000e+03 5.996363179790206743e+01 5.781909704041462561e+01 9.761627048914581906e+01 9.451846498805196006e+01
6.325000000000000000e+03 5.994690727307661149e+01 5.780293535185343501e+01 9.755247697205028601e+01 9.458125863000478262e+01
6.337500000000000000e+03 6.023251062069622463e+01 5.790161676072129637e+01 9.749994745207473557e+01 9.457487234259201614e+01
6.350000000000000000e+03 6.020483083143174952e+01 5.778561336942216542e+01 9.741002974792449720e+01 9.451468908986055339e+01
6.362500000000000000e+03 6.003483131469613454e+01 5.766911287001421726e+01 9.738992003761310912e+01 9.444349037928955681e+01
6.375000000000000000e+03 5.991877981573635736e+01 5.762317886072037254e+01 9.728901313498745651e+01 9.437607858821301932e+01
6.387500000000000000e+03 6.002451610229149281e+01 5.774019774853729814e+01 9.736628648446657053e+01 9.443869838637975533e+01
6.400000000000000000e+03 5.985696702852174411e+01 5.764072776908267315e+01 9.725326117251138669e+01 9.457917108657522931e+01
6.412500000000000000e+03 5.990052510211449999e+01 5.774996870885863842e+01 9.728854729089293585e+01 9.450557181069602564e+01
6.425000000000000000e+03 5.995163855185080592e+01 5.766571016662740590e+01 9.739893442328926199e+01 9.448498999590295000e+01
6.437500000000000000e+03 5.993290959937870355e+01 5.767759664494249705e+01 9.750539951456357812e+01 9.446594419069953119e+01
6.450000000000000000e+03 5.994841018336029492e+01 5.770865194500835571e+01 9.736435426467278376e+01 9.458305164698440137e+01
6.462500000000000000e+03 5.989953269399926228e+01 5.775470021912603613e+01 9.736895154843851685e+01 9.444495058072816107e+01
6.475000000000000000e+03 5.980469852277366982e+01 5.785025310502948059e+01 9.709410102453142599e+01 9.460752680376340606e+01
6.487500000000000000e+03 5.987237038659333876e+01 5.777214738022243523e+01 9.735060411998948382e+01 9.453909854709006311e+01
6.500000000000000000e+03 5.991381618849041502e+01 5.783498603367610968e+01 9.728489026700177078e+01 9.454917852388895483e+01
6.512500000000000000e+03 5.975457872444089702e+01 5.776236976866471196e+01 9.726054112587262068e+01 9.451887993484695016e+01
6.525000000000000000e+03 5.964031659408877317e+01 5.782104441055882660e+01 9.725488009122429389e+01 9.477587336178508792e+01
6.537500000000000000e+03 5.968780052270381731e+01 5.782909104447593762e+01 9.724841492219445627e+01 9.482682965361112792e+01
6.550000000000000000e+03 5.966078556136560707e+01 5.776721405249668351e+01 9.728329060985747390e+01 9.469050385104696943e+01
6.562500000000000000e+03 5.953557573183415741e+01 5.772134059929381067e+01 9.721057242682353206e+01 9.471032825555039381e+01
6.575000000000000000e+03 5.955507016063423720e+01 5.781116441739247591e+01 9.717049993024521370e+01 9.476125586067739448e+01
6.587500000000000000e+03 5.961679988606753255e+01 5.775826413273260584e+01 9.707261131714579960e+01 9.477756536049683689e+01
6.600000000000000000e+03 5.978981714790126034e+01 5.765814974605262933e+01 9.702750089197849093e+01 9.480218680187927305e+01
6.612500000000000000e+03 5.978536360965359364e+01 5.774777747054119459e+01 9.700108052186614316e+01 9.467818123358698301e+01
6.625000000000000000e+03 5.971976359450435012e+01 5.767039414553453014e+01 9.716044996103751430e+01 9.462855412531209254e+01
6.637500000000000000e+03 5.973835486896847158e+01 5.762562125529569101e+01 9.723214145151278842e+01 9.461192486848256067e+01
6.650000000000000000e+03 5.978602615360180295e+01 5.761809064852198503e+01 9.722890131478250453e+01 9.450215050207791023e+01
6.662500000000000000e+03 5.961284057130883696e+01 5.758939412106330735e+01 9.729520027096337742e+01 9.439396770528942682e+01
6.675000000000000000e+03 5.958500645256778938e+01 5.768737433024450212e+01 9.735996679577499435e+01 9.437312267589960868e+01
6.687500000000000000e+03 5.952292733492426891e+01 5.767992604451276861e+01 9.745256846825296293e+01 9.430642899086635111e+01
6.700000000000000000e+03 5.968687724340698253e+01 5.768938186169042837e+01 9.750377468839839423e+01 9.427114842410746576e+01
6.712500000000000000e+03 5.963632308308704921e+01 5.771990331461078938e+01 9.757196038049023912e+01 9.428458490824401395e+01
6.725000000000000000e+03 5.965624144024300080e+01 5.773805323125855438e+01 9.751483894693485865e+01 9.405561402849529884e+01
6.737500000000000000e+03 5.961352628211788840e+01 5.783131551543776538e+01 9.749554398075011363e+01 9.396416516164052268e+01
6.750000000000000000e+03 5.963477096661907240e+01 5.787783743724806840e+01 9.756516980323284827e+01 9.399006042933419280e+01
6.762500000000000000e+03 5.963603436531716540e+01 5.787875757121231146e+01 9.767955335271814477e+01 9.399033173581130995e+01
6.775000000000000000e+03 5.966077138663779067e+01 5.802150553435911462e+01 9.769781367908584002e+01 9.404281528827428360e+01
6.787500000000000000e+03 5.949988461297466813e+01 5.807109447479641062e+01 9.778356590769338652e+01 9.407244518529857658e+01
6.800000000000000000e+03 5.964054221630592423e+01 5.820049352060411252e+01 9.792180470787273805e+01 9.405597771186779710e+01
6.812500000000000000e+03 5.952560440207939507e+01 5.827419278782270595e+01 9.794222927801830281e+01 9.418337731306085914e+01
6.825000000000000000e+03 5.951178851506100642e+01 5.829772269619781611e+01 9.788179198045415319e+01 9.427120117810251543e+01
6.837500000000000000e+03 5.949331963942761803e+01 5.816322699197960588e+01 9.798213303984258005e+01 9.420268960632792243e+01
6.850000000000000000e+03 5.960710603796034235e+01 5.822168501458321543e+01 9.792444069289898323e+01 9.423843433977934581e+01
6.862500000000000000e+03 5.969575403246024337e+01 5.821037659031946987e+01 9.789391458392313439e+01 9.417224121581386953e+01
6.875000000000000000e+03 5.979417032877481830e+01 5.821868983744140991e+01 9.775489129798270937e+01 9.422214419138362018e+01
6.887500000000000000e+03 5.992621554989529642e+01 5.814996992679525079e+01 9.782613159506790623e+01 9.447211660827846913e+01
6.900000000000000000e+03 5.995902201844526758e+01 5.828667197066504002e+01 9.776911330378651144e+01 9.440647774341849185e+01
6.912500000000000000e+03 5.988095239536949066e+01 5.829474717751732982e+01 9.775688271837185539e+01 9.444904635522252079e+01
6.925000000000000000e+03 5.991105473484756772e+01 5.828679526110779108e+01 9.768247600098034411e+01 9.458768194048155920e+01
6.937500000000000000e+03 5.985514958524275642e+01 5.819909582558696570e+01 9.753573783093297322e+01 9.471071585356975220e+01
6.950000000000000000e+03 5.974593011709715284e+01 5.812828695615847607e+01 9.751947919373164098e+01 9.467162677461291764e+01
6.962500000000000000e+03 5.989927863400785668e+01 5.803552672873019702e+01 9.751075091682591278e+01 9.460390968039151005e+01
6.975000000000000000e+03 5.991604679242274045e+01 5.796400125171711437e+01 9.758870372640986091e+01 9.451944640373328355e+01
6.987500000000000000e+03 5.988070632474376964e+01 5.779111724538226014e+01 9.758195398102139961e+01 9.441986221576566152e+01
7.000000000000000000e+03 5.973799605932369872e+01 5.775714052216803651e+01 9.757270553679394709e+01 9.450974706682669080e+01
7.012500000000000000e+03 5.958710881586996777e+01 5.776237649097877380e+01 9.755901002121322563e+01 9.458607062135118326e+01
7.025000000000000000e+03 5.973929517507281162e+01 5.785873814273637805e+01 9.757655183049112679e+01 9.457340390484144166e+01
7.037500000000000000e+03 5.980213145252952245e+01 5.773532602276822701e+01 9.743501673175823896e+01 9.462236429962925399e+01
7.050000000000000000e+03 5.986030809201414371e+01 5.766087386943645754e+01 9.743353718182727619e+01 9.448032892334050814e+01
7.062500000000000000e+03 5.986665370709399525e+01 5.754381400181877382e+01 9.753469099371220352e+01 9.441929123359358300e+01
7.075000000000000000e+03 5.989241286635267159e+01 5.753734669272913749e+01 9.754685094999531714e+01 9.438556269171967017e+01
7.087500000000000000e+03 5.977119372770079764e+01 5.754173292007827456e+01 9.753136741577243640e+01 9.426416342634009027e+01
7.100000000000000000e+03 5.967884244301149721e+01 5.745281559460987353e+01 9.750316973740659421e+01 9.427056356125764580e+01
7.112500000000000000e+03 5.973267992722477260e+01 5.738817906761676113e+01 9.760065061853151747e+01 9.408604815535254318e+01
7.125000000000000000e+03 5.985224483914608129e+01 5.734473431277450572e+01 9.768072157189637039e+01 9.405490996949056637e+01
7.137500000000000000e+03 5.982084239149318705e+01 5.747865054809334140e+01 9.762218440713462542e+01 9.411353332479353639e+01
7.150000000000000000e+03 5.979487397384173875e+01 5.743954695378242548e+01 9.764974026580826205e+01 9.422254838794142984e+01
7.162500000000000000e+03 5.973288355406081962e+01 5.750314068355856989e+01 9.766538379891494515e+01 9.424175698104757259e+01
7.175000000000000000e+03 5.961677846774024658e+01 5.743317614889664213e+01 9.747094152830803182e+01 9.425157113474510595e+01
7.187500000000000000e+03 5.961094928195760900e+01 5.738406045205269379e+01 9.753051387895273194e+01 9.424939047237042189e+01
7.200000000000000000e+03 5.965304826376519998e+01 5.735087647891854346e+01 9.758905482107508078e+01 9.416535220659189065e+01
7.212500000000000000e+03 5.968262059009457943e+01 5.730753006372422220e+01 9.760652414948332023e+01 9.418171796136333285e+01
7.225000000000000000e+03 5.964526579613569623e+01 5.727178384533933553e+01 9.770554480393502672e+01 9.423466281030697189e+01
7.237500000000000000e+03 5.966414539308357945e+01 5.730169495338923724e+01 9.775462856538004530e+01 9.422804314170859641e+01
7.250000000000000000e+03 5.963476168290990387e+01 5.735778768655113424e+01 9.774653510729054062e+01 9.439493821298712817e+01
7.262500000000000000e+03 5.962220187709838370e+01 5.718547382877910223e+01 9.771700505068456266e+01 9.446912258324466904e+01
7.275000000000000000e+03 5.960170793808202916e+01 5.741207961298845674e+01 9.774102898934204120e+01 9.435096976845902361e+01
7.287500000000000000e+03 5.962514015763213848e+01 5.737293170585375179e+01 9.773591064139736773e+01 9.425372946731806678e+01
7.300000000000000000e+03 5.968300585862434815e+01 5.753141510942694481e+01 9.776880396618962266e+01 9.427429847468224011e+01
7.312500000000000000e+03 5.979601060252181099e+01 5.759774515661122507e+01 9.783008767149544838e+01 9.423242971389038303e+01
7.325000000000000000e+03 5.973415047497854857e+01 5.751637219720503680e+01 9.789232334815197589e+01 9.436551158237969616e+01
7.337500000000000000e+03 5.954007089222714910e+01 5.751037093218861429e+01 9.801238244522750165e+01 9.440087776547085241e+01
7.350000000000000000e+03 5.935836562980843212e+01 5.751932957225289300e+01 9.808447791994323950e+01 9.445444504969907484e+01
7.362500000000000000e+03 5.948110137942309450e+01 5.744443239317786265e+01 9.785717145139845741e+01 9.448609828865249938e+01
7.375000000000000000e+03 5.951485010564520195e+01 5.734856947392272275e+01 9.783917521143241913e+01 9.441348023937398182e+01
7.387500000000000000e+03 5.946359064945918504e+01 5.735421964455029809e+01 9.788806021467482310e+01 9.432349284447053606e+01
7.400000000000000000e+03 5.940412371099628785e+01 5.733613547954976752e+01 9.797091419516026178e+01 9.417044632259788273e+01
7.412500000000000000e+03 5.945720338340881739e+01 5.737047287884801960e+01 9.796529470419713448e+01 9.417762817557577648e+01
7.425000000000000000e+03 5.939430022195267611e+01 5.730998339050408674e+01 9.797173060308801951e+01 9.414402093395010240e+01
7.437500000000000000e+03 5.933221159107714016e+01 5.726718743275670676e+01 9.790180993702038847e+01 9.407162287969404701e+01
7.450000000000000000e+03 5.956019366997082187e+01 5.730626376149933066e+01 9.801915039862504386e+01 9.397625238196351916e+01
7.462500000000000000e+03 5.968473882121065088e+01 5.730645234817914258e+01 9.796382080675356008e+01 9.403391448317961476e+01
7.475000000000000000e+03 5.975867385196170289e+01 5.728003260930309892e+01 9.801871271697571331e+01 9.394098307232498257e+01
7.487500000000000000e+03 5.986017025923580803e+01 5.731768205804183225e+01 9.801379150167780097e+01 9.397734037156106979e+01
7.500000000000000000e+03 6.000164452633372036e+01 5.737513545701970941e+01 9.808365875115727306e+01 9.401911447960283397e+01
7.512500000000000000e+03 6.374229138998595801e+01 5.995779623998707564e+01 1.007472924264110361e+02 9.693430298927108879e+01
7.525000000000000000e+03 6.364216989080054532e+01 5.983851219014118072e+01 1.006851386720927479e+02 9.690251846344072817e+01
7.537500000000000000e+03 6.361837790324744901e+01 5.989580822352933609e+01 1.006261604248065566e+02 9.697157618676784807e+01
7.550000000000000000e+03 6.355189320177228041e+01 5.993529117690201247e+01 1.005494760341554326e+02 9.699260331845616179e+01
7.562500000000000000e+03 6.357711393140024825e+01 6.004668396194905000e+01 1.006222893508080318e+02 9.713032741771147016e+01
7.575000000000000000e+03 6.354689998131570405e+01 6.012799976898681109e+01 1.007302576506156697e+02 9.710628379676299460e+01
7.587500000000000000e+03 6.354727434169507916e+01 6.008668785842230875e+01 1.007789065223162908e+02 9.715835979560644375e+01
7.600000000000000000e+03 6.352522679617079859e+01 6.011607623141748036e+01 1.006868894040528630e+02 9.717567640497334480e+01
7.612500000000000000e+03 6.341756496250282282e+01 6.018017039575425997e+01 1.006827000941005394e+02 9.695936736497213815e+01
7.625000000000000000e+03 6.327805834585910816e+01 6.036702000777171406e+01 1.008401220020988802e+02 9.697784891363444615e+01
7.637500000000000000e+03 6.315609117619491997e+01 6.030690152934990778e+01 1.009059777926976977e+02 9.693203277834471976e+01
7.650000000000000000e+03 6.319206692734210407e+01 6.024183888544501286e+01 1.008855327941569300e+02 9.707673238862230392e+01
7.662500000000000000e+03 6.310758730203128408e+01 6.019306127375740800e+01 1.007429162406631349e+02 9.707034044039390608e+01
7.675000000000000000e+03 6.298377607445656423e+01 6.009582763008352657e+01 1.007337994401822669e+02 9.703360908468215484e+01
7.687500000000000000e+03 6.305136869106664932e+01 5.992114474241058275e+01 1.006995677247487464e+02 9.698733259050972322e+01
7.700000000000000000e+03 6.295256761935691969e+01 5.993864809358183265e+01 1.007961910460379755e+02 9.703986739015404339e+01
7.712500000000000000e+03 6.050675395116618915e+01 5.669156760882869861e+01 9.765515750552162899e+01 9.431151762535313310e+01
7.725000000000000000e+03 6.037136923539421218e+01 5.674869317212045416e+01 9.769185771041544797e+01 9.448444392450915075e+01
7.737500000000000000e+03 6.037146620603596858e+01 5.674015529505797417e+01 9.769657546360484446e+01 9.450413354624680551e+01
7.750000000000000000e+03 6.040655977297220858e+01 5.671489539533303059e+01 9.767006405480253761e+01 9.455876654164327988e+01
7.762500000000000000e+03 6.042250312232918219e+01 5.674721001763324324e+01 9.760007019740673684e+01 9.457834165724898412e+01
7.775000000000000000e+03 6.042448905245355917e+01 5.681840473491667609e+01 9.750170424489107290e+01 9.455671499827197124e+01
7.787500000000000000e+03 6.028142172578470337e+01 5.681419294815170673e+01 9.748637063945477621e+01 9.440306437433595477e+01
7.800000000000000000e+03 6.040948160451534221e+01 5.678656848051754480e+01 9.746877511265060434e+01 9.445370993730948328e+01
7.812500000000000000e+03 6.027117252371009215e+01 5.666646842061724243e+01 9.750216338851303988e+01 9.435678169142704519e+01
7.825000000000000000e+03 6.016291695499922554e+01 5.676721631229823828e+01 9.747685101213494363e+01 9.441424016527675178e+01
7.837500000000000000e+03 6.013059014188871032e+01 5.658930736534118466e+01 9.747852420564045417e+01 9.444542041166758395e+01
7.850000000000000000e+03 6.018970384641730220e+01 5.661029873121348999e+01 9.747454923476773558e+01 9.443567389914583998e+01
7.862500000000000000e+03 6.011380358496835896e+01 5.663391564054469285e+01 9.743079349201573791e+01 9.438363739507073547e+01
7.875000000000000000e+03 6.031569890962714453e+01 5.654557021815536189e+01 9.740310201458316897e+01 9.434771726268229486e+01
7.887500000000000000e+03 6.032134579427248156e+01 5.663908329760675997e+01 9.750105311276759323e+01 9.450642795829081422e+01
7.900000000000000000e+03 6.033615896880649387e+01 5.668439210293824004e+01 9.747157206220143166e+01 9.448457787662611906e+01
7.912500000000000000e+03 6.038175478318164124e+01 5.669838732407332316e+01 9.745624461428043617e+01 9.461147434332136186e+01
7.925000000000000000e+03 6.052987987170659778e+01 5.670959661284884845e+01 9.748491015063621035e+01 9.466587409166515954e+01
7.937500000000000000e+03 6.057403505437073932e+01 5.669297735765474755e+01 9.762098763389822409e+01 9.465956218928356236e+01
7.950000000000000000e+03 6.061817455264313281e+01 5.671195952860174572e+01 9.764401246566424675e+01 9.476257494148870819e+01
7.962500000000000000e+03 6.075478123073540360e+01 5.671961549540969827e+01 9.766515507387268258e+01 9.466681246472705880e+01
7.975000000000000000e+03 6.091884194463388980e+01 5.689570145340024965e+01 9.774611457594481578e+01 9.468583369507001635e+01
7.987500000000000000e+03 6.090208669343785886e+01 5.686543676072756170e+01 9.785673045756145427e+01 9.466359897540377233e+01
8.000000000000000000e+03 6.091297436581970004e+01 5.693214361982398941e+01 9.780760181934159903e+01 9.466475750236166675e+01
8.012500000000000000e+03 6.098911726729748750e+01 5.691161344579062842e+01 9.786925831015263100e+01 9.471094916397683505e+01
8.025000000000000000e+03 6.091894963241960426e+01 5.672648469220831657e+01 9.795715066449814401e+01 9.479198179370202126e+01
8.037500000000000000e+03 6.102525599716818760e+01 5.678482739416938330e+01 9.787098570756657523e+01 9.470843311920846475e+01
8.050000000000000000e+03 6.104279851767869758e+01 5.673324156820878272e+01 9.772619435423868595e+01 9.472753098868942345e+01
8.062500000000000000e+03 6.101012290593614296e+01 5.667015493379903290e+01 9.765503897860892835e+01 9.489690304775109553e+01
8.075000000000000000e+03 6.089620500995864916e+01 5.669435707796914414e+01 9.769648630607534301e+01 9.489817468331109751e+01
8.087500000000000000e+03 6.086336899681985102e+01 5.674291918971635340e+01 9.781123826840591562e+01 9.484510980770380684e+01
8.100000000000000000e+03 6.086151012269451854e+01 5.677824121958964554e+01 9.790795940537587683e+01 9.472164140650347974e+01
8.112500000000000000e+03 6.083156909884785790e+01 5.694103010772457907e+01 9.768083383557849686e+01 9.470331257912944523e+01
8.125000000000000000e+03 6.079269235479662115e+01 5.692901419998029411e+01 9.759032299157240686e+01 9.471448978860205159e+01
8.137500000000000000e+03 6.069901665349819098e+01 5.704457278898176043e+01 9.768043081776912118e+01 9.473181349233745152e+01
8.150000000000000000e+03 6.069742550260264125e+01 5.696181184405556053e+01 9.771870090333250403e+01 9.467237343790087323e+01
8.162500000000000000e+03 6.068042758632878275e+01 5.698930617996437320e+01 9.765845813827348820e+01 9.465814167667447521e+01
8.175000000000000000e+03 6.047467554997703587e+01 5.690503892480217729e+01 9.765991710334101583e+01 9.472041339656757941e+01
8.187500000000000000e+03 6.055190775298007111e+01 5.684055463860322277e+01 9.770023774685103035e+01 9.480711787451490125e+01
8.200000000000000000e+03 6.049101978386753586e+01 5.694962248458550391e+01 9.767451857534503290e+01 9.470182313388026785e+01
8.212500000000000000e+03 6.059308602055661197e+01 5.707718011575478556e+01 9.767857860484782861e+01 9.469553522030078341e+01
8.225000000000000000e+03 6.067286736698812177e+01 5.713886094285867046e+01 9.761754738364007267e+01 9.475267603001115901e+01
8.237500000000000000e+03 6.074758236559185320e+01 5.702875027117904949e+01 9.761284644301321123e+01 9.485785043731479504e+01
8.250000000000000000e+03 6.060356846961433064e+01 5.692775320003745065e+01 9.754860982445865147e+01 9.486833546353609847e+01
8.262500000000000000e+03 6.057179160644707139e+01 5.692330918156226716e+01 9.750341262550891486e+01 9.499878028486770631e+01
8.275000000000000000e+03 6.050082403744201542e+01 5.709978941399455010e+01 9.740165855498437963e+01 9.495879942948397456e+01
8.287500000000000000e+03 6.063630199525600517e+01 5.709853710039573826e+01 9.745804463040403220e+01 9.508748875516000965e+01
8.300000000000000000e+03 6.072050555594830712e+01 5.707433863463747059e+01 9.758242890877988884e+01 9.518642092577488256e+01
8.312500000000000000e+03 6.071093503266450853e+01 5.710513671562779336e+01 9.784474853396193339e+01 9.527302926142363049e+01
8.325000000000000000e+03 6.082930453011220351e+01 5.705670247526133920e+01 9.801170026002338886e+01 9.531008129256453287e+01
8.337500000000000000e+03 6.075263714334491283e+01 5.700459997591794803e+01 9.799147017393555359e+01 9.543157952377062259e+01
8.350000000000000000e+03 6.068561796219036353e+01 5.696115982282892531e+01 9.791243414326240213e+01 9.540395485970547895e+01
8.362500000000000000e+03 6.074723249087377752e+01 5.700432729168378643e+01 9.796532590164227372e+01 9.543198420765342860e+01
8.375000000000000000e+03 6.074779693756184429e+01 5.691820903967426659e+01 9.792249726411719735e+01 9.543294345288263969e+01
8.387500000000000000e+03 6.059335328537107301e+01 5.693631566457433735e+01 9.790668147333994398e+01 9.536137949425079796e+01
8.400000000000000000e+03 6.083893428485362165e+01 5.692410425231172155e+01 9.788728768619021992e+01 9.536665942263661577e+01
8.412500000000000000e+03 6.076610200811183660e+01 5.676338539169407937e+01 9.794152489350251756e+01 9.529148300871671040e+01
8.425000000000000000e+03 6.064782107436895586e+01 5.683304839640057793e+01 9.795294901064545456e+01 9.526685628259951955e+01
8.437500000000000000e+03 6.080487603041820677e+01 5.676049537000193368e+01 9.795386930949995019e+01 9.526947585665055840e+01
8.450000000000000000e+03 6.063995931804133477e+01 5.680445556388360018e+01 9.799385597085870359e+01 9.519816334940074398e+01
8.462500000000000000e+03 6.070506840354389766e+01 5.683960913687657523e+01 9.798438159740310027e+01 9.528319119209109544e+01
8.475000000000000000e+03 6.068157961484472196e+01 5.688010847557965377e+01 9.792881098865738920e+01 9.535141503381507277e+01
8.487500000000000000e+03 6.062610391040648494e+01 5.702433003150569135e+01 9.793542677022468013e+01 9.530167782999556891e+01
8.500000000000000000e+03 6.062122181856818059e+01 5.701364769447677361e+01 9.793279143109194251e+01 9.534453391805011790e+01
8.512500000000000000e+03 6.065012360658425195e+01 5.694917887212034202e+01 9.777575471910169824e+01 9.537458257020620067e+01
8.525000000000000000e+03 6.063554641205161744e+01 5.702170925233162535e+01 9.784911127300790668e+01 9.545199156099516813e+01
8.537500000000000000e+03 6.069233987190074942e+01 5.711630614017397534e+01 9.787036428775245156e+01 9.541387882735988057e+01
8.550000000000000000e+03 6.076390939360216237e+01 5.705496913377236723e+01 9.791006470853238852e+01 9.527916284193467789e+01
8.562500000000000000e+03 6.085187668276232387e+01 5.693081410729672598e+01 9.786289228357640013e+01 9.527186021928386594e+01
8.575000000000000000e+03 6.084327757174456508e+01 5.706489799204023683e+01 9.788272365054730528e+01 9.536312654818661372e+01
8.587500000000000000e+03 6.085536765247356783e+01 5.707566793229985080e+01 9.779871444168682615e+01 9.540387692594481450e+01
8.600000000000000000e+03 6.092187859653792970e+01 5.711669128418854058e+01 9.777431403397481802e+01 9.538589549054771055e+01
8.612500000000000000e+03 6.092125368490452786e+01 5.717581754266973348e+01 9.765246962393010222e+01 9.536084113263586914e+01
8.625000000000000000e+03 6.108214709538626863e+01 5.724088619798692434e+01 9.764723508179650935e+01 9.538599942236723450e+01
8.637500000000000000e+03 6.106682490965991406e+01 5.714683554726306625e+01 9.767151105886834728e+01 9.546028183286985325e+01
8.650000000000000000e+03 6.092436413420929142e+01 5.710134319852159734e+01 9.770984649926332111e+01 9.539812537975906537e+01
8.662500000000000000e+03 6.106136167017307059e+01 5.709661762793503925e+01 9.776281041553907869e+01 9.551812890905134168e+01
8.675000000000000000e+03 6.098488702400612738e+01 5.705841865979913763e+01 9.784533884603850140e+01 9.551923028791874515e+01
8.687500000000000000e+03 6.117748751546080399e+01 5.707426079662844387e+01 9.783348065143462691e+01 9.551520235132350933e+01
8.700000000000000000e+03 6.112742694967835888e+01 5.715418509845943618e+01 9.784730510769492184e+01 9.555304819733839850e+01
8.712500000000000000e+03 6.121257007863410138e+01 5.701362412051492612e+01 9.789966823847848332e+01 9.561152867108766884e+01
8.725000000000000000e+03 6.125609438249671257e+01 5.693036550969826948e+01 9.794276812259201392e+01 9.547374413463667508e+01
8.737500000000000000e+03 6.117225164440747420e+01 5.691398235460579258e+01 9.798219905830980281e+01 9.551652155781403053e+01
8.750000000000000000e+03 6.124327670410998792e+01 5.697127374577096504e+01 9.808326011723768545e+01 9.547376165181894692e+01
8.762500000000000000e+03 6.129080535618589209e+01 5.695665400684343638e+01 9.810889649888883923e+01 9.544762771645974908e+01
8.775000000000000000e+03 6.125775914788096088e+01 5.696325357674120227e+01 9.826065455336505750e+01 9.529729445002627131e+01
8.787500000000000000e+03 6.125594200297011582e+01 5.697008429588720446e+01 9.827127422763597053e+01 9.520287682963362386e+01
8.800000000000000000e+03 6.114435497636494432e+01 5.701028185027819006e+01 9.816958597695477806e+01 9.517310013791947654e+01
8.812500000000000000e+03 6.099804630938130146e+01 5.693617954857142394e+01 9.811548084503114353e+01 9.509829791928005704e+01
8.825000000000000000e+03 6.105365896596189401e+01 5.696200205621735080e+01 9.812485016145869565e+01 9.506483485468037031e+01
8.837500000000000000e+03 6.104275907673559942e+01 5.688126721981091549e+01 9.800042175887432450e+01 9.499525704140812365e+01
8.850000000000000000e+03 6.101056195867443677e+01 5.690086228677179747e+01 9.792814922734166316e+01 9.507834544970732793e+01
8.862500000000000000e+03 6.098254909930651024e+01 5.688908719676019388e+01 9.803128814816236059e+01 9.498768670813396398e+01
8.875000000000000000e+03 6.088680867539051889e+01 5.689376730106582869e+01 9.805741786488067646e+01 9.491301030342316380e+01
8.887500000000000000e+03 6.081669570263196078e+01 5.714856663695066885e+01 9.818046751914657477e+01 9.491983094415240885e+01
8.900000000000000000e+03 6.084427739544869951e+01 5.711458098867326783e+01 9.828869538079028700e+01 9.495636562116055757e+01
8.912500000000000000e+03 6.087016988125818528e+01 5.702512124506542079e+01 9.837249406032711363e+01 9.484071515835299238e+01
8.925000000000000000e+03 6.075757136057868735e+01 5.708002423055260977e+01 9.841416027034809133e+01 9.476701600432454597e+01
8.937500000000000000e+03 6.087628995686932143e+01 5.708266979349635051e+01 9.853028473860281622e+01 9.476808219638692776e+01
8.950000000000000000e+03 6.089550494009453274e+01 5.717341545831036598e+01 9.850490699969263630e+01 9.477254837539308596e+01
8.962500000000000000e+03 6.100446859255801968e+01 5.713954765861350182e+01 9.850427982709013008e+01 9.482161243118419236e+01
8.975000000000000000e+03 6.110101942213687209e+01 5.709511608164705621e+01 9.854117613471433401e+01 9.486561927549060158e+01
8.987500000000000000e+03 6.120342552673429992e+01 5.711741813030355530e+01 9.846651791630910111e+01 9.481604765703218618e+01
9.000000000000000000e+03 6.116204152281994766e+01 5.713350600062730678e+01 9.847751900312404416e+01 9.480991962125420969e+01
9.012500000000000000e+03 6.118076409610505095e+01 5.713816605019442818e+01 9.849866067745509213e+01 9.470849217223768335e+01
9.025000000000000000e+03 6.122269919931320459e+01 5.705156965360582433e+01 9.846589870240052278e+01 9.472374956733365536e+01
9.037500000000000000e+03 6.135710161291861908e+01 5.692524563951955230e+01 9.847561335268206051e+01 9.475661123442893086e+01
9.050000000000000000e+03 6.135098644578780380e+01 5.685395588328133698e+01 9.848137790143856307e+01 9.473191402813257866e+01
9.062500000000000000e+03 6.129354347831358041e+01 5.692437556123573472e+01 9.863703406435868715e+01 9.479271647584575078e+01
9.075000000000000000e+03 6.123088422758339533e+01 5.678449699758778024e+01 9.862002784980982995e+01 9.482990872095784596e+01
9.087500000000000000e+03 6.111438690809525554e+01 5.675270224741213809e+01 9.857589999847644435e+01 9.486581432050667217e+01
9.100000000000000000e+03 6.114682639616687254e+01 5.677798164911152412e+01 9.855400643745680611e+01 9.504759601609023889e+01
9.112500000000000000e+03 6.120342126010702088e+01 5.693734044615905532e+01 9.850410962413165805e+01 9.518319938157370075e+01
9.125000000000000000e+03 6.117648887416413572e+01 5.689212019339537818e+01 9.849199162140774888e+01 9.508674394108130912e+01
9.137500000000000000e+03 6.109712793725540791e+01 5.676684340545799756e+01 9.852520539948885414e+01 9.493536491573649982e+01
9.150000000000000000e+03 6.111232135030695645e+01 5.673231797253966846e+01 9.861223332763421467e+01 9.481849471255586081e+01
9.162500000000000000e+03 6.121555862973767148e+01 5.679866641692027684e+01 9.860784560484687233e+01 9.481260870568138444e+01
9.175000000000000000e+03 6.110541531049238984e+01 5.685266238328243560e+01 9.853447882321324869e+01 9.487538987261132206e+01
9.187500000000000000e+03 6.109322857903990212e+01 5.685846477189129189e+01 9.838249649083800819e+01 9.495564341838962719e+01
9.200000000000000000e+03 6.110988318362818461e+01 5.683621141468009341e+01 9.826542801706729335e+01 9.498010288231505172e+01
9.212500000000000000e+03 6.114946487711780065e+01 5.687663056287607333e+01 9.828073761847062428e+01 9.507051134163678796e+01
9.225000000000000000e+03 6.109122436692836544e+01 5.688144482289543191e+01 9.823564965739906540e+01 9.507622706671992319e+01
9.237500000000000000e+03 6.099382360152961979e+01 5.688090032796835516e+01 9.825329220616316661e+01 9.508173880421533397e+01
9.250000000000000000e+03 6.098929912253517216e+01 5.683924643052974091e+01 9.821618599383934622e+01 9.494320885603794125e+01
9.262500000000000000e+03 6.095379994035032922e+01 5.696823361223723481e+01 9.823107821915043303e+01 9.498138692982395526e+01
9.275000000000000000e+03 6.095818807283270502e+01 5.689711645502492132e+01 9.818179945247399587e+01 9.504580587960694515e+01
9.287500000000000000e+03 6.089885250467262523e+01 5.695831910642615981e+01 9.804269734217464816e+01 9.506078303125806883e+01
9.300000000000000000e+03 6.087574372454004390e+01 5.690821139440767240e+01 9.805129991949054613e+01 9.515613224067578813e+01
9.312500000000000000e+03 6.088366214884240435e+01 5.697129153510694266e+01 9.806878031209636504e+01 9.526027361798956861e+01
9.325000000000000000e+03 6.082939240262849978e+01 5.699354359791517055e+01 9.810643911966609210e+01 9.535269467706783075e+01
9.337500000000000000e+03 6.078960255881434449e+01 5.701897671208143237e+01 9.804319233773068731e+01 9.539642289517556151e+01
9.350000000000000000e+03 6.082806983137578527e+01 5.706918627539391053e+01 9.800966689609744265e+01 9.532695753845571573e+01
9.362500000000000000e+03 6.075209899690877791e+01 5.721013328675437037e+01 9.792583676503275569e+01 9.534164518892690410e+01
9.375000000000000000e+03 6.070545363015126128e+01 5.736905190325344961e+01 9.795553953822748383e+01 9.549478339620746681e+01
9.387500000000000000e+03 6.068583075547669381e+01 5.747662759152050427e+01 9.786697484723582363e+01 9.549956692941178460e+01
9.400000000000000000e+03 6.081042821125092956e+01 5.735221559404308778e+01 9.782249619274116981e+01 9.540049978191909474e+01
9.412500000000000000e+03 6.087981500003007085e+01 5.742925249988476821e+01 9.784046340893243610e+01 9.535617461877016865e+01
9.425000000000000000e+03 6.075280425797186723e+01 5.720125513438439668e+01 9.782834383961895242e+01 9.542811743068013186e+01
9.437500000000000000e+03 6.075183044765793738e+01 5.715401837032709409e+01 9.786812583137530908e+01 9.543385375076492494e+01
9.450000000000000000e+03 6.074323402244585424e+01 5.731661667741764887e+01 9.780253443170120420e+01 9.543696113654742419e+01
9.462500000000000000e+03 6.065712957030176966e+01 5.740440904202917238e+01 9.783406011367779342e+01 9.549469651618062471e+01
9.475000000000000000e+03 6.064791845375565060e+01 5.741416381993921902e+01 9.783532223874966860e+01 9.550774361033342075e+01
9.487500000000000000e+03 6.066370087593220006e+01 5.740051870044940330e+01 9.776729326378334406e+01 9.561539532812865616e+01
9.500000000000000000e+03 6.053984391245409569e+01 5.754932351688958647e+01 9.776543473894767544e+01 9.551211340594213084e+01
9.512500000000000000e+03 6.050234225815010092e+01 5.757671421122408617e+01 9.751807429563605467e+01 9.551738726953303171e+01
9.525000000000000000e+03 6.051330658627658465e+01 5.760778381284876559e+01 9.753007806126471735e+01 9.544363912835468966e+01
9.537500000000000000e+03 6.070117736142361764e+01 5.760903295069151397e+01 9.761052442169881260e+01 9.526052718648871576e+01
9.550000000000000000e+03 6.075972456113534292e+01 5.752023149282829451e+01 9.767809969840145357e+01 9.528208311985021339e+01
9.562500000000000000e+03 6.072186850363236488e+01 5.751417883219569660e+01 9.778950127354544009e+01 9.539595685302496975e+01
9.575000000000000000e+03 6.064869639530581935e+01 5.748245208371002946e+01 9.776702293871110783e+01 9.529252084719306026e+01
9.587500000000000000e+03 6.062146525365981375e+01 5.764263692317094012e+01 9.779852199294158765e+01 9.524046999811564262e+01
9.600000000000000000e+03 6.073647620128914326e+01 5.756131891693391367e+01 9.780216189872220411e+01 9.528568837968980176e+01
9.612500000000000000e+03 6.073532118436887828e+01 5.773063867876837918e+01 9.791008551135229254e+01 9.534474030107087117e+01
9.625000000000000000e+03 6.073052651362656462e+01 5.773702163894493111e+01 9.790771556597901792e+01 9.538752663408779142e+01
9.637500000000000000e+03 6.057992135309703485e+01 5.751349393572911595e+01 9.793862732979751229e+01 9.544432541655612567e+01
9.650000000000000000e+03 6.055899203154537247e+01 5.746188339967361003e+01 9.806758671171897390e+01 9.546448782786022491e+01
9.662500000000000000e+03 6.067453008913628310e+01 5.748824678628350426e+01 9.797869097451369669e+01 9.539638101186454833e+01
9.675000000000000000e+03 6.076114490051745065e+01 5.753618127480930156e+01 9.791537381842951504e+01 9.533333316949988046e+01
9.687500000000000000e+03 6.078346673609814843e+01 5.747910304005230131e+01 9.797824645363230900e+01 9.543186611777646533e+01
9.700000000000000000e+03 6.072629284442837871e+01 5.748528981502266078e+01 9.795902048855101896e+01 9.534976416664542853e+01
9.712500000000000000e+03 6.069221128101088425e+01 5.756227070203886598e+01 9.797794487274812525e+01 9.534926806968856283e+01
9.725000000000000000e+03 6.064515090079984105e+01 5.763230467023645787e+01 9.807394380708478820e+01 9.548343206367604807e+01
9.737500000000000000e+03 6.068614277950615588e+01 5.763487759405145994e+01 9.800843193401098574e+01 9.541207559291696327e+01
9.750000000000000000e+03 6.073930665750113178e+01 5.760854745459884896e+01 9.785459457788829241e+01 9.547107987716576361e+01
9.762500000000000000e+03 6.055942625052821882e+01 5.749088899631929195e+01 9.792664472466104542e+01 9.546580057700266764e+01
9.775000000000000000e+03 6.055070157771331196e+01 5.738994810171409000e+01 9.805096480554261973e+01 9.549620794924824452e+01
9.787500000000000000e+03 6.059131118466405752e+01 5.743770950503056127e+01 9.812394865373174468e+01 9.552551373776279320e+01
9.800000000000000000e+03 6.045799698222998586e+01 5.748476910656082595e+01 9.789880687609515064e+01 9.548642746691238870e+01
9.812500000000000000e+03 6.057542324778258092e+01 5.743814352835934045e+01 9.789988431921386791e+01 9.528117956932152310e+01
9.825000000000000000e+03 6.065003064990759896e+01 5.744717366843595840e+01 9.784012016394677858e+01 9.528538382531617401e+01
9.837500000000000000e+03 6.069760840268515523e+01 5.749396678600771082e+01 9.797868057597803215e+01 9.536064622243766564e+01
9.850000000000000000e+03 6.071330008175412729e+01 5.743311529153157124e+01 9.809908573517790842e+01 9.527345866558964360e+01
9.862500000000000000e+03 6.070308046341897779e+01 5.732005087498465201e+01 9.810053904872930275e+01 9.536890928606777607e+01
9.875000000000000000e+03 6.072279922006639907e+01 5.718443564106869559e+01 9.808562246543876029e+01 9.527355243547638963e+01
9.887500000000000000e+03 6.065930300785976215e+01 5.719217024879466749e+01 9.796973346385529169e+01 9.525833953479686045e+01
9.900000000000000000e+03 6.070944760966698084e+01 5.715431465945138001e+01 9.798181431567083166e+01 9.523473469619739262e+01
9.912500000000000000e+03 6.066899073397149778e+01 5.713144438746316922e+01 9.791177134972873830e+01 9.531842013571855432e+01
9.925000000000000000e+03 6.073769381458884453e+01 5.719861845858507365e+01 9.779386320604142213e+01 9.523679720341132793e+01
9.937500000000000000e+03 6.086284609723064420e+01 5.717924770249169342e+01 9.781357681333574305e+01 9.523634969110059956e+01
9.950000000000000000e+03 6.079139379691986278e+01 5.725836487108039563e+01 9.785350738959812134e+01 9.518833835399506427e+01
9.962500000000000000e+03 6.084175860681897063e+01 5.744270670000600632e+01 9.787107722714426927e+01 9.509778208925119714e+01
9.975000000000000000e+03 6.078016174500544366e+01 5.732245475382574540e+01 9.783789757833667977e+01 9.504784776605004026e+01
9.987500000000000000e+03 6.078712396685816088e+01 5.740977951694949866e+01 9.784118637727034695e+01 9.511355672948589302e+01
1.000000000000000000e+04 6.086777594278192538e+01 5.745167105159973175e+01 9.769188065119179498e+01 9.495673275980033168e+01
1.001250000000000000e+04 6.103587148499167370e+01 5.736125991702169813e+01 9.784599440833062545e+01 9.496797530822360045e+01
1.002500000000000000e+04 6.097336781350637835e+01 5.729633300197067314e+01 9.781812072866897267e+01 9.485668567183192579e+01
1.003750000000000000e+04 6.097266825711092508e+01 5.728081859571019407e+01 9.776627327363416953e+01 9.474850239548644026e+01
1.005000000000000000e+04 6.094087996556356046e+01 5.721733877137906177e+01 9.792162976155007925e+01 9.470302297706287220e+01
1.006250000000000000e+04 6.088470443382539088e+01 5.719410521047861096e+01 9.792716229802047678e+01 9.476039507468979650e+01
1.007500000000000000e+04 6.073169044600593480e+01 5.728056543069998696e+01 9.785130536730416395e+01 9.485120615957784196e+01
1.008750000000000000e+04 6.062235187851647567e+01 5.736785757086390447e+01 9.780517863795147093e+01 9.493915907489150641e+01
1.010000000000000000e+04 6.052482285751889890e+01 5.729845115581714765e+01 9.765532147463925128e+01 9.491251645628442191e+01
1.011250000000000000e+04 6.050387458866503465e+01 5.716644308939587660e+01 9.763946375857611315e+01 9.474124407689264160e+01
1.012500000000000000e+04 6.056394073030779879e+01 5.712483468224061767e+01 9.762358531161926578e+01 9.488063405924934557e+01
1.013750000000000000e+04 6.047769738411211193e+01 5.720532011384973003e+01 9.758392013887487337e+01 9.500918006559516016e+01
1.015000000000000000e+04 6.047987711647039077e+01 5.727156302188087977e+01 9.761310447798116741e+01 9.484681094286240466e+01
1.016250000000000000e+04 6.034907940125869175e+01 5.733633499305314274e+01 9.761529004569740664e+01 9.484842730724349735e+01
1.017500000000000000e+04 6.031441664668290770e+01 5.727843230762911730e+01 9.762753846020341086e+01 9.482566555190429369e+01
1.018750000000000000e+04 6.024862566621791871e+01 5.716680942793959019e+01 9.763675064311044594e+01 9.478905984866374013e+01
1.020000000000000000e+04 6.035898192504114235e+01 5.717592155172968660e+01 9.763623130115560400e+01 9.481980236773081572e+01
1.021250000000000000e+04 6.033655789779173517e+01 5.694748370143940974e+01 9.759307138883310984e+01 9.482107553151745094e+01
1.022500000000000000e+04 6.042043599034073509e+01 5.698236333387075092e+01 9.761168879142236676e+01 9.473573421708954356e+01
1.023750000000000000e+04 6.031422125850559723e+01 5.691524290153859056e+01 9.760867351327942743e+01 9.470606603253563094e+01
1.025000000000000000e+04 6.026689174334641308e+01 5.683884824882277087e+01 9.764177022549461071e+01 9.466017940169776068e+01
1.026250000000000000e+04 6.036898815995833445e+01 5.691158961114570047e+01 9.781406236075216043e+01 9.459880914825586729e+01
1.027500000000000000e+04 6.038769555402031841e+01 5.680385917978001231e+01 9.780175123007784066e+01 9.446686882471607305e+01
1.028750000000000000e+04 6.044234077875361066e+01 5.664303945071207380e+01 9.775912481658902209e+01 9.437801804466541000e+01
1.030000000000000000e+04 6.045893349850783949e+01 5.672978717136891191e+01 9.770532638475999931e+01 9.440503769595190420e+01
1.031250000000000000e+04 6.047101976460196227e+01 5.691173688776967055e+01 9.767899549162589778e+01 9.426156875633182608e+01
1.032500000000000000e+04 6.037915413243796792e+01 5.684070648095640621e+01 9.759566929823745340e+01 9.428276759066234547e+01
1.033750000000000000e+04 6.046449224991600602e+01 5.677334845295000321e+01 9.762794362023038275e+01 9.445840020787858293e+01
1.035000000000000000e+04 6.043056182443923063e+01 5.683498141655709901e+01 9.751241981875978126e+01 9.446147491288026288e+01
1.036250000000000000e+04 6.036173053370122688e+01 5.684378841338406829e+01 9.748017926541500344e+01 9.434630954768709898e+01
1.037500000000000000e+04 6.045821828931563857e+01 5.686030800954439002e+01 9.755388943662514123e+01 9.445041320176075317e+01
1.038750000000000000e+04 6.033637988643499028e+01 5.678856110535777191e+01 9.760857922794316721e+01 9.448160463090103178e+01
1.040000000000000000e+04 6.028633952009681707e+01 5.683291477732136343e+01 9.760181660772195755e+01 9.441924084113348670e+01
1.041250000000000000e+04 6.027667553368407738e+01 5.687674619172506141e+01 9.765669971754438450e+01 9.443782177944130751e+01
1.042500000000000000e+04 6.042610396408259277e+01 5.687974450360004397e+01 9.758812954012789476e+01 9.445692026733873092e+01
1.043750000000000000e+04 6.059821053219913978e+01 5.683181914753336628e+01 9.765205284811416675e+01 9.440114197866456891e+01
1.045000000000000000e+04 6.058306340303344228e+01 5.681576779541159539e+01 9.755876031437762208e+01 9.440419254936414006e+01
1.046250000000000000e+04 6.061707474985387023e+01 5.681031157658040343e+01 9.744964078956846265e+01 9.427805797748004579e+01
1.047500000000000000e+04 6.051918136690941452e+01 5.684121463791152706e+01 9.741689099733667945e+01 9.431961645416211582e+01
1.048750000000000000e+04 6.049899018481412583e+01 5.689431093696092034e+01 9.746425888329299880e+01 9.428605163763259611e+01
1.050000000000000000e+04 6.054946481334616237e+01 5.687980011588125251e+01 9.745072168605497609e+01 9.436602873731659713e+01
1.051250000000000000e+04 6.043510032341706051e+01 5.697654077724380528e+01 9.727190388309593061e+01 9.417849868814666081e+01
1.052500000000000000e+04 6.041876820432570128e+01 5.700384240677171732e+01 9.729463222755710206e+01 9.427581171361403278e+01
1.053750000000000000e+04 6.037250309354860889e+01 5.690794811413383059e+01 9.731429673313110129e+01 9.431075446576370780e+01
1.055000000000000000e+04 6.043419489439968828e+01 5.682869833563535877e+01 9.725280511879597611e+01 9.429185859685712501e+01
1.056250000000000000e+04 6.033886573592089064e+01 5.701110452165805498e+01 9.726250065260293809e+01 9.426784505171922035e+01
1.057500000000000000e+04 6.024324190353147657e+01 5.702169976529609130e+01 9.716453869605672367e+01 9.445774320246439970e+01
1.058750000000000000e+04 6.008877140021647989e+01 5.712489051310878097e+01 9.703656177118503479e+01 9.445847892355364195e+01
1.060000000000000000e+04 5.995942591171503011e+01 5.706751452851786155e+01 9.717973224913046693e+01 9.445859899777342150e+01
1.061250000000000000e+04 5.988648133286854858e+01 5.699166875686416489e+01 9.694064498993563461e+01 9.442580720207568845e+01
1.062500000000000000e+04 5.977972938882688680e+01 5.707743294741696616e+01 9.703283259264475191e+01 9.442771486959580329e+01
1.063750000000000000e+04 5.973128164092821635e+01 5.695053944535955281e+01 9.701791712134516388e+01 9.464162657988862293e+01
1.065000000000000000e+04 5.956951879193750443e+01 5.700070229317473292e+01 9.701254661213252461e+01 9.464721010761365960e+01
1.066250000000000000e+04 5.960446086140439093e+01 5.687179846251821402e+01 9.694557683250923219e+01 9.463894636716815967e+01
1.067500000000000000e+04 5.964619067351495829e+01 5.697363497633815399e+01 9.706689523301585609e+01 9.476066540531394367e+01
1.068750000000000000e+04 5.966722962389739848e+01 5.702250743534998634e+01 9.708703347672950201e+01 9.483355674647870615e+01
1.070000000000000000e+04 5.982950226433326435e+01 5.697614257466885590e+01 9.701082940513617814e+01 9.488990320548302293e+01
1.071250000000000000e+04 5.976119016519910332e+01 5.698981817329491406e+01 9.695165120555675742e+01 9.487609204207261371e+01
1.072500000000000000e+04 5.975668734833116957e+01 5.710816226204014612e+01 9.684574864701420438e+01 9.489359659345582543e+01
1.073750000000000000e+04 5.972527063129930269e+01 5.705342866249034728e+01 9.694142507143310183e+01 9.487990420049011675e+01
1.075000000000000000e+04 5.977811455385552364e+01 5.701061526026965964e+01 9.698500779595103438e+01 9.499759661352376838e+01
1.076250000000000000e+04 5.978449784421296442e+01 5.712141142954350670e+01 9.711668980015134878e+01 9.476487436144157073e+01
1.077500000000000000e+04 5.963366148180659110e+01 5.710034467446487128e+01 9.709560942207501455e+01 9.470418036600247547e+01
1.078750000000000000e+04 5.973455056034871546e+01 5.710962379014657131e+01 9.698223974420506011e+01 9.461694276662515790e+01
1.080000000000000000e+04 5.971573395100140402e+01 5.707513569040845880e+01 9.692413776001666292e+01 9.468295509849205871e+01
1.081250000000000000e+04 5.972261844178022727e+01 5.703616050310661478e+01 9.697691403151245026e+01 9.472898971697136972e+01
1.082500000000000000e+04 5.964566450587147273e+01 5.706823858016522166e+01 9.690185332900558990e+01 9.459112813021951638e+01
1.083750000000000000e+04 5.977316616461679644e+01 5.715806070756848811e+01 9.693234466738866217e+01 9.447773493733048156e+01
1.085000000000000000e+04 5.968237251988026060e+01 5.711129195693627736e+01 9.700923870319778075e+01 9.449892457233015364e+01
1.086250000000000000e+04 5.967082710577134463e+01 5.711798060783801390e+01 9.709129481352040614e+01 9.454342151928446469e+01
1.087500000000000000e+04 5.963289899680871997e+01 5.717613029885279730e+01 9.714715484692128200e+01 9.441637015495061291e+01
1.088750000000000000e+04 5.966414703095058769e+01 5.732933484139057612e+01 9.722861514826527696e+01 9.423812950027999591e+01
1.090000000000000000e+04 5.971519669688623111e+01 5.727250551685508384e+01 9.720523358288832583e+01 9.418925167361172157e+01
1.091250000000000000e+04 5.970240603845221017e+01 5.718720997381886662e+01 9.715665938127307300e+01 9.411586987652141545e+01
1.092500000000000000e+04 5.971822059298798280e+01 5.702814493312173738e+01 9.709996717878568973e+01 9.406970316444198943e+01
1.093750000000000000e+04 5.961881921251862337e+01 5.690090054115634643e+01 9.715629266620753413e+01 9.402294868708112574e+01
1.095000000000000000e+04 5.961727009090655827e+01 5.678462898354276689e+01 9.728734955786833893e+01 9.392410763368205551e+01
1.096250000000000000e+04 5.969914825659774493e+01 5.692074269802482434e+01 9.731746446469182388e+01 9.380912396986920498e+01
1.097500000000000000e+04 5.984396679530087937e+01 5.702382352421300027e+01 9.727365848247364966e+01 9.376870903537408708e+01
1.098750000000000000e+04 5.991103270386019375e+01 5.696534430952623040e+01 9.738579817838831332e+01 9.386758015959567558e+01
1.100000000000000000e+04 5.993376047913948668e+01 5.688556124864764030e+01 9.747864268768525164e+01 9.367593270390068483e+01
1.101250000000000000e+04 5.981929589356446542e+01 5.684777979121407299e+01 9.750715371789848973e+01 9.367331511297429358e+01
1.102500000000000000e+04 5.985203878572880853e+01 5.685742208372428763e+01 9.746132990680987973e+01 9.373129708394456827e+01
1.103750000000000000e+04 5.973446351361921103e+01 5.681983895296498588e+01 9.751257080114655196e+01 9.383120323871919766e+01
1.105000000000000000e+04 5.966018042988051207e+01 5.689606537305347445e+01 9.745044616258901726e+01 9.391127368201696868e+01
1.106250000000000000e+04 5.965001352580422633e+01 5.701822527448355515e+01 9.746770278147329236e+01 9.402548583614414213e+01
1.107500000000000000e+04 5.975088623160219470e+01 5.702712513230623159e+01 9.737444639134423596e+01 9.399059979091664729e+01
1.108750000000000000e+04 5.976498808557540343e+01 5.691244406861882510e+01 9.736091149205567774e+01 9.392695920331109960e+01
1.110000000000000000e+04 5.976576263464029637e+01 5.697371680170270025e+01 9.752213243401304510e+01 9.404316712634452813e+01
1.111250000000000000e+04 5.973404881896052387e+01 5.708008101183929028e+01 9.743333654471616967e+01 9.408657321864986045e+01
1.112500000000000000e+04 5.969670371400727760e+01 5.703170891221385119e+01 9.740238712512449126e+01 9.410410566172285485e+01
1.113750000000000000e+04 5.965011909832590220e+01 5.700222916653949312e+01 9.727268323512267045e+01 9.420864932792596846e+01
1.115000000000000000e+04 5.963578112340673698e+01 5.701077384812398918e+01 9.742155489480013841e+01 9.431606265839799619e+01
1.116250000000000000e+04 5.958993796915066099e+01 5.702808144069314977e+01 9.739874996120784090e+01 9.434238559472900931e+01
1.117500000000000000e+04 5.972469386905657274e+01 5.703028154960055929e+01 9.747704690195330102e+01 9.433993942180235592e+01
1.118750000000000000e+04 5.971221656628816987e+01 5.706778468131948756e+01 9.738385584988392907e+01 9.443407283681722220e+01
1.120000000000000000e+04 5.982035704516543007e+01 5.713866887760212876e+01 9.734493293367457056e+01 9.448654493181794578e+01
1.121250000000000000e+04 5.975839730832522889e+01 5.700321173555238374e+01 9.731439405236132245e+01 9.456989619021112503e+01
1.122500000000000000e+04 5.991168190915542624e+01 5.695679078679570750e+01 9.748111198035567782e+01 9.455004367699153534e+01
1.123750000000000000e+04 5.990094757643550594e+01 5.706312920217146711e+01 9.747996811370124703e+01 9.452881472801402651e+01
1.125000000000000000e+04 5.975243384284749482e+01 5.720902787240879661e+01 9.756192861490379187e+01 9.462005656385257168e+01
1.126250000000000000e+04 5.977647050995716427e+01 5.731753933730517758e+01 9.745390499319844935e+01 9.466987409577363621e+01
1.127500000000000000e+04 5.973349254874934644e+01 5.719351079438387586e+01 9.744157632489313414e+01 9.475933234465033195e+01
1.128750000000000000e+04 5.966739314290133223e+01 5.717852192574603976e+01 9.740136009056628552e+01 9.473944466606384651e+01
1.130000000000000000e+04 5.958962447306659982e+01 5.724694419094178244e+01 9.738813590107631057e+01 9.484614711984410462e+01
1.131250000000000000e+04 5.951753696253280879e+01 5.729584583452437840e+01 9.739943642609416941e+01 9.499524692087980782e+01
1.132500000000000000e+04 5.964666396844701524e+01 5.709236103324396083e+01 9.726519873846530118e+01 9.486804230110047342e+01
1.133750000000000000e+04 5.962487373760052378e+01 5.715904665409819074e+01 9.713646587688789680e+01 9.482502423288345028e+01
1.135000000000000000e+04 5.942527583519004963e+01 5.709033703821014427e+01 9.710225242235475207e+01 9.483981112529021118e+01
1.136250000000000000e+04 5.937430125903318157e+01 5.696885324397229766e+01 9.709880478291748318e+01 9.482657955662679683e+01
1.137500000000000000e+04 5.930575285362515814e+01 5.703863122029625998e+01 9.704476896123875918e+01 9.482391088353644193e+01
1.138750000000000000e+04 5.929564102940223336e+01 5.698803923341784383e+01 9.705560858476472674e+01 9.483546297294360272e+01
1.140000000000000000e+04 5.926278355516542007e+01 5.697135020927395743e+01 9.730598081340426120e+01 9.482677525703057597e+01
1.141250000000000000e+04 5.934508780205247547e+01 5.689392975104620831e+01 9.736131329209709406e+01 9.483398518141866873e+01
1.142500000000000000e+04 5.935801849606848180e+01 5.686510367773497165e+01 9.735833838544846230e+01 9.499270912861935301e+01
1.143750000000000000e+04 5.939053861759591513e+01 5.670260032882330847e+01 9.742314143752834354e+01 9.489904689706915519e+01
1.145000000000000000e+04 5.946383038599832815e+01 5.668533192355032924e+01 9.748955448258908518e+01 9.489168104527061587e+01
1.146250000000000000e+04 5.939001062931464503e+01 5.671938090489777551e+01 9.749406545931394419e+01 9.487290215761601075e+01
1.147500000000000000e+04 5.938323828334701915e+01 5.686473454100816127e+01 9.746354064605047540e+01 9.486354646971214777e+01
1.148750000000000000e+04 5.934947054008313216e+01 5.689366838892075151e+01 9.747006237564129094e+01 9.483017922356660279e+01
1.150000000000000000e+04 5.927051638044942905e+01 5.687380540531491846e+01 9.744557087810260043e+01 9.482826358671989908e+01
1.151250000000000000e+04 5.923203414838553016e+01 5.685325594484369560e+01 9.732761298656751592e+01 9.472443979824069515e+01
1.152500000000000000e+04 5.941171125819274579e+01 5.683063653928533654e+01 9.727089056401028699e+01 9.469175011850545332e+01
1.153750000000000000e+04 5.957877127496233527e+01 5.663310166272858481e+01 9.725083736909080301e+01 9.451041607672704004e+01
1.155000000000000000e+04 5.965334924484966450e+01 5.659361901394245820e+01 9.721369860992969336e+01 9.456006400204067575e+01
1.156250000000000000e+04 5.966030335810682317e+01 5.660005936850502906e+01 9.724549929570540030e+01 9.448933196242558097e+01
1.157500000000000000e+04 5.953024359154357370e+01 5.664424860152574581e+01 9.719387591687780059e+01 9.449373502884789389e+01
1.158750000000000000e+04 5.954875255817626822e+01 5.660049611082689580e+01 9.722588300086916036e+01 9.440779272009650924e+01
1.160000000000000000e+04 5.952664967471409341e+01 5.645608643768842683e+01 9.721045963937365286e+01 9.430249414813624753e+01
1.161250000000000000e+04 5.963385019997990355e+01 5.639767308514259270e+01 9.722342391187403621e+01 9.438982568231645587e+01
1.162500000000000000e+04 5.973854312736929728e+01 5.639152850219450386e+01 9.720114357673514860e+01 9.445100252478454195e+01
1.163750000000000000e+04 5.979356081708201742e+01 5.632157731783652110e+01 9.713187280659282408e+01 9.447673323317360428e+01
1.165000000000000000e+04 5.974442424547732600e+01 5.630195631849284865e+01 9.701459832362105828e+01 9.453814798793382579e+01
1.166250000000000000e+04 5.973828679664470798e+01 5.633035962268100860e+01 9.687919903633782326e+01 9.466348795884510992e+01
1.167500000000000000e+04 5.983243037566542455e+01 5.647982295859235791e+01 9.681823072522909968e+01 9.465466954816253065e+01
1.168750000000000000e+04 5.980865989715807274e+01 5.641613142800843406e+01 9.689904616647260127e+01 9.465613451865458217e+01
1.170000000000000000e+04 5.974419627769872676e+01 5.637575804396231405e+01 9.688104256359851263e+01 9.456379214860110949e+01
1.171250000000000000e+04 5.985631352586696607e+01 5.635834241138758927e+01 9.694035433763970389e+01 9.449721013879235443e+01
1.172500000000000000e+04 5.992744185618767716e+01 5.644302135030943646e+01 9.702830151055322006e+01 9.448776595459351313e+01
1.173750000000000000e+04 5.997010037297081908e+01 5.645754806698224115e+01 9.706984707225032594e+01 9.449725223809882380e+01
1.175000000000000000e+04 6.003624350095503814e+01 5.647923213568990519e+01 9.697764899430481478e+01 9.452533554975903485e+01
1.176250000000000000e+04 5.999135275675840262e+01 5.645055103279777597e+01 9.704288536112089503e+01 9.461595016393492585e+01
1.177500000000000000e+04 6.004190485915918885e+01 5.645100756819272902e+01 9.700097573341524537e+01 9.469725596613791652e+01
1.178750000000000000e+04 6.010296236053662255e+01 5.641866461875645200e+01 9.685040857784467505e+01 9.452599939014243091e+01
1.180000000000000000e+04 6.011349782981791634e+01 5.645693530345248945e+01 9.678016249082095612e+01 9.464989483238070989e+01
1.181250000000000000e+04 6.023980696623959830e+01 5.658114439505739313e+01 9.680300341475822279e+01 9.471798811071946034e+01
1.182500000000000000e+04 6.028890541618113019e+01 5.662970312556591068e+01 9.669524242180523288e+01 9.484112622990784303e+01
1.183750000000000000e+04 6.029795774899155703e+01 5.667576808612469108e+01 9.664197272646967463e+01 9.481782813824302991e+01
1.185000000000000000e+04 6.036775530886370689e+01 5.654071903407916011e+01 9.667604959662293140e+01 9.477732056331352339e+01
1.186250000000000000e+04 6.045429956803158689e+01 5.661287763216287061e+01 9.655864891126671523e+01 9.481533925492098547e+01
1.187500000000000000e+04 6.032791332891680725e+01 5.663743322246813250e+01 9.649561896978381981e+01 9.491035311825045540e+01
1.188750000000000000e+04 6.037817052189540590e+01 5.662854544427162296e+01 9.650363924959539474e+01 9.488548452096169683e+01
1.190000000000000000e+04 6.011586976626642098e+01 5.651831387997496847e+01 9.651987444791708981e+01 9.485695381412097049e+01
1.191250000000000000e+04 6.022265309842001102e+01 5.655669492400621579e+01 9.652756385628856606e+01 9.488409440002646988e+01
1.192500000000000000e+04 6.016613032944985662e+01 5.653668879701763217e+01 9.649756710287252304e+01 9.496656297199949393e+01
1.193750000000000000e+04 6.008395565743499134e+01 5.659223176239223108e+01 9.650756624135269135e+01 9.507396672565329254e+01
1.195000000000000000e+04 6.008869301635183291e+01 5.659822301217325702e+01 9.653741732925705321e+01 9.507584466164315984e+01
1.196250000000000000e+04 6.002214060192667233e+01 5.661507134799561669e+01 9.643899351543474552e+01 9.492230161284899737e+01
1.197500000000000000e+04 6.013955977218407156e+01 5.666936823538762269e+01 9.644828635727998289e+01 9.491129437613170694e+01
1.198750000000000000e+04 6.020823743443266096e+01 5.658844757978557283e+01 9.640751262188202020e+01 9.492126635057312001e+01
1.200000000000000000e+04 6.029553422044210720e+01 5.656000941058260167e+01 9.630090462656424677e+01 9.471670092868095026e+01
1.201250000000000000e+04 6.032871733981572504e+01 5.657232042228162072e+01 9.645921082359156173e+01 9.487681876934088621e+01
1.202500000000000000e+04 6.047451265331925185e+01 5.659981473447210476e+01 9.644289511498465117e+01 9.499145314768243509e+01
1.203750000000000000e+04 6.039255076044470627e+01 5.655559082109249402e+01 9.638945157719111023e+01 9.488945069042827640e+01
1.205000000000000000e+04 6.036885006448200386e+01 5.649495205797348518e+01 9.619392833331093584e+01 9.487489330512975982e+01
1.206250000000000000e+04 6.034224695723704457e+01 5.661209396127922133e+01 9.617789272587801008e+01 9.482184492152909172e+01
1.207500000000000000e+04 6.048689485139674105e+01 5.651171981040557313e+01 9.622439524855161608e+01 9.495842131300636879e+01
1.208750000000000000e+04 6.040783056547259378e+01 5.660795300069972313e+01 9.617699501892984415e+01 9.488942882401559586e+01
1.210000000000000000e+04 6.018344455924508196e+01 5.645688733093753342e+01 9.612055981250128411e+01 9.488151209569461741e+01
1.211250000000000000e+04 6.015639216975545622e+01 5.649196847128600041e+01 9.614745746758357825e+01 9.491934703040713828e+01
1.212500000000000000e+04 6.039062519357229775e+01 5.655772856507960000e+01 9.613746840536023797e+01 9.484674068738222275e+01
1.213750000000000000e+04 6.029595740199275866e+01 5.663712877711142113e+01 9.609853431631903220e+01 9.480991623753961051e+01
1.215000000000000000e+04 6.036823322390352331e+01 5.654533880642810573e+01 9.617395139877623933e+01 9.489361576673123011e+01
1.216250000000000000e+04 6.039482829310654211e+01 5.653053238506146272e+01 9.624249871217534746e+01 9.487627820015508462e+01
1.217500000000000000e+04 6.029753711456262977e+01 5.653282589054156659e+01 9.635390672182069238e+01 9.487264845896540066e+01
1.218750000000000000e+04 6.029664223276850521e+01 5.665030434685151306e+01 9.637519213383666283e+01 9.489239800616849152e+01
1.220000000000000000e+04 6.032006466171188208e+01 5.648545469710705191e+01 9.626302176354279538e+01 9.489582242941838786e+01
1.221250000000000000e+04 6.050713986885262585e+01 5.647123703501767267e+01 9.627791124711946225e+01 9.480634606371759787e+01
1.222500000000000000e+04 6.063204619682859686e+01 5.650795039566233413e+01 9.630898730565904486e+01 9.473555096938383713e+01
1.223750000000000000e+04 6.076796338479707771e+01 5.640066032191308665e+01 9.619992157301143720e+01 9.472945932348655163e+01
1.225000000000000000e+04 6.078897682299552940e+01 5.645937532768724765e+01 9.623717849082879638e+01 9.476860338580731025e+01
1.226250000000000000e+04 6.098654049759561957e+01 5.634354639182453184e+01 9.599558305926490220e+01 9.467774555499701705e+01
1.227500000000000000e+04 6.089696234201009872e+01 5.638616569969855163e+01 9.591013475364020735e+01 9.467823731702893042e+01
1.228750000000000000e+04 6.084547505060327666e+01 5.636491980795204171e+01 9.592673462559095299e+01 9.466631151125247357e+01
1.230000000000000000e+04 6.075537007602549266e+01 5.636669381215307340e+01 9.603664339652178228e+01 9.462583663632400999e+01
1.231250000000000000e+04 6.068808273820572197e+01 5.627780876263068421e+01 9.608267358858932994e+01 9.478501284004042304e+01
1.232500000000000000e+04 6.070524598534696992e+01 5.631237923307700299e+01 9.611050388063637229e+01 9.485912190128608756e+01
1.233750000000000000e+04 6.071363098840244987e+01 5.634335169743118144e+01 9.618747139817260461e+01 9.478360548296512889e+01
1.235000000000000000e+04 6.075967914400472836e+01 5.626179086815065489e+01 9.612855594153499794e+01 9.474498396190276139e+01
1.236250000000000000e+04 6.074664966751574013e+01 5.627680452354024965e+01 9.624965104546362227e+01 9.479641019856606476e+01
1.237500000000000000e+04 6.069924709099528570e+01 5.627583346290255406e+01 9.628236576089439325e+01 9.492454225913590449e+01
1.238750000000000000e+04 6.071757827262495510e+01 5.626329628677211048e+01 9.631658839237152847e+01 9.502522135825216765e+01
1.240000000000000000e+04 6.058158113660265087e+01 5.622455600007950238e+01 9.625079798689732513e+01 9.507642505006482736e+01
1.241250000000000000e+04 6.068071128906924372e+01 5.624773272337679231e+01 9.625856612526852985e+01 9.517130307629911101e+01
1.242500000000000000e+04 6.064000311971590662e+01 5.621446310514723876e+01 9.632859670376990380e+01 9.511349886176139989e+01
1.243750000000000000e+04 6.062325585033852349e+01 5.625893728883850997e+01 9.643886527518239404e+01 9.504613678239131502e+01
1.245000000000000000e+04 6.055161693718218885e+01 5.624514735927839837e+01 9.652132900792619807e+01 9.485417434870117859e+01
1.246250000000000000e+04 6.064206230009064313e+01 5.622662764931131818e+01 9.660865999541960036e+01 9.494297645306434674e+01
1.247500000000000000e+04 6.066060826225507441e+01 5.615860916709121398e+01 9.647794093072644728e+01 9.486722485599823074e+01
1.248750000000000000e+04 6.077478632459745711e+01 5.624566763586381057e+01 9.647743551264031225e+01 9.484862226406630725e+01
1.250000000000000000e+04 6.078631579329740475e+01 5.621335802203449106e+01 9.648894343983234023e+01 9.495625353058005658e+01
1.251250000000000000e+04 6.074611148539712246e+01 5.607735962940502361e+01 9.645753642731762056e+01 9.492687604624673270e+01
1.252500000000000000e+04 6.070928734687274897e+01 5.610425513998434610e+01 9.630816046997647106e+01 9.505113194036199786e+01
1.253750000000000000e+04 6.071563913073446628e+01 5.621286262877170969e+01 9.621425682548208158e+01 9.518032296914165613e+01
1.255000000000000000e+04 6.076893087460162945e+01 5.613894251134988878e+01 9.618132567058701454e+01 9.514220981814538902e+01
1.256250000000000000e+04 6.090928132262285288e+01 5.614321190862695943e+01 9.624002369648648880e+01 9.515312720359951015e+01
1.257500000000000000e+04 6.090378565531420918e+01 5.626287732046542089e+01 9.619773061144674386e+01 9.522623374016447428e+01
1.258750000000000000e+04 6.073583788205686318e+01 5.621484389578035490e+01 9.627430829201968265e+01 9.512389437666922731e+01
1.260000000000000000e+04 6.052845823020223293e+01 5.623778529585301555e+01 9.628715595845815756e+01 9.509526449812146609e+01
1.261250000000000000e+04 6.055983801331471028e+01 5.612814163091162811e+01 9.624504658105776400e+01 9.502958035000675352e+01
1.262500000000000000e+04 6.052591571426190598e+01 5.614357562136565605e+01 9.622041722747380277e+01 9.500114478701773635e+01
1.263750000000000000e+04 6.052638957080118587e+01 5.611128877193413445e+01 9.623232138845068562e+01 9.483971396477767257e+01
1.265000000000000000e+04 6.043040091300076710e+01 5.619106584313864516e+01 9.642186047905883584e+01 9.495313595036876109e+01
1.266250000000000000e+04 6.039392530636531831e+01 5.606815841543077283e+01 9.629294930410129894e+01 9.506544602500517271e+01
1.267500000000000000e+04 6.049833474920214371e+01 5.600209418423040830e+01 9.619043118180198348e+01 9.500378859141696353e+01
1.268750000000000000e+04 6.052109034485682315e+01 5.604230339459334687e+01 9.626509846109742341e+01 9.482509996951033315e+01
1.270000000000000000e+04 6.063197770145241350e+01 5.599174103223707988e+01 9.655029876791502375e+01 9.485175645771197139e+01
1.271250000000000000e+04 6.073001973763550154e+01 5.597768332321903983e+01 9.655362090684155874e+01 9.486537392019266690e+01
1.272500000000000000e+04 6.067694176982767118e+01 5.586821220986397663e+01 9.651749947450358036e+01 9.476820757525365480e+01
1.273750000000000000e+04 6.047819024842986835e+01 5.576031402047472341e+01 9.652384882931269772e+01 9.479500119447014583e+01
1.275000000000000000e+04 6.051313012992022777e+01 5.576235815167499510e+01 9.643239307446928876e+01 9.484844278704555620e+01
1.276250000000000000e+04 6.051726080428056775e+01 5.574648886739402798e+01 9.639334614968636572e+01 9.476468814941318897e+01
1.277500000000000000e+04 6.050663208520902003e+01 5.583402064490709193e+01 9.649599346722983739e+01 9.474102295784774697e+01
1.278750000000000000e+04 6.045207644555130599e+01 5.595920913325016244e+01 9.659742243303359999e+01 9.469280854587837837e+01
1.280000000000000000e+04 6.043139122149166553e+01 5.602506798894409457e+01 9.663267016474134152e+01 9.448819421094744087e+01
1.281250000000000000e+04 6.034639561070626002e+01 5.591596866866674986e+01 9.669407226137965949e+01 9.459175121468101111e+01
1.282500000000000000e+04 6.023528048185347217e+01 5.589276256569644374e+01 9.657842009214550671e+01 9.459124143180895317e+01
1.283750000000000000e+04 6.029310796926122151e+01 5.601656881913181252e+01 9.661397318583010474e+01 9.459988865999430629e+01
1.285000000000000000e+04 6.034091281842177779e+01 5.586910321170770288e+01 9.648559847851028337e+01 9.454315456562291331e+01
1.286250000000000000e+04 6.032739177428241106e+01 5.589108759921278136e+01 9.655842085727772428e+01 9.456972478142753857e+01
1.287500000000000000e+04 6.026734098095236192e+01 5.585288862518386566e+01 9.656921936601345635e+01 9.442708623008236657e+01
1.288750000000000000e+04 6.017966818406596019e+01 5.579317102122708150e+01 9.664831655946268540e+01 9.430732023691783183e+01
1.290000000000000000e+04 6.017123833591924154e+01 5.579716715507596092e+01 9.661651653073992918e+01 9.423431345444541307e+01
1.291250000000000000e+04 6.017291095797870071e+01 5.575978277724968990e+01 9.678259640571219791e+01 9.413826134733824347e+01
1.292500000000000000e+04 6.025549644936337046e+01 5.581271505472524552e+01 9.687228290051575641e+01 9.408302675683320615e+01
1.293750000000000000e+04 6.016770915416079646e+01 5.587115184619662500e+01 9.691178734755209234e+01 9.412036852528407849e+01
1.295000000000000000e+04 6.012114303451325981e+01 5.593369150325785455e+01 9.685635459438185535e+01 9.415588125108773454e+01
1.296250000000000000e+04 6.011045638643980737e+01 5.586531215193392796e+01 9.672408715315187067e+01 9.410815437689080909e+01
1.297500000000000000e+04 5.994655030750271152e+01 5.601692488499499234e+01 9.666045612934767917e+01 9.412401539921074800e+01
1.298750000000000000e+04 6.009897496671674588e+01 5.606104612218172889e+01 9.661111436974240974e+01 9.409836936131090113e+01
1.300000000000000000e+04 6.016283957232601409e+01 5.604974000136400036e+01 9.655065846066040081e+01 9.424906074686151669e+01
1.301250000000000000e+04 6.025884898855088068e+01 5.592430127545656404e+01 9.646369757903946152e+01 9.417458419358797528e+01
1.302500000000000000e+04 6.015785544640608862e+01 5.592893400211975319e+01 9.649835617265360099e+01 9.424601000901117231e+01
1.303750000000000000e+04 6.020104003910142865e+01 5.599117972605341720e+01 9.650472073050536892e+01 9.422596971685042888e+01
1.305000000000000000e+04 6.021544591295426585e+01 5.592547334718010887e+01 9.661195637711648487e+01 9.413089413384130921e+01
1.306250000000000000e+04 6.010545988823797359e+01 5.598682678832207671e+01 9.667175684198571162e+01 9.395340082892792566e+01
1.307500000000000000e+04 6.002578159438041183e+01 5.608647255294502543e+01 9.662333895051791899e+01 9.401224241629164169e+01
1.308750000000000000e+04 6.010939025191652973e+01 5.615670267200257371e+01 9.666687803908502019e+01 9.410862512660554557e+01
1.310000000000000000e+04 6.004969805174632569e+01 5.607419838427036751e+01 9.672855382918635314e+01 9.404207477399563686e+01
1.311250000000000000e+04 6.001574860199318096e+01 5.612384848046568919e+01 9.685002380423371449e+01 9.400883584952889294e+01
1.312500000000000000e+04 6.009279792481707716e+01 5.622341512044563672e+01 9.677432500708766838e+01 9.389864522262939772e+01
1.313750000000000000e+04 6.010079656446826846e+01 5.619235927098811345e+01 9.683054706771170572e+01 9.403353340949874450e+01
1.315000000000000000e+04 6.022266542973687820e+01 5.602614336304805676e+01 9.682809150336910875e+01 9.407401041011347331e+01
1.316250000000000000e+04 6.024844767240588084e+01 5.605470178905754608e+01 9.672357506335835353e+01 9.409886357689745751e+01
1.317500000000000000e+04 6.019898765681143971e+01 5.614221601706391596e+01 9.684051817835002396e+01 9.417391432014963470e+01
1.318750000000000000e+04 6.026109707216512845e+01 5.618943356357252128e+01 9.688830426436803123e+01 9.398324206694569227e+01
1.320000000000000000e+04 6.049328828471499975e+01 5.628895578985066805e+01 9.680287448692031660e+01 9.389808191549622052e+01
1.321250000000000000e+04 6.041731089152032297e+01 5.615182518351537055e+01 9.663332258322222401e+01 9.366485818799739604e+01
1.322500000000000000e+04 6.041403298915695785e+01 5.616595381951115229e+01 9.668078646541184185e+01 9.369385494525212721e+01
1.323750000000000000e+04 6.050416072008054158e+01 5.615952521839761857e+01 9.675357804818180796e+01 9.377938636250033255e+01
1.325000000000000000e+04 6.059349760824225228e+01 5.615567791927937691e+01 9.670744468717246889e+01 9.372097071951694147e+01
1.326250000000000000e+04 6.045040766464378379e+01 5.609536021456214172e+01 9.661573759251920990e+01 9.366723019964170760e+01
1.327500000000000000e+04 6.038822594239648822e+01 5.609834958745781819e+01 9.656431462402053967e+01 9.371412333327926092e+01
1.328750000000000000e+04 6.044785283732289827e+01 5.617933440771213327e+01 9.666710309791778855e+01 9.369154628486373326e+01
1.330000000000000000e+04 6.034976457303808672e+01 5.626997573215795967e+01 9.651143758746586343e+01 9.365022597964369311e+01
1.331250000000000000e+04 6.022503191430946856e+01 5.627323714409919830e+01 9.657502750233958011e+01 9.355726079329514278e+01
1.332500000000000000e+04 6.007400237581542513e+01 5.622712454189215947e+01 9.669868303310721558e+01 9.351801551871336926e+01
1.333750000000000000e+04 6.007286416075283597e+01 5.609413995442655221e+01 9.668417885711797055e+01 9.348547415869867905e+01
1.335000000000000000e+04 6.005405149975595691e+01 5.612774061630103972e+01 9.680116989248794823e+01 9.347545721105647942e+01
1.336250000000000000e+04 6.011051663818733459e+01 5.627723094551616612e+01 9.682251106036092381e+01 9.339567169370243960e+01
1.337500000000000000e+04 6.009403101929595437e+01 5.616938757687810835e+01 9.680911817178512990e+01 9.350343326486628825e+01
1.338750000000000000e+04 5.991042236481703753e+01 5.613742901487571402e+01 9.687295397039049760e+01 9.355899350313282525e+01
1.340000000000000000e+04 5.990652430437374676e+01 5.630846452812344438e+01 9.687654668090193866e+01 9.354734063227260776e+01
1.341250000000000000e+04 5.996383035792979399e+01 5.628860499651079863e+01 9.672561819804512595e+01 9.364832572742312777e+01
1.342500000000000000e+04 5.996152973886109550e+01 5.626066725078079855e+01 9.681340635851519494e+01 9.355958610154134192e+01
1.343750000000000000e+04 6.005015076050479195e+01 5.621164505532634337e+01 9.702546265770688194e+01 9.364055056246398578e+01
1.345000000000000000e+04 5.994200878461623461e+01 5.612766156778805282e+01 9.704130452872847457e+01 9.371366087292452107e+01
1.346250000000000000e+04 5.990106131049631699e+01 5.612205819944794172e+01 9.706608581664384872e+01 9.373759270536679367e+01
1.347500000000000000e+04 6.006184735203122926e+01 5.622906571362087647e+01 9.703047978559030184e+01 9.366459928749388553e+01
1.348750000000000000e+04 6.007346432295094019e+01 5.616383826189601081e+01 9.698236452387099860e+01 9.368184843095276904e+01
1.350000000000000000e+04 6.002260932408692184e+01 5.615767881512697102e+01 9.687593324474323708e+01 9.366057382591988301e+01
1.351250000000000000e+04 6.005207284410335689e+01 5.618577604876235654e+01 9.692807162204708504e+01 9.367472228415309132e+01
1.352500000000000000e+04 6.002173543335832306e+01 5.617695668121909591e+01 9.692154843858608615e+01 9.370988176551323079e+01
1.353750000000000000e+04 6.016217544550621454e+01 5.627874862658895694e+01 9.703417859772977749e+01 9.364175782047580299e+01
1.355000000000000000e+04 6.002049121047893010e+01 5.612035156373864453e+01 9.702398805697052353e+01 9.377781336734852857e+01
1.356250000000000000e+04 5.994894319372291847e+01 5.625736470452547167e+01 9.701908076237388912e+01 9.374333165372310361e+01
1.357500000000000000e+04 6.001972457387223159e+01 5.615738554806990379e+01 9.701352657874703311e+01 9.385383451409946076e+01
1.358750000000000000e+04 6.002362925621669376e+01 5.618113487061769717e+01 9.713797372277711872e+01 9.395419512534225248e+01
1.360000000000000000e+04 5.989583020444672457e+01 5.627067174148864126e+01 9.705395913814099629e+01 9.374641223991082484e+01
1.361250000000000000e+04 5.978690012109208851e+01 5.632067024103433539e+01 9.699179686087808250e+01 9.377184314216101768e+01
1.362500000000000000e+04 5.977695228981792042e+01 5.625939395743662175e+01 9.686892478205902535e+01 9.374944728989082421e+01
1.363750000000000000e+04 5.960953666586603106e+01 5.622920074295362980e+01 9.696873103397608418e+01 9.372489332065194390e+01
1.365000000000000000e+04 5.967742541931587397e+01 5.625551175852024244e+01 9.697025271034259220e+01 9.379907916243350030e+01
1.366250000000000000e+04 5.964698498119066983e+01 5.636455203186628182e+01 9.701170987274495872e+01 9.386399148654064106e+01
1.367500000000000000e+04 5.972406396659853556e+01 5.648131906001831481e+01 9.702473702181035264e+01 9.402732026809015053e+01
1.368750000000000000e+04 5.982211946141990921e+01 5.647637393417166152e+01 9.699437404466983992e+01 9.409370003627380186e+01
1.370000000000000000e+04 5.993793922720359291e+01 5.645113095109181245e+01 9.700467102746453918e+01 9.403170025718334557e+01
1.371250000000000000e+04 5.998300898021640393e+01 5.633657129097815641e+01 9.705722457940642300e+01 9.399898631000132809e+01
1.372500000000000000e+04 6.015127861276922516e+01 5.633321396102027734e+01 9.719201553029370189e+01 9.393911284046967580e+01
1.373750000000000000e+04 6.013487640965384173e+01 5.636371438541619483e+01 9.710375574847769542e+01 9.391612000539230110e+01
1.375000000000000000e+04 6.011215638707159314e+01 5.641508856250345616e+01 9.711254685598559888e+01 9.386066745151323687e+01
1.376250000000000000e+04 6.014028635401687239e+01 5.638169717146333682e+01 9.712832767470578688e+01 9.388116313422122516e+01
1.377500000000000000e+04 6.013634978939340670e+01 5.624129873530478108e+01 9.716665358851091128e+01 9.406334702495774991e+01
1.378750000000000000e+04 6.007168405641972697e+01 5.611754313832143737e+01 9.705650005955978088e+01 9.407813515593886677e+01
1.380000000000000000e+04 5.993766201701816954e+01 5.631253606261757483e+01 9.706222875917003989e+01 9.400364328402086755e+01
1.381250000000000000e+04 5.987310919807961085e+01 5.618087819732939181e+01 9.703181651138262964e+01 9.397513036404760101e+01
1.382500000000000000e+04 5.980916638789418016e+01 5.613267141574672792e+01 9.699519699787720128e+01 9.405629518988975235e+01
1.383750000000000000e+04 5.977230137806149912e+01 5.628283065116739436e+01 9.697301855077726884e+01 9.409340396258726003e+01
1.385000000000000000e+04 5.976247961386812335e+01 5.645941852490673796e+01 9.696521827244646374e+01 9.414051032724695744e+01
1.386250000000000000e+04 5.970524886423640964e+01 5.646714667108740571e+01 9.704183978261498567e+01 9.405397140775305331e+01
1.387500000000000000e+04 5.971881768767875798e+01 5.659488557955955201e+01 9.699339797812116615e+01 9.432577259935534641e+01
1.388750000000000000e+04 5.973108160587332094e+01 5.654292266911914311e+01 9.681504922681598657e+01 9.435506513887281699e+01
1.390000000000000000e+04 5.967791897729184569e+01 5.660482334715739228e+01 9.693231803185341278e+01 9.428308256135061072e+01
1.391250000000000000e+04 5.973431081268606846e+01 5.643767608641432787e+01 9.714127800431786852e+01 9.438659359044380892e+01
1.392500000000000000e+04 5.976276319168142948e+01 5.642251522856751933e+01 9.708397398515812426e+01 9.448535435703689700e+01
1.393750000000000000e+04 5.980114081320430586e+01 5.639571708684525220e+01 9.703098363299294249e+01 9.450863275139461450e+01
1.395000000000000000e+04 5.972271737192382091e+01 5.631733039325322210e+01 9.696508844677630634e+01 9.447674783782923669e+01
1.396250000000000000e+04 5.969501568332665187e+01 5.634749535901535467e+01 9.707199122949279513e+01 9.441150442525668041e+01
1.397500000000000000e+04 5.983206477890351493e+01 5.628166002259884237e+01 9.704092113313690504e+01 9.428832787617751876e+01
1.398750000000000000e+04 5.990707648877783953e+01 5.625605602717831744e+01 9.700824803876147939e+01 9.442238859945162233e+01
1.400000000000000000e+04 6.009689117573370964e+01 5.628005614708879278e+01 9.705631569934719494e+01 9.433270540010150285e+01
1.401250000000000000e+04 6.004218342207682468e+01 5.630465662959828421e+01 9.707937859897711519e+01 9.426948869701995193e+01
1.402500000000000000e+04 5.992892487346078667e+01 5.636667049287427034e+01 9.706391568372779943e+01 9.425452111258772447e+01
1.403750000000000000e+04 6.001790029057823972e+01 5.640724094540122735e+01 9.702546055706299910e+01 9.421812641773213670e+01
1.405000000000000000e+04 5.998184601387431769e+01 5.643078389014006291e+01 9.702581942536109239e+01 9.424373195869941355e+01
1.406250000000000000e+04 5.995301053368162059e+01 5.641205006970664471e+01 9.705480588686521060e+01 9.424339439086243431e+01
1.407500000000000000e+04 5.977430913835691229e+01 5.629997311653421121e+01 9.707030345262849380e+01 9.425993116464069033e+01
1.408750000000000000e+04 5.965046442194756793e+01 5.620746414341642350e+01 9.708797644378243774e+01 9.426557909249245881e+01
1.410000000000000000e+04 5.971109151280832350e+01 5.615572254211277681e+01 9.713763171681452491e+01 9.432606967563107503e+01
1.411250000000000000e+04 5.971545495152315652e+01 5.619157607730019777e+01 9.727995722508336485e+01 9.441606732698389237e+01
1.412500000000000000e+04 5.976125490977225496e+01 5.606809744906082926e+01 9.730711903241582661e+01 9.442452539749983487e+01
1.413750000000000000e+04 5.966181384192288562e+01 5.593969484769926481e+01 9.743259016757389190e+01 9.447155946930762127e+01
1.415000000000000000e+04 5.950850112304353701e+01 5.592936845533908041e+01 9.744786801496621820e+01 9.447846524187258410e+01
1.416250000000000000e+04 5.963552902396838817e+01 5.589324768247941222e+01 9.741352809874690877e+01 9.445479792012039866e+01
1.417500000000000000e+04 5.965377552213636392e+01 5.607327828773413358e+01 9.732743798959302239e+01 9.437721113509999782e+01
1.418750000000000000e+04 5.963132339986241703e+01 5.613982094346106777e+01 9.743075528224743209e+01 9.420834314080561001e+01
1.420000000000000000e+04 5.956819977088998286e+01 5.613288197689760040e+01 9.729276640342385463e+01 9.425172122532914898e+01
1.421250000000000000e+04 5.956439859073993404e+01 5.604162533163393789e+01 9.720294910696944157e+01 9.420767950853951334e+01
1.422500000000000000e+04 5.949864787413569900e+01 5.624201824941171424e+01 9.717631703655571584e+01 9.410766642375125457e+01
1.423750000000000000e+04 5.943260180956298200e+01 5.617029212280863959e+01 9.714067452553946680e+01 9.407745410081311377e+01
1.425000000000000000e+04 5.935860846903489829e+01 5.610910918042479523e+01 9.715152037149609043e+01 9.408063448902302639e+01
1.426250000000000000e+04 5.929549604374821570e+01 5.612774725755195249e+01 9.714369490688451947e+01 9.401778652868593156e+01
1.427500000000000000e+04 5.925555433089532187e+01 5.617203932841935199e+01 9.718869855998036655e+01 9.384185774482345721e+01
1.428750000000000000e+04 5.926538211661119959e+01 5.630209786924949356e+01 9.727928215035996118e+01 9.401757437858186961e+01
1.430000000000000000e+04 5.922405532461915101e+01 5.638005841874122837e+01 9.728110122865940923e+01 9.410215422353870451e+01
1.431250000000000000e+04 5.917078789814817696e+01 5.644770584225412335e+01 9.735274265537307770e+01 9.418322697670161858e+01
1.432500000000000000e+04 5.918705515362164959e+01 5.648179242508031450e+01 9.729852446916230235e+01 9.420143681886266052e+01
1.433750000000000000e+04 5.923926632504549161e+01 5.648425860856286107e+01 9.731606939790871991e+01 9.418173220788474964e+01
1.435000000000000000e+04 5.935420730409092016e+01 5.653655881549448736e+01 9.740930339567184149e+01 9.413938535017055642e+01
1.436250000000000000e+04 5.930070095908217098e+01 5.651007361063866341e+01 9.730142416096083480e+01 9.414017753604703387e+01
1.437500000000000000e+04 5.916711191237284595e+01 5.648213544837629030e+01 9.737102583325591354e+01 9.410300259626791330e+01
1.438750000000000000e+04 5.899380964494591240e+01 5.645629945168896313e+01 9.740990328455876579e+01 9.412958555584459930e+01
1.440000000000000000e+04 5.883805710974402814e+01 5.649588500087383380e+01 9.743452317078752856e+01 9.414612179447624385e+01
1.441250000000000000e+04 5.883164896382764653e+01 5.655223156566142961e+01 9.739025418013395097e+01 9.408432022315012944e+01
1.442500000000000000e+04 5.886680091043963614e+01 5.672580376273669600e+01 9.742982622260265657e+01 9.421984710829680409e+01
1.443750000000000000e+04 5.879095091003361517e+01 5.675558472531876220e+01 9.735278168773723451e+01 9.420685374015972968e+01
1.445000000000000000e+04 5.882537982759551909e+01 5.669876637444765777e+01 9.729563827950551058e+01 9.413563947443172708e+01
1.446250000000000000e+04 5.875466226812304171e+01 5.666046722299394389e+01 9.736565114407702026e+01 9.408831208105597455e+01
1.447500000000000000e+04 5.876884125502305523e+01 5.670551533264433175e+01 9.736868893441172190e+01 9.412174497085321434e+01
1.448750000000000000e+04 5.901322798468343933e+01 5.684547009282492525e+01 9.718701422320768302e+01 9.399143899547176773e+01
1.450000000000000000e+04 5.900176239123385358e+01 5.683378962245244281e+01 9.722019144386035805e+01 9.381799313239577032e+01
1.451250000000000000e+04 5.896346525384829818e+01 5.676307663870817066e+01 9.721844254005922892e+01 9.381198125936883514e+01
1.452500000000000000e+04 5.908522554252972014e+01 5.674463135004950942e+01 9.704932290627124303e+01 9.386100435080999205e+01
1.453750000000000000e+04 5.903779674646475684e+01 5.655989282504643967e+01 9.707432124401644558e+01 9.391045216884359093e+01
1.455000000000000000e+04 5.900095915557885462e+01 5.659676364103628288e+01 9.703169875502113939e+01 9.389379032991676866e+01
1.456250000000000000e+04 5.924899800735051514e+01 5.666468130196957276e+01 9.710446835948917510e+01 9.394156712272723553e+01
1.457500000000000000e+04 5.910402629967135368e+01 5.657622990475320535e+01 9.710095136191735321e+01 9.405023379016660101e+01
1.458750000000000000e+04 5.901702140639716987e+01 5.656079320824698442e+01 9.704581353968988822e+01 9.419860292720720452e+01
1.460000000000000000e+04 5.906684041021441800e+01 5.682454848130742420e+01 9.712046224945463280e+01 9.407943390092400193e+01
1.461250000000000000e+04 5.912572644602922622e+01 5.674837995296309145e+01 9.715714451882132607e+01 9.398800276579538604e+01
1.462500000000000000e+04 5.901482107256871501e+01 5.671111897781924682e+01 9.721325068652362233e+01 9.387071140351969234e+01
1.463750000000000000e+04 5.887014381636857507e+01 5.668401392023553598e+01 9.715181954499603023e+01 9.390187396304415302e+01
1.465000000000000000e+04 5.887120461591766230e+01 5.664743740566748897e+01 9.710558085718275834e+01 9.386592957986256636e+01
1.466250000000000000e+04 5.877674155996534466e+01 5.654700060273270168e+01 9.703804577162497935e+01 9.391433248240957710e+01
1.467500000000000000e+04 5.886046301918240431e+01 5.655961909336619442e+01 9.712077734450789990e+01 9.402333394622881713e+01
1.468750000000000000e+04 5.885299398239720148e+01 5.681848965688963915e+01 9.710556244342710386e+01 9.393288468872846408e+01
1.470000000000000000e+04 5.898381034422073554e+01 5.679402944514717433e+01 9.711258385050464881e+01 9.383509736666758272e+01
1.471250000000000000e+04 5.892812620475510244e+01 5.681131528814390919e+01 9.720493143773113331e+01 9.382676485945900424e+01
1.472500000000000000e+04 5.897199327122701362e+01 5.694862296310298433e+01 9.711180504197743346e+01 9.387499762467055575e+01
1.473750000000000000e+04 5.906669946950772498e+01 5.699860206159618059e+01 9.706717537060399081e+01 9.399901578706050032e+01
1.475000000000000000e+04 5.916055707688379073e+01 5.701643350602635252e+01 9.719419158693646921e+01 9.392078140558446364e+01
1.476250000000000000e+04 5.914960142366511064e+01 5.692053707809758123e+01 9.722067169123752706e+01 9.388719263427425687e+01
1.477500000000000000e+04 5.898756249882825387e+01 5.685780680804357701e+01 9.721122458155011259e+01 9.390895497541569625e+01
1.478750000000000000e+04 5.902270977363937732e+01 5.682965338674069500e+01 9.714607877448992213e+01 9.386218800849258059e+01
1.480000000000000000e+04 5.886909506977484341e+01 5.682071459975564665e+01 9.709383552294148956e+01 9.383660212235326981e+01
1.481250000000000000e+04 5.886896844727591827e+01 5.684594442884881005e+01 9.697736916459290057e+01 9.382427558115445265e+01
1.482500000000000000e+04 5.884142221173514287e+01 5.689198779218595803e+01 9.708821875361955733e+01 9.384701537081534184e+01
1.483750000000000000e+04 5.885253229374816186e+01 5.691644432028259359e+01 9.716217409325430765e+01 9.385563104727465600e+01
1.485000000000000000e+04 5.889015398859282158e+01 5.679465499868992140e+01 9.727973947921790909e+01 9.396364436223382199e+01
1.486250000000000000e+04 5.889858070003855062e+01 5.675452530513567950e+01 9.733035414639461180e+01 9.395206307094657916e+01
1.487500000000000000e+04 5.891278562917920425e+01 5.671513016402251850e+01 9.732047115802333792e+01 9.388343209856721217e+01
1.488750000000000000e+04 5.892019518444276116e+01 5.667723920568747076e+01 9.727246792771785522e+01 9.398651221548966816e+01
1.490000000000000000e+04 5.887222682815966124e+01 5.656015374737636847e+01 9.730900798720766431e+01 9.395203916170238756e+01
1.491250000000000000e+04 5.895650154818517308e+01 5.648306251995120419e+01 9.728897864549841756e+01 9.390772928876282322e+01
1.492500000000000000e+04 5.903986407578897655e+01 5.632217369842772570e+01 9.723932281993837989e+01 9.388585385978871045e+01
1.493750000000000000e+04 5.904068351186102603e+01 5.632791197907486946e+01 9.723910078046849037e+01 9.395378645070360335e+01
1.495000000000000000e+04 5.911079389591348843e+01 5.650817066267254063e+01 9.718464341637907467e+01 9.409271894639609002e+01
1.496250000000000000e+04 5.927464259592414919e+01 5.642881593142237051e+01 9.717666665894654443e+01 9.418053139881408242e+01
1.497500000000000000e+04 5.932240099539507838e+01 5.635010379182492812e+01 9.716417052476757021e+01 9.419560324233296456e+01
1.498750000000000000e+04 5.942845197754611775e+01 5.639863888481927745e+01 9.699027968147433398e+01 9.428674558195960742e+01
1.500000000000000000e+04 5.949034486933280874e+01 5.636782707398513281e+01 9.695309889486227917e+01 9.428775747244868910e+01
1.501250000000000000e+04 5.955497448537520455e+01 5.637104563927029943e+01 9.693914673953588590e+01 9.420036540163452798e+01
1.502500000000000000e+04 5.965538438948698285e+01 5.644358402320647627e+01 9.695490909924883738e+01 9.413236896627464034e+01
1.503750000000000000e+04 5.954669815920859577e+01 5.634733795780076093e+01 9.715379062645696706e+01 9.410142132934458914e+01
1.505000000000000000e+04 5.952322804374323795e+01 5.633002314858456572e+01 9.713551379805875285e+01 9.404167527370671564e+01
1.506250000000000000e+04 5.946182147942177920e+01 5.638763768850456159e+01 9.724268773927086329e+01 9.409257998529928102e+01
1.507500000000000000e+04 5.966162733783520622e+01 5.642266223604283226e+01 9.712732344838728693e+01 9.408961687567732213e+01
1.508750000000000000e+04 5.970687164658976087e+01 5.631416126673320832e+01 9.705843844908577012e+01 9.403090755846558579e+01
1.510000000000000000e+04 5.963754493866193940e+01 5.632664209549319168e+01 9.704741141475685140e+01 9.410732242448784746e+01
1.511250000000000000e+04 5.964003992273821098e+01 5.638301317442123661e+01 9.695332101090978938e+01 9.416073449610965440e+01
1.512500000000000000e+04 5.961527918023885064e+01 5.640767480880224127e+01 9.709226101897115768e+01 9.420961807117502929e+01
1.513750000000000000e+04 5.960345046938439140e+01 5.631500132368502420e+01 9.703282047370878161e+01 9.414851546024326012e+01
1.515000000000000000e+04 5.970809967669703866e+01 5.637509197861368193e+01 9.688630152863299827e+01 9.405979038260909419e+01
1.516250000000000000e+04 5.950326023053195712e+01 5.648187412861188506e+01 9.680027722007500302e+01 9.414645983580346922e+01
1.517500000000000000e+04 5.943892474038022300e+01 5.644633506366891140e+01 9.685512538033181329e+01 9.426204868732564535e+01
1.518750000000000000e+04 5.935497208355519660e+01 5.634323590746362953e+01 9.691479761529362236e+01 9.423900133532919199e+01
1.520000000000000000e+04 5.924727658623675097e+01 5.632133577866265028e+01 9.700432492972150555e+01 9.412085679429468144e+01
1.521250000000000000e+04 5.920139137805486484e+01 5.638046550019596737e+01 9.706858293182109776e+01 9.416003769216773378e+01
1.522500000000000000e+04 5.913693665178311676e+01 5.639234010973761002e+01 9.702177986989987346e+01 9.422830476905393482e+01
1.523750000000000000e+04 5.923361095387198816e+01 5.646807392745319731e+01 9.706298493433121166e+01 9.435207010834237451e+01
1.525000000000000000e+04 5.927534588660721937e+01 5.650339809839286431e+01 9.694358349864650393e+01 9.416811438917723365e+01
1.526250000000000000e+04 5.925903324436090713e+01 5.661108206246099428e+01 9.689916135337894332e+01 9.400033330776366824e+01
1.527500000000000000e+04 5.921116843102993954e+01 5.661583418478490159e+01 9.682697893290300328e+01 9.399846486318455163e+01
1.528750000000000000e+04 5.912453515032117934e+01 5.656969423302003719e+01 9.679603754063325027e+01 9.399885453625304876e+01
1.530000000000000000e+04 5.909859371574226117e+01 5.659243918230493620e+01 9.683589845740152668e+01 9.402122011992511830e+01
1.531250000000000000e+04 5.907934814144155666e+01 5.667701350744607680e+01 9.677536880028812050e+01 9.405795893726858026e+01
1.532500000000000000e+04 5.898002041380185290e+01 5.672688865626804500e+01 9.674128754456340573e+01 9.400688926862942196e+01
1.533750000000000000e+04 5.884518493088037161e+01 5.673615863028089024e+01 9.672049553462323956e+01 9.408257555317507581e+01
1.535000000000000000e+04 5.887183776945527569e+01 5.665488653149608211e+01 9.662794400034766795e+01 9.400238808049255113e+01
1.536250000000000000e+04 5.883944179715475542e+01 5.669516339193950216e+01 9.645228339169554488e+01 9.401659243546195910e+01
1.537500000000000000e+04 5.872223491976075849e+01 5.667689173983122686e+01 9.657027145052337858e+01 9.405864601046894791e+01
1.538750000000000000e+04 5.880340966641416856e+01 5.675638901801362834e+01 9.668832105578394476e+01 9.409730141897358635e+01
1.540000000000000000e+04 5.882902241503526142e+01 5.672291062065152545e+01 9.652996898879590049e+01 9.403423557130230392e+01
1.541250000000000000e+04 5.889404662607301333e+01 5.673232428854622356e+01 9.650743037036613714e+01 9.402358340711781182e+01
1.542500000000000000e+04 5.891645958691266571e+01 5.674925718392401564e+01 9.659295892438316855e+01 9.406824639922201925e+01
1.543750000000000000e+04 5.887906332691204625e+01 5.668528866323585902e+01 9.663242931646585987e+01 9.408799497878503360e+01
1.545000000000000000e+04 5.892579610172921178e+01 5.671814361755686207e+01 9.661341044728611394e+01 9.423243654143482217e+01
1.546250000000000000e+04 5.884359847953997047e+01 5.676790815738406337e+01 9.668734620883714115e+01 9.419969761781871398e+01
1.547500000000000000e+04 5.892435313244467920e+01 5.671192803167297569e+01 9.667053442278620423e+01 9.419775735795371929e+01
1.548750000000000000e+04 5.908211552824771928e+01 5.672884998650467026e+01 9.663745223205808088e+01 9.418906590271595292e+01
1.550000000000000000e+04 5.894036104316606384e+01 5.679946025739794635e+01 9.675826594230311173e+01 9.418685793266405426e+01
1.551250000000000000e+04 5.891394515233776019e+01 5.686879889230841201e+01 9.689169219176667980e+01 9.417606869605668862e+01
1.552500000000000000e+04 5.890571257929027382e+01 5.686555546599689137e+01 9.692002592775149594e+01 9.416862831992366978e+01
1.553750000000000000e+04 5.896368217117689881e+01 5.677445846988213418e+01 9.704302606371039985e+01 9.409640761710254253e+01
1.555000000000000000e+04 5.904425583461349447e+01 5.662165905595509230e+01 9.698809703641163082e+01 9.409551763505209010e+01
1.556250000000000000e+04 5.911424786037186863e+01 5.656103540408884101e+01 9.695536120231760435e+01 9.414369351856353774e+01


==> anc/Fig6/Ca0.10_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.919859793748976529e+01 5.990794901364903069e+01 9.759023168719191688e+01 9.668825922153521901e+01
2.500000000000000000e+01 5.915572955845664183e+01 6.003377221712692347e+01 9.764621268397097253e+01 9.663979941558429232e+01
3.750000000000000000e+01 5.922419735236837113e+01 6.002421481211785448e+01 9.761169309594892241e+01 9.668099094297068063e+01
5.000000000000000000e+01 5.926921952716159581e+01 6.005187011415554110e+01 9.760703843965794135e+01 9.665143759070561202e+01
6.250000000000000000e+01 5.962583896930630800e+01 5.992131619530725573e+01 9.765088670303762797e+01 9.675312187019919463e+01
7.500000000000000000e+01 5.966704619986622049e+01 5.991325127224422431e+01 9.770159105707494973e+01 9.675347396659499566e+01
8.750000000000000000e+01 5.967468829289132515e+01 5.986846257694839579e+01 9.777529544713453902e+01 9.671985237899333754e+01
1.000000000000000000e+02 5.959623094451594483e+01 5.985464233042917215e+01 9.774584678183413189e+01 9.668537337840714940e+01
1.125000000000000000e+02 5.959652938882377526e+01 5.982763386302642772e+01 9.775784980097061805e+01 9.659792405826644313e+01
1.250000000000000000e+02 5.964610663807287239e+01 5.974496201798829986e+01 9.792022804517873169e+01 9.660432071595263892e+01
1.375000000000000000e+02 5.967250140846437034e+01 5.986673800271736212e+01 9.795663066750763903e+01 9.670055200420856067e+01
1.500000000000000000e+02 5.983253768676436835e+01 5.993886598512793995e+01 9.800393181422637667e+01 9.668887317422340288e+01
1.625000000000000000e+02 5.984356454624480648e+01 5.999374995480789607e+01 9.804995488437195661e+01 9.665860945095194268e+01
1.750000000000000000e+02 5.976066868822605471e+01 5.976651289319659099e+01 9.793403884153758554e+01 9.663919680384644550e+01
1.875000000000000000e+02 5.984731968101822019e+01 5.979869283754623410e+01 9.801769491926737032e+01 9.659206805487926317e+01
2.000000000000000000e+02 5.990182039536093583e+01 5.964178048255904230e+01 9.801320265070933146e+01 9.653251591972882295e+01
2.125000000000000000e+02 6.008787507129981975e+01 5.957039919620030588e+01 9.797155413917927547e+01 9.659835569022547475e+01
2.250000000000000000e+02 6.028127885225752181e+01 5.956815935644227267e+01 9.800840770581245920e+01 9.657037257905064109e+01
2.375000000000000000e+02 6.028837531539067385e+01 5.936024348536861339e+01 9.791621049400212939e+01 9.663148004877979247e+01
2.500000000000000000e+02 6.043127123278950563e+01 5.923794680505422861e+01 9.792451887890577211e+01 9.666862697815008687e+01
2.625000000000000000e+02 6.034965471013473604e+01 5.926133114143950564e+01 9.797545324269893285e+01 9.664230794169243666e+01
2.750000000000000000e+02 6.047411187202095562e+01 5.926896443901516420e+01 9.807684218326234316e+01 9.660961698656221586e+01
2.875000000000000000e+02 6.052910889990461385e+01 5.929741256939276894e+01 9.805648732741019558e+01 9.657771884027040699e+01
3.000000000000000000e+02 6.064822994286679148e+01 5.925012575874094267e+01 9.805145725004825863e+01 9.663088762839888091e+01
3.125000000000000000e+02 6.069155428977306599e+01 5.916113706260907179e+01 9.810081127129957679e+01 9.674327132481271008e+01
3.250000000000000000e+02 6.065967791224105810e+01 5.919568913688595302e+01 9.809231181226259366e+01 9.670142792302438295e+01
3.375000000000000000e+02 6.072094680778271680e+01 5.924019641108624512e+01 9.814110472310704836e+01 9.662516590876876421e+01
3.500000000000000000e+02 6.066513122675890202e+01 5.928682985439177600e+01 9.822176377513414991e+01 9.653017476996735979e+01
3.625000000000000000e+02 6.046964699079526184e+01 5.933359998543564018e+01 9.814150704238920753e+01 9.654289558627925771e+01
3.750000000000000000e+02 6.053195131208210711e+01 5.928027674928826940e+01 9.815803977648850775e+01 9.648980589058518831e+01
3.875000000000000000e+02 6.059135658017604698e+01 5.927175101639844712e+01 9.806804514530143990e+01 9.657352141760902953e+01
4.000000000000000000e+02 6.060966871917059962e+01 5.930766563883459952e+01 9.798349438563879232e+01 9.660931878965496367e+01
4.125000000000000000e+02 6.054252679010974703e+01 5.942474321261106240e+01 9.800528030596926499e+01 9.665244399427302824e+01
4.250000000000000000e+02 6.055124929021833680e+01 5.941961383291238263e+01 9.800369518081245701e+01 9.661971162963848769e+01
4.375000000000000000e+02 6.064653788823928693e+01 5.941556450927451749e+01 9.802495087508891913e+01 9.668119172081473778e+01
4.500000000000000000e+02 6.072875216282033506e+01 5.940254250959674209e+01 9.801675769132042149e+01 9.650057383271399658e+01
4.625000000000000000e+02 6.069800271843460848e+01 5.929813710053468157e+01 9.809894097250031564e+01 9.634081098166457480e+01
4.750000000000000000e+02 6.055407920447589021e+01 5.921192362822086608e+01 9.816676861420695843e+01 9.630916982192535158e+01
4.875000000000000000e+02 6.051195506304808447e+01 5.926775873444252341e+01 9.831829041543838343e+01 9.637663240501828454e+01
5.000000000000000000e+02 6.045936686532698445e+01 5.913036441365939311e+01 9.838050059252060464e+01 9.624631324577511293e+01
5.125000000000000000e+02 6.053049384979714631e+01 5.897385697868411825e+01 9.820078538731644358e+01 9.614718313089585422e+01
5.250000000000000000e+02 6.045392761563394401e+01 5.894140855549760261e+01 9.813645881922820990e+01 9.610404425486667890e+01
5.375000000000000000e+02 6.035796087307786451e+01 5.893130153314174891e+01 9.820405152141186989e+01 9.617911393335103298e+01
5.500000000000000000e+02 6.062840230827453070e+01 5.895166910290423345e+01 9.818830081284295375e+01 9.598688470937040051e+01
5.625000000000000000e+02 6.065158312683280428e+01 5.907967063439851074e+01 9.817081452656422869e+01 9.601094204310903990e+01
5.750000000000000000e+02 6.061802241659514578e+01 5.897677560590553014e+01 9.807606172090112295e+01 9.599414008909413099e+01
5.875000000000000000e+02 6.053640802553827172e+01 5.888719410903719620e+01 9.819897029355220752e+01 9.597342325662104656e+01
6.000000000000000000e+02 6.042174540341276412e+01 5.886494055503919043e+01 9.821945169102571072e+01 9.586874700241135372e+01
6.125000000000000000e+02 6.061205692007860790e+01 5.894260743143353665e+01 9.840930523768103910e+01 9.585109214010830669e+01
6.250000000000000000e+02 6.068320740902303356e+01 5.901282829826523368e+01 9.853109876233976649e+01 9.591973063332530103e+01
6.375000000000000000e+02 6.071219448641677019e+01 5.878474657055259200e+01 9.845233028540211251e+01 9.586922584739565423e+01
6.500000000000000000e+02 6.077646253384293118e+01 5.864908573640538236e+01 9.846895403804531099e+01 9.574662300061453379e+01
6.625000000000000000e+02 6.081329912133380589e+01 5.857995863799001768e+01 9.859816063759254234e+01 9.582767909012079599e+01
6.750000000000000000e+02 6.088641273993652447e+01 5.853342150161682156e+01 9.863463583520648115e+01 9.574794341882051185e+01
6.875000000000000000e+02 6.080248490665844940e+01 5.851228686611669616e+01 9.868855978822585939e+01 9.574478958367375014e+01
7.000000000000000000e+02 6.089606651217351185e+01 5.860033306378410600e+01 9.857083786735466902e+01 9.589634634817157632e+01
7.125000000000000000e+02 6.089653466316865860e+01 5.840033084699401655e+01 9.841579878243155122e+01 9.582812456199164330e+01
7.250000000000000000e+02 6.094942429714948418e+01 5.838059020368981322e+01 9.843105514544379275e+01 9.584607358568250390e+01
7.375000000000000000e+02 6.092926893627339524e+01 5.848349931847730687e+01 9.843355753930534036e+01 9.599778455612890582e+01
7.500000000000000000e+02 6.096029498844259820e+01 5.847950453219283418e+01 9.843687088614417746e+01 9.589679448536104189e+01
7.625000000000000000e+02 6.101307264420601939e+01 5.852563754106966343e+01 9.859382259640094048e+01 9.573684565463828733e+01
7.750000000000000000e+02 6.106477035866397785e+01 5.847903936873433395e+01 9.863407952052946825e+01 9.586103080636486595e+01
7.875000000000000000e+02 6.094558346187137232e+01 5.856979942241836312e+01 9.862321584509277272e+01 9.596827419613950383e+01
8.000000000000000000e+02 6.086814458346262313e+01 5.862731454440800860e+01 9.872374757005256640e+01 9.594919265432787370e+01
8.125000000000000000e+02 6.074837037548937957e+01 5.859838334889444411e+01 9.869435456020782738e+01 9.600945418715532753e+01
8.250000000000000000e+02 6.067134436859524271e+01 5.884882761102898741e+01 9.870250183302452740e+01 9.591021231698300653e+01
8.375000000000000000e+02 6.053001927600978149e+01 5.876887505564763359e+01 9.870859768910672472e+01 9.592117389965606833e+01
8.500000000000000000e+02 6.055228419166964215e+01 5.868705953183901869e+01 9.883828361015915220e+01 9.589767188488508509e+01
8.625000000000000000e+02 6.066342529838723863e+01 5.871620183905940848e+01 9.875347861220124912e+01 9.586849336747604866e+01
8.750000000000000000e+02 6.063301231399093183e+01 5.870912362942350882e+01 9.870114165289949426e+01 9.588187642650096620e+01
8.875000000000000000e+02 6.060231746597527547e+01 5.881445369743569529e+01 9.882158338253316288e+01 9.589012112303933577e+01
9.000000000000000000e+02 6.056795932677879790e+01 5.874964569764058098e+01 9.892186255445481891e+01 9.589630564696167880e+01
9.125000000000000000e+02 6.061170492398918697e+01 5.873826479025141367e+01 9.884365576187772717e+01 9.587156125311582855e+01
9.250000000000000000e+02 6.070030704229778706e+01 5.873554258095453662e+01 9.890625112938184316e+01 9.588959269192402246e+01
9.375000000000000000e+02 6.066793010380449402e+01 5.868019955754422767e+01 9.892010047653725735e+01 9.584477258404827182e+01
9.500000000000000000e+02 6.072066478752830676e+01 5.872813534739542263e+01 9.888122852163344589e+01 9.585532499451068134e+01
9.625000000000000000e+02 6.077174859158259324e+01 5.877045500559303548e+01 9.902586433374494845e+01 9.588859606394782986e+01
9.750000000000000000e+02 6.101721679554885469e+01 5.872568070141002750e+01 9.884080590080932893e+01 9.588020262914767500e+01
9.875000000000000000e+02 6.108657065986844259e+01 5.866849772334181523e+01 9.897496597858082623e+01 9.596849295175765349e+01
1.000000000000000000e+03 6.109960927910537265e+01 5.866077974146106300e+01 9.894104648896627907e+01 9.604818268321086805e+01
1.012500000000000000e+03 6.111299301354523550e+01 5.869632709489510347e+01 9.887752642071751552e+01 9.593983282023100401e+01
1.025000000000000000e+03 6.133888217757044714e+01 5.884480142957246329e+01 9.909949723186410608e+01 9.592447495253952638e+01
1.037500000000000000e+03 6.132417743436713664e+01 5.884911650038746700e+01 9.907462877435922621e+01 9.592116820485621531e+01
1.050000000000000000e+03 6.133672325646409007e+01 5.873538339772873940e+01 9.896655283393133118e+01 9.581764963305410276e+01
1.062500000000000000e+03 6.131294878963218054e+01 5.866750668525996559e+01 9.908615300369497447e+01 9.563586572224598115e+01
1.075000000000000000e+03 6.126247221135799492e+01 5.855797216246827475e+01 9.904454599777064061e+01 9.567680489973231772e+01
1.087500000000000000e+03 6.127771179248595956e+01 5.846432153627653605e+01 9.910951217601341057e+01 9.569050677440888819e+01
1.100000000000000000e+03 6.134839343468090789e+01 5.866784362857620749e+01 9.908285472606561939e+01 9.564283584288997986e+01
1.112500000000000000e+03 6.151033809927520934e+01 5.872392664573111176e+01 9.925628478676313193e+01 9.564286387953720237e+01
1.125000000000000000e+03 6.176672100767104467e+01 5.871883866460336776e+01 9.925860242249719079e+01 9.565611040012679211e+01
1.137500000000000000e+03 6.166858222758283148e+01 5.873857233260737587e+01 9.923139551031485439e+01 9.566633360004077247e+01
1.150000000000000000e+03 6.161404218113040798e+01 5.866323760688099753e+01 9.918068830775824551e+01 9.565544385327113730e+01
1.162500000000000000e+03 6.166511038919504983e+01 5.860143094838932143e+01 9.913835755921510895e+01 9.580648128254054541e+01
1.175000000000000000e+03 6.168953706562604111e+01 5.877234646866822487e+01 9.929024481469821239e+01 9.584770449891927058e+01
1.187500000000000000e+03 6.186726978067061822e+01 5.871740493727063637e+01 9.930012864506063863e+01 9.589452338845561030e+01
1.200000000000000000e+03 6.194085309290348818e+01 5.870301921909845788e+01 9.930803991475075065e+01 9.585723929930306042e+01
1.212500000000000000e+03 6.206338524785906685e+01 5.875847633150814886e+01 9.951951866244844780e+01 9.587743557847922204e+01
1.225000000000000000e+03 6.209854020901571658e+01 5.875547905362582668e+01 9.945088731073612109e+01 9.591631398380268081e+01
1.237500000000000000e+03 6.213203329021844468e+01 5.870686775996826157e+01 9.948745093914801885e+01 9.578400273093487272e+01
1.250000000000000000e+03 6.231108077769559372e+01 5.859722498534620883e+01 9.938023572004401274e+01 9.565973731558204918e+01
1.262500000000000000e+03 6.252632363994842279e+01 5.852535064390981745e+01 9.943076075714628814e+01 9.571983730608891960e+01
1.275000000000000000e+03 6.253298940439874087e+01 5.833885758293930479e+01 9.946051900957071723e+01 9.590235114900801250e+01
1.287500000000000000e+03 6.264265689021399197e+01 5.835664790547055247e+01 9.955010938789939701e+01 9.585954065173126537e+01
1.300000000000000000e+03 6.249207321810977334e+01 5.840666409383374003e+01 9.955036650122505648e+01 9.576826036486615124e+01
1.312500000000000000e+03 6.247681342492180789e+01 5.841242737419187137e+01 9.950606547519946332e+01 9.562226964363691195e+01
1.325000000000000000e+03 6.248659205440684872e+01 5.824682593775841610e+01 9.947524582143353200e+01 9.570039846910187009e+01
1.337500000000000000e+03 6.248519393572563985e+01 5.813682084904493053e+01 9.955044378072379629e+01 9.565377390656405510e+01
1.350000000000000000e+03 6.230074447175707064e+01 5.808291783841818301e+01 9.952879140452758122e+01 9.568264382013884983e+01
1.362500000000000000e+03 6.230400550754379907e+01 5.807172439593837510e+01 9.948601174556392834e+01 9.561592216461592386e+01
1.375000000000000000e+03 6.225689137788629779e+01 5.798926225211879171e+01 9.938633434623608309e+01 9.567172996115324679e+01
1.387500000000000000e+03 6.225803043479938026e+01 5.785261600750501287e+01 9.941546403923648256e+01 9.581627259203186497e+01
1.400000000000000000e+03 6.222893018697634915e+01 5.790711001153258053e+01 9.938568381304634158e+01 9.582250966171963569e+01
1.412500000000000000e+03 6.226183879987138425e+01 5.795224469923001465e+01 9.943505008339313633e+01 9.569029270677857824e+01
1.425000000000000000e+03 6.224748812270362208e+01 5.803414954875425025e+01 9.927542885242553439e+01 9.559276875210407809e+01
1.437500000000000000e+03 6.207155665488348006e+01 5.802280289666008173e+01 9.945793451589021572e+01 9.576049312626533094e+01
1.450000000000000000e+03 6.227143054945152301e+01 5.797817735676935058e+01 9.951967797643293068e+01 9.583435622394330267e+01
1.462500000000000000e+03 6.247450039323972248e+01 5.788755801408604640e+01 9.958741398895419650e+01 9.596417250070857108e+01
1.475000000000000000e+03 6.242144319398462926e+01 5.785492358898711984e+01 9.952711088145565554e+01 9.599142965556704610e+01
1.487500000000000000e+03 6.246274075500041079e+01 5.789031640636806486e+01 9.951754596590639323e+01 9.572268494353421886e+01
1.500000000000000000e+03 6.245608216768796694e+01 5.801566075535103550e+01 9.969863777133897997e+01 9.562416128344858635e+01
1.512500000000000000e+03 6.253000335894237338e+01 5.792085242192219852e+01 9.967361572252127644e+01 9.563478682784466400e+01
1.525000000000000000e+03 6.248934715779546423e+01 5.806668797583752450e+01 9.950149098369654155e+01 9.567021040434575241e+01
1.537500000000000000e+03 6.245357255956773201e+01 5.809186302093248599e+01 9.940682311010047556e+01 9.563372117627451985e+01
1.550000000000000000e+03 6.253690582897590389e+01 5.806265891682852498e+01 9.925251086848119542e+01 9.572272981298277728e+01
1.562500000000000000e+03 6.250793330743533716e+01 5.803401194321994438e+01 9.941335324876588686e+01 9.575487326519611031e+01
1.575000000000000000e+03 6.252568299909586358e+01 5.796146089542639146e+01 9.962077291395877410e+01 9.571146596422451580e+01
1.587500000000000000e+03 6.261680635290761643e+01 5.785964875354812165e+01 9.958719953346034970e+01 9.562995279158809581e+01
1.600000000000000000e+03 6.272520900281838863e+01 5.792743114994774345e+01 9.967819280959574257e+01 9.563494300188942532e+01
1.612500000000000000e+03 6.272385959688329393e+01 5.789077253089207886e+01 9.967940873560571902e+01 9.563817382191109573e+01
1.625000000000000000e+03 6.274004568447226404e+01 5.775725623034674783e+01 9.963511850270596426e+01 9.566587848431083785e+01
1.637500000000000000e+03 6.269122946432558763e+01 5.771318005816701913e+01 9.963230424305972122e+01 9.562995070538227083e+01
1.650000000000000000e+03 6.274390040424654558e+01 5.774015293500244184e+01 9.971911823954938825e+01 9.567300154137548418e+01
1.662500000000000000e+03 6.274431226231380521e+01 5.757489279902937085e+01 9.960659859602026245e+01 9.570968936677951433e+01
1.675000000000000000e+03 6.277748454184056470e+01 5.751772252270205144e+01 9.959929891909061439e+01 9.580186893910091328e+01
1.687500000000000000e+03 6.277901765112531507e+01 5.764261056673854000e+01 9.966919475323143729e+01 9.586949426037540434e+01
1.700000000000000000e+03 6.283454951014523004e+01 5.758170423608680011e+01 9.979243006538239058e+01 9.585987580835772803e+01
1.712500000000000000e+03 6.276516075562971508e+01 5.759282913439557916e+01 9.984142575126639940e+01 9.589132626175589280e+01
1.725000000000000000e+03 6.286597037514199116e+01 5.756851846912896775e+01 1.000055305036676714e+02 9.598504376720805453e+01
1.737500000000000000e+03 6.298961298926353436e+01 5.759690979171796243e+01 1.000069235523518500e+02 9.607664530127820512e+01
1.750000000000000000e+03 6.307952485956165134e+01 5.767267456973730333e+01 1.000357702533875539e+02 9.609169003001038334e+01
1.762500000000000000e+03 6.316054765763510659e+01 5.771521558891419801e+01 1.000409135002317669e+02 9.619999319141655292e+01
1.775000000000000000e+03 6.304820944657498671e+01 5.779253977504244943e+01 9.985820313096348855e+01 9.621669074334702998e+01
1.787500000000000000e+03 6.297118793807425874e+01 5.788146652909978940e+01 9.976686778865118299e+01 9.621612559100927342e+01
1.800000000000000000e+03 6.303188956541515608e+01 5.774171892441531639e+01 9.980629055732337918e+01 9.631343852925051863e+01
1.812500000000000000e+03 6.314979514684841888e+01 5.766787133603835258e+01 9.973683537845622027e+01 9.631850248264119330e+01
1.825000000000000000e+03 6.314791646490466803e+01 5.759636709570130364e+01 9.955195629127420887e+01 9.629594266288181359e+01
1.837500000000000000e+03 6.321445008136577570e+01 5.759660490704192171e+01 9.965646610040822395e+01 9.643224837665832183e+01
1.850000000000000000e+03 6.328914982347501450e+01 5.765378397058741911e+01 9.962365371267159730e+01 9.643231113710785962e+01
1.862500000000000000e+03 6.343352290364141766e+01 5.765517959014362503e+01 9.970373772190937700e+01 9.633615076218201523e+01
1.875000000000000000e+03 6.332710152182279018e+01 5.767686897092922038e+01 9.971546526877058625e+01 9.643280976446118302e+01
1.887500000000000000e+03 6.335702366521923778e+01 5.771005018220815685e+01 9.961492834105190752e+01 9.627675679006262044e+01
1.900000000000000000e+03 6.331459618127654210e+01 5.766119248941855346e+01 9.960612356832126579e+01 9.636648589283063870e+01
1.912500000000000000e+03 6.324945391556208563e+01 5.753870219905552119e+01 9.975533178496301900e+01 9.627395423875039171e+01
1.925000000000000000e+03 6.326187428368829302e+01 5.748966157579954483e+01 9.972316520679058272e+01 9.644636783415096204e+01
1.937500000000000000e+03 6.330504303417054501e+01 5.741762360162801571e+01 9.976985785302147747e+01 9.651621519403153115e+01
1.950000000000000000e+03 6.311076484550792287e+01 5.725769917857849123e+01 9.970955188819121418e+01 9.652732265974468362e+01
1.962500000000000000e+03 6.323918181961536789e+01 5.722606027489915448e+01 9.964926781488442487e+01 9.661236715756648152e+01
1.975000000000000000e+03 6.315555351309033938e+01 5.723814982084205383e+01 9.979422793726365626e+01 9.655752707761301679e+01
1.987500000000000000e+03 6.316696248955722837e+01 5.717948735829540396e+01 9.969721166537843260e+01 9.646174253594318770e+01
2.000000000000000000e+03 6.322091646075651283e+01 5.710201316360936374e+01 9.986539343605555530e+01 9.650020414777461042e+01
2.012500000000000000e+03 6.330210577197149036e+01 5.713908898788189106e+01 9.992707042052667532e+01 9.644778028904353562e+01
2.025000000000000000e+03 6.328877121167963082e+01 5.713324059442330594e+01 9.980714063093230948e+01 9.650744416865509834e+01
2.037500000000000000e+03 6.326703094978609698e+01 5.712049837010838615e+01 9.979108113377868960e+01 9.650095771563198355e+01
2.050000000000000000e+03 6.332175700044670208e+01 5.714041407461473909e+01 9.977645657798275636e+01 9.641707298230201673e+01
2.062500000000000000e+03 6.335534694625746255e+01 5.707167048642788387e+01 9.977536228935815643e+01 9.647380133325509632e+01
2.075000000000000000e+03 6.330154016358691393e+01 5.710168088879078141e+01 9.983438039732996572e+01 9.658112731667885953e+01
2.087500000000000000e+03 6.336933098133896891e+01 5.722394082217601863e+01 9.996312506267794618e+01 9.640389584363119013e+01
2.100000000000000000e+03 6.328668479660624513e+01 5.716929858832841660e+01 1.001583565218291056e+02 9.635535410679879931e+01
2.112500000000000000e+03 6.329348586481132344e+01 5.717314398138788079e+01 1.000950810978633996e+02 9.629429885728190186e+01
2.125000000000000000e+03 6.318373707137464379e+01 5.711834742433095613e+01 9.996726730769199776e+01 9.609458946697098725e+01
2.137500000000000000e+03 6.315899918903813415e+01 5.709548699131975980e+01 1.000028744182028788e+02 9.604365281111412855e+01
2.150000000000000000e+03 6.323747552092446256e+01 5.700083018197932461e+01 9.999847664084700227e+01 9.594433832574890175e+01
2.162500000000000000e+03 6.327204817968337380e+01 5.717744331930117596e+01 1.000125310080338465e+02 9.582500181723388266e+01
2.175000000000000000e+03 6.325197329393716927e+01 5.730078774674823450e+01 1.000943114543984223e+02 9.570123897554589121e+01
2.187500000000000000e+03 6.326471306792411298e+01 5.751217114714867051e+01 1.000859955101130510e+02 9.561879664257159561e+01
2.200000000000000000e+03 6.311946603091964647e+01 5.755316641087458152e+01 1.000636831799854178e+02 9.551815601444307902e+01
2.212500000000000000e+03 6.306639046420426098e+01 5.751392905031909208e+01 1.002142922448661011e+02 9.542256744465061047e+01
2.225000000000000000e+03 6.294241774421384861e+01 5.750950294265036433e+01 1.001049885442294425e+02 9.550533542833548495e+01
2.237500000000000000e+03 6.276100341118998927e+01 5.767486236431365398e+01 1.001313719488228884e+02 9.548137160089416398e+01
2.250000000000000000e+03 6.300675720780929367e+01 5.781603385516155669e+01 1.000455867229434261e+02 9.562123203253807446e+01
2.262500000000000000e+03 6.304289790082038536e+01 5.753519060807713714e+01 1.000754712721207369e+02 9.563412100216555700e+01
2.275000000000000000e+03 6.291823522136181879e+01 5.756479633247840866e+01 1.000496232228083926e+02 9.565940509252497748e+01
2.287500000000000000e+03 6.284237405098539853e+01 5.762820702799832873e+01 9.996162120307823784e+01 9.579850488318376733e+01
2.300000000000000000e+03 6.292038589685769523e+01 5.766006068337815549e+01 1.000032397973475042e+02 9.570269255416501153e+01
2.312500000000000000e+03 6.304608598916730955e+01 5.765576723402177350e+01 9.990378918215311899e+01 9.570974410893522588e+01
2.325000000000000000e+03 6.307248343332182117e+01 5.764718270876421968e+01 9.972575084161834980e+01 9.579713617429210615e+01
2.337500000000000000e+03 6.311198575679909339e+01 5.770454465526784560e+01 9.977808687019069112e+01 9.575336666317836887e+01
2.350000000000000000e+03 6.310592617220595457e+01 5.765871123184288649e+01 9.980119155339639292e+01 9.569599661936791790e+01
2.362500000000000000e+03 6.314319289337539942e+01 5.763326481023015191e+01 9.984795839378516291e+01 9.570715535364355731e+01
2.375000000000000000e+03 6.319584071087033550e+01 5.769145369190358963e+01 9.968234084547258078e+01 9.581073037255580971e+01
2.387500000000000000e+03 6.320089583322773308e+01 5.759664909858113191e+01 9.960682481334598037e+01 9.588388138032190966e+01
2.400000000000000000e+03 6.327051461260070653e+01 5.758880145795250627e+01 9.961318609611058150e+01 9.583199812845236920e+01
2.412500000000000000e+03 6.314681297620172984e+01 5.763268950519479006e+01 9.951268235848195332e+01 9.585546203892016592e+01
2.425000000000000000e+03 6.309372831615745980e+01 5.771313717690762246e+01 9.956159838360444780e+01 9.584013016251508077e+01
2.437500000000000000e+03 6.306736739915883305e+01 5.770812974413381369e+01 9.945014266274759507e+01 9.601492839925762723e+01
2.450000000000000000e+03 6.305287967744997246e+01 5.760041166187190242e+01 9.939800814768194925e+01 9.603423690926987888e+01
2.462500000000000000e+03 6.294526027134767077e+01 5.765530253721285447e+01 9.939948180634699781e+01 9.597958586710520024e+01
2.475000000000000000e+03 6.284910837502284409e+01 5.775960604517182162e+01 9.938734350709692933e+01 9.596372209233499007e+01
2.487500000000000000e+03 6.275163987695800927e+01 5.772274758810362982e+01 9.951253384998496188e+01 9.594240989712969281e+01
2.500000000000000000e+03 6.285471633822972137e+01 5.767126489938319622e+01 9.956540233509960558e+01 9.586460255525943808e+01
2.512500000000000000e+03 6.280104264997831365e+01 5.768222846727882569e+01 9.961380616157352108e+01 9.576525443787242864e+01
2.525000000000000000e+03 6.283920627456696195e+01 5.754787329275991681e+01 9.967768136648464861e+01 9.576154309953858501e+01
2.537500000000000000e+03 6.284313776868140167e+01 5.755991380914611000e+01 9.957505488019216955e+01 9.582457050727754222e+01
2.550000000000000000e+03 6.289451449412862161e+01 5.762150344581734629e+01 9.960302194507784179e+01 9.580828633340402689e+01
2.562500000000000000e+03 6.298177009286887795e+01 5.766723823654729131e+01 9.971455091826679507e+01 9.581093575366719506e+01
2.575000000000000000e+03 6.305134359173289482e+01 5.766858900399417820e+01 9.971935488948479076e+01 9.573581656148816421e+01
2.587500000000000000e+03 6.300750663201859680e+01 5.759854847691499913e+01 9.982296753844345005e+01 9.574829354600204567e+01
2.600000000000000000e+03 6.304789162365874233e+01 5.760241225341692228e+01 9.979884722291917853e+01 9.593620112994469196e+01
2.612500000000000000e+03 6.302329334447504294e+01 5.769952188336932863e+01 9.978837780218312048e+01 9.590853425951411282e+01
2.625000000000000000e+03 6.288506019448609408e+01 5.773385057858329361e+01 9.987716919343593247e+01 9.589664234246168917e+01
2.637500000000000000e+03 6.277630569979130826e+01 5.772888074237749123e+01 9.973619032640328896e+01 9.592745850845163602e+01
2.650000000000000000e+03 6.267202084760270964e+01 5.780189078519366319e+01 9.967539734827602160e+01 9.592880263848525146e+01
2.662500000000000000e+03 6.268474378444845740e+01 5.789759333766059513e+01 9.974053620462775882e+01 9.586673892851752043e+01
2.675000000000000000e+03 6.262445356935669594e+01 5.795877138185021238e+01 9.989153804525473390e+01 9.600237660889538915e+01
2.687500000000000000e+03 6.263381666178415230e+01 5.801464238604933144e+01 9.985134594724088686e+01 9.590736050223779330e+01
2.700000000000000000e+03 6.257322261714249834e+01 5.806305534206581598e+01 9.984566232501651939e+01 9.585885834956378915e+01
2.712500000000000000e+03 6.236224875988397542e+01 5.812348275717917545e+01 9.990240511201079698e+01 9.582912389742647008e+01
2.725000000000000000e+03 6.244204592994157110e+01 5.792274751707648761e+01 9.979309399840070682e+01 9.578681611120281048e+01
2.737500000000000000e+03 6.251237660599816337e+01 5.783512214405615737e+01 9.976875164153568676e+01 9.579765311022742935e+01
2.750000000000000000e+03 6.254859434980244970e+01 5.768031197351026407e+01 9.977269113881105511e+01 9.585681621560128463e+01
2.762500000000000000e+03 6.262380414294620579e+01 5.766168483876034401e+01 9.983258872630339908e+01 9.585911466043761209e+01
2.775000000000000000e+03 6.266365789983027668e+01 5.765049253626087022e+01 9.985070771838135784e+01 9.583924258119326112e+01
2.787500000000000000e+03 6.273861641289743574e+01 5.767217130847457440e+01 9.992093355386826659e+01 9.574069498043800763e+01
2.800000000000000000e+03 6.279395566602271117e+01 5.768878868994703879e+01 9.992534950632433777e+01 9.579415843015836174e+01
2.812500000000000000e+03 6.290630883512384486e+01 5.761525857651742655e+01 9.992411420255790233e+01 9.567850289990751378e+01
2.825000000000000000e+03 6.286793163613740631e+01 5.761168328110966996e+01 1.000333454901653170e+02 9.569511651618925896e+01
2.837500000000000000e+03 6.297721959011011705e+01 5.766425265168700776e+01 1.000972517394580876e+02 9.583131085551001149e+01
2.850000000000000000e+03 6.286482625979537886e+01 5.765482963089309720e+01 1.001913771566928233e+02 9.582497295670593473e+01
2.862500000000000000e+03 6.275733751287653917e+01 5.778263244438443280e+01 1.001250142859010452e+02 9.575234574514121277e+01
2.875000000000000000e+03 6.279971967917360587e+01 5.798973447920292301e+01 1.001292557348269270e+02 9.569774944681091711e+01
2.887500000000000000e+03 6.284514241507400101e+01 5.799977550007805860e+01 1.000529263242562479e+02 9.570272991616309355e+01
2.900000000000000000e+03 6.291963666185773008e+01 5.791222809458460574e+01 1.001630493050562620e+02 9.569659796774475069e+01
2.912500000000000000e+03 6.283593370745464313e+01 5.791336625348423439e+01 1.001933132724932136e+02 9.563055899436510288e+01
2.925000000000000000e+03 6.292071564997263522e+01 5.791195883548451206e+01 1.002153165906796914e+02 9.573663308452506726e+01
2.937500000000000000e+03 6.290106138663120561e+01 5.795699902744851784e+01 1.002135132330418799e+02 9.567526505007857907e+01
2.950000000000000000e+03 6.284603255477449579e+01 5.795668378731303960e+01 1.002370801053295679e+02 9.585673599765874542e+01
2.962500000000000000e+03 6.280971173203877100e+01 5.789163187255325482e+01 1.001362225988635970e+02 9.581034121694349892e+01
2.975000000000000000e+03 6.272255595743251178e+01 5.782882521375138651e+01 1.002240525113008118e+02 9.590462251925046644e+01
2.987500000000000000e+03 6.286841950527404066e+01 5.772978026806359964e+01 1.001929395851027067e+02 9.586760657482814452e+01
3.000000000000000000e+03 6.290479468315567857e+01 5.781552912142159784e+01 1.002035427823312830e+02 9.583549248881445237e+01
3.012500000000000000e+03 6.304800130858124874e+01 5.785355060039318431e+01 1.001280704603219078e+02 9.585727589944038129e+01
3.025000000000000000e+03 6.300922069473639908e+01 5.792545209092794778e+01 1.001148971912544283e+02 9.593210550483495069e+01
3.037500000000000000e+03 6.306044108064906339e+01 5.793065811212782990e+01 1.000951060600090301e+02 9.590632889652560777e+01
3.050000000000000000e+03 6.307652566344810197e+01 5.795287263717219872e+01 1.002290229117065650e+02 9.592949021647653751e+01
3.062500000000000000e+03 6.310857992876367462e+01 5.807446414241104549e+01 1.002666419777252003e+02 9.597653310339127586e+01
3.075000000000000000e+03 6.328461391227510546e+01 5.805727242826929313e+01 1.002042682442107235e+02 9.596300959637936501e+01
3.087500000000000000e+03 6.328849347383346924e+01 5.805115605724275696e+01 1.001472738262499718e+02 9.604470990022117860e+01
3.100000000000000000e+03 6.324906337452604532e+01 5.801455914142659509e+01 1.002038216068367973e+02 9.584153167553432695e+01
3.112500000000000000e+03 6.323625973217021823e+01 5.807181596071743002e+01 1.001459051372949176e+02 9.596764557002711626e+01
3.125000000000000000e+03 6.333157459945582701e+01 5.809037772594116689e+01 1.002461360894760531e+02 9.609508269255272239e+01
3.137500000000000000e+03 6.327312196663492472e+01 5.815772716220086380e+01 1.002342726446124317e+02 9.610228698526925939e+01
3.150000000000000000e+03 6.321852919821427008e+01 5.812774730567598169e+01 1.002644757201186394e+02 9.606003539276454717e+01
3.162500000000000000e+03 6.317849125111366249e+01 5.795680494763364266e+01 1.002318240741842885e+02 9.587284719892670637e+01
3.175000000000000000e+03 6.326921791682823937e+01 5.805632465221128058e+01 1.002156178200264804e+02 9.582395483389814217e+01
3.187500000000000000e+03 6.347362173070875002e+01 5.805819469977026159e+01 1.002715367149654782e+02 9.585522681616741636e+01
3.200000000000000000e+03 6.340031144862509649e+01 5.808571271775322487e+01 1.002117710475541230e+02 9.582394274547148427e+01
3.212500000000000000e+03 6.335954542390359023e+01 5.805941198272049775e+01 1.002091550188497138e+02 9.559241380508605346e+01
3.225000000000000000e+03 6.336764513796391185e+01 5.804536475091844494e+01 1.002616774479193111e+02 9.572128917135582071e+01
3.237500000000000000e+03 6.335557600187122773e+01 5.824581027656633125e+01 1.002742760184105464e+02 9.574909373612869956e+01
3.250000000000000000e+03 6.333417926651905105e+01 5.808366998867277431e+01 1.001010347580180451e+02 9.565267684267249138e+01
3.262500000000000000e+03 6.333487373459570335e+01 5.797714094367314175e+01 1.000852622918679629e+02 9.548908047168336566e+01
3.275000000000000000e+03 6.339770720968007112e+01 5.781657978216015437e+01 1.001354958568049085e+02 9.547624958716974675e+01
3.287500000000000000e+03 6.337182287219917498e+01 5.784833136354342997e+01 1.002177989714886763e+02 9.547127938124160096e+01
3.300000000000000000e+03 6.342564006189106607e+01 5.790577139844801025e+01 1.001932423920369359e+02 9.548491085897506991e+01
3.312500000000000000e+03 6.348526465167377353e+01 5.775916316320118682e+01 1.001391290307391131e+02 9.540735906977442937e+01
3.325000000000000000e+03 6.338904613113931674e+01 5.768402260658635328e+01 1.001719144389896314e+02 9.540597120635459305e+01
3.337500000000000000e+03 6.335812530225483385e+01 5.767676083292016642e+01 1.001460022800798129e+02 9.557994351054475146e+01
3.350000000000000000e+03 6.355337593077573644e+01 5.771539332873674510e+01 1.001141684578382751e+02 9.557547039093476826e+01
3.362500000000000000e+03 6.368315773215487496e+01 5.766459619922502355e+01 1.001462077971697511e+02 9.536813691113020752e+01
3.375000000000000000e+03 6.360868174223698190e+01 5.765609974684839756e+01 1.001186214701496766e+02 9.535605276858899515e+01
3.387500000000000000e+03 6.342911729765337725e+01 5.761180448153699274e+01 1.002281202519293402e+02 9.541659277277317130e+01
3.400000000000000000e+03 6.341988291124225441e+01 5.769760676455678805e+01 1.001918996956416237e+02 9.541517105721645464e+01
3.412500000000000000e+03 6.358510174031118822e+01 5.764689818053280845e+01 1.002932427459804359e+02 9.534458886546944711e+01
3.425000000000000000e+03 6.371444325975233625e+01 5.752820196879908110e+01 1.003873021411407791e+02 9.536536565108525565e+01
3.437500000000000000e+03 6.372102818395486423e+01 5.758420241988095256e+01 1.003787225817200834e+02 9.534211256425642489e+01
3.450000000000000000e+03 6.348688803536672509e+01 5.765122888547414703e+01 1.002855768691953102e+02 9.536182932421169767e+01
3.462500000000000000e+03 6.347576956213660537e+01 5.756564308004399066e+01 1.002711356645612000e+02 9.542897171963174685e+01
3.475000000000000000e+03 6.349586660368485269e+01 5.768624023986085092e+01 1.003814067327495678e+02 9.540148573950433786e+01
3.487500000000000000e+03 6.362546625587511073e+01 5.756946260563691453e+01 1.002618310557033823e+02 9.539773155448345676e+01
3.500000000000000000e+03 6.362059344697583185e+01 5.756193497220321120e+01 1.002440369450423390e+02 9.543603020306815665e+01
3.512500000000000000e+03 6.361381551663725276e+01 5.756497210503951578e+01 1.002106545909301047e+02 9.531548614083834536e+01
3.525000000000000000e+03 6.353503058882690624e+01 5.767034810559970026e+01 1.002651260930659021e+02 9.539677623309252397e+01
3.537500000000000000e+03 6.357089076896657076e+01 5.763960754025847422e+01 1.002485227674146273e+02 9.550134597986424012e+01
3.550000000000000000e+03 6.359787559594324335e+01 5.762005695333622413e+01 1.003937011615122969e+02 9.533421872861151769e+01
3.562500000000000000e+03 6.356240963760143359e+01 5.764689548437945632e+01 1.003562640402608395e+02 9.520212221181671453e+01
3.575000000000000000e+03 6.351702191169449208e+01 5.767898081250779541e+01 1.003492011546070586e+02 9.517920929145721232e+01
3.587500000000000000e+03 6.336365413828420401e+01 5.774332267270687424e+01 1.004244879126251959e+02 9.529649001061744684e+01
3.600000000000000000e+03 6.329909084486192938e+01 5.780251912946968673e+01 1.004672081926045877e+02 9.531293621240658354e+01
3.612500000000000000e+03 6.333284062245623147e+01 5.770802968544976608e+01 1.004981238730810560e+02 9.528117581608941578e+01
3.625000000000000000e+03 6.322856667350255577e+01 5.758157877751140319e+01 1.004369208553275428e+02 9.528739739632204930e+01
3.637500000000000000e+03 6.313346467209661483e+01 5.755909823243347745e+01 1.005081733812355367e+02 9.538390407904374513e+01
3.650000000000000000e+03 6.317254835640613919e+01 5.748710506261323161e+01 1.006010543035423268e+02 9.540725603122007215e+01
3.662500000000000000e+03 6.319320932731503149e+01 5.744862032266603080e+01 1.005822045402745601e+02 9.543773333973436479e+01
3.675000000000000000e+03 6.311728623746289202e+01 5.741685215581485835e+01 1.005780671100003616e+02 9.549283416336736252e+01
3.687500000000000000e+03 6.325566773890368921e+01 5.730797173802390176e+01 1.005964518878913054e+02 9.556152181270007873e+01
3.700000000000000000e+03 6.324626909308299361e+01 5.732263694487115657e+01 1.005215436968755967e+02 9.552264193503340550e+01
3.712500000000000000e+03 6.326657300342548496e+01 5.727439986543838302e+01 1.006291242124991356e+02 9.550914192295203975e+01
3.725000000000000000e+03 6.331420120089987336e+01 5.738624699705106025e+01 1.005904428172704002e+02 9.547000608241413033e+01
3.737500000000000000e+03 6.335959163856158938e+01 5.742619800926439666e+01 1.005676269244701757e+02 9.539874707292517542e+01
3.750000000000000000e+03 6.334749946699974288e+01 5.734429560382098856e+01 1.005022585435912248e+02 9.528654889880199619e+01
3.762500000000000000e+03 6.350979638004280048e+01 5.732830523586162030e+01 1.005475456504128147e+02 9.524116100619224312e+01
3.775000000000000000e+03 6.345846419846645148e+01 5.735833213522401763e+01 1.004033848415604950e+02 9.510517127645900359e+01
3.787500000000000000e+03 6.345481041234426556e+01 5.724399046270865199e+01 1.004944748467396067e+02 9.518478750338461225e+01
3.800000000000000000e+03 6.344958930548123988e+01 5.728895858396246155e+01 1.004958814106249889e+02 9.520540620311675184e+01
3.812500000000000000e+03 6.344627748347541996e+01 5.717763168906398619e+01 1.005200370929409388e+02 9.510985365955620807e+01
3.825000000000000000e+03 6.351191716667071319e+01 5.729062679157227223e+01 1.004230311085329959e+02 9.510101749163510476e+01
3.837500000000000000e+03 6.340956437833118287e+01 5.746146296849069302e+01 1.004133576100177834e+02 9.512181440411680455e+01
3.850000000000000000e+03 6.344725538604223658e+01 5.736534294806933332e+01 1.003948074227982943e+02 9.518573474946103374e+01
3.862500000000000000e+03 6.353462331432601218e+01 5.731371700556236704e+01 1.005325569649039750e+02 9.508494924604447363e+01
3.875000000000000000e+03 6.359084363858783462e+01 5.726303095259506648e+01 1.005098217000182359e+02 9.495302430743187472e+01
3.887500000000000000e+03 6.347251687869559333e+01 5.729913226625484413e+01 1.003888120335018499e+02 9.513294636992105779e+01
3.900000000000000000e+03 6.350637382660579533e+01 5.726592469340582170e+01 1.004152580374215944e+02 9.515601527369609869e+01
3.912500000000000000e+03 6.357904555877100705e+01 5.732893775865297670e+01 1.003272882674414603e+02 9.517268573789233699e+01
3.925000000000000000e+03 6.356464516777111129e+01 5.747389237696622644e+01 1.004125495790795384e+02 9.513830061956990392e+01
3.937500000000000000e+03 6.350489354998431679e+01 5.757178411210207969e+01 1.003654524843240097e+02 9.511240889600334469e+01
3.950000000000000000e+03 6.346900264331880237e+01 5.750775155679339434e+01 1.004170991606655008e+02 9.512228022330197064e+01
3.962500000000000000e+03 6.343999057560373700e+01 5.743514178045300156e+01 1.003400359651837448e+02 9.511686184124420151e+01
3.975000000000000000e+03 6.344361483499700682e+01 5.754538392278913506e+01 1.004475840308308392e+02 9.520752390874754667e+01
3.987500000000000000e+03 6.341334420838261110e+01 5.748214805150345796e+01 1.004137339893927816e+02 9.513615939809037059e+01
4.000000000000000000e+03 6.341738095883810900e+01 5.745841577333288797e+01 1.003832537907284035e+02 9.514998373098451623e+01
4.012500000000000000e+03 6.333077027881421373e+01 5.754187734323206627e+01 1.004424504265201534e+02 9.525769240649941594e+01
4.025000000000000000e+03 6.339404371037454666e+01 5.742380195830647693e+01 1.004694018308212549e+02 9.530950598372051275e+01
4.037500000000000000e+03 6.346140201098149447e+01 5.748556862002298828e+01 1.005861021249294822e+02 9.512543481935027501e+01
4.050000000000000000e+03 6.331718831217371957e+01 5.754105997497932634e+01 1.004845827417098008e+02 9.506131387238788477e+01
4.062500000000000000e+03 6.324051680781742135e+01 5.757730503701879599e+01 1.005262012922275545e+02 9.508178742692933838e+01
4.075000000000000000e+03 6.326086547234902469e+01 5.759384902681208729e+01 1.005828653821091478e+02 9.503473379001195553e+01
4.087500000000000000e+03 6.329226398135558895e+01 5.760828944263004558e+01 1.005541713355556794e+02 9.502973964154584507e+01
4.100000000000000000e+03 6.323355648192627854e+01 5.752658783005846743e+01 1.006335738710043728e+02 9.493999695806412831e+01
4.112500000000000000e+03 6.323457484154033637e+01 5.748236018764836075e+01 1.006416086255345022e+02 9.506311727627685570e+01
4.125000000000000000e+03 6.341755716212191629e+01 5.742906718970913715e+01 1.006407527664156163e+02 9.506323752051407894e+01
4.137500000000000000e+03 6.355882022486133565e+01 5.748855403139587850e+01 1.006022938028815616e+02 9.496521452416548925e+01
4.150000000000000000e+03 6.354662005082431619e+01 5.751440413025652987e+01 1.005916670527476384e+02 9.487513204859409655e+01
4.162500000000000000e+03 6.344426706786657633e+01 5.750491953488981522e+01 1.005954947846262399e+02 9.482103246052994905e+01
4.175000000000000000e+03 6.344161494735769224e+01 5.750326973898317107e+01 1.006509623071446953e+02 9.473327543433495634e+01
4.187500000000000000e+03 6.352063022814258630e+01 5.752395858147241370e+01 1.006609203267490500e+02 9.469334051884901271e+01
4.200000000000000000e+03 6.346984212459186381e+01 5.754266408518213183e+01 1.006231655045379227e+02 9.451697696667706339e+01
4.212500000000000000e+03 6.353844009103783463e+01 5.767634417495932553e+01 1.006447898949697759e+02 9.442284050954856411e+01
4.225000000000000000e+03 6.358577322046622982e+01 5.751860022281211826e+01 1.007188510834724013e+02 9.447235756976571963e+01
4.237500000000000000e+03 6.348003888645025938e+01 5.750881098501612598e+01 1.008970251387068089e+02 9.467915540687525322e+01
4.250000000000000000e+03 6.355133137768535789e+01 5.770650391001375112e+01 1.010120214366425415e+02 9.461888254392528097e+01
4.262500000000000000e+03 6.362467441719753225e+01 5.786614701172175046e+01 1.009470828304675933e+02 9.466163543633645361e+01
4.275000000000000000e+03 6.352215908642943987e+01 5.787855920704284785e+01 1.009699501074101420e+02 9.472160137754359255e+01
4.287500000000000000e+03 6.344712535781069818e+01 5.783283081067414599e+01 1.009379494234769084e+02 9.476456482785131641e+01
4.300000000000000000e+03 6.351779699758141362e+01 5.790012201520709567e+01 1.011194171002721021e+02 9.481462294357920939e+01
4.312500000000000000e+03 6.365457127396621928e+01 5.777944336934780978e+01 1.011152484786856860e+02 9.468811532774158479e+01
4.325000000000000000e+03 6.348526108440064775e+01 5.771751986039440396e+01 1.011370842583835241e+02 9.475891727824824784e+01
4.337500000000000000e+03 6.347204005701982510e+01 5.785314181470244677e+01 1.011012155948559013e+02 9.465957068405896280e+01
4.350000000000000000e+03 6.348567097263732961e+01 5.783703707078808520e+01 1.012677424399957289e+02 9.472597623596837479e+01
4.362500000000000000e+03 6.356064040974862905e+01 5.776480935958984020e+01 1.012440575754926186e+02 9.468790396544859789e+01
4.375000000000000000e+03 6.344189902253908997e+01 5.781657073796717583e+01 1.012488188790800763e+02 9.459175596169119160e+01
4.387500000000000000e+03 6.330395095230503699e+01 5.778789354249801846e+01 1.011237233032801299e+02 9.456546153792521636e+01
4.400000000000000000e+03 6.330932513031738296e+01 5.772418425449797041e+01 1.011846079498574085e+02 9.476098688396071168e+01
4.412500000000000000e+03 6.313996279689351354e+01 5.785628979849673925e+01 1.012591797143430910e+02 9.472804579022451321e+01
4.425000000000000000e+03 6.311235197169317246e+01 5.792598048000904498e+01 1.013305348142611564e+02 9.454116833301431200e+01
4.437500000000000000e+03 6.311022715681657047e+01 5.785662207414190306e+01 1.012511142990714461e+02 9.463302813562953020e+01
4.450000000000000000e+03 6.311629679297602280e+01 5.797037096644780974e+01 1.013915850028216141e+02 9.467231337690716941e+01
4.462500000000000000e+03 6.306625800086818856e+01 5.795278611229395693e+01 1.013613435357156760e+02 9.472458650161283344e+01
4.475000000000000000e+03 6.304797301254731678e+01 5.789192879024496818e+01 1.014162660819413730e+02 9.486759125432809014e+01
4.487500000000000000e+03 6.295907447388145073e+01 5.791177572590958533e+01 1.013781124489606640e+02 9.462473478159868989e+01
4.500000000000000000e+03 6.299716758389779869e+01 5.782485930354035020e+01 1.013357665352117891e+02 9.466415182562887765e+01
4.512500000000000000e+03 6.307564755823821656e+01 5.770989609279785526e+01 1.014104500170611800e+02 9.465065192484895817e+01
4.525000000000000000e+03 6.302542731263311282e+01 5.765998287739554229e+01 1.014423092818257999e+02 9.467013804786800790e+01
4.537500000000000000e+03 6.297440378271847550e+01 5.772585106933046717e+01 1.016224888610618393e+02 9.463342829679488943e+01
4.550000000000000000e+03 6.296473132576015530e+01 5.777392613139890898e+01 1.015565906802643212e+02 9.455446253653394706e+01
4.562500000000000000e+03 6.294410904556718123e+01 5.779929431649492955e+01 1.015879992308024242e+02 9.446949338234431082e+01
4.575000000000000000e+03 6.294612232070561220e+01 5.770726392908904501e+01 1.013175658288924836e+02 9.450557446913580861e+01
4.587500000000000000e+03 6.299129057857147274e+01 5.760466313266959304e+01 1.013597725462487062e+02 9.449082834108077122e+01
4.600000000000000000e+03 6.303583725893808776e+01 5.772665655685760555e+01 1.014804721508236298e+02 9.461578928961945678e+01
4.612500000000000000e+03 6.300864884530638932e+01 5.778657791553916212e+01 1.014936244250621797e+02 9.462948838924286576e+01
4.625000000000000000e+03 6.307711631406304065e+01 5.784042401830115665e+01 1.014410710447897088e+02 9.462894175374064787e+01
4.637500000000000000e+03 6.304322886678303206e+01 5.775033635367081075e+01 1.013992451412719049e+02 9.450788698463800586e+01
4.650000000000000000e+03 6.289183313835496136e+01 5.775623261597026215e+01 1.013376502273110020e+02 9.457791411031558937e+01
4.662500000000000000e+03 6.281646181702291898e+01 5.789519768430530888e+01 1.013637777653147367e+02 9.452643988637130690e+01
4.675000000000000000e+03 6.286121549674450648e+01 5.792141828427366335e+01 1.014124987457708187e+02 9.463561846796974919e+01
4.687500000000000000e+03 6.276993203394577847e+01 5.789125556762568436e+01 1.014204792835486586e+02 9.472610082550492905e+01
4.700000000000000000e+03 6.285549575437285341e+01 5.787720159871766157e+01 1.013893501388137395e+02 9.467690785300867162e+01
4.712500000000000000e+03 6.287374345878045290e+01 5.791578497295397909e+01 1.015021369453398847e+02 9.464988547327551771e+01
4.725000000000000000e+03 6.294397880241900367e+01 5.790662696574104018e+01 1.014914997204313920e+02 9.459143412181414590e+01
4.737500000000000000e+03 6.297398315760510457e+01 5.790183678775356668e+01 1.015435440823849547e+02 9.465652408389293271e+01
4.750000000000000000e+03 6.303614926576369726e+01 5.785317890461981705e+01 1.014405275364434402e+02 9.457508231446612967e+01
4.762500000000000000e+03 6.297321179487814646e+01 5.788692935793832817e+01 1.015386344678477286e+02 9.444610786930300605e+01
4.775000000000000000e+03 6.303795707913802460e+01 5.780408521021370660e+01 1.016202006735092596e+02 9.456128043467168709e+01
4.787500000000000000e+03 6.297351790562898088e+01 5.770337545108089472e+01 1.016653046113520134e+02 9.452238260646525703e+01
4.800000000000000000e+03 6.308551485019122396e+01 5.776055850781588674e+01 1.018069376581112380e+02 9.440343582853907378e+01
4.812500000000000000e+03 6.299846911642895009e+01 5.788505436556877726e+01 1.017248346250416802e+02 9.438625478761049692e+01
4.825000000000000000e+03 6.305345730619927025e+01 5.802098172925386166e+01 1.015797921207907990e+02 9.434987216669027532e+01
4.837500000000000000e+03 6.301841282064042815e+01 5.811412406996188196e+01 1.015034262317662836e+02 9.433634314678367616e+01
4.850000000000000000e+03 6.305200917790988768e+01 5.799084496563284574e+01 1.015630857606220445e+02 9.422523481546208757e+01
4.862500000000000000e+03 6.295257025351945401e+01 5.813672488743178235e+01 1.014442882989284556e+02 9.432322760147661711e+01
4.875000000000000000e+03 6.295756037650788528e+01 5.824047524478668691e+01 1.014271871490701358e+02 9.421204735883124215e+01
4.887500000000000000e+03 6.298336299727776577e+01 5.809161490085828916e+01 1.014445721483263441e+02 9.422115234210355084e+01
4.900000000000000000e+03 6.305271116440118817e+01 5.808366336524851903e+01 1.014991712178397876e+02 9.418260838846568106e+01
4.912500000000000000e+03 6.298274113290489140e+01 5.794400709991482046e+01 1.015005668457386605e+02 9.428822440355617118e+01
4.925000000000000000e+03 6.310207017959262998e+01 5.788793767318436068e+01 1.014095638575244323e+02 9.432598237347674797e+01
4.937500000000000000e+03 6.298517374243719757e+01 5.807244960009432333e+01 1.013475439919799470e+02 9.441357677696571216e+01
4.950000000000000000e+03 6.322452656743141119e+01 5.802849426584918291e+01 1.013262130247742192e+02 9.442076772116591599e+01
4.962500000000000000e+03 6.328861318668217706e+01 5.800698625695321908e+01 1.013331728583178943e+02 9.444376445749975346e+01
4.975000000000000000e+03 6.333956641221197259e+01 5.794607941930689776e+01 1.012742718617548121e+02 9.459073228066297645e+01
4.987500000000000000e+03 6.334215114986597683e+01 5.805836320524802119e+01 1.012739072230107666e+02 9.454061133825885577e+01
5.000000000000000000e+03 6.315432323098746537e+01 5.801048893034553799e+01 1.014361793858892895e+02 9.458568586330083861e+01
5.012500000000000000e+03 6.316357465333837240e+01 5.800462149974197956e+01 1.014729862881623035e+02 9.444893358305402842e+01
5.025000000000000000e+03 6.310784773643381840e+01 5.819852420359844558e+01 1.014072205235533772e+02 9.439908021693334206e+01
5.037500000000000000e+03 6.310193328399182633e+01 5.810838924059561350e+01 1.014012755885718917e+02 9.439979979006548660e+01
5.050000000000000000e+03 6.315122989285500665e+01 5.811289110127802360e+01 1.013994961885754691e+02 9.441358406684805971e+01
5.062500000000000000e+03 6.312476022137360587e+01 5.804462920140142046e+01 1.012442892302186408e+02 9.453215212714560778e+01
5.075000000000000000e+03 6.310729589865193390e+01 5.803716311904057079e+01 1.012488143876684319e+02 9.456129757764183807e+01
5.087500000000000000e+03 6.305515238134142919e+01 5.802021203312743580e+01 1.012410574023728316e+02 9.455790601034323117e+01
5.100000000000000000e+03 6.310036235308569985e+01 5.794530282796181808e+01 1.011625710492989043e+02 9.459986921014481709e+01
5.112500000000000000e+03 6.318674367287001559e+01 5.795505333173097995e+01 1.011197133426335313e+02 9.437624733997751036e+01
5.125000000000000000e+03 6.315880240943813817e+01 5.808219708579076723e+01 1.011772508929297771e+02 9.430793203745696474e+01
5.137500000000000000e+03 6.328549667811073931e+01 5.803982842823719324e+01 1.010831397944525207e+02 9.425329915483902710e+01
5.150000000000000000e+03 6.335614663439761785e+01 5.804271444645640088e+01 1.012072554574694294e+02 9.434463874150658569e+01
5.162500000000000000e+03 6.355055404869551694e+01 5.805774424812625512e+01 1.010430388627115974e+02 9.448080795782280461e+01
5.175000000000000000e+03 6.362273968666373491e+01 5.808056386657851533e+01 1.010195322592078355e+02 9.452945780946423326e+01
5.187500000000000000e+03 6.365228894985171593e+01 5.812110312874860085e+01 1.010051982258737837e+02 9.456096761906421477e+01
5.200000000000000000e+03 6.361670687691533743e+01 5.794100644545775225e+01 1.010235648049645079e+02 9.466273171851614165e+01
5.212500000000000000e+03 6.359424949043653186e+01 5.791090457325399399e+01 1.010457355130331933e+02 9.476148425281932930e+01
5.225000000000000000e+03 6.360343227129413179e+01 5.787564117932112850e+01 1.010058397271856450e+02 9.460705224582375195e+01
5.237500000000000000e+03 6.354986224373492831e+01 5.779772040156641566e+01 1.010520143102943109e+02 9.463020271879248924e+01
5.250000000000000000e+03 6.335983105779611435e+01 5.770759861509004907e+01 1.010702508996856892e+02 9.455773054143378431e+01
5.262500000000000000e+03 6.344198740733783382e+01 5.785494425473486046e+01 1.010391622278666546e+02 9.479811215107731925e+01
5.275000000000000000e+03 6.353342687070459505e+01 5.787236005533777217e+01 1.010591887764451684e+02 9.484161303996084769e+01
5.287500000000000000e+03 6.353245122723064497e+01 5.792347390546391495e+01 1.010597772139264379e+02 9.486208723390421937e+01
5.300000000000000000e+03 6.352377945846005503e+01 5.790175809871460899e+01 1.009243051702942751e+02 9.488921538354267682e+01
5.312500000000000000e+03 6.358976470774584300e+01 5.783385673523703474e+01 1.010050891534039010e+02 9.482634229839028706e+01
5.325000000000000000e+03 6.359397392034889407e+01 5.782011610604084240e+01 1.007806789863131911e+02 9.488299527670682210e+01
5.337500000000000000e+03 6.342031432744551012e+01 5.789778556126896802e+01 1.009566958588026466e+02 9.497466929906758537e+01
5.350000000000000000e+03 6.326343950647505920e+01 5.803989665828125055e+01 1.010962555878589626e+02 9.499267762002790505e+01
5.362500000000000000e+03 6.321320236728414699e+01 5.793742349040005735e+01 1.010926880251084015e+02 9.500237494433707752e+01
5.375000000000000000e+03 6.332861388069824926e+01 5.789940824811692721e+01 1.010793033757387320e+02 9.503859147293594845e+01
5.387500000000000000e+03 6.340433794411927693e+01 5.783342571971564894e+01 1.010971619477497683e+02 9.514714920766579098e+01
5.400000000000000000e+03 6.342328345362463438e+01 5.771198634610492917e+01 1.011003994541232913e+02 9.506207689870163335e+01
5.412500000000000000e+03 6.364002925106129283e+01 5.771792890844025692e+01 1.011567999706896046e+02 9.497793078184339777e+01
5.425000000000000000e+03 6.349794184168882083e+01 5.767847913708032337e+01 1.010464759416641130e+02 9.507053879948320230e+01
5.437500000000000000e+03 6.335109730443176801e+01 5.761925557176863322e+01 1.008512933227375044e+02 9.490334449562661234e+01
5.450000000000000000e+03 6.334701171738295500e+01 5.764936170315790775e+01 1.008096655213033586e+02 9.483342337224156893e+01
5.462500000000000000e+03 6.321190372295230020e+01 5.758521015802371323e+01 1.007917338427799194e+02 9.477608937983521287e+01
5.475000000000000000e+03 6.305688063686827860e+01 5.770047481515006638e+01 1.006901130913301330e+02 9.489157484313051327e+01
5.487500000000000000e+03 6.305170375193485199e+01 5.767557361039831676e+01 1.006354274278419325e+02 9.495506346481320747e+01
5.500000000000000000e+03 6.312581647156373776e+01 5.754290087429781408e+01 1.006884831046561146e+02 9.491059805335746091e+01
5.512500000000000000e+03 6.325332813976408630e+01 5.744982202587917897e+01 1.007652835013872874e+02 9.481640334036377737e+01
5.525000000000000000e+03 6.327018348253812974e+01 5.727353381365158214e+01 1.007953000638545120e+02 9.473042237604690285e+01
5.537500000000000000e+03 6.323216180930635488e+01 5.719572057918636432e+01 1.008104427456000423e+02 9.474144115539526467e+01
5.550000000000000000e+03 6.323857718902515046e+01 5.716951387832963150e+01 1.007646553383494137e+02 9.478167792545346515e+01
5.562500000000000000e+03 6.321860979545061809e+01 5.718030171095901437e+01 1.007371533053320434e+02 9.498829063387668725e+01
5.575000000000000000e+03 6.327398454215221335e+01 5.715766340917260635e+01 1.007918237696516996e+02 9.490956207832871883e+01
5.587500000000000000e+03 6.320062897265413682e+01 5.717319311005022797e+01 1.007578246705709404e+02 9.497713786856057538e+01
5.600000000000000000e+03 6.325931437132650359e+01 5.713575955504500570e+01 1.008028039704927465e+02 9.499222269886280401e+01
5.612500000000000000e+03 6.329912132893525722e+01 5.705919179203763036e+01 1.007520452605691474e+02 9.501919826728749285e+01
5.625000000000000000e+03 6.333277456355638435e+01 5.713058696059380281e+01 1.008388957970669964e+02 9.499680696858028739e+01
5.637500000000000000e+03 6.326661207440924528e+01 5.713403196457474564e+01 1.008838830476700394e+02 9.502921926396179231e+01
5.650000000000000000e+03 6.330602459233943335e+01 5.718872245124909881e+01 1.008519466714266457e+02 9.494167454537280548e+01
5.662500000000000000e+03 6.319896512312892867e+01 5.719534902767683349e+01 1.009436764633256729e+02 9.492119577590899837e+01
5.675000000000000000e+03 6.328310206163657625e+01 5.703456939151089955e+01 1.009463696088803744e+02 9.480682402349258098e+01
5.687500000000000000e+03 6.324762097731295540e+01 5.690247180056796594e+01 1.007564356082439332e+02 9.461803351792565309e+01
5.700000000000000000e+03 6.329924072403588298e+01 5.696652084905324642e+01 1.008444961143596572e+02 9.465011404169391085e+01
5.712500000000000000e+03 6.349963110832657520e+01 5.701027605666199349e+01 1.008053047403213753e+02 9.463132503481806168e+01
5.725000000000000000e+03 6.360229082549621182e+01 5.718457567881026904e+01 1.006517477843415378e+02 9.461988641012244727e+01
5.737500000000000000e+03 6.358634377572581542e+01 5.713775515685808415e+01 1.006578074793482358e+02 9.453613284018551610e+01
5.750000000000000000e+03 6.365758919158754736e+01 5.699713327154273657e+01 1.006161573049492830e+02 9.441604101451351028e+01
5.762500000000000000e+03 6.359475715368709103e+01 5.701523533987796100e+01 1.004658648849846259e+02 9.466873860069422619e+01
5.775000000000000000e+03 6.358448339049236608e+01 5.701111415655095982e+01 1.005142832907744435e+02 9.485027644192084040e+01
5.787500000000000000e+03 6.339648576811342195e+01 5.705600583894688071e+01 1.006606063404103963e+02 9.488406233824582614e+01
5.800000000000000000e+03 6.333942567047550654e+01 5.710989297680433197e+01 1.006147500657052234e+02 9.480493818533898320e+01
5.812500000000000000e+03 6.342257207160054122e+01 5.715142170805131627e+01 1.005195864726781991e+02 9.477777177742395054e+01
5.825000000000000000e+03 6.348514368215785453e+01 5.711355953506510019e+01 1.006624506278171935e+02 9.483909410356329772e+01
5.837500000000000000e+03 6.354151773248346302e+01 5.710134636633826943e+01 1.006271267616258029e+02 9.494921405831296113e+01
5.850000000000000000e+03 6.344883532535131110e+01 5.703657679221255705e+01 1.004806443888373622e+02 9.489573696935913460e+01
5.862500000000000000e+03 6.334043948499969190e+01 5.707668310216036645e+01 1.005536359809300535e+02 9.493850711508645190e+01
5.875000000000000000e+03 6.334512855794500297e+01 5.704181875572307803e+01 1.006181617942208675e+02 9.510052227374339395e+01
5.887500000000000000e+03 6.331053365782155851e+01 5.719831185587340627e+01 1.005438320862173924e+02 9.520686084171295249e+01
5.900000000000000000e+03 6.336922507876087707e+01 5.715974681160852811e+01 1.005870719461386642e+02 9.523239853626186857e+01
5.912500000000000000e+03 6.334287740010163503e+01 5.714243095492405899e+01 1.007110737747047011e+02 9.522041741103433310e+01
5.925000000000000000e+03 6.336940124982474742e+01 5.708486801699370972e+01 1.006558673588571082e+02 9.505357507611623191e+01
5.937500000000000000e+03 6.329507632412030915e+01 5.709426626307081420e+01 1.006610520474557688e+02 9.500701668827747426e+01
5.950000000000000000e+03 6.328311019662109516e+01 5.714217612965488513e+01 1.006824091490413622e+02 9.502021960746448315e+01
5.962500000000000000e+03 6.322931396254944758e+01 5.706313498359442349e+01 1.007720324142814690e+02 9.502736186502387739e+01
5.975000000000000000e+03 6.322926308106058713e+01 5.711836654351280629e+01 1.007782207402628671e+02 9.486329800701533088e+01
5.987500000000000000e+03 6.325625223698840216e+01 5.722220917068692358e+01 1.006891432121909844e+02 9.492959882220151258e+01
6.000000000000000000e+03 6.312054019385579551e+01 5.713845514207772425e+01 1.006903972665112263e+02 9.481959761522634267e+01
6.012500000000000000e+03 6.309635218144726565e+01 5.712658412471353842e+01 1.007526419851508308e+02 9.488270006209002361e+01
6.025000000000000000e+03 6.322737523342200205e+01 5.706158915655376518e+01 1.007098453265788010e+02 9.496784254866874164e+01
6.037500000000000000e+03 6.326867362283562102e+01 5.698298957912895446e+01 1.006904929660402530e+02 9.504401026121354334e+01
6.050000000000000000e+03 6.319972990165266680e+01 5.698928951918340857e+01 1.008275592797259179e+02 9.484743349960140790e+01
6.062500000000000000e+03 6.321472851794691650e+01 5.699755473482262147e+01 1.008027313617306788e+02 9.489228154405876126e+01
6.075000000000000000e+03 6.323929510330507497e+01 5.699093415263705964e+01 1.008839310237693638e+02 9.496448220110440275e+01
6.087500000000000000e+03 6.331188289771276345e+01 5.704626938442293493e+01 1.009051804013077742e+02 9.493424190790786099e+01
6.100000000000000000e+03 6.332188138732754368e+01 5.693413184113859415e+01 1.010506720186912872e+02 9.492243288775107146e+01
6.112500000000000000e+03 6.339083628863966169e+01 5.699593408955642815e+01 1.011479752856193670e+02 9.489593242032006515e+01
6.125000000000000000e+03 6.335780957661013701e+01 5.697571402233048588e+01 1.011099399505847742e+02 9.484204443805467122e+01
6.137500000000000000e+03 6.336699944846241550e+01 5.710862044256633396e+01 1.012190574109392713e+02 9.483351679143265756e+01
6.150000000000000000e+03 6.343639533755626303e+01 5.707759857890410160e+01 1.012431840860142387e+02 9.478374817757945436e+01
6.162500000000000000e+03 6.348669447982324243e+01 5.696316248642958158e+01 1.012814213446929159e+02 9.480241259039769375e+01
6.175000000000000000e+03 6.347556817084190328e+01 5.704725344835944156e+01 1.011755009947873845e+02 9.460034107719442886e+01
6.187500000000000000e+03 6.350761750090543245e+01 5.703532312706643381e+01 1.012404028900344173e+02 9.441651724984200200e+01
6.200000000000000000e+03 6.356324987835258611e+01 5.703954191552971054e+01 1.011632738786742465e+02 9.431295066592345222e+01
6.212500000000000000e+03 6.353799187673199356e+01 5.686282992024560912e+01 1.011592438937589407e+02 9.417071225147212488e+01
6.225000000000000000e+03 6.348281783631414044e+01 5.688437508460538083e+01 1.011278517049600509e+02 9.422682372803258488e+01
6.237500000000000000e+03 6.344880968459266768e+01 5.689025003026898020e+01 1.010523280780730317e+02 9.405722776038643929e+01
6.250000000000000000e+03 6.341230484487689978e+01 5.686610042064970116e+01 1.011950763356425398e+02 9.382982217517914592e+01
6.262500000000000000e+03 6.332478941640067660e+01 5.685340523147219471e+01 1.012814780554129612e+02 9.381040555285071036e+01
6.275000000000000000e+03 6.345184356228778455e+01 5.680640663626670062e+01 1.012348323921459325e+02 9.382582123599510737e+01
6.287500000000000000e+03 6.350209524765210745e+01 5.687700037027002509e+01 1.012675217514219810e+02 9.381505596547151526e+01
6.300000000000000000e+03 6.352556906125096958e+01 5.666303172819036149e+01 1.012892189501967124e+02 9.384761839170691644e+01
6.312500000000000000e+03 6.359597863540476226e+01 5.679543556915252367e+01 1.014436529843432311e+02 9.387270216571334913e+01
6.325000000000000000e+03 6.361347889504746433e+01 5.682484120950828554e+01 1.013885732381349527e+02 9.400386080392527788e+01
6.337500000000000000e+03 6.372747041690127645e+01 5.671182074811340357e+01 1.013096643447065617e+02 9.402899786783524405e+01
6.350000000000000000e+03 6.371719280178265166e+01 5.672540890858537210e+01 1.013161527040827394e+02 9.414907929096085581e+01
6.362500000000000000e+03 6.370676943689751681e+01 5.672548864897527210e+01 1.012590137622191406e+02 9.423110128714176881e+01
6.375000000000000000e+03 6.364412937998112341e+01 5.672401486599979137e+01 1.012704813129095811e+02 9.433256300082199175e+01
6.387500000000000000e+03 6.350879274757893711e+01 5.664963530011334569e+01 1.012765268861739969e+02 9.438565084250929260e+01
6.400000000000000000e+03 6.347164360597847832e+01 5.673959016908133179e+01 1.012786904075164074e+02 9.445004951019382133e+01
6.412500000000000000e+03 6.351297950784483248e+01 5.671771385616158057e+01 1.012045608428283998e+02 9.441193584589652232e+01
6.425000000000000000e+03 6.350953020874332111e+01 5.685784207225645304e+01 1.012231998715198813e+02 9.437545943674471971e+01
6.437500000000000000e+03 6.360897168458286899e+01 5.689100232938240254e+01 1.012707139410965453e+02 9.438334595440349517e+01
6.450000000000000000e+03 6.366822475323825614e+01 5.691369943607537607e+01 1.012122168229330583e+02 9.442541216339279231e+01
6.462500000000000000e+03 6.364108846411767217e+01 5.685764658157903995e+01 1.012499585301547000e+02 9.445510541125042892e+01
6.475000000000000000e+03 6.365126261938587504e+01 5.676472086923721605e+01 1.012704208168766087e+02 9.451514717869682158e+01
6.487500000000000000e+03 6.362137924327788596e+01 5.671027296956210506e+01 1.013461659745500185e+02 9.450677731744323751e+01
6.500000000000000000e+03 6.363693905939770445e+01 5.657659437240910449e+01 1.013045094400191459e+02 9.448707550635393204e+01
6.512500000000000000e+03 6.370412803683775138e+01 5.654314150835680408e+01 1.012974411022310477e+02 9.452156148087668441e+01
6.525000000000000000e+03 6.352205969587945589e+01 5.649678504191623318e+01 1.012962221892589696e+02 9.452398466390276610e+01
6.537500000000000000e+03 6.348069954759172617e+01 5.656407272810835707e+01 1.013174098839838422e+02 9.451091210014664057e+01
6.550000000000000000e+03 6.355041498802540190e+01 5.660132360145332342e+01 1.011652118322645038e+02 9.463300028356124471e+01
6.562500000000000000e+03 6.350950555916517004e+01 5.662013160890158048e+01 1.011623751471882713e+02 9.465684832746849509e+01
6.575000000000000000e+03 6.343900834831421065e+01 5.649635965018848793e+01 1.010630648965915412e+02 9.468870502905910769e+01
6.587500000000000000e+03 6.346944177564494538e+01 5.658548693073448987e+01 1.011258263000252100e+02 9.472296319466597936e+01
6.600000000000000000e+03 6.335769132041030360e+01 5.661175538774659799e+01 1.010826396917670422e+02 9.490267665587425938e+01
6.612500000000000000e+03 6.335969444416029717e+01 5.660495871426758185e+01 1.009747343535464097e+02 9.494942552012440729e+01
6.625000000000000000e+03 6.335287388561687294e+01 5.670768200237777990e+01 1.010307851487758342e+02 9.492312495546282491e+01
6.637500000000000000e+03 6.321430118016985489e+01 5.674379416753947680e+01 1.010474840611902465e+02 9.489458238418701796e+01
6.650000000000000000e+03 6.328977894657437275e+01 5.668601725657490675e+01 1.010704321900914948e+02 9.496172962754310731e+01
6.662500000000000000e+03 6.328471835535513179e+01 5.663844543462421655e+01 1.009813665129893252e+02 9.486897059828862666e+01
6.675000000000000000e+03 6.314663388245339348e+01 5.669344415260683689e+01 1.010452285459404891e+02 9.485678115526704346e+01
6.687500000000000000e+03 6.322563448310528145e+01 5.668863503535654047e+01 1.010460685914883641e+02 9.488675934666676426e+01
6.700000000000000000e+03 6.325983415981934144e+01 5.673642129436760229e+01 1.010564299919999769e+02 9.479058068899978196e+01
6.712500000000000000e+03 6.327373318418155179e+01 5.667406003629449884e+01 1.010301566923343586e+02 9.468039404458822617e+01
6.725000000000000000e+03 6.331979729896433184e+01 5.664793939626324715e+01 1.010914846645726044e+02 9.466857021948347040e+01
6.737500000000000000e+03 6.327586958308194909e+01 5.672690038658901557e+01 1.010743793202176875e+02 9.469989071425983695e+01
6.750000000000000000e+03 6.313904596872117736e+01 5.684984196574296789e+01 1.010748701348933452e+02 9.475810350405821225e+01
6.762500000000000000e+03 6.319239522258025943e+01 5.670788501170753193e+01 1.010113448918210111e+02 9.469960654789784371e+01
6.775000000000000000e+03 6.310947367277725562e+01 5.671849887916619792e+01 1.010300588963921200e+02 9.472900114246706949e+01
6.787500000000000000e+03 6.327555148796382412e+01 5.668254104691798290e+01 1.008994483030409128e+02 9.465061174013560219e+01
6.800000000000000000e+03 6.326610390971880804e+01 5.658145138024060827e+01 1.010133742919360316e+02 9.478731331404092941e+01
6.812500000000000000e+03 6.331921429431324100e+01 5.650223839326419295e+01 1.008634985964476698e+02 9.493581559535441272e+01
6.825000000000000000e+03 6.331793014464087577e+01 5.660861165645822268e+01 1.008537653886890268e+02 9.496477349595539863e+01
6.837500000000000000e+03 6.339116197901689986e+01 5.657238012017042905e+01 1.007616188314264747e+02 9.506276078919245265e+01
6.850000000000000000e+03 6.342270617382652631e+01 5.666587067235363406e+01 1.008799904590458993e+02 9.507436776072924545e+01
6.862500000000000000e+03 6.334283076843945537e+01 5.665684651814095218e+01 1.007717816892876641e+02 9.531129849975094714e+01
6.875000000000000000e+03 6.328382908366643278e+01 5.673396343072978709e+01 1.007274771235772732e+02 9.539845462962657052e+01
6.887500000000000000e+03 6.318104648613165608e+01 5.674140054417617307e+01 1.007776396981868743e+02 9.529859353825854384e+01
6.900000000000000000e+03 6.327076085230078206e+01 5.673370372578425247e+01 1.006948493222561467e+02 9.537185722878254523e+01
6.912500000000000000e+03 6.332977637251673286e+01 5.671484333182363002e+01 1.006828047370506596e+02 9.536368597341216002e+01
6.925000000000000000e+03 6.325818660421534645e+01 5.665625585443466150e+01 1.006954305947191415e+02 9.547752926440567478e+01
6.937500000000000000e+03 6.329027456486528536e+01 5.658143502131300551e+01 1.008585609671595762e+02 9.550087460327087285e+01
6.950000000000000000e+03 6.330358103029315231e+01 5.660856066837654055e+01 1.009484949423752767e+02 9.549504596290532277e+01
6.962500000000000000e+03 6.327766833730279927e+01 5.669873737232164501e+01 1.009106656466545076e+02 9.551043020959964736e+01
6.975000000000000000e+03 6.327514877069485522e+01 5.670280384197979373e+01 1.009818290719669847e+02 9.545039565215900268e+01
6.987500000000000000e+03 6.325902981668343017e+01 5.669097645356431769e+01 1.010031296597348245e+02 9.552124420121803894e+01
7.000000000000000000e+03 6.336126535379613500e+01 5.674951819049760360e+01 1.009185140941805372e+02 9.566717028606744577e+01
7.012500000000000000e+03 6.349152070492873179e+01 5.672564490004613447e+01 1.009224209456016581e+02 9.558029576785959591e+01
7.025000000000000000e+03 6.342160147714523077e+01 5.676041248330543709e+01 1.008954936973491385e+02 9.555409271925378789e+01
7.037500000000000000e+03 6.329313962827191631e+01 5.684474892241627231e+01 1.008919078608388276e+02 9.551709600226817543e+01
7.050000000000000000e+03 6.324675555696514806e+01 5.671213636055129115e+01 1.009532334598491303e+02 9.546476040879463199e+01
7.062500000000000000e+03 6.324221900583651035e+01 5.673705834776198031e+01 1.008337192574111754e+02 9.540218090851428201e+01
7.075000000000000000e+03 6.332354776862715795e+01 5.677690865112619178e+01 1.009146637387399608e+02 9.535969309561097873e+01
7.087500000000000000e+03 6.330230392329148259e+01 5.702527439430713230e+01 1.007941813521175618e+02 9.546396966051048594e+01
7.100000000000000000e+03 6.327263905458978854e+01 5.691483829961048002e+01 1.007187793148042090e+02 9.551320518114211211e+01
7.112500000000000000e+03 6.325576950558193090e+01 5.703049425624964641e+01 1.005857318222033996e+02 9.551138720670185478e+01
7.125000000000000000e+03 6.326338830742477626e+01 5.700401491330571702e+01 1.006464463358451980e+02 9.557284910205561346e+01
7.137500000000000000e+03 6.335341791221637209e+01 5.705016128012503174e+01 1.006879705045038236e+02 9.556096034205290835e+01
7.150000000000000000e+03 6.342210214646080857e+01 5.704832569528718267e+01 1.008236387879970550e+02 9.545945676865650853e+01
7.162500000000000000e+03 6.342902488617833257e+01 5.711187489144693785e+01 1.007220479831135407e+02 9.541290951192709713e+01
7.175000000000000000e+03 6.340635453856758375e+01 5.708999748308143296e+01 1.006250591542367090e+02 9.539940689158474640e+01
7.187500000000000000e+03 6.354139950822997207e+01 5.719257835624551234e+01 1.007571428059862626e+02 9.540570925249217282e+01
7.200000000000000000e+03 6.355004922612978646e+01 5.709595895815083111e+01 1.007642644292560732e+02 9.533422330560624403e+01
7.212500000000000000e+03 6.366348341175657310e+01 5.714025733947759278e+01 1.007948407189878708e+02 9.543203813262751112e+01
7.225000000000000000e+03 6.369536404413770470e+01 5.710262093756598034e+01 1.009183954335954354e+02 9.531408050194851000e+01
7.237500000000000000e+03 6.373710154130498040e+01 5.717829913300513311e+01 1.007649666953560228e+02 9.531565597165989345e+01
7.250000000000000000e+03 6.364027886999775063e+01 5.715778424522196133e+01 1.006438592691806519e+02 9.528318116840871710e+01
7.262500000000000000e+03 6.355583387506898418e+01 5.726480554627904240e+01 1.006016207732659780e+02 9.522301936641208897e+01
7.275000000000000000e+03 6.340635280956583131e+01 5.714773134932354992e+01 1.006015776338898462e+02 9.502723649020335017e+01
7.287500000000000000e+03 6.338134112486669380e+01 5.726061453678283897e+01 1.006479552229281182e+02 9.519772417131315478e+01
7.300000000000000000e+03 6.339984303934120646e+01 5.723446823242205994e+01 1.006592849283872795e+02 9.533997222205849198e+01
7.312500000000000000e+03 6.344036942562141235e+01 5.726170602937827425e+01 1.006004630479176711e+02 9.534571040741238335e+01
7.325000000000000000e+03 6.348977190985696950e+01 5.721415369613168167e+01 1.006083837360704365e+02 9.530921113290882829e+01
7.337500000000000000e+03 6.351402712010690266e+01 5.729940385184647056e+01 1.005663639271613903e+02 9.533854654829944764e+01
7.350000000000000000e+03 6.356858823381389811e+01 5.736122959589701509e+01 1.006195677902090040e+02 9.531196721536394989e+01
7.362500000000000000e+03 6.355307416012180965e+01 5.731546822426626875e+01 1.005252973180002414e+02 9.535334573231128275e+01
7.375000000000000000e+03 6.358692207646777916e+01 5.730298388789573494e+01 1.005476635801041567e+02 9.531816890328771308e+01
7.387500000000000000e+03 6.359179506281717664e+01 5.732930442834855711e+01 1.004482746251433269e+02 9.534326353854407898e+01
7.400000000000000000e+03 6.365140929687095905e+01 5.729107953286560928e+01 1.003669818365418962e+02 9.534979084631153512e+01
7.412500000000000000e+03 6.360695439765065373e+01 5.728714178515753730e+01 1.004199493433843315e+02 9.532291398181158115e+01
7.425000000000000000e+03 6.354168868521959723e+01 5.729328486406282650e+01 1.004874931136761234e+02 9.538487702652261646e+01
7.437500000000000000e+03 6.348665196646166464e+01 5.732080301753613583e+01 1.005133385372075736e+02 9.529593955693346174e+01
7.450000000000000000e+03 6.346203512753596954e+01 5.724697427486606216e+01 1.005143561762119475e+02 9.521056474505830636e+01
7.462500000000000000e+03 6.336994060947077401e+01 5.721680324407892471e+01 1.006640073863117664e+02 9.530135424702642410e+01
7.475000000000000000e+03 6.321778843151743388e+01 5.726382090656007051e+01 1.006557150761274499e+02 9.518398940080246007e+01
7.487500000000000000e+03 6.328794167642728041e+01 5.727105599819941517e+01 1.005722586430703558e+02 9.525783438796112534e+01
7.500000000000000000e+03 6.321330203765635503e+01 5.734599996472097416e+01 1.004761672785333673e+02 9.533366015953760098e+01
7.512500000000000000e+03 6.322326325351919252e+01 5.739378581948007252e+01 1.004507533691434986e+02 9.538127612274021772e+01
7.525000000000000000e+03 6.322268588731961358e+01 5.750779122243075392e+01 1.003694570478021291e+02 9.530425241167441186e+01
7.537500000000000000e+03 6.325581112397272676e+01 5.748244039058479871e+01 1.002384652618999326e+02 9.549676772875309894e+01
7.550000000000000000e+03 6.329680069927445629e+01 5.746061080195968174e+01 1.002211248479204357e+02 9.562966549131178340e+01
7.562500000000000000e+03 6.337929293290928712e+01 5.748729169177818932e+01 1.001052317564947174e+02 9.550791821623366218e+01
7.575000000000000000e+03 6.330044475117048819e+01 5.750936764468679030e+01 1.001868357834943737e+02 9.543729869789093812e+01
7.587500000000000000e+03 6.326505109388267556e+01 5.747159234158662855e+01 1.001745490851815106e+02 9.543690291435966344e+01
7.600000000000000000e+03 6.327860303315691937e+01 5.749570765374269854e+01 1.002916534856832840e+02 9.546879109689980680e+01
7.612500000000000000e+03 6.329874282796413354e+01 5.744605222265991529e+01 1.003160993411680266e+02 9.545137797328418117e+01
7.625000000000000000e+03 6.329692468242102166e+01 5.750343077717861462e+01 1.004333262786142313e+02 9.541181558151562569e+01
7.637500000000000000e+03 6.335478246755509701e+01 5.764690532728189964e+01 1.006517776197769507e+02 9.542217841105029663e+01
7.650000000000000000e+03 6.348541265613614826e+01 5.770227197219505655e+01 1.007897162527492441e+02 9.547319401116473614e+01
7.662500000000000000e+03 6.348872127037782320e+01 5.776581391233598595e+01 1.008634194258289369e+02 9.556085419351667554e+01
7.675000000000000000e+03 6.367507620181820727e+01 5.783549878867987104e+01 1.008613439362073763e+02 9.562855502401593810e+01
7.687500000000000000e+03 6.369832322239676614e+01 5.779165806909484360e+01 1.007702343626670398e+02 9.558501385842244247e+01
7.700000000000000000e+03 6.369452969103741680e+01 5.777330786218616510e+01 1.007605709688240978e+02 9.547478054531305247e+01
7.712500000000000000e+03 6.373331776285375838e+01 5.781622794973579715e+01 1.007083345502544205e+02 9.552242841996272205e+01
7.725000000000000000e+03 6.382904601786575682e+01 5.782054009889432677e+01 1.009005961103850524e+02 9.547024726012470808e+01
7.737500000000000000e+03 6.373109237747179634e+01 5.787822753097960771e+01 1.009008591442263878e+02 9.545805620868982544e+01
7.750000000000000000e+03 6.388617875830679083e+01 5.783174514498713847e+01 1.010646656454154595e+02 9.532902836456649709e+01
7.762500000000000000e+03 6.398610996969923548e+01 5.776614641240231407e+01 1.010505296902950363e+02 9.535572051475455169e+01
7.775000000000000000e+03 6.389113632910628837e+01 5.771657308187018032e+01 1.010418931274840872e+02 9.529286226405397997e+01
7.787500000000000000e+03 6.381096559003220392e+01 5.772693537432066080e+01 1.012371970492231839e+02 9.530069676610602869e+01
7.800000000000000000e+03 6.393300440115219629e+01 5.764624673119831044e+01 1.013479054558571448e+02 9.538031447888377556e+01
7.812500000000000000e+03 6.394340691020354939e+01 5.767358340598064359e+01 1.011713398342769068e+02 9.551465373883847576e+01
7.825000000000000000e+03 6.388158203340969976e+01 5.763054380461395709e+01 1.010947626819909857e+02 9.546453011669004241e+01
7.837500000000000000e+03 6.385926566370498847e+01 5.754188075810095171e+01 1.011902484177968944e+02 9.524670609664097753e+01
7.850000000000000000e+03 6.385718868519794000e+01 5.764690076509300809e+01 1.013594344747985616e+02 9.520027589075282037e+01
7.862500000000000000e+03 6.362589566504059491e+01 5.774749405449030348e+01 1.013172622607496862e+02 9.525989162582467884e+01
7.875000000000000000e+03 6.367226814647501953e+01 5.770180007145682310e+01 1.012857372484173197e+02 9.541048520142514633e+01
7.887500000000000000e+03 6.364227713447615997e+01 5.756047887278087671e+01 1.012739099650218861e+02 9.525879132167949592e+01
7.900000000000000000e+03 6.353456287139210446e+01 5.761664418319588066e+01 1.012999502007917414e+02 9.526294341812180733e+01
7.912500000000000000e+03 6.349073523036742017e+01 5.771206471590430453e+01 1.011972275331041118e+02 9.514278915279709281e+01
7.925000000000000000e+03 6.354837350805311758e+01 5.770367364472722471e+01 1.011804840286878857e+02 9.511328963908468381e+01
7.937500000000000000e+03 6.352814022864863119e+01 5.770988256341084366e+01 1.012341225139462750e+02 9.534642799677774860e+01
7.950000000000000000e+03 6.342000598601006089e+01 5.775694847913795371e+01 1.011316681925460159e+02 9.529859359807709041e+01
7.962500000000000000e+03 6.337872942927685926e+01 5.763206989048956075e+01 1.011948845153316086e+02 9.530785896509419786e+01
7.975000000000000000e+03 6.316336854964373515e+01 5.764664995344767817e+01 1.011994561205977163e+02 9.545232744640043165e+01
7.987500000000000000e+03 6.311788259663750011e+01 5.777304512180923979e+01 1.011080377042304974e+02 9.539424690921295280e+01
8.000000000000000000e+03 6.313444098308431762e+01 5.780495632735362221e+01 1.012007653708761126e+02 9.526965257348395255e+01
8.012500000000000000e+03 6.308296540585595835e+01 5.772855544990224530e+01 1.012490560966723478e+02 9.529968100458570746e+01
8.025000000000000000e+03 6.304582834601987429e+01 5.756772926704381632e+01 1.012259504436427022e+02 9.521550398660217240e+01
8.037500000000000000e+03 6.308677673025502486e+01 5.750109207580434401e+01 1.013228747772318741e+02 9.510239043186294339e+01
8.050000000000000000e+03 6.301672798530709940e+01 5.748742614507064275e+01 1.013756771101084126e+02 9.505564374395845562e+01
8.062500000000000000e+03 6.318094991057203202e+01 5.748859768237803536e+01 1.014015557992475607e+02 9.503640792227865575e+01
8.075000000000000000e+03 6.332285327264167307e+01 5.750497541085130848e+01 1.013859812488670684e+02 9.493243743691192549e+01
8.087500000000000000e+03 6.331069940217029313e+01 5.751141386929185728e+01 1.015096599674713218e+02 9.494172056012821770e+01
8.100000000000000000e+03 6.329531467562571123e+01 5.756636165747334388e+01 1.016063380930087021e+02 9.476208059744904233e+01
8.112500000000000000e+03 6.322274821635426179e+01 5.755413622203500523e+01 1.014831244249211579e+02 9.480187337912909129e+01
8.125000000000000000e+03 6.312330946101083384e+01 5.760552339501734309e+01 1.013409665998771203e+02 9.496388314168875411e+01
8.137500000000000000e+03 6.305562492600558500e+01 5.756545796023247874e+01 1.013167617239506342e+02 9.495370915001706180e+01
8.150000000000000000e+03 6.300754783941921033e+01 5.777189749451317624e+01 1.012832244985904140e+02 9.488193557066961148e+01
8.162500000000000000e+03 6.306787947916792092e+01 5.776352832455807373e+01 1.012746291071466800e+02 9.494014691504906978e+01
8.175000000000000000e+03 6.317254364463134664e+01 5.782803642677750133e+01 1.012466963360273979e+02 9.497454817868887744e+01
8.187500000000000000e+03 6.322359492873590625e+01 5.774369338356126491e+01 1.012755138074031720e+02 9.501571946033669747e+01
8.200000000000000000e+03 6.326701347632879902e+01 5.778563393679755933e+01 1.012603642984622638e+02 9.492726906207779791e+01
8.212500000000000000e+03 6.320226900258177238e+01 5.773795454141414751e+01 1.012912998616324671e+02 9.489457824595291413e+01
8.225000000000000000e+03 6.330325550997137896e+01 5.774635519192908362e+01 1.012839275972647783e+02 9.492052511331310427e+01
8.237500000000000000e+03 6.329693831266975934e+01 5.788735790884906152e+01 1.012716245653693079e+02 9.490946348933698573e+01
8.250000000000000000e+03 6.348823557570873533e+01 5.780323035466377490e+01 1.012334333524454877e+02 9.496534691036588072e+01
8.262500000000000000e+03 6.339778639233612267e+01 5.794070273698108764e+01 1.012857242468077317e+02 9.505941612451390199e+01
8.275000000000000000e+03 6.327211122302610136e+01 5.791476421618998671e+01 1.012730150152091539e+02 9.506694348231121694e+01
8.287500000000000000e+03 6.326915565075537273e+01 5.787350750809153510e+01 1.012751880847064427e+02 9.485722373185021183e+01
8.300000000000000000e+03 6.326433168338390800e+01 5.773438075159897664e+01 1.011109123933330665e+02 9.476543578439188309e+01
8.312500000000000000e+03 6.320943707981297877e+01 5.780570601650303075e+01 1.012305425036395548e+02 9.474404219599011867e+01
8.325000000000000000e+03 6.333340118849032052e+01 5.769297678678977803e+01 1.013254851612114606e+02 9.474968631230264293e+01
8.337500000000000000e+03 6.327547938338842215e+01 5.781829970953824471e+01 1.014589791627312252e+02 9.482994418318831720e+01
8.350000000000000000e+03 6.324256634629949048e+01 5.773842993552506186e+01 1.014445100152410646e+02 9.484773323916945742e+01
8.362500000000000000e+03 6.325145890799755222e+01 5.772695675414544780e+01 1.014502232728468698e+02 9.468718441158736709e+01
8.375000000000000000e+03 6.321860304710838108e+01 5.768844881813571135e+01 1.015076895102610877e+02 9.482335171803279650e+01
8.387500000000000000e+03 6.330262629914636108e+01 5.768809243466269976e+01 1.013545766119094651e+02 9.472210857157537589e+01
8.400000000000000000e+03 6.329406243567783719e+01 5.769607069367066288e+01 1.014072612284627439e+02 9.461293194437325837e+01
8.412500000000000000e+03 6.314129529270374519e+01 5.767191384733732207e+01 1.013922969882622453e+02 9.472530591751132079e+01
8.425000000000000000e+03 6.316168882409526475e+01 5.778222386603184191e+01 1.012551207200386187e+02 9.487227017981490462e+01
8.437500000000000000e+03 6.329053583426534146e+01 5.787260230513824411e+01 1.012625327054771702e+02 9.489959746170369215e+01
8.450000000000000000e+03 6.325012486565886860e+01 5.783979561673339020e+01 1.010775063422269824e+02 9.486745527562764835e+01
8.462500000000000000e+03 6.330671500819893538e+01 5.785322967686407480e+01 1.010811020043087325e+02 9.482182674079341211e+01
8.475000000000000000e+03 6.330019748500178167e+01 5.794821730935844784e+01 1.012015828748559585e+02 9.481207296917226302e+01
8.487500000000000000e+03 6.326496421465911624e+01 5.780348910398175377e+01 1.011329560757345263e+02 9.467125249017600197e+01
8.500000000000000000e+03 6.330205503905641251e+01 5.784866342332836808e+01 1.011074246544573754e+02 9.473740041176657201e+01
8.512500000000000000e+03 6.328877523189006382e+01 5.774502987362985351e+01 1.010506070765057558e+02 9.478647298089808260e+01
8.525000000000000000e+03 6.315881598153669785e+01 5.780778817261099789e+01 1.011514020669377487e+02 9.480485444887764857e+01
8.537500000000000000e+03 6.322915093001589071e+01 5.797924121346384396e+01 1.011085777917732003e+02 9.482267384325703574e+01
8.550000000000000000e+03 6.324345935964838361e+01 5.798111350671366182e+01 1.011009872125288638e+02 9.486036372847522102e+01
8.562500000000000000e+03 6.325030250068638793e+01 5.800649693175211752e+01 1.012313257780492961e+02 9.483128851519758484e+01
8.575000000000000000e+03 6.300243036666164187e+01 5.801840500532168221e+01 1.011978604910271287e+02 9.461299827899625825e+01
8.587500000000000000e+03 6.299917417078670212e+01 5.792165203455994771e+01 1.012317453445357813e+02 9.446938371870207618e+01
8.600000000000000000e+03 6.289006964938001687e+01 5.793814598469012367e+01 1.012520130385186690e+02 9.456106225259541986e+01
8.612500000000000000e+03 6.272610847186516025e+01 5.791744678324406692e+01 1.011500022739770515e+02 9.457378613243248822e+01
8.625000000000000000e+03 6.298165312777722136e+01 5.794149592850460095e+01 1.011683199893604694e+02 9.453494161626373682e+01
8.637500000000000000e+03 6.307471227195611618e+01 5.798897261814786219e+01 1.011542310840763719e+02 9.449503488003880136e+01
8.650000000000000000e+03 6.299233878517311069e+01 5.803661188950115957e+01 1.010773455737920727e+02 9.453596343924442635e+01
8.662500000000000000e+03 6.270359420870384781e+01 5.825033395337761277e+01 1.011320380491057023e+02 9.452754593313076725e+01
8.675000000000000000e+03 6.273979147721056648e+01 5.829262990872687311e+01 1.012910070299339935e+02 9.451208845428782013e+01
8.687500000000000000e+03 6.269726586153699088e+01 5.836161967478917489e+01 1.013449699255165655e+02 9.445147097817688575e+01
8.700000000000000000e+03 6.269662362987330795e+01 5.831391841442599144e+01 1.012663601166916578e+02 9.447806171628671734e+01
8.712500000000000000e+03 6.261005876223549649e+01 5.823258364023063649e+01 1.012055278658803985e+02 9.442962397664780383e+01
8.725000000000000000e+03 6.276227223597457794e+01 5.818613819584579261e+01 1.012630188683680785e+02 9.432582015488037541e+01
8.737500000000000000e+03 6.271557487059093461e+01 5.822291372524011877e+01 1.012233537982288283e+02 9.408417320285322205e+01
8.750000000000000000e+03 6.263366567050339029e+01 5.816491685563517677e+01 1.011122695354911230e+02 9.404716516344950605e+01
8.762500000000000000e+03 6.264066657196732990e+01 5.825157065347160312e+01 1.010980022346008269e+02 9.410147429823871335e+01
8.775000000000000000e+03 6.266033173346889384e+01 5.815401597689537283e+01 1.010981541236229617e+02 9.415101442834514955e+01
8.787500000000000000e+03 6.265507108253421364e+01 5.808384717855519597e+01 1.011696345747673433e+02 9.430755763440380690e+01
8.800000000000000000e+03 6.258980113244071930e+01 5.809735558332673833e+01 1.012068592813818384e+02 9.445367837830728774e+01
8.812500000000000000e+03 6.257373489135792255e+01 5.811671792912240875e+01 1.012681174591654951e+02 9.452640537401499898e+01
8.825000000000000000e+03 6.247146712423759851e+01 5.810690838147672821e+01 1.012262367852519276e+02 9.457089710048417430e+01
8.837500000000000000e+03 6.249582620618257778e+01 5.809061267247746230e+01 1.010751044430998462e+02 9.477094556992308583e+01
8.850000000000000000e+03 6.241111359470513520e+01 5.799710608573689541e+01 1.010910194811216058e+02 9.468435647523293142e+01
8.862500000000000000e+03 6.246829312269235146e+01 5.792820646678806895e+01 1.010759469548487743e+02 9.469297739824551741e+01
8.875000000000000000e+03 6.252930970011070144e+01 5.796595696037460499e+01 1.010381709773943015e+02 9.468143824681114040e+01
8.887500000000000000e+03 6.248637934777453751e+01 5.796268447825178072e+01 1.009478532632758174e+02 9.472653790504129745e+01
8.900000000000000000e+03 6.257178938032824078e+01 5.820411645654593258e+01 1.009649428597795264e+02 9.475842712524242017e+01
8.912500000000000000e+03 6.252845568085170669e+01 5.821556751149940823e+01 1.009349113729699212e+02 9.462085559514875399e+01
8.925000000000000000e+03 6.247475601998078076e+01 5.820242029008151263e+01 1.009362179940124520e+02 9.466596152153134369e+01
8.937500000000000000e+03 6.236919416254740156e+01 5.832833363314765762e+01 1.008654478172296365e+02 9.465750306110716394e+01
8.950000000000000000e+03 6.251753598133966250e+01 5.831895562060545757e+01 1.009096579251790473e+02 9.463933041701478999e+01
8.962500000000000000e+03 6.255875125814697668e+01 5.833363407571132342e+01 1.009225145063242337e+02 9.481071503002796419e+01
8.975000000000000000e+03 6.253149471707374119e+01 5.820475054784795077e+01 1.009863138864544538e+02 9.465934668463034996e+01
8.987500000000000000e+03 6.267183077285832837e+01 5.824301854889124286e+01 1.009779827143055400e+02 9.462198707297119427e+01
9.000000000000000000e+03 6.271028353031211111e+01 5.811864458979066228e+01 1.010466873580179055e+02 9.468109082568589940e+01
9.012500000000000000e+03 6.268758532276299178e+01 5.806687621975551394e+01 1.011111440529035690e+02 9.472611030876453242e+01
9.025000000000000000e+03 6.275026505766683016e+01 5.797399670942911598e+01 1.012228691187601157e+02 9.488412042797607171e+01
9.037500000000000000e+03 6.270958882629719966e+01 5.805349457772759791e+01 1.012505094446021161e+02 9.487000777064579893e+01
9.050000000000000000e+03 6.257049610249082150e+01 5.813477948481920521e+01 1.011856447805030683e+02 9.481789670618897503e+01
9.062500000000000000e+03 6.253541433087519152e+01 5.806933493117989542e+01 1.010522903871441969e+02 9.472994304736485560e+01
9.075000000000000000e+03 6.247912638873003033e+01 5.799779607919055735e+01 1.010135829612125775e+02 9.462347054782502198e+01
9.087500000000000000e+03 6.252300652750716381e+01 5.800271233445733543e+01 1.010408553790952055e+02 9.478888999281134886e+01
9.100000000000000000e+03 6.261857869470736659e+01 5.796669337615040973e+01 1.010623388351347245e+02 9.484380777175950072e+01
9.112500000000000000e+03 6.265370241662140671e+01 5.816817249397833223e+01 1.009470844757885430e+02 9.487047987354918632e+01
9.125000000000000000e+03 6.260507082696527448e+01 5.813277294371818016e+01 1.008507644797605423e+02 9.483422345094486161e+01
9.137500000000000000e+03 6.256469768532530651e+01 5.798839556397911110e+01 1.008288303865118678e+02 9.499661514253780581e+01
9.150000000000000000e+03 6.256646371139562746e+01 5.802247814453801311e+01 1.007157319441915462e+02 9.499603938095222588e+01
9.162500000000000000e+03 6.266158502325433943e+01 5.791642189681937225e+01 1.006999996437971845e+02 9.504091438871715525e+01
9.175000000000000000e+03 6.266178506829923833e+01 5.798096884760344238e+01 1.006883531493703856e+02 9.498774831329646418e+01
9.187500000000000000e+03 6.281643254181701508e+01 5.796046419777371739e+01 1.006557073722806166e+02 9.500724025348719692e+01
9.200000000000000000e+03 6.281439677915491870e+01 5.788414774762881621e+01 1.006194883654469265e+02 9.507892249059574397e+01
9.212500000000000000e+03 6.294034984884186912e+01 5.786959550269545360e+01 1.006404848549489515e+02 9.512413147452225815e+01
9.225000000000000000e+03 6.299210542100974664e+01 5.787651391284218505e+01 1.005566181428836359e+02 9.510628051317132758e+01
9.237500000000000000e+03 6.307308712719789412e+01 5.782948244590089359e+01 1.004757456658243200e+02 9.521465478380663683e+01
9.250000000000000000e+03 6.312796809135705445e+01 5.780439275775377439e+01 1.004169161703228923e+02 9.523537148764305016e+01
9.262500000000000000e+03 6.314179132241819303e+01 5.781984887475811519e+01 1.003502752338187491e+02 9.530827023488986072e+01
9.275000000000000000e+03 6.324246549457530620e+01 5.787910090384328043e+01 1.003245231163294449e+02 9.542198696140872016e+01
9.287500000000000000e+03 6.322057884489267821e+01 5.787466210584253190e+01 1.004329825859654051e+02 9.538463100132368311e+01
9.300000000000000000e+03 6.324857731144344086e+01 5.789855278545716288e+01 1.004339724458831000e+02 9.542502929141662094e+01
9.312500000000000000e+03 6.326972391723379019e+01 5.787526889148216469e+01 1.005347116117074648e+02 9.548162178095525121e+01
9.325000000000000000e+03 6.324507392150795226e+01 5.797421624600171697e+01 1.004906245606713355e+02 9.546505858235416042e+01
9.337500000000000000e+03 6.326017887160943332e+01 5.794841518422585835e+01 1.005078112202204466e+02 9.558124289312611666e+01
9.350000000000000000e+03 6.326768108299985016e+01 5.798489738864056164e+01 1.004443013225440211e+02 9.549505371187727576e+01
9.362500000000000000e+03 6.310346055351997308e+01 5.813824060386934889e+01 1.004605125717607592e+02 9.546097627040163047e+01
9.375000000000000000e+03 6.308554401093265795e+01 5.815785982274514510e+01 1.004480488616021319e+02 9.542946072579854899e+01
9.387500000000000000e+03 6.298480056650103620e+01 5.811319950207445828e+01 1.004947170506518717e+02 9.528840748213106338e+01
9.400000000000000000e+03 6.300733743262922104e+01 5.819032460958801778e+01 1.005627850165136721e+02 9.513806402800618400e+01
9.412500000000000000e+03 6.292163886562428843e+01 5.823662920863355907e+01 1.003645466857818462e+02 9.513969957789520038e+01
9.425000000000000000e+03 6.294329433093734139e+01 5.821860710124863658e+01 1.005081391179272856e+02 9.519816461172324296e+01
9.437500000000000000e+03 6.296062098678051200e+01 5.815853109672396926e+01 1.004931018775945404e+02 9.532342723126225792e+01
9.450000000000000000e+03 6.287723073083638781e+01 5.826371935003725611e+01 1.004940365910690190e+02 9.527728263049341706e+01
9.462500000000000000e+03 6.278428638651150351e+01 5.819577784375339746e+01 1.004144956602954295e+02 9.524620793981506495e+01
9.475000000000000000e+03 6.279881043668138574e+01 5.821242710020253242e+01 1.004109258560128666e+02 9.531752145024675826e+01
9.487500000000000000e+03 6.286358954065152460e+01 5.826701506039650269e+01 1.004631604481839418e+02 9.528841703051114109e+01
9.500000000000000000e+03 6.287024402019147118e+01 5.816251842717588971e+01 1.005892021660970101e+02 9.540026468269006443e+01
9.512500000000000000e+03 6.304876979065884512e+01 5.826814474659909138e+01 1.005168045207191057e+02 9.535377571640620431e+01
9.525000000000000000e+03 6.300641453677611992e+01 5.837675109738394497e+01 1.005077097980561689e+02 9.530265215131228729e+01
9.537500000000000000e+03 6.293057777622332338e+01 5.829553967789153290e+01 1.004200812138931553e+02 9.545565825693950046e+01
9.550000000000000000e+03 6.294885296689393783e+01 5.826609438427657039e+01 1.006164907381843392e+02 9.550347876633739475e+01
9.562500000000000000e+03 6.296458724711577304e+01 5.831867075283052770e+01 1.005862041422619484e+02 9.541972727598215442e+01
9.575000000000000000e+03 6.304423967748579116e+01 5.834543172276910639e+01 1.005998914890523395e+02 9.555544289961014215e+01
9.587500000000000000e+03 6.290136039987088878e+01 5.820945154755382589e+01 1.006309092828446978e+02 9.550176094272930527e+01
9.600000000000000000e+03 6.295916194387882570e+01 5.826201856810302360e+01 1.005679857213738018e+02 9.552559840295728577e+01
9.612500000000000000e+03 6.306412473749480085e+01 5.830011519415744203e+01 1.007611680621718051e+02 9.551050626349390882e+01
9.625000000000000000e+03 6.314636714107599147e+01 5.823849010895109046e+01 1.007978524193433856e+02 9.549276036197446160e+01
9.637500000000000000e+03 6.315469152249290374e+01 5.820694744894028361e+01 1.007585661861776742e+02 9.561151223071510685e+01
9.650000000000000000e+03 6.301318342751986989e+01 5.812258129671690199e+01 1.007738911253227059e+02 9.565545131894383246e+01
9.662500000000000000e+03 6.299192984026995390e+01 5.804231509362612940e+01 1.007919251427610163e+02 9.566700586604581247e+01
9.675000000000000000e+03 6.305605243451478970e+01 5.802761724748753380e+01 1.008445079887239757e+02 9.561528138503781804e+01
9.687500000000000000e+03 6.306523708009726903e+01 5.786664406098743996e+01 1.009671151167030274e+02 9.556876577640009884e+01
9.700000000000000000e+03 6.292011973562075866e+01 5.792885827827215195e+01 1.009899609548566133e+02 9.556659109782238204e+01
9.712500000000000000e+03 6.291051375468880025e+01 5.794772703011089732e+01 1.009952459577802131e+02 9.568001204587753250e+01
9.725000000000000000e+03 6.305632340340434183e+01 5.785970791484560749e+01 1.009965939589854713e+02 9.569175645985988865e+01
9.737500000000000000e+03 6.319091968462667808e+01 5.792753964504816366e+01 1.009985266353560576e+02 9.566614541552382889e+01
9.750000000000000000e+03 6.313058185226185515e+01 5.787690524688898108e+01 1.012213369426933554e+02 9.554282014526253874e+01
9.762500000000000000e+03 6.303193806001177535e+01 5.791785976792941426e+01 1.013705659365758294e+02 9.539780052200478622e+01
9.775000000000000000e+03 6.310298219438808331e+01 5.786474687672035344e+01 1.014848969938609571e+02 9.526261723812552873e+01
9.787500000000000000e+03 6.318759384735999873e+01 5.780222041536431732e+01 1.014600992831566089e+02 9.530364981764027732e+01
9.800000000000000000e+03 6.310409420765842725e+01 5.783328283894360311e+01 1.015385805787008167e+02 9.533853143950337028e+01
9.812500000000000000e+03 6.300996492263366378e+01 5.772270401880070523e+01 1.016207792850701139e+02 9.534303485303237835e+01
9.825000000000000000e+03 6.302664935139907243e+01 5.770254325340200552e+01 1.016622176353020706e+02 9.526634117047876771e+01
9.837500000000000000e+03 6.289696391009066900e+01 5.768885810358514021e+01 1.016782690873546215e+02 9.529011415958366626e+01
9.850000000000000000e+03 6.285101748338480832e+01 5.782734354382323261e+01 1.016169283733865427e+02 9.524496643575126598e+01
9.862500000000000000e+03 6.285503663454880297e+01 5.782878659458108928e+01 1.015813477273650562e+02 9.530077179224525707e+01
9.875000000000000000e+03 6.290444498095259007e+01 5.779189660352641766e+01 1.014812151612931075e+02 9.548408664414118618e+01
9.887500000000000000e+03 6.292765432399330194e+01 5.770653855037290469e+01 1.014708779397157343e+02 9.544548306532335857e+01
9.900000000000000000e+03 6.292085907419480861e+01 5.782164640433947511e+01 1.014303260103639275e+02 9.543983693049327144e+01
9.912500000000000000e+03 6.309721204930077221e+01 5.783547074419133338e+01 1.013737527304244850e+02 9.545173843809087089e+01
9.925000000000000000e+03 6.311115866464177770e+01 5.768595222356999130e+01 1.014040628973722136e+02 9.547725832346712593e+01
9.937500000000000000e+03 6.324459398474358807e+01 5.753247980508435688e+01 1.014075070202203221e+02 9.555065514336153853e+01
9.950000000000000000e+03 6.318014905484817945e+01 5.758250773822414459e+01 1.015412974778189295e+02 9.557539023512583753e+01
9.962500000000000000e+03 6.303952157172786031e+01 5.754575318230818226e+01 1.015473437448367946e+02 9.540395102182580445e+01
9.975000000000000000e+03 6.301041984361997805e+01 5.765827393539114354e+01 1.014859744444703153e+02 9.534942417867252118e+01
9.987500000000000000e+03 6.299000582362265988e+01 5.762773609564989385e+01 1.014914786597369982e+02 9.524318834526859234e+01
1.000000000000000000e+04 6.308234747930617203e+01 5.762414426593683459e+01 1.015010532018784346e+02 9.514372220005530778e+01
1.001250000000000000e+04 6.324017396498081922e+01 5.748830530158087981e+01 1.014289626467297012e+02 9.524932026330615997e+01
1.002500000000000000e+04 6.329242047807418459e+01 5.752760084760517856e+01 1.014039046384596503e+02 9.527148429799233043e+01
1.003750000000000000e+04 6.339637566858731077e+01 5.752837637259356285e+01 1.014393498890057259e+02 9.527847705651562649e+01
1.005000000000000000e+04 6.340554726720377232e+01 5.755942644632618510e+01 1.014649163662197111e+02 9.526417963154128188e+01
1.006250000000000000e+04 6.334065578350350734e+01 5.748946577407983227e+01 1.014554584641683732e+02 9.525550358922004079e+01
1.007500000000000000e+04 6.336548677247900940e+01 5.753563473664705441e+01 1.014847012375147699e+02 9.519798931161251687e+01
1.008750000000000000e+04 6.350356423624891278e+01 5.757205597924898655e+01 1.015953818686111276e+02 9.512020001594048324e+01
1.010000000000000000e+04 6.330221361495528498e+01 5.763339704123516327e+01 1.015435154374721094e+02 9.514562198442335728e+01
1.011250000000000000e+04 6.329688736783592162e+01 5.772841918794328819e+01 1.014852185813891197e+02 9.505578578076099916e+01
1.012500000000000000e+04 6.335813598850444350e+01 5.775334462892193699e+01 1.016007687629064122e+02 9.506812791019117981e+01
1.013750000000000000e+04 6.329479171610610422e+01 5.772295465774386969e+01 1.016387040561115356e+02 9.504966032627959294e+01
1.015000000000000000e+04 6.327119697991270897e+01 5.763015708393703562e+01 1.016054902959028681e+02 9.502388457150688339e+01
1.016250000000000000e+04 6.332473556386216273e+01 5.763732606726244256e+01 1.017007246967476277e+02 9.504041663592477107e+01
1.017500000000000000e+04 6.342406230558486868e+01 5.767238242082335375e+01 1.016543717637252797e+02 9.511907383007013550e+01
1.018750000000000000e+04 6.347319179137869583e+01 5.767340507538222738e+01 1.016432325264045176e+02 9.522312102295100544e+01
1.020000000000000000e+04 6.352040199598123849e+01 5.772265452220953108e+01 1.016813076210003999e+02 9.527732254373255216e+01
1.021250000000000000e+04 6.354476653951601861e+01 5.776244827189039199e+01 1.017047411677671960e+02 9.537452799192026021e+01
1.022500000000000000e+04 6.336616561386570368e+01 5.775474431890840776e+01 1.018000667361697538e+02 9.537736741561131737e+01
1.023750000000000000e+04 6.340108465903436752e+01 5.783391073697963236e+01 1.018848277129215774e+02 9.534835580982046110e+01
1.025000000000000000e+04 6.329646038679442199e+01 5.799670389545259042e+01 1.018322892288219634e+02 9.558847928453484144e+01
1.026250000000000000e+04 6.354833467743594611e+01 5.791959405956625062e+01 1.018965147889646516e+02 9.580201435294171119e+01
1.027500000000000000e+04 6.349398306461301900e+01 5.797455755500441654e+01 1.018518972732995422e+02 9.572996566691494991e+01
1.028750000000000000e+04 6.353311799804064464e+01 5.793135525010490738e+01 1.019019433551234073e+02 9.575209116282404409e+01
1.030000000000000000e+04 6.343823913187174668e+01 5.798799195798743256e+01 1.019788298168159599e+02 9.562836115156837025e+01
1.031250000000000000e+04 6.350848231880040373e+01 5.818121887243207624e+01 1.020117580027660580e+02 9.553453383487141082e+01
1.032500000000000000e+04 6.353976092967847933e+01 5.815415358927604927e+01 1.019955019705987951e+02 9.548960234225586419e+01
1.033750000000000000e+04 6.348153102259290392e+01 5.821046613584206142e+01 1.020223739895538699e+02 9.539162325378362084e+01
1.035000000000000000e+04 6.331334532486012989e+01 5.812978137535496614e+01 1.020464675554334377e+02 9.541412648176360278e+01
1.036250000000000000e+04 6.338369010946460946e+01 5.820266611403405932e+01 1.020619179248928106e+02 9.539547597686838287e+01
1.037500000000000000e+04 6.325664458509265131e+01 5.820557555303204111e+01 1.020358899547765930e+02 9.537848621326558884e+01
1.038750000000000000e+04 6.315378745975108643e+01 5.814907592925935376e+01 1.021545174738863295e+02 9.532046609891527567e+01
1.040000000000000000e+04 6.319175820814324140e+01 5.826155178560188119e+01 1.021023264498246732e+02 9.531918755378029573e+01
1.041250000000000000e+04 6.301622289550205380e+01 5.833026671256505580e+01 1.021506115394837053e+02 9.535362340511260015e+01
1.042500000000000000e+04 6.302258632704903363e+01 5.829173199995867094e+01 1.022056497457799367e+02 9.541408722041802548e+01
1.043750000000000000e+04 6.301930009327820414e+01 5.830235239863421270e+01 1.020825488389613867e+02 9.545332717292696145e+01
1.045000000000000000e+04 6.305974280050249803e+01 5.828431479739732879e+01 1.020631014257745619e+02 9.541498333574948276e+01
1.046250000000000000e+04 6.298895876348993284e+01 5.820628360768522924e+01 1.020818232535604864e+02 9.540894858517515331e+01
1.047500000000000000e+04 6.306049593503920647e+01 5.827732020430740079e+01 1.020636516127001272e+02 9.538562378578639311e+01
1.048750000000000000e+04 6.309551681375491228e+01 5.837700126219112917e+01 1.020490502649609965e+02 9.542311820009091150e+01
1.050000000000000000e+04 6.313750130001926664e+01 5.846028773570738934e+01 1.020212796571923377e+02 9.559534162914594901e+01
1.051250000000000000e+04 6.322809611913309880e+01 5.852173453968406136e+01 1.019434970844801711e+02 9.559567267002370272e+01
1.052500000000000000e+04 6.320175325125330801e+01 5.857973850809718641e+01 1.020412729746244196e+02 9.559498631892437004e+01
1.053750000000000000e+04 6.320947243755794176e+01 5.862186643854135326e+01 1.020454815394420223e+02 9.556979261836362127e+01
1.055000000000000000e+04 6.321566056990474181e+01 5.873966448210604341e+01 1.019968084312926493e+02 9.564011741351785645e+01
1.056250000000000000e+04 6.315118464269973941e+01 5.873982950207173559e+01 1.019801312594098448e+02 9.564171558259818084e+01
1.057500000000000000e+04 6.303703269133457354e+01 5.868769825328777756e+01 1.019377197775395132e+02 9.567498216125055421e+01
1.058750000000000000e+04 6.299179449273647435e+01 5.852195860632973279e+01 1.018614907761777886e+02 9.578842927913626681e+01
1.060000000000000000e+04 6.298731804484172159e+01 5.842205769898310308e+01 1.017198054224642618e+02 9.583325882129427953e+01
1.061250000000000000e+04 6.309021790958130538e+01 5.833276932438874240e+01 1.016833415841762900e+02 9.564383745263776859e+01
1.062500000000000000e+04 6.321031568917079824e+01 5.832744346029706861e+01 1.016441710598153918e+02 9.573576067374128229e+01
1.063750000000000000e+04 6.341658307248519577e+01 5.829632668508069315e+01 1.015552542115795234e+02 9.561668684629758275e+01
1.065000000000000000e+04 6.327657748017361428e+01 5.829968665192073018e+01 1.015233949200134305e+02 9.553089251214971966e+01
1.066250000000000000e+04 6.331457469688260886e+01 5.826966873254264101e+01 1.016708382148068210e+02 9.557408336366592039e+01
1.067500000000000000e+04 6.328053800788286765e+01 5.827861425027454345e+01 1.016607711670313563e+02 9.568975175873818273e+01
1.068750000000000000e+04 6.348865146947412086e+01 5.827450350123351797e+01 1.015901375265793405e+02 9.559410260073762799e+01
1.070000000000000000e+04 6.355840235895608004e+01 5.825789380840030418e+01 1.015016436256343439e+02 9.552177734810629772e+01
1.071250000000000000e+04 6.342899275991219810e+01 5.821136428270546048e+01 1.015781025220478142e+02 9.553290383363149374e+01
1.072500000000000000e+04 6.345214611302466068e+01 5.818762052220772318e+01 1.014719555497293015e+02 9.551084657039599790e+01
1.073750000000000000e+04 6.348305987151783825e+01 5.816251025806793251e+01 1.015916182339191067e+02 9.546268390803300008e+01
1.075000000000000000e+04 6.343206674770454612e+01 5.818962279345232247e+01 1.016080110075487539e+02 9.548209711380430065e+01
1.076250000000000000e+04 6.351128661726050950e+01 5.824737617280906932e+01 1.016760347786860450e+02 9.539250783229995534e+01
1.077500000000000000e+04 6.349513740072263346e+01 5.830121304551853001e+01 1.017015978084529308e+02 9.551377127657175947e+01
1.078750000000000000e+04 6.337878118173767916e+01 5.834319772366753654e+01 1.018028713269141434e+02 9.561792072263133946e+01
1.080000000000000000e+04 6.338643121251968182e+01 5.820976363822937572e+01 1.018359772944915846e+02 9.561250190158831685e+01
1.081250000000000000e+04 6.341322701368106607e+01 5.824028965004116998e+01 1.017407303515357171e+02 9.560312324025855446e+01
1.082500000000000000e+04 6.340207997418546881e+01 5.828001999350941986e+01 1.016994260017979173e+02 9.561600263460651661e+01
1.083750000000000000e+04 6.342096243817291423e+01 5.829342335356423632e+01 1.017726144503711510e+02 9.573017953817702619e+01
1.085000000000000000e+04 6.342812646767555407e+01 5.828131110369495360e+01 1.016370537631773203e+02 9.571378258235034764e+01
1.086250000000000000e+04 6.367806450743874080e+01 5.828591813233293806e+01 1.015710324910986486e+02 9.564587811487169233e+01
1.087500000000000000e+04 6.368492173483483754e+01 5.839946020394584281e+01 1.015359045116857004e+02 9.564122506330758711e+01
1.088750000000000000e+04 6.360505723957763280e+01 5.833425193725269509e+01 1.014082191392019325e+02 9.545032707150355122e+01
1.090000000000000000e+04 6.363191829161335988e+01 5.833058554288738407e+01 1.013754781752325158e+02 9.550046171077030976e+01
1.091250000000000000e+04 6.358379380955619808e+01 5.836183169746959010e+01 1.013520774531774720e+02 9.560486304104972533e+01
1.092500000000000000e+04 6.363096186322060532e+01 5.824396665240793425e+01 1.012068668644257912e+02 9.569197311375378945e+01
1.093750000000000000e+04 6.364535240398050320e+01 5.828898605725140669e+01 1.011084666388985909e+02 9.564926321541619814e+01
1.095000000000000000e+04 6.360648661581682006e+01 5.817250901761460113e+01 1.010825333175058063e+02 9.556617888553392959e+01
1.096250000000000000e+04 6.358383803847863902e+01 5.837223583043628139e+01 1.011089275553519258e+02 9.563826064099040991e+01
1.097500000000000000e+04 6.365957884411022150e+01 5.830603874686510579e+01 1.010663079736837631e+02 9.552784662928435466e+01
1.098750000000000000e+04 6.373920144967161860e+01 5.840007093870890031e+01 1.010596873138043463e+02 9.556013437593465198e+01
1.100000000000000000e+04 6.383490134029791108e+01 5.850350566133762698e+01 1.012708089106201044e+02 9.552181419669879858e+01
1.101250000000000000e+04 6.387649229483402991e+01 5.854292523885486332e+01 1.012579222403691830e+02 9.562221291633748876e+01
1.102500000000000000e+04 6.389797265761718847e+01 5.869201692966201023e+01 1.012480886884907534e+02 9.565409022419184737e+01
1.103750000000000000e+04 6.391669658875107984e+01 5.872215186134028642e+01 1.012193106002252705e+02 9.565813146339232276e+01
1.105000000000000000e+04 6.387437353217654845e+01 5.865272885101655476e+01 1.011912816996427011e+02 9.570616607939649612e+01
1.106250000000000000e+04 6.383062215463078104e+01 5.857186544652658711e+01 1.011069608679347880e+02 9.562520517304373868e+01
1.107500000000000000e+04 6.371084666106602157e+01 5.857917776317054859e+01 1.010933497795613931e+02 9.548985596622408423e+01
1.108750000000000000e+04 6.367139156781937004e+01 5.856218419123138119e+01 1.011553335496144257e+02 9.545047200460454917e+01
1.110000000000000000e+04 6.362024596605157001e+01 5.850570084873473320e+01 1.012484411645200311e+02 9.548097168035150162e+01
1.111250000000000000e+04 6.357889365570029838e+01 5.842359564213580825e+01 1.013091780599315541e+02 9.540367503899467749e+01
1.112500000000000000e+04 6.358541680889498338e+01 5.837150634810549832e+01 1.012504290785366408e+02 9.542800549125610132e+01
1.113750000000000000e+04 6.366908482943301095e+01 5.849738007216976854e+01 1.013221749962728353e+02 9.542812404390924996e+01
1.115000000000000000e+04 6.370043127906200908e+01 5.857514106605279380e+01 1.013446978934480001e+02 9.556477108913956897e+01
1.116250000000000000e+04 6.346515725970493094e+01 5.847655011460066277e+01 1.014342282538914901e+02 9.565986654682714629e+01
1.117500000000000000e+04 6.352537687886675144e+01 5.854712532628916932e+01 1.014781181520490208e+02 9.561033910570603211e+01
1.118750000000000000e+04 6.352847659349427545e+01 5.871855896069519787e+01 1.014035856379234417e+02 9.554636067958537637e+01
1.120000000000000000e+04 6.343519507947001301e+01 5.860070132083529870e+01 1.013982345193172563e+02 9.574221664153206746e+01
1.121250000000000000e+04 6.350170177292843476e+01 5.873486059150392435e+01 1.014160714058574655e+02 9.581890090202315946e+01
1.122500000000000000e+04 6.349594742079219145e+01 5.863740210002687547e+01 1.013823813219436545e+02 9.567847218365808715e+01
1.123750000000000000e+04 6.350355487467966498e+01 5.864058287131506120e+01 1.013277907428483786e+02 9.574303575981782899e+01
1.125000000000000000e+04 6.349863040125720204e+01 5.879840433237018971e+01 1.014218556954300823e+02 9.565898551518331772e+01
1.126250000000000000e+04 6.331687604078051379e+01 5.875601124197121550e+01 1.014208925078965109e+02 9.576106330129768196e+01
1.127500000000000000e+04 6.337832203339966242e+01 5.868252545907562734e+01 1.013433326685961191e+02 9.584029956748254619e+01
1.128750000000000000e+04 6.354523550407543553e+01 5.863341430691545497e+01 1.015445709192284056e+02 9.590506146255938802e+01
1.130000000000000000e+04 6.367973344342276221e+01 5.855909411899961725e+01 1.014876246150264905e+02 9.578709704506778166e+01
1.131250000000000000e+04 6.370718188314398134e+01 5.845406418040347063e+01 1.016178485143525592e+02 9.594078495676103557e+01
1.132500000000000000e+04 6.376899733252700031e+01 5.844187052944455729e+01 1.016485996480738407e+02 9.599186955783380881e+01
1.133750000000000000e+04 6.378680363538401110e+01 5.848334139647673169e+01 1.017474007761881722e+02 9.603863394852137958e+01
1.135000000000000000e+04 6.388077582563430923e+01 5.849812095989262417e+01 1.017144913395749484e+02 9.591175648819449862e+01
1.136250000000000000e+04 6.398981381002701596e+01 5.843836881496645219e+01 1.016318877435578827e+02 9.596604042499876641e+01
1.137500000000000000e+04 6.420179834240154548e+01 5.850755834420351675e+01 1.016314401584142502e+02 9.587899014822053800e+01
1.138750000000000000e+04 6.412277995792906893e+01 5.848587781725863266e+01 1.016310084884738387e+02 9.583709991205304846e+01
1.140000000000000000e+04 6.407852842251946868e+01 5.842036756230364603e+01 1.016524540770879810e+02 9.587531411942910609e+01
1.141250000000000000e+04 6.406965071006835899e+01 5.842907470966543571e+01 1.016629704765179980e+02 9.592934353394562663e+01
1.142500000000000000e+04 6.422006836348778336e+01 5.850896054452985595e+01 1.016473628569707301e+02 9.596346901150749886e+01
1.143750000000000000e+04 6.417573800912967386e+01 5.853108234809732835e+01 1.015650593313952328e+02 9.592232883065831572e+01
1.145000000000000000e+04 6.412809393689633453e+01 5.858996890886450615e+01 1.016462499192204945e+02 9.584857021109402808e+01
1.146250000000000000e+04 6.412672115280057028e+01 5.856759400769946211e+01 1.017197519725013422e+02 9.576125227332636314e+01
1.147500000000000000e+04 6.415721649478859945e+01 5.853659119451679516e+01 1.017938391944115324e+02 9.560667617082471281e+01
1.148750000000000000e+04 6.399412593902934532e+01 5.844682431042808446e+01 1.018437200586882483e+02 9.560900398139632728e+01
1.150000000000000000e+04 6.401514911103333816e+01 5.847827229442164310e+01 1.018166803870031742e+02 9.566625210305959115e+01
1.151250000000000000e+04 6.401702185327570760e+01 5.850906109835733560e+01 1.017462784813938725e+02 9.553328228619679408e+01
1.152500000000000000e+04 6.403440223700511069e+01 5.850612335080528936e+01 1.017140252386306400e+02 9.554970059969905094e+01
1.153750000000000000e+04 6.410628678886112652e+01 5.848188013543786923e+01 1.015750170444266018e+02 9.564649984285493645e+01
1.155000000000000000e+04 6.409657790098475516e+01 5.850678342198585113e+01 1.015842742529184477e+02 9.564729085431349631e+01
1.156250000000000000e+04 6.414650110152621210e+01 5.851809073998420274e+01 1.015831205743623258e+02 9.570625792881213556e+01
1.157500000000000000e+04 6.418035832855845513e+01 5.864970768078251950e+01 1.015648700266418416e+02 9.580250795007880527e+01
1.158750000000000000e+04 6.413236864611511123e+01 5.873719974964592438e+01 1.016481730488723514e+02 9.581640492320940439e+01
1.160000000000000000e+04 6.429970329259531070e+01 5.865696945246811111e+01 1.016598702232258660e+02 9.582610923485218279e+01
1.161250000000000000e+04 6.423917879472283232e+01 5.867665823737734598e+01 1.016343613397795735e+02 9.580083424240797285e+01
1.162500000000000000e+04 6.422482256798804201e+01 5.869390293577316697e+01 1.017653529641580548e+02 9.574480170143289115e+01
1.163750000000000000e+04 6.424540790516627453e+01 5.864127338440816573e+01 1.017903836425080044e+02 9.580002701308620772e+01
1.165000000000000000e+04 6.420155770081275648e+01 5.855597871893145623e+01 1.017938327742867415e+02 9.566060289352591894e+01
1.166250000000000000e+04 6.418151137423453179e+01 5.856705089162117872e+01 1.018642330183656668e+02 9.562378194623319416e+01
1.167500000000000000e+04 6.406288895190577648e+01 5.856088269848717687e+01 1.019800805675328235e+02 9.569997367656887377e+01
1.168750000000000000e+04 6.405762964591929176e+01 5.848775037819544309e+01 1.018411160472874997e+02 9.552412897585838891e+01
1.170000000000000000e+04 6.403663754156194443e+01 5.850162912850674246e+01 1.018835819529802222e+02 9.566844840398970007e+01
1.171250000000000000e+04 6.411569994208423395e+01 5.853885009898235836e+01 1.019088199380677224e+02 9.586631195352988755e+01
1.172500000000000000e+04 6.424520236462080902e+01 5.869563919350704850e+01 1.018240993882354246e+02 9.593340173741773924e+01
1.173750000000000000e+04 6.418344896032643021e+01 5.863055455141951455e+01 1.019089792716412290e+02 9.571757217556518071e+01
1.175000000000000000e+04 6.428395619016443163e+01 5.855681042775186995e+01 1.018460336048823507e+02 9.572884662484099749e+01
1.176250000000000000e+04 6.421824474454837173e+01 5.846546361594345598e+01 1.018202929705517903e+02 9.580553003510833321e+01
1.177500000000000000e+04 6.435000781146118243e+01 5.846915622387223266e+01 1.018859648090682128e+02 9.587066758447949155e+01
1.178750000000000000e+04 6.423679774457511371e+01 5.829173659487932468e+01 1.018074966531227403e+02 9.605642061117055164e+01
1.180000000000000000e+04 6.424862306588431693e+01 5.829727244606787906e+01 1.017768826273923395e+02 9.606476989646466791e+01
1.181250000000000000e+04 6.441699817534248496e+01 5.832846501939285844e+01 1.017714985505087810e+02 9.589287665046825282e+01
1.182500000000000000e+04 6.433282513503883138e+01 5.837831790370263008e+01 1.016435643894626253e+02 9.587267840713262501e+01
1.183750000000000000e+04 6.431440420758900700e+01 5.841708512287086563e+01 1.015909306345625964e+02 9.584379810654918685e+01
1.185000000000000000e+04 6.427354258137766863e+01 5.868092096632702237e+01 1.015885623646921374e+02 9.582651527650472190e+01
1.186250000000000000e+04 6.414817137645847822e+01 5.874808918723025641e+01 1.014985639391739625e+02 9.577154971679497919e+01
1.187500000000000000e+04 6.399827490960679199e+01 5.872056106273311116e+01 1.013831854860617625e+02 9.566510070463131399e+01
1.188750000000000000e+04 6.397812397427030362e+01 5.859064843560582148e+01 1.015141082825990253e+02 9.573536986105314384e+01
1.190000000000000000e+04 6.423693176151977013e+01 5.872787172169437753e+01 1.015852888463145831e+02 9.568386264603290670e+01
1.191250000000000000e+04 6.429603665243074317e+01 5.878787183565473384e+01 1.014674729586953958e+02 9.577793764490746753e+01
1.192500000000000000e+04 6.431874902264124216e+01 5.877302667701251693e+01 1.014216025661748404e+02 9.565683267422980407e+01
1.193750000000000000e+04 6.430310935813747619e+01 5.877829325126229065e+01 1.014098373656943011e+02 9.570054566828972042e+01
1.195000000000000000e+04 6.418364969873577763e+01 5.877379548646898400e+01 1.014530552129641308e+02 9.580690877817015405e+01
1.196250000000000000e+04 6.408661010528116719e+01 5.892125322567017065e+01 1.013919319669120966e+02 9.584201726488308282e+01
1.197500000000000000e+04 6.393164048222726592e+01 5.889166077995898974e+01 1.014180878088650246e+02 9.587711047615795223e+01
1.198750000000000000e+04 6.377963979390241889e+01 5.879947407758720601e+01 1.014177239487688524e+02 9.583740247402099044e+01
1.200000000000000000e+04 6.385772709591449114e+01 5.887766863944789719e+01 1.013132874711641733e+02 9.584604135504022793e+01
1.201250000000000000e+04 6.384528458594178346e+01 5.891180626535871312e+01 1.012596468031124317e+02 9.580290424643511926e+01
1.202500000000000000e+04 6.384758278129836384e+01 5.874225851984564883e+01 1.013627249419485139e+02 9.583029677066869567e+01
1.203750000000000000e+04 6.378095150798707635e+01 5.872157916941313260e+01 1.013471996466196430e+02 9.596571415819521178e+01
1.205000000000000000e+04 6.388767556698436323e+01 5.881040404898382690e+01 1.013800706841537078e+02 9.594483919488209267e+01
1.206250000000000000e+04 6.392988261866982214e+01 5.881631090524402339e+01 1.014664619352934523e+02 9.602299227937341186e+01
1.207500000000000000e+04 6.404630718872117257e+01 5.877460050587885831e+01 1.015368690763861679e+02 9.609161494383921820e+01
1.208750000000000000e+04 6.410837109627067321e+01 5.893298691461500027e+01 1.014587914027425057e+02 9.613246631344927096e+01
1.210000000000000000e+04 6.397668435915817042e+01 5.894143610165018998e+01 1.014014440173310874e+02 9.619845552417108081e+01
1.211250000000000000e+04 6.397679196677170665e+01 5.891627025035568721e+01 1.013885116993370588e+02 9.623223419568961390e+01
1.212500000000000000e+04 6.410512641378858234e+01 5.892423275013291573e+01 1.013974732299729737e+02 9.611506370316055836e+01
1.213750000000000000e+04 6.409783573372217802e+01 5.894211008695904042e+01 1.014272577397207158e+02 9.610348030855010393e+01
1.215000000000000000e+04 6.408007296459440738e+01 5.894054339171950829e+01 1.012551124630800956e+02 9.606334431043231348e+01
1.216250000000000000e+04 6.416212314099654179e+01 5.897763790069185319e+01 1.012841660546493188e+02 9.615141603464415709e+01
1.217500000000000000e+04 6.408822363163855584e+01 5.887464202726204832e+01 1.012712377376015667e+02 9.607016810240966720e+01
1.218750000000000000e+04 6.408990761279845572e+01 5.886009033401130353e+01 1.012753402380649135e+02 9.618176052750642668e+01
1.220000000000000000e+04 6.418926785302295457e+01 5.885168137931132293e+01 1.013723809355095966e+02 9.633075778029639480e+01
1.221250000000000000e+04 6.421556455754839021e+01 5.898231368397173924e+01 1.015232749114650801e+02 9.630839119403911752e+01
1.222500000000000000e+04 6.427240396926329424e+01 5.905142849105384784e+01 1.015264857477375102e+02 9.636527438283462743e+01
1.223750000000000000e+04 6.413182714520654315e+01 5.922510271771556489e+01 1.014576819980468088e+02 9.644671248033695576e+01
1.225000000000000000e+04 6.415458515886395219e+01 5.919098275522956953e+01 1.014497756720858632e+02 9.632094831934810486e+01
1.226250000000000000e+04 6.418834426303656926e+01 5.929658728104632104e+01 1.014478710235906362e+02 9.627065610783161276e+01
1.227500000000000000e+04 6.408917691343886247e+01 5.936807588820468595e+01 1.013878858424083234e+02 9.627780646727556757e+01
1.228750000000000000e+04 6.426295561769643427e+01 5.928617650355069912e+01 1.014005113880171791e+02 9.621804771797555134e+01
1.230000000000000000e+04 6.442921144046574966e+01 5.930105682491257113e+01 1.013980876636410358e+02 9.619789084976287086e+01
1.231250000000000000e+04 6.443309261526869136e+01 5.937348824734462482e+01 1.015372382193483531e+02 9.631389813435571057e+01
1.232500000000000000e+04 6.433963801648191350e+01 5.939584456896239573e+01 1.017219757795072326e+02 9.632621841158277221e+01
1.233750000000000000e+04 6.422447875553301344e+01 5.940927300698667324e+01 1.018380583957732313e+02 9.630095235078727001e+01
1.235000000000000000e+04 6.432485560954896187e+01 5.926473302046088065e+01 1.018629841761574397e+02 9.617440910431116663e+01
1.236250000000000000e+04 6.426169955685328716e+01 5.922331935698085914e+01 1.017520148731391600e+02 9.619961533250797459e+01
1.237500000000000000e+04 6.423201216661503565e+01 5.928110674678708847e+01 1.016303347046278844e+02 9.625238479610065667e+01
1.238750000000000000e+04 6.431088735285453595e+01 5.916285661292820919e+01 1.015485033382969107e+02 9.620488550446458476e+01
1.240000000000000000e+04 6.420480062333309945e+01 5.926072454840728199e+01 1.016117046899422292e+02 9.614898068301322098e+01
1.241250000000000000e+04 6.429176121389625109e+01 5.933690545467029409e+01 1.016531474247017712e+02 9.603874470871956248e+01
1.242500000000000000e+04 6.427542698489797601e+01 5.927426967099474098e+01 1.017300662453382074e+02 9.614940806016942076e+01
1.243750000000000000e+04 6.430128267619181770e+01 5.914941954185533746e+01 1.018860067228836215e+02 9.604061481764126995e+01
1.245000000000000000e+04 6.436071178892194666e+01 5.911798554531412719e+01 1.018900496575926837e+02 9.606957943252378129e+01
1.246250000000000000e+04 6.432334290992780268e+01 5.892682023629703281e+01 1.018025004337110460e+02 9.608129938431038397e+01
1.247500000000000000e+04 6.429679799228345871e+01 5.887756508654462806e+01 1.017943215292670658e+02 9.605649557061404664e+01
1.248750000000000000e+04 6.432137879347730802e+01 5.880926539060217095e+01 1.017989937816227695e+02 9.621765686748678092e+01
1.250000000000000000e+04 6.434596103141910817e+01 5.871835141154506488e+01 1.018076394893453340e+02 9.631268819779060664e+01
1.251250000000000000e+04 6.430954341182238920e+01 5.875510910326094205e+01 1.017197684923985435e+02 9.623183561975214673e+01
1.252500000000000000e+04 6.427907458830154042e+01 5.866242431895795306e+01 1.017234360152244363e+02 9.623720253107649114e+01
1.253750000000000000e+04 6.424439856954063544e+01 5.867788450267445199e+01 1.018026096381683203e+02 9.621708430334345508e+01
1.255000000000000000e+04 6.428519984275895638e+01 5.867267251480603107e+01 1.019307404167638111e+02 9.619148445900677302e+01
1.256250000000000000e+04 6.436962757178555705e+01 5.866327293844947377e+01 1.017843030693496900e+02 9.610531373308917580e+01
1.257500000000000000e+04 6.445300938080347919e+01 5.877892257753961047e+01 1.017795336119331608e+02 9.604971474858784575e+01
1.258750000000000000e+04 6.451893687981103653e+01 5.868674631755977344e+01 1.018062880429323371e+02 9.591195878777018891e+01
1.260000000000000000e+04 6.459958868766483420e+01 5.875586474426832950e+01 1.019399837605627539e+02 9.584994854024147060e+01
1.261250000000000000e+04 6.457749789683205677e+01 5.855192314145332944e+01 1.019261577539512444e+02 9.592817143176505112e+01
1.262500000000000000e+04 6.462571470410263430e+01 5.846417949031921069e+01 1.020446461063299211e+02 9.596704795572564706e+01
1.263750000000000000e+04 6.456145069181270912e+01 5.840040308606624109e+01 1.020263747834944894e+02 9.605281804394388701e+01
1.265000000000000000e+04 6.464021184223069838e+01 5.845752548742188992e+01 1.019016532856187496e+02 9.607919035568093591e+01
1.266250000000000000e+04 6.466763121347877075e+01 5.844367567794025575e+01 1.019394280351556290e+02 9.609437231857860695e+01
1.267500000000000000e+04 6.477241115340720512e+01 5.840886618336425329e+01 1.018870879604205442e+02 9.605083370794309872e+01
1.268750000000000000e+04 6.480636416269192068e+01 5.838495136859353352e+01 1.017944692376969158e+02 9.604166973801275731e+01
1.270000000000000000e+04 6.485992300247592368e+01 5.826940635317765071e+01 1.017800858595902582e+02 9.616593042051913187e+01
1.271250000000000000e+04 6.493521787454122318e+01 5.825258261199347487e+01 1.017989293787360197e+02 9.604760378521520181e+01
1.272500000000000000e+04 6.492810916414988753e+01 5.828281477348159711e+01 1.018275339830626791e+02 9.606073136607844276e+01
1.273750000000000000e+04 6.489041770635000717e+01 5.827565144231547123e+01 1.017806119384578238e+02 9.616116023659539280e+01
1.275000000000000000e+04 6.491332380109189160e+01 5.837698311161759790e+01 1.018663750474016609e+02 9.621496919166943940e+01
1.276250000000000000e+04 6.489395090295546709e+01 5.838712017063701154e+01 1.020603923685150249e+02 9.623011567520329379e+01
1.277500000000000000e+04 6.489057367606288551e+01 5.838068626159981989e+01 1.021260009416482291e+02 9.611433962956404287e+01
1.278750000000000000e+04 6.475404092630928687e+01 5.832138789244299915e+01 1.021660168701510401e+02 9.620356938003142488e+01
1.280000000000000000e+04 6.474844351692330235e+01 5.827757055242371820e+01 1.022349718043584943e+02 9.617143442667894249e+01
1.281250000000000000e+04 6.476530758594192605e+01 5.841367740929275953e+01 1.021814296162474136e+02 9.608549698812161921e+01
1.282500000000000000e+04 6.485803089695563983e+01 5.840189863093922185e+01 1.020253745962264986e+02 9.610318037918146672e+01
1.283750000000000000e+04 6.488174592603709812e+01 5.848769737010568548e+01 1.020248053668175459e+02 9.614637680552831966e+01
1.285000000000000000e+04 6.492253086509568050e+01 5.849620930233372462e+01 1.020845502122412398e+02 9.616584813771649465e+01
1.286250000000000000e+04 6.495607016808985179e+01 5.839609110877430709e+01 1.021461780949383211e+02 9.602847478585046304e+01
1.287500000000000000e+04 6.509295750545972226e+01 5.824626377425008883e+01 1.021638677137352147e+02 9.591752525339016699e+01
1.288750000000000000e+04 6.511597914222512884e+01 5.818012432956307123e+01 1.020486494954502206e+02 9.597435644335348570e+01
1.290000000000000000e+04 6.513253992413024207e+01 5.809925419820408621e+01 1.020214413962506086e+02 9.598950745635914927e+01
1.291250000000000000e+04 6.509327754798681553e+01 5.797254797556086459e+01 1.019917906752204857e+02 9.590150412052500428e+01
1.292500000000000000e+04 6.498009779840903377e+01 5.802323184606463968e+01 1.020250231409814461e+02 9.592026158702078931e+01
1.293750000000000000e+04 6.483153447090553811e+01 5.809668873187493432e+01 1.020360409276911469e+02 9.588225176853271137e+01
1.295000000000000000e+04 6.472408721197992065e+01 5.809725328194210903e+01 1.021160953362816599e+02 9.578679378450314630e+01
1.296250000000000000e+04 6.470714511818434289e+01 5.808746034357354660e+01 1.020679922788772984e+02 9.579139475639539114e+01
1.297500000000000000e+04 6.475160036616682646e+01 5.814548333124869117e+01 1.020680139838813290e+02 9.575557064441218813e+01
1.298750000000000000e+04 6.481011577455659278e+01 5.810910852763201717e+01 1.020967447373131876e+02 9.567103474741827540e+01
1.300000000000000000e+04 6.471078348680694603e+01 5.817679541686977274e+01 1.021285337165969906e+02 9.573174561781753766e+01
1.301250000000000000e+04 6.459880279517855683e+01 5.814468555635892955e+01 1.021711323246804710e+02 9.580370224757145081e+01
1.302500000000000000e+04 6.460594963036184879e+01 5.815831394413230271e+01 1.022614560517514803e+02 9.588836051231683655e+01
1.303750000000000000e+04 6.459420954310382967e+01 5.819638213770507207e+01 1.021753298222441799e+02 9.586471312022443669e+01
1.305000000000000000e+04 6.466208819191059831e+01 5.827972074985095929e+01 1.020736156037917226e+02 9.580166351306449712e+01
1.306250000000000000e+04 6.453637382154366264e+01 5.822254885122769963e+01 1.019000123312025039e+02 9.557062767648687895e+01
1.307500000000000000e+04 6.453948038322681668e+01 5.815154202141035000e+01 1.019841395808944071e+02 9.554369435064774052e+01
1.308750000000000000e+04 6.455135325451628603e+01 5.814567337015228787e+01 1.019754970183220166e+02 9.556499103885681734e+01
1.310000000000000000e+04 6.454553033655160732e+01 5.795738124520997303e+01 1.020380881883435080e+02 9.560216570468476505e+01
1.311250000000000000e+04 6.462531768459781745e+01 5.792763475588984079e+01 1.020674759113668273e+02 9.583739218110527247e+01
1.312500000000000000e+04 6.467528953287781235e+01 5.802901601259085851e+01 1.020696957411701931e+02 9.567832430443252179e+01
1.313750000000000000e+04 6.460850387964831043e+01 5.799728014352955796e+01 1.020507180436095354e+02 9.563679051044252333e+01
1.315000000000000000e+04 6.474314058555516738e+01 5.799598990624086525e+01 1.021329009645453993e+02 9.564997039196099138e+01
1.316250000000000000e+04 6.477625369879022799e+01 5.784500713471303612e+01 1.022358304637519524e+02 9.582409534146158592e+01
1.317500000000000000e+04 6.457521579280194146e+01 5.784238145898599726e+01 1.021438663089265617e+02 9.586390116432998809e+01
1.318750000000000000e+04 6.449437356427485213e+01 5.785711294283387218e+01 1.021466799339059719e+02 9.580110866716681528e+01
1.320000000000000000e+04 6.464487769263362793e+01 5.795949259754669924e+01 1.021411865207505230e+02 9.575954940320964681e+01
1.321250000000000000e+04 6.456148737662824999e+01 5.805094695535682092e+01 1.021180062911860347e+02 9.576143771226134049e+01
1.322500000000000000e+04 6.455868710081200845e+01 5.796384228056828647e+01 1.021215418217105793e+02 9.572535343062796187e+01
1.323750000000000000e+04 6.453027147169657951e+01 5.804403077157449786e+01 1.021578459234767564e+02 9.586310742394636009e+01
1.325000000000000000e+04 6.457858957308670256e+01 5.793644635548800892e+01 1.021042750830430066e+02 9.578575854587616334e+01
1.326250000000000000e+04 6.447440582838868295e+01 5.792426632504137984e+01 1.019978881099866328e+02 9.572779964440142919e+01
1.327500000000000000e+04 6.435268441140259199e+01 5.773081312743669713e+01 1.020893719392347379e+02 9.582094021684487473e+01
1.328750000000000000e+04 6.437765378977107389e+01 5.777101550452005796e+01 1.020321754203413605e+02 9.576796409921459485e+01
1.330000000000000000e+04 6.448146390580016885e+01 5.787928419088753884e+01 1.020792288047681211e+02 9.572856692337310847e+01
1.331250000000000000e+04 6.451049600619904822e+01 5.788758209022338974e+01 1.020854062930332304e+02 9.580183858573877842e+01
1.332500000000000000e+04 6.462516671036385674e+01 5.795521990634101428e+01 1.020697957553712882e+02 9.584770209761052229e+01
1.333750000000000000e+04 6.462557448651148206e+01 5.799676013028873456e+01 1.020658674920754123e+02 9.590083264197454582e+01
1.335000000000000000e+04 6.459728439111920295e+01 5.800722927879946411e+01 1.020517117749584344e+02 9.581967162618379064e+01
1.336250000000000000e+04 6.456122341457563607e+01 5.823421544215628387e+01 1.021262220084359740e+02 9.578573407393318462e+01
1.337500000000000000e+04 6.464889352798266486e+01 5.830329427793876818e+01 1.020971292576891614e+02 9.576854969939107320e+01
1.338750000000000000e+04 6.461729062573974147e+01 5.847560421399878550e+01 1.020178426933411373e+02 9.566180527641088815e+01
1.340000000000000000e+04 6.451122538472483825e+01 5.847118328686791244e+01 1.019940004135149394e+02 9.567920396643060599e+01
1.341250000000000000e+04 6.453203269755620397e+01 5.853524189939795264e+01 1.019742515613342135e+02 9.579602148406628714e+01
1.342500000000000000e+04 6.450926290682765796e+01 5.844165780328606985e+01 1.020252141720146710e+02 9.566943497787428896e+01
1.343750000000000000e+04 6.453145168549994537e+01 5.844702913718050752e+01 1.019462093511427838e+02 9.563553947540675892e+01
1.345000000000000000e+04 6.435817196286096475e+01 5.841781939672705448e+01 1.020080407584669189e+02 9.572366270319260195e+01
1.346250000000000000e+04 6.426550900518333265e+01 5.838897703046864507e+01 1.020396508293214879e+02 9.578890029089315306e+01
1.347500000000000000e+04 6.426175155929628602e+01 5.833988173088882689e+01 1.019155889492268159e+02 9.568907972447104271e+01
1.348750000000000000e+04 6.420134018328232628e+01 5.846720063059919426e+01 1.017453395387205859e+02 9.566642976832918066e+01
1.350000000000000000e+04 6.409206953042144050e+01 5.857560199846539462e+01 1.016792098769604564e+02 9.560372125421278611e+01
1.351250000000000000e+04 6.404031247269014671e+01 5.862956161862453541e+01 1.016752710015784231e+02 9.556416861097662263e+01
1.352500000000000000e+04 6.414559275903371827e+01 5.862700165911115846e+01 1.015260987390228706e+02 9.562459745978297576e+01
1.353750000000000000e+04 6.419223701732376242e+01 5.848874663214339620e+01 1.013511302750509202e+02 9.561750661777952587e+01
1.355000000000000000e+04 6.425325744353304458e+01 5.862613411317561685e+01 1.014513434713218629e+02 9.558296412332325076e+01
1.356250000000000000e+04 6.420900381492337772e+01 5.856833467425925477e+01 1.015438257606886481e+02 9.551191885268217163e+01
1.357500000000000000e+04 6.428551121030236004e+01 5.842672778269326272e+01 1.016731320473874689e+02 9.553245590556457500e+01
1.358750000000000000e+04 6.429792086492574299e+01 5.844124875081763548e+01 1.017671034200402431e+02 9.552736255775975849e+01
1.360000000000000000e+04 6.431278151156254808e+01 5.851671555142849712e+01 1.016400441538529407e+02 9.551777817097851653e+01
1.361250000000000000e+04 6.437156667470287630e+01 5.863208213111902722e+01 1.015632915604610957e+02 9.570167566329652686e+01
1.362500000000000000e+04 6.439897258233423827e+01 5.855472703977351046e+01 1.015654789615290383e+02 9.560352816057518055e+01
1.363750000000000000e+04 6.428073015836994841e+01 5.865693076479883672e+01 1.016458464788979938e+02 9.566972503331810174e+01
1.365000000000000000e+04 6.422247298825547546e+01 5.867366889339023572e+01 1.016394362083348000e+02 9.568491359635999061e+01
1.366250000000000000e+04 6.420204283414445001e+01 5.874432722857034150e+01 1.016231830065259203e+02 9.595478208684602350e+01
1.367500000000000000e+04 6.403173072715976843e+01 5.870599606082581090e+01 1.016277870194424082e+02 9.600054665841319945e+01
1.368750000000000000e+04 6.401420394413455028e+01 5.870527939215960345e+01 1.017709469932279802e+02 9.586887946368258895e+01
1.370000000000000000e+04 6.405101002010218281e+01 5.878157293119211602e+01 1.018420321648255964e+02 9.592707606076584170e+01
1.371250000000000000e+04 6.405124574066803689e+01 5.871020106095011215e+01 1.018135136298071473e+02 9.597173195662030309e+01
1.372500000000000000e+04 6.402461619127268477e+01 5.870554336207624146e+01 1.016646013815864649e+02 9.569240382528516875e+01
1.373750000000000000e+04 6.412947525413486005e+01 5.869351383521174625e+01 1.015577868099151289e+02 9.561127952337523084e+01
1.375000000000000000e+04 6.413557527711631678e+01 5.863694728166516512e+01 1.016128279064143527e+02 9.573450709038105799e+01
1.376250000000000000e+04 6.407626542107271916e+01 5.859939199555537215e+01 1.016557619895795455e+02 9.581500469875311410e+01
1.377500000000000000e+04 6.411955820019434782e+01 5.859522708478109365e+01 1.015752319814990159e+02 9.584183493716328428e+01
1.378750000000000000e+04 6.411718502329739522e+01 5.863506420366363159e+01 1.014993672798294710e+02 9.586249221980656898e+01
1.380000000000000000e+04 6.410518188802967643e+01 5.866437624471321755e+01 1.015147678520927599e+02 9.581568556703959416e+01
1.381250000000000000e+04 6.408521440940886293e+01 5.865127636093205865e+01 1.014888887577200762e+02 9.574842533683809620e+01
1.382500000000000000e+04 6.402157824432788402e+01 5.863088231952944795e+01 1.014605995272146970e+02 9.587339283996070094e+01
1.383750000000000000e+04 6.405051999344023272e+01 5.858912380809110232e+01 1.014314740598454563e+02 9.591793567014489952e+01
1.385000000000000000e+04 6.403249259507339275e+01 5.856674880868567357e+01 1.014309025219327935e+02 9.582284308483015423e+01
1.386250000000000000e+04 6.412501378181110567e+01 5.843394185033368160e+01 1.014713554769932955e+02 9.581127764046659934e+01
1.387500000000000000e+04 6.424883406880532277e+01 5.839518279738598494e+01 1.013559736006206720e+02 9.586849728375817392e+01
1.388750000000000000e+04 6.423971231014675709e+01 5.835635327492283153e+01 1.015658069298686428e+02 9.594857751944697100e+01
1.390000000000000000e+04 6.416473971567998547e+01 5.827599403158342994e+01 1.016137906833320415e+02 9.601225595615487407e+01
1.391250000000000000e+04 6.401524113901110979e+01 5.844386953271443019e+01 1.017155678878833243e+02 9.591369491788752555e+01
1.392500000000000000e+04 6.389575355248904032e+01 5.835717322902659987e+01 1.016875985142144145e+02 9.591308113338453722e+01
1.393750000000000000e+04 6.390021334184579160e+01 5.832314970912413798e+01 1.016989025454466855e+02 9.586799624990761970e+01
1.395000000000000000e+04 6.397112973314754214e+01 5.846179304280008182e+01 1.018298662949685678e+02 9.589336874022984603e+01
1.396250000000000000e+04 6.394265058776727528e+01 5.840760502506228136e+01 1.018039379498097787e+02 9.588870441851123871e+01
1.397500000000000000e+04 6.386656471206397612e+01 5.849174163064540011e+01 1.018038105689039128e+02 9.594308687492508625e+01
1.398750000000000000e+04 6.375100785275161996e+01 5.841648115255014062e+01 1.016883217860619624e+02 9.597442765345149951e+01
1.400000000000000000e+04 6.365329321264861306e+01 5.836429087585956665e+01 1.016605424894283516e+02 9.595962178422534805e+01
1.401250000000000000e+04 6.374337006109732329e+01 5.843405519556173289e+01 1.016707172916702007e+02 9.579557944759835664e+01
1.402500000000000000e+04 6.380341502455759439e+01 5.841202009135298567e+01 1.014931297764002096e+02 9.572588056871730089e+01
1.403750000000000000e+04 6.391915467253615901e+01 5.840364920471295562e+01 1.014979712119632040e+02 9.566290234449036234e+01
1.405000000000000000e+04 6.390559598958284226e+01 5.842695133370531124e+01 1.013779839967298386e+02 9.559974005042840872e+01
1.406250000000000000e+04 6.391978604555300336e+01 5.849917655297218033e+01 1.013072778664278530e+02 9.556241842253112395e+01
1.407500000000000000e+04 6.394539742091533441e+01 5.858227547046504924e+01 1.013546129672653962e+02 9.557459754556988685e+01
1.408750000000000000e+04 6.388740612646076755e+01 5.852769598667342166e+01 1.014300600333119888e+02 9.558609164743603515e+01
1.410000000000000000e+04 6.395017209752009535e+01 5.847438695858203772e+01 1.015269988808638146e+02 9.564846739971014244e+01
1.411250000000000000e+04 6.383573720874990443e+01 5.858707008799011362e+01 1.015435690327662996e+02 9.562245516101364728e+01
1.412500000000000000e+04 6.371876604070494921e+01 5.861162220490297159e+01 1.014127415736711555e+02 9.559088490061439813e+01
1.413750000000000000e+04 6.360050114261014187e+01 5.848673339152031048e+01 1.015124840291963011e+02 9.553036152345548260e+01
1.415000000000000000e+04 6.362773336073355068e+01 5.861423197193320078e+01 1.016003199398237200e+02 9.562074458032874702e+01
1.416250000000000000e+04 6.368679327688155212e+01 5.853313107276894556e+01 1.016106134378200352e+02 9.567910723424225239e+01
1.417500000000000000e+04 6.362986956425027074e+01 5.847880871661259050e+01 1.016881383072038716e+02 9.570463560767544209e+01
1.418750000000000000e+04 6.354703820443229745e+01 5.850821499649161694e+01 1.016843101703352232e+02 9.579237029500109202e+01
1.420000000000000000e+04 6.350571272964121761e+01 5.839038888259801752e+01 1.015305114148989389e+02 9.569519825391711265e+01
1.421250000000000000e+04 6.334635869617294190e+01 5.847881620839037708e+01 1.014996515970573085e+02 9.569718857080303565e+01
1.422500000000000000e+04 6.328394446619537916e+01 5.845101360879024099e+01 1.014680156024014792e+02 9.557981525215137708e+01
1.423750000000000000e+04 6.330936939847748590e+01 5.841984364323199230e+01 1.013690412001374597e+02 9.552105883268083630e+01
1.425000000000000000e+04 6.340936255368848151e+01 5.839354349520949938e+01 1.013565526409549307e+02 9.544972612989599270e+01
1.426250000000000000e+04 6.332969626949255826e+01 5.846573074129075565e+01 1.013137172257117555e+02 9.538322809832231997e+01
1.427500000000000000e+04 6.344815136721376803e+01 5.833008102104007264e+01 1.012575395235571136e+02 9.532555732645562330e+01
1.428750000000000000e+04 6.334455079888294904e+01 5.845124300754947910e+01 1.012346031974485925e+02 9.538938733905938250e+01
1.430000000000000000e+04 6.331959361561199273e+01 5.837335012087626751e+01 1.012218803250682413e+02 9.537414586700674590e+01
1.431250000000000000e+04 6.343048253479506826e+01 5.845956651284860328e+01 1.012387051070407296e+02 9.534204860090463285e+01
1.432500000000000000e+04 6.338639635851939147e+01 5.830277714769145803e+01 1.012596312095888180e+02 9.543882423045201335e+01
1.433750000000000000e+04 6.338923261498812423e+01 5.835797118556391894e+01 1.012759185179865682e+02 9.542308638584601965e+01
1.435000000000000000e+04 6.329388222070262771e+01 5.838259690651502609e+01 1.013093527582555851e+02 9.544312865367884058e+01
1.436250000000000000e+04 6.327876060711798800e+01 5.835057825370959961e+01 1.012781938503272272e+02 9.542050410383374981e+01
1.437500000000000000e+04 6.328847516948908947e+01 5.835466577532950083e+01 1.012713724563010231e+02 9.545974361595787627e+01
1.438750000000000000e+04 6.334375929609647216e+01 5.827811246726702876e+01 1.013884320353454456e+02 9.550872121422688110e+01
1.440000000000000000e+04 6.334878870091212377e+01 5.826032826439943335e+01 1.012601723256968995e+02 9.551147110963388798e+01
1.441250000000000000e+04 6.326631874862805915e+01 5.837363319364889946e+01 1.014844848300755302e+02 9.541044206981001707e+01
1.442500000000000000e+04 6.316739098539713382e+01 5.826359817876925007e+01 1.015150733615398906e+02 9.528269710421891148e+01
1.443750000000000000e+04 6.311224786236307693e+01 5.823600975459260809e+01 1.015681200013998478e+02 9.527863757461066996e+01
1.445000000000000000e+04 6.324628020993503696e+01 5.816949693935156773e+01 1.015751486919854898e+02 9.531152871696637874e+01
1.446250000000000000e+04 6.330990167454131523e+01 5.823907080920005797e+01 1.015139553204881366e+02 9.530783894911077425e+01
1.447500000000000000e+04 6.319266595248926421e+01 5.829812414044950231e+01 1.016498899866289349e+02 9.546596740998680275e+01
1.448750000000000000e+04 6.323731288961455732e+01 5.835245936516009380e+01 1.017114941760927564e+02 9.542451298464325760e+01
1.450000000000000000e+04 6.318530609913024421e+01 5.829556354851565914e+01 1.015981318774331328e+02 9.544101897398006429e+01
1.451250000000000000e+04 6.319007626446781956e+01 5.815502514856999738e+01 1.016678896804442758e+02 9.532493376653752648e+01
1.452500000000000000e+04 6.327056886876006558e+01 5.810118636263054270e+01 1.018206118696260774e+02 9.515774143482222769e+01
1.453750000000000000e+04 6.330513903453471158e+01 5.823445891224884008e+01 1.018916721810772259e+02 9.536550041292046842e+01
1.455000000000000000e+04 6.343647506933451297e+01 5.827811196202073774e+01 1.018316151866803523e+02 9.531065678914561090e+01
1.456250000000000000e+04 6.340793895765035870e+01 5.827908868710861867e+01 1.019098414867482916e+02 9.530790020815973662e+01
1.457500000000000000e+04 6.329602035841877239e+01 5.829545074498723523e+01 1.018967669101848514e+02 9.540465742892371281e+01
1.458750000000000000e+04 6.330114898900376375e+01 5.821986771093159518e+01 1.019288658933525511e+02 9.553959581218990138e+01
1.460000000000000000e+04 6.338888093907441146e+01 5.815442249542146413e+01 1.020028956423699782e+02 9.561988074512446190e+01
1.461250000000000000e+04 6.349025521130051430e+01 5.810466362688970321e+01 1.019894473052572152e+02 9.569904980406271022e+01
1.462500000000000000e+04 6.365362022335682468e+01 5.815560741516765830e+01 1.020566908720249302e+02 9.567384729998042303e+01
1.463750000000000000e+04 6.358673165961560869e+01 5.826256945540053067e+01 1.020965454051178654e+02 9.549938555142597352e+01
1.465000000000000000e+04 6.372927506795097230e+01 5.835333281930832072e+01 1.019912766092903951e+02 9.543235583759047813e+01
1.466250000000000000e+04 6.383028964400106275e+01 5.835340727665876415e+01 1.021904503437790197e+02 9.541663940158842649e+01
1.467500000000000000e+04 6.383803589541893331e+01 5.830201221354717234e+01 1.021876842763159914e+02 9.534236259204593011e+01
1.468750000000000000e+04 6.365993404960021707e+01 5.823395957630910402e+01 1.022084947059414191e+02 9.533810530706314523e+01
1.470000000000000000e+04 6.376516203416608874e+01 5.824680166927710445e+01 1.022035805552510226e+02 9.544211767298159543e+01
1.471250000000000000e+04 6.381542704019805257e+01 5.820372371449603577e+01 1.021797940552102517e+02 9.539335381557327764e+01
1.472500000000000000e+04 6.363091578604389298e+01 5.818884654777534138e+01 1.022268092827990813e+02 9.550252014763162833e+01
1.473750000000000000e+04 6.367699417450587163e+01 5.828910528822212456e+01 1.022450201518634287e+02 9.542258461136161429e+01
1.475000000000000000e+04 6.363128519283834095e+01 5.832067650575744722e+01 1.021746245637482104e+02 9.542518588837062055e+01
1.476250000000000000e+04 6.362031493411272010e+01 5.847835882589595258e+01 1.021134371494543274e+02 9.544833370099577508e+01
1.477500000000000000e+04 6.364186857037849165e+01 5.852544718477273022e+01 1.020006277954263965e+02 9.553115481041933776e+01
1.478750000000000000e+04 6.354610364640554820e+01 5.855804260283251494e+01 1.018585722067524415e+02 9.560318473299170705e+01
1.480000000000000000e+04 6.349541899823137214e+01 5.848974600822928238e+01 1.018386395845195693e+02 9.568727558364584240e+01
1.481250000000000000e+04 6.363124061028917566e+01 5.848620358763084681e+01 1.017249195186516033e+02 9.563385115083524113e+01
1.482500000000000000e+04 6.371141766206138612e+01 5.853440064287882194e+01 1.017131225261126133e+02 9.568148868607842417e+01
1.483750000000000000e+04 6.381042037459840799e+01 5.853198223749892293e+01 1.018551592007706432e+02 9.570991918874484838e+01
1.485000000000000000e+04 6.371527465389841183e+01 5.846228347744087728e+01 1.017250460427436849e+02 9.578042366826268506e+01
1.486250000000000000e+04 6.376442893771294251e+01 5.862265546121703608e+01 1.017724949899085942e+02 9.578484447741588781e+01
1.487500000000000000e+04 6.383048607891680604e+01 5.870865474039042908e+01 1.017194740255246614e+02 9.570000744836926287e+01
1.488750000000000000e+04 6.383342891664847940e+01 5.861186869911062303e+01 1.016184766068725764e+02 9.577505168691848780e+01
1.490000000000000000e+04 6.378074212798236431e+01 5.849956043819872065e+01 1.016610618498071545e+02 9.576659441565851694e+01
1.491250000000000000e+04 6.380092023579275917e+01 5.844385051435796896e+01 1.017786608759104752e+02 9.575593111815732073e+01
1.492500000000000000e+04 6.383502567073145428e+01 5.847043227398889087e+01 1.018302140742731581e+02 9.578048437722897290e+01
1.493750000000000000e+04 6.376337674591091087e+01 5.836650223508694069e+01 1.018031235876482725e+02 9.571055655771243664e+01
1.495000000000000000e+04 6.375222920406105942e+01 5.855011758078406103e+01 1.017783002977062523e+02 9.566037225065201710e+01
1.496250000000000000e+04 6.390635617170828198e+01 5.865206160753408682e+01 1.018534674343339930e+02 9.564243818082037762e+01
1.497500000000000000e+04 6.389169265481623228e+01 5.866861393747895903e+01 1.019737983307357183e+02 9.573421425167460086e+01
1.498750000000000000e+04 6.377584745231054342e+01 5.862610385569760751e+01 1.020233491659598855e+02 9.581854737834981961e+01
1.500000000000000000e+04 6.381433676563696622e+01 5.847814012457254762e+01 1.019821448951023086e+02 9.594558553189645522e+01
1.501250000000000000e+04 6.385197930941397715e+01 5.851347981633172424e+01 1.019883004599356724e+02 9.589735781314125518e+01
1.502500000000000000e+04 6.381653108637900829e+01 5.858984909160134436e+01 1.019727781868965764e+02 9.585666594126386997e+01
1.503750000000000000e+04 6.389808747876013229e+01 5.864933903277893279e+01 1.020939028992230533e+02 9.605388811576077046e+01
1.505000000000000000e+04 6.386859701946983137e+01 5.867276565808251831e+01 1.020988605837477792e+02 9.616132163046917469e+01
1.506250000000000000e+04 6.389809286586951487e+01 5.871471393341743550e+01 1.020147238661052000e+02 9.620759000744426714e+01
1.507500000000000000e+04 6.399410965533544982e+01 5.874099555124607264e+01 1.019639887146821167e+02 9.612470298192907592e+01
1.508750000000000000e+04 6.394097709759867598e+01 5.875821447160568312e+01 1.019613546452410162e+02 9.619744749695509256e+01
1.510000000000000000e+04 6.400495311678453447e+01 5.886203740880432633e+01 1.020646397000086836e+02 9.618980220091499689e+01
1.511250000000000000e+04 6.400258706130682640e+01 5.878914913617866489e+01 1.019346127661359986e+02 9.628893185342779759e+01
1.512500000000000000e+04 6.388655423055004690e+01 5.874754204120979750e+01 1.019921645059393853e+02 9.648629778920641797e+01
1.513750000000000000e+04 6.377465423538988176e+01 5.873292130580519910e+01 1.019451088360526256e+02 9.639088002093453156e+01
1.515000000000000000e+04 6.376305162883675592e+01 5.887047731941940043e+01 1.018243640336591653e+02 9.628595945430316760e+01
1.516250000000000000e+04 6.371697714209943797e+01 5.883723515443346486e+01 1.016964458583022264e+02 9.634048298903317686e+01
1.517500000000000000e+04 6.371534504526042042e+01 5.884443831556186666e+01 1.016659338966106532e+02 9.625328920292481882e+01
1.518750000000000000e+04 6.366235891557347770e+01 5.891698605138557809e+01 1.016263691343327906e+02 9.631691924467534704e+01
1.520000000000000000e+04 6.366226516685765091e+01 5.885523342154603910e+01 1.016174483563531084e+02 9.642865772061141172e+01
1.521250000000000000e+04 6.368669072701086264e+01 5.892055484423049450e+01 1.016314094806062229e+02 9.642628118391849057e+01
1.522500000000000000e+04 6.370472428168886125e+01 5.884198000549032059e+01 1.017762256398047924e+02 9.641204014848368331e+01
1.523750000000000000e+04 6.362189279745229697e+01 5.883610081889371912e+01 1.017218163644177764e+02 9.622865224243079751e+01
1.525000000000000000e+04 6.367957279709874285e+01 5.893542007345787681e+01 1.018170444882349273e+02 9.629385147825716729e+01
1.526250000000000000e+04 6.374449371235214556e+01 5.886246425033075269e+01 1.019409363097323507e+02 9.640747325303942716e+01
1.527500000000000000e+04 6.379763747109647198e+01 5.891047988176778460e+01 1.018083642424378041e+02 9.647837264695726844e+01
1.528750000000000000e+04 6.387501075442217768e+01 5.889706089166046610e+01 1.018061765370299980e+02 9.650323812426911729e+01
1.530000000000000000e+04 6.407072753224149153e+01 5.885177978119792641e+01 1.017577585682797974e+02 9.640792522465197578e+01
1.531250000000000000e+04 6.405133060922348420e+01 5.887135073260555629e+01 1.017111287391890215e+02 9.641555129111647204e+01
1.532500000000000000e+04 6.389361103359624394e+01 5.874697119332382300e+01 1.017166833250696101e+02 9.626317597831658190e+01
1.533750000000000000e+04 6.385540861404150803e+01 5.871542973380091013e+01 1.017163983246889671e+02 9.621391327679387473e+01
1.535000000000000000e+04 6.392545031768663222e+01 5.871874766740069873e+01 1.015502809668185478e+02 9.630808383908596682e+01
1.536250000000000000e+04 6.400021871218723390e+01 5.870715274652921067e+01 1.016314474289831935e+02 9.627126771058003385e+01
1.537500000000000000e+04 6.393819545834524831e+01 5.868946719661474987e+01 1.016461049546652191e+02 9.635667498479963911e+01
1.538750000000000000e+04 6.386384239507947314e+01 5.869522718727190380e+01 1.015028423125849599e+02 9.641648913780315411e+01
1.540000000000000000e+04 6.384898048427992734e+01 5.881746261416731159e+01 1.015543944996503853e+02 9.657291711838509229e+01
1.541250000000000000e+04 6.386184938766724883e+01 5.890876159455272898e+01 1.016191389222910004e+02 9.660234105569756480e+01
1.542500000000000000e+04 6.381860217737860097e+01 5.881206407610773113e+01 1.014707789246919845e+02 9.650610520138818060e+01
1.543750000000000000e+04 6.383323750457450529e+01 5.872684021360691986e+01 1.013771670876278392e+02 9.641783998126351207e+01
1.545000000000000000e+04 6.385295807679722913e+01 5.878819999876980518e+01 1.013336684921714266e+02 9.634813804126514469e+01
1.546250000000000000e+04 6.393917393252579728e+01 5.884464585837426398e+01 1.013766276032109346e+02 9.629669184982459740e+01
1.547500000000000000e+04 6.380467975326046570e+01 5.890465149079951601e+01 1.013416893783208792e+02 9.628106265033615330e+01
1.548750000000000000e+04 6.369804529928389059e+01 5.893600401752829754e+01 1.012635982421444112e+02 9.638683772434053765e+01
1.550000000000000000e+04 6.362463902657974302e+01 5.909665408039529666e+01 1.012632028391763868e+02 9.645445972298860227e+01
1.551250000000000000e+04 6.371106325795496872e+01 5.914905610154092841e+01 1.012652407704211441e+02 9.632649019941614199e+01
1.552500000000000000e+04 6.382113290700190333e+01 5.914257245553773856e+01 1.014432047394286514e+02 9.630222555770647830e+01
1.553750000000000000e+04 6.379689121450366684e+01 5.903831997123274533e+01 1.014114257869001960e+02 9.614230433251996999e+01
1.555000000000000000e+04 6.387783578750366331e+01 5.894272161774816965e+01 1.012880368769433943e+02 9.613632798983340422e+01
1.556250000000000000e+04 6.384752835189907216e+01 5.894843077799504272e+01 1.011483895645997393e+02 9.606856233053089511e+01
1.557500000000000000e+04 6.386700042953750511e+01 5.887736914492672469e+01 1.011663961051689569e+02 9.612435857451733057e+01
1.558750000000000000e+04 6.372138431844388151e+01 5.887656924499753330e+01 1.011943570174822185e+02 9.607507535625201456e+01
1.560000000000000000e+04 6.368495844004399942e+01 5.894205199505287851e+01 1.011883608850189518e+02 9.607621444158760937e+01
1.561250000000000000e+04 6.378044741704619724e+01 5.882998901596047858e+01 1.012882637291539680e+02 9.598392768722528956e+01
1.562500000000000000e+04 6.369982504917411603e+01 5.890483605924306687e+01 1.013762032656440653e+02 9.593990472535246283e+01
1.563750000000000000e+04 6.360176839119819192e+01 5.895869247440845839e+01 1.013786972624152156e+02 9.591906403317889840e+01
1.565000000000000000e+04 6.369204992926300690e+01 5.898356226803122127e+01 1.014039907347345348e+02 9.603759814183686672e+01
1.566250000000000000e+04 6.375749702786465178e+01 5.898631439679491706e+01 1.014077482175136282e+02 9.611854346101090130e+01
1.567500000000000000e+04 6.395971969607817442e+01 5.891266785364178560e+01 1.014953091762380524e+02 9.621313771178388663e+01
1.568750000000000000e+04 6.401942492546555741e+01 5.870310417211560150e+01 1.014728610636596784e+02 9.629342031896692333e+01
1.570000000000000000e+04 6.398285207776966388e+01 5.870710682616070386e+01 1.013363659298774877e+02 9.626577866733235567e+01
1.571250000000000000e+04 6.410337356260228603e+01 5.876710260431508459e+01 1.013968604780774143e+02 9.627040619859413084e+01
1.572500000000000000e+04 6.423318718200799537e+01 5.892512618795684887e+01 1.013302338362701533e+02 9.632671888633858259e+01
1.573750000000000000e+04 6.423480959096256981e+01 5.891324506647708148e+01 1.014436794901265984e+02 9.634334198000127003e+01
1.575000000000000000e+04 6.413946744993326377e+01 5.889719341266454222e+01 1.016029208945768971e+02 9.620327975531873221e+01
1.576250000000000000e+04 6.395935873290245866e+01 5.900660522945622688e+01 1.015034772090939299e+02 9.624458259936021420e+01
1.577500000000000000e+04 6.393694983615801419e+01 5.895301582079726188e+01 1.015753363936986062e+02 9.628719073818571417e+01
1.578750000000000000e+04 6.405234416089933802e+01 5.893805500036876310e+01 1.015800468462536088e+02 9.635673669509748152e+01
1.580000000000000000e+04 6.409799361618678404e+01 5.891077636529714567e+01 1.016340821886444843e+02 9.640295890229364772e+01
1.581250000000000000e+04 6.394053148513559393e+01 5.896397151097530553e+01 1.014324082933125339e+02 9.634663985084465310e+01
1.582500000000000000e+04 6.389929735674212452e+01 5.886366032047389751e+01 1.013256147584080651e+02 9.626886237205955865e+01
1.583750000000000000e+04 6.396243024960583767e+01 5.887613088829036201e+01 1.013529153754959253e+02 9.621154079406893800e+01
1.585000000000000000e+04 6.391637442187853679e+01 5.891782532249283832e+01 1.014115498203078403e+02 9.622031338468605099e+01
1.586250000000000000e+04 6.379194069301124159e+01 5.892655235973045791e+01 1.014595592858070319e+02 9.624761118235190338e+01
1.587500000000000000e+04 6.372087184722131070e+01 5.895423530772007581e+01 1.014928075129574268e+02 9.635103584912585006e+01
1.588750000000000000e+04 6.388829718765716592e+01 5.896074628297142084e+01 1.015000942701019397e+02 9.635368690306329142e+01
1.590000000000000000e+04 6.384847327942367912e+01 5.899154877406445507e+01 1.015855600404915435e+02 9.629663007297604338e+01
1.591250000000000000e+04 6.380585289260573489e+01 5.898745277585619817e+01 1.015139544452513434e+02 9.634763306421756113e+01
1.592500000000000000e+04 6.383965758249047440e+01 5.905438965902836657e+01 1.015817148593088461e+02 9.642803598560692535e+01
1.593750000000000000e+04 6.388751671475611005e+01 5.907290325900699912e+01 1.016411832979098904e+02 9.634612934425670971e+01
1.595000000000000000e+04 6.385635927649811094e+01 5.893293651614904860e+01 1.017132916946656280e+02 9.629863085745104456e+01
1.596250000000000000e+04 6.396143017365564276e+01 5.906435756957418448e+01 1.018310496540828467e+02 9.641985121746637333e+01
1.597500000000000000e+04 6.396956665838332867e+01 5.907987670032502336e+01 1.018186228759097673e+02 9.634078315519334978e+01
1.598750000000000000e+04 6.397165138465915390e+01 5.893995930859762211e+01 1.017761881219780093e+02 9.646321354395814751e+01
1.600000000000000000e+04 6.388038359132275446e+01 5.884673753079877656e+01 1.017594197259722364e+02 9.648468991835783015e+01
1.601250000000000000e+04 6.390630251106266968e+01 5.887284573671838928e+01 1.017041906001555986e+02 9.641730673903310844e+01
1.602500000000000000e+04 6.399650331736364706e+01 5.874328918370069630e+01 1.016026366928134337e+02 9.636231449299820895e+01
1.603750000000000000e+04 6.405488562301194122e+01 5.873006126206176702e+01 1.016524923184744864e+02 9.646969398416062802e+01
1.605000000000000000e+04 6.412568939744171814e+01 5.875372347765951986e+01 1.015662404195577722e+02 9.657595282901911560e+01
1.606250000000000000e+04 6.399322788711243959e+01 5.865380448957046866e+01 1.015991588085557709e+02 9.646130525943830492e+01
1.607500000000000000e+04 6.391007363989211854e+01 5.851540145184048214e+01 1.014562285209107415e+02 9.634206954603540396e+01
1.608750000000000000e+04 6.395127265569704633e+01 5.848567995110141027e+01 1.014744239665663628e+02 9.636332800345458338e+01
1.610000000000000000e+04 6.406416101669202590e+01 5.850359408260651151e+01 1.014786493642798320e+02 9.634313569053557558e+01
1.611250000000000000e+04 6.414639972476685159e+01 5.848479387976732369e+01 1.012840676818486969e+02 9.625764697431429795e+01
1.612500000000000000e+04 6.418240110717691493e+01 5.842317434282600175e+01 1.012239223031653381e+02 9.630483278111863399e+01
1.613750000000000000e+04 6.423296657015077926e+01 5.836701592684254791e+01 1.013022562347101996e+02 9.613716345706292543e+01
1.615000000000000000e+04 6.410497852492943593e+01 5.832485143471961209e+01 1.014098954437721289e+02 9.614286396179572591e+01
1.616250000000000000e+04 6.430154534398907629e+01 5.836464796770486885e+01 1.013984380953560986e+02 9.608579305289067918e+01
1.617500000000000000e+04 6.435150577359519275e+01 5.845278241116290729e+01 1.013169701886176455e+02 9.604289175670466250e+01
1.618750000000000000e+04 6.445602374681342894e+01 5.836651238765947625e+01 1.012987704431545382e+02 9.606592385562672121e+01
1.620000000000000000e+04 6.434048429072942099e+01 5.827502203734205466e+01 1.013251473998606116e+02 9.606473999475906567e+01
1.621250000000000000e+04 6.433510629889717336e+01 5.833076176415335112e+01 1.012793808516891971e+02 9.614029851320549369e+01
1.622500000000000000e+04 6.445135653750077154e+01 5.831916574553655153e+01 1.012660848529778832e+02 9.610865351892165620e+01
1.623750000000000000e+04 6.451457513314714731e+01 5.831372034919693448e+01 1.014355769838597894e+02 9.610453175722925323e+01
1.625000000000000000e+04 6.467318826869906445e+01 5.826096629080616651e+01 1.015858087484970156e+02 9.605106963553133426e+01
1.626250000000000000e+04 6.465957604125756575e+01 5.817537877729358087e+01 1.016301022469025241e+02 9.602633699480274743e+01
1.627500000000000000e+04 6.455741489005545475e+01 5.805773919963041863e+01 1.015851946680643607e+02 9.605294271317461607e+01
1.628750000000000000e+04 6.458982945185111646e+01 5.809934303424410729e+01 1.015501284877179273e+02 9.607296650424953555e+01
1.630000000000000000e+04 6.458983946051144187e+01 5.811241991632240200e+01 1.015866998385517093e+02 9.625898069049129901e+01
1.631250000000000000e+04 6.467722317871344728e+01 5.814394332292225442e+01 1.015731880625503294e+02 9.628161706103003326e+01
1.632500000000000000e+04 6.454955178639875157e+01 5.803896431700382408e+01 1.015764417993554787e+02 9.644700407088006955e+01
1.633750000000000000e+04 6.449681791334381842e+01 5.799484901165126871e+01 1.016583764212086862e+02 9.637420225138681928e+01
1.635000000000000000e+04 6.455454841511820518e+01 5.803983342970609272e+01 1.016893311697417914e+02 9.625303976889219371e+01
1.636250000000000000e+04 6.463314210251120073e+01 5.794812502226504591e+01 1.016550034735204235e+02 9.644194090913974549e+01
1.637500000000000000e+04 6.465584401948662219e+01 5.790350100334713090e+01 1.017696584334083525e+02 9.659053551785213187e+01
1.638750000000000000e+04 6.462245654185420562e+01 5.794147519365490950e+01 1.018390187386057164e+02 9.648443963206793228e+01
1.640000000000000000e+04 6.447448395619483108e+01 5.793345153395144109e+01 1.018629871282035282e+02 9.651313631230324575e+01
1.641250000000000000e+04 6.449565609383938636e+01 5.787903383495738296e+01 1.017681413389499312e+02 9.658650639950985806e+01
1.642500000000000000e+04 6.449722804706033230e+01 5.785580185273678921e+01 1.017938050671410934e+02 9.648428497520193048e+01
1.643750000000000000e+04 6.448010930982843547e+01 5.797243775410444755e+01 1.018503639622710750e+02 9.640369578604413903e+01
1.645000000000000000e+04 6.436702634238589837e+01 5.790358597581678879e+01 1.020355560597669609e+02 9.644211275557582042e+01
1.646250000000000000e+04 6.442920429581205610e+01 5.796516363046352893e+01 1.021009800417570972e+02 9.639165051337302259e+01
1.647500000000000000e+04 6.441809579377287776e+01 5.809565989434968714e+01 1.019574958571984240e+02 9.617751206667519170e+01
1.648750000000000000e+04 6.427596907685236260e+01 5.817279397428922039e+01 1.018567826216867473e+02 9.604787635649927324e+01
1.650000000000000000e+04 6.424560825788506691e+01 5.806717361980361858e+01 1.019522694086326311e+02 9.609508694976503307e+01
1.651250000000000000e+04 6.423931728508516414e+01 5.796141173190287077e+01 1.019244443756199132e+02 9.601065191042631852e+01
1.652500000000000000e+04 6.420725076409345888e+01 5.810162340727706010e+01 1.018100657742116084e+02 9.596019237473602459e+01
1.653750000000000000e+04 6.425135982121504696e+01 5.822168988866931016e+01 1.019052503683494280e+02 9.588995900242517223e+01
1.655000000000000000e+04 6.430031327202895852e+01 5.811294581774643575e+01 1.020564099234082533e+02 9.583362885861834002e+01
1.656250000000000000e+04 6.421436061340010326e+01 5.798243374392662020e+01 1.018956788476611877e+02 9.584239198663026116e+01
1.657500000000000000e+04 6.426417338275767577e+01 5.809891042716626686e+01 1.019803136012974392e+02 9.609272068563571167e+01
1.658750000000000000e+04 6.432285566880239003e+01 5.809283474953822690e+01 1.018836270873381693e+02 9.621735521996160401e+01
1.660000000000000000e+04 6.435531718960264413e+01 5.810441646010014694e+01 1.019093195882960856e+02 9.607652672166572927e+01
1.661250000000000000e+04 6.441361052987345204e+01 5.803569919537421384e+01 1.019724958710769300e+02 9.595551895153937494e+01
1.662500000000000000e+04 6.437401213237610875e+01 5.808200852632379707e+01 1.019098138959721922e+02 9.612054128094374050e+01
1.663750000000000000e+04 6.430393109073439462e+01 5.812491919401701068e+01 1.020144251818396128e+02 9.608044268447429204e+01
1.665000000000000000e+04 6.428023685931637488e+01 5.822888623587780899e+01 1.019064233733700178e+02 9.604502388031929172e+01
1.666250000000000000e+04 6.450381271353822399e+01 5.826291538338399789e+01 1.018238257774117841e+02 9.588236334330689203e+01
1.667500000000000000e+04 6.450450676666530114e+01 5.823240223851820474e+01 1.018147673959546466e+02 9.581618475174184368e+01
1.668750000000000000e+04 6.443504940932761826e+01 5.822388694934051756e+01 1.019167647867965627e+02 9.593202741973543368e+01
1.670000000000000000e+04 6.454598960604204194e+01 5.826839857442766402e+01 1.019346164948030378e+02 9.603679602420129413e+01
1.671250000000000000e+04 6.468165778426892132e+01 5.826654089142785153e+01 1.019549534623205602e+02 9.594052466060969664e+01
1.672500000000000000e+04 6.469733086077079065e+01 5.820999558068918134e+01 1.020244714664925851e+02 9.600010395454827972e+01
1.673750000000000000e+04 6.461356798646086474e+01 5.811631266152195252e+01 1.020074764621259078e+02 9.600683371948139211e+01
1.675000000000000000e+04 6.467819472813420134e+01 5.813541810066320181e+01 1.019117777312183932e+02 9.604196551494544565e+01
1.676250000000000000e+04 6.471995295320974151e+01 5.805062448917971807e+01 1.018459271433658131e+02 9.603802437360729982e+01
1.677500000000000000e+04 6.473663201756039598e+01 5.802702894956369306e+01 1.017460310124936882e+02 9.607102866376513362e+01
1.678750000000000000e+04 6.469207176731376308e+01 5.796085761760240729e+01 1.018153388653777824e+02 9.619250319348371647e+01
1.680000000000000000e+04 6.470339601889257608e+01 5.805887040588805803e+01 1.018379248327157995e+02 9.620925753565720129e+01
1.681250000000000000e+04 6.466451915444716292e+01 5.812121421663496079e+01 1.018509552513890810e+02 9.604804264664231539e+01
1.682500000000000000e+04 6.471024429829741109e+01 5.816898109487438262e+01 1.017991934712186577e+02 9.609988721186910254e+01
1.683750000000000000e+04 6.478223820385538545e+01 5.830818889166901187e+01 1.017011110192931227e+02 9.621293708242085074e+01
1.685000000000000000e+04 6.479894208057984883e+01 5.820739108054196009e+01 1.017565640951004440e+02 9.608296754433600029e+01
1.686250000000000000e+04 6.479963454774814124e+01 5.831489583504379937e+01 1.016728629123916789e+02 9.605489979605279416e+01
1.687500000000000000e+04 6.470838081119090646e+01 5.846113556666320221e+01 1.016446911522230465e+02 9.596660657459622712e+01
1.688750000000000000e+04 6.464444582562306607e+01 5.851978572212242113e+01 1.016846867012697544e+02 9.594658744272882700e+01
1.690000000000000000e+04 6.456434536668888313e+01 5.848906175513065619e+01 1.015984210976497337e+02 9.598144559046845359e+01
1.691250000000000000e+04 6.448977517351103472e+01 5.849177565549705093e+01 1.015443983487549247e+02 9.605550820646044485e+01
1.692500000000000000e+04 6.434255657585995891e+01 5.851532065399727855e+01 1.016055114892097748e+02 9.609203787009741404e+01
1.693750000000000000e+04 6.435707292952194791e+01 5.858191203694568827e+01 1.015825136184022881e+02 9.607778943719094400e+01
1.695000000000000000e+04 6.446585145933522654e+01 5.856950521551732436e+01 1.014970501857069110e+02 9.608913794567698119e+01
1.696250000000000000e+04 6.464217483849060386e+01 5.857333827218538858e+01 1.015474737768717688e+02 9.619811044413697232e+01
1.697500000000000000e+04 6.463663372368684179e+01 5.860165882097603429e+01 1.014549785198345973e+02 9.635165680759584461e+01
1.698750000000000000e+04 6.458218923641099707e+01 5.856221395208346792e+01 1.015512861229117476e+02 9.628501687924617158e+01
1.700000000000000000e+04 6.446958980257144844e+01 5.854664870507421170e+01 1.014647485118799892e+02 9.624703409146466981e+01
1.701250000000000000e+04 6.455672513049499628e+01 5.849255044771839351e+01 1.013777633054868375e+02 9.623695432786323067e+01
1.702500000000000000e+04 6.457531204186602736e+01 5.844335262886769300e+01 1.013587329225348128e+02 9.619540528095241427e+01
1.703750000000000000e+04 6.459473157379385100e+01 5.854732043453080337e+01 1.013258609294865238e+02 9.621394635913854643e+01
1.705000000000000000e+04 6.453495188512880532e+01 5.849876290259639688e+01 1.012218206942450536e+02 9.629193353735097105e+01
1.706250000000000000e+04 6.455625122988176656e+01 5.859899351186682281e+01 1.011452459222681313e+02 9.627069021443820418e+01
1.707500000000000000e+04 6.464008399335364174e+01 5.855823228268063474e+01 1.011473040701535524e+02 9.613311922310904833e+01
1.708750000000000000e+04 6.463812730079303037e+01 5.855177278314182132e+01 1.010830580102549163e+02 9.608358567580140175e+01
1.710000000000000000e+04 6.451465929836643909e+01 5.863026254915790503e+01 1.012376697294289869e+02 9.610710063738784470e+01
1.711250000000000000e+04 6.448209973357094782e+01 5.869425871447512577e+01 1.011653687390914769e+02 9.623326003283391117e+01
1.712500000000000000e+04 6.456657272617624699e+01 5.860235833176975717e+01 1.010069867512797828e+02 9.622090651860200694e+01
1.713750000000000000e+04 6.454103601982076555e+01 5.854612840183791178e+01 1.011190613272208054e+02 9.609521266747026402e+01
1.715000000000000000e+04 6.455987436286814329e+01 5.867137081212124627e+01 1.011311560998541097e+02 9.602856511561796538e+01
1.716250000000000000e+04 6.456005847393252850e+01 5.870969917981157948e+01 1.012969831040779809e+02 9.615716331792668825e+01
1.717500000000000000e+04 6.448373864982144710e+01 5.857195281735929626e+01 1.013376214850996178e+02 9.609071258356944156e+01
1.718750000000000000e+04 6.454905776753527391e+01 5.850259457025074994e+01 1.015406223552584208e+02 9.627304804682839290e+01
1.720000000000000000e+04 6.461538962014026310e+01 5.844128655218391089e+01 1.015280962336338746e+02 9.642060354203579209e+01
1.721250000000000000e+04 6.456905737989890781e+01 5.831549233152422573e+01 1.015577976206506321e+02 9.629483270657648575e+01
1.722500000000000000e+04 6.459063623055368453e+01 5.814541040380212422e+01 1.015930488599088477e+02 9.627146492744181216e+01
1.723750000000000000e+04 6.456941987465930310e+01 5.818789074298598507e+01 1.016894143463956652e+02 9.641959748968307053e+01
1.725000000000000000e+04 6.461109011437606853e+01 5.815046889992939327e+01 1.015852811005934200e+02 9.620878656249334426e+01
1.726250000000000000e+04 6.446070386313677147e+01 5.808867481302417701e+01 1.016461842188513458e+02 9.614711132762410273e+01
1.727500000000000000e+04 6.438243426781255607e+01 5.822541970941092870e+01 1.017852241140365237e+02 9.611037142135907629e+01
1.728750000000000000e+04 6.435820721062428618e+01 5.826765031340688950e+01 1.017328830804973592e+02 9.618723417744482163e+01
1.730000000000000000e+04 6.430531720789514338e+01 5.817079121785801021e+01 1.016809429834728178e+02 9.626990140039248445e+01
1.731250000000000000e+04 6.428649380860642282e+01 5.824840663396660290e+01 1.016259225922550797e+02 9.616227042559228266e+01
1.732500000000000000e+04 6.422341107052545794e+01 5.816025147439161458e+01 1.016330318636159546e+02 9.606297342328413436e+01
1.733750000000000000e+04 6.418538160119007330e+01 5.821547095150204143e+01 1.016888714989945299e+02 9.605849991855673409e+01
1.735000000000000000e+04 6.408705867883837470e+01 5.825635857544104113e+01 1.016416014305863911e+02 9.601273728090357906e+01
1.736250000000000000e+04 6.406791696297624128e+01 5.828172653835771655e+01 1.016515480264374673e+02 9.601051558014546572e+01
1.737500000000000000e+04 6.416862275518731451e+01 5.831976406691958914e+01 1.017249312110899808e+02 9.604179418954402081e+01
1.738750000000000000e+04 6.416124037061335628e+01 5.827287506646845117e+01 1.017483354155481976e+02 9.608850477295719372e+01
1.740000000000000000e+04 6.427236215036242584e+01 5.821686010735567862e+01 1.017509567211226624e+02 9.594979507545134823e+01
1.741250000000000000e+04 6.428943997464615734e+01 5.826540343332123228e+01 1.017573158438946308e+02 9.593887604797380675e+01
1.742500000000000000e+04 6.417622667434204686e+01 5.829984572267461118e+01 1.017135184169047193e+02 9.602690176355824292e+01
1.743750000000000000e+04 6.398726456786024386e+01 5.845729603104629035e+01 1.016354602266245166e+02 9.587773063551281894e+01
1.745000000000000000e+04 6.395584967037870427e+01 5.840332505896250836e+01 1.016689280356317084e+02 9.588874173782150478e+01
1.746250000000000000e+04 6.410304980804257013e+01 5.844453282386422188e+01 1.016574177882010872e+02 9.582959303201414514e+01
1.747500000000000000e+04 6.412745605879545963e+01 5.828590599569540842e+01 1.017641459020016867e+02 9.591551103154529301e+01
1.748750000000000000e+04 6.411997680771051478e+01 5.828890143726133743e+01 1.017216165351411234e+02 9.582570792091166823e+01
1.750000000000000000e+04 6.426961732386962467e+01 5.834328917568132056e+01 1.018037543586580398e+02 9.580791301909665947e+01
1.751250000000000000e+04 6.438329344941638510e+01 5.828977908613929770e+01 1.018268503252720478e+02 9.580568363279225252e+01
1.752500000000000000e+04 6.437695172262850463e+01 5.828059439722699153e+01 1.018546727958703855e+02 9.586872923132325752e+01
1.753750000000000000e+04 6.430038172035553146e+01 5.827334178440097645e+01 1.017825381815820549e+02 9.579386110587640246e+01
1.755000000000000000e+04 6.412370314731855103e+01 5.828124612038865138e+01 1.018124384574329753e+02 9.577676701886808530e+01
1.756250000000000000e+04 6.413855478892236306e+01 5.812248339892364868e+01 1.017755168807533721e+02 9.583617941812137531e+01
1.757500000000000000e+04 6.416389272423087675e+01 5.799813988285919208e+01 1.017366396771349031e+02 9.585253320115899101e+01
1.758750000000000000e+04 6.414176305029290859e+01 5.808869124424951735e+01 1.019108109184200828e+02 9.579960673781440050e+01
1.760000000000000000e+04 6.436167599504936732e+01 5.823007294159540237e+01 1.019291313776784023e+02 9.568134443057782335e+01
1.761250000000000000e+04 6.424897101088730267e+01 5.826594617210290750e+01 1.019230392419169675e+02 9.566366319172760768e+01
1.762500000000000000e+04 6.423240778077187940e+01 5.825330805734286344e+01 1.020732961850516318e+02 9.564488340480893669e+01
1.763750000000000000e+04 6.417300684194934490e+01 5.830182802841748213e+01 1.020554655780466362e+02 9.570723883153215183e+01
1.765000000000000000e+04 6.404437925807727083e+01 5.838755436848956748e+01 1.020543279480069288e+02 9.568769114415518118e+01
1.766250000000000000e+04 6.398949626929613999e+01 5.846887488574699887e+01 1.019224133248782493e+02 9.562343728817540978e+01
1.767500000000000000e+04 6.390510909920391214e+01 5.844078888857375631e+01 1.018506911326069968e+02 9.572017365083301854e+01
1.768750000000000000e+04 6.386186628500920648e+01 5.856510382672257009e+01 1.016813248451833971e+02 9.575586236518809358e+01
1.770000000000000000e+04 6.393099319664706570e+01 5.850848299812686548e+01 1.016884565370247913e+02 9.572688240518911584e+01
1.771250000000000000e+04 6.393717470563567673e+01 5.850132430552161367e+01 1.016774363290764995e+02 9.584016070365252915e+01
1.772500000000000000e+04 6.390967592495680805e+01 5.848045672270754380e+01 1.017052066106708850e+02 9.596167996099350717e+01
1.773750000000000000e+04 6.399537911731633955e+01 5.849515979091831497e+01 1.018319402030731169e+02 9.609159135196362911e+01
1.775000000000000000e+04 6.398991963734741972e+01 5.844076857915757728e+01 1.017351033328740897e+02 9.619679721321195132e+01
1.776250000000000000e+04 6.410293380717902778e+01 5.840630855945868660e+01 1.018151895818438533e+02 9.605062255819683514e+01
1.777500000000000000e+04 6.404662675746985201e+01 5.838991367591978587e+01 1.018999901898395848e+02 9.615654453224969700e+01
1.778750000000000000e+04 6.401251552674234802e+01 5.827280829094475934e+01 1.020032154764144252e+02 9.613703883679075091e+01
1.780000000000000000e+04 6.388209420005367889e+01 5.836212080389749701e+01 1.021722105394887450e+02 9.595095493555072608e+01
1.781250000000000000e+04 6.385087838382582248e+01 5.855405431067210742e+01 1.021695917102680085e+02 9.606979980399479757e+01
1.782500000000000000e+04 6.375457711605872646e+01 5.848623773655870650e+01 1.023280009319420572e+02 9.605718549864779732e+01
1.783750000000000000e+04 6.377377982691330516e+01 5.842100016974179510e+01 1.024171436814786915e+02 9.612585732903764324e+01
1.785000000000000000e+04 6.373645747878374124e+01 5.837149422834520607e+01 1.023862252264517849e+02 9.610165100574869257e+01
1.786250000000000000e+04 6.387409194922861388e+01 5.847108322209497544e+01 1.024174154939738912e+02 9.610797934982743129e+01
1.787500000000000000e+04 6.398577019318822323e+01 5.855016568768800056e+01 1.024659054483773986e+02 9.614517508899241705e+01
1.788750000000000000e+04 6.399017264247881087e+01 5.868151633794457922e+01 1.024118897596146240e+02 9.614741055829817640e+01
1.790000000000000000e+04 6.383469953610950398e+01 5.853825998016495191e+01 1.024337435496592690e+02 9.615832088287173463e+01
1.791250000000000000e+04 6.386937764666873107e+01 5.852708155258597600e+01 1.024153313895645994e+02 9.609226439941764397e+01
1.792500000000000000e+04 6.392765833348300220e+01 5.861092868474321449e+01 1.024426187549609892e+02 9.597563139239255747e+01
1.793750000000000000e+04 6.383734328740294472e+01 5.854817084784603765e+01 1.022751463593853032e+02 9.602391509661288183e+01
1.795000000000000000e+04 6.373329267490714756e+01 5.867915623202325293e+01 1.022148639708886719e+02 9.590435939816364908e+01
1.796250000000000000e+04 6.384673150888363580e+01 5.870836967295908693e+01 1.020595899358938965e+02 9.587733350359027895e+01
1.797500000000000000e+04 6.375082547206405081e+01 5.865496863767235425e+01 1.020242022263118997e+02 9.590743569172911975e+01
1.798750000000000000e+04 6.366549779682498666e+01 5.852303553680748394e+01 1.020314520972183203e+02 9.593582732860369333e+01
1.800000000000000000e+04 6.365110385118554603e+01 5.865398642479630809e+01 1.020307076956552095e+02 9.591811476142756021e+01
1.801250000000000000e+04 6.362276543329315359e+01 5.873044039511883341e+01 1.020843615902155221e+02 9.585286707886898228e+01
1.802500000000000000e+04 6.356848475711776558e+01 5.877465724885959020e+01 1.020905246895190999e+02 9.584971559123773943e+01
1.803750000000000000e+04 6.335236108977790792e+01 5.881457530487087126e+01 1.019447672192874705e+02 9.587228671940272307e+01
1.805000000000000000e+04 6.326015400109832143e+01 5.881609327268228782e+01 1.019367773238278119e+02 9.584289993326625279e+01
1.806250000000000000e+04 6.315361434651928363e+01 5.869857835418640946e+01 1.021678841650051197e+02 9.577309461232236742e+01
1.807500000000000000e+04 6.321970017232857231e+01 5.869969120374614135e+01 1.021726638790168238e+02 9.575302607960402668e+01
1.808750000000000000e+04 6.325775734266429140e+01 5.869807691549146966e+01 1.021998558141706042e+02 9.571863123469049128e+01
1.810000000000000000e+04 6.332720260261547196e+01 5.867877556128079419e+01 1.021433747866700799e+02 9.566178675804812315e+01
1.811250000000000000e+04 6.341396942549838656e+01 5.878819783915743358e+01 1.021295451302639634e+02 9.566046689562801930e+01
1.812500000000000000e+04 6.354570930936228024e+01 5.882335029847182994e+01 1.022340765048146665e+02 9.562243090673383961e+01
1.813750000000000000e+04 6.356582342495480731e+01 5.874174428785246960e+01 1.023169909101361981e+02 9.564046598040005165e+01
1.815000000000000000e+04 6.354664538821595698e+01 5.883901163109056398e+01 1.023190324079323261e+02 9.564211797924960479e+01
1.816250000000000000e+04 6.357606612695952464e+01 5.884519699646060786e+01 1.022674144626206925e+02 9.565373330160203125e+01
1.817500000000000000e+04 6.361262609907485910e+01 5.881644770790178001e+01 1.023176669698205359e+02 9.567057721765027622e+01
1.818750000000000000e+04 6.359689179567283190e+01 5.876843537489816072e+01 1.022607375357337105e+02 9.565047746796849992e+01
1.820000000000000000e+04 6.373475695945583652e+01 5.873671202962167825e+01 1.021304005396625314e+02 9.570402464488921623e+01
1.821250000000000000e+04 6.379671605537697587e+01 5.878540738891764761e+01 1.020129709344698199e+02 9.573279886613592282e+01
1.822500000000000000e+04 6.375637052334223398e+01 5.872234303881798212e+01 1.020454199615434874e+02 9.579189227143604057e+01
1.823750000000000000e+04 6.363209956291708380e+01 5.901320829120987810e+01 1.020333811059091573e+02 9.585885599407613711e+01
1.825000000000000000e+04 6.371208519022137295e+01 5.894019719129174462e+01 1.020382209189014020e+02 9.572534388897838653e+01
1.826250000000000000e+04 6.368783119483147459e+01 5.880112706215642504e+01 1.020765113626864604e+02 9.572695970270413568e+01
1.827500000000000000e+04 6.375015135378124853e+01 5.886205399569201546e+01 1.020000866239234227e+02 9.568046203587024934e+01
1.828750000000000000e+04 6.358241774288522663e+01 5.896151956228708002e+01 1.019690113482375438e+02 9.564629120528911699e+01
1.830000000000000000e+04 6.362502677216942004e+01 5.895291443459211678e+01 1.020131629049975004e+02 9.552755482980383306e+01
1.831250000000000000e+04 6.355051025596691261e+01 5.901835036530719236e+01 1.019774378545254194e+02 9.564081261723302418e+01
1.832500000000000000e+04 6.353605302881979355e+01 5.908445679590330712e+01 1.019101214564568778e+02 9.552944825178144583e+01
1.833750000000000000e+04 6.348210487606482388e+01 5.902276229527016227e+01 1.018942148892428179e+02 9.562020946533874621e+01
1.835000000000000000e+04 6.347205997960136870e+01 5.912046149673184914e+01 1.018010526174196855e+02 9.560202967732531931e+01
1.836250000000000000e+04 6.351585916582197200e+01 5.919779888885275199e+01 1.017677810288316209e+02 9.567030559419325186e+01
1.837500000000000000e+04 6.354577916672490545e+01 5.909488250620256622e+01 1.018526713503245418e+02 9.570155546924046064e+01
1.838750000000000000e+04 6.354607181053945908e+01 5.906805903097946953e+01 1.018815656233114026e+02 9.576463322376706344e+01
1.840000000000000000e+04 6.365934213584582579e+01 5.910125454026687208e+01 1.019191060765407713e+02 9.576472328380401677e+01
1.841250000000000000e+04 6.359909850394891606e+01 5.906931400598077886e+01 1.020031235719148839e+02 9.574043391415315796e+01
1.842500000000000000e+04 6.363338697674466715e+01 5.908513869644443872e+01 1.020133606468395726e+02 9.577595320961357572e+01
1.843750000000000000e+04 6.350052051868614456e+01 5.908884247505563536e+01 1.020303829631516948e+02 9.586694382335802800e+01
1.845000000000000000e+04 6.350378428191365998e+01 5.915693950448157068e+01 1.020291591675269558e+02 9.584152874679639922e+01
1.846250000000000000e+04 6.352592829496653337e+01 5.908095328877356422e+01 1.020971619026356478e+02 9.589246469031375852e+01
1.847500000000000000e+04 6.364274683958011991e+01 5.906872865368291059e+01 1.020272706505644180e+02 9.587692645512508705e+01
1.848750000000000000e+04 6.369524849349850371e+01 5.905590609783583744e+01 1.020696253930810400e+02 9.593977309427357625e+01
1.850000000000000000e+04 6.372769273029472004e+01 5.910025579968775844e+01 1.019159717409817745e+02 9.595667964984248499e+01
1.851250000000000000e+04 6.371385346159088670e+01 5.904367564237221444e+01 1.017903725158806765e+02 9.598533717734419213e+01
1.852500000000000000e+04 6.382681271269949974e+01 5.915001403892929233e+01 1.017249816280075265e+02 9.598849049641516729e+01
1.853750000000000000e+04 6.386248709097642973e+01 5.916119691653588575e+01 1.016745729260752569e+02 9.593557628487739919e+01
1.855000000000000000e+04 6.379283229860330096e+01 5.912159750817487236e+01 1.016716371898906317e+02 9.581349406603563068e+01
1.856250000000000000e+04 6.363681735715411492e+01 5.922081970500985904e+01 1.017106996000547525e+02 9.568183907033377977e+01
1.857500000000000000e+04 6.373313476129984423e+01 5.921623498454533063e+01 1.016977530453554976e+02 9.573037096372628696e+01
1.858750000000000000e+04 6.371924101581321764e+01 5.914112763214752988e+01 1.016521093662638151e+02 9.565768796868178470e+01
1.860000000000000000e+04 6.370177295482345414e+01 5.913453718401646597e+01 1.016532545404518686e+02 9.567434383767174211e+01
1.861250000000000000e+04 6.366389690076071872e+01 5.910854706227826938e+01 1.016414180225196731e+02 9.561243482247222403e+01
1.862500000000000000e+04 6.365585024482059850e+01 5.914600952099014108e+01 1.015299933851278098e+02 9.554028030524155213e+01
1.863750000000000000e+04 6.378351117416402616e+01 5.917511279118836143e+01 1.016233191565494138e+02 9.549833968022123543e+01
1.865000000000000000e+04 6.372820261752969628e+01 5.929232120068952128e+01 1.015941236169710180e+02 9.533432000359954372e+01
1.866250000000000000e+04 6.371514098170995766e+01 5.921388924273252741e+01 1.015839609273389357e+02 9.537389387354973280e+01
1.867500000000000000e+04 6.373949487318449769e+01 5.915119769515720094e+01 1.016597419340016017e+02 9.523610782418656129e+01
1.868750000000000000e+04 6.382852985511983235e+01 5.914476848644495277e+01 1.016666780899978448e+02 9.524000642060308053e+01
1.870000000000000000e+04 6.386129005777289080e+01 5.916420927289978948e+01 1.017606544300391533e+02 9.543455365491550424e+01
1.871250000000000000e+04 6.379468453650390813e+01 5.917192966417326971e+01 1.017282465048990474e+02 9.558325651602041262e+01
1.872500000000000000e+04 6.395953404446195378e+01 5.922114839786381424e+01 1.018247448969563607e+02 9.570536913588142625e+01
1.873750000000000000e+04 6.406996644374552830e+01 5.919261920177079617e+01 1.017275997216544425e+02 9.579491463299493148e+01
1.875000000000000000e+04 6.403805181662045243e+01 5.901240584706805947e+01 1.017235122285613045e+02 9.575459997110179700e+01
1.876250000000000000e+04 6.398241670613823118e+01 5.900909464995999798e+01 1.017851465642197155e+02 9.560392741421220819e+01
1.877500000000000000e+04 6.409853995165892115e+01 5.898191030487224396e+01 1.016432855215519595e+02 9.565071063993592304e+01
1.878750000000000000e+04 6.397594046132337553e+01 5.884126240208084369e+01 1.017488894000167932e+02 9.581623289565627033e+01
1.880000000000000000e+04 6.380848681805285594e+01 5.870086239030921860e+01 1.015859289178495573e+02 9.596682545035223200e+01
1.881250000000000000e+04 6.388426931128801556e+01 5.884196060032731879e+01 1.016233675239611642e+02 9.603125643428531077e+01
1.882500000000000000e+04 6.384990248820758296e+01 5.886218145118799328e+01 1.016987503057786597e+02 9.603597468426762873e+01
1.883750000000000000e+04 6.383425480225149329e+01 5.891871846396978896e+01 1.017270606049783908e+02 9.604439035781757639e+01
1.885000000000000000e+04 6.386802274676469438e+01 5.891137558427740828e+01 1.015719625560180361e+02 9.588145803811876533e+01
1.886250000000000000e+04 6.383734316045208601e+01 5.901988464555714131e+01 1.016555313139108421e+02 9.600877006493023202e+01
1.887500000000000000e+04 6.397954783904133080e+01 5.899011311241953592e+01 1.017235446221945381e+02 9.602566170596196571e+01
1.888750000000000000e+04 6.406360290911037225e+01 5.893927849927239748e+01 1.017243284705996018e+02 9.603391433964193880e+01
1.890000000000000000e+04 6.396988440663859166e+01 5.899903647780408278e+01 1.018238188561498561e+02 9.607373940689271308e+01
1.891250000000000000e+04 6.400794135629938353e+01 5.892748950375955985e+01 1.017367283102849171e+02 9.609349589310176043e+01
1.892500000000000000e+04 6.383636759684655004e+01 5.880762351921561049e+01 1.017129759186745730e+02 9.610777366068413130e+01
1.893750000000000000e+04 6.390736387992456002e+01 5.885823209157797464e+01 1.016555130103177760e+02 9.600865516121490373e+01
1.895000000000000000e+04 6.390899339715666372e+01 5.890005761702658305e+01 1.015822071024372661e+02 9.609247873560585163e+01
1.896250000000000000e+04 6.384539464037899137e+01 5.889941641380465853e+01 1.015244475990005668e+02 9.613986551644428857e+01
1.897500000000000000e+04 6.369347675512469209e+01 5.882055479256486308e+01 1.015374885488841841e+02 9.631167726398761886e+01
1.898750000000000000e+04 6.380816332609560959e+01 5.886899078811517683e+01 1.014458959574122758e+02 9.636766242108419078e+01
1.900000000000000000e+04 6.373407433892121787e+01 5.903513737612961165e+01 1.013859343019741317e+02 9.641752288685538019e+01
1.901250000000000000e+04 6.368715677451979928e+01 5.895503063697086077e+01 1.014648813747868417e+02 9.641665852737150999e+01
1.902500000000000000e+04 6.357382387410874713e+01 5.907405790511709398e+01 1.014130794563154012e+02 9.634522122396396071e+01
1.903750000000000000e+04 6.351971590689348801e+01 5.922173729933705744e+01 1.016166031741895068e+02 9.645933470643456076e+01
1.905000000000000000e+04 6.353661649976761083e+01 5.908401433553143534e+01 1.016648365742603914e+02 9.648441463184356337e+01
1.906250000000000000e+04 6.334240686700222511e+01 5.897438607972657110e+01 1.015938367883789653e+02 9.634854326902234334e+01
1.907500000000000000e+04 6.328602317501318453e+01 5.905227791456547237e+01 1.015943395707497672e+02 9.629985064584992926e+01
1.908750000000000000e+04 6.323505728153455152e+01 5.903858993720809423e+01 1.015864345932157136e+02 9.631809888135234132e+01
1.910000000000000000e+04 6.320535582081223680e+01 5.899548229390531162e+01 1.016306271379362300e+02 9.619674069195151844e+01
1.911250000000000000e+04 6.315720917866699580e+01 5.905876367701771557e+01 1.015583085503301248e+02 9.614868934249136601e+01
1.912500000000000000e+04 6.306686101287368729e+01 5.915175212184396258e+01 1.015843399843003709e+02 9.617015664378882889e+01
1.913750000000000000e+04 6.296090521582239319e+01 5.923775094812987163e+01 1.016484036410807050e+02 9.618542580870391134e+01
1.915000000000000000e+04 6.316839366545897860e+01 5.919942754272049967e+01 1.015933236221190725e+02 9.635989012467511827e+01
1.916250000000000000e+04 6.317059579515546375e+01 5.924599688243544904e+01 1.016869822246883928e+02 9.633440125044650415e+01
1.917500000000000000e+04 6.324779618953976268e+01 5.922465677688862939e+01 1.017504819590318306e+02 9.631849449928010642e+01
1.918750000000000000e+04 6.335447559481854540e+01 5.919508193893200598e+01 1.018229698067488442e+02 9.636524818608836540e+01
1.920000000000000000e+04 6.328508048110303008e+01 5.926631583976961792e+01 1.018502260093431886e+02 9.632234863564416116e+01
1.921250000000000000e+04 6.332058614615252168e+01 5.932594076632406654e+01 1.019834574967811847e+02 9.632814012745745913e+01
1.922500000000000000e+04 6.338314695863889625e+01 5.930549563937329793e+01 1.020887296276529383e+02 9.634437567298620309e+01
1.923750000000000000e+04 6.343229588872532076e+01 5.914970427987703516e+01 1.020794769294111717e+02 9.632337052494725071e+01
1.925000000000000000e+04 6.333871338457897338e+01 5.915636106583709619e+01 1.020261350886504488e+02 9.622044373989598398e+01
1.926250000000000000e+04 6.343014329937255269e+01 5.924385857059052540e+01 1.020487507308308466e+02 9.627847633898589663e+01
1.927500000000000000e+04 6.337580175111836667e+01 5.931832693482647301e+01 1.020675159740647047e+02 9.634712053624873818e+01
1.928750000000000000e+04 6.346291937246067505e+01 5.935118010994855098e+01 1.020214261676954379e+02 9.632230865497423622e+01
1.930000000000000000e+04 6.360582378803916015e+01 5.947399558946548837e+01 1.019577859164597271e+02 9.636511052773329311e+01
1.931250000000000000e+04 6.352536739858715009e+01 5.946884192906408373e+01 1.017670485872646111e+02 9.637129878617994905e+01
1.932500000000000000e+04 6.356726557313429993e+01 5.934463583268501452e+01 1.018073660718928295e+02 9.633608185306343330e+01
1.933750000000000000e+04 6.348606539216066125e+01 5.942562919904302987e+01 1.018053542070473441e+02 9.629263047038651280e+01
1.935000000000000000e+04 6.340709376884647241e+01 5.964833726802994818e+01 1.017900951236563998e+02 9.645544662305373151e+01
1.936250000000000000e+04 6.347661920286466852e+01 5.958315546763830639e+01 1.018329817568885574e+02 9.659207341772645350e+01
1.937500000000000000e+04 6.342489329332452996e+01 5.960192372316348042e+01 1.016716271890752807e+02 9.655805399029470948e+01
1.938750000000000000e+04 6.340343946210255410e+01 5.958278127522902423e+01 1.016235100028614369e+02 9.653211206488086304e+01
1.940000000000000000e+04 6.348638571047391821e+01 5.952878499604222640e+01 1.016904414430089645e+02 9.651246928487999810e+01
1.941250000000000000e+04 6.348212543789271933e+01 5.947752814595762771e+01 1.016892540774781963e+02 9.648003755093481004e+01
1.942500000000000000e+04 6.337667587336316899e+01 5.944726947245511894e+01 1.017457400713893918e+02 9.641459292237695422e+01
1.943750000000000000e+04 6.326598119869270676e+01 5.927565146439968657e+01 1.018769758562086878e+02 9.624307500038270291e+01
1.945000000000000000e+04 6.341237151525200488e+01 5.926503635015185978e+01 1.018644920337332707e+02 9.617016898058405161e+01
1.946250000000000000e+04 6.357046510447269583e+01 5.930782481152478169e+01 1.018523898664284388e+02 9.617823287011312061e+01
1.947500000000000000e+04 6.358210264688803903e+01 5.924692029810724847e+01 1.017656623916259662e+02 9.619483046214891431e+01
1.948750000000000000e+04 6.372425408212588138e+01 5.930899070802896489e+01 1.017291290890851627e+02 9.623723555698265386e+01
1.950000000000000000e+04 6.376916979930852847e+01 5.945497644659394609e+01 1.017923146916698727e+02 9.624095864671254219e+01
1.951250000000000000e+04 6.377414209531391265e+01 5.933063794081164843e+01 1.018701647476607377e+02 9.619336292798332977e+01
1.952500000000000000e+04 6.391310165829693091e+01 5.927114107262908504e+01 1.018506774712912915e+02 9.633100266966643233e+01
1.953750000000000000e+04 6.389392145838046844e+01 5.920441436062795759e+01 1.018030051075084259e+02 9.632425828966286474e+01
1.955000000000000000e+04 6.389745359166760608e+01 5.910938990391603909e+01 1.017167410935455081e+02 9.628233881035147590e+01
1.956250000000000000e+04 6.394607807635441077e+01 5.903643629672512105e+01 1.017607052423377070e+02 9.631106547241465421e+01
1.957500000000000000e+04 6.412503254685279330e+01 5.904986230201829756e+01 1.017409703580515838e+02 9.621974353271501457e+01
1.958750000000000000e+04 6.423831190475945618e+01 5.899245938089295294e+01 1.017647118258411183e+02 9.634017508681350250e+01
1.960000000000000000e+04 6.424285747092397969e+01 5.889443605751782229e+01 1.017212678017155696e+02 9.651504796282141285e+01
1.961250000000000000e+04 6.424839410168553400e+01 5.889284644540092728e+01 1.015882030349688421e+02 9.661995399894995273e+01
1.962500000000000000e+04 6.438231413872965447e+01 5.888622480184029939e+01 1.015166581960025383e+02 9.654462586341792019e+01
1.963750000000000000e+04 6.446956695482722921e+01 5.888361208912996858e+01 1.015135637490719631e+02 9.649320894273644456e+01
1.965000000000000000e+04 6.432447307520789082e+01 5.875095758304305349e+01 1.014355920079185438e+02 9.644704170597205461e+01
1.966250000000000000e+04 6.430761539165131069e+01 5.890481613439020947e+01 1.014955004745102940e+02 9.649840412122784983e+01
1.967500000000000000e+04 6.430935692699473805e+01 5.898150497714714646e+01 1.014201419448566810e+02 9.647694553280746277e+01
1.968750000000000000e+04 6.434923096072974147e+01 5.890525957104746624e+01 1.014312795458303356e+02 9.646410054608951157e+01
1.970000000000000000e+04 6.427878149708523381e+01 5.890977026521606774e+01 1.014906985553099332e+02 9.652992790438733550e+01
1.971250000000000000e+04 6.415001592453357659e+01 5.889943519894660540e+01 1.014859229204701450e+02 9.643055075123649544e+01
1.972500000000000000e+04 6.423822871500659915e+01 5.892109343267330246e+01 1.014667072629787299e+02 9.633869690463339452e+01
1.973750000000000000e+04 6.428414202762640173e+01 5.887294149826187351e+01 1.014295320405563245e+02 9.623828924604808321e+01
1.975000000000000000e+04 6.429859837869162220e+01 5.890381510750697913e+01 1.014551307215116935e+02 9.612016631137818479e+01
1.976250000000000000e+04 6.430387237028402581e+01 5.892656205523072543e+01 1.015878465049945021e+02 9.622795389678262268e+01
1.977500000000000000e+04 6.434636800204518181e+01 5.889158877723676255e+01 1.017402703594075746e+02 9.612274149644694887e+01
1.978750000000000000e+04 6.437588548443000036e+01 5.889572418924609565e+01 1.017303549696986096e+02 9.597701936963468938e+01
1.980000000000000000e+04 6.440663730137528376e+01 5.878287898769679742e+01 1.016767525368900493e+02 9.595628077198614392e+01
1.981250000000000000e+04 6.429665477014150099e+01 5.869842594340289565e+01 1.016331341666543153e+02 9.591786522222476208e+01
1.982500000000000000e+04 6.424355522577482702e+01 5.867965522220710284e+01 1.016643245494102530e+02 9.584535729211182797e+01
1.983750000000000000e+04 6.425379736380239137e+01 5.861598033545969599e+01 1.016365379341213213e+02 9.591933234379017392e+01
1.985000000000000000e+04 6.433485601674500742e+01 5.864554089058220399e+01 1.016537755079459941e+02 9.601955067501165786e+01
1.986250000000000000e+04 6.446440616653987377e+01 5.872110522862080018e+01 1.015053932741900979e+02 9.615355115289041521e+01
1.987500000000000000e+04 6.444980418480575679e+01 5.877147119183506874e+01 1.013551070550402642e+02 9.625139870196252900e+01
1.988750000000000000e+04 6.435311602828302568e+01 5.869864133172110598e+01 1.015189715833324442e+02 9.626493532254308150e+01
1.990000000000000000e+04 6.436742656851829736e+01 5.861989805140169807e+01 1.016097572704323539e+02 9.618401929783885862e+01
1.991250000000000000e+04 6.420834184550930956e+01 5.851943860827549315e+01 1.017105924773217822e+02 9.621032007975253464e+01
1.992500000000000000e+04 6.421298401873379191e+01 5.852318994236241423e+01 1.015989008175275643e+02 9.614201099225010694e+01
1.993750000000000000e+04 6.420321942058933473e+01 5.853217594352297226e+01 1.016781305486394018e+02 9.621169531255375773e+01
1.995000000000000000e+04 6.422874608998004931e+01 5.853927256159051495e+01 1.017256281742654522e+02 9.612124961148819580e+01
1.996250000000000000e+04 6.430246459040932905e+01 5.848618604012407474e+01 1.017583414358708325e+02 9.602721426249223668e+01
1.997500000000000000e+04 6.439265516038634019e+01 5.858259185189842810e+01 1.016940754065905139e+02 9.615642256242101382e+01
1.998750000000000000e+04 6.431974150096901610e+01 5.854173588282495899e+01 1.016740142059494048e+02 9.601138232250357873e+01
2.000000000000000000e+04 6.436990489874983723e+01 5.838624551255192330e+01 1.015648725491026170e+02 9.590481346684346420e+01
2.001250000000000000e+04 6.437194461944015700e+01 5.837343178564587021e+01 1.016721094461910440e+02 9.579748267537435424e+01
2.002500000000000000e+04 6.435816904129879390e+01 5.832125294066526067e+01 1.016303977621132475e+02 9.578813837035318102e+01
2.003750000000000000e+04 6.432543865247272663e+01 5.827088933355906164e+01 1.017131226772402073e+02 9.582358819778286829e+01
2.005000000000000000e+04 6.425428786015130811e+01 5.830039189694239354e+01 1.016962655816807057e+02 9.577613902159383485e+01
2.006250000000000000e+04 6.432614241287477341e+01 5.834014578633745884e+01 1.016400574745306642e+02 9.565332880272397631e+01
2.007500000000000000e+04 6.430078985926714097e+01 5.823280959897257247e+01 1.016557896843098661e+02 9.567245524069062412e+01
2.008750000000000000e+04 6.418110062759838286e+01 5.815468082129701344e+01 1.015216704607634597e+02 9.568239867852243208e+01
2.010000000000000000e+04 6.429233887282629212e+01 5.821466320656834625e+01 1.015121123537684582e+02 9.558859512090798205e+01
2.011250000000000000e+04 6.426925983544164467e+01 5.821376887440816006e+01 1.014683251430330699e+02 9.558468268890773345e+01
2.012500000000000000e+04 6.414347967736111400e+01 5.823440693479467711e+01 1.014976751948876910e+02 9.546482431488217912e+01
2.013750000000000000e+04 6.408157928872215336e+01 5.813121294851736565e+01 1.015256539056649672e+02 9.535599707324833219e+01
2.015000000000000000e+04 6.422143625652708465e+01 5.792880008253895596e+01 1.016066922789567286e+02 9.539172474995200446e+01
2.016250000000000000e+04 6.410607175939104252e+01 5.788800660565660650e+01 1.015841145861102319e+02 9.541319366801543822e+01
2.017500000000000000e+04 6.407131989731360022e+01 5.810246243675174327e+01 1.014627714685771167e+02 9.541596537461410321e+01
2.018750000000000000e+04 6.398820751550979935e+01 5.797542736658617457e+01 1.014043035300286704e+02 9.547331134961721943e+01
2.020000000000000000e+04 6.401499016339361958e+01 5.794789849579534291e+01 1.015023014992311516e+02 9.553298205380357899e+01
2.021250000000000000e+04 6.407695572425481600e+01 5.805456387299533816e+01 1.014201128575011239e+02 9.551784028479312383e+01
2.022500000000000000e+04 6.409755282605874527e+01 5.787138334620210145e+01 1.012370322501167976e+02 9.560552439645803702e+01
2.023750000000000000e+04 6.394770258307070776e+01 5.785038772181790279e+01 1.011814947350848257e+02 9.558138690190092746e+01
2.025000000000000000e+04 6.388194920617058159e+01 5.798178054741840981e+01 1.012398330776179449e+02 9.569721309487304950e+01
2.026250000000000000e+04 6.411453524287522043e+01 5.809576336742475178e+01 1.012861777170183615e+02 9.569927121570214013e+01
2.027500000000000000e+04 6.418627166080439395e+01 5.808111025461663957e+01 1.013527264323293338e+02 9.569136788062074572e+01
2.028750000000000000e+04 6.420612952423626041e+01 5.804189439711102949e+01 1.013183464765469921e+02 9.581486548471323772e+01
2.030000000000000000e+04 6.424676618741612799e+01 5.802674477921691931e+01 1.014011815390811648e+02 9.595223052363297711e+01
2.031250000000000000e+04 6.420228880136359351e+01 5.803472379168186279e+01 1.014162479797251422e+02 9.591952725086440523e+01
2.032500000000000000e+04 6.418534290496981498e+01 5.823045056635704952e+01 1.014348503359908307e+02 9.595144832643485699e+01
2.033750000000000000e+04 6.433354859948798321e+01 5.827703227382194484e+01 1.014000438396682142e+02 9.579790876858857018e+01
2.035000000000000000e+04 6.430920930483316056e+01 5.817546183581279706e+01 1.013216850743187933e+02 9.583090827639209408e+01
2.036250000000000000e+04 6.436227358113066543e+01 5.826256312142138682e+01 1.013593678705666008e+02 9.598117065833639572e+01
2.037500000000000000e+04 6.446383594068988998e+01 5.830479919015099455e+01 1.013410427363054396e+02 9.604137613157510600e+01
2.038750000000000000e+04 6.433281580156179302e+01 5.837506962792824794e+01 1.013646433397500886e+02 9.617744103148365298e+01
2.040000000000000000e+04 6.439377076675911837e+01 5.829703050106306250e+01 1.013313745901266572e+02 9.624488080090331721e+01
2.041250000000000000e+04 6.436116217827127173e+01 5.846055193289122087e+01 1.012936628809281814e+02 9.601352735852564990e+01
2.042500000000000000e+04 6.419631472848379872e+01 5.848190099478787829e+01 1.012058248637685551e+02 9.608054412553090629e+01
2.043750000000000000e+04 6.416316630220885031e+01 5.834173753845706045e+01 1.012642688191309475e+02 9.606589988813902892e+01
2.045000000000000000e+04 6.419662486189838546e+01 5.841599403136564916e+01 1.012843301380353722e+02 9.602900363705845166e+01
2.046250000000000000e+04 6.428444906809288284e+01 5.847095281523840526e+01 1.012224662834704390e+02 9.597074455571303986e+01
2.047500000000000000e+04 6.434157140123694774e+01 5.844698255048390223e+01 1.010759494488378465e+02 9.588965352052343860e+01
2.048750000000000000e+04 6.432855765421402339e+01 5.824526051464903276e+01 1.011031962058229965e+02 9.602305142836945606e+01
2.050000000000000000e+04 6.425182963860298457e+01 5.826768609167998392e+01 1.010830176215849576e+02 9.602831198862861584e+01
2.051250000000000000e+04 6.429379061210386226e+01 5.827072464883784164e+01 1.010525831568847082e+02 9.611177753336171747e+01
2.052500000000000000e+04 6.422352443866492422e+01 5.819387837570283040e+01 1.009869479775671834e+02 9.605924841825677163e+01
2.053750000000000000e+04 6.423400537206906336e+01 5.820909293353880543e+01 1.012056132782981877e+02 9.607975865101442992e+01
2.055000000000000000e+04 6.426139717880040791e+01 5.807244459011736382e+01 1.011449783722222548e+02 9.602973601562506190e+01
2.056250000000000000e+04 6.433740051563006546e+01 5.802263816721626455e+01 1.011682941608571724e+02 9.608306114718592994e+01
2.057500000000000000e+04 6.427185080943569062e+01 5.798681988925285680e+01 1.012622622220474966e+02 9.614772327168500965e+01
2.058750000000000000e+04 6.431277418119960032e+01 5.794646508220182568e+01 1.010782725937612980e+02 9.600694005908692930e+01
2.060000000000000000e+04 6.425750180587260729e+01 5.784558804870637516e+01 1.008956509873948733e+02 9.606118017787500207e+01
2.061250000000000000e+04 6.404738389046381997e+01 5.780994309123300923e+01 1.009830906910785586e+02 9.604986443702021859e+01
2.062500000000000000e+04 6.392585304384127909e+01 5.778410070697803036e+01 1.010103559732433496e+02 9.598190870529343499e+01
2.063750000000000000e+04 6.393116095851698333e+01 5.766377787892156448e+01 1.010335147068028476e+02 9.592547992468554696e+01
2.065000000000000000e+04 6.390820764355397898e+01 5.758782716444431315e+01 1.011306328525307094e+02 9.593954544626242864e+01
2.066250000000000000e+04 6.384597354037389039e+01 5.778228809285652545e+01 1.011797202816960350e+02 9.585168520499323108e+01
2.067500000000000000e+04 6.380458204852543957e+01 5.771339504939804499e+01 1.011227492317082408e+02 9.602614960925973264e+01
2.068750000000000000e+04 6.363441040864655918e+01 5.770625037254889378e+01 1.011658712265816433e+02 9.600859346322808108e+01
2.070000000000000000e+04 6.375625612549907828e+01 5.782046158017431736e+01 1.011178047573575043e+02 9.608690569633220946e+01
2.071250000000000000e+04 6.361163353061803605e+01 5.791599379960612737e+01 1.010975139044110591e+02 9.611333523605290452e+01
2.072500000000000000e+04 6.366541074331632188e+01 5.799318859941328697e+01 1.011417784947276743e+02 9.592972215169237415e+01
2.073750000000000000e+04 6.363437749823934553e+01 5.803456825887398196e+01 1.011173420289539990e+02 9.611654664255885905e+01
2.075000000000000000e+04 6.369794966762056987e+01 5.808191789946344841e+01 1.010305450195824903e+02 9.600891088441321131e+01
2.076250000000000000e+04 6.364983146590124363e+01 5.807865181341593086e+01 1.011126958434379759e+02 9.605177272130293886e+01
2.077500000000000000e+04 6.363799559792821725e+01 5.808192812065838950e+01 1.009341037467706172e+02 9.591338203607921287e+01
2.078750000000000000e+04 6.376810148288711133e+01 5.814677578487467713e+01 1.010958374276960825e+02 9.588054621922074716e+01
2.080000000000000000e+04 6.377012775079000306e+01 5.800116994416046623e+01 1.011395436627341553e+02 9.585279463157313273e+01
2.081250000000000000e+04 6.377965494074340569e+01 5.807600411409669761e+01 1.013522166789994543e+02 9.578135929896106404e+01
2.082500000000000000e+04 6.386906833227440217e+01 5.808475671896145087e+01 1.012411143132670190e+02 9.578269410369422587e+01
2.083750000000000000e+04 6.387167656599012844e+01 5.813616885991331173e+01 1.011999754522150283e+02 9.571306872287907197e+01
2.085000000000000000e+04 6.373581140016776203e+01 5.821627975384105014e+01 1.010156762815152121e+02 9.566769497929399790e+01
2.086250000000000000e+04 6.386820180079815401e+01 5.833481572437440121e+01 1.010067169765794262e+02 9.576940578840059004e+01
2.087500000000000000e+04 6.391375648463343140e+01 5.824958864377438061e+01 1.009967654603605496e+02 9.577297901302419803e+01
2.088750000000000000e+04 6.388578888251054622e+01 5.814877953514528031e+01 1.008406170910122484e+02 9.568025749175055239e+01
2.090000000000000000e+04 6.387875749487040622e+01 5.813706200993471640e+01 1.008599701468742325e+02 9.574720927537094894e+01
2.091250000000000000e+04 6.387790718492612996e+01 5.807296110742369422e+01 1.007389326462734402e+02 9.592422460773859427e+01
2.092500000000000000e+04 6.378583623601533503e+01 5.812246912896615925e+01 1.008131618852604419e+02 9.591084653480898226e+01
2.093750000000000000e+04 6.373825607333522925e+01 5.829845612321752668e+01 1.008660368034090453e+02 9.592516091623359387e+01
2.095000000000000000e+04 6.383317050619670852e+01 5.827165218923039447e+01 1.008335981641592269e+02 9.587914243904323541e+01
2.096250000000000000e+04 6.395256324448000385e+01 5.830588268209635316e+01 1.007918266329295847e+02 9.582845164951926620e+01
2.097500000000000000e+04 6.394560432648316350e+01 5.819868908903186622e+01 1.008286823161023307e+02 9.584184743141207719e+01
2.098750000000000000e+04 6.391560429174666780e+01 5.828728392699984084e+01 1.008899076240313946e+02 9.581327190269051641e+01
2.100000000000000000e+04 6.390159130503287344e+01 5.828772480847290183e+01 1.008079634440469192e+02 9.579714104519982243e+01
2.101250000000000000e+04 6.384842966768782446e+01 5.829641677909464192e+01 1.008694385669719793e+02 9.587382233001679310e+01
2.102500000000000000e+04 6.391786864764549136e+01 5.829135191671559113e+01 1.010064236509883955e+02 9.581941886676646902e+01
2.103750000000000000e+04 6.390876208124155511e+01 5.822149125759870714e+01 1.009953515315766452e+02 9.589502165576551818e+01
2.105000000000000000e+04 6.394280986613274820e+01 5.813674471506782737e+01 1.009563718095219542e+02 9.584223821117180364e+01
2.106250000000000000e+04 6.387385015831574719e+01 5.814689515784745311e+01 1.008386701172737787e+02 9.569794305513148913e+01
2.107500000000000000e+04 6.384244215819651203e+01 5.814461733243960850e+01 1.008131873010386954e+02 9.576323009840800182e+01
2.108750000000000000e+04 6.389270849777012984e+01 5.814789115333238101e+01 1.006988504812192105e+02 9.591621048222917523e+01
2.110000000000000000e+04 6.401973097592995998e+01 5.807538492420412268e+01 1.008028026831552069e+02 9.585831633458768408e+01
2.111250000000000000e+04 6.387242515066267856e+01 5.810505577237592689e+01 1.007039184164453189e+02 9.581323541719488901e+01
2.112500000000000000e+04 6.382927367938854957e+01 5.803828010941609961e+01 1.006982283957105579e+02 9.571314069826610194e+01
2.113750000000000000e+04 6.385205645216186809e+01 5.809142236397515546e+01 1.009363620753529744e+02 9.581112896271709189e+01
2.115000000000000000e+04 6.380298150866136098e+01 5.799383746991402688e+01 1.009609505229663142e+02 9.570290236172620268e+01
2.116250000000000000e+04 6.370833164143304828e+01 5.788563105972827572e+01 1.010470867023466468e+02 9.557474928214838883e+01
2.117500000000000000e+04 6.385563948898232667e+01 5.804061401200722514e+01 1.012156474316857384e+02 9.577772547868914899e+01
2.118750000000000000e+04 6.390685199680587658e+01 5.791744160840473654e+01 1.012278801823865280e+02 9.578585090212396835e+01
2.120000000000000000e+04 6.377002541726800189e+01 5.784839405629374909e+01 1.012823953831026103e+02 9.581956411364329540e+01
2.121250000000000000e+04 6.376158921490477383e+01 5.795321766234078353e+01 1.012385647118576202e+02 9.582530562375143290e+01
2.122500000000000000e+04 6.371256497907951655e+01 5.805648830047579168e+01 1.012212660685972878e+02 9.580826591708047602e+01
2.123750000000000000e+04 6.394167988250670476e+01 5.796760650117695235e+01 1.010717770159453153e+02 9.584713620459731942e+01
2.125000000000000000e+04 6.374189397903086984e+01 5.795959199841764331e+01 1.011638846213596281e+02 9.593912010558952375e+01
2.126250000000000000e+04 6.392335835643846309e+01 5.813426229465412121e+01 1.011778301698016804e+02 9.593588357263645605e+01
2.127500000000000000e+04 6.395536760447468083e+01 5.816965756243580898e+01 1.010868136908902954e+02 9.586710959316832259e+01
2.128750000000000000e+04 6.391014358415075947e+01 5.817879987722635349e+01 1.010308494189364694e+02 9.583888182587502058e+01
2.130000000000000000e+04 6.397581732568138335e+01 5.813322576181955981e+01 1.010897752526526432e+02 9.598561132003702312e+01
2.131250000000000000e+04 6.412939020997852424e+01 5.808451242110839274e+01 1.011601647997261466e+02 9.604646587211678366e+01
2.132500000000000000e+04 6.407155480725923269e+01 5.808627046709867159e+01 1.011821630485901835e+02 9.617441897530356698e+01
2.133750000000000000e+04 6.403564651561423204e+01 5.808743587695476407e+01 1.011021612659750417e+02 9.608823691602731287e+01
2.135000000000000000e+04 6.400428595844408619e+01 5.815913696505592156e+01 1.010375131362662415e+02 9.603890715665760069e+01
2.136250000000000000e+04 6.399624526421001036e+01 5.827874686444174301e+01 1.010738604417531690e+02 9.599947346875734411e+01
2.137500000000000000e+04 6.410702314381134670e+01 5.829762059335150326e+01 1.012107446853998596e+02 9.597310083713888673e+01
2.138750000000000000e+04 6.409372866522994627e+01 5.828717209370278596e+01 1.012756595434819076e+02 9.604844213723913526e+01
2.140000000000000000e+04 6.411108438520867026e+01 5.820920851801276541e+01 1.012075254068179362e+02 9.599345087230619811e+01
2.141250000000000000e+04 6.421990735240670745e+01 5.815939582123956342e+01 1.012571659515892719e+02 9.589053346103665376e+01
2.142500000000000000e+04 6.418500137696769059e+01 5.827134311205229977e+01 1.012509447756276444e+02 9.593313889742515244e+01
2.143750000000000000e+04 6.414339950633736009e+01 5.837451527429110598e+01 1.012668432292650635e+02 9.599584512676540271e+01
2.145000000000000000e+04 6.404636086456052624e+01 5.838484926326642466e+01 1.014582889762491931e+02 9.605668245882267797e+01
2.146250000000000000e+04 6.395962792548105824e+01 5.836511269064334329e+01 1.014533826186209637e+02 9.607692533439015392e+01
2.147500000000000000e+04 6.405167104572760195e+01 5.835661528996931935e+01 1.013807487339891225e+02 9.607046240756066879e+01
2.148750000000000000e+04 6.398859216418957629e+01 5.820121203760020734e+01 1.012325807703759324e+02 9.613509193785522200e+01
2.150000000000000000e+04 6.401188469250658386e+01 5.814200360528406719e+01 1.013810850203027059e+02 9.604543845194051244e+01
2.151250000000000000e+04 6.403934051928794702e+01 5.822465703962471650e+01 1.013950909778085503e+02 9.587962325560616250e+01
2.152500000000000000e+04 6.400207140259037430e+01 5.810768697460670040e+01 1.013677151360383704e+02 9.589046184160824282e+01
2.153750000000000000e+04 6.398020355348609201e+01 5.811581303294656919e+01 1.012972095111066437e+02 9.580422128775207113e+01
2.155000000000000000e+04 6.380634493917528260e+01 5.820044903372912160e+01 1.013367240234836970e+02 9.575764344171227549e+01
2.156250000000000000e+04 6.398111505865739446e+01 5.827251731323610073e+01 1.014845341668991239e+02 9.578470989748038278e+01
2.157500000000000000e+04 6.397326884811037218e+01 5.835661434855565943e+01 1.014589818529880318e+02 9.573766836803564217e+01
2.158750000000000000e+04 6.405758303560367040e+01 5.834277266370159509e+01 1.015172715549048377e+02 9.575930191887744058e+01
2.160000000000000000e+04 6.404989613825408412e+01 5.840009152452702779e+01 1.015957856677848099e+02 9.591770138742641905e+01
2.161250000000000000e+04 6.411161174182166178e+01 5.835702769250247002e+01 1.015518868684140870e+02 9.581596480247331726e+01
2.162500000000000000e+04 6.407648704935198225e+01 5.836121134970267121e+01 1.016176918388786135e+02 9.583468908747741466e+01
2.163750000000000000e+04 6.401492852379094245e+01 5.846230487026828371e+01 1.015740256578893224e+02 9.593609165952661044e+01
2.165000000000000000e+04 6.406022336797998662e+01 5.835124356908992382e+01 1.017443014208060532e+02 9.582750187852735735e+01
2.166250000000000000e+04 6.411581663559489641e+01 5.828147156577370680e+01 1.018143813789564973e+02 9.584992635951496709e+01
2.167500000000000000e+04 6.393217849012318510e+01 5.835241838184779084e+01 1.018452472161740729e+02 9.578586560940065908e+01
2.168750000000000000e+04 6.388442877025393329e+01 5.829348395455773613e+01 1.018004594638807276e+02 9.573822074704894192e+01
2.170000000000000000e+04 6.395903438069117897e+01 5.818563306156958248e+01 1.018033942853802643e+02 9.586165392288157250e+01
2.171250000000000000e+04 6.380038160080443532e+01 5.819394817586992730e+01 1.017169184372420006e+02 9.578017969598133163e+01
2.172500000000000000e+04 6.386082612462841013e+01 5.826871607140631681e+01 1.016251035987566240e+02 9.584717867996799612e+01
2.173750000000000000e+04 6.384794202505653260e+01 5.827538524512995366e+01 1.015088957238494629e+02 9.585331191428605280e+01
2.175000000000000000e+04 6.389639571185890077e+01 5.833611049425094564e+01 1.015077308310287520e+02 9.593146941989188292e+01
2.176250000000000000e+04 6.383216632680063896e+01 5.827807085136409171e+01 1.016062649227939403e+02 9.604410024671898327e+01
2.177500000000000000e+04 6.384756595037772087e+01 5.824374515656224816e+01 1.016044388626707189e+02 9.608336232725871184e+01
2.178750000000000000e+04 6.376056498397168326e+01 5.822767627357663400e+01 1.016177728680892898e+02 9.597593079224587598e+01
2.180000000000000000e+04 6.369331543753775549e+01 5.819688692441319233e+01 1.017114674746088383e+02 9.595170971401785209e+01
2.181250000000000000e+04 6.371120674069987899e+01 5.807204712439445871e+01 1.017433706628270045e+02 9.582724959729262082e+01
2.182500000000000000e+04 6.370665365998591767e+01 5.803788499242742915e+01 1.016417186545301234e+02 9.576454813953063194e+01
2.183750000000000000e+04 6.365931308521602716e+01 5.811182871858939336e+01 1.016287256866230990e+02 9.590857836401417558e+01
2.185000000000000000e+04 6.365670356828393750e+01 5.817691129086160373e+01 1.016289110124345711e+02 9.591431836126342603e+01
2.186250000000000000e+04 6.363792385564205034e+01 5.816599445745556807e+01 1.015690789348554972e+02 9.579910932454349393e+01
2.187500000000000000e+04 6.370617957513573515e+01 5.826640777308157482e+01 1.016098084456498469e+02 9.593911907836580610e+01
2.188750000000000000e+04 6.383807663826035395e+01 5.832969324529245370e+01 1.017643529035169081e+02 9.605126275039881989e+01
2.190000000000000000e+04 6.387301221200291224e+01 5.835606114055241278e+01 1.018126443974296933e+02 9.595267170683075619e+01
2.191250000000000000e+04 6.397048486114717747e+01 5.854319421245788391e+01 1.018208086019134839e+02 9.616995284491332541e+01
2.192500000000000000e+04 6.393323957818868308e+01 5.854816096812322002e+01 1.017199208208252657e+02 9.587344685669366129e+01
2.193750000000000000e+04 6.392114272308973000e+01 5.848765726044828739e+01 1.018248573356966631e+02 9.577624673732390193e+01
2.195000000000000000e+04 6.376669126086757444e+01 5.848221470961572521e+01 1.019245853313005483e+02 9.581573080615487470e+01
2.196250000000000000e+04 6.365261381063999835e+01 5.830706898044558528e+01 1.019641003059979312e+02 9.584254042680558427e+01
2.197500000000000000e+04 6.374458636560347458e+01 5.834275717869125799e+01 1.018558104735955681e+02 9.581671959862738674e+01
2.198750000000000000e+04 6.367615585378504051e+01 5.837101824882294920e+01 1.019420293314416739e+02 9.592412273721670601e+01
2.200000000000000000e+04 6.372279301886719338e+01 5.827069419734486644e+01 1.018465134604034006e+02 9.601753411559410267e+01
2.201250000000000000e+04 6.383105979330069601e+01 5.835389791371586909e+01 1.018290164007231908e+02 9.592305550137304238e+01
2.202500000000000000e+04 6.393927439984800998e+01 5.829669272294208326e+01 1.018926248350585979e+02 9.605725214924001421e+01
2.203750000000000000e+04 6.396267888954989189e+01 5.835087792389087724e+01 1.018786561319246147e+02 9.606200033752502065e+01
2.205000000000000000e+04 6.414893595164299711e+01 5.835169044825850904e+01 1.019096162348714500e+02 9.615372240992789443e+01
2.206250000000000000e+04 6.405681983474997310e+01 5.833992111059698260e+01 1.018741080886478017e+02 9.615768959231037627e+01
2.207500000000000000e+04 6.424091093751376036e+01 5.832465006934262419e+01 1.019619400777122138e+02 9.623808844481798985e+01
2.208750000000000000e+04 6.430860071145001200e+01 5.845440892049047932e+01 1.019227409776234055e+02 9.612525349446021039e+01
2.210000000000000000e+04 6.418410083835732394e+01 5.850215979151030155e+01 1.020107033376196881e+02 9.625464635133789670e+01
2.211250000000000000e+04 6.419203981660601244e+01 5.839898741008038741e+01 1.019349436844564138e+02 9.629588763037564547e+01
2.212500000000000000e+04 6.425077008306757875e+01 5.845554771588262355e+01 1.020331301160823330e+02 9.626253434672852904e+01
2.213750000000000000e+04 6.435056992163329426e+01 5.847050413147324122e+01 1.020037801654594745e+02 9.642878142869894020e+01
2.215000000000000000e+04 6.447812474400302563e+01 5.848828785678436759e+01 1.020038865450827501e+02 9.639912999673720151e+01
2.216250000000000000e+04 6.453803210108560506e+01 5.841891761852954090e+01 1.019638119433329706e+02 9.645825076572918988e+01
2.217500000000000000e+04 6.475145635581333181e+01 5.848366381693768545e+01 1.019008084015076463e+02 9.626995095895712495e+01
2.218750000000000000e+04 6.484163156320954613e+01 5.843440099826629819e+01 1.018589633161362968e+02 9.629068886417097417e+01
2.220000000000000000e+04 6.472994349191911567e+01 5.847619783420765316e+01 1.019816556142320110e+02 9.627079786122389748e+01
2.221250000000000000e+04 6.458813508802579406e+01 5.844863646223130615e+01 1.019166072868516721e+02 9.641441153684303345e+01
2.222500000000000000e+04 6.454685337123760291e+01 5.849765853771886981e+01 1.019985340659543311e+02 9.642136552121964144e+01
2.223750000000000000e+04 6.455818970334742346e+01 5.841201540128636793e+01 1.020409711331442253e+02 9.640293903722967173e+01
2.225000000000000000e+04 6.446165208907763144e+01 5.841262278308042966e+01 1.020055160530064029e+02 9.639819193337206116e+01
2.226250000000000000e+04 6.428337390413082630e+01 5.836795752723537589e+01 1.021293343626538217e+02 9.622380635025533024e+01
2.227500000000000000e+04 6.432480902140584078e+01 5.831420548768333845e+01 1.022736354979875699e+02 9.622040092337087458e+01
2.228750000000000000e+04 6.421000187225425293e+01 5.836290167030959708e+01 1.021338787935204806e+02 9.609779086478158661e+01
2.230000000000000000e+04 6.421389765288034823e+01 5.837146534426356936e+01 1.020922956786564555e+02 9.604695173526903318e+01
2.231250000000000000e+04 6.436612169647879966e+01 5.845983832724223817e+01 1.020766185688541299e+02 9.606498422373456947e+01
2.232500000000000000e+04 6.432222575644217955e+01 5.840565437901781820e+01 1.020493939760780648e+02 9.617688274162530604e+01
2.233750000000000000e+04 6.434087193066018528e+01 5.829069247742623361e+01 1.021082005206511099e+02 9.602413622300150564e+01
2.235000000000000000e+04 6.422047001425112001e+01 5.823332275829744731e+01 1.020838047033472122e+02 9.584760978403804188e+01
2.236250000000000000e+04 6.414830064085305139e+01 5.836230637481532568e+01 1.018566019080077609e+02 9.597743672162883399e+01
2.237500000000000000e+04 6.418409632762705996e+01 5.835992476806010387e+01 1.018654719568972382e+02 9.597532219138150822e+01
2.238750000000000000e+04 6.423532961521456741e+01 5.851924830863626426e+01 1.019378275344615616e+02 9.590267482465316107e+01
2.240000000000000000e+04 6.422056018173086045e+01 5.859003794413283117e+01 1.019076467554472742e+02 9.591768888734993936e+01
2.241250000000000000e+04 6.425401677538944512e+01 5.865532641797985036e+01 1.018869688044431143e+02 9.585303387559578425e+01
2.242500000000000000e+04 6.429029083999427030e+01 5.870445801369577765e+01 1.019266444367775648e+02 9.577886681271519365e+01
2.243750000000000000e+04 6.421195773864782552e+01 5.868901284353986370e+01 1.019518747738671323e+02 9.581161780355569135e+01
2.245000000000000000e+04 6.414188959288580349e+01 5.869564334618603141e+01 1.019243129626780302e+02 9.589628919259004647e+01
2.246250000000000000e+04 6.411685744696522704e+01 5.863296996351346735e+01 1.019983311167677584e+02 9.596880977788435985e+01
2.247500000000000000e+04 6.397179513261273343e+01 5.853841090508841916e+01 1.020492047300588325e+02 9.564974322094880677e+01
2.248750000000000000e+04 6.394355849036210060e+01 5.861929781216192481e+01 1.019913335423817244e+02 9.566468178992367655e+01
2.250000000000000000e+04 6.392160577918418340e+01 5.872034651333579802e+01 1.019284100157265129e+02 9.567090018472822521e+01
2.251250000000000000e+04 6.397304628904681323e+01 5.880890286486553009e+01 1.019298904480941985e+02 9.561151140155517680e+01
2.252500000000000000e+04 6.402679475017731647e+01 5.880047097663579336e+01 1.019060730728303383e+02 9.577131582129898391e+01
2.253750000000000000e+04 6.395439612484190661e+01 5.877099609175581918e+01 1.018915537810641183e+02 9.568862124621087162e+01
2.255000000000000000e+04 6.397984369089918744e+01 5.875377046523433933e+01 1.019406924216662844e+02 9.570223763357910229e+01
2.256250000000000000e+04 6.398418351316958308e+01 5.876165902096040838e+01 1.018616185132400318e+02 9.566395836810048081e+01
2.257500000000000000e+04 6.383800208191235015e+01 5.871228873615039845e+01 1.019538926843709561e+02 9.582376560701240464e+01
2.258750000000000000e+04 6.383973277341874564e+01 5.875410455681329580e+01 1.019219196070451687e+02 9.570134978146819549e+01
2.260000000000000000e+04 6.371832403974793380e+01 5.879420988977792462e+01 1.020244395125201038e+02 9.566511846853192935e+01
2.261250000000000000e+04 6.367193435454170469e+01 5.865554319336338551e+01 1.018516549614212323e+02 9.559453519899734886e+01
2.262500000000000000e+04 6.350675619609814504e+01 5.857406062227152432e+01 1.018343021206649581e+02 9.538730392122197088e+01
2.263750000000000000e+04 6.352981075504563080e+01 5.862276597086713537e+01 1.018855050800889330e+02 9.541627812540134812e+01
2.265000000000000000e+04 6.367836087407434320e+01 5.855656931801037501e+01 1.018935239448910011e+02 9.546902459995604318e+01
2.266250000000000000e+04 6.367803754135706384e+01 5.842308904203056130e+01 1.018542655714090586e+02 9.548761367968640457e+01
2.267500000000000000e+04 6.362845223042286591e+01 5.829996599567759574e+01 1.018690242565497499e+02 9.557652418355387169e+01
2.268750000000000000e+04 6.386879670435716605e+01 5.831261004292117889e+01 1.018492427148281507e+02 9.573446922496775358e+01
2.270000000000000000e+04 6.395622799186657659e+01 5.832155616035605306e+01 1.018380354598236721e+02 9.582035582946775776e+01
2.271250000000000000e+04 6.398264052093633580e+01 5.836821868411755787e+01 1.018638194479590879e+02 9.584308232992218279e+01
2.272500000000000000e+04 6.405148680131098615e+01 5.837118003193027960e+01 1.018912697636712466e+02 9.586691099077498279e+01
2.273750000000000000e+04 6.416884216145713538e+01 5.835319685285309532e+01 1.017859133221277119e+02 9.586491886860633826e+01
2.275000000000000000e+04 6.414057918832850191e+01 5.831708138011691744e+01 1.018862248723320931e+02 9.599203691095301849e+01
2.276250000000000000e+04 6.416362330211008214e+01 5.824411530401199855e+01 1.018972358402262159e+02 9.590098944470750553e+01
2.277500000000000000e+04 6.415699529277577540e+01 5.829848375000302241e+01 1.019123568334593699e+02 9.583682169155713382e+01
2.278750000000000000e+04 6.426111361192715776e+01 5.818980565546769412e+01 1.017285690150950472e+02 9.583559153933180141e+01
2.280000000000000000e+04 6.424368043956580721e+01 5.825961618087443838e+01 1.017479527727109598e+02 9.588245990986793288e+01
2.281250000000000000e+04 6.404760556101261670e+01 5.825542375265836625e+01 1.016822043448594428e+02 9.572077190467044261e+01
2.282500000000000000e+04 6.411144559293265388e+01 5.832538401335190770e+01 1.016138512055970580e+02 9.561287236804756162e+01
2.283750000000000000e+04 6.416617292293156538e+01 5.842542397374986507e+01 1.015345555968769844e+02 9.563586613112819634e+01
2.285000000000000000e+04 6.415359674315409677e+01 5.852847557550964552e+01 1.016166813407264442e+02 9.567287956974693941e+01
2.286250000000000000e+04 6.415157208421737778e+01 5.852721157898248094e+01 1.016640250758102297e+02 9.570225109099591521e+01
2.287500000000000000e+04 6.408136757439078224e+01 5.849702950668225299e+01 1.016170943258879191e+02 9.584058365172614913e+01
2.288750000000000000e+04 6.405307005039500723e+01 5.870278027508214791e+01 1.016808808237124424e+02 9.576526888421390993e+01
2.290000000000000000e+04 6.396295128956521836e+01 5.878144660929513066e+01 1.017526634574653315e+02 9.570895564106281483e+01


==> anc/Fig6/Ca0.15_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.918044934983985428e+01 5.995567333079293348e+01 9.748264274674026808e+01 9.674078500455703988e+01
2.500000000000000000e+01 5.921069821116565635e+01 5.991956461923410870e+01 9.755507433638098291e+01 9.680550109975233397e+01
3.750000000000000000e+01 5.926207688347770386e+01 5.980767626160187689e+01 9.768848631049975495e+01 9.672712330259250280e+01
5.000000000000000000e+01 5.931901764137673183e+01 5.975829027377435665e+01 9.766182943838134634e+01 9.664243812743707451e+01
6.250000000000000000e+01 5.954288741006181596e+01 5.977793715683748843e+01 9.769691021591076208e+01 9.651611550449538868e+01
7.500000000000000000e+01 5.946205890732016996e+01 5.963534621766492450e+01 9.779248991182851114e+01 9.659697739574164643e+01
8.750000000000000000e+01 5.941228113069121974e+01 5.971170043316327991e+01 9.778314050496716447e+01 9.667419508694662511e+01
1.000000000000000000e+02 5.957756357346119103e+01 5.959823694608530786e+01 9.782505727251151484e+01 9.668297974612725909e+01
1.125000000000000000e+02 5.964738608540410070e+01 5.954678530731354158e+01 9.789396753118568029e+01 9.658721490236922591e+01
1.250000000000000000e+02 5.961930021337138896e+01 5.946455136188145474e+01 9.797038061357852712e+01 9.647871921076630031e+01
1.375000000000000000e+02 5.968206333396769026e+01 5.950272728269243316e+01 9.793637666684770693e+01 9.637357472486240795e+01
1.500000000000000000e+02 5.969691857405310031e+01 5.953695973799519692e+01 9.797474735836486559e+01 9.634161849047178805e+01
1.625000000000000000e+02 5.985240949115158315e+01 5.951166626600252840e+01 9.801997007129773465e+01 9.627437242351619773e+01
1.750000000000000000e+02 5.998800170350411776e+01 5.952126090986428864e+01 9.803390964757484483e+01 9.634944594256049299e+01
1.875000000000000000e+02 5.994046256966127828e+01 5.947300124246735464e+01 9.806539428793529112e+01 9.635703561098226544e+01
2.000000000000000000e+02 5.994238264920973336e+01 5.937304304457255455e+01 9.813290036917830150e+01 9.625872636762937873e+01
2.125000000000000000e+02 5.992731179080047355e+01 5.927342654014610446e+01 9.814662459485617774e+01 9.604670870025840657e+01
2.250000000000000000e+02 5.999739955646414558e+01 5.921486270661085882e+01 9.811801835676033079e+01 9.600055321763220206e+01
2.375000000000000000e+02 5.999535630833847222e+01 5.926748392646688046e+01 9.815871641487085242e+01 9.589155054276920964e+01
2.500000000000000000e+02 6.010659210703211386e+01 5.926124150855221728e+01 9.812979993518818844e+01 9.580153947823508531e+01
2.625000000000000000e+02 6.011002969983422162e+01 5.907811406453623704e+01 9.815608055834111667e+01 9.583306492209656824e+01
2.750000000000000000e+02 6.021078107567305437e+01 5.894837990726570354e+01 9.810709730994753386e+01 9.580211585169151078e+01
2.875000000000000000e+02 6.027353600044483528e+01 5.877599738385767125e+01 9.816331993765781760e+01 9.579512264554750800e+01
3.000000000000000000e+02 6.028097291129364521e+01 5.871760082222932198e+01 9.820000187083807930e+01 9.558285286535411274e+01
3.125000000000000000e+02 6.041081608895604660e+01 5.878241650829335896e+01 9.821074793997163965e+01 9.564315568922239663e+01
3.250000000000000000e+02 6.047997186032305450e+01 5.884028303103413293e+01 9.807849189237586529e+01 9.570858446806037989e+01
3.375000000000000000e+02 6.070824502429366021e+01 5.886906247244377965e+01 9.805045616565305977e+01 9.579027888010229219e+01
3.500000000000000000e+02 6.054868160796748100e+01 5.882581779828907997e+01 9.811293861124025284e+01 9.581308926492579303e+01
3.625000000000000000e+02 6.046695033232393257e+01 5.884754718195254952e+01 9.804506761100753920e+01 9.579152053936469713e+01
3.750000000000000000e+02 6.048692673235982653e+01 5.879384848912593498e+01 9.813643035210736798e+01 9.570387167136001949e+01
3.875000000000000000e+02 6.050836381882304948e+01 5.882658133540586931e+01 9.816567881944384055e+01 9.577757165325299127e+01
4.000000000000000000e+02 6.056949351843024942e+01 5.873167793290592442e+01 9.811759623768787719e+01 9.555888437262801460e+01
4.125000000000000000e+02 6.071799289613865369e+01 5.854970829330869719e+01 9.811207888897320117e+01 9.564511509762337482e+01
4.250000000000000000e+02 6.072441461810026198e+01 5.844026852863752453e+01 9.815370672475265224e+01 9.554313407402504765e+01
4.375000000000000000e+02 6.069078498333156801e+01 5.836400843269350958e+01 9.814378725385807911e+01 9.550517087614466050e+01
4.500000000000000000e+02 6.058855268397525151e+01 5.839373767630861778e+01 9.827958891520394502e+01 9.559634139912040496e+01
4.625000000000000000e+02 6.067363047917999808e+01 5.848002253148024465e+01 9.828855425619698849e+01 9.548194815308656302e+01
4.750000000000000000e+02 6.082767871153331640e+01 5.829959973663215322e+01 9.829972889724774632e+01 9.548366976812339146e+01
4.875000000000000000e+02 6.085823094377791875e+01 5.819001200319836187e+01 9.827707684161705970e+01 9.543619673272925752e+01
5.000000000000000000e+02 6.075418784838291231e+01 5.822643429012439498e+01 9.829110110078417506e+01 9.529229900911215623e+01
5.125000000000000000e+02 6.093324462196468261e+01 5.822247507305580427e+01 9.839428808704833784e+01 9.516453861802608571e+01
5.250000000000000000e+02 6.103436935625828141e+01 5.812064078809396506e+01 9.851396996412603357e+01 9.522294073415140758e+01
5.375000000000000000e+02 6.105578686730756033e+01 5.818102905523826962e+01 9.860885133683269999e+01 9.525633957435903199e+01
5.500000000000000000e+02 6.116331833047694033e+01 5.820341745181505644e+01 9.859728972335153685e+01 9.528206415690573294e+01
5.625000000000000000e+02 6.114054515634282438e+01 5.833470437745356207e+01 9.861714681591861620e+01 9.529693804158266346e+01
5.750000000000000000e+02 6.112909394677736685e+01 5.836871204256866719e+01 9.864769025285838211e+01 9.513589466998469391e+01
5.875000000000000000e+02 6.109545528960224203e+01 5.830054317995755753e+01 9.878224405288698051e+01 9.515243631551285830e+01
6.000000000000000000e+02 6.121544145243070290e+01 5.824162023955972245e+01 9.868089037355899507e+01 9.515856667214080744e+01
6.125000000000000000e+02 6.115822924275510530e+01 5.817542985794734989e+01 9.874349911760565135e+01 9.510722246676616010e+01
6.250000000000000000e+02 6.126905068497196538e+01 5.823895688740987708e+01 9.883513554151517155e+01 9.504976501939300704e+01
6.375000000000000000e+02 6.124715042680293209e+01 5.815654620977738887e+01 9.865185877923262581e+01 9.504669875700646742e+01
6.500000000000000000e+02 6.131905800698767450e+01 5.819727468858430797e+01 9.866354954022422419e+01 9.503690881160488857e+01
6.625000000000000000e+02 6.133784343067525668e+01 5.810514927738717006e+01 9.868641802237573302e+01 9.503005467167213283e+01
6.750000000000000000e+02 6.136965492595358995e+01 5.822847036284335331e+01 9.881337352518704620e+01 9.501452915602887117e+01
6.875000000000000000e+02 6.136810902304151227e+01 5.812946399566776989e+01 9.872348403158522956e+01 9.501545213750794971e+01
7.000000000000000000e+02 6.122408549584581294e+01 5.814922253188160539e+01 9.873622382346275117e+01 9.511406573106994244e+01
7.125000000000000000e+02 6.120632265335145661e+01 5.815814770534707634e+01 9.870566652908252081e+01 9.500975218222058061e+01
7.250000000000000000e+02 6.124279340668020666e+01 5.812004925783129750e+01 9.868113568568304572e+01 9.490104750625926044e+01
7.375000000000000000e+02 6.128763798746271618e+01 5.823165609136790266e+01 9.881436351438132704e+01 9.488867401197197182e+01
7.500000000000000000e+02 6.133592372842969809e+01 5.828063544420199094e+01 9.890805358070873865e+01 9.501461647515665732e+01
7.625000000000000000e+02 6.134816257294279040e+01 5.814682260982541351e+01 9.888345935470157144e+01 9.507417214057633714e+01
7.750000000000000000e+02 6.130040102268600322e+01 5.810473838713116379e+01 9.899894065969895962e+01 9.500933378978548660e+01
7.875000000000000000e+02 6.135565627595158844e+01 5.807461157018853726e+01 9.906866818974623357e+01 9.481733017724984336e+01
8.000000000000000000e+02 6.137129530734758731e+01 5.787856892759501193e+01 9.900743007313043620e+01 9.473948375174921921e+01
8.125000000000000000e+02 6.147694384114080179e+01 5.786208331012151973e+01 9.908689603530505963e+01 9.471916303438814566e+01
8.250000000000000000e+02 6.154197260943017511e+01 5.778293365447242991e+01 9.917415781247302675e+01 9.473224604216729006e+01
8.375000000000000000e+02 6.157323266238688575e+01 5.780759204305167032e+01 9.931940307928574896e+01 9.467807026867913578e+01
8.500000000000000000e+02 6.176180005527778860e+01 5.778280687240398095e+01 9.926877611074857555e+01 9.454733365354655916e+01
8.625000000000000000e+02 6.192995463454706595e+01 5.782228025320623743e+01 9.931607935293760647e+01 9.454029237064510482e+01
8.750000000000000000e+02 6.199668124188385576e+01 5.782501624354742376e+01 9.947039987447111287e+01 9.457460893647953526e+01
8.875000000000000000e+02 6.203027585247519227e+01 5.793728651534163276e+01 9.943277164218928021e+01 9.461939430591462497e+01
9.000000000000000000e+02 6.210667518769115958e+01 5.780760358220457107e+01 9.944488322686405013e+01 9.463486702680501139e+01
9.125000000000000000e+02 6.213026262575103686e+01 5.783012519511149208e+01 9.950812662807128106e+01 9.455026991612739096e+01
9.250000000000000000e+02 6.197519420877751628e+01 5.773883418827521297e+01 9.960816688596470669e+01 9.466898230195303654e+01
9.375000000000000000e+02 6.188398306914284319e+01 5.769808284076721350e+01 9.961105156884954681e+01 9.462663501079397577e+01
9.500000000000000000e+02 6.192905770974156354e+01 5.769921650627568965e+01 9.960946040003778990e+01 9.446828194555398284e+01
9.625000000000000000e+02 6.188203639664025246e+01 5.767585944222771133e+01 9.965122725282206773e+01 9.465391647880457526e+01
9.750000000000000000e+02 6.187239763327217190e+01 5.767138970672927911e+01 9.967990860902260408e+01 9.464463095484265409e+01
9.875000000000000000e+02 6.208490796486066898e+01 5.755549547452016412e+01 9.960993080675054046e+01 9.476216272959884179e+01
1.000000000000000000e+03 6.203622889933262030e+01 5.751981296122684739e+01 9.966559425439373854e+01 9.485496716874682477e+01
1.012500000000000000e+03 6.192442972654819044e+01 5.753113487419010141e+01 9.974006705068529754e+01 9.505427975290623976e+01
1.025000000000000000e+03 6.196882196070773574e+01 5.759102509332872444e+01 9.981064421513724483e+01 9.505453294213673132e+01
1.037500000000000000e+03 6.207760609935999696e+01 5.760508542559763612e+01 9.984459095143823504e+01 9.515197084884295009e+01
1.050000000000000000e+03 6.210700812775890967e+01 5.746466234551813557e+01 9.985340485913268083e+01 9.518490375846168661e+01
1.062500000000000000e+03 6.206691101743343353e+01 5.747035929006318611e+01 9.985780428895446903e+01 9.514604266766805551e+01
1.075000000000000000e+03 6.200257723815150968e+01 5.743070090943852790e+01 1.000258128962163795e+02 9.517017962434164247e+01
1.087500000000000000e+03 6.192282699619737230e+01 5.737901344166849782e+01 1.000851970008536114e+02 9.510973996172911882e+01
1.100000000000000000e+03 6.189745449527722343e+01 5.733628351504025744e+01 1.001145276845428924e+02 9.507493210933007788e+01
1.112500000000000000e+03 6.193286133854638820e+01 5.724243608480313839e+01 1.000769264161752972e+02 9.495934936487414291e+01
1.125000000000000000e+03 6.204483985218455899e+01 5.715790622632629692e+01 1.002073429115604597e+02 9.487329464354397146e+01
1.137500000000000000e+03 6.193565716526192233e+01 5.714255245914958437e+01 1.002028531916977130e+02 9.472461242724237707e+01
1.150000000000000000e+03 6.207744817127456827e+01 5.710408202903111174e+01 1.002410764679188162e+02 9.471522768050238028e+01
1.162500000000000000e+03 6.215161058283097617e+01 5.710334905069302636e+01 1.002243350345829498e+02 9.487575133152036244e+01
1.175000000000000000e+03 6.217916758038128222e+01 5.711470575918656323e+01 1.002908022632573903e+02 9.483636969094041547e+01
1.187500000000000000e+03 6.244187481876337387e+01 5.710477300916592469e+01 1.003749885409850862e+02 9.478727505581819912e+01
1.200000000000000000e+03 6.251854456724472442e+01 5.708201586538339711e+01 1.004172315059129943e+02 9.488116138379294284e+01
1.212500000000000000e+03 6.269285106697170562e+01 5.696702737263063199e+01 1.004325756507339520e+02 9.496941075744511807e+01
1.225000000000000000e+03 6.284642866747064005e+01 5.699480987842317603e+01 1.004609576917277280e+02 9.493695565412555482e+01
1.237500000000000000e+03 6.292583954592831219e+01 5.700621366255740696e+01 1.005026093030278531e+02 9.482057412647753836e+01
1.250000000000000000e+03 6.292922677354606265e+01 5.689597269866980866e+01 1.004539564358094168e+02 9.485824137006174794e+01
1.262500000000000000e+03 6.311134760067213278e+01 5.693365902284906355e+01 1.004598697430196523e+02 9.486984284968517045e+01
1.275000000000000000e+03 6.310562313734358497e+01 5.698162432998324789e+01 1.004250831768284655e+02 9.484291361476732618e+01
1.287500000000000000e+03 6.306425152081923358e+01 5.696276346304203742e+01 1.004543233613552076e+02 9.481944965569054773e+01
1.300000000000000000e+03 6.315738742333454780e+01 5.693465555555844304e+01 1.005234888211782049e+02 9.473592946943568904e+01
1.312500000000000000e+03 6.323626222654467455e+01 5.691272046125011741e+01 1.006031709962513645e+02 9.481219847415357549e+01
1.325000000000000000e+03 6.327523545443116149e+01 5.697338084662206370e+01 1.004847267524515075e+02 9.482960817958094424e+01
1.337500000000000000e+03 6.323070931814800133e+01 5.694280456673851631e+01 1.006030940767542035e+02 9.468991458732456579e+01
1.350000000000000000e+03 6.313419286185956025e+01 5.688662376584647973e+01 1.005952098835634132e+02 9.468363925141535731e+01
1.362500000000000000e+03 6.314813388739433009e+01 5.690711726576160601e+01 1.006156621636960438e+02 9.463041597158068896e+01
1.375000000000000000e+03 6.321413534825885705e+01 5.691050175183930548e+01 1.007124853768354029e+02 9.446909589313303002e+01
1.387500000000000000e+03 6.312381640264325711e+01 5.693581353734226269e+01 1.007571617417369367e+02 9.441568138559060230e+01
1.400000000000000000e+03 6.308997830894579550e+01 5.707176994177766716e+01 1.008759947424569248e+02 9.433915902557517086e+01
1.412500000000000000e+03 6.298836520292156393e+01 5.696249069036043267e+01 1.008574432585640608e+02 9.440707875350334177e+01
1.425000000000000000e+03 6.302747147719208698e+01 5.714897353855231898e+01 1.010091201829249599e+02 9.448327663127311382e+01
1.437500000000000000e+03 6.318915933833336140e+01 5.707616787664763791e+01 1.010648799522147385e+02 9.424757744563606821e+01
1.450000000000000000e+03 6.326148428222043663e+01 5.698148963075505691e+01 1.011190755217062929e+02 9.422425424438060304e+01
1.462500000000000000e+03 6.317950627009521014e+01 5.689690141030750681e+01 1.012716443942535562e+02 9.418701487238547543e+01
1.475000000000000000e+03 6.331302787509726215e+01 5.690262258501966386e+01 1.012477694765394176e+02 9.409936385215604560e+01
1.487500000000000000e+03 6.331448322493626790e+01 5.695092724788184313e+01 1.011884668735498281e+02 9.401083824354046214e+01
1.500000000000000000e+03 6.328668659818374920e+01 5.710105967345475619e+01 1.012270124956849173e+02 9.391433313554087192e+01
1.512500000000000000e+03 6.330771200528634068e+01 5.710104511850835962e+01 1.011566298828804094e+02 9.389233936050145246e+01
1.525000000000000000e+03 6.333125739940436461e+01 5.704190839148869685e+01 1.010970301175906627e+02 9.390288514733056502e+01
1.537500000000000000e+03 6.342494394715043882e+01 5.701941513153701635e+01 1.011113183442889749e+02 9.391160633367421440e+01
1.550000000000000000e+03 6.356199516770838898e+01 5.702884027986641513e+01 1.010403495791891544e+02 9.382373669495170532e+01
1.562500000000000000e+03 6.354948596320673460e+01 5.701874045487078035e+01 1.009895961503941351e+02 9.388682181617539868e+01
1.575000000000000000e+03 6.357894626186066489e+01 5.695260601885409102e+01 1.009305697737842848e+02 9.377344340600468797e+01
1.587500000000000000e+03 6.359299413390323252e+01 5.693949521254258173e+01 1.010633154109956990e+02 9.368961103240947352e+01
1.600000000000000000e+03 6.350992076253940155e+01 5.680723569394335470e+01 1.010993045334882083e+02 9.384445489699645293e+01
1.612500000000000000e+03 6.346534256691901277e+01 5.683101596127372090e+01 1.010648856124002037e+02 9.372862582232305328e+01
1.625000000000000000e+03 6.347367099591167516e+01 5.682175122311571869e+01 1.010141654256130153e+02 9.362956263670365331e+01
1.637500000000000000e+03 6.345822668349901363e+01 5.678873424129979242e+01 1.010942036826153725e+02 9.349305521405158004e+01
1.650000000000000000e+03 6.340949245347545116e+01 5.670608475580922914e+01 1.011932737872224664e+02 9.353720516321118339e+01
1.662500000000000000e+03 6.337776193728807783e+01 5.670316788244312534e+01 1.011590248046950791e+02 9.349894360489849987e+01
1.675000000000000000e+03 6.333853720054894865e+01 5.670041588115058317e+01 1.011615935595042117e+02 9.344950900930990656e+01
1.687500000000000000e+03 6.344482000251184672e+01 5.663888138249178894e+01 1.012449154636653077e+02 9.331184189495671433e+01
1.700000000000000000e+03 6.348844131134797664e+01 5.667600519059205055e+01 1.011500690529901760e+02 9.335899676962202420e+01
1.712500000000000000e+03 6.353201982407716741e+01 5.672608111592065683e+01 1.011133711819316545e+02 9.336344129861576846e+01
1.725000000000000000e+03 6.369260459050586576e+01 5.675508057433195575e+01 1.010940167815798105e+02 9.333537991405437140e+01
1.737500000000000000e+03 6.365156897180792583e+01 5.666364095232543718e+01 1.011137727965928974e+02 9.347134647707591171e+01
1.750000000000000000e+03 6.387665398242138082e+01 5.654505714907775626e+01 1.011732919913239783e+02 9.334147985099750144e+01
1.762500000000000000e+03 6.384317249828968244e+01 5.647127474354825694e+01 1.010885740956302214e+02 9.344662903626364425e+01
1.775000000000000000e+03 6.382574671037456682e+01 5.642535585544909793e+01 1.009840763134199477e+02 9.355274265565796554e+01
1.787500000000000000e+03 6.386288063928751058e+01 5.650051507159310660e+01 1.010463175628196808e+02 9.366115260835761092e+01
1.800000000000000000e+03 6.372662243786735559e+01 5.643299576965721798e+01 1.012073241493165909e+02 9.373689456997938407e+01
1.812500000000000000e+03 6.371246731923944395e+01 5.623704778588714248e+01 1.011809512845314316e+02 9.366959971637784577e+01
1.825000000000000000e+03 6.364401109643230114e+01 5.632818104757034661e+01 1.012721988255023149e+02 9.372060753014329748e+01
1.837500000000000000e+03 6.364395062758054422e+01 5.629236454701119641e+01 1.011965050348791806e+02 9.376657278724947275e+01
1.850000000000000000e+03 6.364334662918074770e+01 5.628740430764656111e+01 1.010664308373880544e+02 9.364244222036515453e+01
1.862500000000000000e+03 6.363564979180678449e+01 5.616977677798821134e+01 1.010818246059804579e+02 9.367339124781946680e+01
1.875000000000000000e+03 6.366455287875458424e+01 5.619088747539635875e+01 1.010782409964737241e+02 9.365615114275419728e+01
1.887500000000000000e+03 6.361065954551679624e+01 5.615422467469552004e+01 1.010445642502262871e+02 9.363751342792528476e+01
1.900000000000000000e+03 6.372449789646824314e+01 5.607677526102180821e+01 1.011504447604696537e+02 9.369576186871083223e+01
1.912500000000000000e+03 6.361853071478361699e+01 5.604191054696318020e+01 1.013342238728274367e+02 9.358622556947540261e+01
1.925000000000000000e+03 6.362121264911046126e+01 5.625965823644527575e+01 1.012878827349267397e+02 9.358087543961994470e+01
1.937500000000000000e+03 6.357908398954406692e+01 5.624880514392920361e+01 1.013218368998220456e+02 9.358624711047477263e+01
1.950000000000000000e+03 6.361232234133185415e+01 5.625267701935575104e+01 1.012553308582269125e+02 9.354084233738623766e+01
1.962500000000000000e+03 6.352664318596927018e+01 5.629753550698016085e+01 1.014017491947867455e+02 9.361770156104765306e+01
1.975000000000000000e+03 6.340212720632260357e+01 5.629762735214544733e+01 1.012847125110700119e+02 9.381435404470531125e+01
1.987500000000000000e+03 6.330183868271582526e+01 5.644469689647442578e+01 1.012409465595482345e+02 9.378907803839810242e+01
2.000000000000000000e+03 6.335197617025900740e+01 5.641378859533352141e+01 1.012859569143215452e+02 9.369750830516477436e+01
2.012500000000000000e+03 6.328553265827708429e+01 5.648061152617020042e+01 1.013491925800573057e+02 9.375177474753439810e+01
2.025000000000000000e+03 6.331046393926494886e+01 5.642297978695147975e+01 1.012888317228862860e+02 9.382260039041628374e+01
2.037500000000000000e+03 6.342121343194796168e+01 5.632932713518373902e+01 1.013739358164478830e+02 9.372753056373252889e+01
2.050000000000000000e+03 6.340629806906307664e+01 5.641847435528902821e+01 1.015025436673178376e+02 9.366962643831691082e+01
2.062500000000000000e+03 6.339644049595393938e+01 5.634366100717079462e+01 1.015564656930071266e+02 9.377621894007423009e+01
2.075000000000000000e+03 6.351436699836371247e+01 5.622672132332243677e+01 1.015464858280562623e+02 9.379944936790165855e+01
2.087500000000000000e+03 6.350050928296688113e+01 5.628351973437354161e+01 1.015210051541810259e+02 9.360392515785264322e+01
2.100000000000000000e+03 6.338540747523874330e+01 5.624497513235380097e+01 1.016461877351156176e+02 9.341657502099306498e+01
2.112500000000000000e+03 6.344947073331352527e+01 5.629374268841309714e+01 1.016236058787809071e+02 9.342935221783673683e+01
2.125000000000000000e+03 6.343245478531878945e+01 5.648615081737443688e+01 1.014853008606097546e+02 9.347333462328019493e+01
2.137500000000000000e+03 6.351578410587153201e+01 5.645156227351798606e+01 1.015130810387513378e+02 9.341254598660623287e+01
2.150000000000000000e+03 6.354057984186657393e+01 5.637670849643253490e+01 1.015128700064378791e+02 9.345055164865357256e+01
2.162500000000000000e+03 6.353520632998224471e+01 5.641566142031717135e+01 1.013362964781858011e+02 9.340247377234454973e+01
2.175000000000000000e+03 6.349234504755472841e+01 5.651605160547554618e+01 1.015121960844642217e+02 9.341106253639284773e+01
2.187500000000000000e+03 6.335708098875826977e+01 5.637910182433312656e+01 1.016479786917905130e+02 9.336705415335397618e+01
2.200000000000000000e+03 6.335566947943273419e+01 5.632261528457620159e+01 1.017445552728841989e+02 9.342953313326796660e+01
2.212500000000000000e+03 6.337615789650658371e+01 5.640198840125123780e+01 1.017787361143576703e+02 9.332113536681596599e+01
2.225000000000000000e+03 6.350463700251037835e+01 5.665668887778898721e+01 1.017382638105376600e+02 9.327389877430452714e+01
2.237500000000000000e+03 6.345385765919637322e+01 5.657114672489218776e+01 1.016397107230963002e+02 9.320371167653335931e+01
2.250000000000000000e+03 6.349291250315688018e+01 5.662369219032531475e+01 1.017648992264413863e+02 9.318832436199565450e+01
2.262500000000000000e+03 6.364138045403579724e+01 5.666267266745960285e+01 1.018349762434968255e+02 9.323223981346663436e+01
2.275000000000000000e+03 6.383494548395881196e+01 5.659682833559747905e+01 1.018009357936414858e+02 9.318646177948197362e+01
2.287500000000000000e+03 6.373145591481669214e+01 5.670613123496777064e+01 1.018367544554597401e+02 9.323547526397641150e+01
2.300000000000000000e+03 6.365765362518228443e+01 5.669419765007423706e+01 1.018405189965760655e+02 9.333390841587734599e+01
2.312500000000000000e+03 6.366370130334449584e+01 5.667283482525618155e+01 1.018532050718404065e+02 9.323150242291518452e+01
2.325000000000000000e+03 6.350832696648271281e+01 5.671175510690427046e+01 1.019090173685080742e+02 9.307472455816109402e+01
2.337500000000000000e+03 6.350612283985055484e+01 5.674351500626440981e+01 1.020227605775956476e+02 9.312357968417177290e+01
2.350000000000000000e+03 6.340558098236741102e+01 5.674493036055859818e+01 1.021862979408777221e+02 9.320456391063311230e+01
2.362500000000000000e+03 6.331143443968892370e+01 5.672318911508359918e+01 1.021723678523540002e+02 9.312377813827116313e+01
2.375000000000000000e+03 6.346119618528805972e+01 5.654816619338498640e+01 1.021316886776798327e+02 9.322528485510063945e+01
2.387500000000000000e+03 6.349316116173917379e+01 5.664989350493436149e+01 1.022525180769060142e+02 9.329960150732722468e+01
2.400000000000000000e+03 6.362330459008560979e+01 5.666883222882485427e+01 1.022785069871727615e+02 9.316780993067300187e+01
2.412500000000000000e+03 6.368156151330242665e+01 5.652940612526661113e+01 1.022569938386522921e+02 9.306252572458812722e+01
2.425000000000000000e+03 6.363149205503156480e+01 5.651964646528597314e+01 1.023231072096404688e+02 9.307147971376338091e+01
2.437500000000000000e+03 6.355712405088176808e+01 5.651695201540804447e+01 1.023193803926532865e+02 9.302587975040276547e+01
2.450000000000000000e+03 6.368307087063750771e+01 5.650532887986758368e+01 1.023335164479312880e+02 9.311377502708184295e+01
2.462500000000000000e+03 6.368838059177344491e+01 5.649075643541424796e+01 1.024564328590798397e+02 9.311977398157502250e+01
2.475000000000000000e+03 6.378149108460473826e+01 5.655542961164458404e+01 1.023983893212839860e+02 9.324480559454225670e+01
2.487500000000000000e+03 6.370796120353157477e+01 5.654683302536746936e+01 1.024135238488867117e+02 9.316655986675014844e+01
2.500000000000000000e+03 6.379758110339238897e+01 5.653232746655403673e+01 1.023725374527425487e+02 9.324967916930900458e+01
2.512500000000000000e+03 6.391039976675218526e+01 5.638557732237837428e+01 1.023935891657298072e+02 9.322210479202031763e+01
2.525000000000000000e+03 6.393282339275830140e+01 5.662871335836130271e+01 1.023029882705548772e+02 9.314526258927389790e+01
2.537500000000000000e+03 6.392721877930607377e+01 5.649649439302243792e+01 1.024047856547237387e+02 9.318998216076421670e+01
2.550000000000000000e+03 6.406440687733139328e+01 5.653825646567822361e+01 1.024116020303789441e+02 9.323980472036932099e+01
2.562500000000000000e+03 6.409367322396990119e+01 5.668009522163895753e+01 1.023809973567140617e+02 9.319999695181235211e+01
2.575000000000000000e+03 6.407192294237150065e+01 5.671248675909522063e+01 1.025077060847256547e+02 9.296555544364029799e+01
2.587500000000000000e+03 6.398566463310644536e+01 5.672841554279757759e+01 1.024923032196723653e+02 9.305059190346966602e+01
2.600000000000000000e+03 6.388088599730230044e+01 5.690199859322039089e+01 1.025897800179044879e+02 9.307589215759099943e+01
2.612500000000000000e+03 6.396175787509294963e+01 5.688073342468356941e+01 1.025048527216885930e+02 9.322428208670584127e+01
2.625000000000000000e+03 6.389994938512079869e+01 5.702072737784515510e+01 1.025723004527981033e+02 9.320037234710231644e+01
2.637500000000000000e+03 6.386895896036174491e+01 5.676325759326636700e+01 1.026141337077067703e+02 9.321857162054006096e+01
2.650000000000000000e+03 6.388903540455787322e+01 5.673455938363495221e+01 1.024963768157091835e+02 9.324799215099143623e+01
2.662500000000000000e+03 6.396698473109365324e+01 5.672771899447486277e+01 1.024076329498667377e+02 9.316488682052181503e+01
2.675000000000000000e+03 6.401789017368220414e+01 5.679964750991076272e+01 1.024266929110094679e+02 9.322033794388860883e+01
2.687500000000000000e+03 6.406587025754805609e+01 5.674570718095634447e+01 1.023759019713937874e+02 9.330812758224492143e+01
2.700000000000000000e+03 6.411467431745933254e+01 5.671204473688299430e+01 1.024302078447229007e+02 9.329624915399448071e+01
2.712500000000000000e+03 6.403290652016231377e+01 5.659023539429933436e+01 1.024054164084345473e+02 9.332591365777007297e+01
2.725000000000000000e+03 6.408107298729105139e+01 5.657885019764022161e+01 1.023809520700902169e+02 9.336318031024720199e+01
2.737500000000000000e+03 6.421330458644089845e+01 5.665257875849943048e+01 1.024497956004557153e+02 9.346780930140685939e+01
2.750000000000000000e+03 6.427767349886289594e+01 5.666132105373177552e+01 1.024452543941348779e+02 9.348076978005107662e+01
2.762500000000000000e+03 6.430668831904091576e+01 5.670843340127755283e+01 1.024045907483487099e+02 9.341324579161771169e+01
2.775000000000000000e+03 6.423510512570537401e+01 5.671849200868756924e+01 1.023993481979483988e+02 9.333981047771288786e+01
2.787500000000000000e+03 6.410229919062145143e+01 5.672729651017493069e+01 1.024380100916446281e+02 9.352467183044009857e+01
2.800000000000000000e+03 6.412404826531272306e+01 5.673185793794602461e+01 1.025324842328637232e+02 9.348680859734075455e+01
2.812500000000000000e+03 6.419192849922750099e+01 5.671199338993843497e+01 1.024616570694416424e+02 9.350096425148396406e+01
2.825000000000000000e+03 6.428415720970217251e+01 5.667180303058174218e+01 1.025032153778613093e+02 9.343901056244175152e+01
2.837500000000000000e+03 6.429236745020421040e+01 5.666642894403148745e+01 1.025026381977076824e+02 9.358657183709590299e+01
2.850000000000000000e+03 6.420939045906827403e+01 5.670010271681688607e+01 1.026553208678257931e+02 9.339804412986516979e+01
2.862500000000000000e+03 6.436696161243874315e+01 5.678475157493171821e+01 1.028665112724740283e+02 9.338715037800649554e+01
2.875000000000000000e+03 6.434391288433671718e+01 5.679495904248588545e+01 1.028896749101727721e+02 9.337825131317570992e+01
2.887500000000000000e+03 6.444369244657315221e+01 5.682667714064513120e+01 1.028080974604957163e+02 9.347124214969565514e+01
2.900000000000000000e+03 6.434038773767642283e+01 5.685266359007460579e+01 1.027388621397216042e+02 9.351366920621013890e+01
2.912500000000000000e+03 6.441567987378724069e+01 5.677715217051648722e+01 1.026596330196444171e+02 9.360018873214532675e+01
2.925000000000000000e+03 6.433200986595792870e+01 5.684829189271196981e+01 1.027597996187672891e+02 9.368306498858667908e+01
2.937500000000000000e+03 6.423791487930557764e+01 5.673994904635192427e+01 1.026389913639175830e+02 9.358864029631251924e+01
2.950000000000000000e+03 6.434464519576101793e+01 5.661514708175769073e+01 1.025126316611601140e+02 9.360245497547454363e+01
2.962500000000000000e+03 6.434748943992489956e+01 5.667751991005769696e+01 1.026248868391540299e+02 9.360823917957405627e+01
2.975000000000000000e+03 6.431651195603738813e+01 5.664219689463804031e+01 1.025990612766239565e+02 9.373652233493065467e+01
2.987500000000000000e+03 6.445170776152181702e+01 5.649818253497451792e+01 1.024709415023007040e+02 9.362609705649937553e+01
3.000000000000000000e+03 6.438698874720343213e+01 5.655427660717226246e+01 1.024502425508436261e+02 9.361519030889093074e+01
3.012500000000000000e+03 6.443751023192140792e+01 5.667866744313413818e+01 1.024456406581304861e+02 9.367551594460421427e+01
3.025000000000000000e+03 6.449590091859360541e+01 5.656315375744490836e+01 1.023982398232400897e+02 9.365021451125939222e+01
3.037500000000000000e+03 6.456661401326709893e+01 5.658207451419482226e+01 1.025795118288715599e+02 9.364001833951728315e+01
3.050000000000000000e+03 6.465943248728541448e+01 5.667608814619042334e+01 1.025634726546681179e+02 9.369190652769729866e+01
3.062500000000000000e+03 6.473954778317536807e+01 5.659640290403156371e+01 1.026142415589580850e+02 9.368057545128297647e+01
3.075000000000000000e+03 6.468641829641580898e+01 5.669925031429585971e+01 1.025918947704802946e+02 9.368948676903745820e+01
3.087500000000000000e+03 6.472929154957130038e+01 5.670008957923486292e+01 1.025981848175347579e+02 9.365905159534611357e+01
3.100000000000000000e+03 6.468370338028321953e+01 5.668760905384484516e+01 1.025299150621277278e+02 9.376519119853173834e+01
3.112500000000000000e+03 6.472068295594692700e+01 5.665228572112433625e+01 1.026445833088133526e+02 9.381712007496506089e+01
3.125000000000000000e+03 6.493651485904648268e+01 5.669559813438667106e+01 1.026576047570695778e+02 9.373560152208182217e+01
3.137500000000000000e+03 6.485962953078640680e+01 5.671039822994170265e+01 1.026629276780768834e+02 9.362252624153677516e+01
3.150000000000000000e+03 6.487106348225104568e+01 5.682149308954888767e+01 1.026495547445238827e+02 9.350377821455235505e+01
3.162500000000000000e+03 6.482744460173491063e+01 5.666179444302549228e+01 1.026743121990251097e+02 9.349893518337472642e+01
3.175000000000000000e+03 6.475065167513963615e+01 5.660219324037655753e+01 1.025766379727228212e+02 9.349940245672716799e+01
3.187500000000000000e+03 6.481201129458267474e+01 5.667381023546224128e+01 1.025933626057481689e+02 9.362640762223304591e+01
3.200000000000000000e+03 6.489594622741081764e+01 5.668885413736659729e+01 1.025404224541935605e+02 9.366674969711193910e+01
3.212500000000000000e+03 6.481318683526426128e+01 5.662318456660160848e+01 1.023735133430513997e+02 9.366220234092503460e+01
3.225000000000000000e+03 6.482264276778229828e+01 5.650335833584065881e+01 1.023019741236107194e+02 9.379610009644227375e+01
3.237500000000000000e+03 6.492607162263693965e+01 5.650318824023660369e+01 1.022819462725795177e+02 9.379564167961244436e+01
3.250000000000000000e+03 6.494843384121735141e+01 5.648608839275649274e+01 1.022218241344068446e+02 9.375545501443502872e+01
3.262500000000000000e+03 6.490578599592417675e+01 5.647463749920636644e+01 1.021885647009769400e+02 9.385645334707317033e+01
3.275000000000000000e+03 6.473245144001995754e+01 5.648389718330064824e+01 1.022441821836117839e+02 9.399553735151599199e+01
3.287500000000000000e+03 6.474973746416826259e+01 5.663477942363983431e+01 1.022525780860496099e+02 9.389458635395789088e+01
3.300000000000000000e+03 6.485372345840278285e+01 5.666215135919806301e+01 1.021002333052852293e+02 9.373189995073374803e+01
3.312500000000000000e+03 6.485084266393030816e+01 5.676288969880119595e+01 1.019863308417569385e+02 9.381825757363257878e+01
3.325000000000000000e+03 6.477459465140459827e+01 5.673531281998526055e+01 1.019180873114264756e+02 9.381880366284211448e+01
3.337500000000000000e+03 6.465599096227843745e+01 5.673807169584183896e+01 1.019107642676320467e+02 9.385130373804955184e+01
3.350000000000000000e+03 6.464242955000386814e+01 5.684205839928967663e+01 1.019352768797393196e+02 9.383904065996762256e+01
3.362500000000000000e+03 6.467684330618232025e+01 5.695783601570521171e+01 1.020243304971455558e+02 9.365753748186104133e+01
3.375000000000000000e+03 6.476006809328478653e+01 5.707267122810803528e+01 1.021307591542884694e+02 9.392724294262795581e+01
3.387500000000000000e+03 6.464396727491862293e+01 5.708131820709247251e+01 1.022363756459436246e+02 9.413612237069173716e+01
3.400000000000000000e+03 6.467930179135255742e+01 5.701872036798931020e+01 1.022149362776930417e+02 9.426627793931272947e+01
3.412500000000000000e+03 6.451190217179869535e+01 5.699584910378676028e+01 1.021922991111716357e+02 9.415434579837666718e+01
3.425000000000000000e+03 6.434707931214717291e+01 5.709514136926939187e+01 1.022128663096020631e+02 9.412328741756071793e+01
3.437500000000000000e+03 6.421559220480723695e+01 5.703352799004539975e+01 1.023008752445717562e+02 9.405502335771512890e+01
3.450000000000000000e+03 6.431012524655267271e+01 5.699241673520641882e+01 1.023368535120228842e+02 9.414659023235637392e+01
3.462500000000000000e+03 6.420953418141753843e+01 5.699314858270221151e+01 1.024408391505816383e+02 9.419797659654032884e+01
3.475000000000000000e+03 6.411819022885380548e+01 5.700969238534879224e+01 1.024607709331967129e+02 9.403196020015765555e+01
3.487500000000000000e+03 6.394203214461340679e+01 5.687311734705594546e+01 1.024523349532248631e+02 9.404417431777132208e+01
3.500000000000000000e+03 6.397862714044219956e+01 5.683826675152119634e+01 1.023932107237944251e+02 9.393167493074659546e+01
3.512500000000000000e+03 6.393263779688872006e+01 5.681448492924692317e+01 1.024857077445663833e+02 9.406337593757437787e+01
3.525000000000000000e+03 6.393559743889240821e+01 5.693799514893831315e+01 1.024243378985269999e+02 9.410345157936255589e+01
3.537500000000000000e+03 6.393741336874736447e+01 5.685053994147861545e+01 1.024056988315801675e+02 9.402305267327196248e+01
3.550000000000000000e+03 6.410782325464066389e+01 5.693827792923485021e+01 1.024190159407024225e+02 9.380667818705812522e+01
3.562500000000000000e+03 6.412950780022620734e+01 5.690212119437521210e+01 1.025520798030488123e+02 9.380859612361585675e+01
3.575000000000000000e+03 6.408035288778054905e+01 5.690418053171347879e+01 1.026352325588051002e+02 9.385924389195646711e+01
3.587500000000000000e+03 6.409639019875251620e+01 5.689169793674175679e+01 1.025826147171693066e+02 9.399159542850675564e+01
3.600000000000000000e+03 6.426923888073881130e+01 5.699680344172013235e+01 1.025627552987031663e+02 9.401447269388177119e+01
3.612500000000000000e+03 6.435763310725064912e+01 5.700861921894617979e+01 1.025956043362667316e+02 9.404659303410420534e+01
3.625000000000000000e+03 6.436207851435820260e+01 5.705626408176121345e+01 1.024723606025756766e+02 9.389767728918459966e+01
3.637500000000000000e+03 6.443935512178043723e+01 5.698522743989668982e+01 1.024958151401909987e+02 9.386547877491918257e+01
3.650000000000000000e+03 6.457500841132191738e+01 5.705816324377077109e+01 1.024467684808410866e+02 9.388987038818878261e+01
3.662500000000000000e+03 6.442677570021260181e+01 5.704709438878722949e+01 1.024564654954001526e+02 9.394384736044780482e+01
3.675000000000000000e+03 6.439163239220351898e+01 5.710916133848157017e+01 1.026291894000346900e+02 9.399154866400286323e+01
3.687500000000000000e+03 6.444493121764234900e+01 5.699176111735292949e+01 1.026878866948104161e+02 9.406580633329204488e+01
3.700000000000000000e+03 6.451341137341711374e+01 5.695605861729723784e+01 1.028313260010068291e+02 9.424303410409882531e+01
3.712500000000000000e+03 6.453903685045149530e+01 5.686119988679173787e+01 1.027439259990391207e+02 9.437265650942238437e+01
3.725000000000000000e+03 6.469636114783321545e+01 5.690018255680138992e+01 1.025839127351502640e+02 9.441334808311650306e+01
3.737500000000000000e+03 6.475607865463857138e+01 5.682483469520531116e+01 1.025067533418291248e+02 9.429160925351912681e+01
3.750000000000000000e+03 6.466753589437119842e+01 5.686542680208302869e+01 1.024812818439150135e+02 9.422515391504352067e+01
3.762500000000000000e+03 6.467545034531417514e+01 5.674359729447929368e+01 1.025681423754867438e+02 9.412928064146373686e+01
3.775000000000000000e+03 6.468973497007860374e+01 5.659282758133613811e+01 1.026107646717368027e+02 9.408811623744874453e+01
3.787500000000000000e+03 6.482948984703757844e+01 5.661580975525319559e+01 1.026403616818586642e+02 9.411661371888725114e+01
3.800000000000000000e+03 6.495071988515293526e+01 5.669295189610051722e+01 1.026156588134490448e+02 9.407522079946606652e+01
3.812500000000000000e+03 6.483762032842240330e+01 5.677983333323351900e+01 1.025986079048751520e+02 9.421604775473677762e+01
3.825000000000000000e+03 6.478403112116787099e+01 5.671283611073366160e+01 1.026365654685721012e+02 9.409279162593051637e+01
3.837500000000000000e+03 6.495699646232446867e+01 5.669107203165475539e+01 1.026109359724604531e+02 9.408707539699756239e+01
3.850000000000000000e+03 6.498382752453863986e+01 5.672821310127614680e+01 1.024752951384428314e+02 9.406563042548602027e+01
3.862500000000000000e+03 6.495535681420322760e+01 5.672207117635829832e+01 1.023393576650332903e+02 9.402386789310691029e+01
3.875000000000000000e+03 6.495782688377673253e+01 5.659590927839115437e+01 1.023020738519581840e+02 9.400560144846610910e+01
3.887500000000000000e+03 6.496713112721489836e+01 5.646457321625563708e+01 1.022971939126507124e+02 9.406762491968338225e+01
3.900000000000000000e+03 6.493498750576067380e+01 5.652389278938504447e+01 1.022519831751757238e+02 9.406900380558150232e+01
3.912500000000000000e+03 6.496848056491604950e+01 5.667362226601474617e+01 1.022365588738207549e+02 9.393567168509665066e+01
3.925000000000000000e+03 6.500363838024128427e+01 5.651511737898072596e+01 1.022965761822994040e+02 9.394042709163724680e+01
3.937500000000000000e+03 6.491517771282151728e+01 5.647249251611003729e+01 1.022776439947289902e+02 9.393199068817354203e+01
3.950000000000000000e+03 6.489281698657329400e+01 5.639867289250670979e+01 1.021692212400464825e+02 9.402167262900250932e+01
3.962500000000000000e+03 6.485037463027190086e+01 5.638993468391769426e+01 1.022222819340535978e+02 9.381556245720781817e+01
3.975000000000000000e+03 6.491319688067019911e+01 5.642197254925032013e+01 1.023029745021121641e+02 9.361063845001231698e+01
3.987500000000000000e+03 6.499142042435562416e+01 5.641946778257122475e+01 1.022831975511722220e+02 9.378676195982706076e+01
4.000000000000000000e+03 6.498280819029400845e+01 5.655901241974298443e+01 1.022538080151990556e+02 9.371995139366357819e+01
4.012500000000000000e+03 6.500598605861733859e+01 5.647390412851272856e+01 1.021830440418311952e+02 9.390958823300448444e+01
4.025000000000000000e+03 6.495737641710746857e+01 5.639045515167694589e+01 1.021337729221075250e+02 9.384174050189639615e+01
4.037500000000000000e+03 6.499136976417429423e+01 5.629961919935448122e+01 1.019620088299578100e+02 9.382355372688033412e+01
4.050000000000000000e+03 6.485746773479752392e+01 5.634089641118087854e+01 1.018254162233247655e+02 9.398228401565241086e+01
4.062500000000000000e+03 6.497177889179518218e+01 5.636759451331653992e+01 1.019219897033553508e+02 9.392404853075399274e+01
4.075000000000000000e+03 6.479335616345250060e+01 5.629039788395658661e+01 1.019247112997868783e+02 9.385841291378612539e+01
4.087500000000000000e+03 6.476871311007292320e+01 5.617868075431124453e+01 1.019297402882676522e+02 9.392196496305413689e+01
4.100000000000000000e+03 6.466754841288201305e+01 5.614041081723359383e+01 1.019620674416808583e+02 9.394914556101380754e+01
4.112500000000000000e+03 6.470030455119207602e+01 5.619034101301334516e+01 1.019772786246601299e+02 9.402597139947525307e+01
4.125000000000000000e+03 6.466214249715226003e+01 5.618457951049180110e+01 1.018568989710065864e+02 9.381338578100330494e+01
4.137500000000000000e+03 6.465469292388779365e+01 5.607878579357374349e+01 1.018395366594839544e+02 9.383511795274397116e+01
4.150000000000000000e+03 6.469244234503831592e+01 5.619709810110433779e+01 1.018810065116254862e+02 9.398608112923832891e+01
4.162500000000000000e+03 6.465070908400359428e+01 5.628357201147954925e+01 1.018677495060970273e+02 9.388378090063415016e+01
4.175000000000000000e+03 6.460878215745569264e+01 5.624591562315191595e+01 1.017835888399943087e+02 9.386469334738676196e+01
4.187500000000000000e+03 6.440958380790613091e+01 5.623407749910661835e+01 1.018206795075904552e+02 9.382844451767599026e+01
4.200000000000000000e+03 6.440449427592433551e+01 5.627015814397723403e+01 1.019525341451917768e+02 9.383936638467577041e+01
4.212500000000000000e+03 6.443585194828531826e+01 5.621219174211752545e+01 1.018217760376577132e+02 9.386612868219701511e+01
4.225000000000000000e+03 6.445691216207167429e+01 5.627984690452818484e+01 1.017104279284830994e+02 9.401294014901515084e+01
4.237500000000000000e+03 6.451296937923598307e+01 5.633581120146322974e+01 1.016894203268573733e+02 9.404617519328810715e+01
4.250000000000000000e+03 6.455865158048113983e+01 5.631678530339515731e+01 1.018066657996159705e+02 9.403587914930047020e+01
4.262500000000000000e+03 6.453201002205436509e+01 5.617266654291918826e+01 1.018385869138175650e+02 9.397551218605303802e+01
4.275000000000000000e+03 6.446263571945804927e+01 5.616625068708389534e+01 1.018579725960427709e+02 9.396778894293397855e+01
4.287500000000000000e+03 6.456130973326720834e+01 5.606836562393201717e+01 1.018209214855403246e+02 9.419578323059641889e+01
4.300000000000000000e+03 6.455026916955668526e+01 5.605850871373208832e+01 1.018244168375637173e+02 9.416898329710213034e+01
4.312500000000000000e+03 6.469525150535724833e+01 5.604274504880514485e+01 1.018546418831573135e+02 9.415750972840854160e+01
4.325000000000000000e+03 6.462843500779786154e+01 5.604016643266407272e+01 1.018872171186127105e+02 9.422171334573764057e+01
4.337500000000000000e+03 6.461446154778263917e+01 5.599492231849278312e+01 1.019681169077995975e+02 9.421130768069207306e+01
4.350000000000000000e+03 6.461836305572550998e+01 5.595090791599169222e+01 1.019025358956376976e+02 9.414173471299940843e+01
4.362500000000000000e+03 6.443755780930754895e+01 5.581488985158849658e+01 1.020459738195656740e+02 9.401389157308761924e+01
4.375000000000000000e+03 6.444787553024306703e+01 5.585694539583074913e+01 1.022762449491953873e+02 9.389971418174145867e+01
4.387500000000000000e+03 6.447384002126318592e+01 5.592154455733517437e+01 1.023078877697338811e+02 9.375186037204069578e+01
4.400000000000000000e+03 6.440575071578996358e+01 5.596417424699384924e+01 1.022317732548086155e+02 9.368460498766538080e+01
4.412500000000000000e+03 6.449579201184246813e+01 5.613889407866317782e+01 1.021681955338693797e+02 9.378924208020153230e+01
4.425000000000000000e+03 6.456813813413229752e+01 5.614001958889048183e+01 1.021199741886124173e+02 9.386419367672925773e+01
4.437500000000000000e+03 6.438634775533067511e+01 5.615200384933989142e+01 1.022244629242793934e+02 9.404084871242054078e+01
4.450000000000000000e+03 6.451712351764585662e+01 5.611231916402756070e+01 1.020203643324921075e+02 9.407731251689828866e+01
4.462500000000000000e+03 6.454234016936959506e+01 5.614802111794396211e+01 1.020717442410192746e+02 9.407809016099379562e+01
4.475000000000000000e+03 6.461842576439657648e+01 5.612006612174796771e+01 1.020227849088537795e+02 9.422212950439653412e+01
4.487500000000000000e+03 6.455861468558809690e+01 5.597935753837426631e+01 1.019903572361023407e+02 9.427255646975707748e+01
4.500000000000000000e+03 6.451695920991548405e+01 5.592427821487980566e+01 1.020815647379922666e+02 9.431267519943315847e+01
4.512500000000000000e+03 6.448588360192478319e+01 5.590917401775816131e+01 1.022372301482637056e+02 9.434812353620677072e+01
4.525000000000000000e+03 6.465055106444926025e+01 5.584923269031788351e+01 1.022908489116541091e+02 9.425088432909925018e+01
4.537500000000000000e+03 6.456957095085995491e+01 5.590689941534144225e+01 1.022929806442224816e+02 9.421554193477153660e+01
4.550000000000000000e+03 6.464655894026360272e+01 5.593984077501275465e+01 1.023392058222551242e+02 9.412917097138856093e+01
4.562500000000000000e+03 6.460709063836742416e+01 5.592967500388979829e+01 1.023209963194014165e+02 9.412854582701467621e+01
4.575000000000000000e+03 6.458360519007010225e+01 5.599722045392087466e+01 1.023483383231443611e+02 9.406262244262414640e+01
4.587500000000000000e+03 6.459049747686091791e+01 5.592366968754157597e+01 1.023834654829297079e+02 9.409483795936235140e+01
4.600000000000000000e+03 6.447296737417822499e+01 5.591269152119403429e+01 1.024289023978660111e+02 9.410928334865312195e+01
4.612500000000000000e+03 6.451058977241132197e+01 5.587511062629827308e+01 1.023091174243842261e+02 9.405569481830703182e+01
4.625000000000000000e+03 6.446245531491928205e+01 5.595940482363097601e+01 1.021829038069477491e+02 9.400671695914722648e+01
4.637500000000000000e+03 6.448078178847579522e+01 5.593732143956687253e+01 1.023134267561615189e+02 9.380941808196918430e+01
4.650000000000000000e+03 6.448824185401737452e+01 5.594287245757421090e+01 1.024418121690072354e+02 9.384692120101794899e+01
4.662500000000000000e+03 6.453213736572014625e+01 5.603113078460974350e+01 1.023304626847329644e+02 9.396470348461545541e+01
4.675000000000000000e+03 6.468818953415511430e+01 5.593718752473899514e+01 1.023350205591817712e+02 9.396902286822371764e+01
4.687500000000000000e+03 6.459747921981883678e+01 5.609688174383243364e+01 1.023692063604262330e+02 9.395739521953930762e+01
4.700000000000000000e+03 6.464245539009255026e+01 5.598999817831525405e+01 1.023248084217887737e+02 9.398079484956625151e+01
4.712500000000000000e+03 6.468628558197380585e+01 5.595192897444570690e+01 1.023144265926270293e+02 9.386925262961780447e+01
4.725000000000000000e+03 6.463703660628162595e+01 5.613129339501658421e+01 1.023813174525085969e+02 9.391946961152108031e+01
4.737500000000000000e+03 6.475105391067984328e+01 5.618164666879790303e+01 1.024845203037835972e+02 9.390056473175943097e+01
4.750000000000000000e+03 6.474189556193640271e+01 5.612250194352319710e+01 1.024640247443798700e+02 9.377399738811163843e+01
4.762500000000000000e+03 6.493244642551742629e+01 5.613372086387873594e+01 1.024282307291647811e+02 9.371063069678953639e+01
4.775000000000000000e+03 6.503179777473403078e+01 5.610846257897087952e+01 1.024444380724788601e+02 9.369120671316296978e+01
4.787500000000000000e+03 6.509418381705658874e+01 5.603160075495923564e+01 1.026177029064982520e+02 9.366778380263502868e+01
4.800000000000000000e+03 6.505744444709551999e+01 5.607984865230970684e+01 1.026969761039428732e+02 9.372098861610673737e+01
4.812500000000000000e+03 6.502617266319562361e+01 5.605519744628606560e+01 1.026746372939471001e+02 9.378719639326517665e+01
4.825000000000000000e+03 6.508044368997278184e+01 5.603152480003999614e+01 1.027336589211128342e+02 9.380693753743668140e+01
4.837500000000000000e+03 6.524063526530655110e+01 5.596239772039576366e+01 1.026855195280397339e+02 9.379705431290675222e+01
4.850000000000000000e+03 6.520402304783573300e+01 5.586577811034795360e+01 1.025331795256946634e+02 9.373459003462764372e+01
4.862500000000000000e+03 6.512787828984292560e+01 5.587880800712130736e+01 1.026099980259028541e+02 9.368431650588728132e+01
4.875000000000000000e+03 6.506686629163959878e+01 5.572611856594468804e+01 1.025676016924054181e+02 9.364550401499249688e+01
4.887500000000000000e+03 6.499864191768102728e+01 5.585991738849494226e+01 1.024499567850350559e+02 9.376064136059078180e+01
4.900000000000000000e+03 6.498632624885519249e+01 5.586961565502731020e+01 1.023989613588826728e+02 9.383309288701349260e+01
4.912500000000000000e+03 6.498772399558745860e+01 5.588674215093578823e+01 1.024437294789382378e+02 9.391645660646470617e+01
4.925000000000000000e+03 6.499291341179402082e+01 5.572265062822631876e+01 1.024977373498879132e+02 9.383510898886648022e+01
4.937500000000000000e+03 6.504020264372309157e+01 5.567851814143592293e+01 1.025882377117311393e+02 9.372525409427693432e+01
4.950000000000000000e+03 6.524876755108205373e+01 5.578350851694487034e+01 1.026792059636765799e+02 9.375730905906799251e+01
4.962500000000000000e+03 6.510852123511011769e+01 5.590610638527865461e+01 1.026761532468112534e+02 9.374654141706514565e+01
4.975000000000000000e+03 6.511910382990414803e+01 5.598509538028181254e+01 1.026367604765422641e+02 9.375661807343151111e+01
4.987500000000000000e+03 6.516304460539336674e+01 5.593315602009881360e+01 1.026089354294632727e+02 9.377298476766803503e+01
5.000000000000000000e+03 6.515017477463447904e+01 5.593482454125666692e+01 1.026350427263061817e+02 9.382971928665502048e+01
5.012500000000000000e+03 6.506568105395909640e+01 5.585317471752870944e+01 1.026068666707893726e+02 9.391094448156732710e+01
5.025000000000000000e+03 6.508465068971383971e+01 5.575476410247593151e+01 1.024777000039534727e+02 9.385061433284228372e+01
5.037500000000000000e+03 6.506741904101892260e+01 5.572714489441625574e+01 1.024879726952847960e+02 9.393227369447716057e+01
5.050000000000000000e+03 6.505066979861847187e+01 5.578716337655423985e+01 1.024448140888592178e+02 9.385460983703211468e+01
5.062500000000000000e+03 6.508147233120691055e+01 5.584510182200644124e+01 1.023243939678801553e+02 9.400997222192108893e+01
5.075000000000000000e+03 6.506414908745136927e+01 5.584784773225405274e+01 1.024998557321234500e+02 9.407464251359726859e+01
5.087500000000000000e+03 6.499525093750206395e+01 5.559682465227060533e+01 1.025685173779815358e+02 9.414488352612903554e+01
5.100000000000000000e+03 6.489228612902923032e+01 5.573716938813859656e+01 1.024923433513460509e+02 9.407962791825849536e+01
5.112500000000000000e+03 6.473602693794549623e+01 5.577716312580275826e+01 1.025477209329851860e+02 9.386585240936345542e+01
5.125000000000000000e+03 6.472998185847139041e+01 5.569969120580964983e+01 1.026127336561152674e+02 9.385349244015213799e+01
5.137500000000000000e+03 6.487719705414494342e+01 5.562613405753845797e+01 1.025674918088859044e+02 9.378996145674648233e+01
5.150000000000000000e+03 6.501727889510455327e+01 5.559095076464860341e+01 1.025013871402730388e+02 9.390829669745468777e+01
5.162500000000000000e+03 6.502951006255813127e+01 5.552339154402193344e+01 1.025341570938103644e+02 9.397465859863162052e+01
5.175000000000000000e+03 6.495519419347075996e+01 5.546819279166785321e+01 1.026162696644832124e+02 9.407626248974942484e+01
5.187500000000000000e+03 6.503485562631597361e+01 5.551814218097147346e+01 1.024697989053071439e+02 9.401000529850054477e+01
5.200000000000000000e+03 6.506448388478395373e+01 5.555775000753961024e+01 1.024278735699083001e+02 9.391194098827838843e+01
5.212500000000000000e+03 6.516697144157338073e+01 5.550056576928950136e+01 1.025341416972609068e+02 9.388989435646251991e+01
5.225000000000000000e+03 6.526300525566210808e+01 5.551067338768181969e+01 1.025119741189075597e+02 9.380951003907344443e+01
5.237500000000000000e+03 6.510466513946653322e+01 5.567757426636969598e+01 1.026096352780190415e+02 9.374172762081232690e+01
5.250000000000000000e+03 6.509238356168746975e+01 5.572293488419732199e+01 1.027282906548691557e+02 9.368252775807206945e+01
5.262500000000000000e+03 6.505610096694520905e+01 5.567591259482711763e+01 1.028036680325430865e+02 9.378608455364323504e+01
5.275000000000000000e+03 6.500616377215163766e+01 5.562371742737119718e+01 1.027696394660190151e+02 9.384253353574469259e+01
5.287500000000000000e+03 6.505055452215364653e+01 5.571911459824281110e+01 1.026257986076970496e+02 9.378278926994821063e+01
5.300000000000000000e+03 6.517381861874970639e+01 5.569386996278946356e+01 1.026037468072324828e+02 9.387311619832205167e+01
5.312500000000000000e+03 6.511434163413754561e+01 5.573077614532687107e+01 1.027079054436686789e+02 9.390760390572906147e+01
5.325000000000000000e+03 6.508081243033014118e+01 5.567636195360535112e+01 1.026971512086527270e+02 9.388848885898761409e+01
5.337500000000000000e+03 6.497815042932319329e+01 5.570650693356401462e+01 1.026726198310329465e+02 9.383148826330001668e+01
5.350000000000000000e+03 6.496118646170205579e+01 5.588204198961503977e+01 1.026914459115722025e+02 9.376410302936734809e+01
5.362500000000000000e+03 6.498109980691184262e+01 5.590895290827290864e+01 1.028446772093125219e+02 9.385127254188337531e+01
5.375000000000000000e+03 6.490739213767137983e+01 5.593641058873871685e+01 1.028772947361698158e+02 9.388235170261016549e+01
5.387500000000000000e+03 6.488765717252348963e+01 5.590090955733390388e+01 1.027635743957750378e+02 9.383086119374449652e+01
5.400000000000000000e+03 6.478003410343258395e+01 5.591154838832169105e+01 1.029298401825334679e+02 9.388630998534775074e+01
5.412500000000000000e+03 6.467652854023982911e+01 5.596154630729176205e+01 1.029511086493887291e+02 9.388814418632034631e+01
5.425000000000000000e+03 6.471180383113079415e+01 5.580220256670909151e+01 1.028462306557801611e+02 9.360367730115440565e+01
5.437500000000000000e+03 6.462711206619653126e+01 5.580100395010246928e+01 1.030221777489402939e+02 9.346697439568477250e+01
5.450000000000000000e+03 6.452461855529631407e+01 5.582606201475957164e+01 1.030599077323677903e+02 9.342738307810161302e+01
5.462500000000000000e+03 6.428755846695773357e+01 5.574217276530866627e+01 1.030545594160403056e+02 9.347936109926740755e+01
5.475000000000000000e+03 6.444162115391488044e+01 5.569702226836584913e+01 1.030646384140296874e+02 9.348509492374658691e+01
5.487500000000000000e+03 6.430645195822977200e+01 5.571387893468624242e+01 1.030771566259051326e+02 9.351933541713027864e+01
5.500000000000000000e+03 6.435253262462028090e+01 5.566663224150806144e+01 1.029612311706327290e+02 9.353443149500509435e+01
5.512500000000000000e+03 6.444340775128105747e+01 5.565520651003366481e+01 1.028826691975613983e+02 9.358651768218888378e+01
5.525000000000000000e+03 6.448119867411432438e+01 5.557394545051607082e+01 1.029833208207257371e+02 9.359902592263304655e+01
5.537500000000000000e+03 6.456516642535150652e+01 5.578211587483428957e+01 1.029961534286369442e+02 9.360470171395807881e+01
5.550000000000000000e+03 6.460300764738325086e+01 5.586431655027223542e+01 1.028924956779625717e+02 9.359225481806443270e+01
5.562500000000000000e+03 6.449710924939194001e+01 5.576499063255536015e+01 1.028894926685023847e+02 9.344571607896912724e+01
5.575000000000000000e+03 6.457465563524189633e+01 5.573635066552692763e+01 1.027734445379263661e+02 9.331126570411238674e+01
5.587500000000000000e+03 6.447798160139520007e+01 5.551771997789973767e+01 1.027804241077343477e+02 9.341556093040620112e+01
5.600000000000000000e+03 6.461589016266053420e+01 5.561468068580765589e+01 1.028334297586873731e+02 9.326134787016262351e+01
5.612500000000000000e+03 6.464801950771210670e+01 5.561702856369033299e+01 1.028409369180368316e+02 9.329787532777417880e+01
5.625000000000000000e+03 6.465174572739044834e+01 5.569559673766625707e+01 1.028387234276986675e+02 9.324095236775737305e+01
5.637500000000000000e+03 6.457889822594982832e+01 5.566939826579567807e+01 1.027396525119906698e+02 9.321243048934185538e+01
5.650000000000000000e+03 6.460399976163199653e+01 5.562489685990250621e+01 1.028469447393461138e+02 9.329166903276724554e+01
5.662500000000000000e+03 6.447548058775747393e+01 5.567812107973782787e+01 1.027127223045619360e+02 9.329020213202100820e+01
5.675000000000000000e+03 6.441357079584928158e+01 5.571181585625460286e+01 1.027081468457680842e+02 9.306867951347507528e+01
5.687500000000000000e+03 6.447056767002511890e+01 5.576038035533578352e+01 1.027298010810882971e+02 9.296321473791373080e+01
5.700000000000000000e+03 6.446464980572294223e+01 5.572127481632274737e+01 1.027021708334001460e+02 9.295609555364137577e+01
5.712500000000000000e+03 6.450982469108592454e+01 5.571627630116216778e+01 1.027363972457300463e+02 9.289295926630791200e+01
5.725000000000000000e+03 6.456077939037180613e+01 5.585667487655112495e+01 1.027220069009990908e+02 9.287690537472907693e+01
5.737500000000000000e+03 6.457805832388014267e+01 5.582841208731185390e+01 1.027738949636973729e+02 9.285761310115348977e+01
5.750000000000000000e+03 6.460409585399850130e+01 5.590061411719750595e+01 1.028211875441301402e+02 9.281021588431040925e+01
5.762500000000000000e+03 6.460881282085566113e+01 5.595710804005691585e+01 1.029350118924339057e+02 9.263042911016971459e+01
5.775000000000000000e+03 6.469685136834723949e+01 5.586099393055567930e+01 1.028583916186844220e+02 9.279606936106706883e+01
5.787500000000000000e+03 6.482169994781072830e+01 5.590747653972817943e+01 1.027603017057733865e+02 9.270000345619320115e+01
5.800000000000000000e+03 6.473565065263191798e+01 5.590503502570042826e+01 1.028383596841183589e+02 9.272653776393863723e+01
5.812500000000000000e+03 6.471533515372124157e+01 5.595291560236923090e+01 1.027813000911130388e+02 9.273800965568698018e+01
5.825000000000000000e+03 6.478908754203986575e+01 5.589420106976135827e+01 1.026084989556610054e+02 9.269511718673419409e+01
5.837500000000000000e+03 6.469466292426621123e+01 5.590889491597872052e+01 1.025408834760640815e+02 9.265399403926844002e+01
5.850000000000000000e+03 6.483647224337360626e+01 5.583840085116552387e+01 1.026448833886219063e+02 9.273089065406776399e+01
5.862500000000000000e+03 6.489472619781591334e+01 5.584839803414187287e+01 1.026137601595189039e+02 9.281736625564019505e+01
5.875000000000000000e+03 6.490077665251182282e+01 5.569574717912503559e+01 1.027213353766500035e+02 9.291666505630558959e+01
5.887500000000000000e+03 6.505591357111731554e+01 5.573912006095124383e+01 1.026605411665245526e+02 9.298670234380867328e+01
5.900000000000000000e+03 6.521960563858029047e+01 5.577805452445740286e+01 1.027074469112856008e+02 9.318045686915860415e+01
5.912500000000000000e+03 6.521282605553506073e+01 5.588371987419218101e+01 1.027083007116717113e+02 9.310553721397513982e+01
5.925000000000000000e+03 6.525202636261261091e+01 5.586454761447782147e+01 1.027088695863351973e+02 9.313057883690044036e+01
5.937500000000000000e+03 6.522316369023199911e+01 5.583196334266438043e+01 1.027861528044005013e+02 9.301559290505720412e+01
5.950000000000000000e+03 6.505230046346783013e+01 5.586205939921036645e+01 1.027520940616317517e+02 9.312493404547873865e+01
5.962500000000000000e+03 6.502443026452283448e+01 5.586998690849910076e+01 1.027747256855991793e+02 9.321041062073912542e+01
5.975000000000000000e+03 6.510634842715451498e+01 5.581105481198005691e+01 1.028173567367049657e+02 9.320267520057797128e+01
5.987500000000000000e+03 6.507300219227445837e+01 5.586425475995618939e+01 1.027363701175126778e+02 9.329298708313085342e+01
6.000000000000000000e+03 6.495609579483073048e+01 5.591060033033392784e+01 1.027504664551844940e+02 9.312001204292315037e+01
6.012500000000000000e+03 6.511620856025390935e+01 5.581156121336422160e+01 1.026458847429927488e+02 9.315209638150416538e+01
6.025000000000000000e+03 6.515799239284774558e+01 5.573460639691542440e+01 1.027842671401266870e+02 9.328498771494609798e+01
6.037500000000000000e+03 6.516840165204116886e+01 5.575170765386607030e+01 1.028255535766771942e+02 9.334987692045828567e+01
6.050000000000000000e+03 6.529429055275775795e+01 5.569985785135670397e+01 1.030142849350204983e+02 9.344977982881748346e+01
6.062500000000000000e+03 6.532587363438791783e+01 5.569968641478398297e+01 1.028680308706262423e+02 9.343009222741557096e+01
6.075000000000000000e+03 6.517745321584176565e+01 5.567360455319008850e+01 1.029270533879144409e+02 9.341267746758200019e+01
6.087500000000000000e+03 6.511612605546308430e+01 5.570910853268451746e+01 1.028816743280108312e+02 9.348640182948111033e+01
6.100000000000000000e+03 6.506679144391782188e+01 5.576484462897315808e+01 1.028012590557516432e+02 9.353824485856577553e+01
6.112500000000000000e+03 6.500475067097875126e+01 5.573757697642275843e+01 1.028023520906238559e+02 9.347507551462312847e+01
6.125000000000000000e+03 6.493804357378054704e+01 5.576033305286979669e+01 1.027981120731153766e+02 9.338581709565424660e+01
6.137500000000000000e+03 6.500549839592088119e+01 5.565144059146778233e+01 1.028298526554627301e+02 9.329668266639282592e+01
6.150000000000000000e+03 6.503284424624465032e+01 5.555031219118608021e+01 1.028691865124196028e+02 9.334919595987220475e+01
6.162500000000000000e+03 6.512296786478961508e+01 5.549969051308124790e+01 1.030483912597626528e+02 9.330654708425848298e+01
6.175000000000000000e+03 6.511754892794539273e+01 5.549979479473739019e+01 1.028916613413966274e+02 9.323037346423329552e+01
6.187500000000000000e+03 6.521498943530342274e+01 5.553649830674886800e+01 1.029225743654665166e+02 9.313664534106078463e+01
6.200000000000000000e+03 6.529376859198157490e+01 5.551412604828109210e+01 1.029990704605543499e+02 9.325677776962780285e+01
6.212500000000000000e+03 6.526079847033382464e+01 5.558500075313607880e+01 1.029041982308754797e+02 9.317328637651239376e+01
6.225000000000000000e+03 6.522171009895974692e+01 5.575085102070808318e+01 1.030304369173785801e+02 9.320565974438441970e+01
6.237500000000000000e+03 6.525717989364598282e+01 5.586797395258943055e+01 1.031307118191711965e+02 9.322994843186488367e+01
6.250000000000000000e+03 6.524799900823695964e+01 5.596371883057688024e+01 1.030521382684147937e+02 9.311882056163717891e+01
6.262500000000000000e+03 6.529031629806081583e+01 5.597894184640263404e+01 1.030620453059507042e+02 9.303993684935963415e+01
6.275000000000000000e+03 6.538198920996546804e+01 5.593600518019232481e+01 1.030984909165641881e+02 9.307039301902554485e+01
6.287500000000000000e+03 6.509246923225737191e+01 5.590930927760899749e+01 1.032356621477854901e+02 9.316682878927775846e+01
6.300000000000000000e+03 6.492622708877843252e+01 5.598028997619189795e+01 1.032163627391288543e+02 9.310883940551849491e+01
6.312500000000000000e+03 6.484136374026297744e+01 5.612951530289797830e+01 1.030790655495602124e+02 9.292141171794324350e+01
6.325000000000000000e+03 6.487769540314501171e+01 5.623638039153252777e+01 1.031441792715792189e+02 9.296760041040776912e+01
6.337500000000000000e+03 6.498541776856258423e+01 5.613384611059453988e+01 1.032068265446573179e+02 9.297301621869569033e+01
6.350000000000000000e+03 6.504850237164819760e+01 5.623558816779875968e+01 1.032870725696007526e+02 9.294815477162066486e+01
6.362500000000000000e+03 6.500143428188735584e+01 5.628291543071104286e+01 1.033240736614309725e+02 9.287192818132307082e+01
6.375000000000000000e+03 6.503885276398705173e+01 5.633201221376247503e+01 1.032022544389379561e+02 9.302093304604623825e+01
6.387500000000000000e+03 6.510722231360256274e+01 5.626571012039798347e+01 1.030677965857622667e+02 9.320712191905101918e+01
6.400000000000000000e+03 6.514524574490512521e+01 5.636335612298707076e+01 1.031709620311988829e+02 9.328112526150039230e+01
6.412500000000000000e+03 6.525070079705390924e+01 5.631733476074015243e+01 1.031348614118267193e+02 9.319340235517351800e+01
6.425000000000000000e+03 6.515009064830184116e+01 5.622473106398465603e+01 1.030677712291789021e+02 9.319514661423650637e+01
6.437500000000000000e+03 6.512717526065378593e+01 5.625452011477036507e+01 1.030367732727956565e+02 9.310978254256448849e+01
6.450000000000000000e+03 6.517981034278921015e+01 5.623629377963497689e+01 1.030077339005759711e+02 9.309323297751740256e+01
6.462500000000000000e+03 6.511095360135068688e+01 5.624530303748860405e+01 1.031285941766596181e+02 9.306981770384716413e+01
6.475000000000000000e+03 6.498375414062098798e+01 5.633727669849037056e+01 1.031071142694857770e+02 9.297128749974596928e+01
6.487500000000000000e+03 6.489662487340940800e+01 5.629650880603357166e+01 1.032975565213633473e+02 9.283161163927391613e+01
6.500000000000000000e+03 6.492760134886432866e+01 5.624206358247909776e+01 1.033006636689556359e+02 9.293480099502021119e+01
6.512500000000000000e+03 6.505310451706380093e+01 5.624838163086424458e+01 1.032806341692206757e+02 9.299883533436252492e+01
6.525000000000000000e+03 6.496077882669226256e+01 5.632525885440195168e+01 1.034702955891982015e+02 9.281576645187899999e+01
6.537500000000000000e+03 6.484527819352487654e+01 5.622972280266533573e+01 1.034122150614581557e+02 9.277109309860973951e+01
6.550000000000000000e+03 6.483113681929862082e+01 5.620418351894623754e+01 1.034189476935418526e+02 9.290457064259919662e+01
6.562500000000000000e+03 6.494592259695978953e+01 5.615527689454702909e+01 1.033742254847354474e+02 9.288176694626990582e+01
6.575000000000000000e+03 6.517749397534559819e+01 5.609062476517652840e+01 1.032105788597318110e+02 9.301874234529560681e+01
6.587500000000000000e+03 6.506031356465639703e+01 5.605694881216099645e+01 1.032026447813934595e+02 9.322395752298245952e+01
6.600000000000000000e+03 6.494943078740136855e+01 5.589834175758359436e+01 1.031334588726898716e+02 9.306129813985089072e+01
6.612500000000000000e+03 6.507572710701555252e+01 5.595341817742526302e+01 1.030414025632874058e+02 9.307537135971800524e+01
6.625000000000000000e+03 6.515893342416738676e+01 5.590770100154274047e+01 1.029971378785232332e+02 9.317078512363482901e+01
6.637500000000000000e+03 6.526309135805274764e+01 5.587278143380458317e+01 1.031237875532110735e+02 9.322890124512129262e+01
6.650000000000000000e+03 6.524433131638551231e+01 5.586479993146995326e+01 1.031364945702226521e+02 9.317286284877718572e+01
6.662500000000000000e+03 6.508789445540210750e+01 5.584795656812227094e+01 1.032242021320365950e+02 9.299606636336586973e+01
6.675000000000000000e+03 6.510857007202774582e+01 5.586348265488705067e+01 1.031520985005181217e+02 9.318110718921343505e+01
6.687500000000000000e+03 6.511594815423926264e+01 5.595068106861104695e+01 1.030830260585194651e+02 9.322656537421502776e+01
6.700000000000000000e+03 6.505683153550856446e+01 5.600178662896806969e+01 1.030644860750542904e+02 9.322825634248945903e+01
6.712500000000000000e+03 6.493602290607246630e+01 5.591720337388121465e+01 1.031927547068468272e+02 9.326332218124110796e+01
6.725000000000000000e+03 6.492821106924156993e+01 5.594654133402971041e+01 1.032626009887088685e+02 9.329654066738918061e+01
6.737500000000000000e+03 6.487103280775068015e+01 5.589605159713745053e+01 1.031765372394679900e+02 9.343602936929890745e+01
6.750000000000000000e+03 6.492321588518255737e+01 5.587208759685828596e+01 1.031874351433362591e+02 9.345965849734336928e+01
6.762500000000000000e+03 6.503099346732327035e+01 5.586220755800087545e+01 1.032034809567247180e+02 9.348707006250870677e+01
6.775000000000000000e+03 6.508371999122523732e+01 5.582566518846124382e+01 1.030798834462605811e+02 9.348588757814263772e+01
6.787500000000000000e+03 6.508328916978091172e+01 5.574351465235154279e+01 1.030417613210579333e+02 9.346470972026841650e+01
6.800000000000000000e+03 6.504245268990921147e+01 5.567453361505434373e+01 1.030609703384429139e+02 9.345914473081066376e+01
6.812500000000000000e+03 6.505135492800631880e+01 5.563600144794555291e+01 1.030040535874074550e+02 9.353735097617344252e+01
6.825000000000000000e+03 6.503514716084274028e+01 5.583662537587043317e+01 1.030525443919404722e+02 9.361530044214785562e+01
6.837500000000000000e+03 6.502486630753840302e+01 5.576793060397617552e+01 1.030162110581889721e+02 9.367757275723583632e+01
6.850000000000000000e+03 6.495804976609848325e+01 5.582699164246169232e+01 1.030209941530278570e+02 9.368532945746447638e+01
6.862500000000000000e+03 6.477223653988737340e+01 5.590980296624049828e+01 1.030886708049035008e+02 9.366062607996505562e+01
6.875000000000000000e+03 6.469002712194902927e+01 5.591630618916776996e+01 1.032009286214430546e+02 9.378615258108645492e+01
6.887500000000000000e+03 6.466178031884757615e+01 5.584647926700160525e+01 1.031756986793139674e+02 9.381608871114428894e+01
6.900000000000000000e+03 6.467594341515614076e+01 5.579946498616833139e+01 1.032237228665016602e+02 9.398828698620492617e+01
6.912500000000000000e+03 6.462717169847184095e+01 5.586021271423359735e+01 1.032463494035099529e+02 9.404419378916118433e+01
6.925000000000000000e+03 6.460073069442331928e+01 5.584095583834261589e+01 1.032803714114738654e+02 9.400140721967703428e+01
6.937500000000000000e+03 6.469868481953373873e+01 5.568720655980639833e+01 1.032664336342419205e+02 9.389267143541896132e+01
6.950000000000000000e+03 6.472377278553651081e+01 5.557254618424354220e+01 1.032861521665299307e+02 9.388389432241788768e+01
6.962500000000000000e+03 6.486433754848079047e+01 5.552641697404257570e+01 1.031942524855285797e+02 9.376952547077738132e+01
6.975000000000000000e+03 6.482470650156328418e+01 5.566897045770613062e+01 1.031146553687832608e+02 9.386090004582062818e+01
6.987500000000000000e+03 6.480549097577237205e+01 5.583815735301564587e+01 1.031736369217154703e+02 9.386923088349526267e+01
7.000000000000000000e+03 6.485418676569109664e+01 5.568654189300671931e+01 1.032701299090031313e+02 9.386241119607984729e+01
7.012500000000000000e+03 6.502100792999453915e+01 5.572974438394459185e+01 1.033013604450694345e+02 9.380123947730645284e+01
7.025000000000000000e+03 6.498220120228367591e+01 5.581377582017014305e+01 1.034368667068691821e+02 9.381403496339119386e+01
7.037500000000000000e+03 6.523020099822487339e+01 5.580219523694835715e+01 1.034874822903724549e+02 9.367890325421055309e+01
7.050000000000000000e+03 6.512441604825880859e+01 5.567411515601762062e+01 1.034687076436712800e+02 9.362580919314055450e+01
7.062500000000000000e+03 6.513515066520113805e+01 5.555284499867838122e+01 1.033697281749285963e+02 9.353542858716211583e+01
7.075000000000000000e+03 6.515722960173815181e+01 5.556091862971963025e+01 1.034111212251104490e+02 9.357989492532310294e+01
7.087500000000000000e+03 6.501565284662036959e+01 5.573123817568033900e+01 1.034567513653160660e+02 9.352177972792205196e+01
7.100000000000000000e+03 6.498682899886809139e+01 5.582568607557730900e+01 1.034819274658420767e+02 9.348823575038201739e+01
7.112500000000000000e+03 6.502254374638583556e+01 5.572556147531983584e+01 1.035557891599314075e+02 9.340771602915002347e+01
7.125000000000000000e+03 6.490511755505872316e+01 5.588923918164331184e+01 1.034264149716072012e+02 9.345472972472809658e+01
7.137500000000000000e+03 6.486158119649880405e+01 5.610569338240476611e+01 1.033125551783683420e+02 9.351720343134682878e+01
7.150000000000000000e+03 6.483645978877012794e+01 5.596671674196739588e+01 1.032609114816080478e+02 9.356109669043679844e+01
7.162500000000000000e+03 6.489663390005816268e+01 5.583413509263992580e+01 1.033259330096284145e+02 9.338540510072691347e+01
7.175000000000000000e+03 6.496095698641055094e+01 5.594797876878697451e+01 1.033051962052412307e+02 9.340797593630792051e+01
7.187500000000000000e+03 6.490021009556836873e+01 5.598449013249435779e+01 1.032260507868708999e+02 9.342550266920979141e+01
7.200000000000000000e+03 6.487340062972027965e+01 5.609660750022253239e+01 1.030915385871436456e+02 9.338293838093498778e+01
7.212500000000000000e+03 6.484782265163826764e+01 5.607031013549480036e+01 1.031951208759016652e+02 9.343735472873987646e+01
7.225000000000000000e+03 6.482267382036290826e+01 5.620386593812685305e+01 1.032342504287252751e+02 9.349864262401800374e+01
7.237500000000000000e+03 6.483077678791175913e+01 5.597478168253157804e+01 1.033045342489737521e+02 9.351494503005156389e+01
7.250000000000000000e+03 6.491298948766946353e+01 5.599485752396953586e+01 1.033004390601055604e+02 9.340462750133453085e+01
7.262500000000000000e+03 6.511109387114802871e+01 5.592154515219164068e+01 1.034333029323820341e+02 9.342321191105209266e+01
7.275000000000000000e+03 6.506430093276996729e+01 5.591016533125032595e+01 1.034774149790317068e+02 9.341485678267312665e+01
7.287500000000000000e+03 6.497282004283223955e+01 5.596182036426194628e+01 1.033482031819521865e+02 9.347909778142791026e+01
7.300000000000000000e+03 6.492181933444986441e+01 5.604582459009188966e+01 1.033174912571047486e+02 9.343985815773588399e+01
7.312500000000000000e+03 6.489690138037455824e+01 5.608162549523567009e+01 1.033893440105285606e+02 9.332122516862006023e+01
7.325000000000000000e+03 6.502420254484486861e+01 5.602577108780941018e+01 1.034538156411177283e+02 9.339175026428569026e+01
7.337500000000000000e+03 6.508976259957329091e+01 5.599159415770093062e+01 1.034717149304918564e+02 9.328487354183877756e+01
7.350000000000000000e+03 6.518718293483200910e+01 5.602669483202473799e+01 1.034498179889970970e+02 9.326093275492372925e+01
7.362500000000000000e+03 6.515911470280603623e+01 5.605977790327875709e+01 1.034656038393365094e+02 9.335351602014901573e+01
7.375000000000000000e+03 6.519139428298912264e+01 5.604366536499092888e+01 1.033967739541317457e+02 9.337833689695462169e+01
7.387500000000000000e+03 6.514430873895932450e+01 5.586712022695571278e+01 1.032970935413225106e+02 9.342779074702258413e+01
7.400000000000000000e+03 6.511220721433872427e+01 5.582833856755060253e+01 1.031500630677358288e+02 9.341915552408407564e+01
7.412500000000000000e+03 6.515553048578951234e+01 5.586186559727586598e+01 1.030423164498952389e+02 9.356843590741610228e+01
7.425000000000000000e+03 6.494236416253556854e+01 5.598087596917835640e+01 1.030956583029065854e+02 9.348938973896480320e+01
7.437500000000000000e+03 6.507712198780774315e+01 5.598352139312493136e+01 1.029941437600808314e+02 9.352295492249027120e+01
7.450000000000000000e+03 6.499259782681426145e+01 5.595183489094485196e+01 1.028925265247983418e+02 9.344641611105863888e+01
7.462500000000000000e+03 6.486885691257171516e+01 5.580068772952853351e+01 1.030644982434232446e+02 9.355877812728802212e+01
7.475000000000000000e+03 6.493674457652988963e+01 5.574825141211756829e+01 1.030981661275199883e+02 9.356370689162136500e+01
7.487500000000000000e+03 6.501250386094123712e+01 5.566944408867185956e+01 1.032278822565727410e+02 9.353913149517491377e+01
7.500000000000000000e+03 6.495402881726299427e+01 5.558132093495814274e+01 1.032927587657069779e+02 9.368730848251603049e+01
7.512500000000000000e+03 6.488281924149058000e+01 5.571246236504833860e+01 1.033601947433563168e+02 9.361427388585453002e+01
7.525000000000000000e+03 6.477859230723785799e+01 5.570009710684678339e+01 1.034051457024968244e+02 9.340878107490478044e+01
7.537500000000000000e+03 6.476880132515347555e+01 5.569800596098477286e+01 1.034377447434455775e+02 9.357858052849206842e+01
7.550000000000000000e+03 6.487642108950259967e+01 5.586926614528280055e+01 1.033743570665003375e+02 9.360837415909126946e+01
7.562500000000000000e+03 6.482573379975478645e+01 5.583829797945085005e+01 1.033002133428782798e+02 9.347136745509850186e+01
7.575000000000000000e+03 6.473299248061753985e+01 5.580192463543079384e+01 1.032916689226966866e+02 9.348057292595633783e+01
7.587500000000000000e+03 6.468082121023759612e+01 5.573193105587872509e+01 1.032972516241267726e+02 9.332216850523285245e+01
7.600000000000000000e+03 6.476098022462491599e+01 5.574605225709508716e+01 1.032007821659457250e+02 9.325252154215061751e+01
7.612500000000000000e+03 6.485857210317945487e+01 5.586547404736741385e+01 1.031317038952595482e+02 9.329705692442676934e+01
7.625000000000000000e+03 6.476566801037421328e+01 5.584181436921274155e+01 1.030623825990845717e+02 9.328170187947597469e+01
7.637500000000000000e+03 6.483279350004809771e+01 5.572390075773115825e+01 1.031441789041229242e+02 9.315035893907045761e+01
7.650000000000000000e+03 6.480346302436352346e+01 5.570717126778625783e+01 1.030720282334373223e+02 9.325916947139204183e+01
7.662500000000000000e+03 6.473845431035435638e+01 5.586793708080753618e+01 1.029884434599690763e+02 9.321690023864169916e+01
7.675000000000000000e+03 6.468193460893373015e+01 5.588999980154694214e+01 1.031246871656177717e+02 9.314467131979606052e+01
7.687500000000000000e+03 6.474499135115772219e+01 5.591658328130856148e+01 1.030743328305477320e+02 9.328430507716959141e+01
7.700000000000000000e+03 6.464921559789944183e+01 5.592097857640247582e+01 1.031261465618947284e+02 9.320105845219499940e+01
7.712500000000000000e+03 6.454262491958945702e+01 5.591342484883838182e+01 1.030376592588196587e+02 9.322663875087727092e+01
7.725000000000000000e+03 6.436857919077738188e+01 5.585396771464008481e+01 1.030798625702235682e+02 9.311938376123210048e+01
7.737500000000000000e+03 6.431335263015355963e+01 5.604661260226394148e+01 1.030935807625562575e+02 9.324491422614937619e+01
7.750000000000000000e+03 6.443303429528033632e+01 5.593043486110262563e+01 1.031838391998011133e+02 9.322531774507046975e+01
7.762500000000000000e+03 6.441155195470443573e+01 5.583870008862598411e+01 1.031532748586392216e+02 9.322805461925570114e+01
7.775000000000000000e+03 6.467717418829667508e+01 5.573090843694116359e+01 1.032875934979880981e+02 9.330969132238675456e+01
7.787500000000000000e+03 6.469076291876396567e+01 5.573794460234594084e+01 1.033210014332162103e+02 9.337483580573578479e+01
7.800000000000000000e+03 6.468581606568331210e+01 5.581733117059690130e+01 1.033904116464970429e+02 9.344494120821113370e+01
7.812500000000000000e+03 6.468734604156828993e+01 5.572203156767863419e+01 1.032633393644009345e+02 9.344671172347817389e+01
7.825000000000000000e+03 6.470936642956243645e+01 5.572575488433569291e+01 1.031935358373575582e+02 9.344038590289838453e+01
7.837500000000000000e+03 6.469991226812074103e+01 5.572658061892985160e+01 1.031293601321040541e+02 9.350313714763439066e+01
7.850000000000000000e+03 6.470300625703815456e+01 5.587940828285818640e+01 1.031805842067800256e+02 9.341971358641438883e+01
7.862500000000000000e+03 6.459779166325509436e+01 5.581941970620294313e+01 1.032348959229695851e+02 9.344037754745025381e+01
7.875000000000000000e+03 6.459020651558270742e+01 5.583419774760591991e+01 1.032387385539722686e+02 9.326470487799588227e+01
7.887500000000000000e+03 6.451457771338509417e+01 5.585981809357379291e+01 1.033088167029890627e+02 9.331560133104377996e+01
7.900000000000000000e+03 6.450247929562841875e+01 5.587767538065876494e+01 1.033756798757469966e+02 9.328256805000208374e+01
7.912500000000000000e+03 6.450677371901591073e+01 5.590217235743503466e+01 1.034016141959210557e+02 9.328531548890281044e+01
7.925000000000000000e+03 6.446498474386125110e+01 5.604490040481558566e+01 1.033100977645710685e+02 9.323612869693123173e+01
7.937500000000000000e+03 6.458008286306673540e+01 5.591162788337926060e+01 1.032739367646138646e+02 9.331651704872446373e+01
7.950000000000000000e+03 6.466246480026025267e+01 5.594291286073547553e+01 1.032293162992760926e+02 9.332790331951085250e+01
7.962500000000000000e+03 6.458605648275873534e+01 5.586383692449449967e+01 1.032471660728062091e+02 9.326031796641613880e+01
7.975000000000000000e+03 6.455564123962891188e+01 5.590603498696555818e+01 1.032427745703465973e+02 9.332847325319805520e+01
7.987500000000000000e+03 6.456352088972826664e+01 5.593259942725581624e+01 1.032766977327538740e+02 9.332922938529328860e+01
8.000000000000000000e+03 6.447853594456729809e+01 5.592462713719643830e+01 1.032554806936238379e+02 9.331001282080411841e+01
8.012500000000000000e+03 6.448690995081432220e+01 5.588220099585488754e+01 1.030578389457765951e+02 9.340169630068064066e+01
8.025000000000000000e+03 6.451730075141061604e+01 5.587626640482245222e+01 1.030486025404882753e+02 9.335472119529354984e+01
8.037500000000000000e+03 6.462268951620161772e+01 5.581953671887298896e+01 1.030704339145018480e+02 9.331615281519573557e+01
8.050000000000000000e+03 6.471551969116165992e+01 5.590703378661144995e+01 1.031297851217792925e+02 9.323608840812153176e+01
8.062500000000000000e+03 6.471890555790740507e+01 5.588033051127414552e+01 1.031886131178229675e+02 9.314608275551434247e+01
8.075000000000000000e+03 6.463939627976584745e+01 5.595906703745002631e+01 1.032461817812753253e+02 9.325856397860820834e+01
8.087500000000000000e+03 6.458467666084931125e+01 5.597100276776976102e+01 1.031331697707646242e+02 9.326691694212289008e+01
8.100000000000000000e+03 6.466878725032385944e+01 5.591724011112484760e+01 1.030955750362188610e+02 9.325449399090987868e+01
8.112500000000000000e+03 6.463352680980428033e+01 5.584843973707883436e+01 1.030341056954618750e+02 9.324379701093216966e+01
8.125000000000000000e+03 6.465137992993641092e+01 5.590050944136981315e+01 1.030949417662691587e+02 9.315635803674730653e+01
8.137500000000000000e+03 6.467895547678709534e+01 5.580967547371651705e+01 1.031533869836859338e+02 9.319809213860442298e+01
8.150000000000000000e+03 6.463695589264395380e+01 5.580155809359943220e+01 1.031317379280827993e+02 9.313558791207110232e+01
8.162500000000000000e+03 6.462435826282387552e+01 5.574639813796503063e+01 1.030254879089735169e+02 9.314253633886109185e+01
8.175000000000000000e+03 6.448889509414451027e+01 5.583009409282749402e+01 1.029761948027458232e+02 9.293841842887840698e+01
8.187500000000000000e+03 6.454018061649438209e+01 5.574151809359349841e+01 1.028393831442198803e+02 9.298171436146591873e+01
8.200000000000000000e+03 6.446331000812448053e+01 5.579915315309030888e+01 1.029210863157612295e+02 9.289703650688595360e+01
8.212500000000000000e+03 6.452893794174838149e+01 5.586160348921006147e+01 1.028227149682149104e+02 9.283198650222550441e+01
8.225000000000000000e+03 6.447869635482253159e+01 5.580435722800044118e+01 1.028496918483490816e+02 9.287515091819126667e+01
8.237500000000000000e+03 6.450369025623541575e+01 5.565461227146621326e+01 1.028583096323653194e+02 9.287271197549821977e+01
8.250000000000000000e+03 6.440201960569011419e+01 5.568884200555222463e+01 1.027939957704535487e+02 9.285062623357940481e+01
8.262500000000000000e+03 6.441479977460303985e+01 5.571725759918849974e+01 1.026581242512510102e+02 9.291266836735582046e+01
8.275000000000000000e+03 6.430574704240942197e+01 5.577040587195504884e+01 1.025848799796298607e+02 9.291276452513463369e+01
8.287500000000000000e+03 6.443457028473316939e+01 5.585751491105472155e+01 1.026228603024391361e+02 9.282776141152324101e+01
8.300000000000000000e+03 6.447303809973917055e+01 5.590590165762615271e+01 1.025961328667659131e+02 9.268144914296220804e+01
8.312500000000000000e+03 6.460756454267300342e+01 5.593847301612302658e+01 1.024327877694246496e+02 9.271387949631372294e+01
8.325000000000000000e+03 6.476883383532462801e+01 5.597975565926532227e+01 1.025493874404337902e+02 9.276105464431167036e+01
8.337500000000000000e+03 6.481964835576097528e+01 5.587963173268317973e+01 1.024247663791733203e+02 9.291819357175917560e+01
8.350000000000000000e+03 6.482386249966107528e+01 5.583238710480776490e+01 1.024713940994366368e+02 9.303733984812861024e+01
8.362500000000000000e+03 6.475703743363764886e+01 5.603376988380831847e+01 1.024325386637627702e+02 9.321482090249497787e+01
8.375000000000000000e+03 6.486429717445494703e+01 5.597882129345482127e+01 1.024454215099917320e+02 9.315409526267879414e+01
8.387500000000000000e+03 6.488644154706011591e+01 5.606199755985250022e+01 1.024747444208082641e+02 9.330085799944792768e+01
8.400000000000000000e+03 6.493122628287615328e+01 5.614315765960207472e+01 1.024433998270578456e+02 9.309418768216167450e+01
8.412500000000000000e+03 6.500172557834068243e+01 5.606436621240160889e+01 1.024062360160918104e+02 9.312816491263163243e+01
8.425000000000000000e+03 6.492415732961674735e+01 5.601446985526830957e+01 1.024209405045968424e+02 9.313828827504256935e+01
8.437500000000000000e+03 6.505034447498653094e+01 5.596913930501911949e+01 1.025028998895642189e+02 9.321989892939703282e+01
8.450000000000000000e+03 6.506637596825656544e+01 5.583396758378995628e+01 1.026149595785806952e+02 9.314497511867783430e+01
8.462500000000000000e+03 6.510129501564790644e+01 5.583811596710894065e+01 1.025875615660775821e+02 9.317390248428182531e+01
8.475000000000000000e+03 6.532457124157102157e+01 5.585874102295806409e+01 1.026408694900680700e+02 9.326521940918858888e+01
8.487500000000000000e+03 6.539425425409581294e+01 5.584384640740233863e+01 1.026594237761291595e+02 9.329141200363474695e+01
8.500000000000000000e+03 6.550284801925094769e+01 5.597117157694986389e+01 1.026771952630887483e+02 9.339851405692020592e+01
8.512500000000000000e+03 6.549994308808767585e+01 5.615469059502617455e+01 1.027117540169278982e+02 9.347196632683477446e+01
8.525000000000000000e+03 6.554273436389723884e+01 5.611515076415835068e+01 1.027571720434561229e+02 9.332427032031134218e+01
8.537500000000000000e+03 6.574042970304076050e+01 5.613915105197856548e+01 1.026326686231849123e+02 9.327393200992692357e+01
8.550000000000000000e+03 6.568442678960830960e+01 5.610437761564223536e+01 1.025848505729578477e+02 9.328441267116866698e+01
8.562500000000000000e+03 6.555346572847302866e+01 5.595591711628270559e+01 1.026579595749202980e+02 9.320939799178908913e+01
8.575000000000000000e+03 6.570557800374218971e+01 5.608444722107789460e+01 1.026758716744531199e+02 9.329633527125066905e+01
8.587500000000000000e+03 6.566413290570696404e+01 5.610597846585119441e+01 1.027138961401936399e+02 9.332289387479474385e+01
8.600000000000000000e+03 6.545927134083868282e+01 5.609320294616033920e+01 1.026505589165922316e+02 9.329182432701423977e+01
8.612500000000000000e+03 6.526079510727572597e+01 5.604113694838448367e+01 1.026641232489451170e+02 9.328364807523030322e+01
8.625000000000000000e+03 6.528434971188430325e+01 5.615181470315648227e+01 1.025706672556332961e+02 9.327710970239887445e+01
8.637500000000000000e+03 6.526728120330575678e+01 5.598783756223525643e+01 1.026371295433861945e+02 9.339271424148007839e+01
8.650000000000000000e+03 6.530274303783563994e+01 5.590718588948564616e+01 1.026076573102808709e+02 9.346110523714204987e+01
8.662500000000000000e+03 6.539414352983664003e+01 5.579303205528415077e+01 1.026027018872358951e+02 9.342812299023805167e+01
8.675000000000000000e+03 6.530544162672126163e+01 5.594335136590136415e+01 1.025462631411750039e+02 9.330763503846084461e+01
8.687500000000000000e+03 6.519720146665714822e+01 5.593653201572148248e+01 1.024426788040762517e+02 9.339842085526493065e+01
8.700000000000000000e+03 6.507126279440956296e+01 5.596963048725086765e+01 1.024020051284600186e+02 9.345554271467001684e+01
8.712500000000000000e+03 6.515925684745229773e+01 5.591080950912127179e+01 1.022620781411858957e+02 9.345224755068488776e+01
8.725000000000000000e+03 6.506135195195571441e+01 5.588004142127909546e+01 1.022408955451729042e+02 9.348524864488487651e+01
8.737500000000000000e+03 6.490621725674688491e+01 5.591102299587865332e+01 1.023426911121468805e+02 9.342314580764836762e+01
8.750000000000000000e+03 6.488198100190697915e+01 5.605597346418082338e+01 1.023484612265491194e+02 9.345066305000145235e+01
8.762500000000000000e+03 6.477766745974672347e+01 5.608408876378176444e+01 1.023650693735883976e+02 9.340778425183850686e+01
8.775000000000000000e+03 6.474804619981560450e+01 5.604734135288178010e+01 1.024021694602809163e+02 9.339580629984023119e+01
8.787500000000000000e+03 6.475139798052384776e+01 5.595668034806678293e+01 1.024905694304880797e+02 9.348834897508415054e+01
8.800000000000000000e+03 6.482937970489565771e+01 5.590861781653777030e+01 1.024778320119854982e+02 9.341787965928345727e+01
8.812500000000000000e+03 6.490754387638689593e+01 5.592888118840021150e+01 1.024506993267503958e+02 9.347168370073073618e+01
8.825000000000000000e+03 6.488203063296919026e+01 5.597384427391374828e+01 1.024032031240675593e+02 9.346323706779206475e+01
8.837500000000000000e+03 6.484089110629429342e+01 5.597159062203221680e+01 1.022870196987201865e+02 9.340257931928523760e+01
8.850000000000000000e+03 6.478741755834761307e+01 5.589729660994047578e+01 1.023184112915039918e+02 9.338257478161621350e+01
8.862500000000000000e+03 6.481336760904521554e+01 5.582378933742123905e+01 1.022472799487547093e+02 9.332310653662672451e+01
8.875000000000000000e+03 6.487800827043918162e+01 5.595208978466777694e+01 1.023377831835654348e+02 9.325603749587274649e+01
8.887500000000000000e+03 6.497694031298674133e+01 5.589501790332816711e+01 1.022686828717146170e+02 9.326079555250491637e+01
8.900000000000000000e+03 6.493244861470222418e+01 5.574153931329529854e+01 1.022178479236150679e+02 9.316788035448087157e+01
8.912500000000000000e+03 6.476770486040399533e+01 5.572805166867948401e+01 1.021479768533599071e+02 9.317475150099548387e+01
8.925000000000000000e+03 6.481280326685950399e+01 5.575197681260008409e+01 1.020843981671048510e+02 9.324294493636725178e+01
8.937500000000000000e+03 6.483784132503330966e+01 5.576212539677852931e+01 1.020702022011037684e+02 9.321435882164833231e+01
8.950000000000000000e+03 6.486194588978189302e+01 5.572026940017214969e+01 1.020587505134055561e+02 9.325768729524908451e+01
8.962500000000000000e+03 6.468173303534544516e+01 5.571348835807402367e+01 1.021914690194832502e+02 9.325053175832594832e+01
8.975000000000000000e+03 6.472988284284475924e+01 5.576263942333139312e+01 1.019306233433517264e+02 9.308932582935922539e+01
8.987500000000000000e+03 6.491320311602049742e+01 5.588193466750019667e+01 1.018302352404388387e+02 9.315934574924224876e+01
9.000000000000000000e+03 6.481474556588118219e+01 5.584951287344060944e+01 1.018166395374145878e+02 9.317121193516145183e+01
9.012500000000000000e+03 6.470705700808377969e+01 5.574152936395590530e+01 1.017353029657062393e+02 9.314212358675969483e+01
9.025000000000000000e+03 6.469432523298902993e+01 5.577899380424162246e+01 1.017691904686870146e+02 9.321523129448564760e+01
9.037500000000000000e+03 6.461284069148912579e+01 5.588060737695575142e+01 1.016645887725989184e+02 9.337722950334611483e+01
9.050000000000000000e+03 6.470769812155219824e+01 5.574806327094763958e+01 1.017046431218438443e+02 9.341367509560652138e+01
9.062500000000000000e+03 6.473971320839386578e+01 5.581024325544245812e+01 1.017457205978217161e+02 9.336417415679144938e+01
9.075000000000000000e+03 6.486384284408794088e+01 5.584917821684856420e+01 1.018863675986462454e+02 9.317853595588270821e+01
9.087500000000000000e+03 6.494054984947784703e+01 5.574845925103763733e+01 1.019406106258960136e+02 9.314272471003194198e+01
9.100000000000000000e+03 6.495672462874078690e+01 5.569143040669879241e+01 1.020365357949724796e+02 9.326217915933084157e+01
9.112500000000000000e+03 6.509181170042258202e+01 5.564572287447143850e+01 1.021009494867246588e+02 9.309317260595832977e+01
9.125000000000000000e+03 6.505367999473146767e+01 5.559139472532572768e+01 1.020132115088791380e+02 9.316238494971547368e+01
9.137500000000000000e+03 6.498077513453108622e+01 5.562457500943626343e+01 1.021642178239351466e+02 9.307353900530547719e+01
9.150000000000000000e+03 6.508775097411789545e+01 5.553577018671003884e+01 1.023472678201510320e+02 9.321369450185405015e+01
9.162500000000000000e+03 6.515269210751262108e+01 5.548059617924644726e+01 1.024385507845525467e+02 9.340155352093729846e+01
9.175000000000000000e+03 6.499125802036989796e+01 5.529982490355919822e+01 1.024018356999453658e+02 9.331922787721644852e+01
9.187500000000000000e+03 6.504792188870507630e+01 5.537859023730590025e+01 1.021667084932895477e+02 9.341439998752207430e+01
9.200000000000000000e+03 6.496543899141742884e+01 5.520496292710477348e+01 1.021786033981799875e+02 9.342196605808479148e+01
9.212500000000000000e+03 6.490490317460798053e+01 5.510166888124574314e+01 1.023467936866855865e+02 9.351637384415890608e+01
9.225000000000000000e+03 6.502589765758648355e+01 5.506971542349194948e+01 1.023436461245559741e+02 9.369294838925728186e+01
9.237500000000000000e+03 6.514276264045255971e+01 5.513487311257451751e+01 1.023716141758597047e+02 9.386919327172076066e+01
9.250000000000000000e+03 6.505567982850257636e+01 5.515169581160925105e+01 1.024133274252368864e+02 9.391964402956067204e+01
9.262500000000000000e+03 6.493160094901057278e+01 5.515454867617264512e+01 1.023703314428113060e+02 9.392938310835825177e+01
9.275000000000000000e+03 6.485871122025454838e+01 5.514861828644586694e+01 1.024260286997272544e+02 9.373764914235471224e+01
9.287500000000000000e+03 6.486436660285427536e+01 5.512979705604394098e+01 1.024707497065608663e+02 9.376855954536465276e+01
9.300000000000000000e+03 6.492990691961044547e+01 5.519561462473925673e+01 1.023080557196574318e+02 9.380086939142844926e+01
9.312500000000000000e+03 6.490112080697639385e+01 5.531391926377180113e+01 1.023826536659694426e+02 9.390319420789636240e+01
9.325000000000000000e+03 6.485035555697477605e+01 5.540667205381624427e+01 1.024127334514150789e+02 9.398096817550199944e+01
9.337500000000000000e+03 6.496662305431864581e+01 5.544452893591419951e+01 1.022627669199559790e+02 9.386927564258222390e+01
9.350000000000000000e+03 6.500559988901986230e+01 5.527377800658770468e+01 1.023665709323919231e+02 9.391374573581148866e+01
9.362500000000000000e+03 6.505167821475534140e+01 5.537062610866462364e+01 1.023218609502817458e+02 9.381061681291147636e+01
9.375000000000000000e+03 6.494318414063550904e+01 5.529300751505239475e+01 1.022523334572348688e+02 9.401508179723404623e+01
9.387500000000000000e+03 6.510534193181723595e+01 5.522458589932332984e+01 1.023251339471626267e+02 9.395119713664979599e+01
9.400000000000000000e+03 6.505913719450839494e+01 5.520120093017479235e+01 1.022335589975526062e+02 9.415507981477362875e+01
9.412500000000000000e+03 6.504065240828242622e+01 5.536115260092795864e+01 1.022305792560489124e+02 9.419836470961362807e+01
9.425000000000000000e+03 6.505790537649694727e+01 5.540041419592279937e+01 1.023589477874171934e+02 9.420650449643170532e+01
9.437500000000000000e+03 6.508330337236468210e+01 5.555324711951588768e+01 1.023641346708140674e+02 9.409455975604588218e+01
9.450000000000000000e+03 6.509491419939830337e+01 5.555058510237763159e+01 1.023228310765222631e+02 9.402284352577564164e+01
9.462500000000000000e+03 6.514655363289556078e+01 5.556587433854453195e+01 1.023755323985543413e+02 9.400495647180362369e+01
9.475000000000000000e+03 6.520743101352552173e+01 5.553174607492248072e+01 1.023164711811453742e+02 9.391610475247017575e+01
9.487500000000000000e+03 6.527166306739495383e+01 5.567186960628416159e+01 1.022499326490522265e+02 9.381780057591470268e+01
9.500000000000000000e+03 6.524464577042336089e+01 5.557091712334007383e+01 1.021876310134156967e+02 9.371912982204491982e+01
9.512500000000000000e+03 6.540388583004771306e+01 5.562452087323412542e+01 1.021900953354756609e+02 9.379518847768564171e+01
9.525000000000000000e+03 6.523692887744176971e+01 5.562720705034526958e+01 1.021715592825706835e+02 9.391480230025052833e+01
9.537500000000000000e+03 6.527481217338052488e+01 5.573716552795456636e+01 1.021770821233987476e+02 9.395243557847258842e+01
9.550000000000000000e+03 6.522346206884077446e+01 5.588568172476740159e+01 1.021373298102896428e+02 9.398386372152859281e+01
9.562500000000000000e+03 6.524844167273245432e+01 5.606193110446610461e+01 1.020468239287192347e+02 9.399218083045745686e+01
9.575000000000000000e+03 6.517818721588575670e+01 5.614743543161171146e+01 1.020290296518477646e+02 9.414324320354198505e+01
9.587500000000000000e+03 6.510862295555480728e+01 5.611986340849700383e+01 1.021240194002193107e+02 9.415485469486060310e+01
9.600000000000000000e+03 6.512278343632975464e+01 5.619680944483508256e+01 1.020496057270800492e+02 9.411753387248991487e+01
9.612500000000000000e+03 6.520994948685647330e+01 5.623671738711591672e+01 1.020186858410337578e+02 9.406533406408931342e+01
9.625000000000000000e+03 6.508644677628673492e+01 5.617781457031311731e+01 1.020804004022684097e+02 9.393138401595035702e+01
9.637500000000000000e+03 6.505342287853500238e+01 5.607854929975100333e+01 1.021148312382540553e+02 9.386387057256514765e+01
9.650000000000000000e+03 6.499545785260202990e+01 5.605047729397983147e+01 1.021927058372233148e+02 9.388796946896337658e+01
9.662500000000000000e+03 6.507195761540444323e+01 5.596306564960655550e+01 1.021979467039439982e+02 9.385969546145398112e+01
9.675000000000000000e+03 6.493589778976931370e+01 5.594116158693010732e+01 1.020679095288942619e+02 9.380792370614055642e+01
9.687500000000000000e+03 6.506693619096344605e+01 5.587598356147996270e+01 1.020270810903554661e+02 9.382719206011110202e+01
9.700000000000000000e+03 6.504936552451917464e+01 5.589171416124588632e+01 1.021652779864645595e+02 9.382202373293520736e+01
9.712500000000000000e+03 6.497348358618958741e+01 5.596846288463616759e+01 1.020805970222559438e+02 9.382737059369823385e+01
9.725000000000000000e+03 6.504789438186118389e+01 5.600526927812715883e+01 1.020198341770945660e+02 9.376911668783992582e+01
9.737500000000000000e+03 6.492216598503860325e+01 5.612246603438865833e+01 1.019529410603941386e+02 9.368841214975405762e+01
9.750000000000000000e+03 6.483438013263200617e+01 5.618416229772925163e+01 1.017861414431379927e+02 9.376141344423893997e+01
9.762500000000000000e+03 6.483764861313757422e+01 5.611721191500146944e+01 1.016143228723519911e+02 9.374439973848285490e+01
9.775000000000000000e+03 6.465146533105468052e+01 5.613049478425983807e+01 1.017915427870838130e+02 9.375136307929076906e+01
9.787500000000000000e+03 6.456010733687057268e+01 5.612854358479600592e+01 1.018570001271225181e+02 9.375109584640011917e+01
9.800000000000000000e+03 6.460826058468450128e+01 5.624809660596002914e+01 1.018311607884257342e+02 9.383353000477733019e+01
9.812500000000000000e+03 6.453401324169963971e+01 5.625287080519019867e+01 1.018264042399651004e+02 9.375488569616035761e+01
9.825000000000000000e+03 6.453226331719160669e+01 5.626399168642851834e+01 1.019075571758989724e+02 9.371832664257243550e+01
9.837500000000000000e+03 6.447215875701583343e+01 5.610290179902533225e+01 1.020040011159659770e+02 9.376042716767381080e+01
9.850000000000000000e+03 6.434526641957687332e+01 5.597820827474497918e+01 1.020344834821172100e+02 9.379056732959358555e+01
9.862500000000000000e+03 6.440583223405256774e+01 5.598756126998816285e+01 1.020235389932543626e+02 9.378893832271704412e+01
9.875000000000000000e+03 6.449593777114850468e+01 5.606955289030659628e+01 1.019983200072497596e+02 9.368107961589322485e+01
9.887500000000000000e+03 6.464129645142034519e+01 5.602907256739660369e+01 1.020291896220005583e+02 9.372337672346537829e+01
9.900000000000000000e+03 6.456367963429298129e+01 5.600176899443022194e+01 1.022152636012227589e+02 9.378001730665832270e+01
9.912500000000000000e+03 6.458775532877372427e+01 5.583852083604969607e+01 1.024024311249761041e+02 9.362502500971275765e+01
9.925000000000000000e+03 6.470356274551373588e+01 5.592772464295154577e+01 1.024259341376650951e+02 9.355307826603724664e+01
9.937500000000000000e+03 6.469330422118648016e+01 5.583963234150685651e+01 1.022574420006989726e+02 9.354728443137757665e+01
9.950000000000000000e+03 6.466436570737457146e+01 5.586364561948375496e+01 1.021924529895264016e+02 9.363706501969508622e+01
9.962500000000000000e+03 6.448159296334995361e+01 5.598568964798526792e+01 1.023685885028347400e+02 9.367261466237307843e+01
9.975000000000000000e+03 6.450354543655519990e+01 5.595472958795580354e+01 1.022046727797352617e+02 9.355315259040274611e+01
9.987500000000000000e+03 6.445170120419959403e+01 5.591797037745151755e+01 1.021432408030392480e+02 9.350425086407918229e+01
1.000000000000000000e+04 6.454866861212940421e+01 5.584542567928471613e+01 1.022235746127359164e+02 9.360213853280241381e+01
1.001250000000000000e+04 6.444961195507846696e+01 5.583900280699872809e+01 1.021000320477880052e+02 9.363021313149485536e+01
1.002500000000000000e+04 6.431970903364734227e+01 5.583631562958098726e+01 1.020154511433348574e+02 9.366268095306426744e+01
1.003750000000000000e+04 6.425969689402241158e+01 5.591308251253560258e+01 1.020144475498080112e+02 9.364138458590848302e+01
1.005000000000000000e+04 6.418217248303818678e+01 5.578998058822465822e+01 1.021592693474993467e+02 9.367732324945060896e+01
1.006250000000000000e+04 6.417914920126757750e+01 5.574142440624698480e+01 1.020726924597609440e+02 9.364599088688311213e+01
1.007500000000000000e+04 6.419490034691561675e+01 5.581985573411004253e+01 1.022366324537966875e+02 9.354036586256491148e+01
1.008750000000000000e+04 6.421960777843311519e+01 5.595025562260872931e+01 1.022150096373365358e+02 9.359286510260757552e+01
1.010000000000000000e+04 6.421985571323273234e+01 5.594881004374492051e+01 1.021892507127057570e+02 9.361694800443984832e+01
1.011250000000000000e+04 6.410121553776976100e+01 5.606602920233314791e+01 1.020741168574423483e+02 9.358043657846840802e+01
1.012500000000000000e+04 6.398914194804768130e+01 5.591284995480219067e+01 1.021647639096098317e+02 9.356918378917913515e+01
1.013750000000000000e+04 6.399628942433963630e+01 5.585385946225535747e+01 1.022139415972597476e+02 9.344866023369381480e+01
1.015000000000000000e+04 6.410970397576070923e+01 5.600801880056511095e+01 1.022842631009742718e+02 9.352201942610403762e+01
1.016250000000000000e+04 6.406856278797351933e+01 5.599453322168297120e+01 1.022779850969307489e+02 9.346692855111697895e+01
1.017500000000000000e+04 6.395072383087768486e+01 5.595038502862720264e+01 1.022856964484966795e+02 9.353496668749130549e+01
1.018750000000000000e+04 6.403702742912614099e+01 5.584472251195610681e+01 1.022596771537819365e+02 9.369561056311106029e+01
1.020000000000000000e+04 6.394202541286342267e+01 5.585380602334664246e+01 1.022470858037157484e+02 9.360134117762977723e+01
1.021250000000000000e+04 6.395229283569454992e+01 5.590487975066559301e+01 1.022605808876080715e+02 9.355748029011451194e+01
1.022500000000000000e+04 6.394155759188046773e+01 5.592291693288235166e+01 1.022960389429344730e+02 9.362104367669026317e+01
1.023750000000000000e+04 6.393863044328166012e+01 5.596447283784984705e+01 1.023536993743415167e+02 9.351090457063970973e+01
1.025000000000000000e+04 6.397769560284701384e+01 5.598371753876529056e+01 1.024250815103845582e+02 9.362380699269166939e+01
1.026250000000000000e+04 6.396300629955124606e+01 5.601112471972418660e+01 1.022388628999195248e+02 9.364544338148289171e+01
1.027500000000000000e+04 6.412874092604035070e+01 5.591737073434007499e+01 1.021970858480254947e+02 9.366509729667788520e+01
1.028750000000000000e+04 6.415673018156708451e+01 5.590543546110254880e+01 1.023957755479503788e+02 9.372322164360093666e+01
1.030000000000000000e+04 6.416614267067696176e+01 5.587583922445164575e+01 1.023293546472942239e+02 9.366744189480463945e+01
1.031250000000000000e+04 6.419989945824868016e+01 5.580145853041081239e+01 1.022018735557450952e+02 9.364719180132897236e+01
1.032500000000000000e+04 6.403388999187377806e+01 5.572452484095659031e+01 1.020930903921712485e+02 9.364850171624962627e+01
1.033750000000000000e+04 6.394743054834274432e+01 5.577050691003176297e+01 1.020645669042664139e+02 9.355718768285714759e+01
1.035000000000000000e+04 6.409457009412903972e+01 5.564036335235311981e+01 1.022296286739417468e+02 9.341962293436480991e+01
1.036250000000000000e+04 6.416159431128014035e+01 5.575820748280839467e+01 1.022638543079431770e+02 9.345928390595980773e+01
1.037500000000000000e+04 6.413426014419864885e+01 5.586315715211987509e+01 1.021149968032223683e+02 9.335330991745031781e+01
1.038750000000000000e+04 6.425316795552731719e+01 5.595443039383592065e+01 1.020741457034169315e+02 9.321189861590031001e+01
1.040000000000000000e+04 6.420169704504810682e+01 5.601746186300629660e+01 1.021482704531959911e+02 9.318752617684886275e+01
1.041250000000000000e+04 6.422779668265307862e+01 5.605146852894452536e+01 1.021856311327175177e+02 9.325751493432358075e+01
1.042500000000000000e+04 6.411044791371881502e+01 5.590346139075503373e+01 1.023423927635588626e+02 9.315468619428274621e+01
1.043750000000000000e+04 6.417400132180677019e+01 5.587190835699959734e+01 1.022751929358684606e+02 9.321394860902684343e+01
1.045000000000000000e+04 6.425078053635536435e+01 5.590114300364179201e+01 1.023557958256919136e+02 9.316736390913818866e+01
1.046250000000000000e+04 6.433627483994906981e+01 5.585341894256274031e+01 1.022962002450074124e+02 9.313809681669553697e+01
1.047500000000000000e+04 6.433009551224931499e+01 5.585310883478953059e+01 1.023232910102261286e+02 9.302635435294025967e+01
1.048750000000000000e+04 6.434237138387727839e+01 5.594883114810860292e+01 1.021959930993535011e+02 9.289256597536763138e+01
1.050000000000000000e+04 6.417505374638169258e+01 5.574571413239931417e+01 1.022487129638256675e+02 9.294361583434445606e+01
1.051250000000000000e+04 6.418244315513761933e+01 5.573259895242929218e+01 1.022418642479270403e+02 9.304250415387522821e+01
1.052500000000000000e+04 6.424182217729986633e+01 5.569129737515729772e+01 1.021133362958333919e+02 9.310138652287173500e+01
1.053750000000000000e+04 6.417797227321676701e+01 5.558613511850143851e+01 1.020481800201953462e+02 9.318637665468069997e+01
1.055000000000000000e+04 6.428750549268853831e+01 5.569367792192572608e+01 1.020580447968093694e+02 9.319229738101688554e+01
1.056250000000000000e+04 6.415365575497418149e+01 5.587307784735538263e+01 1.021426223924320880e+02 9.336754131645317045e+01
1.057500000000000000e+04 6.422864993633297104e+01 5.578369766302038357e+01 1.021658165822384774e+02 9.319800023375644571e+01
1.058750000000000000e+04 6.443667866304322445e+01 5.577104257415373922e+01 1.020586040757060573e+02 9.308687653903329817e+01
1.060000000000000000e+04 6.434197330835770856e+01 5.580261991862060000e+01 1.021080592601570203e+02 9.303907758220336177e+01
1.061250000000000000e+04 6.436783257416540494e+01 5.571364648435474010e+01 1.020412871841552374e+02 9.317881273743701342e+01
1.062500000000000000e+04 6.431897110587325983e+01 5.570944127623967290e+01 1.021795638878079160e+02 9.312378449251522738e+01
1.063750000000000000e+04 6.443149026974117533e+01 5.553810925867247050e+01 1.022173918172146045e+02 9.312096487828311808e+01
1.065000000000000000e+04 6.445736464058704485e+01 5.545294524170910222e+01 1.021453427709172956e+02 9.323580582570028241e+01
1.066250000000000000e+04 6.442821312949197932e+01 5.540425140911858648e+01 1.022665572943537171e+02 9.308686911802797681e+01
1.067500000000000000e+04 6.432279750538118890e+01 5.540806742860910816e+01 1.022133878680780441e+02 9.306598693337839734e+01
1.068750000000000000e+04 6.423013498787189235e+01 5.540657813766796380e+01 1.021952989387996382e+02 9.294524938255815982e+01
1.070000000000000000e+04 6.427251524506601754e+01 5.538474897014079801e+01 1.020844429342776323e+02 9.295538667324390758e+01
1.071250000000000000e+04 6.412709176412336376e+01 5.535884926889084312e+01 1.022100630456058639e+02 9.293342028559948176e+01
1.072500000000000000e+04 6.406655991905643077e+01 5.533766705103820982e+01 1.023052295422790934e+02 9.285102480928669877e+01
1.073750000000000000e+04 6.401629740745183028e+01 5.523427946926309318e+01 1.022977812495194740e+02 9.304913631107442029e+01
1.075000000000000000e+04 6.403774699885902066e+01 5.513494400112607963e+01 1.023071148821414340e+02 9.304252271479245451e+01
1.076250000000000000e+04 6.402188160439003184e+01 5.517154031882438403e+01 1.021970146605392387e+02 9.311744170264019260e+01
1.077500000000000000e+04 6.400350890405707105e+01 5.507255661161252647e+01 1.020590822906925297e+02 9.309411929702805821e+01
1.078750000000000000e+04 6.401252102600479077e+01 5.511793585483744806e+01 1.022638733016404728e+02 9.304890132271121672e+01
1.080000000000000000e+04 6.403116560121590339e+01 5.519501848591642812e+01 1.022824983467627220e+02 9.306590087051404225e+01
1.081250000000000000e+04 6.398574353864327691e+01 5.524816553860146939e+01 1.024317173802020875e+02 9.302634371013164127e+01
1.082500000000000000e+04 6.382764883111739351e+01 5.515076021881580459e+01 1.023537773645433333e+02 9.310502698560439683e+01
1.083750000000000000e+04 6.380584217885350284e+01 5.527231776711894184e+01 1.022652244025610315e+02 9.305373319827862133e+01
1.085000000000000000e+04 6.373719366114632123e+01 5.534181331849789842e+01 1.022532708673523274e+02 9.314058161486896381e+01
1.086250000000000000e+04 6.367574689649941888e+01 5.530295788387118705e+01 1.023557374384461554e+02 9.328149401467079826e+01
1.087500000000000000e+04 6.378531778422161125e+01 5.537742130459092493e+01 1.022542791371595285e+02 9.328249416837832086e+01
1.088750000000000000e+04 6.389329409413143424e+01 5.538962052081332388e+01 1.022162576351106651e+02 9.330788957419369467e+01
1.090000000000000000e+04 6.382934579096935579e+01 5.544758498612169006e+01 1.022195678043747762e+02 9.326836341717145729e+01
1.091250000000000000e+04 6.374250369677143624e+01 5.549105136275424854e+01 1.023150235262739756e+02 9.330419941206642420e+01
1.092500000000000000e+04 6.390266960971626276e+01 5.537674461728381203e+01 1.024142485231280659e+02 9.332516262684214325e+01
1.093750000000000000e+04 6.387563646060296207e+01 5.543982181769259654e+01 1.024019427522249259e+02 9.325568133752140909e+01
1.095000000000000000e+04 6.384355247883851803e+01 5.534014506939596600e+01 1.023042911957423513e+02 9.313496786755919743e+01
1.096250000000000000e+04 6.368695944037509804e+01 5.540467986456717142e+01 1.023374936154163066e+02 9.312412456610293532e+01
1.097500000000000000e+04 6.381062017216778059e+01 5.536753313861476755e+01 1.023082790548308765e+02 9.311143463440623691e+01
1.098750000000000000e+04 6.375199156720670857e+01 5.544833762557281176e+01 1.024061313098066535e+02 9.305760880842858285e+01
1.100000000000000000e+04 6.380562867512453806e+01 5.551097517168006590e+01 1.024341893911466741e+02 9.301194287282729078e+01
1.101250000000000000e+04 6.387732174300167998e+01 5.540347066106647844e+01 1.022605390566899928e+02 9.289405569595147938e+01
1.102500000000000000e+04 6.394842937829806573e+01 5.547615325212990456e+01 1.021742079091607707e+02 9.280665162921978606e+01
1.103750000000000000e+04 6.378771088557679292e+01 5.556645982759792446e+01 1.022373709603049718e+02 9.279951725377142679e+01
1.105000000000000000e+04 6.387567207956956850e+01 5.557974152631127396e+01 1.022122932284737260e+02 9.284386928412419593e+01
1.106250000000000000e+04 6.393098217342024014e+01 5.543700813484579015e+01 1.021439952486231846e+02 9.273770185669312127e+01
1.107500000000000000e+04 6.397725156496029797e+01 5.528187893947470144e+01 1.023560186393924170e+02 9.275400526326352235e+01
1.108750000000000000e+04 6.391043941776354131e+01 5.540867727015208999e+01 1.022936502416507949e+02 9.292132277173490706e+01
1.110000000000000000e+04 6.401729481021808965e+01 5.562061450721748912e+01 1.023495091350778949e+02 9.293826225169536315e+01
1.111250000000000000e+04 6.403893790105937001e+01 5.576219945286081270e+01 1.024689943217399986e+02 9.309553301486400301e+01
1.112500000000000000e+04 6.407162528783956645e+01 5.584994222226877270e+01 1.023394939343848193e+02 9.311415779267764492e+01
1.113750000000000000e+04 6.409987147598212687e+01 5.585846431618870156e+01 1.024073372495210492e+02 9.310280465839277042e+01
1.115000000000000000e+04 6.416852918213858459e+01 5.582185300228757541e+01 1.024502794717606378e+02 9.317327012102566641e+01
1.116250000000000000e+04 6.419848143661492657e+01 5.583898052233173814e+01 1.024507128933277045e+02 9.333415182548877453e+01
1.117500000000000000e+04 6.423856971435797902e+01 5.584133247869632299e+01 1.024397983854493077e+02 9.319633646524317783e+01
1.118750000000000000e+04 6.413801988367278284e+01 5.593340847993662379e+01 1.023711514332031385e+02 9.330943946718714699e+01
1.120000000000000000e+04 6.409357750418308797e+01 5.595763840441165371e+01 1.024272436727828790e+02 9.336840633368940701e+01
1.121250000000000000e+04 6.420015417123831014e+01 5.603436914540028368e+01 1.023726769723888026e+02 9.338535858762203645e+01
1.122500000000000000e+04 6.430037956377164221e+01 5.607597400739064852e+01 1.024069507105883901e+02 9.334295482934967936e+01
1.123750000000000000e+04 6.438172185149615245e+01 5.596835459435288840e+01 1.024037210043127715e+02 9.327384336242131724e+01
1.125000000000000000e+04 6.432701703197531629e+01 5.583467039980617130e+01 1.022178975922853965e+02 9.327885995997986868e+01
1.126250000000000000e+04 6.423855435112700718e+01 5.575969291500528158e+01 1.021849196329780938e+02 9.316982692890721296e+01
1.127500000000000000e+04 6.408829481569033248e+01 5.571306322350822171e+01 1.020343172539144092e+02 9.323720975292408752e+01
1.128750000000000000e+04 6.412699433118788761e+01 5.567401949169106956e+01 1.020485832946691431e+02 9.317304245287006381e+01
1.130000000000000000e+04 6.419719681571669412e+01 5.573886395785946490e+01 1.020558678444841405e+02 9.317056005097599325e+01
1.131250000000000000e+04 6.436413845028610581e+01 5.573485792519282711e+01 1.019344560380897065e+02 9.319053175960888780e+01
1.132500000000000000e+04 6.442629465100165476e+01 5.565932413109191401e+01 1.018810067273506235e+02 9.324683375005702146e+01
1.133750000000000000e+04 6.447005600190873054e+01 5.567815033726375162e+01 1.020789517735439063e+02 9.326294603454367405e+01
1.135000000000000000e+04 6.458096240987900671e+01 5.566345488181615764e+01 1.021170767609648919e+02 9.327236785047736589e+01
1.136250000000000000e+04 6.446133661979186513e+01 5.555769149041739752e+01 1.021510250362461676e+02 9.321724423177481356e+01
1.137500000000000000e+04 6.454925099717591763e+01 5.552508345908732679e+01 1.022282514250415488e+02 9.323806250306584786e+01
1.138750000000000000e+04 6.455006256389370378e+01 5.549724121106265073e+01 1.022810923872810207e+02 9.327845194009368868e+01
1.140000000000000000e+04 6.450199113983056520e+01 5.556375430838234308e+01 1.023628650734575558e+02 9.312165151791421636e+01
1.141250000000000000e+04 6.445127749867762645e+01 5.582860612932163491e+01 1.022716869377727278e+02 9.311987343578678633e+01
1.142500000000000000e+04 6.429836969377832645e+01 5.577502059020934411e+01 1.022703552197931316e+02 9.309469284944520950e+01
1.143750000000000000e+04 6.440657573993897245e+01 5.580995992919773840e+01 1.024340782692659388e+02 9.292614883118457669e+01
1.145000000000000000e+04 6.429356875233526125e+01 5.583598433359296109e+01 1.025435337883704108e+02 9.292601067770591783e+01
1.146250000000000000e+04 6.435145695928312648e+01 5.573911662131384048e+01 1.025933545491936627e+02 9.288409441450225756e+01
1.147500000000000000e+04 6.445499535523718748e+01 5.574449109498676336e+01 1.027143404075026893e+02 9.299351867309184172e+01
1.148750000000000000e+04 6.423940055548186479e+01 5.576497150468532737e+01 1.027234873813119975e+02 9.296658497772114060e+01
1.150000000000000000e+04 6.417820237702835584e+01 5.567722912471479191e+01 1.027307883348536706e+02 9.283793395925658842e+01
1.151250000000000000e+04 6.427793075433022807e+01 5.568882431709887015e+01 1.028470372635714511e+02 9.285076860746269745e+01
1.152500000000000000e+04 6.425692709048357187e+01 5.567538037150581687e+01 1.028737589880610130e+02 9.289848176698971827e+01
1.153750000000000000e+04 6.437098295732926090e+01 5.566177318789839035e+01 1.028158601532503837e+02 9.287869654667998986e+01
1.155000000000000000e+04 6.445789532162295643e+01 5.571567443516057949e+01 1.028370467261137122e+02 9.289133344297793826e+01
1.156250000000000000e+04 6.443057280857838975e+01 5.560711249674580614e+01 1.028165687438072098e+02 9.289406564257134846e+01
1.157500000000000000e+04 6.448352426122765735e+01 5.578566453339833231e+01 1.028197739970463402e+02 9.287577108839279560e+01
1.158750000000000000e+04 6.448096780709140319e+01 5.589869229890110347e+01 1.028910461358645847e+02 9.292585650755502513e+01
1.160000000000000000e+04 6.452928682720180120e+01 5.588885424326617368e+01 1.027898731955027216e+02 9.282652476522578411e+01
1.161250000000000000e+04 6.454437799724841796e+01 5.578583657749644686e+01 1.028734134235212991e+02 9.265315609510851402e+01
1.162500000000000000e+04 6.464330329508224793e+01 5.571975814317141129e+01 1.028348978247298220e+02 9.261365057201116713e+01
1.163750000000000000e+04 6.478816126669691755e+01 5.578638822790050966e+01 1.028308379266625820e+02 9.258048395208491854e+01
1.165000000000000000e+04 6.465164527970839004e+01 5.573046287751987649e+01 1.027635032741858794e+02 9.247845173693548304e+01
1.166250000000000000e+04 6.461337387995260428e+01 5.577996237573153593e+01 1.028542406735315069e+02 9.240328084213771831e+01
1.167500000000000000e+04 6.455034727280641960e+01 5.590934210569637486e+01 1.028331867819001388e+02 9.232186652558222306e+01
1.168750000000000000e+04 6.447305807287648349e+01 5.594475420055020010e+01 1.028437194365178442e+02 9.224062336961915776e+01
1.170000000000000000e+04 6.436693448364052017e+01 5.595246098054526129e+01 1.028346570568812552e+02 9.227540503245369052e+01
1.171250000000000000e+04 6.442795812612615691e+01 5.598753125935011354e+01 1.028337317364528758e+02 9.222743931295289599e+01
1.172500000000000000e+04 6.435202812344249423e+01 5.596324781545680338e+01 1.029902934601389717e+02 9.205234932819028870e+01
1.173750000000000000e+04 6.448769196122374581e+01 5.588233593376874353e+01 1.030336238626074703e+02 9.218293203714054584e+01
1.175000000000000000e+04 6.446490416121280020e+01 5.588020195016635228e+01 1.030243557805525541e+02 9.215342187903814875e+01
1.176250000000000000e+04 6.446256936970212337e+01 5.585211503100648400e+01 1.031731433473425739e+02 9.215599287739891565e+01
1.177500000000000000e+04 6.433788572429082819e+01 5.573945448915080192e+01 1.032495280931504169e+02 9.225332082386101717e+01
1.178750000000000000e+04 6.446725147865953431e+01 5.585116068093422825e+01 1.030753423960091624e+02 9.244448509713902240e+01
1.180000000000000000e+04 6.439378224153850283e+01 5.562719406373760478e+01 1.031110558605832637e+02 9.258800312700815027e+01
1.181250000000000000e+04 6.436502643334704032e+01 5.545510687859946586e+01 1.031122173557531028e+02 9.258826092560134668e+01
1.182500000000000000e+04 6.426203669194319446e+01 5.550431785504146376e+01 1.032100875548018593e+02 9.268329611336687890e+01
1.183750000000000000e+04 6.409009579379200261e+01 5.534970301412333527e+01 1.032249774089571872e+02 9.279528697250636071e+01
1.185000000000000000e+04 6.411163292588277329e+01 5.521903629070482111e+01 1.032230464958224587e+02 9.276775879620554122e+01
1.186250000000000000e+04 6.421479053379343327e+01 5.520643526610358265e+01 1.031070276726107693e+02 9.287315461726322496e+01
1.187500000000000000e+04 6.415957620120586569e+01 5.530796236505841534e+01 1.030625932562057727e+02 9.299749406190450429e+01
1.188750000000000000e+04 6.429000620138762656e+01 5.547718838350413506e+01 1.030808486092736871e+02 9.299200010246696024e+01
1.190000000000000000e+04 6.407835807940182349e+01 5.561221031582813623e+01 1.030665852727610599e+02 9.315768023295566991e+01
1.191250000000000000e+04 6.410657857552976679e+01 5.561174904825561072e+01 1.031755927509366444e+02 9.323798164586324333e+01
1.192500000000000000e+04 6.414044712056890774e+01 5.557724489731683803e+01 1.032907042996498177e+02 9.309048465079975188e+01
1.193750000000000000e+04 6.421882734755097033e+01 5.572548061395704622e+01 1.033042879745580791e+02 9.306602076588750094e+01
1.195000000000000000e+04 6.418967292340352060e+01 5.568676005132608964e+01 1.032683135369407097e+02 9.311027822577752033e+01
1.196250000000000000e+04 6.430103415045738302e+01 5.578436356698087906e+01 1.031526897601096096e+02 9.314449846946872924e+01
1.197500000000000000e+04 6.432612646637255693e+01 5.581667175934024527e+01 1.031806836706154797e+02 9.292367325956607260e+01
1.198750000000000000e+04 6.430296340276001388e+01 5.585806149515876484e+01 1.031253890236939696e+02 9.293169489688470719e+01
1.200000000000000000e+04 6.434623938261837850e+01 5.573082911431623643e+01 1.030843332597407453e+02 9.289688401344805868e+01
1.201250000000000000e+04 6.442435075569848379e+01 5.577853251635746545e+01 1.031067646425747739e+02 9.307575031905703611e+01
1.202500000000000000e+04 6.431945731034457481e+01 5.582177824120099530e+01 1.030084498497731715e+02 9.306913863148579935e+01
1.203750000000000000e+04 6.431566542431301059e+01 5.580627007882748103e+01 1.030526461403072176e+02 9.291952066133266896e+01
1.205000000000000000e+04 6.436520345861315207e+01 5.574237320359127779e+01 1.030033987218012186e+02 9.302991426580528866e+01
1.206250000000000000e+04 6.432462828359028606e+01 5.571106466084486897e+01 1.028945460501512770e+02 9.301590319219131686e+01
1.207500000000000000e+04 6.442491651752604298e+01 5.584529423021429295e+01 1.029410438973351205e+02 9.306887742551836595e+01
1.208750000000000000e+04 6.423584806204355857e+01 5.590884575647737620e+01 1.030840847113094867e+02 9.312241332396702376e+01
1.210000000000000000e+04 6.429501959180919357e+01 5.591233091452058801e+01 1.029968212614731016e+02 9.312202686348727809e+01
1.211250000000000000e+04 6.435347406049341146e+01 5.590834178895503470e+01 1.029884065804834137e+02 9.303189945365762981e+01
1.212500000000000000e+04 6.426553560421736222e+01 5.590844726854270164e+01 1.029427716776720558e+02 9.299197377556778576e+01
1.213750000000000000e+04 6.434461438857735516e+01 5.605766170265341941e+01 1.028450962950126808e+02 9.302193113428215554e+01
1.215000000000000000e+04 6.440353275466659966e+01 5.611438588828399077e+01 1.027907330407544464e+02 9.302440600688353811e+01
1.216250000000000000e+04 6.448366231512575553e+01 5.611202809709362072e+01 1.026869676736411492e+02 9.297851662605873457e+01
1.217500000000000000e+04 6.462569829952228417e+01 5.599806234285973261e+01 1.027954131503244213e+02 9.292258740774143178e+01
1.218750000000000000e+04 6.453964549423803021e+01 5.611609297281690800e+01 1.028653559239592994e+02 9.297396944069024016e+01
1.220000000000000000e+04 6.446243322698940403e+01 5.613744544282297255e+01 1.028993999761997316e+02 9.287354365152458513e+01
1.221250000000000000e+04 6.445765157192826678e+01 5.611604054035587552e+01 1.028801229304840632e+02 9.287009889703902843e+01
1.222500000000000000e+04 6.435482161862347539e+01 5.611264387512932927e+01 1.030303600748685966e+02 9.286037386794708937e+01
1.223750000000000000e+04 6.435363545595001256e+01 5.604902422575161580e+01 1.030593798133059096e+02 9.285952845314118065e+01
1.225000000000000000e+04 6.437029547417301956e+01 5.591416841074925514e+01 1.031274282769465884e+02 9.292770014691197389e+01
1.226250000000000000e+04 6.446552867130789366e+01 5.590775447866138137e+01 1.030877233876175154e+02 9.307422397143108128e+01
1.227500000000000000e+04 6.460663557590335415e+01 5.606337557258649440e+01 1.031114978613043434e+02 9.318151777395753754e+01
1.228750000000000000e+04 6.437970820281044837e+01 5.606553906934022535e+01 1.031589705418699765e+02 9.305956394543875376e+01
1.230000000000000000e+04 6.435706256761299926e+01 5.602094609656185753e+01 1.032697185644357774e+02 9.294774703977800812e+01
1.231250000000000000e+04 6.432097466893776527e+01 5.599791919401253182e+01 1.033142563197876598e+02 9.296885806167787791e+01
1.232500000000000000e+04 6.446255531951729267e+01 5.611038085234751094e+01 1.033004785005837078e+02 9.294757007982849473e+01
1.233750000000000000e+04 6.464729850985112591e+01 5.612326228725980570e+01 1.032477408810615458e+02 9.283420733634616795e+01
1.235000000000000000e+04 6.475578796162736239e+01 5.614932376356473753e+01 1.032632941426521000e+02 9.277581147690038677e+01
1.236250000000000000e+04 6.470363179655136321e+01 5.594369870711951620e+01 1.033712414209191763e+02 9.291402497896739021e+01
1.237500000000000000e+04 6.467169775861901826e+01 5.581660447799757918e+01 1.034421613852679371e+02 9.293719082694738631e+01
1.238750000000000000e+04 6.470960052718436373e+01 5.586163296702583381e+01 1.033777418667724532e+02 9.287822733226626326e+01
1.240000000000000000e+04 6.471166222271254753e+01 5.597304984994953259e+01 1.033906208982959498e+02 9.292282063027384709e+01
1.241250000000000000e+04 6.480716111921972811e+01 5.595632690163817813e+01 1.033219866315085085e+02 9.312862071437739075e+01
1.242500000000000000e+04 6.480782820416860091e+01 5.601060545747475317e+01 1.033536664995884422e+02 9.315720778816874770e+01
1.243750000000000000e+04 6.474968206786287794e+01 5.595505480407142329e+01 1.033091651836263054e+02 9.331471462507603576e+01
1.245000000000000000e+04 6.488383197648346368e+01 5.595084116465341850e+01 1.034328889792907376e+02 9.341457043232057345e+01
1.246250000000000000e+04 6.479992490331078159e+01 5.590324278602991370e+01 1.033192843328061201e+02 9.336555675709550428e+01
1.247500000000000000e+04 6.478825372987276410e+01 5.593824607622640599e+01 1.032143175088378229e+02 9.342750465831788631e+01
1.248750000000000000e+04 6.454821639391080623e+01 5.600412314024328708e+01 1.031833391011383156e+02 9.328491397360352266e+01
1.250000000000000000e+04 6.466405754472084766e+01 5.606540544902435386e+01 1.032729841048587645e+02 9.317877825341790299e+01
1.251250000000000000e+04 6.480950466056377479e+01 5.601904745249825623e+01 1.034017237112383611e+02 9.312207584991084275e+01
1.252500000000000000e+04 6.484269695166939584e+01 5.608764019423411185e+01 1.033493551828131132e+02 9.322865573157899632e+01
1.253750000000000000e+04 6.496779029866121391e+01 5.612183338697064983e+01 1.032537756407642888e+02 9.320099306621369806e+01
1.255000000000000000e+04 6.494500300028509798e+01 5.616699355997690191e+01 1.032185600217060681e+02 9.315085545218055074e+01
1.256250000000000000e+04 6.489791582504705048e+01 5.606411366893782855e+01 1.031213714733767546e+02 9.294985027285952128e+01
1.257500000000000000e+04 6.506324147260247059e+01 5.606511238779469153e+01 1.031999639568104357e+02 9.296635037260564616e+01
1.258750000000000000e+04 6.498424986691476590e+01 5.599935452650409218e+01 1.031648907421333234e+02 9.304228194025789378e+01
1.260000000000000000e+04 6.489900732538416150e+01 5.598070094935062002e+01 1.032614832728801701e+02 9.293553176119571901e+01
1.261250000000000000e+04 6.488472206290171584e+01 5.591716407575997039e+01 1.032384640150908268e+02 9.279072591154556449e+01
1.262500000000000000e+04 6.482358992503209549e+01 5.605381934330812044e+01 1.031862466535744147e+02 9.274526726721565240e+01
1.263750000000000000e+04 6.489829629658504473e+01 5.614838949027447512e+01 1.030935829491773461e+02 9.288645810256328161e+01
1.265000000000000000e+04 6.496705647035824427e+01 5.607558060655986765e+01 1.031430967094522089e+02 9.284259460481216308e+01
1.266250000000000000e+04 6.491846638792611657e+01 5.604918023013350137e+01 1.031440684065415212e+02 9.288261067166826024e+01
1.267500000000000000e+04 6.478416488071911772e+01 5.600432360384809272e+01 1.032048819051968991e+02 9.287680040887599375e+01
1.268750000000000000e+04 6.486168720102594420e+01 5.602356654760257726e+01 1.032278407263621887e+02 9.302173640869617088e+01
1.270000000000000000e+04 6.473097399458426082e+01 5.599164785818136636e+01 1.032714636500425911e+02 9.322513054180200243e+01
1.271250000000000000e+04 6.474750962149467171e+01 5.599001582695487400e+01 1.032809202918653142e+02 9.304785292274215180e+01
1.272500000000000000e+04 6.466377718770448269e+01 5.603419655119772358e+01 1.033018020715247189e+02 9.301853606764635174e+01
1.273750000000000000e+04 6.462318789720868040e+01 5.608128087702331754e+01 1.032457436250698350e+02 9.302577150860265931e+01
1.275000000000000000e+04 6.462998269262465101e+01 5.606813501238694641e+01 1.031629136980928081e+02 9.286677148080032396e+01
1.276250000000000000e+04 6.476597275826945577e+01 5.617650811389310661e+01 1.030634019802111965e+02 9.286321495999290221e+01
1.277500000000000000e+04 6.475140625286394425e+01 5.620757391343587983e+01 1.030046007560412136e+02 9.294593350142264399e+01
1.278750000000000000e+04 6.479153804359857816e+01 5.613671079982687928e+01 1.029301628437392679e+02 9.300417911497834211e+01
1.280000000000000000e+04 6.501952719075599418e+01 5.617263106820456642e+01 1.030029486268228425e+02 9.304740494900548242e+01
1.281250000000000000e+04 6.502704545813253389e+01 5.606329258459886944e+01 1.030416385063168718e+02 9.316478072279923595e+01
1.282500000000000000e+04 6.485144474245848301e+01 5.600231998741497819e+01 1.030523333481666128e+02 9.323552354190225344e+01
1.283750000000000000e+04 6.493742497417807158e+01 5.594536918503870737e+01 1.030540152485499164e+02 9.318550368750268831e+01
1.285000000000000000e+04 6.494043777745471857e+01 5.590772071492077089e+01 1.029812327331490991e+02 9.306924106224170146e+01
1.286250000000000000e+04 6.487999095368471103e+01 5.583172755216488525e+01 1.030241011999138721e+02 9.309899677671985785e+01
1.287500000000000000e+04 6.489097888934442437e+01 5.587807941772658893e+01 1.030789496230371611e+02 9.304708103915999118e+01
1.288750000000000000e+04 6.478544499247561816e+01 5.591294797927938021e+01 1.031016456027416837e+02 9.309214678872828586e+01
1.290000000000000000e+04 6.495618929848126299e+01 5.596535234190500319e+01 1.031041408505029864e+02 9.305282842656458797e+01
1.291250000000000000e+04 6.488588218553179843e+01 5.603228397873211009e+01 1.030902316980504736e+02 9.328463107498936324e+01
1.292500000000000000e+04 6.495382796399336200e+01 5.618209490294366049e+01 1.030908607779450676e+02 9.343468051832674348e+01
1.293750000000000000e+04 6.495025430065102512e+01 5.631544895190646116e+01 1.031452699558803374e+02 9.355035165269492836e+01
1.295000000000000000e+04 6.491279478535355452e+01 5.644044294925748773e+01 1.030853155724115311e+02 9.369791413365024368e+01
1.296250000000000000e+04 6.476374164961285373e+01 5.644752321321325184e+01 1.030226902346553999e+02 9.368746733438837282e+01
1.297500000000000000e+04 6.485387799690795418e+01 5.632140170102739773e+01 1.029438601505125064e+02 9.354374151458351605e+01
1.298750000000000000e+04 6.489447597457146344e+01 5.622786682414494663e+01 1.030401054747057117e+02 9.341747909877096845e+01
1.300000000000000000e+04 6.489178373501027863e+01 5.624347299973426573e+01 1.030192631510405477e+02 9.342840363286346417e+01
1.301250000000000000e+04 6.485947924874029979e+01 5.611169414872570371e+01 1.030536773503219052e+02 9.330948310452961891e+01
1.302500000000000000e+04 6.489395496537507313e+01 5.601256892928448394e+01 1.031025341366763968e+02 9.332093808809786140e+01
1.303750000000000000e+04 6.487143851618705526e+01 5.605591295822497244e+01 1.030512259835384441e+02 9.329803388792129226e+01
1.305000000000000000e+04 6.483618686450247992e+01 5.605629565137144255e+01 1.030979605625523163e+02 9.319068342315587472e+01
1.306250000000000000e+04 6.477830772190804964e+01 5.601110345389280809e+01 1.028982985818856122e+02 9.334709746287019527e+01
1.307500000000000000e+04 6.476001877578138988e+01 5.592870666726452100e+01 1.029306616042132134e+02 9.347495100176597305e+01
1.308750000000000000e+04 6.488557622669181058e+01 5.591735821870905454e+01 1.029962243819192054e+02 9.332008515319688513e+01
1.310000000000000000e+04 6.492391628863030917e+01 5.572447144777819261e+01 1.029976150150462217e+02 9.327487306184606553e+01
1.311250000000000000e+04 6.504061494250294118e+01 5.574158190019670656e+01 1.028811925306945199e+02 9.322408039667391222e+01
1.312500000000000000e+04 6.496903920845809921e+01 5.586955744291844184e+01 1.027658832213543576e+02 9.332762071529248260e+01
1.313750000000000000e+04 6.483447440720044597e+01 5.586758144810638527e+01 1.026410408554085905e+02 9.331399647042761103e+01
1.315000000000000000e+04 6.492026955679355638e+01 5.583376238908023481e+01 1.026764730688541363e+02 9.326834389060076091e+01
1.316250000000000000e+04 6.481804823906668389e+01 5.589423473279125432e+01 1.028200369434601384e+02 9.324510705663304577e+01
1.317500000000000000e+04 6.488150629196765351e+01 5.576450186007717491e+01 1.029122425261634675e+02 9.322233311103316566e+01
1.318750000000000000e+04 6.468415208138735295e+01 5.570716415064661931e+01 1.029294236638457534e+02 9.338794707340156265e+01
1.320000000000000000e+04 6.462910236737496916e+01 5.563379195508332486e+01 1.028748357194678107e+02 9.335101486005453353e+01
1.321250000000000000e+04 6.452716849944866340e+01 5.565752548385028575e+01 1.029397788518626413e+02 9.329026162425965651e+01
1.322500000000000000e+04 6.448275831371996958e+01 5.557000993436344771e+01 1.028884846386412448e+02 9.334801336481579881e+01
1.323750000000000000e+04 6.441525482303168815e+01 5.555007670418704180e+01 1.028219486976653059e+02 9.340602271884826280e+01
1.325000000000000000e+04 6.441491051987077299e+01 5.555265715104751223e+01 1.026884731848539758e+02 9.354197876983522519e+01
1.326250000000000000e+04 6.444416034408371274e+01 5.555976189342359817e+01 1.027314692143356183e+02 9.369660615847199381e+01
1.327500000000000000e+04 6.451785862245033343e+01 5.558689860246156655e+01 1.028431424449593408e+02 9.383425793141864801e+01
1.328750000000000000e+04 6.450541776951271800e+01 5.566827064136233361e+01 1.028444844100199447e+02 9.382494123288728360e+01
1.330000000000000000e+04 6.436160057221796649e+01 5.575358265458347518e+01 1.029872268031818123e+02 9.390900595676420437e+01
1.331250000000000000e+04 6.438733856875074935e+01 5.573361653111526692e+01 1.030594544345461543e+02 9.387345667970792817e+01
1.332500000000000000e+04 6.437768363298366125e+01 5.571682407169429752e+01 1.030766164984126902e+02 9.389866440940986081e+01
1.333750000000000000e+04 6.441716284408538229e+01 5.574996363526954468e+01 1.031826074867783660e+02 9.379691534161983668e+01
1.335000000000000000e+04 6.440451120863674817e+01 5.584161285085281179e+01 1.031784782471167148e+02 9.370240831542112403e+01
1.336250000000000000e+04 6.447017498261284629e+01 5.574720746729927612e+01 1.030693437575151563e+02 9.369465995030472527e+01
1.337500000000000000e+04 6.443859651965891544e+01 5.576304099004045156e+01 1.031979329418041686e+02 9.371744995177002124e+01
1.338750000000000000e+04 6.453128695134684278e+01 5.578322348344565285e+01 1.032298123593707118e+02 9.381576869598050905e+01
1.340000000000000000e+04 6.477887501107908008e+01 5.579052723917384782e+01 1.032466058507173159e+02 9.385018816637219174e+01
1.341250000000000000e+04 6.475103421422322469e+01 5.596667290704055375e+01 1.032194244586532079e+02 9.388277493283933950e+01
1.342500000000000000e+04 6.473203901701246821e+01 5.584148072732977397e+01 1.031883574329290525e+02 9.393527354996126633e+01
1.343750000000000000e+04 6.471602809626931219e+01 5.579662931011152693e+01 1.031343859808894052e+02 9.386063414738585209e+01
1.345000000000000000e+04 6.480796168709923677e+01 5.575195808012242082e+01 1.032376485938772532e+02 9.381460516761030988e+01
1.346250000000000000e+04 6.486261618764324055e+01 5.572259682267283409e+01 1.033956660887736518e+02 9.372975627906787111e+01
1.347500000000000000e+04 6.481319411641011641e+01 5.569845891760594014e+01 1.033242157314345349e+02 9.383398244688092404e+01
1.348750000000000000e+04 6.481237256856614692e+01 5.568415287339950481e+01 1.032812205674847945e+02 9.379556923845629512e+01
1.350000000000000000e+04 6.473105172623797898e+01 5.584255563306644632e+01 1.033206412266068526e+02 9.378261383857426381e+01
1.351250000000000000e+04 6.483117344334840482e+01 5.588033108846901342e+01 1.033096779584907523e+02 9.369599017059498181e+01
1.352500000000000000e+04 6.480302681748997884e+01 5.575975384970390536e+01 1.031826723488976256e+02 9.368818864026894744e+01
1.353750000000000000e+04 6.500615188152154644e+01 5.561970108100030075e+01 1.032134258334425567e+02 9.379062285695178502e+01
1.355000000000000000e+04 6.498047876205427542e+01 5.567457036652190538e+01 1.032301688196739065e+02 9.365365677796108912e+01
1.356250000000000000e+04 6.500457846914558502e+01 5.567805952854878626e+01 1.032458998416246061e+02 9.341310160703028487e+01
1.357500000000000000e+04 6.510883068658527861e+01 5.561323640256790668e+01 1.031086390886704862e+02 9.323266115188101821e+01
1.358750000000000000e+04 6.507250570441182447e+01 5.566384988975573123e+01 1.032306323738966398e+02 9.323357130626170886e+01
1.360000000000000000e+04 6.517671827835852127e+01 5.563338408226338316e+01 1.030727559889731140e+02 9.317011623867701076e+01
1.361250000000000000e+04 6.529014666784601673e+01 5.557097827569382531e+01 1.030140336670220051e+02 9.316653886320968070e+01
1.362500000000000000e+04 6.526956867594178391e+01 5.565198743583061969e+01 1.029564178173489779e+02 9.288576182360728239e+01
1.363750000000000000e+04 6.529697770998473061e+01 5.568879650740027643e+01 1.031997300844817289e+02 9.293126540673895875e+01
1.365000000000000000e+04 6.539074323573090908e+01 5.569767981350130270e+01 1.031393885646428288e+02 9.304845210437713376e+01
1.366250000000000000e+04 6.538032980633062152e+01 5.587834315119454942e+01 1.031474617533057767e+02 9.317922038032787668e+01
1.367500000000000000e+04 6.530328988950989810e+01 5.587787709496171829e+01 1.031118619758629791e+02 9.322644296107115736e+01
1.368750000000000000e+04 6.528892757622152487e+01 5.587185704336539516e+01 1.030487041903489285e+02 9.320275135206163952e+01
1.370000000000000000e+04 6.549521947278110190e+01 5.584984970865800591e+01 1.030035957339652697e+02 9.325149916680638285e+01
1.371250000000000000e+04 6.542326243102893102e+01 5.577656890600550810e+01 1.027725702463403650e+02 9.326588015387494579e+01
1.372500000000000000e+04 6.534582334737888232e+01 5.577580906865902932e+01 1.029175349114619991e+02 9.335075042544259816e+01
1.373750000000000000e+04 6.541047691100338568e+01 5.574391469948974276e+01 1.029074363549868849e+02 9.337523561000054428e+01
1.375000000000000000e+04 6.540660823760548226e+01 5.573679067128811937e+01 1.029142521530251031e+02 9.338823939879509339e+01
1.376250000000000000e+04 6.534050712192752997e+01 5.584613822126749483e+01 1.029007405300305891e+02 9.355687616213775470e+01
1.377500000000000000e+04 6.540547195672178304e+01 5.575433375260338664e+01 1.028708327608859889e+02 9.352901844114745700e+01
1.378750000000000000e+04 6.548361707937654330e+01 5.581364194705871284e+01 1.028607856290920211e+02 9.355045211353225909e+01
1.380000000000000000e+04 6.538817870243072150e+01 5.560653244693778419e+01 1.028309653076554753e+02 9.371041093723529514e+01
1.381250000000000000e+04 6.555272632026637325e+01 5.558711464084493059e+01 1.026589446004303880e+02 9.381132744895803910e+01
1.382500000000000000e+04 6.548054530920217076e+01 5.556720087058122459e+01 1.027417311116811476e+02 9.381861464701582065e+01
1.383750000000000000e+04 6.536151860638051403e+01 5.553026980373290655e+01 1.029000462576345853e+02 9.378695281693454433e+01
1.385000000000000000e+04 6.539016700646341462e+01 5.562437262716885300e+01 1.029709559498938063e+02 9.381884015368652285e+01
1.386250000000000000e+04 6.533659550994033793e+01 5.559792429454805784e+01 1.030863524601337531e+02 9.380312236269379866e+01
1.387500000000000000e+04 6.526245556310715301e+01 5.572364408037518757e+01 1.030780575306695823e+02 9.371415830486915866e+01
1.388750000000000000e+04 6.548998444756166748e+01 5.578889648594577721e+01 1.031181517200408138e+02 9.367324666540166334e+01
1.390000000000000000e+04 6.542406077199476044e+01 5.574833034197850168e+01 1.028564482797192028e+02 9.357538234536663424e+01
1.391250000000000000e+04 6.519413711349876905e+01 5.571561305169613121e+01 1.028651947318845572e+02 9.340839621364652601e+01
1.392500000000000000e+04 6.526773910142195234e+01 5.575439446585074421e+01 1.028460528994327206e+02 9.335351633073956634e+01
1.393750000000000000e+04 6.531177039062531264e+01 5.587137533236899856e+01 1.028918903437751879e+02 9.345499017163302824e+01
1.395000000000000000e+04 6.537413326812003334e+01 5.587298700603115265e+01 1.029277239005245264e+02 9.345360614733741045e+01
1.396250000000000000e+04 6.547113310205540415e+01 5.583150207361332207e+01 1.031010390570712048e+02 9.340900962577593702e+01
1.397500000000000000e+04 6.546775692893996279e+01 5.588619252771960078e+01 1.030594532172829361e+02 9.331343124939247957e+01
1.398750000000000000e+04 6.542436112010953764e+01 5.599731024499376275e+01 1.029495306619641326e+02 9.334217305918437546e+01
1.400000000000000000e+04 6.545641151709770611e+01 5.592628582274348048e+01 1.030061900023935095e+02 9.325622265113734954e+01
1.401250000000000000e+04 6.532715808392089230e+01 5.595415593713472902e+01 1.030429804352762488e+02 9.333381019781894850e+01
1.402500000000000000e+04 6.522822266747914455e+01 5.603839083813107891e+01 1.031511026978429300e+02 9.344137003121828400e+01
1.403750000000000000e+04 6.519512545153153837e+01 5.607944296431961106e+01 1.031868809599363601e+02 9.335111527008588439e+01
1.405000000000000000e+04 6.530044481320609862e+01 5.600134306525561101e+01 1.032299182785575340e+02 9.320846120078724084e+01
1.406250000000000000e+04 6.526710475226701647e+01 5.595413538692201882e+01 1.032417606000240085e+02 9.328969285000658829e+01
1.407500000000000000e+04 6.526447012045763074e+01 5.592439693695100544e+01 1.031068825557241269e+02 9.338503099091737170e+01
1.408750000000000000e+04 6.533818257072694280e+01 5.594082248883332653e+01 1.031149744399858434e+02 9.349793061619318735e+01
1.410000000000000000e+04 6.536738435675239600e+01 5.604352567889826986e+01 1.030794355587304665e+02 9.342481066145472823e+01
1.411250000000000000e+04 6.529910870958705971e+01 5.605718370375642223e+01 1.030455584099189821e+02 9.349682942893372228e+01
1.412500000000000000e+04 6.545300551599986250e+01 5.605140225120049280e+01 1.029772383507747833e+02 9.335170693393145314e+01
1.413750000000000000e+04 6.562986906624919925e+01 5.606853454191091402e+01 1.030280601499018474e+02 9.333667486645302347e+01
1.415000000000000000e+04 6.566654152930153998e+01 5.608837131771408480e+01 1.029684184920538996e+02 9.337290632872577589e+01
1.416250000000000000e+04 6.563683520409134076e+01 5.616058986042519052e+01 1.030640658815268580e+02 9.345265722535418718e+01
1.417500000000000000e+04 6.558965749481087926e+01 5.618420688054490597e+01 1.031278669284068883e+02 9.356408036920350924e+01
1.418750000000000000e+04 6.552120203332239612e+01 5.618720473768198787e+01 1.032412894031009074e+02 9.357902085272971249e+01
1.420000000000000000e+04 6.542712706794240773e+01 5.614700798258233050e+01 1.031899081158504856e+02 9.355525698869229245e+01
1.421250000000000000e+04 6.544617675218212582e+01 5.615992445936858246e+01 1.033046502438701140e+02 9.343312318439953401e+01
1.422500000000000000e+04 6.555795521122618652e+01 5.621369609444364812e+01 1.031807138389541194e+02 9.348508783819957557e+01
1.423750000000000000e+04 6.544137818893200631e+01 5.621053485836071673e+01 1.032884424946435331e+02 9.348796961378165804e+01
1.425000000000000000e+04 6.549047314843460299e+01 5.614892454946498646e+01 1.033233188186867295e+02 9.357727075038947362e+01
1.426250000000000000e+04 6.549513634587400190e+01 5.610525787527170394e+01 1.033309185994981902e+02 9.370369507888412386e+01
1.427500000000000000e+04 6.535693938940563896e+01 5.604650774355359744e+01 1.033273959798330850e+02 9.368466792215792793e+01
1.428750000000000000e+04 6.534121094266859586e+01 5.601655393012991624e+01 1.034313760377368681e+02 9.367429983705099517e+01
1.430000000000000000e+04 6.548063064535995181e+01 5.600867725303650957e+01 1.034437678351180523e+02 9.350070442295536566e+01
1.431250000000000000e+04 6.541626633112350930e+01 5.598367763278959330e+01 1.034601883070622819e+02 9.353910462719754548e+01
1.432500000000000000e+04 6.536490469102896839e+01 5.598902300138333743e+01 1.036856715015835420e+02 9.349970423221512306e+01
1.433750000000000000e+04 6.542958735718154628e+01 5.611541789143197434e+01 1.036762713261120155e+02 9.326060597158857490e+01
1.435000000000000000e+04 6.549987045286380294e+01 5.609929285828170009e+01 1.036047215370409305e+02 9.342508583118575416e+01
1.436250000000000000e+04 6.557455395703108536e+01 5.608604218835967004e+01 1.036887843183202449e+02 9.342495323084234826e+01
1.437500000000000000e+04 6.557610614952298533e+01 5.590147051141524770e+01 1.035806803871317783e+02 9.347371294954210441e+01
1.438750000000000000e+04 6.567218405463982833e+01 5.592089659198988727e+01 1.035710772443320167e+02 9.356549898809990395e+01
1.440000000000000000e+04 6.567433541449986478e+01 5.604035775967033572e+01 1.034448953109770741e+02 9.357563793025350662e+01
1.441250000000000000e+04 6.566871660904959640e+01 5.606575745773143638e+01 1.034315696560168476e+02 9.351302954109517884e+01
1.442500000000000000e+04 6.563420676846855883e+01 5.598965320751237584e+01 1.033924403167326034e+02 9.359373459268503836e+01
1.443750000000000000e+04 6.552943629024764505e+01 5.586214432568863941e+01 1.033858271389516830e+02 9.353290346489963270e+01
1.445000000000000000e+04 6.568146675339443163e+01 5.594274402916082778e+01 1.033031962632238248e+02 9.350650474728350048e+01
1.446250000000000000e+04 6.566014625106075187e+01 5.587309668113523031e+01 1.033342005951373181e+02 9.344813007001323513e+01
1.447500000000000000e+04 6.570235244270405417e+01 5.571497071491228326e+01 1.034565646653166482e+02 9.362668603598706341e+01
1.448750000000000000e+04 6.556901707232731269e+01 5.586182041771937179e+01 1.033968661643397269e+02 9.375492035775668853e+01
1.450000000000000000e+04 6.561574963761891865e+01 5.593785804785263593e+01 1.033418544942088744e+02 9.372062338486668409e+01
1.451250000000000000e+04 6.562147060587145120e+01 5.583152107293872035e+01 1.034860102949112104e+02 9.389881396309733930e+01
1.452500000000000000e+04 6.560246284416541585e+01 5.586563063157689157e+01 1.034234720199760886e+02 9.394875744481316815e+01
1.453750000000000000e+04 6.540711693970514773e+01 5.576263758320074970e+01 1.033604301790680466e+02 9.401896258228968861e+01
1.455000000000000000e+04 6.558646978783838222e+01 5.569778847088564078e+01 1.033640691688117101e+02 9.402405841527441055e+01
1.456250000000000000e+04 6.583206126603967334e+01 5.574548695196573078e+01 1.033434661942750665e+02 9.403713762137552123e+01
1.457500000000000000e+04 6.587851917963419623e+01 5.592718140384552328e+01 1.032878083735087102e+02 9.412426165056881189e+01
1.458750000000000000e+04 6.586476525199563525e+01 5.593418643734325713e+01 1.032812731792489558e+02 9.407779128044114714e+01
1.460000000000000000e+04 6.586412336559477865e+01 5.594557058166344632e+01 1.032405087183031895e+02 9.406372666077021449e+01
1.461250000000000000e+04 6.601185092411728306e+01 5.603474185789379902e+01 1.033737161546726213e+02 9.412484741247796194e+01
1.462500000000000000e+04 6.588887669776657674e+01 5.586367956718905248e+01 1.033139533199493769e+02 9.395319797869767342e+01
1.463750000000000000e+04 6.588023398265353592e+01 5.583203901003597736e+01 1.033090038914103559e+02 9.395131690271759339e+01
1.465000000000000000e+04 6.593139533366912985e+01 5.582906121492353435e+01 1.033638888927298325e+02 9.407468312757205808e+01
1.466250000000000000e+04 6.593909166253322951e+01 5.574709524874935340e+01 1.033848559059361634e+02 9.404263672628474069e+01
1.467500000000000000e+04 6.596183495582833700e+01 5.586661488902377215e+01 1.032954466045874398e+02 9.397236293356694148e+01
1.468750000000000000e+04 6.597246393408271103e+01 5.583027200831631376e+01 1.032510436681334340e+02 9.387587961903213341e+01
1.470000000000000000e+04 6.610091243078031198e+01 5.579191182947193539e+01 1.032709381373871906e+02 9.406096761041651177e+01
1.471250000000000000e+04 6.605541104223327409e+01 5.588999716386067718e+01 1.032426012471277232e+02 9.417770237888375107e+01
1.472500000000000000e+04 6.609304917223205678e+01 5.583374087098923155e+01 1.032025980791473359e+02 9.413336671481380336e+01
1.473750000000000000e+04 6.590754017334374737e+01 5.587803061364971313e+01 1.032411888248070113e+02 9.405719361012715751e+01
1.475000000000000000e+04 6.584100225417365948e+01 5.594275342582813693e+01 1.032434205784596628e+02 9.409824295947801431e+01
1.476250000000000000e+04 6.599937647901676030e+01 5.591544307172178208e+01 1.032716917987591074e+02 9.388303253390144221e+01
1.477500000000000000e+04 6.610774094018029245e+01 5.612668844245595068e+01 1.032882199482567671e+02 9.383001071445977459e+01
1.478750000000000000e+04 6.604831391269354413e+01 5.607513928897343192e+01 1.034416944587373308e+02 9.387979159559549203e+01
1.480000000000000000e+04 6.608093815754914147e+01 5.609916615521267147e+01 1.034545815623562106e+02 9.396499276629212716e+01
1.481250000000000000e+04 6.603016122163070634e+01 5.605833348338252620e+01 1.034499432166653605e+02 9.391682423893608700e+01
1.482500000000000000e+04 6.593040560537276917e+01 5.603762226382258405e+01 1.034224743341399630e+02 9.388921200805231138e+01
1.483750000000000000e+04 6.599462232359887537e+01 5.605482387700219249e+01 1.034285955813485316e+02 9.385494046787563605e+01
1.485000000000000000e+04 6.581123545388868479e+01 5.595837332278777865e+01 1.033333842918932675e+02 9.392793887834548627e+01
1.486250000000000000e+04 6.589374792547282311e+01 5.607843538997908439e+01 1.032469606868925212e+02 9.388612404214217122e+01
1.487500000000000000e+04 6.596967757120697229e+01 5.611495999696956005e+01 1.031954345516445954e+02 9.384865666731668910e+01
1.488750000000000000e+04 6.602878507239067574e+01 5.615014683313123101e+01 1.032918456200928432e+02 9.393176605740319474e+01
1.490000000000000000e+04 6.599234086476147354e+01 5.599941763819594343e+01 1.033958110493454257e+02 9.409594089580495790e+01
1.491250000000000000e+04 6.596921480512177993e+01 5.599534359690850494e+01 1.035838485493528793e+02 9.408239735781124580e+01
1.492500000000000000e+04 6.596644284712030526e+01 5.609628780623531696e+01 1.035144459594206126e+02 9.414019787458789779e+01
1.493750000000000000e+04 6.612590087531802396e+01 5.613924227776779219e+01 1.035763124950435667e+02 9.426926639521379059e+01
1.495000000000000000e+04 6.619507804124916106e+01 5.627505286165489196e+01 1.036664151349358320e+02 9.427594417738191623e+01
1.496250000000000000e+04 6.614586100185528039e+01 5.621753487332505728e+01 1.036472256759758750e+02 9.416145128763807293e+01
1.497500000000000000e+04 6.610243003602874978e+01 5.625052506922124707e+01 1.034739926409193487e+02 9.402960054333613016e+01
1.498750000000000000e+04 6.624436249649004083e+01 5.620827329188658439e+01 1.033697093401946603e+02 9.398762043571190361e+01
1.500000000000000000e+04 6.621123409269296189e+01 5.620931397530632978e+01 1.033708494787836116e+02 9.413191953047106608e+01
1.501250000000000000e+04 6.631907076583927108e+01 5.628709142149197220e+01 1.034821608645020774e+02 9.416959453763796262e+01
1.502500000000000000e+04 6.649507305056550877e+01 5.625520494410255878e+01 1.035108127734938677e+02 9.411020793118947836e+01
1.503750000000000000e+04 6.645508131427186527e+01 5.635599442338025966e+01 1.035449810410428313e+02 9.392003546754513366e+01
1.505000000000000000e+04 6.651024517501306832e+01 5.639384935797420439e+01 1.035807874884388298e+02 9.377785941812329895e+01
1.506250000000000000e+04 6.650805079730594116e+01 5.629844083290110035e+01 1.036539766618659115e+02 9.382707678158210740e+01


==> anc/Fig6/Ca0.20_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.915842894139353803e+01 5.998176969116207147e+01 9.743304810781719993e+01 9.674981804461683055e+01
2.500000000000000000e+01 5.920721524158012272e+01 5.982005028315811757e+01 9.745664694332036504e+01 9.674471012725325636e+01
3.750000000000000000e+01 5.940693768671116004e+01 5.959837248520650377e+01 9.746666276059062284e+01 9.668392825628319542e+01
5.000000000000000000e+01 5.956006275639035863e+01 5.965613475834311430e+01 9.739902864667114102e+01 9.665748847672024624e+01
6.250000000000000000e+01 5.938547810056297749e+01 5.958938895149282899e+01 9.746073458621653174e+01 9.667257537693636493e+01
7.500000000000000000e+01 5.948984256824483907e+01 5.955377221530425658e+01 9.758653883213546010e+01 9.657774115693561612e+01
8.750000000000000000e+01 5.947872115393621328e+01 5.957972321666619564e+01 9.760899000254207181e+01 9.642253304166709427e+01
1.000000000000000000e+02 5.962198982640446587e+01 5.951952001636286838e+01 9.757488460687484633e+01 9.647658590949156121e+01
1.125000000000000000e+02 5.962763598474476368e+01 5.942372120708339622e+01 9.753223764242585503e+01 9.637297732744175960e+01
1.250000000000000000e+02 5.973863069718791508e+01 5.933388948798329920e+01 9.748733406551848191e+01 9.633539823408824532e+01
1.375000000000000000e+02 5.976261957633892763e+01 5.939463727895760314e+01 9.754348028238264590e+01 9.625262012253833177e+01
1.500000000000000000e+02 5.995364163497431065e+01 5.928004192786639948e+01 9.758895843306018492e+01 9.624777559912388369e+01
1.625000000000000000e+02 6.000707854457056811e+01 5.922685404292493416e+01 9.755928642224066039e+01 9.623568049851348860e+01
1.750000000000000000e+02 6.003357518609418975e+01 5.913440838054766147e+01 9.757932574527097813e+01 9.625068887862573774e+01
1.875000000000000000e+02 6.015046095036985463e+01 5.910194707967168171e+01 9.765386921367809236e+01 9.623649996283243979e+01
2.000000000000000000e+02 6.027576973720886855e+01 5.901813472198478649e+01 9.770535391971078809e+01 9.626804585236881451e+01
2.125000000000000000e+02 6.038545640438106687e+01 5.871850494079479432e+01 9.781036981503893912e+01 9.612577492762225972e+01
2.250000000000000000e+02 6.052060141297821616e+01 5.870013861954273438e+01 9.802131643873853761e+01 9.609601393968473815e+01
2.375000000000000000e+02 6.061373971872408362e+01 5.851398161230100925e+01 9.809050110961750590e+01 9.606148541082563952e+01
2.500000000000000000e+02 6.065642437639714757e+01 5.848205162831920489e+01 9.815292149187372672e+01 9.593111289719949752e+01
2.625000000000000000e+02 6.073504701357167335e+01 5.858464544965659826e+01 9.839015781644259562e+01 9.592299091510867015e+01
2.750000000000000000e+02 6.078778703701068764e+01 5.846936456364444012e+01 9.840610770439322152e+01 9.586246894604806812e+01
2.875000000000000000e+02 6.091132958536351794e+01 5.843931328336975639e+01 9.845110936353677289e+01 9.563603010035147634e+01
3.000000000000000000e+02 6.098970730367742732e+01 5.842598054546296993e+01 9.839088826931265430e+01 9.563529733142760847e+01
3.125000000000000000e+02 6.102809224888147099e+01 5.839225917227177121e+01 9.832923698038963778e+01 9.561684961348693435e+01
3.250000000000000000e+02 6.118381122975085162e+01 5.822334993698255090e+01 9.843618147368412963e+01 9.545277358914410115e+01
3.375000000000000000e+02 6.132349746132947388e+01 5.814413126786057973e+01 9.861543391715535734e+01 9.546216952452596161e+01
3.500000000000000000e+02 6.133298471737123947e+01 5.813833329169468556e+01 9.862299866068356380e+01 9.549502738819978731e+01
3.625000000000000000e+02 6.130515629030149682e+01 5.807580133904024677e+01 9.868110874714353997e+01 9.547730194431697726e+01
3.750000000000000000e+02 6.133477135169804484e+01 5.798963289800846610e+01 9.878863659614602000e+01 9.547777201166745442e+01
3.875000000000000000e+02 6.141665312139557642e+01 5.789349316085725405e+01 9.883340021401626529e+01 9.550903940272010573e+01
4.000000000000000000e+02 6.133632423840498404e+01 5.785488691619075752e+01 9.872397441667371254e+01 9.537583581420720691e+01
4.125000000000000000e+02 6.146113162291799625e+01 5.786257884154571229e+01 9.866791414409654237e+01 9.544521952910147888e+01
4.250000000000000000e+02 6.166713266995398612e+01 5.774056225237455919e+01 9.867494231930923831e+01 9.534660545521531105e+01
4.375000000000000000e+02 6.174084928464612432e+01 5.760493351284944907e+01 9.876700300276090161e+01 9.523658452336265157e+01
4.500000000000000000e+02 6.185149021250387591e+01 5.749638814389247443e+01 9.878031541576055474e+01 9.517888952377860790e+01
4.625000000000000000e+02 6.193966283016920471e+01 5.758005117680811935e+01 9.876459345338946605e+01 9.517979854848191223e+01
4.750000000000000000e+02 6.194008722034696746e+01 5.746846930477671123e+01 9.881813350678146435e+01 9.527114153989683132e+01
4.875000000000000000e+02 6.194370817179510169e+01 5.743817400647147053e+01 9.886904838986913546e+01 9.526162993914631727e+01
5.000000000000000000e+02 6.193335328877872570e+01 5.750599454751165496e+01 9.892864532128760402e+01 9.521941798675852908e+01
5.125000000000000000e+02 6.202498263739424544e+01 5.748546477875758853e+01 9.902842298219712802e+01 9.517752049797000780e+01
5.250000000000000000e+02 6.216871488323547368e+01 5.743408370883458502e+01 9.908203591440124569e+01 9.511244157082403206e+01
5.375000000000000000e+02 6.230790191608653572e+01 5.736131640771967710e+01 9.940517880730388356e+01 9.504349850535845690e+01
5.500000000000000000e+02 6.235248217552802430e+01 5.737454171401162739e+01 9.938748473946698425e+01 9.512310281124331368e+01
5.625000000000000000e+02 6.226903199221371921e+01 5.729450377765206071e+01 9.955735801806171992e+01 9.522667167558751089e+01
5.750000000000000000e+02 6.229623297404543081e+01 5.713778382458374949e+01 9.958831967661777185e+01 9.528936942275160504e+01
5.875000000000000000e+02 6.227637403871934652e+01 5.702401817470737910e+01 9.955832038338220968e+01 9.518946045991910410e+01
6.000000000000000000e+02 6.227837102181959494e+01 5.696643373501632368e+01 9.952709752902987361e+01 9.506801752250122206e+01
6.125000000000000000e+02 6.223885953258697867e+01 5.697384536116867082e+01 9.963245672101700734e+01 9.506862112707784718e+01
6.250000000000000000e+02 6.224501977018199028e+01 5.687481701802619227e+01 9.959030490522198420e+01 9.505598919908641165e+01
6.375000000000000000e+02 6.232487714509289134e+01 5.676045744753144362e+01 9.981914452351460909e+01 9.502665677894776763e+01
6.500000000000000000e+02 6.246307984770773913e+01 5.683813483590403592e+01 9.983374212844472595e+01 9.494750024309946923e+01
6.625000000000000000e+02 6.248021831683019656e+01 5.669028044851849302e+01 9.982519979240694852e+01 9.492399585574163723e+01
6.750000000000000000e+02 6.246838425158343711e+01 5.652183464870024920e+01 9.993772452452115829e+01 9.479953438898080265e+01
6.875000000000000000e+02 6.254038238555857987e+01 5.662232503315207310e+01 1.000410860794707730e+02 9.475489526360406956e+01
7.000000000000000000e+02 6.266723713390898354e+01 5.661377070904867281e+01 1.001529100846677238e+02 9.469459166139303363e+01
7.125000000000000000e+02 6.258732799644081268e+01 5.653603192397446975e+01 1.000990342645911824e+02 9.462684360538399631e+01
7.250000000000000000e+02 6.262869576792079584e+01 5.669457844079646236e+01 1.002152491417150486e+02 9.458201743118678451e+01
7.375000000000000000e+02 6.262317591005068351e+01 5.674675881495200258e+01 1.002738454239300836e+02 9.435969678290335594e+01
7.500000000000000000e+02 6.266283818436010478e+01 5.673166815402316843e+01 1.001753459292714297e+02 9.422940540561758382e+01
7.625000000000000000e+02 6.264080858799648155e+01 5.675555192207602317e+01 1.002136598438786734e+02 9.428056510246544519e+01
7.750000000000000000e+02 6.261867693508610699e+01 5.666958189716924466e+01 1.001667647140687194e+02 9.435992523610735816e+01
7.875000000000000000e+02 6.279400559886845201e+01 5.673102833344477602e+01 1.001556344797233464e+02 9.424813021562836468e+01
8.000000000000000000e+02 6.289698648617873999e+01 5.669058084990493995e+01 1.001138157057360587e+02 9.420604530693302081e+01
8.125000000000000000e+02 6.293638112713242805e+01 5.661625205885125922e+01 1.001182244854098116e+02 9.422128484127000547e+01
8.250000000000000000e+02 6.289714376381721195e+01 5.651354637457059482e+01 1.000179305842081163e+02 9.410021354596464960e+01
8.375000000000000000e+02 6.294448452838715724e+01 5.648882498064423885e+01 1.002517945552724115e+02 9.412184045883651606e+01
8.500000000000000000e+02 6.296969019188689742e+01 5.648850105791589016e+01 1.002008695062209540e+02 9.406530651156464273e+01
8.625000000000000000e+02 6.306603482552043261e+01 5.648787823679655418e+01 1.003378974751616397e+02 9.401230108206256375e+01
8.750000000000000000e+02 6.319564918960654865e+01 5.643063881792568992e+01 1.002793882121967499e+02 9.383822376424986089e+01
8.875000000000000000e+02 6.319550190709975368e+01 5.650790345330439379e+01 1.002546629579110231e+02 9.372656496162882434e+01
9.000000000000000000e+02 6.295889197985537322e+01 5.651894910733535937e+01 1.002540498223959986e+02 9.386387076460854928e+01
9.125000000000000000e+02 6.311935769230503723e+01 5.648457884357637937e+01 1.002719995404178803e+02 9.375777322576679751e+01
9.250000000000000000e+02 6.325812847319956234e+01 5.649631128396581659e+01 1.002049296301533303e+02 9.367541741550988377e+01
9.375000000000000000e+02 6.322442829247771812e+01 5.647063560937522908e+01 1.001918695553261642e+02 9.371808647709040940e+01
9.500000000000000000e+02 6.309327070777499813e+01 5.643994691656839535e+01 1.003784720601352802e+02 9.368312435068706634e+01
9.625000000000000000e+02 6.313419646491797010e+01 5.632942116276628752e+01 1.005767118561543896e+02 9.357583070784326651e+01
9.750000000000000000e+02 6.318920684673975785e+01 5.632709519631144701e+01 1.005967973273833280e+02 9.353310704381995322e+01
9.875000000000000000e+02 6.321834711695472464e+01 5.637187569838553003e+01 1.006622600300207040e+02 9.353510029989828922e+01
1.000000000000000000e+03 6.319537968559180996e+01 5.629496566553940795e+01 1.006583750582397414e+02 9.348318801869423567e+01
1.012500000000000000e+03 6.327100344626000350e+01 5.635262149218937111e+01 1.008362401167320002e+02 9.344695200582052053e+01
1.025000000000000000e+03 6.331152302846373914e+01 5.631650063640208970e+01 1.009815326579477670e+02 9.340718259230389720e+01
1.037500000000000000e+03 6.343640575312166874e+01 5.616439866348804344e+01 1.009091056871199754e+02 9.334137255720953874e+01
1.050000000000000000e+03 6.344166860564339316e+01 5.609582518447943755e+01 1.010120091929091757e+02 9.345128145545295695e+01
1.062500000000000000e+03 6.349245719405661248e+01 5.606673400267741414e+01 1.010059286358882531e+02 9.329473894080706486e+01
1.075000000000000000e+03 6.357803863288241786e+01 5.598721121731683326e+01 1.010694868726683353e+02 9.332262996378906905e+01
1.087500000000000000e+03 6.368219013386111982e+01 5.610253190735576112e+01 1.011304608508873031e+02 9.329589579933904986e+01
1.100000000000000000e+03 6.374079848804579029e+01 5.618812824323667598e+01 1.012572701712256134e+02 9.319677868168011514e+01
1.112500000000000000e+03 6.383085916442711749e+01 5.609036357476045964e+01 1.012311728195320484e+02 9.311120281056444981e+01
1.125000000000000000e+03 6.365064055874615434e+01 5.593703075075470110e+01 1.013114107606843532e+02 9.297126397409606113e+01
1.137500000000000000e+03 6.365096745912539689e+01 5.588381852060792454e+01 1.013208510357968066e+02 9.278463132374675126e+01
1.150000000000000000e+03 6.376382360388661397e+01 5.576678177112264478e+01 1.012834418749073251e+02 9.279071483873588022e+01
1.162500000000000000e+03 6.366701911856300455e+01 5.579635037604518999e+01 1.014010233883658003e+02 9.288737104644157228e+01
1.175000000000000000e+03 6.353582316830070909e+01 5.570378902792585762e+01 1.013810994087090336e+02 9.288775714390598637e+01
1.187500000000000000e+03 6.345186742077496689e+01 5.573833338018613404e+01 1.013561662019700407e+02 9.291042003607635991e+01
1.200000000000000000e+03 6.347364103492272847e+01 5.565552715907006132e+01 1.014136536193353493e+02 9.293219495399732466e+01
1.212500000000000000e+03 6.340578862030227469e+01 5.559165609696646015e+01 1.014979432568168676e+02 9.277765162332977411e+01
1.225000000000000000e+03 6.340444545425958012e+01 5.546598018257526519e+01 1.016458136996927379e+02 9.270154004364151490e+01
1.237500000000000000e+03 6.344298033903994138e+01 5.558918206472392853e+01 1.016849056413964973e+02 9.271681701298463452e+01
1.250000000000000000e+03 6.348935617515140706e+01 5.556731053789996366e+01 1.017856481881710238e+02 9.284451558732237686e+01
1.262500000000000000e+03 6.346070083791290273e+01 5.545070588697685565e+01 1.019251092139724761e+02 9.284345404270553104e+01
1.275000000000000000e+03 6.359356051889966466e+01 5.546530461436067583e+01 1.018805375285634796e+02 9.283122749440072141e+01
1.287500000000000000e+03 6.367251444950147032e+01 5.542296665350842488e+01 1.018990549454455277e+02 9.288134610381848688e+01
1.300000000000000000e+03 6.365877806574631137e+01 5.551713278789790706e+01 1.019286280617078546e+02 9.282976966479618852e+01
1.312500000000000000e+03 6.372625221298860509e+01 5.550622200836592413e+01 1.020336827166995448e+02 9.281780145147101280e+01
1.325000000000000000e+03 6.386255011471375553e+01 5.554358338546093421e+01 1.020223660249734365e+02 9.278433377017368855e+01
1.337500000000000000e+03 6.385037425744683759e+01 5.568119275363430631e+01 1.019828520054968664e+02 9.271663793258547059e+01
1.350000000000000000e+03 6.371563550847657353e+01 5.563855431554822673e+01 1.019996550173922003e+02 9.273503110650062808e+01
1.362500000000000000e+03 6.378832806679245948e+01 5.568980161188800793e+01 1.020194918696696220e+02 9.272314332483313137e+01
1.375000000000000000e+03 6.388507992850777839e+01 5.545125755652905752e+01 1.019692452708008688e+02 9.261942655266564373e+01
1.387500000000000000e+03 6.394917252712861000e+01 5.541304519690056196e+01 1.019928096619226210e+02 9.247166690722380622e+01
1.400000000000000000e+03 6.393947409972783902e+01 5.549389225888392474e+01 1.020578682522732237e+02 9.250857066867888534e+01
1.412500000000000000e+03 6.390843300613445876e+01 5.544878653548950354e+01 1.020098212053568147e+02 9.250809342539658076e+01
1.425000000000000000e+03 6.397047028457166107e+01 5.535479973513087515e+01 1.021938632780147316e+02 9.250032281110729571e+01
1.437500000000000000e+03 6.408123623741316521e+01 5.521987403581105269e+01 1.021363412172956657e+02 9.252062951307286198e+01
1.450000000000000000e+03 6.418870293096836122e+01 5.517193579327608433e+01 1.020721564388037592e+02 9.244501442567317895e+01
1.462500000000000000e+03 6.426472868265771865e+01 5.511387786038071823e+01 1.023006253568184718e+02 9.236104136489451832e+01
1.475000000000000000e+03 6.420593064909283498e+01 5.507505996105867041e+01 1.022608932815686700e+02 9.237105776859591799e+01
1.487500000000000000e+03 6.428829372695558675e+01 5.502358567689429947e+01 1.022298742927875139e+02 9.239451239649605441e+01
1.500000000000000000e+03 6.414684592135998287e+01 5.502685770110802110e+01 1.022873536223118549e+02 9.237432495718348946e+01
1.512500000000000000e+03 6.410661568435679669e+01 5.502142940653173042e+01 1.022247674846110215e+02 9.230322316117295145e+01
1.525000000000000000e+03 6.407587113117841682e+01 5.499136182345763757e+01 1.022993464230279699e+02 9.238493065153124917e+01
1.537500000000000000e+03 6.402646079470568452e+01 5.495840988253626591e+01 1.022572362956684628e+02 9.226663336672693561e+01
1.550000000000000000e+03 6.416244373549434954e+01 5.497922697991187135e+01 1.022010752104359170e+02 9.229789640261671479e+01
1.562500000000000000e+03 6.415927927301640921e+01 5.511724271818298604e+01 1.022366442794291999e+02 9.240769344437117638e+01
1.575000000000000000e+03 6.391053444774153292e+01 5.511451068809468268e+01 1.023359710634249069e+02 9.241835455997136251e+01
1.587500000000000000e+03 6.390930538190514199e+01 5.519625065953606224e+01 1.022832296443487792e+02 9.230453200462579844e+01
1.600000000000000000e+03 6.407359462676915030e+01 5.502108542164059202e+01 1.022874860004415325e+02 9.245022086109426596e+01
1.612500000000000000e+03 6.411949629207364865e+01 5.503497703634859306e+01 1.021039286661874428e+02 9.247662199750685375e+01
1.625000000000000000e+03 6.412969922278134050e+01 5.510304709012060442e+01 1.020827211556802609e+02 9.250607251461282488e+01
1.637500000000000000e+03 6.408203790217474705e+01 5.505978461643636734e+01 1.021021314391570058e+02 9.240542911651738223e+01
1.650000000000000000e+03 6.411805110194735846e+01 5.496732781163010628e+01 1.021456952869146448e+02 9.229439318545941262e+01
1.662500000000000000e+03 6.396873734901000574e+01 5.505663826237509539e+01 1.022654062347655071e+02 9.219183201325158450e+01
1.675000000000000000e+03 6.399607291522292485e+01 5.504322813817085347e+01 1.022555931942846854e+02 9.228848003412957723e+01
1.687500000000000000e+03 6.408352527942362542e+01 5.505136004438565323e+01 1.022771820988344587e+02 9.229349155163379237e+01
1.700000000000000000e+03 6.407712969865755781e+01 5.514840849971882619e+01 1.022895557205354891e+02 9.219862746775818607e+01
1.712500000000000000e+03 6.409085322042750477e+01 5.519502938630945721e+01 1.022062787577019662e+02 9.234492692602658792e+01
1.725000000000000000e+03 6.410931682413574606e+01 5.526463214022732728e+01 1.022026669836135540e+02 9.214670251465588535e+01
1.737500000000000000e+03 6.414450702287383876e+01 5.512994633616843032e+01 1.024188063819529049e+02 9.209616746267096232e+01
1.750000000000000000e+03 6.427353957057508183e+01 5.505710106232898227e+01 1.024327652476368371e+02 9.212967077039496644e+01
1.762500000000000000e+03 6.440160201837673526e+01 5.491335423090013279e+01 1.024774711323694447e+02 9.214819022580149976e+01
1.775000000000000000e+03 6.433962793699420502e+01 5.489626520452483760e+01 1.025536521337945999e+02 9.206689218137046282e+01
1.787500000000000000e+03 6.432247164082995994e+01 5.492444452650644848e+01 1.025351170841011736e+02 9.202537893665993352e+01
1.800000000000000000e+03 6.429904662014097028e+01 5.482108402561556204e+01 1.025004426046907611e+02 9.210403958247080425e+01
1.812500000000000000e+03 6.436525505664616276e+01 5.488036774393501105e+01 1.024723695813010806e+02 9.206424121002369532e+01
1.825000000000000000e+03 6.437877005629214011e+01 5.471065172896263817e+01 1.025822595501339265e+02 9.199048679940888462e+01
1.837500000000000000e+03 6.419127023314686653e+01 5.460689221689356287e+01 1.025503197747463986e+02 9.193392228878678907e+01
1.850000000000000000e+03 6.422307060587178285e+01 5.463876111369923194e+01 1.026383792467124891e+02 9.209184519299964222e+01
1.862500000000000000e+03 6.412895583677615718e+01 5.469409566812807100e+01 1.027171717366734498e+02 9.208723658590920991e+01
1.875000000000000000e+03 6.408142400221612434e+01 5.456954538442912650e+01 1.025890854589345906e+02 9.189329474476782877e+01
1.887500000000000000e+03 6.416596914927988848e+01 5.460152825951139732e+01 1.026344310527374262e+02 9.199278968540451729e+01
1.900000000000000000e+03 6.412468913079582933e+01 5.452732341450546016e+01 1.026242563438219122e+02 9.187120787723655724e+01
1.912500000000000000e+03 6.415006604049439431e+01 5.453918794981746032e+01 1.027462366207361271e+02 9.183091831723990595e+01
1.925000000000000000e+03 6.418397824956893771e+01 5.473902502789181312e+01 1.027534967465151823e+02 9.187865537369229685e+01
1.937500000000000000e+03 6.426761038732379916e+01 5.455120396245838776e+01 1.027991374186604787e+02 9.183407639106901854e+01
1.950000000000000000e+03 6.423327211787551505e+01 5.451888792410814233e+01 1.027741276467241249e+02 9.167978606933748154e+01
1.962500000000000000e+03 6.434198919974178921e+01 5.451260341217206928e+01 1.027870373055904736e+02 9.170712975218900453e+01
1.975000000000000000e+03 6.442098287758686581e+01 5.445905084998832990e+01 1.029660274454247428e+02 9.180146562694716295e+01
1.987500000000000000e+03 6.445206478575342146e+01 5.459814591922027205e+01 1.031272302123130657e+02 9.171222118883433438e+01
2.000000000000000000e+03 6.446006968322649300e+01 5.463527885669663675e+01 1.030743325564046700e+02 9.176210430083281722e+01
2.012500000000000000e+03 6.438379115851816437e+01 5.465566758797375257e+01 1.030680111513598547e+02 9.183515250348136760e+01
2.025000000000000000e+03 6.427121359192727823e+01 5.461902558723700452e+01 1.032278628756524341e+02 9.185121540955981345e+01
2.037500000000000000e+03 6.434220158268473710e+01 5.455165758764841399e+01 1.031905489763573058e+02 9.185869800581262723e+01
2.050000000000000000e+03 6.438130816897906072e+01 5.450740470871007659e+01 1.032027806415887454e+02 9.169494909746235578e+01
2.062500000000000000e+03 6.429565291446894548e+01 5.450694016434653122e+01 1.033075403981860063e+02 9.160727477381888662e+01
2.075000000000000000e+03 6.421926300979542646e+01 5.436607558113989569e+01 1.033502003241457174e+02 9.158049382888684420e+01
2.087500000000000000e+03 6.422086238528910940e+01 5.432048529082694444e+01 1.032385597256441940e+02 9.147329028845906862e+01
2.100000000000000000e+03 6.426777412764690212e+01 5.430843401562636075e+01 1.031613173236147389e+02 9.140669686945719263e+01
2.112500000000000000e+03 6.433445884983143515e+01 5.431531048238656467e+01 1.031871702442334851e+02 9.126580237877200830e+01
2.125000000000000000e+03 6.440882548244992734e+01 5.432400125500596744e+01 1.032266713650046910e+02 9.131976504780713810e+01
2.137500000000000000e+03 6.443999473763079777e+01 5.429986800429200855e+01 1.031478317331968668e+02 9.127341001599768333e+01
2.150000000000000000e+03 6.451850338364484116e+01 5.433150306816282438e+01 1.030417418387638406e+02 9.133035070462237570e+01
2.162500000000000000e+03 6.454294716496372075e+01 5.428351118563706024e+01 1.029966887215941682e+02 9.133618977626392166e+01
2.175000000000000000e+03 6.445534136726529084e+01 5.410873995012729409e+01 1.030352809415175841e+02 9.161012631309900200e+01
2.187500000000000000e+03 6.445486736550665796e+01 5.409524524283695257e+01 1.030761339184543743e+02 9.174898049300662706e+01
2.200000000000000000e+03 6.443800391145744300e+01 5.411400301975575644e+01 1.028984404374550792e+02 9.167310458540218576e+01
2.212500000000000000e+03 6.459765448435955193e+01 5.416884154156672793e+01 1.028142701294448358e+02 9.179708802824897873e+01
2.225000000000000000e+03 6.470217381313969440e+01 5.397188843349739784e+01 1.027208293260916179e+02 9.178432154280918098e+01
2.237500000000000000e+03 6.474106900100278494e+01 5.405435438901037770e+01 1.029342867431903414e+02 9.188411360062509914e+01
2.250000000000000000e+03 6.475509103454714932e+01 5.406984465955144259e+01 1.029569379069104968e+02 9.200951160105456950e+01
2.262500000000000000e+03 6.468188768640717967e+01 5.413059506255746811e+01 1.031207977754769018e+02 9.196692092795488804e+01
2.275000000000000000e+03 6.468938291846120592e+01 5.410722089053052031e+01 1.031328007176161634e+02 9.185522130317745848e+01
2.287500000000000000e+03 6.479166732747286517e+01 5.411533060069419321e+01 1.031186621767820526e+02 9.187598297564692018e+01
2.300000000000000000e+03 6.482912077571032228e+01 5.411185230172421257e+01 1.031826881500042958e+02 9.200585436784569993e+01
2.312500000000000000e+03 6.492594465117723246e+01 5.398696785260633391e+01 1.031679784989487132e+02 9.193827876189808990e+01
2.325000000000000000e+03 6.501475197437454767e+01 5.396307003286689508e+01 1.031157353291606853e+02 9.202423913048322390e+01
2.337500000000000000e+03 6.503148452838172489e+01 5.382491017211064843e+01 1.031708858517455951e+02 9.225058723689843987e+01
2.350000000000000000e+03 6.493047270275549465e+01 5.376582343931371355e+01 1.030697879783737818e+02 9.224997653691487187e+01
2.362500000000000000e+03 6.491826180274713920e+01 5.386305806569910715e+01 1.030581624876381710e+02 9.221242521209579479e+01
2.375000000000000000e+03 6.497931720144167400e+01 5.392662529319930087e+01 1.031160754323270083e+02 9.211738473673820238e+01
2.387500000000000000e+03 6.506226104377370234e+01 5.400536659781700166e+01 1.031503191023691386e+02 9.201988929750014279e+01
2.400000000000000000e+03 6.523960052861697534e+01 5.400426367731014210e+01 1.030866568381788824e+02 9.201814013385798319e+01
2.412500000000000000e+03 6.525176948041409730e+01 5.407030022253209722e+01 1.028796494833669328e+02 9.221442757842226001e+01
2.425000000000000000e+03 6.522794690270653462e+01 5.406787935202638806e+01 1.027889978477810899e+02 9.215290492782871468e+01
2.437500000000000000e+03 6.524706160811153666e+01 5.402816644726753026e+01 1.027646753278968390e+02 9.210248390300833421e+01
2.450000000000000000e+03 6.516181990158848691e+01 5.407474531525506478e+01 1.027031680705025138e+02 9.219168618095510226e+01
2.462500000000000000e+03 6.508192078104882228e+01 5.406070826548528885e+01 1.026912612803434257e+02 9.213493978498634362e+01
2.475000000000000000e+03 6.509366785720169446e+01 5.408526351809879174e+01 1.027168734850230578e+02 9.197567870541317347e+01
2.487500000000000000e+03 6.502796040168452407e+01 5.386015876737943842e+01 1.026682662266233592e+02 9.193800086146526951e+01
2.500000000000000000e+03 6.506857940722011335e+01 5.383223508725861706e+01 1.025185327346133590e+02 9.200209057498805976e+01
2.512500000000000000e+03 6.509521405586896492e+01 5.384498517222557012e+01 1.026443261653573842e+02 9.197728496523940578e+01
2.525000000000000000e+03 6.517277656875130276e+01 5.385345515227825786e+01 1.024439178955665000e+02 9.181642609076138228e+01
2.537500000000000000e+03 6.523248756688609262e+01 5.398437311153325169e+01 1.023734651752129707e+02 9.190001141241116045e+01
2.550000000000000000e+03 6.503559523110814666e+01 5.386156973443912932e+01 1.023235503239208128e+02 9.183028456502333370e+01
2.562500000000000000e+03 6.500095119134083177e+01 5.388473055002985745e+01 1.023753125341344514e+02 9.188543408303672777e+01
2.575000000000000000e+03 6.502805564978970665e+01 5.404696761567230112e+01 1.024226938812873158e+02 9.193096714995144225e+01
2.587500000000000000e+03 6.517729969271962887e+01 5.413649210635239939e+01 1.024105184509496098e+02 9.197258902543899239e+01
2.600000000000000000e+03 6.512156681852492568e+01 5.400518986230301977e+01 1.025138204984225467e+02 9.193745064912948806e+01
2.612500000000000000e+03 6.524212071769740362e+01 5.390478293691499090e+01 1.026368796160762855e+02 9.188096834469922669e+01
2.625000000000000000e+03 6.521216178167983912e+01 5.391494541872220481e+01 1.026579150342458888e+02 9.184297610090624175e+01
2.637500000000000000e+03 6.512895741945324346e+01 5.386899645617497612e+01 1.027898069328097961e+02 9.188745706829219273e+01
2.650000000000000000e+03 6.517883395743334063e+01 5.393280377277754667e+01 1.027850799545159219e+02 9.191263762082044764e+01
2.662500000000000000e+03 6.530156294711133569e+01 5.382161858366270479e+01 1.028252890307982597e+02 9.195526411076143347e+01
2.675000000000000000e+03 6.529920147449600165e+01 5.365467243752259208e+01 1.027562210488249264e+02 9.191234060516137561e+01
2.687500000000000000e+03 6.545768547816577154e+01 5.365133113950706445e+01 1.025746274181484097e+02 9.186485768348731540e+01
2.700000000000000000e+03 6.547084627654226097e+01 5.383431336858119920e+01 1.026379180409605851e+02 9.175745730015601964e+01
2.712500000000000000e+03 6.524407818060859654e+01 5.377010121827112954e+01 1.025608144300137923e+02 9.174915655526896785e+01
2.725000000000000000e+03 6.521755084727598728e+01 5.376295066553547031e+01 1.026330147969773776e+02 9.171428194577271142e+01
2.737500000000000000e+03 6.515408341653061086e+01 5.390762285990509639e+01 1.026714053577360488e+02 9.171451221226169537e+01
2.750000000000000000e+03 6.524789226377581031e+01 5.393450377821005759e+01 1.027861718428559641e+02 9.171568032438058538e+01
2.762500000000000000e+03 6.535354879717064591e+01 5.393425135047199603e+01 1.027914596977347088e+02 9.165855859142124018e+01
2.775000000000000000e+03 6.530088650132952921e+01 5.393275972296333975e+01 1.027550827399008710e+02 9.164452512073796697e+01
2.787500000000000000e+03 6.533657495722908948e+01 5.391869723223862820e+01 1.027700200914864155e+02 9.155629319117255704e+01
2.800000000000000000e+03 6.518466203915659207e+01 5.391824248632969585e+01 1.026692927780413100e+02 9.163646295327873759e+01
2.812500000000000000e+03 6.520811908948449798e+01 5.402323422237834194e+01 1.026333312842793788e+02 9.154412004837270445e+01
2.825000000000000000e+03 6.514299716715999011e+01 5.402790395001278512e+01 1.026552711710889554e+02 9.152928102045093794e+01
2.837500000000000000e+03 6.520070170742512516e+01 5.397566699532259094e+01 1.026812742928422608e+02 9.158461760101597804e+01
2.850000000000000000e+03 6.513526774275595699e+01 5.408626120715685914e+01 1.027473705591889797e+02 9.167209085894371867e+01
2.862500000000000000e+03 6.526259327453659864e+01 5.413967763943477962e+01 1.028400984784311873e+02 9.180654616750280184e+01
2.875000000000000000e+03 6.520069357373522223e+01 5.406170888704856736e+01 1.027645696967660029e+02 9.180084688781558100e+01
2.887500000000000000e+03 6.507264610155118589e+01 5.397393150164967324e+01 1.027809242494835900e+02 9.175381063838358386e+01
2.900000000000000000e+03 6.511752423605760498e+01 5.392033281257743482e+01 1.028429452678033442e+02 9.172336960822659080e+01
2.912500000000000000e+03 6.528900687937807845e+01 5.396695704117061609e+01 1.028229061414605638e+02 9.179807205841936479e+01
2.925000000000000000e+03 6.537440121377605351e+01 5.403080232082729850e+01 1.029254608326305060e+02 9.184655353393256405e+01
2.937500000000000000e+03 6.540320873368580123e+01 5.389241926727226684e+01 1.028844188300644760e+02 9.187820153742218565e+01
2.950000000000000000e+03 6.555951240995821649e+01 5.380880658235626157e+01 1.028947391825903992e+02 9.205313800497674492e+01
2.962500000000000000e+03 6.551754625306867297e+01 5.375470770722731828e+01 1.029228713156005881e+02 9.187268700136891653e+01
2.975000000000000000e+03 6.547473707458883041e+01 5.369109021428686646e+01 1.028696347438836085e+02 9.188234370156344255e+01
2.987500000000000000e+03 6.536405699728653929e+01 5.378289951895794019e+01 1.028310151269428729e+02 9.188903322373728599e+01
3.000000000000000000e+03 6.531631522053415040e+01 5.378587655270415979e+01 1.027079266626100491e+02 9.199596465942836687e+01
3.012500000000000000e+03 6.530879303710081274e+01 5.377862512747034174e+01 1.028174078425790725e+02 9.193566213170799983e+01
3.025000000000000000e+03 6.514171804066617710e+01 5.379766379516203045e+01 1.028462449001759893e+02 9.200316647559957062e+01
3.037500000000000000e+03 6.493274717223663117e+01 5.369005232364104785e+01 1.029929586625225824e+02 9.186486168452204026e+01
3.050000000000000000e+03 6.491495008902373343e+01 5.369895849488577255e+01 1.030307343710542511e+02 9.185752854254212707e+01
3.062500000000000000e+03 6.491460428357368073e+01 5.371414644479634859e+01 1.030249432839845838e+02 9.191608361143731543e+01
3.075000000000000000e+03 6.493594901927107799e+01 5.366133875258989150e+01 1.030693134428476867e+02 9.185582266303957510e+01
3.087500000000000000e+03 6.495418378462710507e+01 5.360052515067939538e+01 1.030535453639419217e+02 9.184259759956250946e+01
3.100000000000000000e+03 6.499060246666913088e+01 5.364603569194041199e+01 1.030571130143935221e+02 9.178799192777496785e+01
3.112500000000000000e+03 6.492592284751631837e+01 5.371301496991588920e+01 1.030849415357715486e+02 9.192916430558800300e+01
3.125000000000000000e+03 6.500842154273961171e+01 5.378275768920681799e+01 1.030501574625276362e+02 9.183853031475034356e+01
3.137500000000000000e+03 6.509232410672228752e+01 5.379141629743769215e+01 1.030233036511143609e+02 9.195097759353927813e+01
3.150000000000000000e+03 6.527425152081616488e+01 5.371009576806768138e+01 1.029961777155596252e+02 9.177301538810219483e+01
3.162500000000000000e+03 6.541431530612116774e+01 5.386243809686745720e+01 1.030115646140904033e+02 9.168610232242214408e+01
3.175000000000000000e+03 6.546403244707435931e+01 5.380553561409936947e+01 1.029942656561614456e+02 9.158830373273991654e+01
3.187500000000000000e+03 6.541852097288322909e+01 5.384619377236941773e+01 1.029782531148814968e+02 9.147294340962548631e+01
3.200000000000000000e+03 6.547931321450859343e+01 5.376021952319275954e+01 1.031030217545056473e+02 9.159387004750803385e+01
3.212500000000000000e+03 6.542521880221062247e+01 5.374321787325512645e+01 1.029128066254132960e+02 9.142377347862499448e+01
3.225000000000000000e+03 6.544602294372046458e+01 5.376328011411651175e+01 1.028521578997210213e+02 9.143657735085348293e+01
3.237500000000000000e+03 6.540888011051150386e+01 5.387759690639932586e+01 1.029415116349051971e+02 9.132999738541290924e+01
3.250000000000000000e+03 6.544317072045558348e+01 5.385881133253398900e+01 1.029027670619503851e+02 9.137968715819545196e+01
3.262500000000000000e+03 6.547116251933344699e+01 5.376016171519874831e+01 1.029923337513654218e+02 9.129951610007024954e+01
3.275000000000000000e+03 6.548824169999974742e+01 5.372405218037341967e+01 1.030236419906129299e+02 9.123085670473609810e+01
3.287500000000000000e+03 6.543841193086582564e+01 5.370598023719367120e+01 1.031464969873637614e+02 9.117678792344696603e+01
3.300000000000000000e+03 6.543356347262506745e+01 5.370080195202773155e+01 1.031196956020430662e+02 9.097711937901232204e+01
3.312500000000000000e+03 6.537617758379715838e+01 5.376546642520075636e+01 1.030959475623433406e+02 9.088831156098561337e+01
3.325000000000000000e+03 6.532147222151122889e+01 5.386646401023355679e+01 1.031331768099755948e+02 9.086682663674196192e+01
3.337500000000000000e+03 6.527952863052489363e+01 5.388167660185486341e+01 1.031949464406671666e+02 9.087196365672662068e+01
3.350000000000000000e+03 6.513624120391966699e+01 5.386200727583289449e+01 1.032234374470610589e+02 9.093116203595090496e+01
3.362500000000000000e+03 6.504626942649467480e+01 5.392619617813222277e+01 1.033303882442001793e+02 9.088040719001050149e+01
3.375000000000000000e+03 6.506722716019135078e+01 5.393596401728989775e+01 1.032896225154413798e+02 9.068728698554998857e+01
3.387500000000000000e+03 6.515616100261860311e+01 5.388740598421075845e+01 1.033446909483642031e+02 9.070643597224204768e+01
3.400000000000000000e+03 6.535221688506915427e+01 5.378604371598395772e+01 1.034591798007601966e+02 9.068544431445856446e+01
3.412500000000000000e+03 6.550621717664685661e+01 5.390392359002346012e+01 1.034439687930146476e+02 9.072946988518184241e+01
3.425000000000000000e+03 6.550084574721708464e+01 5.380193075292070404e+01 1.035386679501220613e+02 9.069928547989081835e+01
3.437500000000000000e+03 6.544441556722317443e+01 5.375613578723960018e+01 1.035103925437063594e+02 9.082835923404115874e+01
3.450000000000000000e+03 6.554121842816259402e+01 5.374304859562313652e+01 1.034745209724039796e+02 9.068496934261672493e+01
3.462500000000000000e+03 6.577726155663263796e+01 5.371899506983510975e+01 1.035100324403133101e+02 9.065952224149921790e+01
3.475000000000000000e+03 6.591603911015548078e+01 5.373709646883172297e+01 1.036155901221084719e+02 9.081062102228676736e+01
3.487500000000000000e+03 6.595485347268804333e+01 5.362665868074856945e+01 1.036242252254410516e+02 9.094985376110133757e+01
3.500000000000000000e+03 6.600726624174845369e+01 5.368893784358137822e+01 1.035262547694365622e+02 9.093091787328739883e+01
3.512500000000000000e+03 6.605485697801211131e+01 5.353346008800460964e+01 1.035282314861398874e+02 9.082842101439899807e+01
3.525000000000000000e+03 6.600101084173819288e+01 5.358579076630871896e+01 1.034882213476425363e+02 9.080093448718058369e+01
3.537500000000000000e+03 6.600524715848439428e+01 5.354839734817046093e+01 1.036458576901632540e+02 9.079308807931516867e+01
3.550000000000000000e+03 6.603764975495512601e+01 5.347398958185537765e+01 1.035582309869706279e+02 9.071552251048026960e+01
3.562500000000000000e+03 6.603101295882704846e+01 5.346835108290467531e+01 1.034869141698370640e+02 9.085906688286520705e+01
3.575000000000000000e+03 6.591311639396978705e+01 5.345117284408193825e+01 1.035136300380827947e+02 9.088656741880350864e+01
3.587500000000000000e+03 6.586665939099295031e+01 5.358726300066621917e+01 1.035477204892040817e+02 9.086524986593973097e+01
3.600000000000000000e+03 6.588321893703880505e+01 5.354052986251843294e+01 1.037277348928572565e+02 9.081237138242755691e+01
3.612500000000000000e+03 6.597855110092247344e+01 5.349392892273604616e+01 1.036402811609875414e+02 9.079706753679975861e+01
3.625000000000000000e+03 6.605864899793047584e+01 5.339705461651137597e+01 1.036242892587839890e+02 9.078272960294046356e+01
3.637500000000000000e+03 6.595013580140972920e+01 5.336991603438372067e+01 1.036255763658347746e+02 9.070549323410770626e+01
3.650000000000000000e+03 6.594016744509605132e+01 5.329321707370998240e+01 1.034672604670102913e+02 9.075791087177739769e+01
3.662500000000000000e+03 6.592710929533706121e+01 5.330113326539891716e+01 1.036264368529574398e+02 9.065909006692167793e+01
3.675000000000000000e+03 6.605873276471152167e+01 5.315848430170413508e+01 1.036359258019790559e+02 9.063406719835604974e+01
3.687500000000000000e+03 6.590818233735954834e+01 5.313167551101105346e+01 1.036895655973042523e+02 9.059498788451787732e+01
3.700000000000000000e+03 6.585587727818689530e+01 5.323986424606939494e+01 1.037582401513467687e+02 9.061564552786036586e+01
3.712500000000000000e+03 6.574342513119594855e+01 5.328419229884006825e+01 1.038302141023673499e+02 9.056777851403883517e+01
3.725000000000000000e+03 6.566415452467890645e+01 5.330541317491674391e+01 1.037607463239037600e+02 9.064651994998997964e+01
3.737500000000000000e+03 6.561843786380300969e+01 5.330770450998120680e+01 1.036738946261935297e+02 9.066705920353001602e+01
3.750000000000000000e+03 6.543531574832336162e+01 5.323468235756289602e+01 1.036332295271524657e+02 9.068876341928026363e+01
3.762500000000000000e+03 6.556855151081722966e+01 5.315332970681991753e+01 1.037440885278856371e+02 9.064889979447704604e+01
3.775000000000000000e+03 6.561558393218247431e+01 5.321722293235431067e+01 1.037013936434102845e+02 9.069256856276099654e+01
3.787500000000000000e+03 6.560908178698620929e+01 5.325784373056077214e+01 1.036531503629996394e+02 9.067827997316260280e+01
3.800000000000000000e+03 6.563550011063016143e+01 5.320492037973344424e+01 1.034938001646301018e+02 9.072975605399871313e+01
3.812500000000000000e+03 6.564295451918511048e+01 5.325251594860561966e+01 1.035298373875410078e+02 9.075522221592763117e+01
3.825000000000000000e+03 6.559813736184716504e+01 5.337001949261939160e+01 1.035848992562524984e+02 9.073414721555994333e+01
3.837500000000000000e+03 6.551067570330076251e+01 5.338507597978278341e+01 1.035977548902848611e+02 9.080924067037392433e+01
3.850000000000000000e+03 6.549161745330283679e+01 5.321901287189319163e+01 1.036023153340865974e+02 9.085046868532647579e+01
3.862500000000000000e+03 6.547282292621960664e+01 5.331448504603567073e+01 1.035047340485581344e+02 9.073487588719690677e+01
3.875000000000000000e+03 6.553473018417732021e+01 5.327762035441526223e+01 1.035313074467252648e+02 9.062849862378656951e+01
3.887500000000000000e+03 6.565698463080859426e+01 5.321245300993181360e+01 1.036893257710924985e+02 9.049767826954892769e+01
3.900000000000000000e+03 6.566387801125075896e+01 5.329532917758237431e+01 1.036652187458310408e+02 9.054796845574084330e+01
3.912500000000000000e+03 6.568968443847262506e+01 5.327601190861870606e+01 1.036504661815421144e+02 9.062732929252412362e+01
3.925000000000000000e+03 6.571465878571464714e+01 5.333302741515968393e+01 1.035898407273364938e+02 9.072962559875077204e+01
3.937500000000000000e+03 6.577559229208061709e+01 5.328028025208130458e+01 1.034855853180969092e+02 9.060833385461029366e+01
3.950000000000000000e+03 6.561602517091377251e+01 5.319518653116815443e+01 1.034360835049501190e+02 9.046931598215417125e+01
3.962500000000000000e+03 6.569494517101641406e+01 5.333637098482945760e+01 1.035880196642778515e+02 9.043678162586192570e+01
3.975000000000000000e+03 6.567579796237396295e+01 5.345476613152775514e+01 1.034991254773870963e+02 9.044238458706101369e+01
3.987500000000000000e+03 6.560673670862861684e+01 5.342205919520134927e+01 1.034972068016482183e+02 9.048013099203583920e+01
4.000000000000000000e+03 6.558960082221834398e+01 5.350969456664292068e+01 1.034413781826710874e+02 9.032084139340037154e+01
4.012500000000000000e+03 6.567149457597300000e+01 5.351374514765661417e+01 1.033788409699947550e+02 9.042333432147215433e+01
4.025000000000000000e+03 6.542360102900131835e+01 5.352564323578577188e+01 1.034575536656166577e+02 9.032047576133871303e+01
4.037500000000000000e+03 6.530493793819559301e+01 5.353736417804009307e+01 1.035159982197714470e+02 9.049449408581848786e+01
4.050000000000000000e+03 6.532660723782393575e+01 5.356088832698071656e+01 1.034680622942542669e+02 9.052165066472130661e+01
4.062500000000000000e+03 6.533309034069165477e+01 5.354809260238481983e+01 1.035033202646273480e+02 9.049523194224487099e+01
4.075000000000000000e+03 6.541508315360520953e+01 5.350474060650866903e+01 1.036018175582055676e+02 9.036670764377443277e+01
4.087500000000000000e+03 6.538716145951357817e+01 5.354996260281271958e+01 1.035930833105783080e+02 9.035568195889352694e+01
4.100000000000000000e+03 6.520010809570413812e+01 5.349285581486722663e+01 1.036240817320824306e+02 9.043688337206931749e+01
4.112500000000000000e+03 6.523740402785286108e+01 5.357403818232435100e+01 1.036800224584114289e+02 9.047341284659833605e+01
4.125000000000000000e+03 6.523284293125577449e+01 5.345371869669937581e+01 1.037681520124408081e+02 9.033801694804111548e+01
4.137500000000000000e+03 6.526934537908203993e+01 5.344952238558509805e+01 1.038536849750539233e+02 9.031364136763174599e+01
4.150000000000000000e+03 6.541103902309465923e+01 5.346091734509452209e+01 1.039115684183989998e+02 9.035926890477594497e+01
4.162500000000000000e+03 6.522753887381982452e+01 5.346760784451778648e+01 1.040332554287169842e+02 9.042258187545265002e+01
4.175000000000000000e+03 6.519059465795588437e+01 5.338356155046513152e+01 1.040564930279255265e+02 9.047746356283137459e+01
4.187500000000000000e+03 6.535631738198341623e+01 5.321705338814646780e+01 1.040304575298408878e+02 9.045083514923710766e+01
4.200000000000000000e+03 6.539148681314193823e+01 5.332354737536265077e+01 1.039040452669115808e+02 9.043935036499161129e+01
4.212500000000000000e+03 6.527072142696182766e+01 5.336399074778726970e+01 1.037957835565422613e+02 9.045078214940430428e+01
4.225000000000000000e+03 6.529639985574642935e+01 5.341972657107053379e+01 1.036617558405462063e+02 9.056970557068497385e+01
4.237500000000000000e+03 6.549965783269682618e+01 5.332965223217365747e+01 1.036418860820257635e+02 9.061221557276419958e+01
4.250000000000000000e+03 6.548926333419410639e+01 5.343807165082104405e+01 1.036957551877360544e+02 9.044149354432026655e+01
4.262500000000000000e+03 6.553198903016615873e+01 5.336429721128398995e+01 1.037831266638909540e+02 9.047484902229935244e+01
4.275000000000000000e+03 6.542838550644457030e+01 5.323394970394233638e+01 1.038400113078410953e+02 9.054885965219030197e+01
4.287500000000000000e+03 6.567614609782133073e+01 5.315578492015820444e+01 1.037225910177263017e+02 9.067587641347478211e+01
4.300000000000000000e+03 6.568288184745996716e+01 5.316588537680937776e+01 1.035193463667400806e+02 9.071592974715734670e+01
4.312500000000000000e+03 6.568996079833019053e+01 5.308432987779479362e+01 1.035374631088960342e+02 9.078619209009330859e+01
4.325000000000000000e+03 6.586964310431332592e+01 5.306036410351902077e+01 1.035377842100383816e+02 9.094094195340097997e+01
4.337500000000000000e+03 6.584450674338943088e+01 5.315260296298671960e+01 1.036479729861856072e+02 9.105258991251211853e+01
4.350000000000000000e+03 6.582616594653636355e+01 5.330818824417568180e+01 1.036690357705646903e+02 9.092116644830974792e+01
4.362500000000000000e+03 6.590162702568542841e+01 5.338875303253018245e+01 1.038161434626375126e+02 9.102035175400045830e+01
4.375000000000000000e+03 6.581779796020148865e+01 5.347260670930345583e+01 1.037654627179494469e+02 9.099926036897802817e+01
4.387500000000000000e+03 6.576551313185504455e+01 5.353710717871859970e+01 1.037261108679078063e+02 9.086155034325008728e+01
4.400000000000000000e+03 6.564856396097898994e+01 5.356465057442699873e+01 1.038062652215003823e+02 9.090536497928762572e+01
4.412500000000000000e+03 6.577607039489092244e+01 5.357285414257511036e+01 1.036842888473410937e+02 9.073589611289301615e+01
4.425000000000000000e+03 6.573649638392539885e+01 5.349343383166842614e+01 1.038615874707184332e+02 9.076860015619689648e+01
4.437500000000000000e+03 6.589564051264521538e+01 5.355101303231209187e+01 1.039296819000541205e+02 9.096863519574857548e+01
4.450000000000000000e+03 6.589603552367850625e+01 5.351843183341063792e+01 1.038897847504239706e+02 9.100092552344715102e+01
4.462500000000000000e+03 6.584653560902985703e+01 5.352475188286869923e+01 1.037714907544589948e+02 9.090517717038082424e+01
4.475000000000000000e+03 6.579520591281043096e+01 5.353269137872095484e+01 1.039554770870569484e+02 9.081365405519393619e+01
4.487500000000000000e+03 6.583966853400325192e+01 5.356671584342178960e+01 1.040461635610533762e+02 9.091892058569449375e+01
4.500000000000000000e+03 6.596910991942394276e+01 5.348476986734233662e+01 1.040092295855457110e+02 9.096381783044687097e+01
4.512500000000000000e+03 6.589032679087846134e+01 5.334845845208223380e+01 1.039284997037571259e+02 9.093176123520187559e+01
4.525000000000000000e+03 6.586267059034092597e+01 5.345959263848892817e+01 1.039868124884582699e+02 9.090180885392334176e+01
4.537500000000000000e+03 6.574808128299952159e+01 5.339714461802800116e+01 1.039756069096187190e+02 9.082127543069195497e+01
4.550000000000000000e+03 6.564463952200016195e+01 5.335606846844444817e+01 1.040263968556778025e+02 9.075316539243102909e+01
4.562500000000000000e+03 6.553317290043867160e+01 5.343676629278731838e+01 1.040428127413036066e+02 9.095662982514771500e+01
4.575000000000000000e+03 6.573862592347821021e+01 5.350857451170334400e+01 1.038930829338600148e+02 9.100711879130435022e+01
4.587500000000000000e+03 6.563969043729257180e+01 5.344583386235117217e+01 1.038746428933110906e+02 9.090976085137664597e+01
4.600000000000000000e+03 6.567154256102861609e+01 5.346899764952400602e+01 1.038463950137375207e+02 9.085913792843194869e+01
4.612500000000000000e+03 6.561389877623324196e+01 5.348837233622776921e+01 1.038708649764242296e+02 9.076539754725624221e+01
4.625000000000000000e+03 6.564620330808143933e+01 5.360392172126330479e+01 1.038582375501603252e+02 9.064894971761239617e+01
4.637500000000000000e+03 6.555005178275762034e+01 5.363369994462395596e+01 1.040272651666694514e+02 9.051480955309973808e+01
4.650000000000000000e+03 6.558386582844597967e+01 5.356083150124315040e+01 1.039706818926652829e+02 9.047391006853302997e+01
4.662500000000000000e+03 6.554264156947175479e+01 5.358001464921549939e+01 1.039282691740338151e+02 9.047093528060366907e+01
4.675000000000000000e+03 6.563814899114261436e+01 5.357600621295463128e+01 1.038773818107252538e+02 9.049861089874430320e+01
4.687500000000000000e+03 6.549870384742968099e+01 5.348969782539128914e+01 1.038356683521572137e+02 9.060425876614601748e+01
4.700000000000000000e+03 6.560772058119565031e+01 5.355519783335665096e+01 1.040278311659475179e+02 9.063571432492231850e+01
4.712500000000000000e+03 6.550906781286657576e+01 5.355174024746344941e+01 1.040283162914155639e+02 9.065726171349552942e+01
4.725000000000000000e+03 6.534267771524444868e+01 5.364083236156989187e+01 1.039193118049858668e+02 9.060739213095322953e+01
4.737500000000000000e+03 6.553542832663946172e+01 5.375582776297699183e+01 1.039918530429432764e+02 9.064659482299578031e+01
4.750000000000000000e+03 6.550250311714516727e+01 5.387575547877870008e+01 1.040236468761720374e+02 9.060645193468242553e+01
4.762500000000000000e+03 6.526682490142584925e+01 5.378894639407415923e+01 1.039479903723151750e+02 9.065540726734590748e+01
4.775000000000000000e+03 6.531293065708194945e+01 5.367468441932145140e+01 1.038938089779574909e+02 9.072020218970828864e+01
4.787500000000000000e+03 6.528596907161448826e+01 5.370736822790191667e+01 1.040120163892937626e+02 9.068245567386848904e+01
4.800000000000000000e+03 6.513401458636121788e+01 5.374169611884559572e+01 1.041351098116048775e+02 9.052976860699914141e+01
4.812500000000000000e+03 6.499420643279511012e+01 5.375412692824906458e+01 1.042924726838134006e+02 9.064107762245994593e+01
4.825000000000000000e+03 6.504581996101632058e+01 5.375957951306617133e+01 1.042270923801250859e+02 9.063116825778230634e+01
4.837500000000000000e+03 6.508739414573567217e+01 5.370419636204719893e+01 1.041411042664002764e+02 9.068609588616813255e+01
4.850000000000000000e+03 6.508422618700498674e+01 5.354300240687865653e+01 1.041231014764566396e+02 9.073445181301525508e+01
4.862500000000000000e+03 6.525494815923664760e+01 5.359932293368542844e+01 1.040554966375963346e+02 9.072653200415183505e+01
4.875000000000000000e+03 6.527204491663593444e+01 5.351837244553306050e+01 1.039654618293273671e+02 9.073675944612739386e+01
4.887500000000000000e+03 6.531727891175189882e+01 5.351612995081644897e+01 1.041100469282636283e+02 9.070896848438063387e+01
4.900000000000000000e+03 6.530718577984214335e+01 5.363778556286794696e+01 1.039996604828025255e+02 9.067906632015449020e+01
4.912500000000000000e+03 6.522320052250574918e+01 5.351986551362649891e+01 1.039994731675050872e+02 9.067010986289118080e+01
4.925000000000000000e+03 6.534071355800585934e+01 5.357625090231754683e+01 1.040669490537549251e+02 9.050245643071974655e+01
4.937500000000000000e+03 6.547112462586693482e+01 5.357921285584135518e+01 1.041304902530048793e+02 9.064921135322001078e+01
4.950000000000000000e+03 6.558537896036153825e+01 5.350783853235349596e+01 1.040190960572542593e+02 9.078787778832605682e+01
4.962500000000000000e+03 6.552824675360525930e+01 5.353312482140459139e+01 1.039466996019148013e+02 9.081773536146727110e+01
4.975000000000000000e+03 6.545080794803969582e+01 5.364410983368401986e+01 1.041622250691457907e+02 9.074692660050395432e+01
4.987500000000000000e+03 6.546631063593254396e+01 5.368322164015533104e+01 1.041003399822008504e+02 9.078818084933567434e+01
5.000000000000000000e+03 6.543148091355163842e+01 5.362648610506864344e+01 1.040707864970057130e+02 9.066484260436483567e+01
5.012500000000000000e+03 6.542722057674365033e+01 5.362441063142836839e+01 1.040684367822874634e+02 9.069034513559316224e+01
5.025000000000000000e+03 6.548494867501059957e+01 5.355519413930754524e+01 1.042272357893622399e+02 9.058161205578254282e+01
5.037500000000000000e+03 6.553433484708878609e+01 5.345084808855407488e+01 1.041923972464381478e+02 9.060176336160178323e+01
5.050000000000000000e+03 6.529971613793966867e+01 5.349595791853445093e+01 1.043588373816486552e+02 9.063538792553380574e+01
5.062500000000000000e+03 6.525863666880466951e+01 5.351148691148414116e+01 1.044050075635512798e+02 9.066309376466597314e+01
5.075000000000000000e+03 6.523240931062829873e+01 5.349530307197333912e+01 1.043873318906835550e+02 9.055181416986010845e+01
5.087500000000000000e+03 6.528247859871548542e+01 5.357851513027627277e+01 1.044240307475899101e+02 9.062591475988888590e+01
5.100000000000000000e+03 6.527256008110205698e+01 5.373731339938470342e+01 1.044888771694305660e+02 9.069082411557562295e+01
5.112500000000000000e+03 6.537191380536755503e+01 5.385910412563648464e+01 1.044690165967236197e+02 9.077319843837759095e+01
5.125000000000000000e+03 6.546732778637702665e+01 5.378331952132010940e+01 1.045343270518539356e+02 9.078271171148031726e+01
5.137500000000000000e+03 6.552404003079300310e+01 5.372056545638361769e+01 1.044188599148390324e+02 9.075875419194409233e+01
5.150000000000000000e+03 6.548400987802259010e+01 5.384695122318158411e+01 1.043917123453285996e+02 9.078329054522190233e+01
5.162500000000000000e+03 6.548696419100812705e+01 5.387334137387302491e+01 1.043503976708348802e+02 9.081304097854999213e+01
5.175000000000000000e+03 6.546719415723792679e+01 5.372459472677868320e+01 1.044397227667739685e+02 9.072999909552954989e+01
5.187500000000000000e+03 6.543725856192176593e+01 5.377301710991227424e+01 1.044478369301232874e+02 9.068472324053070110e+01
5.200000000000000000e+03 6.539113257131890578e+01 5.365755102375813834e+01 1.044464750998578779e+02 9.072273489837701277e+01
5.212500000000000000e+03 6.534079475124811154e+01 5.364430120263646984e+01 1.045036639487816359e+02 9.076575032802136889e+01
5.225000000000000000e+03 6.529559926829462313e+01 5.357974164963174957e+01 1.045025626037073181e+02 9.073027359544191484e+01
5.237500000000000000e+03 6.526574095812145515e+01 5.355247522598383370e+01 1.045273425435259469e+02 9.054906895425936852e+01
5.250000000000000000e+03 6.518820892792774657e+01 5.355677315761631263e+01 1.047952576112548826e+02 9.065401434706843986e+01
5.262500000000000000e+03 6.517497199627108273e+01 5.361310581956060872e+01 1.046981994302285415e+02 9.080151380234860881e+01
5.275000000000000000e+03 6.512745580168727599e+01 5.365393565105118512e+01 1.046722478428317800e+02 9.077300556074226279e+01
5.287500000000000000e+03 6.519156863614968245e+01 5.375571387465343776e+01 1.048133293332010538e+02 9.079074736519285693e+01
5.300000000000000000e+03 6.507547397873048567e+01 5.361416965014454661e+01 1.048340647454625270e+02 9.082714209855342347e+01
5.312500000000000000e+03 6.507207563046269172e+01 5.369673618883784627e+01 1.048702053669993575e+02 9.086230642832902049e+01
5.325000000000000000e+03 6.505912100042664292e+01 5.371176193183394787e+01 1.049837793971068152e+02 9.097842678581449150e+01
5.337500000000000000e+03 6.498755834900232742e+01 5.376182421066930317e+01 1.049834379317561144e+02 9.107206571335932210e+01
5.350000000000000000e+03 6.508481646592925074e+01 5.370421274888257557e+01 1.050406335849954189e+02 9.110059775372114643e+01
5.362500000000000000e+03 6.520818819235346098e+01 5.389175455317928254e+01 1.049697712828040892e+02 9.102156558635920192e+01
5.375000000000000000e+03 6.518087294450809566e+01 5.407384316866183127e+01 1.049917956583232836e+02 9.099997755769940966e+01
5.387500000000000000e+03 6.531145636241036811e+01 5.409562751396875058e+01 1.050328351040466401e+02 9.093791109945803441e+01
5.400000000000000000e+03 6.535396207209238639e+01 5.409357358061710386e+01 1.049384629915744682e+02 9.086951751075633865e+01
5.412500000000000000e+03 6.536087144872993804e+01 5.400341466833778981e+01 1.050128202856143247e+02 9.090595062287192718e+01
5.425000000000000000e+03 6.543032634688115934e+01 5.403777363334210548e+01 1.048890768838691230e+02 9.087674870375087721e+01
5.437500000000000000e+03 6.549411897429050100e+01 5.394873467908720954e+01 1.049209196870122440e+02 9.082623896291184451e+01
5.450000000000000000e+03 6.552218259376179788e+01 5.393970727964399003e+01 1.049782722440640015e+02 9.082724795438329579e+01
5.462500000000000000e+03 6.545100192614808066e+01 5.391246322934648560e+01 1.050173300785765917e+02 9.082558144359404650e+01
5.475000000000000000e+03 6.551810179156996128e+01 5.387117642381020488e+01 1.050132666156589494e+02 9.087486377012150740e+01
5.487500000000000000e+03 6.571973307276783771e+01 5.380558588007855292e+01 1.050723522566421195e+02 9.091473206658598372e+01
5.500000000000000000e+03 6.572286914246897993e+01 5.373453039718955893e+01 1.050727260594521937e+02 9.081481232887877297e+01
5.512500000000000000e+03 6.571439801995892083e+01 5.384617087144670933e+01 1.051823180702955796e+02 9.077701702081961344e+01
5.525000000000000000e+03 6.565641220543879797e+01 5.377411896572808558e+01 1.050329407636521211e+02 9.074344465315735420e+01
5.537500000000000000e+03 6.570018200355318072e+01 5.378868762682026983e+01 1.049376325738209772e+02 9.070978647535898176e+01
5.550000000000000000e+03 6.580850228901644527e+01 5.388506716550252662e+01 1.048817153676139640e+02 9.068441404255241878e+01
5.562500000000000000e+03 6.583233717965848086e+01 5.388192290963329611e+01 1.048740095256686402e+02 9.076165097841028739e+01
5.575000000000000000e+03 6.584795238171797394e+01 5.390176098286803352e+01 1.048471195518684311e+02 9.090051651571950231e+01
5.587500000000000000e+03 6.586694156974316172e+01 5.385387496830544052e+01 1.049359451859358501e+02 9.085356028911803605e+01
5.600000000000000000e+03 6.591404360621380931e+01 5.360927650558250690e+01 1.049512179797411022e+02 9.079049558481726478e+01
5.612500000000000000e+03 6.593347712236447933e+01 5.369240395923811349e+01 1.047843777388377902e+02 9.079220906842186878e+01
5.625000000000000000e+03 6.592051123436230853e+01 5.354810476196229274e+01 1.049002934860991161e+02 9.071263028625288882e+01
5.637500000000000000e+03 6.605127435631048627e+01 5.363578140480593959e+01 1.049582204464341828e+02 9.064622466058442285e+01
5.650000000000000000e+03 6.625809788507442022e+01 5.353604757929158353e+01 1.047732218010741434e+02 9.063672541831104468e+01
5.662500000000000000e+03 6.621449376625723460e+01 5.361214015915774667e+01 1.048011049865671396e+02 9.066430538962551111e+01
5.675000000000000000e+03 6.621040733375963327e+01 5.367687020249618257e+01 1.047413239550059103e+02 9.046823870931409317e+01
5.687500000000000000e+03 6.621706379866566294e+01 5.359621529518976502e+01 1.048355623329476884e+02 9.032692965327949253e+01
5.700000000000000000e+03 6.619094806543807863e+01 5.349201984312986724e+01 1.048737397599411594e+02 9.034064918453354665e+01
5.712500000000000000e+03 6.647005093800905229e+01 5.342804094656942482e+01 1.048737211906039590e+02 9.029516705936401877e+01
5.725000000000000000e+03 6.662176064951509602e+01 5.342472523449995236e+01 1.048936831745780296e+02 9.031627261607239632e+01
5.737500000000000000e+03 6.678207172053556917e+01 5.338305449747470277e+01 1.049890609341529455e+02 9.030248954483033685e+01
5.750000000000000000e+03 6.683070655401012061e+01 5.333490951847553418e+01 1.050838010845701547e+02 9.029343406797275406e+01
5.762500000000000000e+03 6.685670749521540301e+01 5.335005914176110764e+01 1.051882756639093088e+02 9.032102577224551965e+01
5.775000000000000000e+03 6.701472104255886109e+01 5.323499370725978963e+01 1.050792557919892687e+02 9.044097958906797885e+01
5.787500000000000000e+03 6.705840500981209118e+01 5.326494010725080130e+01 1.051321483975067537e+02 9.044008916962259548e+01
5.800000000000000000e+03 6.704647758514784073e+01 5.328059959971003678e+01 1.051754196666196464e+02 9.037540750606150652e+01
5.812500000000000000e+03 6.683137128513776304e+01 5.329997862878688863e+01 1.051419149926743160e+02 9.056257430119529772e+01
5.825000000000000000e+03 6.686550850704102800e+01 5.314405499666027310e+01 1.051662472901030441e+02 9.058514382579309654e+01
5.837500000000000000e+03 6.674346074826151209e+01 5.306672288026433648e+01 1.050971863974884570e+02 9.057606809132087733e+01
5.850000000000000000e+03 6.673822092119333149e+01 5.293447061074360249e+01 1.049752751950604619e+02 9.068354971441264922e+01
5.862500000000000000e+03 6.685948585326846683e+01 5.300471434316495589e+01 1.048929979379512076e+02 9.068116719533188075e+01
5.875000000000000000e+03 6.685229639149592629e+01 5.301906098268816692e+01 1.049049249589840400e+02 9.055564191487471248e+01
5.887500000000000000e+03 6.683611885781988349e+01 5.309729632704601698e+01 1.048646868879073821e+02 9.048067836791820184e+01
5.900000000000000000e+03 6.676999123350624643e+01 5.310433269388747135e+01 1.048158747013090704e+02 9.043996325428938121e+01
5.912500000000000000e+03 6.686923407302414546e+01 5.312411550658670478e+01 1.048350218432873362e+02 9.039096222536626613e+01
5.925000000000000000e+03 6.685662982425681378e+01 5.306454079765244813e+01 1.048547153039020685e+02 9.029699644464938046e+01
5.937500000000000000e+03 6.684482943056642057e+01 5.298040201938248828e+01 1.048422522078014794e+02 9.036230947237478972e+01
5.950000000000000000e+03 6.664105842474545227e+01 5.288972490146402095e+01 1.049322481883588978e+02 9.039950821760510280e+01
5.962500000000000000e+03 6.664469074813840166e+01 5.293113771213756991e+01 1.048038270038336321e+02 9.039062399652912916e+01
5.975000000000000000e+03 6.670722855950792507e+01 5.292262663370204478e+01 1.046995165008641067e+02 9.047465016981780650e+01
5.987500000000000000e+03 6.664330107435536377e+01 5.297809600420263365e+01 1.047056339480883764e+02 9.058484948014874760e+01
6.000000000000000000e+03 6.660982399569722645e+01 5.297572098280483743e+01 1.047117518548728015e+02 9.063250442328518375e+01
6.012500000000000000e+03 6.658834800641234608e+01 5.308399670932390535e+01 1.047048369094883498e+02 9.049643328775411533e+01
6.025000000000000000e+03 6.652611627943423400e+01 5.310998405357280916e+01 1.046150795677508683e+02 9.051864512583190958e+01
6.037500000000000000e+03 6.648858786526213294e+01 5.302838706217808351e+01 1.044777056372872011e+02 9.062051792467134703e+01
6.050000000000000000e+03 6.650980131140211427e+01 5.307839399961980575e+01 1.045117399697118259e+02 9.080914976278509698e+01
6.062500000000000000e+03 6.647237761415483703e+01 5.318739350297146729e+01 1.046483485170196133e+02 9.088497653865685777e+01
6.075000000000000000e+03 6.639951717833289990e+01 5.303875084073946766e+01 1.046521415366707828e+02 9.097665378663236879e+01
6.087500000000000000e+03 6.635942076058070427e+01 5.309996132091511356e+01 1.048362869451722901e+02 9.085449138974023242e+01
6.100000000000000000e+03 6.633913330598473124e+01 5.304973199163266884e+01 1.046781559712136556e+02 9.068500002937720694e+01
6.112500000000000000e+03 6.638338885759847585e+01 5.312386130297148412e+01 1.045706985922131906e+02 9.055521250940905986e+01
6.125000000000000000e+03 6.641004309064730649e+01 5.312153559043309059e+01 1.046108313141527049e+02 9.049740715468223584e+01
6.137500000000000000e+03 6.631003361356171411e+01 5.305115973506319449e+01 1.045629611595075659e+02 9.052084559624039173e+01
6.150000000000000000e+03 6.626742640837503018e+01 5.297922534930054184e+01 1.045580487021840099e+02 9.044516938771172931e+01
6.162500000000000000e+03 6.634035556106441334e+01 5.281574098253508964e+01 1.046259965958303297e+02 9.046367314453220843e+01
6.175000000000000000e+03 6.630813974988564041e+01 5.272226819251147845e+01 1.046485550378090750e+02 9.053996550134596077e+01
6.187500000000000000e+03 6.618576352108649985e+01 5.266643971011481540e+01 1.046748022193387868e+02 9.049449668500933797e+01
6.200000000000000000e+03 6.617339946920354521e+01 5.277854534666332142e+01 1.046839811554975768e+02 9.041218141144511833e+01
6.212500000000000000e+03 6.612670399797866594e+01 5.299504206543294771e+01 1.047517035834333967e+02 9.034102763388911228e+01
6.225000000000000000e+03 6.622067889190118706e+01 5.301763580346499793e+01 1.047589437932016807e+02 9.029373895117987558e+01
6.237500000000000000e+03 6.624364365739801030e+01 5.289740268658307087e+01 1.047118199059418089e+02 9.040693888649316534e+01
6.250000000000000000e+03 6.622881671251708724e+01 5.300205648252191537e+01 1.045578439077323480e+02 9.059303772993239079e+01
6.262500000000000000e+03 6.618131048799513394e+01 5.293763772898242337e+01 1.044624514299692351e+02 9.058797991328958688e+01
6.275000000000000000e+03 6.607060681871210761e+01 5.302882822283305586e+01 1.045098884942979822e+02 9.060434730651157054e+01
6.287500000000000000e+03 6.588387349174551844e+01 5.302980382613885979e+01 1.046547819491256632e+02 9.062465287605525077e+01
6.300000000000000000e+03 6.584362763101172789e+01 5.304023533747712094e+01 1.046380665694692738e+02 9.058981978573180527e+01
6.312500000000000000e+03 6.576296013070162871e+01 5.311654769964948031e+01 1.045406077475739153e+02 9.049956065464839128e+01
6.325000000000000000e+03 6.578048755374699397e+01 5.308573155278526912e+01 1.045837624523444020e+02 9.049400735302644705e+01
6.337500000000000000e+03 6.582647595695759435e+01 5.311416377889142382e+01 1.044376096613136866e+02 9.051999469311635949e+01
6.350000000000000000e+03 6.590375311903802924e+01 5.313992284811197209e+01 1.044875667006692908e+02 9.058465495610438722e+01
6.362500000000000000e+03 6.594805405791409214e+01 5.310894542544467356e+01 1.044667614625372636e+02 9.066530817017535071e+01
6.375000000000000000e+03 6.617391137316778327e+01 5.308132692474340786e+01 1.044549031507140455e+02 9.066847817334588910e+01
6.387500000000000000e+03 6.612096505739401664e+01 5.298933458801029417e+01 1.045323700103336648e+02 9.054461375416117619e+01
6.400000000000000000e+03 6.615839795434250448e+01 5.302126093138486596e+01 1.046768241280452401e+02 9.052052307362808392e+01
6.412500000000000000e+03 6.618427988811959040e+01 5.304914631278746384e+01 1.046953261085111251e+02 9.063118346182554319e+01
6.425000000000000000e+03 6.608466791034113896e+01 5.294222079329142616e+01 1.047388703529088758e+02 9.065340396883350138e+01
6.437500000000000000e+03 6.626481868791641716e+01 5.284223692468864897e+01 1.046395750743956086e+02 9.048665466779917210e+01
6.450000000000000000e+03 6.635275670124481451e+01 5.286409759264638808e+01 1.046287107873417170e+02 9.043818253332165114e+01
6.462500000000000000e+03 6.633011440573396555e+01 5.290271297923484894e+01 1.046983928278011007e+02 9.044305666242036068e+01
6.475000000000000000e+03 6.647041942950744442e+01 5.290253006073046294e+01 1.047757563684067605e+02 9.048381069729133230e+01
6.487500000000000000e+03 6.648621788952574718e+01 5.285349079601408562e+01 1.047831650886196257e+02 9.044659535335848943e+01
6.500000000000000000e+03 6.640316582541947810e+01 5.287104777367469666e+01 1.047348256539233660e+02 9.046757646385987073e+01
6.512500000000000000e+03 6.629154888475177643e+01 5.289885403019118115e+01 1.048000870599171748e+02 9.048059723695035927e+01
6.525000000000000000e+03 6.616520683213909138e+01 5.288723974874110922e+01 1.046684249657536441e+02 9.058110250344650183e+01
6.537500000000000000e+03 6.609587595696527274e+01 5.281770390551145056e+01 1.046389137650294003e+02 9.059157659860758827e+01
6.550000000000000000e+03 6.633248891891139465e+01 5.274364026755227997e+01 1.046374472654023720e+02 9.048391012504566788e+01
6.562500000000000000e+03 6.627682273809894298e+01 5.271357456397301178e+01 1.046116160895535216e+02 9.043427860063137302e+01
6.575000000000000000e+03 6.622748913223431089e+01 5.264748465146691814e+01 1.046980869502841074e+02 9.033896749578082108e+01
6.587500000000000000e+03 6.638013756113801378e+01 5.267381792321891965e+01 1.046465554873693975e+02 9.060133088755873132e+01
6.600000000000000000e+03 6.645469412360607464e+01 5.268639095486305024e+01 1.047999135936981219e+02 9.064434715123080366e+01
6.612500000000000000e+03 6.637696699568336101e+01 5.272263133135634661e+01 1.046881974014546586e+02 9.086851103272498165e+01
6.625000000000000000e+03 6.641918761841398577e+01 5.272079783872659675e+01 1.047421240648114349e+02 9.087421810931606103e+01
6.637500000000000000e+03 6.642929788324596529e+01 5.284322100607497674e+01 1.046852634133913824e+02 9.071167248738559863e+01
6.650000000000000000e+03 6.658280887105949830e+01 5.273881939206901848e+01 1.048175909653061808e+02 9.081699712178115647e+01
6.662500000000000000e+03 6.644350696980633586e+01 5.273004459948560196e+01 1.047792960964784186e+02 9.071835459977539529e+01
6.675000000000000000e+03 6.647977734427871610e+01 5.269565162969530547e+01 1.047673258377251102e+02 9.065841722724489671e+01
6.687500000000000000e+03 6.647369695680411894e+01 5.268710608671388229e+01 1.049187136168552144e+02 9.079871433767719680e+01
6.700000000000000000e+03 6.639134518201234414e+01 5.268316453076192829e+01 1.049824314897710451e+02 9.086723891039555667e+01
6.712500000000000000e+03 6.649141744619703331e+01 5.256559048288196578e+01 1.049647523981189892e+02 9.096345143800203914e+01
6.725000000000000000e+03 6.661882349819914850e+01 5.255788975373762639e+01 1.048765002751316899e+02 9.103399868471561263e+01
6.737500000000000000e+03 6.676953953928801866e+01 5.254763125045168692e+01 1.048013188695655202e+02 9.091598085743798663e+01
6.750000000000000000e+03 6.677272719204954399e+01 5.249635514430595151e+01 1.047778008309972790e+02 9.096618916410301381e+01
6.762500000000000000e+03 6.679115123245703955e+01 5.235426076105910198e+01 1.047400866995663762e+02 9.101492942073659265e+01
6.775000000000000000e+03 6.676082579040583198e+01 5.259210148842446131e+01 1.046499198157622885e+02 9.116903115474549679e+01
6.787500000000000000e+03 6.672371937669358033e+01 5.250340852650223411e+01 1.045694923923476978e+02 9.108701512896381303e+01
6.800000000000000000e+03 6.664984094084263688e+01 5.241834971872034998e+01 1.045804789994823665e+02 9.106339698366282676e+01
6.812500000000000000e+03 6.644358356762488427e+01 5.239397991632932161e+01 1.046647706155922606e+02 9.100554351712834489e+01
6.825000000000000000e+03 6.642609572228558079e+01 5.245481964571886380e+01 1.048107335857097837e+02 9.103429666879567606e+01
6.837500000000000000e+03 6.643786349159536542e+01 5.247051064122282327e+01 1.048336525940293740e+02 9.105425135159899241e+01
6.850000000000000000e+03 6.627397009486001878e+01 5.251765183915700419e+01 1.047628868076546809e+02 9.103365873647102546e+01
6.862500000000000000e+03 6.623903344914586455e+01 5.255523902487073684e+01 1.048718118357367217e+02 9.099451173050825048e+01
6.875000000000000000e+03 6.626212626973666886e+01 5.261280261003597758e+01 1.048047647266479458e+02 9.104461949311384217e+01
6.887500000000000000e+03 6.631385626681493761e+01 5.256756424417516627e+01 1.047598481014327803e+02 9.101345923150353201e+01
6.900000000000000000e+03 6.644575340975147526e+01 5.254461766777914278e+01 1.049413668115634124e+02 9.097452380104860481e+01
6.912500000000000000e+03 6.642373444293102125e+01 5.262289724101572830e+01 1.049036712233695141e+02 9.084549245918671545e+01
6.925000000000000000e+03 6.650178794619075973e+01 5.268196003195720323e+01 1.048910087768763475e+02 9.083774676865253639e+01
6.937500000000000000e+03 6.647369018206997282e+01 5.266431805791566489e+01 1.050267485686451607e+02 9.096038852985923029e+01
6.950000000000000000e+03 6.639685178678767841e+01 5.266098071941279102e+01 1.050232645454698712e+02 9.085758774231980794e+01
6.962500000000000000e+03 6.634995064521417873e+01 5.266698429849040508e+01 1.049043652886138034e+02 9.083305010658217782e+01
6.975000000000000000e+03 6.647117835885610759e+01 5.265583263373031286e+01 1.047872837108926092e+02 9.081981926860437682e+01
6.987500000000000000e+03 6.655099054793758739e+01 5.256466571557168521e+01 1.047267541321169233e+02 9.080341870925774117e+01
7.000000000000000000e+03 6.658812193524560996e+01 5.252581548955403434e+01 1.048060728311798897e+02 9.075038261140853990e+01
7.012500000000000000e+03 6.665147953141062942e+01 5.260781222976524418e+01 1.048012311103426129e+02 9.108743835398783517e+01
7.025000000000000000e+03 6.663835504409125576e+01 5.258031130135093889e+01 1.046947757273130577e+02 9.124556554981153056e+01
7.037500000000000000e+03 6.657920466085469968e+01 5.261421123878996298e+01 1.046463758349310496e+02 9.122823513899543002e+01
7.050000000000000000e+03 6.671053911799010905e+01 5.262202350110101179e+01 1.046384450456320678e+02 9.123191691637096312e+01
7.062500000000000000e+03 6.675488246294091255e+01 5.264451603817472147e+01 1.045480864370140210e+02 9.128288920625533365e+01
7.075000000000000000e+03 6.680122326986300152e+01 5.268206138667799365e+01 1.044464392348257036e+02 9.128739065839934597e+01
7.087500000000000000e+03 6.680795374377423457e+01 5.267036852231946398e+01 1.043459973664578655e+02 9.114966995161533703e+01
7.100000000000000000e+03 6.680810422370031176e+01 5.254724732440458013e+01 1.042595469996578856e+02 9.117725373653387066e+01
7.112500000000000000e+03 6.672205456588142169e+01 5.256530624612146596e+01 1.044206031327174742e+02 9.109589314406242977e+01
7.125000000000000000e+03 6.680188765655451277e+01 5.265103177079179630e+01 1.045681912392190611e+02 9.106056754522903418e+01
7.137500000000000000e+03 6.688123870106693403e+01 5.266177202144005776e+01 1.046890851588137821e+02 9.098752434598944205e+01
7.150000000000000000e+03 6.688460921656034941e+01 5.270072110669504184e+01 1.046914500618544963e+02 9.098055118284413822e+01
7.162500000000000000e+03 6.690746917997259402e+01 5.264222205513240027e+01 1.047105923582669789e+02 9.073229366961562903e+01
7.175000000000000000e+03 6.671482835057791760e+01 5.267459458009874140e+01 1.046630403635301292e+02 9.068323978876054525e+01
7.187500000000000000e+03 6.670476439574214567e+01 5.271002126309095814e+01 1.046917916608189358e+02 9.082080434813845216e+01
7.200000000000000000e+03 6.671123658654323663e+01 5.272765552025008873e+01 1.047973704798202732e+02 9.086298972704173593e+01
7.212500000000000000e+03 6.668509944197596440e+01 5.275856380813337410e+01 1.046941220995462345e+02 9.082376506366192359e+01
7.225000000000000000e+03 6.671989651955544787e+01 5.272256522215068486e+01 1.045871637523347601e+02 9.090780551532979814e+01
7.237500000000000000e+03 6.679441403855551584e+01 5.270812151920655708e+01 1.046071515457207113e+02 9.093352013192568961e+01
7.250000000000000000e+03 6.691101651257989147e+01 5.276894908052621957e+01 1.045432382619013936e+02 9.083166668768897978e+01
7.262500000000000000e+03 6.699554410863366627e+01 5.285493440409534571e+01 1.045678330437893351e+02 9.080852252145551518e+01
7.275000000000000000e+03 6.696365313182870693e+01 5.273850098635660544e+01 1.045155083810849987e+02 9.076806232817035891e+01
7.287500000000000000e+03 6.704768573302310131e+01 5.260934916189491872e+01 1.046096355506804372e+02 9.077495516868624748e+01
7.300000000000000000e+03 6.699781610541607790e+01 5.268595840920453099e+01 1.045086238228615088e+02 9.068953624013680326e+01
7.312500000000000000e+03 6.683997955908127153e+01 5.265979828337746227e+01 1.044958440335482948e+02 9.060570931745253631e+01
7.325000000000000000e+03 6.677514065277360089e+01 5.264801843830326078e+01 1.045775682104302007e+02 9.045997542873584507e+01
7.337500000000000000e+03 6.677025796900382204e+01 5.251517812732251400e+01 1.045448144887775470e+02 9.035228128634804534e+01
7.350000000000000000e+03 6.677275832411920931e+01 5.253926236892269230e+01 1.046585918162314925e+02 9.035312681699429049e+01
7.362500000000000000e+03 6.684317008874836574e+01 5.253297397879013175e+01 1.046239926839122916e+02 9.060488589172346963e+01
7.375000000000000000e+03 6.674339354427350202e+01 5.256712209644068423e+01 1.046758368459888686e+02 9.051030251426819007e+01
7.387500000000000000e+03 6.678579313077915458e+01 5.258900050963838879e+01 1.046504141544368451e+02 9.058343142285588101e+01
7.400000000000000000e+03 6.672437949309821192e+01 5.246124785918622990e+01 1.044830612342693001e+02 9.065192910484758215e+01
7.412500000000000000e+03 6.663935272061473825e+01 5.244621646421801842e+01 1.045821449434438648e+02 9.055658060919978425e+01
7.425000000000000000e+03 6.652614094596040673e+01 5.243018933976566132e+01 1.044780910073988451e+02 9.043752702280509936e+01
7.437500000000000000e+03 6.644686148250002589e+01 5.231215865571560641e+01 1.045475596661406286e+02 9.038008998845597830e+01
7.450000000000000000e+03 6.630209409330757353e+01 5.227433790049058615e+01 1.044534087869573113e+02 9.032613015460967176e+01
7.462500000000000000e+03 6.643915032563214140e+01 5.220488848722664699e+01 1.046750990755887329e+02 9.038204749588165043e+01
7.475000000000000000e+03 6.663038076077368999e+01 5.238394515472988644e+01 1.047481930434399402e+02 9.031819101993548315e+01
7.487500000000000000e+03 6.655153453542996544e+01 5.234054472604604058e+01 1.046970144677319894e+02 9.033042193934512909e+01
7.500000000000000000e+03 6.654189283856199211e+01 5.225993902741051755e+01 1.045744809827846211e+02 9.037102823850325706e+01
7.512500000000000000e+03 6.668123742767095052e+01 5.218431689797064621e+01 1.046547230637339538e+02 9.034671728339375818e+01
7.525000000000000000e+03 6.672012389960093515e+01 5.220022659944280008e+01 1.047453005563954491e+02 9.026657758615880311e+01
7.537500000000000000e+03 6.669862245333108319e+01 5.217783492314988081e+01 1.048104231118307581e+02 9.026583204235819835e+01
7.550000000000000000e+03 6.661603909034037940e+01 5.207054133961975140e+01 1.049115403456424787e+02 9.040784412894740285e+01
7.562500000000000000e+03 6.661761194741959002e+01 5.209873113707233472e+01 1.048670048497564835e+02 9.041574114125518236e+01
7.575000000000000000e+03 6.673130827823685252e+01 5.205705301175419919e+01 1.047374511400231256e+02 9.057280271654425974e+01
7.587500000000000000e+03 6.663852163632880377e+01 5.211566630354032981e+01 1.048748190590621050e+02 9.080654207816505163e+01
7.600000000000000000e+03 6.658916536969304900e+01 5.223326451558519068e+01 1.049598319052451529e+02 9.084748552727586457e+01
7.612500000000000000e+03 6.659107080220751129e+01 5.222387470111916485e+01 1.050022486665267962e+02 9.088637457810654041e+01
7.625000000000000000e+03 6.662021408971291692e+01 5.225126912836173432e+01 1.048852254010112546e+02 9.077672797091203449e+01
7.637500000000000000e+03 6.658413210940129545e+01 5.241975908146023500e+01 1.048826289239888609e+02 9.072373857346180159e+01
7.650000000000000000e+03 6.659521085638088778e+01 5.248254438380222808e+01 1.047874180147430252e+02 9.066585613413118949e+01
7.662500000000000000e+03 6.646789001199897484e+01 5.244183111645298112e+01 1.047801282593544698e+02 9.064288496820887531e+01
7.675000000000000000e+03 6.652540996955103481e+01 5.247359162653069120e+01 1.047408399607753893e+02 9.067413551152789353e+01
7.687500000000000000e+03 6.644330973811334218e+01 5.255673343424092536e+01 1.048410381148753743e+02 9.057234166753227100e+01
7.700000000000000000e+03 6.649408495494290605e+01 5.246739140846794669e+01 1.048654116532328970e+02 9.048439155356638253e+01
7.712500000000000000e+03 6.636726250313432729e+01 5.252730589833277719e+01 1.048291071428754435e+02 9.044539516329722062e+01
7.725000000000000000e+03 6.646692242686431484e+01 5.257210107148126355e+01 1.048556171057001336e+02 9.037494780514708737e+01
7.737500000000000000e+03 6.656171589182572745e+01 5.257027084902458824e+01 1.048518290527070604e+02 9.034786096629792951e+01
7.750000000000000000e+03 6.652274044970336320e+01 5.268844929738792615e+01 1.048052478893243347e+02 9.028333736177403068e+01
7.762500000000000000e+03 6.652652056734321206e+01 5.264156072523240937e+01 1.046645830864530211e+02 9.041332252002518999e+01
7.775000000000000000e+03 6.643157364481248806e+01 5.266231622146521119e+01 1.046952473094048628e+02 9.036240610247642735e+01
7.787500000000000000e+03 6.641884153195462659e+01 5.269987929161821683e+01 1.046605953830786859e+02 9.024746519304818548e+01
7.800000000000000000e+03 6.630408460858656383e+01 5.261680206416123440e+01 1.046629540345669085e+02 9.023301820027064934e+01
7.812500000000000000e+03 6.630442035216375984e+01 5.269843883825743092e+01 1.046664969512282113e+02 9.022794518542841047e+01
7.825000000000000000e+03 6.643317836287674538e+01 5.290745520752845721e+01 1.045593507682383034e+02 9.017126863352484634e+01
7.837500000000000000e+03 6.643229598763734600e+01 5.298650472433208591e+01 1.046710224632796695e+02 9.020456860082363448e+01
7.850000000000000000e+03 6.651038810592149275e+01 5.295406590407867498e+01 1.046085972580083023e+02 9.035530451601810853e+01
7.862500000000000000e+03 6.647783540050927797e+01 5.295436791857128611e+01 1.044961769763589103e+02 9.033533516393507057e+01
7.875000000000000000e+03 6.649882345581086440e+01 5.298811967271102930e+01 1.044794092126478517e+02 9.031938993045704933e+01
7.887500000000000000e+03 6.660151827066002284e+01 5.304481382257611699e+01 1.045716757871362574e+02 9.038687675371251373e+01
7.900000000000000000e+03 6.648605360634195449e+01 5.298468671410449105e+01 1.046117979412411216e+02 9.053593512756954453e+01
7.912500000000000000e+03 6.648584005176047640e+01 5.289706568079871118e+01 1.046664273726282204e+02 9.048331734778359703e+01
7.925000000000000000e+03 6.652732407450943697e+01 5.294232248002827390e+01 1.045290941376664193e+02 9.047371391951611486e+01
7.937500000000000000e+03 6.641665307955632613e+01 5.309615713323321984e+01 1.045316448510136809e+02 9.043860684806597305e+01
7.950000000000000000e+03 6.634335530802297853e+01 5.313024084194777430e+01 1.046001877978833221e+02 9.047976135964267996e+01
7.962500000000000000e+03 6.631041615419984225e+01 5.318486399915427398e+01 1.046146161554675018e+02 9.053877078002076928e+01
7.975000000000000000e+03 6.647756493642101816e+01 5.313861312330605813e+01 1.045828687209804571e+02 9.035665348438256217e+01
7.987500000000000000e+03 6.645281349860916009e+01 5.326057935475003546e+01 1.045275442674433748e+02 9.049277279904791271e+01
8.000000000000000000e+03 6.624007427744342635e+01 5.316136906389643002e+01 1.044487505772135876e+02 9.051490954711420045e+01
8.012500000000000000e+03 6.636482569248214247e+01 5.320549752383385567e+01 1.044979237246523525e+02 9.048303417836454798e+01
8.025000000000000000e+03 6.649249269307037480e+01 5.324754724163970110e+01 1.045423980224271361e+02 9.044515396842058408e+01
8.037500000000000000e+03 6.648827131802843837e+01 5.315151410118688347e+01 1.045749276217359380e+02 9.045687475546228029e+01
8.050000000000000000e+03 6.645721353541463827e+01 5.313909162605092007e+01 1.046323945948048930e+02 9.043419378063295255e+01
8.062500000000000000e+03 6.658535811436837548e+01 5.308696167493572204e+01 1.046634333677248492e+02 9.055991023172069276e+01
8.075000000000000000e+03 6.666325906318195393e+01 5.325109135337965682e+01 1.045983522568066064e+02 9.048370533029364537e+01
8.087500000000000000e+03 6.672220848152612405e+01 5.324731801611333282e+01 1.045536434483038448e+02 9.049933103745941310e+01
8.100000000000000000e+03 6.683053405053841800e+01 5.324363166581635198e+01 1.046114306101861757e+02 9.046028673215054994e+01
8.112500000000000000e+03 6.679089861393552496e+01 5.316809290012865574e+01 1.045303461305948787e+02 9.049070901895402130e+01
8.125000000000000000e+03 6.671222036508422093e+01 5.316732005951768514e+01 1.044341408987844915e+02 9.044413848671841549e+01
8.137500000000000000e+03 6.680564081797018616e+01 5.317323596441661948e+01 1.044649838428282891e+02 9.042404731347490099e+01
8.150000000000000000e+03 6.669231454487429289e+01 5.319802804269723850e+01 1.044554202312675955e+02 9.041256081801304845e+01
8.162500000000000000e+03 6.663293460035332316e+01 5.318641700165626673e+01 1.045840887036403331e+02 9.035254441868012520e+01
8.175000000000000000e+03 6.660153460705645045e+01 5.313695543282278066e+01 1.045337072175622524e+02 9.033856185102025904e+01
8.187500000000000000e+03 6.670128829498592893e+01 5.302777802857175260e+01 1.045248274361628660e+02 9.026546648231250458e+01
8.200000000000000000e+03 6.669114316366147932e+01 5.310106808364265163e+01 1.044784074466200536e+02 9.033612695955383742e+01
8.212500000000000000e+03 6.665109515580833488e+01 5.323306429719702493e+01 1.044426365612568759e+02 9.039973417908258568e+01
8.225000000000000000e+03 6.652915253435669740e+01 5.328457282606496648e+01 1.044218447134411463e+02 9.036695403576206331e+01
8.237500000000000000e+03 6.657915128753627698e+01 5.326511893781646023e+01 1.045342323334066634e+02 9.027040793262671059e+01
8.250000000000000000e+03 6.651902031919662761e+01 5.318791953399264116e+01 1.045899244541354136e+02 9.018442723375285652e+01
8.262500000000000000e+03 6.659823528645804913e+01 5.311641714392696656e+01 1.045806104591054577e+02 9.030050976432475807e+01
8.275000000000000000e+03 6.670274582497701488e+01 5.311644171756957888e+01 1.046916203584170546e+02 9.043446523125825820e+01
8.287500000000000000e+03 6.669622980223751085e+01 5.306719880103439380e+01 1.047513768498362907e+02 9.050971857286913291e+01
8.300000000000000000e+03 6.664846986342001856e+01 5.315225314795663536e+01 1.046082458366977335e+02 9.063041679146395779e+01
8.312500000000000000e+03 6.659343419080465765e+01 5.311284599587633437e+01 1.046234665823868966e+02 9.065815298495294883e+01
8.325000000000000000e+03 6.654263926347486802e+01 5.316138810331668196e+01 1.046285076380708716e+02 9.068115191430705124e+01
8.337500000000000000e+03 6.664605778120284185e+01 5.311593778233811491e+01 1.045607131519171986e+02 9.063327946808557556e+01
8.350000000000000000e+03 6.663025031114494823e+01 5.311572035774794642e+01 1.045550402844399116e+02 9.054959856241812588e+01
8.362500000000000000e+03 6.662711448919382917e+01 5.311574384759004630e+01 1.046073038356907716e+02 9.034627557466468772e+01
8.375000000000000000e+03 6.654025751858355875e+01 5.312543076739645898e+01 1.044979599119140232e+02 9.038303208711694481e+01
8.387500000000000000e+03 6.657338520231058965e+01 5.310783770711532981e+01 1.045897847577682995e+02 9.040841353389771484e+01
8.400000000000000000e+03 6.661104396109131187e+01 5.296072630713678819e+01 1.043520719638614196e+02 9.053791573284537719e+01
8.412500000000000000e+03 6.657731825836563644e+01 5.296540479728957251e+01 1.044152584351424906e+02 9.053961156486703032e+01
8.425000000000000000e+03 6.660987166970272710e+01 5.299557917045179778e+01 1.044241630117706165e+02 9.045439610825141585e+01
8.437500000000000000e+03 6.664263366348332340e+01 5.298162893888089542e+01 1.043871013633224152e+02 9.032315334525316075e+01
8.450000000000000000e+03 6.658698844619082990e+01 5.295902945504883519e+01 1.041717772712546406e+02 9.028795249508347354e+01
8.462500000000000000e+03 6.645643317712530518e+01 5.296857775792619094e+01 1.042318937084992712e+02 9.024494329799701120e+01
8.475000000000000000e+03 6.644928201634500908e+01 5.304927497659826230e+01 1.040995455039553406e+02 9.032903416212631953e+01
8.487500000000000000e+03 6.652154756517589362e+01 5.297082718649512145e+01 1.041233565233841460e+02 9.042413968867791141e+01
8.500000000000000000e+03 6.642408615098177904e+01 5.289959679901188849e+01 1.042197186382030623e+02 9.020256183937648586e+01
8.512500000000000000e+03 6.649058280549422761e+01 5.272603921234176028e+01 1.040668141571929937e+02 9.018844864112941195e+01
8.525000000000000000e+03 6.667902993511269472e+01 5.278545559526327224e+01 1.040374169247645284e+02 9.030086340475031648e+01
8.537500000000000000e+03 6.655249345112679293e+01 5.281611962193305487e+01 1.040457054705366318e+02 9.034678811265469278e+01
8.550000000000000000e+03 6.647158037495196936e+01 5.292870519640717220e+01 1.041398114673663002e+02 9.038597584101138693e+01
8.562500000000000000e+03 6.659070716907150711e+01 5.305281679108202297e+01 1.041834926919150632e+02 9.047405633610428310e+01
8.575000000000000000e+03 6.651270724085041763e+01 5.297826447877709199e+01 1.041637178318511303e+02 9.059124091505651677e+01
8.587500000000000000e+03 6.634970166604691144e+01 5.300247356687080469e+01 1.042138548551683357e+02 9.054540964213529719e+01
8.600000000000000000e+03 6.635892737469417568e+01 5.293900876420865131e+01 1.042054293464266266e+02 9.068821476772210133e+01
8.612500000000000000e+03 6.627375007804926099e+01 5.294490458980995840e+01 1.042371817992521983e+02 9.076345872698755102e+01
8.625000000000000000e+03 6.629559555684011229e+01 5.298053261719381624e+01 1.042228312707010787e+02 9.083457407450421783e+01
8.637500000000000000e+03 6.633536484778269937e+01 5.310035781008738098e+01 1.042681302620948571e+02 9.092352399716568812e+01
8.650000000000000000e+03 6.641467357248032499e+01 5.300687447923454698e+01 1.043812869545130582e+02 9.090399477861865307e+01
8.662500000000000000e+03 6.640853339212115714e+01 5.312896699313986204e+01 1.043877706798328688e+02 9.088948563134783853e+01
8.675000000000000000e+03 6.633594848900521868e+01 5.324631942111916061e+01 1.044457555269793687e+02 9.098342295054881390e+01
8.687500000000000000e+03 6.628804854981167693e+01 5.323654127074095754e+01 1.042838311562057356e+02 9.109728637171728849e+01
8.700000000000000000e+03 6.629244083292864786e+01 5.327450676397758400e+01 1.042558110136581320e+02 9.110829419780219496e+01
8.712500000000000000e+03 6.621067485739764891e+01 5.319799588277426494e+01 1.042263274417808532e+02 9.109696876470499660e+01
8.725000000000000000e+03 6.633309014144526827e+01 5.326740632977839596e+01 1.041443253049192634e+02 9.105258182751460083e+01
8.737500000000000000e+03 6.638956273427393739e+01 5.319689145420293386e+01 1.041524821213316159e+02 9.109276830552425963e+01
8.750000000000000000e+03 6.632516161071839633e+01 5.325646130631251651e+01 1.041543060855883738e+02 9.106227674083504553e+01
8.762500000000000000e+03 6.624445155455869383e+01 5.330464803497497428e+01 1.040343188414408928e+02 9.115404245906387359e+01
8.775000000000000000e+03 6.628062029357013785e+01 5.329030664117859573e+01 1.038899510400362232e+02 9.102648818674869347e+01
8.787500000000000000e+03 6.627257342093082570e+01 5.328966942632307280e+01 1.040143645363582010e+02 9.075753100487561653e+01
8.800000000000000000e+03 6.613203675555580219e+01 5.324787954659115741e+01 1.041096469887714875e+02 9.087592415421887893e+01
8.812500000000000000e+03 6.611140123567004423e+01 5.342491389650536604e+01 1.041929819695294128e+02 9.072176606253978548e+01
8.825000000000000000e+03 6.617482475127759756e+01 5.350241152663851096e+01 1.041400429413146611e+02 9.061770205759287933e+01
8.837500000000000000e+03 6.613334328228651771e+01 5.347177534945655708e+01 1.043859820675765491e+02 9.056864821038782054e+01
8.850000000000000000e+03 6.605072432043650110e+01 5.353456611096525108e+01 1.043059262973825270e+02 9.054540164757392517e+01
8.862500000000000000e+03 6.603805225842447157e+01 5.347603798194055003e+01 1.042847612974034632e+02 9.057597142629751374e+01
8.875000000000000000e+03 6.608235783234921712e+01 5.343670350014780013e+01 1.042233440120934773e+02 9.069122935765834370e+01
8.887500000000000000e+03 6.602392302865754914e+01 5.347405137873330716e+01 1.041919757830219453e+02 9.085355149863576685e+01
8.900000000000000000e+03 6.618912114182181483e+01 5.344465918207121291e+01 1.042369221080160600e+02 9.071945881800398581e+01
8.912500000000000000e+03 6.643596510301776448e+01 5.326812870935238209e+01 1.041058764554383629e+02 9.063336448628243147e+01
8.925000000000000000e+03 6.635040798328383005e+01 5.321865510457333670e+01 1.040874143944424475e+02 9.071998096581232573e+01
8.937500000000000000e+03 6.647374780102902037e+01 5.318164047227148927e+01 1.041515870835997220e+02 9.085961250468378125e+01
8.950000000000000000e+03 6.653639781465962244e+01 5.326574291109185566e+01 1.040906344484914996e+02 9.081945966177987373e+01
8.962500000000000000e+03 6.653559536918747597e+01 5.317852697766368664e+01 1.041737332114932570e+02 9.096441519541870946e+01
8.975000000000000000e+03 6.658431293203246071e+01 5.312301323343803006e+01 1.040359747480451347e+02 9.078665267267543015e+01
8.987500000000000000e+03 6.649119162244137726e+01 5.311407422257533284e+01 1.040741702468668279e+02 9.086443624365574578e+01
9.000000000000000000e+03 6.655795167141381796e+01 5.313142672699567015e+01 1.040542994982450438e+02 9.075090254115971788e+01
9.012500000000000000e+03 6.653046978810347412e+01 5.311532064272621767e+01 1.041795660328707527e+02 9.075265417221720554e+01
9.025000000000000000e+03 6.664731040326587674e+01 5.307417396481797311e+01 1.040504010159426116e+02 9.071641986251148637e+01
9.037500000000000000e+03 6.670829078459043160e+01 5.305500688512267260e+01 1.039889063652160672e+02 9.077624833043408614e+01
9.050000000000000000e+03 6.661600711092034999e+01 5.304759855981358641e+01 1.040212849790710123e+02 9.080372172920247920e+01
9.062500000000000000e+03 6.643963816519774923e+01 5.304694909784951307e+01 1.039866190716607122e+02 9.091318362846642742e+01
9.075000000000000000e+03 6.652480211104703756e+01 5.295339151354811236e+01 1.040377060536827400e+02 9.090880265647675174e+01
9.087500000000000000e+03 6.656930292690230999e+01 5.303214601475529832e+01 1.040392699910935761e+02 9.088894708049926408e+01
9.100000000000000000e+03 6.659193120539963218e+01 5.313662440339479787e+01 1.040482952717925116e+02 9.079665463546169235e+01
9.112500000000000000e+03 6.649790236475855920e+01 5.310159513271039344e+01 1.040552428695760057e+02 9.069871079890037890e+01
9.125000000000000000e+03 6.647982137135522862e+01 5.317890999918068928e+01 1.040550582801610915e+02 9.080525268445366294e+01
9.137500000000000000e+03 6.652241407940648799e+01 5.322938528715495465e+01 1.041365791489109824e+02 9.087658935358925305e+01
9.150000000000000000e+03 6.660328617691961028e+01 5.343878673168091353e+01 1.042440905064527925e+02 9.085459283429362642e+01
9.162500000000000000e+03 6.645010236238813661e+01 5.348112290694980686e+01 1.043045104590454741e+02 9.105044301816862173e+01
9.175000000000000000e+03 6.634388586150770095e+01 5.359321918381037619e+01 1.042925866565741586e+02 9.110430664447397930e+01
9.187500000000000000e+03 6.631303554082036555e+01 5.357753097746653737e+01 1.043035213477185010e+02 9.108568139218486692e+01
9.200000000000000000e+03 6.626889860167514712e+01 5.353115619819691773e+01 1.042569414109779160e+02 9.114465446504286206e+01
9.212500000000000000e+03 6.641258866691347862e+01 5.340595355167670988e+01 1.042600521562982436e+02 9.139332498604575505e+01
9.225000000000000000e+03 6.635237790437980721e+01 5.325637767296899483e+01 1.041502242507895915e+02 9.134610025359840790e+01
9.237500000000000000e+03 6.626164619323240856e+01 5.315843800893128446e+01 1.041500544802253074e+02 9.139712834747550119e+01
9.250000000000000000e+03 6.627360086052013344e+01 5.316818483447536181e+01 1.041652533716068092e+02 9.146375890952187149e+01
9.262500000000000000e+03 6.629627318232608957e+01 5.307358372305988325e+01 1.039945385398027469e+02 9.137456338561760560e+01
9.275000000000000000e+03 6.632818335753984229e+01 5.299597890095692776e+01 1.040778776674815447e+02 9.138592230916684400e+01
9.287500000000000000e+03 6.652947485717197651e+01 5.285386269724683217e+01 1.042649710275185271e+02 9.138726089763011373e+01
9.300000000000000000e+03 6.661294095915680202e+01 5.284819176877781643e+01 1.043590234990107888e+02 9.130881231613082605e+01
9.312500000000000000e+03 6.683248072276339258e+01 5.295312198501446943e+01 1.043587159661830555e+02 9.130258389250784035e+01
9.325000000000000000e+03 6.686498660253334947e+01 5.287157476160410141e+01 1.043768174827281854e+02 9.144416806008993603e+01
9.337500000000000000e+03 6.693134340008559491e+01 5.289256904057472042e+01 1.041539771254761177e+02 9.154959595652383086e+01
9.350000000000000000e+03 6.675641274775854583e+01 5.274819248629269453e+01 1.042206327464437265e+02 9.151745770577868200e+01
9.362500000000000000e+03 6.667627966422132602e+01 5.278901756531525535e+01 1.041311337146059373e+02 9.148539838707051786e+01
9.375000000000000000e+03 6.671144136588073081e+01 5.272497074279710461e+01 1.043206509349874267e+02 9.168196862615384646e+01
9.387500000000000000e+03 6.671423175257778837e+01 5.276648346106356513e+01 1.042684536536721396e+02 9.169073852299055716e+01
9.400000000000000000e+03 6.684631520909118763e+01 5.270843868711934732e+01 1.042097560795316866e+02 9.149966656617921501e+01
9.412500000000000000e+03 6.681205882475042301e+01 5.271417885491638344e+01 1.041031574063867566e+02 9.129785917378616489e+01
9.425000000000000000e+03 6.691769322162831202e+01 5.269212350906573761e+01 1.040372394915362690e+02 9.136356670596175888e+01
9.437500000000000000e+03 6.685446182174440821e+01 5.267520129646639759e+01 1.041294604630343059e+02 9.151147772582243078e+01
9.450000000000000000e+03 6.677958216796812962e+01 5.270713348105432772e+01 1.041299465317469810e+02 9.143885550832978026e+01
9.462500000000000000e+03 6.668923872971978994e+01 5.278424853102313108e+01 1.040719777978323748e+02 9.142539729851154107e+01
9.475000000000000000e+03 6.674356864417229929e+01 5.284995259933297973e+01 1.040785407450397457e+02 9.139494819507326895e+01
9.487500000000000000e+03 6.665729994250335722e+01 5.286126989533453724e+01 1.041148557161942279e+02 9.160670216189407711e+01
9.500000000000000000e+03 6.666347889308987362e+01 5.282404939931813459e+01 1.040916787700916615e+02 9.161543744977817028e+01
9.512500000000000000e+03 6.663814077871184338e+01 5.292861681501621263e+01 1.040823738576411870e+02 9.146744629767152901e+01
9.525000000000000000e+03 6.646046613699022032e+01 5.292089484692085222e+01 1.041559020830242872e+02 9.145041506512896490e+01
9.537500000000000000e+03 6.645693674342994939e+01 5.290145511720568550e+01 1.040350655840156264e+02 9.140785184370528782e+01
9.550000000000000000e+03 6.642105085514172913e+01 5.287706792332989636e+01 1.041015661097723779e+02 9.137715081868040556e+01
9.562500000000000000e+03 6.651755931901215035e+01 5.290803373538935972e+01 1.042178890186480515e+02 9.136474872752303611e+01
9.575000000000000000e+03 6.656847333698220837e+01 5.291576159150844916e+01 1.042674169510238613e+02 9.130824557492559279e+01
9.587500000000000000e+03 6.672424543923813189e+01 5.281826581418931710e+01 1.041875893111748468e+02 9.141647589883848468e+01
9.600000000000000000e+03 6.681954981231528734e+01 5.288312303306966555e+01 1.041151916182896855e+02 9.141319302282983017e+01
9.612500000000000000e+03 6.684313861382523214e+01 5.286704660576224057e+01 1.041281258303520900e+02 9.149556193242426616e+01
9.625000000000000000e+03 6.703721249675254512e+01 5.294195691790601188e+01 1.041842189687199749e+02 9.145001675826088672e+01
9.637500000000000000e+03 6.715174383857369378e+01 5.299852469230858532e+01 1.042127045378265535e+02 9.154334859424240278e+01
9.650000000000000000e+03 6.706892624260356683e+01 5.305654460224464231e+01 1.042412119968448678e+02 9.146023026600362016e+01
9.662500000000000000e+03 6.717715699443799338e+01 5.296477567939577824e+01 1.042595240802352237e+02 9.146985808948356578e+01
9.675000000000000000e+03 6.722827856219963394e+01 5.313256237251540881e+01 1.044091008667710412e+02 9.154197850222801947e+01
9.687500000000000000e+03 6.715471627429117518e+01 5.320488633937067391e+01 1.044300060396027021e+02 9.165972416420505908e+01
9.700000000000000000e+03 6.715158225224527655e+01 5.313180330646358840e+01 1.044429441614363725e+02 9.151802690152560160e+01
9.712500000000000000e+03 6.715862806501834825e+01 5.316499740109613725e+01 1.044274500813772875e+02 9.158846416691190484e+01
9.725000000000000000e+03 6.727987482344521197e+01 5.339715029480780117e+01 1.044894188453308317e+02 9.147489495241734403e+01
9.737500000000000000e+03 6.720063591527463132e+01 5.327287594784976221e+01 1.046211270102869832e+02 9.132048461422073160e+01
9.750000000000000000e+03 6.713025770413861437e+01 5.322395528043868040e+01 1.045892342302168743e+02 9.123912328740840394e+01
9.762500000000000000e+03 6.703883898983957579e+01 5.341858095069272139e+01 1.045571045029534076e+02 9.144767995624488321e+01
9.775000000000000000e+03 6.704716646570199146e+01 5.343391552321185145e+01 1.046991791330714960e+02 9.135584638458782081e+01
9.787500000000000000e+03 6.700280612355912524e+01 5.334972649246517307e+01 1.047391302424103117e+02 9.127675569663104227e+01
9.800000000000000000e+03 6.665664653664182993e+01 5.341724604599365733e+01 1.047909062609488302e+02 9.139679486199791825e+01
9.812500000000000000e+03 6.650901509841322934e+01 5.344154512073164653e+01 1.047621362857475020e+02 9.126977515341178560e+01
9.825000000000000000e+03 6.652162015561444264e+01 5.338591503941646010e+01 1.045955219953337831e+02 9.125903985216768888e+01
9.837500000000000000e+03 6.639176995693095762e+01 5.340981808510422724e+01 1.044447432421740416e+02 9.117250627915646533e+01
9.850000000000000000e+03 6.631039795926682245e+01 5.347392446522516707e+01 1.044242404027646813e+02 9.127786087730909514e+01
9.862500000000000000e+03 6.623684287387791869e+01 5.348101119122449632e+01 1.044569941505860413e+02 9.126707370286544574e+01
9.875000000000000000e+03 6.612647444195872026e+01 5.362014446728189654e+01 1.044868413416898250e+02 9.124977387939733831e+01
9.887500000000000000e+03 6.607012532480389666e+01 5.362722291091975535e+01 1.044542367403071097e+02 9.125280393823109648e+01
9.900000000000000000e+03 6.610123660181166372e+01 5.370415776958019904e+01 1.044020989358692191e+02 9.132103378223277446e+01
9.912500000000000000e+03 6.606844020723748656e+01 5.373720780801408381e+01 1.045271686362837045e+02 9.120828722209424200e+01
9.925000000000000000e+03 6.608290241569574164e+01 5.377019146190155396e+01 1.045607751170861945e+02 9.123985282309229206e+01
9.937500000000000000e+03 6.628626127925244305e+01 5.366862248901752253e+01 1.046611484599283699e+02 9.134159657626135242e+01
9.950000000000000000e+03 6.632386097565326111e+01 5.379730568703398319e+01 1.045732790930575078e+02 9.147376544563780953e+01
9.962500000000000000e+03 6.635990534080833925e+01 5.374130388537992786e+01 1.045996942216998349e+02 9.143788193599655756e+01
9.975000000000000000e+03 6.649067366399222578e+01 5.388158213546199704e+01 1.046195408988894968e+02 9.132594239838709882e+01
9.987500000000000000e+03 6.652759040561025472e+01 5.399398594390700623e+01 1.046488692164985110e+02 9.146089865558562337e+01
1.000000000000000000e+04 6.653514332498377826e+01 5.398913723411781262e+01 1.046169504518849180e+02 9.143721847591741891e+01
1.001250000000000000e+04 6.651560146361785542e+01 5.379697021867009710e+01 1.046512086798784651e+02 9.139137529441308061e+01
1.002500000000000000e+04 6.656480629591501952e+01 5.379459796454595732e+01 1.046337589632619398e+02 9.130161811758443946e+01
1.003750000000000000e+04 6.649527715348881429e+01 5.402531551561281020e+01 1.046387326901547681e+02 9.138115011404859445e+01
1.005000000000000000e+04 6.635351923559683485e+01 5.406532383378794293e+01 1.046993269396946431e+02 9.127952245143839605e+01
1.006250000000000000e+04 6.626523327757413995e+01 5.404499880197267458e+01 1.048376590668181763e+02 9.125998476033548457e+01
1.007500000000000000e+04 6.628072932445294896e+01 5.412868397169782497e+01 1.048818351665581048e+02 9.124889992178695763e+01
1.008750000000000000e+04 6.627608968709846238e+01 5.414597463052117376e+01 1.048746582882024398e+02 9.132523192053828609e+01
1.010000000000000000e+04 6.615803525957869624e+01 5.415269504101731002e+01 1.049568651471749661e+02 9.135038345901664059e+01
1.011250000000000000e+04 6.624484383108523389e+01 5.414301207962009244e+01 1.049645366715255932e+02 9.133020322877153774e+01
1.012500000000000000e+04 6.621477172766138608e+01 5.414871644291038422e+01 1.047523047861883043e+02 9.134315369460625789e+01
1.013750000000000000e+04 6.607836075334411419e+01 5.411177928971882523e+01 1.048958262428612187e+02 9.147687111652268754e+01
1.015000000000000000e+04 6.609683030256410063e+01 5.403028537314612123e+01 1.048524650115434014e+02 9.148219600227444914e+01
1.016250000000000000e+04 6.611229426059799152e+01 5.403694572882917413e+01 1.048484679654923895e+02 9.163484090874430876e+01
1.017500000000000000e+04 6.615117672482728040e+01 5.419571389278221574e+01 1.048781220878063749e+02 9.167816292190209992e+01
1.018750000000000000e+04 6.629570866964643017e+01 5.422555467883984193e+01 1.049414499506203242e+02 9.166658139204541556e+01
1.020000000000000000e+04 6.628247425942626592e+01 5.428858739057117333e+01 1.049213559169306080e+02 9.173834287118231146e+01
1.021250000000000000e+04 6.634287498755226409e+01 5.423110585611392764e+01 1.049602617500428039e+02 9.176645764509954972e+01
1.022500000000000000e+04 6.629138135346278204e+01 5.434409016603714804e+01 1.048047809857888240e+02 9.185338346831854039e+01
1.023750000000000000e+04 6.628297862285401720e+01 5.436252129173530534e+01 1.047237872872033364e+02 9.187817509480696287e+01
1.025000000000000000e+04 6.624291304567130112e+01 5.429492814122775712e+01 1.048517448447847897e+02 9.180339752315238400e+01
1.026250000000000000e+04 6.621784174430898418e+01 5.422541359987879872e+01 1.049127465291310131e+02 9.183335777485689277e+01
1.027500000000000000e+04 6.627829950581417506e+01 5.427401766031150743e+01 1.049203363442247365e+02 9.167016396439522907e+01
1.028750000000000000e+04 6.639849434514206905e+01 5.431254180567778178e+01 1.048514506076013362e+02 9.167822274603537380e+01
1.030000000000000000e+04 6.640226605458862252e+01 5.413180253549447940e+01 1.048395674089545793e+02 9.163222386151025489e+01
1.031250000000000000e+04 6.642753696440237832e+01 5.418357017503026185e+01 1.049287958438905690e+02 9.158661903144330552e+01
1.032500000000000000e+04 6.631769334224188128e+01 5.409558738743147899e+01 1.050070982611764379e+02 9.163049948450381521e+01
1.033750000000000000e+04 6.641106153936483736e+01 5.412021931552088461e+01 1.050167971516807910e+02 9.173895454780800662e+01
1.035000000000000000e+04 6.649489625005233506e+01 5.415395294358984302e+01 1.050387228788955980e+02 9.200232701186664031e+01
1.036250000000000000e+04 6.650458886737189346e+01 5.408876111936747577e+01 1.050685283638440239e+02 9.198858237163993579e+01
1.037500000000000000e+04 6.646763823185590070e+01 5.407364499388853574e+01 1.049639975243479739e+02 9.201433777606230535e+01
1.038750000000000000e+04 6.652850287289470543e+01 5.406632575182189271e+01 1.049601343980268240e+02 9.207434341486070650e+01
1.040000000000000000e+04 6.658119240459303967e+01 5.399594043121293652e+01 1.049770125558567315e+02 9.225296165041544327e+01
1.041250000000000000e+04 6.659834355517504889e+01 5.398025799948821657e+01 1.049971829755398431e+02 9.214560461479271680e+01
1.042500000000000000e+04 6.650203095842161360e+01 5.403296043453698161e+01 1.050634789054126514e+02 9.203451742474271668e+01
1.043750000000000000e+04 6.647033772558734199e+01 5.412994190021255037e+01 1.050889914916452170e+02 9.208330471104909520e+01
1.045000000000000000e+04 6.646335457132640556e+01 5.404437746375334939e+01 1.051875247820221517e+02 9.224256682164683241e+01
1.046250000000000000e+04 6.650233027898022442e+01 5.408287714118208100e+01 1.052243596606527944e+02 9.212689894521825806e+01
1.047500000000000000e+04 6.654275094815902492e+01 5.409760776872113297e+01 1.051702712551853693e+02 9.205390758304891108e+01
1.048750000000000000e+04 6.646446759306316210e+01 5.428779018916292642e+01 1.052181518604061097e+02 9.204939856528116593e+01
1.050000000000000000e+04 6.649928629160498872e+01 5.428350892746365730e+01 1.052270584393406523e+02 9.209716715868162851e+01
1.051250000000000000e+04 6.650275742172382820e+01 5.411347794199069483e+01 1.052950657012745808e+02 9.220070389937579591e+01
1.052500000000000000e+04 6.640441879085136634e+01 5.413396443486399079e+01 1.054184717567609653e+02 9.218019078301405500e+01
1.053750000000000000e+04 6.649302934949334087e+01 5.411110020976958168e+01 1.053497727164258180e+02 9.226983374149031647e+01
1.055000000000000000e+04 6.645038825766322077e+01 5.420279212316800255e+01 1.052947469589023086e+02 9.227979096834928896e+01
1.056250000000000000e+04 6.639182970694521657e+01 5.416307754467791824e+01 1.052288962907950207e+02 9.224210887566819395e+01
1.057500000000000000e+04 6.658306871465867971e+01 5.421008570132529059e+01 1.050579465138094690e+02 9.230195399125838662e+01
1.058750000000000000e+04 6.663386632710957258e+01 5.412086347374347639e+01 1.049880027622284899e+02 9.212456153796946978e+01
1.060000000000000000e+04 6.648201277372075424e+01 5.410165893933126569e+01 1.050845841137299601e+02 9.203965348461926510e+01
1.061250000000000000e+04 6.656574702171113245e+01 5.406314283703104451e+01 1.051699496804896796e+02 9.196391669618749631e+01
1.062500000000000000e+04 6.660078132236908743e+01 5.413539582953950458e+01 1.051424761330493425e+02 9.200272379519685728e+01
1.063750000000000000e+04 6.669226197289903268e+01 5.413243401621581796e+01 1.050585496586292749e+02 9.206753914121402715e+01
1.065000000000000000e+04 6.687610505075429046e+01 5.404875095365424187e+01 1.051758025818833602e+02 9.211541291035759116e+01
1.066250000000000000e+04 6.691156718187021113e+01 5.409864038612634829e+01 1.051749636916698449e+02 9.220825314248403970e+01
1.067500000000000000e+04 6.678111884267572407e+01 5.406417605056041253e+01 1.052190909305745095e+02 9.216636287615583001e+01
1.068750000000000000e+04 6.667306618723709732e+01 5.410421757733959680e+01 1.052156284646590478e+02 9.215205925136621090e+01
1.070000000000000000e+04 6.656644819897194054e+01 5.418147496675025820e+01 1.052939157235361591e+02 9.221002859710722532e+01
1.071250000000000000e+04 6.665514751239747682e+01 5.413019549303300693e+01 1.053754838685419628e+02 9.228861878668480756e+01
1.072500000000000000e+04 6.666536908632399161e+01 5.401787073941683559e+01 1.054283168774428816e+02 9.229176880079869250e+01
1.073750000000000000e+04 6.669316972970455026e+01 5.397304891115788195e+01 1.053230221100915287e+02 9.232474774391067740e+01
1.075000000000000000e+04 6.680842123983316583e+01 5.400456674126737511e+01 1.053888049248489835e+02 9.231264515498392598e+01
1.076250000000000000e+04 6.690470173526190933e+01 5.404931380387892403e+01 1.052003292888836228e+02 9.238812647942705780e+01
1.077500000000000000e+04 6.705449810590886273e+01 5.404252827481388266e+01 1.052923772725982872e+02 9.245389324578140133e+01
1.078750000000000000e+04 6.711411312432559839e+01 5.405584822347437779e+01 1.052730239282619067e+02 9.243642868788188593e+01
1.080000000000000000e+04 6.708278408629564638e+01 5.421003219844151744e+01 1.052697680460080250e+02 9.249902691767110241e+01
1.081250000000000000e+04 6.707279683650165225e+01 5.411929198326625823e+01 1.052545952756747027e+02 9.242494729656074526e+01
1.082500000000000000e+04 6.714062246735365136e+01 5.405764151592214262e+01 1.051448737587751765e+02 9.246177323327654562e+01
1.083750000000000000e+04 6.718077146745916650e+01 5.411839468656526719e+01 1.052573529377929731e+02 9.236355091603289225e+01
1.085000000000000000e+04 6.706753782976741718e+01 5.417045752768925126e+01 1.052930522093978283e+02 9.230339878865044057e+01
1.086250000000000000e+04 6.727488858120523219e+01 5.411699230326394883e+01 1.053765421592046323e+02 9.233591278578246886e+01
1.087500000000000000e+04 6.736320454972144489e+01 5.422834014887126841e+01 1.052503291570413495e+02 9.244938532997069558e+01
1.088750000000000000e+04 6.736448840384097991e+01 5.433670931286720673e+01 1.052149559107538721e+02 9.224991066772844306e+01
1.090000000000000000e+04 6.725845772934764000e+01 5.434754615843375092e+01 1.052328657114821624e+02 9.216390183939083158e+01
1.091250000000000000e+04 6.713111719514034803e+01 5.438226701711197109e+01 1.050835049884475723e+02 9.206160350552252680e+01
1.092500000000000000e+04 6.720054583311952001e+01 5.448865348807851205e+01 1.051453215236196570e+02 9.219311220504046389e+01
1.093750000000000000e+04 6.722987071220902067e+01 5.445050702443450774e+01 1.050916524511005434e+02 9.201877116626593534e+01
1.095000000000000000e+04 6.719729537905556072e+01 5.448295819208738777e+01 1.051604683469064838e+02 9.198675093250588475e+01
1.096250000000000000e+04 6.711612092367106186e+01 5.449927182492464794e+01 1.051899081154494411e+02 9.194798649629544229e+01
1.097500000000000000e+04 6.714206911400032141e+01 5.453706813689522903e+01 1.052304777719243987e+02 9.181953386820866569e+01
1.098750000000000000e+04 6.713777846360967771e+01 5.447737214620305224e+01 1.052238548820515689e+02 9.178757656002679255e+01
1.100000000000000000e+04 6.729235194793359653e+01 5.448538189567609891e+01 1.052578559806348721e+02 9.177565168451307898e+01
1.101250000000000000e+04 6.729891123326385127e+01 5.450210564013598713e+01 1.052133576016659049e+02 9.169881272635522862e+01
1.102500000000000000e+04 6.738013885292831162e+01 5.455459374998666533e+01 1.052735536659090485e+02 9.171351881650410576e+01
1.103750000000000000e+04 6.734892333119634600e+01 5.439770435491526968e+01 1.052601624970357932e+02 9.179901541460515091e+01
1.105000000000000000e+04 6.748587352727038535e+01 5.435637875018439757e+01 1.052472644893286713e+02 9.194813161234874599e+01
1.106250000000000000e+04 6.756670064497065198e+01 5.429105195090470204e+01 1.051391318613825661e+02 9.204184346148578300e+01
1.107500000000000000e+04 6.763506933610250371e+01 5.425308084625693539e+01 1.051099149514737832e+02 9.200731144389193616e+01
1.108750000000000000e+04 6.761449365081760732e+01 5.419620784941471214e+01 1.052839542532014860e+02 9.192592241902532635e+01
1.110000000000000000e+04 6.764862167808428239e+01 5.417756099564368810e+01 1.052307729310044380e+02 9.183484052529381358e+01
1.111250000000000000e+04 6.764234503919345798e+01 5.427529369416151184e+01 1.050596911111312011e+02 9.185099303701686324e+01
1.112500000000000000e+04 6.752480822736103505e+01 5.437367239302188437e+01 1.050634170508391918e+02 9.190281259022984273e+01
1.113750000000000000e+04 6.751132299979319384e+01 5.421616165240504159e+01 1.050556075129160405e+02 9.191740496854806963e+01
1.115000000000000000e+04 6.750476278073999481e+01 5.431093132559737313e+01 1.049281057494172273e+02 9.204505791996946584e+01
1.116250000000000000e+04 6.761608700389029991e+01 5.432731516878551048e+01 1.048824317252627338e+02 9.202029704795940290e+01
1.117500000000000000e+04 6.763937977930316947e+01 5.421456049999001436e+01 1.049234026198395355e+02 9.211223307065843358e+01
1.118750000000000000e+04 6.768125827856783872e+01 5.413486060474846084e+01 1.049458335964915108e+02 9.205406975583973406e+01
1.120000000000000000e+04 6.762830525206726406e+01 5.416210833954462345e+01 1.048294307907486029e+02 9.194391407032263430e+01
1.121250000000000000e+04 6.747673326914571135e+01 5.433602084717419700e+01 1.049499295614130432e+02 9.182615695347327289e+01
1.122500000000000000e+04 6.743903593659865692e+01 5.438364186876240325e+01 1.049996110938414091e+02 9.176665929873533400e+01
1.123750000000000000e+04 6.750967795528941906e+01 5.446986490220448474e+01 1.050046192587100364e+02 9.183428176092556328e+01
1.125000000000000000e+04 6.745675095711278857e+01 5.448829586402345626e+01 1.049783912205226244e+02 9.183989957758477374e+01
1.126250000000000000e+04 6.757680417465721234e+01 5.451465125941640366e+01 1.050390705071683612e+02 9.202052132590708311e+01
1.127500000000000000e+04 6.751139907666076567e+01 5.447159019340891462e+01 1.050809050034566212e+02 9.183956233163600302e+01
1.128750000000000000e+04 6.758655228394164283e+01 5.418775988515348985e+01 1.052072058796640590e+02 9.189989778938877407e+01
1.130000000000000000e+04 6.745141450996123922e+01 5.426984017123911030e+01 1.053107315908022912e+02 9.210624034443419816e+01
1.131250000000000000e+04 6.738026690562752208e+01 5.421308289276271353e+01 1.053037423834490909e+02 9.190247930553846345e+01
1.132500000000000000e+04 6.743136389106635420e+01 5.404844074019630540e+01 1.053733651617723268e+02 9.182135153967166730e+01
1.133750000000000000e+04 6.747232393067906742e+01 5.407082661199005713e+01 1.053222100442296920e+02 9.175627469097534572e+01
1.135000000000000000e+04 6.765403343127796632e+01 5.406007027436748302e+01 1.054391148578786925e+02 9.178890334955708852e+01
1.136250000000000000e+04 6.740738756068989801e+01 5.394617399365937871e+01 1.056116811094930625e+02 9.190015076073379419e+01
1.137500000000000000e+04 6.735850012463711778e+01 5.387246218172747092e+01 1.055441096345963388e+02 9.184981588338777669e+01
1.138750000000000000e+04 6.739009144282324826e+01 5.384842170363842229e+01 1.055742355664239369e+02 9.188347116042851326e+01
1.140000000000000000e+04 6.744813996006872969e+01 5.377740033141164133e+01 1.054254219845338270e+02 9.201383441079221370e+01
1.141250000000000000e+04 6.730470246060457384e+01 5.378711420808267007e+01 1.052549678190047757e+02 9.210111337263734299e+01
1.142500000000000000e+04 6.731310923947107483e+01 5.375727406169551159e+01 1.052146566841236961e+02 9.220427227130946335e+01
1.143750000000000000e+04 6.715992922622304206e+01 5.367156111439715005e+01 1.052967909691726618e+02 9.213113525619394295e+01
1.145000000000000000e+04 6.718681266913721117e+01 5.361855131951691078e+01 1.053686611954011596e+02 9.205005332061007550e+01
1.146250000000000000e+04 6.725793068730837376e+01 5.363401547730853025e+01 1.055128142386037808e+02 9.194572997750175603e+01
1.147500000000000000e+04 6.725712246930159210e+01 5.384839432944863802e+01 1.055781902365426390e+02 9.193005821038792647e+01
1.148750000000000000e+04 6.732719900279866465e+01 5.380939148220544865e+01 1.056044882071976616e+02 9.193517295554794089e+01
1.150000000000000000e+04 6.742734168283989504e+01 5.388476746928235883e+01 1.055705165528377734e+02 9.190023029914266317e+01
1.151250000000000000e+04 6.747757589806356293e+01 5.385415154414577898e+01 1.055646931279439826e+02 9.186719755046821945e+01
1.152500000000000000e+04 6.762018995796579190e+01 5.387520597779850107e+01 1.054630179812301094e+02 9.188474126882344706e+01
1.153750000000000000e+04 6.767189752163638161e+01 5.378457423866998255e+01 1.056436401119430144e+02 9.182925459907475840e+01
1.155000000000000000e+04 6.764908193082061416e+01 5.391135154924681672e+01 1.056124920243431973e+02 9.180139487016390376e+01
1.156250000000000000e+04 6.757261009790344986e+01 5.393776946096712521e+01 1.055822761650284036e+02 9.194790809647061280e+01
1.157500000000000000e+04 6.745038345966959525e+01 5.397879209256437605e+01 1.056319782291216001e+02 9.207678420739193825e+01
1.158750000000000000e+04 6.744876406787354028e+01 5.397746146314639049e+01 1.055912194680583553e+02 9.205726604613265351e+01
1.160000000000000000e+04 6.756418224434301578e+01 5.412874190218046522e+01 1.056151365190145981e+02 9.221198093843361221e+01
1.161250000000000000e+04 6.746950150820580916e+01 5.394978745165982303e+01 1.055409714603899687e+02 9.223606230393401972e+01
1.162500000000000000e+04 6.745075401890549927e+01 5.389436276789555080e+01 1.054522535838103892e+02 9.215238610899072569e+01
1.163750000000000000e+04 6.732228820035365402e+01 5.382082283088200825e+01 1.055583837404923315e+02 9.212212817033527301e+01
1.165000000000000000e+04 6.725269190314172363e+01 5.384521561833292935e+01 1.056186772631047148e+02 9.224598672890344631e+01
1.166250000000000000e+04 6.715812092093243280e+01 5.384902590876742323e+01 1.056042316380628705e+02 9.217292449186108172e+01
1.167500000000000000e+04 6.728281257590961673e+01 5.378350231881058363e+01 1.055723494812834957e+02 9.219474669584671744e+01
1.168750000000000000e+04 6.728095823692201805e+01 5.388168774280932638e+01 1.055303709299460309e+02 9.220863155407863587e+01
1.170000000000000000e+04 6.723991615582227155e+01 5.386757505311825156e+01 1.055470327781999629e+02 9.229742020637826272e+01
1.171250000000000000e+04 6.709130674700423924e+01 5.383647598041850557e+01 1.056545828911625193e+02 9.221737763718040526e+01
1.172500000000000000e+04 6.724697042342071995e+01 5.377113207388368465e+01 1.056403860412815590e+02 9.232896490729902439e+01
1.173750000000000000e+04 6.722883803478951847e+01 5.370298207296448112e+01 1.056153122510665696e+02 9.229869011132350920e+01
1.175000000000000000e+04 6.731164950105851119e+01 5.368245827263778125e+01 1.057140570790200229e+02 9.217337224607338442e+01
1.176250000000000000e+04 6.716989663204464023e+01 5.373040543417722148e+01 1.056337060020401850e+02 9.215212642496992146e+01
1.177500000000000000e+04 6.710803203448809029e+01 5.369201146404492420e+01 1.056646704817616893e+02 9.212661647014527944e+01
1.178750000000000000e+04 6.718697302796456938e+01 5.365301425531799850e+01 1.056561311875360616e+02 9.219042550036229500e+01
1.180000000000000000e+04 6.725884462266668606e+01 5.367481776622962286e+01 1.056838229920445826e+02 9.219492047954302905e+01
1.181250000000000000e+04 6.729302286342809225e+01 5.367484882171345362e+01 1.058313984843106823e+02 9.207111683764428278e+01
1.182500000000000000e+04 6.733093185998747288e+01 5.367686716503564526e+01 1.058146508306046201e+02 9.205187982042967576e+01
1.183750000000000000e+04 6.748304210915986801e+01 5.348162521489202703e+01 1.058541392137567385e+02 9.219848274801331911e+01
1.185000000000000000e+04 6.749985984537482864e+01 5.352059641071269880e+01 1.058347997610804612e+02 9.199721157909897329e+01
1.186250000000000000e+04 6.743455251667751327e+01 5.353627996726893201e+01 1.058596635881667112e+02 9.194745262000849095e+01
1.187500000000000000e+04 6.750704519400539994e+01 5.352497992294934193e+01 1.056977314439593272e+02 9.213912338156831083e+01
1.188750000000000000e+04 6.748135775665350877e+01 5.340161871818501282e+01 1.057305067704526351e+02 9.208621088194915671e+01
1.190000000000000000e+04 6.749199472668186672e+01 5.345136436463820928e+01 1.057309423442695930e+02 9.196876860469920700e+01
1.191250000000000000e+04 6.753172423802591595e+01 5.336852844429718346e+01 1.058143146638617509e+02 9.215998339728602673e+01
1.192500000000000000e+04 6.758319355293352260e+01 5.335396502258621609e+01 1.058264502152981379e+02 9.217938114693190244e+01
1.193750000000000000e+04 6.765077780660755025e+01 5.325825646262563140e+01 1.058112732926951338e+02 9.209305696589352408e+01
1.195000000000000000e+04 6.762674922711124736e+01 5.326670646747422921e+01 1.058588790341178481e+02 9.203782213902634624e+01
1.196250000000000000e+04 6.755400056984041157e+01 5.330893468167631966e+01 1.059631504927070154e+02 9.206538252635050412e+01
1.197500000000000000e+04 6.754877724839128916e+01 5.335172444110623502e+01 1.059468016497612552e+02 9.221681111296054212e+01
1.198750000000000000e+04 6.763904244231929397e+01 5.333772786169428315e+01 1.060022004738505217e+02 9.207647037665657308e+01
1.200000000000000000e+04 6.759720860824616295e+01 5.331981108781571521e+01 1.060295417039685759e+02 9.205812241375090821e+01
1.201250000000000000e+04 6.779879706977661158e+01 5.329035719484069489e+01 1.060723566851241770e+02 9.208481899493942535e+01
1.202500000000000000e+04 6.776455483936841517e+01 5.329793139834057314e+01 1.061289471837269502e+02 9.212557875173442312e+01
1.203750000000000000e+04 6.770781174225732002e+01 5.326678620863024349e+01 1.060958122434714141e+02 9.211298619173383884e+01
1.205000000000000000e+04 6.771133891327457377e+01 5.325542786909956305e+01 1.062834600409502315e+02 9.212309419677023925e+01
1.206250000000000000e+04 6.777441500128139751e+01 5.324848893722128196e+01 1.062258435025811281e+02 9.218401390598923228e+01
1.207500000000000000e+04 6.789776998286851040e+01 5.313531823767504392e+01 1.061519746007747358e+02 9.230172840990509542e+01
1.208750000000000000e+04 6.795384471068280163e+01 5.329706942284042981e+01 1.061136465100458395e+02 9.219631351825898946e+01
1.210000000000000000e+04 6.794059106430428585e+01 5.323236032844275201e+01 1.061113616950861882e+02 9.221534956613231770e+01
1.211250000000000000e+04 6.804600567577656989e+01 5.321058733545282848e+01 1.060881679828721360e+02 9.224056436881529919e+01
1.212500000000000000e+04 6.801430594918197414e+01 5.313705612277775003e+01 1.061204828395108422e+02 9.238475585315772776e+01
1.213750000000000000e+04 6.801277151598367254e+01 5.325061221871152384e+01 1.061486907415893768e+02 9.255056507049324921e+01
1.215000000000000000e+04 6.787623477635040103e+01 5.342681041529800012e+01 1.062425991867936261e+02 9.271893909720969873e+01
1.216250000000000000e+04 6.797879784353878563e+01 5.338109764939676438e+01 1.064013443529699430e+02 9.267830733638005825e+01
1.217500000000000000e+04 6.795602779976101715e+01 5.335992650464487497e+01 1.061893246352243523e+02 9.261915176094245794e+01
1.218750000000000000e+04 6.791934326675928446e+01 5.341002582383977426e+01 1.060897820294617588e+02 9.256490688409344614e+01
1.220000000000000000e+04 6.781330482500322887e+01 5.350589670212439586e+01 1.060354087871323827e+02 9.261882047558637510e+01
1.221250000000000000e+04 6.784796473294063901e+01 5.349413156931852598e+01 1.061995934634579442e+02 9.260204472936635511e+01
1.222500000000000000e+04 6.803363250532963491e+01 5.345201144563971951e+01 1.061589291581885277e+02 9.258210270250376084e+01
1.223750000000000000e+04 6.790464714179825023e+01 5.352346395334098617e+01 1.060667424666593490e+02 9.267262890245935125e+01
1.225000000000000000e+04 6.787272458075311476e+01 5.350621881056289908e+01 1.061012354183822595e+02 9.271231265444320968e+01
1.226250000000000000e+04 6.784249629679304405e+01 5.353272086208325931e+01 1.062319314588430075e+02 9.266419918512852405e+01
1.227500000000000000e+04 6.791283839200593775e+01 5.367297017348317212e+01 1.063124556094914084e+02 9.288232421317992760e+01
1.228750000000000000e+04 6.798076747491137439e+01 5.366151980610563044e+01 1.064442365190444519e+02 9.296346538891268096e+01
1.230000000000000000e+04 6.775335072844426065e+01 5.368355520292962524e+01 1.064231493070426779e+02 9.294236295398461323e+01
1.231250000000000000e+04 6.762154399328886711e+01 5.365870477683064621e+01 1.062772824720964309e+02 9.299923472393786028e+01
1.232500000000000000e+04 6.770324017110665693e+01 5.364992194607742704e+01 1.061370512060602351e+02 9.291218667567824241e+01
1.233750000000000000e+04 6.779805915724759302e+01 5.365375826714724639e+01 1.062340895708639295e+02 9.295493632460586753e+01
1.235000000000000000e+04 6.788983948632309762e+01 5.366376391841041027e+01 1.062729896295645204e+02 9.298497154016173738e+01
1.236250000000000000e+04 6.788124612177939809e+01 5.360875144288247895e+01 1.063760543885339160e+02 9.288102115414058346e+01
1.237500000000000000e+04 6.782032084734990462e+01 5.362415079293540998e+01 1.061837223631941924e+02 9.266259740169094528e+01
1.238750000000000000e+04 6.776440270890773832e+01 5.362234852053479983e+01 1.061684076316344658e+02 9.282791728471522674e+01
1.240000000000000000e+04 6.775861109124818427e+01 5.371267641249282576e+01 1.062277893171070247e+02 9.286162307604197963e+01
1.241250000000000000e+04 6.779186147246879557e+01 5.368146449119823416e+01 1.061881285378376276e+02 9.287275161745222363e+01
1.242500000000000000e+04 6.790127124196375519e+01 5.365957409218728458e+01 1.060667981771356523e+02 9.271486950747923572e+01
1.243750000000000000e+04 6.788801977722182812e+01 5.368738480827285997e+01 1.061387041938440632e+02 9.265602611340599992e+01
1.245000000000000000e+04 6.802938595787752263e+01 5.358878633348215459e+01 1.061404129293480025e+02 9.267870915358099637e+01
1.246250000000000000e+04 6.791423104333682659e+01 5.376170443371129437e+01 1.059878847242264044e+02 9.264871721873014110e+01
1.247500000000000000e+04 6.791698372115885718e+01 5.367635309932294518e+01 1.060468940640600977e+02 9.258968194940318597e+01
1.248750000000000000e+04 6.803272142108404807e+01 5.375028249709284722e+01 1.061049544285986173e+02 9.278271713621215611e+01
1.250000000000000000e+04 6.807245988079552035e+01 5.379801785623168797e+01 1.061712246126145089e+02 9.263259389850918524e+01
1.251250000000000000e+04 6.812760324626096065e+01 5.370129679599997985e+01 1.061339942080854968e+02 9.259892987393020292e+01
1.252500000000000000e+04 6.813197741025955168e+01 5.365013750241997315e+01 1.062208003472007931e+02 9.245150846555861790e+01
1.253750000000000000e+04 6.806018870233997120e+01 5.366471484556171845e+01 1.060848558549363503e+02 9.263107793716439176e+01
1.255000000000000000e+04 6.811417308052021724e+01 5.367772821986736176e+01 1.061222994334295322e+02 9.270460769355308628e+01
1.256250000000000000e+04 6.814895695415454213e+01 5.369907028914163760e+01 1.061345233545760038e+02 9.260832555722805637e+01
1.257500000000000000e+04 6.824804595945303731e+01 5.368051652021690501e+01 1.061556880999185495e+02 9.270726039855351530e+01
1.258750000000000000e+04 6.821856761435559235e+01 5.366152352535895886e+01 1.062255569984725412e+02 9.271774192401382209e+01
1.260000000000000000e+04 6.807655467313776398e+01 5.372642717090475628e+01 1.061527116649796199e+02 9.271822739479877384e+01
1.261250000000000000e+04 6.804794238097868231e+01 5.388609494536156319e+01 1.062795967278899241e+02 9.276390361860741507e+01
1.262500000000000000e+04 6.798993519566026578e+01 5.385136693528541940e+01 1.062104858318053857e+02 9.282247170363696398e+01
1.263750000000000000e+04 6.802272494869936281e+01 5.362484487375832742e+01 1.061161232197534474e+02 9.261312689037470136e+01
1.265000000000000000e+04 6.792197979298396149e+01 5.363627594761903339e+01 1.060579162022611115e+02 9.253402578995140004e+01
1.266250000000000000e+04 6.795163660864561450e+01 5.366856528825355355e+01 1.060223376838694378e+02 9.250227639642123734e+01
1.267500000000000000e+04 6.807958607081901903e+01 5.352854491372146128e+01 1.060709212001517301e+02 9.251347352782455857e+01
1.268750000000000000e+04 6.814536195943178143e+01 5.349589850591323881e+01 1.060108494382768924e+02 9.248083386064961076e+01
1.270000000000000000e+04 6.805371693777374276e+01 5.349645729266445926e+01 1.060195750024659418e+02 9.258043680676530585e+01
1.271250000000000000e+04 6.801593271649146288e+01 5.342337066837261261e+01 1.061356855849104477e+02 9.252063510360643761e+01
1.272500000000000000e+04 6.795327612711945164e+01 5.347237809118674789e+01 1.060751901774212911e+02 9.256265329109974971e+01
1.273750000000000000e+04 6.778782220885653942e+01 5.350748796667987506e+01 1.059254420085097337e+02 9.255253944404896060e+01
1.275000000000000000e+04 6.788639740423398905e+01 5.345826635985356745e+01 1.059600314452736143e+02 9.247514329583448500e+01
1.276250000000000000e+04 6.800799658291799688e+01 5.332999657117911596e+01 1.059540538999101074e+02 9.262084806115092306e+01
1.277500000000000000e+04 6.802498885140582274e+01 5.347886983694630203e+01 1.059928234717576885e+02 9.258035948948027283e+01
1.278750000000000000e+04 6.791922651858683935e+01 5.338241861857105874e+01 1.060281347820793059e+02 9.254716686715913454e+01
1.280000000000000000e+04 6.793603146290584505e+01 5.340381473054282679e+01 1.061607410406512031e+02 9.259053676195043181e+01
1.281250000000000000e+04 6.791683908909463696e+01 5.348505406392612116e+01 1.062563798977087686e+02 9.248900881832265952e+01
1.282500000000000000e+04 6.806490425808679845e+01 5.340466485716763856e+01 1.061624864882474668e+02 9.258446700271024099e+01
1.283750000000000000e+04 6.793203181055618245e+01 5.347727277207935259e+01 1.060492823260161686e+02 9.266265246845229342e+01
1.285000000000000000e+04 6.784952034388489039e+01 5.355395601124567406e+01 1.061510632294769039e+02 9.268490159776128223e+01
1.286250000000000000e+04 6.791565840788562980e+01 5.346440202759257687e+01 1.060686872416770967e+02 9.264445296083739834e+01
1.287500000000000000e+04 6.784090088507241489e+01 5.335013005054317148e+01 1.060925037546535208e+02 9.268882447072934383e+01
1.288750000000000000e+04 6.791746371263793947e+01 5.328894597025545465e+01 1.061412861478485468e+02 9.265327599793252489e+01
1.290000000000000000e+04 6.795303157831786223e+01 5.337687388812680922e+01 1.062048276744952773e+02 9.273535252944961371e+01
1.291250000000000000e+04 6.810002530992692016e+01 5.341984906541627964e+01 1.061011440832065347e+02 9.267094102803204692e+01
1.292500000000000000e+04 6.805921078567114080e+01 5.347685884804027978e+01 1.060981183941058816e+02 9.252838465407518243e+01
1.293750000000000000e+04 6.811445288027890399e+01 5.356964111388561633e+01 1.061575749826093329e+02 9.267987913002778555e+01
1.295000000000000000e+04 6.823255135090410306e+01 5.378753206843290258e+01 1.062034467525329688e+02 9.268122900239409034e+01
1.296250000000000000e+04 6.821435880555884523e+01 5.369449705244741011e+01 1.062369034414317923e+02 9.266268000617080247e+01
1.297500000000000000e+04 6.807776290215147696e+01 5.371189915955239513e+01 1.062200603130726506e+02 9.256547750503426641e+01
1.298750000000000000e+04 6.798616419841384584e+01 5.372277443408731301e+01 1.059767588008927532e+02 9.242355717503411938e+01
1.300000000000000000e+04 6.806416620828304076e+01 5.379300439985895110e+01 1.058340152534881327e+02 9.251550720438567055e+01
1.301250000000000000e+04 6.811801170846314335e+01 5.383236641839985026e+01 1.056873968688726393e+02 9.254551110456469587e+01
1.302500000000000000e+04 6.808315127267097466e+01 5.374425655608789754e+01 1.057692176912901658e+02 9.265326516095144882e+01
1.303750000000000000e+04 6.808549878465669281e+01 5.378446755561473225e+01 1.058160451838378435e+02 9.260276965218506007e+01
1.305000000000000000e+04 6.787224245723963634e+01 5.386464665237583915e+01 1.057622640446323601e+02 9.256163642415222625e+01
1.306250000000000000e+04 6.789660606547616339e+01 5.391937605698993252e+01 1.058950988218489897e+02 9.251641706893414607e+01
1.307500000000000000e+04 6.810636836820597750e+01 5.397506981503417478e+01 1.060071077331791969e+02 9.242037446081926078e+01
1.308750000000000000e+04 6.816461399034037072e+01 5.407603746796593924e+01 1.059677653249761846e+02 9.242207239383152739e+01
1.310000000000000000e+04 6.819682474140243755e+01 5.399911387829249065e+01 1.058955374768107731e+02 9.239996626969688975e+01
1.311250000000000000e+04 6.822935654339498512e+01 5.390461964544171991e+01 1.058287047019914979e+02 9.245100983361005831e+01
1.312500000000000000e+04 6.817857048984241430e+01 5.381602608946781885e+01 1.059600138111226073e+02 9.250368730137475382e+01
1.313750000000000000e+04 6.813802897076712384e+01 5.375499871360500492e+01 1.059663024669327172e+02 9.248196739696312818e+01
1.315000000000000000e+04 6.816426172298915276e+01 5.376691359906447332e+01 1.060256182511619016e+02 9.222420809734975933e+01
1.316250000000000000e+04 6.824131599296707407e+01 5.376108100598806061e+01 1.059351385325871746e+02 9.239637762062382365e+01
1.317500000000000000e+04 6.830103529796490136e+01 5.380152066322503401e+01 1.058310631386438274e+02 9.228841752424975198e+01
1.318750000000000000e+04 6.809396511057099133e+01 5.374684153490714067e+01 1.059449524107952101e+02 9.221841745390450740e+01
1.320000000000000000e+04 6.810185832255227467e+01 5.374399486823742222e+01 1.058862314097068094e+02 9.225315892993377531e+01
1.321250000000000000e+04 6.829181295186359080e+01 5.383494356486264820e+01 1.057498066879274745e+02 9.202412415050054051e+01
1.322500000000000000e+04 6.809587583199220262e+01 5.398428824922940095e+01 1.055890491127494784e+02 9.183650510028685687e+01
1.323750000000000000e+04 6.812786545082232692e+01 5.390520130907212604e+01 1.055812986423702426e+02 9.190022253210210579e+01
1.325000000000000000e+04 6.809435251518571874e+01 5.389086609573778475e+01 1.054539094536005024e+02 9.189716216333069099e+01
1.326250000000000000e+04 6.807077319110139513e+01 5.389539498845444143e+01 1.052768302009769741e+02 9.179878007723324629e+01
1.327500000000000000e+04 6.813097093120597947e+01 5.373913357530449986e+01 1.053877961837244612e+02 9.191961732532627138e+01
1.328750000000000000e+04 6.807914875062208182e+01 5.375639392976030706e+01 1.053873879648116088e+02 9.193336267173418719e+01
1.330000000000000000e+04 6.809329547262078108e+01 5.373961414969077310e+01 1.054031758096893867e+02 9.203941509378692842e+01
1.331250000000000000e+04 6.812603852568123841e+01 5.380735474641995353e+01 1.054016445667633093e+02 9.197783775635684833e+01
1.332500000000000000e+04 6.822600920233068678e+01 5.378803364454403635e+01 1.054041704548170060e+02 9.193260345197923300e+01
1.333750000000000000e+04 6.814233804734702460e+01 5.381643202644125523e+01 1.052492756122932605e+02 9.168505629133127854e+01
1.335000000000000000e+04 6.806248517801479636e+01 5.391598306981631339e+01 1.051502425829749967e+02 9.158016880393263648e+01
1.336250000000000000e+04 6.802517613706579880e+01 5.396963885158243102e+01 1.051314355479589011e+02 9.168445832498107961e+01
1.337500000000000000e+04 6.797483456561003834e+01 5.412123981165350273e+01 1.052909180415304178e+02 9.177746665290766259e+01
1.338750000000000000e+04 6.798275499920491427e+01 5.415508534592149203e+01 1.053907917926361222e+02 9.189220800583917992e+01
1.340000000000000000e+04 6.804497669649477132e+01 5.411445374098515515e+01 1.054638330323295179e+02 9.193291471982780649e+01
1.341250000000000000e+04 6.782261709644299685e+01 5.435036146465203899e+01 1.055489135488422505e+02 9.200965213657438824e+01
1.342500000000000000e+04 6.761184483948240143e+01 5.430079135573243576e+01 1.054556091530856747e+02 9.189782533261497122e+01
1.343750000000000000e+04 6.738019065704148147e+01 5.424247779977496720e+01 1.054587726675385824e+02 9.194074294897502853e+01
1.345000000000000000e+04 6.737202724851759683e+01 5.431584355607056125e+01 1.054355230088888646e+02 9.197888524102143037e+01
1.346250000000000000e+04 6.736639646094872091e+01 5.429458274359470238e+01 1.054118647831948010e+02 9.186108385168948587e+01
1.347500000000000000e+04 6.733020219338958157e+01 5.429623377476961110e+01 1.053949876688052996e+02 9.178494666005870783e+01
1.348750000000000000e+04 6.742442500233798341e+01 5.432776329551796124e+01 1.053965557581865511e+02 9.180165086623431137e+01
1.350000000000000000e+04 6.742494966736681761e+01 5.425038540483756577e+01 1.054638617476715012e+02 9.169851629151192185e+01
1.351250000000000000e+04 6.742282024351497682e+01 5.422731052597062273e+01 1.054990428349014024e+02 9.188756243147061298e+01
1.352500000000000000e+04 6.752082867251773735e+01 5.428317485116487262e+01 1.054121989164828932e+02 9.197131211989730559e+01
1.353750000000000000e+04 6.746639825831231008e+01 5.422458228770373267e+01 1.054371223266927728e+02 9.184023484937377191e+01
1.355000000000000000e+04 6.739683319926493255e+01 5.426816033531683559e+01 1.055041552268310454e+02 9.192145496216438971e+01
1.356250000000000000e+04 6.745671240655870804e+01 5.429966850605641326e+01 1.055593404567995464e+02 9.188278729186103533e+01
1.357500000000000000e+04 6.752705296451264871e+01 5.423823192934015225e+01 1.055742079375877722e+02 9.192571733519112342e+01
1.358750000000000000e+04 6.748508201269433471e+01 5.431643847242064282e+01 1.057524401275354364e+02 9.203825774397157033e+01
1.360000000000000000e+04 6.750880146297863860e+01 5.435542497631715264e+01 1.057394310695286634e+02 9.193686812654600260e+01
1.361250000000000000e+04 6.746193488852300391e+01 5.434642627718515939e+01 1.057750137762050286e+02 9.175750124293431043e+01
1.362500000000000000e+04 6.746313408349507768e+01 5.432340579500429811e+01 1.058807366222143571e+02 9.181713992172754502e+01
1.363750000000000000e+04 6.735025984997564308e+01 5.427087283839500031e+01 1.058681781890217763e+02 9.175411912796445790e+01
1.365000000000000000e+04 6.734329443674046445e+01 5.429077671214059109e+01 1.057877000746674128e+02 9.179850368978030417e+01
1.366250000000000000e+04 6.728968935208052926e+01 5.420746320526110651e+01 1.057906467390145195e+02 9.186122251860700771e+01
1.367500000000000000e+04 6.723187509464341360e+01 5.417456184773831751e+01 1.057646224392406253e+02 9.199423756652664963e+01
1.368750000000000000e+04 6.728690105214306527e+01 5.424634321549901728e+01 1.057454600117301169e+02 9.186332618054848353e+01
1.370000000000000000e+04 6.731948936883085821e+01 5.433571524991320700e+01 1.056584889402188452e+02 9.171497602367566060e+01
1.371250000000000000e+04 6.742103719217918467e+01 5.438658414781977513e+01 1.055414680917109678e+02 9.160650262250156572e+01
1.372500000000000000e+04 6.735899255768444505e+01 5.428081055871723493e+01 1.056185321247617566e+02 9.165785408321472971e+01
1.373750000000000000e+04 6.742565275379652689e+01 5.417673642454878546e+01 1.054968625903299966e+02 9.169743304960331898e+01
1.375000000000000000e+04 6.732711556639516459e+01 5.412566070008969632e+01 1.054700401508481917e+02 9.159693832061185503e+01
1.376250000000000000e+04 6.721219985483413950e+01 5.410022358800976860e+01 1.053806124422426791e+02 9.153891636239620766e+01
1.377500000000000000e+04 6.703525663242078281e+01 5.415198135920853417e+01 1.055333376356016686e+02 9.163577268275511756e+01
1.378750000000000000e+04 6.708758704760225555e+01 5.407966667487848156e+01 1.055818585914610708e+02 9.159860721125180305e+01
1.380000000000000000e+04 6.715170235800101750e+01 5.409131192909557484e+01 1.056424652261510033e+02 9.160068928540576394e+01
1.381250000000000000e+04 6.700991116922271829e+01 5.408665161292842072e+01 1.056697240202068713e+02 9.159328874759239625e+01
1.382500000000000000e+04 6.699993110197527812e+01 5.417027263060953146e+01 1.055253488988656585e+02 9.150990525749269011e+01
1.383750000000000000e+04 6.689128370585923733e+01 5.407863949103373358e+01 1.055646949811304296e+02 9.144707213886765373e+01
1.385000000000000000e+04 6.679141238389205171e+01 5.406921753263141284e+01 1.054580366997624026e+02 9.141909362778996240e+01
1.386250000000000000e+04 6.682392459600069401e+01 5.420402402021803567e+01 1.054217051783843146e+02 9.139262211881718656e+01
1.387500000000000000e+04 6.681593717695442081e+01 5.420506321300588581e+01 1.053661046498326641e+02 9.142086337668358453e+01
1.388750000000000000e+04 6.686064669239394220e+01 5.414106089131892219e+01 1.053417215652815742e+02 9.136060492988923443e+01
1.390000000000000000e+04 6.687081886509750461e+01 5.410624222328444688e+01 1.054059675622624752e+02 9.121971354368041318e+01
1.391250000000000000e+04 6.686108799898596544e+01 5.399530831239000150e+01 1.054658466995334436e+02 9.121403155141805996e+01
1.392500000000000000e+04 6.700242825315963557e+01 5.396290235873407681e+01 1.054056615760473079e+02 9.140587681229933992e+01
1.393750000000000000e+04 6.691779830152421482e+01 5.390333039909360480e+01 1.052338528652971661e+02 9.137884701602048665e+01
1.395000000000000000e+04 6.697041875740180217e+01 5.389225789932334720e+01 1.050780206413133726e+02 9.139932926082668985e+01
1.396250000000000000e+04 6.701596489695674563e+01 5.383597172295977629e+01 1.052192648037061531e+02 9.141055013442257859e+01
1.397500000000000000e+04 6.703046258398640589e+01 5.389455968146910436e+01 1.053713983730552286e+02 9.153847446329963589e+01
1.398750000000000000e+04 6.704965716109705909e+01 5.392321419330856003e+01 1.054571466955239032e+02 9.159369601231441038e+01
1.400000000000000000e+04 6.695427362104913982e+01 5.407457910298828097e+01 1.055085827561362350e+02 9.166328315492924617e+01
1.401250000000000000e+04 6.697821681944418515e+01 5.402264532026833876e+01 1.056107910023349490e+02 9.178573712707634513e+01
1.402500000000000000e+04 6.700509270311775367e+01 5.394688475662667315e+01 1.055638962566871584e+02 9.182751401488505394e+01
1.403750000000000000e+04 6.703264300885048499e+01 5.390716235043114324e+01 1.055945060151225761e+02 9.199946255750492696e+01
1.405000000000000000e+04 6.717711363990743223e+01 5.386120681903043561e+01 1.056203813611578965e+02 9.205765706848951879e+01
1.406250000000000000e+04 6.715870221321966937e+01 5.379179726707790365e+01 1.055964513043711577e+02 9.192079196278470476e+01
1.407500000000000000e+04 6.715405294283746684e+01 5.391493675719340217e+01 1.056397819270178218e+02 9.192813185443156954e+01
1.408750000000000000e+04 6.711497803641502458e+01 5.399443398289423612e+01 1.055525906579632220e+02 9.201568221513916512e+01
1.410000000000000000e+04 6.706791816129590700e+01 5.394030865700285915e+01 1.056270327199193844e+02 9.198261180635319079e+01
1.411250000000000000e+04 6.691423021078746558e+01 5.395168493883924299e+01 1.056662926728390914e+02 9.213579465983410444e+01
1.412500000000000000e+04 6.687956998592994751e+01 5.398804848430304304e+01 1.055873471636819971e+02 9.209894438002174866e+01
1.413750000000000000e+04 6.691753625062854383e+01 5.403357611020430085e+01 1.056461557984156769e+02 9.208578071693389688e+01
1.415000000000000000e+04 6.713084395913290336e+01 5.408723020546405280e+01 1.057139736747874963e+02 9.210224925389431405e+01
1.416250000000000000e+04 6.710719916878856850e+01 5.409311414603394752e+01 1.056536646562541222e+02 9.200618099559531515e+01
1.417500000000000000e+04 6.712750385826456068e+01 5.410764809593115388e+01 1.056778380392858310e+02 9.195173861132434467e+01
1.418750000000000000e+04 6.709488692825665623e+01 5.405950259131749647e+01 1.057977274334753020e+02 9.181192398477504923e+01
1.420000000000000000e+04 6.717408008539479169e+01 5.396427237339955951e+01 1.058300720306086191e+02 9.179377137783275487e+01
1.421250000000000000e+04 6.729711129934743497e+01 5.383806487163415255e+01 1.056610295966952862e+02 9.176527558250110417e+01
1.422500000000000000e+04 6.747088915607848492e+01 5.389373282157584555e+01 1.057565574065754248e+02 9.169281026197943163e+01
1.423750000000000000e+04 6.746328500403544126e+01 5.388037404985535517e+01 1.056466596519707224e+02 9.177206855541818697e+01
1.425000000000000000e+04 6.755061877545624327e+01 5.400867354045173130e+01 1.056558075869541540e+02 9.169163945791753179e+01
1.426250000000000000e+04 6.769099233549167138e+01 5.384157020379123537e+01 1.056556892202520288e+02 9.200690734945283111e+01
1.427500000000000000e+04 6.751860308512932818e+01 5.380352862939285785e+01 1.056750377264205270e+02 9.204975899693998542e+01
1.428750000000000000e+04 6.768154615651411632e+01 5.382506080029154560e+01 1.056992711873221680e+02 9.207833208243806666e+01
1.430000000000000000e+04 6.769191925955824729e+01 5.370078411501586402e+01 1.057560980453039292e+02 9.217389165618841673e+01
1.431250000000000000e+04 6.768001901924341723e+01 5.372989081741358319e+01 1.057140388292362871e+02 9.213872737617096220e+01
1.432500000000000000e+04 6.766074054075623678e+01 5.368306651584413203e+01 1.057072637006834270e+02 9.210247583995445098e+01
1.433750000000000000e+04 6.766814668153020307e+01 5.365242487321636133e+01 1.057481654943347280e+02 9.198095117864943404e+01
1.435000000000000000e+04 6.774778213328077925e+01 5.378836553788667629e+01 1.056316735791217241e+02 9.194140477524895516e+01
1.436250000000000000e+04 6.778419646721850711e+01 5.388019593457213574e+01 1.055591458104453721e+02 9.194754328060278681e+01
1.437500000000000000e+04 6.785924350368742353e+01 5.389260545879239572e+01 1.055674971134900630e+02 9.188902348791286556e+01
1.438750000000000000e+04 6.789721883384929413e+01 5.388864764803300034e+01 1.055025351756775791e+02 9.170511665518937150e+01
1.440000000000000000e+04 6.779033780853011137e+01 5.390539261621870537e+01 1.054415420292934300e+02 9.178266619821989991e+01
1.441250000000000000e+04 6.774056339247256631e+01 5.395599826722759929e+01 1.056002674786090552e+02 9.180965874562207318e+01
1.442500000000000000e+04 6.782431071725876848e+01 5.393408103681736776e+01 1.056017320422497363e+02 9.179799745298204527e+01
1.443750000000000000e+04 6.775393406764021620e+01 5.387132710175457362e+01 1.055956152761383322e+02 9.169395631497485510e+01
1.445000000000000000e+04 6.789907038017904028e+01 5.388746603058793028e+01 1.055930961788505158e+02 9.180993265606761611e+01
1.446250000000000000e+04 6.790715197548556148e+01 5.402164473735536632e+01 1.054062866295696921e+02 9.178169865922546933e+01
1.447500000000000000e+04 6.794256104722019529e+01 5.388450537915811367e+01 1.053931585823694093e+02 9.163279260005693061e+01
1.448750000000000000e+04 6.782147173256426242e+01 5.398822637694632220e+01 1.054249143877307944e+02 9.164937126946223600e+01
1.450000000000000000e+04 6.774579390398960754e+01 5.402384894424715611e+01 1.053672227897429536e+02 9.161638302526654343e+01
1.451250000000000000e+04 6.767065993725137218e+01 5.395229517797087482e+01 1.053430760600965357e+02 9.147142302694770422e+01
1.452500000000000000e+04 6.764518481110718540e+01 5.402798826486436923e+01 1.054489249315500814e+02 9.149859448265154072e+01
1.453750000000000000e+04 6.764375669226912180e+01 5.412446847301553277e+01 1.054727973430891126e+02 9.154501755878348490e+01
1.455000000000000000e+04 6.761408260072845167e+01 5.424071103216844847e+01 1.054674782382011102e+02 9.150285078459896226e+01
1.456250000000000000e+04 6.748482124102322643e+01 5.415073908455848795e+01 1.053797744869361139e+02 9.155610460719800869e+01
1.457500000000000000e+04 6.761697166583579133e+01 5.405639941310894159e+01 1.054117128924511917e+02 9.169745363939685490e+01
1.458750000000000000e+04 6.751565382356623957e+01 5.412201266685215728e+01 1.054234772316691817e+02 9.173808804875042711e+01
1.460000000000000000e+04 6.748280466961963953e+01 5.397817645969884381e+01 1.053982154564293978e+02 9.155861470640432742e+01
1.461250000000000000e+04 6.754583428732513539e+01 5.413681839709904153e+01 1.054376915569733910e+02 9.166571937308785323e+01
1.462500000000000000e+04 6.754077996270346773e+01 5.429111343859569416e+01 1.053738832096425995e+02 9.167192018008242371e+01
1.463750000000000000e+04 6.739497474591549064e+01 5.422555855485079235e+01 1.052705026001383288e+02 9.162170021869141578e+01
1.465000000000000000e+04 6.766657624262035142e+01 5.412287195004157070e+01 1.052342224690029155e+02 9.161691561769528391e+01
1.466250000000000000e+04 6.768449713242482346e+01 5.413783937519758638e+01 1.053680436590603762e+02 9.149203086413919550e+01
1.467500000000000000e+04 6.755780418149754496e+01 5.410218258619138254e+01 1.054034621938750718e+02 9.156531809472836869e+01
1.468750000000000000e+04 6.754769016232305034e+01 5.418531421183250529e+01 1.054706239383336310e+02 9.149725338250507889e+01
1.470000000000000000e+04 6.744292281190701033e+01 5.410389558106273711e+01 1.054542918835049505e+02 9.140405057149277468e+01
1.471250000000000000e+04 6.735212808205810120e+01 5.406738648338275510e+01 1.055786665215527194e+02 9.144731162066422314e+01
1.472500000000000000e+04 6.740204991393397904e+01 5.403335887547529381e+01 1.055209458047556836e+02 9.153779670949273850e+01
1.473750000000000000e+04 6.737286423380496103e+01 5.391257715148484664e+01 1.054980432745599472e+02 9.148413672636799276e+01
1.475000000000000000e+04 6.729256190002789140e+01 5.394727681822585907e+01 1.054931781965494793e+02 9.136732454092656042e+01
1.476250000000000000e+04 6.731003303906328483e+01 5.389265670336567382e+01 1.055182191096464237e+02 9.137510396419459369e+01
1.477500000000000000e+04 6.714721624519675913e+01 5.394933724610954329e+01 1.054223835903269020e+02 9.140333194317081222e+01
1.478750000000000000e+04 6.730134974440639439e+01 5.391509498485175556e+01 1.054000532478334407e+02 9.153350937027951773e+01
1.480000000000000000e+04 6.741530018097466836e+01 5.399164541020834207e+01 1.053228262294026081e+02 9.164246879372807086e+01
1.481250000000000000e+04 6.746681109114130948e+01 5.417196369197709060e+01 1.053120864235397534e+02 9.167054710814787200e+01
1.482500000000000000e+04 6.741672505498571866e+01 5.424567938301091630e+01 1.053076384619756567e+02 9.167435093282087166e+01
1.483750000000000000e+04 6.744574494421135569e+01 5.423173276618348382e+01 1.052649089561258648e+02 9.167048599748233073e+01
1.485000000000000000e+04 6.750498241150187084e+01 5.428193409507320411e+01 1.053063479962747380e+02 9.158552976479434449e+01
1.486250000000000000e+04 6.759599005865273114e+01 5.421812966142906021e+01 1.052838900160282805e+02 9.147604716816547921e+01
1.487500000000000000e+04 6.775307950519078304e+01 5.426153217385318328e+01 1.054362799667123909e+02 9.146094913762253498e+01
1.488750000000000000e+04 6.783897320399141506e+01 5.418738868986299906e+01 1.054940478859151938e+02 9.147898576383971658e+01
1.490000000000000000e+04 6.801918429648983988e+01 5.435153566667785441e+01 1.055948982311988829e+02 9.143399458288060089e+01
1.491250000000000000e+04 6.790243116411681967e+01 5.422722649630448899e+01 1.055188364473628155e+02 9.164532380402842193e+01
1.492500000000000000e+04 6.786717063506362990e+01 5.410566061939834981e+01 1.054918398706759604e+02 9.162649369185844250e+01
1.493750000000000000e+04 6.783755374114723224e+01 5.403704570812214314e+01 1.055917184442502190e+02 9.163507561969933590e+01
1.495000000000000000e+04 6.787071474758091938e+01 5.388992103611038686e+01 1.055088167393643772e+02 9.165937164552333627e+01
1.496250000000000000e+04 6.780131006297887097e+01 5.386673185454156965e+01 1.054851505807841932e+02 9.159900627246932459e+01
1.497500000000000000e+04 6.790820463875736834e+01 5.389026324266102819e+01 1.055048985746343675e+02 9.165912839182855976e+01
1.498750000000000000e+04 6.795845513888546918e+01 5.388771803017834827e+01 1.056392308744981818e+02 9.164886532237159145e+01
1.500000000000000000e+04 6.789769984596026120e+01 5.398361823913924695e+01 1.056481080397089443e+02 9.163518409393094544e+01
1.501250000000000000e+04 6.790321854278336389e+01 5.398925103724726426e+01 1.056209287855585615e+02 9.170103747752494883e+01
1.502500000000000000e+04 6.804962351839394330e+01 5.394664047265649742e+01 1.057038914378333061e+02 9.182592011852551650e+01
1.503750000000000000e+04 6.817292683641642270e+01 5.389898816410653382e+01 1.054866525254991103e+02 9.180123018961567993e+01
1.505000000000000000e+04 6.823842228642395469e+01 5.383673267265753282e+01 1.054593544497702027e+02 9.171912161861315838e+01
1.506250000000000000e+04 6.818228682946582353e+01 5.395092381903249645e+01 1.055870338636130725e+02 9.171546814726877983e+01
1.507500000000000000e+04 6.807965944224700650e+01 5.389786209705364683e+01 1.055539277989960709e+02 9.166411009695626433e+01
1.508750000000000000e+04 6.821834254310755341e+01 5.380527476121874741e+01 1.054757268335102083e+02 9.160024497921642705e+01
1.510000000000000000e+04 6.822692981308611593e+01 5.384968510040779677e+01 1.054371490586407134e+02 9.167359777529097187e+01
1.511250000000000000e+04 6.811752338973265353e+01 5.375247564022536295e+01 1.054483820727059538e+02 9.183453255394339010e+01
1.512500000000000000e+04 6.805072946219311802e+01 5.373635532152874816e+01 1.052972736093460071e+02 9.171383251523275248e+01
1.513750000000000000e+04 6.800759587109925519e+01 5.366532424021826841e+01 1.054351522035438791e+02 9.173470767270153203e+01
1.515000000000000000e+04 6.810822121896012504e+01 5.358755135662215707e+01 1.055512593978153433e+02 9.175692505843092306e+01
1.516250000000000000e+04 6.808694657645715154e+01 5.355319711482479050e+01 1.055431276337053390e+02 9.182175636119853834e+01
1.517500000000000000e+04 6.809812763363957799e+01 5.359743160865643574e+01 1.055620213063129285e+02 9.182029873059349256e+01
1.518750000000000000e+04 6.796223390796158981e+01 5.359203442583734756e+01 1.056212554636509964e+02 9.183957732873653868e+01
1.520000000000000000e+04 6.787709521165095339e+01 5.366141461071401864e+01 1.055750044441876412e+02 9.172375350503615721e+01
1.521250000000000000e+04 6.776739841287646016e+01 5.364996856199151409e+01 1.056822818556595962e+02 9.167702728863183381e+01
1.522500000000000000e+04 6.781062035357744833e+01 5.366309946752659954e+01 1.057495550604591301e+02 9.164781041986540799e+01
1.523750000000000000e+04 6.774488945779715721e+01 5.365100030534007658e+01 1.057205527976657180e+02 9.174358420577888751e+01
1.525000000000000000e+04 6.774865547931952392e+01 5.355781034402782836e+01 1.056609463998818086e+02 9.169312533338469962e+01
1.526250000000000000e+04 6.792220986367965452e+01 5.356355849974177374e+01 1.056638888263789795e+02 9.165651598817171930e+01
1.527500000000000000e+04 6.790881367546877811e+01 5.360762308081160654e+01 1.056448170951029795e+02 9.168971489505395311e+01
1.528750000000000000e+04 6.795528555910621549e+01 5.364165452117103428e+01 1.055095390259182579e+02 9.173476134576667107e+01
1.530000000000000000e+04 6.794837493769017556e+01 5.369936183523915929e+01 1.055527764799881112e+02 9.169503054752311755e+01
1.531250000000000000e+04 6.793943142660185686e+01 5.364425178295100238e+01 1.056083629498683507e+02 9.175930546318262770e+01
1.532500000000000000e+04 6.789430550326368063e+01 5.357494501158030431e+01 1.056385131054108797e+02 9.191347451956673353e+01
1.533750000000000000e+04 6.778979731772918171e+01 5.366421786833268470e+01 1.056880655599075567e+02 9.192320042339449060e+01
1.535000000000000000e+04 6.797429021484443012e+01 5.383472173921496307e+01 1.055898431128074435e+02 9.201762267694915920e+01
1.536250000000000000e+04 6.800969754003686774e+01 5.381819048508690173e+01 1.054801717788057402e+02 9.192538851935306354e+01
1.537500000000000000e+04 6.800131248889402968e+01 5.381175305824667277e+01 1.055102950173210985e+02 9.202486155251772004e+01
1.538750000000000000e+04 6.822937728133146607e+01 5.370162307887979836e+01 1.055899386928785049e+02 9.184963458502728884e+01
1.540000000000000000e+04 6.828157637284050452e+01 5.356395795787509684e+01 1.054975328732387965e+02 9.183658405981682904e+01
1.541250000000000000e+04 6.822947770598258899e+01 5.351770370949684974e+01 1.055179862590686497e+02 9.183386226176465073e+01
1.542500000000000000e+04 6.826080212512337653e+01 5.348237035260892469e+01 1.056157276800464473e+02 9.174883459071730840e+01
1.543750000000000000e+04 6.827288677307328157e+01 5.364253952683489501e+01 1.056035371874226314e+02 9.173746082566823645e+01
1.545000000000000000e+04 6.831354177846745301e+01 5.357428071728582353e+01 1.055392209853917507e+02 9.165353199333280543e+01
1.546250000000000000e+04 6.843671610888361556e+01 5.360426620978817169e+01 1.055655418966772174e+02 9.160372352711608812e+01
1.547500000000000000e+04 6.841436816013872146e+01 5.357462723202270638e+01 1.055025127441394943e+02 9.170331755078159119e+01
1.548750000000000000e+04 6.842026254722080125e+01 5.364812526395349579e+01 1.055130746951791281e+02 9.176399495811253360e+01
1.550000000000000000e+04 6.843551429522734963e+01 5.344679866581916627e+01 1.054138955704028291e+02 9.167780583747320122e+01
1.551250000000000000e+04 6.834704131720418729e+01 5.339327704006294795e+01 1.055928554667671619e+02 9.175074498321093586e+01
1.552500000000000000e+04 6.831325307033567640e+01 5.352394441550683268e+01 1.057749564963434636e+02 9.175800634427893954e+01
1.553750000000000000e+04 6.850283564927313762e+01 5.361903330271402979e+01 1.058712827002670593e+02 9.187539572982159086e+01
1.555000000000000000e+04 6.848073028537564255e+01 5.355799818924046463e+01 1.057786904206172096e+02 9.182192010461812970e+01
1.556250000000000000e+04 6.844625402149087279e+01 5.355781584631458259e+01 1.056494699862938376e+02 9.177956357945427612e+01
1.557500000000000000e+04 6.826891533229957076e+01 5.355852915450466156e+01 1.057669099440871179e+02 9.191445253001022309e+01
1.558750000000000000e+04 6.827955718872847513e+01 5.375570833126455028e+01 1.056443100199347640e+02 9.198994012198490111e+01
1.560000000000000000e+04 6.828846197152928710e+01 5.378094977987296943e+01 1.055355156363902296e+02 9.195617089696158075e+01
1.561250000000000000e+04 6.830299195830239967e+01 5.388651628874997357e+01 1.055802655828553185e+02 9.179945017993732392e+01
1.562500000000000000e+04 6.823609358156814153e+01 5.390159859378520224e+01 1.054790443321466284e+02 9.182393730878162330e+01
1.563750000000000000e+04 6.827882081597365982e+01 5.381249327551574879e+01 1.054788022549506792e+02 9.191649965781022047e+01
1.565000000000000000e+04 6.829697162737228666e+01 5.373888482580829873e+01 1.054802711804844790e+02 9.198257842834541975e+01
1.566250000000000000e+04 6.828692727942414820e+01 5.371374038532879069e+01 1.056305515943391526e+02 9.183835250065013156e+01
1.567500000000000000e+04 6.834114628599976982e+01 5.364992919810376293e+01 1.056150251687816422e+02 9.210969158548462588e+01
1.568750000000000000e+04 6.830824529096693709e+01 5.371496446014270987e+01 1.055820541572551008e+02 9.218673770306196502e+01
1.570000000000000000e+04 6.822376851103685169e+01 5.366927957895617851e+01 1.055103155933779391e+02 9.219675021999056241e+01
1.571250000000000000e+04 6.830982366448176890e+01 5.351033048800229608e+01 1.054721485293061818e+02 9.218519825570385251e+01
1.572500000000000000e+04 6.825724927672663966e+01 5.354488130437398041e+01 1.055165490306677896e+02 9.216773874462131744e+01
1.573750000000000000e+04 6.814934991502828154e+01 5.349932231929273740e+01 1.055001711182939346e+02 9.213456103897370042e+01
1.575000000000000000e+04 6.824891267760477831e+01 5.356309207186374266e+01 1.055052534142131151e+02 9.199916075541419502e+01
1.576250000000000000e+04 6.822904386747636352e+01 5.362760419900561715e+01 1.055785854344187840e+02 9.186450698360881972e+01
1.577500000000000000e+04 6.807711334196903863e+01 5.359153397462996082e+01 1.055307238121156956e+02 9.182608233694303124e+01
1.578750000000000000e+04 6.804427035679310620e+01 5.358193802720440146e+01 1.055829511210805407e+02 9.166209992878872015e+01
1.580000000000000000e+04 6.799322595808219205e+01 5.361498012947384240e+01 1.055829344300346690e+02 9.162778005001389658e+01
1.581250000000000000e+04 6.790993263725796680e+01 5.357022694268609797e+01 1.056983940607319425e+02 9.162489666218142759e+01
1.582500000000000000e+04 6.787055658464646513e+01 5.369889985574559432e+01 1.058624070441885721e+02 9.162477607202039565e+01
1.583750000000000000e+04 6.798826384257677091e+01 5.373652288266868737e+01 1.058808312729633769e+02 9.163962623027414622e+01
1.585000000000000000e+04 6.814487297224414419e+01 5.368084282694585596e+01 1.058748136159212265e+02 9.179847579532753343e+01
1.586250000000000000e+04 6.827083928858350248e+01 5.379291666142935924e+01 1.058372734252789371e+02 9.178505601116164314e+01
1.587500000000000000e+04 6.817813198653401230e+01 5.378470044450606480e+01 1.058772316302122363e+02 9.197396252173543019e+01
1.588750000000000000e+04 6.823874153177627022e+01 5.382129612578784617e+01 1.058784679811651586e+02 9.184370012683172035e+01
1.590000000000000000e+04 6.815565635407038769e+01 5.387640214696426000e+01 1.058238712183379562e+02 9.180908657204065548e+01
1.591250000000000000e+04 6.790140234796712093e+01 5.377677987431211193e+01 1.058277603802128368e+02 9.180297961046436228e+01
1.592500000000000000e+04 6.791863494185892591e+01 5.388747461404433636e+01 1.057262451070777303e+02 9.168424232534812290e+01
1.593750000000000000e+04 6.790343069923167718e+01 5.396648037078006155e+01 1.058050885855475087e+02 9.166563008013289959e+01
1.595000000000000000e+04 6.793085547543032021e+01 5.388421090757367438e+01 1.056789640125467997e+02 9.181244026702538008e+01
1.596250000000000000e+04 6.788744091943031833e+01 5.374927360427259515e+01 1.056504608863364325e+02 9.183968135129588006e+01
1.597500000000000000e+04 6.791205043001667718e+01 5.376568596095765429e+01 1.056739366395819530e+02 9.185558750249084881e+01
1.598750000000000000e+04 6.776261447792958847e+01 5.373880549704330889e+01 1.056657790752979622e+02 9.195326247875699721e+01
1.600000000000000000e+04 6.771831288208164779e+01 5.377719544885387393e+01 1.056190466360630040e+02 9.206806551571217767e+01
1.601250000000000000e+04 6.771544246002487455e+01 5.366777717777902268e+01 1.057143513105126402e+02 9.213197818794816385e+01
1.602500000000000000e+04 6.781499518837630092e+01 5.359292757422497999e+01 1.056648708365699605e+02 9.208928801919880414e+01
1.603750000000000000e+04 6.798139718650898544e+01 5.368017643600435207e+01 1.058058981310454527e+02 9.220895574660332272e+01
1.605000000000000000e+04 6.800057327069752944e+01 5.366430723807191328e+01 1.059735883007713397e+02 9.243399408372242476e+01
1.606250000000000000e+04 6.794579115804171465e+01 5.365827611446628254e+01 1.059218359484209486e+02 9.230580393687193919e+01
1.607500000000000000e+04 6.805501607377340179e+01 5.364733325370645645e+01 1.058948238816321634e+02 9.236457111500375561e+01
1.608750000000000000e+04 6.800387828303038873e+01 5.361083734434953385e+01 1.059707892388430537e+02 9.245170352004055303e+01
1.610000000000000000e+04 6.805586335715150881e+01 5.367362221076540862e+01 1.058737926693656988e+02 9.230753117487419956e+01
1.611250000000000000e+04 6.792952409035270023e+01 5.387890696383965405e+01 1.058285709954634370e+02 9.222015420789098528e+01
1.612500000000000000e+04 6.791631430320504137e+01 5.375485422526686818e+01 1.059691343510388748e+02 9.222825922314727620e+01
1.613750000000000000e+04 6.803337112245844764e+01 5.377965354329215586e+01 1.058771736575170905e+02 9.217829689494435286e+01
1.615000000000000000e+04 6.796801110014922642e+01 5.373743012438145428e+01 1.060275128918635374e+02 9.227754656421728896e+01
1.616250000000000000e+04 6.791863038280644105e+01 5.385986374972181778e+01 1.062141183838568281e+02 9.211892750086319381e+01
1.617500000000000000e+04 6.780365906049920000e+01 5.397759270943907950e+01 1.062036752640789103e+02 9.212843088250237145e+01
1.618750000000000000e+04 6.784121937579243422e+01 5.396355396117149184e+01 1.061118773147609602e+02 9.193316105809546457e+01
1.620000000000000000e+04 6.781450567698524878e+01 5.401176194209364212e+01 1.061535049876338803e+02 9.195874757558263468e+01
1.621250000000000000e+04 6.770706732395933614e+01 5.408457095753241362e+01 1.061465025993456663e+02 9.192631681146185940e+01
1.622500000000000000e+04 6.782622392342116768e+01 5.411058314412311177e+01 1.059394601779378462e+02 9.192255211661712622e+01
1.623750000000000000e+04 6.791930749628652109e+01 5.407064508175859174e+01 1.059423795029216677e+02 9.182324261885132444e+01
1.625000000000000000e+04 6.783611848411652545e+01 5.399886686604848762e+01 1.059758220890161908e+02 9.182758254632680917e+01
1.626250000000000000e+04 6.766763040011025510e+01 5.394822273427286774e+01 1.059224832997203123e+02 9.188946948067585652e+01
1.627500000000000000e+04 6.785785195551312654e+01 5.392799094865696219e+01 1.059062795157743295e+02 9.201700112070241744e+01
1.628750000000000000e+04 6.776263815291336812e+01 5.380992000198383352e+01 1.058788459655158221e+02 9.198222394212670849e+01
1.630000000000000000e+04 6.771137789087930514e+01 5.389646558586640168e+01 1.058817669537324804e+02 9.188096334891227457e+01
1.631250000000000000e+04 6.769998122172319199e+01 5.401049214123891318e+01 1.060084148197548899e+02 9.188542559471731863e+01
1.632500000000000000e+04 6.760295256441990830e+01 5.392527400766782364e+01 1.059143768340311880e+02 9.192610826956322967e+01
1.633750000000000000e+04 6.758781913941655262e+01 5.393683585650680357e+01 1.058012900420395681e+02 9.184293247015810380e+01
1.635000000000000000e+04 6.766240765697551751e+01 5.393081466638643917e+01 1.058315573762556028e+02 9.191490426062472352e+01
1.636250000000000000e+04 6.777116184194549930e+01 5.402817644042639245e+01 1.059985764464391877e+02 9.179828667949176690e+01
1.637500000000000000e+04 6.764848909624981843e+01 5.396079246643039085e+01 1.060083161174673023e+02 9.168690615840542080e+01
1.638750000000000000e+04 6.768079006608600423e+01 5.405959906439151297e+01 1.060256730073241869e+02 9.169662488559090718e+01
1.640000000000000000e+04 6.786270145650000529e+01 5.418822746048957839e+01 1.059981171091495611e+02 9.166046420205128697e+01
1.641250000000000000e+04 6.775538276513890423e+01 5.404901476594340437e+01 1.059517979760593249e+02 9.164979128038984868e+01
1.642500000000000000e+04 6.795743854472992496e+01 5.411094774894485226e+01 1.058505336875186202e+02 9.158412383025245163e+01
1.643750000000000000e+04 6.796858302552053033e+01 5.412151123183134871e+01 1.058375535781131731e+02 9.148750382072965692e+01
1.645000000000000000e+04 6.778915414311704524e+01 5.413582795739156239e+01 1.059028107832678529e+02 9.143182180464653186e+01
1.646250000000000000e+04 6.781154097902739863e+01 5.414614777412622004e+01 1.058797950033119832e+02 9.144388182631489315e+01
1.647500000000000000e+04 6.785008970123479344e+01 5.404892006303023066e+01 1.059940559669273057e+02 9.133654545277703107e+01
1.648750000000000000e+04 6.776854234008540345e+01 5.413056803519339155e+01 1.060594412630250929e+02 9.139357059051616261e+01
1.650000000000000000e+04 6.777026871627546711e+01 5.423424932556803668e+01 1.061160627306347664e+02 9.140437953066384580e+01
1.651250000000000000e+04 6.780410812657878239e+01 5.410606378407622685e+01 1.060581039551766338e+02 9.130123242265595707e+01
1.652500000000000000e+04 6.768204713489041069e+01 5.417456541628242661e+01 1.060409233248526135e+02 9.141128555092552688e+01
1.653750000000000000e+04 6.765098734344222464e+01 5.412137609556338447e+01 1.060519338750507785e+02 9.149781926975882129e+01
1.655000000000000000e+04 6.758250068778251318e+01 5.410599227691571400e+01 1.060778724474741921e+02 9.144903234319369290e+01
1.656250000000000000e+04 6.756204384376718508e+01 5.406573909658216337e+01 1.060488526463968668e+02 9.147457251737546358e+01
1.657500000000000000e+04 6.761492599129282155e+01 5.398365044199591978e+01 1.059774897010305068e+02 9.152409372655428399e+01
1.658750000000000000e+04 6.760419065655541715e+01 5.413748673137396850e+01 1.060143342363493275e+02 9.165757022922673514e+01
1.660000000000000000e+04 6.759242292919259398e+01 5.393841496299676663e+01 1.060527374193570154e+02 9.175553667698886784e+01
1.661250000000000000e+04 6.761600914892339631e+01 5.384797938333029066e+01 1.061691062722598531e+02 9.163230359415830151e+01
1.662500000000000000e+04 6.763329806786695997e+01 5.386953363331627287e+01 1.062351880275964362e+02 9.153795402467399356e+01
1.663750000000000000e+04 6.761429330485684375e+01 5.384928005143543572e+01 1.060981836780265866e+02 9.147761731368525773e+01
1.665000000000000000e+04 6.753891925249779149e+01 5.375906048492597478e+01 1.060715405487905088e+02 9.144238860228185217e+01
1.666250000000000000e+04 6.750776162873781061e+01 5.375152230056490765e+01 1.060055733636470023e+02 9.133873624667812408e+01
1.667500000000000000e+04 6.743573150828125051e+01 5.367387537688433241e+01 1.060234171589360699e+02 9.133928639168463803e+01
1.668750000000000000e+04 6.754673672657243344e+01 5.372207904272000434e+01 1.061455876045249624e+02 9.124905401230853386e+01
1.670000000000000000e+04 6.766261508959649973e+01 5.377900025896583003e+01 1.060925843485144924e+02 9.124088936910631276e+01
1.671250000000000000e+04 6.755553800655343366e+01 5.374778805185327712e+01 1.059886098020258629e+02 9.127539875382662160e+01
1.672500000000000000e+04 6.752685150711496931e+01 5.369215676198577114e+01 1.061018906888920128e+02 9.133981524914794647e+01
1.673750000000000000e+04 6.766181732489059186e+01 5.349717179821236357e+01 1.060839394817084553e+02 9.154088860928736437e+01
1.675000000000000000e+04 6.771681101147362369e+01 5.346753071165966276e+01 1.061213952483843883e+02 9.143298611553314004e+01
1.676250000000000000e+04 6.772109846383769138e+01 5.343766499604033982e+01 1.062012742622564474e+02 9.136802807107322622e+01
1.677500000000000000e+04 6.775555581563587282e+01 5.354412011436394891e+01 1.062908132161422969e+02 9.139884664334697106e+01
1.678750000000000000e+04 6.791361421557127187e+01 5.359272736847106700e+01 1.062751178890658537e+02 9.145645265669354274e+01
1.680000000000000000e+04 6.794482432979505404e+01 5.341353555397385833e+01 1.060793537720312116e+02 9.141770721078947304e+01
1.681250000000000000e+04 6.797325472873467334e+01 5.348476267138712359e+01 1.061448666530507694e+02 9.142323097609229876e+01
1.682500000000000000e+04 6.786805588493831465e+01 5.358863739388680614e+01 1.062479076519276049e+02 9.138217304895704274e+01
1.683750000000000000e+04 6.786303937210277581e+01 5.385334833400297327e+01 1.062635462799380832e+02 9.127167433867093393e+01
1.685000000000000000e+04 6.784078799226210776e+01 5.389621219120756024e+01 1.061583139732127421e+02 9.131286971944612674e+01
1.686250000000000000e+04 6.788189617909704054e+01 5.400090115074380748e+01 1.061297681319496462e+02 9.132742689156530957e+01
1.687500000000000000e+04 6.810845490869095897e+01 5.408919113892897457e+01 1.061578310930413238e+02 9.142361038465800505e+01
1.688750000000000000e+04 6.805916213871580567e+01 5.416291522585875384e+01 1.061025807555102034e+02 9.127031466026619455e+01
1.690000000000000000e+04 6.803199198065746600e+01 5.413720303156560476e+01 1.062596608637060598e+02 9.127725196663402585e+01
1.691250000000000000e+04 6.789578742339102746e+01 5.408775750789741465e+01 1.063015803972882622e+02 9.123211955957077635e+01
1.692500000000000000e+04 6.788311500923337860e+01 5.398708632037745048e+01 1.064451166090736649e+02 9.108684650546666717e+01
1.693750000000000000e+04 6.780654872406539369e+01 5.389803322694942267e+01 1.064549460246099670e+02 9.119472183372985796e+01
1.695000000000000000e+04 6.771929178480480971e+01 5.395491121614153229e+01 1.064278961432426343e+02 9.135604107152627762e+01
1.696250000000000000e+04 6.776720761970426565e+01 5.411355959391011083e+01 1.063872572231005194e+02 9.145042920502351080e+01
1.697500000000000000e+04 6.779030322691492927e+01 5.410284495517504411e+01 1.063331632502116832e+02 9.149108026747157396e+01
1.698750000000000000e+04 6.773465602486028558e+01 5.418869773683572788e+01 1.062658693418754154e+02 9.142521446484482794e+01
1.700000000000000000e+04 6.764837795845231483e+01 5.410648969852574908e+01 1.062625878617614177e+02 9.141079889367092903e+01
1.701250000000000000e+04 6.753362212679802212e+01 5.411299463852930813e+01 1.062351496292135522e+02 9.142984949375956205e+01
1.702500000000000000e+04 6.761314258927347964e+01 5.409590540698047079e+01 1.063228173335204616e+02 9.148637174846587072e+01
1.703750000000000000e+04 6.766078528649497059e+01 5.424367060208103197e+01 1.063007247546024985e+02 9.150820684166980357e+01
1.705000000000000000e+04 6.762637711942177532e+01 5.429592713790562897e+01 1.062258045138149782e+02 9.145782847842441754e+01
1.706250000000000000e+04 6.760536028301820011e+01 5.437089133618910353e+01 1.062133246948440046e+02 9.149851401088953651e+01
1.707500000000000000e+04 6.754277442280741184e+01 5.441706408673186957e+01 1.062073500089223899e+02 9.181344792917484199e+01
1.708750000000000000e+04 6.769092675368449363e+01 5.437091007484724514e+01 1.062605078786058783e+02 9.165410511164093066e+01
1.710000000000000000e+04 6.765384767893121420e+01 5.435616753599172313e+01 1.062407588926029831e+02 9.164600293803631814e+01
1.711250000000000000e+04 6.761130577045179280e+01 5.437109783009574215e+01 1.062785269227728122e+02 9.163612306829317333e+01
1.712500000000000000e+04 6.750921271406637914e+01 5.448704569135894360e+01 1.061364829114449151e+02 9.155171800563094564e+01
1.713750000000000000e+04 6.753310867974647635e+01 5.446284505862684711e+01 1.060905830336925533e+02 9.152601716929878251e+01
1.715000000000000000e+04 6.755601346828250087e+01 5.437727881819531461e+01 1.059750386678479401e+02 9.146471632617274850e+01
1.716250000000000000e+04 6.752209494586156779e+01 5.430925273288099220e+01 1.060593475105431480e+02 9.145960467589979714e+01
1.717500000000000000e+04 6.753359257269632110e+01 5.442878694100200221e+01 1.060910529801713267e+02 9.148724375138250764e+01
1.718750000000000000e+04 6.752450715009992166e+01 5.458254209028302739e+01 1.062334313910164383e+02 9.158079752358602832e+01
1.720000000000000000e+04 6.755655624681877214e+01 5.463626546390432281e+01 1.063149949126658669e+02 9.160903405709609615e+01
1.721250000000000000e+04 6.747616947985073921e+01 5.451565197593524204e+01 1.062791952838424834e+02 9.155569804149878621e+01
1.722500000000000000e+04 6.739390200844323431e+01 5.433367883697241751e+01 1.062863122636637172e+02 9.157661361360617036e+01
1.723750000000000000e+04 6.731578056735877169e+01 5.440222301897317436e+01 1.062627311466780071e+02 9.170406592402085266e+01
1.725000000000000000e+04 6.728198321015226213e+01 5.448395297898142786e+01 1.063708702866028375e+02 9.175444809307005301e+01
1.726250000000000000e+04 6.725881295557623218e+01 5.447535094688281987e+01 1.064635383345105311e+02 9.158923190138652615e+01
1.727500000000000000e+04 6.713970288981082035e+01 5.460963955216377030e+01 1.064922628067051278e+02 9.148892672951292582e+01
1.728750000000000000e+04 6.699978653934577721e+01 5.457024130519786098e+01 1.065443710283940959e+02 9.155675075757389436e+01
1.730000000000000000e+04 6.690338237514173159e+01 5.456755129476542976e+01 1.063772334569223261e+02 9.159652325669455308e+01
1.731250000000000000e+04 6.689148094763258712e+01 5.472502715065042622e+01 1.062958062846677336e+02 9.135795523711264821e+01
1.732500000000000000e+04 6.678610956359351292e+01 5.472985646654677083e+01 1.063168893875933918e+02 9.124038486744110799e+01
1.733750000000000000e+04 6.690101760514073703e+01 5.468733250038899030e+01 1.064412892490059193e+02 9.125556638733526427e+01
1.735000000000000000e+04 6.691575487432010050e+01 5.457428681331036557e+01 1.065372315709170437e+02 9.118204649796966521e+01
1.736250000000000000e+04 6.680674215910515557e+01 5.458502904383204424e+01 1.064661466316008358e+02 9.109241398042240689e+01
1.737500000000000000e+04 6.683740569241824403e+01 5.457356394455180748e+01 1.064771197695799287e+02 9.113076157792237098e+01
1.738750000000000000e+04 6.684101906603504517e+01 5.458510926692153475e+01 1.063825657885041380e+02 9.113367693615823839e+01
1.740000000000000000e+04 6.685977097717503170e+01 5.454024346581856975e+01 1.064334950032717302e+02 9.109034788440096975e+01
1.741250000000000000e+04 6.687334274743892593e+01 5.458565268879912935e+01 1.062475912721016016e+02 9.113823428979954144e+01
1.742500000000000000e+04 6.672464149729783855e+01 5.454067979636344887e+01 1.061741968063147254e+02 9.115869519265058329e+01
1.743750000000000000e+04 6.685137175352238614e+01 5.445588028090534749e+01 1.062166797919689287e+02 9.117949711643316846e+01
1.745000000000000000e+04 6.684985819906141558e+01 5.445062891278605832e+01 1.061802013488072447e+02 9.122439224584904593e+01
1.746250000000000000e+04 6.683092552562602862e+01 5.448667213886201921e+01 1.060849671983003475e+02 9.135688743194936023e+01
1.747500000000000000e+04 6.688135123603538545e+01 5.449583194314683254e+01 1.060687693680774828e+02 9.138349935082510456e+01
1.748750000000000000e+04 6.693421071358524443e+01 5.453142886995457417e+01 1.061365826898240385e+02 9.148080566583691109e+01
1.750000000000000000e+04 6.703945215673023483e+01 5.453581542329987286e+01 1.060320648088492845e+02 9.162443025771041505e+01
1.751250000000000000e+04 6.703058850896942999e+01 5.454512768787911625e+01 1.060270121657012794e+02 9.170154922464992353e+01
1.752500000000000000e+04 6.714987127176257786e+01 5.446553014913117607e+01 1.060844689709144006e+02 9.171562162588932665e+01
1.753750000000000000e+04 6.719232206626008974e+01 5.446938447215188006e+01 1.061111370440978590e+02 9.165280414739486048e+01
1.755000000000000000e+04 6.716372224962907467e+01 5.441621572188564215e+01 1.060551277121367946e+02 9.155322018087933600e+01
1.756250000000000000e+04 6.726854824686279244e+01 5.441187349116584926e+01 1.060212778802385003e+02 9.159953339442866138e+01
1.757500000000000000e+04 6.727291432390893533e+01 5.440019346486210594e+01 1.060923930521461784e+02 9.163801578270118853e+01
1.758750000000000000e+04 6.732327542899894013e+01 5.433460729625929275e+01 1.063552055843732660e+02 9.154345329425908062e+01
1.760000000000000000e+04 6.725185305498996513e+01 5.441591367280370406e+01 1.064053381245568914e+02 9.160396381424124002e+01
1.761250000000000000e+04 6.733031293703781728e+01 5.439968044547431703e+01 1.064243317352260476e+02 9.146219768489551427e+01
1.762500000000000000e+04 6.726497057760714426e+01 5.452031760948951700e+01 1.064202242684591084e+02 9.148589715461609728e+01
1.763750000000000000e+04 6.736007738547435508e+01 5.448131990525124024e+01 1.064167276400746829e+02 9.149204775251037347e+01
1.765000000000000000e+04 6.732290428782835079e+01 5.455173336690803865e+01 1.065245146566768000e+02 9.147176524813467324e+01
1.766250000000000000e+04 6.728651950001354010e+01 5.468440237562933959e+01 1.066213551020955919e+02 9.148861874072194666e+01
1.767500000000000000e+04 6.727304843715350557e+01 5.468664943903678477e+01 1.066467382492172931e+02 9.139491747066374217e+01
1.768750000000000000e+04 6.722746157938149736e+01 5.465322055550237934e+01 1.065464251132411988e+02 9.129000068004000923e+01
1.770000000000000000e+04 6.718100743239529038e+01 5.472901750528989595e+01 1.064651176347924917e+02 9.119595490363384727e+01
1.771250000000000000e+04 6.716423786380075001e+01 5.483255156204781144e+01 1.064431859589780203e+02 9.120926615761604239e+01
1.772500000000000000e+04 6.712937421021803175e+01 5.474487306402606634e+01 1.064333700354806922e+02 9.128330597975890726e+01
1.773750000000000000e+04 6.722080603480000605e+01 5.473472732596201951e+01 1.064036779840035081e+02 9.144160668777439582e+01
1.775000000000000000e+04 6.724696107028286463e+01 5.474519289824761614e+01 1.063260213298232486e+02 9.150202031437233074e+01
1.776250000000000000e+04 6.739550445730540673e+01 5.480312771285924356e+01 1.064402286523473151e+02 9.159233253146771858e+01
1.777500000000000000e+04 6.745618231411620513e+01 5.479553403057950334e+01 1.064395474562001453e+02 9.154394401464868736e+01
1.778750000000000000e+04 6.747877322242207754e+01 5.477544964506575553e+01 1.062959053276060928e+02 9.146558649932437390e+01
1.780000000000000000e+04 6.761011356158959984e+01 5.476484268569814873e+01 1.063485953426617527e+02 9.151525401431386797e+01
1.781250000000000000e+04 6.769390135860297164e+01 5.463799795959911876e+01 1.065457682759279976e+02 9.148800830947860163e+01
1.782500000000000000e+04 6.777396563030184495e+01 5.467130757856555334e+01 1.066468146017771517e+02 9.160884761685724698e+01
1.783750000000000000e+04 6.771048300563097655e+01 5.469283539029420638e+01 1.066777531990784667e+02 9.154915095310698803e+01
1.785000000000000000e+04 6.769479628436991447e+01 5.464005743690144357e+01 1.066822376192955346e+02 9.137679098205552464e+01
1.786250000000000000e+04 6.775974903731787435e+01 5.473218489693482525e+01 1.066572174723175834e+02 9.140129545061823535e+01
1.787500000000000000e+04 6.785219407817614012e+01 5.469263683423784528e+01 1.065327485441036970e+02 9.144383852767427356e+01
1.788750000000000000e+04 6.785842819011944016e+01 5.470596684498732998e+01 1.065216882087801054e+02 9.142321224791714940e+01
1.790000000000000000e+04 6.765299470462863951e+01 5.470490857855141797e+01 1.064037141215975311e+02 9.131557642774315298e+01
1.791250000000000000e+04 6.746311435496428999e+01 5.468148708955055781e+01 1.063953619355274469e+02 9.136670385394083382e+01
1.792500000000000000e+04 6.742805809335699507e+01 5.468350517198931016e+01 1.063382991796680983e+02 9.148938697194419944e+01
1.793750000000000000e+04 6.727031775290332405e+01 5.469882960175836928e+01 1.063419373843990030e+02 9.152936570265875105e+01
1.795000000000000000e+04 6.724762422048485178e+01 5.481413965202307992e+01 1.062460494791927630e+02 9.156880751088094428e+01
1.796250000000000000e+04 6.723144909497052879e+01 5.475638940194360060e+01 1.061965314770954478e+02 9.136168560208737688e+01
1.797500000000000000e+04 6.729090636697107186e+01 5.481032634015089400e+01 1.062155781996390829e+02 9.140799197898761008e+01
1.798750000000000000e+04 6.733445337410272202e+01 5.471270614532968324e+01 1.061820411815456424e+02 9.144369176263153065e+01
1.800000000000000000e+04 6.709305934337957922e+01 5.466166274101474443e+01 1.061208997560051870e+02 9.146691477300140605e+01
1.801250000000000000e+04 6.703765376286868616e+01 5.458227445883559881e+01 1.061701717337362965e+02 9.144225160935941688e+01
1.802500000000000000e+04 6.696456527902627442e+01 5.453713805159256367e+01 1.062531028500761323e+02 9.148661386673029483e+01
1.803750000000000000e+04 6.708049407529541952e+01 5.457148561090536276e+01 1.060854712997514042e+02 9.150628585272451687e+01
1.805000000000000000e+04 6.720812043635993405e+01 5.451052053997972280e+01 1.061249384164799352e+02 9.150208438406778555e+01
1.806250000000000000e+04 6.721929705303877256e+01 5.460224382720298308e+01 1.060487011001721953e+02 9.155157489348614774e+01
1.807500000000000000e+04 6.732359075014100824e+01 5.462541661147866279e+01 1.062339912549917926e+02 9.154944752716885148e+01
1.808750000000000000e+04 6.721978299493341069e+01 5.470422336714866418e+01 1.060557657302792620e+02 9.146529318709113454e+01
1.810000000000000000e+04 6.710081794216334572e+01 5.458255519385478749e+01 1.060111632089057707e+02 9.148821926766531476e+01
1.811250000000000000e+04 6.719334016411066557e+01 5.443150377171836851e+01 1.060884157207512573e+02 9.143109588057906478e+01
1.812500000000000000e+04 6.716488627243910514e+01 5.434448516484957992e+01 1.059733046716102791e+02 9.157903063691540524e+01
1.813750000000000000e+04 6.710987135378729818e+01 5.434845355681351009e+01 1.058796679933314380e+02 9.161736526098768252e+01
1.815000000000000000e+04 6.699875001264818764e+01 5.438110152168217581e+01 1.058784754615070085e+02 9.151668587774592822e+01
1.816250000000000000e+04 6.689224109310062261e+01 5.442297191546219892e+01 1.059181710864771304e+02 9.145487449260274104e+01
1.817500000000000000e+04 6.689992974335837062e+01 5.442263538088811714e+01 1.060059804669935346e+02 9.144510860776851757e+01
1.818750000000000000e+04 6.701801441416701266e+01 5.451096782087602577e+01 1.059081486792776445e+02 9.155991222029332732e+01
1.820000000000000000e+04 6.703409584205763849e+01 5.446345297039830768e+01 1.059249733959400288e+02 9.135800708092348543e+01
1.821250000000000000e+04 6.687984874861254525e+01 5.426644125285873344e+01 1.058699403817789459e+02 9.124522464513594855e+01
1.822500000000000000e+04 6.691406763950959657e+01 5.430185369517067784e+01 1.058879275269166698e+02 9.143672806842970147e+01
1.823750000000000000e+04 6.701556787221446143e+01 5.436382985195076145e+01 1.057228103618894863e+02 9.164214566938873929e+01
1.825000000000000000e+04 6.702870446988244169e+01 5.446328777021721379e+01 1.057803949505897378e+02 9.175185346993542623e+01
1.826250000000000000e+04 6.706286442941559756e+01 5.440531071436389254e+01 1.057483209171038681e+02 9.185323657577728795e+01
1.827500000000000000e+04 6.699981968553321110e+01 5.443982585534821084e+01 1.058546520987920729e+02 9.201368306840856803e+01
1.828750000000000000e+04 6.704225997974066331e+01 5.464381033036972468e+01 1.057351008492994140e+02 9.203208301187503082e+01
1.830000000000000000e+04 6.706083956395063694e+01 5.466333832485598521e+01 1.057727566733054942e+02 9.193485418416963739e+01
1.831250000000000000e+04 6.693023516008078388e+01 5.460709983521234534e+01 1.056682130726703548e+02 9.196337511175389068e+01
1.832500000000000000e+04 6.708877561092360509e+01 5.462954102543695001e+01 1.056632221543421224e+02 9.202989986120441301e+01
1.833750000000000000e+04 6.702361549888925651e+01 5.456669941101372245e+01 1.056268450859051455e+02 9.214986516873385369e+01
1.835000000000000000e+04 6.702983771441120098e+01 5.444968340332962242e+01 1.055185654955759418e+02 9.228980282243036015e+01
1.836250000000000000e+04 6.695015693314667260e+01 5.449449919485788030e+01 1.053044039576098498e+02 9.208983378406502140e+01
1.837500000000000000e+04 6.704025417478173665e+01 5.448685202868827560e+01 1.053498176587794006e+02 9.223984573144113597e+01
1.838750000000000000e+04 6.711267775250965428e+01 5.462134240197217849e+01 1.053645960209363466e+02 9.208636384009359688e+01
1.840000000000000000e+04 6.704110134015331823e+01 5.455291729317328020e+01 1.054276767449964041e+02 9.192863065848210624e+01
1.841250000000000000e+04 6.706126956821107399e+01 5.444473823031106718e+01 1.054259256585134210e+02 9.208823940032903010e+01
1.842500000000000000e+04 6.692525322755743389e+01 5.450730347067425186e+01 1.053518581057679739e+02 9.202887737810101498e+01
1.843750000000000000e+04 6.695694003091331581e+01 5.464308972139611598e+01 1.052610658499803407e+02 9.224908452734564435e+01
1.845000000000000000e+04 6.721139855703589205e+01 5.470502049891214114e+01 1.052382269736032896e+02 9.235448758452896811e+01
1.846250000000000000e+04 6.724768878429115659e+01 5.466746287562204998e+01 1.052273484336189711e+02 9.245815972430736451e+01
1.847500000000000000e+04 6.724752300367930502e+01 5.476436373752154907e+01 1.050287565343893306e+02 9.240632149052893851e+01
1.848750000000000000e+04 6.726245804935942374e+01 5.459827559547216680e+01 1.050188390975632871e+02 9.227658997975242983e+01
1.850000000000000000e+04 6.726425637894480758e+01 5.457395671633832279e+01 1.050157283604553697e+02 9.224731851110723824e+01
1.851250000000000000e+04 6.718889261468984841e+01 5.469804939265753774e+01 1.050218400095795914e+02 9.225492965274244739e+01
1.852500000000000000e+04 6.714248222515453790e+01 5.474659265114370044e+01 1.051362719912340822e+02 9.217687880489651775e+01
1.853750000000000000e+04 6.724939251330211221e+01 5.457649368074494589e+01 1.050441687973443123e+02 9.223764347763822968e+01
1.855000000000000000e+04 6.725331899724146467e+01 5.454608495555434899e+01 1.049501182832957085e+02 9.224427153174556793e+01
1.856250000000000000e+04 6.731027918576771185e+01 5.463955407337996917e+01 1.050161182350010591e+02 9.246256014200133677e+01
1.857500000000000000e+04 6.742786075681027569e+01 5.455131107953941694e+01 1.049669901808317150e+02 9.249013313387644075e+01
1.858750000000000000e+04 6.746028247477407547e+01 5.440193105926049810e+01 1.048463163329270884e+02 9.251969897319722236e+01
1.860000000000000000e+04 6.749483154280017061e+01 5.440265344204232889e+01 1.050083364044148055e+02 9.268692719246615752e+01
1.861250000000000000e+04 6.742838219323148508e+01 5.446559956863175245e+01 1.050315953534806113e+02 9.275993440625946107e+01
1.862500000000000000e+04 6.749297508610828800e+01 5.452196136966307449e+01 1.051595722810795195e+02 9.274455324012764379e+01
1.863750000000000000e+04 6.754801610379414001e+01 5.458273151853799732e+01 1.050351172724361533e+02 9.270110314979616817e+01
1.865000000000000000e+04 6.762004123065155170e+01 5.465357148913680163e+01 1.050839309081121513e+02 9.280007706602680173e+01
1.866250000000000000e+04 6.766508504130045765e+01 5.468959095816641280e+01 1.051278321288169337e+02 9.283557603155210813e+01
1.867500000000000000e+04 6.766787233772267030e+01 5.482905851408841613e+01 1.051589669681033286e+02 9.289304820851663180e+01
1.868750000000000000e+04 6.771861204129172052e+01 5.488546704534182652e+01 1.051053386887116687e+02 9.301994111799626808e+01
1.870000000000000000e+04 6.763697607679894475e+01 5.483141691967564668e+01 1.050822253765896335e+02 9.311706922527423558e+01
1.871250000000000000e+04 6.757421610853461402e+01 5.482888465282577073e+01 1.052734968858480755e+02 9.301597452697681945e+01
1.872500000000000000e+04 6.760406774961815302e+01 5.479890570393634874e+01 1.053649790905567727e+02 9.298637979314746360e+01
1.873750000000000000e+04 6.755259109311592169e+01 5.473923275370148644e+01 1.052901282797471083e+02 9.292366394804007257e+01
1.875000000000000000e+04 6.765840787261184630e+01 5.468137660066468442e+01 1.053458637079111639e+02 9.293011067830549621e+01
1.876250000000000000e+04 6.765974187679768193e+01 5.462248100525032157e+01 1.053887033062534897e+02 9.308108061137635048e+01
1.877500000000000000e+04 6.770064694665587979e+01 5.464346673310280522e+01 1.053052906499500665e+02 9.302108663908302333e+01
1.878750000000000000e+04 6.773514624921892846e+01 5.458786886968253071e+01 1.051838277311189529e+02 9.283248636830549572e+01
1.880000000000000000e+04 6.770093919409053740e+01 5.449133420680496442e+01 1.052478071250473448e+02 9.277486013927888564e+01
1.881250000000000000e+04 6.768367784615247729e+01 5.448662958911110366e+01 1.052555994375923092e+02 9.271699443044020938e+01
1.882500000000000000e+04 6.758847005025060639e+01 5.454229419767506926e+01 1.051434906685710331e+02 9.267148781277920477e+01
1.883750000000000000e+04 6.766899361220832532e+01 5.446987440233472455e+01 1.050540311758791034e+02 9.269609438433134585e+01
1.885000000000000000e+04 6.767353348762468102e+01 5.452882612579402632e+01 1.050809856150389976e+02 9.265215275289099850e+01
1.886250000000000000e+04 6.766507783856221181e+01 5.439714329537079607e+01 1.052447940888799138e+02 9.286469505811028569e+01
1.887500000000000000e+04 6.770895566797329934e+01 5.436818988957371346e+01 1.051959264627986954e+02 9.288362449144956656e+01
1.888750000000000000e+04 6.777824401050978054e+01 5.427408523772399462e+01 1.052859401457414776e+02 9.281167033454741500e+01
1.890000000000000000e+04 6.780591093557349325e+01 5.441248947539737202e+01 1.052071041898221750e+02 9.281184532323221958e+01
1.891250000000000000e+04 6.777812492035251069e+01 5.446126851958034365e+01 1.051407012323960828e+02 9.271920331475936905e+01
1.892500000000000000e+04 6.765729210439923236e+01 5.445827179153271658e+01 1.050786393643574428e+02 9.273872721266184271e+01
1.893750000000000000e+04 6.774841331868978500e+01 5.456106466244789033e+01 1.049715406563950637e+02 9.266749331708908244e+01
1.895000000000000000e+04 6.788082016577084232e+01 5.460928536112027842e+01 1.049665833627616109e+02 9.283679978175588587e+01
1.896250000000000000e+04 6.784823054281795862e+01 5.456495409190288370e+01 1.050226701653562742e+02 9.290640271396326000e+01
1.897500000000000000e+04 6.789956037438385295e+01 5.454163340121891679e+01 1.051958489790719540e+02 9.294528570004013091e+01
1.898750000000000000e+04 6.795429450075374689e+01 5.442593440210569611e+01 1.051690496189562651e+02 9.282940939120045698e+01
1.900000000000000000e+04 6.794713365612933842e+01 5.429300152493588172e+01 1.051554424778845345e+02 9.281970073194145243e+01
1.901250000000000000e+04 6.782087170613259275e+01 5.437349472229864489e+01 1.050972732754986936e+02 9.279550046778159356e+01
1.902500000000000000e+04 6.771308445263427700e+01 5.452189796677629374e+01 1.050663431098043361e+02 9.282993406429110905e+01
1.903750000000000000e+04 6.776081210283848577e+01 5.453087353417908645e+01 1.052036496583809253e+02 9.294649338903712987e+01
1.905000000000000000e+04 6.788324477983829297e+01 5.454478066811199710e+01 1.050365320202685666e+02 9.291038385579102510e+01
1.906250000000000000e+04 6.789457604335188989e+01 5.450758106215308629e+01 1.051820932061816620e+02 9.291042902245943935e+01
1.907500000000000000e+04 6.800204276972728223e+01 5.453149803873780144e+01 1.051353321227934714e+02 9.293037293828854217e+01
1.908750000000000000e+04 6.808638538337667967e+01 5.451060138012141465e+01 1.051886912685091744e+02 9.316434024370657596e+01
1.910000000000000000e+04 6.806913792155370402e+01 5.445454269283563775e+01 1.051582027317690802e+02 9.314638311466319465e+01
1.911250000000000000e+04 6.803485907378140496e+01 5.450066374499008504e+01 1.050500630433972020e+02 9.318813507351097769e+01
1.912500000000000000e+04 6.784916138311872658e+01 5.442401733810798703e+01 1.050714320680270220e+02 9.329387314136768339e+01
1.913750000000000000e+04 6.769105353993026597e+01 5.452088252946346358e+01 1.053277217889922497e+02 9.331964025095234661e+01
1.915000000000000000e+04 6.765699506038589561e+01 5.472136390549844265e+01 1.052819457174262539e+02 9.321943747559535609e+01
1.916250000000000000e+04 6.765721093402791553e+01 5.481720328012270471e+01 1.051341464921444242e+02 9.317665177669158538e+01
1.917500000000000000e+04 6.752313956201398071e+01 5.463195774253927084e+01 1.050767741567417062e+02 9.323444219754102846e+01
1.918750000000000000e+04 6.763365753919998724e+01 5.463195040385392076e+01 1.050508935084622522e+02 9.317861859954061288e+01
1.920000000000000000e+04 6.757939862468296610e+01 5.468603464497007138e+01 1.050012307535012610e+02 9.325470305082666300e+01
1.921250000000000000e+04 6.746927614563463749e+01 5.473576619695893442e+01 1.049873724287383823e+02 9.324911804321226327e+01
1.922500000000000000e+04 6.745974131194782331e+01 5.476978979638392531e+01 1.050353269445543418e+02 9.316546692696111620e+01
1.923750000000000000e+04 6.748292560143883634e+01 5.468695422267738593e+01 1.050881942434155434e+02 9.323585251412961838e+01
1.925000000000000000e+04 6.751722752566642782e+01 5.469556547864957707e+01 1.050844167077210614e+02 9.320842295106487541e+01
1.926250000000000000e+04 6.747619714791652257e+01 5.456419965699458885e+01 1.052137882647528215e+02 9.306456182601621663e+01
1.927500000000000000e+04 6.749689973883138805e+01 5.460840572019809969e+01 1.051734099053230693e+02 9.305617204024822797e+01
1.928750000000000000e+04 6.742282016536654510e+01 5.462992027448817822e+01 1.050810093535779401e+02 9.307625822594283704e+01
1.930000000000000000e+04 6.743169681702438822e+01 5.453481546740317043e+01 1.049774104853110401e+02 9.319145444025069480e+01
1.931250000000000000e+04 6.744943317136727501e+01 5.467176326454459456e+01 1.049248858906282322e+02 9.306978110331102982e+01
1.932500000000000000e+04 6.753390238710458959e+01 5.470185130867278644e+01 1.049027457675385619e+02 9.299648166820806239e+01
1.933750000000000000e+04 6.767599225037616861e+01 5.465092211599821326e+01 1.049716502738358486e+02 9.291258312199427394e+01
1.935000000000000000e+04 6.770523237056177379e+01 5.444192463685685368e+01 1.049511669182432030e+02 9.292111656019531551e+01
1.936250000000000000e+04 6.772351193552003679e+01 5.429824945743275322e+01 1.049567038915165256e+02 9.280313106595149009e+01
1.937500000000000000e+04 6.769967021814969144e+01 5.426313467604516205e+01 1.049608760494662931e+02 9.284423962979651890e+01
1.938750000000000000e+04 6.763578142964689732e+01 5.425086393316280464e+01 1.047997408927298864e+02 9.281750006580864465e+01
1.940000000000000000e+04 6.773135083530884515e+01 5.437393253741747401e+01 1.048115112870673187e+02 9.279351457195356545e+01
1.941250000000000000e+04 6.772231105013007380e+01 5.444068759282081515e+01 1.047121503092873809e+02 9.280845884403665025e+01
1.942500000000000000e+04 6.766619669308572327e+01 5.433923577088141599e+01 1.047375267189524379e+02 9.275615299280596560e+01
1.943750000000000000e+04 6.764955537568155819e+01 5.445453730382419621e+01 1.047676476897014624e+02 9.276450997436006674e+01
1.945000000000000000e+04 6.750638849859060997e+01 5.449197511829452623e+01 1.048815347843944892e+02 9.290745209849326613e+01
1.946250000000000000e+04 6.739164373404102548e+01 5.438222881286268517e+01 1.048527904332819105e+02 9.295268368929845337e+01
1.947500000000000000e+04 6.757632748768037345e+01 5.437438523829553105e+01 1.048360283321604101e+02 9.288667671644918755e+01
1.948750000000000000e+04 6.760443785681337658e+01 5.426460351943759974e+01 1.048338435149197210e+02 9.283453906067823880e+01
1.950000000000000000e+04 6.762446000957497461e+01 5.432574953341968893e+01 1.048232730016260916e+02 9.289343969821791802e+01
1.951250000000000000e+04 6.786566307778254270e+01 5.433553242935260386e+01 1.047860059849496537e+02 9.288273648179327324e+01
1.952500000000000000e+04 6.785080744853350154e+01 5.427684465818398962e+01 1.048408505335727625e+02 9.282115184022678989e+01
1.953750000000000000e+04 6.772325210761428593e+01 5.425914736559248297e+01 1.048660682269536721e+02 9.274609973493606674e+01
1.955000000000000000e+04 6.771732000710156285e+01 5.423000220502385105e+01 1.048494270660013399e+02 9.282238990049690130e+01
1.956250000000000000e+04 6.773852332456327474e+01 5.417126542697820923e+01 1.048883944882136632e+02 9.262157847685226386e+01
1.957500000000000000e+04 6.765655945216313683e+01 5.428657189513150172e+01 1.050339628433532368e+02 9.254371440823236128e+01
1.958750000000000000e+04 6.772876647377614745e+01 5.444997691277646368e+01 1.050217299991974045e+02 9.242996911892468859e+01
1.960000000000000000e+04 6.755005065462636082e+01 5.440677889950181623e+01 1.050111701244325531e+02 9.249971675511535807e+01
1.961250000000000000e+04 6.747018967334486206e+01 5.427039200981339206e+01 1.049962764942588080e+02 9.259813758845871234e+01
1.962500000000000000e+04 6.753692529896922281e+01 5.432807660060184674e+01 1.050039239679552594e+02 9.267389712864620321e+01
1.963750000000000000e+04 6.752696496619276445e+01 5.432266878389277309e+01 1.051764992702123607e+02 9.264792711867232811e+01
1.965000000000000000e+04 6.774067299524354269e+01 5.432770617216176134e+01 1.053060211878279659e+02 9.255842864634782075e+01
1.966250000000000000e+04 6.773093100185482740e+01 5.436425338042812427e+01 1.052098830890723207e+02 9.250289709385444326e+01
1.967500000000000000e+04 6.763836464862647802e+01 5.437042797873573363e+01 1.051688163706811849e+02 9.260428354832582443e+01
1.968750000000000000e+04 6.748865827966479003e+01 5.440024091607745049e+01 1.052127112807307157e+02 9.262334664367924120e+01
1.970000000000000000e+04 6.755970487041790307e+01 5.430436923597618915e+01 1.050694802002575017e+02 9.252080056643291073e+01
1.971250000000000000e+04 6.746856660669864425e+01 5.432988567961174908e+01 1.050783905216211309e+02 9.245843899052061943e+01
1.972500000000000000e+04 6.750265921020368864e+01 5.435644368092093259e+01 1.050724241790604623e+02 9.229753657711250980e+01
1.973750000000000000e+04 6.745272064481596885e+01 5.426914564311380929e+01 1.050441525060359140e+02 9.215473562476870484e+01
1.975000000000000000e+04 6.759714586249651802e+01 5.415135608011175350e+01 1.051945908123630886e+02 9.216621618139609495e+01
1.976250000000000000e+04 6.768094369742664185e+01 5.424161151079187704e+01 1.051874057346114881e+02 9.225750532449569619e+01
1.977500000000000000e+04 6.770581791214789291e+01 5.424512611155358144e+01 1.053079043652472393e+02 9.227342969499436265e+01
1.978750000000000000e+04 6.773242648605412342e+01 5.431964271128462229e+01 1.053249683417967759e+02 9.217153480852441305e+01
1.980000000000000000e+04 6.761129803298854313e+01 5.426019413859249596e+01 1.051513225799828177e+02 9.198572868884915010e+01
1.981250000000000000e+04 6.747190914527405425e+01 5.408882198923862461e+01 1.051096090999457715e+02 9.188103609393297688e+01
1.982500000000000000e+04 6.755393998312003134e+01 5.402773316737041398e+01 1.051194648275996002e+02 9.202890595826502818e+01
1.983750000000000000e+04 6.768489136683407992e+01 5.388889586789910169e+01 1.051167850639255619e+02 9.214511034352659635e+01
1.985000000000000000e+04 6.769340547430525135e+01 5.373213277771858998e+01 1.051264194893630304e+02 9.207239067736777827e+01
1.986250000000000000e+04 6.787003523793750048e+01 5.375110601513848252e+01 1.051007387934764523e+02 9.192514606994288329e+01
1.987500000000000000e+04 6.779220033847227000e+01 5.375535772939586820e+01 1.051047289688954294e+02 9.180307766810607006e+01
1.988750000000000000e+04 6.785561318838222178e+01 5.375598795666454777e+01 1.051253567423912472e+02 9.189851012616388459e+01
1.990000000000000000e+04 6.771433160872267365e+01 5.381838679407195514e+01 1.051371697935296652e+02 9.204097188564958287e+01
1.991250000000000000e+04 6.753593355429855194e+01 5.377050742385482351e+01 1.051007832424565152e+02 9.211149292461806226e+01
1.992500000000000000e+04 6.763110120178663465e+01 5.382065439689286279e+01 1.050865037795182815e+02 9.214797763550582488e+01
1.993750000000000000e+04 6.764095542342953138e+01 5.378367449504423092e+01 1.052361887369795852e+02 9.208889954032795799e+01
1.995000000000000000e+04 6.766273077808840242e+01 5.377932512286887601e+01 1.052646865234434301e+02 9.201654440543863700e+01
1.996250000000000000e+04 6.772514553130325510e+01 5.384713922361805061e+01 1.052940082954475827e+02 9.193808412766378524e+01
1.997500000000000000e+04 6.780198591856095902e+01 5.394226843755626533e+01 1.051605234711589816e+02 9.187474810265099734e+01
1.998750000000000000e+04 6.779868574107334211e+01 5.394061069978595668e+01 1.051267374870497520e+02 9.193741922136531741e+01
2.000000000000000000e+04 6.786740295663894074e+01 5.396442436320035085e+01 1.050904951011671216e+02 9.204812706799891942e+01
2.001250000000000000e+04 6.794459349771275924e+01 5.397574039017640501e+01 1.049125723281352407e+02 9.214953559287613416e+01
2.002500000000000000e+04 6.795215650570020216e+01 5.413278591565710229e+01 1.048828269018107591e+02 9.194393808031986737e+01
2.003750000000000000e+04 6.782435701681896489e+01 5.402744020237995670e+01 1.049019354830321902e+02 9.195457410367406226e+01
2.005000000000000000e+04 6.772573518551089933e+01 5.392655974008359721e+01 1.049235331411790355e+02 9.189902177719676502e+01
2.006250000000000000e+04 6.767216745531027300e+01 5.385691504000904928e+01 1.049395500518205466e+02 9.200662904180525459e+01
2.007500000000000000e+04 6.764212130006491464e+01 5.398338477571662963e+01 1.047447398084706691e+02 9.199437029239010144e+01
2.008750000000000000e+04 6.763254988950058078e+01 5.398876960638035172e+01 1.048393166864522641e+02 9.205358021159132420e+01
2.010000000000000000e+04 6.770687410656412908e+01 5.406563313408013016e+01 1.047872930188458582e+02 9.210512391474685501e+01
2.011250000000000000e+04 6.772320888199348587e+01 5.404163631846647320e+01 1.047451977304213386e+02 9.205785095533273932e+01
2.012500000000000000e+04 6.777794293422448391e+01 5.419365757235794234e+01 1.047575559494066084e+02 9.211938603669105419e+01
2.013750000000000000e+04 6.785522890608164914e+01 5.415030156107518877e+01 1.047946627700317919e+02 9.202451901113180099e+01
2.015000000000000000e+04 6.766721690473521278e+01 5.416192079234803458e+01 1.048051812330463690e+02 9.202045713782977998e+01
2.016250000000000000e+04 6.763055981876500766e+01 5.424085914247648788e+01 1.048544441915971817e+02 9.202577385694478096e+01
2.017500000000000000e+04 6.749411995043013235e+01 5.416952562668981130e+01 1.047668883925442316e+02 9.189841451164279817e+01
2.018750000000000000e+04 6.751791618328493882e+01 5.432611307672777912e+01 1.046487524594281950e+02 9.197504329657823519e+01
2.020000000000000000e+04 6.764562147095341516e+01 5.442717252776537151e+01 1.046718079922129618e+02 9.194148907203444310e+01
2.021250000000000000e+04 6.760336745929841129e+01 5.437607535462279884e+01 1.047187940752533990e+02 9.195893613217519658e+01
2.022500000000000000e+04 6.783268830694166240e+01 5.436311315943360256e+01 1.048182941532643042e+02 9.206917131158540712e+01
2.023750000000000000e+04 6.780013882103273204e+01 5.433921100058111620e+01 1.047409503857779640e+02 9.212719656908909371e+01
2.025000000000000000e+04 6.778737998105079043e+01 5.443466184180635992e+01 1.048763475516715147e+02 9.221553379271972517e+01
2.026250000000000000e+04 6.789919079236490518e+01 5.438175694654579218e+01 1.049242305326642963e+02 9.219885683833253154e+01
2.027500000000000000e+04 6.789372392139890167e+01 5.433678517962267307e+01 1.048302326333489418e+02 9.227333256239793968e+01
2.028750000000000000e+04 6.788405361889553546e+01 5.443503171901494397e+01 1.048284960776255019e+02 9.216726349516390826e+01
2.030000000000000000e+04 6.775561152901279627e+01 5.436316386457587413e+01 1.049317289999085006e+02 9.212782955880200575e+01
2.031250000000000000e+04 6.773419050335655811e+01 5.430250733709342370e+01 1.049801379881781003e+02 9.203003950742625250e+01
2.032500000000000000e+04 6.786741381759415503e+01 5.430498245053667006e+01 1.049319678943931393e+02 9.206170921471421309e+01
2.033750000000000000e+04 6.779282648302140046e+01 5.435898143262366489e+01 1.049982711217193128e+02 9.209189177593022180e+01
2.035000000000000000e+04 6.780606966364082666e+01 5.446984374701941789e+01 1.049825826816440184e+02 9.215031587790096523e+01
2.036250000000000000e+04 6.767302839079920318e+01 5.433887185268020659e+01 1.050506710595146558e+02 9.216430868466635218e+01
2.037500000000000000e+04 6.765397368827116509e+01 5.427745965977244680e+01 1.050057198156809051e+02 9.200085436832671348e+01
2.038750000000000000e+04 6.766287160394116995e+01 5.419523264521630779e+01 1.052081211922218955e+02 9.191100012278198506e+01
2.040000000000000000e+04 6.763500157783792588e+01 5.411365494534645393e+01 1.051972840088695307e+02 9.191472473295773682e+01
2.041250000000000000e+04 6.778815208358361133e+01 5.417973540147411882e+01 1.051014742065407575e+02 9.181043724100825898e+01
2.042500000000000000e+04 6.769953599454159132e+01 5.426018923014311213e+01 1.050514828192353605e+02 9.183585851523611154e+01
2.043750000000000000e+04 6.765020447272770809e+01 5.427480005949043829e+01 1.051129946298043478e+02 9.187840174638449753e+01
2.045000000000000000e+04 6.760596864741118850e+01 5.401214994634766242e+01 1.051966448402545211e+02 9.191858473892294512e+01
2.046250000000000000e+04 6.735612408995467604e+01 5.409474338394078075e+01 1.052466325216405778e+02 9.183913922714566525e+01
2.047500000000000000e+04 6.741020529693457775e+01 5.398572626499500871e+01 1.052464390440997875e+02 9.197644363254408972e+01
2.048750000000000000e+04 6.740455015161482777e+01 5.406306039226839744e+01 1.054760044636717851e+02 9.205191274779056698e+01
2.050000000000000000e+04 6.725283596437370193e+01 5.397832808305021501e+01 1.054159910142765142e+02 9.222251220659411786e+01
2.051250000000000000e+04 6.735421753866619099e+01 5.397247734509445394e+01 1.052035731318529770e+02 9.236689879701323491e+01
2.052500000000000000e+04 6.758617720133051421e+01 5.395966117716768906e+01 1.052155723787577273e+02 9.251481757528389949e+01
2.053750000000000000e+04 6.765744023935971541e+01 5.401273801317111634e+01 1.054339853358236354e+02 9.252234881205643546e+01
2.055000000000000000e+04 6.762111634604806909e+01 5.408503957246806237e+01 1.054312392928957820e+02 9.250224449204904431e+01
2.056250000000000000e+04 6.757563357358876033e+01 5.393048178574947116e+01 1.053745990318912504e+02 9.240714583007475369e+01
2.057500000000000000e+04 6.742846346130683344e+01 5.384489162908360527e+01 1.053845776972068080e+02 9.240251698208810183e+01
2.058750000000000000e+04 6.743011272607994044e+01 5.388577849253018570e+01 1.054245525042060621e+02 9.232165580825095219e+01
2.060000000000000000e+04 6.738084285607152424e+01 5.390506821025400797e+01 1.054677136821047441e+02 9.220114331697337207e+01
2.061250000000000000e+04 6.741502549213545592e+01 5.388049458345378895e+01 1.054518507666327594e+02 9.223930329320138810e+01
2.062500000000000000e+04 6.756283105921035315e+01 5.377537228637785205e+01 1.055153771647838283e+02 9.206424748609261144e+01
2.063750000000000000e+04 6.759953115480885799e+01 5.385410031236853001e+01 1.055361261621524704e+02 9.212377698076727484e+01
2.065000000000000000e+04 6.755801833407204526e+01 5.389525614501866357e+01 1.056168880937089654e+02 9.222696031768511205e+01
2.066250000000000000e+04 6.755101647464559278e+01 5.375810360978911007e+01 1.055729111448065538e+02 9.219020728531340581e+01
2.067500000000000000e+04 6.763062498049553994e+01 5.377479374071410945e+01 1.056585327871738968e+02 9.210002892509677963e+01
2.068750000000000000e+04 6.752374279577047389e+01 5.384041560647049351e+01 1.056775670868105124e+02 9.214027262928929929e+01
2.070000000000000000e+04 6.765203619188608286e+01 5.392419053538858265e+01 1.056768218916563171e+02 9.224326417879873929e+01
2.071250000000000000e+04 6.750231869276615271e+01 5.400495985585116898e+01 1.057654386470183567e+02 9.223008644936007272e+01
2.072500000000000000e+04 6.737565761791260854e+01 5.400144395559471633e+01 1.056605357992050216e+02 9.216943990774377937e+01
2.073750000000000000e+04 6.748340398687587083e+01 5.394228528080338947e+01 1.057007508508515485e+02 9.221438842073654030e+01
2.075000000000000000e+04 6.750263950043755301e+01 5.395943589816402408e+01 1.056304582915911396e+02 9.226945897187547985e+01
2.076250000000000000e+04 6.748340292804910234e+01 5.393503776596331534e+01 1.055790317332190682e+02 9.237537486555979171e+01
2.077500000000000000e+04 6.750993220627255198e+01 5.400044704973198151e+01 1.056089344178327991e+02 9.247400447678600699e+01
2.078750000000000000e+04 6.765436070236444266e+01 5.414342639714482175e+01 1.056284074587208721e+02 9.244810891198930847e+01
2.080000000000000000e+04 6.770788527195729500e+01 5.422156482284881918e+01 1.055332299262989721e+02 9.241404394384753118e+01
2.081250000000000000e+04 6.775965729224904521e+01 5.430162417827763477e+01 1.055803089453976185e+02 9.242780017419900673e+01
2.082500000000000000e+04 6.772590365107819821e+01 5.426743400615251289e+01 1.056432816795135210e+02 9.243658878564748704e+01
2.083750000000000000e+04 6.770257199941333681e+01 5.435619183632545059e+01 1.055274148655393276e+02 9.236608320143602668e+01
2.085000000000000000e+04 6.754958365517045138e+01 5.437093366936188943e+01 1.055424478064551863e+02 9.222586176314766249e+01
2.086250000000000000e+04 6.744771730936118104e+01 5.428590671634783860e+01 1.055660938768537989e+02 9.213660105186963278e+01
2.087500000000000000e+04 6.751826149230279839e+01 5.415501489283897030e+01 1.054552685397682694e+02 9.218018148072968643e+01
2.088750000000000000e+04 6.752547731203755177e+01 5.422843625351374897e+01 1.054217675076031071e+02 9.220553034648430923e+01
2.090000000000000000e+04 6.746832825690876234e+01 5.421569660593393536e+01 1.054606528447551881e+02 9.224845789575304877e+01
2.091250000000000000e+04 6.741833588313882331e+01 5.419086843949855847e+01 1.054723172296443749e+02 9.206802377275100469e+01
2.092500000000000000e+04 6.739041271661494648e+01 5.415664764576737866e+01 1.054527910230464869e+02 9.207310049110800776e+01
2.093750000000000000e+04 6.719819203666806118e+01 5.418267597522779511e+01 1.054719565905980971e+02 9.202434482059103971e+01
2.095000000000000000e+04 6.714928587958179662e+01 5.439439609703594414e+01 1.054553613019208598e+02 9.203964657882187339e+01
2.096250000000000000e+04 6.732502821041292407e+01 5.439071842627286912e+01 1.053543747721041797e+02 9.189625104435650371e+01
2.097500000000000000e+04 6.717352603707116998e+01 5.448131953088611112e+01 1.055305318895765367e+02 9.186364066573362663e+01
2.098750000000000000e+04 6.725331106383799806e+01 5.451497669150122505e+01 1.055058696708761090e+02 9.202733242007066394e+01
2.100000000000000000e+04 6.725216986177066758e+01 5.459386319312002200e+01 1.054346603170323959e+02 9.207215458201680747e+01
2.101250000000000000e+04 6.727909888841126929e+01 5.463436983301212280e+01 1.054504692413905644e+02 9.197644636832411891e+01
2.102500000000000000e+04 6.728678444084223997e+01 5.450409992955385974e+01 1.054778974720198335e+02 9.200937119380132856e+01
2.103750000000000000e+04 6.731862808947190047e+01 5.447687075779438004e+01 1.054693916395134607e+02 9.191668128955390671e+01
2.105000000000000000e+04 6.729644863670525012e+01 5.448292766259265818e+01 1.054575325786734226e+02 9.190153524618661152e+01
2.106250000000000000e+04 6.721482527247172811e+01 5.441981983981987980e+01 1.056239469408208862e+02 9.193262655769920855e+01
2.107500000000000000e+04 6.727228326681253634e+01 5.451284659726000115e+01 1.054658777457329961e+02 9.205375825390925115e+01
2.108750000000000000e+04 6.713819468456810569e+01 5.448268750712058761e+01 1.054738692637349970e+02 9.200049291907723159e+01
2.110000000000000000e+04 6.716154603351414210e+01 5.434866889080176833e+01 1.054791553353648084e+02 9.192426736478688554e+01
2.111250000000000000e+04 6.709723115515130587e+01 5.447439945038206588e+01 1.053934277161439468e+02 9.203217182352547354e+01
2.112500000000000000e+04 6.717064945058091041e+01 5.450779245387028737e+01 1.052976046653138695e+02 9.209129094215197142e+01
2.113750000000000000e+04 6.716277680787736415e+01 5.446106008119976138e+01 1.053676994067151753e+02 9.203739541501057886e+01
2.115000000000000000e+04 6.716967405478773401e+01 5.448536488365025576e+01 1.054201939308473612e+02 9.200715419482526158e+01
2.116250000000000000e+04 6.703693174694312518e+01 5.448471509913227351e+01 1.053437892243383374e+02 9.195750906242047051e+01
2.117500000000000000e+04 6.723799949105705309e+01 5.454802463830755244e+01 1.053327772399960907e+02 9.191437617936523452e+01
2.118750000000000000e+04 6.710325860467835923e+01 5.460292850692901112e+01 1.052562572072167910e+02 9.192910911914509597e+01
2.120000000000000000e+04 6.720942745709911037e+01 5.456705641311181409e+01 1.051296148589130581e+02 9.192952442070959762e+01
2.121250000000000000e+04 6.718299743887190800e+01 5.462121851387559701e+01 1.052779346080601215e+02 9.201196279668386069e+01
2.122500000000000000e+04 6.716669124811393488e+01 5.457075156311575626e+01 1.053754630632768965e+02 9.203086524572523786e+01
2.123750000000000000e+04 6.717530682562441768e+01 5.458931339303946118e+01 1.053808490066432029e+02 9.209151429678408363e+01
2.125000000000000000e+04 6.714108692341361007e+01 5.445069254528113589e+01 1.052928050261229771e+02 9.207475084806145560e+01
2.126250000000000000e+04 6.727940653359753753e+01 5.445133975245174440e+01 1.052774115454154042e+02 9.198791473227770155e+01
2.127500000000000000e+04 6.736276528739678326e+01 5.435915299011050195e+01 1.053716989413743903e+02 9.194556788506459100e+01
2.128750000000000000e+04 6.765147001180244501e+01 5.420774004120529810e+01 1.054314524023004935e+02 9.210501955258871476e+01
2.130000000000000000e+04 6.764297284412506883e+01 5.419016169902052127e+01 1.054635238224533680e+02 9.215830586195481544e+01
2.131250000000000000e+04 6.754163818429698551e+01 5.413283603059558402e+01 1.054041180036734033e+02 9.233568998558828866e+01
2.132500000000000000e+04 6.759244708229699938e+01 5.417470709256053851e+01 1.053970025955880772e+02 9.229572370909902190e+01
2.133750000000000000e+04 6.755140450539920494e+01 5.425266832356269475e+01 1.053770725224645446e+02 9.230314263984493550e+01
2.135000000000000000e+04 6.757208370803118669e+01 5.434551202934793679e+01 1.055501407383789996e+02 9.239453923552132153e+01
2.136250000000000000e+04 6.755535735122037977e+01 5.436921360272875603e+01 1.054514115416440774e+02 9.249154690889575647e+01
2.137500000000000000e+04 6.747375679387519654e+01 5.446038141854776882e+01 1.054675431366075316e+02 9.258661373207874590e+01
2.138750000000000000e+04 6.745037160070080517e+01 5.441673401482700712e+01 1.054215311189764321e+02 9.271543137584349381e+01


==> anc/Fig6/Ca0.25_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.909307277713695328e+01 5.993344893669102902e+01 9.750367175040098289e+01 9.666633412205467835e+01
2.500000000000000000e+01 5.922851942038693096e+01 5.990361129369401993e+01 9.753052601613219963e+01 9.670863147967284590e+01
3.750000000000000000e+01 5.926104146458321509e+01 5.978422885689825250e+01 9.751496145129844706e+01 9.671354843660945733e+01
5.000000000000000000e+01 5.938441696727100094e+01 5.956532171065209269e+01 9.749945704602204444e+01 9.684987616000506705e+01
6.250000000000000000e+01 5.947588239821870815e+01 5.953051415816224790e+01 9.751612308772784843e+01 9.678313652625990926e+01
7.500000000000000000e+01 5.931164636833729276e+01 5.935886682921427138e+01 9.758431458823355342e+01 9.674477101346403174e+01
8.750000000000000000e+01 5.940246717412418320e+01 5.915361522588779764e+01 9.765568035821316073e+01 9.665462249546138196e+01
1.000000000000000000e+02 5.962394371530577786e+01 5.913504180186924231e+01 9.770765877350915218e+01 9.651190177148897931e+01
1.125000000000000000e+02 5.980358105761811771e+01 5.906391517987626827e+01 9.764637941267058352e+01 9.629324988316875533e+01
1.250000000000000000e+02 5.984266921708022124e+01 5.897366068391682603e+01 9.769134081736144992e+01 9.629502792632349895e+01
1.375000000000000000e+02 5.980200684264588062e+01 5.893638138668503501e+01 9.782237172243598877e+01 9.625564181127600705e+01
1.500000000000000000e+02 5.984368840298731129e+01 5.899414547871447212e+01 9.778091771668870535e+01 9.609784643618144173e+01
1.625000000000000000e+02 5.985502226240668477e+01 5.902664328447031039e+01 9.790885425684604115e+01 9.588852306504374212e+01
1.750000000000000000e+02 5.991752719570806107e+01 5.872768601467382155e+01 9.801271477367431828e+01 9.578136142618194526e+01
1.875000000000000000e+02 5.993486602738860825e+01 5.865869565434753952e+01 9.798236258072628857e+01 9.570942407886681735e+01
2.000000000000000000e+02 5.994550731719253633e+01 5.861889245674782956e+01 9.805718875549982272e+01 9.562662380651562444e+01
2.125000000000000000e+02 6.011097540994392574e+01 5.850061398805748780e+01 9.808514195494750254e+01 9.550958657848801181e+01
2.250000000000000000e+02 6.005205399284862722e+01 5.843492429961536061e+01 9.807513711104137144e+01 9.533621407976011142e+01
2.375000000000000000e+02 6.007023261856830487e+01 5.832406083497382099e+01 9.809986132635511069e+01 9.524943266790180019e+01
2.500000000000000000e+02 6.013811178322350770e+01 5.822946471480564412e+01 9.823842278444153919e+01 9.513292640869796912e+01
2.625000000000000000e+02 6.034148478898678292e+01 5.820707829180809512e+01 9.835831494295393895e+01 9.511026755673935895e+01
2.750000000000000000e+02 6.053053469843309387e+01 5.807528735768035233e+01 9.842114518271183954e+01 9.510259467667474098e+01
2.875000000000000000e+02 6.052909138201169270e+01 5.793776152724034745e+01 9.861629802902704967e+01 9.501010450583351030e+01
3.000000000000000000e+02 6.056764446005232116e+01 5.800990225744447315e+01 9.853633143032416797e+01 9.485887857858041627e+01
3.125000000000000000e+02 6.055822314003376761e+01 5.776185907602894787e+01 9.864615466225448870e+01 9.471904555188936570e+01
3.250000000000000000e+02 6.066959437417745704e+01 5.754128337183130526e+01 9.873893358118361618e+01 9.457634355849896224e+01
3.375000000000000000e+02 6.068283560874029092e+01 5.756727124975684262e+01 9.889516110036161933e+01 9.449742074754490773e+01
3.500000000000000000e+02 6.076830739396641690e+01 5.765167326510016466e+01 9.886974351094610824e+01 9.450273517479057261e+01
3.625000000000000000e+02 6.087875416183161548e+01 5.753292557927472473e+01 9.898513933309780555e+01 9.435738995991198408e+01
3.750000000000000000e+02 6.088952442177107827e+01 5.748804467634422366e+01 9.912090917737916129e+01 9.422638837414208979e+01
3.875000000000000000e+02 6.097651368217427859e+01 5.729692729158751519e+01 9.924677576974485760e+01 9.404695258149322967e+01
4.000000000000000000e+02 6.110998224052740824e+01 5.721478413072240699e+01 9.935365216889272233e+01 9.401255241097393878e+01
4.125000000000000000e+02 6.120868194286168062e+01 5.711768729544265710e+01 9.937384343564018252e+01 9.403763093339199486e+01
4.250000000000000000e+02 6.141970762019001029e+01 5.706384186556724813e+01 9.957884746076865667e+01 9.397983571978888051e+01
4.375000000000000000e+02 6.151210299513820701e+01 5.704747843479820091e+01 9.971023191814741438e+01 9.388679683813191446e+01
4.500000000000000000e+02 6.155157341222870571e+01 5.694484526254526457e+01 9.975901111518227538e+01 9.389518607025152619e+01
4.625000000000000000e+02 6.154220927295390453e+01 5.679575097588126198e+01 9.985788522477511719e+01 9.371626733673443255e+01
4.750000000000000000e+02 6.146648094001842821e+01 5.682682635734434484e+01 9.985727711107020355e+01 9.358291207644523979e+01
4.875000000000000000e+02 6.143547639695062657e+01 5.661008608211271564e+01 9.992669330836054087e+01 9.362244304944503881e+01
5.000000000000000000e+02 6.164784639690225276e+01 5.650077724838527615e+01 9.989974927221706480e+01 9.360310817099708913e+01
5.125000000000000000e+02 6.169360635744795474e+01 5.636971321685279435e+01 9.996235463801065180e+01 9.355175560957866310e+01
5.250000000000000000e+02 6.171278616499268566e+01 5.632663898963790672e+01 1.000143776129422122e+02 9.353843884594269298e+01
5.375000000000000000e+02 6.170123790188027613e+01 5.629460173730181793e+01 1.001860695678281132e+02 9.337031713130197375e+01
5.500000000000000000e+02 6.156546419922755575e+01 5.627692772084257911e+01 1.002962379110333728e+02 9.338465907739885097e+01
5.625000000000000000e+02 6.177297455139191129e+01 5.626812527780779050e+01 1.003029397676178576e+02 9.331369407237062319e+01
5.750000000000000000e+02 6.187936060311162834e+01 5.628949135807497584e+01 1.003965600829787661e+02 9.340595726683808664e+01
5.875000000000000000e+02 6.179414358983304822e+01 5.613132074330980714e+01 1.004487934938765790e+02 9.327604569007085900e+01
6.000000000000000000e+02 6.174717939833195146e+01 5.611320372676421897e+01 1.005568160627628913e+02 9.323604731014074787e+01
6.125000000000000000e+02 6.181324931724690686e+01 5.617207686589698312e+01 1.006764370030589788e+02 9.308949839148253602e+01
6.250000000000000000e+02 6.184721374111904879e+01 5.610383375177428888e+01 1.006422379265753904e+02 9.307180486862988289e+01
6.375000000000000000e+02 6.187408723148607947e+01 5.605401923780072337e+01 1.008163802152867987e+02 9.301903394221480426e+01
6.500000000000000000e+02 6.184295576246582726e+01 5.590616483722838836e+01 1.008959239838613087e+02 9.312924844887079701e+01
6.625000000000000000e+02 6.170768486575377665e+01 5.572328315994320747e+01 1.009262307489511699e+02 9.315200435131480106e+01
6.750000000000000000e+02 6.193385699159165370e+01 5.573562223430681684e+01 1.008947036880931449e+02 9.320652200177953262e+01
6.875000000000000000e+02 6.205062017130310181e+01 5.575298173531121648e+01 1.010197045703191634e+02 9.317322845051771196e+01
7.000000000000000000e+02 6.233051259864679849e+01 5.572045529480743653e+01 1.010711802821442689e+02 9.310130825861106985e+01
7.125000000000000000e+02 6.249128069092633098e+01 5.573518174098892786e+01 1.010747475034537644e+02 9.317089425024042271e+01
7.250000000000000000e+02 6.272161757699716134e+01 5.566804559299563948e+01 1.010884302407364004e+02 9.317718289338073134e+01
7.375000000000000000e+02 6.286324743816344807e+01 5.556718068241173114e+01 1.011482248027480892e+02 9.320828931244271587e+01
7.500000000000000000e+02 6.309809816297556750e+01 5.539352935668905786e+01 1.012218207381193480e+02 9.325938020347301460e+01
7.625000000000000000e+02 6.317779160415909701e+01 5.532532399674962420e+01 1.012957959728217503e+02 9.323937475234529870e+01
7.750000000000000000e+02 6.313292792664267239e+01 5.531813024963147285e+01 1.013815092438462244e+02 9.311917723104828326e+01
7.875000000000000000e+02 6.327312556556366729e+01 5.536616388432663172e+01 1.012418243244240301e+02 9.318020995419070118e+01
8.000000000000000000e+02 6.339793754163075334e+01 5.520286282503896302e+01 1.012342707620258722e+02 9.311957058015551070e+01
8.125000000000000000e+02 6.350836918049497370e+01 5.514827562192800059e+01 1.012866654265351656e+02 9.312270354855118626e+01
8.250000000000000000e+02 6.353510027518112935e+01 5.511077032649897944e+01 1.013280524365445956e+02 9.314115276551602562e+01
8.375000000000000000e+02 6.357478469898886431e+01 5.505602747060413549e+01 1.013454316429619979e+02 9.306929193862175964e+01
8.500000000000000000e+02 6.353031458753883243e+01 5.505136961502489612e+01 1.014906061924546208e+02 9.303660863152867933e+01
8.625000000000000000e+02 6.343667313818531284e+01 5.493615604935644825e+01 1.014636824219267623e+02 9.298171407578962544e+01
8.750000000000000000e+02 6.346156908315835921e+01 5.500752595625515085e+01 1.014484371858537060e+02 9.290302355288699232e+01
8.875000000000000000e+02 6.349810458685193737e+01 5.499579814174609282e+01 1.014962999680334264e+02 9.281604032598788478e+01
9.000000000000000000e+02 6.354673973733997627e+01 5.480879003063881072e+01 1.015559480123734488e+02 9.277668399339688676e+01
9.125000000000000000e+02 6.363251886842348881e+01 5.476223337323235540e+01 1.016341306664200914e+02 9.285289455568700134e+01
9.250000000000000000e+02 6.358547625121392599e+01 5.464377136000884860e+01 1.016138047650348284e+02 9.274502925101037931e+01
9.375000000000000000e+02 6.366109635146830215e+01 5.457587077303949741e+01 1.017104750779892441e+02 9.281976349363071677e+01
9.500000000000000000e+02 6.356012135153896736e+01 5.450536191785707274e+01 1.016371974203560740e+02 9.271026239580363892e+01
9.625000000000000000e+02 6.355363315227602072e+01 5.462888552664023223e+01 1.016689779528286550e+02 9.271213938463498039e+01
9.750000000000000000e+02 6.360705908797887531e+01 5.467296588063680218e+01 1.017936549627840748e+02 9.270582944267773939e+01
9.875000000000000000e+02 6.367411683845695336e+01 5.460676119796513461e+01 1.018055482828561651e+02 9.263244296287007273e+01
1.000000000000000000e+03 6.372888951347607644e+01 5.460277154798320964e+01 1.017190202766248319e+02 9.250569963281478181e+01
1.012500000000000000e+03 6.364907757458234272e+01 5.449677526815119677e+01 1.016506088305392979e+02 9.253027021677361574e+01
1.025000000000000000e+03 6.370086933713098176e+01 5.446454194561722773e+01 1.018167065239585725e+02 9.255729524469508362e+01
1.037500000000000000e+03 6.381784848636137752e+01 5.446388490428039120e+01 1.019558329783890400e+02 9.264345427779977626e+01
1.050000000000000000e+03 6.372051238109698801e+01 5.443296251396350982e+01 1.019372229874796858e+02 9.257210934739107699e+01
1.062500000000000000e+03 6.391255707366461536e+01 5.435642338351426162e+01 1.019821174660067271e+02 9.247070054927343108e+01
1.075000000000000000e+03 6.385844240669122485e+01 5.421588238596836362e+01 1.020347934585108192e+02 9.244794647232394880e+01
1.087500000000000000e+03 6.389800756031074513e+01 5.425400268129186543e+01 1.019309611498674002e+02 9.260089599979747277e+01
1.100000000000000000e+03 6.399555300826834525e+01 5.436956273526826067e+01 1.019526647753155828e+02 9.257178510628622803e+01
1.112500000000000000e+03 6.415292700070143894e+01 5.433481441020204983e+01 1.019439417714176983e+02 9.239114295763675955e+01
1.125000000000000000e+03 6.410463877839761437e+01 5.440063319274994313e+01 1.020288905743889387e+02 9.245287048374831329e+01
1.137500000000000000e+03 6.403773752310961243e+01 5.423018557930591754e+01 1.020600758851881409e+02 9.240121789010387943e+01
1.150000000000000000e+03 6.404667361346216126e+01 5.416206538561840489e+01 1.020189321036656054e+02 9.230889151076749499e+01
1.162500000000000000e+03 6.407481518653784747e+01 5.419217387054728619e+01 1.019988378444505486e+02 9.222395272824142864e+01
1.175000000000000000e+03 6.423855119983697648e+01 5.431505743054029978e+01 1.020831447064383326e+02 9.221482408340017400e+01
1.187500000000000000e+03 6.422773859622783732e+01 5.424238303617100598e+01 1.021574463756389264e+02 9.228902366598775586e+01
1.200000000000000000e+03 6.427298695022923880e+01 5.416424014996383107e+01 1.022755197547416515e+02 9.227950491664144295e+01
1.212500000000000000e+03 6.429777400679262200e+01 5.430476997304086950e+01 1.023461259804089423e+02 9.231921689235234396e+01
1.225000000000000000e+03 6.430147327302471183e+01 5.441719177117089856e+01 1.022367417306333550e+02 9.229610791336031639e+01
1.237500000000000000e+03 6.438185920327880751e+01 5.439269521990784995e+01 1.022240959284946200e+02 9.209118840605796663e+01
1.250000000000000000e+03 6.435624876639465697e+01 5.432834559332695790e+01 1.021617585735531577e+02 9.218178798312335687e+01
1.262500000000000000e+03 6.442862290558888105e+01 5.406459106366874323e+01 1.020879778350689122e+02 9.226653830423336444e+01
1.275000000000000000e+03 6.445985027905385323e+01 5.404643422426769916e+01 1.021403833887167139e+02 9.223330937613920355e+01
1.287500000000000000e+03 6.446266477607962031e+01 5.419158879691475761e+01 1.021743172677306291e+02 9.221965379082442382e+01
1.300000000000000000e+03 6.459830009798747597e+01 5.417271061070213278e+01 1.022748160247298159e+02 9.217834919496340262e+01
1.312500000000000000e+03 6.456548080146669122e+01 5.415066758583393636e+01 1.023210789929607500e+02 9.209662160998826153e+01
1.325000000000000000e+03 6.467069472766409888e+01 5.412730963577862298e+01 1.022660712855126661e+02 9.212432855562569500e+01
1.337500000000000000e+03 6.478987337775866706e+01 5.414762805462952855e+01 1.024026121605141668e+02 9.208108668640582550e+01
1.350000000000000000e+03 6.488828472294598271e+01 5.423141502916921297e+01 1.023122743135562018e+02 9.199927213702366657e+01
1.362500000000000000e+03 6.488096750425489745e+01 5.420863476679623716e+01 1.022842293178584043e+02 9.202822717305620870e+01
1.375000000000000000e+03 6.476264485662484560e+01 5.413618137402899322e+01 1.022399133841677354e+02 9.213830516216010835e+01
1.387500000000000000e+03 6.493215526840272389e+01 5.414424260332444305e+01 1.021975174041063923e+02 9.222236410751936830e+01
1.400000000000000000e+03 6.520336929717549879e+01 5.410891327022905983e+01 1.021060488408346316e+02 9.240333668833534375e+01
1.412500000000000000e+03 6.525489241198921775e+01 5.409041626240578893e+01 1.022387746275465759e+02 9.221737506718663724e+01
1.425000000000000000e+03 6.523972467657108609e+01 5.419496817007642875e+01 1.023284646842838583e+02 9.210256699670804892e+01
1.437500000000000000e+03 6.517854118856338630e+01 5.406089487624583967e+01 1.022811380545245186e+02 9.216745023617519905e+01
1.450000000000000000e+03 6.494800496912657195e+01 5.417663303929867169e+01 1.022693583195366358e+02 9.214206969003593883e+01
1.462500000000000000e+03 6.514838096378285570e+01 5.415452946390114874e+01 1.024242287684285060e+02 9.191799464316079593e+01
1.475000000000000000e+03 6.524193885162914341e+01 5.413763929831360855e+01 1.024847337938230964e+02 9.200467062124802453e+01
1.487500000000000000e+03 6.512974809619819894e+01 5.414068750150287457e+01 1.025178906653537183e+02 9.194362839612510641e+01
1.500000000000000000e+03 6.532939174153044348e+01 5.415471725713068452e+01 1.025234920369329643e+02 9.201546544787295545e+01
1.512500000000000000e+03 6.546127130794010895e+01 5.414003378530421173e+01 1.026122122649634179e+02 9.196180180980424268e+01
1.525000000000000000e+03 6.552767076159820192e+01 5.415510208624590405e+01 1.024878407897050892e+02 9.192336910972879593e+01
1.537500000000000000e+03 6.553678515688274331e+01 5.414155993639219133e+01 1.024724548615952102e+02 9.200867207054407970e+01
1.550000000000000000e+03 6.569781839610195107e+01 5.410794751068161901e+01 1.024770479447474827e+02 9.199176762248669093e+01
1.562500000000000000e+03 6.583153869845625650e+01 5.407954236775660917e+01 1.025192234255343209e+02 9.197445440826518848e+01
1.575000000000000000e+03 6.584860356225081546e+01 5.404933418437364878e+01 1.024326892628392471e+02 9.181279304461172330e+01
1.587500000000000000e+03 6.581906162315574704e+01 5.395758832335187805e+01 1.025667624783407206e+02 9.185509482429085892e+01
1.600000000000000000e+03 6.585882453312683538e+01 5.378613145086769975e+01 1.026492945785264368e+02 9.168208014921609106e+01
1.612500000000000000e+03 6.589623819924254633e+01 5.379080361720659909e+01 1.026461278170524736e+02 9.172262740772130485e+01
1.625000000000000000e+03 6.592242437477308670e+01 5.376464021969832174e+01 1.026446121160484068e+02 9.170179743530343330e+01
1.637500000000000000e+03 6.591090992594664044e+01 5.376121253050338566e+01 1.027263559383260656e+02 9.167590010588499183e+01
1.650000000000000000e+03 6.604082559383101625e+01 5.364781979593972494e+01 1.027126417418293300e+02 9.177426141761488054e+01
1.662500000000000000e+03 6.606728147219784830e+01 5.374428860037154010e+01 1.028439354692631582e+02 9.162327511930982382e+01
1.675000000000000000e+03 6.602631304929624889e+01 5.381379871249129110e+01 1.028409446879643951e+02 9.149392645949646408e+01
1.687500000000000000e+03 6.598650390455790671e+01 5.369063521088475710e+01 1.027892948477895629e+02 9.145716366282317722e+01
1.700000000000000000e+03 6.600515246671474756e+01 5.367897441457069618e+01 1.028365687675395037e+02 9.143690630763533989e+01
1.712500000000000000e+03 6.603069092847600530e+01 5.367136898581145488e+01 1.028732111212853084e+02 9.142486467104694725e+01
1.725000000000000000e+03 6.598092534138886833e+01 5.365690446072294151e+01 1.028977681549881140e+02 9.137316007329063439e+01
1.737500000000000000e+03 6.619861302871534292e+01 5.360345398914556370e+01 1.028976740410274573e+02 9.151809541963604033e+01
1.750000000000000000e+03 6.618361632255162874e+01 5.339065627879796239e+01 1.029838000413448924e+02 9.156451525255087631e+01
1.762500000000000000e+03 6.627359786716405665e+01 5.332685420028112588e+01 1.029972567297163124e+02 9.156999346603244305e+01
1.775000000000000000e+03 6.647119460332139340e+01 5.339661791452588346e+01 1.030268610438694452e+02 9.154400085267715781e+01
1.787500000000000000e+03 6.646849264614949959e+01 5.339990059871266226e+01 1.029903350719261397e+02 9.156548588463309102e+01
1.800000000000000000e+03 6.646700623791727480e+01 5.326869094998676957e+01 1.030973331824449417e+02 9.137973471576668771e+01
1.812500000000000000e+03 6.648528478668785624e+01 5.319482059940170160e+01 1.033107993668808859e+02 9.136563701976876928e+01
1.825000000000000000e+03 6.646388647336704025e+01 5.323946819450726053e+01 1.033234385328853051e+02 9.121764887567525193e+01
1.837500000000000000e+03 6.649342500468472394e+01 5.318464323910480118e+01 1.033146138316464686e+02 9.107383341148947409e+01
1.850000000000000000e+03 6.661183549621540578e+01 5.328894065559624948e+01 1.033295320766712280e+02 9.107837482141052021e+01
1.862500000000000000e+03 6.658187863665891371e+01 5.331526389839345370e+01 1.033490732446571343e+02 9.093673711238677981e+01
1.875000000000000000e+03 6.652763092046863846e+01 5.327424662031327074e+01 1.034828447667667461e+02 9.102342710073476439e+01
1.887500000000000000e+03 6.643352278872534100e+01 5.319753623590035829e+01 1.036033583884356091e+02 9.110395062974289715e+01
1.900000000000000000e+03 6.634188060566989975e+01 5.315531233822288470e+01 1.036321442862518722e+02 9.108389392684445340e+01
1.912500000000000000e+03 6.634299038288679640e+01 5.313426615980728940e+01 1.036617103044813035e+02 9.099594061596459937e+01
1.925000000000000000e+03 6.625295790891541969e+01 5.314049897939522538e+01 1.036883362280655092e+02 9.097583360490592952e+01
1.937500000000000000e+03 6.615639889995208023e+01 5.307789277665494865e+01 1.036216944304261460e+02 9.090287369057959665e+01
1.950000000000000000e+03 6.613576626024146776e+01 5.295336265070948656e+01 1.036624134146412644e+02 9.091003569231055792e+01
1.962500000000000000e+03 6.632212104818454179e+01 5.303625118608067623e+01 1.036398944883033408e+02 9.091374696946692779e+01
1.975000000000000000e+03 6.635469447725276382e+01 5.288550315623511011e+01 1.035410124870411579e+02 9.095819911614303521e+01
1.987500000000000000e+03 6.617204444034760513e+01 5.289880246722062651e+01 1.036042011920806374e+02 9.094164915352331491e+01
2.000000000000000000e+03 6.631857623416151171e+01 5.289024050737852178e+01 1.036339026463506912e+02 9.099648814811773434e+01
2.012500000000000000e+03 6.624624889670917582e+01 5.285713705440122112e+01 1.036973247170158885e+02 9.097516796805287242e+01
2.025000000000000000e+03 6.630362808890441784e+01 5.270883320980023257e+01 1.037138777821832463e+02 9.100104430722444704e+01
2.037500000000000000e+03 6.621310290211111749e+01 5.270964622984963199e+01 1.036799870023607610e+02 9.104192020657043827e+01
2.050000000000000000e+03 6.614521782211426171e+01 5.270652481515089249e+01 1.037549236028464037e+02 9.097560016840849073e+01
2.062500000000000000e+03 6.618495999070427160e+01 5.278564706638678672e+01 1.037631463796894025e+02 9.113606147159656246e+01
2.075000000000000000e+03 6.610558759663628337e+01 5.265871838911206737e+01 1.037583657453851487e+02 9.110695676937163512e+01
2.087500000000000000e+03 6.627073078732033196e+01 5.269510157798363537e+01 1.036801094066406677e+02 9.105614181848369526e+01
2.100000000000000000e+03 6.623566376107103792e+01 5.284063481587283917e+01 1.037929233318383808e+02 9.087267303402396124e+01
2.112500000000000000e+03 6.616089348406262616e+01 5.267543287398944329e+01 1.039061628468899698e+02 9.089350946439434153e+01
2.125000000000000000e+03 6.625072420994922595e+01 5.261142406373258495e+01 1.040201322206862926e+02 9.096958052783304538e+01
2.137500000000000000e+03 6.632761669787500125e+01 5.245162893972181450e+01 1.040594470693734479e+02 9.106787508708164580e+01
2.150000000000000000e+03 6.627160396617676952e+01 5.244084786646961049e+01 1.040421971683060178e+02 9.109425408644970901e+01
2.162500000000000000e+03 6.629970149238185684e+01 5.232099002144474298e+01 1.040554810204301361e+02 9.119310752365062456e+01
2.175000000000000000e+03 6.637494873211964830e+01 5.226702373313739258e+01 1.039950886819566307e+02 9.107911040935121605e+01
2.187500000000000000e+03 6.646113980508302177e+01 5.227724725390045535e+01 1.040427996420040131e+02 9.105852366755520677e+01
2.200000000000000000e+03 6.643634301388497931e+01 5.222268150703153822e+01 1.040535203228259036e+02 9.099308147324131824e+01
2.212500000000000000e+03 6.638438700060136455e+01 5.222905579493976091e+01 1.041299873359367041e+02 9.089859897854596227e+01
2.225000000000000000e+03 6.646475401555719031e+01 5.207401884895252664e+01 1.041164456391578454e+02 9.092507652252324135e+01
2.237500000000000000e+03 6.638815700746013704e+01 5.178722259592087340e+01 1.041087414578198320e+02 9.075167356745464531e+01
2.250000000000000000e+03 6.641114447015664268e+01 5.181850761991472609e+01 1.041932918281456608e+02 9.073390670475464503e+01
2.262500000000000000e+03 6.644284623084271857e+01 5.186992117952375736e+01 1.042761950058090008e+02 9.080605402436221141e+01
2.275000000000000000e+03 6.650292220408366006e+01 5.185019849713459905e+01 1.042909601208239678e+02 9.069538604632744239e+01
2.287500000000000000e+03 6.651464013457545832e+01 5.176704633848657267e+01 1.043262314740413359e+02 9.067184168230471641e+01
2.300000000000000000e+03 6.650634549163368092e+01 5.187030973663027567e+01 1.043366968392906955e+02 9.077934601832453154e+01
2.312500000000000000e+03 6.646311515810297976e+01 5.183300849456440318e+01 1.043109196834806340e+02 9.074478150322769920e+01
2.325000000000000000e+03 6.642948630164120516e+01 5.172485264850480746e+01 1.042430642870615003e+02 9.062753252817469729e+01
2.337500000000000000e+03 6.632462977518511593e+01 5.188614440629319091e+01 1.041877166140142918e+02 9.052788852981990431e+01
2.350000000000000000e+03 6.634087121108315444e+01 5.183635783659242691e+01 1.043076279698711346e+02 9.052363506503319002e+01
2.362500000000000000e+03 6.630721630194356919e+01 5.161096852518400624e+01 1.044055709686954998e+02 9.050887850823386316e+01
2.375000000000000000e+03 6.645601498976711241e+01 5.158225489583126944e+01 1.043773397988364451e+02 9.053991576543529618e+01
2.387500000000000000e+03 6.645830831302428976e+01 5.156966774661815123e+01 1.044563433430596433e+02 9.063378709066302008e+01
2.400000000000000000e+03 6.659011761931544982e+01 5.153241403585687408e+01 1.044507581693377745e+02 9.051001212862402667e+01
2.412500000000000000e+03 6.652093935141832048e+01 5.150249032706095420e+01 1.044277345482787496e+02 9.055518229676626163e+01
2.425000000000000000e+03 6.648418245640431223e+01 5.151949700899163531e+01 1.044139341679941992e+02 9.047165283961896876e+01
2.437500000000000000e+03 6.641961052783271668e+01 5.132085146117560726e+01 1.044555948253894258e+02 9.058540757203834914e+01
2.450000000000000000e+03 6.628427679846400622e+01 5.129395475128807647e+01 1.044202280603404915e+02 9.062954286683272187e+01
2.462500000000000000e+03 6.628973208904405112e+01 5.141936106984390165e+01 1.044191573056317566e+02 9.046608416454249380e+01
2.475000000000000000e+03 6.635730963616781253e+01 5.141562276621984751e+01 1.042301911931247957e+02 9.040599592858119138e+01
2.487500000000000000e+03 6.635880509330495158e+01 5.137570604455031997e+01 1.041580031757150095e+02 9.023407308671178839e+01
2.500000000000000000e+03 6.635933515387809223e+01 5.137064834348615960e+01 1.041110379393128369e+02 9.023658260286387645e+01
2.512500000000000000e+03 6.642917684789020427e+01 5.125841810149479016e+01 1.042043011511563861e+02 9.003920305317416251e+01
2.525000000000000000e+03 6.650188330886679466e+01 5.118085039813326631e+01 1.042855351517005431e+02 8.994918674553807136e+01
2.537500000000000000e+03 6.644474142851609599e+01 5.124796283060864255e+01 1.042153304829381568e+02 9.016255862117178310e+01
2.550000000000000000e+03 6.648223454526072373e+01 5.127115739401255468e+01 1.042169076623851254e+02 8.996475058439513361e+01
2.562500000000000000e+03 6.636610025363063414e+01 5.129036467928216325e+01 1.041589451720594894e+02 8.984326565832199663e+01
2.575000000000000000e+03 6.646625926097205195e+01 5.127215126128462686e+01 1.041753862339765675e+02 8.991158163341360421e+01
2.587500000000000000e+03 6.640463415750919296e+01 5.115643885358647225e+01 1.042695771616336060e+02 8.993447577034903873e+01
2.600000000000000000e+03 6.639010343457985641e+01 5.110838194804588852e+01 1.042339792338081423e+02 8.973224912965746114e+01
2.612500000000000000e+03 6.649809676521522306e+01 5.123759032105911615e+01 1.043849119613117011e+02 8.965523166587293247e+01
2.625000000000000000e+03 6.648222531664978874e+01 5.113075207127016597e+01 1.044271135499933791e+02 8.968802049790325270e+01
2.637500000000000000e+03 6.636756108233049645e+01 5.113582434402540144e+01 1.044867096347865072e+02 8.969512415998408983e+01
2.650000000000000000e+03 6.629627103939795063e+01 5.108527576180735963e+01 1.042456278542143906e+02 8.964771239771576461e+01
2.662500000000000000e+03 6.633317408204469245e+01 5.107157778959746963e+01 1.042642667994793158e+02 8.972302327823889811e+01
2.675000000000000000e+03 6.636910886441631874e+01 5.122128912056156480e+01 1.042536008128334544e+02 8.961329878109002323e+01
2.687500000000000000e+03 6.654873827943582398e+01 5.124180194641915875e+01 1.042313611099092299e+02 8.961283907221601908e+01
2.700000000000000000e+03 6.663704910345514065e+01 5.096162955607132972e+01 1.042663286717641711e+02 8.980639978381979915e+01
2.712500000000000000e+03 6.652195703796166981e+01 5.078338309431281772e+01 1.043546249165319324e+02 8.983385397211378631e+01
2.725000000000000000e+03 6.652222401599298962e+01 5.075009593697966892e+01 1.044557153399894958e+02 8.982463670316933246e+01
2.737500000000000000e+03 6.637157590238587090e+01 5.068390016595364500e+01 1.046113763067959610e+02 8.984940383218147986e+01
2.750000000000000000e+03 6.640350014651328081e+01 5.061123672978357746e+01 1.046723244047751820e+02 8.981067882700642713e+01
2.762500000000000000e+03 6.641517699557071808e+01 5.067102659869694747e+01 1.046790226600167699e+02 8.985795578354738211e+01
2.775000000000000000e+03 6.657881544360103021e+01 5.070890656441390831e+01 1.046090381097892390e+02 8.993894685160360325e+01
2.787500000000000000e+03 6.662182972594122532e+01 5.064910941094424857e+01 1.046004059432953568e+02 8.987656048722081437e+01
2.800000000000000000e+03 6.650132449303859516e+01 5.056847564958453489e+01 1.045634980450496272e+02 8.976660092127576718e+01
2.812500000000000000e+03 6.646113956573202586e+01 5.041346345320634725e+01 1.047064227951059081e+02 8.966573087134231912e+01
2.825000000000000000e+03 6.643975694345967042e+01 5.040785305349234591e+01 1.047573455946200198e+02 8.955949975338556612e+01
2.837500000000000000e+03 6.650621656469796505e+01 5.052990803248643914e+01 1.048645727877766518e+02 8.954594334740885131e+01
2.850000000000000000e+03 6.651150909864811922e+01 5.045971806619886024e+01 1.048417287836582545e+02 8.951785552172518123e+01
2.862500000000000000e+03 6.660645754685793918e+01 5.055321132081007818e+01 1.048914254029063216e+02 8.948766495275994259e+01
2.875000000000000000e+03 6.656121771998085990e+01 5.058553269138107567e+01 1.049115912534600596e+02 8.944920860693932241e+01
2.887500000000000000e+03 6.660532509283241609e+01 5.049865842701973406e+01 1.050908508228501432e+02 8.935692455325758488e+01
2.900000000000000000e+03 6.655396681332365461e+01 5.053354090933418519e+01 1.051019110530632759e+02 8.939596608921785048e+01
2.912500000000000000e+03 6.652915038962562733e+01 5.062498048106673565e+01 1.050811499824525015e+02 8.932263554392768867e+01
2.925000000000000000e+03 6.662907683574897533e+01 5.057036686904409351e+01 1.050752741726946908e+02 8.925776336113852949e+01
2.937500000000000000e+03 6.674396869181150294e+01 5.050139866308220604e+01 1.050322224535849500e+02 8.925939047181559260e+01
2.950000000000000000e+03 6.674600186151533876e+01 5.043248993666003344e+01 1.049595861101471854e+02 8.923648914984363500e+01
2.962500000000000000e+03 6.671728510290328984e+01 5.049844962926366065e+01 1.049801116823281859e+02 8.907523092047945568e+01
2.975000000000000000e+03 6.681396700039869074e+01 5.054196514078099511e+01 1.049290157643133483e+02 8.907593847173437496e+01
2.987500000000000000e+03 6.689151479307993498e+01 5.067625191331573831e+01 1.050120662520710937e+02 8.898391166377841444e+01
3.000000000000000000e+03 6.694076821437906233e+01 5.070309485510928482e+01 1.049884599252168300e+02 8.906629637403784727e+01
3.012500000000000000e+03 6.689110911953575567e+01 5.082034644895222186e+01 1.051290227303848894e+02 8.922039019208177990e+01
3.025000000000000000e+03 6.672986396176473534e+01 5.073246502121495638e+01 1.051041071833132321e+02 8.909635474388713305e+01
3.037500000000000000e+03 6.669759437268916713e+01 5.085446421148319729e+01 1.051083361464240937e+02 8.911844177258751643e+01
3.050000000000000000e+03 6.670258006888050772e+01 5.089940050638638525e+01 1.050332055445532973e+02 8.899870675364221029e+01
3.062500000000000000e+03 6.652525569987787435e+01 5.093079645932431987e+01 1.049052592853556405e+02 8.904042842055928020e+01
3.075000000000000000e+03 6.654438693977941455e+01 5.101021656253256253e+01 1.048418977739325015e+02 8.891988396414895135e+01
3.087500000000000000e+03 6.652725688543810634e+01 5.099124629065144632e+01 1.049345604006285981e+02 8.869801274214829334e+01
3.100000000000000000e+03 6.652268239860160293e+01 5.098207884858221917e+01 1.048780686959783139e+02 8.888972444078564195e+01
3.112500000000000000e+03 6.649130771387861216e+01 5.107669583240392086e+01 1.050628504323079255e+02 8.900504491558102416e+01
3.125000000000000000e+03 6.657142258327128559e+01 5.108937987758165633e+01 1.050057611124487238e+02 8.899289707230093427e+01
3.137500000000000000e+03 6.666883818432896192e+01 5.112750933455743763e+01 1.050242945046541507e+02 8.902374926520117526e+01
3.150000000000000000e+03 6.654061769790804703e+01 5.096294527169150257e+01 1.050838024446808561e+02 8.887862881628127809e+01
3.162500000000000000e+03 6.655816767461242023e+01 5.110345187035564152e+01 1.050951045948765881e+02 8.880581399126545250e+01
3.175000000000000000e+03 6.648745608947614016e+01 5.104615197318386066e+01 1.050368046811198468e+02 8.888172123794575441e+01
3.187500000000000000e+03 6.644545767878560127e+01 5.101728340711586185e+01 1.050045213607098162e+02 8.887712931322181475e+01
3.200000000000000000e+03 6.650173984947038264e+01 5.099363705387190038e+01 1.049947198111904356e+02 8.887938581065701271e+01
3.212500000000000000e+03 6.651715269240173711e+01 5.089517258512459819e+01 1.049017461423094772e+02 8.883743540505861347e+01
3.225000000000000000e+03 6.641499281747898920e+01 5.071537719172589220e+01 1.048827114896137687e+02 8.868629057341959765e+01
3.237500000000000000e+03 6.651540415028406983e+01 5.075333655551624190e+01 1.049655773284907809e+02 8.880980345568876544e+01
3.250000000000000000e+03 6.641475021132207246e+01 5.073544906859626735e+01 1.050582922517159687e+02 8.873349253098243139e+01
3.262500000000000000e+03 6.630990112306855622e+01 5.069643852755740454e+01 1.050676991382790959e+02 8.866749429838462504e+01
3.275000000000000000e+03 6.635189501890600638e+01 5.071709671313920609e+01 1.050793173717067930e+02 8.869442824848916018e+01
3.287500000000000000e+03 6.630046036430917411e+01 5.065277526029758093e+01 1.051967274758288227e+02 8.862727278455213309e+01
3.300000000000000000e+03 6.626749018866431129e+01 5.070398140678875620e+01 1.053380093619225164e+02 8.868251316235031823e+01
3.312500000000000000e+03 6.630993148803273129e+01 5.089468026633476683e+01 1.052563719589348494e+02 8.862546879889472962e+01
3.325000000000000000e+03 6.635702147151197039e+01 5.102626983629773605e+01 1.052531292903766342e+02 8.851298955145686875e+01
3.337500000000000000e+03 6.651885120085819381e+01 5.092168693090226839e+01 1.051433330681292944e+02 8.841068097483831423e+01
3.350000000000000000e+03 6.643506727711849180e+01 5.091972219930850230e+01 1.052560286338065936e+02 8.843450856064092136e+01
3.362500000000000000e+03 6.646520851987017409e+01 5.086906051967181952e+01 1.052787688314325010e+02 8.839517046321005012e+01
3.375000000000000000e+03 6.648349671191247978e+01 5.082135970241336054e+01 1.053166435157615410e+02 8.831105386872154384e+01
3.387500000000000000e+03 6.645921267330353999e+01 5.088750172829857377e+01 1.053392212770680914e+02 8.840305737162476873e+01
3.400000000000000000e+03 6.640498288800125692e+01 5.090657719834133843e+01 1.052567941426282516e+02 8.826857858485651320e+01
3.412500000000000000e+03 6.621713373335192898e+01 5.104992446081421775e+01 1.052689335847923928e+02 8.829236419076447362e+01
3.425000000000000000e+03 6.614992574843637385e+01 5.091013601366586983e+01 1.053927386477242436e+02 8.827587844122599847e+01
3.437500000000000000e+03 6.607896033074545983e+01 5.091070630139074638e+01 1.055087677780068987e+02 8.827113655733460007e+01
3.450000000000000000e+03 6.603358699812807231e+01 5.101837144685584491e+01 1.054400385832750970e+02 8.825955684765315823e+01
3.462500000000000000e+03 6.608181248213018932e+01 5.098054682034064911e+01 1.054419508377225725e+02 8.830515029981857822e+01
3.475000000000000000e+03 6.609585184752053522e+01 5.097215354762618489e+01 1.054450954014616713e+02 8.824636870445587533e+01
3.487500000000000000e+03 6.600481522898301989e+01 5.097282024831373093e+01 1.055755217640735282e+02 8.818281893247947778e+01
3.500000000000000000e+03 6.600785243104726874e+01 5.098598489577502590e+01 1.055745765636282130e+02 8.819623075674206802e+01
3.512500000000000000e+03 6.596325012278140321e+01 5.093692066515316696e+01 1.055547487248404650e+02 8.803573347268800831e+01
3.525000000000000000e+03 6.600817005924338332e+01 5.085914982386509564e+01 1.056580624610274555e+02 8.811546398261702961e+01
3.537500000000000000e+03 6.601191548892268202e+01 5.086025140181911297e+01 1.056604153351022006e+02 8.795616504335214358e+01
3.550000000000000000e+03 6.600394320287398386e+01 5.081729358676067676e+01 1.056181263118292719e+02 8.802968458718726197e+01
3.562500000000000000e+03 6.601367692481788652e+01 5.094506879386267428e+01 1.056191325528185132e+02 8.805005417355576469e+01
3.575000000000000000e+03 6.610582026793100852e+01 5.088323259443897939e+01 1.057832100715348247e+02 8.809761043300596839e+01
3.587500000000000000e+03 6.602470996565261885e+01 5.079653294212531023e+01 1.056347610288987511e+02 8.805975016343923301e+01
3.600000000000000000e+03 6.615829717836699331e+01 5.072683308560357318e+01 1.056796042302014484e+02 8.797743539854845096e+01
3.612500000000000000e+03 6.629299730604601848e+01 5.064650332068912775e+01 1.057041925404470675e+02 8.797662440504217329e+01
3.625000000000000000e+03 6.618426122944308077e+01 5.053973427521912498e+01 1.057564727894015846e+02 8.804234638170895266e+01
3.637500000000000000e+03 6.640712036700266196e+01 5.053466841465959902e+01 1.058322726829787825e+02 8.809457031328958010e+01
3.650000000000000000e+03 6.646620769210507262e+01 5.066098698065382422e+01 1.057458450362937441e+02 8.813299507362522434e+01
3.662500000000000000e+03 6.642809967818794803e+01 5.074728109981576551e+01 1.058170711861919102e+02 8.806503577260906468e+01
3.675000000000000000e+03 6.650313333301726004e+01 5.072708723903014061e+01 1.058591787564001834e+02 8.809088848410958406e+01
3.687500000000000000e+03 6.654383027809657847e+01 5.067447049765264211e+01 1.058608790931892969e+02 8.825924212702052785e+01
3.700000000000000000e+03 6.648148015372400721e+01 5.073351226061599561e+01 1.058759529716086547e+02 8.845812419780861546e+01
3.712500000000000000e+03 6.657553748988055986e+01 5.075193414712470741e+01 1.058938388731111928e+02 8.837226809519819426e+01
3.725000000000000000e+03 6.658116142571164175e+01 5.073843731559046688e+01 1.059913693816406237e+02 8.838567687534906270e+01
3.737500000000000000e+03 6.650800516731703738e+01 5.073104079836204505e+01 1.059548253012839893e+02 8.851940738731416047e+01
3.750000000000000000e+03 6.646331680181431523e+01 5.068908077747029495e+01 1.058103186482038183e+02 8.850617327399413625e+01
3.762500000000000000e+03 6.649199358546083261e+01 5.059128205030864933e+01 1.058188323063502310e+02 8.870871145923126733e+01
3.775000000000000000e+03 6.666743661060822035e+01 5.043140107314036413e+01 1.058052047496934023e+02 8.869904062529165856e+01
3.787500000000000000e+03 6.663562972697519626e+01 5.034438286692572717e+01 1.057064511021598463e+02 8.866171354050280229e+01
3.800000000000000000e+03 6.682287714645799781e+01 5.036817318367082663e+01 1.056803351971206837e+02 8.874519206631404700e+01
3.812500000000000000e+03 6.699271600835363927e+01 5.036240052659328370e+01 1.057740634144909251e+02 8.883066762937298222e+01
3.825000000000000000e+03 6.714136825725401536e+01 5.032080400773476470e+01 1.058415515572051646e+02 8.888361115664582712e+01
3.837500000000000000e+03 6.716386110839529522e+01 5.029532049653676040e+01 1.057236602438786548e+02 8.870090170848520472e+01
3.850000000000000000e+03 6.717834941859173625e+01 5.043868050531235525e+01 1.058358053384274626e+02 8.870114392643003498e+01
3.862500000000000000e+03 6.720093929131371624e+01 5.046614015985838364e+01 1.058397591327967149e+02 8.867097037611209487e+01
3.875000000000000000e+03 6.726771985922043484e+01 5.034248996693276723e+01 1.058304457537010848e+02 8.863573160273440976e+01
3.887500000000000000e+03 6.747348175313960894e+01 5.034820745540196896e+01 1.058934747330172002e+02 8.875937528879792637e+01
3.900000000000000000e+03 6.745206622891976167e+01 5.032509174058385781e+01 1.059222222394306812e+02 8.858300173584521531e+01
3.912500000000000000e+03 6.734263142946726077e+01 5.032825810450207626e+01 1.058490373530674731e+02 8.869776406425221182e+01
3.925000000000000000e+03 6.728076653468512802e+01 5.041392944538360155e+01 1.058769830870977131e+02 8.868500186405856311e+01
3.937500000000000000e+03 6.741960015667893913e+01 5.045025821840853553e+01 1.059218486517412856e+02 8.860171662423999805e+01
3.950000000000000000e+03 6.742958926876340797e+01 5.044089279976758178e+01 1.060449394848116214e+02 8.852370356666011730e+01
3.962500000000000000e+03 6.748909575320719512e+01 5.039073505983590451e+01 1.059504582999494886e+02 8.852219332590185275e+01
3.975000000000000000e+03 6.749498965556946928e+01 5.039395185726232285e+01 1.059073726140866114e+02 8.845143468341687765e+01
3.987500000000000000e+03 6.750017426276212973e+01 5.039681332545531944e+01 1.059354966602013945e+02 8.859164861043487349e+01
4.000000000000000000e+03 6.761976423546396120e+01 5.028432963894486107e+01 1.060491327388102434e+02 8.845810036864031645e+01
4.012500000000000000e+03 6.769062351659297860e+01 5.030911644981241437e+01 1.060062547787760963e+02 8.828657466162390222e+01
4.025000000000000000e+03 6.773580015872209970e+01 5.019784654662388590e+01 1.060901894852798790e+02 8.833480641520372956e+01
4.037500000000000000e+03 6.768286313980303248e+01 5.026617985080947903e+01 1.061874569114164331e+02 8.835946330735676213e+01
4.050000000000000000e+03 6.790972122734008565e+01 5.027354231746546986e+01 1.062142401407731995e+02 8.821774613348141258e+01
4.062500000000000000e+03 6.794521491053707507e+01 5.032974264756263238e+01 1.061763766729702638e+02 8.813633945150336046e+01
4.075000000000000000e+03 6.793179878681927164e+01 5.020283073343372848e+01 1.062347995022181664e+02 8.812762683030109656e+01
4.087500000000000000e+03 6.791996965168615930e+01 5.015193085579251431e+01 1.062339970484151337e+02 8.822230549168159541e+01
4.100000000000000000e+03 6.776355124151034204e+01 5.023727672780142939e+01 1.062661819181538476e+02 8.826714150134283443e+01
4.112500000000000000e+03 6.788650659081687877e+01 5.020179201635231436e+01 1.061536442923937500e+02 8.840387181433374053e+01
4.125000000000000000e+03 6.793740029313143225e+01 5.019014275250517443e+01 1.060950921300866270e+02 8.836098670718216397e+01
4.137500000000000000e+03 6.802865682089328914e+01 5.044573590850921363e+01 1.061501973793352676e+02 8.835627634337816971e+01
4.150000000000000000e+03 6.792924584562419454e+01 5.056996218035175872e+01 1.059999124222176761e+02 8.840554220247531703e+01
4.162500000000000000e+03 6.825524416087098700e+01 5.058213025361612836e+01 1.060130892987210984e+02 8.850569886165401101e+01
4.175000000000000000e+03 6.817074144531542856e+01 5.066802424173116748e+01 1.059595884920163087e+02 8.861930332584061887e+01
4.187500000000000000e+03 6.815213063537255778e+01 5.060730470869776809e+01 1.060034567310248121e+02 8.853155889953973201e+01
4.200000000000000000e+03 6.812335619608997206e+01 5.062066071285153157e+01 1.061580008005312976e+02 8.858369420732192623e+01
4.212500000000000000e+03 6.820415656376515301e+01 5.071421291875742554e+01 1.060057744603413568e+02 8.864043696957257623e+01
4.225000000000000000e+03 6.818386879967766845e+01 5.067609073195797009e+01 1.061290930109651640e+02 8.884208544970589116e+01
4.237500000000000000e+03 6.824816881344175101e+01 5.046173109089693298e+01 1.059749753517124020e+02 8.877154356226172638e+01
4.250000000000000000e+03 6.822822448789708005e+01 5.047353471805489278e+01 1.059970334340655143e+02 8.866773444100715551e+01
4.262500000000000000e+03 6.823274924455900248e+01 5.027366198707311185e+01 1.059231502850800126e+02 8.858837297867827942e+01
4.275000000000000000e+03 6.820717386632426837e+01 5.029692115246871253e+01 1.058691801720001564e+02 8.877708376030011550e+01
4.287500000000000000e+03 6.825351572531118904e+01 5.044606956739696813e+01 1.059089536388999306e+02 8.879050690300195470e+01
4.300000000000000000e+03 6.833592006154968601e+01 5.037759697949105941e+01 1.058721617576451024e+02 8.867759807003152162e+01
4.312500000000000000e+03 6.832783530239274228e+01 5.028221088698386154e+01 1.057596734571558983e+02 8.859340116035083668e+01
4.325000000000000000e+03 6.827405240661568087e+01 5.029605420623906298e+01 1.058295827787387680e+02 8.857606067233119518e+01
4.337500000000000000e+03 6.829152672050395267e+01 5.033691804503347100e+01 1.060043577637509316e+02 8.872090397827287234e+01
4.350000000000000000e+03 6.819203555771083813e+01 5.020675112854308253e+01 1.060402609467225687e+02 8.884448193298511853e+01
4.362500000000000000e+03 6.824286839759092516e+01 5.014125328911219270e+01 1.060521904145523422e+02 8.897703846220517221e+01
4.375000000000000000e+03 6.833585153057367734e+01 5.003234781414985832e+01 1.060945501749973943e+02 8.901967638763629509e+01
4.387500000000000000e+03 6.840832928540820035e+01 5.003144235489728686e+01 1.062246957427865084e+02 8.897464965766525324e+01
4.400000000000000000e+03 6.847398170942949491e+01 5.003774761004141425e+01 1.062381776019186361e+02 8.893772124591271222e+01
4.412500000000000000e+03 6.855280353640161195e+01 5.007303380577080532e+01 1.062256196597589479e+02 8.893361032676870082e+01
4.425000000000000000e+03 6.831487081098350700e+01 5.015369737304555287e+01 1.062813658944597819e+02 8.910476134006353277e+01
4.437500000000000000e+03 6.830272214719884971e+01 5.017342306454014533e+01 1.064666946635580302e+02 8.894994083137561347e+01
4.450000000000000000e+03 6.825463961223729825e+01 5.005676789591271358e+01 1.064707078117520780e+02 8.902247544541243940e+01
4.462500000000000000e+03 6.822558018738283181e+01 5.012637408212535917e+01 1.064673529107343342e+02 8.895356660809973448e+01
4.475000000000000000e+03 6.837376687619554616e+01 5.025826777252009236e+01 1.063584662579484501e+02 8.889204508987634767e+01
4.487500000000000000e+03 6.834706345850018749e+01 5.017975764919169279e+01 1.063102155930406383e+02 8.896557319790761653e+01
4.500000000000000000e+03 6.825598351303264621e+01 5.018267191064423827e+01 1.063340295975362579e+02 8.892014028383809432e+01
4.512500000000000000e+03 6.841033351210904812e+01 5.024302121412358701e+01 1.062950454491384420e+02 8.894573294667836194e+01
4.525000000000000000e+03 6.846463390878439270e+01 5.007934895307763412e+01 1.062483384929169290e+02 8.904166947668713306e+01
4.537500000000000000e+03 6.845675261820436219e+01 5.008385085947384141e+01 1.062753762439601957e+02 8.893820574414010594e+01
4.550000000000000000e+03 6.813575641464338162e+01 5.011360162776082916e+01 1.062587709812731731e+02 8.891433641602206706e+01
4.562500000000000000e+03 6.813029827373360092e+01 5.002030974633100158e+01 1.062800608481254869e+02 8.898440536697745529e+01
4.575000000000000000e+03 6.799600944229841559e+01 4.993994968840149085e+01 1.062392174841130270e+02 8.912895687892869034e+01
4.587500000000000000e+03 6.821129112418681473e+01 4.994112594819136319e+01 1.062553521059597017e+02 8.908346664725840469e+01
4.600000000000000000e+03 6.814303459515674888e+01 4.999849335271204609e+01 1.062347565574248591e+02 8.887401644969770587e+01
4.612500000000000000e+03 6.809035131451072687e+01 4.993983939659761262e+01 1.062584249326435497e+02 8.892837361569807797e+01
4.625000000000000000e+03 6.807875850592358802e+01 4.981723684095511118e+01 1.062747262312190912e+02 8.896080641689694346e+01
4.637500000000000000e+03 6.817736607993650466e+01 4.974694072464028949e+01 1.063262935289093463e+02 8.895891854233086349e+01
4.650000000000000000e+03 6.827997345939971297e+01 4.973655399229650698e+01 1.063935790310936795e+02 8.898441580776648152e+01
4.662500000000000000e+03 6.816473522828121645e+01 4.985713623649240844e+01 1.064195477583144367e+02 8.882498380076206956e+01
4.675000000000000000e+03 6.809261667669112228e+01 4.979967784003008546e+01 1.063528473227489712e+02 8.882177708779413194e+01
4.687500000000000000e+03 6.820928169526334273e+01 4.983520012656814657e+01 1.062948560768579824e+02 8.895597988979102411e+01
4.700000000000000000e+03 6.835285224422378292e+01 4.974085731050570303e+01 1.062790840085182964e+02 8.907975995944747183e+01
4.712500000000000000e+03 6.836798538359440158e+01 4.973179553297117650e+01 1.062588936335017564e+02 8.919928301906693946e+01
4.725000000000000000e+03 6.840247641223581354e+01 4.974730869445181725e+01 1.062048957548269215e+02 8.917104670615007933e+01
4.737500000000000000e+03 6.851506545563862005e+01 4.958746013700730515e+01 1.062407954263527188e+02 8.915971568819017534e+01
4.750000000000000000e+03 6.861805811014568235e+01 4.962276435050003442e+01 1.062671617097657588e+02 8.907326769875157879e+01
4.762500000000000000e+03 6.865024800450328257e+01 4.956990625263944850e+01 1.062670272128781903e+02 8.892315802011388826e+01
4.775000000000000000e+03 6.863899649071613851e+01 4.952951258791342326e+01 1.062558830342659917e+02 8.883740112512388976e+01
4.787500000000000000e+03 6.870258789970651492e+01 4.955961438884062176e+01 1.061904694326675269e+02 8.883884227034266701e+01
4.800000000000000000e+03 6.885478128135385134e+01 4.947007354888332031e+01 1.061698555792415988e+02 8.868321919597154590e+01
4.812500000000000000e+03 6.885814528650946897e+01 4.943561210676100615e+01 1.061176466329449113e+02 8.879774550734626359e+01
4.825000000000000000e+03 6.878555021704150363e+01 4.940554243728633566e+01 1.062597544129885279e+02 8.873424880357268307e+01
4.837500000000000000e+03 6.868269949263716967e+01 4.935331431289470316e+01 1.063116026468982511e+02 8.866658265363732028e+01
4.850000000000000000e+03 6.879840028939354113e+01 4.928182971545919600e+01 1.064146996383107648e+02 8.877062354306781344e+01
4.862500000000000000e+03 6.879525425236457181e+01 4.933076734726641632e+01 1.065047266962494632e+02 8.877446679013976905e+01
4.875000000000000000e+03 6.879038466294736054e+01 4.917568855728604404e+01 1.064195940840183567e+02 8.885374538073249084e+01
4.887500000000000000e+03 6.879838779279438654e+01 4.908644977335526249e+01 1.065702105695041979e+02 8.881257995108616399e+01
4.900000000000000000e+03 6.883907877998805702e+01 4.907585177678404875e+01 1.066077670981628529e+02 8.894191380086493837e+01
4.912500000000000000e+03 6.881556964336914461e+01 4.908222413852864463e+01 1.065716969977020625e+02 8.907263053970997646e+01
4.925000000000000000e+03 6.883601347424573191e+01 4.904921516308872498e+01 1.064514903391862646e+02 8.902689359332275387e+01
4.937500000000000000e+03 6.880229853154953901e+01 4.913506681714768831e+01 1.065160407547328703e+02 8.892037725243771717e+01
4.950000000000000000e+03 6.871231238412275388e+01 4.918078465010010802e+01 1.066125626155638741e+02 8.893174144606859954e+01
4.962500000000000000e+03 6.872776380419983866e+01 4.923335347017914643e+01 1.065414116850522106e+02 8.903397988640803362e+01
4.975000000000000000e+03 6.886795480854274842e+01 4.921412156104519653e+01 1.064860863414096883e+02 8.910545149351644056e+01
4.987500000000000000e+03 6.871047815627403565e+01 4.924515667136878250e+01 1.065001148746699187e+02 8.910395262122980853e+01
5.000000000000000000e+03 6.871375426482789806e+01 4.911120145329521591e+01 1.065889974787781966e+02 8.914529165499109808e+01
5.012500000000000000e+03 6.874575204002832152e+01 4.901573977099965163e+01 1.064884109985640208e+02 8.930190793134887883e+01
5.025000000000000000e+03 6.875474840938356635e+01 4.898414755977259460e+01 1.065712872603013182e+02 8.926870934895055143e+01
5.037500000000000000e+03 6.881962911382593973e+01 4.884707429136933143e+01 1.065714133199419820e+02 8.909488783566770564e+01
5.050000000000000000e+03 6.870092904527948008e+01 4.891206780035407320e+01 1.066319592759300576e+02 8.911507361320094844e+01
5.062500000000000000e+03 6.866783532078177643e+01 4.896395429561700041e+01 1.067660501120229668e+02 8.913750400393824691e+01
5.075000000000000000e+03 6.862851501129263454e+01 4.899912811356795572e+01 1.067113281932390407e+02 8.922915727760262428e+01
5.087500000000000000e+03 6.857898421587204041e+01 4.896884046121865453e+01 1.066438879299998774e+02 8.927928926309708402e+01
5.100000000000000000e+03 6.858662768313861591e+01 4.889918799908530644e+01 1.066423540326482140e+02 8.929768123438661576e+01
5.112500000000000000e+03 6.860088451523988340e+01 4.885166212750603876e+01 1.065507283083329355e+02 8.934542192911675329e+01
5.125000000000000000e+03 6.852458153617330083e+01 4.880218612182657978e+01 1.067165873775967384e+02 8.937770307966835048e+01
5.137500000000000000e+03 6.867514817396737214e+01 4.887108003533494127e+01 1.067949104774546925e+02 8.928762509090344679e+01
5.150000000000000000e+03 6.870283527957150227e+01 4.876283271078390413e+01 1.068067535858824897e+02 8.943357924172801177e+01
5.162500000000000000e+03 6.885918308512746933e+01 4.880041398660105045e+01 1.067898695386857639e+02 8.948168673273178797e+01
5.175000000000000000e+03 6.876912154964330171e+01 4.877915091698046979e+01 1.067026828806775427e+02 8.947545600972401303e+01
5.187500000000000000e+03 6.867231575930439647e+01 4.871778291596645261e+01 1.067006105964512841e+02 8.940974835285331324e+01
5.200000000000000000e+03 6.854049020879546106e+01 4.856382389899042096e+01 1.068235147832242404e+02 8.947034641131487831e+01
5.212500000000000000e+03 6.848365172762555630e+01 4.860349237952243584e+01 1.067805614074319749e+02 8.953423860431101389e+01
5.225000000000000000e+03 6.862514342786842292e+01 4.867564877341459351e+01 1.068363708285690734e+02 8.945056881926279857e+01
5.237500000000000000e+03 6.859283806248690496e+01 4.855648353207482870e+01 1.068618570006934050e+02 8.936625512198229160e+01
5.250000000000000000e+03 6.862376584368652743e+01 4.850836364935880596e+01 1.068638404656507106e+02 8.930107953193135018e+01
5.262500000000000000e+03 6.869462462453776652e+01 4.864579198194206100e+01 1.069131029289666230e+02 8.911003475568141141e+01
5.275000000000000000e+03 6.862204707326561959e+01 4.871229134776071135e+01 1.068046152319592892e+02 8.888740786237868008e+01
5.287500000000000000e+03 6.860253169566291831e+01 4.862388331352949677e+01 1.066729765781038139e+02 8.886702210889788489e+01
5.300000000000000000e+03 6.859431228965435423e+01 4.852457738103864671e+01 1.067725421820188103e+02 8.877367382033935428e+01
5.312500000000000000e+03 6.868142608866878618e+01 4.853762181059167347e+01 1.066877575015345201e+02 8.887911330397221832e+01
5.325000000000000000e+03 6.866058679525372099e+01 4.849508715353245236e+01 1.066951225268915664e+02 8.883330975771609417e+01
5.337500000000000000e+03 6.857916582747834866e+01 4.856415394763159554e+01 1.067908936744864121e+02 8.884003858107995200e+01
5.350000000000000000e+03 6.864894046043130515e+01 4.866490584278928822e+01 1.068371309911500333e+02 8.881549490767173438e+01
5.362500000000000000e+03 6.879919079290270645e+01 4.849911270081888404e+01 1.066802054620857660e+02 8.882841872216191348e+01
5.375000000000000000e+03 6.879201772512496404e+01 4.846225598709671800e+01 1.067577109483080449e+02 8.872897651764091620e+01
5.387500000000000000e+03 6.877125536353379687e+01 4.852739094966030109e+01 1.065664675100200895e+02 8.860893964938736644e+01
5.400000000000000000e+03 6.882064907040064838e+01 4.843035532949328115e+01 1.064802098897610421e+02 8.873599104835815865e+01
5.412500000000000000e+03 6.874113086867978950e+01 4.846440236465493001e+01 1.064132780762666641e+02 8.862781302548276585e+01
5.425000000000000000e+03 6.885519125278564445e+01 4.848060456828780218e+01 1.063886256184705275e+02 8.850552894662976655e+01
5.437500000000000000e+03 6.874519826889107321e+01 4.838667663908550054e+01 1.065035974503384466e+02 8.844760759600866606e+01
5.450000000000000000e+03 6.859221891457566755e+01 4.827050675826041015e+01 1.065610103340273298e+02 8.833538427559858519e+01
5.462500000000000000e+03 6.859064337795774691e+01 4.831269550615718344e+01 1.066324934587693747e+02 8.814720697330601240e+01
5.475000000000000000e+03 6.852020462824681601e+01 4.833162606004761841e+01 1.066848857617652300e+02 8.812624259058121368e+01
5.487500000000000000e+03 6.858355772533333550e+01 4.811194643911407098e+01 1.067915540137667847e+02 8.800926788585957183e+01
5.500000000000000000e+03 6.855009976693878571e+01 4.817429077353259714e+01 1.066169700831830767e+02 8.798612495821900836e+01
5.512500000000000000e+03 6.839694946975167511e+01 4.822498580970304971e+01 1.066943934119209132e+02 8.785916358855307351e+01
5.525000000000000000e+03 6.845167004930669918e+01 4.840061871769859181e+01 1.067069518934399355e+02 8.795697793356568184e+01
5.537500000000000000e+03 6.848937143466193334e+01 4.841565647484567592e+01 1.065689884031462782e+02 8.799778263466428996e+01
5.550000000000000000e+03 6.862777877353207145e+01 4.832783599709703992e+01 1.066610770838692872e+02 8.801550821548217129e+01
5.562500000000000000e+03 6.863458319703252641e+01 4.840329282973140579e+01 1.067319841253861625e+02 8.809553425608578436e+01
5.575000000000000000e+03 6.878615698826249059e+01 4.843285413620105118e+01 1.064859021756732744e+02 8.800070386668727451e+01
5.587500000000000000e+03 6.873910661580576686e+01 4.833815956624820132e+01 1.064562878626645954e+02 8.788433353721977426e+01
5.600000000000000000e+03 6.880666837183163409e+01 4.834004973954486672e+01 1.065173276457311573e+02 8.786503199777277473e+01
5.612500000000000000e+03 6.888855181611677381e+01 4.834942091297342870e+01 1.064633751369621848e+02 8.788693855165467994e+01
5.625000000000000000e+03 6.885838847103801186e+01 4.845972156144284781e+01 1.064640105918602870e+02 8.795319300002407203e+01
5.637500000000000000e+03 6.891266692302622232e+01 4.841396956484979341e+01 1.065115400803060197e+02 8.781491501617044548e+01
5.650000000000000000e+03 6.888981192751873550e+01 4.843004323714495740e+01 1.065049523386947925e+02 8.779515918622435322e+01
5.662500000000000000e+03 6.890439494508378004e+01 4.834858186641714184e+01 1.065780327916431816e+02 8.776011300926224123e+01
5.675000000000000000e+03 6.901604159675738970e+01 4.829100884787197145e+01 1.066508706524435866e+02 8.782627313255724744e+01
5.687500000000000000e+03 6.895972709304395210e+01 4.828087549082503926e+01 1.065053870969214529e+02 8.773660789159059448e+01
5.700000000000000000e+03 6.917140097524384146e+01 4.834137868063366028e+01 1.065040439811362063e+02 8.775574004424954921e+01
5.712500000000000000e+03 6.921329972862731950e+01 4.817456511931717245e+01 1.065170918500548680e+02 8.774532988584655868e+01
5.725000000000000000e+03 6.930916153792476564e+01 4.827275760153064965e+01 1.065939966520780615e+02 8.774783856585266051e+01
5.737500000000000000e+03 6.923942229155119321e+01 4.825998445562032657e+01 1.066368369591086065e+02 8.782023123600031056e+01
5.750000000000000000e+03 6.926968468491176623e+01 4.832407166549404565e+01 1.066040411204197511e+02 8.784716451618515975e+01
5.762500000000000000e+03 6.928938816122825983e+01 4.834097617079825682e+01 1.064481229818113093e+02 8.781903587836688985e+01
5.775000000000000000e+03 6.914588749659483824e+01 4.843441953077338979e+01 1.064589189862427787e+02 8.779392953372931174e+01
5.787500000000000000e+03 6.914653122924086404e+01 4.830452835211921325e+01 1.063689710346140203e+02 8.764036796321921940e+01
5.800000000000000000e+03 6.911635342363128132e+01 4.834150611185594926e+01 1.064132106713393711e+02 8.767336543854531783e+01
5.812500000000000000e+03 6.906029600894855491e+01 4.841072737865403752e+01 1.064556500692695096e+02 8.765265109651248565e+01
5.825000000000000000e+03 6.902212760867551822e+01 4.840741135869446055e+01 1.064214403690544231e+02 8.766358482695900989e+01
5.837500000000000000e+03 6.907631509808145154e+01 4.847488182263344925e+01 1.063935892933535854e+02 8.769509370463843823e+01
5.850000000000000000e+03 6.903993331626999463e+01 4.847969219860686962e+01 1.064243768946387263e+02 8.768296830120716834e+01
5.862500000000000000e+03 6.898304836787745842e+01 4.835383676873352243e+01 1.065269396913733431e+02 8.757453548494126494e+01
5.875000000000000000e+03 6.884174357679151512e+01 4.834408239594971946e+01 1.065314258251068225e+02 8.755322472695092983e+01
5.887500000000000000e+03 6.875857977914340324e+01 4.845268908906656691e+01 1.063769955716596201e+02 8.750301506763885584e+01
5.900000000000000000e+03 6.890550597148397571e+01 4.860914608182697805e+01 1.064380458932091500e+02 8.753984800065164507e+01
5.912500000000000000e+03 6.888949449153322746e+01 4.861542122795283660e+01 1.063931457415652204e+02 8.761028189339286598e+01
5.925000000000000000e+03 6.899131639761246504e+01 4.849492979021994898e+01 1.064147608347246177e+02 8.759542465521822407e+01
5.937500000000000000e+03 6.901248820760515912e+01 4.847297555782167677e+01 1.063691670034807402e+02 8.754774192682002365e+01
5.950000000000000000e+03 6.902647037254135398e+01 4.837816111991612189e+01 1.064519797717139795e+02 8.757535473139890314e+01
5.962500000000000000e+03 6.886756752448424379e+01 4.830978086333983157e+01 1.063564600797329973e+02 8.744759367040006737e+01
5.975000000000000000e+03 6.875254788859828636e+01 4.835931801506021088e+01 1.064043106615574743e+02 8.745012476429538140e+01
5.987500000000000000e+03 6.863337638616808078e+01 4.838402662459343873e+01 1.062932694959468023e+02 8.740064361257356040e+01
6.000000000000000000e+03 6.874231856442276012e+01 4.835689292508025261e+01 1.062821050965258252e+02 8.734593555080435578e+01
6.012500000000000000e+03 6.878121230230169658e+01 4.829863031062879486e+01 1.060810121509300075e+02 8.736924868626043406e+01
6.025000000000000000e+03 6.867637995448450283e+01 4.830467198085997182e+01 1.060804346169324219e+02 8.724404356819313477e+01
6.037500000000000000e+03 6.875341589545126908e+01 4.827101891748908713e+01 1.061848776324028876e+02 8.718781591215469007e+01
6.050000000000000000e+03 6.895464561212719445e+01 4.828840751915048912e+01 1.062638690287526515e+02 8.721996882184012634e+01
6.062500000000000000e+03 6.878586694243615796e+01 4.841171793599045969e+01 1.062558134528290026e+02 8.716248566547126586e+01
6.075000000000000000e+03 6.869534420333899050e+01 4.843389410759186120e+01 1.063091736332086441e+02 8.714084779308173268e+01
6.087500000000000000e+03 6.853862336348595363e+01 4.842968663413665809e+01 1.061647922174491043e+02 8.723799054513224860e+01
6.100000000000000000e+03 6.865361312010998063e+01 4.842593701790365657e+01 1.061027712859620209e+02 8.717405659111165050e+01
6.112500000000000000e+03 6.874244455459330538e+01 4.828668006861826711e+01 1.060394307031023828e+02 8.704764542346511291e+01
6.125000000000000000e+03 6.876920115021742674e+01 4.834481497236212988e+01 1.059222225844994654e+02 8.714466215849617470e+01
6.137500000000000000e+03 6.882394899380686581e+01 4.833075794345283782e+01 1.060011271912704132e+02 8.719332242371825714e+01
6.150000000000000000e+03 6.886358545463075131e+01 4.845032630075153435e+01 1.059198568688222934e+02 8.728066159972014759e+01
6.162500000000000000e+03 6.891406601121079234e+01 4.848524951719485188e+01 1.057663035558037450e+02 8.734747013402765958e+01
6.175000000000000000e+03 6.893188321973678967e+01 4.848898301647935938e+01 1.056184661669972655e+02 8.733813969462219973e+01
6.187500000000000000e+03 6.909517466127633156e+01 4.834292679395437631e+01 1.054865506065723224e+02 8.730397531758856644e+01
6.200000000000000000e+03 6.900987494597525540e+01 4.829885020613355096e+01 1.054370111823944853e+02 8.732057006236844643e+01
6.212500000000000000e+03 6.869388022946289141e+01 4.829610469554160801e+01 1.056546825709505271e+02 8.722537080468265458e+01
6.225000000000000000e+03 6.854714679728871829e+01 4.830587707213850734e+01 1.055994123018043069e+02 8.717896627232418894e+01
6.237500000000000000e+03 6.852348185743346676e+01 4.824485179731063766e+01 1.056339543072130596e+02 8.723257700158170280e+01
6.250000000000000000e+03 6.866862315113689874e+01 4.830448001656590407e+01 1.056657751726531700e+02 8.724127212184254176e+01
6.262500000000000000e+03 6.878687160617080565e+01 4.817732162543716612e+01 1.056878090470988951e+02 8.737883155893852916e+01
6.275000000000000000e+03 6.861396426801213977e+01 4.814736883203809015e+01 1.056214704676853131e+02 8.746341612900491214e+01
6.287500000000000000e+03 6.863709696517892667e+01 4.821483605266026018e+01 1.057204789018537667e+02 8.751173348967037668e+01
6.300000000000000000e+03 6.866625643195042983e+01 4.825620500444465932e+01 1.057507110383704116e+02 8.742591851254245228e+01
6.312500000000000000e+03 6.856897474245316459e+01 4.825155698692282868e+01 1.058548087506186874e+02 8.731507936649543922e+01
6.325000000000000000e+03 6.852359267992906666e+01 4.828903617953913852e+01 1.059956815861433199e+02 8.733133400947343716e+01
6.337500000000000000e+03 6.845742159620078837e+01 4.832745475263870816e+01 1.058782457424968015e+02 8.731004383311484673e+01
6.350000000000000000e+03 6.823772711410387615e+01 4.842811883383069471e+01 1.059292786706222245e+02 8.722150784614495933e+01
6.362500000000000000e+03 6.832347652165790919e+01 4.846564137568604025e+01 1.059868007911109800e+02 8.745274629151981571e+01
6.375000000000000000e+03 6.825501586406842591e+01 4.862553863087655515e+01 1.060146733375055845e+02 8.743370191053195128e+01
6.387500000000000000e+03 6.806048618932030081e+01 4.852030778760170904e+01 1.060335085912170570e+02 8.745504721454268804e+01
6.400000000000000000e+03 6.816115659289192763e+01 4.846121130611196293e+01 1.060503734376195411e+02 8.746368954847960708e+01
6.412500000000000000e+03 6.814399474169408677e+01 4.850928763509822517e+01 1.060031226720161470e+02 8.768650591568817276e+01
6.425000000000000000e+03 6.809279256117349632e+01 4.847931608349113475e+01 1.058635955159453061e+02 8.777480039892216723e+01
6.437500000000000000e+03 6.811330039964741445e+01 4.836933511503752214e+01 1.057413993252325781e+02 8.783569583819821958e+01
6.450000000000000000e+03 6.810640530952436222e+01 4.847033222580815703e+01 1.059494312153084081e+02 8.782588149888580631e+01
6.462500000000000000e+03 6.811978224311361885e+01 4.845186104296301011e+01 1.060250319006865425e+02 8.792032893213402645e+01
6.475000000000000000e+03 6.810936817571173663e+01 4.830577272058582849e+01 1.060577734382272581e+02 8.776006237563497336e+01
6.487500000000000000e+03 6.804374346805326468e+01 4.812076601346826266e+01 1.060438978342970131e+02 8.773789739617218686e+01
6.500000000000000000e+03 6.795834241911393292e+01 4.820836360896746697e+01 1.060655104667124959e+02 8.779286515707934768e+01
6.512500000000000000e+03 6.785656805720174134e+01 4.837649814435496864e+01 1.061701285183715129e+02 8.778204134859426233e+01
6.525000000000000000e+03 6.787640800664431140e+01 4.831781646682762954e+01 1.062217497088289093e+02 8.770790271517716974e+01
6.537500000000000000e+03 6.775811231054915140e+01 4.829833556157173291e+01 1.063667438895328132e+02 8.759009745853130369e+01
6.550000000000000000e+03 6.772741804143639399e+01 4.837104224460427560e+01 1.063849784125055180e+02 8.759906372284079623e+01
6.562500000000000000e+03 6.768741181764944770e+01 4.852144449255997216e+01 1.063091795547573071e+02 8.756834503226671984e+01
6.575000000000000000e+03 6.784233274867874286e+01 4.841165241879512848e+01 1.063348213235320117e+02 8.752006110918550519e+01
6.587500000000000000e+03 6.775915267419462396e+01 4.852140486558236887e+01 1.063579924577552447e+02 8.760516198299100665e+01
6.600000000000000000e+03 6.760863685084324004e+01 4.852228840000570642e+01 1.063218411505118439e+02 8.762484652236949501e+01
6.612500000000000000e+03 6.748900444099912477e+01 4.855991915821696381e+01 1.063032419351396385e+02 8.759820570550472496e+01
6.625000000000000000e+03 6.751541316496621903e+01 4.865105283195485697e+01 1.063837924882317907e+02 8.760750733213008346e+01
6.637500000000000000e+03 6.756285514152375526e+01 4.867192468989323118e+01 1.063881707775641274e+02 8.768310718688131544e+01
6.650000000000000000e+03 6.777820320777658480e+01 4.862550349447989362e+01 1.064211864806947716e+02 8.770166497860218158e+01
6.662500000000000000e+03 6.774882927548438261e+01 4.862675988587640319e+01 1.063574474712639528e+02 8.769433470877315528e+01
6.675000000000000000e+03 6.764221182817485101e+01 4.848655892397506051e+01 1.063753886752175362e+02 8.766795143082666186e+01
6.687500000000000000e+03 6.767072323871683182e+01 4.852925970048353577e+01 1.063821140321600041e+02 8.768299914322278710e+01
6.700000000000000000e+03 6.773671255037112360e+01 4.849573816651206926e+01 1.062922862301052618e+02 8.765016672601760206e+01
6.712500000000000000e+03 6.771705888822027930e+01 4.851025292108512588e+01 1.063532021626769790e+02 8.764357181622922610e+01
6.725000000000000000e+03 6.775875636399794644e+01 4.851940774397920819e+01 1.064138925087146532e+02 8.756935869770538261e+01
6.737500000000000000e+03 6.772127189673798853e+01 4.859362891524904171e+01 1.063953793041718825e+02 8.756906197782446100e+01
6.750000000000000000e+03 6.757018597679592631e+01 4.841409591784127997e+01 1.063675992113200977e+02 8.747075545976576905e+01
6.762500000000000000e+03 6.768789913001972991e+01 4.868454034038519751e+01 1.063460457527162220e+02 8.747228425442798994e+01
6.775000000000000000e+03 6.767972249789782779e+01 4.873712502030247862e+01 1.063144857907581127e+02 8.744516774099668055e+01
6.787500000000000000e+03 6.763639244673142059e+01 4.863386480776960497e+01 1.062953473627374450e+02 8.741944384710498639e+01
6.800000000000000000e+03 6.753361499635882126e+01 4.885954209714454777e+01 1.064183008042555940e+02 8.729133351069832258e+01
6.812500000000000000e+03 6.762253862359847290e+01 4.888436204172347743e+01 1.063966428712865877e+02 8.721757521434888361e+01
6.825000000000000000e+03 6.762806867928865984e+01 4.879455953860624362e+01 1.064269237991359773e+02 8.720041108081446168e+01
6.837500000000000000e+03 6.761574215389956066e+01 4.878287371762569791e+01 1.065713867976753448e+02 8.718784859589746361e+01
6.850000000000000000e+03 6.747081291179773643e+01 4.866767480211731822e+01 1.067214874381071326e+02 8.732315092661345091e+01
6.862500000000000000e+03 6.762741010517795814e+01 4.865486359104800584e+01 1.066743053962229766e+02 8.725880397213234119e+01
6.875000000000000000e+03 6.755538532521651973e+01 4.867979255036284059e+01 1.066938276535644690e+02 8.720032118472212801e+01
6.887500000000000000e+03 6.761120789984109081e+01 4.879388419631025187e+01 1.066508631440576949e+02 8.724098063583416263e+01
6.900000000000000000e+03 6.759044857698268061e+01 4.867869342446814329e+01 1.066525966218189723e+02 8.726806500496896035e+01
6.912500000000000000e+03 6.768396594759110485e+01 4.873442670930695897e+01 1.066618887617195242e+02 8.749354717664012071e+01
6.925000000000000000e+03 6.781772136415092689e+01 4.873237776026900292e+01 1.066101190701721038e+02 8.764966456647857740e+01
6.937500000000000000e+03 6.783630276034634221e+01 4.870637768815657864e+01 1.066785089847813879e+02 8.764501219379299357e+01
6.950000000000000000e+03 6.781927852376929877e+01 4.883434622241865952e+01 1.066255699486259232e+02 8.761069333994302610e+01
6.962500000000000000e+03 6.780185347713528188e+01 4.888929444968974281e+01 1.067566630310072355e+02 8.751113357504195278e+01
6.975000000000000000e+03 6.779551537958606389e+01 4.881556935091907690e+01 1.067506490842207825e+02 8.746680296391667753e+01
6.987500000000000000e+03 6.772103446258226711e+01 4.900392600831246881e+01 1.066966805000748337e+02 8.742355793087452298e+01
7.000000000000000000e+03 6.772513844520754844e+01 4.893970791464980863e+01 1.066850537218276997e+02 8.749782273845201530e+01
7.012500000000000000e+03 6.760786457255673554e+01 4.893050413018892897e+01 1.068288432641373618e+02 8.756257298482584872e+01
7.025000000000000000e+03 6.767908713267057408e+01 4.895097300719526601e+01 1.068143483213367944e+02 8.763887095486262524e+01
7.037500000000000000e+03 6.773203944156654188e+01 4.903202642168248104e+01 1.067616992294338445e+02 8.771221678482088180e+01
7.050000000000000000e+03 6.764620485371139580e+01 4.904928078921516743e+01 1.067190902579153260e+02 8.771889886712017415e+01
7.062500000000000000e+03 6.750245836595111371e+01 4.909912307478634119e+01 1.066248234280463123e+02 8.784008343967641963e+01
7.075000000000000000e+03 6.739238401874406748e+01 4.911767912031895378e+01 1.066530822944712185e+02 8.786964420888429572e+01
7.087500000000000000e+03 6.747907378580445936e+01 4.913113847068570550e+01 1.067373445772921343e+02 8.783564962177487701e+01
7.100000000000000000e+03 6.756060887475456411e+01 4.911685779257183526e+01 1.065775564633365065e+02 8.769488928504441105e+01
7.112500000000000000e+03 6.747319591970840236e+01 4.910370645209689400e+01 1.063786650098890192e+02 8.777562769598108616e+01
7.125000000000000000e+03 6.745069343566404996e+01 4.923547720665769134e+01 1.064401266311489138e+02 8.780421863604499322e+01
7.137500000000000000e+03 6.754515873725081576e+01 4.920414206105687782e+01 1.063661126144354085e+02 8.785263225074739069e+01
7.150000000000000000e+03 6.752506380106163419e+01 4.929548786719618647e+01 1.064372340038233204e+02 8.781598321558897169e+01
7.162500000000000000e+03 6.749746115062789897e+01 4.940579399882562228e+01 1.062872805397044118e+02 8.779582705740348558e+01
7.175000000000000000e+03 6.764673679329844447e+01 4.935943370641906824e+01 1.062456544851101796e+02 8.770674236635389320e+01
7.187500000000000000e+03 6.769896640594967607e+01 4.942085504637257998e+01 1.062023322523060358e+02 8.771418929106309292e+01
7.200000000000000000e+03 6.740353266717096403e+01 4.945595048418129380e+01 1.061414028544314192e+02 8.775219015416070079e+01
7.212500000000000000e+03 6.743960221223902352e+01 4.945309085112804581e+01 1.061181031091858671e+02 8.778626468122376991e+01
7.225000000000000000e+03 6.750491116980816741e+01 4.945419948787388620e+01 1.062487935405669077e+02 8.771375332109950307e+01
7.237500000000000000e+03 6.744678780408956698e+01 4.946816948781051337e+01 1.062057309333995079e+02 8.764681253761096968e+01
7.250000000000000000e+03 6.748281255106599019e+01 4.955914447858671679e+01 1.062566065027887845e+02 8.756940812559413700e+01
7.262500000000000000e+03 6.755088742228419108e+01 4.949608717896112609e+01 1.061229976538052000e+02 8.751694310234057639e+01
7.275000000000000000e+03 6.762177883941359369e+01 4.937167012452000137e+01 1.061412926048387249e+02 8.756780025944978263e+01
7.287500000000000000e+03 6.750435702614788624e+01 4.930196160085618828e+01 1.060635359622386318e+02 8.745651180851304218e+01
7.300000000000000000e+03 6.762879102766208916e+01 4.940109280361840405e+01 1.059254638726538360e+02 8.734320979156389342e+01
7.312500000000000000e+03 6.767243367454864256e+01 4.935715561334448864e+01 1.059208190378801220e+02 8.740115614866431315e+01
7.325000000000000000e+03 6.773600448234999760e+01 4.920149917292205544e+01 1.060621175289797407e+02 8.740224166498762770e+01
7.337500000000000000e+03 6.783997224130537518e+01 4.923323859590725249e+01 1.060032539590268357e+02 8.733079202588970702e+01
7.350000000000000000e+03 6.806383265428767970e+01 4.915234608229753377e+01 1.059257403426132669e+02 8.732876729165646168e+01
7.362500000000000000e+03 6.788029013392943511e+01 4.881645213887473744e+01 1.058277969165206116e+02 8.738447901230337322e+01
7.375000000000000000e+03 6.781493038091015535e+01 4.897312956405209405e+01 1.057600562167358049e+02 8.739816933014604672e+01
7.387500000000000000e+03 6.759894471380768266e+01 4.906191555692270612e+01 1.055589919633663243e+02 8.729247665172296422e+01
7.400000000000000000e+03 6.743495547929212819e+01 4.909397983602840299e+01 1.056281544633650213e+02 8.733580399387226123e+01
7.412500000000000000e+03 6.746556938035661233e+01 4.899004284300306722e+01 1.057186038443011853e+02 8.742313964479131982e+01
7.425000000000000000e+03 6.742458150279610152e+01 4.906815179817342454e+01 1.057316286297355390e+02 8.735811306798977682e+01
7.437500000000000000e+03 6.741442153946837834e+01 4.909410684627450649e+01 1.059103197877391835e+02 8.741106186950108281e+01
7.450000000000000000e+03 6.724153545583563130e+01 4.911334069767576693e+01 1.058038060102968956e+02 8.736007441759247172e+01
7.462500000000000000e+03 6.730696960876603896e+01 4.905362816220989686e+01 1.058933405715177969e+02 8.724041848772110086e+01
7.475000000000000000e+03 6.728142442500494269e+01 4.903158308377961561e+01 1.060072461955168848e+02 8.730123720263121356e+01
7.487500000000000000e+03 6.711540944545872378e+01 4.890727261357596234e+01 1.061792197414538634e+02 8.722844635772516142e+01
7.500000000000000000e+03 6.709612645582478763e+01 4.890653346699753712e+01 1.061386104707867588e+02 8.720395658351489487e+01
7.512500000000000000e+03 6.719692415520795237e+01 4.897054631806522451e+01 1.060909731982145559e+02 8.700635653549393567e+01
7.525000000000000000e+03 6.743783230286716446e+01 4.898254059149525830e+01 1.061954097698187525e+02 8.710797312828188410e+01
7.537500000000000000e+03 6.737016787385230998e+01 4.902078797709675939e+01 1.061613665964992776e+02 8.709668100292591930e+01
7.550000000000000000e+03 6.725402280042878544e+01 4.892843242448856245e+01 1.062571186503698044e+02 8.710616452492868689e+01
7.562500000000000000e+03 6.718514888293844933e+01 4.898440807356919180e+01 1.061767606586161179e+02 8.711518018403083374e+01
7.575000000000000000e+03 6.717214707642773419e+01 4.878476384962521450e+01 1.061714087000771514e+02 8.713265371184814967e+01
7.587500000000000000e+03 6.710362724306587268e+01 4.866503945383905716e+01 1.062037292043693100e+02 8.710965406588884719e+01
7.600000000000000000e+03 6.713381129288063676e+01 4.866826961006520236e+01 1.062083736809786529e+02 8.717746129691127521e+01
7.612500000000000000e+03 6.723393740748294078e+01 4.887264766829463980e+01 1.061339098945341561e+02 8.727948172981227515e+01
7.625000000000000000e+03 6.730684027048863527e+01 4.893371686385584951e+01 1.062101884615458971e+02 8.732602926641442309e+01
7.637500000000000000e+03 6.741250141517760142e+01 4.887477916085703811e+01 1.062484490197884384e+02 8.735770191114247041e+01
7.650000000000000000e+03 6.727280351878896170e+01 4.887963669599395189e+01 1.062194751431819952e+02 8.727414286041546632e+01
7.662500000000000000e+03 6.711027842055128190e+01 4.893694371957366229e+01 1.061185606833352324e+02 8.726518315867193110e+01
7.675000000000000000e+03 6.710761003323534624e+01 4.887564506765599504e+01 1.059982940325642033e+02 8.710630516631174203e+01
7.687500000000000000e+03 6.686884911951851507e+01 4.878020220158707332e+01 1.059537998430582491e+02 8.713982858598562586e+01
7.700000000000000000e+03 6.698735821780793742e+01 4.883625472319453564e+01 1.058168226457065231e+02 8.707793161374047486e+01
7.712500000000000000e+03 6.693402267188798760e+01 4.888579999569278556e+01 1.058629796432185373e+02 8.713192357878126870e+01
7.725000000000000000e+03 6.711518552102927515e+01 4.899197730815682661e+01 1.058342326743763380e+02 8.714694596407782967e+01
7.737500000000000000e+03 6.707905201764150149e+01 4.910346649728980850e+01 1.058459964619037379e+02 8.727293601012588908e+01
7.750000000000000000e+03 6.693620746079476191e+01 4.906753311759190694e+01 1.058248628780568197e+02 8.720304264062265531e+01
7.762500000000000000e+03 6.690138652108804251e+01 4.896021462216249631e+01 1.058709056307886556e+02 8.724922846191169867e+01
7.775000000000000000e+03 6.703361584279441843e+01 4.900560766112736388e+01 1.058503553400932020e+02 8.723424607032178812e+01
7.787500000000000000e+03 6.699126134199124749e+01 4.905686768507832340e+01 1.059106121883450840e+02 8.725785356655269709e+01
7.800000000000000000e+03 6.690243369585114408e+01 4.922981889956353285e+01 1.060204102565932658e+02 8.705468560510327336e+01
7.812500000000000000e+03 6.691121886620067016e+01 4.934508535935978557e+01 1.059551961495528616e+02 8.696499115533885060e+01
7.825000000000000000e+03 6.690552466323539704e+01 4.940464595744507648e+01 1.059005591041486980e+02 8.693046999292948840e+01
7.837500000000000000e+03 6.687915340746882009e+01 4.931753541054777656e+01 1.058990127770382657e+02 8.677642206199193708e+01
7.850000000000000000e+03 6.688040673583080320e+01 4.911704954871544260e+01 1.058540694052629902e+02 8.673201765864756396e+01
7.862500000000000000e+03 6.679443223610273606e+01 4.911083424869428171e+01 1.057637921675118946e+02 8.670909687742349092e+01
7.875000000000000000e+03 6.701332599062796191e+01 4.898526259984362952e+01 1.056111559011433485e+02 8.673909791663575675e+01
7.887500000000000000e+03 6.683173593994141015e+01 4.904736373362941748e+01 1.056667878848861193e+02 8.680490210012482066e+01
7.900000000000000000e+03 6.681208835927755274e+01 4.907720646919107566e+01 1.057556369453287317e+02 8.670793759402501166e+01
7.912500000000000000e+03 6.687566480955372583e+01 4.907627346870600604e+01 1.057723761352456648e+02 8.660951987249389106e+01
7.925000000000000000e+03 6.677520111901961286e+01 4.903205329814874602e+01 1.056721978173482910e+02 8.659262272882617140e+01
7.937500000000000000e+03 6.682851089044325477e+01 4.906623612033255455e+01 1.057141104185594003e+02 8.654132415930951083e+01
7.950000000000000000e+03 6.689767554106562386e+01 4.891305750590365875e+01 1.058210489710721589e+02 8.651983272859149565e+01
7.962500000000000000e+03 6.702430905288072438e+01 4.898683050789059479e+01 1.056909773187356905e+02 8.656916087134072768e+01
7.975000000000000000e+03 6.684900199258919429e+01 4.906699136152781904e+01 1.057184772934668899e+02 8.664398160243140978e+01
7.987500000000000000e+03 6.681457566797267589e+01 4.906274328191027934e+01 1.056794425795409325e+02 8.648401487439389257e+01
8.000000000000000000e+03 6.686192531438611297e+01 4.905931690926258426e+01 1.055769562760209084e+02 8.639721938946649971e+01
8.012500000000000000e+03 6.685193974952657925e+01 4.907680305246255159e+01 1.055016506172546116e+02 8.646227592863422728e+01
8.025000000000000000e+03 6.678017324404889621e+01 4.910274449250542972e+01 1.055470206588440618e+02 8.635222967521991677e+01
8.037500000000000000e+03 6.673755795149146763e+01 4.904329624392919840e+01 1.056596716780548206e+02 8.641151047960835285e+01
8.050000000000000000e+03 6.690853535783215023e+01 4.899501146730305123e+01 1.057361293596079008e+02 8.642316982145848669e+01
8.062500000000000000e+03 6.689865102541692465e+01 4.897617728027274353e+01 1.058004547878579444e+02 8.641161371889390352e+01
8.075000000000000000e+03 6.697024980596519583e+01 4.891292683398499008e+01 1.056711193694440567e+02 8.637858003570737253e+01
8.087500000000000000e+03 6.688169243882597925e+01 4.889809197777098149e+01 1.057315232620721019e+02 8.636964124746636173e+01
8.100000000000000000e+03 6.683667075515650424e+01 4.888573036734412369e+01 1.057626986310902879e+02 8.645177759604142409e+01
8.112500000000000000e+03 6.679954879948405733e+01 4.885638195797743322e+01 1.056861919103594829e+02 8.640962925271728068e+01
8.125000000000000000e+03 6.679510243012447290e+01 4.876059497883640859e+01 1.057283073439303536e+02 8.646602558005254480e+01
8.137500000000000000e+03 6.687861492140334008e+01 4.869667835727099003e+01 1.056854777084910779e+02 8.660481011702317744e+01
8.150000000000000000e+03 6.674854218387135063e+01 4.870384468302177083e+01 1.056076310197783243e+02 8.661940845471747252e+01
8.162500000000000000e+03 6.680717087451164105e+01 4.866176130320666715e+01 1.056106168419211144e+02 8.668356307828858576e+01
8.175000000000000000e+03 6.669891937313813912e+01 4.874078034564941220e+01 1.056981504227452149e+02 8.670143888388842868e+01
8.187500000000000000e+03 6.677278127472095548e+01 4.881054299370354244e+01 1.056707918257997108e+02 8.690175345792745532e+01
8.200000000000000000e+03 6.668634290483441873e+01 4.883878632464178082e+01 1.057780611039204501e+02 8.673250597473614221e+01
8.212500000000000000e+03 6.668085559928253758e+01 4.877860860571659174e+01 1.057180969067217120e+02 8.654956697939692845e+01
8.225000000000000000e+03 6.673225552688045070e+01 4.876067365645151597e+01 1.056519369121776037e+02 8.662684654708327514e+01
8.237500000000000000e+03 6.677265295171453374e+01 4.869988526815722452e+01 1.058262105035706071e+02 8.671162155970972663e+01
8.250000000000000000e+03 6.682953804816213506e+01 4.878191334562024650e+01 1.058145421946337166e+02 8.675961809980925921e+01
8.262500000000000000e+03 6.688502672680164096e+01 4.871244626319859350e+01 1.057329402482866101e+02 8.670216037881968418e+01
8.275000000000000000e+03 6.697327945876639888e+01 4.879183842212972166e+01 1.058180203190347157e+02 8.654260290003387013e+01
8.287500000000000000e+03 6.693859977854511101e+01 4.874353277912308613e+01 1.058138339625085109e+02 8.650337504353730367e+01
8.300000000000000000e+03 6.677763153840324151e+01 4.880037760944129843e+01 1.058153304815369466e+02 8.659193624433451930e+01
8.312500000000000000e+03 6.686676738933168451e+01 4.863008077794611950e+01 1.058371644638794891e+02 8.649401784076208344e+01
8.325000000000000000e+03 6.696565984764035306e+01 4.861469711832245366e+01 1.058533494223960645e+02 8.640055320567840624e+01
8.337500000000000000e+03 6.691520827353971868e+01 4.864717766388100983e+01 1.058183369537973135e+02 8.644997349004381704e+01
8.350000000000000000e+03 6.686814538367187311e+01 4.875525901873055545e+01 1.059873190275747135e+02 8.662394284456433979e+01
8.362500000000000000e+03 6.690978802514877088e+01 4.867299548671285692e+01 1.059345877269944651e+02 8.651996868913698790e+01
8.375000000000000000e+03 6.692302555544577558e+01 4.860770007367650436e+01 1.058779365494299896e+02 8.667458456023378233e+01
8.387500000000000000e+03 6.695761486783572991e+01 4.857648162852167673e+01 1.058701436099826196e+02 8.668812998695227634e+01
8.400000000000000000e+03 6.702712231036844059e+01 4.869687933615553277e+01 1.057995851652445083e+02 8.657152647067404416e+01
8.412500000000000000e+03 6.699924021609922420e+01 4.870283426477782740e+01 1.056804338706144932e+02 8.661181926573546264e+01
8.425000000000000000e+03 6.712645213518415233e+01 4.879758962505958664e+01 1.056472339461247856e+02 8.662205277024882832e+01
8.437500000000000000e+03 6.714697128621466504e+01 4.877210073574143934e+01 1.058283421128569017e+02 8.670233602701303255e+01
8.450000000000000000e+03 6.701678135405543912e+01 4.873376891646487508e+01 1.059265571116235947e+02 8.666586335384566553e+01
8.462500000000000000e+03 6.709503921266011162e+01 4.875400970338692019e+01 1.059465980664933795e+02 8.663725455408781784e+01
8.475000000000000000e+03 6.693339524053726564e+01 4.887427253160538498e+01 1.058714103626416829e+02 8.649115720774049976e+01
8.487500000000000000e+03 6.707449037886227927e+01 4.894805287697711549e+01 1.058275854564529368e+02 8.642805308828096145e+01
8.500000000000000000e+03 6.720170477047750524e+01 4.887729937557952553e+01 1.057906096370516735e+02 8.644634295084679820e+01
8.512500000000000000e+03 6.723005991740916443e+01 4.903747468088570827e+01 1.057010602039920002e+02 8.634804307822831504e+01
8.525000000000000000e+03 6.723927095853008495e+01 4.908620855902707092e+01 1.056734829607198520e+02 8.620941674270673616e+01
8.537500000000000000e+03 6.740117733711768722e+01 4.911889149723186421e+01 1.056408944915939117e+02 8.622670406557047329e+01
8.550000000000000000e+03 6.737021534771258757e+01 4.915522207591406101e+01 1.057859189740746473e+02 8.622560947534371678e+01
8.562500000000000000e+03 6.746930178290367053e+01 4.900827944771994282e+01 1.057599503934729768e+02 8.634831940391487137e+01
8.575000000000000000e+03 6.742936580233406119e+01 4.901878711564059898e+01 1.058079311674102883e+02 8.633670252943964840e+01
8.587500000000000000e+03 6.744908653384685238e+01 4.893584388003090879e+01 1.057501690355560839e+02 8.619775787205745132e+01
8.600000000000000000e+03 6.723638416851395050e+01 4.887247164438103653e+01 1.058152873808826797e+02 8.607233050490530957e+01
8.612500000000000000e+03 6.727253123161571580e+01 4.888906171639083453e+01 1.058501906544280047e+02 8.615074841496885938e+01
8.625000000000000000e+03 6.711247227565931439e+01 4.893833735371202920e+01 1.058576098265370291e+02 8.616495915348517087e+01
8.637500000000000000e+03 6.703997706599353990e+01 4.897058915608840834e+01 1.058771486258697649e+02 8.620643006253045826e+01
8.650000000000000000e+03 6.719126126754903794e+01 4.904298618974611657e+01 1.058950619144165728e+02 8.604932053724112961e+01
8.662500000000000000e+03 6.711561390522328452e+01 4.892495417474252406e+01 1.059440622153263547e+02 8.598244271022669238e+01
8.675000000000000000e+03 6.732510012598068272e+01 4.887325294843309109e+01 1.059161005790653718e+02 8.588482942725372027e+01
8.687500000000000000e+03 6.724020950541424213e+01 4.889987561280029382e+01 1.059129034982694293e+02 8.602953923979934814e+01
8.700000000000000000e+03 6.719807004436697184e+01 4.886840794198615612e+01 1.059045765626658664e+02 8.607850219823551186e+01
8.712500000000000000e+03 6.722811585641800036e+01 4.882174282310462843e+01 1.059258114841768759e+02 8.602723056561910653e+01
8.725000000000000000e+03 6.712995215171821428e+01 4.889525622065391275e+01 1.057477507030036605e+02 8.619537676223637845e+01
8.737500000000000000e+03 6.713284191053882921e+01 4.895953662339826451e+01 1.056904272044980075e+02 8.619897334398478961e+01
8.750000000000000000e+03 6.712797554994507720e+01 4.891555034784239098e+01 1.056903281102678704e+02 8.620968825479440056e+01
8.762500000000000000e+03 6.722286126057379363e+01 4.889091446438427369e+01 1.057507377315306059e+02 8.617338551846080463e+01
8.775000000000000000e+03 6.732124115960259303e+01 4.882335943116987664e+01 1.056923477184101330e+02 8.612672763167007872e+01
8.787500000000000000e+03 6.735077725799794734e+01 4.875616485963805502e+01 1.055923151974542691e+02 8.610235382207461896e+01
8.800000000000000000e+03 6.744643397854623856e+01 4.871688240887722543e+01 1.055921625957143135e+02 8.617022164783398352e+01
8.812500000000000000e+03 6.765027771766607145e+01 4.873353260329660941e+01 1.057137430721559497e+02 8.636704675815423116e+01
8.825000000000000000e+03 6.769058463618952715e+01 4.866203746139697728e+01 1.057102105628069637e+02 8.651104650857799072e+01
8.837500000000000000e+03 6.766243066166494202e+01 4.869249745133553375e+01 1.057478224113120149e+02 8.662288409020170832e+01
8.850000000000000000e+03 6.766335402217804074e+01 4.858259410628575381e+01 1.056613844844897301e+02 8.656239795457499042e+01
8.862500000000000000e+03 6.762830458774580222e+01 4.869780619021604906e+01 1.056311287887367030e+02 8.660663252757073849e+01
8.875000000000000000e+03 6.768044332368512528e+01 4.869532688351852556e+01 1.056574801450728387e+02 8.655993831975168007e+01
8.887500000000000000e+03 6.765968540928207631e+01 4.867074115390418854e+01 1.056800643136074314e+02 8.657305649702905725e+01
8.900000000000000000e+03 6.759490761812467952e+01 4.852582507292288483e+01 1.057619755954502381e+02 8.661990847368713276e+01
8.912500000000000000e+03 6.762451712043591101e+01 4.850760516399697053e+01 1.057990975851828210e+02 8.666552628414949311e+01
8.925000000000000000e+03 6.764036623645965562e+01 4.865333934852136366e+01 1.057411031782759068e+02 8.668629843858754214e+01
8.937500000000000000e+03 6.772827592895058046e+01 4.856271298126785751e+01 1.056698405560766645e+02 8.668652302603447879e+01
8.950000000000000000e+03 6.768304473134405441e+01 4.858054480927763308e+01 1.056594044648347932e+02 8.675458855735739405e+01
8.962500000000000000e+03 6.758549080246555718e+01 4.865331731301962037e+01 1.056914017388492368e+02 8.670802380253704200e+01
8.975000000000000000e+03 6.776265922307318590e+01 4.866397926816016195e+01 1.057033722643701878e+02 8.678124688306822065e+01
8.987500000000000000e+03 6.772828258964074166e+01 4.853087808409451753e+01 1.055720654734494275e+02 8.675366990324467054e+01
9.000000000000000000e+03 6.769636103153551687e+01 4.860560831162781881e+01 1.056368377894633426e+02 8.678805336692954597e+01
9.012500000000000000e+03 6.750852881673834816e+01 4.870880589371059699e+01 1.056912436772200152e+02 8.683616673543791364e+01
9.025000000000000000e+03 6.758351200973022799e+01 4.873630756663381902e+01 1.055738763499546451e+02 8.677706715334679188e+01
9.037500000000000000e+03 6.753437956434049738e+01 4.863930826234708604e+01 1.055625914004383645e+02 8.677103224896806921e+01
9.050000000000000000e+03 6.763611439739617026e+01 4.856484693298899913e+01 1.055181092378006582e+02 8.678711528359630734e+01
9.062500000000000000e+03 6.765847326301999942e+01 4.872809041848014289e+01 1.054762849884674125e+02 8.675203359183485929e+01
9.075000000000000000e+03 6.763223642001251790e+01 4.878233164568204216e+01 1.055250678371967155e+02 8.669191152352125584e+01
9.087500000000000000e+03 6.754749519813816505e+01 4.878762664191667398e+01 1.055973401744048630e+02 8.682226860613586439e+01
9.100000000000000000e+03 6.758019317466857956e+01 4.878703520032992458e+01 1.056267484465624591e+02 8.677750786951466466e+01
9.112500000000000000e+03 6.754297708123483801e+01 4.893161588114756455e+01 1.054960809135728397e+02 8.686362188317207256e+01
9.125000000000000000e+03 6.756023092941066466e+01 4.904476360281979197e+01 1.056140680385227313e+02 8.666647300591982628e+01
9.137500000000000000e+03 6.747755349165088035e+01 4.899007249819766940e+01 1.056499778081840617e+02 8.668527699540766207e+01
9.150000000000000000e+03 6.739966092703446066e+01 4.901198729127288800e+01 1.057916438158425052e+02 8.661007025089199374e+01
9.162500000000000000e+03 6.727960943922008141e+01 4.890471558758286363e+01 1.057681551551848003e+02 8.665468386061182571e+01
9.175000000000000000e+03 6.721903683618907621e+01 4.892205260971683600e+01 1.056612710086764366e+02 8.670881186523850204e+01
9.187500000000000000e+03 6.720267746870084125e+01 4.899997869356290892e+01 1.056430976471092293e+02 8.686084138640883623e+01
9.200000000000000000e+03 6.727266146018696702e+01 4.905432440287474805e+01 1.057201561518934909e+02 8.690337575334079645e+01
9.212500000000000000e+03 6.722203265699822339e+01 4.892749585536251544e+01 1.057577865958088807e+02 8.698313215077284610e+01
9.225000000000000000e+03 6.719882987452939460e+01 4.871570354316556717e+01 1.056210073482063763e+02 8.707442537369452396e+01
9.237500000000000000e+03 6.711500471569205217e+01 4.878171821411159925e+01 1.055497785979717236e+02 8.708938271980518664e+01
9.250000000000000000e+03 6.721031425892292077e+01 4.862268583815902190e+01 1.053256302055361147e+02 8.706595241249834771e+01
9.262500000000000000e+03 6.721434934570172004e+01 4.865217499961991621e+01 1.053334489355559356e+02 8.710363562064925702e+01
9.275000000000000000e+03 6.710028249151461921e+01 4.865113121095034643e+01 1.054522547342874788e+02 8.707090633323156226e+01
9.287500000000000000e+03 6.703121424258712580e+01 4.863554423323878240e+01 1.056398704272221494e+02 8.705057989356978965e+01
9.300000000000000000e+03 6.707533001869282430e+01 4.868266575254109085e+01 1.056911606843602698e+02 8.693818070725438929e+01
9.312500000000000000e+03 6.705714331044561050e+01 4.878765607975017105e+01 1.056972727193125792e+02 8.689176140371205292e+01
9.325000000000000000e+03 6.707202378083260896e+01 4.884566207836474661e+01 1.057563992094042078e+02 8.701373881740617833e+01
9.337500000000000000e+03 6.707467018163433181e+01 4.884100122737186922e+01 1.057299413759978535e+02 8.691703898155580532e+01
9.350000000000000000e+03 6.710302163490590033e+01 4.891327920650864769e+01 1.057114970745433737e+02 8.683509216303217215e+01
9.362500000000000000e+03 6.707419065046720164e+01 4.886165411414663851e+01 1.056355120503512808e+02 8.682102683223588713e+01
9.375000000000000000e+03 6.687516883814143398e+01 4.885852420922820016e+01 1.056867633109206537e+02 8.674648083697663026e+01
9.387500000000000000e+03 6.687307228728471387e+01 4.871716358309861761e+01 1.056848339529854286e+02 8.681110838156349985e+01
9.400000000000000000e+03 6.706324833840524491e+01 4.871710417840340313e+01 1.057834223816133346e+02 8.678898891054788578e+01
9.412500000000000000e+03 6.707550760502310538e+01 4.891504417835196250e+01 1.056396851630592835e+02 8.683023132796365928e+01
9.425000000000000000e+03 6.712252714394919906e+01 4.888632069876402397e+01 1.055065639536908577e+02 8.657039150283983986e+01
9.437500000000000000e+03 6.709216532491628016e+01 4.889986595540457159e+01 1.055788589427710633e+02 8.645468819526341520e+01
9.450000000000000000e+03 6.706864782425523686e+01 4.884742700053506326e+01 1.054507430037324127e+02 8.651491052682952443e+01
9.462500000000000000e+03 6.721301218233891461e+01 4.882667913707675211e+01 1.055857958688720686e+02 8.657352335278598332e+01
9.475000000000000000e+03 6.704895923105738120e+01 4.887049388828160801e+01 1.054881559974528500e+02 8.651052267828666231e+01
9.487500000000000000e+03 6.711018299507699680e+01 4.880600561950711125e+01 1.056600126046890580e+02 8.630627313569721082e+01
9.500000000000000000e+03 6.714437420020388458e+01 4.872461994439341026e+01 1.057798623225563119e+02 8.623595794842564999e+01
9.512500000000000000e+03 6.722343529323126177e+01 4.875065685031423612e+01 1.056331786093256397e+02 8.638065990744550504e+01
9.525000000000000000e+03 6.725826360521725178e+01 4.883375466525164654e+01 1.054873379420028243e+02 8.637372953570823597e+01
9.537500000000000000e+03 6.721712308548377734e+01 4.882467339942043338e+01 1.055009781036006302e+02 8.655814652701415923e+01
9.550000000000000000e+03 6.729518713333528979e+01 4.881610952275343607e+01 1.054521251542034292e+02 8.667418257013875404e+01
9.562500000000000000e+03 6.729107213849357549e+01 4.874071073406979338e+01 1.054840897111173348e+02 8.680670603367612159e+01
9.575000000000000000e+03 6.737080501033619839e+01 4.878735138055680665e+01 1.054348745900646236e+02 8.680075711558980345e+01
9.587500000000000000e+03 6.731936745743311690e+01 4.880428678471637483e+01 1.054223151112911694e+02 8.680292971973574367e+01
9.600000000000000000e+03 6.733983475297591781e+01 4.878798817939325971e+01 1.055835833382973163e+02 8.671241573999303398e+01
9.612500000000000000e+03 6.728931624200325246e+01 4.888845913069032179e+01 1.056972008642157306e+02 8.663422309586192682e+01
9.625000000000000000e+03 6.732151298305528542e+01 4.880728474635189684e+01 1.056005476263831753e+02 8.660177471103916957e+01
9.637500000000000000e+03 6.736158641095025246e+01 4.881545742743813321e+01 1.054896822771550120e+02 8.667681685903413324e+01
9.650000000000000000e+03 6.754528136350775469e+01 4.883007734302835701e+01 1.055291688828849317e+02 8.671100748278388437e+01
9.662500000000000000e+03 6.750743857818119409e+01 4.887997164605216938e+01 1.055654193199304132e+02 8.670840100148426188e+01
9.675000000000000000e+03 6.749235201758513369e+01 4.878292389380054317e+01 1.055777929740434615e+02 8.670662885386114738e+01
9.687500000000000000e+03 6.753271221411679903e+01 4.870125010650101416e+01 1.055921714983291508e+02 8.667001964137062942e+01
9.700000000000000000e+03 6.741231909784899301e+01 4.871209343125234881e+01 1.055944125909199869e+02 8.665620922291668649e+01
9.712500000000000000e+03 6.735772384741062524e+01 4.886848651541730959e+01 1.055935840939713728e+02 8.644521734860892082e+01
9.725000000000000000e+03 6.746860649023444978e+01 4.909254199285913245e+01 1.055116472516237138e+02 8.643765768770323632e+01
9.737500000000000000e+03 6.750523634165951137e+01 4.908424098957231507e+01 1.055787279251976116e+02 8.662276777431591768e+01
9.750000000000000000e+03 6.756825503680049394e+01 4.907260494368067327e+01 1.055334942611866751e+02 8.663474369344146453e+01
9.762500000000000000e+03 6.761883654421482959e+01 4.907806988945738169e+01 1.054497637114126434e+02 8.644216148536433764e+01
9.775000000000000000e+03 6.745020588783370385e+01 4.924710480603937413e+01 1.055061739680887740e+02 8.641619589175753902e+01
9.787500000000000000e+03 6.751295854978550892e+01 4.914606825285603264e+01 1.055144810591212945e+02 8.640702570825150985e+01
9.800000000000000000e+03 6.760459105313259442e+01 4.912699937076340717e+01 1.054608624129357395e+02 8.649804555775114068e+01
9.812500000000000000e+03 6.746411759016137921e+01 4.898998631545185845e+01 1.054537469472110303e+02 8.642121761527791080e+01
9.825000000000000000e+03 6.747572624372918426e+01 4.904663515876261926e+01 1.054736433168066725e+02 8.635829096097751290e+01
9.837500000000000000e+03 6.757554062187746524e+01 4.899871535131600098e+01 1.055465956982941691e+02 8.644830116575886336e+01
9.850000000000000000e+03 6.756378488675554195e+01 4.898147408546659420e+01 1.056366508217165574e+02 8.656319875998761404e+01
9.862500000000000000e+03 6.763702433397435243e+01 4.893003132716101788e+01 1.056646059268426825e+02 8.663429998506374830e+01
9.875000000000000000e+03 6.761087363012148899e+01 4.892968913296319755e+01 1.056575233442078883e+02 8.664022104090204834e+01
9.887500000000000000e+03 6.765082243402152073e+01 4.899661410335522760e+01 1.056402400239860526e+02 8.667407137772336512e+01
9.900000000000000000e+03 6.768765631135177330e+01 4.893337255145139864e+01 1.056928804400239699e+02 8.670104902779586098e+01
9.912500000000000000e+03 6.779037397179313018e+01 4.896464990291970309e+01 1.056856472256403805e+02 8.686758440773115808e+01
9.925000000000000000e+03 6.772472602535141561e+01 4.890418627953319231e+01 1.057011388935633107e+02 8.690747657267981197e+01
9.937500000000000000e+03 6.758159684423303304e+01 4.893374197790933522e+01 1.057316437953394086e+02 8.685982367904320256e+01
9.950000000000000000e+03 6.756107811335157010e+01 4.907121235010314564e+01 1.057173691267398254e+02 8.696079060171922492e+01
9.962500000000000000e+03 6.748009400735358554e+01 4.902688233593880796e+01 1.058302861405361739e+02 8.682905840350476012e+01
9.975000000000000000e+03 6.745881231000643652e+01 4.911585308028855223e+01 1.059111467478799966e+02 8.684596348345880301e+01
9.987500000000000000e+03 6.746784499438244609e+01 4.910608462498643689e+01 1.058933222982746685e+02 8.680230252395163859e+01
1.000000000000000000e+04 6.746339622532759961e+01 4.894898391459321374e+01 1.058574703316232331e+02 8.695380743505634769e+01
1.001250000000000000e+04 6.759087183776298957e+01 4.891187090645171764e+01 1.059509437791737270e+02 8.694963424883370351e+01
1.002500000000000000e+04 6.759806874124802789e+01 4.892011999324489580e+01 1.058966879982766613e+02 8.682902220429767226e+01
1.003750000000000000e+04 6.747738013978081995e+01 4.895284836963759290e+01 1.056939665699128597e+02 8.681145317412338613e+01
1.005000000000000000e+04 6.745155609587398260e+01 4.895046041514383717e+01 1.056687057973997810e+02 8.679836524740510129e+01
1.006250000000000000e+04 6.747562044913793500e+01 4.894394881495755101e+01 1.056751836687437276e+02 8.674762666199083583e+01
1.007500000000000000e+04 6.755361486619023026e+01 4.896753392733760535e+01 1.056928468466872175e+02 8.701617793851796989e+01
1.008750000000000000e+04 6.765003883742988933e+01 4.894029506914576899e+01 1.057256357631092527e+02 8.709669587517376499e+01
1.010000000000000000e+04 6.769455117319358806e+01 4.904430264376433257e+01 1.056769123857745001e+02 8.711474980880447561e+01
1.011250000000000000e+04 6.762294565666074675e+01 4.925868898819214792e+01 1.057139541139731875e+02 8.720098452120328147e+01
1.012500000000000000e+04 6.764243004040595508e+01 4.931353584757935948e+01 1.056225301678641131e+02 8.733940978923307341e+01
1.013750000000000000e+04 6.771544755652789149e+01 4.922853389887617226e+01 1.056218144501311542e+02 8.717683021966794854e+01
1.015000000000000000e+04 6.776905649231265727e+01 4.926753271610417784e+01 1.056556646362928973e+02 8.717187451908365858e+01
1.016250000000000000e+04 6.777810339051775657e+01 4.931792084774961893e+01 1.056075705014773547e+02 8.730607640628780075e+01
1.017500000000000000e+04 6.775101828652528013e+01 4.929335768182495769e+01 1.056888508263085953e+02 8.738346672590945730e+01
1.018750000000000000e+04 6.759404378429205451e+01 4.915301117207548032e+01 1.056741235510058203e+02 8.731172020183355187e+01
1.020000000000000000e+04 6.767691938324182388e+01 4.916175626987701719e+01 1.056944889534451733e+02 8.729019095535238648e+01
1.021250000000000000e+04 6.741171453607610431e+01 4.915434995300753940e+01 1.058153270519854630e+02 8.727992250001121022e+01
1.022500000000000000e+04 6.740690450459695171e+01 4.922734896185533415e+01 1.057882544457234388e+02 8.724263135727061069e+01
1.023750000000000000e+04 6.739190154699575430e+01 4.925488288141374937e+01 1.058039341994468572e+02 8.709242320826436412e+01
1.025000000000000000e+04 6.749062989529821266e+01 4.924983591068136235e+01 1.059535925801443739e+02 8.704930252034085925e+01
1.026250000000000000e+04 6.762613316492304705e+01 4.909527395860276755e+01 1.059161196864734791e+02 8.701947770668776627e+01
1.027500000000000000e+04 6.771833860102201186e+01 4.901491640113417247e+01 1.059056045677663036e+02 8.708704456034479335e+01
1.028750000000000000e+04 6.778858542624308825e+01 4.909167838132284345e+01 1.057715918350486533e+02 8.699899430917383825e+01
1.030000000000000000e+04 6.784569976438457672e+01 4.898296913091537164e+01 1.055903698313793058e+02 8.711410041586570685e+01
1.031250000000000000e+04 6.796452987900484288e+01 4.903105920254709815e+01 1.056519843085711017e+02 8.708616958043573675e+01
1.032500000000000000e+04 6.803839660709131465e+01 4.907391382986620698e+01 1.056740639545970595e+02 8.704263443054327354e+01
1.033750000000000000e+04 6.801285745579683351e+01 4.896061042394189400e+01 1.056530071578738443e+02 8.706816662423322839e+01
1.035000000000000000e+04 6.801844682940524933e+01 4.897239868152156816e+01 1.057839276285567252e+02 8.710072385791229976e+01
1.036250000000000000e+04 6.807133280699403599e+01 4.892888213497624861e+01 1.057788126610198134e+02 8.703063827782399642e+01
1.037500000000000000e+04 6.785540570027083618e+01 4.881721357926652161e+01 1.057131772760976531e+02 8.698528062967605479e+01
1.038750000000000000e+04 6.782362845074753466e+01 4.877331626107689999e+01 1.056988530544634557e+02 8.699377744141233393e+01
1.040000000000000000e+04 6.780410569105984564e+01 4.889569769782656294e+01 1.057201333185569041e+02 8.709239308343519781e+01
1.041250000000000000e+04 6.773298455529901219e+01 4.883251382662080431e+01 1.057600110589903721e+02 8.718352992703108839e+01
1.042500000000000000e+04 6.782669701189898603e+01 4.878083436339658618e+01 1.057794108879007240e+02 8.714298092643615234e+01
1.043750000000000000e+04 6.788637419001192086e+01 4.885918607797503910e+01 1.056793737837169687e+02 8.710131619994041330e+01
1.045000000000000000e+04 6.795025672012835116e+01 4.880626429559155355e+01 1.057809147204668960e+02 8.713368842851691909e+01
1.046250000000000000e+04 6.794392623746921345e+01 4.870509317093473101e+01 1.059371553486350734e+02 8.702910469646172942e+01
1.047500000000000000e+04 6.793798012634357519e+01 4.873191673737897389e+01 1.058654312032040963e+02 8.714803779434522824e+01
1.048750000000000000e+04 6.800067230930257267e+01 4.864310603699289715e+01 1.060150960992907727e+02 8.715548854139518653e+01
1.050000000000000000e+04 6.794677261316650174e+01 4.863001444650453209e+01 1.060594738043184293e+02 8.725292308886599812e+01
1.051250000000000000e+04 6.798527197320136395e+01 4.860155915940799787e+01 1.060676544805410373e+02 8.723521595501732406e+01
1.052500000000000000e+04 6.794023223749776719e+01 4.869611873039502115e+01 1.060732816387231310e+02 8.720670132276639208e+01
1.053750000000000000e+04 6.791964941639024289e+01 4.873366394173226013e+01 1.060229313850920505e+02 8.723377760328565955e+01
1.055000000000000000e+04 6.796850398079705258e+01 4.869294700951002852e+01 1.059969187816702174e+02 8.728017863386367026e+01
1.056250000000000000e+04 6.804463764273572224e+01 4.876021282531238654e+01 1.060226195988004321e+02 8.720968297954685511e+01
1.057500000000000000e+04 6.805122239698697229e+01 4.880162818666024549e+01 1.060721372500113802e+02 8.729887625123267014e+01
1.058750000000000000e+04 6.777777315177868900e+01 4.885740195960453036e+01 1.061711121305682184e+02 8.736374626803130639e+01
1.060000000000000000e+04 6.777534894239559549e+01 4.885947485686006786e+01 1.060933705100630675e+02 8.745666360346129409e+01
1.061250000000000000e+04 6.770792107615359612e+01 4.885743663589096286e+01 1.061866737648412879e+02 8.757815777557429726e+01
1.062500000000000000e+04 6.765587892507224410e+01 4.882813751589712581e+01 1.062537582303366861e+02 8.750305932589982660e+01
1.063750000000000000e+04 6.768257211678765373e+01 4.883098971519640230e+01 1.063559941384053076e+02 8.752828329345183533e+01
1.065000000000000000e+04 6.770485010600140185e+01 4.877467037660208860e+01 1.063839626075886287e+02 8.758476440865565849e+01
1.066250000000000000e+04 6.749541713060509096e+01 4.878110546707932116e+01 1.064313297357073793e+02 8.757593049099800453e+01
1.067500000000000000e+04 6.734446848890574699e+01 4.879838373517019789e+01 1.064973685612479954e+02 8.760927690130682777e+01
1.068750000000000000e+04 6.731302642189422158e+01 4.878465652575999911e+01 1.064814238898908201e+02 8.760895407694800952e+01
1.070000000000000000e+04 6.734535360189175890e+01 4.868738679184469476e+01 1.064478681831250100e+02 8.751495001269387330e+01
1.071250000000000000e+04 6.740500825226591530e+01 4.861001254529649884e+01 1.064680456873264092e+02 8.749244600485882017e+01
1.072500000000000000e+04 6.744303874175642477e+01 4.866772265153898047e+01 1.065634311691131302e+02 8.763179665593503387e+01
1.073750000000000000e+04 6.739216571287349211e+01 4.861514217945347127e+01 1.064770001733625833e+02 8.746973219896098328e+01
1.075000000000000000e+04 6.743163852003065983e+01 4.857906159684360148e+01 1.063757040587412916e+02 8.747603981837961840e+01
1.076250000000000000e+04 6.748883211268348248e+01 4.871141138074705879e+01 1.063867799853604907e+02 8.754357051765850883e+01
1.077500000000000000e+04 6.740943873463821490e+01 4.869780327417876009e+01 1.063983581932409805e+02 8.756523254751503771e+01
1.078750000000000000e+04 6.742505533145312313e+01 4.862884003699954150e+01 1.062534399696715184e+02 8.739518159565022870e+01
1.080000000000000000e+04 6.750309549044654034e+01 4.850967088618535428e+01 1.062572783266569445e+02 8.723559660460423970e+01
1.081250000000000000e+04 6.749862724052853480e+01 4.852043984376195596e+01 1.062700556448392035e+02 8.735477244205844727e+01
1.082500000000000000e+04 6.750469881831939745e+01 4.842934883420199554e+01 1.062438771241337747e+02 8.730748658186337252e+01
1.083750000000000000e+04 6.759590783632906152e+01 4.834500055669982999e+01 1.062231320526901328e+02 8.727465885593208839e+01
1.085000000000000000e+04 6.764622736040091411e+01 4.832595039381072155e+01 1.062724437814367917e+02 8.738539450026422628e+01
1.086250000000000000e+04 6.742815568996910258e+01 4.832537614664614267e+01 1.063376648713736614e+02 8.743246670828632716e+01
1.087500000000000000e+04 6.742453910773480175e+01 4.839596951437804506e+01 1.063792823025086136e+02 8.736729269220111860e+01
1.088750000000000000e+04 6.741423761594455755e+01 4.854876454060007518e+01 1.064179090799757432e+02 8.735071271200042986e+01
1.090000000000000000e+04 6.759751340395312980e+01 4.855016990729846071e+01 1.062568158959593063e+02 8.728409508300313746e+01
1.091250000000000000e+04 6.756681519646890877e+01 4.853788424404056911e+01 1.062993583502227892e+02 8.715623055645130535e+01
1.092500000000000000e+04 6.739180160539746112e+01 4.860450783892447646e+01 1.061282219342922701e+02 8.719689626620167644e+01
1.093750000000000000e+04 6.731887066360499716e+01 4.866452215266503600e+01 1.061471641360949860e+02 8.731444716496990566e+01
1.095000000000000000e+04 6.739099489304672375e+01 4.860163775894289984e+01 1.061708547670093594e+02 8.733874623057106135e+01
1.096250000000000000e+04 6.738977490715613783e+01 4.866589963531391305e+01 1.061178446522660437e+02 8.727856083211467819e+01
1.097500000000000000e+04 6.725338788321788286e+01 4.867976377610025196e+01 1.060296168539715893e+02 8.740759047244740998e+01
1.098750000000000000e+04 6.732819714529014732e+01 4.854842936336187620e+01 1.059055162682291638e+02 8.743336237928289734e+01
1.100000000000000000e+04 6.736108658862315224e+01 4.852825661627360176e+01 1.059021654696683754e+02 8.759698744440466101e+01
1.101250000000000000e+04 6.740762171837626227e+01 4.847267956244262166e+01 1.058994431298225862e+02 8.763592154416889457e+01
1.102500000000000000e+04 6.744633578376003413e+01 4.839985256902510002e+01 1.058078772565611985e+02 8.759916236252031752e+01
1.103750000000000000e+04 6.768412099923617120e+01 4.847398266293846092e+01 1.057890703240844488e+02 8.754022678911883304e+01
1.105000000000000000e+04 6.748508235546469791e+01 4.856768337697724292e+01 1.058368488022820202e+02 8.762150955872006364e+01
1.106250000000000000e+04 6.754851994258656589e+01 4.857651628407969469e+01 1.057639842054322230e+02 8.766370780938184737e+01
1.107500000000000000e+04 6.762550177667463913e+01 4.854946416567401002e+01 1.057090185827549789e+02 8.763806960224540887e+01
1.108750000000000000e+04 6.756390971254640476e+01 4.855847742347501139e+01 1.057553696210111838e+02 8.751814984042724177e+01
1.110000000000000000e+04 6.749655747490345448e+01 4.860968240562215925e+01 1.057439411267698262e+02 8.751293657787975633e+01
1.111250000000000000e+04 6.747804414635173487e+01 4.856785344885009437e+01 1.057868471708373050e+02 8.763091259215048012e+01
1.112500000000000000e+04 6.754226105295798277e+01 4.861600398937183343e+01 1.057509532191489825e+02 8.771129969819759253e+01
1.113750000000000000e+04 6.749728240127676315e+01 4.871385101137716589e+01 1.058005267077020193e+02 8.771053091827448611e+01
1.115000000000000000e+04 6.733223364680395662e+01 4.878222738267584191e+01 1.057170602432317139e+02 8.763846700050237359e+01
1.116250000000000000e+04 6.730982931205997488e+01 4.882852821544687316e+01 1.057534216201045041e+02 8.751388911484342259e+01
1.117500000000000000e+04 6.732742555599416789e+01 4.873191257146584832e+01 1.058590577656228930e+02 8.756320469197305556e+01
1.118750000000000000e+04 6.743998480003031659e+01 4.866263557932924755e+01 1.059284461412883900e+02 8.753552748295892627e+01
1.120000000000000000e+04 6.756276486875832177e+01 4.853878541564267834e+01 1.059959060732574727e+02 8.757575495712731595e+01
1.121250000000000000e+04 6.754425324747998616e+01 4.845583598345577059e+01 1.061896630070945520e+02 8.761471936226864443e+01
1.122500000000000000e+04 6.762256966335742447e+01 4.847750773658972179e+01 1.062326464344072718e+02 8.746991982037717150e+01
1.123750000000000000e+04 6.772124780449958337e+01 4.852654706126141804e+01 1.060828883007835657e+02 8.744118355665732167e+01
1.125000000000000000e+04 6.778091162034777994e+01 4.869416575236301981e+01 1.059080903192683536e+02 8.738053108702531802e+01
1.126250000000000000e+04 6.780477522084710529e+01 4.854731827070300199e+01 1.059216312722226832e+02 8.731912286656313427e+01
1.127500000000000000e+04 6.791012948216985023e+01 4.857328980648422601e+01 1.059183716278328262e+02 8.720377265144794876e+01
1.128750000000000000e+04 6.785944797394395778e+01 4.844177007256993051e+01 1.059748110864051398e+02 8.724640494260280832e+01
1.130000000000000000e+04 6.792863420291618581e+01 4.858140388355487005e+01 1.060450658268953390e+02 8.723015553402275657e+01
1.131250000000000000e+04 6.790456344417764001e+01 4.850240663469570279e+01 1.061715120999149775e+02 8.722883431436730461e+01
1.132500000000000000e+04 6.804161071852047371e+01 4.846213329620994159e+01 1.062057306030322508e+02 8.722615413752077984e+01
1.133750000000000000e+04 6.818359461253197651e+01 4.849231613715287637e+01 1.062762669521929126e+02 8.713649048544125719e+01
1.135000000000000000e+04 6.822991962425092538e+01 4.852824126343174527e+01 1.061739079006333810e+02 8.722062356862996069e+01
1.136250000000000000e+04 6.822015287750194545e+01 4.851686506192583437e+01 1.061508741304081838e+02 8.717093333876051986e+01
1.137500000000000000e+04 6.812794002207822075e+01 4.856253543196523026e+01 1.061291202154005759e+02 8.716827869939999118e+01
1.138750000000000000e+04 6.825828326411372871e+01 4.844347099309060667e+01 1.060464908785494771e+02 8.723229415598744652e+01
1.140000000000000000e+04 6.825752787958106182e+01 4.836713776685643040e+01 1.059718428398947765e+02 8.727484621382713215e+01
1.141250000000000000e+04 6.823245567056166294e+01 4.835477971521061846e+01 1.059800783513306470e+02 8.720741158650820068e+01
1.142500000000000000e+04 6.813809560476484251e+01 4.846006966830807272e+01 1.061660177689084179e+02 8.716666631529709264e+01
1.143750000000000000e+04 6.818842981918528778e+01 4.846853421199841705e+01 1.062189974598123712e+02 8.703321334295274880e+01
1.145000000000000000e+04 6.822808001761345054e+01 4.846950847469774715e+01 1.061203342966591663e+02 8.698184301753607883e+01
1.146250000000000000e+04 6.820368658638903980e+01 4.836644214679103726e+01 1.060409845479785957e+02 8.698910987649905735e+01
1.147500000000000000e+04 6.806506849478886068e+01 4.819978494315663653e+01 1.061459216753272301e+02 8.702918740780690143e+01
1.148750000000000000e+04 6.828308902321965945e+01 4.828857568557719304e+01 1.061507119565539767e+02 8.704184432458642107e+01
1.150000000000000000e+04 6.836683374064568852e+01 4.829833888807837639e+01 1.061447455882772459e+02 8.704571163759345609e+01
1.151250000000000000e+04 6.831925142261003714e+01 4.837104882587884447e+01 1.060369044167934049e+02 8.701295216050534975e+01
1.152500000000000000e+04 6.840476163041689972e+01 4.831463899611986079e+01 1.060030952056221452e+02 8.683021095647008281e+01
1.153750000000000000e+04 6.842648054327274565e+01 4.836450101235158172e+01 1.058475983609240672e+02 8.686740366438787930e+01
1.155000000000000000e+04 6.840904893131995834e+01 4.839558366287363356e+01 1.060502418166045828e+02 8.700175213901486870e+01
1.156250000000000000e+04 6.834732416362891172e+01 4.854767981487093209e+01 1.060167236998985629e+02 8.676491336511115549e+01
1.157500000000000000e+04 6.839910127018364960e+01 4.862051091701889050e+01 1.059970664675453236e+02 8.676319551186590218e+01
1.158750000000000000e+04 6.841392549740736229e+01 4.851775795381246326e+01 1.058914807730354113e+02 8.690856615940067798e+01
1.160000000000000000e+04 6.837332397823114150e+01 4.844838881877904413e+01 1.059669538283635433e+02 8.697080992815210720e+01
1.161250000000000000e+04 6.837769372828364567e+01 4.847809577070413667e+01 1.060885457793137476e+02 8.703107838814401020e+01
1.162500000000000000e+04 6.853570014166821522e+01 4.849664182970251147e+01 1.060294897173418605e+02 8.706873867776430131e+01
1.163750000000000000e+04 6.858587657078724931e+01 4.852824701286994014e+01 1.060452526799228679e+02 8.708582017213960569e+01
1.165000000000000000e+04 6.845915014364759088e+01 4.869197710180095839e+01 1.059581593265902058e+02 8.699832975106667732e+01
1.166250000000000000e+04 6.856242737264412312e+01 4.860117682921313786e+01 1.058793290004650629e+02 8.714365993331767868e+01
1.167500000000000000e+04 6.856579620903416128e+01 4.854533482396152522e+01 1.058190251997874469e+02 8.720462579311356421e+01
1.168750000000000000e+04 6.850139512419912080e+01 4.865074071072956485e+01 1.059088091044538231e+02 8.727815425751886380e+01
1.170000000000000000e+04 6.840146277259356111e+01 4.870114811674021382e+01 1.059692768538698004e+02 8.726767275827073433e+01
1.171250000000000000e+04 6.841961487863335378e+01 4.875045038616551096e+01 1.060281937461580100e+02 8.712618389661635376e+01
1.172500000000000000e+04 6.831254545251462673e+01 4.862107074921857475e+01 1.059151012002565437e+02 8.731019266213205299e+01
1.173750000000000000e+04 6.849515423580054119e+01 4.848465518138114305e+01 1.059090778584519512e+02 8.728180337937315869e+01
1.175000000000000000e+04 6.860862575023392651e+01 4.853008655199738541e+01 1.058679174552272286e+02 8.736220729088765324e+01
1.176250000000000000e+04 6.846644459938048044e+01 4.851278793617736795e+01 1.057819001262322445e+02 8.728771021622736725e+01
1.177500000000000000e+04 6.831654517705310070e+01 4.852581629269546681e+01 1.058089905739730199e+02 8.723648060863567366e+01
1.178750000000000000e+04 6.818298686182006918e+01 4.841991842399387025e+01 1.059814472711703957e+02 8.715643720186982080e+01
1.180000000000000000e+04 6.820503270985911115e+01 4.842048539388718353e+01 1.059413602867647910e+02 8.711273757679838070e+01
1.181250000000000000e+04 6.827900306690061427e+01 4.836491189197164431e+01 1.059825191650868703e+02 8.706560995196024066e+01
1.182500000000000000e+04 6.833753851427573522e+01 4.836919243571352922e+01 1.060357582710380484e+02 8.716141164585312140e+01
1.183750000000000000e+04 6.848900299784557433e+01 4.839493365036753403e+01 1.060039920516924639e+02 8.698455494154336520e+01
1.185000000000000000e+04 6.848515977579099001e+01 4.840547884481306085e+01 1.060440963477390142e+02 8.684460888490016828e+01
1.186250000000000000e+04 6.842015222416779352e+01 4.831996421297639444e+01 1.059861546539351735e+02 8.684665302755610128e+01
1.187500000000000000e+04 6.840576021831614639e+01 4.851449131999166298e+01 1.060769900302767752e+02 8.686155562830856525e+01
1.188750000000000000e+04 6.836509822856729102e+01 4.846605767478547477e+01 1.059163258550383802e+02 8.678363979680214868e+01
1.190000000000000000e+04 6.845846706577458463e+01 4.860301499697298055e+01 1.059693003487675043e+02 8.671786076509371810e+01
1.191250000000000000e+04 6.846864166547742059e+01 4.859380894004258522e+01 1.061001620579722697e+02 8.684221346521270846e+01
1.192500000000000000e+04 6.835100043735265274e+01 4.849902553022672436e+01 1.060015328297918131e+02 8.687107492017631216e+01
1.193750000000000000e+04 6.831541896812420589e+01 4.837509801219529493e+01 1.059181981496273863e+02 8.692474428499508576e+01
1.195000000000000000e+04 6.811803202201646457e+01 4.828942258293970724e+01 1.059869006750391094e+02 8.679642842278524029e+01
1.196250000000000000e+04 6.800454968397612276e+01 4.832283978891646115e+01 1.059401476153584980e+02 8.661386835327849099e+01
1.197500000000000000e+04 6.811610689601978663e+01 4.834860929904757398e+01 1.060361790520650089e+02 8.665769516131562966e+01
1.198750000000000000e+04 6.817387986588765614e+01 4.834533867668424989e+01 1.060780902152214367e+02 8.660608952042323949e+01
1.200000000000000000e+04 6.825648475483490074e+01 4.832439032729121209e+01 1.061396778331423718e+02 8.662078668729658659e+01
1.201250000000000000e+04 6.826736275476793026e+01 4.828524252835507724e+01 1.061767117769054067e+02 8.662225557426229727e+01
1.202500000000000000e+04 6.810290592938545728e+01 4.824764524611413918e+01 1.061381163428441710e+02 8.656931947864030974e+01
1.203750000000000000e+04 6.806394019622302949e+01 4.815062599143229960e+01 1.061767456450536002e+02 8.659183339318866501e+01
1.205000000000000000e+04 6.823165864018001514e+01 4.824774121366774438e+01 1.062160082319800125e+02 8.653885059950958691e+01
1.206250000000000000e+04 6.826978192051555538e+01 4.829657255341515310e+01 1.061151198600995116e+02 8.651946499710513194e+01
1.207500000000000000e+04 6.831914561317663015e+01 4.817518975728254560e+01 1.061370201102051993e+02 8.641196909465394072e+01
1.208750000000000000e+04 6.840086781403483940e+01 4.813521379818079993e+01 1.061361092895956801e+02 8.642950881506560279e+01
1.210000000000000000e+04 6.825695930240438258e+01 4.795899709296146085e+01 1.062323612562972528e+02 8.644786864305575591e+01
1.211250000000000000e+04 6.821664137694229169e+01 4.814613825509722034e+01 1.061518495013394698e+02 8.646604563460725501e+01
1.212500000000000000e+04 6.821589452815172194e+01 4.813575195944525831e+01 1.062217878618965301e+02 8.640407153866061662e+01
1.213750000000000000e+04 6.824628019855443029e+01 4.804495075309655761e+01 1.062002576698182139e+02 8.651838635145443845e+01
1.215000000000000000e+04 6.811157463378559385e+01 4.797645187322478932e+01 1.062410084014928628e+02 8.654933081670861839e+01
1.216250000000000000e+04 6.807202694204221416e+01 4.778632656709191195e+01 1.062292322819188257e+02 8.649907142282333439e+01
1.217500000000000000e+04 6.798769953740742267e+01 4.773780576785216567e+01 1.062141987701378127e+02 8.660299805483886360e+01
1.218750000000000000e+04 6.802081756614958863e+01 4.767686860482136524e+01 1.061905921997938407e+02 8.665612207564919345e+01
1.220000000000000000e+04 6.794439600947336544e+01 4.780134011231735514e+01 1.061827322646962131e+02 8.666843509325786954e+01
1.221250000000000000e+04 6.793908458180953858e+01 4.772709090473352234e+01 1.061736059850909442e+02 8.670580109379299927e+01
1.222500000000000000e+04 6.793629019438111527e+01 4.758759634246217729e+01 1.060966360528382211e+02 8.676614838250739581e+01
1.223750000000000000e+04 6.791137354206711052e+01 4.756976495343028688e+01 1.060514262326122150e+02 8.675874866945831343e+01
1.225000000000000000e+04 6.790765966007892018e+01 4.746410002397560390e+01 1.060679161770461008e+02 8.681777694510854815e+01
1.226250000000000000e+04 6.782875159512070695e+01 4.729989242959087647e+01 1.062121123003463197e+02 8.671533492299820978e+01
1.227500000000000000e+04 6.786186540580754922e+01 4.734774809542075502e+01 1.062550637562668783e+02 8.660187767691097349e+01
1.228750000000000000e+04 6.795019664193493725e+01 4.733963820043520343e+01 1.063556078292774600e+02 8.656527321907101680e+01
1.230000000000000000e+04 6.792389506501557150e+01 4.735265593598712286e+01 1.063414480835133560e+02 8.657460272689654346e+01
1.231250000000000000e+04 6.795056858203729178e+01 4.724025123321941777e+01 1.063769378247391160e+02 8.662237770567169548e+01
1.232500000000000000e+04 6.807176448197766661e+01 4.730870560371783995e+01 1.064668025552197719e+02 8.676055460242520212e+01
1.233750000000000000e+04 6.805174529971296238e+01 4.742524442074230961e+01 1.065107710603686115e+02 8.664646073368686530e+01
1.235000000000000000e+04 6.803957757653459737e+01 4.745088200073440277e+01 1.065049275785049900e+02 8.658233612742242258e+01
1.236250000000000000e+04 6.798980163691886958e+01 4.733678370214029485e+01 1.063452384363403098e+02 8.652644148243265931e+01
1.237500000000000000e+04 6.807810498151469858e+01 4.735680379492163183e+01 1.066937728378558745e+02 8.670078246998447469e+01
1.238750000000000000e+04 6.800564651269739613e+01 4.747268505518671589e+01 1.067318622539695383e+02 8.657980909648924239e+01
1.240000000000000000e+04 6.802374940352297017e+01 4.738467010598593276e+01 1.066748449152538427e+02 8.639790552127824697e+01
1.241250000000000000e+04 6.810021157037168393e+01 4.730608700658331145e+01 1.068320216634027986e+02 8.650645170526850336e+01
1.242500000000000000e+04 6.818933969865419442e+01 4.736513658107815417e+01 1.068931936058403664e+02 8.661283585896026693e+01
1.243750000000000000e+04 6.828788645580220873e+01 4.737287695879070526e+01 1.070616353493148551e+02 8.659676993967202918e+01
1.245000000000000000e+04 6.829682119293521225e+01 4.736628518717880354e+01 1.069401830133674025e+02 8.656346945095660317e+01
1.246250000000000000e+04 6.850239712069070208e+01 4.737490748520176709e+01 1.067178558676752260e+02 8.657931194672035247e+01
1.247500000000000000e+04 6.843546047208445771e+01 4.732032910830309191e+01 1.066994021592654889e+02 8.653755251162881734e+01
1.248750000000000000e+04 6.842874734966611072e+01 4.731071788736898043e+01 1.066744267006509972e+02 8.642219322207067478e+01
1.250000000000000000e+04 6.829972947148887386e+01 4.735428838230910742e+01 1.067553957313937758e+02 8.654329226073623715e+01
1.251250000000000000e+04 6.818023816441471752e+01 4.730983144749860259e+01 1.067066993217194408e+02 8.651658395965634440e+01
1.252500000000000000e+04 6.816192732735535742e+01 4.729605517298399064e+01 1.067847548679846597e+02 8.628379011237475993e+01
1.253750000000000000e+04 6.808254581300717234e+01 4.718755905965004871e+01 1.065134608226962172e+02 8.634850757687482314e+01
1.255000000000000000e+04 6.808692587614950753e+01 4.728441552417406513e+01 1.066032556889338281e+02 8.646899751163986991e+01
1.256250000000000000e+04 6.818679144565764716e+01 4.724882024348526954e+01 1.066352987953073352e+02 8.659581040692000897e+01
1.257500000000000000e+04 6.819239111529464026e+01 4.729556813766134837e+01 1.066378411025973065e+02 8.635514336077102371e+01
1.258750000000000000e+04 6.827544850642533447e+01 4.727845693848202302e+01 1.067105677948794238e+02 8.638953637437431610e+01
1.260000000000000000e+04 6.824018326597351347e+01 4.732700594254478688e+01 1.068129054646039435e+02 8.643608934865655158e+01
1.261250000000000000e+04 6.813061041974725640e+01 4.739470891764860028e+01 1.067805624835155243e+02 8.649087097467770491e+01
1.262500000000000000e+04 6.815312296482595400e+01 4.730422197700742970e+01 1.067282467744313834e+02 8.661095262257947525e+01
1.263750000000000000e+04 6.810922652098172136e+01 4.733051764794995364e+01 1.067372659921785498e+02 8.667437860765251401e+01
1.265000000000000000e+04 6.814407725561291329e+01 4.743516610375454690e+01 1.067230622081026183e+02 8.662511074699283142e+01
1.266250000000000000e+04 6.809068127841464957e+01 4.753074222348098488e+01 1.067379948861120909e+02 8.642646111725886726e+01
1.267500000000000000e+04 6.816592223478289725e+01 4.745708289166941540e+01 1.065948510883752789e+02 8.643274927261958851e+01
1.268750000000000000e+04 6.804360600666484515e+01 4.729242895190147777e+01 1.066486348936040685e+02 8.646027108450790877e+01
1.270000000000000000e+04 6.786038348574400914e+01 4.741053591248429200e+01 1.066497937595788841e+02 8.634006969129187326e+01
1.271250000000000000e+04 6.792414136057927010e+01 4.745582313895393156e+01 1.066899728276550547e+02 8.644747203756742238e+01
1.272500000000000000e+04 6.802375156345161145e+01 4.758666688124171174e+01 1.067513048214608915e+02 8.652845904520256681e+01
1.273750000000000000e+04 6.809299929286285646e+01 4.768232487231469463e+01 1.068264739352468808e+02 8.642498986082459567e+01
1.275000000000000000e+04 6.812605901828511890e+01 4.758549925761447952e+01 1.066927864753627802e+02 8.624039206805427682e+01
1.276250000000000000e+04 6.826050923166579310e+01 4.745230089296289577e+01 1.066441165065225078e+02 8.628607750100518103e+01
1.277500000000000000e+04 6.825085396836141172e+01 4.744802548097609929e+01 1.066574721225086222e+02 8.624300315182823340e+01
1.278750000000000000e+04 6.824576703495512220e+01 4.749262099926709624e+01 1.067274030354416965e+02 8.643901389120601664e+01
1.280000000000000000e+04 6.817776788743353222e+01 4.748955532484068698e+01 1.067827534693266500e+02 8.644168591681312819e+01
1.281250000000000000e+04 6.842189140426737026e+01 4.751802999012431172e+01 1.068648571424530189e+02 8.648212903868218859e+01
1.282500000000000000e+04 6.844720996305309768e+01 4.747685096630205237e+01 1.068347634680050788e+02 8.643176151773349147e+01
1.283750000000000000e+04 6.849547872279977412e+01 4.740299515479085102e+01 1.069106275339280216e+02 8.634492230108126876e+01
1.285000000000000000e+04 6.846092817134767472e+01 4.759037640367561295e+01 1.067912464779194863e+02 8.628851806713785777e+01
1.286250000000000000e+04 6.836224504441592842e+01 4.758388627813504002e+01 1.068771745662000683e+02 8.630698333224216867e+01
1.287500000000000000e+04 6.848611316632928947e+01 4.764079829497487850e+01 1.067991370576513646e+02 8.625275822773602385e+01
1.288750000000000000e+04 6.844531948481213135e+01 4.762990798132592118e+01 1.067489615456694452e+02 8.622369321977755874e+01
1.290000000000000000e+04 6.830648034521294676e+01 4.750245629074810694e+01 1.066859722929632852e+02 8.622615514215200960e+01
1.291250000000000000e+04 6.828828300841902887e+01 4.756288458371078320e+01 1.068026621176211677e+02 8.631910837587018648e+01
1.292500000000000000e+04 6.824446135893445842e+01 4.747988243496782701e+01 1.067216606874128360e+02 8.629451452131671374e+01
1.293750000000000000e+04 6.828144455242343724e+01 4.751481896883005618e+01 1.067007837149904077e+02 8.632374825553830533e+01
1.295000000000000000e+04 6.843702743073593808e+01 4.748556954162147292e+01 1.066445590176163591e+02 8.619316836879934840e+01
1.296250000000000000e+04 6.839457722451982136e+01 4.739633149287994485e+01 1.066640818184729937e+02 8.607215109459713176e+01
1.297500000000000000e+04 6.846504255885443513e+01 4.724232109812396629e+01 1.066827256153175938e+02 8.605961618389413559e+01
1.298750000000000000e+04 6.858357046069794194e+01 4.737463897097676124e+01 1.067535776455975309e+02 8.622203423697324354e+01
1.300000000000000000e+04 6.844181565479033225e+01 4.737618151561518687e+01 1.067833785132013844e+02 8.623488539629697414e+01
1.301250000000000000e+04 6.832679663550970872e+01 4.736293891865040706e+01 1.065485271733363533e+02 8.631638758013953350e+01
1.302500000000000000e+04 6.819906947872478042e+01 4.745330568436565244e+01 1.065422380087195506e+02 8.643873746409775549e+01
1.303750000000000000e+04 6.825995345303681461e+01 4.729294149964663063e+01 1.066546528978997372e+02 8.642588895369628688e+01
1.305000000000000000e+04 6.837936382652553391e+01 4.722449834945839342e+01 1.067379404277630641e+02 8.647071737590030693e+01
1.306250000000000000e+04 6.838561847874225919e+01 4.725323127709503979e+01 1.065138051643605621e+02 8.660724615452474495e+01
1.307500000000000000e+04 6.835095448913030225e+01 4.722431362700851309e+01 1.065491967209164557e+02 8.675109111259800443e+01
1.308750000000000000e+04 6.845063528306687317e+01 4.727322542652033377e+01 1.066047391781306288e+02 8.657143581096799778e+01
1.310000000000000000e+04 6.847763620338594137e+01 4.735640200919746690e+01 1.064786382232071134e+02 8.648118802059829591e+01
1.311250000000000000e+04 6.846300866625890080e+01 4.733552880200196000e+01 1.065076808978698892e+02 8.639209407938905372e+01
1.312500000000000000e+04 6.852524149018047694e+01 4.742646898900361663e+01 1.065251880049250417e+02 8.635359660321468311e+01
1.313750000000000000e+04 6.856133307936629251e+01 4.744802626049634142e+01 1.065359869217020758e+02 8.633091273279453048e+01
1.315000000000000000e+04 6.866977816802202028e+01 4.737014841430955414e+01 1.065375653901702435e+02 8.619591258999506067e+01
1.316250000000000000e+04 6.874817099202333281e+01 4.748691831197977820e+01 1.064794604720836588e+02 8.612357457102149283e+01
1.317500000000000000e+04 6.881868625693951458e+01 4.744837109702179134e+01 1.064371998086696181e+02 8.610797733744325910e+01
1.318750000000000000e+04 6.874975892989459680e+01 4.744246502521315278e+01 1.064049001351638140e+02 8.615451816809381569e+01
1.320000000000000000e+04 6.869965180853910169e+01 4.749599286469734238e+01 1.064788304872910345e+02 8.594748628472767393e+01
1.321250000000000000e+04 6.860273227628943005e+01 4.738766409209599573e+01 1.064613099451610339e+02 8.599151797060591207e+01
1.322500000000000000e+04 6.849335469281186306e+01 4.746772894489349426e+01 1.064157611287163832e+02 8.617703355192122672e+01
1.323750000000000000e+04 6.828903709760176355e+01 4.746216813126769551e+01 1.064568650477104512e+02 8.615155247545568784e+01
1.325000000000000000e+04 6.830981439641219310e+01 4.754097127216707008e+01 1.064846036620886451e+02 8.601979261061816828e+01
1.326250000000000000e+04 6.827867999520138653e+01 4.755631523833656615e+01 1.065078915306527989e+02 8.602143566918597628e+01
1.327500000000000000e+04 6.845079764988409465e+01 4.751128363131100940e+01 1.064924212081826056e+02 8.586592612694536797e+01
1.328750000000000000e+04 6.823568771376808684e+01 4.750186248176181181e+01 1.065570084400320212e+02 8.590747887015446338e+01
1.330000000000000000e+04 6.813904835971867158e+01 4.749178026941412156e+01 1.064528187828285439e+02 8.595960344509437334e+01
1.331250000000000000e+04 6.835483575967349168e+01 4.739696645570192857e+01 1.065590323791378893e+02 8.606032441549257328e+01
1.332500000000000000e+04 6.838169931787268752e+01 4.735656007093806608e+01 1.066340445072231660e+02 8.608041671133369732e+01
1.333750000000000000e+04 6.826558885983983771e+01 4.725890467813934492e+01 1.066897821035146876e+02 8.598412334766912579e+01
1.335000000000000000e+04 6.814169344634666459e+01 4.724124938100819548e+01 1.066546120268938296e+02 8.591515902908749069e+01
1.336250000000000000e+04 6.827414490602529895e+01 4.731489401944643447e+01 1.066058091372273964e+02 8.593589806286612998e+01
1.337500000000000000e+04 6.831053880570414094e+01 4.746729668283113313e+01 1.065195093061366123e+02 8.576662320220175673e+01
1.338750000000000000e+04 6.835899421236123885e+01 4.758595736855482983e+01 1.065588096020110100e+02 8.565676613990635246e+01
1.340000000000000000e+04 6.839134964089069513e+01 4.763213973657769174e+01 1.064885879181527315e+02 8.582002899343548563e+01
1.341250000000000000e+04 6.829254895656382018e+01 4.755516845142700788e+01 1.064279640701430765e+02 8.580250516423311069e+01
1.342500000000000000e+04 6.831289274832570868e+01 4.755342750390960305e+01 1.063857216839107309e+02 8.592761909170293677e+01
1.343750000000000000e+04 6.841557163703571121e+01 4.759133335983752033e+01 1.062565624208198614e+02 8.581456679191887815e+01
1.345000000000000000e+04 6.825138284756916107e+01 4.756909832215804812e+01 1.062575627899997670e+02 8.587363835054034666e+01
1.346250000000000000e+04 6.844467865925486194e+01 4.747574624565562118e+01 1.063346676165616032e+02 8.573885685654272493e+01
1.347500000000000000e+04 6.814179384221817770e+01 4.757895125999731079e+01 1.064432364535791322e+02 8.570873946987227043e+01
1.348750000000000000e+04 6.818329289946464655e+01 4.757359437715425798e+01 1.065092942835685648e+02 8.563163283393392078e+01
1.350000000000000000e+04 6.829807265680402395e+01 4.746311377785599461e+01 1.064305911250172443e+02 8.572209672510648204e+01
1.351250000000000000e+04 6.818624650076387184e+01 4.747394625480748687e+01 1.063535953095057067e+02 8.568202744775106794e+01
1.352500000000000000e+04 6.806719364622760793e+01 4.754579333738902136e+01 1.063099142563677759e+02 8.567274572464133087e+01
1.353750000000000000e+04 6.827536231033460012e+01 4.761401335001595214e+01 1.063954133654524838e+02 8.568302240082024923e+01
1.355000000000000000e+04 6.819723941089816321e+01 4.758034252019658084e+01 1.064321547043341809e+02 8.564871056914117275e+01
1.356250000000000000e+04 6.821017515521846519e+01 4.750498831776790354e+01 1.065281653249831351e+02 8.578094565418030015e+01
1.357500000000000000e+04 6.823267365878750468e+01 4.745846979513587627e+01 1.065084318295674279e+02 8.590363136351538742e+01
1.358750000000000000e+04 6.809633296418186887e+01 4.736388972612518700e+01 1.062938788277184301e+02 8.590908548301494818e+01
1.360000000000000000e+04 6.798824347824783842e+01 4.753648771940510898e+01 1.061459328919805785e+02 8.602911122325724591e+01
1.361250000000000000e+04 6.805154288766341608e+01 4.752347207487661507e+01 1.060594809352271852e+02 8.617413862238569777e+01
1.362500000000000000e+04 6.809567160311729594e+01 4.749671095989302216e+01 1.061420022541492187e+02 8.610013225788408420e+01
1.363750000000000000e+04 6.809356295631805267e+01 4.749647071561960843e+01 1.061723419398580859e+02 8.618779950521665967e+01
1.365000000000000000e+04 6.802082700414119643e+01 4.750927260344216307e+01 1.062731551972174913e+02 8.600697293835868606e+01
1.366250000000000000e+04 6.789295661975479845e+01 4.758930487863889880e+01 1.062621857566193313e+02 8.600426154079578112e+01
1.367500000000000000e+04 6.792519028422313454e+01 4.750691171444166372e+01 1.062356631733932630e+02 8.606727007230151116e+01
1.368750000000000000e+04 6.787634717305847687e+01 4.749185845305794373e+01 1.061950876770933405e+02 8.607810021789970278e+01
1.370000000000000000e+04 6.779846126599963441e+01 4.734677662468318005e+01 1.062380182907643871e+02 8.622253169616745083e+01
1.371250000000000000e+04 6.775334247940031673e+01 4.738259815614102166e+01 1.061216441647316202e+02 8.614088025998368892e+01
1.372500000000000000e+04 6.784839280145743601e+01 4.729779184018493510e+01 1.061118957713152753e+02 8.608735959802420723e+01
1.373750000000000000e+04 6.786439453244852871e+01 4.714810791734350914e+01 1.060997260910737481e+02 8.607145162378652969e+01
1.375000000000000000e+04 6.784418442506387237e+01 4.714879930871155977e+01 1.061146055291611390e+02 8.621468326253102532e+01
1.376250000000000000e+04 6.773695979524862310e+01 4.722860451868952225e+01 1.061126837443249968e+02 8.627603430904569848e+01
1.377500000000000000e+04 6.770446055674482011e+01 4.709674496006367406e+01 1.061159525339185024e+02 8.642852758569341631e+01
1.378750000000000000e+04 6.766195570419408511e+01 4.708351223125065133e+01 1.062665339732288743e+02 8.645398126223450674e+01
1.380000000000000000e+04 6.759384337691543010e+01 4.701941135126822502e+01 1.062843669221817606e+02 8.629272196254430582e+01
1.381250000000000000e+04 6.745753742908352990e+01 4.703950489559588277e+01 1.064147659359652067e+02 8.626920088015590693e+01
1.382500000000000000e+04 6.727160760126038497e+01 4.708370599561202852e+01 1.064806408522196790e+02 8.649164249659042980e+01
1.383750000000000000e+04 6.714728020705641143e+01 4.695722889765751518e+01 1.065684709152610594e+02 8.665893040819679527e+01
1.385000000000000000e+04 6.735053350665502592e+01 4.686372963097858246e+01 1.065994891694104467e+02 8.672823553812960995e+01
1.386250000000000000e+04 6.738804864601812028e+01 4.694919048287354713e+01 1.065678812592816769e+02 8.670522455731972400e+01
1.387500000000000000e+04 6.747571794037662585e+01 4.691459943467209825e+01 1.066004851668037361e+02 8.671289125354418559e+01
1.388750000000000000e+04 6.747516905494228467e+01 4.696190818707374603e+01 1.066091338732587275e+02 8.670177453364297548e+01
1.390000000000000000e+04 6.733549310108691088e+01 4.698377177861984677e+01 1.066731273738425045e+02 8.666488665366676969e+01
1.391250000000000000e+04 6.717752935214720367e+01 4.697430873452920252e+01 1.066327131229006540e+02 8.671421728641738014e+01
1.392500000000000000e+04 6.746693036880606087e+01 4.695266561573100006e+01 1.064434975928021316e+02 8.679233664498097767e+01
1.393750000000000000e+04 6.760327999240753627e+01 4.709340487110995355e+01 1.065126578503815864e+02 8.681612833140030716e+01
1.395000000000000000e+04 6.742795394513558449e+01 4.712669863297248440e+01 1.064220781163296152e+02 8.675353422051588836e+01
1.396250000000000000e+04 6.730635165903296979e+01 4.716462476051984964e+01 1.064019198675343603e+02 8.671506899667316759e+01
1.397500000000000000e+04 6.735995281845077898e+01 4.713636400038436136e+01 1.062763687755635829e+02 8.669902298602741553e+01
1.398750000000000000e+04 6.726967732373550746e+01 4.722542044922649040e+01 1.061790638991203082e+02 8.650129950050877881e+01
1.400000000000000000e+04 6.728431993764084496e+01 4.723935102113088647e+01 1.062096114618740188e+02 8.652488319995990196e+01
1.401250000000000000e+04 6.740125783522216807e+01 4.737040410237770516e+01 1.062796290631165306e+02 8.655324068471128385e+01
1.402500000000000000e+04 6.745369159385222702e+01 4.742177043654545088e+01 1.061557601704590184e+02 8.649911371069943300e+01
1.403750000000000000e+04 6.751513777159532026e+01 4.739092381275057164e+01 1.061251378535813217e+02 8.642739706105034259e+01
1.405000000000000000e+04 6.749834712118415325e+01 4.735928188400740879e+01 1.062145508626845896e+02 8.654490815981955620e+01
1.406250000000000000e+04 6.743349624427820288e+01 4.730534291612595155e+01 1.062030497616880211e+02 8.656692986904110398e+01
1.407500000000000000e+04 6.723940741864468862e+01 4.724320810004655868e+01 1.061907771589587526e+02 8.649255987095179421e+01
1.408750000000000000e+04 6.720467806017377654e+01 4.706167775606712667e+01 1.061223272360985135e+02 8.650283095915246179e+01
1.410000000000000000e+04 6.698358226751579991e+01 4.706800352779095675e+01 1.060143109975480513e+02 8.643561918669307431e+01
1.411250000000000000e+04 6.709788814231606580e+01 4.700484745324670399e+01 1.058952705880912788e+02 8.642990833765375669e+01
1.412500000000000000e+04 6.704926946347923433e+01 4.717751405618140836e+01 1.059258571183243731e+02 8.638901845818904235e+01
1.413750000000000000e+04 6.714917008919132968e+01 4.727091772406200221e+01 1.058197435305871039e+02 8.649644544235097499e+01
1.415000000000000000e+04 6.724066739796822390e+01 4.712875230882980304e+01 1.058595361865589979e+02 8.651729092093168560e+01
1.416250000000000000e+04 6.723155819190219518e+01 4.712441264678392372e+01 1.058104303955492469e+02 8.640323466918125916e+01
1.417500000000000000e+04 6.725720582100440481e+01 4.708972136724695190e+01 1.057799365047560514e+02 8.635503487759504537e+01
1.418750000000000000e+04 6.719244990746899759e+01 4.698111143295263759e+01 1.056452306223388860e+02 8.620680699716777440e+01
1.420000000000000000e+04 6.720870790521992433e+01 4.699515235279852732e+01 1.056334858161021657e+02 8.635807256903865436e+01
1.421250000000000000e+04 6.726166923675020826e+01 4.693225675993653567e+01 1.055481430628240958e+02 8.628262400737078508e+01
1.422500000000000000e+04 6.709266250141352828e+01 4.697202245192730885e+01 1.054743173245214649e+02 8.616877130356394332e+01
1.423750000000000000e+04 6.717646166172045241e+01 4.690809795038105534e+01 1.055175473841582772e+02 8.614903215318855700e+01
1.425000000000000000e+04 6.731884852789818297e+01 4.684709064641403131e+01 1.054805608482966477e+02 8.621111333999827764e+01
1.426250000000000000e+04 6.723024049763807852e+01 4.690680190156734142e+01 1.055158724109312800e+02 8.615366109534302552e+01
1.427500000000000000e+04 6.720175696313374658e+01 4.698593930631690796e+01 1.055507653027414534e+02 8.599275416816871598e+01
1.428750000000000000e+04 6.707110402782596736e+01 4.695787318766888063e+01 1.055870465404466927e+02 8.600926068207569131e+01
1.430000000000000000e+04 6.709547114476724516e+01 4.693537148327045117e+01 1.056819073280635450e+02 8.594449073299104214e+01
1.431250000000000000e+04 6.699422469432917637e+01 4.702513506557566103e+01 1.056866882298284196e+02 8.581854278377770129e+01
1.432500000000000000e+04 6.711837998509555803e+01 4.706905898265316779e+01 1.056644857620277804e+02 8.583737667601441501e+01
1.433750000000000000e+04 6.720843989203551416e+01 4.703025415814371968e+01 1.056635402995043336e+02 8.592195991237322517e+01
1.435000000000000000e+04 6.719079290909085955e+01 4.702237436621647504e+01 1.056676184645393448e+02 8.600421217346998048e+01
1.436250000000000000e+04 6.727763882903109049e+01 4.704553716499602700e+01 1.057226376499340006e+02 8.604899884388576936e+01
1.437500000000000000e+04 6.732254924457060952e+01 4.727555607310900854e+01 1.057997182482951786e+02 8.602135533975663861e+01
1.438750000000000000e+04 6.726760037028687123e+01 4.713425840321078653e+01 1.058447764128093951e+02 8.604141309465417464e+01
1.440000000000000000e+04 6.720044166742941627e+01 4.707271403012949662e+01 1.057885196936953349e+02 8.606241878730575934e+01
1.441250000000000000e+04 6.722602709854575664e+01 4.710807442997018057e+01 1.058310909646506133e+02 8.604388512949041967e+01
1.442500000000000000e+04 6.710859982124262046e+01 4.709071670271394083e+01 1.058034782815440877e+02 8.611403467406569234e+01
1.443750000000000000e+04 6.692473563519763502e+01 4.709801851461868694e+01 1.058329458977318609e+02 8.619888272340226365e+01
1.445000000000000000e+04 6.701391424450862644e+01 4.695915272558314513e+01 1.059697864538968588e+02 8.617165259971842772e+01
1.446250000000000000e+04 6.698872553873835045e+01 4.695596134395078280e+01 1.058398953214918095e+02 8.604062540918739899e+01
1.447500000000000000e+04 6.693166335382851173e+01 4.689945104441815715e+01 1.057062061073287680e+02 8.602680532380009026e+01
1.448750000000000000e+04 6.705098818454798959e+01 4.684231480993933161e+01 1.056959598605201904e+02 8.604661596789091504e+01
1.450000000000000000e+04 6.706052007181230579e+01 4.672630630567631727e+01 1.057412930487359830e+02 8.611184758280575124e+01
1.451250000000000000e+04 6.711393600599438969e+01 4.676427117859741145e+01 1.057963194538147178e+02 8.611721542174927890e+01
1.452500000000000000e+04 6.729524127164893343e+01 4.677648655438975567e+01 1.058019054727404438e+02 8.607677583403189203e+01
1.453750000000000000e+04 6.731373567615860054e+01 4.681275882765187646e+01 1.058151447234274798e+02 8.619998173168723099e+01
1.455000000000000000e+04 6.734198294473355872e+01 4.666762988869739814e+01 1.058934586353467324e+02 8.626234132851544700e+01
1.456250000000000000e+04 6.714393499839557933e+01 4.669289714990583207e+01 1.058988949537744020e+02 8.626640378860217595e+01
1.457500000000000000e+04 6.712429302247957708e+01 4.667033261890282603e+01 1.058720952019483121e+02 8.612656824414803225e+01
1.458750000000000000e+04 6.713277417422649762e+01 4.664539155412691684e+01 1.058374078586699909e+02 8.603229800024419660e+01
1.460000000000000000e+04 6.723653475872961849e+01 4.672277453438596950e+01 1.057346467621341901e+02 8.604225791392028100e+01
1.461250000000000000e+04 6.723942648555338053e+01 4.677758554644351108e+01 1.056343743401478150e+02 8.611232434921640788e+01
1.462500000000000000e+04 6.723641056585231013e+01 4.687870793915491419e+01 1.056937437524740062e+02 8.618662853546763358e+01
1.463750000000000000e+04 6.743348402741240477e+01 4.692550835183151747e+01 1.056460170555871088e+02 8.610986360145506069e+01
1.465000000000000000e+04 6.747870280284543298e+01 4.698942136363855582e+01 1.055696903132714795e+02 8.606967505677688735e+01
1.466250000000000000e+04 6.735547323651212537e+01 4.695797285562797896e+01 1.054363364763963062e+02 8.604852057081502892e+01
1.467500000000000000e+04 6.739724976605140228e+01 4.687728427090093675e+01 1.053445854335077172e+02 8.596424913455173566e+01
1.468750000000000000e+04 6.732644902622294580e+01 4.685425267420144735e+01 1.053930176218686512e+02 8.591394559635402572e+01
1.470000000000000000e+04 6.712073537560213765e+01 4.672932031922101714e+01 1.053787609921146924e+02 8.587031061172733359e+01
1.471250000000000000e+04 6.710913365842849032e+01 4.682156358760462922e+01 1.054482424533107263e+02 8.601568369277319448e+01
1.472500000000000000e+04 6.701734052594554214e+01 4.673192337472008973e+01 1.054132384617207236e+02 8.589132998038546418e+01
1.473750000000000000e+04 6.708506065550626829e+01 4.657965347326230443e+01 1.053118999898434822e+02 8.583803867530224352e+01
1.475000000000000000e+04 6.710772603226045874e+01 4.648484640708247184e+01 1.053262924193754344e+02 8.576651389137835224e+01
1.476250000000000000e+04 6.724837118627209520e+01 4.648033510586780892e+01 1.053239535680460790e+02 8.562373718949710621e+01
1.477500000000000000e+04 6.729087650641912433e+01 4.650017977205987307e+01 1.052958243886807139e+02 8.568956142139870735e+01
1.478750000000000000e+04 6.725631341333661339e+01 4.649699608406680795e+01 1.053982790352560812e+02 8.559503092515328149e+01
1.480000000000000000e+04 6.731469061231807416e+01 4.650678510023018930e+01 1.054746565778736311e+02 8.561348905553072086e+01
1.481250000000000000e+04 6.736954082580726322e+01 4.647969331772700485e+01 1.054891504565718776e+02 8.565243736032238075e+01
1.482500000000000000e+04 6.748218239881447289e+01 4.643887863346478895e+01 1.054916681148016266e+02 8.568997913493160468e+01
1.483750000000000000e+04 6.748873641824971514e+01 4.639818559890995431e+01 1.056331334448931756e+02 8.564833466701450959e+01
1.485000000000000000e+04 6.743974676032195248e+01 4.636837128010814979e+01 1.056988463803815819e+02 8.573280016157418970e+01
1.486250000000000000e+04 6.745790110180807631e+01 4.645553024785931484e+01 1.058037479815636743e+02 8.587495855509479270e+01
1.487500000000000000e+04 6.739633599602758807e+01 4.640813589785383897e+01 1.058422727553754896e+02 8.584542534767611244e+01
1.488750000000000000e+04 6.761614655431786503e+01 4.640727521191055871e+01 1.058627671663901140e+02 8.593028708324717968e+01
1.490000000000000000e+04 6.783567358443163187e+01 4.645995170230665394e+01 1.058369123293246332e+02 8.578366004250487720e+01
1.491250000000000000e+04 6.780714315889703414e+01 4.640272482156724720e+01 1.057947493061828368e+02 8.579279823122178072e+01
1.492500000000000000e+04 6.770068836619141450e+01 4.641189418413478762e+01 1.057270978993426525e+02 8.581234647104673741e+01
1.493750000000000000e+04 6.774232492814677187e+01 4.637801891760251749e+01 1.057676723324046719e+02 8.567936953743372896e+01
1.495000000000000000e+04 6.769671436997039393e+01 4.628815661065621612e+01 1.058457931533089464e+02 8.580298090747010065e+01
1.496250000000000000e+04 6.774778937887805341e+01 4.624006156061267347e+01 1.059527553735465801e+02 8.595743292736415242e+01
1.497500000000000000e+04 6.778637175692115591e+01 4.629826732324619343e+01 1.057989036337824587e+02 8.597718128359831269e+01
1.498750000000000000e+04 6.784227380017408393e+01 4.611113428362497757e+01 1.058153442225662673e+02 8.595655016200441878e+01
1.500000000000000000e+04 6.777291863046198728e+01 4.617154657374251769e+01 1.057069135396832138e+02 8.589242183150328458e+01
1.501250000000000000e+04 6.781328348127017591e+01 4.622919099970437884e+01 1.056915368260588366e+02 8.583605838111429875e+01
1.502500000000000000e+04 6.795578435113621651e+01 4.615855649636873181e+01 1.056889233317864694e+02 8.587797615836092291e+01
1.503750000000000000e+04 6.794266056796615771e+01 4.613042320398862017e+01 1.057922546030439008e+02 8.583343898231373714e+01
1.505000000000000000e+04 6.802795206057137989e+01 4.612411751736421905e+01 1.059270765556929632e+02 8.572585071165717352e+01
1.506250000000000000e+04 6.788832947522378447e+01 4.608170796345651610e+01 1.058838991073991593e+02 8.565951386307338566e+01
1.507500000000000000e+04 6.784220740848007836e+01 4.600673709619251639e+01 1.060718794113313521e+02 8.536816519015087579e+01
1.508750000000000000e+04 6.804150371406845466e+01 4.601924309262252422e+01 1.061107409750389365e+02 8.527713468859538182e+01
1.510000000000000000e+04 6.794733374555373473e+01 4.607843494422462527e+01 1.060222854379684918e+02 8.529423804729717062e+01
1.511250000000000000e+04 6.798495875596758253e+01 4.596307369910970664e+01 1.060231515929659594e+02 8.520144937991136658e+01
1.512500000000000000e+04 6.795765212042005032e+01 4.604773518860483961e+01 1.059700175873584698e+02 8.514585403632979421e+01
1.513750000000000000e+04 6.785741480541517490e+01 4.608634812090336652e+01 1.059464802647792965e+02 8.512674902077219485e+01
1.515000000000000000e+04 6.778693252095017385e+01 4.609688960535731894e+01 1.060065075879685708e+02 8.512473649356748240e+01
1.516250000000000000e+04 6.753769050365566784e+01 4.615779070022092156e+01 1.060344762490516217e+02 8.510359535774918527e+01
1.517500000000000000e+04 6.775335125087860888e+01 4.621423450536322264e+01 1.061149197676009948e+02 8.508732373978961050e+01
1.518750000000000000e+04 6.766185936596924932e+01 4.619794201546503842e+01 1.060354646850909006e+02 8.515012675239927376e+01
1.520000000000000000e+04 6.773643818482347001e+01 4.623450478016458476e+01 1.059577454367485529e+02 8.518083401995808401e+01
1.521250000000000000e+04 6.774945427821747046e+01 4.616251136587842296e+01 1.060109498632326108e+02 8.514827366844535561e+01
1.522500000000000000e+04 6.783542813410399219e+01 4.626435440525624898e+01 1.059607272465544838e+02 8.509282396382965885e+01
1.523750000000000000e+04 6.792159682589428371e+01 4.610496502306441613e+01 1.058763656729708913e+02 8.518594571145742123e+01
1.525000000000000000e+04 6.776448253846743341e+01 4.597771223435277932e+01 1.058547435265838743e+02 8.526445539149644048e+01
1.526250000000000000e+04 6.770226690395116975e+01 4.595084948007900039e+01 1.057647445210288168e+02 8.540411568607238735e+01
1.527500000000000000e+04 6.772695994904304939e+01 4.590844604315010713e+01 1.057201830470683319e+02 8.543440222808608553e+01
1.528750000000000000e+04 6.772968539919321529e+01 4.579615351219821662e+01 1.057284395185799468e+02 8.539293307096372132e+01
1.530000000000000000e+04 6.763279706400261659e+01 4.573434149394154957e+01 1.060141427959274409e+02 8.528629409399253802e+01
1.531250000000000000e+04 6.749085636781347830e+01 4.574548578822277989e+01 1.060670875706678657e+02 8.526658225950365022e+01
1.532500000000000000e+04 6.750271996076972414e+01 4.573139500959356241e+01 1.060942624193602910e+02 8.528916199477917814e+01
1.533750000000000000e+04 6.747408320843430829e+01 4.567610035899133436e+01 1.060997749539631059e+02 8.528015243549509705e+01
1.535000000000000000e+04 6.738507548554642312e+01 4.563004400325996812e+01 1.062381931570680251e+02 8.524676506536030729e+01
1.536250000000000000e+04 6.739692700634013534e+01 4.573646871451579443e+01 1.062110897418793769e+02 8.529842172980866621e+01
1.537500000000000000e+04 6.738373211174071287e+01 4.576605454312309007e+01 1.061844495937470327e+02 8.514250243891423509e+01
1.538750000000000000e+04 6.732059807457947898e+01 4.574020462354371119e+01 1.062359682903848324e+02 8.522426832771654404e+01
1.540000000000000000e+04 6.722270440024693983e+01 4.559471832359571408e+01 1.062219213463226026e+02 8.532989080491793743e+01
1.541250000000000000e+04 6.708814067776199863e+01 4.563824445073843350e+01 1.063612172577147135e+02 8.531355306058007670e+01
1.542500000000000000e+04 6.695468333046072473e+01 4.556895861876529352e+01 1.063506324940040884e+02 8.534524138444248820e+01
1.543750000000000000e+04 6.687919837153184233e+01 4.555138512845684318e+01 1.064265171997847261e+02 8.528650445327059515e+01
1.545000000000000000e+04 6.681969279205746659e+01 4.547751214992373292e+01 1.064101103053671267e+02 8.529828683353662200e+01
1.546250000000000000e+04 6.679055033331576396e+01 4.552030051553748535e+01 1.064623859678804649e+02 8.527947560736497223e+01
1.547500000000000000e+04 6.672767686772512263e+01 4.548782784296728465e+01 1.066082651643124564e+02 8.526635799185811493e+01
1.548750000000000000e+04 6.676850067371701414e+01 4.535747188516428707e+01 1.065567634781915416e+02 8.527943406558931372e+01
1.550000000000000000e+04 6.685469840434399202e+01 4.529731694833459699e+01 1.063871429019321937e+02 8.522216267385013566e+01
1.551250000000000000e+04 6.678743686613032082e+01 4.516712484217138979e+01 1.063470174897603044e+02 8.513876976842432498e+01
1.552500000000000000e+04 6.679744023166090017e+01 4.539006299115479948e+01 1.064980923710057823e+02 8.523952689946064254e+01
1.553750000000000000e+04 6.665335121422813813e+01 4.538565283604701506e+01 1.065163085192523766e+02 8.528388885910483452e+01
1.555000000000000000e+04 6.668040743576555940e+01 4.556486175065318633e+01 1.065025540056117990e+02 8.529163170955143869e+01
1.556250000000000000e+04 6.652641576010780966e+01 4.563202948484433819e+01 1.064864828781218478e+02 8.509805056482183261e+01
1.557500000000000000e+04 6.636439985771441741e+01 4.555900214635419587e+01 1.065788246652529097e+02 8.495828674372636158e+01
1.558750000000000000e+04 6.619711455129592537e+01 4.542556173416286214e+01 1.064437461488458467e+02 8.501268046666473310e+01
1.560000000000000000e+04 6.623014801666161588e+01 4.553695527749115257e+01 1.064269925883107106e+02 8.510416127828534627e+01
1.561250000000000000e+04 6.624506555765948690e+01 4.558943301206077336e+01 1.064015850790957955e+02 8.510872636741693498e+01
1.562500000000000000e+04 6.629213568493652531e+01 4.560394307266869163e+01 1.064186592531358855e+02 8.530247940255976857e+01
1.563750000000000000e+04 6.611989311784961387e+01 4.558025846457070429e+01 1.064153537051389975e+02 8.519014084870325121e+01
1.565000000000000000e+04 6.612889181127754057e+01 4.565098099762575146e+01 1.063789771586987456e+02 8.511480604348294321e+01
1.566250000000000000e+04 6.614827763580719022e+01 4.575972127224199681e+01 1.064063540064734923e+02 8.500842498123586211e+01
1.567500000000000000e+04 6.640244561519853050e+01 4.573963579629270271e+01 1.064052868307520470e+02 8.490944959789997881e+01
1.568750000000000000e+04 6.642746793962120933e+01 4.569330443337155856e+01 1.063930335859872258e+02 8.488660451283917041e+01
1.570000000000000000e+04 6.645353699943383674e+01 4.565105140733362532e+01 1.065830379459646622e+02 8.470539202283707425e+01
1.571250000000000000e+04 6.649255850898070719e+01 4.570911063643007566e+01 1.064833317451376473e+02 8.470707242530288283e+01
1.572500000000000000e+04 6.643261030708261217e+01 4.576039597250294833e+01 1.065716327500442304e+02 8.461276699692993475e+01
1.573750000000000000e+04 6.640128246233678055e+01 4.568648634796574726e+01 1.064808533099516126e+02 8.461487170737824215e+01
1.575000000000000000e+04 6.654067212847597546e+01 4.576461829982174834e+01 1.064775883530576408e+02 8.458621172903626473e+01
1.576250000000000000e+04 6.652650056302400117e+01 4.585407236522314633e+01 1.064625010106413896e+02 8.444600242286875869e+01
1.577500000000000000e+04 6.651362573320133720e+01 4.589644902657351366e+01 1.065417710555686455e+02 8.431225063213079807e+01
1.578750000000000000e+04 6.667912808032293981e+01 4.589361817882658556e+01 1.064807081750864626e+02 8.437075884674786153e+01
1.580000000000000000e+04 6.662115416585594119e+01 4.602501098318326456e+01 1.065768480079998710e+02 8.444049843209620576e+01
1.581250000000000000e+04 6.647529851669908396e+01 4.594471324174222104e+01 1.064950847538820113e+02 8.447216047967121710e+01
1.582500000000000000e+04 6.645063459869473377e+01 4.588740299894060826e+01 1.064699327654154644e+02 8.458985259839960236e+01
1.583750000000000000e+04 6.661351830938937724e+01 4.583732573065057636e+01 1.065452195151190011e+02 8.457039347539442531e+01
1.585000000000000000e+04 6.659257019369567843e+01 4.573198689831695418e+01 1.065830468140924125e+02 8.471532584643902908e+01
1.586250000000000000e+04 6.676689984646885989e+01 4.579378412809523269e+01 1.064385201264692853e+02 8.477878597033115682e+01
1.587500000000000000e+04 6.678492827043673685e+01 4.589658812382264585e+01 1.064015088283082093e+02 8.481752552793872724e+01
1.588750000000000000e+04 6.686148402196371876e+01 4.588184414473469275e+01 1.064310852673015688e+02 8.487417690906298162e+01
1.590000000000000000e+04 6.680768744976801088e+01 4.584005388978719964e+01 1.063181970757255499e+02 8.472908048904658074e+01
1.591250000000000000e+04 6.678943392966699832e+01 4.580239873071000289e+01 1.062201297128347903e+02 8.466749658347129071e+01
1.592500000000000000e+04 6.672197089120409430e+01 4.591073913003787510e+01 1.063314919560496890e+02 8.471360422409298963e+01
1.593750000000000000e+04 6.676602307337425657e+01 4.591100053703704731e+01 1.063425217650705292e+02 8.465315909664971628e+01
1.595000000000000000e+04 6.683240941282757319e+01 4.584863577638945742e+01 1.061481960730812375e+02 8.464152577415926260e+01
1.596250000000000000e+04 6.685994354131850059e+01 4.586454577379817010e+01 1.062095956118520803e+02 8.464343240615482955e+01
1.597500000000000000e+04 6.692571123720918536e+01 4.597572477856196826e+01 1.061938017669149730e+02 8.460017811670829246e+01
1.598750000000000000e+04 6.699261031177135806e+01 4.592628281229007570e+01 1.060943464819136608e+02 8.459555988325503506e+01
1.600000000000000000e+04 6.713598997310931793e+01 4.590943930821762109e+01 1.062557750160910928e+02 8.448022350579012141e+01
1.601250000000000000e+04 6.712310777804410122e+01 4.600218932045390829e+01 1.062377995590351532e+02 8.455563166813800535e+01
1.602500000000000000e+04 6.705605444673176407e+01 4.609260740907623699e+01 1.060378865118094183e+02 8.452265914352032894e+01
1.603750000000000000e+04 6.694472487093307222e+01 4.596439988065282733e+01 1.060810396655254522e+02 8.469123812747113789e+01
1.605000000000000000e+04 6.682328140071294342e+01 4.595291626137655783e+01 1.061683884314168438e+02 8.465007942191338941e+01
1.606250000000000000e+04 6.687911799099367727e+01 4.593217798768534266e+01 1.062272321207403678e+02 8.468300440685399622e+01
1.607500000000000000e+04 6.688696237186965732e+01 4.602322436498494795e+01 1.062434717377631586e+02 8.483762134239397312e+01
1.608750000000000000e+04 6.692680949687918712e+01 4.589833451967746214e+01 1.063868407938391982e+02 8.509734866645523255e+01
1.610000000000000000e+04 6.697681178359100329e+01 4.584917692132020051e+01 1.062938659332901210e+02 8.525113060839041168e+01
1.611250000000000000e+04 6.713234139312997684e+01 4.589050225541282657e+01 1.062581031845908939e+02 8.522761042086743544e+01
1.612500000000000000e+04 6.696775179460358629e+01 4.577443791871447587e+01 1.062069793920876180e+02 8.517299343443517046e+01
1.613750000000000000e+04 6.694338094913918269e+01 4.594521601773477926e+01 1.061526569063948244e+02 8.526478653739820857e+01
1.615000000000000000e+04 6.707850989886746618e+01 4.587615649582006228e+01 1.061337467693132197e+02 8.532130596552956092e+01
1.616250000000000000e+04 6.715717775106477916e+01 4.585715650538548260e+01 1.060989653977887883e+02 8.538662888474222257e+01
1.617500000000000000e+04 6.723072909182320700e+01 4.576367363408550659e+01 1.060422698742904686e+02 8.542918167648511485e+01
1.618750000000000000e+04 6.740357973702644756e+01 4.581195944313543578e+01 1.059335264920022865e+02 8.553242754723416397e+01
1.620000000000000000e+04 6.730906203451094427e+01 4.580613360528116118e+01 1.057985212032628795e+02 8.540482025794921128e+01
1.621250000000000000e+04 6.722321455701128912e+01 4.578910670177167219e+01 1.058083225945215560e+02 8.539446656788827283e+01
1.622500000000000000e+04 6.710653527420463149e+01 4.573931092918029861e+01 1.059080033840423596e+02 8.555419112860913344e+01
1.623750000000000000e+04 6.709221553743036282e+01 4.575190314613782760e+01 1.059310645668271178e+02 8.569796346877443227e+01
1.625000000000000000e+04 6.715764203504852503e+01 4.593129964554690758e+01 1.059124322893293879e+02 8.546373705142309518e+01
1.626250000000000000e+04 6.732067530654522614e+01 4.587613996624748580e+01 1.059083076096540026e+02 8.545558168939783172e+01
1.627500000000000000e+04 6.719945433094930820e+01 4.588648924933580275e+01 1.058484345559480175e+02 8.546119189710080377e+01
1.628750000000000000e+04 6.716790902767398563e+01 4.595724493264886235e+01 1.057339452557610855e+02 8.539868187342277395e+01
1.630000000000000000e+04 6.711988381525708292e+01 4.594343482276833157e+01 1.058261086715928485e+02 8.543578674451131860e+01
1.631250000000000000e+04 6.710791992256604033e+01 4.587131422009482407e+01 1.057864543178800858e+02 8.536468803017289986e+01
1.632500000000000000e+04 6.693626161241859052e+01 4.569581489334323265e+01 1.057938964043963068e+02 8.523875934555378819e+01
1.633750000000000000e+04 6.687755616057869190e+01 4.573614519892005603e+01 1.058861186536161938e+02 8.516800076141610987e+01
1.635000000000000000e+04 6.686420605068522605e+01 4.584451707954479360e+01 1.058599663774295863e+02 8.515753347557318875e+01
1.636250000000000000e+04 6.693444384749405174e+01 4.579084988154018276e+01 1.057265120607413422e+02 8.522483424928688578e+01
1.637500000000000000e+04 6.678660447206952711e+01 4.577562843680735227e+01 1.059515141623222405e+02 8.531092111303470915e+01
1.638750000000000000e+04 6.681762943349703221e+01 4.591598203188621596e+01 1.059577719733382679e+02 8.538610983135657762e+01
1.640000000000000000e+04 6.669205760500760505e+01 4.603259866663632494e+01 1.058747987880597918e+02 8.528159303974422301e+01
1.641250000000000000e+04 6.679984378921361099e+01 4.590359689451921810e+01 1.058419215041421495e+02 8.526601575401187461e+01
1.642500000000000000e+04 6.685533934091199626e+01 4.586553103344457583e+01 1.057943620266766231e+02 8.511087218313154779e+01
1.643750000000000000e+04 6.690103135479525065e+01 4.575430819428290619e+01 1.057021069338003798e+02 8.502197596260866419e+01
1.645000000000000000e+04 6.681590567507917910e+01 4.580677874006720174e+01 1.057844117558650936e+02 8.500279275229446796e+01
1.646250000000000000e+04 6.675978060395091518e+01 4.585866942069452534e+01 1.058176028882454887e+02 8.486237166626557382e+01
1.647500000000000000e+04 6.691711862918687359e+01 4.593599699968475392e+01 1.059988060502267473e+02 8.474730866737256463e+01
1.648750000000000000e+04 6.704335051935991885e+01 4.600709583993172203e+01 1.059701170266544636e+02 8.471585122948363278e+01
1.650000000000000000e+04 6.707352709702436755e+01 4.614652582372995937e+01 1.059255121123690913e+02 8.486151612498538555e+01
1.651250000000000000e+04 6.711123311856910334e+01 4.619908342010602098e+01 1.057991608042070055e+02 8.507365172897233663e+01
1.652500000000000000e+04 6.733893042979570964e+01 4.609121959429077720e+01 1.057090877062868515e+02 8.506794621747280871e+01
1.653750000000000000e+04 6.724301072864389539e+01 4.609118791652381475e+01 1.057957525901457245e+02 8.502074622613837107e+01
1.655000000000000000e+04 6.723695170655679476e+01 4.612589990386455696e+01 1.060293617837047719e+02 8.484185379342629574e+01
1.656250000000000000e+04 6.704958493002715159e+01 4.633971907356652054e+01 1.061423752285040365e+02 8.479699648693220126e+01
1.657500000000000000e+04 6.708824074557537642e+01 4.626272878388095933e+01 1.060597692072004179e+02 8.464785800645896074e+01
1.658750000000000000e+04 6.730526364337339373e+01 4.638334549356462588e+01 1.060698729324691243e+02 8.470582626121684200e+01
1.660000000000000000e+04 6.722964377476040454e+01 4.625600731093154394e+01 1.060825816331968667e+02 8.463073601909711385e+01
1.661250000000000000e+04 6.726001285808878549e+01 4.615535926518514032e+01 1.060101417184073256e+02 8.460830671388552560e+01
1.662500000000000000e+04 6.723568950670177458e+01 4.625802754214345214e+01 1.058673552631987889e+02 8.478403915785170852e+01
1.663750000000000000e+04 6.717262127369896518e+01 4.619602806125793393e+01 1.058254138162379689e+02 8.490440083996975318e+01
1.665000000000000000e+04 6.727882827465104754e+01 4.625293345242693022e+01 1.058505366257884219e+02 8.483495564876699291e+01
1.666250000000000000e+04 6.737835960440230565e+01 4.633543078658102132e+01 1.059953997015530547e+02 8.484203769128021122e+01
1.667500000000000000e+04 6.733655372975739795e+01 4.626819674091828460e+01 1.059668771723281964e+02 8.483077848147780742e+01
1.668750000000000000e+04 6.738622030871850654e+01 4.616082686405437130e+01 1.060308885040781774e+02 8.472996504512079241e+01
1.670000000000000000e+04 6.739281493717497540e+01 4.609078444485767534e+01 1.060183917783298284e+02 8.464148711810366876e+01
1.671250000000000000e+04 6.744558831210140681e+01 4.610431327632578302e+01 1.060268297261234949e+02 8.440731770002463463e+01
1.672500000000000000e+04 6.738574505771217105e+01 4.616640233818954187e+01 1.060830644770274915e+02 8.445519550078718396e+01
1.673750000000000000e+04 6.737380306153956155e+01 4.633220109359889705e+01 1.060559780766269995e+02 8.445465836935849779e+01
1.675000000000000000e+04 6.744878056186973936e+01 4.635120118821684798e+01 1.062036180191815902e+02 8.445831257571776973e+01
1.676250000000000000e+04 6.737952822128539765e+01 4.640481214646008823e+01 1.061134812197272055e+02 8.432498600837639913e+01
1.677500000000000000e+04 6.742830341243995917e+01 4.650470822785352709e+01 1.061600673207753971e+02 8.426269207610498313e+01
1.678750000000000000e+04 6.732066433935295890e+01 4.654171001673349650e+01 1.063447929001953156e+02 8.434243308971963415e+01
1.680000000000000000e+04 6.726179833166722233e+01 4.662262025854679592e+01 1.064229193819088977e+02 8.433202309238308203e+01
1.681250000000000000e+04 6.732147979700579299e+01 4.657960016147929849e+01 1.064813297971829655e+02 8.435603182222871510e+01
1.682500000000000000e+04 6.732569637151163988e+01 4.671037002136305460e+01 1.064862135139554482e+02 8.425488593947834204e+01
1.683750000000000000e+04 6.731465245545622622e+01 4.693406733813638709e+01 1.066517565827441700e+02 8.424228401015373890e+01
1.685000000000000000e+04 6.728316956435151042e+01 4.698176337860260787e+01 1.067386611661395506e+02 8.423504562992894762e+01
1.686250000000000000e+04 6.725675096273320719e+01 4.703906918024966899e+01 1.066963397116701344e+02 8.439104101979800987e+01
1.687500000000000000e+04 6.705255977644620202e+01 4.703825639102486633e+01 1.069473929699671970e+02 8.443982308691968797e+01
1.688750000000000000e+04 6.697065041942637720e+01 4.685491521311845986e+01 1.070559912903400601e+02 8.436300821209702860e+01
1.690000000000000000e+04 6.704351478556171173e+01 4.674355536410795509e+01 1.069128503014573255e+02 8.424637591818445514e+01
1.691250000000000000e+04 6.701939746090083361e+01 4.681473905809389890e+01 1.069586088903719769e+02 8.412658808826391521e+01
1.692500000000000000e+04 6.707518037956259604e+01 4.677311300532139882e+01 1.070075270606683233e+02 8.419421233269130767e+01
1.693750000000000000e+04 6.709485269218718884e+01 4.686047546308626721e+01 1.070005390536179277e+02 8.425586269406792894e+01
1.695000000000000000e+04 6.716878539293524852e+01 4.685569856446002035e+01 1.070772149708107150e+02 8.418147118479470237e+01
1.696250000000000000e+04 6.722818725675946894e+01 4.683045669642964981e+01 1.070052026479920926e+02 8.408426139882068640e+01
1.697500000000000000e+04 6.700952216441680775e+01 4.688504259743295677e+01 1.070846016493159567e+02 8.408542308776181073e+01
1.698750000000000000e+04 6.694761048105897316e+01 4.677446768879710248e+01 1.070355713621680849e+02 8.401654294250950272e+01
1.700000000000000000e+04 6.693569938451963708e+01 4.673915491525662702e+01 1.070321221918321868e+02 8.409055290766393398e+01
1.701250000000000000e+04 6.673312132420244325e+01 4.673198652466773240e+01 1.068577635544312301e+02 8.400103377242969316e+01
1.702500000000000000e+04 6.670084892684045030e+01 4.679564947293999921e+01 1.067866242374301464e+02 8.409464706830959813e+01
1.703750000000000000e+04 6.663773669356334040e+01 4.671100939816858499e+01 1.067979837081074805e+02 8.407172009581461225e+01
1.705000000000000000e+04 6.673363563493938955e+01 4.675624505515648366e+01 1.068648758042528186e+02 8.411428984792925689e+01
1.706250000000000000e+04 6.676039711421682910e+01 4.701683613751676916e+01 1.068018819470521663e+02 8.422043266941062711e+01
1.707500000000000000e+04 6.669843879572252376e+01 4.704257192535582277e+01 1.067838828230750181e+02 8.436289013118809521e+01
1.708750000000000000e+04 6.664752627621014369e+01 4.702902432182610681e+01 1.067384238421271334e+02 8.437715981609495941e+01
1.710000000000000000e+04 6.670833537475741082e+01 4.725476247040436562e+01 1.066497995307077531e+02 8.420302439853267629e+01
1.711250000000000000e+04 6.659201424477500098e+01 4.722186722688184801e+01 1.068232365610974171e+02 8.406649632655673088e+01
1.712500000000000000e+04 6.661575451929218161e+01 4.722082988782444346e+01 1.069001844181564422e+02 8.408741045248407886e+01
1.713750000000000000e+04 6.671674930353859168e+01 4.730651553599405901e+01 1.068771701229992743e+02 8.404742405253340110e+01
1.715000000000000000e+04 6.672748208766539335e+01 4.736475871312131858e+01 1.069715920154803257e+02 8.397787996197334337e+01
1.716250000000000000e+04 6.676379766662930137e+01 4.724731476958707788e+01 1.069640518287387039e+02 8.396279854377112883e+01
1.717500000000000000e+04 6.670813125212154659e+01 4.733441368024610085e+01 1.068988447988858184e+02 8.405513991665145568e+01
1.718750000000000000e+04 6.674017797150688125e+01 4.740669006532429819e+01 1.069517000171850469e+02 8.388133933790196295e+01
1.720000000000000000e+04 6.665082888005902362e+01 4.739077991113789778e+01 1.069079749377339112e+02 8.369859153739579938e+01
1.721250000000000000e+04 6.667960027896191377e+01 4.745819203836925482e+01 1.069680182831736772e+02 8.370459232225179846e+01
1.722500000000000000e+04 6.668672649114736828e+01 4.742284538626066848e+01 1.070637436973930505e+02 8.373904708634049143e+01
1.723750000000000000e+04 6.667039843166719493e+01 4.737342733115200843e+01 1.071021587820365255e+02 8.367165665068863234e+01
1.725000000000000000e+04 6.646879069501537174e+01 4.733943586561205308e+01 1.070138818537155743e+02 8.367143365566481350e+01
1.726250000000000000e+04 6.644252091414121253e+01 4.726850108005695716e+01 1.070018671745549881e+02 8.366975134288266247e+01
1.727500000000000000e+04 6.651422930442501524e+01 4.732764385742584778e+01 1.071098842739924493e+02 8.353323935213244056e+01
1.728750000000000000e+04 6.629854337930929375e+01 4.732534829548580291e+01 1.072074034977103025e+02 8.348689066642184287e+01
1.730000000000000000e+04 6.628542358290219738e+01 4.733820392825346346e+01 1.072017256764846138e+02 8.361932349019009791e+01
1.731250000000000000e+04 6.647403692007145537e+01 4.733737347944680351e+01 1.074131378935660592e+02 8.373047115551626973e+01
1.732500000000000000e+04 6.651401420911183493e+01 4.744644898243574715e+01 1.074428373981747313e+02 8.366072342939673945e+01
1.733750000000000000e+04 6.662332416615606689e+01 4.743424151835419877e+01 1.074262839211583724e+02 8.355795852541338320e+01
1.735000000000000000e+04 6.648354690106091880e+01 4.745082837766098294e+01 1.074208856059017023e+02 8.365078284211175230e+01
1.736250000000000000e+04 6.634396479146367653e+01 4.731427085290201262e+01 1.074527680862691739e+02 8.357228489042562103e+01
1.737500000000000000e+04 6.616325212644730414e+01 4.728434115115388892e+01 1.074882161009442143e+02 8.354681065831509557e+01
1.738750000000000000e+04 6.613134841380617956e+01 4.732245318858107197e+01 1.075821011372588885e+02 8.340674966051524564e+01
1.740000000000000000e+04 6.611031394565243602e+01 4.726930493873697969e+01 1.075464510085324434e+02 8.337549235126340363e+01
1.741250000000000000e+04 6.606940799272521758e+01 4.729662598703490772e+01 1.075848289958632051e+02 8.334815175904363116e+01
1.742500000000000000e+04 6.606679300190091908e+01 4.725099146246858339e+01 1.076100811852660399e+02 8.339652240584905485e+01
1.743750000000000000e+04 6.600278590808635215e+01 4.717559929992432899e+01 1.075513748307466813e+02 8.348657475843592124e+01
1.745000000000000000e+04 6.611682475035303241e+01 4.724300409200605344e+01 1.076868247648596082e+02 8.359385236310846778e+01
1.746250000000000000e+04 6.611524565797067510e+01 4.719687643313611147e+01 1.075495832152849260e+02 8.368048816572193971e+01
1.747500000000000000e+04 6.622284046422930714e+01 4.718932587640151155e+01 1.074302582657022356e+02 8.387086406725980225e+01
1.748750000000000000e+04 6.628293628139594773e+01 4.722389973029314092e+01 1.073290780926026855e+02 8.373293018407908050e+01
1.750000000000000000e+04 6.611343693179979653e+01 4.726568646792838280e+01 1.074057657852498977e+02 8.389516520714740011e+01
1.751250000000000000e+04 6.616460518917497780e+01 4.739888206659574621e+01 1.074164288212325289e+02 8.384538857747395468e+01
1.752500000000000000e+04 6.631936182272023927e+01 4.732089197489355570e+01 1.076155226574317538e+02 8.381472203039987789e+01
1.753750000000000000e+04 6.641477359535706171e+01 4.728010024479559803e+01 1.076215818074978614e+02 8.401863815320979256e+01
1.755000000000000000e+04 6.636947145998755104e+01 4.723803491383038988e+01 1.076125540333836312e+02 8.390894629420127160e+01
1.756250000000000000e+04 6.634871848989658361e+01 4.732672007282402404e+01 1.074887838118444421e+02 8.393379698976221448e+01
1.757500000000000000e+04 6.635913155614409220e+01 4.740890258665766055e+01 1.074249871296934487e+02 8.397977643175462958e+01
1.758750000000000000e+04 6.633813546490425495e+01 4.736482644994575253e+01 1.074626594585921850e+02 8.397032423339618390e+01
1.760000000000000000e+04 6.623357858945026067e+01 4.737945089113510733e+01 1.074537762957763363e+02 8.384145333342242168e+01
1.761250000000000000e+04 6.622923925034886850e+01 4.741824230404096596e+01 1.074359855746135111e+02 8.378719428205133113e+01
1.762500000000000000e+04 6.622798701307014824e+01 4.748974640194357733e+01 1.072618496705675994e+02 8.371367440280928918e+01
1.763750000000000000e+04 6.613159707667422538e+01 4.739365031072946266e+01 1.073967643220323396e+02 8.381279546209091791e+01
1.765000000000000000e+04 6.599041101108441865e+01 4.738493669839282063e+01 1.073868122404060017e+02 8.366126590597944812e+01
1.766250000000000000e+04 6.608429968014901590e+01 4.738142706576699936e+01 1.073663259744450329e+02 8.371116684030954502e+01
1.767500000000000000e+04 6.591463801114187504e+01 4.745028030518475504e+01 1.074913699066315615e+02 8.379577281618315965e+01
1.768750000000000000e+04 6.587409318457775953e+01 4.744743324972862553e+01 1.075711853346699911e+02 8.370045525433160094e+01
1.770000000000000000e+04 6.607107024819802632e+01 4.733052019908078023e+01 1.074571642467885368e+02 8.370434025828589597e+01
1.771250000000000000e+04 6.596917362560795084e+01 4.740038332205638483e+01 1.074527061056119379e+02 8.361413800390036499e+01
1.772500000000000000e+04 6.603052500270356973e+01 4.752419752848566503e+01 1.075153341963132334e+02 8.363401269331403398e+01
1.773750000000000000e+04 6.592401749131380484e+01 4.749605099082607751e+01 1.075356526972543207e+02 8.364536342582564998e+01
1.775000000000000000e+04 6.601290221963556348e+01 4.749167231541738232e+01 1.075021968476690830e+02 8.349927291872003821e+01
1.776250000000000000e+04 6.603155748367220212e+01 4.747279943580169004e+01 1.076039918927812522e+02 8.332280007552544987e+01
1.777500000000000000e+04 6.602289561152939257e+01 4.740757578568641151e+01 1.076680470754444769e+02 8.348447433874180490e+01
1.778750000000000000e+04 6.600313595397844324e+01 4.733701198345855232e+01 1.076540146283344086e+02 8.340425867303169127e+01
1.780000000000000000e+04 6.603544832402346287e+01 4.748492854965822119e+01 1.076405692678253843e+02 8.341823746166289766e+01
1.781250000000000000e+04 6.593676524670601680e+01 4.761304225412088442e+01 1.077035164555302202e+02 8.334976992717662370e+01
1.782500000000000000e+04 6.597646436374309076e+01 4.754655075202635572e+01 1.076722380791065632e+02 8.340761952174813132e+01
1.783750000000000000e+04 6.599428787502881733e+01 4.753960277250038757e+01 1.077310724416787622e+02 8.345546460021617463e+01
1.785000000000000000e+04 6.606622959152281283e+01 4.749748047046630006e+01 1.076576372132071384e+02 8.352797453723769650e+01
1.786250000000000000e+04 6.609438313941662102e+01 4.745970326749130663e+01 1.076314031728451681e+02 8.346094754192913001e+01
1.787500000000000000e+04 6.592182931179669936e+01 4.733492989982758559e+01 1.075275709298174860e+02 8.347502135932388967e+01
1.788750000000000000e+04 6.600255353745978937e+01 4.728134916137860699e+01 1.075032410145325770e+02 8.359726399726773138e+01
1.790000000000000000e+04 6.628021442932794116e+01 4.739800881390756615e+01 1.075422320163963548e+02 8.356616765447560624e+01
1.791250000000000000e+04 6.635396668258336206e+01 4.732142303358698143e+01 1.075186628080016220e+02 8.369885118052506812e+01
1.792500000000000000e+04 6.622791831173745436e+01 4.740667093372773877e+01 1.074525342218308168e+02 8.378685571146264977e+01
1.793750000000000000e+04 6.634689879789354450e+01 4.741101999773991338e+01 1.075298562926022186e+02 8.368866210752918278e+01
1.795000000000000000e+04 6.649199462149508122e+01 4.745504055880518735e+01 1.075287064495289826e+02 8.375516150743723642e+01
1.796250000000000000e+04 6.657573654494144932e+01 4.750006084513857729e+01 1.075555284223223396e+02 8.366180861713105799e+01
1.797500000000000000e+04 6.650313115304275868e+01 4.741244790920932672e+01 1.077572486266132898e+02 8.356734817830022166e+01
1.798750000000000000e+04 6.656185733179576403e+01 4.737424943726225735e+01 1.077907819431789420e+02 8.349817513377516320e+01
1.800000000000000000e+04 6.653750160510369938e+01 4.740476827786303460e+01 1.077625198003897680e+02 8.364333698731971367e+01
1.801250000000000000e+04 6.654468461357961928e+01 4.745666382586500021e+01 1.077005125417011868e+02 8.373257978070991214e+01
1.802500000000000000e+04 6.654059083879691627e+01 4.754782700093811343e+01 1.077678912390286712e+02 8.382492693289469798e+01
1.803750000000000000e+04 6.657016165809423569e+01 4.759441114975520293e+01 1.077109884038832917e+02 8.391078579125451142e+01
1.805000000000000000e+04 6.650300228687197546e+01 4.764974821839520303e+01 1.077065141820068561e+02 8.394640123471036475e+01
1.806250000000000000e+04 6.652338647023171347e+01 4.771967105075326288e+01 1.077687190529541681e+02 8.410262299736007208e+01
1.807500000000000000e+04 6.666297264348362717e+01 4.779352796713080664e+01 1.076953902342734040e+02 8.422974511167676326e+01
1.808750000000000000e+04 6.670230927681201649e+01 4.784388055021978658e+01 1.076703026260442471e+02 8.426702393079530395e+01
1.810000000000000000e+04 6.675626279763260129e+01 4.780390203153359607e+01 1.078296091074338392e+02 8.431243135581557624e+01
1.811250000000000000e+04 6.670408333733880113e+01 4.765299609907588518e+01 1.077529071224142712e+02 8.432331334438342196e+01
1.812500000000000000e+04 6.665233032255524392e+01 4.774018242079522167e+01 1.078119409608692081e+02 8.430914226768182118e+01
1.813750000000000000e+04 6.666744339257205354e+01 4.777929787365217607e+01 1.078525049598233494e+02 8.443169636731738592e+01
1.815000000000000000e+04 6.673492275573707389e+01 4.774318673775880484e+01 1.078361974316279515e+02 8.433608050484825469e+01
1.816250000000000000e+04 6.665645887667866987e+01 4.777155111538223764e+01 1.076955333293538786e+02 8.436473286968227114e+01
1.817500000000000000e+04 6.667928016919657352e+01 4.784738846610605378e+01 1.077511214950535106e+02 8.438897242342842731e+01
1.818750000000000000e+04 6.646562342881783536e+01 4.773944525741295308e+01 1.078802168230872525e+02 8.423914512594461712e+01
1.820000000000000000e+04 6.664690899150524217e+01 4.784613326859417270e+01 1.079243411791230471e+02 8.432466234982091180e+01
1.821250000000000000e+04 6.686482324321141846e+01 4.785092777593764879e+01 1.077783941878065406e+02 8.442386618522449737e+01
1.822500000000000000e+04 6.691195699570359068e+01 4.771654692095177097e+01 1.077018039945077845e+02 8.462849582404957971e+01
1.823750000000000000e+04 6.692385880807466947e+01 4.762577665822455941e+01 1.076181175519940751e+02 8.446174498375596329e+01
1.825000000000000000e+04 6.704804983385750461e+01 4.751130844977387824e+01 1.076699541729401091e+02 8.433286389184964094e+01
1.826250000000000000e+04 6.712914642384589570e+01 4.759776425175508052e+01 1.077350545140981666e+02 8.447158485465178046e+01
1.827500000000000000e+04 6.724214216668022459e+01 4.765273458126386430e+01 1.077943493136188664e+02 8.439057736582515190e+01
1.828750000000000000e+04 6.720262495897667065e+01 4.773548061029027423e+01 1.077452828991407898e+02 8.446262854610955628e+01
1.830000000000000000e+04 6.723499368821279631e+01 4.769647622123602559e+01 1.077420129504131410e+02 8.437894093703953047e+01
1.831250000000000000e+04 6.702732111561410022e+01 4.768615076254330631e+01 1.077078582654209526e+02 8.443780582161113557e+01
1.832500000000000000e+04 6.701085107986517642e+01 4.753767616609066238e+01 1.078404507913832333e+02 8.446355487678449947e+01
1.833750000000000000e+04 6.677368101541605938e+01 4.759616982770099014e+01 1.078255985946141919e+02 8.461272474335875415e+01
1.835000000000000000e+04 6.681727813254653370e+01 4.764834196894013729e+01 1.078761245434421312e+02 8.451929886201845932e+01
1.836250000000000000e+04 6.690489231983430329e+01 4.760722958984131026e+01 1.079191510662038525e+02 8.448871102389773569e+01
1.837500000000000000e+04 6.674694872751497599e+01 4.760034154768620596e+01 1.079451285667960718e+02 8.448937725309357916e+01
1.838750000000000000e+04 6.673148092627754124e+01 4.769119495418078714e+01 1.078833723565138598e+02 8.446831996933613596e+01
1.840000000000000000e+04 6.675070848593361461e+01 4.764059926513407106e+01 1.079133922205187730e+02 8.455870471281288303e+01
1.841250000000000000e+04 6.671712746970709418e+01 4.762196076557700053e+01 1.080443433224700698e+02 8.462661669519667385e+01
1.842500000000000000e+04 6.667751732794741315e+01 4.759838843129067953e+01 1.079981882095512873e+02 8.468894069926346901e+01
1.843750000000000000e+04 6.673992105529858065e+01 4.758125377187982252e+01 1.080396900208054944e+02 8.460958691059369130e+01
1.845000000000000000e+04 6.675106006167412431e+01 4.754520223214910857e+01 1.080676559762755033e+02 8.465257813450844537e+01
1.846250000000000000e+04 6.680109609966787332e+01 4.747335735619805064e+01 1.080079991349954014e+02 8.476170101768869358e+01
1.847500000000000000e+04 6.692552186019811700e+01 4.751079183905500969e+01 1.079818010323942588e+02 8.479382395448821796e+01
1.848750000000000000e+04 6.691553860741487370e+01 4.748334481600660695e+01 1.078479308186624337e+02 8.480657894463544721e+01
1.850000000000000000e+04 6.698704803246616279e+01 4.738884724421355088e+01 1.079814820639389694e+02 8.473365453229872912e+01
1.851250000000000000e+04 6.704116666951144055e+01 4.748760647454941619e+01 1.079532649658713837e+02 8.491973552123725710e+01
1.852500000000000000e+04 6.706034297263573762e+01 4.753679501072245728e+01 1.080258987661132437e+02 8.488620972164230238e+01
1.853750000000000000e+04 6.708336214992510804e+01 4.761427116271462268e+01 1.080274352537739873e+02 8.483911902714504549e+01
1.855000000000000000e+04 6.720623017820147993e+01 4.772437720900509817e+01 1.079181606984399622e+02 8.468973015060626608e+01
1.856250000000000000e+04 6.722348759190013823e+01 4.783519573277526149e+01 1.079412985047421643e+02 8.466814638042414742e+01
1.857500000000000000e+04 6.711153773451307814e+01 4.770590203112777061e+01 1.079758044456328321e+02 8.451934124254168523e+01
1.858750000000000000e+04 6.718959251228000085e+01 4.768753968433986756e+01 1.079767807206547161e+02 8.447338563330397676e+01
1.860000000000000000e+04 6.719809381807390025e+01 4.783611306400388941e+01 1.078398874146213302e+02 8.449918054097506115e+01
1.861250000000000000e+04 6.713285664440289224e+01 4.778586011225589658e+01 1.077856206212018435e+02 8.451666766538281195e+01
1.862500000000000000e+04 6.712467230055830214e+01 4.774208129373451470e+01 1.076567207418408714e+02 8.449994160127000953e+01
1.863750000000000000e+04 6.717261463409181488e+01 4.757599753871928527e+01 1.079950931683060134e+02 8.447153351238132757e+01
1.865000000000000000e+04 6.717701203468155313e+01 4.740640132036261178e+01 1.080731512996498367e+02 8.444185853567987010e+01
1.866250000000000000e+04 6.723106303173774734e+01 4.751812636752023877e+01 1.079675279610574421e+02 8.445380880848458105e+01
1.867500000000000000e+04 6.745028490534922128e+01 4.756934136747813824e+01 1.079737986539731480e+02 8.454000641670143068e+01
1.868750000000000000e+04 6.746977262758132099e+01 4.762266555105635746e+01 1.080166962243855835e+02 8.458643020257422052e+01
1.870000000000000000e+04 6.734872707792597168e+01 4.753946617644542982e+01 1.080861369305036845e+02 8.454550992301096812e+01
1.871250000000000000e+04 6.732217073329682933e+01 4.741236521667165249e+01 1.082132651407647188e+02 8.463166380961361313e+01
1.872500000000000000e+04 6.720166933093412354e+01 4.742745249632098137e+01 1.082657535424185085e+02 8.466751258663782664e+01
1.873750000000000000e+04 6.731055976292476828e+01 4.731046854789592260e+01 1.082915958407962620e+02 8.473869361420707946e+01
1.875000000000000000e+04 6.736666543121913264e+01 4.735608565369680889e+01 1.082583360421998719e+02 8.478948605448312037e+01
1.876250000000000000e+04 6.732022685814847307e+01 4.741633728917192769e+01 1.082779912535512921e+02 8.468883246522217689e+01
1.877500000000000000e+04 6.734075667217351224e+01 4.745074451502984658e+01 1.083407989923232719e+02 8.461593840371349984e+01
1.878750000000000000e+04 6.722616935183198450e+01 4.753110971602320234e+01 1.084744979049341111e+02 8.461571197516016696e+01
1.880000000000000000e+04 6.722049315518034973e+01 4.770363409892914319e+01 1.084022027569761093e+02 8.467586354052207298e+01
1.881250000000000000e+04 6.722107655276258242e+01 4.771944517987233070e+01 1.083557256315170036e+02 8.472907212338041916e+01
1.882500000000000000e+04 6.706745234400908373e+01 4.779201368290792828e+01 1.083696361791215139e+02 8.465436562488493166e+01
1.883750000000000000e+04 6.718475719850758310e+01 4.776745482104677620e+01 1.084890250819211985e+02 8.463793540919755287e+01
1.885000000000000000e+04 6.740695383310418265e+01 4.786106116518835307e+01 1.084773390269264581e+02 8.465869572420200484e+01
1.886250000000000000e+04 6.754480719183871429e+01 4.791120367716269612e+01 1.084316346681623884e+02 8.472194585122554145e+01
1.887500000000000000e+04 6.753280918976471980e+01 4.786326892623721108e+01 1.086196937801377089e+02 8.483411703834306650e+01
1.888750000000000000e+04 6.759499908220541897e+01 4.788949162410673921e+01 1.087478285546026342e+02 8.475614100964223496e+01
1.890000000000000000e+04 6.760095092334266553e+01 4.784560729281809444e+01 1.087595879264788721e+02 8.474086756222840222e+01
1.891250000000000000e+04 6.762210441952446160e+01 4.773758074697662579e+01 1.088235618513696465e+02 8.469701664524070850e+01
1.892500000000000000e+04 6.763371940412507399e+01 4.777031333895105547e+01 1.088446308357974459e+02 8.463048569916567487e+01
1.893750000000000000e+04 6.748920876278080527e+01 4.785769115926262884e+01 1.087704938264864012e+02 8.462009172148476921e+01
1.895000000000000000e+04 6.761627852536797434e+01 4.784785716838775471e+01 1.087888612003632716e+02 8.446713564419819420e+01
1.896250000000000000e+04 6.766246203639137491e+01 4.791580615455503533e+01 1.087149855527556639e+02 8.446998984843537528e+01
1.897500000000000000e+04 6.767894454616001099e+01 4.791520663118831891e+01 1.087843662837535987e+02 8.447484982845652723e+01
1.898750000000000000e+04 6.765898018988525564e+01 4.792846014270386945e+01 1.088434141301060691e+02 8.453394733758267421e+01
1.900000000000000000e+04 6.785050926060237941e+01 4.805703843104284800e+01 1.087573999774107278e+02 8.458584042939764913e+01
1.901250000000000000e+04 6.788323968909234907e+01 4.808473747701015810e+01 1.087093291505895536e+02 8.449371075790881491e+01
1.902500000000000000e+04 6.786911240189529337e+01 4.800430296431955668e+01 1.087371493136801774e+02 8.465985427661894391e+01
1.903750000000000000e+04 6.796031612536134503e+01 4.813569996442015508e+01 1.086904825852558929e+02 8.469945837734896088e+01
1.905000000000000000e+04 6.802143186531614560e+01 4.810031480919246860e+01 1.086888544508157679e+02 8.483229395388781313e+01
1.906250000000000000e+04 6.811176693746871535e+01 4.810200229077079825e+01 1.086814394403927366e+02 8.475311520078233229e+01
1.907500000000000000e+04 6.818094697126187498e+01 4.810138616950958124e+01 1.086804510515484310e+02 8.470660559244971921e+01
1.908750000000000000e+04 6.820300492548770421e+01 4.817273126445031295e+01 1.086576769113637226e+02 8.474974943932389237e+01
1.910000000000000000e+04 6.822539598554811846e+01 4.830549296211204791e+01 1.086484312267276948e+02 8.479684559392798349e+01
1.911250000000000000e+04 6.804494028742713851e+01 4.831671955988507960e+01 1.086184511130200292e+02 8.484779705774813863e+01
1.912500000000000000e+04 6.814376273072478796e+01 4.833440761712662948e+01 1.086352945579858869e+02 8.464902210499752755e+01
1.913750000000000000e+04 6.810849435220298176e+01 4.848615647733230105e+01 1.086371081757389732e+02 8.461367661179896515e+01
1.915000000000000000e+04 6.814060386163454552e+01 4.851113224201485963e+01 1.086301230443721124e+02 8.465808299135956361e+01
1.916250000000000000e+04 6.834779174254938994e+01 4.849023625223526324e+01 1.086904099586573835e+02 8.473904238378526088e+01
1.917500000000000000e+04 6.840745651911907999e+01 4.859336203583266212e+01 1.086226983164836213e+02 8.470809760648778308e+01
1.918750000000000000e+04 6.850186643911476381e+01 4.854074010143250462e+01 1.087795049562058978e+02 8.469986197698564467e+01
1.920000000000000000e+04 6.846629522015663838e+01 4.857239263310601274e+01 1.088938810402893864e+02 8.475496018219543259e+01
1.921250000000000000e+04 6.856354007768688064e+01 4.855513413821721258e+01 1.089038333146381490e+02 8.474467582265555166e+01
1.922500000000000000e+04 6.838763490261891320e+01 4.847933710084829784e+01 1.088062784261922360e+02 8.488279784979644660e+01
1.923750000000000000e+04 6.831816960781222292e+01 4.837527048531346452e+01 1.086702682843973804e+02 8.496369254625105327e+01
1.925000000000000000e+04 6.825815714603199069e+01 4.835817090704434662e+01 1.084357986281169417e+02 8.511703124535685561e+01
1.926250000000000000e+04 6.842516960558464234e+01 4.830563617444338576e+01 1.084431235212672249e+02 8.507383930891310797e+01
1.927500000000000000e+04 6.848386417882306887e+01 4.819960888884914141e+01 1.083344230571655089e+02 8.516218753857747004e+01
1.928750000000000000e+04 6.847446336979514570e+01 4.817895974757725952e+01 1.082767873020478220e+02 8.520204338357366680e+01
1.930000000000000000e+04 6.855146377228513188e+01 4.812187858793574691e+01 1.082907244978841561e+02 8.516663048966491090e+01
1.931250000000000000e+04 6.845447643152284911e+01 4.816630700756297756e+01 1.083605393167700015e+02 8.517753004441821929e+01
1.932500000000000000e+04 6.841348139298403908e+01 4.819837258472514208e+01 1.083605630480295190e+02 8.506128345406253288e+01
1.933750000000000000e+04 6.838957892168141939e+01 4.823193263530968977e+01 1.084012197909992494e+02 8.493608261941312776e+01
1.935000000000000000e+04 6.843697811247533025e+01 4.843310857883320608e+01 1.084237059521126696e+02 8.506148601250860963e+01
1.936250000000000000e+04 6.843023088456882874e+01 4.846265498511090897e+01 1.084643363071026698e+02 8.508723084756570643e+01
1.937500000000000000e+04 6.829774188108719102e+01 4.843175147577325390e+01 1.084497015433089047e+02 8.509279964792757767e+01
1.938750000000000000e+04 6.831221378571596858e+01 4.831467865557105057e+01 1.084073149537150584e+02 8.519286488371818677e+01
1.940000000000000000e+04 6.835614423052241762e+01 4.828345678745859004e+01 1.084032239524243835e+02 8.521784218029728208e+01
1.941250000000000000e+04 6.829805602162579703e+01 4.822338971880397906e+01 1.083427131921765465e+02 8.511049137344845406e+01
1.942500000000000000e+04 6.825456601202627382e+01 4.811363557857880835e+01 1.085325174828906825e+02 8.502215809927450607e+01
1.943750000000000000e+04 6.824248972936749169e+01 4.810852333236932310e+01 1.085636344615164148e+02 8.508602315531335591e+01
1.945000000000000000e+04 6.804926363007007240e+01 4.807804432153852758e+01 1.086292866227270224e+02 8.512607488008187318e+01
1.946250000000000000e+04 6.812344709827729616e+01 4.804429471650543348e+01 1.086307040248800035e+02 8.516130980257092631e+01
1.947500000000000000e+04 6.812506857922913639e+01 4.812053366831538881e+01 1.086191656003693708e+02 8.519096003113138238e+01
1.948750000000000000e+04 6.803674705165197167e+01 4.814128988877350679e+01 1.085505430598879570e+02 8.521284056273624685e+01
1.950000000000000000e+04 6.815460753782859626e+01 4.825825336712314595e+01 1.086452563310855481e+02 8.531564017485520424e+01
1.951250000000000000e+04 6.813136950508875600e+01 4.831406416036399065e+01 1.086403729326398206e+02 8.542937066013519143e+01
1.952500000000000000e+04 6.808608572869768238e+01 4.828032117139122192e+01 1.087637421289273192e+02 8.529966081037298409e+01
1.953750000000000000e+04 6.808364201612593547e+01 4.827754487008422046e+01 1.087708070081978491e+02 8.528530602246382841e+01
1.955000000000000000e+04 6.810791225439363927e+01 4.820620354528259810e+01 1.087158994972206614e+02 8.509690598503453884e+01
1.956250000000000000e+04 6.816913205576938140e+01 4.817227506607932952e+01 1.087873660743254334e+02 8.503334604164464849e+01
1.957500000000000000e+04 6.830049024228482324e+01 4.809467480869000866e+01 1.086644121067502908e+02 8.527931491050711088e+01
1.958750000000000000e+04 6.833670696072636019e+01 4.807128805240672165e+01 1.086827670310903358e+02 8.535984303573529530e+01
1.960000000000000000e+04 6.831881162259651319e+01 4.796876149211461637e+01 1.086976104736177149e+02 8.540338265657878480e+01
1.961250000000000000e+04 6.830025404111501075e+01 4.788793304945838969e+01 1.087446591424349833e+02 8.553531412525163091e+01
1.962500000000000000e+04 6.830370616905442205e+01 4.793773196769762990e+01 1.086127707085861260e+02 8.542692978981369833e+01
1.963750000000000000e+04 6.839617813923722167e+01 4.797422486672788722e+01 1.086414422297486055e+02 8.540595262169526336e+01
1.965000000000000000e+04 6.839991192152639599e+01 4.799883712988216899e+01 1.086019697137050315e+02 8.535082539655543599e+01
1.966250000000000000e+04 6.840275292120659856e+01 4.794605945240549971e+01 1.085830184475446032e+02 8.538121709524870084e+01
1.967500000000000000e+04 6.854283259681068330e+01 4.807226968919234622e+01 1.085911090366685130e+02 8.545074940872763136e+01
1.968750000000000000e+04 6.867695926883214952e+01 4.806925787115036286e+01 1.086150496299537167e+02 8.558231045164588124e+01
1.970000000000000000e+04 6.871124757622541779e+01 4.806502648584967829e+01 1.087309740075850755e+02 8.575217359104098591e+01
1.971250000000000000e+04 6.868256426673946180e+01 4.794239646506602526e+01 1.086432595809260704e+02 8.582681398596517397e+01
1.972500000000000000e+04 6.877762017790058735e+01 4.783798474178090743e+01 1.085899128135849026e+02 8.581977607022150778e+01
1.973750000000000000e+04 6.876263516654233854e+01 4.780170365566660706e+01 1.085688171255978034e+02 8.581221949838902674e+01
1.975000000000000000e+04 6.878288129085400726e+01 4.779965619184526560e+01 1.085424477736809763e+02 8.588444060284992077e+01
1.976250000000000000e+04 6.869089115193159500e+01 4.785716160387713103e+01 1.084608682509054773e+02 8.603356619113390025e+01
1.977500000000000000e+04 6.868479249796887132e+01 4.772399602649299055e+01 1.084936066022817300e+02 8.596675530374039909e+01
1.978750000000000000e+04 6.881766395178405560e+01 4.780252397101072148e+01 1.084814849034211193e+02 8.590062445190876872e+01
1.980000000000000000e+04 6.890564449117016466e+01 4.792731474158303939e+01 1.084879069908110267e+02 8.581016107211455335e+01
1.981250000000000000e+04 6.901170821748320350e+01 4.792244249521149868e+01 1.084401063188562659e+02 8.580422036818742981e+01
1.982500000000000000e+04 6.880513252598932183e+01 4.800522588995097806e+01 1.084656457377175798e+02 8.563331962466720881e+01
1.983750000000000000e+04 6.885909965509262065e+01 4.809360374274594108e+01 1.084826271942494174e+02 8.558265191919301174e+01
1.985000000000000000e+04 6.872059995833204482e+01 4.797698076640377707e+01 1.085608425885016004e+02 8.566870810523987245e+01
1.986250000000000000e+04 6.868139503372566423e+01 4.807905385026602829e+01 1.086072743823204121e+02 8.590513005990902684e+01
1.987500000000000000e+04 6.864593343138925263e+01 4.795443089557787886e+01 1.085282664187492401e+02 8.588350443366388731e+01
1.988750000000000000e+04 6.870728633651889083e+01 4.796840207761808728e+01 1.086044800976546156e+02 8.595432042182476096e+01
1.990000000000000000e+04 6.868175400200649960e+01 4.795460381501126079e+01 1.084212077920580839e+02 8.597475577225982590e+01
1.991250000000000000e+04 6.870809297367354418e+01 4.792344969128991750e+01 1.083740999035506576e+02 8.594465936618389890e+01
1.992500000000000000e+04 6.879783092377888920e+01 4.792923390520589777e+01 1.082968599464971220e+02 8.594524052813834203e+01
1.993750000000000000e+04 6.884447496819211665e+01 4.784506744544530932e+01 1.083139813621243093e+02 8.602322706638130967e+01
1.995000000000000000e+04 6.889293576975879319e+01 4.796712741573258398e+01 1.083068367931870029e+02 8.612005961914348973e+01
1.996250000000000000e+04 6.897150340403774749e+01 4.796008453673965022e+01 1.083438699961229332e+02 8.606320065241182249e+01
1.997500000000000000e+04 6.894903238722510253e+01 4.780172692409238522e+01 1.083260443568850206e+02 8.615142443520481663e+01
1.998750000000000000e+04 6.905389452485373170e+01 4.782900805851720349e+01 1.081455666965300253e+02 8.618654513870583855e+01
2.000000000000000000e+04 6.914240749880204362e+01 4.786906845385363596e+01 1.081298884157872067e+02 8.615970492255077318e+01
2.001250000000000000e+04 6.914299523424199378e+01 4.780355678221694404e+01 1.081813559243362022e+02 8.621101914397236499e+01
2.002500000000000000e+04 6.918340232593381245e+01 4.770482820498539667e+01 1.082812917951909100e+02 8.622141145261934980e+01
2.003750000000000000e+04 6.920682272678352831e+01 4.760367503398926203e+01 1.081415918329104784e+02 8.626321785076649462e+01
2.005000000000000000e+04 6.920931932872221637e+01 4.770306994654187349e+01 1.081656909883722051e+02 8.624340329242390624e+01
2.006250000000000000e+04 6.924847541565681297e+01 4.779509943858489152e+01 1.081174769896800001e+02 8.607118679536436900e+01
2.007500000000000000e+04 6.931056626700669199e+01 4.790096941672411646e+01 1.082606557644562315e+02 8.615663600839729952e+01
2.008750000000000000e+04 6.940440328179609253e+01 4.791024855612891287e+01 1.083265717001404056e+02 8.618378652421726827e+01
2.010000000000000000e+04 6.948851588924513578e+01 4.792481423458617940e+01 1.083554558061276083e+02 8.621830057481818699e+01
2.011250000000000000e+04 6.963415647328126568e+01 4.814048007493231296e+01 1.082479181159158657e+02 8.627326162482340521e+01
2.012500000000000000e+04 6.951976284633266800e+01 4.802365529419756740e+01 1.082986382445139100e+02 8.624861199865765116e+01
2.013750000000000000e+04 6.941948202022038572e+01 4.815966866351929099e+01 1.081863757944589679e+02 8.623307863332351531e+01
2.015000000000000000e+04 6.936045134395331502e+01 4.813947435463145297e+01 1.082539207671039918e+02 8.626468097696799475e+01
2.016250000000000000e+04 6.925199228614361857e+01 4.812283154446839006e+01 1.083630794158660393e+02 8.617959790826527922e+01
2.017500000000000000e+04 6.931421140804572190e+01 4.822462066356343513e+01 1.084066726433659937e+02 8.628254305430350257e+01
2.018750000000000000e+04 6.940081103219711167e+01 4.822840200420486667e+01 1.083549477535417651e+02 8.623749313250257842e+01
2.020000000000000000e+04 6.938135854447406814e+01 4.811793590749430649e+01 1.084351961675953078e+02 8.627470928162142627e+01
2.021250000000000000e+04 6.934759776587343083e+01 4.813366410888458091e+01 1.085137334089463792e+02 8.621215580649170818e+01
2.022500000000000000e+04 6.930823063658188232e+01 4.814881211875534461e+01 1.085317890197574542e+02 8.626904939784822091e+01
2.023750000000000000e+04 6.941695206912756078e+01 4.810088853230651296e+01 1.084882188603040447e+02 8.624655504782690230e+01
2.025000000000000000e+04 6.925892905206561068e+01 4.810665760787581036e+01 1.084181161915535370e+02 8.623673898375329827e+01
2.026250000000000000e+04 6.927954670032832496e+01 4.803522674091217226e+01 1.084354934280394360e+02 8.626957108855083334e+01
2.027500000000000000e+04 6.933132701848845159e+01 4.808532585614223365e+01 1.083609109055575317e+02 8.622864915395847163e+01
2.028750000000000000e+04 6.954947721589844889e+01 4.807391837291259407e+01 1.082242795158615962e+02 8.615572486521237749e+01
2.030000000000000000e+04 6.944742326566831991e+01 4.825311755127162172e+01 1.081935015209549675e+02 8.598098746644868129e+01
2.031250000000000000e+04 6.943580820769918205e+01 4.827643062786060568e+01 1.082525128808220956e+02 8.589930978333548239e+01
2.032500000000000000e+04 6.945811755472897175e+01 4.794766279362567474e+01 1.082936588204073729e+02 8.594660250863513795e+01
2.033750000000000000e+04 6.940770055680154371e+01 4.800713811958519983e+01 1.082033627356704102e+02 8.603518574855070256e+01
2.035000000000000000e+04 6.940895926463946353e+01 4.788172759446503335e+01 1.081686416501647159e+02 8.597246718306917046e+01
2.036250000000000000e+04 6.952217069230650281e+01 4.778857499091967043e+01 1.081866866887440324e+02 8.595083090027478079e+01
2.037500000000000000e+04 6.952721462012868869e+01 4.780666177946921636e+01 1.080524390850873573e+02 8.606742959344035171e+01
2.038750000000000000e+04 6.966814418839474854e+01 4.780938387916710752e+01 1.080549814877667671e+02 8.615108114997372013e+01
2.040000000000000000e+04 6.973497138708259513e+01 4.781590850943349835e+01 1.081224962543863626e+02 8.622459090850699681e+01
2.041250000000000000e+04 6.968261861651342315e+01 4.779608264101127446e+01 1.081249021117794484e+02 8.608611318024919967e+01
2.042500000000000000e+04 6.966631963861334498e+01 4.779709272877184389e+01 1.081465736807835043e+02 8.615382327078621927e+01
2.043750000000000000e+04 6.965369631792452765e+01 4.781761725159103804e+01 1.081896594577357575e+02 8.629512693300281967e+01
2.045000000000000000e+04 6.950940774149005108e+01 4.791475439960648686e+01 1.082960208704283076e+02 8.621032160196347149e+01
2.046250000000000000e+04 6.960995206164093929e+01 4.791479001245888725e+01 1.082465920239865227e+02 8.627528605408014073e+01
2.047500000000000000e+04 6.961186569904148769e+01 4.794877982619134826e+01 1.082907290560585807e+02 8.643231713972814134e+01
2.048750000000000000e+04 6.954841553112409258e+01 4.786396894143987879e+01 1.083093051560480831e+02 8.644492453727994530e+01
2.050000000000000000e+04 6.936732379541118121e+01 4.783095599121399744e+01 1.083824756704697734e+02 8.649388692814133606e+01
2.051250000000000000e+04 6.946373008628113155e+01 4.775059947031822105e+01 1.083716252616641214e+02 8.648149404720179234e+01
2.052500000000000000e+04 6.951907265321162299e+01 4.779969089846829178e+01 1.082940754006235977e+02 8.631470575020581748e+01
2.053750000000000000e+04 6.959986735378070932e+01 4.774216811132713900e+01 1.081855191502804274e+02 8.638722479898972040e+01
2.055000000000000000e+04 6.968286557810445458e+01 4.776597999673116135e+01 1.081495814821121684e+02 8.620442460913417904e+01
2.056250000000000000e+04 6.968130571472573820e+01 4.790069440289725122e+01 1.081142734682827324e+02 8.635989195898464743e+01
2.057500000000000000e+04 6.970412642619137955e+01 4.792774713574135603e+01 1.082311813523257769e+02 8.639150400656829731e+01
2.058750000000000000e+04 6.955252641313994388e+01 4.782707271835645457e+01 1.081934553820634335e+02 8.633752756452905430e+01
2.060000000000000000e+04 6.959824900844255069e+01 4.779147273397560980e+01 1.082078048926511258e+02 8.637971263289580293e+01
2.061250000000000000e+04 6.966352588265803547e+01 4.796487142601719711e+01 1.082436310460163469e+02 8.630522283828466357e+01
2.062500000000000000e+04 6.969362090729454451e+01 4.795332832296761438e+01 1.081955368813167837e+02 8.630707684250900513e+01
2.063750000000000000e+04 6.966509841929847369e+01 4.780161671664691170e+01 1.081313070234975413e+02 8.645116470552956400e+01
2.065000000000000000e+04 6.954717504604215605e+01 4.783349774166232748e+01 1.080521558284635688e+02 8.647442127550827706e+01
2.066250000000000000e+04 6.953082520454542248e+01 4.788227274614292384e+01 1.080800708673587991e+02 8.653042605104108986e+01
2.067500000000000000e+04 6.960125971978709458e+01 4.775750768998942419e+01 1.081487157575434139e+02 8.645706555162314544e+01
2.068750000000000000e+04 6.978772050406864480e+01 4.767360741094000787e+01 1.081542643933887007e+02 8.644220962830873134e+01
2.070000000000000000e+04 6.978687809589511915e+01 4.767658608111197793e+01 1.082116461639998448e+02 8.644043569563939400e+01
2.071250000000000000e+04 6.985209014961489515e+01 4.777080460964651110e+01 1.081772933178266385e+02 8.640633808312404085e+01
2.072500000000000000e+04 7.003702732765599137e+01 4.784796406141337144e+01 1.082478827133908368e+02 8.646819830740444957e+01
2.073750000000000000e+04 7.007696672707828611e+01 4.761868335240873762e+01 1.082544290591536367e+02 8.655395676145987238e+01
2.075000000000000000e+04 7.014022680743001104e+01 4.760012954269689089e+01 1.082326253907877316e+02 8.659215746334980679e+01
2.076250000000000000e+04 7.001465811437566344e+01 4.765461206010537865e+01 1.082191632881383327e+02 8.661140217325015556e+01
2.077500000000000000e+04 7.008393029599687907e+01 4.765185728317619862e+01 1.082355441101640992e+02 8.663762260121984582e+01
2.078750000000000000e+04 6.999562566829125387e+01 4.769443119314799873e+01 1.084038557795213649e+02 8.653784006822304775e+01
2.080000000000000000e+04 6.990110246717684106e+01 4.767725231737129832e+01 1.084295890274913745e+02 8.655961524663997864e+01
2.081250000000000000e+04 6.991601984594382202e+01 4.766108474409944051e+01 1.084634903773676200e+02 8.667754208367418300e+01
2.082500000000000000e+04 7.005577687880771975e+01 4.762699578351390528e+01 1.083505159199102650e+02 8.654390865674737654e+01
2.083750000000000000e+04 7.013659624152325023e+01 4.751132083020939945e+01 1.083039151406848788e+02 8.654182166924826447e+01
2.085000000000000000e+04 7.018896551391263472e+01 4.737314801816462051e+01 1.081953935802290800e+02 8.647068489214441911e+01
2.086250000000000000e+04 7.002703235825252648e+01 4.737767425158740764e+01 1.082504138128656450e+02 8.653309021858956385e+01
2.087500000000000000e+04 7.007943404163597734e+01 4.729765764212573487e+01 1.082519138020285254e+02 8.653920279996496845e+01
2.088750000000000000e+04 7.007554177707910981e+01 4.732050060355482657e+01 1.082196386705332998e+02 8.656565244258077030e+01
2.090000000000000000e+04 7.005628009093227604e+01 4.740282380080723357e+01 1.081860384184509485e+02 8.686888029017441681e+01
2.091250000000000000e+04 7.015952389839164027e+01 4.716270274115949235e+01 1.082789621336551420e+02 8.695182963966068712e+01
2.092500000000000000e+04 7.015320835216546413e+01 4.729025183028514334e+01 1.083644528252607699e+02 8.675252067628754560e+01
2.093750000000000000e+04 7.021382163846566016e+01 4.730005035336498764e+01 1.084164621869122271e+02 8.676680167856765991e+01
2.095000000000000000e+04 7.035155172267462831e+01 4.715395464258020297e+01 1.084373776054609380e+02 8.670401203920134492e+01
2.096250000000000000e+04 7.041188718831118365e+01 4.716444654204233444e+01 1.084218006837368193e+02 8.682927290009455135e+01
2.097500000000000000e+04 7.025537048633110260e+01 4.717338646791978363e+01 1.084178235759650875e+02 8.687530392118284794e+01
2.098750000000000000e+04 7.027847564271283431e+01 4.720314921754913229e+01 1.083559442002667339e+02 8.675192284249753527e+01
2.100000000000000000e+04 7.031127813132786741e+01 4.713915717035646225e+01 1.083692164918442131e+02 8.676144541133407984e+01
2.101250000000000000e+04 7.024687660630341668e+01 4.725854726573266618e+01 1.083915318796795333e+02 8.681348727879711191e+01
2.102500000000000000e+04 7.034186612578048425e+01 4.733353481181338651e+01 1.083521194243790404e+02 8.695413242977994628e+01
2.103750000000000000e+04 7.036002078227062384e+01 4.737440036627149453e+01 1.084453743036301177e+02 8.682862175603403898e+01
2.105000000000000000e+04 7.047524532296752398e+01 4.752627402035358273e+01 1.085259564307783080e+02 8.673590051808913870e+01
2.106250000000000000e+04 7.046500630890908212e+01 4.756212792090036601e+01 1.083835727303745955e+02 8.687924097713640492e+01
2.107500000000000000e+04 7.055822358218703982e+01 4.752371811436368887e+01 1.084924288938600228e+02 8.687672990702390052e+01
2.108750000000000000e+04 7.075359445920955181e+01 4.749629270441029405e+01 1.085250007794308260e+02 8.686582751283806658e+01
2.110000000000000000e+04 7.076370283042543008e+01 4.738420348891218481e+01 1.086655292821517094e+02 8.683789310703059527e+01
2.111250000000000000e+04 7.079940124816464220e+01 4.738542858693020321e+01 1.086312708908202040e+02 8.679461150691642501e+01
2.112500000000000000e+04 7.084671079002234251e+01 4.739375915775755743e+01 1.085849891858094480e+02 8.671646412648283331e+01
2.113750000000000000e+04 7.085113742753033250e+01 4.727500732699344610e+01 1.085326375488717758e+02 8.669037834875103954e+01
2.115000000000000000e+04 7.083913466065811804e+01 4.730376941998283513e+01 1.084286642127775195e+02 8.666434937033490371e+01
2.116250000000000000e+04 7.096260392238292525e+01 4.730803261862389064e+01 1.083604071699781883e+02 8.647359597670677545e+01
2.117500000000000000e+04 7.101923542326858296e+01 4.724659601726943237e+01 1.084719969610855799e+02 8.637399629765435805e+01
2.118750000000000000e+04 7.116142147399473572e+01 4.724127860362168718e+01 1.083869489823536298e+02 8.646399294446017336e+01
2.120000000000000000e+04 7.127365022225396274e+01 4.713456520226526436e+01 1.084902329138377013e+02 8.645419439523602989e+01
2.121250000000000000e+04 7.110470630474011955e+01 4.709205386270267724e+01 1.086046769677160171e+02 8.644101483248282136e+01
2.122500000000000000e+04 7.107006595884389810e+01 4.705107424135629657e+01 1.086396432186951557e+02 8.636738870199049245e+01
2.123750000000000000e+04 7.115632899918816179e+01 4.693057342464487647e+01 1.087441907772061711e+02 8.630040815356235839e+01
2.125000000000000000e+04 7.099794400368188008e+01 4.693716549958141115e+01 1.088484214719680807e+02 8.613541384318631344e+01
2.126250000000000000e+04 7.113140857486907009e+01 4.696601597668635719e+01 1.088260078172369703e+02 8.613273558658205786e+01
2.127500000000000000e+04 7.107657053460270902e+01 4.701738516263049661e+01 1.088043484862394195e+02 8.621481466560186391e+01
2.128750000000000000e+04 7.092577030701478691e+01 4.693579934306996648e+01 1.086694795754427929e+02 8.614679662031073804e+01
2.130000000000000000e+04 7.076499908982489728e+01 4.701268539199524810e+01 1.086974262148060859e+02 8.608522302616573540e+01
2.131250000000000000e+04 7.074178088328584124e+01 4.708490868670461538e+01 1.086786079823404094e+02 8.624010302834150821e+01
2.132500000000000000e+04 7.076636391815523552e+01 4.709695400966008805e+01 1.086536547699138708e+02 8.617863704178556361e+01
2.133750000000000000e+04 7.080781832684509425e+01 4.705318362637703444e+01 1.086831384641962188e+02 8.626347544307350290e+01
2.135000000000000000e+04 7.084097417957102039e+01 4.712045976800509806e+01 1.086180886905476797e+02 8.634459278702121310e+01
2.136250000000000000e+04 7.085987225902107411e+01 4.715440710284615022e+01 1.086978596039838862e+02 8.632100479379342062e+01
2.137500000000000000e+04 7.081437003139366482e+01 4.721609775468241565e+01 1.087190160805942725e+02 8.642714715510285828e+01
2.138750000000000000e+04 7.099468891888540156e+01 4.732047062112064140e+01 1.087363073189134468e+02 8.654344396552151863e+01
2.140000000000000000e+04 7.096597851566818349e+01 4.733655811335430030e+01 1.088013906243770350e+02 8.661553915051887031e+01
2.141250000000000000e+04 7.096547530693220551e+01 4.716425404530063048e+01 1.087728174247629767e+02 8.656450934994219892e+01
2.142500000000000000e+04 7.089584707776064931e+01 4.715910568829838923e+01 1.088386672152286536e+02 8.654590108578864260e+01
2.143750000000000000e+04 7.088279047792846654e+01 4.712116977795842132e+01 1.087594070985197874e+02 8.654331622113662092e+01
2.145000000000000000e+04 7.084541446703607903e+01 4.708459344615532416e+01 1.087926920379672566e+02 8.666312075645424784e+01
2.146250000000000000e+04 7.091604487089171016e+01 4.699681874059758258e+01 1.088617958987520780e+02 8.669175560672283609e+01
2.147500000000000000e+04 7.085166592101143124e+01 4.698343864237045864e+01 1.087228947884360224e+02 8.668019631778045664e+01
2.148750000000000000e+04 7.070992362133374343e+01 4.696884279795840911e+01 1.087002292371795136e+02 8.666290896807869615e+01
2.150000000000000000e+04 7.075954139603604176e+01 4.703803329864322080e+01 1.086286208699562224e+02 8.680803324539282073e+01
2.151250000000000000e+04 7.068725478966776166e+01 4.698124330337558519e+01 1.087472891464192770e+02 8.682242998477089202e+01
2.152500000000000000e+04 7.065956245642833267e+01 4.697319418667552071e+01 1.087913839921177441e+02 8.671765269652897246e+01
2.153750000000000000e+04 7.063563398564585327e+01 4.710661544106701371e+01 1.088335157502671962e+02 8.673985930515546272e+01
2.155000000000000000e+04 7.066129782982251584e+01 4.708387226079136667e+01 1.088475111474501773e+02 8.675355392970035950e+01
2.156250000000000000e+04 7.051618602581748974e+01 4.706786888201349939e+01 1.088554044036597048e+02 8.680857829166025397e+01
2.157500000000000000e+04 7.049328799883735996e+01 4.712571062437558567e+01 1.087655297107807257e+02 8.685430479680715621e+01
2.158750000000000000e+04 7.058302143041680665e+01 4.710988471647665676e+01 1.088187380391544679e+02 8.672408718765180424e+01
2.160000000000000000e+04 7.051100811335248864e+01 4.707318340619055164e+01 1.090514945541835345e+02 8.653268342596453522e+01
2.161250000000000000e+04 7.045859083871948769e+01 4.689075208351427904e+01 1.091796943679833447e+02 8.650482354939714469e+01
2.162500000000000000e+04 7.032807583742231827e+01 4.692981485863541735e+01 1.091586587290347836e+02 8.653070668093113227e+01
2.163750000000000000e+04 7.030521809077913531e+01 4.690652772787699831e+01 1.091384144920512398e+02 8.650035338772534033e+01
2.165000000000000000e+04 7.026224956750969852e+01 4.701193591173117170e+01 1.092260781290358693e+02 8.649311002941513493e+01
2.166250000000000000e+04 7.037686462388614927e+01 4.723105747040226987e+01 1.092159452615461248e+02 8.666312045066247549e+01
2.167500000000000000e+04 7.044608782283407322e+01 4.723787288043385502e+01 1.091759967194628018e+02 8.673279358586319177e+01
2.168750000000000000e+04 7.035909214821130320e+01 4.716519670319060253e+01 1.091836445606569157e+02 8.665510843811989616e+01
2.170000000000000000e+04 7.040754675884177516e+01 4.709044412431725135e+01 1.091509198723929330e+02 8.670301897242291034e+01
2.171250000000000000e+04 7.038297340621437570e+01 4.696900076520928735e+01 1.091185070750389343e+02 8.672300910126689644e+01
2.172500000000000000e+04 7.050324103548076948e+01 4.706301914315583446e+01 1.090744996624417666e+02 8.671939435395508156e+01
2.173750000000000000e+04 7.047066243765578974e+01 4.719175767439468672e+01 1.091292336607593825e+02 8.673559216189092069e+01
2.175000000000000000e+04 7.046323398657820292e+01 4.730637999874064548e+01 1.092155822945551478e+02 8.680008128147225932e+01
2.176250000000000000e+04 7.051466263368320142e+01 4.727534815306812277e+01 1.091932474568826450e+02 8.685975848589698955e+01
2.177500000000000000e+04 7.043384872235084515e+01 4.738563379856260127e+01 1.091025456433584679e+02 8.688307161171306348e+01
2.178750000000000000e+04 7.046079283586138331e+01 4.745390949632014355e+01 1.091298722799334371e+02 8.679555768977701291e+01
2.180000000000000000e+04 7.044307145918868684e+01 4.758934536282522032e+01 1.090310430150972252e+02 8.683957470421830749e+01
2.181250000000000000e+04 7.054610308272633290e+01 4.758589085636349125e+01 1.089593495887572914e+02 8.690389602084081844e+01
2.182500000000000000e+04 7.053225253195208211e+01 4.753405804775800192e+01 1.091209755754042590e+02 8.704179528724459658e+01
2.183750000000000000e+04 7.053572954874049117e+01 4.750360303540889362e+01 1.090790505893348126e+02 8.703035306497538670e+01
2.185000000000000000e+04 7.055151101933319069e+01 4.738823664212753073e+01 1.089818079844080074e+02 8.702160300717952168e+01
2.186250000000000000e+04 7.057001699013966345e+01 4.745510184545018006e+01 1.090731881982150639e+02 8.697392810056983592e+01
2.187500000000000000e+04 7.057481837747023690e+01 4.748876451706555457e+01 1.091130506250282934e+02 8.684213437353315612e+01
2.188750000000000000e+04 7.049714837353289454e+01 4.756093784279857317e+01 1.091544513658925268e+02 8.679380963450100239e+01
2.190000000000000000e+04 7.055107184242893936e+01 4.756847806494134545e+01 1.092531332179324721e+02 8.701860136049948835e+01
2.191250000000000000e+04 7.066887360814214958e+01 4.758619578666464633e+01 1.092650581114417747e+02 8.702486640846549903e+01
2.192500000000000000e+04 7.059683682816971384e+01 4.757016258661921171e+01 1.091615584566148129e+02 8.690283878975917276e+01
2.193750000000000000e+04 7.081253070609044187e+01 4.753163973627428618e+01 1.091053587044510920e+02 8.689387089687262744e+01
2.195000000000000000e+04 7.072517885397523685e+01 4.739191863661799431e+01 1.090780362850318426e+02 8.684426791256173317e+01
2.196250000000000000e+04 7.087337417509978366e+01 4.737898342598911228e+01 1.092081129426773884e+02 8.675194895955726793e+01
2.197500000000000000e+04 7.089459262768106385e+01 4.750161748233981029e+01 1.092154898173858157e+02 8.673801678791282654e+01
2.198750000000000000e+04 7.103049982705434218e+01 4.754695866832039997e+01 1.091162124030191620e+02 8.673237020189168334e+01
2.200000000000000000e+04 7.120137333905593380e+01 4.742421551582822303e+01 1.091498049787589792e+02 8.666073602065095827e+01
2.201250000000000000e+04 7.100268154290340306e+01 4.734514539692518298e+01 1.091698374337282900e+02 8.666510212827472515e+01
2.202500000000000000e+04 7.104460341879340035e+01 4.736359859862555055e+01 1.090736982646634914e+02 8.659732061677641468e+01
2.203750000000000000e+04 7.105977263435626412e+01 4.733253253681571238e+01 1.091085725124363108e+02 8.669286697977982215e+01
2.205000000000000000e+04 7.121871284971220462e+01 4.731134495123426831e+01 1.090384935843112260e+02 8.673522813753976379e+01
2.206250000000000000e+04 7.121365773084292528e+01 4.721150575770766267e+01 1.089630674651787530e+02 8.685399128982703587e+01
2.207500000000000000e+04 7.114837214628231266e+01 4.718981581149311211e+01 1.089458867472915671e+02 8.687696783697278136e+01
2.208750000000000000e+04 7.109586905556329839e+01 4.725480401083303406e+01 1.090805193390672088e+02 8.684744058854303717e+01
2.210000000000000000e+04 7.109765195499410595e+01 4.714375051919370918e+01 1.091534442612751832e+02 8.683598045632233209e+01
2.211250000000000000e+04 7.133720998637059552e+01 4.713038366030944815e+01 1.092120669423728430e+02 8.696895032837277029e+01
2.212500000000000000e+04 7.132073720015959850e+01 4.712485708875138357e+01 1.091870912143327530e+02 8.690516331769023850e+01
2.213750000000000000e+04 7.129158503847821748e+01 4.700350662362699694e+01 1.090800212241120164e+02 8.687364097489692938e+01
2.215000000000000000e+04 7.129632514955955003e+01 4.703994695450846564e+01 1.091358500461043235e+02 8.695045549837151100e+01
2.216250000000000000e+04 7.140793941549318902e+01 4.699771389267993982e+01 1.090932979253676081e+02 8.694961773166420471e+01
2.217500000000000000e+04 7.112237677673981295e+01 4.703546742360922650e+01 1.091342931786955290e+02 8.692248214688555663e+01
2.218750000000000000e+04 7.112599862834667874e+01 4.699103567063099263e+01 1.091285671629538001e+02 8.705894408795758466e+01
2.220000000000000000e+04 7.109808936657336176e+01 4.700818402052712486e+01 1.091615237331129578e+02 8.709984253231711193e+01
2.221250000000000000e+04 7.098540920291512180e+01 4.698713690300064627e+01 1.090751150075195000e+02 8.713302187287992240e+01
2.222500000000000000e+04 7.085129857975570644e+01 4.704044314025966855e+01 1.091297262168265263e+02 8.702129037441427784e+01
2.223750000000000000e+04 7.084394906619483834e+01 4.705702884906158090e+01 1.092044161797203543e+02 8.692086212374357501e+01
2.225000000000000000e+04 7.086661032653226755e+01 4.696034586722826987e+01 1.091933033757029818e+02 8.680373614106792957e+01
2.226250000000000000e+04 7.087836789812014615e+01 4.696052673854637760e+01 1.091432113905700447e+02 8.678858583878258059e+01
2.227500000000000000e+04 7.089805691738479254e+01 4.701396859051218513e+01 1.091143117848939994e+02 8.678291779302168152e+01
2.228750000000000000e+04 7.102900179648955259e+01 4.687854499475409398e+01 1.091256343036625509e+02 8.657465279965354910e+01
2.230000000000000000e+04 7.102966863617199067e+01 4.670291840624391710e+01 1.090866310635886549e+02 8.666044748238491024e+01
2.231250000000000000e+04 7.108464846246856439e+01 4.673954873537592647e+01 1.091022432721188267e+02 8.666292085820646207e+01
2.232500000000000000e+04 7.111831028785279329e+01 4.671493773582909625e+01 1.091517160536800475e+02 8.658800515500406902e+01
2.233750000000000000e+04 7.101165467257412445e+01 4.675978297270415140e+01 1.092350858060708134e+02 8.664828082443152368e+01
2.235000000000000000e+04 7.099785925165899414e+01 4.674990645928426858e+01 1.092419929254048441e+02 8.670890492077612066e+01
2.236250000000000000e+04 7.100707226568206920e+01 4.663076670302858417e+01 1.091329269790040399e+02 8.666719713911199108e+01
2.237500000000000000e+04 7.102135035930533036e+01 4.665167436669923262e+01 1.092418294634318414e+02 8.670233098082572099e+01
2.238750000000000000e+04 7.099872220965519887e+01 4.664728407232296092e+01 1.093177307717786420e+02 8.679077711335128242e+01
2.240000000000000000e+04 7.103579488079756743e+01 4.657307168956444343e+01 1.092751562712690827e+02 8.669002545481043853e+01
2.241250000000000000e+04 7.107844341413758116e+01 4.654933977094998454e+01 1.092705218775723495e+02 8.650868370444949562e+01
2.242500000000000000e+04 7.112843486651132707e+01 4.656525737969122503e+01 1.093199641048294524e+02 8.650350795575261031e+01
2.243750000000000000e+04 7.124029098461349463e+01 4.659955683586962039e+01 1.093959720123545054e+02 8.643289533233136979e+01
2.245000000000000000e+04 7.121131923163105171e+01 4.658097992858759540e+01 1.094621712820936352e+02 8.631425128955586956e+01
2.246250000000000000e+04 7.128994156969339713e+01 4.658638497359033437e+01 1.094960200186312704e+02 8.624585829873521448e+01
2.247500000000000000e+04 7.110098333472198817e+01 4.656249199847491838e+01 1.095074037431428025e+02 8.630305784810960290e+01
2.248750000000000000e+04 7.103234923171605431e+01 4.672213102231165038e+01 1.094853138584992394e+02 8.650573102180497642e+01
2.250000000000000000e+04 7.093641105454145190e+01 4.676457266247828670e+01 1.095360653152634285e+02 8.676084308893413777e+01
2.251250000000000000e+04 7.093707596336305699e+01 4.684138073903311295e+01 1.094547661258260405e+02 8.683531048877021874e+01
2.252500000000000000e+04 7.090314368873330864e+01 4.684638936155267430e+01 1.093502498932957110e+02 8.664819958548154943e+01
2.253750000000000000e+04 7.091767986213068298e+01 4.687318356190308322e+01 1.093834116343334557e+02 8.674201152480895871e+01
2.255000000000000000e+04 7.087576856618190391e+01 4.694663618835660657e+01 1.092663074103796106e+02 8.682625683392305405e+01
2.256250000000000000e+04 7.085701478971840572e+01 4.699282379190043457e+01 1.092264182141260420e+02 8.677085225494749920e+01
2.257500000000000000e+04 7.085717458598509211e+01 4.699193256918561445e+01 1.091306375736948553e+02 8.684476813176934229e+01
2.258750000000000000e+04 7.083478784989415544e+01 4.694956294634846472e+01 1.092683598350265584e+02 8.671118992481892462e+01
2.260000000000000000e+04 7.078328106771657247e+01 4.704650562173765138e+01 1.092147771517924042e+02 8.667182959416538779e+01
2.261250000000000000e+04 7.086002566014538218e+01 4.715162885106032320e+01 1.090468419951109240e+02 8.663404516676445155e+01
2.262500000000000000e+04 7.088619183254149902e+01 4.709804917339832997e+01 1.090849988859108635e+02 8.654109597158745260e+01
2.263750000000000000e+04 7.074658963311354398e+01 4.713998675480432610e+01 1.092060211886780650e+02 8.666805664102714957e+01
2.265000000000000000e+04 7.077418165721657317e+01 4.723291097494741564e+01 1.091321738918807824e+02 8.664316335046349593e+01
2.266250000000000000e+04 7.084015337637625009e+01 4.723822909843576667e+01 1.089617623415600320e+02 8.669429250156926514e+01
2.267500000000000000e+04 7.073587195530480187e+01 4.709675985104028229e+01 1.089661920541457931e+02 8.674635542829815904e+01
2.268750000000000000e+04 7.063447375955857410e+01 4.704423102419144698e+01 1.088848105190973428e+02 8.663251461225688388e+01
2.270000000000000000e+04 7.066958963264976035e+01 4.714544019416261023e+01 1.090643291493374392e+02 8.660634513987623961e+01
2.271250000000000000e+04 7.059402601455920490e+01 4.707885251397153326e+01 1.092179513253007030e+02 8.663408772027156601e+01
2.272500000000000000e+04 7.036428046299819528e+01 4.715757000378589225e+01 1.094086643654193551e+02 8.661765843708732859e+01
2.273750000000000000e+04 7.044689175013330384e+01 4.725270126892565514e+01 1.094373242688405128e+02 8.651620823502229030e+01
2.275000000000000000e+04 7.045749051335025115e+01 4.720551699607451468e+01 1.095388810291834858e+02 8.659018649575232018e+01
2.276250000000000000e+04 7.046644264961153681e+01 4.706930313968117474e+01 1.095015179814729720e+02 8.669988271073600572e+01
2.277500000000000000e+04 7.055214879350323542e+01 4.698876826733775403e+01 1.094390876651689553e+02 8.670911013883235796e+01
2.278750000000000000e+04 7.060824877277249811e+01 4.705962144510045420e+01 1.094202963718472290e+02 8.668481787160169461e+01
2.280000000000000000e+04 7.055444268093411608e+01 4.711032320732778089e+01 1.094109765504694423e+02 8.660074244433648971e+01
2.281250000000000000e+04 7.040209391419462293e+01 4.692670179317531876e+01 1.093122776955987803e+02 8.652246665510783430e+01
2.282500000000000000e+04 7.027150971865042095e+01 4.691763112068803565e+01 1.092946720198088570e+02 8.645479265949686010e+01
2.283750000000000000e+04 7.025684004975292396e+01 4.684868954303180999e+01 1.092005231608919757e+02 8.645616207937621311e+01
2.285000000000000000e+04 7.029677492529440030e+01 4.677519279201897007e+01 1.091428432529005619e+02 8.654976342899065855e+01
2.286250000000000000e+04 7.031872833369807552e+01 4.679352310033196716e+01 1.092023875612331238e+02 8.645896914049566817e+01
2.287500000000000000e+04 7.038672840161659394e+01 4.686813213047292948e+01 1.092276623096654760e+02 8.634479006937581858e+01
2.288750000000000000e+04 7.033727243030800480e+01 4.685071709103436177e+01 1.092089141901026608e+02 8.635023688858565549e+01
2.290000000000000000e+04 7.031960072660059780e+01 4.676998629811648556e+01 1.092357365075040150e+02 8.642379059904607175e+01
2.291250000000000000e+04 7.041714113952279774e+01 4.675832401991598175e+01 1.092268167394449705e+02 8.647361330256096323e+01
2.292500000000000000e+04 7.047760564706935327e+01 4.682683053158099540e+01 1.091692798092579153e+02 8.642929944320366076e+01
2.293750000000000000e+04 7.044963027916540454e+01 4.694428074216932600e+01 1.091687570907901801e+02 8.658197042691121226e+01
2.295000000000000000e+04 7.054762689003629816e+01 4.703053891430062805e+01 1.090538811453203607e+02 8.663322515918994782e+01
2.296250000000000000e+04 7.072063287022034217e+01 4.707322560583789794e+01 1.090172726933415959e+02 8.657278445990884563e+01
2.297500000000000000e+04 7.078936282492904297e+01 4.705007472878184416e+01 1.090384173279959725e+02 8.659671453391551665e+01
2.298750000000000000e+04 7.086959368428244943e+01 4.698877777208606688e+01 1.091139382665336939e+02 8.665050106713080424e+01
2.300000000000000000e+04 7.092477089120426115e+01 4.705949525102924724e+01 1.092168044957640376e+02 8.659809820018163862e+01
2.301250000000000000e+04 7.105497032288421622e+01 4.701069691129330863e+01 1.091486239918463923e+02 8.647400124690267376e+01
2.302500000000000000e+04 7.105718169297756504e+01 4.714194584766471507e+01 1.091392712718919853e+02 8.643156022293113949e+01
2.303750000000000000e+04 7.092872329988425406e+01 4.723101469511587425e+01 1.092421807762533064e+02 8.646339374610732875e+01
2.305000000000000000e+04 7.085708918941055856e+01 4.703824871271812214e+01 1.091966692517986530e+02 8.634791973322833769e+01
2.306250000000000000e+04 7.094500277872822380e+01 4.700242529108755463e+01 1.091768822997391055e+02 8.652847180707330210e+01
2.307500000000000000e+04 7.086617781182995657e+01 4.679620633898863247e+01 1.092349916882345582e+02 8.643413223613393370e+01
2.308750000000000000e+04 7.081525565275535428e+01 4.685951950291081403e+01 1.091341395190488299e+02 8.655327083986348669e+01
2.310000000000000000e+04 7.078888258621742580e+01 4.695704890571236945e+01 1.091603926606340451e+02 8.652849700386920517e+01
2.311250000000000000e+04 7.084267389931568459e+01 4.700635744070176969e+01 1.090797291646393461e+02 8.645913390207159921e+01
2.312500000000000000e+04 7.100893010270263517e+01 4.696001609750121730e+01 1.090451641475863056e+02 8.656646508637777515e+01
2.313750000000000000e+04 7.100996613813708791e+01 4.688962087892694086e+01 1.090429230510945189e+02 8.660774388143674685e+01
2.315000000000000000e+04 7.113707238658106746e+01 4.681816121745595183e+01 1.090710932080117317e+02 8.662331902907840231e+01
2.316250000000000000e+04 7.108928798400431504e+01 4.688726942810348675e+01 1.090198725212471373e+02 8.645083333097856837e+01
2.317500000000000000e+04 7.107140830737148463e+01 4.692575893126519304e+01 1.091361838726926976e+02 8.648508708897986708e+01
2.318750000000000000e+04 7.094418001960644915e+01 4.691515958478860426e+01 1.090502163560964277e+02 8.649644190873382854e+01
2.320000000000000000e+04 7.087009716129138326e+01 4.685032088151120888e+01 1.089306837530321843e+02 8.635811890291255111e+01
2.321250000000000000e+04 7.076993851641266531e+01 4.685660348931894248e+01 1.090230379454237806e+02 8.623555106406878679e+01
2.322500000000000000e+04 7.067397219602004554e+01 4.697391123655199863e+01 1.090373077115226579e+02 8.627300555264335458e+01
2.323750000000000000e+04 7.077520177420933578e+01 4.701896699705481808e+01 1.090684998364298082e+02 8.631800618255489610e+01
2.325000000000000000e+04 7.069631691499894544e+01 4.698537636708059040e+01 1.092073425844001804e+02 8.615781593202738975e+01
2.326250000000000000e+04 7.059013844462583620e+01 4.702196152570235910e+01 1.091737251206771475e+02 8.611036403765686487e+01
2.327500000000000000e+04 7.066320558674918573e+01 4.697502980120171401e+01 1.090711998603412098e+02 8.625666879383950914e+01
2.328750000000000000e+04 7.072071164202313298e+01 4.706114882369522689e+01 1.090014387763977766e+02 8.623294255645943451e+01
2.330000000000000000e+04 7.073847956842575968e+01 4.694977965864872971e+01 1.088612631833538842e+02 8.622150662971820623e+01
2.331250000000000000e+04 7.074408893737020776e+01 4.694946569771277467e+01 1.088589019570989223e+02 8.601411676182368637e+01
2.332500000000000000e+04 7.056967254590357186e+01 4.695818627182711680e+01 1.090132969924040509e+02 8.588042827691805314e+01
2.333750000000000000e+04 7.053029652210219069e+01 4.695907495875964344e+01 1.091951194742895552e+02 8.591725394841412822e+01
2.335000000000000000e+04 7.061610471257444033e+01 4.697769223404647221e+01 1.091940721536147265e+02 8.604573097526379399e+01
2.336250000000000000e+04 7.058728703000215887e+01 4.695490672931674681e+01 1.090831623730088609e+02 8.590646741185017277e+01
2.337500000000000000e+04 7.061074602467601835e+01 4.692023277284133798e+01 1.091134523531496399e+02 8.591616997249461463e+01
2.338750000000000000e+04 7.056861031802934292e+01 4.682559276242511004e+01 1.092232450438656457e+02 8.573172993868267611e+01
2.340000000000000000e+04 7.059115448334512166e+01 4.677488004368814245e+01 1.092000212713511758e+02 8.570534276275593299e+01
2.341250000000000000e+04 7.047275183871393267e+01 4.677699455924786065e+01 1.091845855553884519e+02 8.590220524388368517e+01
2.342500000000000000e+04 7.048840398558617437e+01 4.678772319469371865e+01 1.092674942223583940e+02 8.601470846458829556e+01
2.343750000000000000e+04 7.042047907647068428e+01 4.676942189421527729e+01 1.092575931434877390e+02 8.614139020978889505e+01
2.345000000000000000e+04 7.041807981929437688e+01 4.689295670051159703e+01 1.092115123167773874e+02 8.611124583060959026e+01
2.346250000000000000e+04 7.036453813557504589e+01 4.700834611072696134e+01 1.092268284135927274e+02 8.613046743598795274e+01
2.347500000000000000e+04 7.051000294290483339e+01 4.697216073223248145e+01 1.092963741408672718e+02 8.629803430781930729e+01
2.348750000000000000e+04 7.050369437030080633e+01 4.699311517310994901e+01 1.091930976455975753e+02 8.605579536258359497e+01
2.350000000000000000e+04 7.035853555357604705e+01 4.696154996345470067e+01 1.091776111966836993e+02 8.601976704762432746e+01
2.351250000000000000e+04 7.032082163233849315e+01 4.704550800152133405e+01 1.090887740506833836e+02 8.582117197003954345e+01
2.352500000000000000e+04 7.034618739746146332e+01 4.709395066532280083e+01 1.092029331522674909e+02 8.584640573360090343e+01
2.353750000000000000e+04 7.034524735605695867e+01 4.715292800085924085e+01 1.090882404307535012e+02 8.577657749558625255e+01
2.355000000000000000e+04 7.034819025966365302e+01 4.713763753077284946e+01 1.091635126300651422e+02 8.584649252299237787e+01
2.356250000000000000e+04 7.040657491914531363e+01 4.711856320655070363e+01 1.090577684047905507e+02 8.597434842170898150e+01
2.357500000000000000e+04 7.049101424878304556e+01 4.698537865114700196e+01 1.091310195122215987e+02 8.604628141002939401e+01
2.358750000000000000e+04 7.027679106320893254e+01 4.692713437130458232e+01 1.091788157306711469e+02 8.607790613550875491e+01
2.360000000000000000e+04 7.027377950304484955e+01 4.687352484970769240e+01 1.092009105045609374e+02 8.608477385780173563e+01
2.361250000000000000e+04 7.033145270967666818e+01 4.682399406440242728e+01 1.091930578307988497e+02 8.604758930286638474e+01
2.362500000000000000e+04 7.043375937782391816e+01 4.669697344529426886e+01 1.091160445363439209e+02 8.608082688549157524e+01
2.363750000000000000e+04 7.060970701924088644e+01 4.678792882494825278e+01 1.091127114692595796e+02 8.612321498799384756e+01
2.365000000000000000e+04 7.065978201519452284e+01 4.683675001971130314e+01 1.090946689724263337e+02 8.601192689448315321e+01
2.366250000000000000e+04 7.075137063077252719e+01 4.698245046996323993e+01 1.091650628134965046e+02 8.603707279311470302e+01
2.367500000000000000e+04 7.064454066946976241e+01 4.692938075457551150e+01 1.090229995251972781e+02 8.607588433890822444e+01
2.368750000000000000e+04 7.064379912628642444e+01 4.704964593272617890e+01 1.090292179928740666e+02 8.611069831448487832e+01
2.370000000000000000e+04 7.065570850704787631e+01 4.689009478577103351e+01 1.088509373025199665e+02 8.629053856265801414e+01
2.371250000000000000e+04 7.079524429445056910e+01 4.677455418014510968e+01 1.089249147690035215e+02 8.624118771754248769e+01
2.372500000000000000e+04 7.087001470931954827e+01 4.689030705471789418e+01 1.089611865313848398e+02 8.622607247426132915e+01
2.373750000000000000e+04 7.086835121517511027e+01 4.697379198645876386e+01 1.089192497877824479e+02 8.629372559922308028e+01
2.375000000000000000e+04 7.070878997252535214e+01 4.690860956107683677e+01 1.089613388201547224e+02 8.614446925204073580e+01
2.376250000000000000e+04 7.076444053812471680e+01 4.675760146995369837e+01 1.090829372297213808e+02 8.604565116217592902e+01
2.377500000000000000e+04 7.071122000602476021e+01 4.668234571471557359e+01 1.091198360737797373e+02 8.610715146107197882e+01
2.378750000000000000e+04 7.049220665461298552e+01 4.650224055248567367e+01 1.091554762192238854e+02 8.618440816751852651e+01
2.380000000000000000e+04 7.049796324690956340e+01 4.657706789974650974e+01 1.091045913288015612e+02 8.622529683818216029e+01
2.381250000000000000e+04 7.041793354019820583e+01 4.664821043646004739e+01 1.090670120922570874e+02 8.636575475308974603e+01
2.382500000000000000e+04 7.034481298797601312e+01 4.651289431878337410e+01 1.089648494592213126e+02 8.644156630297455024e+01
2.383750000000000000e+04 7.036035477794951021e+01 4.656594316714964776e+01 1.089900662917202396e+02 8.651333769301837151e+01
2.385000000000000000e+04 7.045247306110421448e+01 4.661875639368465585e+01 1.090711318694591796e+02 8.644357012467337142e+01
2.386250000000000000e+04 7.032953084081033523e+01 4.655859438899739189e+01 1.089660727572661898e+02 8.649011609794210642e+01
2.387500000000000000e+04 7.017910201402391124e+01 4.646582792178435284e+01 1.088937425527475114e+02 8.640656740645574985e+01
2.388750000000000000e+04 7.014734463206724513e+01 4.647248422221684194e+01 1.089226516034459138e+02 8.635833558826482204e+01
2.390000000000000000e+04 7.019290591014842562e+01 4.635554123810402416e+01 1.090082270697915021e+02 8.629342473024965443e+01
2.391250000000000000e+04 7.043402218560211736e+01 4.638749047692393646e+01 1.089196954124209213e+02 8.634804806473461269e+01
2.392500000000000000e+04 7.034199633158200982e+01 4.650827371277764399e+01 1.088408208099426133e+02 8.646329020544295929e+01
2.393750000000000000e+04 7.017137877305313509e+01 4.652807587975591730e+01 1.088655429288024692e+02 8.646134558338519582e+01
2.395000000000000000e+04 7.005773868800524440e+01 4.652769972708534141e+01 1.087798454336182772e+02 8.640233277750731133e+01
2.396250000000000000e+04 6.999132811788889796e+01 4.652936488014951522e+01 1.087560541925290210e+02 8.623392341489245894e+01
2.397500000000000000e+04 6.995325186258145322e+01 4.640225682228016524e+01 1.087415800038883873e+02 8.621401092549488965e+01
2.398750000000000000e+04 7.002869445317314501e+01 4.630830457730622385e+01 1.088189431140122565e+02 8.628089185932176974e+01
2.400000000000000000e+04 6.994232423026548418e+01 4.621266645776854887e+01 1.088734778708881237e+02 8.624643768552735423e+01
2.401250000000000000e+04 6.993728560420363749e+01 4.621492268398746717e+01 1.087867945001477068e+02 8.626554356361029363e+01
2.402500000000000000e+04 7.005270418409793365e+01 4.624079833502514703e+01 1.088720678225467537e+02 8.614920133132351054e+01
2.403750000000000000e+04 6.994071295508084063e+01 4.619704136472027756e+01 1.089267094634866027e+02 8.608337104220201752e+01
2.405000000000000000e+04 6.993640800658944556e+01 4.619220906964456219e+01 1.089073663743009490e+02 8.598679600587784932e+01
2.406250000000000000e+04 6.991948514360312572e+01 4.615116697233018783e+01 1.087677424678543332e+02 8.591238312528379595e+01
2.407500000000000000e+04 6.997323650880376533e+01 4.627445082801224174e+01 1.087402952035190395e+02 8.594275160281247850e+01
2.408750000000000000e+04 6.986219635474481038e+01 4.620085977750796502e+01 1.088613122758369087e+02 8.606776293584654525e+01
2.410000000000000000e+04 6.979840083050551414e+01 4.617285936714103656e+01 1.088744970255464608e+02 8.599036623942194524e+01
2.411250000000000000e+04 6.983411505388866658e+01 4.621105185584055874e+01 1.090081892152585539e+02 8.598964828307444463e+01
2.412500000000000000e+04 6.990740585837522758e+01 4.629020524010655890e+01 1.089620284913813748e+02 8.601499326524452727e+01
2.413750000000000000e+04 6.983651950170458633e+01 4.643521122612804675e+01 1.088565677633644952e+02 8.593432381157718680e+01
2.415000000000000000e+04 6.978344117502955157e+01 4.645476089576294498e+01 1.088945881413249452e+02 8.608035274599210140e+01
2.416250000000000000e+04 6.969418371284632485e+01 4.648790897043708270e+01 1.089070984557311164e+02 8.600632460771937815e+01
2.417500000000000000e+04 6.978805412070231284e+01 4.646284170737841634e+01 1.088842466393029298e+02 8.595156010651207623e+01
2.418750000000000000e+04 6.988591360182196865e+01 4.644986854083312267e+01 1.089699408826183884e+02 8.577564801977977993e+01
2.420000000000000000e+04 6.969134896008249314e+01 4.650842219537499744e+01 1.089835573669567736e+02 8.565240959673434418e+01
2.421250000000000000e+04 6.973738239241313863e+01 4.651432789909853227e+01 1.088968106051169400e+02 8.576852673940373961e+01
2.422500000000000000e+04 6.978539512837068060e+01 4.654404047951069856e+01 1.087958763616566955e+02 8.572580396776109524e+01
2.423750000000000000e+04 6.978608387333797225e+01 4.651826130010445581e+01 1.087760322610258896e+02 8.574398446105730898e+01
2.425000000000000000e+04 6.963082347787063497e+01 4.643247789715982066e+01 1.087670859317404819e+02 8.568005051453832266e+01
2.426250000000000000e+04 6.951593204937404380e+01 4.641043046447171605e+01 1.087009643245806814e+02 8.562812473107371147e+01
2.427500000000000000e+04 6.960784132231438548e+01 4.628914997244529417e+01 1.087714226181761177e+02 8.563829033044709149e+01
2.428750000000000000e+04 6.965217230440438811e+01 4.614447376644163512e+01 1.087407482050199121e+02 8.565752704755257696e+01
2.430000000000000000e+04 6.966103106209789075e+01 4.622373300115344819e+01 1.087690276929418900e+02 8.573389603592436004e+01
2.431250000000000000e+04 6.960667111992016487e+01 4.608778982178922945e+01 1.087609736071160853e+02 8.576268182625719305e+01
2.432500000000000000e+04 6.959070989051521394e+01 4.600497892742588846e+01 1.088439215088634171e+02 8.565747034192324350e+01
2.433750000000000000e+04 6.982056228772238171e+01 4.600389740600277122e+01 1.089425490542688948e+02 8.570818003517904060e+01
2.435000000000000000e+04 6.982804759067434475e+01 4.599682024937160918e+01 1.089441610862855327e+02 8.567626904024882606e+01
2.436250000000000000e+04 6.963103781432651829e+01 4.607235845323468482e+01 1.089399565627012549e+02 8.579646922486540461e+01
2.437500000000000000e+04 6.961122072464186772e+01 4.596289339538931529e+01 1.089709957299815812e+02 8.572530202716514225e+01
2.438750000000000000e+04 6.966406263483943917e+01 4.587808614722344203e+01 1.090221305773477098e+02 8.563992891063342938e+01
2.440000000000000000e+04 6.968453371290752330e+01 4.585852401364299880e+01 1.089646700173643836e+02 8.554095413603005227e+01
2.441250000000000000e+04 6.968301671927530094e+01 4.576943455220501278e+01 1.090332555479533596e+02 8.560471587490566492e+01
2.442500000000000000e+04 6.979349311804978129e+01 4.576123895999877078e+01 1.089121461147886265e+02 8.558960948523284173e+01
2.443750000000000000e+04 6.966481730142302808e+01 4.573138104180335262e+01 1.088462643601102258e+02 8.554820600021265875e+01
2.445000000000000000e+04 6.967648229758555090e+01 4.570488131779888619e+01 1.089249413880645392e+02 8.561398560895659671e+01
2.446250000000000000e+04 6.964911715187936636e+01 4.579499972259176843e+01 1.090160765385073631e+02 8.561804834010682441e+01
2.447500000000000000e+04 6.957057426967330116e+01 4.584902326757510593e+01 1.090112999853791393e+02 8.568877635287573469e+01
2.448750000000000000e+04 6.945562383053332667e+01 4.569861691508680224e+01 1.090052264367126043e+02 8.569307924930744491e+01
2.450000000000000000e+04 6.944005732851829293e+01 4.570787165145745234e+01 1.089611836041913762e+02 8.567209640114855063e+01
2.451250000000000000e+04 6.946042534657978251e+01 4.587084516658716637e+01 1.090108962778280812e+02 8.572468906912688169e+01
2.452500000000000000e+04 6.931722127783622511e+01 4.581438298493259964e+01 1.091637235653603710e+02 8.567792695516955348e+01
2.453750000000000000e+04 6.928599635787499267e+01 4.583005637525958065e+01 1.091537310171944171e+02 8.577520667818524203e+01
2.455000000000000000e+04 6.923825553653209397e+01 4.574998665493765060e+01 1.092016548886235654e+02 8.586027284615995825e+01
2.456250000000000000e+04 6.909008232139399297e+01 4.574747661532900622e+01 1.091772397442679079e+02 8.574281613228085064e+01
2.457500000000000000e+04 6.916723345767775299e+01 4.574040661226726456e+01 1.090527702607355280e+02 8.566183489407137586e+01
2.458750000000000000e+04 6.933246647293371723e+01 4.572286009743751833e+01 1.090061384873063872e+02 8.561378052100531022e+01
2.460000000000000000e+04 6.928298085252666283e+01 4.575469428214511680e+01 1.090052876459021292e+02 8.569331157477803629e+01
2.461250000000000000e+04 6.921373986798123212e+01 4.572147661602528501e+01 1.088731746048799067e+02 8.553331375839590578e+01
2.462500000000000000e+04 6.915771356259068625e+01 4.579089641666022459e+01 1.089218676737352496e+02 8.555815416390473160e+01
2.463750000000000000e+04 6.916906726916484160e+01 4.578600394507560623e+01 1.088969195381140054e+02 8.552861433165270455e+01
2.465000000000000000e+04 6.915414759994186511e+01 4.581711564323474306e+01 1.090480805813592582e+02 8.549222047472474628e+01
2.466250000000000000e+04 6.926901333522877735e+01 4.594607940445799699e+01 1.090739045940170513e+02 8.550923494339309627e+01
2.467500000000000000e+04 6.930688953660481388e+01 4.595254711480340859e+01 1.091478983136829015e+02 8.553743974025844921e+01
2.468750000000000000e+04 6.928639172059580176e+01 4.592793954059580130e+01 1.090336220112552610e+02 8.556337302538722156e+01
2.470000000000000000e+04 6.916099735363094680e+01 4.576242565375092397e+01 1.091191706559629040e+02 8.552390952573043137e+01
2.471250000000000000e+04 6.909067403809457630e+01 4.578599045366025422e+01 1.092653671758333331e+02 8.538534442416013803e+01
2.472500000000000000e+04 6.915250217138041933e+01 4.575601535837233058e+01 1.090736438612685362e+02 8.526959840324144579e+01
2.473750000000000000e+04 6.904466833991877195e+01 4.566665828747396461e+01 1.091074892501527529e+02 8.539782215122271225e+01
2.475000000000000000e+04 6.905596316228633214e+01 4.562250915001670393e+01 1.091099927194650547e+02 8.539782207813102843e+01
2.476250000000000000e+04 6.897908609738115615e+01 4.566015481671581711e+01 1.091168539575460557e+02 8.519544600761273045e+01
2.477500000000000000e+04 6.905181968243134349e+01 4.554643191738184527e+01 1.090770972575369058e+02 8.521814106452011117e+01
2.478750000000000000e+04 6.900909561946622262e+01 4.569917965376721725e+01 1.092008592371768856e+02 8.525119552980734738e+01
2.480000000000000000e+04 6.891008280673527508e+01 4.567595879130279712e+01 1.091931672950413201e+02 8.526131655342085480e+01
2.481250000000000000e+04 6.903597640841597638e+01 4.573344816572504357e+01 1.092663613347946523e+02 8.520949601933327244e+01
2.482500000000000000e+04 6.915841803565234613e+01 4.557651298670933215e+01 1.094661867695003536e+02 8.521695125825787898e+01
2.483750000000000000e+04 6.923340437768214883e+01 4.554742421271388508e+01 1.095005891038066608e+02 8.507251828233384572e+01
2.485000000000000000e+04 6.924488288205257902e+01 4.547902130688824229e+01 1.095122311306129603e+02 8.507348152908174654e+01
2.486250000000000000e+04 6.916212423251378993e+01 4.549559055597894286e+01 1.095131161212505475e+02 8.520362847914049098e+01
2.487500000000000000e+04 6.922656242020374862e+01 4.550562598981426277e+01 1.094926600978103153e+02 8.501331462948616036e+01
2.488750000000000000e+04 6.928386678147099076e+01 4.557242042128044801e+01 1.094624902290060078e+02 8.492787481539538419e+01
2.490000000000000000e+04 6.921654130010230688e+01 4.555258105876747976e+01 1.095230679239532776e+02 8.488698347721226867e+01
2.491250000000000000e+04 6.921407625670782693e+01 4.566074984745800691e+01 1.095604383502842438e+02 8.481313771633203658e+01
2.492500000000000000e+04 6.914782435318322484e+01 4.578991471820946657e+01 1.093720141419352245e+02 8.473616306312867152e+01
2.493750000000000000e+04 6.930559177146086824e+01 4.564659390027901509e+01 1.093691014134509203e+02 8.484185908938373188e+01
2.495000000000000000e+04 6.912904313061744688e+01 4.568054445679578635e+01 1.093779298841186005e+02 8.476647565055010602e+01
2.496250000000000000e+04 6.908258588890508634e+01 4.571816479683472068e+01 1.094387055755687186e+02 8.485037128109374294e+01
2.497500000000000000e+04 6.929430334158055871e+01 4.591148070851293284e+01 1.094715537691557046e+02 8.483623464823098459e+01
2.498750000000000000e+04 6.920254901531411917e+01 4.590370019130556756e+01 1.094113261227634553e+02 8.499285527001667617e+01
2.500000000000000000e+04 6.923231523494759188e+01 4.561258334919266844e+01 1.094009921327746326e+02 8.495569386681070512e+01
2.501250000000000000e+04 6.915006747882202376e+01 4.561267747213227608e+01 1.094136134949269632e+02 8.481905063889573171e+01
2.502500000000000000e+04 6.918851211678855861e+01 4.553351095728238107e+01 1.094718422859718316e+02 8.487821035867580122e+01
2.503750000000000000e+04 6.927714614271425830e+01 4.571533931530714767e+01 1.094764194261041013e+02 8.487317668413436422e+01
2.505000000000000000e+04 6.924612823615888146e+01 4.578591226617617593e+01 1.093043451737261620e+02 8.495667696740376584e+01
2.506250000000000000e+04 6.928688010413080178e+01 4.573888516744349886e+01 1.092787997837509266e+02 8.489471778950390046e+01
2.507500000000000000e+04 6.939145010335234076e+01 4.568976700584364181e+01 1.091089846948161011e+02 8.482781586988701861e+01
2.508750000000000000e+04 6.931298758855919573e+01 4.581269790721862023e+01 1.089212082071406797e+02 8.472104807352910427e+01
2.510000000000000000e+04 6.921829874561264262e+01 4.581274535220932620e+01 1.090678294432396882e+02 8.485748508446846472e+01
2.511250000000000000e+04 6.927724225771791566e+01 4.577850139167935595e+01 1.090230350073828873e+02 8.492448096848494288e+01
2.512500000000000000e+04 6.940121759492875242e+01 4.579779162701164097e+01 1.089597936558001265e+02 8.485211734930069838e+01
2.513750000000000000e+04 6.937525350833433890e+01 4.574398364927970562e+01 1.090729026262989976e+02 8.469500813148619045e+01
2.515000000000000000e+04 6.927303521674497233e+01 4.578947219499914922e+01 1.089904332639749356e+02 8.465877229884735300e+01
2.516250000000000000e+04 6.935707546824124847e+01 4.571854905042380324e+01 1.090053561238451891e+02 8.468177257058884777e+01
2.517500000000000000e+04 6.927030656564369338e+01 4.572796020672267758e+01 1.088977098483761807e+02 8.448702682498888805e+01
2.518750000000000000e+04 6.916517913937877893e+01 4.561478825672108428e+01 1.088981853367881598e+02 8.449071836509988032e+01
2.520000000000000000e+04 6.925509430667739252e+01 4.572678558156876960e+01 1.089303829102190946e+02 8.450237639345481000e+01
2.521250000000000000e+04 6.926240683628647332e+01 4.576935387889212592e+01 1.089763619992232293e+02 8.466991392900577296e+01
2.522500000000000000e+04 6.928383046111979127e+01 4.569337212152528593e+01 1.090246626697938979e+02 8.465542909314636688e+01
2.523750000000000000e+04 6.923789567450184279e+01 4.567512183521699143e+01 1.090160721112144842e+02 8.452835584704484972e+01
2.525000000000000000e+04 6.926865303734244605e+01 4.578611109856056771e+01 1.089312053801423588e+02 8.438494194269435411e+01
2.526250000000000000e+04 6.927406590287726829e+01 4.580400599127072070e+01 1.089738377165869849e+02 8.441596838260129232e+01
2.527500000000000000e+04 6.921558606936638114e+01 4.582967146554170057e+01 1.089695026594454390e+02 8.450456133761667843e+01
2.528750000000000000e+04 6.920860345849675355e+01 4.572949016386975529e+01 1.089988836209037686e+02 8.433769734908901228e+01
2.530000000000000000e+04 6.910792252355399512e+01 4.570775057612686965e+01 1.089508448881331191e+02 8.427552207944226836e+01
2.531250000000000000e+04 6.916782861964587426e+01 4.569480810492291312e+01 1.089969757971127251e+02 8.420498683573906362e+01
2.532500000000000000e+04 6.912812323295523242e+01 4.560798342055166898e+01 1.089931706805398051e+02 8.420241435504024707e+01
2.533750000000000000e+04 6.925686624723279294e+01 4.572244036005861290e+01 1.089206663264078969e+02 8.417732042348949051e+01
2.535000000000000000e+04 6.934789513190987975e+01 4.565960780621762893e+01 1.087722418381602978e+02 8.429631999209902915e+01
2.536250000000000000e+04 6.932662069521232695e+01 4.555519487968904002e+01 1.088396168602396727e+02 8.435820684050359830e+01
2.537500000000000000e+04 6.908934502926763344e+01 4.564181223026361067e+01 1.088287852895782066e+02 8.414598567014843411e+01
2.538750000000000000e+04 6.930339097413238392e+01 4.563905671296754463e+01 1.088389146123036966e+02 8.428010815125119848e+01
2.540000000000000000e+04 6.934715786524122905e+01 4.556536568402422205e+01 1.088838541134159357e+02 8.436195048733911506e+01
2.541250000000000000e+04 6.933707253005424320e+01 4.579599237869972228e+01 1.088653920005703668e+02 8.434652171507242713e+01
2.542500000000000000e+04 6.942530027286076688e+01 4.578697023724255644e+01 1.088759429989614489e+02 8.422772343124037775e+01
2.543750000000000000e+04 6.941098021843549759e+01 4.577609066622439116e+01 1.088463542974249521e+02 8.414348721687052546e+01
2.545000000000000000e+04 6.947321467295375896e+01 4.590398903798222818e+01 1.087844343387036616e+02 8.433272781037506149e+01
2.546250000000000000e+04 6.944414857488395398e+01 4.586097333216812899e+01 1.087148279698892850e+02 8.446201615634795701e+01
2.547500000000000000e+04 6.946081513068445190e+01 4.580018168335450213e+01 1.087083609927118175e+02 8.449077991863838122e+01
2.548750000000000000e+04 6.939588405755483791e+01 4.578100360226248711e+01 1.087586393290057885e+02 8.464278919941757806e+01
2.550000000000000000e+04 6.940129823853342828e+01 4.565003537049612703e+01 1.086525915057882372e+02 8.467062810250119753e+01
2.551250000000000000e+04 6.928294907359737920e+01 4.573608771808915918e+01 1.085958150098773842e+02 8.463031470032278492e+01
2.552500000000000000e+04 6.935673853372678366e+01 4.577415262449962086e+01 1.086246496080430717e+02 8.453788764322430893e+01
2.553750000000000000e+04 6.939560291047305896e+01 4.571967966831718400e+01 1.088100685422234619e+02 8.453057174243511440e+01
2.555000000000000000e+04 6.940199736836117950e+01 4.570871371800545546e+01 1.088029482435407971e+02 8.447851661516173749e+01
2.556250000000000000e+04 6.922979123288675396e+01 4.568376651479797346e+01 1.086910751440888845e+02 8.444212773830972196e+01
2.557500000000000000e+04 6.929361730636360051e+01 4.564568269677094037e+01 1.087673537810031519e+02 8.429710141167240067e+01
2.558750000000000000e+04 6.932148718530231690e+01 4.556827105961002644e+01 1.087114093345514476e+02 8.436440923451165474e+01
2.560000000000000000e+04 6.929973410285526825e+01 4.567794004963083410e+01 1.086206439665742352e+02 8.442922436715046786e+01
2.561250000000000000e+04 6.939802103264386801e+01 4.566503714588739626e+01 1.084680865421434106e+02 8.441960489445739313e+01
2.562500000000000000e+04 6.925699234415162664e+01 4.560611638276933633e+01 1.085127952737902177e+02 8.421469647149054083e+01
2.563750000000000000e+04 6.915063890600862351e+01 4.565643988038247159e+01 1.083325817025995406e+02 8.423647132776602575e+01
2.565000000000000000e+04 6.913676650384867628e+01 4.559512164181717964e+01 1.081891389840543951e+02 8.422240702087235320e+01
2.566250000000000000e+04 6.912450964689324451e+01 4.549552236991431187e+01 1.082219413569188333e+02 8.406853447898598120e+01
2.567500000000000000e+04 6.918789355633815319e+01 4.533540065269963293e+01 1.082639811188712997e+02 8.396292805679986770e+01
2.568750000000000000e+04 6.910376737082550846e+01 4.540415883712471867e+01 1.082766792308356685e+02 8.389005634629694441e+01
2.570000000000000000e+04 6.908948218816694009e+01 4.535535550855479414e+01 1.082207072624743773e+02 8.386330353217695688e+01
2.571250000000000000e+04 6.907785632562610090e+01 4.530645808714670153e+01 1.081846585250623889e+02 8.390288726972670474e+01
2.572500000000000000e+04 6.905872070562405440e+01 4.534514860230435573e+01 1.080830012543514016e+02 8.387704347196286392e+01
2.573750000000000000e+04 6.886228784307421336e+01 4.538124235153694030e+01 1.080540229033579465e+02 8.405793628991881405e+01
2.575000000000000000e+04 6.870001624045387700e+01 4.527280550664823267e+01 1.081630361470566868e+02 8.406263456726041738e+01
2.576250000000000000e+04 6.870407733289938790e+01 4.521175983407005816e+01 1.082974772914257784e+02 8.404874363576176677e+01
2.577500000000000000e+04 6.870665986881155618e+01 4.521002289433367594e+01 1.082411247679508648e+02 8.399122038292520642e+01
2.578750000000000000e+04 6.865950811765674189e+01 4.521076994107630753e+01 1.081747495869992974e+02 8.398709993181938671e+01
2.580000000000000000e+04 6.853778317590841596e+01 4.534352726343031037e+01 1.081435863177308079e+02 8.406951710279898293e+01
2.581250000000000000e+04 6.854671831852473929e+01 4.551153959674507377e+01 1.082966399106001774e+02 8.409712491488609487e+01
2.582500000000000000e+04 6.845948745059376961e+01 4.550541526344862575e+01 1.083122896114775244e+02 8.407505814538804145e+01
2.583750000000000000e+04 6.841105268977007370e+01 4.540011294548244791e+01 1.085713641257731723e+02 8.411645298097191414e+01
2.585000000000000000e+04 6.852983597336420019e+01 4.529364023705771558e+01 1.085432889661620948e+02 8.414875742508061762e+01
2.586250000000000000e+04 6.843295149718652226e+01 4.529884703209358321e+01 1.084376134052549645e+02 8.406831733382725247e+01
2.587500000000000000e+04 6.842858122191624659e+01 4.535862708787774267e+01 1.084733504843251239e+02 8.402467108579708110e+01
2.588750000000000000e+04 6.826838398241254424e+01 4.516956302506020648e+01 1.084192307840969960e+02 8.392946658832916285e+01
2.590000000000000000e+04 6.828172784654420013e+01 4.512504451113206017e+01 1.084697871963217040e+02 8.388786044665732788e+01
2.591250000000000000e+04 6.839329105721857616e+01 4.515435937417967693e+01 1.084856543381013694e+02 8.396488215153038936e+01
2.592500000000000000e+04 6.830709687837273236e+01 4.525756899119781451e+01 1.084168038926935651e+02 8.395035250427768858e+01
2.593750000000000000e+04 6.827294316728901435e+01 4.527473650021346430e+01 1.082746478674374799e+02 8.410819568858310902e+01
2.595000000000000000e+04 6.827905965377905773e+01 4.527438584160601209e+01 1.081822664748740976e+02 8.425045874455040007e+01
2.596250000000000000e+04 6.835747405805028620e+01 4.524705820172270165e+01 1.080522931282311276e+02 8.427444226222254997e+01
2.597500000000000000e+04 6.857104225699410449e+01 4.531785108395119011e+01 1.080152623685898305e+02 8.408642207274556313e+01
2.598750000000000000e+04 6.847574455816565830e+01 4.516988596710709913e+01 1.080355029692274229e+02 8.399078503472118484e+01
2.600000000000000000e+04 6.858022889537257072e+01 4.527409568781448002e+01 1.080232410704968657e+02 8.396097881261599127e+01
2.601250000000000000e+04 6.858254136903630638e+01 4.534886148214215495e+01 1.081212486285540137e+02 8.404855488985822376e+01
2.602500000000000000e+04 6.865770717634815412e+01 4.536953177133448634e+01 1.081335365290051271e+02 8.408800605538324646e+01
2.603750000000000000e+04 6.857039729064901223e+01 4.531853392243065315e+01 1.083008200440052065e+02 8.405455464188224823e+01
2.605000000000000000e+04 6.831373757015865067e+01 4.543118546598842045e+01 1.083803838133756585e+02 8.421326105671234075e+01
2.606250000000000000e+04 6.827364969146169926e+01 4.544552536604076920e+01 1.083848116246953737e+02 8.416519429956186116e+01
2.607500000000000000e+04 6.829727289178597971e+01 4.534035146740566091e+01 1.083112561221488477e+02 8.418995821347779440e+01
2.608750000000000000e+04 6.832955912569184420e+01 4.542060896839112871e+01 1.082324170078028232e+02 8.429558749259460626e+01
2.610000000000000000e+04 6.827706385955508495e+01 4.543469691856353876e+01 1.082370048997405974e+02 8.428673518778035145e+01
2.611250000000000000e+04 6.823086097068120637e+01 4.541165689673746897e+01 1.081384499314220875e+02 8.438348592980004526e+01
2.612500000000000000e+04 6.827482977437692568e+01 4.550580409080400557e+01 1.081556395191320092e+02 8.439128256840218967e+01
2.613750000000000000e+04 6.814237195845991835e+01 4.558090888935544882e+01 1.080945965155711264e+02 8.416111064274933540e+01
2.615000000000000000e+04 6.817631171892949737e+01 4.564799244464361294e+01 1.081592310191951753e+02 8.428546809011990604e+01
2.616250000000000000e+04 6.836431803432223830e+01 4.555469748104921024e+01 1.081194102060412092e+02 8.434806246864094703e+01
2.617500000000000000e+04 6.850103602344526621e+01 4.557631049902327902e+01 1.082167721715048430e+02 8.439026454670134569e+01
2.618750000000000000e+04 6.860485149761314005e+01 4.550456994389665510e+01 1.080860837001932282e+02 8.427169223669964992e+01
2.620000000000000000e+04 6.863753491850357591e+01 4.549855275759511386e+01 1.079998821430957179e+02 8.425403901432889597e+01
2.621250000000000000e+04 6.866149321409012884e+01 4.546839049824730239e+01 1.079055401793018376e+02 8.419522937701010790e+01
2.622500000000000000e+04 6.864575564046153033e+01 4.568717372516270103e+01 1.079882389050786884e+02 8.423462525105206566e+01
2.623750000000000000e+04 6.851466860772895018e+01 4.556982320249510821e+01 1.079207479160040890e+02 8.426065514699861581e+01
2.625000000000000000e+04 6.863693263823746804e+01 4.560974728109805199e+01 1.080112264940151476e+02 8.426877448449397434e+01
2.626250000000000000e+04 6.872881023495297370e+01 4.578099794428813851e+01 1.079806423595949099e+02 8.417008874169739840e+01
2.627500000000000000e+04 6.876197665046473162e+01 4.574207619902745137e+01 1.078095476606254834e+02 8.419785001084426312e+01
2.628750000000000000e+04 6.875287933170598365e+01 4.589522475223783715e+01 1.077630877386471440e+02 8.420294674328302165e+01
2.630000000000000000e+04 6.873893162252829825e+01 4.571983450106824876e+01 1.076887031870255811e+02 8.415491928410301625e+01
2.631250000000000000e+04 6.863715277576051221e+01 4.580117257601030900e+01 1.076125241068610023e+02 8.407499741662127235e+01
2.632500000000000000e+04 6.864499845176064241e+01 4.595789893281419580e+01 1.076445427107647532e+02 8.406732397678113955e+01
2.633750000000000000e+04 6.863880505936757004e+01 4.594171101690945136e+01 1.076659393056897329e+02 8.404119281857454382e+01
2.635000000000000000e+04 6.871301204391916428e+01 4.587175164861380949e+01 1.077205533539355855e+02 8.392430117187245742e+01
2.636250000000000000e+04 6.878069166660293376e+01 4.588063348151001719e+01 1.078012340245328886e+02 8.407466771519625581e+01
2.637500000000000000e+04 6.873709276073289232e+01 4.574207220526918150e+01 1.077685002948071258e+02 8.407299394387550251e+01
2.638750000000000000e+04 6.873930047795683151e+01 4.574512474643240978e+01 1.077820733044874686e+02 8.418000889872666903e+01
2.640000000000000000e+04 6.886162958938383838e+01 4.574952833844486122e+01 1.077576403201771456e+02 8.444561734168328826e+01
2.641250000000000000e+04 6.888159503486265578e+01 4.572611345783273862e+01 1.077622825458962978e+02 8.435444110600501233e+01
2.642500000000000000e+04 6.885011705065245735e+01 4.568572745797511914e+01 1.078201431617157908e+02 8.437707032735976043e+01
2.643750000000000000e+04 6.883103368287169133e+01 4.562174016374626007e+01 1.076460092551163257e+02 8.433076845712650993e+01
2.645000000000000000e+04 6.887476980871903720e+01 4.541072616557773500e+01 1.076855696826664683e+02 8.429591696041448756e+01
2.646250000000000000e+04 6.884938458402015726e+01 4.539798505318953659e+01 1.075648122524050905e+02 8.433648420037741289e+01
2.647500000000000000e+04 6.875471429502265153e+01 4.559143026640994378e+01 1.076770494717960105e+02 8.437045329515883907e+01
2.648750000000000000e+04 6.876640994114485750e+01 4.564212749100625643e+01 1.076182055290918953e+02 8.429052003747685262e+01
2.650000000000000000e+04 6.869411914501478122e+01 4.569572402639360575e+01 1.077122950421083232e+02 8.429291604928684478e+01
2.651250000000000000e+04 6.881361894316300720e+01 4.568267700495854911e+01 1.078045047167333053e+02 8.428579760569056134e+01
2.652500000000000000e+04 6.901214117985223595e+01 4.566087285032251941e+01 1.077686504258214200e+02 8.434136717883200163e+01
2.653750000000000000e+04 6.907348728896357670e+01 4.560877840411070849e+01 1.076300817385334767e+02 8.444060089466145769e+01
2.655000000000000000e+04 6.910603879418940210e+01 4.566570178450282214e+01 1.075771817740736083e+02 8.463237333279279540e+01
2.656250000000000000e+04 6.907052289787631594e+01 4.558061605951210993e+01 1.075643550303535534e+02 8.459942986347999749e+01
2.657500000000000000e+04 6.903426705391852636e+01 4.554070099572542318e+01 1.075230222943060596e+02 8.447336210027485492e+01
2.658750000000000000e+04 6.901529491722759246e+01 4.547377140720234223e+01 1.075033585941264533e+02 8.437696509408023360e+01
2.660000000000000000e+04 6.903339727262695646e+01 4.547982981878102748e+01 1.075461327533622722e+02 8.446703226083739935e+01
2.661250000000000000e+04 6.895525961549896010e+01 4.551188917549923474e+01 1.076844454218696256e+02 8.453077897521067996e+01
2.662500000000000000e+04 6.894745801707384203e+01 4.547728851169004827e+01 1.077039063440516884e+02 8.481570681547530910e+01
2.663750000000000000e+04 6.902525896449974141e+01 4.535599661172310704e+01 1.078516905175142426e+02 8.483242642893881680e+01
2.665000000000000000e+04 6.906933711074594839e+01 4.533849491940000576e+01 1.079227837840328306e+02 8.478881545839725220e+01
2.666250000000000000e+04 6.906688710917590868e+01 4.552205012472138890e+01 1.080056016363481888e+02 8.481762942787786130e+01
2.667500000000000000e+04 6.906019413513024574e+01 4.550134952220781059e+01 1.079720847791478917e+02 8.465022011917839961e+01
2.668750000000000000e+04 6.906365066827234500e+01 4.544751525698016792e+01 1.077892289501630358e+02 8.453759878793445637e+01
2.670000000000000000e+04 6.906774075372030097e+01 4.554067941645926254e+01 1.078262565361164462e+02 8.449831589898172979e+01
2.671250000000000000e+04 6.906936473814836575e+01 4.539261515904226485e+01 1.078013804654713681e+02 8.464158991712655222e+01
2.672500000000000000e+04 6.909838817700213554e+01 4.538377789913943161e+01 1.076969517075744989e+02 8.467240519571723212e+01
2.673750000000000000e+04 6.911866811279264766e+01 4.554553387118465224e+01 1.076815791710540680e+02 8.466671072041798141e+01
2.675000000000000000e+04 6.901565751381195923e+01 4.548885262231535620e+01 1.076808505645316529e+02 8.464281203032021494e+01
2.676250000000000000e+04 6.881204191269040393e+01 4.537287395768820630e+01 1.076570744292942123e+02 8.449417038662298296e+01
2.677500000000000000e+04 6.895528013054897087e+01 4.532810818187666513e+01 1.076610548990001206e+02 8.461521039362223462e+01
2.678750000000000000e+04 6.894513890061872985e+01 4.530805987058165130e+01 1.076584102282991751e+02 8.459597553666708336e+01
2.680000000000000000e+04 6.892050080564162329e+01 4.530756896761335639e+01 1.076814628598765182e+02 8.454298565830455914e+01
2.681250000000000000e+04 6.884806583544816760e+01 4.544826283337338424e+01 1.076527588461726737e+02 8.452194381278462743e+01
2.682500000000000000e+04 6.898008567245673817e+01 4.533824490741312019e+01 1.076760963837300409e+02 8.453165504613686210e+01
2.683750000000000000e+04 6.902085908420109206e+01 4.545773209281058058e+01 1.075884544704139216e+02 8.453240660602767775e+01
2.685000000000000000e+04 6.901327682532040342e+01 4.544677218006717112e+01 1.073695055029737091e+02 8.450945701236329910e+01
2.686250000000000000e+04 6.900642280415490859e+01 4.552749600340543168e+01 1.073898400267774065e+02 8.448035254057049315e+01
2.687500000000000000e+04 6.907785763114182487e+01 4.560415215387736509e+01 1.074292571576414730e+02 8.463176808478364421e+01
2.688750000000000000e+04 6.912809280448283289e+01 4.544581774977165622e+01 1.075764075746426727e+02 8.465563005401813257e+01
2.690000000000000000e+04 6.913895546177766960e+01 4.539659844454440218e+01 1.076062696036996300e+02 8.458276794991391512e+01
2.691250000000000000e+04 6.907656443626714804e+01 4.529839872125984357e+01 1.075852340129338245e+02 8.448857361080666806e+01
2.692500000000000000e+04 6.929765169827780369e+01 4.533909065958622620e+01 1.076008876474746074e+02 8.456486138022349053e+01
2.693750000000000000e+04 6.945340618351261242e+01 4.535577542931240203e+01 1.074997762866565836e+02 8.460106846030494410e+01
2.695000000000000000e+04 6.951299295532126621e+01 4.537665370388196351e+01 1.075802092038788658e+02 8.468203099754168761e+01
2.696250000000000000e+04 6.953991667034502200e+01 4.531671335769289755e+01 1.076953050617683942e+02 8.469577841585581268e+01
2.697500000000000000e+04 6.952547378322709903e+01 4.515087334205552594e+01 1.077506333283757698e+02 8.466653187078223652e+01
2.698750000000000000e+04 6.946839594065566814e+01 4.528215946801154246e+01 1.076857659703902357e+02 8.454830988747009712e+01
2.700000000000000000e+04 6.936349729368383521e+01 4.530499333203334800e+01 1.076040335274387871e+02 8.462818481174669216e+01
2.701250000000000000e+04 6.951274869214509522e+01 4.542543512941399086e+01 1.077026927223229080e+02 8.466128622929504388e+01
2.702500000000000000e+04 6.956049490634612198e+01 4.550107921170546632e+01 1.077829955374279223e+02 8.459403590085325675e+01
2.703750000000000000e+04 6.969593753626246269e+01 4.537294345976484777e+01 1.078431698869681554e+02 8.454095995151756426e+01
2.705000000000000000e+04 6.976198341556157345e+01 4.531718830683463750e+01 1.078850179613402673e+02 8.449408604238435316e+01
2.706250000000000000e+04 6.980254019496670992e+01 4.532832999082868497e+01 1.080186115126426500e+02 8.436523248087090110e+01
2.707500000000000000e+04 6.974702473275122827e+01 4.544604474269209504e+01 1.078963955601968934e+02 8.442844995874594360e+01
2.708750000000000000e+04 6.963073840708798912e+01 4.548447691040117746e+01 1.079341727104157087e+02 8.441491721308754848e+01
2.710000000000000000e+04 6.983221646411654149e+01 4.551127490984014656e+01 1.079658601740511727e+02 8.447767446983282014e+01
2.711250000000000000e+04 6.985098228819460076e+01 4.559829562241997536e+01 1.079361313608968800e+02 8.447563769993834626e+01
2.712500000000000000e+04 6.969641784921894612e+01 4.558669194854349627e+01 1.079883992719688166e+02 8.455236546190344882e+01
2.713750000000000000e+04 6.951953596044205597e+01 4.570020864850528852e+01 1.080193308340765697e+02 8.459517795717883359e+01
2.715000000000000000e+04 6.943431375993658605e+01 4.571747106255118354e+01 1.078897074447571356e+02 8.466111101883046786e+01
2.716250000000000000e+04 6.940774701962209292e+01 4.587438763671137565e+01 1.078138624493620199e+02 8.446025792863420634e+01
2.717500000000000000e+04 6.922747508358699520e+01 4.606920468060309304e+01 1.078113379614193974e+02 8.456705727856213173e+01
2.718750000000000000e+04 6.911422664384940617e+01 4.611920533905471586e+01 1.078388133147654742e+02 8.487307453219735009e+01
2.720000000000000000e+04 6.913203950249194918e+01 4.615479955111960209e+01 1.077566179509958886e+02 8.494521849352219078e+01
2.721250000000000000e+04 6.924387980480345561e+01 4.631130646608232837e+01 1.078597603531444236e+02 8.477913438634544718e+01
2.722500000000000000e+04 6.927835584209903175e+01 4.625569208300803581e+01 1.078793330152610679e+02 8.479743946152865419e+01
2.723750000000000000e+04 6.936860232169998142e+01 4.622973681024701165e+01 1.079371742631963542e+02 8.471552991777507202e+01
2.725000000000000000e+04 6.953535515509366860e+01 4.612477732054467339e+01 1.078622160698270704e+02 8.476860831744897951e+01
2.726250000000000000e+04 6.950600164312501761e+01 4.616518853125918298e+01 1.079492667386442548e+02 8.473643682267169197e+01
2.727500000000000000e+04 6.951598354414147707e+01 4.615415524194445140e+01 1.079286454715031880e+02 8.488995574391125842e+01
2.728750000000000000e+04 6.942543869140337165e+01 4.614955181865887113e+01 1.079776682695850951e+02 8.492328865020280659e+01
2.730000000000000000e+04 6.942356809736617151e+01 4.628743820087952798e+01 1.080407095144253731e+02 8.489046862716193687e+01
2.731250000000000000e+04 6.952236507197169146e+01 4.620521467324822140e+01 1.081037025993492193e+02 8.497173105186655562e+01
2.732500000000000000e+04 6.953436998670314040e+01 4.613058174394096511e+01 1.080295754757514572e+02 8.512495595224405065e+01
2.733750000000000000e+04 6.952054462308775840e+01 4.607116196039897460e+01 1.080271675986199682e+02 8.518847463105149131e+01
2.735000000000000000e+04 6.968368164525837472e+01 4.606575845829750904e+01 1.079680328389587771e+02 8.531740049175743934e+01
2.736250000000000000e+04 6.969197964235416975e+01 4.611384556418112624e+01 1.080247553253126824e+02 8.530768062479909020e+01
2.737500000000000000e+04 6.971954301144504029e+01 4.616789701222253939e+01 1.080616712163955810e+02 8.543632482698535568e+01
2.738750000000000000e+04 6.969389253632465397e+01 4.611407187491747806e+01 1.081645229011198666e+02 8.540744937802126913e+01
2.740000000000000000e+04 6.982147780070094711e+01 4.597904647292401137e+01 1.082965862128713610e+02 8.542647604001010109e+01
2.741250000000000000e+04 6.985245902120787775e+01 4.607131711994510681e+01 1.081664891046845156e+02 8.531878166973963573e+01
2.742500000000000000e+04 6.986784961051075982e+01 4.611734977681516767e+01 1.082477184220993109e+02 8.538659270653205624e+01
2.743750000000000000e+04 6.987833025596449943e+01 4.632572603008949841e+01 1.081222233395049130e+02 8.526110530170915069e+01
2.745000000000000000e+04 6.976532742767562922e+01 4.629721695314171370e+01 1.080617594249813180e+02 8.535663352324928610e+01
2.746250000000000000e+04 6.958600277510355170e+01 4.629874018416603576e+01 1.079503162472078515e+02 8.539593029372558419e+01
2.747500000000000000e+04 6.955604556952012274e+01 4.640252257085843723e+01 1.079750785500632588e+02 8.532715443474785388e+01
2.748750000000000000e+04 6.949164078011905588e+01 4.653795195190978973e+01 1.080377421140195793e+02 8.527811056420749480e+01
2.750000000000000000e+04 6.944462829101645696e+01 4.667216234733147218e+01 1.080557670258992005e+02 8.522476085525967449e+01
2.751250000000000000e+04 6.944841956719419329e+01 4.662560338338519728e+01 1.080539366509307229e+02 8.531185660356671008e+01
2.752500000000000000e+04 6.943554424933141433e+01 4.665662787846662951e+01 1.080530135885016279e+02 8.545730073004673955e+01
2.753750000000000000e+04 6.941356443349758365e+01 4.661137794289487601e+01 1.080461300797275186e+02 8.556782231563099117e+01
2.755000000000000000e+04 6.945009065885531641e+01 4.653265216512605207e+01 1.080272000130716066e+02 8.557411581772471720e+01
2.756250000000000000e+04 6.951692274380205561e+01 4.647372178191873360e+01 1.080400235076980664e+02 8.542751136489563635e+01
2.757500000000000000e+04 6.952549503295026057e+01 4.650542577973138947e+01 1.080784609716892533e+02 8.550156757789739004e+01
2.758750000000000000e+04 6.948948621737164899e+01 4.651098742760436267e+01 1.080801178562577007e+02 8.545692431431511693e+01
2.760000000000000000e+04 6.944774460329271903e+01 4.650553011112819490e+01 1.079844384339167078e+02 8.544873106230457438e+01
2.761250000000000000e+04 6.959671673698592542e+01 4.652498038174472583e+01 1.079893088594609054e+02 8.538068754390232584e+01
2.762500000000000000e+04 6.953529172202802044e+01 4.639724702587128036e+01 1.080570780812835494e+02 8.531308716067789533e+01
2.763750000000000000e+04 6.955897662066264786e+01 4.621876549555294389e+01 1.080516060808916876e+02 8.524142004146816021e+01
2.765000000000000000e+04 6.970009826135280662e+01 4.626239462332265617e+01 1.080427691671475827e+02 8.537429439306706058e+01
2.766250000000000000e+04 6.958888688465579264e+01 4.617454824919900602e+01 1.080392107150722154e+02 8.543475316881882975e+01
2.767500000000000000e+04 6.952001046763841430e+01 4.609859223175892851e+01 1.080424531824885719e+02 8.541944311496104092e+01
2.768750000000000000e+04 6.942992729311939115e+01 4.619304131855122364e+01 1.080954693560055233e+02 8.562508341363498232e+01
2.770000000000000000e+04 6.936885370769506665e+01 4.624374055429091612e+01 1.080554691867751700e+02 8.568154417633050457e+01
2.771250000000000000e+04 6.946752844309413888e+01 4.627370370523311038e+01 1.080425332609675593e+02 8.571909424157756519e+01
2.772500000000000000e+04 6.945789511934080451e+01 4.639631825982656466e+01 1.081612441967510563e+02 8.568961726830454495e+01
2.773750000000000000e+04 6.943402597823619260e+01 4.640144469793786186e+01 1.082198305519135886e+02 8.559681434972556247e+01
2.775000000000000000e+04 6.942811830711990240e+01 4.637518621157922638e+01 1.082720659368881826e+02 8.559779505760444351e+01
2.776250000000000000e+04 6.946950235774590965e+01 4.631541168358150173e+01 1.082873701278767982e+02 8.555753279596001448e+01
2.777500000000000000e+04 6.936574989071475272e+01 4.633508204597399782e+01 1.082026408785408478e+02 8.571871599098771810e+01
2.778750000000000000e+04 6.934215550077436774e+01 4.631825415440721372e+01 1.082184679744216425e+02 8.573753414422033359e+01
2.780000000000000000e+04 6.922815879276296869e+01 4.635382238376381281e+01 1.081866004633498619e+02 8.574229968774650956e+01
2.781250000000000000e+04 6.914600886937174096e+01 4.614202250062314903e+01 1.082295746101432456e+02 8.569539329267321648e+01
2.782500000000000000e+04 6.940195192927653522e+01 4.611372511282834097e+01 1.082014051555631653e+02 8.563624645641186817e+01
2.783750000000000000e+04 6.942540663459834605e+01 4.613979653640960521e+01 1.082320327990322113e+02 8.572578260944172257e+01
2.785000000000000000e+04 6.945729673032069229e+01 4.604777078085587050e+01 1.080330422337425063e+02 8.568620627327916850e+01
2.786250000000000000e+04 6.940344559371926891e+01 4.597440241682280515e+01 1.080981494147870450e+02 8.559912765154325598e+01
2.787500000000000000e+04 6.931215387435496211e+01 4.598442796407181987e+01 1.082233931761016379e+02 8.571521566379853141e+01
2.788750000000000000e+04 6.915905852382890373e+01 4.575584742763636825e+01 1.083545783938606775e+02 8.569585187294742923e+01
2.790000000000000000e+04 6.924349827619388975e+01 4.581482261278896573e+01 1.082763096312499300e+02 8.569264325845169594e+01
2.791250000000000000e+04 6.903921302109844760e+01 4.602005266415257267e+01 1.084528579139081614e+02 8.583375367367582953e+01
2.792500000000000000e+04 6.923657472717910366e+01 4.593091565084234418e+01 1.085084796251026660e+02 8.585193929313403771e+01
2.793750000000000000e+04 6.929913413602058370e+01 4.597658043425843033e+01 1.085184124565046773e+02 8.593057769195485207e+01
2.795000000000000000e+04 6.935529565008501152e+01 4.597013790000397648e+01 1.084383400734402301e+02 8.604705527349202043e+01
2.796250000000000000e+04 6.950661932892550965e+01 4.597068991541063099e+01 1.084031624487903827e+02 8.596403320690727412e+01
2.797500000000000000e+04 6.937580346751501281e+01 4.606090743927201459e+01 1.081992838712413629e+02 8.607912574940647232e+01
2.798750000000000000e+04 6.941751738666035010e+01 4.604877733691164110e+01 1.082815167795128133e+02 8.609509567929096363e+01
2.800000000000000000e+04 6.943489130134081222e+01 4.591023686206713705e+01 1.081147003592056564e+02 8.609395931720600004e+01
2.801250000000000000e+04 6.930521053159939981e+01 4.589519911159150212e+01 1.080861883292334369e+02 8.621070239822567771e+01
2.802500000000000000e+04 6.931921259268190738e+01 4.586300382947371901e+01 1.079931882922984130e+02 8.607196789499056422e+01
2.803750000000000000e+04 6.932945733411027334e+01 4.572788757042848573e+01 1.080143810704894065e+02 8.614976595498160350e+01
2.805000000000000000e+04 6.943423446404077026e+01 4.552856119828702930e+01 1.079982974407367351e+02 8.622363239990542638e+01
2.806250000000000000e+04 6.936171439651567994e+01 4.548472163291348380e+01 1.079760335843054406e+02 8.601867716394423269e+01
2.807500000000000000e+04 6.930499458393468615e+01 4.540490114621120199e+01 1.079679433406520559e+02 8.595252083976612312e+01
2.808750000000000000e+04 6.934126921092845919e+01 4.553735246688170690e+01 1.079640532364462615e+02 8.592526977557756140e+01
2.810000000000000000e+04 6.930492767876576465e+01 4.561982162714562605e+01 1.079341534586171321e+02 8.605787376062498595e+01
2.811250000000000000e+04 6.937866458885534371e+01 4.570501561117237799e+01 1.078773571061567225e+02 8.606275822314347579e+01
2.812500000000000000e+04 6.931018761814222273e+01 4.576425678368013905e+01 1.078939797981985294e+02 8.593633136512117687e+01
2.813750000000000000e+04 6.929217772957200339e+01 4.582805187886448550e+01 1.079913749375443928e+02 8.588098639786380772e+01
2.815000000000000000e+04 6.925298057062661883e+01 4.581779988803722148e+01 1.079689514449435990e+02 8.590265264674656009e+01
2.816250000000000000e+04 6.921576094749362085e+01 4.592396636951734479e+01 1.080535733367419340e+02 8.582751634374477590e+01
2.817500000000000000e+04 6.944397271027968088e+01 4.587916067668506770e+01 1.078605064051853617e+02 8.568728021051695976e+01
2.818750000000000000e+04 6.946798601010729612e+01 4.582212995036537961e+01 1.077991067611683462e+02 8.569708715812419086e+01
2.820000000000000000e+04 6.951469011025541533e+01 4.586219394578715480e+01 1.076639817416211713e+02 8.566795478675953746e+01
2.821250000000000000e+04 6.941543410841511275e+01 4.586453568266878023e+01 1.077845553075116101e+02 8.561308489462076921e+01
2.822500000000000000e+04 6.932922372066407490e+01 4.580113307175456328e+01 1.078487829973220755e+02 8.559739557656725140e+01
2.823750000000000000e+04 6.931592469037752835e+01 4.573385328631839286e+01 1.078467330812680132e+02 8.568886099391939126e+01
2.825000000000000000e+04 6.921968340566910172e+01 4.572200656199171220e+01 1.077027394886472393e+02 8.562898482262930600e+01
2.826250000000000000e+04 6.922142736064751034e+01 4.580886583060998163e+01 1.076191724481461875e+02 8.567681330803529249e+01
2.827500000000000000e+04 6.911812355934915786e+01 4.590015526910053723e+01 1.077139997484914886e+02 8.560839577505811349e+01
2.828750000000000000e+04 6.912739919975329883e+01 4.603159687597192828e+01 1.077605367679253305e+02 8.555291184686272743e+01
2.830000000000000000e+04 6.923486443497159826e+01 4.597352087568908274e+01 1.076804667094922223e+02 8.569797340037172262e+01
2.831250000000000000e+04 6.926221423944400613e+01 4.588561080573470008e+01 1.076590966785913110e+02 8.582175935213990670e+01
2.832500000000000000e+04 6.927650058933974719e+01 4.586631048376678876e+01 1.076172595618517818e+02 8.574629487877950851e+01
2.833750000000000000e+04 6.937435860779129371e+01 4.573431594139073297e+01 1.075430002563650760e+02 8.576881199817638901e+01
2.835000000000000000e+04 6.943131698725490253e+01 4.574093776665911548e+01 1.075200144315953708e+02 8.587265034072193259e+01
2.836250000000000000e+04 6.964441133860867694e+01 4.574612669915414642e+01 1.075236606198914870e+02 8.577066405574930741e+01
2.837500000000000000e+04 6.953021086653427574e+01 4.571503404537807569e+01 1.074850283117081915e+02 8.571231346271356699e+01
2.838750000000000000e+04 6.942294036988361938e+01 4.574355610025637020e+01 1.075474339368981163e+02 8.564966752226524704e+01
2.840000000000000000e+04 6.933734917087417671e+01 4.568800564896358196e+01 1.074187574451926821e+02 8.559039164472658001e+01
2.841250000000000000e+04 6.945161684452631334e+01 4.567429101088300314e+01 1.072812888145670058e+02 8.555523576231647098e+01
2.842500000000000000e+04 6.958840319142392161e+01 4.569025318305155992e+01 1.073995469905933930e+02 8.531994583641893826e+01
2.843750000000000000e+04 6.943994548756963070e+01 4.564670921533087267e+01 1.073000104896128306e+02 8.533231970535241828e+01
2.845000000000000000e+04 6.947494015317158755e+01 4.576743493311718680e+01 1.073397309498056416e+02 8.530105755110021448e+01
2.846250000000000000e+04 6.936974225680970108e+01 4.572111572034120286e+01 1.075038730819561863e+02 8.524029924466006491e+01
2.847500000000000000e+04 6.931004902384185584e+01 4.548778915540867729e+01 1.073455752818616986e+02 8.522004166703204930e+01
2.848750000000000000e+04 6.924800691137130570e+01 4.556762408835606237e+01 1.074224313891120630e+02 8.518678828624750565e+01
2.850000000000000000e+04 6.924352746868994757e+01 4.538859066374415363e+01 1.073534233245002270e+02 8.525682296600754739e+01
2.851250000000000000e+04 6.929088311792443733e+01 4.549572630720007282e+01 1.072800798070616111e+02 8.510821766601254978e+01
2.852500000000000000e+04 6.925223297183792681e+01 4.550445450091125110e+01 1.073442523375775721e+02 8.504882102799912502e+01
2.853750000000000000e+04 6.913412879915165377e+01 4.554026336558186472e+01 1.073852554803172836e+02 8.518743314752487095e+01
2.855000000000000000e+04 6.922800761271369652e+01 4.546521641773898637e+01 1.073504061583111024e+02 8.502359606551522120e+01
2.856250000000000000e+04 6.912985269012592937e+01 4.537805214745492322e+01 1.074207335903438718e+02 8.510676341763854680e+01
2.857500000000000000e+04 6.897830085685204438e+01 4.541470513741742110e+01 1.072849885988865140e+02 8.525855720177841590e+01
2.858750000000000000e+04 6.901704856576158420e+01 4.540105818960990547e+01 1.073028797372197687e+02 8.526439628356349942e+01
2.860000000000000000e+04 6.906819871055583349e+01 4.544029269789360370e+01 1.072410863883725227e+02 8.509465690675703797e+01
2.861250000000000000e+04 6.903187535332834557e+01 4.535884552445224216e+01 1.071757703024871944e+02 8.507068513962134659e+01
2.862500000000000000e+04 6.901626768586992000e+01 4.534951589918387072e+01 1.072152518468986955e+02 8.523944261367414299e+01
2.863750000000000000e+04 6.900648329903050637e+01 4.516012643594720544e+01 1.071967383884803411e+02 8.522722169111001733e+01
2.865000000000000000e+04 6.908215167284475910e+01 4.513620403522821789e+01 1.072046409038203052e+02 8.518738717419385864e+01
2.866250000000000000e+04 6.896119164734412266e+01 4.514036778589883170e+01 1.070748033515728395e+02 8.498561660718783628e+01
2.867500000000000000e+04 6.899226544284188378e+01 4.510063819041377542e+01 1.071278260644156859e+02 8.500067748149039915e+01
2.868750000000000000e+04 6.896023014790812056e+01 4.524847971116139433e+01 1.069890037787028376e+02 8.507885371274153385e+01
2.870000000000000000e+04 6.895103545813705637e+01 4.521805971426748272e+01 1.069771359862666316e+02 8.508999035347949302e+01
2.871250000000000000e+04 6.894292861203523159e+01 4.527643129935437827e+01 1.068211464797745833e+02 8.512020397507181713e+01
2.872500000000000000e+04 6.891931159077589086e+01 4.520909735197349733e+01 1.068652054139572698e+02 8.509123036667715212e+01
2.873750000000000000e+04 6.877989297324694462e+01 4.522334945141076190e+01 1.069173084741724296e+02 8.492581139137546131e+01
2.875000000000000000e+04 6.886019456402900119e+01 4.524801055362519975e+01 1.068792629947421062e+02 8.493918941994479610e+01
2.876250000000000000e+04 6.876643935084604209e+01 4.528174246741112086e+01 1.068375449320865158e+02 8.489383545927616126e+01
2.877500000000000000e+04 6.890221158660891376e+01 4.542066626734533230e+01 1.068003734556425002e+02 8.495293634791511295e+01
2.878750000000000000e+04 6.911013579819902475e+01 4.546493742347534806e+01 1.068383865750361963e+02 8.487217925644495153e+01
2.880000000000000000e+04 6.889347084271426525e+01 4.536131982449509081e+01 1.068643428449757948e+02 8.482806594129482392e+01
2.881250000000000000e+04 6.892106379003516281e+01 4.532452979677410099e+01 1.068361872974083155e+02 8.492074159325130722e+01
2.882500000000000000e+04 6.896836078687471172e+01 4.528684387424743818e+01 1.069496860012552020e+02 8.483778434852085581e+01
2.883750000000000000e+04 6.892011981758915340e+01 4.525096111664912257e+01 1.069736739007452826e+02 8.496371195458624470e+01
2.885000000000000000e+04 6.885222277392050216e+01 4.518144961775557533e+01 1.070657911486887173e+02 8.496168704592963650e+01
2.886250000000000000e+04 6.888620612249535213e+01 4.520281053472940869e+01 1.070443670470522193e+02 8.487551483526507923e+01
2.887500000000000000e+04 6.882878627961551388e+01 4.516847101885162630e+01 1.069365347257976140e+02 8.503881619414829629e+01
2.888750000000000000e+04 6.889494824521393923e+01 4.514536825928183106e+01 1.069098755167754007e+02 8.521413271852917148e+01
2.890000000000000000e+04 6.883190203692322484e+01 4.509378797061841482e+01 1.069670248683574556e+02 8.516902950644680459e+01
2.891250000000000000e+04 6.894873847309668236e+01 4.509047978582727012e+01 1.067856052019225785e+02 8.515426347874125668e+01
2.892500000000000000e+04 6.905521898886419763e+01 4.495887333263382857e+01 1.068226549540911350e+02 8.516707233671083088e+01
2.893750000000000000e+04 6.912348707972920181e+01 4.509521129322402544e+01 1.067592254314978533e+02 8.523344574509744120e+01
2.895000000000000000e+04 6.918105226265221575e+01 4.509105305930158636e+01 1.066740678286611228e+02 8.521789650222842738e+01
2.896250000000000000e+04 6.927111972377700511e+01 4.512395223064031313e+01 1.065868994046099090e+02 8.506442194529437018e+01
2.897500000000000000e+04 6.927367098452461391e+01 4.509837335086804444e+01 1.064275839522321547e+02 8.510504269877488071e+01
2.898750000000000000e+04 6.931715176161144143e+01 4.515269841750492219e+01 1.064281718540836010e+02 8.517629689794375736e+01
2.900000000000000000e+04 6.920070322751449510e+01 4.530939481646636580e+01 1.063755726570633300e+02 8.522538078730570987e+01
2.901250000000000000e+04 6.919697642297622053e+01 4.535616948559419370e+01 1.063970526918468522e+02 8.538742571844855433e+01
2.902500000000000000e+04 6.930323876936977001e+01 4.531886250872249633e+01 1.063429450379212682e+02 8.525835836915383936e+01
2.903750000000000000e+04 6.926906233968443871e+01 4.510431042548631808e+01 1.063201678885412633e+02 8.531189718976274605e+01
2.905000000000000000e+04 6.911076311952786000e+01 4.511413570851074439e+01 1.063988253776936403e+02 8.519946090275136896e+01
2.906250000000000000e+04 6.906895169201662554e+01 4.500758710705230214e+01 1.062262548249580050e+02 8.487559915316543879e+01
2.907500000000000000e+04 6.909081402006349037e+01 4.491309052612876940e+01 1.062467774062118906e+02 8.491653326778822475e+01
2.908750000000000000e+04 6.903846095204028188e+01 4.490776732183022091e+01 1.062556068958100184e+02 8.495298885032731562e+01
2.910000000000000000e+04 6.899985400800402147e+01 4.493136274097584959e+01 1.062493809604329726e+02 8.485672048355257857e+01
2.911250000000000000e+04 6.907102914180808284e+01 4.503129543883805752e+01 1.061827689534109425e+02 8.492253120545541378e+01
2.912500000000000000e+04 6.908204832301237275e+01 4.497829203787607355e+01 1.061863312194809481e+02 8.500149335117272642e+01
2.913750000000000000e+04 6.905600147050520832e+01 4.497415986370546648e+01 1.061410156578878059e+02 8.488948360245271374e+01
2.915000000000000000e+04 6.897945888450125551e+01 4.490063658066686259e+01 1.061766205715739062e+02 8.497249937631484329e+01
2.916250000000000000e+04 6.906146923609982480e+01 4.493282877754420923e+01 1.062345401496289412e+02 8.493521872978105591e+01
2.917500000000000000e+04 6.894794523824465671e+01 4.488467562042333725e+01 1.062832397157595494e+02 8.486102142399818149e+01
2.918750000000000000e+04 6.883611630962607819e+01 4.491894588410094968e+01 1.062209443601056194e+02 8.488842365640428511e+01
2.920000000000000000e+04 6.882258403267140068e+01 4.500559310497694554e+01 1.062703539540981552e+02 8.483697550398635201e+01
2.921250000000000000e+04 6.874714601870141450e+01 4.507463308939490787e+01 1.064435180468283448e+02 8.475282558862187443e+01
2.922500000000000000e+04 6.869451861926602021e+01 4.507334123641754076e+01 1.063217518610860992e+02 8.463051927772593785e+01
2.923750000000000000e+04 6.870576517172263209e+01 4.498470818556309325e+01 1.063078482567973850e+02 8.463158913939842876e+01
2.925000000000000000e+04 6.867139352094926608e+01 4.495904303798936041e+01 1.062157727238390805e+02 8.462244262990125776e+01
2.926250000000000000e+04 6.860199503689909761e+01 4.503910965145981038e+01 1.062572233517901168e+02 8.458871138672695622e+01
2.927500000000000000e+04 6.866136763903709550e+01 4.504257857071182514e+01 1.062421828218324436e+02 8.467670112964206908e+01
2.928750000000000000e+04 6.864368014200950086e+01 4.500722085312705190e+01 1.062087635293985954e+02 8.459734081695690122e+01
2.930000000000000000e+04 6.843612503613827869e+01 4.496317886427513599e+01 1.063399386361744661e+02 8.453532952611890039e+01
2.931250000000000000e+04 6.843841848978327391e+01 4.501688128276087042e+01 1.063375138443868195e+02 8.457636247120044004e+01
2.932500000000000000e+04 6.852409925258450585e+01 4.506152476506301952e+01 1.062994910003899065e+02 8.454901652704063508e+01
2.933750000000000000e+04 6.881430137962634319e+01 4.498640540319625813e+01 1.064111068745152409e+02 8.477048709537564264e+01
2.935000000000000000e+04 6.882616646277634231e+01 4.485962532092744937e+01 1.064744725598058039e+02 8.474507554739852822e+01
2.936250000000000000e+04 6.891172313884631251e+01 4.494436756473304229e+01 1.064386878403058603e+02 8.474808400847165046e+01
2.937500000000000000e+04 6.898292253822241094e+01 4.495542538709491254e+01 1.064221696452953978e+02 8.481561954272601156e+01
2.938750000000000000e+04 6.886315592911010697e+01 4.508847491283327713e+01 1.063991363145055118e+02 8.472928994473460307e+01
2.940000000000000000e+04 6.867311120660380652e+01 4.504133822054368608e+01 1.063568861871191729e+02 8.474730688842608117e+01
2.941250000000000000e+04 6.878459942571571162e+01 4.502854386154155009e+01 1.063122617357932853e+02 8.468134141457088049e+01
2.942500000000000000e+04 6.891732026419180102e+01 4.504908452251157769e+01 1.064010979557376828e+02 8.469018959868250818e+01
2.943750000000000000e+04 6.869895026053686138e+01 4.515761540045243549e+01 1.063495918846145543e+02 8.476028935961127786e+01
2.945000000000000000e+04 6.847978580296063456e+01 4.498672921794372570e+01 1.064255265732326592e+02 8.486263176204646186e+01
2.946250000000000000e+04 6.848140800681906626e+01 4.506653577681672118e+01 1.064135864229095745e+02 8.477767652684804034e+01
2.947500000000000000e+04 6.833614951216729594e+01 4.500802657727306411e+01 1.064504253703291567e+02 8.463725013294295252e+01
2.948750000000000000e+04 6.845336038440889581e+01 4.518257288832862884e+01 1.064351606710229561e+02 8.461521237889903091e+01
2.950000000000000000e+04 6.844094693543468111e+01 4.521972151009335761e+01 1.063775239160611648e+02 8.464714686025824619e+01
2.951250000000000000e+04 6.845471989522849299e+01 4.518132116099816642e+01 1.063003235812030454e+02 8.466075394767196372e+01
2.952500000000000000e+04 6.848396648875899473e+01 4.529692857850593413e+01 1.063189142428070397e+02 8.457135152072351048e+01
2.953750000000000000e+04 6.854401382051290170e+01 4.536687034353706593e+01 1.061240010557854418e+02 8.464362806618923685e+01
2.955000000000000000e+04 6.863185161737162332e+01 4.536932115282003508e+01 1.060440599251873692e+02 8.464041769857381325e+01
2.956250000000000000e+04 6.868924006725958975e+01 4.523036275912730275e+01 1.060614073344431461e+02 8.465225423197011878e+01
2.957500000000000000e+04 6.876575233832888046e+01 4.529733299503858035e+01 1.061750184270685082e+02 8.477738330231360919e+01
2.958750000000000000e+04 6.869016538230567903e+01 4.533430891017172115e+01 1.060831261724006112e+02 8.474995061870315283e+01
2.960000000000000000e+04 6.867022279133483664e+01 4.527916174366767876e+01 1.061827804774150650e+02 8.469214755738904898e+01
2.961250000000000000e+04 6.871323475120962598e+01 4.533557874509786245e+01 1.062356139711456819e+02 8.472289079503889297e+01
2.962500000000000000e+04 6.870609773807682075e+01 4.531728408968896815e+01 1.062518541949424105e+02 8.473107265731681537e+01
2.963750000000000000e+04 6.869768824639812976e+01 4.528712401072193927e+01 1.061620040639981539e+02 8.470658454853663955e+01
2.965000000000000000e+04 6.875925113082863049e+01 4.527330506078768479e+01 1.059146751359141945e+02 8.471430717992410564e+01
2.966250000000000000e+04 6.874940930197440991e+01 4.533697871884180586e+01 1.059633743939050134e+02 8.473582243687660309e+01
2.967500000000000000e+04 6.876338868189078823e+01 4.534434308946114101e+01 1.059037104071609718e+02 8.475764476709358064e+01
2.968750000000000000e+04 6.883541617459027862e+01 4.535512499470576842e+01 1.059136352756972883e+02 8.472864886372575199e+01
2.970000000000000000e+04 6.889113710197337070e+01 4.539345019761887556e+01 1.060023280609279936e+02 8.496375181834631007e+01
2.971250000000000000e+04 6.886879891863083003e+01 4.535768523835606914e+01 1.059469365440403124e+02 8.486904627900332798e+01
2.972500000000000000e+04 6.880534543298625749e+01 4.538977219054093837e+01 1.058319452559788090e+02 8.470432865737748784e+01
2.973750000000000000e+04 6.872011116363411531e+01 4.543317754671687680e+01 1.059749747394316017e+02 8.472292031368213827e+01
2.975000000000000000e+04 6.879946265297384400e+01 4.553227706641759198e+01 1.060206636281242822e+02 8.470778202993513162e+01
2.976250000000000000e+04 6.865963007458204004e+01 4.550914720619876164e+01 1.060506283002906969e+02 8.453179982278388138e+01
2.977500000000000000e+04 6.861352076973619774e+01 4.553328622764837519e+01 1.059770407167141286e+02 8.470588357621532793e+01
2.978750000000000000e+04 6.875842157369429231e+01 4.554923187023752718e+01 1.058702760544741039e+02 8.468740186577949203e+01
2.980000000000000000e+04 6.861297587907982631e+01 4.547643635429118802e+01 1.058755972297646508e+02 8.464435144450921200e+01
2.981250000000000000e+04 6.858093960365155795e+01 4.543216767475668405e+01 1.058378045843947604e+02 8.459258998866353352e+01
2.982500000000000000e+04 6.846645742595148931e+01 4.571377985714180880e+01 1.058762381194000994e+02 8.466223724255800676e+01
2.983750000000000000e+04 6.833561901734773869e+01 4.572558182278399386e+01 1.058261760283697726e+02 8.459086820264693074e+01
2.985000000000000000e+04 6.831141840775089236e+01 4.569772235151610573e+01 1.057742799050035813e+02 8.470382452465211998e+01
2.986250000000000000e+04 6.814339001900474102e+01 4.557802566537259281e+01 1.058678677675055724e+02 8.470122279035292934e+01
2.987500000000000000e+04 6.821009944363835587e+01 4.559743869557300400e+01 1.059063219502150730e+02 8.458931906429471326e+01
2.988750000000000000e+04 6.801534171512500393e+01 4.562479388391253110e+01 1.060101182230925900e+02 8.457092953837539540e+01
2.990000000000000000e+04 6.807098775085121645e+01 4.566033165591039023e+01 1.060320475791148880e+02 8.458449795164240470e+01
2.991250000000000000e+04 6.784077480548373273e+01 4.555942305357352495e+01 1.059931721191248926e+02 8.449430153880182104e+01
2.992500000000000000e+04 6.777202272780651526e+01 4.556462855486368113e+01 1.060075686200362952e+02 8.448545901531873881e+01
2.993750000000000000e+04 6.746827057906961045e+01 4.552351643622587574e+01 1.061565348568784657e+02 8.439533320229357116e+01
2.995000000000000000e+04 6.731387351439241229e+01 4.544490404710030163e+01 1.060987176885746663e+02 8.454544700225872589e+01
2.996250000000000000e+04 6.721225683705861798e+01 4.544492976738121826e+01 1.061070090050303634e+02 8.462648843580448954e+01
2.997500000000000000e+04 6.713418442362515748e+01 4.531633417256436047e+01 1.061062643070711005e+02 8.453856521540249958e+01
2.998750000000000000e+04 6.721805273554313942e+01 4.532768158619590793e+01 1.061981914140962999e+02 8.438376986650764877e+01
3.000000000000000000e+04 6.730283963483761056e+01 4.550451112648550378e+01 1.062118485567230550e+02 8.441594118778068889e+01
3.001250000000000000e+04 6.735795150738968573e+01 4.538837520969163108e+01 1.061020239466934640e+02 8.457422074619925922e+01
3.002500000000000000e+04 6.751454218892969550e+01 4.535139472531782445e+01 1.061574254149971779e+02 8.476495123591686820e+01
3.003750000000000000e+04 6.736044655461076047e+01 4.524937851902802777e+01 1.061358423531161321e+02 8.482671809394398110e+01
3.005000000000000000e+04 6.721615608461091540e+01 4.515886424734200943e+01 1.061200652573694470e+02 8.488347793918438811e+01
3.006250000000000000e+04 6.710739550121368779e+01 4.526081756314530224e+01 1.062140274233775443e+02 8.485893562975957138e+01
3.007500000000000000e+04 6.721777781621337056e+01 4.532397625101053507e+01 1.061833091711747272e+02 8.482764133476975132e+01
3.008750000000000000e+04 6.712285570171081872e+01 4.546164801834839153e+01 1.060309636916565097e+02 8.465633786955902451e+01
3.010000000000000000e+04 6.701683180810461238e+01 4.546603917076318169e+01 1.059350346622572516e+02 8.474102101577608437e+01
3.011250000000000000e+04 6.715508120430193628e+01 4.541243333213223821e+01 1.059282861403390683e+02 8.476512510847975079e+01
3.012500000000000000e+04 6.708727919170584642e+01 4.543214158497252697e+01 1.059766641390558419e+02 8.498989186082337710e+01
3.013750000000000000e+04 6.708011014947251738e+01 4.538917458234234914e+01 1.059643150875359225e+02 8.490466375853669945e+01
3.015000000000000000e+04 6.705684328411547312e+01 4.542312475904640223e+01 1.058775866246195960e+02 8.500590667762911323e+01
3.016250000000000000e+04 6.690245849940468759e+01 4.542768233449591264e+01 1.059719510761117931e+02 8.497281778590260615e+01
3.017500000000000000e+04 6.688087952108911338e+01 4.549543864720946829e+01 1.059788368537592333e+02 8.500815081144477858e+01
3.018750000000000000e+04 6.690725848934670239e+01 4.546489262927030239e+01 1.059731872629235880e+02 8.505934867080591744e+01
3.020000000000000000e+04 6.700168221397585455e+01 4.548662703744731317e+01 1.059684947677214808e+02 8.501588664513494109e+01
3.021250000000000000e+04 6.695418255777053673e+01 4.547682737641428474e+01 1.060222840802772453e+02 8.477047826182447920e+01
3.022500000000000000e+04 6.702304956549727422e+01 4.544077401622951129e+01 1.060283441301265128e+02 8.475866783273087890e+01
3.023750000000000000e+04 6.710783968145092615e+01 4.536182039046696701e+01 1.059913676818916599e+02 8.486424643246061805e+01
3.025000000000000000e+04 6.715594926806311094e+01 4.550301056455332116e+01 1.059892724581288803e+02 8.482275003274952496e+01
3.026250000000000000e+04 6.719310808335750096e+01 4.561521380704286344e+01 1.059880218418012987e+02 8.478753770451247362e+01
3.027500000000000000e+04 6.708461742564139740e+01 4.563896182860030848e+01 1.059842288078715598e+02 8.464324888752189224e+01
3.028750000000000000e+04 6.712798230218618301e+01 4.567770723834666313e+01 1.058655761861697187e+02 8.469598147922535247e+01
3.030000000000000000e+04 6.726480640155570256e+01 4.558984678043944427e+01 1.058649255689416435e+02 8.465338187134695147e+01
3.031250000000000000e+04 6.729924349373987980e+01 4.557025798977119280e+01 1.058840967454043920e+02 8.464615913053110319e+01
3.032500000000000000e+04 6.735515279815648171e+01 4.547734733142771546e+01 1.060094500922179463e+02 8.459436862786566280e+01
3.033750000000000000e+04 6.745378501423189732e+01 4.548596633003425183e+01 1.061497901045611201e+02 8.465388494912608053e+01
3.035000000000000000e+04 6.736437624498833543e+01 4.551816924730570690e+01 1.062311359459432083e+02 8.463557247970292963e+01
3.036250000000000000e+04 6.740215173404821769e+01 4.547898821886738574e+01 1.062411856560907353e+02 8.474116922110376038e+01
3.037500000000000000e+04 6.730820866566845950e+01 4.549163839342121918e+01 1.062542974707037899e+02 8.464389613797158063e+01
3.038750000000000000e+04 6.715391278232726791e+01 4.548446975891497601e+01 1.062631901841033937e+02 8.483433894134324760e+01
3.040000000000000000e+04 6.705728975161827066e+01 4.552877801994630147e+01 1.062902429434444969e+02 8.471164104687728980e+01
3.041250000000000000e+04 6.695802797292299147e+01 4.549485659004304239e+01 1.063500154987307269e+02 8.450673954136047428e+01
3.042500000000000000e+04 6.702457803444639239e+01 4.534676565902528012e+01 1.064371218061747015e+02 8.450670237057839529e+01
3.043750000000000000e+04 6.694328719613385204e+01 4.539712495930595537e+01 1.064231664358555207e+02 8.431070395647660121e+01
3.045000000000000000e+04 6.693245063966406860e+01 4.528190443655014974e+01 1.063861660233561821e+02 8.432514089928230305e+01
3.046250000000000000e+04 6.683210126043496757e+01 4.527773053141790882e+01 1.064396876592381602e+02 8.423312617946417902e+01
3.047500000000000000e+04 6.693433293078533097e+01 4.541569380405699974e+01 1.063801846060550957e+02 8.407127327372761272e+01
3.048750000000000000e+04 6.691222164781883919e+01 4.528615268954278150e+01 1.063411481637174347e+02 8.419850297790569016e+01
3.050000000000000000e+04 6.686448666664934137e+01 4.529055980148859106e+01 1.062823324592763612e+02 8.428002185027914095e+01
3.051250000000000000e+04 6.679612317874814664e+01 4.528857560445084829e+01 1.061911793574005287e+02 8.427326672877538272e+01
3.052500000000000000e+04 6.682308260110157505e+01 4.529667641156592595e+01 1.063636726499666025e+02 8.417645443906516789e+01
3.053750000000000000e+04 6.680012880578303225e+01 4.513070472831348212e+01 1.062858440039104551e+02 8.423203929525516287e+01
3.055000000000000000e+04 6.690199648099584806e+01 4.514919475341020672e+01 1.062236721695503547e+02 8.417481376353677547e+01
3.056250000000000000e+04 6.691195980000928500e+01 4.526176370408322924e+01 1.063261851983682504e+02 8.427365951701439428e+01
3.057500000000000000e+04 6.690485114099620034e+01 4.531997257014116798e+01 1.064188062853079515e+02 8.431479419200057634e+01
3.058750000000000000e+04 6.700462024685415940e+01 4.529919104593346191e+01 1.064649010841059891e+02 8.417406856590473296e+01
3.060000000000000000e+04 6.710422123499132852e+01 4.531040492332437708e+01 1.063051491696000852e+02 8.412605430354834368e+01
3.061250000000000000e+04 6.725287747317156573e+01 4.532844620191495721e+01 1.061742926272069525e+02 8.416664976052813074e+01
3.062500000000000000e+04 6.722282865818748121e+01 4.533028837665940358e+01 1.060913044073724762e+02 8.413342320536700925e+01
3.063750000000000000e+04 6.711819160750653168e+01 4.538938612419187990e+01 1.061495322604145883e+02 8.414767284603337316e+01
3.065000000000000000e+04 6.718466886898845303e+01 4.546859982140893663e+01 1.060674353601806104e+02 8.415732342227732943e+01
3.066250000000000000e+04 6.716561930052412777e+01 4.554579173215513066e+01 1.061032131507125484e+02 8.421759608706325650e+01
3.067500000000000000e+04 6.725037987559697683e+01 4.557785642883015953e+01 1.061058314324552754e+02 8.445013972382022871e+01
3.068750000000000000e+04 6.742001285359522456e+01 4.556372535141564128e+01 1.061575377628182935e+02 8.440754717368047011e+01
3.070000000000000000e+04 6.761268923946312270e+01 4.566676178972149103e+01 1.062028272429948714e+02 8.433493315739816865e+01
3.071250000000000000e+04 6.768077922704588900e+01 4.559765030163713107e+01 1.062082696731358453e+02 8.439370366286971148e+01
3.072500000000000000e+04 6.773502752027393115e+01 4.559452321258778795e+01 1.063134832054033723e+02 8.429161727481748301e+01
3.073750000000000000e+04 6.773768423329363486e+01 4.575892450406528411e+01 1.061278529391023682e+02 8.442609028009631800e+01
3.075000000000000000e+04 6.749015452060812947e+01 4.569190600327080887e+01 1.062628239967789909e+02 8.432861102246963014e+01
3.076250000000000000e+04 6.733771663690139064e+01 4.571595170696132726e+01 1.063443620931460174e+02 8.428640308969578143e+01
3.077500000000000000e+04 6.736715669095818271e+01 4.569920807135288499e+01 1.061917100680279304e+02 8.425600087560393092e+01
3.078750000000000000e+04 6.726731300980247852e+01 4.572621184258773042e+01 1.061894337447176184e+02 8.430464143222128826e+01
3.080000000000000000e+04 6.724543197736089439e+01 4.573661323793604794e+01 1.062321156186164899e+02 8.433345224056832024e+01
3.081250000000000000e+04 6.725304399596771532e+01 4.564008468230164794e+01 1.062446719759713289e+02 8.421341091471393270e+01
3.082500000000000000e+04 6.714214110741873753e+01 4.549759029120274079e+01 1.061802378099178839e+02 8.408488460018851640e+01
3.083750000000000000e+04 6.724123537940204187e+01 4.547655980926469255e+01 1.061068235428208339e+02 8.403859315061384905e+01
3.085000000000000000e+04 6.709166938874851382e+01 4.560493801876054221e+01 1.060172570595529038e+02 8.399712470214178950e+01
3.086250000000000000e+04 6.714233881836118201e+01 4.565365724358117205e+01 1.058375241680820693e+02 8.381371258995834239e+01
3.087500000000000000e+04 6.709134799976720842e+01 4.576070710780444983e+01 1.057850228218156303e+02 8.384484671232766573e+01
3.088750000000000000e+04 6.715296901525442763e+01 4.584365861190725866e+01 1.057182584028086154e+02 8.387321471862503586e+01
3.090000000000000000e+04 6.706035555597850362e+01 4.581937804583001395e+01 1.057304132675350417e+02 8.381104027084029440e+01
3.091250000000000000e+04 6.721658480547864656e+01 4.603435167847628406e+01 1.057578066806545110e+02 8.385016000531376790e+01
3.092500000000000000e+04 6.698863782430761660e+01 4.597122890073980983e+01 1.056237349875450917e+02 8.396590896814750238e+01
3.093750000000000000e+04 6.689613553335121310e+01 4.606627744838782235e+01 1.055638383221368457e+02 8.376644268035181540e+01
3.095000000000000000e+04 6.678567461731147148e+01 4.599943386012920143e+01 1.056044527560126340e+02 8.363646861771545105e+01
3.096250000000000000e+04 6.669224174303245434e+01 4.596783607898684210e+01 1.056551004536012357e+02 8.356318965920601727e+01
3.097500000000000000e+04 6.666493689360653718e+01 4.598921926668405291e+01 1.057463401257156335e+02 8.352533366952329175e+01
3.098750000000000000e+04 6.682141936403463944e+01 4.594245732786414749e+01 1.056337421831525774e+02 8.359839199417983480e+01
3.100000000000000000e+04 6.687161207723579537e+01 4.603251891926312567e+01 1.057452475856399730e+02 8.371131231398587147e+01
3.101250000000000000e+04 6.707190131223133278e+01 4.609289036329878542e+01 1.056655467592285333e+02 8.386485258939939058e+01
3.102500000000000000e+04 6.713729489098265901e+01 4.624750391183772535e+01 1.058534735938243188e+02 8.393617743234023010e+01
3.103750000000000000e+04 6.714333531868750526e+01 4.625170149182819301e+01 1.058122239388886641e+02 8.404570112277821181e+01
3.105000000000000000e+04 6.724359284032624373e+01 4.623499358438171214e+01 1.058650572038228574e+02 8.400213621737556480e+01
3.106250000000000000e+04 6.708640778472313571e+01 4.613704969552500046e+01 1.058598784215365498e+02 8.403162923151241159e+01
3.107500000000000000e+04 6.706454430432128788e+01 4.602236574074729702e+01 1.056428089649196096e+02 8.424015235107992794e+01
3.108750000000000000e+04 6.689332762217044603e+01 4.596154447829893996e+01 1.055407946953584855e+02 8.445092235199113873e+01
3.110000000000000000e+04 6.690920865887844116e+01 4.609173510201681978e+01 1.054593122537187213e+02 8.475528686792274868e+01
3.111250000000000000e+04 6.687484453671115148e+01 4.613137084983183200e+01 1.054477746957065278e+02 8.472479901679700731e+01
3.112500000000000000e+04 6.688987527856288295e+01 4.625774587384559311e+01 1.053537489124065729e+02 8.473767299338405223e+01
3.113750000000000000e+04 6.693937544136909423e+01 4.621740735584715054e+01 1.053116111722900285e+02 8.462984789354432280e+01
3.115000000000000000e+04 6.691659637021004414e+01 4.611391233818892488e+01 1.052607042341183217e+02 8.472239417008245255e+01
3.116250000000000000e+04 6.708518705784508995e+01 4.614608503319424671e+01 1.052371708631992675e+02 8.461237831586554137e+01
3.117500000000000000e+04 6.708819357037984332e+01 4.615516298518433302e+01 1.054111115585700702e+02 8.463630219063638549e+01
3.118750000000000000e+04 6.712335588301344558e+01 4.606514921533886309e+01 1.055371303328808636e+02 8.480139845490367634e+01
3.120000000000000000e+04 6.707388347616326030e+01 4.605172581052849523e+01 1.054770211256507650e+02 8.469847598020859891e+01
3.121250000000000000e+04 6.710488970447069335e+01 4.610810277391158962e+01 1.056151594619607010e+02 8.471156499732444445e+01
3.122500000000000000e+04 6.715929405940694608e+01 4.609457128748253041e+01 1.055845417055585642e+02 8.476292202645753093e+01
3.123750000000000000e+04 6.720306087237553072e+01 4.603967561233552175e+01 1.055598554768607471e+02 8.490656783090354054e+01
3.125000000000000000e+04 6.730964889444129540e+01 4.609778716512662555e+01 1.055369297820661103e+02 8.502984221805927234e+01
3.126250000000000000e+04 6.729070170192973421e+01 4.620394570295697889e+01 1.054628421731179344e+02 8.478907491565625776e+01
3.127500000000000000e+04 6.739120743621229792e+01 4.609027726341481923e+01 1.053798465983085038e+02 8.457918138419061904e+01
3.128750000000000000e+04 6.750372538693665092e+01 4.598147232975097864e+01 1.054109386029773674e+02 8.462186244327153872e+01
3.130000000000000000e+04 6.739714410553837354e+01 4.592941034007034773e+01 1.053105521348331308e+02 8.453923485810666705e+01
3.131250000000000000e+04 6.726932870415429022e+01 4.586211230195970501e+01 1.052158890289187383e+02 8.454537692931633330e+01
3.132500000000000000e+04 6.737603066850763867e+01 4.588112318810367185e+01 1.053307220476761614e+02 8.478304405526726839e+01
3.133750000000000000e+04 6.728618350242133772e+01 4.593733107774572488e+01 1.053453242176491216e+02 8.477891285844270897e+01
3.135000000000000000e+04 6.720619326544043304e+01 4.600962503990441377e+01 1.053794757177872725e+02 8.490540180849086482e+01
3.136250000000000000e+04 6.715286378265180645e+01 4.595997138155245665e+01 1.053797853297199225e+02 8.502220736672703083e+01
3.137500000000000000e+04 6.711229850399570296e+01 4.600277895680690676e+01 1.054785559377089044e+02 8.479788950727012775e+01
3.138750000000000000e+04 6.711225310976054459e+01 4.596815102563063249e+01 1.057282098049270473e+02 8.480574356640185840e+01
3.140000000000000000e+04 6.704130913942412917e+01 4.592917100519994023e+01 1.057972683724145639e+02 8.479394795457501743e+01
3.141250000000000000e+04 6.711478209140162221e+01 4.577952575050438355e+01 1.058520556360031719e+02 8.473500067010094483e+01
3.142500000000000000e+04 6.712039014467987386e+01 4.582794254949489954e+01 1.056989314336247219e+02 8.475553173576140864e+01
3.143750000000000000e+04 6.705263285243270843e+01 4.588749294683643853e+01 1.056496874115670863e+02 8.468450133226158982e+01
3.145000000000000000e+04 6.695312222811931235e+01 4.603950309678722164e+01 1.055912730498446876e+02 8.464302102106024961e+01
3.146250000000000000e+04 6.677459714989424810e+01 4.598834063419258911e+01 1.055209222312849420e+02 8.465280912058821627e+01
3.147500000000000000e+04 6.683793137867452572e+01 4.615147013478774340e+01 1.056346028322215744e+02 8.455916364297961252e+01
3.148750000000000000e+04 6.682554947413910895e+01 4.624948766693214708e+01 1.055167319597394169e+02 8.460142286314157900e+01
3.150000000000000000e+04 6.689551052180856061e+01 4.627840335616491529e+01 1.055013802570054793e+02 8.464627374075828925e+01
3.151250000000000000e+04 6.701386694816075362e+01 4.627309402792438675e+01 1.054245552925888347e+02 8.463090562018510354e+01
3.152500000000000000e+04 6.716253920974774871e+01 4.631845495095623022e+01 1.054523412850506503e+02 8.461838915779193826e+01
3.153750000000000000e+04 6.712065681416454765e+01 4.636644176747618928e+01 1.055115617309475056e+02 8.467590354952244525e+01
3.155000000000000000e+04 6.733693373025249684e+01 4.631705879015142813e+01 1.055284957191357620e+02 8.472424461875985457e+01
3.156250000000000000e+04 6.729908134964047406e+01 4.635507598455697575e+01 1.056718420969679215e+02 8.467417762821865779e+01
3.157500000000000000e+04 6.752299968160998844e+01 4.633908161468591658e+01 1.057228321257423715e+02 8.478257226394354973e+01
3.158750000000000000e+04 6.756211703820487458e+01 4.618935667537316192e+01 1.057903016163403862e+02 8.481326401791045555e+01
3.160000000000000000e+04 6.751380282930230692e+01 4.632345798209966148e+01 1.058236402177303859e+02 8.472064523265784430e+01
3.161250000000000000e+04 6.742032283363853651e+01 4.617495573417335919e+01 1.059751472962474139e+02 8.465780835176406072e+01
3.162500000000000000e+04 6.765277567794470315e+01 4.620060791776798936e+01 1.060310266992366905e+02 8.463901127920367173e+01
3.163750000000000000e+04 6.767793495902023437e+01 4.617394636213717263e+01 1.060058319541525407e+02 8.472878464340313087e+01
3.165000000000000000e+04 6.771793631987389972e+01 4.625490668226915147e+01 1.059443753346975541e+02 8.459411726288320210e+01
3.166250000000000000e+04 6.766221461390976799e+01 4.637368674268517310e+01 1.059978618098336511e+02 8.460741760643375642e+01
3.167500000000000000e+04 6.761414359275990194e+01 4.632532368560945457e+01 1.059573966519037640e+02 8.462219415149463941e+01
3.168750000000000000e+04 6.745565115116508537e+01 4.636482910517894140e+01 1.059610039417038223e+02 8.451082921569511086e+01
3.170000000000000000e+04 6.734626870023326717e+01 4.629145987606514012e+01 1.059648337746345845e+02 8.438632308950232641e+01
3.171250000000000000e+04 6.735584967128114897e+01 4.627932020659319790e+01 1.060697962510115673e+02 8.444011325052719030e+01
3.172500000000000000e+04 6.740332722074514038e+01 4.625453634413490533e+01 1.060502776220366599e+02 8.418265556868691135e+01
3.173750000000000000e+04 6.730465363094272391e+01 4.620669353384543143e+01 1.060682802855706939e+02 8.418815191289571942e+01
3.175000000000000000e+04 6.745951805852533312e+01 4.610012717715232355e+01 1.061994450694368197e+02 8.421850108581644179e+01
3.176250000000000000e+04 6.749733911432609545e+01 4.613445307064113621e+01 1.062078426563111719e+02 8.416570090465657472e+01
3.177500000000000000e+04 6.760851569580104581e+01 4.629111480574277948e+01 1.061911150810398254e+02 8.426892206383260486e+01
3.178750000000000000e+04 6.765235030963782492e+01 4.635195698952160370e+01 1.060435737615692204e+02 8.426476137520999998e+01
3.180000000000000000e+04 6.776970280056879403e+01 4.630700587692425785e+01 1.060513866599703050e+02 8.431394644276132055e+01
3.181250000000000000e+04 6.782028455395033006e+01 4.633287368784144178e+01 1.059834404560034784e+02 8.430794692338690766e+01
3.182500000000000000e+04 6.784814527118938088e+01 4.630903801835711420e+01 1.058571095879232189e+02 8.439734828235204134e+01
3.183750000000000000e+04 6.788322360957214130e+01 4.633153358810547928e+01 1.058479956765632153e+02 8.424723293719725348e+01
3.185000000000000000e+04 6.781504494531586147e+01 4.630783127995000825e+01 1.058852609433145062e+02 8.421237576093578525e+01
3.186250000000000000e+04 6.779290962119117125e+01 4.640291401316181918e+01 1.060487241025706595e+02 8.413405826292452616e+01
3.187500000000000000e+04 6.766333606990420435e+01 4.635331861790135122e+01 1.061137820373341327e+02 8.426817483146784582e+01
3.188750000000000000e+04 6.773848915591895548e+01 4.630814759426541372e+01 1.060420130152805172e+02 8.434557374184859668e+01
3.190000000000000000e+04 6.787975761373640182e+01 4.645549642585556427e+01 1.060118973821729469e+02 8.438780377795573884e+01
3.191250000000000000e+04 6.800117646022002305e+01 4.645898748675292467e+01 1.060405332477546096e+02 8.427640908928461272e+01
3.192500000000000000e+04 6.789194102832884425e+01 4.649257614242979741e+01 1.060924997202147608e+02 8.432166229571667770e+01
3.193750000000000000e+04 6.789024175198150601e+01 4.640044226734583788e+01 1.060270897229828506e+02 8.431716316852724447e+01
3.195000000000000000e+04 6.792370740854956068e+01 4.627087702533988534e+01 1.061334897274883389e+02 8.439487943916834922e+01
3.196250000000000000e+04 6.788469670307230786e+01 4.621721745952273608e+01 1.061511067380042306e+02 8.444828959348913600e+01
3.197500000000000000e+04 6.787266585140335451e+01 4.616124076354189043e+01 1.060338259298559507e+02 8.430999356853047288e+01
3.198750000000000000e+04 6.781005392748951977e+01 4.618405986447916689e+01 1.061328726424929982e+02 8.439093756873023722e+01
3.200000000000000000e+04 6.787759763216588738e+01 4.620395444284802267e+01 1.060844136115617005e+02 8.440172752342832041e+01
3.201250000000000000e+04 6.796436218968223386e+01 4.609068301159940262e+01 1.059970647617837756e+02 8.442452913631858280e+01
3.202500000000000000e+04 6.804847839908605067e+01 4.615395247592342542e+01 1.059515030924725068e+02 8.434146309454085610e+01
3.203750000000000000e+04 6.805416240618737334e+01 4.614225297288489003e+01 1.059259001818257673e+02 8.426007158398265062e+01
3.205000000000000000e+04 6.822670638203352667e+01 4.611915807498360209e+01 1.058183108899854972e+02 8.424996717757825593e+01
3.206250000000000000e+04 6.810792132151708245e+01 4.613088323194135398e+01 1.059084136942122285e+02 8.418448150603545344e+01
3.207500000000000000e+04 6.805032649703096581e+01 4.612527082699531888e+01 1.059056114397017154e+02 8.414725633019033069e+01
3.208750000000000000e+04 6.794597365850299298e+01 4.609100379737262898e+01 1.059714585768688551e+02 8.411000413298089029e+01
3.210000000000000000e+04 6.797997918930403216e+01 4.610224795134838871e+01 1.059578737735917713e+02 8.417593629457834936e+01
3.211250000000000000e+04 6.800645938305548555e+01 4.609985550906835527e+01 1.061443864158953687e+02 8.412395486786093102e+01
3.212500000000000000e+04 6.805021250827263657e+01 4.598835168155598296e+01 1.061053840212825179e+02 8.412942055372650429e+01
3.213750000000000000e+04 6.803840211294088647e+01 4.609388306527819168e+01 1.061929500501203023e+02 8.417819248436411783e+01
3.215000000000000000e+04 6.809470180785804416e+01 4.614314084999502796e+01 1.062219951511433607e+02 8.410009537182182271e+01
3.216250000000000000e+04 6.787515247985692213e+01 4.616400520530071105e+01 1.061778202520389698e+02 8.413819660416072566e+01
3.217500000000000000e+04 6.785943306336724845e+01 4.620221757278260810e+01 1.061566986488982280e+02 8.420825962684180865e+01
3.218750000000000000e+04 6.807331236164296229e+01 4.622264530806385352e+01 1.060629533654982595e+02 8.422919313180594258e+01
3.220000000000000000e+04 6.792274968637178745e+01 4.614070697878594984e+01 1.059595449528995488e+02 8.409350534968474733e+01
3.221250000000000000e+04 6.801061681077480614e+01 4.613496631565757866e+01 1.059699248533125626e+02 8.404139140154877907e+01
3.222500000000000000e+04 6.795362013967243797e+01 4.627697893296220855e+01 1.060671614074421285e+02 8.389726934203051201e+01
3.223750000000000000e+04 6.789636218111942867e+01 4.619683149556882995e+01 1.061442707499870721e+02 8.394788145538220192e+01
3.225000000000000000e+04 6.786754720735265778e+01 4.620844328153024350e+01 1.060941174996064404e+02 8.395324702252347038e+01
3.226250000000000000e+04 6.780368440292423315e+01 4.611825899658119710e+01 1.060782542007991083e+02 8.408185588144939970e+01
3.227500000000000000e+04 6.772275526399866408e+01 4.602941923858619333e+01 1.059806864932733959e+02 8.414735110761169778e+01
3.228750000000000000e+04 6.765527921620986262e+01 4.600618544607572602e+01 1.059552362244942429e+02 8.441007049398554329e+01
3.230000000000000000e+04 6.762677705113189575e+01 4.598656669119369411e+01 1.059642316824290305e+02 8.437223942777703201e+01
3.231250000000000000e+04 6.766020606236197921e+01 4.618880794252772404e+01 1.059363518108614528e+02 8.426012970656528012e+01
3.232500000000000000e+04 6.764683699258168303e+01 4.617315903627892482e+01 1.059608021893650402e+02 8.425613280227653945e+01
3.233750000000000000e+04 6.757044604520179121e+01 4.602325187864681055e+01 1.058766307592767077e+02 8.425231959751762645e+01
3.235000000000000000e+04 6.754558335293967275e+01 4.591759980500723515e+01 1.058828021262518746e+02 8.425210687335950865e+01
3.236250000000000000e+04 6.747782426736151251e+01 4.575329099104883568e+01 1.060162025384769322e+02 8.419948834832162277e+01
3.237500000000000000e+04 6.761072539828035133e+01 4.579258608630090777e+01 1.058482127960253933e+02 8.424745343300942579e+01
3.238750000000000000e+04 6.765201671552171092e+01 4.581348712617383256e+01 1.057803296167518994e+02 8.424847672187745218e+01
3.240000000000000000e+04 6.771872722502517661e+01 4.583874092254841770e+01 1.058123805816877194e+02 8.439547013158821187e+01
3.241250000000000000e+04 6.782665388692811348e+01 4.594743310252298585e+01 1.058090757815206047e+02 8.444830705682409189e+01
3.242500000000000000e+04 6.765408848282399390e+01 4.590288574598757521e+01 1.058370625688854716e+02 8.439806123962439699e+01
3.243750000000000000e+04 6.753694459878407486e+01 4.576712879149466318e+01 1.058541101606460870e+02 8.452254472641622840e+01
3.245000000000000000e+04 6.747627167890917121e+01 4.573180485493060843e+01 1.058193564164285334e+02 8.464356972047843897e+01
3.246250000000000000e+04 6.749214980262378560e+01 4.590124509396372332e+01 1.057697492230288532e+02 8.461840765510027040e+01
3.247500000000000000e+04 6.745620400028053609e+01 4.602098854562130015e+01 1.057739258945583032e+02 8.470602347925883180e+01
3.248750000000000000e+04 6.750133991426714886e+01 4.606580846785527683e+01 1.057554541506230521e+02 8.473370536207946202e+01
3.250000000000000000e+04 6.746153100121415491e+01 4.599956320881804572e+01 1.056949497582860573e+02 8.484106870927695354e+01
3.251250000000000000e+04 6.740284329587123580e+01 4.603566597177619713e+01 1.057223400318047766e+02 8.489818959285017286e+01
3.252500000000000000e+04 6.749428401011228118e+01 4.603918262059370647e+01 1.057044728261848121e+02 8.469042138912539031e+01
3.253750000000000000e+04 6.749629143058460556e+01 4.593320010927273955e+01 1.057697953439989362e+02 8.451862346810192150e+01
3.255000000000000000e+04 6.732708940153942478e+01 4.596992222550395724e+01 1.056427351260625187e+02 8.460758235503278968e+01
3.256250000000000000e+04 6.731656001186463811e+01 4.589432023480171097e+01 1.057909389953484123e+02 8.453217596686165791e+01
3.257500000000000000e+04 6.733225668589147972e+01 4.591343031045580148e+01 1.057604380361214140e+02 8.450306116072943041e+01
3.258750000000000000e+04 6.741720879602412708e+01 4.609430645446674646e+01 1.057227427288577104e+02 8.454138724749418543e+01
3.260000000000000000e+04 6.753462791115005359e+01 4.608358179459868609e+01 1.057269447342418687e+02 8.451127382546509637e+01
3.261250000000000000e+04 6.749320071479326089e+01 4.610114974612424987e+01 1.058123797041565268e+02 8.460292186236105749e+01
3.262500000000000000e+04 6.765494991270678327e+01 4.608645788175525126e+01 1.057686846291276055e+02 8.457344064738748557e+01
3.263750000000000000e+04 6.767888173258548079e+01 4.609050708266964591e+01 1.055858826974839246e+02 8.470756314112418295e+01
3.265000000000000000e+04 6.775843167169510650e+01 4.604462653956093732e+01 1.056323440770935633e+02 8.462984280937676829e+01
3.266250000000000000e+04 6.783579098695393839e+01 4.609181063311523729e+01 1.057090438655876881e+02 8.460442064573891230e+01
3.267500000000000000e+04 6.786199353690480507e+01 4.607067103516469331e+01 1.057902819405860839e+02 8.465145179027669542e+01
3.268750000000000000e+04 6.781960591072252953e+01 4.596253667958153244e+01 1.059108381913785308e+02 8.473905076692265936e+01
3.270000000000000000e+04 6.796240530194327789e+01 4.595050807784758717e+01 1.059590875444100107e+02 8.473386662499132171e+01
3.271250000000000000e+04 6.796078465097306776e+01 4.600726334290320807e+01 1.058726354001744312e+02 8.479852464534677381e+01
3.272500000000000000e+04 6.789151783969613518e+01 4.610336336275374691e+01 1.058515966774612593e+02 8.484219350894504430e+01
3.273750000000000000e+04 6.770091702572796066e+01 4.602462204897482678e+01 1.057896538354164022e+02 8.483167205275573508e+01
3.275000000000000000e+04 6.782823616405691780e+01 4.609527463474232434e+01 1.057523847652277453e+02 8.494761920811403400e+01
3.276250000000000000e+04 6.789266415346939709e+01 4.614270045079028648e+01 1.058229170255623046e+02 8.490887792520348398e+01
3.277500000000000000e+04 6.789754942261190251e+01 4.618145761044507225e+01 1.057885465180943498e+02 8.490544107707256671e+01
3.278750000000000000e+04 6.781932004582816376e+01 4.621794294421541593e+01 1.058243896829398665e+02 8.477099825853396453e+01
3.280000000000000000e+04 6.788454580555693951e+01 4.635182109580444632e+01 1.058587501065330088e+02 8.466580353733807840e+01
3.281250000000000000e+04 6.780205430377631615e+01 4.635388548389352792e+01 1.059655364461578841e+02 8.448108614625283508e+01
3.282500000000000000e+04 6.787109279337457224e+01 4.632822421790716305e+01 1.059191190193878782e+02 8.439917505953616228e+01
3.283750000000000000e+04 6.781234206989074664e+01 4.625482098585730739e+01 1.059580165901741680e+02 8.440974578017996066e+01
3.285000000000000000e+04 6.775916300447339324e+01 4.634300713014742001e+01 1.059526457328238820e+02 8.450837930111633511e+01
3.286250000000000000e+04 6.772422387031211599e+01 4.640732346515048334e+01 1.060256563023315834e+02 8.441690073279009709e+01
3.287500000000000000e+04 6.772074786755925402e+01 4.634033015536702038e+01 1.060790761228359287e+02 8.425604613278278521e+01
3.288750000000000000e+04 6.773082263725802932e+01 4.643955406875443259e+01 1.060546313068309274e+02 8.421464004699994632e+01
3.290000000000000000e+04 6.766731669811504446e+01 4.650452295035781702e+01 1.060952761391297798e+02 8.420225385973819243e+01
3.291250000000000000e+04 6.741680380745809487e+01 4.668580695790083013e+01 1.061751726414257035e+02 8.425160972984497221e+01
3.292500000000000000e+04 6.747512078825040760e+01 4.665901518282891658e+01 1.062331561455203826e+02 8.432590629462644927e+01
3.293750000000000000e+04 6.728290239892858438e+01 4.669951662656492886e+01 1.060454328686169561e+02 8.442504268570506554e+01
3.295000000000000000e+04 6.741159462932341739e+01 4.668293311087309405e+01 1.060120500961636054e+02 8.433107546037483360e+01
3.296250000000000000e+04 6.742617144049407329e+01 4.657258103173393238e+01 1.060006097654404584e+02 8.438655219918749140e+01
3.297500000000000000e+04 6.742019409090903537e+01 4.662195955244563805e+01 1.060117084058005048e+02 8.436783530549445231e+01
3.298750000000000000e+04 6.746627435450299970e+01 4.657666354906779560e+01 1.057333968911392645e+02 8.442885009089496862e+01
3.300000000000000000e+04 6.744513518037361166e+01 4.673182233258062013e+01 1.056562488457452673e+02 8.464054081906951410e+01
3.301250000000000000e+04 6.746906356451158615e+01 4.670497131929307955e+01 1.056437407674899447e+02 8.453032200002485297e+01
3.302500000000000000e+04 6.765384160961255589e+01 4.671157608786693771e+01 1.055519044852969586e+02 8.438129828055453174e+01
3.303750000000000000e+04 6.771242544597239998e+01 4.663106035109975522e+01 1.055539131637920320e+02 8.445866006569686135e+01
3.305000000000000000e+04 6.778842402020131885e+01 4.644421504923276700e+01 1.055724158677630129e+02 8.444319171097590981e+01
3.306250000000000000e+04 6.784501945984860072e+01 4.647227486955919318e+01 1.054834263301826098e+02 8.446612092250133230e+01
3.307500000000000000e+04 6.782952160768273586e+01 4.649505235121825564e+01 1.055889401486044790e+02 8.445256405266819399e+01
3.308750000000000000e+04 6.791339571934587127e+01 4.634268459878772006e+01 1.055850647472044130e+02 8.446729647108070083e+01
3.310000000000000000e+04 6.793293881243070587e+01 4.633247693749706997e+01 1.054887528665632317e+02 8.447232092876099330e+01
3.311250000000000000e+04 6.796961017103090796e+01 4.633721517650229060e+01 1.054642806750767079e+02 8.440130920848021390e+01
3.312500000000000000e+04 6.774218821023774240e+01 4.629711438296191517e+01 1.054681016770146300e+02 8.449167525545691149e+01
3.313750000000000000e+04 6.775321228758458858e+01 4.632139962980328107e+01 1.054887237100310671e+02 8.458749842350410120e+01
3.315000000000000000e+04 6.776608211234245971e+01 4.645037279154606580e+01 1.055741432941757125e+02 8.464927441971858002e+01
3.316250000000000000e+04 6.778414690473223914e+01 4.640274459649712924e+01 1.055643174912994198e+02 8.475977731428606887e+01
3.317500000000000000e+04 6.750351875498802201e+01 4.631804098821490356e+01 1.056215288407875050e+02 8.493720011051043173e+01
3.318750000000000000e+04 6.732173267870999211e+01 4.614531218494953180e+01 1.057854037530783700e+02 8.497050766970008340e+01
3.320000000000000000e+04 6.727966528279489467e+01 4.615294632161678123e+01 1.058233430221848863e+02 8.496365157371023713e+01
3.321250000000000000e+04 6.727653894028435388e+01 4.613290127826001452e+01 1.059943043953416009e+02 8.486478133302098570e+01
3.322500000000000000e+04 6.729915445180459699e+01 4.607795818506257035e+01 1.060090093645221145e+02 8.486913402849538102e+01
3.323750000000000000e+04 6.734442462196844303e+01 4.606636013418273023e+01 1.059071263708175366e+02 8.494801200913668993e+01
3.325000000000000000e+04 6.727299495927327655e+01 4.593701020531216273e+01 1.060364899567002652e+02 8.492849211687295963e+01
3.326250000000000000e+04 6.724238574363394605e+01 4.595992597524439560e+01 1.061479615263536402e+02 8.495168073360238736e+01
3.327500000000000000e+04 6.729314360932141881e+01 4.602448322688776727e+01 1.061765283421949988e+02 8.501199210399275330e+01
3.328750000000000000e+04 6.725018441154409743e+01 4.603555896152799676e+01 1.060795428443808817e+02 8.504243207505193425e+01
3.330000000000000000e+04 6.716800681873526457e+01 4.604421370990028350e+01 1.062036407217053977e+02 8.504039484662412463e+01
3.331250000000000000e+04 6.721120397377082156e+01 4.604854022743073472e+01 1.061313386984635940e+02 8.508516985070187388e+01
3.332500000000000000e+04 6.737561287598558124e+01 4.609919489570238937e+01 1.061339163111613146e+02 8.516322716716180707e+01
3.333750000000000000e+04 6.742783550010362603e+01 4.606798082107673054e+01 1.061125370676906101e+02 8.530223415208428150e+01
3.335000000000000000e+04 6.740316679132679667e+01 4.597912465962752293e+01 1.059679022062576763e+02 8.523938032320465652e+01
3.336250000000000000e+04 6.736550760698474960e+01 4.591726644666816526e+01 1.060227321825238676e+02 8.522693582444765070e+01
3.337500000000000000e+04 6.723746355930416030e+01 4.589446643441758056e+01 1.060416115088224700e+02 8.516433370163564121e+01
3.338750000000000000e+04 6.726502270644401449e+01 4.587890546116570789e+01 1.061321549854809945e+02 8.510509578142547582e+01
3.340000000000000000e+04 6.730969624937017670e+01 4.581678843362929143e+01 1.061887615702963359e+02 8.507870307481844918e+01
3.341250000000000000e+04 6.725086899950485986e+01 4.576004155875337887e+01 1.061895486426762432e+02 8.520918873075369504e+01
3.342500000000000000e+04 6.714854665269652401e+01 4.567919403186181171e+01 1.060636985384601729e+02 8.517725067662669858e+01
3.343750000000000000e+04 6.703319961557275519e+01 4.553273513422558239e+01 1.059687576173770935e+02 8.519234866746211310e+01
3.345000000000000000e+04 6.699539108484025007e+01 4.569006243421820557e+01 1.060211249087603278e+02 8.521831378294422166e+01
3.346250000000000000e+04 6.706418042861700712e+01 4.560123818537042695e+01 1.060534141376093658e+02 8.520378984743025796e+01
3.347500000000000000e+04 6.697706651928230315e+01 4.544702727318783531e+01 1.061100378513052505e+02 8.508437017235647204e+01
3.348750000000000000e+04 6.688436393783906908e+01 4.564490967006517508e+01 1.061527525380534485e+02 8.514608997961292403e+01
3.350000000000000000e+04 6.694467254241369858e+01 4.568105210065508714e+01 1.061339488345280131e+02 8.521690953594817586e+01
3.351250000000000000e+04 6.691278770451097557e+01 4.570510222783966015e+01 1.061216776958890904e+02 8.514967835668825558e+01
3.352500000000000000e+04 6.690925069037616879e+01 4.564727239453712571e+01 1.062732410359354702e+02 8.531530209817678667e+01
3.353750000000000000e+04 6.691275361430005830e+01 4.558186945930538059e+01 1.062984290955431419e+02 8.534900424166565358e+01
3.355000000000000000e+04 6.689478534930498199e+01 4.558821737736145252e+01 1.063930491549794937e+02 8.536277872176626147e+01
3.356250000000000000e+04 6.686552781687676372e+01 4.559795656023275967e+01 1.062531088395262628e+02 8.512567766626811760e+01
3.357500000000000000e+04 6.685667230560729024e+01 4.576247216799236384e+01 1.062731008385095492e+02 8.517465555268107380e+01
3.358750000000000000e+04 6.689649128345821794e+01 4.585647957486375503e+01 1.063987723868475257e+02 8.511275132686957079e+01
3.360000000000000000e+04 6.684411067841648446e+01 4.572759042844249677e+01 1.063577899210848017e+02 8.509677606992619303e+01
3.361250000000000000e+04 6.682977932811600397e+01 4.566258083228581199e+01 1.063609442794113136e+02 8.519873304047084162e+01
3.362500000000000000e+04 6.689355258791783854e+01 4.562323770528272604e+01 1.063206544855954974e+02 8.509606760304245654e+01
3.363750000000000000e+04 6.683126373244056140e+01 4.562104471006936279e+01 1.063417808592036096e+02 8.495447254636385992e+01
3.365000000000000000e+04 6.686839676906605234e+01 4.580817041676718304e+01 1.062682987481192782e+02 8.502558798036149312e+01
3.366250000000000000e+04 6.680668678103836555e+01 4.588703331390046003e+01 1.062994812347787814e+02 8.511560872238837305e+01
3.367500000000000000e+04 6.695019521262061346e+01 4.594096773818808543e+01 1.063182806683460200e+02 8.490203270344127873e+01
3.368750000000000000e+04 6.702906424804619689e+01 4.594979462417886396e+01 1.062938834867933480e+02 8.503915897443822303e+01
3.370000000000000000e+04 6.704839750030420475e+01 4.590363906131791083e+01 1.062392822346507018e+02 8.502327904966278993e+01
3.371250000000000000e+04 6.700980667360826715e+01 4.597577279122734950e+01 1.062857996873197948e+02 8.516919224697748803e+01
3.372500000000000000e+04 6.704617581337832632e+01 4.597952002135108529e+01 1.062404781308685529e+02 8.528449426505171971e+01
3.373750000000000000e+04 6.703192727681376084e+01 4.589677551289683066e+01 1.062586916715020635e+02 8.509556274447911051e+01
3.375000000000000000e+04 6.705055442200529114e+01 4.583894332300722851e+01 1.061578655080718363e+02 8.512976488311970513e+01
3.376250000000000000e+04 6.705083900653872320e+01 4.578432501912465824e+01 1.062203399829421073e+02 8.528762363937752866e+01
3.377500000000000000e+04 6.698234922204912323e+01 4.577826749142310092e+01 1.060801694058072400e+02 8.529433299873456065e+01
3.378750000000000000e+04 6.703933393158632725e+01 4.588591112834498631e+01 1.061009525181202235e+02 8.526490475994842200e+01
3.380000000000000000e+04 6.708510350046232418e+01 4.602165258775422529e+01 1.063046847507622346e+02 8.529399390033931638e+01
3.381250000000000000e+04 6.713806416597351756e+01 4.611256219165147741e+01 1.063898441227786975e+02 8.533135271262857202e+01
3.382500000000000000e+04 6.721122981486060155e+01 4.612797702751966966e+01 1.062926837223320007e+02 8.532437721623939808e+01
3.383750000000000000e+04 6.728884333446939081e+01 4.617725580413129194e+01 1.061866180160835285e+02 8.527215509704473106e+01
3.385000000000000000e+04 6.745405579209169389e+01 4.620796885193589532e+01 1.060650580478148015e+02 8.521820825850470271e+01
3.386250000000000000e+04 6.758012080170658464e+01 4.630628553357637855e+01 1.061777949361181754e+02 8.508062182930238748e+01
3.387500000000000000e+04 6.763024334520534353e+01 4.633385085928127722e+01 1.061854215219501043e+02 8.517389245124921615e+01
3.388750000000000000e+04 6.763472080619830251e+01 4.640237887784773818e+01 1.063226008330161108e+02 8.515132629634882733e+01
3.390000000000000000e+04 6.777556456274037089e+01 4.630145570760080886e+01 1.063627285952935750e+02 8.509366801341600706e+01
3.391250000000000000e+04 6.786953758537988790e+01 4.640665780683386998e+01 1.063806557633155592e+02 8.509967305393215042e+01
3.392500000000000000e+04 6.796503630428135523e+01 4.648642995354128971e+01 1.065230099854145323e+02 8.515921720620819713e+01
3.393750000000000000e+04 6.794927208686118547e+01 4.646235354139223972e+01 1.066114254122130944e+02 8.518376891782592963e+01
3.395000000000000000e+04 6.789198865811653150e+01 4.639364513784778410e+01 1.066299671210851017e+02 8.531044913117429473e+01
3.396250000000000000e+04 6.796571783738616546e+01 4.634157367220696955e+01 1.066467922295289696e+02 8.544441932455406175e+01
3.397500000000000000e+04 6.788192799756200202e+01 4.636748311473544248e+01 1.066750211129279364e+02 8.532081991707480029e+01
3.398750000000000000e+04 6.777465676325125798e+01 4.633391870506731891e+01 1.066291385911844003e+02 8.543568989690766102e+01
3.400000000000000000e+04 6.771743785324186149e+01 4.631247918940336916e+01 1.066414970878367257e+02 8.546932545631740652e+01
3.401250000000000000e+04 6.764644170858791483e+01 4.624623653301591020e+01 1.068120085032251438e+02 8.546405662784863466e+01
3.402500000000000000e+04 6.759160639575544849e+01 4.625133438643295847e+01 1.068047281047465162e+02 8.548262226577773504e+01
3.403750000000000000e+04 6.764464980514645731e+01 4.630003993373481563e+01 1.067364560360771861e+02 8.545872282346809357e+01
3.405000000000000000e+04 6.751865321020156330e+01 4.625669546030601254e+01 1.066788963386671441e+02 8.545284398303577689e+01
3.406250000000000000e+04 6.739185970777890589e+01 4.633381518333747096e+01 1.066694374957379807e+02 8.555358175017759947e+01
3.407500000000000000e+04 6.749278300994708957e+01 4.631341271608811638e+01 1.066895202963720237e+02 8.550182629421112779e+01
3.408750000000000000e+04 6.752846254995870368e+01 4.620454761114582709e+01 1.067552928202727713e+02 8.547161057742863477e+01
3.410000000000000000e+04 6.754008648711169371e+01 4.617542418039649732e+01 1.068455013931740041e+02 8.541948732383626464e+01
3.411250000000000000e+04 6.755376739586367307e+01 4.615599286305327809e+01 1.067773055213316553e+02 8.549685638047246528e+01
3.412500000000000000e+04 6.753466592356045339e+01 4.615186760019409462e+01 1.068103769580369544e+02 8.567416814070139708e+01
3.413750000000000000e+04 6.764896419097421187e+01 4.630635544187364872e+01 1.067696806387369293e+02 8.568730635611196078e+01
3.415000000000000000e+04 6.755304696032321488e+01 4.635458912250167884e+01 1.067055850448738994e+02 8.566886338436574988e+01
3.416250000000000000e+04 6.748783275483133082e+01 4.651416422849898424e+01 1.068140948916773851e+02 8.577933895543029053e+01
3.417500000000000000e+04 6.749075043221549208e+01 4.654697956579419582e+01 1.066891913131900083e+02 8.572566818534231459e+01
3.418750000000000000e+04 6.743519151467815220e+01 4.658520573037672818e+01 1.067333638588440579e+02 8.585372541339937413e+01
3.420000000000000000e+04 6.737263970650954548e+01 4.656840381207275215e+01 1.068560114142014896e+02 8.578825225447712910e+01
3.421250000000000000e+04 6.748071740683114683e+01 4.664825060523318712e+01 1.067347074338534014e+02 8.564570969478123175e+01
3.422500000000000000e+04 6.749458280600657645e+01 4.672973286114379476e+01 1.067004106344824663e+02 8.558580343930142931e+01
3.423750000000000000e+04 6.753724081990010575e+01 4.677714059200449270e+01 1.067498039533279268e+02 8.569863220477417087e+01
3.425000000000000000e+04 6.755877186474052110e+01 4.682893181307779429e+01 1.067961178541337404e+02 8.561416268764179449e+01
3.426250000000000000e+04 6.762436112111498687e+01 4.689792034494612949e+01 1.066391911826911212e+02 8.561179845246984144e+01
3.427500000000000000e+04 6.750864785437065052e+01 4.691290763968427058e+01 1.067033552693525706e+02 8.571854652134067010e+01
3.428750000000000000e+04 6.752827491546251792e+01 4.688651988960619121e+01 1.066053939656931107e+02 8.575458325628014222e+01
3.430000000000000000e+04 6.753612375417533542e+01 4.694836164629632691e+01 1.065265589337305698e+02 8.568069924210483634e+01
3.431250000000000000e+04 6.743272299127063718e+01 4.696514653613711943e+01 1.066180768667675949e+02 8.582692714119174582e+01
3.432500000000000000e+04 6.746709599009308533e+01 4.701968937222104472e+01 1.064678105280323877e+02 8.568865257581951766e+01
3.433750000000000000e+04 6.750576176729333611e+01 4.708160740139325640e+01 1.063512828468841036e+02 8.566626508778085736e+01
3.435000000000000000e+04 6.758671755785194080e+01 4.712088922598321261e+01 1.062884370913191106e+02 8.569814826817810172e+01
3.436250000000000000e+04 6.764927638039519309e+01 4.723004718946159386e+01 1.062813026176817885e+02 8.572020687256248550e+01
3.437500000000000000e+04 6.756875672040979453e+01 4.717366886980887131e+01 1.061871207951421070e+02 8.575344111675065051e+01
3.438750000000000000e+04 6.741447470596105518e+01 4.724145202001388100e+01 1.062197785837931718e+02 8.574770971767325989e+01
3.440000000000000000e+04 6.748579470501110222e+01 4.725051919521581567e+01 1.061782169889310410e+02 8.566941426164314066e+01
3.441250000000000000e+04 6.741216332029210889e+01 4.730937979607926280e+01 1.061275098267633581e+02 8.573402403176048381e+01
3.442500000000000000e+04 6.733686104636649361e+01 4.716439897254496572e+01 1.060226154833808607e+02 8.555855068323590729e+01
3.443750000000000000e+04 6.731500106471590072e+01 4.708433732513711334e+01 1.061023719923165913e+02 8.548946060464419361e+01
3.445000000000000000e+04 6.730741492807005955e+01 4.711874033118973415e+01 1.059707231573539872e+02 8.547016507285454168e+01
3.446250000000000000e+04 6.725819971326680502e+01 4.711921800278649641e+01 1.059075303271532107e+02 8.550009421635159867e+01
3.447500000000000000e+04 6.713544760066497474e+01 4.720155571674872874e+01 1.058921002016311661e+02 8.551705058736133935e+01
3.448750000000000000e+04 6.698574085650497523e+01 4.723306447424948828e+01 1.060873945495958424e+02 8.547308315996264128e+01
3.450000000000000000e+04 6.711145523109615851e+01 4.713002818566165786e+01 1.060780921821875751e+02 8.549191250647866980e+01
3.451250000000000000e+04 6.721758786462009994e+01 4.711920285043168377e+01 1.060746352551215210e+02 8.560595185691691711e+01
3.452500000000000000e+04 6.723482357445310242e+01 4.726509888173690399e+01 1.060632094371155318e+02 8.567299086733450508e+01
3.453750000000000000e+04 6.716590132278761871e+01 4.726127980553515329e+01 1.061060588238782003e+02 8.566433984359713349e+01
3.455000000000000000e+04 6.735614238422131450e+01 4.726500521749542116e+01 1.060152482601920241e+02 8.568760439346421265e+01
3.456250000000000000e+04 6.747023797842864212e+01 4.725694445846915670e+01 1.059155539103266221e+02 8.582024471478675309e+01
3.457500000000000000e+04 6.745651730341558050e+01 4.720265929874255306e+01 1.058336777305632666e+02 8.586976172712888911e+01
3.458750000000000000e+04 6.756830415917178811e+01 4.710958030032109178e+01 1.059319734073059038e+02 8.588813840289861901e+01
3.460000000000000000e+04 6.749329775988155689e+01 4.715392120217452288e+01 1.059517034034252987e+02 8.591059717474149693e+01
3.461250000000000000e+04 6.734001860956135488e+01 4.712271309834237343e+01 1.059189596787143159e+02 8.604428322786704086e+01
3.462500000000000000e+04 6.734092101068767988e+01 4.713359049371592846e+01 1.059692339611570731e+02 8.598381573647300513e+01
3.463750000000000000e+04 6.738258145831555623e+01 4.711187334204207389e+01 1.059449280402155154e+02 8.608610408055183427e+01
3.465000000000000000e+04 6.743048654606575099e+01 4.711014756654522273e+01 1.059210245575582263e+02 8.608716762433749636e+01
3.466250000000000000e+04 6.749069193053487936e+01 4.709412826169797484e+01 1.059604314573095394e+02 8.595778607031542151e+01
3.467500000000000000e+04 6.747877126596283404e+01 4.714035312663505550e+01 1.058453017064816066e+02 8.590653010782138210e+01
3.468750000000000000e+04 6.733128865136313834e+01 4.718586127674701913e+01 1.057848508609564817e+02 8.597750940080368309e+01
3.470000000000000000e+04 6.747022955615915407e+01 4.719689192717181925e+01 1.058269674610518791e+02 8.605414164271013533e+01
3.471250000000000000e+04 6.761636838087412116e+01 4.716811821191013365e+01 1.059419163890577096e+02 8.610963060927771551e+01
3.472500000000000000e+04 6.758883036030373148e+01 4.717372418390654332e+01 1.058695828700217874e+02 8.610994025000611884e+01
3.473750000000000000e+04 6.757341462234336404e+01 4.704490656509275226e+01 1.058663302765007757e+02 8.630442481497428275e+01
3.475000000000000000e+04 6.764787269996615748e+01 4.720434100363470975e+01 1.059028463029448943e+02 8.633351631636389811e+01
3.476250000000000000e+04 6.762065098929501517e+01 4.711771790483246036e+01 1.058348738314213762e+02 8.646796679655625439e+01
3.477500000000000000e+04 6.756309398338113681e+01 4.718370036015151214e+01 1.058673144391180330e+02 8.631063327028317644e+01
3.478750000000000000e+04 6.759736072451724453e+01 4.733926767866301333e+01 1.058516117208506699e+02 8.630982234175928625e+01
3.480000000000000000e+04 6.738578717894304759e+01 4.734933867370279614e+01 1.057490943324401513e+02 8.625136942670181384e+01
3.481250000000000000e+04 6.750518732946642331e+01 4.732266375549320969e+01 1.056243799783973998e+02 8.616475354647259621e+01
3.482500000000000000e+04 6.766383644851639190e+01 4.728919039634746468e+01 1.055326448535753627e+02 8.615647415896337691e+01
3.483750000000000000e+04 6.782666123764752797e+01 4.711809842256466396e+01 1.054813010597716669e+02 8.618935920885941471e+01
3.485000000000000000e+04 6.783928625935087098e+01 4.709524801197263599e+01 1.054901234411345428e+02 8.605410428999245198e+01
3.486250000000000000e+04 6.778298380778075227e+01 4.712307416540767946e+01 1.054258927014649032e+02 8.589291291489689684e+01
3.487500000000000000e+04 6.768303550751059561e+01 4.708477136278074937e+01 1.054621956256707165e+02 8.587265238962504554e+01
3.488750000000000000e+04 6.771829724540832274e+01 4.723736405700652341e+01 1.055548785696244494e+02 8.598334285930629051e+01
3.490000000000000000e+04 6.752319086435977624e+01 4.729163215252239638e+01 1.056098680473590434e+02 8.598615096597852414e+01
3.491250000000000000e+04 6.765696705652563026e+01 4.738552071500404139e+01 1.055696403538935613e+02 8.599292057053355620e+01
3.492500000000000000e+04 6.757486788494252039e+01 4.731695212819241192e+01 1.056311502924578889e+02 8.616627925791307518e+01
3.493750000000000000e+04 6.760842710151993629e+01 4.715357511365014886e+01 1.056889899582920549e+02 8.602990230760204327e+01
3.495000000000000000e+04 6.755543635007269643e+01 4.717628313297877440e+01 1.056625862890770691e+02 8.604904655875058950e+01
3.496250000000000000e+04 6.762044599658754862e+01 4.697121225179116522e+01 1.056523603846398629e+02 8.601988891931434011e+01
3.497500000000000000e+04 6.764118876254035229e+01 4.699122633623113643e+01 1.054893376645494669e+02 8.610626649656644815e+01
3.498750000000000000e+04 6.738594303206055258e+01 4.703681657544585448e+01 1.055089121603945017e+02 8.614762808631400048e+01
3.500000000000000000e+04 6.725776788332916567e+01 4.706298024585232298e+01 1.054786072364239686e+02 8.614451765722654386e+01
3.501250000000000000e+04 6.739748642568072512e+01 4.708710503368995148e+01 1.054779247109754294e+02 8.613733957357408144e+01
3.502500000000000000e+04 6.751717683391984792e+01 4.700352175439614655e+01 1.055874027998356439e+02 8.615212883496437257e+01
3.503750000000000000e+04 6.749200723422195836e+01 4.709457097917548651e+01 1.055188842765321624e+02 8.624509258313234739e+01
3.505000000000000000e+04 6.749202710735409028e+01 4.699170702273518430e+01 1.056926828918449246e+02 8.618774304442266043e+01
3.506250000000000000e+04 6.742068000706636610e+01 4.692316052787706582e+01 1.059656315878464028e+02 8.606415101340749629e+01
3.507500000000000000e+04 6.728437015185548375e+01 4.712571677314258523e+01 1.059584187526328520e+02 8.602243558617465169e+01
3.508750000000000000e+04 6.719605686737051542e+01 4.716398839388566699e+01 1.060124682341795790e+02 8.626346877809258729e+01
3.510000000000000000e+04 6.720590696890894833e+01 4.730387363406028811e+01 1.059940000398211595e+02 8.615671130104225028e+01
3.511250000000000000e+04 6.731328101060408642e+01 4.715790073228031787e+01 1.060497406523359416e+02 8.636346235654137615e+01
3.512500000000000000e+04 6.746425849231252414e+01 4.727826617257824182e+01 1.060990615926550475e+02 8.651553684097390828e+01
3.513750000000000000e+04 6.749915084588175773e+01 4.720510759472793438e+01 1.061729865290689503e+02 8.661766314161185676e+01
3.515000000000000000e+04 6.754678238822474157e+01 4.722311406373913911e+01 1.061758291526651448e+02 8.648147696514071470e+01
3.516250000000000000e+04 6.751713601768406647e+01 4.715377618888320654e+01 1.061035352909223377e+02 8.647006326302137325e+01
3.517500000000000000e+04 6.748913607947639548e+01 4.715775514824504455e+01 1.061330425774607562e+02 8.644944488160295748e+01
3.518750000000000000e+04 6.749286974061207900e+01 4.709553018994625262e+01 1.061879776364730219e+02 8.625005042430915125e+01
3.520000000000000000e+04 6.745587639983980921e+01 4.709438844445828209e+01 1.061036206312588348e+02 8.628415953801767557e+01
3.521250000000000000e+04 6.732043108861708447e+01 4.710380118776423330e+01 1.061291379066436491e+02 8.631107864316739153e+01
3.522500000000000000e+04 6.734643819962288092e+01 4.714234681342150424e+01 1.061939911732268769e+02 8.641117050478167982e+01
3.523750000000000000e+04 6.752260836174970393e+01 4.713948422900011792e+01 1.062646882777175676e+02 8.644516603420034073e+01
3.525000000000000000e+04 6.761529293420962006e+01 4.722199620423776167e+01 1.062248760928183628e+02 8.635351440991567529e+01
3.526250000000000000e+04 6.762821958807093381e+01 4.729965939709194345e+01 1.062147377109471904e+02 8.625395127426446606e+01
3.527500000000000000e+04 6.769770400651944442e+01 4.740643126498112281e+01 1.061125766375402577e+02 8.614248834987392911e+01
3.528750000000000000e+04 6.768592917009721077e+01 4.750082738724678677e+01 1.060696311403617500e+02 8.616589016474146945e+01
3.530000000000000000e+04 6.753754073973645689e+01 4.726601026634657643e+01 1.060167205431424833e+02 8.621812713409916284e+01
3.531250000000000000e+04 6.747389625921688605e+01 4.724309366590850345e+01 1.059570900296779712e+02 8.631052594757915131e+01
3.532500000000000000e+04 6.757870567832772224e+01 4.728975886816922269e+01 1.059583409769417841e+02 8.634632051016023979e+01
3.533750000000000000e+04 6.758368473258197184e+01 4.736032723067875594e+01 1.059016034739211420e+02 8.642887184258258060e+01
3.535000000000000000e+04 6.771076513141115072e+01 4.748230358537274043e+01 1.060278199856365262e+02 8.629259393461377670e+01
3.536250000000000000e+04 6.775292783936411922e+01 4.746611012745420055e+01 1.060750345061577917e+02 8.622884155372241821e+01
3.537500000000000000e+04 6.776490940773227578e+01 4.750395936416440890e+01 1.059811431349884714e+02 8.609458501361191907e+01
3.538750000000000000e+04 6.763038837837825668e+01 4.751774009767712670e+01 1.059288142512795332e+02 8.602386368886494949e+01
3.540000000000000000e+04 6.753315743833030638e+01 4.755553056183898519e+01 1.059266421200880899e+02 8.604251309907861867e+01
3.541250000000000000e+04 6.761551101163676947e+01 4.762411613817954503e+01 1.060090482439517814e+02 8.610606867183203406e+01
3.542500000000000000e+04 6.760169734596014735e+01 4.764042690134341740e+01 1.059725966717337258e+02 8.607303438166145781e+01
3.543750000000000000e+04 6.740916078630797870e+01 4.758152654447730612e+01 1.058735245436534740e+02 8.608916043223297265e+01
3.545000000000000000e+04 6.745732996344392518e+01 4.752614410673103151e+01 1.058740914387656602e+02 8.604756151250028040e+01
3.546250000000000000e+04 6.738792701568017662e+01 4.743148538544149773e+01 1.059632730980581812e+02 8.598968030643473526e+01
3.547500000000000000e+04 6.728234862590957732e+01 4.740546420057944488e+01 1.060590322785365345e+02 8.609860342782039311e+01
3.548750000000000000e+04 6.723133476991476698e+01 4.742091063480416580e+01 1.061064184945647497e+02 8.594925273245414132e+01
3.550000000000000000e+04 6.724257702737550346e+01 4.749465473878336752e+01 1.060810211503613942e+02 8.604722342429772652e+01
3.551250000000000000e+04 6.735553263472881724e+01 4.751607453206938914e+01 1.061594649784283035e+02 8.602863018904007220e+01
3.552500000000000000e+04 6.754078514844272263e+01 4.758969515437085107e+01 1.061389358772906348e+02 8.596257122019756025e+01
3.553750000000000000e+04 6.753241816349965632e+01 4.762675880752961888e+01 1.062861817924184464e+02 8.593195932800341552e+01
3.555000000000000000e+04 6.750239356713397854e+01 4.751177451191272638e+01 1.061621517913013406e+02 8.587476756837750713e+01
3.556250000000000000e+04 6.749694162408430032e+01 4.753488667235232157e+01 1.061201837969268240e+02 8.581271144292320230e+01
3.557500000000000000e+04 6.746030804515920920e+01 4.756708539343270559e+01 1.060303457197575199e+02 8.583259331571754558e+01
3.558750000000000000e+04 6.731413581537930213e+01 4.764108577000944678e+01 1.059809028907666857e+02 8.564384925003697902e+01
3.560000000000000000e+04 6.731785139997991507e+01 4.758120426591592178e+01 1.059732442698031747e+02 8.561188656505156303e+01
3.561250000000000000e+04 6.722628166897968072e+01 4.756474626620516233e+01 1.059965096455975697e+02 8.559112682508923342e+01
3.562500000000000000e+04 6.716756651116678256e+01 4.763202742919020949e+01 1.060492370595877958e+02 8.554054040590027341e+01
3.563750000000000000e+04 6.726858940668458331e+01 4.750206617012857180e+01 1.060319469014435896e+02 8.545107809184719372e+01
3.565000000000000000e+04 6.723532106986914414e+01 4.741740863941497253e+01 1.058784066443104734e+02 8.550750373555628414e+01
3.566250000000000000e+04 6.709962264836778445e+01 4.734111362857081673e+01 1.058795136088992308e+02 8.527286475859423831e+01
3.567500000000000000e+04 6.715862371262227271e+01 4.730903612093056410e+01 1.059459256199568244e+02 8.514913959165167512e+01
3.568750000000000000e+04 6.715355318836003562e+01 4.728032312376820556e+01 1.059445682518913827e+02 8.530979778227451504e+01
3.570000000000000000e+04 6.694112428967478934e+01 4.730743142312748262e+01 1.058591020585578519e+02 8.527645625199681945e+01
3.571250000000000000e+04 6.695408870677628954e+01 4.732620068042624695e+01 1.057543145030403480e+02 8.528545324075925294e+01
3.572500000000000000e+04 6.694211843695032371e+01 4.724579342969859397e+01 1.057072211494692056e+02 8.524004932995634931e+01
3.573750000000000000e+04 6.708779836466348456e+01 4.717115426145858237e+01 1.057820260310997469e+02 8.534158957515555244e+01
3.575000000000000000e+04 6.701423021430265692e+01 4.719459487358799521e+01 1.056772242725875230e+02 8.538289145359212284e+01
3.576250000000000000e+04 6.705516553279350944e+01 4.712940663137367636e+01 1.057381747603444637e+02 8.529977876928303715e+01
3.577500000000000000e+04 6.709059313598585561e+01 4.718202431575366518e+01 1.056462948584755566e+02 8.547766450067005906e+01
3.578750000000000000e+04 6.699470114722235792e+01 4.715706821967682316e+01 1.055932460987087325e+02 8.548463246891749634e+01
3.580000000000000000e+04 6.699116227116222433e+01 4.726455367233649696e+01 1.055809009253022595e+02 8.570284747393624514e+01
3.581250000000000000e+04 6.707522359404299550e+01 4.723225360675331075e+01 1.056192956753413057e+02 8.578071732757081236e+01
3.582500000000000000e+04 6.719413001013020903e+01 4.726607898310032851e+01 1.055852921366391399e+02 8.563312780718267447e+01
3.583750000000000000e+04 6.713656419472047787e+01 4.727484193404685442e+01 1.057872031550414675e+02 8.540075202252315023e+01
3.585000000000000000e+04 6.710909215481672163e+01 4.714971585810798871e+01 1.058075092692494508e+02 8.551235246692921521e+01
3.586250000000000000e+04 6.712599438205171509e+01 4.718856830059275609e+01 1.058427306681426643e+02 8.563746436028729647e+01
3.587500000000000000e+04 6.710836509662281912e+01 4.709983548086885463e+01 1.056760816912519658e+02 8.576631180318594261e+01
3.588750000000000000e+04 6.714528789860338520e+01 4.713735621387586150e+01 1.057902020459744818e+02 8.584158402046571723e+01
3.590000000000000000e+04 6.715037417034031364e+01 4.717201260818025332e+01 1.058123935788917436e+02 8.571879974271435287e+01
3.591250000000000000e+04 6.732798793418204752e+01 4.704915408877285188e+01 1.057153146140309445e+02 8.584707307103859364e+01
3.592500000000000000e+04 6.736707709765175878e+01 4.698371526823630262e+01 1.056941075401627899e+02 8.591238758172329426e+01
3.593750000000000000e+04 6.737015023009374204e+01 4.698861564193075679e+01 1.057237111553645548e+02 8.582327496446157511e+01
3.595000000000000000e+04 6.747202045525546055e+01 4.703325652573583682e+01 1.058219916387493669e+02 8.581171308006055654e+01
3.596250000000000000e+04 6.749893463165740570e+01 4.699313483365369848e+01 1.056060908062318902e+02 8.601409119000282999e+01
3.597500000000000000e+04 6.750345864492398107e+01 4.704664175470557552e+01 1.057258846805371633e+02 8.603055439376953473e+01
3.598750000000000000e+04 6.754358761444868264e+01 4.706549372791392472e+01 1.057433667021322208e+02 8.602455173337027361e+01
3.600000000000000000e+04 6.756608068033222025e+01 4.697274748505210340e+01 1.056414378208692568e+02 8.622344211035914441e+01
3.601250000000000000e+04 6.755579810773373595e+01 4.706096549396842477e+01 1.056533088902515800e+02 8.599095909214123878e+01
3.602500000000000000e+04 6.761548912833237068e+01 4.711221780146751570e+01 1.056140717001663063e+02 8.608330890479149389e+01
3.603750000000000000e+04 6.775503792963574767e+01 4.708091278303540150e+01 1.055457918478592774e+02 8.610363867894899670e+01
3.605000000000000000e+04 6.763128575800551801e+01 4.707521920133508786e+01 1.056727849973256497e+02 8.605414028958452377e+01
3.606250000000000000e+04 6.757233810291825193e+01 4.701756345298453255e+01 1.054777082044170555e+02 8.606274568216066712e+01
3.607500000000000000e+04 6.763030023289697112e+01 4.708500481205920352e+01 1.054467813166495347e+02 8.595471916676373780e+01
3.608750000000000000e+04 6.745010337620522023e+01 4.704550908408270971e+01 1.055584111160960532e+02 8.598210065486284748e+01
3.610000000000000000e+04 6.742770748556480953e+01 4.712395747295275328e+01 1.055591198962568598e+02 8.588143150647420043e+01
3.611250000000000000e+04 6.738612205187369852e+01 4.703966986352996571e+01 1.056355379923919315e+02 8.593054534996673510e+01
3.612500000000000000e+04 6.735722000078220617e+01 4.713855571810979939e+01 1.056551689840437831e+02 8.592897378106938788e+01
3.613750000000000000e+04 6.731070350701551774e+01 4.715048930492653056e+01 1.057981165593066208e+02 8.582358347022669420e+01
3.615000000000000000e+04 6.756786637624846037e+01 4.725030411635127336e+01 1.058177251547294588e+02 8.581976722664184365e+01
3.616250000000000000e+04 6.748543301181807408e+01 4.724842012143528791e+01 1.058291693380966052e+02 8.584814530564405288e+01
3.617500000000000000e+04 6.760183917580813784e+01 4.720322545261574732e+01 1.059788704881444943e+02 8.585230549048552007e+01
3.618750000000000000e+04 6.745209516187394172e+01 4.725738777022826298e+01 1.059624799251455300e+02 8.589402212295077277e+01
3.620000000000000000e+04 6.759900896279430071e+01 4.710383736890522499e+01 1.058999458694626696e+02 8.584673897497589223e+01
3.621250000000000000e+04 6.750476305484809814e+01 4.710401661750115210e+01 1.058424180434135877e+02 8.579870780063450297e+01
3.622500000000000000e+04 6.729224252276543439e+01 4.707077291943418373e+01 1.059103433190861239e+02 8.587679867699364422e+01
3.623750000000000000e+04 6.726766278289530021e+01 4.706894848837500689e+01 1.058685827985945593e+02 8.593278639814138842e+01
3.625000000000000000e+04 6.720606369718824169e+01 4.704846353341361009e+01 1.058661691949901780e+02 8.610377578916708785e+01
3.626250000000000000e+04 6.727843039345974319e+01 4.707729021487472920e+01 1.059585807284561128e+02 8.617142612978526017e+01
3.627500000000000000e+04 6.732061652578533995e+01 4.729157794832138251e+01 1.059949877173089163e+02 8.614637614316959002e+01
3.628750000000000000e+04 6.740980964927398134e+01 4.737444304624247593e+01 1.059249944189909769e+02 8.618288690494080129e+01
3.630000000000000000e+04 6.724649965240600125e+01 4.731097876163010341e+01 1.059125051501437582e+02 8.631689850108341489e+01
3.631250000000000000e+04 6.715020109134930237e+01 4.742353997253758280e+01 1.058951888650220070e+02 8.625679027942781829e+01
3.632500000000000000e+04 6.714194529954913548e+01 4.740571252182380846e+01 1.059185201673948740e+02 8.627562806815431884e+01
3.633750000000000000e+04 6.723692912866498261e+01 4.749429500931029935e+01 1.061293422989543842e+02 8.625753536228049256e+01
3.635000000000000000e+04 6.721058842043487402e+01 4.762169828154657125e+01 1.062175298317017251e+02 8.630665039599320210e+01
3.636250000000000000e+04 6.722174541661462399e+01 4.760057069021274145e+01 1.061260383869827422e+02 8.626673084712308537e+01
3.637500000000000000e+04 6.713192954506520493e+01 4.755482095337362836e+01 1.059632510349825054e+02 8.625342512278287188e+01
3.638750000000000000e+04 6.710405332599229666e+01 4.750937206979503458e+01 1.059218234637846194e+02 8.620274618003507783e+01
3.640000000000000000e+04 6.728769959597599382e+01 4.743336202626647236e+01 1.060655059701315110e+02 8.603796077131751474e+01
3.641250000000000000e+04 6.732148317682786853e+01 4.742415745892060386e+01 1.060563957303032794e+02 8.603569105753395263e+01
3.642500000000000000e+04 6.740468745599649480e+01 4.749835143390392744e+01 1.060043605667514299e+02 8.608232241179949540e+01
3.643750000000000000e+04 6.736563729441361659e+01 4.746951795488195813e+01 1.061479624040689629e+02 8.607811377573548839e+01
3.645000000000000000e+04 6.734562648037847055e+01 4.738231318385109603e+01 1.060434487432179225e+02 8.592800022396150439e+01
3.646250000000000000e+04 6.731939286958484558e+01 4.742627165549880885e+01 1.060317024834680097e+02 8.586333416528916018e+01
3.647500000000000000e+04 6.729627170095466226e+01 4.743133699678940474e+01 1.060523136503985882e+02 8.588672619543682174e+01
3.648750000000000000e+04 6.737322728377634462e+01 4.755399424856194202e+01 1.060691805692006682e+02 8.596953670413728332e+01
3.650000000000000000e+04 6.729104354375942876e+01 4.747253821358254555e+01 1.060674949041124648e+02 8.592605701474606406e+01
3.651250000000000000e+04 6.719427276378600311e+01 4.742555796166045212e+01 1.060432911540853382e+02 8.596693980785704525e+01
3.652500000000000000e+04 6.728287027297834300e+01 4.735377331068801254e+01 1.060508487711160370e+02 8.598292599489583665e+01
3.653750000000000000e+04 6.741417122429567144e+01 4.731819039050745346e+01 1.060706150721399013e+02 8.595179096259006712e+01
3.655000000000000000e+04 6.732046461074466492e+01 4.724307479776182106e+01 1.060609526073815942e+02 8.592463960093472508e+01
3.656250000000000000e+04 6.736529923837369438e+01 4.731826638751930147e+01 1.062578613925316375e+02 8.592353271623659339e+01
3.657500000000000000e+04 6.722958263313689997e+01 4.748933142759495496e+01 1.063089723654090335e+02 8.597090373136487074e+01
3.658750000000000000e+04 6.729197152277092187e+01 4.746401899195016227e+01 1.064171624700413474e+02 8.598680689969545199e+01
3.660000000000000000e+04 6.729318954191363389e+01 4.747544609150311601e+01 1.065607580756261541e+02 8.616210933943139594e+01
3.661250000000000000e+04 6.728977813815498621e+01 4.742100033226283529e+01 1.064589285303855206e+02 8.621457904069308142e+01
3.662500000000000000e+04 6.726704609500761478e+01 4.735542162334802185e+01 1.063896312384371896e+02 8.618368763904879870e+01
3.663750000000000000e+04 6.725603868757923465e+01 4.748659664489525056e+01 1.065883799330253652e+02 8.608755225146650503e+01
3.665000000000000000e+04 6.726519719587244595e+01 4.752916212858439593e+01 1.064967058730378824e+02 8.618444621535950034e+01
3.666250000000000000e+04 6.732066683441503585e+01 4.742401413372698471e+01 1.065573591023058668e+02 8.630163566908150585e+01
3.667500000000000000e+04 6.723996334839655731e+01 4.746323539710239459e+01 1.065934511786202563e+02 8.633413455660986813e+01
3.668750000000000000e+04 6.730420887697124499e+01 4.742051229228350451e+01 1.066183884647717832e+02 8.647167350907285766e+01
3.670000000000000000e+04 6.735497539187697669e+01 4.744569073861543984e+01 1.066198504784343442e+02 8.632504655178335895e+01
3.671250000000000000e+04 6.739007284747796689e+01 4.751682628566585720e+01 1.066841333093798454e+02 8.620492698207287674e+01
3.672500000000000000e+04 6.707250438321311492e+01 4.761071333716605380e+01 1.065832784513607550e+02 8.627960033855796951e+01
3.673750000000000000e+04 6.703438270121678499e+01 4.761343354803864969e+01 1.064544968050783780e+02 8.630072892816393448e+01
3.675000000000000000e+04 6.690446946450529708e+01 4.762253009679997007e+01 1.063935092249823811e+02 8.629885543351110755e+01
3.676250000000000000e+04 6.705085461690025284e+01 4.765573067089188442e+01 1.064398561292324956e+02 8.627161422413198011e+01
3.677500000000000000e+04 6.721710568905383809e+01 4.772820190695075837e+01 1.063206072723222917e+02 8.618507052510575761e+01
3.678750000000000000e+04 6.727208224007719650e+01 4.770890891475472273e+01 1.063123803809952221e+02 8.604840433247407816e+01
3.680000000000000000e+04 6.724518179635987281e+01 4.767674707500975728e+01 1.062966669222136318e+02 8.601993090170874723e+01
3.681250000000000000e+04 6.711489937656388349e+01 4.757919088345074954e+01 1.063430672565734483e+02 8.585175537527582890e+01
3.682500000000000000e+04 6.713647803642710699e+01 4.760014302190108992e+01 1.062745900269296868e+02 8.588461761851451115e+01
3.683750000000000000e+04 6.726055110142895899e+01 4.749739933401242098e+01 1.063665919510377762e+02 8.597451035700909472e+01
3.685000000000000000e+04 6.733411272007633386e+01 4.753768076076698890e+01 1.063837959879506059e+02 8.590325577181711481e+01
3.686250000000000000e+04 6.737730053047847889e+01 4.758030726539781341e+01 1.063818659111031479e+02 8.576822946881939913e+01
3.687500000000000000e+04 6.749255147611233951e+01 4.764325898041472840e+01 1.062551859341851213e+02 8.567934883795571466e+01
3.688750000000000000e+04 6.754184638561663689e+01 4.761873484605440865e+01 1.062209981682556759e+02 8.571771631443048989e+01
3.690000000000000000e+04 6.743776176260868738e+01 4.762011673424259328e+01 1.062466578166255573e+02 8.577554888141131073e+01
3.691250000000000000e+04 6.734970140799694605e+01 4.766719325855223133e+01 1.062132802744430364e+02 8.587339824653660969e+01
3.692500000000000000e+04 6.744359706656909736e+01 4.777099939549400887e+01 1.061052366571401251e+02 8.576219775284579327e+01
3.693750000000000000e+04 6.761287090930052557e+01 4.769354177761312030e+01 1.059345831753080915e+02 8.585431679613571987e+01
3.695000000000000000e+04 6.766714078543546407e+01 4.768370985273178775e+01 1.060485469076824359e+02 8.588433062239643334e+01
3.696250000000000000e+04 6.768385029355921745e+01 4.771155472439152589e+01 1.059516302285750271e+02 8.588420509637074929e+01
3.697500000000000000e+04 6.771643723121182745e+01 4.762730093419506261e+01 1.058771006465764515e+02 8.588468962305476850e+01
3.698750000000000000e+04 6.776268356067269849e+01 4.772504738968758886e+01 1.058713744330994189e+02 8.583182048423623201e+01
3.700000000000000000e+04 6.785221787905820179e+01 4.766556441247398368e+01 1.057559856625343002e+02 8.597822709333269131e+01
3.701250000000000000e+04 6.781710156279716273e+01 4.758606809694967410e+01 1.059167874115658208e+02 8.596343858846802277e+01
3.702500000000000000e+04 6.789925944294533622e+01 4.760167318025158778e+01 1.057861536230382171e+02 8.586204571653209427e+01
3.703750000000000000e+04 6.800440760778809590e+01 4.755576641908176327e+01 1.060134156099345688e+02 8.584040703760753388e+01
3.705000000000000000e+04 6.789237187769164450e+01 4.760258788879988856e+01 1.060565501080116917e+02 8.576512860746986178e+01
3.706250000000000000e+04 6.786831233872869973e+01 4.768894988503036814e+01 1.059864830532197999e+02 8.583093814774724706e+01
3.707500000000000000e+04 6.778608425788810621e+01 4.774716511236405836e+01 1.059784175056434776e+02 8.605260263960521172e+01
3.708750000000000000e+04 6.793260077239796146e+01 4.769047164585811061e+01 1.060563416455590868e+02 8.600943540199382653e+01
3.710000000000000000e+04 6.798882180656030982e+01 4.768590822969522947e+01 1.060158244021667571e+02 8.598834316996330074e+01
3.711250000000000000e+04 6.803899185729115118e+01 4.775247252051985924e+01 1.060021134847603292e+02 8.607311702212304283e+01
3.712500000000000000e+04 6.797439548424731015e+01 4.774508457823884555e+01 1.060061430101501969e+02 8.626013580138612724e+01
3.713750000000000000e+04 6.800476741510777856e+01 4.776254156118221772e+01 1.060462046241230354e+02 8.627073890450147076e+01
3.715000000000000000e+04 6.777264679239875989e+01 4.787867278582869801e+01 1.060412638157073957e+02 8.634231098592471199e+01
3.716250000000000000e+04 6.781699377032957443e+01 4.782226644706560847e+01 1.060117381355119761e+02 8.640492840745147873e+01
3.717500000000000000e+04 6.793282372152907556e+01 4.774395189353566593e+01 1.057452602446723944e+02 8.648805112919856697e+01
3.718750000000000000e+04 6.786296908274913164e+01 4.765175093832188935e+01 1.057388435241948059e+02 8.644870442543549416e+01
3.720000000000000000e+04 6.803760058737279337e+01 4.782816661101244904e+01 1.059774059949714911e+02 8.633643321381161684e+01
3.721250000000000000e+04 6.805215510054445360e+01 4.783447789518547211e+01 1.060365280573786464e+02 8.625517227537812914e+01
3.722500000000000000e+04 6.812337920529495250e+01 4.774499906375288560e+01 1.060024998690304443e+02 8.634082307858253102e+01
3.723750000000000000e+04 6.798392584647544368e+01 4.787232087932962088e+01 1.058884044001451628e+02 8.647213523642381006e+01
3.725000000000000000e+04 6.784041180415002259e+01 4.790816178199676045e+01 1.058465791150027400e+02 8.648262629436723614e+01
3.726250000000000000e+04 6.787674714108700869e+01 4.787042685931628938e+01 1.057118992527252317e+02 8.638104915419152974e+01
3.727500000000000000e+04 6.792036224805865174e+01 4.779280286608533856e+01 1.056271694925297453e+02 8.659117011152049770e+01
3.728750000000000000e+04 6.782884153076410882e+01 4.768495857586813003e+01 1.055797611092600619e+02 8.651692666776690999e+01
3.730000000000000000e+04 6.758991774202009140e+01 4.766605129123608720e+01 1.054412307587638935e+02 8.637596365464591486e+01
3.731250000000000000e+04 6.755697992076898117e+01 4.771566687411608854e+01 1.054068973844344015e+02 8.633820745501726890e+01
3.732500000000000000e+04 6.754710899976993232e+01 4.766526262749394505e+01 1.055644276685163732e+02 8.633831296696085644e+01
3.733750000000000000e+04 6.751771239283756643e+01 4.770803919927080727e+01 1.055448408262951716e+02 8.633671668994720960e+01
3.735000000000000000e+04 6.757714319474968079e+01 4.772998406344648004e+01 1.054228610750535893e+02 8.645164118730104974e+01
3.736250000000000000e+04 6.749536587232120155e+01 4.763416642293417880e+01 1.052280181190423605e+02 8.650845339931670708e+01
3.737500000000000000e+04 6.745894333769855677e+01 4.759560268560073126e+01 1.052034098710025773e+02 8.653517104733785459e+01
3.738750000000000000e+04 6.750143304445609260e+01 4.755430210461818774e+01 1.053408922822733871e+02 8.655788179515235470e+01
3.740000000000000000e+04 6.760114911456372511e+01 4.757364956717793802e+01 1.052509914983605626e+02 8.651024962488259007e+01
3.741250000000000000e+04 6.755853655253386592e+01 4.772114270997976604e+01 1.053460009612311410e+02 8.641414930887737000e+01
3.742500000000000000e+04 6.764836852052147265e+01 4.770804572774779473e+01 1.053387879466929036e+02 8.645913533545980556e+01
3.743750000000000000e+04 6.761050860372047566e+01 4.761077881741105244e+01 1.053775036370913085e+02 8.656196956339614701e+01
3.745000000000000000e+04 6.760624210487928565e+01 4.756208559817843451e+01 1.051607623270734422e+02 8.661937728595768249e+01
3.746250000000000000e+04 6.756541110367518854e+01 4.761602492270445453e+01 1.052908207419898332e+02 8.650581536229387325e+01
3.747500000000000000e+04 6.771610639592613268e+01 4.752210707835739356e+01 1.053303920421534627e+02 8.659312431245022879e+01
3.748750000000000000e+04 6.768069467504807335e+01 4.756684663254460332e+01 1.054022174682956319e+02 8.652857840856988503e+01
3.750000000000000000e+04 6.762276269468391376e+01 4.750440424132396799e+01 1.053606634837887555e+02 8.640515493081579734e+01
3.751250000000000000e+04 6.760365756350654465e+01 4.735926085624065962e+01 1.053427790560468509e+02 8.639123806242881187e+01
3.752500000000000000e+04 6.774622576584091860e+01 4.733724699243929734e+01 1.054170809880374122e+02 8.630326378423083611e+01
3.753750000000000000e+04 6.777945043285369309e+01 4.736308079145692318e+01 1.054579926821022724e+02 8.629762057264946407e+01
3.755000000000000000e+04 6.774991151703081016e+01 4.730667979169997039e+01 1.054836434098866818e+02 8.628157994809789955e+01
3.756250000000000000e+04 6.770729531107276955e+01 4.717109896425397864e+01 1.053534718068771383e+02 8.646762674114157221e+01
3.757500000000000000e+04 6.773056329956685317e+01 4.708443018967759031e+01 1.052945215018597764e+02 8.635146027958560921e+01
3.758750000000000000e+04 6.785873217012967018e+01 4.714296827538121448e+01 1.053736918385159953e+02 8.640990134606087736e+01
3.760000000000000000e+04 6.782977977465439778e+01 4.713536755411123380e+01 1.053745720387664591e+02 8.644606812136879626e+01
3.761250000000000000e+04 6.766044069327347188e+01 4.716994954225886971e+01 1.054214360250530689e+02 8.649047795301306962e+01
3.762500000000000000e+04 6.761490502238883948e+01 4.717513906878431129e+01 1.054686929948972960e+02 8.646585650780193077e+01
3.763750000000000000e+04 6.765760505611129361e+01 4.716829083533316691e+01 1.055049948292940769e+02 8.654319152997597087e+01
3.765000000000000000e+04 6.782067565952890220e+01 4.712393433916288643e+01 1.054026205095955078e+02 8.646268738216346605e+01
3.766250000000000000e+04 6.781699321478275522e+01 4.712723754451205593e+01 1.054335994932129950e+02 8.634449179537475061e+01
3.767500000000000000e+04 6.784160479718460124e+01 4.711731524112477132e+01 1.055478670348966261e+02 8.613869986124514355e+01
3.768750000000000000e+04 6.785183550295202792e+01 4.710546257737409803e+01 1.055933333229265685e+02 8.608287006889864301e+01
3.770000000000000000e+04 6.787831711251286038e+01 4.705293575347285184e+01 1.055746907848741216e+02 8.607915259749702841e+01
3.771250000000000000e+04 6.798558606631739565e+01 4.705007913318370072e+01 1.055813907734260795e+02 8.615128096305872418e+01
3.772500000000000000e+04 6.795288540370661678e+01 4.710338795017518976e+01 1.056084215381558096e+02 8.611510614233660021e+01
3.773750000000000000e+04 6.793437315120624476e+01 4.709240559418375938e+01 1.056324044286280639e+02 8.610542784125284754e+01
3.775000000000000000e+04 6.787352213231260123e+01 4.706469995394871830e+01 1.055084111013794228e+02 8.597797454952549856e+01
3.776250000000000000e+04 6.793875785925392563e+01 4.704696122483728260e+01 1.055085497293710404e+02 8.593131372439266613e+01
3.777500000000000000e+04 6.799154001737709052e+01 4.694360879166351452e+01 1.056141136995113641e+02 8.605660707002242304e+01
3.778750000000000000e+04 6.793840212431622660e+01 4.702830427251515744e+01 1.055856791683475961e+02 8.602759339754079804e+01
3.780000000000000000e+04 6.772167352864742895e+01 4.708609969647784510e+01 1.055083140057603828e+02 8.603938593664739187e+01
3.781250000000000000e+04 6.762409467489463566e+01 4.694608522192523026e+01 1.056201619094057804e+02 8.606620214035538652e+01
3.782500000000000000e+04 6.770795285572079081e+01 4.707682494172150456e+01 1.057376063956646703e+02 8.597431716758360665e+01
3.783750000000000000e+04 6.770071999433351095e+01 4.709877130381577359e+01 1.056147336922518747e+02 8.601749584466470822e+01
3.785000000000000000e+04 6.769214817612130730e+01 4.711003414246961540e+01 1.056981559223533935e+02 8.591678838094539117e+01
3.786250000000000000e+04 6.763224154930306042e+01 4.714202792492263683e+01 1.057196888207452901e+02 8.594728528656402489e+01
3.787500000000000000e+04 6.770606738616518783e+01 4.723239171340296849e+01 1.059646990070312143e+02 8.593325855937536062e+01
3.788750000000000000e+04 6.788087744560543513e+01 4.728633788274279226e+01 1.060835988565777370e+02 8.605736893192387527e+01
3.790000000000000000e+04 6.789870905332918483e+01 4.729299152153327412e+01 1.059950668138381360e+02 8.618676935965011410e+01
3.791250000000000000e+04 6.777856486100408517e+01 4.736901359209923612e+01 1.060001214937477840e+02 8.619858620309153707e+01
3.792500000000000000e+04 6.788002811351043420e+01 4.732435493949704863e+01 1.059093621819210114e+02 8.628073630700551178e+01
3.793750000000000000e+04 6.774087317444126199e+01 4.724158911638131997e+01 1.060105791766741703e+02 8.643770829228138552e+01
3.795000000000000000e+04 6.784450471260321081e+01 4.716639309226322752e+01 1.060243914058499399e+02 8.659912425797990920e+01
3.796250000000000000e+04 6.770781839617598052e+01 4.703476114031971633e+01 1.059384367116411880e+02 8.662682212160730444e+01
3.797500000000000000e+04 6.759703172202135590e+01 4.701436633060098558e+01 1.059461647220772278e+02 8.633755373367226582e+01
3.798750000000000000e+04 6.746208167426090085e+01 4.697274138896008111e+01 1.060264405998810844e+02 8.624196584531389931e+01
3.800000000000000000e+04 6.751704452053543548e+01 4.699721974618712750e+01 1.060571786353009855e+02 8.625024669555301671e+01
3.801250000000000000e+04 6.760909876223904291e+01 4.708790259443366466e+01 1.060760906526824243e+02 8.617240800700442094e+01
3.802500000000000000e+04 6.766312902894084402e+01 4.710974370524595400e+01 1.061610172485827235e+02 8.622829150873300819e+01
3.803750000000000000e+04 6.772406052642996599e+01 4.722334788881278911e+01 1.064146584552035080e+02 8.602880580697875246e+01
3.805000000000000000e+04 6.782540808349149586e+01 4.714111677795624189e+01 1.064474071444975749e+02 8.604008047333277887e+01
3.806250000000000000e+04 6.770212225857564192e+01 4.702470472538648494e+01 1.064990580085882499e+02 8.598883203599146441e+01
3.807500000000000000e+04 6.752765909688415036e+01 4.706581435750059939e+01 1.064604477040942072e+02 8.599268843982281396e+01
3.808750000000000000e+04 6.768172660383550010e+01 4.707629384260368965e+01 1.064074467197053906e+02 8.597315287736144285e+01
3.810000000000000000e+04 6.782075361191763818e+01 4.715164285984305792e+01 1.065750283427372835e+02 8.586739044125464204e+01
3.811250000000000000e+04 6.782112902070056748e+01 4.724919888508829757e+01 1.066574489997685902e+02 8.582949303643358974e+01
3.812500000000000000e+04 6.782884861159756440e+01 4.729772528277227650e+01 1.066394586193444241e+02 8.570274040063358711e+01
3.813750000000000000e+04 6.794809039817447172e+01 4.728709595404066590e+01 1.065934301758421725e+02 8.564571354163341255e+01
3.815000000000000000e+04 6.795676579945563844e+01 4.728027422748547082e+01 1.067967520059108892e+02 8.571207156058538601e+01
3.816250000000000000e+04 6.786719727433801097e+01 4.729389982537588821e+01 1.069652783324872729e+02 8.569541195363719055e+01
3.817500000000000000e+04 6.784272371532964030e+01 4.729748202949195957e+01 1.069865769718402220e+02 8.570994611327881785e+01
3.818750000000000000e+04 6.785217412746399646e+01 4.729921891203735385e+01 1.068185205337385639e+02 8.582048417123877471e+01
3.820000000000000000e+04 6.766562131266368851e+01 4.739084946147367816e+01 1.067591913700524628e+02 8.592363288332360582e+01
3.821250000000000000e+04 6.765037215077859400e+01 4.728394483616940391e+01 1.067679657286424657e+02 8.589163489449248345e+01
3.822500000000000000e+04 6.757310542449771162e+01 4.708637868750712130e+01 1.068074102565946788e+02 8.574339939241382069e+01
3.823750000000000000e+04 6.768336636347470403e+01 4.702306017107986236e+01 1.068180925883433332e+02 8.563564369210342875e+01
3.825000000000000000e+04 6.800333352496140549e+01 4.697103097952270900e+01 1.069726414869005424e+02 8.590732438597092369e+01
3.826250000000000000e+04 6.790674443039551988e+01 4.710384201691963568e+01 1.070074447841265766e+02 8.589298471911470756e+01
3.827500000000000000e+04 6.785574052824304658e+01 4.714915966261745695e+01 1.069900255711634287e+02 8.595605919554326135e+01
3.828750000000000000e+04 6.793080495296364063e+01 4.714165674442647713e+01 1.070093546662389485e+02 8.591131927524502032e+01
3.830000000000000000e+04 6.790543445933077749e+01 4.713224545289178735e+01 1.071527082104926336e+02 8.593005803374074958e+01
3.831250000000000000e+04 6.788935486271151376e+01 4.720279640501293272e+01 1.072785009247180170e+02 8.598635109274106014e+01
3.832500000000000000e+04 6.782605380082942759e+01 4.714294297276027379e+01 1.072857166148197336e+02 8.600693922203838326e+01
3.833750000000000000e+04 6.800987007795524164e+01 4.711343427165338937e+01 1.072348191716904751e+02 8.602786439533213070e+01
3.835000000000000000e+04 6.806455998822727338e+01 4.719587452955445883e+01 1.071312520784021700e+02 8.591566414443242650e+01
3.836250000000000000e+04 6.809585252924281917e+01 4.728103904167581106e+01 1.071251643682456631e+02 8.595096956367271446e+01
3.837500000000000000e+04 6.813007354220569312e+01 4.722300970999335590e+01 1.071059411569740831e+02 8.601327531122625203e+01
3.838750000000000000e+04 6.817164563492914908e+01 4.726924918283705068e+01 1.071371385977554809e+02 8.604530656961719615e+01
3.840000000000000000e+04 6.803390129418001209e+01 4.727644172516975374e+01 1.071298123614760698e+02 8.594918783056395739e+01
3.841250000000000000e+04 6.805680259153699296e+01 4.722454865248390377e+01 1.071370453511410687e+02 8.573279791626269741e+01
3.842500000000000000e+04 6.807756046111673243e+01 4.712185627953624589e+01 1.072494075667777196e+02 8.564042771670483489e+01
3.843750000000000000e+04 6.810498678831493180e+01 4.714723084317984103e+01 1.073430405792166056e+02 8.560315168944607933e+01
3.845000000000000000e+04 6.816372339810865810e+01 4.713265074275625466e+01 1.073526526638168832e+02 8.560575238131585252e+01
3.846250000000000000e+04 6.811782330064920643e+01 4.727364019517070659e+01 1.073450737862576432e+02 8.560629212967342028e+01
3.847500000000000000e+04 6.809948275703447962e+01 4.729371854014643617e+01 1.073042307017262260e+02 8.565335240528132488e+01
3.848750000000000000e+04 6.799977418482450275e+01 4.727812790151590860e+01 1.073793208148191241e+02 8.569119766918957737e+01
3.850000000000000000e+04 6.798841772599676858e+01 4.716671723889206191e+01 1.073872073473389861e+02 8.567149846108772238e+01
3.851250000000000000e+04 6.803048830981516915e+01 4.708183536312942863e+01 1.074715125169395975e+02 8.571573101805931572e+01
3.852500000000000000e+04 6.812663448657485787e+01 4.711939750954695683e+01 1.074457579472528295e+02 8.570761056842371772e+01
3.853750000000000000e+04 6.813232325194489647e+01 4.724666765929718792e+01 1.074357513181880961e+02 8.568913877582417626e+01
3.855000000000000000e+04 6.809715828721550679e+01 4.729909653288120808e+01 1.074958878779719385e+02 8.579613937879506125e+01
3.856250000000000000e+04 6.811425123020552519e+01 4.739582318562676733e+01 1.073905336099813468e+02 8.585145644200798642e+01
3.857500000000000000e+04 6.816076214725498517e+01 4.745187953537413250e+01 1.073305224864347593e+02 8.594534559356662839e+01
3.858750000000000000e+04 6.834093792686753943e+01 4.746423809560534579e+01 1.073258659557420458e+02 8.591547072764920756e+01
3.860000000000000000e+04 6.840598978443836131e+01 4.736806946734991897e+01 1.073592929055401015e+02 8.604194228976739112e+01
3.861250000000000000e+04 6.829319881152964911e+01 4.727716366609426757e+01 1.073615759870489370e+02 8.614323272896963601e+01
3.862500000000000000e+04 6.828571543658428311e+01 4.724346169485387747e+01 1.073366589359831380e+02 8.595782275819118468e+01
3.863750000000000000e+04 6.828769894532648266e+01 4.730534026929234415e+01 1.074620981220799223e+02 8.604324896786881993e+01
3.865000000000000000e+04 6.844100089463616143e+01 4.719283324874753305e+01 1.074776124738721563e+02 8.595297246868815932e+01
3.866250000000000000e+04 6.833200543604026223e+01 4.716178137574755880e+01 1.075438974427488148e+02 8.585822270406310963e+01
3.867500000000000000e+04 6.840748075745113965e+01 4.721312989804250293e+01 1.074352736813469562e+02 8.570292941433960721e+01
3.868750000000000000e+04 6.846686342157077831e+01 4.717184449398484958e+01 1.072882132667291017e+02 8.577409061198434870e+01
3.870000000000000000e+04 6.846589430252547004e+01 4.708270342889802862e+01 1.073417444853197509e+02 8.585588464832125055e+01
3.871250000000000000e+04 6.850749284450381538e+01 4.717924897130257023e+01 1.073451190946748852e+02 8.593741759318251638e+01
3.872500000000000000e+04 6.867435077006692268e+01 4.733013535842793118e+01 1.074006986989861758e+02 8.590393218678582343e+01
3.873750000000000000e+04 6.859409520531025350e+01 4.730627356723014998e+01 1.073643478567070844e+02 8.581721603460218262e+01
3.875000000000000000e+04 6.867736743421670553e+01 4.720859742426238626e+01 1.072627959305756633e+02 8.579754657225512915e+01
3.876250000000000000e+04 6.866630607722235879e+01 4.721070494516909832e+01 1.070932154605776532e+02 8.591747744348590743e+01
3.877500000000000000e+04 6.874909639497597880e+01 4.717377451135098454e+01 1.071445180548720657e+02 8.582453683908524056e+01
3.878750000000000000e+04 6.893290052058648598e+01 4.726280645439074846e+01 1.071803605348435440e+02 8.569739524421883914e+01
3.880000000000000000e+04 6.908030490869829521e+01 4.740958166217850334e+01 1.070762534789439684e+02 8.572618798450817224e+01
3.881250000000000000e+04 6.918209990148267252e+01 4.733879177957754081e+01 1.070638297178797842e+02 8.553636608013707132e+01
3.882500000000000000e+04 6.903655319060527518e+01 4.721880085618614942e+01 1.070349020509931819e+02 8.566516350484363329e+01
3.883750000000000000e+04 6.907276689187223440e+01 4.720454042674762007e+01 1.072044070508965206e+02 8.567703431218525623e+01
3.885000000000000000e+04 6.917623768342525636e+01 4.708226560185033094e+01 1.070724143543645539e+02 8.578797000483197621e+01
3.886250000000000000e+04 6.911555956362703057e+01 4.725885862829509421e+01 1.070986928372253004e+02 8.589851031741314102e+01
3.887500000000000000e+04 6.911389287038041118e+01 4.717713621844988836e+01 1.073251174463766660e+02 8.602885351248031043e+01
3.888750000000000000e+04 6.895614440052032990e+01 4.706355788400648521e+01 1.073885654695519776e+02 8.606056954098353629e+01
3.890000000000000000e+04 6.901584123195242171e+01 4.700676645353117777e+01 1.074186070937816169e+02 8.602922240498376993e+01
3.891250000000000000e+04 6.903606784617241487e+01 4.698292867492330060e+01 1.073186707861193980e+02 8.615810956548953925e+01
3.892500000000000000e+04 6.909850422074590881e+01 4.698670287365714415e+01 1.073175985353765043e+02 8.621988943039909259e+01
3.893750000000000000e+04 6.901790414443506450e+01 4.706826516092174018e+01 1.074786764927877840e+02 8.630083316109671898e+01
3.895000000000000000e+04 6.891025561594753412e+01 4.712332771444236101e+01 1.077195502735150825e+02 8.627554047203010157e+01
3.896250000000000000e+04 6.895982562814248240e+01 4.706761413661028115e+01 1.076806565267373657e+02 8.622829323354633857e+01
3.897500000000000000e+04 6.901934883353781913e+01 4.697326058543426797e+01 1.077412454216142379e+02 8.622179051289882068e+01
3.898750000000000000e+04 6.896917031750162153e+01 4.692872511034859428e+01 1.076698468320671367e+02 8.621317404205554169e+01
3.900000000000000000e+04 6.909670592124159327e+01 4.695784871055516163e+01 1.076321234605828323e+02 8.621822922284054869e+01
3.901250000000000000e+04 6.907679768716002400e+01 4.691062213493928112e+01 1.076636344462484658e+02 8.616873259264964702e+01
3.902500000000000000e+04 6.894161627409830828e+01 4.692822855669130178e+01 1.076726786873215218e+02 8.626544263653848077e+01
3.903750000000000000e+04 6.904287433034087940e+01 4.692232346798399334e+01 1.077119438153383584e+02 8.623797391210661090e+01
3.905000000000000000e+04 6.907614558737881794e+01 4.687295360145150624e+01 1.078051451021957234e+02 8.635346515127693579e+01
3.906250000000000000e+04 6.898311061674358768e+01 4.678216793846841171e+01 1.078078235121121367e+02 8.627731396426223398e+01
3.907500000000000000e+04 6.898678584894582855e+01 4.683907814590374841e+01 1.077565865630258202e+02 8.623146418447463191e+01
3.908750000000000000e+04 6.890597254147569117e+01 4.672465771702031390e+01 1.077553184957112080e+02 8.622157912998684992e+01
3.910000000000000000e+04 6.888700497215229746e+01 4.669604792859485087e+01 1.078019231669083666e+02 8.628073883472680450e+01
3.911250000000000000e+04 6.896870358507337073e+01 4.676939401698125920e+01 1.078264053840510428e+02 8.625359754289482339e+01
3.912500000000000000e+04 6.909747419768426369e+01 4.680250370974817997e+01 1.078707143952163392e+02 8.629246252781827309e+01
3.913750000000000000e+04 6.919793527430755375e+01 4.690538061032224704e+01 1.078879450621680718e+02 8.639901491473472106e+01
3.915000000000000000e+04 6.908375578165401976e+01 4.694146158624185716e+01 1.079640532207256030e+02 8.656147274507739553e+01
3.916250000000000000e+04 6.909875341379040492e+01 4.696489516437475942e+01 1.080616031038697571e+02 8.659471856635050813e+01
3.917500000000000000e+04 6.900012659867988418e+01 4.697297218004966624e+01 1.081191369293979250e+02 8.669647850587929838e+01
3.918750000000000000e+04 6.902023721376433230e+01 4.695205399094994902e+01 1.081246277641864282e+02 8.685864579453871670e+01
3.920000000000000000e+04 6.889443715992521788e+01 4.681086548022998528e+01 1.081684834752313833e+02 8.685538243860443686e+01
3.921250000000000000e+04 6.886095178168599773e+01 4.679956557265571604e+01 1.081952858664650563e+02 8.702770481863788632e+01
3.922500000000000000e+04 6.904056915463945643e+01 4.693918764536954313e+01 1.081399070580915236e+02 8.702530879712692524e+01
3.923750000000000000e+04 6.918909244096364830e+01 4.694355150222477846e+01 1.080812211149779358e+02 8.694640077217988505e+01
3.925000000000000000e+04 6.922478804122631857e+01 4.689694409336637193e+01 1.081727459151048549e+02 8.691279939994220172e+01
3.926250000000000000e+04 6.927603123074965197e+01 4.700422865688255314e+01 1.081123804525278871e+02 8.691077846570136956e+01
3.927500000000000000e+04 6.930835567787875107e+01 4.708481850041891192e+01 1.080819679274785017e+02 8.678466649437081060e+01
3.928750000000000000e+04 6.931963901221115520e+01 4.700095790310112420e+01 1.079830240240204944e+02 8.669251512843781882e+01
3.930000000000000000e+04 6.932920804278168703e+01 4.705580634899659742e+01 1.078932423357232295e+02 8.669154851193233924e+01
3.931250000000000000e+04 6.935126187435947998e+01 4.725053921358748710e+01 1.078477221820747758e+02 8.670981295356209273e+01
3.932500000000000000e+04 6.940816606069823536e+01 4.713700557935167978e+01 1.078665135435191758e+02 8.652462469691381841e+01
3.933750000000000000e+04 6.929149755593095961e+01 4.713174218781878011e+01 1.079956650771113971e+02 8.645548753384862550e+01
3.935000000000000000e+04 6.925464736307365854e+01 4.717864872078062177e+01 1.080694952523341641e+02 8.639220829236897714e+01
3.936250000000000000e+04 6.941160750311448169e+01 4.711429431222830289e+01 1.080726837019592068e+02 8.627802291769508258e+01
3.937500000000000000e+04 6.943287564589792282e+01 4.698498857365631665e+01 1.080917257978863404e+02 8.629818941233560281e+01
3.938750000000000000e+04 6.936818952109361192e+01 4.704143000008502185e+01 1.082006410734998099e+02 8.649686997790450960e+01
3.940000000000000000e+04 6.933812958215278854e+01 4.701142913830481262e+01 1.081121933633365870e+02 8.631566508800362669e+01
3.941250000000000000e+04 6.933512305169750789e+01 4.690552207559036191e+01 1.079979971065415469e+02 8.618887866301376732e+01
3.942500000000000000e+04 6.922455265313041650e+01 4.693071377098900143e+01 1.080952932438400893e+02 8.610947611875933205e+01
3.943750000000000000e+04 6.914254704647292726e+01 4.701249546908070442e+01 1.081423678879810666e+02 8.600006340572716113e+01
3.945000000000000000e+04 6.920311319927088789e+01 4.708242005776919825e+01 1.082223329218532797e+02 8.601163804998670059e+01
3.946250000000000000e+04 6.918461224734377879e+01 4.716651975801599406e+01 1.081980303049406018e+02 8.599178438147357895e+01
3.947500000000000000e+04 6.939507986641396542e+01 4.724335675484596209e+01 1.081765666760620803e+02 8.597540095463888576e+01
3.948750000000000000e+04 6.954513827652979785e+01 4.714923503687693085e+01 1.081367902092407576e+02 8.590228393967309728e+01
3.950000000000000000e+04 6.951018921593809807e+01 4.716045174088335301e+01 1.080790971140914536e+02 8.604120729488886354e+01
3.951250000000000000e+04 6.948864792925699874e+01 4.705805704733952410e+01 1.081206681646664975e+02 8.631296111450161845e+01
3.952500000000000000e+04 6.959311215669258388e+01 4.702274473520630949e+01 1.080208297599956069e+02 8.629574030789707706e+01
3.953750000000000000e+04 6.962193638646913030e+01 4.693475176727305609e+01 1.080251732760127084e+02 8.630513877644739296e+01
3.955000000000000000e+04 6.954006098447217710e+01 4.702045363519072652e+01 1.080461152015289628e+02 8.626055112489282806e+01
3.956250000000000000e+04 6.945629196097648617e+01 4.702842610045472327e+01 1.080524237943980381e+02 8.641121620642135781e+01
3.957500000000000000e+04 6.937077893848177723e+01 4.702329932403252855e+01 1.080891938587669756e+02 8.621864905935640877e+01
3.958750000000000000e+04 6.941012678530319135e+01 4.689446971899647565e+01 1.080862545708110218e+02 8.609986498365438479e+01
3.960000000000000000e+04 6.939067941065046341e+01 4.690127441741052650e+01 1.081615163008323464e+02 8.614278204715034803e+01
3.961250000000000000e+04 6.940138851878032256e+01 4.690225683095218301e+01 1.081708868211204049e+02 8.602209205101686962e+01
3.962500000000000000e+04 6.944005997645805905e+01 4.688001638205835064e+01 1.082622223339598122e+02 8.604928691296255749e+01
3.963750000000000000e+04 6.930292862438487589e+01 4.683922169723781082e+01 1.081903071443480684e+02 8.608538645098866482e+01
3.965000000000000000e+04 6.938027984963035522e+01 4.679556859143631442e+01 1.082325064315030545e+02 8.612166931366294875e+01
3.966250000000000000e+04 6.940562562667264501e+01 4.680067524877394902e+01 1.082542132244039408e+02 8.609315678421292262e+01
3.967500000000000000e+04 6.919950306570909504e+01 4.689157126237883944e+01 1.082799214746620891e+02 8.605215069550381202e+01
3.968750000000000000e+04 6.922994807477337531e+01 4.704254751219090736e+01 1.082108554103002973e+02 8.599737335209530897e+01
3.970000000000000000e+04 6.911616639511804294e+01 4.705168789959228093e+01 1.081646065091154156e+02 8.602715524558296067e+01
3.971250000000000000e+04 6.923451071939433632e+01 4.698475018730577091e+01 1.082561512420316774e+02 8.601822480317933639e+01
3.972500000000000000e+04 6.918042541691441727e+01 4.695268790722538199e+01 1.082115729606535268e+02 8.613912826284564517e+01
3.973750000000000000e+04 6.925488296479259986e+01 4.694614748978106888e+01 1.081844453508867474e+02 8.602342548566591063e+01
3.975000000000000000e+04 6.946995836836198635e+01 4.705287706294041783e+01 1.081684497208247677e+02 8.608196045275941799e+01
3.976250000000000000e+04 6.942094212939265674e+01 4.687996277299212977e+01 1.080522352129895012e+02 8.607832670104031081e+01
3.977500000000000000e+04 6.951841015776935251e+01 4.682815851663939810e+01 1.081326379158490596e+02 8.611467010278660439e+01
3.978750000000000000e+04 6.954615782317716821e+01 4.692561180414978139e+01 1.081385194058482000e+02 8.613335132135799199e+01
3.980000000000000000e+04 6.961796968234823169e+01 4.687053007947241667e+01 1.080719655889801629e+02 8.622392372431791330e+01
3.981250000000000000e+04 6.962915989795497751e+01 4.696370736903921284e+01 1.081690460412916366e+02 8.627241079187527362e+01
3.982500000000000000e+04 6.961948305232901646e+01 4.694299539000191146e+01 1.082055185901222387e+02 8.622559738858595324e+01
3.983750000000000000e+04 6.959450663228929557e+01 4.692556644753575057e+01 1.082271803510245007e+02 8.638704641009252327e+01
3.985000000000000000e+04 6.952090840814850026e+01 4.695866412107932319e+01 1.082349254781698562e+02 8.602375278444407058e+01
3.986250000000000000e+04 6.967064456478267687e+01 4.723070004443840020e+01 1.082016051402818704e+02 8.595694428814158528e+01
3.987500000000000000e+04 6.973399320295057180e+01 4.709577095488722165e+01 1.082189933628468168e+02 8.618983321419186439e+01
3.988750000000000000e+04 6.977712546899667245e+01 4.708502107887596111e+01 1.081537518823677289e+02 8.620503027039370636e+01
3.990000000000000000e+04 6.983288777141787307e+01 4.698633469329827506e+01 1.081558935851307410e+02 8.612219728407330877e+01
3.991250000000000000e+04 6.982763666708552819e+01 4.693292684622317523e+01 1.082923361834878193e+02 8.615832000424926207e+01
3.992500000000000000e+04 6.986132198429496043e+01 4.687862212034020359e+01 1.082652427045719890e+02 8.615499359562147674e+01
3.993750000000000000e+04 6.991561330266124230e+01 4.683546974807154584e+01 1.083079047108759596e+02 8.619479906096562161e+01
3.995000000000000000e+04 6.990918939114578734e+01 4.694602314221122441e+01 1.083173755018859481e+02 8.599966261537358037e+01
3.996250000000000000e+04 6.982410250780425542e+01 4.694897533821755786e+01 1.084035530831599630e+02 8.591179126588957615e+01
3.997500000000000000e+04 6.984483997807835465e+01 4.690659437641775042e+01 1.084019012036380758e+02 8.596263386517367167e+01
3.998750000000000000e+04 6.971385110979881006e+01 4.695490794576382854e+01 1.083956010013204150e+02 8.619107878636935993e+01
4.000000000000000000e+04 6.982330963005968272e+01 4.690864629696223176e+01 1.084597334758038301e+02 8.613394897881335055e+01
4.001250000000000000e+04 6.974123373346175470e+01 4.689862119852354283e+01 1.084465544600792839e+02 8.626924284217123784e+01
4.002500000000000000e+04 6.983595256321423506e+01 4.691006262250113679e+01 1.084236583929825315e+02 8.638694788362455768e+01
4.003750000000000000e+04 6.987101418993319157e+01 4.690751626702443389e+01 1.083191185085330233e+02 8.653135034989499275e+01
4.005000000000000000e+04 6.987778830330003643e+01 4.691182801239349942e+01 1.083441561721764401e+02 8.636512081425435383e+01
4.006250000000000000e+04 6.990690663882404010e+01 4.690379936501672375e+01 1.082615864175092213e+02 8.631363029597997638e+01
4.007500000000000000e+04 6.991371774569482511e+01 4.688504078402542063e+01 1.081004162686546266e+02 8.638931937477113365e+01
4.008750000000000000e+04 6.992731780612615466e+01 4.684620906380642680e+01 1.079556481233862399e+02 8.639555626732327198e+01
4.010000000000000000e+04 6.989162178371050516e+01 4.683205399179446005e+01 1.079695684182648279e+02 8.625152692693295364e+01
4.011250000000000000e+04 7.003979921432322442e+01 4.663808126935254705e+01 1.080085508371061422e+02 8.633189367189702068e+01
4.012500000000000000e+04 7.008319173221643439e+01 4.649709719908163663e+01 1.079897767497580929e+02 8.638533238156156813e+01
4.013750000000000000e+04 7.024430141030438790e+01 4.663002834710506761e+01 1.078825067016223898e+02 8.628367641382621400e+01
4.015000000000000000e+04 7.018497573191504557e+01 4.654318518931877691e+01 1.078471408256403379e+02 8.625092303130850269e+01
4.016250000000000000e+04 7.006615123962127711e+01 4.664893622346087199e+01 1.081005632307295912e+02 8.628292041038446314e+01
4.017500000000000000e+04 7.010425343168421364e+01 4.673474085209764439e+01 1.080173724248583369e+02 8.622726093128805758e+01
4.018750000000000000e+04 7.010891562513687347e+01 4.676310916775253190e+01 1.080375535598945476e+02 8.623203305950208630e+01
4.020000000000000000e+04 7.002882709079344181e+01 4.668893349693419026e+01 1.080470917388978904e+02 8.621941922300551653e+01
4.021250000000000000e+04 6.998358766527114483e+01 4.670618134862287718e+01 1.080794922413586221e+02 8.620778144669225185e+01
4.022500000000000000e+04 6.984935223163888907e+01 4.666802249662394075e+01 1.080721215650341378e+02 8.619162685300666737e+01
4.023750000000000000e+04 6.993432935288092267e+01 4.669557034498745907e+01 1.080704638379342981e+02 8.625969297651045053e+01
4.025000000000000000e+04 6.991530287843082192e+01 4.676029222714775102e+01 1.079968561988727060e+02 8.621395103183594699e+01
4.026250000000000000e+04 6.986799443014668043e+01 4.656221876930410275e+01 1.079491082645150328e+02 8.623263348442978327e+01
4.027500000000000000e+04 6.983838537667882918e+01 4.659818904168211873e+01 1.079666730681067719e+02 8.626267808043171215e+01
4.028750000000000000e+04 6.980990257896023365e+01 4.675166561040266089e+01 1.080249838438829642e+02 8.628525599855609585e+01
4.030000000000000000e+04 6.985538519033067928e+01 4.681238566562170433e+01 1.080161263426461886e+02 8.632411567863228186e+01
4.031250000000000000e+04 6.986006354150873676e+01 4.666495700697389282e+01 1.079613986374640291e+02 8.616940749563983104e+01
4.032500000000000000e+04 6.988613340882261582e+01 4.658889972447992278e+01 1.079154682595814876e+02 8.606976827531408958e+01
4.033750000000000000e+04 6.959946199127993793e+01 4.655226672955632949e+01 1.078635019606878842e+02 8.609673664805718829e+01
4.035000000000000000e+04 6.951418059574936592e+01 4.660635382146355710e+01 1.078451166914848756e+02 8.607241427122978905e+01
4.036250000000000000e+04 6.959634992990375224e+01 4.654141638018433014e+01 1.078640921825160035e+02 8.593736647265039608e+01
4.037500000000000000e+04 6.944557551750290258e+01 4.649198738183638824e+01 1.079252436525947161e+02 8.600971678599827897e+01
4.038750000000000000e+04 6.951431391730623943e+01 4.651019976773375930e+01 1.078512163758403659e+02 8.611196288484175909e+01
4.040000000000000000e+04 6.962743720102814393e+01 4.652198894819041186e+01 1.079014076875362633e+02 8.611578091701842652e+01
4.041250000000000000e+04 6.959381143282588766e+01 4.656837767353956536e+01 1.078290538508266252e+02 8.612585329369900933e+01
4.042500000000000000e+04 6.965176342605471405e+01 4.659104739957933816e+01 1.079787827853488125e+02 8.608832878678133227e+01
4.043750000000000000e+04 6.968091346968225253e+01 4.656677733767090643e+01 1.081922187905672814e+02 8.608864154037763683e+01
4.045000000000000000e+04 6.967387219826797207e+01 4.645713780483578148e+01 1.081296153529876847e+02 8.598430717095203590e+01
4.046250000000000000e+04 6.973165042563964278e+01 4.649258834264029616e+01 1.082095049324035045e+02 8.608797119735369563e+01
4.047500000000000000e+04 6.987513626427747226e+01 4.651009426265386537e+01 1.082459977518314673e+02 8.603475465157643498e+01
4.048750000000000000e+04 6.994430911980244048e+01 4.651009515622635604e+01 1.082143804613882878e+02 8.608458478761694721e+01
4.050000000000000000e+04 6.991450010713271013e+01 4.629503015201954241e+01 1.081855017375000614e+02 8.613957806112516380e+01
4.051250000000000000e+04 6.990550395525143301e+01 4.617393804478924579e+01 1.082154414013975838e+02 8.609016387236674461e+01
4.052500000000000000e+04 6.992607030640563437e+01 4.612799042519634440e+01 1.082924071992447352e+02 8.602415467146292372e+01
4.053750000000000000e+04 6.986606242001187184e+01 4.597662685469949650e+01 1.081730900813751362e+02 8.612715552374493200e+01
4.055000000000000000e+04 6.991355140307277338e+01 4.589229059329132809e+01 1.081306560508545687e+02 8.604215540916891314e+01
4.056250000000000000e+04 6.994440962874249124e+01 4.587759945131063688e+01 1.082426970079647504e+02 8.603300949318044388e+01
4.057500000000000000e+04 6.988622562697402429e+01 4.590922520287360697e+01 1.082683422581301471e+02 8.620211125100283311e+01
4.058750000000000000e+04 6.987101107575924175e+01 4.603740702054402334e+01 1.083896135359190964e+02 8.625389889649335373e+01
4.060000000000000000e+04 7.003564219914937894e+01 4.600901622641507061e+01 1.083194863728580657e+02 8.629370972915434379e+01
4.061250000000000000e+04 7.002117020564099903e+01 4.590188660683250532e+01 1.083067017162181713e+02 8.610748873221955080e+01
4.062500000000000000e+04 6.977135034374083489e+01 4.580357977932850844e+01 1.083704047245520456e+02 8.598949002695444221e+01
4.063750000000000000e+04 6.960746744335632741e+01 4.597685856777530233e+01 1.084010298954624574e+02 8.597984785076087633e+01
4.065000000000000000e+04 6.966685318729980736e+01 4.609748068196436321e+01 1.083643103352635251e+02 8.621738925296308764e+01
4.066250000000000000e+04 6.974851505218813941e+01 4.612234050268020269e+01 1.083052779353919419e+02 8.627105003037772235e+01
4.067500000000000000e+04 6.962618840307482060e+01 4.612734961603215567e+01 1.083315445475166428e+02 8.628066973794015837e+01
4.068750000000000000e+04 6.965424010635909724e+01 4.605598944936731698e+01 1.082727576793727451e+02 8.614586601563520674e+01
4.070000000000000000e+04 6.961374004013352135e+01 4.598412006694387344e+01 1.082131031802500019e+02 8.615361867430543441e+01
4.071250000000000000e+04 6.949128467346061200e+01 4.612715952111055628e+01 1.081554760563944768e+02 8.623985104958562431e+01
4.072500000000000000e+04 6.956382289570342436e+01 4.612915205180685518e+01 1.080822885463387450e+02 8.657730297838868694e+01
4.073750000000000000e+04 6.953914516662166534e+01 4.601256207140450272e+01 1.080364624240459790e+02 8.659784617141080787e+01
4.075000000000000000e+04 6.941536105127283918e+01 4.602192552166949469e+01 1.080996909397506585e+02 8.653999433840566269e+01
4.076250000000000000e+04 6.960466710899895304e+01 4.609369092021098879e+01 1.081016487889744155e+02 8.655869524001586512e+01
4.077500000000000000e+04 6.955620177226170142e+01 4.617651542150620259e+01 1.081718002351649375e+02 8.657006171000244876e+01
4.078750000000000000e+04 6.957442028216568985e+01 4.623975933403392702e+01 1.080141013482223826e+02 8.657168077026179276e+01
4.080000000000000000e+04 6.961069335585139584e+01 4.608457278198507368e+01 1.079037613685076877e+02 8.657933419536016117e+01
4.081250000000000000e+04 6.949262644609322592e+01 4.605909542727366102e+01 1.078719755429310112e+02 8.655434741596921810e+01
4.082500000000000000e+04 6.947556973262469171e+01 4.593248435776452965e+01 1.079080231773235994e+02 8.656867691067394333e+01
4.083750000000000000e+04 6.946497420565867742e+01 4.600158936451649083e+01 1.077941197829899664e+02 8.651674240633002455e+01
4.085000000000000000e+04 6.952284068170393994e+01 4.600295151099168578e+01 1.078401115602595581e+02 8.645905699292092095e+01
4.086250000000000000e+04 6.944671046740943154e+01 4.606752983823599834e+01 1.078844416883816137e+02 8.650876719134839732e+01
4.087500000000000000e+04 6.943067521892685079e+01 4.609729054209749677e+01 1.079135434525831982e+02 8.649070670701530616e+01
4.088750000000000000e+04 6.933926756235629796e+01 4.584969794106601881e+01 1.077983676662962722e+02 8.630583153414100650e+01
4.090000000000000000e+04 6.951530147382882774e+01 4.572091305695953878e+01 1.078698351420414099e+02 8.618780168563492339e+01
4.091250000000000000e+04 6.951335918375789902e+01 4.577942801335206724e+01 1.078286685487464354e+02 8.625076643994445647e+01
4.092500000000000000e+04 6.940639121206741891e+01 4.580212719442383928e+01 1.078388498279150127e+02 8.625581534361515423e+01
4.093750000000000000e+04 6.931691627963274982e+01 4.591159066556949853e+01 1.078765223184145583e+02 8.630684212876552408e+01
4.095000000000000000e+04 6.932035542170383735e+01 4.599795092347270042e+01 1.079091741470817141e+02 8.626601408945209926e+01
4.096250000000000000e+04 6.937392321408478324e+01 4.602577002128798966e+01 1.078683342262325198e+02 8.643547906260526759e+01
4.097500000000000000e+04 6.944855846595673654e+01 4.605539939849168718e+01 1.078030690010189261e+02 8.636901478293644630e+01
4.098750000000000000e+04 6.941034772928459518e+01 4.601765311643906387e+01 1.076784278445348093e+02 8.627320530715888935e+01
4.100000000000000000e+04 6.952795440556781159e+01 4.591736390030465031e+01 1.076387513326995276e+02 8.627529999246183934e+01
4.101250000000000000e+04 6.964090218174430902e+01 4.595349836153545198e+01 1.075567938966549235e+02 8.620165530296391410e+01
4.102500000000000000e+04 6.962550501658702728e+01 4.597032947357075727e+01 1.075586644793136486e+02 8.608352708323270974e+01
4.103750000000000000e+04 6.961650340563852524e+01 4.590494583516408511e+01 1.075914699670582308e+02 8.610808078015703870e+01
4.105000000000000000e+04 6.967996029902495536e+01 4.585275694027009052e+01 1.075977710602728621e+02 8.618637676132017589e+01
4.106250000000000000e+04 6.955218014869316789e+01 4.568606527133075446e+01 1.075687362665290010e+02 8.622096479123882773e+01
4.107500000000000000e+04 6.949798553177878091e+01 4.576211792159352854e+01 1.074929315682645381e+02 8.617907510791043535e+01
4.108750000000000000e+04 6.946139998226335877e+01 4.589074981163785338e+01 1.075480228481333427e+02 8.614050164906416285e+01
4.110000000000000000e+04 6.935449533163061631e+01 4.592092111694349654e+01 1.075897569809481382e+02 8.615290483821391376e+01
4.111250000000000000e+04 6.950637472318456389e+01 4.576781328103494673e+01 1.076054362568458345e+02 8.613234453659217138e+01
4.112500000000000000e+04 6.942038848786148719e+01 4.578175367932843898e+01 1.075571970212178172e+02 8.611734116677263273e+01
4.113750000000000000e+04 6.956244719901584972e+01 4.571779207908336673e+01 1.075967737499263848e+02 8.615229256832768101e+01
4.115000000000000000e+04 6.953445117611200033e+01 4.578668228662849060e+01 1.076149613815307191e+02 8.604032024684786961e+01
4.116250000000000000e+04 6.955688260939025724e+01 4.579191255854633624e+01 1.075026276725469643e+02 8.607511456448864351e+01
4.117500000000000000e+04 6.958044439788186253e+01 4.581074372497250380e+01 1.076862553981805775e+02 8.593073479906841783e+01
4.118750000000000000e+04 6.963042586452550609e+01 4.575994395147627358e+01 1.077433352016951602e+02 8.578492779525799961e+01
4.120000000000000000e+04 6.964662379931621672e+01 4.568126085887462295e+01 1.078642657198870296e+02 8.566069404220061756e+01
4.121250000000000000e+04 6.948584702806424218e+01 4.573806710801517283e+01 1.079334417925919354e+02 8.566115370840063292e+01
4.122500000000000000e+04 6.943310294038997199e+01 4.571895553851976501e+01 1.077325522344666808e+02 8.559848333963327605e+01
4.123750000000000000e+04 6.954551955954303821e+01 4.559818682672480605e+01 1.078449933683191944e+02 8.562143730643801121e+01
4.125000000000000000e+04 6.947267280906207532e+01 4.552652506889292994e+01 1.079312170290793347e+02 8.550201311422308947e+01
4.126250000000000000e+04 6.942628742963877642e+01 4.545008912031095605e+01 1.080869932744818129e+02 8.544443864096844266e+01
4.127500000000000000e+04 6.951690627474742712e+01 4.546698446561548934e+01 1.081746521096465159e+02 8.542718637282290217e+01
4.128750000000000000e+04 6.961569261061674752e+01 4.539737138287732421e+01 1.082547099606940577e+02 8.541721001398711621e+01
4.130000000000000000e+04 6.964137553708235373e+01 4.548302302683822518e+01 1.081816407275475598e+02 8.536297611039685762e+01
4.131250000000000000e+04 6.955019752922670762e+01 4.554582422617851023e+01 1.080783058740850890e+02 8.545634350191669171e+01
4.132500000000000000e+04 6.968206606624765698e+01 4.549966610660757027e+01 1.081171548094527282e+02 8.553778058744858015e+01
4.133750000000000000e+04 6.980712893789457496e+01 4.551266497396397170e+01 1.081818593728189768e+02 8.568739547539439627e+01
4.135000000000000000e+04 6.987602231826613775e+01 4.549046551733980692e+01 1.081914435695226615e+02 8.560142969895782983e+01
4.136250000000000000e+04 6.983760621609634711e+01 4.549393332094908970e+01 1.081971837004164456e+02 8.566150885336618614e+01
4.137500000000000000e+04 6.973563677468708022e+01 4.542494563720111245e+01 1.082389973449329261e+02 8.557151194873252109e+01
4.138750000000000000e+04 6.982067450936898467e+01 4.551674229106260583e+01 1.083633045928030754e+02 8.554849781979211798e+01
4.140000000000000000e+04 6.984620870021637984e+01 4.547249941534109752e+01 1.084546888553174711e+02 8.548463982166431663e+01
4.141250000000000000e+04 6.962681283940001720e+01 4.548879667164693785e+01 1.083196658634086873e+02 8.540923200546339444e+01
4.142500000000000000e+04 6.966101071817978152e+01 4.541724437890123767e+01 1.083643791975619877e+02 8.547069522248202134e+01
4.143750000000000000e+04 6.970999928022311565e+01 4.554581353953545175e+01 1.083844472371469863e+02 8.551731807614871173e+01
4.145000000000000000e+04 6.970515913724943857e+01 4.557446572431626208e+01 1.083163355775213859e+02 8.563781084644061536e+01
4.146250000000000000e+04 6.975562251027120908e+01 4.555892507643878275e+01 1.083301635673572321e+02 8.554199587522464299e+01
4.147500000000000000e+04 6.980542680841384140e+01 4.552406298276860497e+01 1.084164356744856121e+02 8.548261905894389656e+01
4.148750000000000000e+04 6.979921052841525864e+01 4.553389897154242050e+01 1.085307209767388628e+02 8.554182728981562889e+01
4.150000000000000000e+04 6.968279417312001556e+01 4.550672047551192634e+01 1.084767000427121815e+02 8.563963840251186355e+01
4.151250000000000000e+04 6.981756858705610114e+01 4.556315822270460814e+01 1.084836452892715215e+02 8.575907921809293555e+01
4.152500000000000000e+04 6.994609340821868670e+01 4.553232947306278788e+01 1.084415829007600536e+02 8.564879858258800027e+01
4.153750000000000000e+04 6.993847482492034828e+01 4.553085634043285523e+01 1.084489552028879729e+02 8.566470552916143788e+01
4.155000000000000000e+04 6.974927197438759663e+01 4.554817664204723116e+01 1.083645401804092785e+02 8.573667079805059643e+01
4.156250000000000000e+04 6.948161820731648675e+01 4.556127810146661972e+01 1.084500853964175207e+02 8.564889367332685310e+01
4.157500000000000000e+04 6.960668856741234833e+01 4.552219894946184553e+01 1.083067382550058824e+02 8.564062723926168985e+01
4.158750000000000000e+04 6.965202500146246223e+01 4.554523152635980665e+01 1.082535531728281200e+02 8.564919612205112287e+01
4.160000000000000000e+04 6.970222193830372248e+01 4.555813009798041691e+01 1.083476569551378645e+02 8.555556009209821866e+01
4.161250000000000000e+04 6.978226374500124507e+01 4.556066482130902529e+01 1.084497363977540090e+02 8.555799242287987738e+01
4.162500000000000000e+04 6.978066910250959154e+01 4.542732325872191268e+01 1.083715217861111881e+02 8.553512013285660487e+01
4.163750000000000000e+04 6.970468889213786667e+01 4.538479439155543815e+01 1.083650477443099618e+02 8.541909153669126908e+01
4.165000000000000000e+04 6.967677844398900788e+01 4.537646763306469921e+01 1.082698527041194438e+02 8.542291140667964555e+01
4.166250000000000000e+04 6.975247422379861462e+01 4.545879815515149147e+01 1.083811427872295781e+02 8.545535080576468090e+01
4.167500000000000000e+04 6.977860813528937456e+01 4.556164744118866849e+01 1.082654207211461426e+02 8.553301978706545583e+01
4.168750000000000000e+04 6.975881252389622489e+01 4.541054893979875118e+01 1.083623746298306827e+02 8.556264869344299484e+01
4.170000000000000000e+04 6.982574820881320932e+01 4.535894953987754974e+01 1.084416542279891615e+02 8.559995395789344741e+01
4.171250000000000000e+04 6.982645986266234672e+01 4.541541715032061433e+01 1.083832263008863208e+02 8.551837997978590522e+01
4.172500000000000000e+04 6.991719517332202827e+01 4.533995448452370880e+01 1.083623621035359577e+02 8.555576446191574291e+01
4.173750000000000000e+04 6.984178430576491792e+01 4.533246115531768794e+01 1.084049165499273641e+02 8.561159851803726895e+01
4.175000000000000000e+04 6.988812730188975308e+01 4.535048185212150429e+01 1.084580877048941119e+02 8.549571443988587305e+01
4.176250000000000000e+04 6.992572888511261908e+01 4.534725345241271555e+01 1.084454378326669968e+02 8.552946174456512551e+01
4.177500000000000000e+04 6.994439848450548425e+01 4.543360783866760499e+01 1.083741110294336920e+02 8.556005834352333750e+01
4.178750000000000000e+04 6.996072163363623986e+01 4.541684478030477834e+01 1.083505761020325338e+02 8.559707006877400204e+01
4.180000000000000000e+04 6.972253459064698689e+01 4.528219473743841661e+01 1.082410396942792232e+02 8.549963765554559814e+01
4.181250000000000000e+04 6.976230969905734014e+01 4.533873729631579153e+01 1.081512848092381773e+02 8.552942204016237326e+01
4.182500000000000000e+04 6.979840939805127675e+01 4.540454288544288630e+01 1.082086497365020250e+02 8.563614916394726606e+01
4.183750000000000000e+04 6.987483997531879254e+01 4.548173149497676349e+01 1.084188064694507148e+02 8.567149708540439690e+01
4.185000000000000000e+04 6.985366611398362124e+01 4.560330364833622241e+01 1.084036678968602700e+02 8.569390645840459797e+01
4.186250000000000000e+04 6.992940096615066636e+01 4.556592280918194859e+01 1.083985270414312225e+02 8.561559153242552611e+01
4.187500000000000000e+04 6.987396712401400123e+01 4.568946186694339673e+01 1.082680326649306437e+02 8.571236861719062006e+01
4.188750000000000000e+04 6.984020352556314037e+01 4.566847221039252247e+01 1.083358052499481090e+02 8.578079338727307857e+01
4.190000000000000000e+04 6.982013898874764379e+01 4.576550325615190928e+01 1.082258710790665646e+02 8.569601919493928222e+01
4.191250000000000000e+04 6.995816057152059386e+01 4.571403086287679685e+01 1.083664534968439739e+02 8.557720607612282038e+01
4.192500000000000000e+04 7.007827895768345172e+01 4.570081199942595873e+01 1.083574569970146939e+02 8.554775388382124390e+01
4.193750000000000000e+04 7.013540638582290399e+01 4.570188747105007820e+01 1.082870922566517464e+02 8.564242497513761521e+01
4.195000000000000000e+04 7.016594091492862617e+01 4.581168305455795320e+01 1.082433153068642753e+02 8.568863179603491176e+01
4.196250000000000000e+04 7.017251697129805166e+01 4.582356204913718045e+01 1.082624996373934181e+02 8.570717441395341041e+01
4.197500000000000000e+04 7.027031282638721166e+01 4.572087306779168614e+01 1.081682887006980991e+02 8.573318604427782930e+01
4.198750000000000000e+04 7.017967371591306858e+01 4.573886661793438435e+01 1.080686163611466668e+02 8.569304267679839882e+01
4.200000000000000000e+04 7.015343112033755801e+01 4.578208489287958116e+01 1.080961676870603156e+02 8.579543227582169607e+01
4.201250000000000000e+04 7.005863717399458324e+01 4.577610846354333063e+01 1.082299406266209871e+02 8.575085257348472112e+01
4.202500000000000000e+04 7.006075154995519938e+01 4.568563176684551763e+01 1.082346097182937399e+02 8.577636350271215804e+01
4.203750000000000000e+04 7.009777098552065411e+01 4.562791170022133969e+01 1.081526073335212459e+02 8.580476907898871275e+01
4.205000000000000000e+04 7.019719189936817827e+01 4.555567932451860713e+01 1.081780709723804819e+02 8.578176654415116786e+01
4.206250000000000000e+04 7.023525961546580731e+01 4.564205396191012909e+01 1.081484157454667780e+02 8.573045559265153770e+01
4.207500000000000000e+04 7.017859724718175585e+01 4.561246401991649435e+01 1.081259534247121934e+02 8.575730828473787426e+01
4.208750000000000000e+04 7.016813693677870845e+01 4.561793911692508630e+01 1.081959893322595860e+02 8.580376518153839527e+01
4.210000000000000000e+04 7.009247423972652768e+01 4.556040218254454999e+01 1.082256857809465913e+02 8.585245142871822566e+01
4.211250000000000000e+04 7.003296477166436773e+01 4.542496877329356408e+01 1.082947024974820351e+02 8.576069025933333023e+01
4.212500000000000000e+04 6.993468532092012424e+01 4.541938469514618504e+01 1.083058652712390142e+02 8.580720946790123094e+01
4.213750000000000000e+04 7.004820733160600810e+01 4.541827894310471692e+01 1.082467535455939895e+02 8.576532528559496882e+01
4.215000000000000000e+04 7.011430703936485997e+01 4.547952671912111811e+01 1.082278230007731139e+02 8.575168620512532414e+01
4.216250000000000000e+04 6.995953532593664193e+01 4.554409529750355290e+01 1.082681909358684607e+02 8.581649986013947284e+01
4.217500000000000000e+04 6.995213037534158218e+01 4.563305426849690605e+01 1.082402014013206042e+02 8.563596049595717830e+01
4.218750000000000000e+04 6.984425510284866334e+01 4.550096082573003287e+01 1.082318130116324966e+02 8.570565280609987724e+01
4.220000000000000000e+04 6.975186728571848960e+01 4.573581330156937952e+01 1.082704034867662841e+02 8.576283380371735632e+01
4.221250000000000000e+04 6.971006163703989955e+01 4.583811924437224405e+01 1.084052794842388323e+02 8.583236715178954057e+01
4.222500000000000000e+04 6.970249652542815966e+01 4.575306263897822134e+01 1.083272850344473426e+02 8.583864154762935073e+01
4.223750000000000000e+04 6.969960078689473448e+01 4.575157435618612567e+01 1.083981911190612379e+02 8.575028407820933296e+01
4.225000000000000000e+04 6.955432399398537768e+01 4.569008669544680146e+01 1.084264410485384076e+02 8.565627031676821446e+01
4.226250000000000000e+04 6.948744343708079896e+01 4.562890177149969873e+01 1.084654612039851997e+02 8.541511079302958365e+01
4.227500000000000000e+04 6.951519901854246086e+01 4.568760769382046760e+01 1.084361244079830442e+02 8.536156772445849583e+01
4.228750000000000000e+04 6.957720101805416846e+01 4.574695161006270894e+01 1.084695144681294749e+02 8.551453451221446755e+01
4.230000000000000000e+04 6.956347783407322538e+01 4.584136039373907323e+01 1.084914070298705724e+02 8.561227074912152091e+01
4.231250000000000000e+04 6.962637979419471890e+01 4.571867238941412381e+01 1.083944295696691853e+02 8.568403864648691126e+01
4.232500000000000000e+04 6.959135107380711815e+01 4.575061390056738020e+01 1.084753812750615225e+02 8.563514986166305221e+01
4.233750000000000000e+04 6.957380878720533701e+01 4.566920118695276898e+01 1.085753675961469753e+02 8.558695488780612948e+01
4.235000000000000000e+04 6.953086269898882676e+01 4.568854837289333659e+01 1.084785745015538367e+02 8.554812750252368403e+01
4.236250000000000000e+04 6.939196267996302936e+01 4.572225964651557462e+01 1.084436855949660412e+02 8.558454442286347330e+01
4.237500000000000000e+04 6.948317825990729091e+01 4.576834315441717393e+01 1.084688327829759515e+02 8.552543103836850946e+01
4.238750000000000000e+04 6.958780273578638287e+01 4.585806063211192907e+01 1.084508436488046641e+02 8.534062651002267330e+01
4.240000000000000000e+04 6.967002327725604971e+01 4.586817874282782981e+01 1.084900292589731379e+02 8.506104627530457662e+01
4.241250000000000000e+04 6.971206147407417575e+01 4.597443559581228811e+01 1.084491891862566462e+02 8.495405277569248881e+01
4.242500000000000000e+04 6.967822799235760556e+01 4.602793020484871533e+01 1.082814640444937169e+02 8.499568976804820863e+01
4.243750000000000000e+04 6.982466970012642093e+01 4.596569385576814426e+01 1.081656663544100354e+02 8.513802430889016648e+01
4.245000000000000000e+04 6.981872662793007578e+01 4.609431388735009705e+01 1.081399636571647278e+02 8.511384070458493056e+01
4.246250000000000000e+04 6.980604147633918899e+01 4.608952035371400768e+01 1.081079283907492083e+02 8.505023982674812544e+01
4.247500000000000000e+04 6.976497225043536332e+01 4.601201300264359872e+01 1.082427246369720990e+02 8.527114603854263919e+01
4.248750000000000000e+04 6.963048718802636472e+01 4.599076182434701110e+01 1.081081234257931243e+02 8.533812058369693432e+01
4.250000000000000000e+04 6.961210663333750404e+01 4.600139434757056023e+01 1.081849625126559431e+02 8.538881013933377062e+01
4.251250000000000000e+04 6.968514022109785344e+01 4.609383439698388685e+01 1.082352066443527576e+02 8.538825077609415359e+01
4.252500000000000000e+04 6.984170261815854985e+01 4.609318914483372254e+01 1.081887344332669585e+02 8.529954449118237392e+01
4.253750000000000000e+04 6.982530511054964961e+01 4.614449969114645711e+01 1.082123937925429118e+02 8.522986339082716256e+01
4.255000000000000000e+04 6.972136928760906471e+01 4.597737951589145666e+01 1.081532930685358451e+02 8.520158014894504106e+01
4.256250000000000000e+04 6.985429265849897718e+01 4.606880069170510694e+01 1.081909355573296239e+02 8.522428126890548583e+01
4.257500000000000000e+04 6.989314273891203300e+01 4.609306387226639856e+01 1.082108644812307716e+02 8.525004631504960173e+01
4.258750000000000000e+04 6.984663135499306463e+01 4.606065797278474605e+01 1.081981380983712597e+02 8.520437825416379951e+01
4.260000000000000000e+04 6.975109656157584936e+01 4.608686361121225872e+01 1.081276091192705309e+02 8.526477917386235106e+01
4.261250000000000000e+04 6.970745883881718896e+01 4.597740013978862805e+01 1.082313523388241947e+02 8.536601488300507867e+01
4.262500000000000000e+04 6.978697742884175170e+01 4.598454382144725372e+01 1.081823133901529559e+02 8.544243952801444664e+01
4.263750000000000000e+04 6.969191632580483997e+01 4.605487500768436604e+01 1.080423838319584462e+02 8.553445140587639628e+01
4.265000000000000000e+04 6.983614848998469427e+01 4.615176457986741099e+01 1.080893047643796621e+02 8.546379416679165786e+01
4.266250000000000000e+04 6.980646813854585275e+01 4.619606422164596893e+01 1.080709610648097510e+02 8.548782661888894552e+01
4.267500000000000000e+04 6.981080335725157227e+01 4.619262857970205260e+01 1.081379090501439180e+02 8.547959808818357885e+01
4.268750000000000000e+04 6.985539626044158013e+01 4.626732816293102957e+01 1.082091636834354063e+02 8.546576843690817782e+01
4.270000000000000000e+04 6.995200117701675424e+01 4.636417892830839094e+01 1.080740557289759209e+02 8.542046370129891386e+01
4.271250000000000000e+04 6.985135764125315916e+01 4.640252665050864067e+01 1.080581660093104261e+02 8.561114361233188674e+01
4.272500000000000000e+04 6.986789443684891410e+01 4.646755892724067394e+01 1.082288454032555336e+02 8.551278885617318792e+01
4.273750000000000000e+04 6.991250994189917378e+01 4.636576015931680672e+01 1.082667385588718076e+02 8.542383589285209666e+01
4.275000000000000000e+04 6.992548529688703240e+01 4.645640095887731036e+01 1.081707163373883844e+02 8.547791819968057325e+01
4.276250000000000000e+04 7.003382836112521659e+01 4.645800636325464694e+01 1.081330477163725163e+02 8.560272399578579439e+01
4.277500000000000000e+04 7.002339676103304100e+01 4.649458202754630776e+01 1.081660025420723485e+02 8.548704776321633858e+01
4.278750000000000000e+04 7.000194638130945179e+01 4.647888996464405409e+01 1.083260051424217636e+02 8.543972654056419458e+01
4.280000000000000000e+04 7.010980111449411822e+01 4.651765208450271416e+01 1.083455687324559875e+02 8.534397160736511978e+01
4.281250000000000000e+04 6.992421768397124993e+01 4.659650756966727414e+01 1.082738001936181433e+02 8.540363818462397205e+01
4.282500000000000000e+04 6.992377045107711808e+01 4.646827539896663239e+01 1.084500776357566991e+02 8.547363649880146852e+01
4.283750000000000000e+04 6.996629248155215919e+01 4.647679830973411441e+01 1.086140040602583099e+02 8.552558236986000395e+01
4.285000000000000000e+04 6.983767192497650456e+01 4.641512835896941880e+01 1.086257030750054184e+02 8.543920079393808464e+01
4.286250000000000000e+04 7.003501632230226903e+01 4.631542954348203267e+01 1.086602095832335948e+02 8.534616431958194482e+01
4.287500000000000000e+04 7.009650672441021868e+01 4.628602134039010707e+01 1.084918507977039326e+02 8.548658883695713939e+01
4.288750000000000000e+04 7.011859353124732763e+01 4.620713071813798223e+01 1.084631637501475581e+02 8.553340494037580299e+01
4.290000000000000000e+04 6.999043967128527299e+01 4.625724356985703167e+01 1.084133665823577957e+02 8.547556699891120502e+01
4.291250000000000000e+04 7.011433176801352829e+01 4.634603573595779125e+01 1.085111205122865385e+02 8.544394669369289375e+01
4.292500000000000000e+04 7.009734704673607553e+01 4.633364433998517029e+01 1.086038810796110425e+02 8.537588202369855139e+01
4.293750000000000000e+04 7.000822223371838504e+01 4.624975400116894519e+01 1.085952249170587152e+02 8.530446226168660928e+01
4.295000000000000000e+04 7.003281085721890520e+01 4.620404714841669147e+01 1.085327161782668099e+02 8.510160181725611039e+01
4.296250000000000000e+04 7.008331805767163303e+01 4.625037192787267060e+01 1.083087242275300781e+02 8.508672818041063124e+01
4.297500000000000000e+04 6.991609811776037020e+01 4.629253746674437764e+01 1.084117018275035775e+02 8.517833337373032521e+01
4.298750000000000000e+04 6.991104361242067000e+01 4.627858629243372235e+01 1.084960258178573582e+02 8.506511906956083635e+01
4.300000000000000000e+04 6.993913763615513801e+01 4.629634727358843804e+01 1.084111747758450832e+02 8.528194240160821948e+01
4.301250000000000000e+04 6.992631766763000201e+01 4.612263269341584504e+01 1.083978102780422859e+02 8.551734734225181001e+01
4.302500000000000000e+04 6.979027570716451123e+01 4.615000360878008223e+01 1.084633246925514669e+02 8.541713594580173208e+01
4.303750000000000000e+04 6.989494103593787599e+01 4.606879591228819493e+01 1.084550591481918929e+02 8.545382284249168947e+01
4.305000000000000000e+04 6.990852100511249034e+01 4.605769033626172160e+01 1.083696974768603241e+02 8.543836617593858307e+01
4.306250000000000000e+04 6.993244355687609470e+01 4.612635964335078143e+01 1.085916035954398211e+02 8.553370785970979284e+01
4.307500000000000000e+04 7.003174412428559492e+01 4.613524323296680052e+01 1.086818810911570665e+02 8.563664584760218190e+01
4.308750000000000000e+04 7.014028124378397422e+01 4.622581144517024399e+01 1.087777718237095570e+02 8.556989869032408080e+01
4.310000000000000000e+04 7.023282817205220852e+01 4.621692245094174467e+01 1.088752800900340816e+02 8.537265243764710476e+01
4.311250000000000000e+04 7.016017248076990143e+01 4.618755392712738939e+01 1.088038092272473278e+02 8.553915229850922231e+01
4.312500000000000000e+04 6.997175697097188163e+01 4.627583521295596825e+01 1.087137210439830000e+02 8.542163208239649919e+01
4.313750000000000000e+04 6.984312237910292254e+01 4.631689037121180519e+01 1.088178899137190427e+02 8.531456797239884793e+01
4.315000000000000000e+04 6.973539490962620846e+01 4.626558755304610315e+01 1.088423574750597993e+02 8.549380455637212606e+01
4.316250000000000000e+04 6.980943675866379294e+01 4.641459348920496808e+01 1.088807258935680125e+02 8.552672678096135428e+01
4.317500000000000000e+04 6.982363065844694461e+01 4.650688988137938651e+01 1.087919081134488835e+02 8.543433549330245569e+01
4.318750000000000000e+04 6.991214979214444725e+01 4.638153117536846537e+01 1.087177648074351026e+02 8.551379368642776058e+01
4.320000000000000000e+04 6.992311020110989261e+01 4.630316627298622478e+01 1.086842689305021423e+02 8.546867770893580030e+01
4.321250000000000000e+04 6.979965965200162259e+01 4.638864997308550642e+01 1.086310813843233376e+02 8.557055256973715984e+01
4.322500000000000000e+04 6.980338912708830890e+01 4.642323870501662952e+01 1.086334148847688255e+02 8.555011781771251833e+01
4.323750000000000000e+04 6.971541219166667247e+01 4.639852285759610595e+01 1.086380601124247818e+02 8.552450082748435989e+01
4.325000000000000000e+04 6.959899100458795829e+01 4.642223892930746132e+01 1.084439608759419968e+02 8.550441653024356015e+01
4.326250000000000000e+04 6.947550469730833811e+01 4.623514011327175410e+01 1.085124034233432297e+02 8.548158606784028279e+01
4.327500000000000000e+04 6.953662623411250365e+01 4.631323084888612129e+01 1.084092063150039849e+02 8.541373257556460885e+01
4.328750000000000000e+04 6.949104591397940567e+01 4.647658484484991703e+01 1.083738278143641196e+02 8.518962645767004460e+01
4.330000000000000000e+04 6.939300654492603826e+01 4.656391432936483454e+01 1.083546519951859750e+02 8.527566246103057779e+01
4.331250000000000000e+04 6.957581867976381318e+01 4.666351031012590056e+01 1.083034619508199654e+02 8.523735888553247264e+01
4.332500000000000000e+04 6.951585395298189951e+01 4.660403641257005347e+01 1.083681330450031481e+02 8.519095025772169549e+01
4.333750000000000000e+04 6.944550080464949815e+01 4.652556234243167665e+01 1.083958926755301206e+02 8.508938635188462740e+01
4.335000000000000000e+04 6.943003859096344854e+01 4.659046200998988496e+01 1.084582744287234419e+02 8.511931898881327641e+01
4.336250000000000000e+04 6.935196693309859484e+01 4.671067149166921695e+01 1.083290620163630820e+02 8.512769184161497549e+01
4.337500000000000000e+04 6.914318457894921721e+01 4.674897292293068318e+01 1.083507310829519668e+02 8.520264799182528748e+01
4.338750000000000000e+04 6.915592019291159431e+01 4.672207648956416648e+01 1.085417117382681909e+02 8.509751964333102592e+01
4.340000000000000000e+04 6.916411652075122163e+01 4.663818267213272151e+01 1.084030051438489437e+02 8.489539008840462486e+01
4.341250000000000000e+04 6.916561045658191631e+01 4.664475963507818790e+01 1.083263357616874600e+02 8.488746811890287347e+01
4.342500000000000000e+04 6.938873273347445547e+01 4.668402209912015621e+01 1.082867540734100089e+02 8.497451557565020153e+01
4.343750000000000000e+04 6.959639152864656353e+01 4.665791807932221502e+01 1.083496353287260234e+02 8.499453586104407066e+01
4.345000000000000000e+04 6.951738521688074002e+01 4.664500968457827668e+01 1.082235961690767425e+02 8.502014209218164353e+01
4.346250000000000000e+04 6.956916874331024303e+01 4.662492620872928484e+01 1.082127758804019351e+02 8.477620691126297459e+01
4.347500000000000000e+04 6.977010935647659551e+01 4.682035614119944000e+01 1.082869427361263206e+02 8.483334959826197519e+01
4.348750000000000000e+04 6.978111149225760812e+01 4.686507578790870099e+01 1.083913247236803130e+02 8.487466064280293665e+01
4.350000000000000000e+04 6.968483130238918477e+01 4.682681315463302951e+01 1.083090291930605105e+02 8.483670839988973000e+01
4.351250000000000000e+04 6.969929318175972810e+01 4.666874515619976194e+01 1.082977224352238608e+02 8.483144404484178835e+01
4.352500000000000000e+04 6.974538843992714021e+01 4.668197972210491997e+01 1.083445747303617992e+02 8.490264858539416082e+01
4.353750000000000000e+04 6.974014672380111790e+01 4.668786893395588322e+01 1.083391685135197946e+02 8.494413503566299539e+01
4.355000000000000000e+04 6.983091524886344814e+01 4.679665353034820896e+01 1.084098748447271134e+02 8.494127620321589234e+01
4.356250000000000000e+04 6.981295129980094316e+01 4.691109598343960130e+01 1.082803113051439254e+02 8.488690332038409281e+01
4.357500000000000000e+04 6.973068720594434922e+01 4.682372151076118882e+01 1.082527724310668589e+02 8.487072659629494353e+01
4.358750000000000000e+04 6.981376864976772367e+01 4.690098865900394287e+01 1.083496154590466602e+02 8.488008450828053242e+01
4.360000000000000000e+04 6.981125997922816850e+01 4.687426408916291365e+01 1.083454342062531737e+02 8.479646213826737267e+01
4.361250000000000000e+04 6.981244764040712880e+01 4.692250503186535582e+01 1.083988223264032769e+02 8.486481960095410670e+01
4.362500000000000000e+04 6.980064891974761565e+01 4.697197150826236367e+01 1.083337110725895940e+02 8.487347481106027658e+01
4.363750000000000000e+04 6.983629805500284249e+01 4.699619724372371365e+01 1.083291056334331444e+02 8.486464238134470861e+01
4.365000000000000000e+04 6.977450985531496030e+01 4.703212144279114426e+01 1.083430835397981724e+02 8.492899429509012066e+01
4.366250000000000000e+04 6.980330638912866448e+01 4.710371504280459476e+01 1.082187165697617388e+02 8.491448368605900043e+01
4.367500000000000000e+04 6.981945981665649015e+01 4.699258250232544754e+01 1.082032232886585064e+02 8.482533366438804023e+01
4.368750000000000000e+04 6.975112655627911806e+01 4.684227630192178538e+01 1.083096991607715864e+02 8.489005785205414156e+01
4.370000000000000000e+04 7.002663719445752122e+01 4.688914523312824656e+01 1.085122293028601632e+02 8.493986531659940908e+01
4.371250000000000000e+04 7.001039625212986550e+01 4.685187858509058856e+01 1.084219019438011173e+02 8.489415882830168414e+01
4.372500000000000000e+04 6.992166105823579869e+01 4.705623196298324729e+01 1.084757789003292032e+02 8.509772585555703017e+01
4.373750000000000000e+04 7.004660340486752546e+01 4.702602802653304792e+01 1.085901016958933241e+02 8.527493453323035055e+01
4.375000000000000000e+04 7.003224291714415983e+01 4.700813912020501562e+01 1.085851810752049573e+02 8.523583822876538818e+01
4.376250000000000000e+04 7.022005316266613306e+01 4.709748176425022592e+01 1.085766022660211405e+02 8.511795765571616812e+01
4.377500000000000000e+04 7.021504903251025098e+01 4.703029198179315529e+01 1.084372677747572595e+02 8.512892221480574051e+01
4.378750000000000000e+04 7.027714440643202920e+01 4.693358633525802759e+01 1.084728337071861546e+02 8.509010472592683527e+01
4.380000000000000000e+04 7.025168238711357560e+01 4.709722031248118412e+01 1.084288791063266331e+02 8.508494419866440239e+01
4.381250000000000000e+04 7.035718740188181641e+01 4.700766652383605759e+01 1.084189209727758652e+02 8.501970610390732475e+01
4.382500000000000000e+04 7.026876413509749852e+01 4.695874661757834190e+01 1.084397636861928333e+02 8.484094166214856614e+01
4.383750000000000000e+04 7.034175629777038807e+01 4.690390183599239293e+01 1.084468886965542538e+02 8.468363979195740399e+01
4.385000000000000000e+04 7.043052324537015352e+01 4.695836198425532615e+01 1.083833897881789738e+02 8.451468517471811026e+01
4.386250000000000000e+04 7.036826293141479027e+01 4.687834933648001368e+01 1.083349493450597691e+02 8.451739926357961963e+01
4.387500000000000000e+04 7.022644754045757054e+01 4.675934430389526852e+01 1.082996845677109690e+02 8.465313762095820493e+01
4.388750000000000000e+04 7.019847015405127877e+01 4.677105950571150572e+01 1.083913381747441207e+02 8.479218778787665656e+01
4.390000000000000000e+04 7.024224435301725578e+01 4.678016142735705074e+01 1.085213603922518502e+02 8.464422975564129104e+01
4.391250000000000000e+04 7.019923266591555944e+01 4.686190354312758899e+01 1.086429874719525088e+02 8.468491403220383518e+01
4.392500000000000000e+04 7.007142655100849993e+01 4.687872174195317143e+01 1.086161550814606755e+02 8.466396977362181531e+01
4.393750000000000000e+04 7.017684613997752763e+01 4.688030445611588704e+01 1.084993544251114344e+02 8.472522372712670347e+01
4.395000000000000000e+04 7.028265117337508627e+01 4.683899176744372994e+01 1.086347651268120273e+02 8.483201683187398601e+01
4.396250000000000000e+04 7.028646240594805761e+01 4.673710127823640903e+01 1.086340327420019634e+02 8.496893253339857210e+01
4.397500000000000000e+04 7.025496496058059392e+01 4.667082219582827918e+01 1.085796068253525846e+02 8.494586789201740373e+01
4.398750000000000000e+04 7.009465549448418642e+01 4.669315363942117614e+01 1.084687117500174764e+02 8.481674832361024130e+01
4.400000000000000000e+04 7.012366878859975827e+01 4.668617977198837110e+01 1.084650249040652881e+02 8.482421117557134949e+01
4.401250000000000000e+04 7.012843049402238194e+01 4.668188660874794493e+01 1.083076693015018748e+02 8.486297188839296268e+01
4.402500000000000000e+04 7.016886359798553485e+01 4.656203545417916700e+01 1.082339622575914575e+02 8.483909400418185953e+01
4.403750000000000000e+04 7.001539154895165495e+01 4.670149794866426873e+01 1.082652591410732157e+02 8.493635300171170854e+01
4.405000000000000000e+04 6.998708979559539500e+01 4.667163590763885139e+01 1.081607594052363055e+02 8.491175224081793260e+01
4.406250000000000000e+04 6.994896732202271039e+01 4.662164760750479076e+01 1.081504796067417402e+02 8.487816128891425649e+01
4.407500000000000000e+04 6.999960631081360418e+01 4.660974241345909519e+01 1.080616493527611084e+02 8.492599553379938015e+01
4.408750000000000000e+04 6.979794098981894024e+01 4.661828073089515101e+01 1.082499325122930713e+02 8.512755031300609687e+01
4.410000000000000000e+04 6.972010633990528561e+01 4.655759732407151574e+01 1.082548941988681861e+02 8.502861360985038175e+01
4.411250000000000000e+04 6.971744282362406864e+01 4.646543940097867420e+01 1.082476930407697893e+02 8.502796452915531233e+01
4.412500000000000000e+04 6.954214632926571937e+01 4.643001364930424302e+01 1.081721084570856561e+02 8.495676451732930445e+01
4.413750000000000000e+04 6.946536517959741275e+01 4.628122537198127873e+01 1.080214157908806243e+02 8.505746383437825386e+01
4.415000000000000000e+04 6.941697497564939567e+01 4.633432046035274965e+01 1.081383258722786138e+02 8.510104133946124705e+01
4.416250000000000000e+04 6.936467098207593551e+01 4.638667172622502477e+01 1.080733622165278263e+02 8.516955465806637449e+01
4.417500000000000000e+04 6.943435966808890214e+01 4.624919568854964069e+01 1.080438588089105707e+02 8.504393656451630079e+01
4.418750000000000000e+04 6.939007081076829309e+01 4.616124371615597966e+01 1.078609963874912125e+02 8.506985554522611892e+01
4.420000000000000000e+04 6.931406550754464035e+01 4.610812420572707282e+01 1.078636048125601405e+02 8.497271555356185502e+01
4.421250000000000000e+04 6.925237157194032989e+01 4.615546167138534628e+01 1.078859667092936974e+02 8.515146694724340648e+01
4.422500000000000000e+04 6.934774536471152828e+01 4.611500677899763190e+01 1.078490350096451920e+02 8.525596458526366916e+01
4.423750000000000000e+04 6.928663552987565311e+01 4.611968468130224608e+01 1.076749223211810431e+02 8.518777342046922740e+01
4.425000000000000000e+04 6.935980828348665739e+01 4.614191830040820719e+01 1.076995736165426933e+02 8.523090602864296272e+01
4.426250000000000000e+04 6.948530587667470115e+01 4.612033478529426844e+01 1.078155912672686156e+02 8.523492204751644863e+01
4.427500000000000000e+04 6.961743538149758592e+01 4.609506023844132017e+01 1.078270820970121520e+02 8.529739076093386529e+01
4.428750000000000000e+04 6.964876933068245535e+01 4.612598611719705133e+01 1.078737441466614371e+02 8.534102806645005046e+01
4.430000000000000000e+04 6.962798628245410271e+01 4.604914918697275539e+01 1.078367404911412706e+02 8.537602644321648881e+01
4.431250000000000000e+04 6.968807301726754133e+01 4.602883796686207063e+01 1.077819670018042473e+02 8.548755689889632947e+01
4.432500000000000000e+04 6.980971789799934868e+01 4.611679556160952131e+01 1.077568180055069718e+02 8.552576749280274271e+01
4.433750000000000000e+04 6.966919392328847493e+01 4.625123000626270908e+01 1.078704321745705244e+02 8.526790225518631416e+01
4.435000000000000000e+04 6.954635518315383536e+01 4.631012373124902126e+01 1.078465426681992483e+02 8.520483378058123947e+01
4.436250000000000000e+04 6.959780135003147450e+01 4.632567297345791246e+01 1.078782510803538770e+02 8.506108170145317615e+01
4.437500000000000000e+04 6.963324349074366637e+01 4.617914141800365968e+01 1.078558688097832743e+02 8.523345042844196939e+01
4.438750000000000000e+04 6.960158057216193583e+01 4.624720289915980231e+01 1.078675619852414229e+02 8.521212153547070045e+01
4.440000000000000000e+04 6.958425856604021931e+01 4.626726135522718408e+01 1.077431560265352743e+02 8.532385271539183691e+01


==> anc/Fig6/plot_MDtimeEvol_ca95.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Read the MD data
MDdataAvgR= {}
MDdataAvg = {}
PFdataAvg = {}
VFdataAvg = {}

nMD=5
MDdataAvgR[0] = np.loadtxt("Ca0.05_CLcoordinates.txt")
MDdataAvgR[1] = np.loadtxt("Ca0.10_CLcoordinates.txt")
MDdataAvgR[2] = np.loadtxt("Ca0.15_CLcoordinates.txt")
MDdataAvgR[3] = np.loadtxt("Ca0.20_CLcoordinates.txt")
MDdataAvgR[4] = np.loadtxt("Ca0.25_CLcoordinates.txt")

# Array of maximum time values to display
tMax = np.array([10.0, 17, 10.0, 21.0, 44.0, 22.0])

# Create  the MD drop displacement data
for i in range(nMD):
    MDdataAvg[i] = np.zeros(np.shape(MDdataAvgR[i][:,0:2]))
    MDdataAvg[i][:,0] = MDdataAvgR[i][:,0]/1e3
    MDdataAvg[i][:,1] = (MDdataAvgR[i][:,1]+MDdataAvgR[i][:,3]-MDdataAvgR[i][:,2]-MDdataAvgR[i][:,4])/2

# Compute the mean in the steady regime
MDstrt = np.array([3.0,4.5,3.0,6.0,7.0])
MDmean = np.zeros(nMD)
for i in range(nMD):
    indL = (MDdataAvg[i][:,0]>MDstrt[i]).nonzero()[0][0]
    MDmean[i] = np.mean(MDdataAvg[i][indL:-1,1])

lnSpec = ["k-","r-","g-","m-","c-"]
# Plot the data
fig = plt.figure(1, figsize=(16.8, 9.75/3*2), dpi=80)
ax  = fig.subplots(2, 2)

# Create larger axis on the left column, based on example in:
# https://matplotlib.org/stable/gallery/subplots_axes_and_figures/gridspec_and_subplots.html
gs = ax[0, 0].get_gridspec()
for a in ax[:, 0]:
        a.remove()
axbig = fig.add_subplot(gs[:, 0])

for i in range(nMD):
    axbig.plot(MDdataAvg[i][:,0],MDdataAvg[i][:,1],lnSpec[i],label="Ca = %.2f"%(0.05+i*0.05))

axbig.set_xlim([-1.0, 15])
axbig.set_ylim([-1,23.0])
# plt.legend(loc="upper left")     
axbig.set_xlabel("t [ns]");
axbig.set_ylabel(r"$\Delta x$ [nm]");
axbig.set_title("(a)")

# Add the stick slip examples
yWind = 5 # Window to display for stick-slip, +- yWind

ax[0,1].plot(MDdataAvg[3][:,0],MDdataAvg[3][:,1],'k-')
ax[0,1].plot([0,30],[MDmean[3],MDmean[3]],'k:')
ax[0,1].set_xlim([-1.0, 20])
ax[0,1].set_ylim([MDmean[3]-yWind,MDmean[3]+yWind])
ax[0,1].set_ylabel(r"$\Delta x$ [nm]");
ax[0,1].set_title("(b) Ca = 0.20")

ax[1,1].plot(MDdataAvg[4][:,0],MDdataAvg[4][:,1],'k-')
ax[1,1].plot([0,50],[MDmean[4],MDmean[4]],'k:')
ax[1,1].set_xlim([-1.0, 45])
ax[1,1].set_ylim([MDmean[4]-yWind,MDmean[4]+yWind])
ax[1,1].set_xlabel("t [ns]");
ax[1,1].set_ylabel(r"$\Delta x$ [nm]");
ax[1,1].set_title("(c) Ca = 0.25")


fig.savefig("plot_MDtimeEvol_ca95.pdf", format="pdf")


plt.show()


==> anc/Fig7/Ca0.30_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.913250593984808745e+01 6.006812904893475746e+01 9.741183879226004194e+01 9.659877953425556996e+01
2.500000000000000000e+01 5.929578787773366599e+01 5.966869302076132442e+01 9.755627533820450026e+01 9.637758948798673941e+01
3.750000000000000000e+01 5.944984624179677724e+01 5.953818284847689313e+01 9.738476266566334516e+01 9.615482256508029479e+01
5.000000000000000000e+01 5.963843980900597330e+01 5.946346653309088737e+01 9.761502407830127481e+01 9.592731992197386148e+01
6.250000000000000000e+01 5.978777294481403004e+01 5.943391121817121814e+01 9.765189556068389720e+01 9.598437138778157873e+01
7.500000000000000000e+01 5.998235009077617264e+01 5.927639510672173628e+01 9.766017940818626641e+01 9.585857779308345528e+01
8.750000000000000000e+01 6.016355374232538367e+01 5.916158020399907258e+01 9.773731058332417376e+01 9.577065433725493904e+01
1.000000000000000000e+02 6.030360661225899577e+01 5.905829885990711148e+01 9.770574798777947478e+01 9.565410140233079517e+01
1.125000000000000000e+02 6.045984661490682299e+01 5.910021598324907188e+01 9.777613110436966792e+01 9.558188700721414932e+01
1.250000000000000000e+02 6.051556205846265613e+01 5.896826430037272360e+01 9.797733590343699461e+01 9.566280315806248780e+01
1.375000000000000000e+02 6.060958282359678861e+01 5.887652547275987303e+01 9.808474681917967075e+01 9.571877071151043026e+01
1.500000000000000000e+02 6.067562215602474396e+01 5.870615572730796572e+01 9.836806914795653256e+01 9.551936622627921736e+01
1.625000000000000000e+02 6.075955355434945915e+01 5.867999723067249107e+01 9.854966889886830472e+01 9.548018280741824526e+01
1.750000000000000000e+02 6.084884240067367500e+01 5.864305848385510700e+01 9.846322260515660219e+01 9.545654790249517418e+01
1.875000000000000000e+02 6.091477424556269682e+01 5.851747969860184639e+01 9.841721609223954204e+01 9.534369185259464530e+01
2.000000000000000000e+02 6.110695397352963454e+01 5.848288378055774217e+01 9.840780836508818652e+01 9.519008843036496614e+01
2.125000000000000000e+02 6.125899770108333087e+01 5.832516790573437504e+01 9.843465195665677925e+01 9.514537935517486744e+01
2.250000000000000000e+02 6.146986200949142898e+01 5.841967875442269786e+01 9.848379029327003309e+01 9.498465882913217229e+01
2.375000000000000000e+02 6.161467789965414710e+01 5.813507062745222242e+01 9.862508773961025099e+01 9.469764247221739595e+01
2.500000000000000000e+02 6.164804242180625238e+01 5.818201128792277643e+01 9.859260486447473681e+01 9.458619663861074400e+01
2.625000000000000000e+02 6.160711089924446782e+01 5.813250448657147729e+01 9.876073844431796545e+01 9.462304596779920018e+01
2.750000000000000000e+02 6.156614828587320432e+01 5.796307364231019221e+01 9.886232350853910589e+01 9.445755919080579588e+01
2.875000000000000000e+02 6.177897018567394127e+01 5.793242030880746540e+01 9.879828611482206213e+01 9.442003902385707192e+01
3.000000000000000000e+02 6.186198535301772949e+01 5.785369036857215974e+01 9.884669687797699567e+01 9.439105907890296976e+01
3.125000000000000000e+02 6.199866199539211209e+01 5.784126248839108797e+01 9.903590957289985397e+01 9.428824705112857885e+01
3.250000000000000000e+02 6.206052981858188389e+01 5.770764307195281617e+01 9.905636859264296845e+01 9.427940625236753647e+01
3.375000000000000000e+02 6.216887878488553554e+01 5.759568925830871677e+01 9.910567385591187417e+01 9.428651133255341676e+01
3.500000000000000000e+02 6.214723399848416108e+01 5.743519151599165440e+01 9.922311174609455975e+01 9.415100607921729647e+01
3.625000000000000000e+02 6.209380600659210359e+01 5.713360308815771305e+01 9.922283488563643061e+01 9.400991835764601490e+01
3.750000000000000000e+02 6.219925433570843154e+01 5.712623121675420634e+01 9.936915417048361121e+01 9.396724650568243931e+01
3.875000000000000000e+02 6.211524084097823817e+01 5.724761440717330885e+01 9.950280065531461560e+01 9.382300827482647776e+01
4.000000000000000000e+02 6.211466644649475910e+01 5.715471096211563662e+01 9.961557032682725321e+01 9.354775682520394753e+01
4.125000000000000000e+02 6.228713842647496790e+01 5.696765598656079987e+01 9.965986659898551636e+01 9.346774563580534334e+01
4.250000000000000000e+02 6.248269925810643599e+01 5.669235777234063534e+01 9.965631177147760411e+01 9.342721196409543438e+01
4.375000000000000000e+02 6.271425010223391894e+01 5.661673098940509163e+01 9.985166787791966669e+01 9.321296173902044302e+01
4.500000000000000000e+02 6.285617455247784591e+01 5.666417255756807947e+01 9.990051316119685509e+01 9.323355779668291632e+01
4.625000000000000000e+02 6.297147602216590911e+01 5.664105204133263527e+01 9.989683023063443557e+01 9.321447792078204486e+01
4.750000000000000000e+02 6.313100808501412331e+01 5.648708516443829808e+01 9.995626714860721052e+01 9.315350138000246716e+01
4.875000000000000000e+02 6.313665919111780056e+01 5.629002441591950401e+01 1.000353847307212192e+02 9.303284669628132519e+01
5.000000000000000000e+02 6.314282755717017181e+01 5.625570398767492009e+01 9.999647928063662050e+01 9.293487360794486563e+01
5.125000000000000000e+02 6.323347923172017460e+01 5.616657304414763274e+01 1.001925210801547621e+02 9.291764605291567136e+01
5.250000000000000000e+02 6.336379945886584153e+01 5.628473770630077411e+01 1.002250285860871060e+02 9.279430625906715591e+01
5.375000000000000000e+02 6.348287181470763585e+01 5.592460774987336691e+01 1.002777729604270860e+02 9.257967711721668991e+01
5.500000000000000000e+02 6.357930354944181772e+01 5.589338649520747282e+01 1.002969584008063606e+02 9.251710652793347833e+01
5.625000000000000000e+02 6.367696339340147205e+01 5.592607389960496533e+01 1.005186341751051629e+02 9.278821010990849061e+01
5.750000000000000000e+02 6.365379140038701422e+01 5.589074573953992342e+01 1.006143056464490400e+02 9.281146980150323600e+01
5.875000000000000000e+02 6.359425641575661103e+01 5.583330316008989058e+01 1.007125691082211176e+02 9.280592993698587634e+01
6.000000000000000000e+02 6.367413072549341280e+01 5.570224448393359040e+01 1.006652485327235951e+02 9.272404112509600793e+01
6.125000000000000000e+02 6.360133110968060066e+01 5.574220542616041030e+01 1.006588158886950595e+02 9.254970573571748105e+01
6.250000000000000000e+02 6.373441038004578729e+01 5.572154843663697221e+01 1.007089833268919108e+02 9.259059485123128752e+01
6.375000000000000000e+02 6.392236881036031093e+01 5.554652572395597332e+01 1.008774281963997055e+02 9.243948801535665893e+01
6.500000000000000000e+02 6.402022651338739934e+01 5.546728813645259493e+01 1.008651784882527522e+02 9.245160400404387246e+01
6.625000000000000000e+02 6.417475665151721387e+01 5.545292567153008179e+01 1.008729567774245481e+02 9.227769240160755260e+01
6.750000000000000000e+02 6.420810641166005439e+01 5.548218887615907846e+01 1.010228639549204388e+02 9.221536881277370412e+01
6.875000000000000000e+02 6.418257617737477005e+01 5.548801154204203101e+01 1.010526254514043671e+02 9.225640277356340846e+01
7.000000000000000000e+02 6.407575740633602379e+01 5.539688181419478497e+01 1.010615103964160255e+02 9.232973004112980675e+01
7.125000000000000000e+02 6.396876181904733016e+01 5.535207959770817610e+01 1.013059490609257267e+02 9.223606674925383686e+01
7.250000000000000000e+02 6.410213258029931183e+01 5.529925211619607950e+01 1.013774753142958929e+02 9.220944406205765631e+01
7.375000000000000000e+02 6.423773764649136808e+01 5.529850558389231452e+01 1.013626995546404004e+02 9.208649852412509063e+01
7.500000000000000000e+02 6.427670045564860857e+01 5.523108368617790376e+01 1.015892296322574140e+02 9.206412291516164714e+01
7.625000000000000000e+02 6.443691862922449332e+01 5.523877845212120974e+01 1.015931931795932570e+02 9.203981809026596750e+01
7.750000000000000000e+02 6.450707714132155957e+01 5.505794947464005418e+01 1.016916097004363877e+02 9.209913828060875574e+01
7.875000000000000000e+02 6.448485215688384642e+01 5.492361020152772966e+01 1.018825138706133515e+02 9.208240527616605675e+01
8.000000000000000000e+02 6.453125540806702531e+01 5.494576158461228488e+01 1.018293367869223971e+02 9.207666141870417675e+01
8.125000000000000000e+02 6.459474594620513699e+01 5.491073352374132810e+01 1.018869338083544136e+02 9.203492642187529782e+01
8.250000000000000000e+02 6.461515337105352330e+01 5.482743595564189576e+01 1.019380219087002928e+02 9.208200928380473727e+01
8.375000000000000000e+02 6.461290335418478037e+01 5.469274429172702412e+01 1.018557563623100748e+02 9.218875875079316984e+01
8.500000000000000000e+02 6.462040251918698175e+01 5.462446197735683029e+01 1.019170647316820748e+02 9.213963080300246133e+01
8.625000000000000000e+02 6.452273772527426843e+01 5.466382504223576433e+01 1.019262392091218459e+02 9.226440560787185063e+01
8.750000000000000000e+02 6.438650961766100522e+01 5.468963300780610837e+01 1.019675401101033430e+02 9.207709489131069347e+01
8.875000000000000000e+02 6.436697274701226945e+01 5.465157216100740811e+01 1.020156168287750944e+02 9.216577700025739261e+01
9.000000000000000000e+02 6.430081269400992028e+01 5.448066604422164261e+01 1.020541021194075171e+02 9.202894263308954237e+01
9.125000000000000000e+02 6.458864978371832422e+01 5.441959381052292599e+01 1.021615728937526626e+02 9.187019854395958873e+01
9.250000000000000000e+02 6.469955229405692876e+01 5.423865159310286543e+01 1.021358139519412163e+02 9.189514510210156573e+01
9.375000000000000000e+02 6.485036251209777447e+01 5.414982141292524886e+01 1.022521137320936049e+02 9.187455526946870066e+01
9.500000000000000000e+02 6.475473251544713094e+01 5.410643443840999822e+01 1.022734620217650843e+02 9.167140686512857428e+01
9.625000000000000000e+02 6.475586521412581931e+01 5.421779094272183386e+01 1.022366325337151665e+02 9.186986490221460144e+01
9.750000000000000000e+02 6.484000684603185505e+01 5.417568446583564423e+01 1.020045205798986387e+02 9.188177499153228212e+01
9.875000000000000000e+02 6.484370094004732721e+01 5.416536453285689845e+01 1.021312228645966371e+02 9.176168749288743243e+01
1.000000000000000000e+03 6.477371920921490300e+01 5.405068036312544422e+01 1.021906593911157159e+02 9.162538858170806577e+01
1.012500000000000000e+03 6.484048082941005475e+01 5.404073952897464750e+01 1.021730810832427352e+02 9.169103344705878555e+01
1.025000000000000000e+03 6.494665485416065565e+01 5.384467407514758719e+01 1.022163893816690887e+02 9.171825754254763297e+01
1.037500000000000000e+03 6.503940063531977955e+01 5.370506923732588689e+01 1.022707244805839792e+02 9.177568285524128555e+01
1.050000000000000000e+03 6.511775035163893222e+01 5.376641579676859095e+01 1.022535840545348407e+02 9.183729954816327279e+01
1.062500000000000000e+03 6.539297881382394451e+01 5.375251337587508260e+01 1.022737376688095168e+02 9.186467628874412128e+01
1.075000000000000000e+03 6.551901725386962028e+01 5.375521773321374042e+01 1.022876034729601855e+02 9.182796261340810418e+01
1.087500000000000000e+03 6.544227180849789249e+01 5.373665101346496442e+01 1.023482052955458528e+02 9.183672900977346387e+01
1.100000000000000000e+03 6.536776476758630849e+01 5.382017479423390682e+01 1.024728540444820766e+02 9.183933169906551086e+01
1.112500000000000000e+03 6.528798010178304878e+01 5.384072300425005153e+01 1.024651824288222315e+02 9.184669414184139669e+01
1.125000000000000000e+03 6.521167161181583083e+01 5.382240477522410771e+01 1.025879035562044947e+02 9.171947490970900674e+01
1.137500000000000000e+03 6.525197169725494462e+01 5.393631026463091871e+01 1.026070329659944349e+02 9.171339459605047750e+01
1.150000000000000000e+03 6.516517935936030881e+01 5.402429728497620687e+01 1.025633022995083081e+02 9.168493702443109328e+01
1.162500000000000000e+03 6.516508105754884639e+01 5.400508977936358690e+01 1.025682275759227764e+02 9.142376284615765769e+01
1.175000000000000000e+03 6.530529650345516757e+01 5.392253233992182970e+01 1.026252887461164391e+02 9.145989486310844541e+01
1.187500000000000000e+03 6.536101464317950160e+01 5.376772626603872851e+01 1.026028981415520320e+02 9.127973333370808007e+01
1.200000000000000000e+03 6.543382215870175855e+01 5.372730403269012811e+01 1.027407684101475098e+02 9.130905244899715001e+01
1.212500000000000000e+03 6.551351589318235824e+01 5.361884367235244753e+01 1.026601889019209892e+02 9.131637646054105062e+01
1.225000000000000000e+03 6.558719506778957964e+01 5.346950601141841730e+01 1.026096372622532158e+02 9.139326720875236276e+01
1.237500000000000000e+03 6.566994594376360794e+01 5.346006970819840376e+01 1.026801814669518507e+02 9.129963269050278996e+01
1.250000000000000000e+03 6.565806087548705250e+01 5.354450340796257279e+01 1.027392723016571665e+02 9.126326019723965999e+01
1.262500000000000000e+03 6.568257425646461911e+01 5.358762608258997773e+01 1.027198828530526526e+02 9.120630096676235610e+01
1.275000000000000000e+03 6.565646732143743236e+01 5.347743678044377447e+01 1.029141380263713899e+02 9.118804142871577767e+01
1.287500000000000000e+03 6.576117179964313664e+01 5.327054738135122847e+01 1.028673903720558371e+02 9.119259831270427696e+01
1.300000000000000000e+03 6.592211267863262947e+01 5.335275509030397956e+01 1.029259617680555579e+02 9.109600790527480285e+01
1.312500000000000000e+03 6.597668846849562385e+01 5.332013891102969438e+01 1.029292488923013593e+02 9.111617635708579144e+01
1.325000000000000000e+03 6.596019844967578649e+01 5.334275477354837136e+01 1.029562517163514315e+02 9.104550124105941222e+01
1.337500000000000000e+03 6.613982552293020944e+01 5.327878171409731323e+01 1.029380234600280488e+02 9.092770787499456731e+01
1.350000000000000000e+03 6.611345651717729766e+01 5.328502802745573774e+01 1.029391065503600373e+02 9.079373013976450579e+01
1.362500000000000000e+03 6.606252176304828083e+01 5.319530688193129464e+01 1.030573487198336267e+02 9.073727078553422132e+01
1.375000000000000000e+03 6.606172573272699822e+01 5.310166730585083883e+01 1.032020343170278096e+02 9.066957791698366975e+01
1.387500000000000000e+03 6.594001477901703367e+01 5.294447322628100494e+01 1.032284633581085558e+02 9.050807603047866223e+01
1.400000000000000000e+03 6.601110512802463859e+01 5.301535028945783523e+01 1.032708152553037451e+02 9.046819800680005130e+01
1.412500000000000000e+03 6.610161832311113983e+01 5.292497380850238642e+01 1.034304568062615459e+02 9.030297836732162864e+01
1.425000000000000000e+03 6.615612359998068825e+01 5.290327842042115236e+01 1.034777937610844418e+02 9.030779645385383958e+01
1.437500000000000000e+03 6.625014279282179075e+01 5.274335718213929169e+01 1.035815216190806609e+02 9.020651649218415002e+01
1.450000000000000000e+03 6.625898861084837677e+01 5.271003466668290116e+01 1.035422896852696937e+02 9.025125905823654193e+01
1.462500000000000000e+03 6.632781192680076288e+01 5.286742335065330423e+01 1.034782348736446949e+02 9.033974568977771469e+01
1.475000000000000000e+03 6.630112739232696129e+01 5.272180114548334018e+01 1.033223986746855303e+02 9.032812449691697054e+01
1.487500000000000000e+03 6.651234369937245106e+01 5.269645074504882842e+01 1.034853042584477265e+02 9.029092526711234257e+01
1.500000000000000000e+03 6.628087772100718666e+01 5.267844417061498774e+01 1.035527429046076691e+02 9.022881345526224095e+01
1.512500000000000000e+03 6.659369227241906231e+01 5.260177820534564574e+01 1.038487704041417459e+02 9.004878806729705332e+01
1.525000000000000000e+03 6.660041377572862586e+01 5.260013910350864563e+01 1.039159529465266161e+02 8.998304809708903917e+01
1.537500000000000000e+03 6.656672434862186094e+01 5.255155931513880319e+01 1.039987343619270348e+02 9.013403755452560517e+01
1.550000000000000000e+03 6.657850756683664883e+01 5.251984988531211229e+01 1.040831521189244881e+02 9.010267609510043485e+01
1.562500000000000000e+03 6.677100960829197618e+01 5.252759656034344715e+01 1.041555726768644092e+02 9.010786808693926275e+01
1.575000000000000000e+03 6.676217949752410163e+01 5.240414470470738451e+01 1.042748637936356459e+02 9.005793680918307587e+01
1.587500000000000000e+03 6.687708677270171620e+01 5.232190267213424306e+01 1.043026691146183396e+02 9.005199720476134928e+01
1.600000000000000000e+03 6.694851680054645726e+01 5.213547428526883465e+01 1.043728083189750606e+02 8.980156572099453172e+01
1.612500000000000000e+03 6.679940600386080973e+01 5.219214391611466652e+01 1.044128970979136994e+02 8.961586372038945569e+01
1.625000000000000000e+03 6.681251044572589137e+01 5.206989136202479784e+01 1.045185554148855545e+02 8.963755463956061931e+01
1.637500000000000000e+03 6.701594490999549691e+01 5.192946172571031127e+01 1.043330610482402676e+02 8.966154365574442409e+01
1.650000000000000000e+03 6.699342266410847913e+01 5.195607905168373719e+01 1.043005673752151381e+02 8.948014063700956910e+01
1.662500000000000000e+03 6.730354786799226474e+01 5.195738682363397487e+01 1.043954789146256417e+02 8.941545859844512734e+01
1.675000000000000000e+03 6.739014188323181997e+01 5.183116125915594807e+01 1.043165567338062232e+02 8.943998148450135943e+01
1.687500000000000000e+03 6.730997273087614019e+01 5.194208141364086373e+01 1.042141622743902332e+02 8.937296121075213762e+01
1.700000000000000000e+03 6.750106420340259206e+01 5.183728288187862177e+01 1.043677283778931439e+02 8.944617999951954346e+01
1.712500000000000000e+03 6.742932924740966882e+01 5.183135464587248720e+01 1.043906011278381243e+02 8.954063046212716870e+01
1.725000000000000000e+03 6.716707675232440522e+01 5.172435930851625585e+01 1.043594115265589153e+02 8.963611762345837519e+01
1.737500000000000000e+03 6.714919764412461234e+01 5.174817892909727135e+01 1.045716673556218126e+02 8.932368209657843749e+01
1.750000000000000000e+03 6.721594208357366540e+01 5.177276734650389756e+01 1.046528493214639610e+02 8.944819825583343231e+01
1.762500000000000000e+03 6.717072040989344828e+01 5.178643317519946976e+01 1.048585142047887757e+02 8.941976844680489478e+01
1.775000000000000000e+03 6.714199539629859714e+01 5.164639056445560783e+01 1.049193062743381262e+02 8.912212394525629122e+01
1.787500000000000000e+03 6.707037823624042971e+01 5.156316859417822229e+01 1.049739024827290592e+02 8.887740925597223907e+01
1.800000000000000000e+03 6.701633803486670615e+01 5.139097167988190051e+01 1.050089271594735862e+02 8.892857610121150458e+01
1.812500000000000000e+03 6.683186349025719153e+01 5.145414274603727023e+01 1.049755110194011252e+02 8.892705339742198589e+01
1.825000000000000000e+03 6.669364458150600683e+01 5.153515610642644873e+01 1.050204136342628516e+02 8.870601240989103076e+01
1.837500000000000000e+03 6.674102453093149734e+01 5.144596893383839387e+01 1.048512965288452108e+02 8.886572228423726472e+01
1.850000000000000000e+03 6.690567655003175673e+01 5.143696928794857826e+01 1.049388948606153207e+02 8.871187899797685361e+01
1.862500000000000000e+03 6.696971104658037177e+01 5.133848706309291288e+01 1.050291127786336460e+02 8.863755749331991751e+01
1.875000000000000000e+03 6.711508675062745510e+01 5.132000673799132073e+01 1.050232574766313860e+02 8.858078616849705611e+01
1.887500000000000000e+03 6.706693593974067369e+01 5.133362208379545422e+01 1.049784526327237586e+02 8.851905934015437083e+01
1.900000000000000000e+03 6.719158553163153158e+01 5.131938337028103803e+01 1.050347435293767688e+02 8.855045316396034139e+01
1.912500000000000000e+03 6.731435767084734323e+01 5.131011978454125000e+01 1.051903818257074477e+02 8.877215608690006832e+01
1.925000000000000000e+03 6.727984509824148063e+01 5.133493621524137041e+01 1.050635427697137345e+02 8.884232326283887460e+01
1.937500000000000000e+03 6.719054416766645943e+01 5.127288141151785084e+01 1.050245120615239500e+02 8.888321803554065070e+01
1.950000000000000000e+03 6.709009651933801877e+01 5.126564729627545347e+01 1.050823193146201220e+02 8.885895600465288169e+01
1.962500000000000000e+03 6.715904947304878192e+01 5.122491034217092221e+01 1.050384044617553485e+02 8.871612168653517472e+01
1.975000000000000000e+03 6.715158986810105546e+01 5.109712341771354005e+01 1.050736931445532889e+02 8.878049442287041870e+01
1.987500000000000000e+03 6.721730454411566313e+01 5.093324474143571479e+01 1.052001731746907041e+02 8.881668997325516557e+01
2.000000000000000000e+03 6.722043190110812816e+01 5.097362202643639506e+01 1.051830391036423151e+02 8.881438102415285130e+01
2.012500000000000000e+03 6.710175407293229455e+01 5.089472269011275785e+01 1.050912766094683519e+02 8.862616963214503585e+01
2.025000000000000000e+03 6.704399934240333891e+01 5.085435208339015389e+01 1.051004499312299174e+02 8.846529977827358948e+01
2.037500000000000000e+03 6.703775632375733551e+01 5.103280323533306273e+01 1.050821440418691282e+02 8.845584880149034746e+01
2.050000000000000000e+03 6.700772592786570669e+01 5.115534063427015354e+01 1.050345657753027808e+02 8.836725151846614779e+01
2.062500000000000000e+03 6.702326303112126027e+01 5.112796609807455184e+01 1.051704381967525279e+02 8.847356041269378579e+01
2.075000000000000000e+03 6.698810191897025845e+01 5.124116103338868555e+01 1.052014113459553499e+02 8.847383363031127601e+01
2.087500000000000000e+03 6.693960457315813528e+01 5.111843729914956924e+01 1.052534187229331906e+02 8.832303555400976336e+01
2.100000000000000000e+03 6.692315810385431973e+01 5.109967851860475463e+01 1.052943813807578692e+02 8.854662343347949616e+01
2.112500000000000000e+03 6.705047869120220128e+01 5.118195056305605561e+01 1.052555952233854555e+02 8.845321000862975325e+01
2.125000000000000000e+03 6.688597434031464672e+01 5.106327163815527115e+01 1.053409781985365044e+02 8.842561951421969013e+01
2.137500000000000000e+03 6.684206471425545715e+01 5.095486612431910345e+01 1.052910437896400282e+02 8.823057799054713257e+01
2.150000000000000000e+03 6.691550701331169648e+01 5.085186393508252678e+01 1.053620328186358535e+02 8.822410718084842074e+01
2.162500000000000000e+03 6.702039325392900082e+01 5.088775372876923342e+01 1.053637323132441281e+02 8.828843957578297363e+01
2.175000000000000000e+03 6.705759033953926007e+01 5.087249341729394558e+01 1.053585293181404410e+02 8.827185347289803019e+01
2.187500000000000000e+03 6.706129460780574902e+01 5.080424043027284853e+01 1.053475327955295313e+02 8.838690375350945772e+01
2.200000000000000000e+03 6.716933504647784048e+01 5.053294083444470886e+01 1.053759676174652924e+02 8.847736467285893980e+01
2.212500000000000000e+03 6.724879710742111172e+01 5.051826011959808227e+01 1.053431498409611606e+02 8.855702583157142271e+01
2.225000000000000000e+03 6.736629657135574689e+01 5.060896807310098922e+01 1.052665782286181013e+02 8.850029038654437841e+01
2.237500000000000000e+03 6.729064037556941003e+01 5.051600645674760415e+01 1.054319390451078533e+02 8.857035261541156501e+01
2.250000000000000000e+03 6.744941297845099371e+01 5.048039933583438454e+01 1.054983577076810946e+02 8.865720861208029646e+01
2.262500000000000000e+03 6.744451698515388216e+01 5.051781469469231922e+01 1.055171711431782882e+02 8.847263174281668796e+01
2.275000000000000000e+03 6.734841142383201884e+01 5.049688475390659192e+01 1.054219846732978567e+02 8.835946351528782827e+01
2.287500000000000000e+03 6.730940450936124364e+01 5.066098309757070695e+01 1.053950487991684213e+02 8.844094907899685154e+01
2.300000000000000000e+03 6.729605500090056580e+01 5.080449963071460928e+01 1.054781925379604104e+02 8.843488691942941671e+01
2.312500000000000000e+03 6.720885134244134917e+01 5.081328430400975549e+01 1.054551608142314620e+02 8.849182517052832964e+01
2.325000000000000000e+03 6.717527856513137863e+01 5.094036494800494097e+01 1.054712101647696016e+02 8.843636288259695277e+01
2.337500000000000000e+03 6.710927384307656496e+01 5.087728661945788389e+01 1.054602750370631554e+02 8.832063747236442453e+01
2.350000000000000000e+03 6.713703197199279771e+01 5.090426224998513050e+01 1.057532627522040087e+02 8.808382575923471336e+01
2.362500000000000000e+03 6.686550980192288307e+01 5.070829588156878742e+01 1.056904291897531323e+02 8.798312854938376404e+01
2.375000000000000000e+03 6.701575873920947402e+01 5.074014934012224387e+01 1.057797867267296681e+02 8.794858912172892929e+01
2.387500000000000000e+03 6.726758086662545111e+01 5.079311120709915883e+01 1.057644700585463653e+02 8.785998760123393936e+01
2.400000000000000000e+03 6.735924765671028069e+01 5.067459297180780453e+01 1.058375224344643186e+02 8.771634658592060418e+01
2.412500000000000000e+03 6.740828209183703734e+01 5.070732653252795785e+01 1.058510081515939163e+02 8.775869924862456628e+01
2.425000000000000000e+03 6.758047636677426340e+01 5.065241472318537319e+01 1.058366201757314258e+02 8.780500310230060279e+01
2.437500000000000000e+03 6.772957675983748516e+01 5.052700462466161468e+01 1.058896929721216651e+02 8.773092350029722297e+01
2.450000000000000000e+03 6.772653288536564276e+01 5.046758651196806511e+01 1.059470758890608550e+02 8.765958684084921515e+01
2.462500000000000000e+03 6.778196074285703787e+01 5.035336847053231679e+01 1.059752150809115108e+02 8.754209442736083702e+01
2.475000000000000000e+03 6.779263915938562945e+01 5.020508202806747988e+01 1.059521664297324435e+02 8.714353637421970689e+01
2.487500000000000000e+03 6.792646847347258188e+01 5.016956108613347709e+01 1.058990775098371415e+02 8.736185885620398039e+01
2.500000000000000000e+03 6.803087200690212910e+01 5.027293824245146681e+01 1.060369310279023409e+02 8.715825136914791926e+01
2.512500000000000000e+03 6.813594204460409287e+01 5.025262580910567323e+01 1.060484334082228770e+02 8.716149725963440176e+01
2.525000000000000000e+03 6.808877217735356169e+01 5.033581341907214579e+01 1.060774503883146735e+02 8.716948493042421831e+01
2.537500000000000000e+03 6.806378013279611139e+01 5.022654305775645156e+01 1.061268642103581641e+02 8.709090149444877227e+01
2.550000000000000000e+03 6.818380024123200656e+01 5.010435306946549616e+01 1.061782616909911781e+02 8.713272214822453066e+01
2.562500000000000000e+03 6.812982438922087169e+01 4.987206280027901784e+01 1.060646235269369271e+02 8.717115709957244007e+01
2.575000000000000000e+03 6.834045117040508899e+01 4.982162318756743247e+01 1.061445981311864273e+02 8.717010371874789598e+01
2.587500000000000000e+03 6.844420997579028665e+01 4.986815512394417738e+01 1.060123902617844038e+02 8.708994975257478188e+01
2.600000000000000000e+03 6.825385175580760233e+01 4.998968375911368156e+01 1.061026628498387367e+02 8.709743505366721195e+01
2.612500000000000000e+03 6.811856537036878478e+01 5.007024834528387913e+01 1.060302003406018798e+02 8.719801667590377292e+01
2.625000000000000000e+03 6.821708224895155581e+01 5.007616229500663252e+01 1.060156939878648217e+02 8.715797196694401805e+01
2.637500000000000000e+03 6.806275133861404925e+01 5.010613593844170310e+01 1.060905354839052706e+02 8.719106209290811194e+01
2.650000000000000000e+03 6.787252457884042656e+01 5.014110119909356200e+01 1.061168917908922396e+02 8.729862859166449596e+01
2.662500000000000000e+03 6.784069967190656314e+01 5.011892932514221854e+01 1.062996825390229247e+02 8.739442680400284758e+01
2.675000000000000000e+03 6.791765565168880414e+01 4.999566676755398476e+01 1.064186495472374503e+02 8.737128886560535079e+01
2.687500000000000000e+03 6.796430425183994828e+01 4.996188867903121178e+01 1.064388908608513020e+02 8.726101077302456588e+01
2.700000000000000000e+03 6.810001405950555409e+01 4.995551060971688173e+01 1.065030878847901477e+02 8.714068706346577642e+01
2.712500000000000000e+03 6.820319138524760660e+01 4.984468218589115196e+01 1.064856421338407841e+02 8.715824115201537836e+01
2.725000000000000000e+03 6.816992603067467371e+01 4.973898119478307223e+01 1.066770234740438923e+02 8.723228476657573083e+01
2.737500000000000000e+03 6.816559756550395832e+01 4.969920799897903407e+01 1.066770596666574704e+02 8.724885045495516067e+01
2.750000000000000000e+03 6.806094484482913742e+01 4.971848669006800492e+01 1.067129149315239545e+02 8.723237276835864407e+01
2.762500000000000000e+03 6.819790068690485896e+01 4.950912540860122135e+01 1.067118833083102913e+02 8.724719813885691622e+01
2.775000000000000000e+03 6.823858004742818650e+01 4.940062922743891960e+01 1.066621242379645622e+02 8.715465255578702397e+01
2.787500000000000000e+03 6.830250282143451557e+01 4.928139358170464135e+01 1.066141105638016029e+02 8.742538929212102516e+01
2.800000000000000000e+03 6.827151579547970073e+01 4.917663170019802976e+01 1.065319108317276147e+02 8.757581696030131013e+01
2.812500000000000000e+03 6.827380220155856705e+01 4.937106504043407540e+01 1.064868887742975971e+02 8.763716548547540697e+01
2.825000000000000000e+03 6.833224238794501559e+01 4.921878145144862060e+01 1.065425955728408667e+02 8.755024906137555263e+01
2.837500000000000000e+03 6.836502157018036030e+01 4.907050261019752924e+01 1.064181826776168407e+02 8.751485283253754233e+01
2.850000000000000000e+03 6.841186740766312369e+01 4.897850953431105125e+01 1.064157987303255481e+02 8.755838410467369215e+01
2.862500000000000000e+03 6.824952029724427405e+01 4.893520356857275289e+01 1.065731638753064772e+02 8.751889531159308433e+01
2.875000000000000000e+03 6.839466355855141444e+01 4.906210933005178276e+01 1.066086110228809360e+02 8.740189584744338447e+01
2.887500000000000000e+03 6.830260468975794197e+01 4.899156341786446234e+01 1.067148139171398356e+02 8.765952486034382218e+01
2.900000000000000000e+03 6.829716734805438705e+01 4.891602251141114976e+01 1.068144258023718720e+02 8.765105524142890658e+01
2.912500000000000000e+03 6.849061619285784275e+01 4.895549254506297387e+01 1.068206250785237046e+02 8.754047340933765042e+01
2.925000000000000000e+03 6.850582618778726385e+01 4.904973687724937292e+01 1.068922367711297738e+02 8.735509238361625250e+01
2.937500000000000000e+03 6.854674028855974655e+01 4.910981934308201602e+01 1.069143663802942399e+02 8.737450824762996149e+01
2.950000000000000000e+03 6.872752832645959131e+01 4.922847495662706763e+01 1.069576823435136532e+02 8.736311747846805531e+01
2.962500000000000000e+03 6.856633492509929795e+01 4.917200640209549078e+01 1.070578924552786759e+02 8.728699682164057094e+01
2.975000000000000000e+03 6.876045889223027530e+01 4.900332223598220338e+01 1.070397289794905618e+02 8.725629274696922266e+01
2.987500000000000000e+03 6.880215879868688944e+01 4.909979171324404490e+01 1.068796098793050930e+02 8.732917824770578363e+01
3.000000000000000000e+03 6.875664795276217944e+01 4.920379678292694337e+01 1.069013467851946189e+02 8.729289395535758445e+01
3.012500000000000000e+03 6.874893138805708759e+01 4.922118003967061384e+01 1.067837778214235556e+02 8.732199472223010162e+01
3.025000000000000000e+03 6.869636214902811844e+01 4.914011897609385215e+01 1.067092549039436591e+02 8.717596930010917333e+01
3.037500000000000000e+03 6.868714553327838246e+01 4.925714199879430311e+01 1.067026329651038026e+02 8.709457814782058449e+01
3.050000000000000000e+03 6.877741439901690512e+01 4.918129079868199938e+01 1.070089725785144168e+02 8.696124454652486691e+01
3.062500000000000000e+03 6.879735037452402935e+01 4.923328205869850649e+01 1.071089823156479923e+02 8.695559205321781349e+01
3.075000000000000000e+03 6.871923085951441124e+01 4.919840374962129914e+01 1.071657603498355087e+02 8.727060085956394175e+01
3.087500000000000000e+03 6.872933790156734801e+01 4.916878106978524698e+01 1.070202639649251921e+02 8.730170097129568774e+01
3.100000000000000000e+03 6.884893753239319381e+01 4.908537120928494346e+01 1.071920477745582758e+02 8.724623983116808290e+01
3.112500000000000000e+03 6.889186291816284324e+01 4.915167552209911861e+01 1.072648349076770415e+02 8.727317406960240476e+01
3.125000000000000000e+03 6.896450146848457052e+01 4.900355584466667835e+01 1.072199011559311543e+02 8.743933706196872890e+01
3.137500000000000000e+03 6.889717481897888263e+01 4.896443780831557291e+01 1.073224584342575127e+02 8.749009334703924878e+01
3.150000000000000000e+03 6.887245448018040861e+01 4.891856001304883250e+01 1.073744394765349597e+02 8.748717506506163488e+01
3.162500000000000000e+03 6.884167925368987540e+01 4.902535360043992085e+01 1.074271071386528575e+02 8.734745698829105720e+01
3.175000000000000000e+03 6.883440146461552445e+01 4.905388712419910036e+01 1.075536674287870511e+02 8.733941012398419446e+01
3.187500000000000000e+03 6.894590836255220268e+01 4.898975159177286542e+01 1.076279697804053939e+02 8.728920287982916193e+01
3.200000000000000000e+03 6.908153770598744359e+01 4.910211880241458715e+01 1.076169805772909740e+02 8.714715038332559516e+01
3.212500000000000000e+03 6.923223370858381998e+01 4.901625343504993282e+01 1.077380647186546696e+02 8.720534131087514140e+01
3.225000000000000000e+03 6.902211859577786868e+01 4.904192698968341091e+01 1.078956926812162180e+02 8.722808003433868862e+01
3.237500000000000000e+03 6.899615431271779187e+01 4.898213740470811217e+01 1.080204243447282693e+02 8.712844824855447712e+01
3.250000000000000000e+03 6.893956477654339210e+01 4.897476168531657947e+01 1.079027345367334334e+02 8.696068141112385774e+01
3.262500000000000000e+03 6.894758452509009317e+01 4.902389366610739785e+01 1.078937969934433170e+02 8.699905378889305041e+01
3.275000000000000000e+03 6.887148417197883532e+01 4.887312775147449173e+01 1.080310285640749441e+02 8.692886752973234366e+01
3.287500000000000000e+03 6.900940862236241458e+01 4.876876307575613367e+01 1.081770017812420832e+02 8.687932087898634848e+01
3.300000000000000000e+03 6.891381010229285664e+01 4.861330248852087266e+01 1.080161911834214976e+02 8.673151444196443549e+01
3.312500000000000000e+03 6.878078344403161282e+01 4.864837324092584936e+01 1.079517602999572432e+02 8.686103058140852795e+01
3.325000000000000000e+03 6.880276202888602199e+01 4.863524107459692658e+01 1.080516394099790602e+02 8.690350481351200074e+01
3.337500000000000000e+03 6.881812437726314613e+01 4.856492493744086403e+01 1.080041337906052519e+02 8.693344680924467127e+01
3.350000000000000000e+03 6.877979447639471289e+01 4.866818299495875522e+01 1.080057354494021382e+02 8.687412489931286075e+01
3.362500000000000000e+03 6.879509524086600436e+01 4.871749682843608298e+01 1.079851146006820670e+02 8.693781559573950801e+01
3.375000000000000000e+03 6.880742323618943601e+01 4.869042409033021812e+01 1.080693432046865468e+02 8.674840697475707429e+01
3.387500000000000000e+03 6.896832504166457056e+01 4.851572921534473437e+01 1.081122821715149627e+02 8.683504495537104617e+01
3.400000000000000000e+03 6.894354806415715586e+01 4.842614542833327107e+01 1.080085611500837217e+02 8.679525421226291826e+01
3.412500000000000000e+03 6.888587093805521988e+01 4.845674560912686246e+01 1.080474944904739374e+02 8.678481722383270380e+01
3.425000000000000000e+03 6.889817399607110815e+01 4.844512758666395058e+01 1.081808826338477303e+02 8.671941148846980241e+01
3.437500000000000000e+03 6.893118074685220620e+01 4.851305884020206349e+01 1.082019434600158974e+02 8.668484061313897371e+01
3.450000000000000000e+03 6.909205119074051993e+01 4.848106972395412129e+01 1.081445608338507185e+02 8.660479563850249463e+01
3.462500000000000000e+03 6.906230155836676943e+01 4.837963658895845498e+01 1.082073292420690791e+02 8.649655519906161771e+01
3.475000000000000000e+03 6.914602701981587529e+01 4.834045559185300789e+01 1.080982188660354950e+02 8.639835465043822182e+01
3.487500000000000000e+03 6.922352123757995912e+01 4.829280643145003182e+01 1.082039416603054605e+02 8.636875574365919306e+01
3.500000000000000000e+03 6.918551685961057274e+01 4.841881592593153272e+01 1.082802042471563198e+02 8.627555752996202898e+01
3.512500000000000000e+03 6.935609165147879196e+01 4.839229572627681364e+01 1.083762875774942529e+02 8.648314434102162807e+01
3.525000000000000000e+03 6.940974891104130506e+01 4.816302333623746534e+01 1.082494199042185983e+02 8.637398803677939441e+01
3.537500000000000000e+03 6.939925269165846089e+01 4.817121064088997429e+01 1.083557221098101877e+02 8.633837940695920565e+01
3.550000000000000000e+03 6.935595218573004672e+01 4.818574463708786482e+01 1.082855855642256131e+02 8.635242410658078427e+01
3.562500000000000000e+03 6.965424028689434977e+01 4.802931662006917435e+01 1.083415151558760527e+02 8.653766523134623867e+01
3.575000000000000000e+03 6.967731933182825799e+01 4.794267892587759405e+01 1.082144197892609725e+02 8.647102810409647589e+01
3.587500000000000000e+03 6.966720249366244389e+01 4.795524280754970903e+01 1.082379462206474017e+02 8.653828709263713392e+01
3.600000000000000000e+03 6.963395503729374525e+01 4.791704079652725312e+01 1.083489422432725462e+02 8.649715265119311880e+01
3.612500000000000000e+03 6.948678638509480265e+01 4.785306740492819699e+01 1.083506458548442737e+02 8.644374174864695703e+01
3.625000000000000000e+03 6.939984354313386916e+01 4.796597962655643954e+01 1.084314364675266376e+02 8.657444923790282587e+01
3.637500000000000000e+03 6.949974202777764276e+01 4.791848801324999840e+01 1.084130732836324569e+02 8.644793620492258412e+01
3.650000000000000000e+03 6.929623282458317135e+01 4.787911907387355370e+01 1.083026030363542134e+02 8.632609554975387312e+01
3.662500000000000000e+03 6.914136467793004215e+01 4.784363031104449959e+01 1.081593350100351927e+02 8.633182918346510348e+01
3.675000000000000000e+03 6.912457073510712746e+01 4.775339213390577697e+01 1.082335530438112272e+02 8.625686742991098299e+01
3.687500000000000000e+03 6.906543473939780142e+01 4.780668260969640926e+01 1.082726970567509426e+02 8.626352452398701587e+01
3.700000000000000000e+03 6.913877698802359362e+01 4.785237660089991607e+01 1.082910045427198753e+02 8.623778481488690772e+01
3.712500000000000000e+03 6.916567327393102005e+01 4.779690510216448729e+01 1.084314091043768684e+02 8.626823939586670065e+01
3.725000000000000000e+03 6.912013314371661465e+01 4.794314801071968901e+01 1.085887779409062261e+02 8.631761686142168344e+01
3.737500000000000000e+03 6.924877826621936094e+01 4.803099725538496045e+01 1.086288365108229073e+02 8.646991636590843200e+01
3.750000000000000000e+03 6.943025987891269324e+01 4.808178487185331562e+01 1.086891236444491540e+02 8.643934146535008267e+01
3.762500000000000000e+03 6.951208328257713731e+01 4.820268356018819844e+01 1.086627432969531384e+02 8.637197086305923222e+01
3.775000000000000000e+03 6.962596737113059930e+01 4.823144861472353284e+01 1.087728515171125849e+02 8.644662834891974512e+01
3.787500000000000000e+03 6.952062203341998270e+01 4.798452294769318627e+01 1.087744769056396734e+02 8.634814546290861870e+01
3.800000000000000000e+03 6.954646823046410020e+01 4.803480994970819751e+01 1.087494848415366704e+02 8.636948288080132841e+01
3.812500000000000000e+03 6.960282782397793255e+01 4.801501557471962656e+01 1.087240909757825165e+02 8.624791666946653379e+01
3.825000000000000000e+03 6.969029365464362513e+01 4.799711383105366735e+01 1.089928245223179175e+02 8.610581186552346367e+01
3.837500000000000000e+03 6.957397996775709714e+01 4.811444218333035394e+01 1.089145829770263276e+02 8.616914155501815742e+01
3.850000000000000000e+03 6.953946245013908367e+01 4.804258843772466037e+01 1.089251851162660074e+02 8.608796003209282333e+01
3.862500000000000000e+03 6.942969420841735939e+01 4.805177636476017256e+01 1.089453839546731757e+02 8.596037939119446492e+01
3.875000000000000000e+03 6.928256184756550340e+01 4.801181387522175470e+01 1.089000325087953911e+02 8.599333489679281683e+01
3.887500000000000000e+03 6.926681068575069844e+01 4.802036647190841023e+01 1.088331751256374673e+02 8.577620952034382640e+01
3.900000000000000000e+03 6.932619944622230435e+01 4.796072249069419513e+01 1.088868593007666732e+02 8.554571003637872195e+01
3.912500000000000000e+03 6.948157612637031377e+01 4.787602231588320478e+01 1.089116014004106603e+02 8.567976478602319901e+01
3.925000000000000000e+03 6.956926021054178477e+01 4.790388795274711242e+01 1.088294818677565701e+02 8.562332671571240894e+01
3.937500000000000000e+03 6.959264171101824559e+01 4.779168917881174394e+01 1.087885118410478356e+02 8.540518868244291184e+01
3.950000000000000000e+03 6.948488479355242475e+01 4.769095743809918275e+01 1.086653183395549718e+02 8.534201533441962795e+01
3.962500000000000000e+03 6.940253745635949656e+01 4.763628473411134223e+01 1.086885267988093347e+02 8.546496664185862357e+01
3.975000000000000000e+03 6.945771059264968983e+01 4.757870886869780236e+01 1.086143431828708117e+02 8.567144295384046870e+01
3.987500000000000000e+03 6.953996011496153073e+01 4.769705441610931018e+01 1.086337778889521530e+02 8.577151357682753030e+01
4.000000000000000000e+03 6.956827195996707758e+01 4.762711584005359811e+01 1.087278455715442789e+02 8.569195401089237407e+01
4.012500000000000000e+03 6.955701725109832978e+01 4.763184319331264049e+01 1.088140105398341717e+02 8.556534107540603884e+01
4.025000000000000000e+03 6.970361611008637226e+01 4.754831777912222890e+01 1.087416640885715964e+02 8.559646115793208310e+01
4.037500000000000000e+03 6.956036294909007722e+01 4.749024389801521551e+01 1.087113839864255169e+02 8.542269991675972562e+01
4.050000000000000000e+03 6.953446984323176139e+01 4.766036306198657968e+01 1.088252454452911877e+02 8.522667816111770378e+01
4.062500000000000000e+03 6.958997887830828688e+01 4.779553642141262770e+01 1.088528624573439032e+02 8.529091371566286739e+01
4.075000000000000000e+03 6.962613810954084670e+01 4.772522847095052612e+01 1.087557271181051277e+02 8.522326562772065017e+01
4.087500000000000000e+03 6.977129957616469369e+01 4.771407716373411745e+01 1.086724680619979608e+02 8.529469918002348550e+01
4.100000000000000000e+03 6.977117363700165242e+01 4.763429558951753506e+01 1.087596906471965497e+02 8.525373662095663008e+01
4.112500000000000000e+03 6.953384721629957710e+01 4.764536183407090419e+01 1.086434723771225208e+02 8.514386629945587970e+01
4.125000000000000000e+03 6.948300484516663289e+01 4.756634981922142202e+01 1.086137830178909098e+02 8.519753571680348614e+01
4.137500000000000000e+03 6.942960114036050356e+01 4.746853557966708337e+01 1.087303675403197616e+02 8.494469346864207182e+01
4.150000000000000000e+03 6.936259441911658996e+01 4.754985407057233004e+01 1.090198617273952522e+02 8.491471806949368784e+01
4.162500000000000000e+03 6.935587092058241865e+01 4.755166635822306631e+01 1.088701972554872413e+02 8.507127246924591191e+01
4.175000000000000000e+03 6.946952268069395586e+01 4.738314611738945814e+01 1.088359917899290821e+02 8.520515256430613249e+01
4.187500000000000000e+03 6.953502795453627527e+01 4.754317289798132862e+01 1.088925312691648770e+02 8.506977493067178386e+01
4.200000000000000000e+03 6.974412308708360797e+01 4.746361402053206291e+01 1.090484743783730295e+02 8.502710308018536978e+01
4.212500000000000000e+03 6.970820555676003494e+01 4.738868092440302604e+01 1.089071671839837165e+02 8.509164334618974124e+01
4.225000000000000000e+03 6.981372538082867152e+01 4.750309338721662300e+01 1.089978669150265631e+02 8.503180157751965851e+01
4.237500000000000000e+03 7.002399177432660338e+01 4.746380314567641534e+01 1.090087755211318097e+02 8.515832273297529298e+01
4.250000000000000000e+03 6.992060690333029527e+01 4.766272309713971822e+01 1.089616367046155432e+02 8.510888454326334340e+01
4.262500000000000000e+03 6.991850206775859533e+01 4.758090528789544749e+01 1.090107673030504429e+02 8.529833083398905558e+01
4.275000000000000000e+03 6.980754576834078762e+01 4.763598945377069782e+01 1.089424329979128601e+02 8.538062271426547056e+01
4.287500000000000000e+03 6.976283260212454707e+01 4.767896629209349157e+01 1.090161824397399215e+02 8.547724589534584538e+01
4.300000000000000000e+03 6.965044413835749992e+01 4.758695472982191177e+01 1.090183205489430094e+02 8.558148036598616670e+01
4.312500000000000000e+03 6.983418373586307837e+01 4.754402035729871301e+01 1.091102013576914089e+02 8.550064930090647408e+01
4.325000000000000000e+03 6.990126121277043580e+01 4.751575925387665222e+01 1.091096357706851308e+02 8.543104221754775551e+01
4.337500000000000000e+03 6.969449342992612628e+01 4.743360850595241374e+01 1.090584462932336152e+02 8.555052734285078486e+01
4.350000000000000000e+03 6.976547776131666012e+01 4.736113440942682473e+01 1.089028494627120693e+02 8.550704340756490751e+01
4.362500000000000000e+03 6.967454530019746528e+01 4.741780491194439406e+01 1.089919316603324830e+02 8.546213757443769055e+01
4.375000000000000000e+03 6.969734980795742274e+01 4.750169822288864907e+01 1.090330416792142927e+02 8.541199632528000052e+01
4.387500000000000000e+03 6.977738493237340833e+01 4.748872339717300406e+01 1.091222931087768444e+02 8.555076991732688896e+01
4.400000000000000000e+03 6.980934713374756484e+01 4.750244852766551418e+01 1.091979979080028471e+02 8.559597821035478660e+01
4.412500000000000000e+03 6.970550242309528244e+01 4.752621400677796970e+01 1.093549248156661235e+02 8.572316836641316229e+01
4.425000000000000000e+03 6.965687102152188004e+01 4.749510093499618080e+01 1.093946807868219935e+02 8.574810639142947366e+01
4.437500000000000000e+03 6.954423872602863810e+01 4.749604537611143229e+01 1.095943587400780501e+02 8.561731653087758787e+01
4.450000000000000000e+03 6.961711255952351962e+01 4.734726389916914968e+01 1.095634370182298341e+02 8.569543055867036685e+01
4.462500000000000000e+03 6.968768648831773760e+01 4.759064553349467275e+01 1.095164610329816668e+02 8.564628305848319201e+01
4.475000000000000000e+03 6.966888004301094384e+01 4.759453219630716347e+01 1.096215149848795676e+02 8.559474561995912723e+01
4.487500000000000000e+03 6.971863890006196129e+01 4.764486031006086364e+01 1.097386598300895599e+02 8.538444496540530793e+01
4.500000000000000000e+03 6.975871969491322488e+01 4.753654797108595176e+01 1.098488174547921545e+02 8.547279318406566517e+01
4.512500000000000000e+03 6.968430572951164947e+01 4.752975232815389006e+01 1.099249985418759223e+02 8.526501500461617411e+01
4.525000000000000000e+03 6.981793864526815696e+01 4.757400099286670070e+01 1.099870178627959518e+02 8.508890336351998940e+01
4.537500000000000000e+03 6.978287601509622107e+01 4.748718265872000899e+01 1.100942689647046109e+02 8.522456216902655513e+01
4.550000000000000000e+03 6.971698554962542005e+01 4.758649539328666123e+01 1.100031384337266189e+02 8.536473028662219065e+01
4.562500000000000000e+03 6.978245959223959005e+01 4.753109511687985389e+01 1.100565189531716470e+02 8.525438651847271387e+01
4.575000000000000000e+03 6.981139139292643847e+01 4.750984464194732482e+01 1.100591600388482334e+02 8.527504228147510901e+01
4.587500000000000000e+03 6.962630150228329740e+01 4.746983345204432680e+01 1.101286724937154418e+02 8.534552454914104658e+01
4.600000000000000000e+03 6.970311301409948612e+01 4.750493227011674691e+01 1.102018457706794408e+02 8.531524203266367579e+01
4.612500000000000000e+03 6.974928665834103469e+01 4.743683911913714724e+01 1.099427993136662707e+02 8.533409081843387867e+01
4.625000000000000000e+03 6.984335562924231056e+01 4.734721563675838496e+01 1.099037608475093464e+02 8.513652601193339819e+01
4.637500000000000000e+03 7.005334159850104925e+01 4.771421219019418203e+01 1.098673269051765260e+02 8.517407563526957404e+01
4.650000000000000000e+03 6.993668388223213128e+01 4.764857151765508547e+01 1.099502642669655756e+02 8.533815409458323131e+01
4.662500000000000000e+03 7.005161030783534670e+01 4.745734735911239710e+01 1.098508770672244594e+02 8.532563681434972125e+01
4.675000000000000000e+03 7.000716249791334178e+01 4.745302003065232554e+01 1.097138902706363837e+02 8.546957748582096315e+01
4.687500000000000000e+03 7.010033427920934912e+01 4.740745453123079756e+01 1.097070396520377358e+02 8.537822099474946924e+01
4.700000000000000000e+03 7.012917235099173752e+01 4.724661294168596015e+01 1.096978692435744875e+02 8.549059478660457501e+01
4.712500000000000000e+03 7.018079336552807490e+01 4.714685604780417094e+01 1.095874083283421925e+02 8.551671178311868005e+01
4.725000000000000000e+03 7.014009541361023992e+01 4.714236892832961701e+01 1.096039064673905585e+02 8.546372201261830526e+01
4.737500000000000000e+03 7.010333600473421711e+01 4.735655559288372984e+01 1.096539413928436346e+02 8.547146958650503734e+01
4.750000000000000000e+03 7.022058161840472224e+01 4.732806506162305027e+01 1.097448247961846448e+02 8.533448293170205545e+01
4.762500000000000000e+03 7.009146486569221679e+01 4.745547851369617831e+01 1.096563630574329267e+02 8.541821664895600463e+01
4.775000000000000000e+03 7.003787595725617621e+01 4.742670299402786327e+01 1.097058949046767680e+02 8.544165453627817897e+01
4.787500000000000000e+03 6.995773710495365094e+01 4.713445789831404653e+01 1.097010461363131952e+02 8.531006952763236484e+01
4.800000000000000000e+03 6.999505189046456621e+01 4.710677427422536567e+01 1.096999745505113140e+02 8.541568549946676114e+01
4.812500000000000000e+03 7.010245249244242416e+01 4.704364669779541686e+01 1.098084276003688871e+02 8.546583030729327390e+01
4.825000000000000000e+03 7.021084291057961480e+01 4.706957197307978191e+01 1.097002422819904552e+02 8.536699872914839204e+01
4.837500000000000000e+03 7.035504555228652634e+01 4.714859475088948670e+01 1.098178444410481518e+02 8.545282501063475422e+01
4.850000000000000000e+03 7.034921477993326278e+01 4.714015009081006724e+01 1.097790853266582758e+02 8.552993969397425644e+01
4.862500000000000000e+03 7.042927107759830108e+01 4.693589607236631878e+01 1.098285465033052617e+02 8.575828763453520764e+01
4.875000000000000000e+03 7.017039407226945968e+01 4.711166274422162559e+01 1.096788643836109003e+02 8.573368150845429625e+01
4.887500000000000000e+03 7.046953655036350028e+01 4.714144398742609354e+01 1.096514932791990873e+02 8.580031052450401319e+01
4.900000000000000000e+03 7.045816701276439176e+01 4.719435355284210232e+01 1.096963945857958578e+02 8.564136972623940380e+01
4.912500000000000000e+03 7.041731714434430955e+01 4.711832960333730824e+01 1.098049797383953319e+02 8.548681764075317346e+01
4.925000000000000000e+03 7.040569512406020181e+01 4.718018675898459691e+01 1.098768010629256651e+02 8.545557632971760142e+01
4.937500000000000000e+03 7.038970803248986385e+01 4.712566915220838837e+01 1.099684343994097446e+02 8.571395590279634291e+01
4.950000000000000000e+03 7.039840590449995261e+01 4.701805269332803050e+01 1.099033007586851056e+02 8.553036787906194149e+01
4.962500000000000000e+03 7.034073317656472568e+01 4.706420799515213815e+01 1.100291625374214561e+02 8.555512792400701017e+01
4.975000000000000000e+03 7.034067800086684485e+01 4.694310240117150812e+01 1.101402270811482964e+02 8.572731429156402783e+01
4.987500000000000000e+03 7.047916490287221336e+01 4.702341162578805012e+01 1.099912914793459606e+02 8.587450710617250138e+01
5.000000000000000000e+03 7.042765377821633876e+01 4.716502563510305635e+01 1.098790859881331556e+02 8.589004814770214580e+01
5.012500000000000000e+03 7.031724709830011477e+01 4.702614647981218354e+01 1.100332005252346050e+02 8.578887039966831196e+01
5.025000000000000000e+03 7.027247272485855945e+01 4.699136339527167650e+01 1.102192421108976674e+02 8.573928788367548748e+01
5.037500000000000000e+03 7.034026908225919783e+01 4.708039416476832884e+01 1.102026328383092277e+02 8.570670837075817872e+01
5.050000000000000000e+03 7.042653407380159081e+01 4.705450158024247287e+01 1.101390939098479578e+02 8.566563032356917518e+01
5.062500000000000000e+03 7.057028272393921497e+01 4.708935818079037716e+01 1.101495997815580239e+02 8.575765678621672805e+01
5.075000000000000000e+03 7.054923649964882770e+01 4.692373599870681034e+01 1.101311093427411691e+02 8.587137226001335932e+01
5.087500000000000000e+03 7.055492968268725917e+01 4.681192262350892719e+01 1.101371956355516204e+02 8.569438649122402296e+01
5.100000000000000000e+03 7.073534972960520406e+01 4.672073805767903565e+01 1.100448506684798105e+02 8.561893988547303991e+01
5.112500000000000000e+03 7.060437857431620046e+01 4.651040459509457037e+01 1.100385421765552536e+02 8.573137729784565408e+01
5.125000000000000000e+03 7.062570223310966355e+01 4.640216313593420949e+01 1.100193664495538286e+02 8.575379999693531374e+01
5.137500000000000000e+03 7.069957586694826546e+01 4.646923304680175448e+01 1.100383834568259260e+02 8.565972992047923640e+01
5.150000000000000000e+03 7.076416139306587638e+01 4.653792164237317763e+01 1.101661140579557241e+02 8.562545477510666103e+01
5.162500000000000000e+03 7.086381110670347994e+01 4.645181465065020632e+01 1.101333544065329875e+02 8.579897201547953500e+01
5.175000000000000000e+03 7.082928433683584046e+01 4.627377610440299804e+01 1.101443563705760340e+02 8.585122006646038528e+01
5.187500000000000000e+03 7.089837215678298321e+01 4.626986817424062082e+01 1.101496526953844182e+02 8.561384112109075772e+01
5.200000000000000000e+03 7.083913542417252529e+01 4.635589065881631399e+01 1.101801055440369481e+02 8.556913203729475015e+01
5.212500000000000000e+03 7.070444580048980754e+01 4.636206831654490657e+01 1.100934711072950591e+02 8.555082926289927059e+01
5.225000000000000000e+03 7.079353866863417011e+01 4.635209765055242315e+01 1.101353160303628442e+02 8.572842457451720577e+01
5.237500000000000000e+03 7.069251576386248814e+01 4.643075790271371517e+01 1.101608258481149960e+02 8.583305210589929857e+01
5.250000000000000000e+03 7.080516219710499115e+01 4.638729500657601079e+01 1.100574693006672362e+02 8.571645517007577553e+01
5.262500000000000000e+03 7.074532180642064816e+01 4.620496164742749556e+01 1.102047379160312204e+02 8.567652595215550093e+01
5.275000000000000000e+03 7.080307099498777745e+01 4.601437691606078317e+01 1.101338893339560485e+02 8.560639932351324433e+01
5.287500000000000000e+03 7.087641473319114027e+01 4.603107044037896856e+01 1.100307301991452391e+02 8.568159089307260956e+01
5.300000000000000000e+03 7.091079192754277472e+01 4.603972146999549153e+01 1.099859569058075976e+02 8.569912788523404856e+01
5.312500000000000000e+03 7.116335703123928624e+01 4.604600126922399994e+01 1.100093924849963685e+02 8.566438483584867924e+01
5.325000000000000000e+03 7.100486717810308335e+01 4.596213727496479606e+01 1.100656200871065096e+02 8.557993896661346866e+01
5.337500000000000000e+03 7.105588918322756342e+01 4.603589682749276335e+01 1.101196432711013671e+02 8.551723072544385218e+01
5.350000000000000000e+03 7.114232338934178301e+01 4.609313330960164024e+01 1.101832908312969295e+02 8.557013813635221311e+01
5.362500000000000000e+03 7.128680621627999869e+01 4.617867521174620293e+01 1.100954727649853169e+02 8.541454257795825811e+01
5.375000000000000000e+03 7.118729121299480767e+01 4.604637144113033997e+01 1.099118941976876158e+02 8.539068949581668733e+01
5.387500000000000000e+03 7.114925641776706300e+01 4.605078720232337020e+01 1.099684231186874825e+02 8.520925488107164369e+01
5.400000000000000000e+03 7.117120038942879034e+01 4.596256731968483678e+01 1.100582192599289897e+02 8.516380091537122610e+01
5.412500000000000000e+03 7.109190628680384805e+01 4.578850658739152379e+01 1.100198298541972264e+02 8.510090029346807228e+01
5.425000000000000000e+03 7.109822388911237567e+01 4.576655330616272721e+01 1.100565421386704656e+02 8.501936432302851188e+01
5.437500000000000000e+03 7.116114780713093069e+01 4.586569154999183695e+01 1.101872876548984550e+02 8.505984355222005888e+01
5.450000000000000000e+03 7.115413314688792923e+01 4.572018089239861638e+01 1.103276754597245315e+02 8.505093514813952993e+01
5.462500000000000000e+03 7.128723447438130734e+01 4.573570869004758777e+01 1.104081593894965465e+02 8.487817110420600386e+01
5.475000000000000000e+03 7.096372510265727840e+01 4.578468141582871453e+01 1.103408579379320287e+02 8.487080442153879289e+01
5.487500000000000000e+03 7.097659332460662540e+01 4.575544121139857623e+01 1.103089166582121976e+02 8.474313718950469365e+01
5.500000000000000000e+03 7.107000497544379414e+01 4.567679501855707258e+01 1.103397089385112793e+02 8.477719137867238430e+01
5.512500000000000000e+03 7.107622531767317753e+01 4.561725653217563803e+01 1.102879772188880594e+02 8.461561437032762001e+01
5.525000000000000000e+03 7.107486718041567997e+01 4.570358774027854309e+01 1.101747131410800620e+02 8.464157550960183585e+01
5.537500000000000000e+03 7.085341072805671558e+01 4.567082405576218207e+01 1.101928813235066542e+02 8.449808135339293358e+01
5.550000000000000000e+03 7.082148046882731762e+01 4.547566955890884088e+01 1.102261590137388083e+02 8.460004548896860399e+01
5.562500000000000000e+03 7.089519985549587489e+01 4.557688927094106646e+01 1.103368330755216249e+02 8.455691718146726998e+01
5.575000000000000000e+03 7.082783862231748628e+01 4.550472377296031823e+01 1.101738126468802648e+02 8.455230449753463517e+01
5.587500000000000000e+03 7.070973815912041971e+01 4.552855810567900363e+01 1.100716903076405799e+02 8.448718019888558217e+01
5.600000000000000000e+03 7.080569923561419898e+01 4.537587118823978471e+01 1.101732850348166437e+02 8.445946855964544397e+01
5.612500000000000000e+03 7.090929612150289074e+01 4.538873689816148271e+01 1.102915019887947210e+02 8.449115850781879544e+01
5.625000000000000000e+03 7.079467269786267991e+01 4.533466449779280794e+01 1.102950059452124236e+02 8.434705489694195535e+01
5.637500000000000000e+03 7.065245036222307817e+01 4.536044444463312431e+01 1.103870931498655921e+02 8.419482323200422513e+01
5.650000000000000000e+03 7.072780166442683480e+01 4.534002835577340562e+01 1.103947361376880423e+02 8.438389271343126552e+01
5.662500000000000000e+03 7.085592493503705214e+01 4.548470687940270096e+01 1.105099520074015658e+02 8.455840730710076514e+01
5.675000000000000000e+03 7.082603113302633346e+01 4.536284348005148814e+01 1.104952996449580809e+02 8.441809217129112142e+01
5.687500000000000000e+03 7.088370997060494005e+01 4.527357584932600787e+01 1.104795033194596527e+02 8.437437988260224131e+01
5.700000000000000000e+03 7.105757228793670777e+01 4.533712865177436413e+01 1.104194862512331241e+02 8.440032386007320042e+01
5.712500000000000000e+03 7.120499584619955158e+01 4.552052734219002161e+01 1.104419554004833657e+02 8.425766203100877760e+01
5.725000000000000000e+03 7.126348444720406405e+01 4.551383091126810854e+01 1.102388567050799111e+02 8.424548194195487838e+01
5.737500000000000000e+03 7.123647380448308297e+01 4.553704040402860187e+01 1.104703601972512814e+02 8.409397459752165105e+01
5.750000000000000000e+03 7.115467706085283339e+01 4.549972963018325345e+01 1.105079024019773328e+02 8.401048820653535643e+01
5.762500000000000000e+03 7.112459747442782998e+01 4.541053029787831008e+01 1.105036712775537495e+02 8.411672049725071076e+01
5.775000000000000000e+03 7.093187874366452661e+01 4.538526146970395558e+01 1.104462215760567290e+02 8.413469898742785347e+01
5.787500000000000000e+03 7.084965129817678076e+01 4.539851270393097593e+01 1.104428137950357751e+02 8.412151151698869000e+01
5.800000000000000000e+03 7.091603733014713384e+01 4.548390448833789179e+01 1.106642475457962433e+02 8.400988065345967470e+01
5.812500000000000000e+03 7.110221892477736105e+01 4.549967065176498693e+01 1.107275662518314192e+02 8.399037492187821385e+01
5.825000000000000000e+03 7.090272589607086218e+01 4.530108384977942393e+01 1.108048044411555537e+02 8.405293491990013877e+01
5.837500000000000000e+03 7.097419606308125140e+01 4.522922422206676174e+01 1.107264590459269300e+02 8.417206162715908135e+01
5.850000000000000000e+03 7.103286623374330588e+01 4.502204538409348800e+01 1.107955349379227385e+02 8.421164985871602937e+01
5.862500000000000000e+03 7.111846618106515905e+01 4.520464712505925320e+01 1.108812917921916323e+02 8.409730157742514223e+01
5.875000000000000000e+03 7.104535368387445260e+01 4.520793212077918355e+01 1.108241351404945618e+02 8.403759059119185792e+01
5.887500000000000000e+03 7.096741566022163283e+01 4.531258612336114311e+01 1.108159583651985827e+02 8.412237507660546498e+01
5.900000000000000000e+03 7.090183719072349788e+01 4.520504308626843226e+01 1.106830167997473779e+02 8.413506867940859024e+01
5.912500000000000000e+03 7.058720119764998913e+01 4.518664426692831171e+01 1.105845704826842706e+02 8.415138389097755578e+01
5.925000000000000000e+03 7.050994603226359914e+01 4.508617552150337815e+01 1.107984977773134005e+02 8.411796969361736842e+01
5.937500000000000000e+03 7.053843678588209798e+01 4.498856430658721450e+01 1.107371538226155110e+02 8.409993955038389402e+01
5.950000000000000000e+03 7.053674326616098256e+01 4.520812168774855166e+01 1.107614191666657320e+02 8.433935609688376189e+01
5.962500000000000000e+03 7.059609069178965512e+01 4.538729742373519827e+01 1.106384343247119091e+02 8.432912766855966424e+01
5.975000000000000000e+03 7.072378050469536959e+01 4.539529713853232096e+01 1.105282819345536467e+02 8.434825096943939116e+01
5.987500000000000000e+03 7.067873984289393263e+01 4.538699512619889020e+01 1.106165675036399563e+02 8.434730197789100714e+01
6.000000000000000000e+03 7.066429724822414471e+01 4.531103612793415891e+01 1.105744115461359485e+02 8.435217616844826694e+01
6.012500000000000000e+03 7.066143490156569840e+01 4.524417601969683744e+01 1.105735425897796063e+02 8.426261469343255328e+01
6.025000000000000000e+03 7.072124012075413191e+01 4.523950774012569553e+01 1.106658331010284684e+02 8.422709107573327003e+01
6.037500000000000000e+03 7.071003256019989180e+01 4.515290603918842294e+01 1.106780074015415778e+02 8.440118546680265865e+01
6.050000000000000000e+03 7.073691409671160102e+01 4.514349991782303562e+01 1.107169523969869402e+02 8.430923870583959001e+01
6.062500000000000000e+03 7.081192364848892851e+01 4.525188104128606170e+01 1.106760692101032646e+02 8.432686100578060007e+01
6.075000000000000000e+03 7.078290064097454604e+01 4.523684817038866868e+01 1.106291026188331159e+02 8.430570129005018032e+01
6.087500000000000000e+03 7.081743422828795076e+01 4.509820397098765454e+01 1.105187462527169515e+02 8.416494660461783894e+01
6.100000000000000000e+03 7.068998696653990521e+01 4.511864833620916215e+01 1.105427266836373263e+02 8.428438600047145712e+01
6.112500000000000000e+03 7.065457302924360761e+01 4.518521990508599373e+01 1.104732127770642478e+02 8.428460950999941304e+01
6.125000000000000000e+03 7.080173820907728555e+01 4.508977374901326129e+01 1.106280544756365316e+02 8.431227296051645226e+01
6.137500000000000000e+03 7.086629760585701376e+01 4.517754027449463194e+01 1.107042719956140360e+02 8.427032072749310032e+01
6.150000000000000000e+03 7.085866388003897498e+01 4.520194114547356889e+01 1.107532737372529255e+02 8.414178331761672780e+01
6.162500000000000000e+03 7.101148590538683436e+01 4.508975343656490509e+01 1.108594811745927586e+02 8.426875389478475142e+01
6.175000000000000000e+03 7.075648657833825439e+01 4.500344260901814408e+01 1.110743554755524229e+02 8.437844265877934902e+01
6.187500000000000000e+03 7.095234242435442695e+01 4.493346637241482000e+01 1.111620964003895580e+02 8.424691560430343884e+01
6.200000000000000000e+03 7.103090682994620408e+01 4.499591483483276733e+01 1.111509731233818314e+02 8.421819859422866728e+01
6.212500000000000000e+03 7.092972558093801183e+01 4.482092089508142152e+01 1.112377847931910679e+02 8.407983759808338675e+01
6.225000000000000000e+03 7.119975018362949015e+01 4.471555693488421923e+01 1.111818805579088547e+02 8.414923166019511314e+01
6.237500000000000000e+03 7.112573186049301910e+01 4.470553684497652114e+01 1.111597918055624206e+02 8.411756651528116890e+01
6.250000000000000000e+03 7.128279646379402834e+01 4.484193732251237208e+01 1.111225039784134481e+02 8.432398810340043838e+01
6.262500000000000000e+03 7.132888828271839543e+01 4.494023651455234614e+01 1.112136233312375850e+02 8.433600704772523216e+01
6.275000000000000000e+03 7.137552650173330449e+01 4.486589067700280253e+01 1.112366885699223502e+02 8.431028599533618717e+01
6.287500000000000000e+03 7.160854664524558189e+01 4.489432377397583451e+01 1.112096552591415843e+02 8.448244082641159025e+01
6.300000000000000000e+03 7.167128050285081997e+01 4.484243486324860584e+01 1.110640513635565299e+02 8.439713378971242719e+01
6.312500000000000000e+03 7.185237438800623977e+01 4.466499158464628749e+01 1.111181886036090702e+02 8.421555534891005834e+01
6.325000000000000000e+03 7.202378822471847286e+01 4.452592381961162005e+01 1.110522229898516429e+02 8.415374630998667271e+01
6.337500000000000000e+03 7.203153361706759483e+01 4.453418720961505528e+01 1.110113814878660179e+02 8.409652604297097866e+01
6.350000000000000000e+03 7.188852246348936603e+01 4.453857961173624602e+01 1.110297328363904228e+02 8.406185978987522844e+01
6.362500000000000000e+03 7.208701361324085610e+01 4.455759726611262295e+01 1.109873286254010623e+02 8.419224322992292286e+01
6.375000000000000000e+03 7.206953370122765534e+01 4.451561070969832912e+01 1.111642888435365535e+02 8.406712743299615909e+01
6.387500000000000000e+03 7.220630021147896116e+01 4.458444022866225964e+01 1.111338076223906199e+02 8.398900570529971787e+01
6.400000000000000000e+03 7.209067423466051139e+01 4.446944987814202932e+01 1.111968836212977294e+02 8.388508941137928332e+01
6.412500000000000000e+03 7.227047215767153432e+01 4.447937533020847667e+01 1.113784625544392100e+02 8.392081745892183164e+01
6.425000000000000000e+03 7.230737528347120247e+01 4.453141162097532657e+01 1.113296432058882743e+02 8.407756926795939023e+01
6.437500000000000000e+03 7.229796593662220516e+01 4.453602861209804331e+01 1.113097106550509210e+02 8.392813667480834283e+01
6.450000000000000000e+03 7.217427552561197501e+01 4.461451171128371129e+01 1.113378952922232230e+02 8.400848047542000074e+01
6.462500000000000000e+03 7.220354756262560159e+01 4.452537828648988238e+01 1.115395239454717711e+02 8.409580803056435627e+01
6.475000000000000000e+03 7.208890729739096059e+01 4.465432053485266550e+01 1.116071740546559425e+02 8.411621354787104110e+01
6.487500000000000000e+03 7.224289862946930896e+01 4.438789191505313880e+01 1.116323856623598942e+02 8.407316835228498064e+01
6.500000000000000000e+03 7.232790672013909727e+01 4.433741507923662795e+01 1.116178455861863910e+02 8.403250742528480544e+01
6.512500000000000000e+03 7.214788454268827422e+01 4.429821647903238357e+01 1.114912110449108980e+02 8.389594227716754915e+01
6.525000000000000000e+03 7.214680466390045410e+01 4.423712806203359804e+01 1.115804953523120560e+02 8.394640273673071817e+01
6.537500000000000000e+03 7.212206108765796841e+01 4.418317841636203980e+01 1.117738169275530709e+02 8.412045951998172200e+01
6.550000000000000000e+03 7.216176301285651107e+01 4.413344730832387341e+01 1.117330937731046987e+02 8.410634163920501294e+01
6.562500000000000000e+03 7.219832368417785062e+01 4.426983392058843236e+01 1.117314243547884018e+02 8.403304052790875289e+01
6.575000000000000000e+03 7.198114142382603120e+01 4.426723007612280014e+01 1.117652118048353600e+02 8.393917741360910156e+01
6.587500000000000000e+03 7.212850408751434372e+01 4.420811881022117262e+01 1.116773301813867221e+02 8.382026625924733310e+01
6.600000000000000000e+03 7.223585300657288144e+01 4.435985430407552599e+01 1.117714781743103032e+02 8.387023479890821420e+01
6.612500000000000000e+03 7.215024548915711478e+01 4.443635337276740671e+01 1.118424970466608812e+02 8.388118326233998800e+01
6.625000000000000000e+03 7.221401835369711364e+01 4.441598537632084742e+01 1.119445437194248143e+02 8.385869090037138562e+01
6.637500000000000000e+03 7.216990180946594080e+01 4.446306308455719147e+01 1.119780774042481539e+02 8.389660995367385965e+01
6.650000000000000000e+03 7.219354535399955353e+01 4.440375162174176893e+01 1.119827919856049192e+02 8.395846458639989862e+01
6.662500000000000000e+03 7.207289825378083492e+01 4.450931788371487130e+01 1.119579597165019891e+02 8.381811227190841862e+01
6.675000000000000000e+03 7.211882556700034286e+01 4.451823006230607405e+01 1.119591548682170412e+02 8.385336777126019570e+01
6.687500000000000000e+03 7.201178456117416715e+01 4.464398206369303068e+01 1.120620503899525602e+02 8.390796349666223364e+01
6.700000000000000000e+03 7.210204613833332132e+01 4.441775522214986438e+01 1.120976638043739086e+02 8.385002618955883236e+01
6.712500000000000000e+03 7.221818782098816314e+01 4.436111048269368951e+01 1.121195102328695725e+02 8.372894614525880286e+01
6.725000000000000000e+03 7.210280406936718123e+01 4.421029377655965220e+01 1.120902343056031327e+02 8.377435472715582421e+01
6.737500000000000000e+03 7.216551877205706944e+01 4.422053243660149491e+01 1.119072381577729089e+02 8.369784588249414981e+01
6.750000000000000000e+03 7.213790672778897317e+01 4.426935987831569008e+01 1.120629514276466097e+02 8.394536117398061492e+01
6.762500000000000000e+03 7.227732038658849945e+01 4.437268449553863547e+01 1.119704513462608020e+02 8.381620667878353004e+01
6.775000000000000000e+03 7.242180347227633774e+01 4.447126070415597354e+01 1.120451969871727727e+02 8.382160929022775520e+01
6.787500000000000000e+03 7.247893034139376311e+01 4.446332394481738248e+01 1.120931603876177007e+02 8.390297450957227454e+01
6.800000000000000000e+03 7.246062693336114080e+01 4.458279172852926564e+01 1.122047959218493816e+02 8.372389427224241842e+01
6.812500000000000000e+03 7.249236561131561984e+01 4.453786720461668125e+01 1.122997194848760074e+02 8.369219121191602540e+01
6.825000000000000000e+03 7.245215723616793468e+01 4.439520414615078181e+01 1.124095595465858395e+02 8.376960677350167828e+01
6.837500000000000000e+03 7.242995165146564318e+01 4.436472216734591711e+01 1.123087894676680065e+02 8.356715299553366094e+01
6.850000000000000000e+03 7.248254881275740047e+01 4.442844626280106723e+01 1.123227481465531952e+02 8.353311627576721321e+01
6.862500000000000000e+03 7.263005344198086277e+01 4.433995695634279599e+01 1.124024669281602513e+02 8.336177888451405238e+01
6.875000000000000000e+03 7.275003608131217447e+01 4.442559460041503883e+01 1.124580532009279921e+02 8.332250413451427562e+01
6.887500000000000000e+03 7.262527255494249800e+01 4.448055835941254088e+01 1.124882839868923838e+02 8.318158182821348134e+01
6.900000000000000000e+03 7.267926155611699812e+01 4.447346691355188142e+01 1.126144450126644898e+02 8.315435474283817996e+01
6.912500000000000000e+03 7.269797570088024941e+01 4.436872913965192566e+01 1.126720424737574149e+02 8.317695955092356996e+01
6.925000000000000000e+03 7.261821017578616022e+01 4.429193426196459882e+01 1.126744649309671757e+02 8.318938134558148079e+01
6.937500000000000000e+03 7.263034663432758009e+01 4.428121263113143868e+01 1.128030657430703201e+02 8.327002928968896356e+01
6.950000000000000000e+03 7.268501550875487283e+01 4.433324405999447748e+01 1.128922282540615356e+02 8.315791337719504384e+01
6.962500000000000000e+03 7.265902057260834113e+01 4.436823625910636082e+01 1.129751280760363272e+02 8.316543293456047081e+01
6.975000000000000000e+03 7.272936480043547647e+01 4.433414551629365974e+01 1.129277566293831683e+02 8.339250729428570708e+01
6.987500000000000000e+03 7.296224476932063396e+01 4.439999585034660612e+01 1.131231116216018364e+02 8.337539637551381588e+01
7.000000000000000000e+03 7.294593794779545703e+01 4.434761913097134567e+01 1.130564686571243556e+02 8.322978731076324266e+01
7.012500000000000000e+03 7.314582784843589991e+01 4.428908287126915866e+01 1.128586097072358854e+02 8.358476840682389764e+01
7.025000000000000000e+03 7.329670557517123086e+01 4.428668397629007103e+01 1.130474559961022720e+02 8.348054077368905723e+01
7.037500000000000000e+03 7.340945888835832989e+01 4.409148363458694320e+01 1.131264800063295723e+02 8.347034238885764523e+01
7.050000000000000000e+03 7.343555575591490481e+01 4.413261198492766368e+01 1.129940464061349132e+02 8.342798881882195872e+01
7.062500000000000000e+03 7.354237425563300690e+01 4.411174564682791299e+01 1.130135096549825704e+02 8.357454434433979884e+01
7.075000000000000000e+03 7.342556471639382210e+01 4.398523238086899312e+01 1.128940443653505525e+02 8.367672477818372556e+01
7.087500000000000000e+03 7.329192430883429665e+01 4.388876466113396191e+01 1.128898058655222201e+02 8.356201454966178233e+01
7.100000000000000000e+03 7.354715547913883711e+01 4.395567493425258476e+01 1.129216202191548746e+02 8.354722871622098523e+01
7.112500000000000000e+03 7.357856113305207657e+01 4.386895123326461032e+01 1.129593043051629309e+02 8.367523336615968788e+01
7.125000000000000000e+03 7.337336024327875350e+01 4.379197263475465718e+01 1.129254913817126891e+02 8.377860585714023500e+01
7.137500000000000000e+03 7.348633807333136758e+01 4.379713351642307373e+01 1.131046084347933345e+02 8.372197517204253359e+01
7.150000000000000000e+03 7.355431507247713796e+01 4.375743567105968879e+01 1.130831534576477395e+02 8.364566044837592074e+01
7.162500000000000000e+03 7.355953723657206922e+01 4.367801411781332632e+01 1.129128577972710303e+02 8.361099044816266712e+01
7.175000000000000000e+03 7.350316098126702968e+01 4.368095675315154836e+01 1.129267746270115254e+02 8.328632215827332175e+01
7.187500000000000000e+03 7.357973737051268870e+01 4.370135421025258893e+01 1.128561828837022603e+02 8.339938799030278460e+01
7.200000000000000000e+03 7.361134572563021550e+01 4.383787018136221292e+01 1.129058771941649724e+02 8.338259251949931183e+01
7.212500000000000000e+03 7.363665053468922395e+01 4.355283794241854878e+01 1.130944525074951770e+02 8.349423069186809698e+01
7.225000000000000000e+03 7.381878239839824118e+01 4.352377508634851466e+01 1.132948495475908572e+02 8.350467348575435267e+01
7.237500000000000000e+03 7.372279239598852030e+01 4.351835938092770562e+01 1.133579860891844362e+02 8.364610685074750052e+01
7.250000000000000000e+03 7.382014758893308226e+01 4.373464517177559685e+01 1.132768730023605599e+02 8.357260964812779491e+01
7.262500000000000000e+03 7.374646038207633580e+01 4.357649070590500173e+01 1.133250753926071326e+02 8.345104639846933026e+01
7.275000000000000000e+03 7.384706668041506816e+01 4.348735931374984887e+01 1.133206378122959990e+02 8.346084051190797481e+01
7.287500000000000000e+03 7.390784698063609426e+01 4.343664256916738253e+01 1.132758456517888561e+02 8.352465689894651746e+01
7.300000000000000000e+03 7.396729354804845968e+01 4.337440276185044041e+01 1.134407903540093230e+02 8.344330207952175726e+01
7.312500000000000000e+03 7.398658001259933314e+01 4.340702301336375513e+01 1.134116826544960048e+02 8.313751473782708956e+01
7.325000000000000000e+03 7.389175759316944436e+01 4.334836202793911752e+01 1.134561982408337713e+02 8.308738450981675783e+01
7.337500000000000000e+03 7.406314870288204588e+01 4.334671986888734807e+01 1.133995493410528468e+02 8.308063483877931787e+01
7.350000000000000000e+03 7.428314758052954403e+01 4.334209917433262405e+01 1.133652518582758546e+02 8.309385537930839405e+01
7.362500000000000000e+03 7.426348426614406151e+01 4.338135800472704773e+01 1.134489647772664824e+02 8.288647923773200432e+01
7.375000000000000000e+03 7.439377653565482262e+01 4.348325174472653032e+01 1.134306882955612963e+02 8.295214632667989463e+01
7.387500000000000000e+03 7.439000247675139121e+01 4.347234473449776004e+01 1.135615293536963151e+02 8.286360645528780822e+01
7.400000000000000000e+03 7.455545774394664704e+01 4.352136480196359258e+01 1.135684931839672771e+02 8.270346193956649472e+01
7.412500000000000000e+03 7.463488163690801969e+01 4.350676156686253648e+01 1.135116752331096279e+02 8.281805552844917884e+01
7.425000000000000000e+03 7.482079549819255249e+01 4.343729987208224230e+01 1.135437787611717653e+02 8.292551736551497754e+01
7.437500000000000000e+03 7.501525223923314911e+01 4.336435523167419603e+01 1.135437898273501389e+02 8.300781345162057789e+01
7.450000000000000000e+03 7.498185646775883129e+01 4.333742232880600653e+01 1.136290317896742437e+02 8.304720885147688136e+01
7.462500000000000000e+03 7.498998370813757219e+01 4.344592539497426742e+01 1.137142627446487353e+02 8.311905744019560416e+01
7.475000000000000000e+03 7.493591979792283553e+01 4.348793493880594951e+01 1.136436447255577207e+02 8.304967800325782434e+01
7.487500000000000000e+03 7.492313581355766416e+01 4.354990185089664578e+01 1.138622765391922655e+02 8.307889589061964841e+01
7.500000000000000000e+03 7.490255412699995929e+01 4.342063106883627199e+01 1.137794552740503491e+02 8.294533905253015860e+01
7.512500000000000000e+03 7.482345113942442083e+01 4.333382886241844290e+01 1.138161376733266650e+02 8.292700562267108921e+01
7.525000000000000000e+03 7.476937633526981131e+01 4.329587018252673403e+01 1.136658937648322905e+02 8.284353160403725269e+01
7.537500000000000000e+03 7.472488098353900909e+01 4.329050184706795079e+01 1.136347686731244409e+02 8.277660614091412583e+01
7.550000000000000000e+03 7.453645756147888335e+01 4.330025820132604508e+01 1.138202679596206224e+02 8.264651665260522861e+01
7.562500000000000000e+03 7.453046596240102417e+01 4.326825619086703512e+01 1.138085783434320604e+02 8.253535204993252705e+01
7.575000000000000000e+03 7.469097679386004529e+01 4.312650319460981763e+01 1.139311834176696578e+02 8.248146551360028411e+01
7.587500000000000000e+03 7.462220666552865111e+01 4.310520666570095472e+01 1.138631757076075957e+02 8.236273583003629994e+01
7.600000000000000000e+03 7.469624220518288382e+01 4.310932049927167498e+01 1.137949968537853351e+02 8.225103511292282121e+01
7.612500000000000000e+03 7.484329662818973361e+01 4.302326262362959142e+01 1.137990092081425928e+02 8.210976011762620885e+01
7.625000000000000000e+03 7.459081473434551413e+01 4.313582325387393723e+01 1.137138331196389061e+02 8.206634498026353697e+01
7.637500000000000000e+03 7.464371981716844573e+01 4.303358422151195128e+01 1.136791043078254404e+02 8.201178136247750672e+01
7.650000000000000000e+03 7.471221353354846428e+01 4.303454647493588681e+01 1.137256277311183368e+02 8.200231120387627470e+01
7.662500000000000000e+03 7.473054167477572207e+01 4.292777175000161094e+01 1.137652572350380069e+02 8.201153988838963471e+01
7.675000000000000000e+03 7.473268966282078907e+01 4.290929890830393134e+01 1.138065568894569992e+02 8.222932932181554122e+01
7.687500000000000000e+03 7.468488377551157953e+01 4.285171887171755856e+01 1.137942361902790083e+02 8.222303923880775756e+01
7.700000000000000000e+03 7.468789941525304243e+01 4.281268116211906971e+01 1.138008038560824815e+02 8.224964781823351245e+01
7.712500000000000000e+03 7.462272738089644974e+01 4.262934107587089017e+01 1.138843600827641893e+02 8.223726559858596374e+01
7.725000000000000000e+03 7.447921788243395724e+01 4.270966280503824208e+01 1.138822139865515908e+02 8.212770760098565859e+01
7.737500000000000000e+03 7.449430114400649927e+01 4.274392221679389792e+01 1.138335831840851853e+02 8.210893808079175926e+01
7.750000000000000000e+03 7.451962220949806692e+01 4.270420819535301860e+01 1.136556514988056108e+02 8.222322992912852158e+01
7.762500000000000000e+03 7.450865705331383992e+01 4.259379370329471470e+01 1.137658562020807835e+02 8.230795012792698628e+01
7.775000000000000000e+03 7.451982312385408136e+01 4.273808737437087757e+01 1.138312859534717774e+02 8.237266615293349048e+01
7.787500000000000000e+03 7.456734404321991860e+01 4.274576492883660706e+01 1.138753006606502538e+02 8.228159688103997382e+01
7.800000000000000000e+03 7.463873635097016290e+01 4.281712523355228228e+01 1.140075054415181341e+02 8.226827717987210065e+01
7.812500000000000000e+03 7.466567439397329053e+01 4.282465181033287394e+01 1.141370964981196749e+02 8.212151101581989110e+01
7.825000000000000000e+03 7.483830172695847693e+01 4.276259656893646621e+01 1.142495342944726673e+02 8.210296264766829211e+01
7.837500000000000000e+03 7.473087883514932628e+01 4.268218103590641022e+01 1.141866414665308866e+02 8.238207500713923537e+01
7.850000000000000000e+03 7.483734451467124416e+01 4.260629957613260643e+01 1.140386149078377400e+02 8.242907614169448038e+01
7.862500000000000000e+03 7.485201502024138165e+01 4.257656336055717361e+01 1.143216601925407048e+02 8.235496593453380854e+01
7.875000000000000000e+03 7.476921520503576346e+01 4.264895688673003349e+01 1.143259147815413286e+02 8.255489395158400612e+01
7.887500000000000000e+03 7.494319585882341528e+01 4.261959269121461347e+01 1.141102442644066031e+02 8.248144776597753491e+01
7.900000000000000000e+03 7.498063911137377602e+01 4.264797333790355793e+01 1.140221234242140298e+02 8.244886178420701128e+01
7.912500000000000000e+03 7.485137604501679220e+01 4.267693608705403108e+01 1.139196686133329024e+02 8.225661357969821097e+01
7.925000000000000000e+03 7.469409257304531025e+01 4.263998714242349308e+01 1.139028707178250954e+02 8.222140192433528227e+01
7.937500000000000000e+03 7.468139924713207733e+01 4.248394514349219975e+01 1.139759624248587215e+02 8.217763968517500928e+01
7.950000000000000000e+03 7.459046069443645877e+01 4.239790377906336261e+01 1.140485834508109804e+02 8.202639661290058370e+01
7.962500000000000000e+03 7.452976473807689217e+01 4.239979715094743540e+01 1.142085530488552649e+02 8.204324545751939013e+01
7.975000000000000000e+03 7.438200946273852310e+01 4.244418197038028495e+01 1.142607277095194291e+02 8.231157723867693221e+01
7.987500000000000000e+03 7.449496342806922655e+01 4.249663822448945893e+01 1.143282197921398620e+02 8.213185086215052877e+01
8.000000000000000000e+03 7.438775525878666883e+01 4.269911360547112622e+01 1.142803193218869495e+02 8.206183875004238359e+01
8.012500000000000000e+03 7.429728122298973858e+01 4.269277180633826418e+01 1.142661385766375730e+02 8.191361956877550199e+01
8.025000000000000000e+03 7.430617346988344707e+01 4.271674672082233570e+01 1.143587139986453280e+02 8.178942160428194086e+01
8.037500000000000000e+03 7.439610182481477807e+01 4.265322760844436800e+01 1.143711722441698129e+02 8.172375321677803583e+01
8.050000000000000000e+03 7.459519267041758894e+01 4.262183120217982690e+01 1.144349288643151112e+02 8.167688960540027665e+01
8.062500000000000000e+03 7.464487012589685833e+01 4.240801453728054327e+01 1.146436271583067992e+02 8.172566226959884261e+01
8.075000000000000000e+03 7.476652436111346844e+01 4.216539230403428462e+01 1.146081257745341020e+02 8.167897498187454630e+01
8.087500000000000000e+03 7.471120140083488081e+01 4.209198971663880684e+01 1.145914519730848298e+02 8.147353434656295690e+01
8.100000000000000000e+03 7.470397290623118636e+01 4.192832999849230191e+01 1.146799999973936650e+02 8.163894299622083395e+01
8.112500000000000000e+03 7.471119214203798720e+01 4.187429808611888404e+01 1.148300774184495339e+02 8.158741999890827401e+01
8.125000000000000000e+03 7.475990219708316431e+01 4.197596663846239551e+01 1.148517713944057590e+02 8.152922600488761873e+01
8.137500000000000000e+03 7.488804573278572718e+01 4.189001041551780702e+01 1.149553175247140047e+02 8.170586051170441522e+01
8.150000000000000000e+03 7.480989350192868415e+01 4.192818709562824608e+01 1.148600688822354243e+02 8.152051604503520821e+01
8.162500000000000000e+03 7.485309255294222908e+01 4.195407516871954101e+01 1.148431330785372211e+02 8.140709142997408776e+01
8.175000000000000000e+03 7.488723360639441751e+01 4.193560946016474844e+01 1.148632819831215244e+02 8.127726539870934630e+01
8.187500000000000000e+03 7.494836325273584521e+01 4.201942772271162596e+01 1.150087895466058256e+02 8.144906770328864809e+01
8.200000000000000000e+03 7.500658839270592182e+01 4.201631164300044219e+01 1.150425252920967267e+02 8.152659703841213457e+01
8.212500000000000000e+03 7.504615401937680019e+01 4.188539851724848262e+01 1.150466667995818142e+02 8.158409647930589870e+01
8.225000000000000000e+03 7.487130698034340526e+01 4.197802767956178371e+01 1.150243281551776988e+02 8.143783768197523898e+01
8.237500000000000000e+03 7.482614655345950894e+01 4.197462263194407939e+01 1.151362822165984596e+02 8.160963605586485414e+01
8.250000000000000000e+03 7.478511747276830590e+01 4.185436937054618767e+01 1.151424214271035851e+02 8.173437836453385330e+01
8.262500000000000000e+03 7.478249516687185405e+01 4.184865828992901982e+01 1.152124160823374979e+02 8.174844011644138675e+01
8.275000000000000000e+03 7.468205324633269981e+01 4.180684045144668204e+01 1.150615841543998243e+02 8.185370198041471212e+01
8.287500000000000000e+03 7.476015725366380593e+01 4.188456535808522574e+01 1.150234288139403844e+02 8.196799619974270001e+01
8.300000000000000000e+03 7.452598578454809797e+01 4.179335494957193475e+01 1.150459110373311660e+02 8.181214635977390515e+01
8.312500000000000000e+03 7.465415705555780335e+01 4.173863106047389948e+01 1.152178208182785397e+02 8.178539093445866115e+01
8.325000000000000000e+03 7.483665638031528999e+01 4.177087158693281310e+01 1.154115559215611171e+02 8.192044814698809319e+01
8.337500000000000000e+03 7.480573255184603454e+01 4.180022555021363928e+01 1.151946459255111392e+02 8.184674693605887796e+01
8.350000000000000000e+03 7.483460121572304047e+01 4.177163181549737203e+01 1.150705901998552321e+02 8.189355314437067079e+01
8.362500000000000000e+03 7.472537954791950199e+01 4.157829993515343858e+01 1.150538505557945399e+02 8.200088937265297773e+01
8.375000000000000000e+03 7.487086096728474160e+01 4.162116631822198087e+01 1.150554666797318504e+02 8.173804475253778890e+01
8.387500000000000000e+03 7.483100356751151594e+01 4.161382635176325806e+01 1.151422025688008119e+02 8.168542474214621052e+01
8.400000000000000000e+03 7.471470699031665674e+01 4.165237739705140996e+01 1.151701252677414544e+02 8.185095485702599660e+01
8.412500000000000000e+03 7.463464591786518554e+01 4.157054816801265673e+01 1.152448166767232607e+02 8.187080426942362976e+01
8.425000000000000000e+03 7.476573373877216966e+01 4.149290681405712178e+01 1.151053425872948992e+02 8.196221936972513333e+01
8.437500000000000000e+03 7.492359255048971534e+01 4.135228308436230549e+01 1.150608941899388071e+02 8.206659960727084524e+01
8.450000000000000000e+03 7.481816675139533857e+01 4.132576360532823401e+01 1.150327434612044470e+02 8.220915466097095248e+01
8.462500000000000000e+03 7.498263589644764693e+01 4.119797894986566433e+01 1.149929564605431125e+02 8.219097200398682901e+01
8.475000000000000000e+03 7.499635788176847484e+01 4.116981565262886278e+01 1.150731244756545664e+02 8.215452732762317112e+01
8.487500000000000000e+03 7.490015025960261141e+01 4.120446785695020253e+01 1.148777098821603744e+02 8.213069804508273819e+01
8.500000000000000000e+03 7.502577715015316073e+01 4.100433804283291295e+01 1.149081681097129319e+02 8.230720762685865566e+01
8.512500000000000000e+03 7.500731071947991779e+01 4.113464719408574410e+01 1.150729747879389038e+02 8.227987399776614552e+01
8.525000000000000000e+03 7.517046099183262697e+01 4.105777663388278143e+01 1.151403232848957288e+02 8.215526274923524852e+01
8.537500000000000000e+03 7.523170542680828987e+01 4.096946670774380550e+01 1.153352599404396557e+02 8.208949164796059961e+01
8.550000000000000000e+03 7.519076805973361388e+01 4.100987709071944920e+01 1.152082896923531052e+02 8.207734927122015733e+01
8.562500000000000000e+03 7.510558696915970245e+01 4.095409551670352499e+01 1.151012919595069235e+02 8.209876828730338616e+01
8.575000000000000000e+03 7.517161308128451935e+01 4.111276127471211339e+01 1.152368798432628410e+02 8.212867870074026655e+01
8.587500000000000000e+03 7.496296169547159138e+01 4.118590650066622771e+01 1.152750898163665028e+02 8.210969175455447555e+01
8.600000000000000000e+03 7.493118157420524028e+01 4.101432549530426286e+01 1.152375657178456976e+02 8.209606025243185456e+01
8.612500000000000000e+03 7.504859693315697200e+01 4.093277536662448313e+01 1.152337528692987831e+02 8.208224591987425356e+01
8.625000000000000000e+03 7.508380786024017084e+01 4.084468476755494493e+01 1.152496342757297327e+02 8.212553125848312163e+01
8.637500000000000000e+03 7.507051572421347885e+01 4.067268603270507299e+01 1.152365948322248954e+02 8.202969263599426597e+01
8.650000000000000000e+03 7.500896998699897722e+01 4.073310393093138515e+01 1.153139388671829835e+02 8.196705302949634131e+01
8.662500000000000000e+03 7.511211319858415436e+01 4.081712968739191183e+01 1.151999385376856537e+02 8.201235065154028803e+01
8.675000000000000000e+03 7.519794139553599166e+01 4.064416473119774764e+01 1.151834353382239584e+02 8.173391546070472202e+01
8.687500000000000000e+03 7.525581628240568932e+01 4.090625830079720515e+01 1.152409049050789918e+02 8.187352988343693028e+01
8.700000000000000000e+03 7.519238032413817052e+01 4.084009977303850292e+01 1.152576155573059111e+02 8.187980189409947229e+01
8.712500000000000000e+03 7.525935647412148910e+01 4.074192486223973475e+01 1.152703509101276893e+02 8.202468695462509629e+01
8.725000000000000000e+03 7.531039782814519867e+01 4.069855648861637576e+01 1.152923621676763588e+02 8.175402405300400233e+01
8.737500000000000000e+03 7.545110129111421315e+01 4.060241979910652077e+01 1.153789742543139027e+02 8.175253117259339319e+01
8.750000000000000000e+03 7.536099063895531458e+01 4.056447670894495161e+01 1.152947655085090304e+02 8.182205059458831897e+01
8.762500000000000000e+03 7.547044922296420566e+01 4.066942758925043222e+01 1.153351566017494036e+02 8.184995835235083916e+01
8.775000000000000000e+03 7.569219582051320572e+01 4.054361915184966847e+01 1.153805028801158699e+02 8.175546845738305990e+01
8.787500000000000000e+03 7.575383456245741343e+01 4.060968312727552387e+01 1.154247270680893820e+02 8.153785840519310568e+01
8.800000000000000000e+03 7.585185384792042385e+01 4.053427630119272607e+01 1.155336258940218812e+02 8.154652798685586390e+01
8.812500000000000000e+03 7.582227219777455218e+01 4.039680464786813729e+01 1.157311045628331243e+02 8.145361004270793615e+01
8.825000000000000000e+03 7.581979209423515442e+01 4.045165435781289176e+01 1.154390860606774538e+02 8.135274011391821603e+01
8.837500000000000000e+03 7.587683160968907714e+01 4.042698397289866108e+01 1.153407397275920800e+02 8.135167505564825774e+01
8.850000000000000000e+03 7.589758350526768993e+01 4.039110918593698329e+01 1.153466208637745893e+02 8.124307203511777686e+01
8.862500000000000000e+03 7.596116326070480795e+01 4.032787675120363957e+01 1.154042230870630590e+02 8.131717808611018938e+01
8.875000000000000000e+03 7.591733629017346630e+01 4.031939493311349310e+01 1.155717408531410513e+02 8.124117406356626248e+01
8.887500000000000000e+03 7.588299005505963635e+01 4.034665616281709077e+01 1.154683055367913340e+02 8.115774918547067784e+01
8.900000000000000000e+03 7.591916219434413904e+01 4.049123721435066869e+01 1.155585228355189429e+02 8.114802594951967762e+01
8.912500000000000000e+03 7.590400917929498803e+01 4.048193560910340238e+01 1.154674222806643513e+02 8.090776648452273889e+01
8.925000000000000000e+03 7.569509074577939600e+01 4.046277950980733351e+01 1.155100233662358420e+02 8.078227237660431115e+01
8.937500000000000000e+03 7.580469875080484599e+01 4.039920281524736367e+01 1.155137468266136125e+02 8.076566208822785597e+01
8.950000000000000000e+03 7.574051011816052892e+01 4.028607132647054812e+01 1.155517329968785560e+02 8.078134974851545280e+01
8.962500000000000000e+03 7.563507420652311453e+01 4.015260714198574021e+01 1.157010508923309970e+02 8.072491317485092566e+01
8.975000000000000000e+03 7.548565567224476069e+01 4.025181286017842552e+01 1.156916740578120937e+02 8.081095645183258114e+01
8.987500000000000000e+03 7.562061494693192287e+01 4.013278566655821322e+01 1.156552808015940172e+02 8.071438632883467790e+01
9.000000000000000000e+03 7.577028772340354124e+01 4.018927543327893659e+01 1.155670180860794432e+02 8.075611488206870092e+01
9.012500000000000000e+03 7.585797139191279825e+01 4.025310460040495286e+01 1.154368551261242004e+02 8.064149293231147908e+01
9.025000000000000000e+03 7.614755152037182029e+01 4.028461843793477470e+01 1.154917830149334605e+02 8.081762512048531732e+01
9.037500000000000000e+03 7.630722552917406176e+01 4.028367828942006668e+01 1.154695638164992033e+02 8.084702693717464683e+01
9.050000000000000000e+03 7.627554059204466341e+01 4.029336732580135561e+01 1.155398601931694458e+02 8.071489885455676472e+01
9.062500000000000000e+03 7.641152308721196107e+01 4.038992953549343667e+01 1.154777679932278573e+02 8.044604669533761410e+01
9.075000000000000000e+03 7.643749075762671907e+01 4.048188415971951315e+01 1.155300675981731473e+02 8.027601234783608675e+01
9.087500000000000000e+03 7.656345974038897850e+01 4.028550663094399908e+01 1.156370623825767865e+02 8.000930667011095920e+01
9.100000000000000000e+03 7.635221538414614884e+01 4.030658852935184200e+01 1.156085359609037795e+02 8.009698284122838174e+01
9.112500000000000000e+03 7.646007813895008098e+01 4.034100752106820664e+01 1.156617553565792207e+02 8.022870067397006721e+01
9.125000000000000000e+03 7.636195493870161499e+01 4.020501925172334978e+01 1.156567467633222464e+02 8.029759548063830721e+01
9.137500000000000000e+03 7.631561882743436342e+01 4.011873541552953526e+01 1.156918429147640666e+02 8.038664466108924955e+01
9.150000000000000000e+03 7.610639298701663336e+01 4.004236878014688727e+01 1.157628847546144044e+02 8.030521277012556425e+01
9.162500000000000000e+03 7.604907975018079469e+01 4.008303999151695507e+01 1.156341063367890740e+02 8.024501417833096184e+01
9.175000000000000000e+03 7.600001917219766767e+01 3.998218936587597483e+01 1.157318756673742683e+02 8.019135581348061237e+01
9.187500000000000000e+03 7.592982449877607110e+01 4.003812728144762900e+01 1.158267981448820478e+02 8.031752306852798995e+01
9.200000000000000000e+03 7.591149846852337646e+01 3.999381089660632682e+01 1.158085471810106526e+02 8.027267743170133940e+01
9.212500000000000000e+03 7.572962106276689553e+01 3.996316670651732750e+01 1.156975695474180554e+02 8.029591282478932612e+01
9.225000000000000000e+03 7.574373414678984773e+01 3.995569566847272114e+01 1.157137932902380300e+02 8.024686352662045863e+01
9.237500000000000000e+03 7.571372175299403295e+01 3.990340222303638740e+01 1.156552616672894516e+02 8.028278562037026234e+01
9.250000000000000000e+03 7.572098231542189239e+01 3.974987470116178656e+01 1.155883891673719432e+02 8.008130524736502309e+01
9.262500000000000000e+03 7.575822617074392440e+01 3.974380941300141501e+01 1.155554275266548245e+02 8.019878158994281137e+01
9.275000000000000000e+03 7.574954731795763507e+01 3.962895746351891546e+01 1.157620858704851088e+02 8.023190780351328044e+01
9.287500000000000000e+03 7.575349914629606474e+01 3.966874707692695523e+01 1.158364950227632306e+02 8.025520572124609942e+01
9.300000000000000000e+03 7.574830756798992581e+01 3.965413247184976342e+01 1.158223961867364409e+02 8.032605745598297631e+01
9.312500000000000000e+03 7.566692905424578441e+01 3.955290625805052684e+01 1.158603416646603392e+02 8.018760776493066089e+01
9.325000000000000000e+03 7.580490347582886557e+01 3.948823768023881087e+01 1.159821735172794206e+02 8.021041227859100786e+01
9.337500000000000000e+03 7.572792647791193588e+01 3.968197201836690624e+01 1.160733504500785642e+02 8.012094990729661959e+01
9.350000000000000000e+03 7.585622292755783747e+01 3.966763490119382851e+01 1.159592799176874252e+02 7.998782082339941724e+01
9.362500000000000000e+03 7.585916656175569983e+01 3.969422103481456787e+01 1.159792444615114420e+02 8.003880394943374199e+01
9.375000000000000000e+03 7.584321893380680990e+01 3.980441156854934803e+01 1.159970515277714327e+02 8.004061281427566144e+01
9.387500000000000000e+03 7.581202958642366241e+01 3.965644152567394087e+01 1.161301963842398237e+02 8.014709459057046104e+01
9.400000000000000000e+03 7.592316510606974589e+01 3.957833701188979347e+01 1.158843574902289362e+02 8.024823271929157897e+01
9.412500000000000000e+03 7.621609355350248904e+01 3.947595454669112769e+01 1.158234807580597163e+02 8.037342992572203570e+01
9.425000000000000000e+03 7.618925536487215311e+01 3.925316109805969234e+01 1.158983835021962534e+02 8.037061486696514123e+01
9.437500000000000000e+03 7.615752528669308674e+01 3.935243265716810157e+01 1.159268334686584154e+02 8.041334249385228361e+01
9.450000000000000000e+03 7.610504498168918985e+01 3.948672060316279442e+01 1.158977611650433062e+02 8.048042405066736649e+01
9.462500000000000000e+03 7.609023746298750268e+01 3.967528039862524736e+01 1.159874495674623631e+02 8.056904793673750476e+01
9.475000000000000000e+03 7.622539212540176834e+01 3.959194453365628874e+01 1.158811809598051497e+02 8.054189735027662778e+01
9.487500000000000000e+03 7.611369875988434330e+01 3.952510765340893073e+01 1.161310233151600926e+02 8.065114392084778672e+01
9.500000000000000000e+03 7.599435809063234615e+01 3.942553828791209014e+01 1.161942410377073998e+02 8.058615484298886145e+01
9.512500000000000000e+03 7.587422382433076962e+01 3.941290796296247834e+01 1.160422119780391625e+02 8.066402591582024684e+01
9.525000000000000000e+03 7.605874546567025618e+01 3.935190512420786746e+01 1.161921418512410611e+02 8.066163514110183996e+01
9.537500000000000000e+03 7.605797493277120225e+01 3.933466598913787493e+01 1.162695417659318480e+02 8.052948081407085112e+01
9.550000000000000000e+03 7.604890129583013447e+01 3.925029164823315142e+01 1.163834074034423196e+02 8.043787212703213640e+01
9.562500000000000000e+03 7.607165019542010498e+01 3.935427011557423782e+01 1.162578428428039814e+02 8.045288528935645900e+01
9.575000000000000000e+03 7.607826379893198521e+01 3.944380587414875805e+01 1.162243943346684318e+02 8.050694466551547634e+01
9.587500000000000000e+03 7.624709094890523886e+01 3.951066482937381608e+01 1.162625219154631822e+02 8.037862895213935133e+01
9.600000000000000000e+03 7.630929608904956751e+01 3.958228353180836478e+01 1.160969247521719439e+02 8.070603744007041769e+01
9.612500000000000000e+03 7.627335767139406641e+01 3.939979174212395208e+01 1.162931026347381049e+02 8.079784824577151880e+01
9.625000000000000000e+03 7.646212741141411584e+01 3.952518813059915459e+01 1.160475989682769864e+02 8.074486624768266552e+01
9.637500000000000000e+03 7.635197337457016431e+01 3.937429109026230378e+01 1.160292127156245385e+02 8.073159295545427483e+01
9.650000000000000000e+03 7.643915615825171983e+01 3.932465594553091393e+01 1.161113278487818405e+02 8.084236747998106409e+01
9.662500000000000000e+03 7.654154242550177401e+01 3.941017235445816169e+01 1.162451553346429307e+02 8.097043995641766401e+01
9.675000000000000000e+03 7.664369987203555468e+01 3.936565765415810603e+01 1.162219266911468480e+02 8.099584989645332200e+01
9.687500000000000000e+03 7.653046711633632526e+01 3.948666274174209434e+01 1.161593329817550426e+02 8.109893055808593942e+01
9.700000000000000000e+03 7.631614159161991040e+01 3.960111408404868882e+01 1.162286054384436511e+02 8.104173856207000881e+01
9.712500000000000000e+03 7.653625229595373014e+01 3.966719555393946450e+01 1.162092155653396333e+02 8.104530731751809469e+01
9.725000000000000000e+03 7.662135671643062551e+01 3.965345598267580840e+01 1.162193861633475365e+02 8.090449520326264121e+01
9.737500000000000000e+03 7.663804254196263344e+01 3.938978588027463701e+01 1.162211684633782198e+02 8.094176822793463089e+01
9.750000000000000000e+03 7.680213151437681063e+01 3.952574207829736963e+01 1.162540203398427252e+02 8.099288436455529450e+01
9.762500000000000000e+03 7.682074090830619184e+01 3.963277779283254176e+01 1.163642031756516104e+02 8.087664894726172804e+01
9.775000000000000000e+03 7.656476528257235259e+01 3.950818458470847361e+01 1.163225582172444632e+02 8.082168675374771283e+01
9.787500000000000000e+03 7.661004193953030494e+01 3.952286864676847244e+01 1.163330440427546506e+02 8.098738313668549438e+01
9.800000000000000000e+03 7.661062155034592536e+01 3.964890332574795906e+01 1.164085263954392389e+02 8.105652115173828065e+01
9.812500000000000000e+03 7.664509503606964813e+01 3.943290370646495546e+01 1.162960427436206174e+02 8.096280048663685136e+01
9.825000000000000000e+03 7.677679843584422770e+01 3.929992645175286015e+01 1.163213757933563670e+02 8.093595994369853486e+01
9.837500000000000000e+03 7.686506754681555265e+01 3.916593298138442236e+01 1.162325370260120962e+02 8.086594228452996447e+01
9.850000000000000000e+03 7.679241242583667315e+01 3.917194904158174751e+01 1.163114016232663346e+02 8.089050589000123637e+01
9.862500000000000000e+03 7.677201493898972728e+01 3.921259657859111769e+01 1.163876903345897773e+02 8.090560378330529545e+01
9.875000000000000000e+03 7.684223823625364957e+01 3.917777580130511694e+01 1.164227402480802738e+02 8.096016686093422265e+01
9.887500000000000000e+03 7.691365173153936041e+01 3.920982075372180020e+01 1.165804571902827433e+02 8.098678208960758695e+01
9.900000000000000000e+03 7.677633362895522851e+01 3.925110440162220016e+01 1.164913573974270520e+02 8.104680411426448927e+01
9.912500000000000000e+03 7.668404553655908273e+01 3.916730401848975873e+01 1.165483543609773278e+02 8.105934098685017375e+01
9.925000000000000000e+03 7.665746283122378202e+01 3.922921222247847339e+01 1.164739262247461369e+02 8.100785764205994610e+01
9.937500000000000000e+03 7.660396730966154166e+01 3.908647731142352910e+01 1.165144588956491845e+02 8.121442295220720098e+01
9.950000000000000000e+03 7.644846292970265722e+01 3.904486571383345961e+01 1.164062438001543427e+02 8.119145140846954689e+01
9.962500000000000000e+03 7.662318213771453657e+01 3.903729913148558239e+01 1.164290924632921929e+02 8.116358808830335647e+01
9.975000000000000000e+03 7.661137823711283090e+01 3.896474596812857527e+01 1.163966367845831655e+02 8.124906462850773892e+01
9.987500000000000000e+03 7.645434548644699646e+01 3.904051244789468456e+01 1.164253144648000671e+02 8.115585694281087115e+01
1.000000000000000000e+04 7.634932312475113747e+01 3.895073114684384308e+01 1.163298335647264423e+02 8.122125085145216872e+01
1.001250000000000000e+04 7.630420988206103061e+01 3.892941260702140482e+01 1.164682834653679180e+02 8.117911283263050848e+01
1.002500000000000000e+04 7.624627613193959519e+01 3.897355387033392304e+01 1.164416109201613665e+02 8.114536652630613389e+01
1.003750000000000000e+04 7.625268941838216108e+01 3.905743787235076070e+01 1.163919386168279431e+02 8.110115387266841935e+01
1.005000000000000000e+04 7.626670256680387183e+01 3.904926506205207204e+01 1.165809411386658780e+02 8.101512236289379132e+01
1.006250000000000000e+04 7.633097810744382627e+01 3.885534657764051047e+01 1.167301632626721926e+02 8.096435974910255595e+01
1.007500000000000000e+04 7.635520008351815591e+01 3.885666829487516338e+01 1.167456811648299748e+02 8.098745543105904687e+01
1.008750000000000000e+04 7.636180501637176121e+01 3.885417195954676117e+01 1.167005917949590241e+02 8.090527940506876803e+01
1.010000000000000000e+04 7.640863320818696991e+01 3.879147499376684749e+01 1.167559520598293830e+02 8.080287247312496390e+01
1.011250000000000000e+04 7.641822120542276764e+01 3.874215146234069351e+01 1.168630934723324231e+02 8.072415575414419209e+01
1.012500000000000000e+04 7.659550654014263671e+01 3.873775643935269386e+01 1.168350742433056979e+02 8.068088103706230640e+01
1.013750000000000000e+04 7.663071146799917699e+01 3.872681204950572464e+01 1.168611519099266047e+02 8.062469608857823289e+01
1.015000000000000000e+04 7.665618365483766183e+01 3.876673752031713605e+01 1.169619223351338348e+02 8.053275712341925896e+01
1.016250000000000000e+04 7.660053661917498857e+01 3.865271706071381175e+01 1.168371022260977128e+02 8.044532025816309329e+01
1.017500000000000000e+04 7.663835604325254280e+01 3.862900193897007739e+01 1.166046544988547140e+02 8.044311354478308829e+01
1.018750000000000000e+04 7.670874366902035035e+01 3.867154314257022207e+01 1.165351732787997747e+02 8.051433129169542724e+01
1.020000000000000000e+04 7.672643159831986281e+01 3.868347650181805619e+01 1.166632415613478315e+02 8.053741262408911439e+01
1.021250000000000000e+04 7.660516605327862294e+01 3.860691615394000564e+01 1.167768506438135745e+02 8.058029402011176501e+01
1.022500000000000000e+04 7.664629926946344085e+01 3.856394692977626448e+01 1.167724968600433328e+02 8.058645525717231806e+01
1.023750000000000000e+04 7.670443687863971149e+01 3.861403190393582463e+01 1.166354652369699068e+02 8.037551549214504121e+01
1.025000000000000000e+04 7.676920260372963867e+01 3.868223773839902435e+01 1.167260204093378775e+02 8.030171608109061765e+01
1.026250000000000000e+04 7.680595545327361151e+01 3.851179925628323275e+01 1.167956149560431527e+02 8.027806763106481469e+01
1.027500000000000000e+04 7.665833244760550258e+01 3.854082135014407129e+01 1.166802563009976126e+02 8.022475277530462279e+01
1.028750000000000000e+04 7.670503758307783926e+01 3.846294571303546661e+01 1.167015047455271883e+02 8.006297978288309025e+01
1.030000000000000000e+04 7.672038569008486775e+01 3.843149746221330076e+01 1.168392353615821122e+02 8.003241629209948371e+01
1.031250000000000000e+04 7.680449838867680512e+01 3.829877155128625787e+01 1.168374612999996174e+02 8.014911498537799162e+01
1.032500000000000000e+04 7.685023210602999200e+01 3.818453892779958636e+01 1.168477650735966478e+02 8.015469691035964672e+01
1.033750000000000000e+04 7.651101021900494459e+01 3.820255932545514099e+01 1.167626097840161208e+02 8.016269883123653983e+01
1.035000000000000000e+04 7.651142087146398296e+01 3.826897608623325908e+01 1.168387569837474729e+02 8.028288262501686745e+01
1.036250000000000000e+04 7.650734857998702410e+01 3.828440401872477850e+01 1.168060877862407665e+02 8.043413043251834438e+01
1.037500000000000000e+04 7.653619696953620632e+01 3.849153932144773194e+01 1.168940466645104266e+02 8.029777716987622682e+01
1.038750000000000000e+04 7.675479304815688408e+01 3.834982933427691876e+01 1.169934222600137161e+02 8.032225131327577117e+01
1.040000000000000000e+04 7.679185511505725970e+01 3.829634801311832604e+01 1.170536400452316599e+02 8.017133049417741120e+01
1.041250000000000000e+04 7.692242394409619521e+01 3.826138614182853814e+01 1.171773726567753755e+02 8.023717579484635110e+01
1.042500000000000000e+04 7.701673345822153749e+01 3.801945905471167464e+01 1.173190210918378256e+02 8.025121306586464698e+01
1.043750000000000000e+04 7.709238906307102468e+01 3.797434093896611529e+01 1.172707278043652792e+02 8.014475416406581587e+01
1.045000000000000000e+04 7.730088147203049687e+01 3.802728671385801817e+01 1.172152841150056304e+02 8.039070420572504361e+01
1.046250000000000000e+04 7.747121303682413895e+01 3.800412434898048275e+01 1.172821741645336999e+02 8.013343988293040354e+01
1.047500000000000000e+04 7.749102328869440726e+01 3.807593978076784680e+01 1.172334302049847850e+02 8.008983619187921477e+01
1.048750000000000000e+04 7.728778661978766706e+01 3.822721178944317444e+01 1.171495732486256713e+02 7.995122667862304411e+01
1.050000000000000000e+04 7.715777269325894849e+01 3.806964852876563299e+01 1.171705590287696879e+02 7.988602915361653345e+01
1.051250000000000000e+04 7.710762439785516165e+01 3.812426970787790736e+01 1.171637838045935212e+02 7.980907846584570109e+01
1.052500000000000000e+04 7.704814068078722755e+01 3.793097017352368994e+01 1.173219982756732804e+02 7.979977836032928451e+01
1.053750000000000000e+04 7.717852013150481127e+01 3.792046213215883910e+01 1.172473328712421932e+02 7.972751210608738859e+01
1.055000000000000000e+04 7.732060194361282868e+01 3.798910334603681349e+01 1.171910677866804633e+02 7.974958860341959621e+01
1.056250000000000000e+04 7.731684303037317818e+01 3.795959398885266012e+01 1.170716442381028628e+02 8.001194354799984865e+01
1.057500000000000000e+04 7.725049840161499048e+01 3.800073369277933466e+01 1.170677931563182455e+02 8.003386830414815734e+01
1.058750000000000000e+04 7.732226980356790591e+01 3.811939745021634707e+01 1.170557694342244019e+02 7.984340175565871789e+01
1.060000000000000000e+04 7.743784338858131377e+01 3.815898679965597751e+01 1.169775277643043836e+02 7.995884670223341573e+01
1.061250000000000000e+04 7.747010221269256647e+01 3.837980647940365486e+01 1.170149992152268936e+02 7.994553985106379912e+01
1.062500000000000000e+04 7.756272459728754143e+01 3.840602304171150649e+01 1.171501806495333540e+02 7.993944349921926573e+01
1.063750000000000000e+04 7.752029047503080506e+01 3.831374413269942636e+01 1.172265320414322503e+02 7.977565877310347275e+01
1.065000000000000000e+04 7.747100193936580581e+01 3.829973820539141371e+01 1.170868655543723520e+02 7.968227418316834587e+01
1.066250000000000000e+04 7.763478506957264358e+01 3.825865598829744840e+01 1.171356098114163728e+02 7.956086810475432003e+01
1.067500000000000000e+04 7.765200312491056422e+01 3.825748574823595760e+01 1.171351605040992041e+02 7.956820321968267251e+01
1.068750000000000000e+04 7.768850481015236653e+01 3.818525586363335833e+01 1.170942391697217033e+02 7.970773358748539295e+01
1.070000000000000000e+04 7.772547450064752184e+01 3.806795587691672722e+01 1.170311588198937471e+02 7.955970190869804526e+01
1.071250000000000000e+04 7.785523945337368446e+01 3.814559757972121901e+01 1.172175923928185171e+02 7.942291987783580964e+01
1.072500000000000000e+04 7.788137934101746396e+01 3.809407167760969060e+01 1.172383293842150351e+02 7.936994803787507635e+01
1.073750000000000000e+04 7.766109435772686709e+01 3.808113598253695642e+01 1.173594016557660922e+02 7.928581349837071457e+01
1.075000000000000000e+04 7.770075044327104763e+01 3.799777486089156753e+01 1.173028634260652296e+02 7.918879493712732653e+01
1.076250000000000000e+04 7.775972040617689629e+01 3.804552451793086476e+01 1.173705955160196197e+02 7.899335996618340516e+01
1.077500000000000000e+04 7.775934514922552410e+01 3.808743060459225660e+01 1.175646133686858121e+02 7.883137144409084840e+01
1.078750000000000000e+04 7.771631542884688315e+01 3.793834080654096397e+01 1.177371502950491191e+02 7.882101679788326010e+01
1.080000000000000000e+04 7.765243342544566474e+01 3.786504759359626604e+01 1.177361079379520703e+02 7.874955773095661016e+01
1.081250000000000000e+04 7.775267255601266925e+01 3.778245685050904967e+01 1.176010052934986589e+02 7.881213465037964738e+01
1.082500000000000000e+04 7.771351394769990861e+01 3.776759024585236091e+01 1.174182559358079345e+02 7.870973033226241000e+01
1.083750000000000000e+04 7.780983388067694762e+01 3.774720678022318765e+01 1.174203476911325481e+02 7.866656528559889239e+01
1.085000000000000000e+04 7.770196455256848367e+01 3.780557577824313142e+01 1.174349987339278130e+02 7.864931707353254353e+01
1.086250000000000000e+04 7.774850468858846853e+01 3.779697423361809427e+01 1.176839589037356149e+02 7.864337773208430349e+01
1.087500000000000000e+04 7.774789907813318734e+01 3.796065937995135187e+01 1.175338752860363911e+02 7.860330737989650629e+01
1.088750000000000000e+04 7.776863099352969755e+01 3.783504717264320050e+01 1.174760697718523375e+02 7.855282046683018393e+01
1.090000000000000000e+04 7.784846279722675888e+01 3.784449597255120779e+01 1.176471774436795243e+02 7.855784235898113366e+01
1.091250000000000000e+04 7.782515231478409135e+01 3.765410957206755427e+01 1.177469441625424054e+02 7.850227625965399625e+01
1.092500000000000000e+04 7.790967046101552285e+01 3.759651340116351292e+01 1.176656040064637239e+02 7.846985589331403332e+01
1.093750000000000000e+04 7.804611521378669181e+01 3.766633881713165977e+01 1.176921989199365015e+02 7.853343896344297548e+01
1.095000000000000000e+04 7.803827298866171702e+01 3.762680437405823142e+01 1.177548348979385935e+02 7.862156722587982927e+01
1.096250000000000000e+04 7.802003567260084083e+01 3.766465384111275938e+01 1.178849423889057562e+02 7.856075514905066370e+01
1.097500000000000000e+04 7.807405831406096297e+01 3.772352003031916468e+01 1.178708709336404468e+02 7.842228536004103034e+01
1.098750000000000000e+04 7.803548352180146708e+01 3.782632322543394565e+01 1.177295178119163950e+02 7.845786101046239480e+01
1.100000000000000000e+04 7.807774208777595959e+01 3.772575301706773843e+01 1.177514371661317512e+02 7.841869964716678965e+01
1.101250000000000000e+04 7.809413593453267310e+01 3.772378671625570234e+01 1.178182524564888496e+02 7.844985165199113908e+01
1.102500000000000000e+04 7.790179167652985370e+01 3.758146776537572720e+01 1.178289873375171766e+02 7.834727199297297773e+01
1.103750000000000000e+04 7.801791215566079529e+01 3.746840994153709659e+01 1.179314046685546060e+02 7.845431311731012158e+01
1.105000000000000000e+04 7.811839072003118645e+01 3.738089559478482471e+01 1.178022527041365635e+02 7.854248562355024887e+01
1.106250000000000000e+04 7.805206043127982696e+01 3.717083152354608444e+01 1.177817325374197850e+02 7.850643831425205121e+01
1.107500000000000000e+04 7.812679909942129086e+01 3.716610914070935223e+01 1.178689474538025479e+02 7.857776478998525249e+01
1.108750000000000000e+04 7.834894774710670617e+01 3.725181922472902585e+01 1.179223084689880210e+02 7.866719620070570329e+01
1.110000000000000000e+04 7.838016970750668122e+01 3.730542414030689002e+01 1.179664528670673178e+02 7.865326634991576782e+01
1.111250000000000000e+04 7.843191852803094832e+01 3.749175000993916029e+01 1.178366767425107042e+02 7.857479953046940579e+01
1.112500000000000000e+04 7.843639287370251623e+01 3.758122112694604056e+01 1.177522927014423857e+02 7.842411107921560642e+01
1.113750000000000000e+04 7.849350687853799968e+01 3.751442122025743942e+01 1.177894064234913856e+02 7.826657995557336278e+01
1.115000000000000000e+04 7.841506100398197532e+01 3.751088975578194606e+01 1.177676681861680095e+02 7.841211576030084984e+01
1.116250000000000000e+04 7.840399793732937894e+01 3.740913092065524381e+01 1.177160898681954535e+02 7.841720272180423024e+01
1.117500000000000000e+04 7.872625117201444311e+01 3.738880449102577330e+01 1.177884958200859273e+02 7.827887988569563049e+01
1.118750000000000000e+04 7.916390589095033192e+01 3.749438948040621966e+01 1.177098501235479375e+02 7.815680236016692106e+01
1.120000000000000000e+04 7.902343379395905743e+01 3.747553126672046631e+01 1.177610214239519024e+02 7.811076642127252967e+01
1.121250000000000000e+04 7.909596632716352360e+01 3.737008975933046173e+01 1.177410634105591640e+02 7.830149863473805283e+01
1.122500000000000000e+04 7.918844209134127254e+01 3.730171305901661327e+01 1.178711000653246117e+02 7.833010093818930386e+01
1.123750000000000000e+04 7.904487201608671398e+01 3.727568972258173119e+01 1.178014210419451899e+02 7.847733818742199219e+01
1.125000000000000000e+04 7.910794123206920858e+01 3.748234006972545274e+01 1.177640771934088377e+02 7.845889405379611503e+01
1.126250000000000000e+04 7.894941497367524619e+01 3.757695433620303760e+01 1.177926660687446514e+02 7.851792011321256837e+01
1.127500000000000000e+04 7.901645963735487044e+01 3.759857123301480186e+01 1.177499492670201988e+02 7.842532548009150162e+01
1.128750000000000000e+04 7.900312272771233779e+01 3.749591517150686570e+01 1.176554890287516173e+02 7.842567467683650762e+01
1.130000000000000000e+04 7.907681033992973596e+01 3.735353879396626553e+01 1.177758540494555746e+02 7.840086440152299474e+01
1.131250000000000000e+04 7.889893397101344874e+01 3.736460943234193621e+01 1.178136414294120726e+02 7.839199251676473068e+01
1.132500000000000000e+04 7.885326145066717629e+01 3.737587289544784142e+01 1.178378095794428333e+02 7.838757479565124697e+01
1.133750000000000000e+04 7.886057339655711473e+01 3.725468087098471415e+01 1.177781492982690281e+02 7.830263377303768380e+01
1.135000000000000000e+04 7.881515745031319398e+01 3.740372758943182419e+01 1.176147872490549418e+02 7.828119599341131618e+01
1.136250000000000000e+04 7.871643280541552201e+01 3.753531001588313387e+01 1.176532612463321641e+02 7.843111957853768956e+01
1.137500000000000000e+04 7.874955960799908894e+01 3.744304791992794890e+01 1.175629946151743326e+02 7.843373173162494538e+01
1.138750000000000000e+04 7.886733113614640445e+01 3.729898397185053227e+01 1.176570162824875752e+02 7.857442701093772541e+01
1.140000000000000000e+04 7.889700689488905994e+01 3.727366550472150664e+01 1.176826571132014578e+02 7.878434056227975191e+01
1.141250000000000000e+04 7.890740328387482805e+01 3.720717718927281226e+01 1.176334106469532799e+02 7.907596342744345463e+01
1.142500000000000000e+04 7.870756387672392407e+01 3.720854359292042091e+01 1.176409679611191734e+02 7.906279196341469628e+01
1.143750000000000000e+04 7.874429624342259615e+01 3.719804713829253018e+01 1.177734343126280407e+02 7.895989713508564023e+01
1.145000000000000000e+04 7.858790804960598564e+01 3.708836420767098474e+01 1.178293100980905876e+02 7.896370986623342958e+01
1.146250000000000000e+04 7.859447545627010356e+01 3.698657983805377114e+01 1.179434438560272298e+02 7.897166876258395973e+01
1.147500000000000000e+04 7.834381387097403149e+01 3.679598189007131737e+01 1.179059462405233205e+02 7.894094055649817676e+01
1.148750000000000000e+04 7.806436432164598216e+01 3.674169730201516870e+01 1.179916640276913142e+02 7.881502509044307203e+01
1.150000000000000000e+04 7.807449720114574632e+01 3.669414332136497592e+01 1.181179388142542734e+02 7.884573762789325713e+01
1.151250000000000000e+04 7.799684262015202307e+01 3.663298384726893886e+01 1.180263505046021777e+02 7.880567040458892336e+01
1.152500000000000000e+04 7.781286453494612942e+01 3.668408893439095664e+01 1.181717250834627180e+02 7.876950603756642977e+01
1.153750000000000000e+04 7.774980085598367907e+01 3.670410725532322260e+01 1.182004810825733330e+02 7.896111719364770920e+01
1.155000000000000000e+04 7.799217943176500967e+01 3.676374302234672342e+01 1.180520476280275659e+02 7.908031811555997592e+01
1.156250000000000000e+04 7.806742287826429560e+01 3.671977984522879268e+01 1.180722412448066763e+02 7.904322258176793525e+01
1.157500000000000000e+04 7.809582547415755016e+01 3.673492500861452470e+01 1.180171164922231952e+02 7.889387727260735517e+01
1.158750000000000000e+04 7.817679859875563864e+01 3.666492798144289367e+01 1.178380229734930111e+02 7.881240343533784198e+01
1.160000000000000000e+04 7.813971965767251504e+01 3.666389599632496754e+01 1.178996116353472843e+02 7.854744111650572336e+01
1.161250000000000000e+04 7.813262203437409426e+01 3.678232508069758921e+01 1.178708471905846409e+02 7.847834088601271674e+01
1.162500000000000000e+04 7.801021954843943718e+01 3.681120055859361173e+01 1.179307034481087726e+02 7.847176440423983479e+01
1.163750000000000000e+04 7.788344710602079601e+01 3.677904189658024592e+01 1.179171259241459211e+02 7.861109357322963831e+01
1.165000000000000000e+04 7.786295064747523043e+01 3.675027832568568442e+01 1.179805146183990843e+02 7.846975083605225620e+01
1.166250000000000000e+04 7.782388894923823841e+01 3.670472490441824931e+01 1.180100225763547428e+02 7.851759863590019961e+01
1.167500000000000000e+04 7.777141898710846135e+01 3.655315603633209065e+01 1.180178828942253801e+02 7.862556638040537393e+01
1.168750000000000000e+04 7.778467676395852948e+01 3.650223010290833514e+01 1.179891575677555693e+02 7.871370898016509443e+01
1.170000000000000000e+04 7.783150641665399405e+01 3.653708814362612145e+01 1.179602746483992490e+02 7.880032210703130602e+01
1.171250000000000000e+04 7.793048899818761299e+01 3.669072864047733873e+01 1.179717199647562040e+02 7.879844413328382302e+01
1.172500000000000000e+04 7.789485214304822591e+01 3.657807666249926370e+01 1.179115348261910157e+02 7.882242335876067330e+01
1.173750000000000000e+04 7.786948743132229822e+01 3.676035127818579440e+01 1.180598901356730579e+02 7.867161786415167057e+01
1.175000000000000000e+04 7.786868297472560130e+01 3.675726844055366627e+01 1.181661245793110027e+02 7.871956049985007553e+01
1.176250000000000000e+04 7.774232706710444063e+01 3.658106013952148317e+01 1.181357084252873619e+02 7.868269151037158338e+01
1.177500000000000000e+04 7.776833603468942613e+01 3.653643085069530372e+01 1.179745027732943043e+02 7.849566069962563120e+01
1.178750000000000000e+04 7.773366851071837402e+01 3.652811230804276477e+01 1.179477978251241126e+02 7.840362135269403154e+01
1.180000000000000000e+04 7.777918441021076035e+01 3.654683303881940049e+01 1.181005075856481596e+02 7.808263046270127461e+01
1.181250000000000000e+04 7.755336227639665481e+01 3.661300715763898950e+01 1.181452989856801850e+02 7.794945296431292547e+01
1.182500000000000000e+04 7.760579960719051940e+01 3.640961840029879681e+01 1.182599676398207862e+02 7.794969970622027233e+01
1.183750000000000000e+04 7.753917914043293536e+01 3.631812000927041595e+01 1.181620703455901094e+02 7.804609965327244936e+01
1.185000000000000000e+04 7.750171980507982994e+01 3.628693443914234251e+01 1.179400547788686850e+02 7.805822991150711232e+01
1.186250000000000000e+04 7.759487112520248786e+01 3.641740213999926823e+01 1.181800820732640886e+02 7.807583060774477701e+01
1.187500000000000000e+04 7.774142257416541213e+01 3.642080454164376846e+01 1.182275852882600020e+02 7.817872699669804604e+01
1.188750000000000000e+04 7.765186483117497573e+01 3.642067431511340203e+01 1.181901469876276707e+02 7.834481668569493706e+01
1.190000000000000000e+04 7.759738473367272604e+01 3.640572172665586947e+01 1.182321518990047053e+02 7.839279869475095097e+01
1.191250000000000000e+04 7.730218941638155172e+01 3.623732444884669235e+01 1.182688901504310905e+02 7.835835491490520610e+01
1.192500000000000000e+04 7.722945822464632215e+01 3.616182356149920452e+01 1.183261221998404835e+02 7.821592893170222283e+01
1.193750000000000000e+04 7.733721367280070069e+01 3.613266826699916123e+01 1.184758857874431612e+02 7.822865071281107419e+01
1.195000000000000000e+04 7.739553208316456789e+01 3.622936435771664065e+01 1.185403325327010577e+02 7.804079394101697176e+01
1.196250000000000000e+04 7.730488517780605662e+01 3.630711209621080826e+01 1.184167207212958175e+02 7.787180718727704232e+01
1.197500000000000000e+04 7.747528026405996115e+01 3.627385726277754685e+01 1.184767042410221620e+02 7.792667112963860632e+01
1.198750000000000000e+04 7.748905995278626335e+01 3.626822745991736241e+01 1.185373248167832969e+02 7.796825325494850745e+01
1.200000000000000000e+04 7.749502599313053963e+01 3.636568027165019146e+01 1.183938332644861475e+02 7.802107254525790836e+01
1.201250000000000000e+04 7.751870343939752672e+01 3.627104826142294058e+01 1.184271403801639480e+02 7.807414106187040659e+01
1.202500000000000000e+04 7.766935889693509409e+01 3.623422707596289172e+01 1.184821788248299441e+02 7.809557894224326446e+01
1.203750000000000000e+04 7.751015550939901289e+01 3.613854366938441842e+01 1.184216127254619408e+02 7.801160364430546679e+01
1.205000000000000000e+04 7.730504087182580975e+01 3.620539818504821028e+01 1.184419332479212130e+02 7.802095534328920223e+01
1.206250000000000000e+04 7.734050403782599403e+01 3.617411709461626401e+01 1.185890084814325434e+02 7.804382816175620974e+01
1.207500000000000000e+04 7.733170153138910052e+01 3.614977473296278987e+01 1.184585675056078031e+02 7.806118577565652572e+01
1.208750000000000000e+04 7.715167213584224726e+01 3.620738280007787324e+01 1.184460729053840709e+02 7.797156413066477398e+01
1.210000000000000000e+04 7.719612533250263198e+01 3.616842019545965314e+01 1.185949583447753213e+02 7.782742119254129420e+01
1.211250000000000000e+04 7.718806624622050094e+01 3.617781049796658266e+01 1.186490597932354660e+02 7.778279157387923703e+01
1.212500000000000000e+04 7.722988054659961676e+01 3.621092778755524222e+01 1.185950159100375743e+02 7.783989857394900014e+01
1.213750000000000000e+04 7.725147733879623502e+01 3.599374283828348098e+01 1.187311708696887109e+02 7.779293211626736593e+01
1.215000000000000000e+04 7.727777810143275872e+01 3.595986795022721338e+01 1.188674903575866182e+02 7.782613513378673531e+01
1.216250000000000000e+04 7.725652968366033235e+01 3.605475331293098407e+01 1.189839092927908411e+02 7.775769721562394921e+01
1.217500000000000000e+04 7.715715760338892437e+01 3.612732429105929555e+01 1.189272358470348792e+02 7.779194193743246899e+01
1.218750000000000000e+04 7.721353516049425991e+01 3.611703611403910230e+01 1.188415323350153159e+02 7.782358982828453975e+01
1.220000000000000000e+04 7.719637363580919498e+01 3.606164731830861570e+01 1.189022616498633340e+02 7.766993443394149210e+01
1.221250000000000000e+04 7.705190507613464490e+01 3.607749375422868354e+01 1.189103348439463588e+02 7.751119630896995716e+01
1.222500000000000000e+04 7.700261180531215643e+01 3.607432923971856553e+01 1.189456423040796835e+02 7.747495462816283407e+01
1.223750000000000000e+04 7.696072102636965440e+01 3.607305115245184624e+01 1.191430927137915745e+02 7.749975861081870221e+01
1.225000000000000000e+04 7.696580025594583674e+01 3.604869751602010552e+01 1.191150343340227664e+02 7.750059610884915173e+01
1.226250000000000000e+04 7.714031095928604032e+01 3.589860616350356537e+01 1.189811555801422998e+02 7.742172927664277893e+01
1.227500000000000000e+04 7.711635864564382814e+01 3.583960583848896420e+01 1.190439499930964331e+02 7.741963915732623036e+01
1.228750000000000000e+04 7.718279407540384796e+01 3.576738236640970570e+01 1.191806517576996782e+02 7.755067517944318922e+01
1.230000000000000000e+04 7.731521160896269862e+01 3.575870912052955219e+01 1.192160990484862140e+02 7.759519291394008178e+01
1.231250000000000000e+04 7.722264505597033235e+01 3.567318645013944689e+01 1.192564820926268965e+02 7.748514658845458314e+01
1.232500000000000000e+04 7.734415549403780687e+01 3.587722846454278169e+01 1.192989143725023382e+02 7.751320313108107030e+01
1.233750000000000000e+04 7.722565640269939991e+01 3.584829321686483894e+01 1.194050595805788646e+02 7.745701739839341826e+01
1.235000000000000000e+04 7.721053846812687027e+01 3.587189661736935875e+01 1.193199726672028760e+02 7.749460052333746773e+01
1.236250000000000000e+04 7.724797058738913336e+01 3.562214424632579579e+01 1.192265800866371421e+02 7.751014279195825907e+01
1.237500000000000000e+04 7.718666590585004883e+01 3.568642179314844753e+01 1.192311827363509167e+02 7.754766124415408513e+01
1.238750000000000000e+04 7.724073827118388635e+01 3.568032655767731143e+01 1.193475257556921463e+02 7.746469626014523158e+01
1.240000000000000000e+04 7.728959567071248671e+01 3.550715636254572871e+01 1.193115718541546926e+02 7.746159621154475872e+01
1.241250000000000000e+04 7.717229465382963838e+01 3.558306609551492272e+01 1.192648689714765737e+02 7.747982370031458288e+01
1.242500000000000000e+04 7.714232183908578122e+01 3.563881012347832922e+01 1.193634846674517291e+02 7.746131817402208242e+01
1.243750000000000000e+04 7.712676092920564486e+01 3.564448637051550861e+01 1.194835632791129427e+02 7.723964551680796831e+01
1.245000000000000000e+04 7.720339911499864627e+01 3.568581780948452575e+01 1.195793687884915073e+02 7.724619650857127340e+01
1.246250000000000000e+04 7.728335898946002658e+01 3.566093308299878828e+01 1.196241093117927363e+02 7.728127347466271146e+01
1.247500000000000000e+04 7.724909679324285605e+01 3.568546457616194800e+01 1.195659992802982003e+02 7.733861404080342083e+01
1.248750000000000000e+04 7.711624016304853058e+01 3.554388163850366311e+01 1.197485969919900555e+02 7.717125334203593923e+01
1.250000000000000000e+04 7.717505873653728088e+01 3.541027814339494029e+01 1.199251637539124715e+02 7.725776308596756792e+01
1.251250000000000000e+04 7.711495123304666777e+01 3.540077234897864855e+01 1.196911427558205077e+02 7.726434044317470295e+01
1.252500000000000000e+04 7.722463359765330893e+01 3.541475565922303304e+01 1.197022948524268600e+02 7.709675321531756254e+01
1.253750000000000000e+04 7.748249764912510784e+01 3.533882075474944884e+01 1.197888359061471419e+02 7.716515732947942752e+01
1.255000000000000000e+04 7.756004578631232960e+01 3.559748748837326104e+01 1.197300982903159650e+02 7.712384803005416245e+01
1.256250000000000000e+04 7.755627344619928465e+01 3.565024290322104150e+01 1.199125964025607658e+02 7.732761122247033825e+01
1.257500000000000000e+04 7.765657280887550939e+01 3.562190934343006177e+01 1.199100128652383432e+02 7.729824382670079785e+01
1.258750000000000000e+04 7.756591219466346843e+01 3.566221298228320080e+01 1.201704913390270804e+02 7.724711727441724918e+01
1.260000000000000000e+04 7.772958415996860992e+01 3.560213534017119485e+01 1.200369637748397338e+02 7.714994849063178606e+01
1.261250000000000000e+04 7.780900501961923510e+01 3.562898157368766761e+01 1.200565589125323385e+02 7.713235760620098347e+01
1.262500000000000000e+04 7.780935027717924868e+01 3.564200355685016319e+01 1.199983562023302710e+02 7.709912339273762427e+01
1.263750000000000000e+04 7.770968458006286994e+01 3.544269176891763351e+01 1.201861451229464848e+02 7.702577167138865377e+01
1.265000000000000000e+04 7.782114898678331372e+01 3.552579582936675706e+01 1.201460998364774895e+02 7.687430749526059515e+01
1.266250000000000000e+04 7.787297008777925100e+01 3.565338004392945237e+01 1.202169050751009678e+02 7.683048251420397889e+01
1.267500000000000000e+04 7.777271132105752827e+01 3.555366520026232280e+01 1.203285950504039192e+02 7.683954169434193204e+01
1.268750000000000000e+04 7.787605331304102663e+01 3.553649349884664588e+01 1.203843548326683077e+02 7.688684315419264692e+01
1.270000000000000000e+04 7.794588161396191595e+01 3.557195690316677883e+01 1.203067642136113307e+02 7.689017834555777142e+01
1.271250000000000000e+04 7.794406553908845581e+01 3.548398206069981597e+01 1.205132071254439126e+02 7.686342888324375622e+01
1.272500000000000000e+04 7.795360262808374330e+01 3.533020256642744528e+01 1.204759858598955446e+02 7.687743787871436041e+01
1.273750000000000000e+04 7.806008842338236775e+01 3.530765826412391561e+01 1.204988667061659271e+02 7.686913416360279427e+01
1.275000000000000000e+04 7.798532617158230096e+01 3.526302619586076759e+01 1.205301463900396044e+02 7.668040982440700759e+01
1.276250000000000000e+04 7.797972174427587788e+01 3.520311708041637644e+01 1.205719411157953260e+02 7.657278492405208681e+01
1.277500000000000000e+04 7.794491154267309696e+01 3.525791729452046752e+01 1.206307612780801719e+02 7.662824313531105247e+01
1.278750000000000000e+04 7.806290752011335599e+01 3.508719132520510442e+01 1.207701868659534767e+02 7.650844725966670978e+01
1.280000000000000000e+04 7.820735913164517683e+01 3.498763333806862619e+01 1.206957014265860408e+02 7.626713798680826528e+01
1.281250000000000000e+04 7.820625230781122639e+01 3.486672613232342144e+01 1.207893130244416824e+02 7.646008106577781405e+01
1.282500000000000000e+04 7.813868386732234228e+01 3.483605574684062134e+01 1.208645082945812987e+02 7.630205730458990843e+01
1.283750000000000000e+04 7.827324221330256648e+01 3.475546003838894649e+01 1.207773969714098996e+02 7.629037537941721325e+01
1.285000000000000000e+04 7.826561885492897375e+01 3.470011948300954430e+01 1.207525332985781290e+02 7.620284731019575020e+01
1.286250000000000000e+04 7.823005999132996635e+01 3.465448957830392374e+01 1.207858311756447875e+02 7.624386886483856074e+01
1.287500000000000000e+04 7.832077853722766747e+01 3.467303300264504173e+01 1.208513599024787766e+02 7.624444902435645588e+01
1.288750000000000000e+04 7.848797900690600216e+01 3.471168582668051528e+01 1.208807461724111505e+02 7.608553415161664191e+01
1.290000000000000000e+04 7.853124048190895223e+01 3.463848483190431438e+01 1.209978352015303358e+02 7.608638051073913289e+01
1.291250000000000000e+04 7.859048371386047904e+01 3.457349016009676035e+01 1.210486291545351634e+02 7.608535635329231184e+01
1.292500000000000000e+04 7.853059927748503810e+01 3.440921538661923051e+01 1.211372439636081850e+02 7.608607004890579617e+01
1.293750000000000000e+04 7.858989683550352368e+01 3.440677985666185634e+01 1.212110139811809262e+02 7.620087589123130556e+01
1.295000000000000000e+04 7.862548099815808200e+01 3.450390151212577194e+01 1.212702904371795398e+02 7.609856498922100343e+01
1.296250000000000000e+04 7.861726092327292292e+01 3.438544129678509620e+01 1.213787649466465695e+02 7.620655778147050796e+01
1.297500000000000000e+04 7.859064663518103089e+01 3.439299770451270888e+01 1.214724226957846440e+02 7.606408679584474442e+01
1.298750000000000000e+04 7.861239142306918382e+01 3.437642216380081095e+01 1.214803902482277920e+02 7.614469479098434590e+01
1.300000000000000000e+04 7.853484707580194879e+01 3.438084811232391758e+01 1.214419220315104724e+02 7.612875058800985073e+01
1.301250000000000000e+04 7.852620690792461744e+01 3.434716149253821271e+01 1.215305749693289386e+02 7.607775520567794558e+01
1.302500000000000000e+04 7.861246619698486882e+01 3.427077543429264495e+01 1.216087238179420211e+02 7.597925256772606417e+01
1.303750000000000000e+04 7.864614165289033565e+01 3.415934778037991748e+01 1.216417648848683797e+02 7.599765214703197103e+01
1.305000000000000000e+04 7.855082005188212690e+01 3.412949792621594725e+01 1.215352896109125567e+02 7.598172196103010378e+01
1.306250000000000000e+04 7.845066648841557821e+01 3.412390094211303904e+01 1.214687786579034281e+02 7.594698272845860743e+01
1.307500000000000000e+04 7.838880581959698191e+01 3.407175352176420802e+01 1.214629392179032976e+02 7.601461294431157967e+01
1.308750000000000000e+04 7.824718491266784781e+01 3.398180639507474865e+01 1.215199892328424482e+02 7.611328846192594710e+01
1.310000000000000000e+04 7.807691256423115078e+01 3.397891349330431154e+01 1.217380089445104829e+02 7.600490311644250596e+01
1.311250000000000000e+04 7.808450863072791037e+01 3.401798103091634573e+01 1.216935387190563205e+02 7.592634693681512204e+01
1.312500000000000000e+04 7.819346038408980348e+01 3.406250703880127162e+01 1.216398959401546449e+02 7.602128559913249717e+01
1.313750000000000000e+04 7.825568133122312986e+01 3.410253376953156845e+01 1.214793548644999532e+02 7.580103377886696592e+01
1.315000000000000000e+04 7.817643372214550368e+01 3.414690713399015465e+01 1.216665605449772585e+02 7.574262800446535948e+01
1.316250000000000000e+04 7.822854899553099983e+01 3.405272070344793889e+01 1.216713001067821409e+02 7.561207252123681144e+01
1.317500000000000000e+04 7.793370069778944753e+01 3.401378360687057523e+01 1.218036829850722427e+02 7.551941357667152488e+01
1.318750000000000000e+04 7.799808103617704091e+01 3.406169842323558328e+01 1.218391679975516979e+02 7.550717768581623091e+01
1.320000000000000000e+04 7.805016104951374700e+01 3.412542904731486004e+01 1.218249611847605820e+02 7.549694230038383580e+01
1.321250000000000000e+04 7.806780949820232252e+01 3.398994446098271993e+01 1.216903907687308788e+02 7.536233955117695871e+01
1.322500000000000000e+04 7.816878457155621618e+01 3.380707635049630966e+01 1.217741251017509256e+02 7.534715839725784292e+01
1.323750000000000000e+04 7.817453306630953591e+01 3.393626361675059400e+01 1.217563211194375725e+02 7.543519865343478159e+01
1.325000000000000000e+04 7.818771622255898990e+01 3.410810445120144863e+01 1.219393288336530645e+02 7.559724685121550181e+01
1.326250000000000000e+04 7.818493058724376965e+01 3.395609643458948312e+01 1.220387525055490272e+02 7.561441791219996844e+01
1.327500000000000000e+04 7.808311530730024685e+01 3.391675687734819178e+01 1.221571107055846852e+02 7.570707089017705016e+01
1.328750000000000000e+04 7.805488390147853295e+01 3.398409816251092508e+01 1.222638534107148018e+02 7.594488613156484291e+01
1.330000000000000000e+04 7.815028210992154811e+01 3.406918081226360329e+01 1.222486875065512208e+02 7.585467300203190177e+01
1.331250000000000000e+04 7.828995718250639868e+01 3.400865602179104741e+01 1.222875077763658282e+02 7.574200821698515540e+01
1.332500000000000000e+04 7.828774545919890215e+01 3.395995312857031934e+01 1.223620947769858986e+02 7.585006716412767958e+01
1.333750000000000000e+04 7.837987398154099594e+01 3.386444057788414597e+01 1.223492446357390264e+02 7.583214869354544874e+01
1.335000000000000000e+04 7.831388088010177739e+01 3.388701349446908040e+01 1.225368256145517591e+02 7.568317135679710361e+01
1.336250000000000000e+04 7.829060291596938725e+01 3.392167063381275938e+01 1.223134673749989503e+02 7.557249301745557091e+01
1.337500000000000000e+04 7.827677627618061251e+01 3.378767975660560552e+01 1.224209819208334409e+02 7.565537833869298368e+01
1.338750000000000000e+04 7.823066667687261599e+01 3.352457290994726691e+01 1.224301006701375627e+02 7.571074554627136877e+01
1.340000000000000000e+04 7.830883120539486697e+01 3.358089586291735884e+01 1.222555541362659994e+02 7.548959830336143284e+01
1.341250000000000000e+04 7.827282660590717001e+01 3.349461073801387556e+01 1.223472142094048536e+02 7.544529070823980987e+01
1.342500000000000000e+04 7.840449597370927393e+01 3.353635438408957725e+01 1.223398000390317151e+02 7.546929832714725706e+01
1.343750000000000000e+04 7.835221502965586637e+01 3.333281893178269684e+01 1.221982118899180705e+02 7.559236069989474061e+01
1.345000000000000000e+04 7.835744816268565671e+01 3.355044619527190264e+01 1.222706936244683931e+02 7.566801289430556210e+01
1.346250000000000000e+04 7.843046050034678274e+01 3.357134763057671734e+01 1.224819344510735704e+02 7.552928688034286608e+01
1.347500000000000000e+04 7.852677561521736038e+01 3.338516321201103665e+01 1.224915112647972961e+02 7.543269355860800829e+01
1.348750000000000000e+04 7.860363097930226672e+01 3.341727298431293747e+01 1.226189243262514736e+02 7.549704020109197700e+01
1.350000000000000000e+04 7.860247901014707850e+01 3.351594906502570836e+01 1.227635021221002916e+02 7.548606362845904982e+01
1.351250000000000000e+04 7.854512584730409230e+01 3.346983995260641365e+01 1.227640220566523084e+02 7.551827662692036824e+01
1.352500000000000000e+04 7.860589317885344940e+01 3.357584013725091410e+01 1.226386980875523562e+02 7.549153807647719816e+01
1.353750000000000000e+04 7.867396182945358873e+01 3.353780726948399149e+01 1.226873476441166133e+02 7.552244582816933871e+01
1.355000000000000000e+04 7.859517858742367480e+01 3.352325834995046705e+01 1.228973389794244895e+02 7.562867400567637333e+01
1.356250000000000000e+04 7.854088282530568677e+01 3.346860796938274518e+01 1.230323672483040127e+02 7.558480430687730234e+01
1.357500000000000000e+04 7.845629443739819919e+01 3.350183175177830464e+01 1.229904631726200108e+02 7.553401261018863977e+01
1.358750000000000000e+04 7.853360577567376311e+01 3.358733609540247755e+01 1.229778215505196499e+02 7.548780508655693211e+01
1.360000000000000000e+04 7.850163593819473817e+01 3.367379281291295712e+01 1.230432668306660986e+02 7.546201166591700371e+01
1.361250000000000000e+04 7.846309799578008892e+01 3.383362214191969031e+01 1.230450876275339027e+02 7.545522211135153157e+01
1.362500000000000000e+04 7.850712803621230762e+01 3.381668025576901471e+01 1.230912862744421972e+02 7.542511351442684031e+01
1.363750000000000000e+04 7.844041066672882323e+01 3.383344533677603749e+01 1.232454292858289762e+02 7.542644234846643769e+01
1.365000000000000000e+04 7.847222669251918603e+01 3.373242659321706327e+01 1.232319146481733725e+02 7.540156385389620652e+01
1.366250000000000000e+04 7.861706525210240670e+01 3.385501559275099481e+01 1.232671471626218818e+02 7.543083495657029403e+01
1.367500000000000000e+04 7.855537966603948519e+01 3.394638973918215896e+01 1.233185450138416428e+02 7.545768631807311522e+01
1.368750000000000000e+04 7.865748182141800271e+01 3.395619038308135629e+01 1.232662606045926452e+02 7.546139668607131057e+01
1.370000000000000000e+04 7.867801887430516672e+01 3.379681756425166839e+01 1.230795481311161694e+02 7.536221984531405838e+01
1.371250000000000000e+04 7.853483151313119492e+01 3.378988944690170371e+01 1.232259970259725179e+02 7.559716558167615119e+01
1.372500000000000000e+04 7.843914379162808359e+01 3.368944743249998197e+01 1.233195304652566477e+02 7.554927182169892319e+01
1.373750000000000000e+04 7.849735273136761293e+01 3.377947065432022100e+01 1.234224449668293886e+02 7.549237261867725124e+01
1.375000000000000000e+04 7.859452532758757570e+01 3.389524772616775294e+01 1.233017358827291048e+02 7.536862824485443468e+01
1.376250000000000000e+04 7.859111564723089316e+01 3.378522766150614842e+01 1.233569166039346214e+02 7.531446375182220265e+01
1.377500000000000000e+04 7.874525775501842872e+01 3.369631267018043985e+01 1.232176007604888781e+02 7.527809376152706022e+01
1.378750000000000000e+04 7.871609652220924147e+01 3.351996078634135046e+01 1.231709912310615209e+02 7.508359465761971308e+01
1.380000000000000000e+04 7.873103563739385891e+01 3.338697223468550135e+01 1.232931156355664228e+02 7.516923554690410469e+01
1.381250000000000000e+04 7.864905609147714927e+01 3.341034502195991251e+01 1.233516723886633883e+02 7.508313991060323644e+01
1.382500000000000000e+04 7.874370694085571643e+01 3.364798624199544008e+01 1.232761407732813410e+02 7.526114961955133253e+01
1.383750000000000000e+04 7.876264102933352262e+01 3.364963993302042411e+01 1.232799484927249267e+02 7.535143425059138167e+01
1.385000000000000000e+04 7.880515449794052074e+01 3.353756049212385904e+01 1.233516464255022385e+02 7.543728928423549007e+01
1.386250000000000000e+04 7.893880148039569633e+01 3.351374135342988581e+01 1.233218042149467948e+02 7.539249285170181736e+01
1.387500000000000000e+04 7.897599423992873824e+01 3.362396030105405487e+01 1.233549210443255504e+02 7.548909310124352601e+01
1.388750000000000000e+04 7.886081582731368655e+01 3.358833950380890343e+01 1.234436613724714960e+02 7.539632188727283335e+01
1.390000000000000000e+04 7.861465521219625430e+01 3.353271471992775332e+01 1.235780376547894122e+02 7.546738449761694767e+01
1.391250000000000000e+04 7.866550213781988532e+01 3.337194436994781199e+01 1.236817676141642153e+02 7.532562771645018529e+01
1.392500000000000000e+04 7.854361541347859088e+01 3.334473748018712058e+01 1.235975824826159482e+02 7.544051027135732568e+01
1.393750000000000000e+04 7.857958427496234322e+01 3.337167550109690239e+01 1.237159063355293398e+02 7.544602707424394339e+01
1.395000000000000000e+04 7.834679609131383415e+01 3.333637879324478348e+01 1.237893014509557901e+02 7.546296632097022439e+01
1.396250000000000000e+04 7.828076480000839865e+01 3.334573101736302903e+01 1.237924364942119979e+02 7.537540854601897422e+01
1.397500000000000000e+04 7.822190574235416705e+01 3.332067141733336513e+01 1.237551740605637747e+02 7.540745565694592756e+01
1.398750000000000000e+04 7.826402795822971825e+01 3.324588869323083884e+01 1.238329222713071971e+02 7.560650389851133468e+01
1.400000000000000000e+04 7.838956391170805205e+01 3.322676767170619883e+01 1.239269864021458858e+02 7.551625221410863276e+01
1.401250000000000000e+04 7.835185018947292690e+01 3.333100138049256600e+01 1.238756284112466233e+02 7.547396095635139091e+01
1.402500000000000000e+04 7.841510365957813633e+01 3.332368411273267128e+01 1.239194650144042527e+02 7.547282919031053439e+01
1.403750000000000000e+04 7.838699012966587532e+01 3.323247513169071965e+01 1.238959128216907715e+02 7.545704473999327888e+01
1.405000000000000000e+04 7.830088876156577271e+01 3.325053394784654159e+01 1.239710512095122112e+02 7.542230468619774797e+01
1.406250000000000000e+04 7.830910972548765869e+01 3.319890236775388104e+01 1.239628332514800633e+02 7.542576226218857016e+01
1.407500000000000000e+04 7.814887619687074505e+01 3.329402930794851301e+01 1.240850943712539731e+02 7.541293397621609529e+01
1.408750000000000000e+04 7.826810014448354025e+01 3.322466688685685909e+01 1.242564060282236369e+02 7.525330460007310762e+01
1.410000000000000000e+04 7.825514428967699132e+01 3.312787627372067334e+01 1.243188275541662051e+02 7.519207404639142567e+01
1.411250000000000000e+04 7.807280742194353707e+01 3.302439258014068457e+01 1.242626179908548920e+02 7.519044145767108489e+01
1.412500000000000000e+04 7.804752622619919578e+01 3.297984189999482396e+01 1.242975309006365876e+02 7.515951450118518551e+01
1.413750000000000000e+04 7.808100184832061075e+01 3.303912724665321576e+01 1.240716162736644890e+02 7.499087969516213548e+01
1.415000000000000000e+04 7.810659916237752043e+01 3.295264174229305354e+01 1.240474453040577885e+02 7.505395679322138847e+01
1.416250000000000000e+04 7.820286048338756757e+01 3.322994591847823642e+01 1.240954491909494806e+02 7.499079956473978825e+01
1.417500000000000000e+04 7.821660815927144483e+01 3.323610245857086909e+01 1.243404248252314233e+02 7.491607742898223421e+01
1.418750000000000000e+04 7.822637947713590734e+01 3.307288777265780055e+01 1.243901572684461314e+02 7.480937734440826148e+01
1.420000000000000000e+04 7.822994294050631936e+01 3.297326953699925411e+01 1.245693254186917756e+02 7.479428114136234740e+01
1.421250000000000000e+04 7.810704104681528293e+01 3.295451747271609122e+01 1.245446135557334628e+02 7.483314245226353023e+01
1.422500000000000000e+04 7.813809806691517679e+01 3.295757550491488530e+01 1.245023497985740448e+02 7.489458022198938636e+01
1.423750000000000000e+04 7.820877193914643044e+01 3.286952491209945748e+01 1.247137435465757846e+02 7.486468614797031762e+01
1.425000000000000000e+04 7.834247364403499603e+01 3.277140216959924146e+01 1.246180424748409195e+02 7.477516049541308973e+01
1.426250000000000000e+04 7.835580678333772653e+01 3.266955900504581223e+01 1.246562102187002239e+02 7.491695191521415609e+01
1.427500000000000000e+04 7.845990895222237782e+01 3.275084676295963959e+01 1.246756929134944727e+02 7.488079419399259962e+01
1.428750000000000000e+04 7.865058677957244981e+01 3.277953009579756838e+01 1.247198394516140496e+02 7.494194703793796464e+01
1.430000000000000000e+04 7.866289020692204303e+01 3.283648667984470393e+01 1.248234691283548585e+02 7.479377849561258529e+01
1.431250000000000000e+04 7.881898338717601860e+01 3.291691073334395412e+01 1.248412855679108873e+02 7.466058303038425947e+01
1.432500000000000000e+04 7.872474979789994620e+01 3.284097147394427907e+01 1.246871550427722894e+02 7.470642254343422906e+01
1.433750000000000000e+04 7.876393726090067560e+01 3.290468811912383984e+01 1.245902913802044623e+02 7.467305569336305382e+01
1.435000000000000000e+04 7.874304890017876346e+01 3.290097579266696926e+01 1.246739432230293971e+02 7.492715411012692073e+01
1.436250000000000000e+04 7.879459084245391409e+01 3.284454395505910895e+01 1.247627083792379068e+02 7.493093354988914712e+01
1.437500000000000000e+04 7.855150646251786384e+01 3.272687396163257034e+01 1.248986747001523270e+02 7.496600861336041532e+01
1.438750000000000000e+04 7.853567425458965090e+01 3.268463766462204489e+01 1.250358022814641288e+02 7.497146583598507164e+01
1.440000000000000000e+04 7.846360165492117744e+01 3.255234040023091779e+01 1.251389185617852604e+02 7.498142335243707635e+01
1.441250000000000000e+04 7.847500695324215769e+01 3.255703362275913548e+01 1.251375029650506860e+02 7.502955544967213086e+01
1.442500000000000000e+04 7.856056895380578453e+01 3.256196012387075456e+01 1.251695711876721901e+02 7.511892384953242185e+01
1.443750000000000000e+04 7.863179628740059002e+01 3.252229090808181411e+01 1.252812716651105660e+02 7.529411742563215171e+01
1.445000000000000000e+04 7.859603004080710775e+01 3.249162177853034450e+01 1.252027817764496547e+02 7.531828566398624503e+01
1.446250000000000000e+04 7.857914573329603058e+01 3.252209691600891972e+01 1.252732734321824495e+02 7.522734352140541603e+01
1.447500000000000000e+04 7.864889531295365543e+01 3.243294114909316050e+01 1.253999224491178239e+02 7.524142185764270607e+01
1.448750000000000000e+04 7.866734847402037190e+01 3.242316381637164824e+01 1.254738983132015022e+02 7.514446349545538339e+01
1.450000000000000000e+04 7.872536950731191041e+01 3.252374337461320408e+01 1.255792102917957038e+02 7.513819085210469950e+01
1.451250000000000000e+04 7.866906109195517161e+01 3.242754380156178229e+01 1.254630393301424505e+02 7.521338739806957108e+01
1.452500000000000000e+04 7.869969195830016417e+01 3.233502200181298036e+01 1.256103088272958530e+02 7.542538860961488467e+01
1.453750000000000000e+04 7.851225178875306199e+01 3.224085615421850548e+01 1.254975487521058142e+02 7.532255007616562636e+01
1.455000000000000000e+04 7.841472960058828789e+01 3.244117224942486644e+01 1.255922067272046547e+02 7.529482778853888192e+01
1.456250000000000000e+04 7.829544797983727733e+01 3.229475450615504428e+01 1.256600505857500849e+02 7.513221192937442083e+01
1.457500000000000000e+04 7.826971169360798797e+01 3.226562771072701707e+01 1.257686895111271497e+02 7.503612560440878099e+01
1.458750000000000000e+04 7.834936233210262913e+01 3.218857563789993748e+01 1.258004372867222713e+02 7.498005460880051487e+01
1.460000000000000000e+04 7.828144332494377977e+01 3.214840319673366764e+01 1.258511767964997148e+02 7.514417803249996552e+01
1.461250000000000000e+04 7.819917827553997824e+01 3.227665903359735466e+01 1.257676980183235429e+02 7.494828531349642731e+01
1.462500000000000000e+04 7.839797282503968745e+01 3.229988585892387221e+01 1.258421988557403353e+02 7.476869370729187381e+01
1.463750000000000000e+04 7.852900029183750519e+01 3.220997895230253505e+01 1.258606539772067663e+02 7.475515850281497876e+01
1.465000000000000000e+04 7.846822121719482368e+01 3.244683239102656813e+01 1.260308342056585929e+02 7.495402752236712729e+01
1.466250000000000000e+04 7.830343091007486578e+01 3.242896543914375229e+01 1.260347687321820587e+02 7.497109546479404685e+01
1.467500000000000000e+04 7.827103429379222632e+01 3.248826278550386348e+01 1.261440937465562087e+02 7.490634015074438423e+01
1.468750000000000000e+04 7.844067937545574409e+01 3.240777128536980456e+01 1.259931958337188718e+02 7.489852586372052201e+01
1.470000000000000000e+04 7.868787618024519759e+01 3.238350424090474178e+01 1.258471545215525111e+02 7.501487707441314967e+01
1.471250000000000000e+04 7.889466648670418181e+01 3.252735268625836085e+01 1.259272894661897766e+02 7.503252263821802615e+01
1.472500000000000000e+04 7.900368521216451256e+01 3.249331836718768329e+01 1.258881961034118433e+02 7.523292900008047468e+01
1.473750000000000000e+04 7.894098169967722356e+01 3.240054858584011299e+01 1.259798966152711586e+02 7.518402344358480605e+01
1.475000000000000000e+04 7.877819905342884965e+01 3.230514449197779214e+01 1.259480894896913128e+02 7.539973550055404417e+01
1.476250000000000000e+04 7.881225140036085008e+01 3.218126446738492774e+01 1.259769426502263912e+02 7.539241951824372734e+01
1.477500000000000000e+04 7.891872164767767117e+01 3.216774753331510084e+01 1.260256329008741858e+02 7.528808649091551786e+01
1.478750000000000000e+04 7.890933102529157850e+01 3.235220620329370433e+01 1.260449795421824319e+02 7.516542735599610126e+01
1.480000000000000000e+04 7.882125270926665905e+01 3.234413654370256097e+01 1.262075617806902699e+02 7.501662421630950917e+01
1.481250000000000000e+04 7.874858904428651840e+01 3.229064685216879838e+01 1.261457424354041876e+02 7.500654240776934500e+01
1.482500000000000000e+04 7.868194083561793661e+01 3.215361949504669070e+01 1.262600152805731710e+02 7.493429437756594780e+01
1.483750000000000000e+04 7.883140427560556418e+01 3.221968724303089715e+01 1.263449816290597596e+02 7.492606778237070841e+01
1.485000000000000000e+04 7.905917805264581943e+01 3.207884925070055004e+01 1.264392989928266360e+02 7.486712893934773660e+01
1.486250000000000000e+04 7.924895754820887817e+01 3.193179032875284307e+01 1.265031948509794404e+02 7.483757448976659532e+01
1.487500000000000000e+04 7.933587411641244103e+01 3.195014393974699374e+01 1.264737346708958796e+02 7.491374452498006065e+01
1.488750000000000000e+04 7.945353536145900364e+01 3.186102591723750166e+01 1.263342020066720863e+02 7.493967786906799233e+01
1.490000000000000000e+04 7.945095098251967158e+01 3.189194495780683880e+01 1.263784931991311282e+02 7.481699828679032294e+01
1.491250000000000000e+04 7.957294077414864830e+01 3.176422182451329590e+01 1.265482360242208557e+02 7.480021091657901877e+01
1.492500000000000000e+04 7.969275927264311576e+01 3.178656828202837303e+01 1.265559990084990289e+02 7.467608250277785942e+01
1.493750000000000000e+04 7.985393943774506909e+01 3.174874371934916084e+01 1.265293264077425874e+02 7.449149746179533338e+01
1.495000000000000000e+04 7.998002499935928711e+01 3.168383399396831024e+01 1.264307473401548378e+02 7.434748547601284940e+01
1.496250000000000000e+04 7.984978026139992835e+01 3.159188287287332031e+01 1.264926025556619749e+02 7.439758006694809467e+01
1.497500000000000000e+04 7.985076957073756887e+01 3.161297534350700289e+01 1.265317321690233285e+02 7.426462300207221290e+01
1.498750000000000000e+04 7.988792657302920475e+01 3.156329289712465069e+01 1.265444575818136741e+02 7.433479013706693195e+01
1.500000000000000000e+04 8.003141375560680615e+01 3.147215710217429674e+01 1.265074972246911784e+02 7.429437694769072209e+01
1.501250000000000000e+04 8.004993647267129120e+01 3.146506199155472316e+01 1.265952324233755348e+02 7.427677172650912496e+01
1.502500000000000000e+04 8.015765947422808324e+01 3.137708924909673769e+01 1.265442762993176729e+02 7.435249298689697639e+01
1.503750000000000000e+04 7.989588152033962842e+01 3.134801910496020483e+01 1.264817979892891202e+02 7.444268916429550131e+01
1.505000000000000000e+04 7.987180531829645247e+01 3.141961589465534743e+01 1.266643822311649359e+02 7.447312226986028350e+01
1.506250000000000000e+04 7.995278743577281944e+01 3.142888187269132771e+01 1.267684435064275164e+02 7.454972299432024840e+01
1.507500000000000000e+04 7.984275366079590697e+01 3.133714485029407371e+01 1.267013218723565018e+02 7.444796021192556168e+01
1.508750000000000000e+04 7.979024332437585088e+01 3.137103895845517343e+01 1.267539713950142470e+02 7.445522880458739223e+01
1.510000000000000000e+04 7.983480189707081820e+01 3.146705771119896511e+01 1.268091869199143389e+02 7.447325581444678733e+01
1.511250000000000000e+04 8.006394065458090381e+01 3.151295589808089659e+01 1.267559617243422423e+02 7.445157696418019100e+01
1.512500000000000000e+04 8.009727846665727213e+01 3.131217241671139107e+01 1.268270478535389714e+02 7.436570533640522740e+01
1.513750000000000000e+04 8.019065460165806769e+01 3.127891911329214736e+01 1.269997819920432249e+02 7.450491014708822490e+01
1.515000000000000000e+04 8.001486753326237533e+01 3.128966469883689427e+01 1.269987547464282329e+02 7.455043345361553975e+01
1.516250000000000000e+04 8.006372431688032520e+01 3.108517711209677259e+01 1.270704925554604188e+02 7.444724611572245010e+01
1.517500000000000000e+04 8.014606579932251407e+01 3.125272281985228773e+01 1.271560468836011353e+02 7.443077480412102886e+01
1.518750000000000000e+04 8.041299762859672740e+01 3.121217972742434199e+01 1.272307500992057498e+02 7.439382971754471896e+01
1.520000000000000000e+04 8.044754442173181985e+01 3.133019998396991213e+01 1.271535427612284650e+02 7.439068211701641076e+01
1.521250000000000000e+04 8.043508790482944448e+01 3.121217479330621458e+01 1.271746886107139147e+02 7.450369345581844982e+01
1.522500000000000000e+04 8.032742741995468805e+01 3.110160867189508593e+01 1.270372466987365101e+02 7.460795031816155642e+01
1.523750000000000000e+04 8.036186632620933779e+01 3.115784038475361228e+01 1.271168574535164595e+02 7.454240868216574256e+01
1.525000000000000000e+04 8.043431624939982783e+01 3.112329023591633259e+01 1.272052855616943674e+02 7.455893351370383471e+01
1.526250000000000000e+04 8.040535861787719796e+01 3.135055646879446201e+01 1.272513020456496804e+02 7.443238921660015706e+01
1.527500000000000000e+04 8.042744472636201181e+01 3.105551727318942667e+01 1.273051972826229274e+02 7.446050223533856638e+01
1.528750000000000000e+04 8.036986767493871753e+01 3.101270869526351248e+01 1.273860579935703612e+02 7.425499364433879634e+01
1.530000000000000000e+04 8.035039721175380123e+01 3.103467933153724800e+01 1.275189778509752614e+02 7.417574213628827806e+01
1.531250000000000000e+04 8.050418581399033258e+01 3.126171840263036117e+01 1.275148455486276475e+02 7.437643688118009777e+01
1.532500000000000000e+04 8.047840906583341791e+01 3.125847939008901122e+01 1.272379971084842367e+02 7.430267487698959883e+01
1.533750000000000000e+04 8.052722921500337350e+01 3.119866858899661466e+01 1.273031069666401862e+02 7.414295077312071669e+01
1.535000000000000000e+04 8.060204509202687007e+01 3.107605035851089426e+01 1.275496215861980858e+02 7.405480805543652423e+01
1.536250000000000000e+04 8.057707448714636200e+01 3.083428926398466530e+01 1.275190136342349518e+02 7.386556940744313238e+01
1.537500000000000000e+04 8.037615587417732854e+01 3.088078375866036751e+01 1.272285368979701303e+02 7.380529171816354506e+01
1.538750000000000000e+04 8.045038268965492989e+01 3.079440918329968468e+01 1.273456991379805601e+02 7.388888778824127712e+01
1.540000000000000000e+04 8.055398483851018909e+01 3.096033875588404882e+01 1.274680183147610109e+02 7.393308051988643115e+01
1.541250000000000000e+04 8.064969134830379005e+01 3.096330873543739060e+01 1.275893744053567502e+02 7.415015106959799596e+01
1.542500000000000000e+04 8.089144799048627021e+01 3.082269260903830954e+01 1.273773506605037795e+02 7.421034747807763665e+01
1.543750000000000000e+04 8.084934827160185478e+01 3.082196987700932311e+01 1.274406076033573214e+02 7.424084350818526445e+01
1.545000000000000000e+04 8.081112639869577663e+01 3.092654562102239879e+01 1.274614349252043155e+02 7.412301497782870285e+01
1.546250000000000000e+04 8.079654592157071136e+01 3.093597626031407799e+01 1.274741743504413023e+02 7.397648547271869290e+01
1.547500000000000000e+04 8.090012127124663266e+01 3.087103150735179469e+01 1.275100683579738359e+02 7.396362878609421898e+01
1.548750000000000000e+04 8.106189661576878791e+01 3.094572005995043540e+01 1.275026700738537926e+02 7.393458194205263112e+01
1.550000000000000000e+04 8.107981688212628057e+01 3.106510541035912709e+01 1.274868131022241045e+02 7.390417429906320024e+01
1.551250000000000000e+04 8.116879234389506337e+01 3.108698752436666268e+01 1.273898914757234735e+02 7.383045062656893265e+01
1.552500000000000000e+04 8.117185780750997992e+01 3.126284565169638796e+01 1.272863614759304625e+02 7.384070167953618125e+01
1.553750000000000000e+04 8.115622712799924443e+01 3.119647945045309001e+01 1.272992308777117643e+02 7.376991647922102402e+01
1.555000000000000000e+04 8.104008924796865188e+01 3.111583888485260374e+01 1.274818977443370471e+02 7.378157130446076906e+01
1.556250000000000000e+04 8.109992548026741588e+01 3.107688165413610903e+01 1.275427012235085442e+02 7.395880482429475933e+01
1.557500000000000000e+04 8.120943614554268208e+01 3.100013323757899286e+01 1.276669606558501187e+02 7.389561047442258257e+01
1.558750000000000000e+04 8.106220945042657888e+01 3.105604279288529312e+01 1.276166341276275205e+02 7.389844633687441444e+01
1.560000000000000000e+04 8.121427789303366751e+01 3.097306248731189271e+01 1.277414228179909088e+02 7.392190659933619656e+01
1.561250000000000000e+04 8.134642038281617715e+01 3.094979376896705858e+01 1.278321586986625391e+02 7.393692830830411822e+01
1.562500000000000000e+04 8.124060110500377618e+01 3.088429368923948815e+01 1.280294607102560747e+02 7.392874291536614351e+01
1.563750000000000000e+04 8.109310951839164261e+01 3.087744517496771124e+01 1.280818546076615405e+02 7.395362600908903516e+01
1.565000000000000000e+04 8.094256506705443144e+01 3.086185481855206092e+01 1.281578888057107406e+02 7.396486197688193442e+01
1.566250000000000000e+04 8.096251058317930926e+01 3.064640020584639757e+01 1.281453113131641999e+02 7.384947298774469004e+01
1.567500000000000000e+04 8.118558860170338676e+01 3.061082169206787995e+01 1.281505981024079119e+02 7.392327280417796942e+01
1.568750000000000000e+04 8.133201394672884987e+01 3.048729408094317606e+01 1.282044065773222883e+02 7.386013895997716361e+01
1.570000000000000000e+04 8.150790320625470997e+01 3.044031270264583000e+01 1.282417886395456321e+02 7.397601097829064543e+01
1.571250000000000000e+04 8.152641453052599729e+01 3.030156529830926004e+01 1.283542933743445644e+02 7.409098829042045509e+01
1.572500000000000000e+04 8.154203455047831994e+01 3.021126694986770289e+01 1.284362779274332240e+02 7.414808556880521451e+01
1.573750000000000000e+04 8.162383655967691709e+01 3.021732417035403273e+01 1.285771957056244901e+02 7.422313875412972095e+01
1.575000000000000000e+04 8.160360436244030780e+01 3.016131038339285908e+01 1.287908473428521177e+02 7.422034403405120884e+01
1.576250000000000000e+04 8.158648674017140934e+01 3.006627296600008492e+01 1.287412840546025166e+02 7.408746075890675797e+01
1.577500000000000000e+04 8.163857680391652138e+01 3.002513370993648678e+01 1.286347162645543563e+02 7.403812224319955249e+01
1.578750000000000000e+04 8.175572168563957121e+01 3.021554602093866393e+01 1.287383672044261402e+02 7.392429330335917825e+01
1.580000000000000000e+04 8.191048732819520239e+01 3.024119709436139658e+01 1.288007650522725100e+02 7.385814911246933434e+01
1.581250000000000000e+04 8.194337013094475708e+01 3.026450147737872243e+01 1.287732156908962509e+02 7.384898725731190439e+01
1.582500000000000000e+04 8.186731711367528419e+01 3.018916816510849443e+01 1.287946822868607057e+02 7.382877111631037792e+01
1.583750000000000000e+04 8.175143581523686009e+01 3.030971150943991788e+01 1.287012484382048001e+02 7.389913456417738757e+01
1.585000000000000000e+04 8.178898110639846664e+01 3.037739565207213488e+01 1.286552104867606374e+02 7.410213959859333954e+01
1.586250000000000000e+04 8.189541367340935096e+01 3.051921129008904998e+01 1.286260459410601982e+02 7.420374875491796729e+01
1.587500000000000000e+04 8.175820043270788062e+01 3.054580951979892589e+01 1.286154250984570524e+02 7.420257369383087109e+01
1.588750000000000000e+04 8.175847597056599625e+01 3.064778300345965079e+01 1.286264859606424125e+02 7.416458013185250309e+01
1.590000000000000000e+04 8.188324142166709407e+01 3.068661970437473840e+01 1.287206201480016716e+02 7.413009266448086976e+01
1.591250000000000000e+04 8.204457493589652017e+01 3.055280156166444172e+01 1.285700043314412540e+02 7.408545488230275566e+01
1.592500000000000000e+04 8.195194147176270860e+01 3.035899816838278298e+01 1.283834351324572083e+02 7.405733736798478617e+01
1.593750000000000000e+04 8.190937100929633630e+01 3.031851895307794464e+01 1.284585457795010655e+02 7.406108739638918337e+01
1.595000000000000000e+04 8.183950192093791998e+01 3.027922317933033369e+01 1.284607520106601442e+02 7.408754522753372385e+01
1.596250000000000000e+04 8.178965624164781900e+01 3.030525550411290681e+01 1.284899994089243194e+02 7.401680445155631105e+01
1.597500000000000000e+04 8.185881611447270245e+01 3.020644146363036953e+01 1.286378882652592495e+02 7.402098318791074405e+01
1.598750000000000000e+04 8.203131717106707299e+01 3.013479014215647922e+01 1.287995970576098443e+02 7.396965483607628755e+01
1.600000000000000000e+04 8.206328460703068117e+01 3.012623125758222287e+01 1.289685186546095963e+02 7.391436762344538636e+01
1.601250000000000000e+04 8.173810540482126896e+01 3.008270898224480305e+01 1.289888920816105724e+02 7.388540498183678551e+01
1.602500000000000000e+04 8.166591980364914605e+01 2.996244984366071407e+01 1.288044574573178522e+02 7.380756985065029596e+01
1.603750000000000000e+04 8.176246321452887855e+01 2.997810488689203723e+01 1.288499500601284922e+02 7.391163247402955960e+01
1.605000000000000000e+04 8.185186431693753661e+01 3.011793802947592269e+01 1.288478183791074514e+02 7.398466438216493657e+01
1.606250000000000000e+04 8.178416658560990982e+01 2.994000357951014024e+01 1.288041021841411862e+02 7.399932010147783501e+01
1.607500000000000000e+04 8.181689150535081012e+01 2.997811404437837624e+01 1.289122848489101045e+02 7.411573585173259460e+01
1.608750000000000000e+04 8.172846186444903083e+01 3.000574395638433245e+01 1.290514601591839039e+02 7.414923457293933495e+01
1.610000000000000000e+04 8.173346970927244115e+01 3.011292268901712177e+01 1.291636883044296553e+02 7.403947254470010364e+01
1.611250000000000000e+04 8.166940423626500944e+01 3.014081522263314383e+01 1.291057161132603710e+02 7.401656825600478840e+01
1.612500000000000000e+04 8.173209151189843169e+01 3.020424627326244860e+01 1.290430965736441351e+02 7.401659722618390447e+01
1.613750000000000000e+04 8.190191482764170416e+01 3.017324083596282236e+01 1.292627699536089949e+02 7.398859853383054030e+01
1.615000000000000000e+04 8.184074871943627727e+01 3.013155049346445225e+01 1.292079592336110920e+02 7.405816696617341677e+01
1.616250000000000000e+04 8.177026658962753913e+01 3.012744425604262233e+01 1.291794557059482713e+02 7.390120878004738358e+01
1.617500000000000000e+04 8.187789235196326842e+01 3.016801022112312936e+01 1.292948898936924991e+02 7.382576424367491086e+01
1.618750000000000000e+04 8.189594728165492654e+01 3.012488590567649283e+01 1.293126386745400680e+02 7.420041664257939829e+01
1.620000000000000000e+04 8.181110783374198547e+01 3.011078715129709593e+01 1.292430199825479917e+02 7.421931955623200849e+01
1.621250000000000000e+04 8.181000972166332019e+01 3.006343980366156998e+01 1.292482826440034387e+02 7.390815100058991050e+01
1.622500000000000000e+04 8.209932125073584075e+01 3.012742586602266925e+01 1.292603584145164461e+02 7.407052687551221481e+01
1.623750000000000000e+04 8.215606518506753275e+01 3.014067166395482644e+01 1.292726216575103706e+02 7.393913839636132934e+01
1.625000000000000000e+04 8.209656007267781774e+01 2.993848045046181738e+01 1.294324381412490368e+02 7.379066483026264223e+01
1.626250000000000000e+04 8.209968191406798610e+01 3.002415208904853827e+01 1.295356270908611407e+02 7.372679352749833015e+01
1.627500000000000000e+04 8.225131529971120870e+01 3.007398123675876889e+01 1.295510401056544652e+02 7.385163448783153228e+01
1.628750000000000000e+04 8.237068209573318711e+01 3.002768965676738588e+01 1.295906225382346975e+02 7.387655064665139548e+01
1.630000000000000000e+04 8.248261869543080138e+01 2.996609283848572147e+01 1.295660249572587759e+02 7.377954019197746049e+01
1.631250000000000000e+04 8.256807926708523837e+01 2.981988540039633406e+01 1.295798576425487738e+02 7.375926721958360588e+01
1.632500000000000000e+04 8.260230259729245006e+01 2.967853970794151053e+01 1.297115872784334556e+02 7.364923967676479322e+01
1.633750000000000000e+04 8.259419774189798602e+01 2.959581596073918419e+01 1.297591911327283754e+02 7.356861848426397898e+01
1.635000000000000000e+04 8.274884422045393251e+01 2.956307517132163198e+01 1.297899753420560955e+02 7.361170983076991092e+01
1.636250000000000000e+04 8.286427384706809107e+01 2.955768849034606305e+01 1.298332867108169921e+02 7.353275890599719844e+01
1.637500000000000000e+04 8.296216132610169325e+01 2.943954414198845981e+01 1.299094363035621882e+02 7.349560384118819911e+01
1.638750000000000000e+04 8.306188371793740544e+01 2.952947042607500450e+01 1.298726097332076108e+02 7.347133141949234414e+01
1.640000000000000000e+04 8.314956631847620372e+01 2.956597149508022326e+01 1.301035545529457806e+02 7.340351255002846642e+01
1.641250000000000000e+04 8.312996487295473003e+01 2.938308813600899683e+01 1.299293017447767511e+02 7.345006243686142966e+01
1.642500000000000000e+04 8.320950219229433742e+01 2.948703512260566129e+01 1.299201093811312546e+02 7.349934637034868956e+01
1.643750000000000000e+04 8.316600999750318124e+01 2.943666728809338906e+01 1.299651881023078204e+02 7.347055440567253015e+01
1.645000000000000000e+04 8.317956991015867629e+01 2.940907984014073762e+01 1.301083697459621931e+02 7.350271869739069075e+01
1.646250000000000000e+04 8.323004735124993658e+01 2.941122912802597611e+01 1.302015865284525944e+02 7.331636870804422301e+01
1.647500000000000000e+04 8.323732902253924237e+01 2.945033631949276653e+01 1.303909391852478166e+02 7.330106374941441061e+01
1.648750000000000000e+04 8.330514497724833234e+01 2.935712687039085367e+01 1.306090307336900196e+02 7.351507097128251189e+01
1.650000000000000000e+04 8.338198797570304066e+01 2.932548195648620748e+01 1.306125716570699353e+02 7.352757585234930104e+01
1.651250000000000000e+04 8.329006500211391995e+01 2.932195710124809906e+01 1.306432073113114996e+02 7.345157400601102893e+01
1.652500000000000000e+04 8.330178274588047316e+01 2.920269491256169658e+01 1.307397008029478513e+02 7.347757658937942438e+01
1.653750000000000000e+04 8.332478372070163175e+01 2.910289296414570615e+01 1.308230410261447787e+02 7.341190179117475623e+01
1.655000000000000000e+04 8.345648167140966223e+01 2.914506194342342127e+01 1.307668736345245861e+02 7.327478761416443831e+01
1.656250000000000000e+04 8.362989734717028512e+01 2.916122950130429459e+01 1.308573672705898048e+02 7.348904872444887815e+01
1.657500000000000000e+04 8.361100471128844447e+01 2.911830328828350289e+01 1.308699411286418979e+02 7.337106489541584153e+01
1.658750000000000000e+04 8.366305606511892279e+01 2.908944952634942638e+01 1.309767910235705131e+02 7.333137123087398379e+01
1.660000000000000000e+04 8.365431647801477766e+01 2.896453898474695521e+01 1.309994402221601035e+02 7.330563776146743749e+01
1.661250000000000000e+04 8.376788767525340518e+01 2.891040907703472485e+01 1.309526470600630432e+02 7.328322006015825707e+01
1.662500000000000000e+04 8.380974784353587381e+01 2.883029134256354453e+01 1.310333758366953418e+02 7.325774251472483911e+01
1.663750000000000000e+04 8.382540708972902621e+01 2.894908669977024118e+01 1.310102024744188896e+02 7.333605335734814901e+01
1.665000000000000000e+04 8.383506738662050850e+01 2.900055627104624634e+01 1.309630093369856354e+02 7.331788214767104250e+01
1.666250000000000000e+04 8.393454893185143817e+01 2.917722285775587210e+01 1.310893439151884081e+02 7.328333446206661961e+01
1.667500000000000000e+04 8.400378852104438465e+01 2.907482701292492067e+01 1.313062722183592541e+02 7.339359177805177126e+01
1.668750000000000000e+04 8.397679648138607433e+01 2.904852946970335381e+01 1.312576846532592469e+02 7.337150155363951853e+01
1.670000000000000000e+04 8.391236669567284423e+01 2.916234393672762337e+01 1.315207203567392753e+02 7.328323230898976703e+01
1.671250000000000000e+04 8.408759443587454996e+01 2.899441623482589847e+01 1.315336558644159766e+02 7.318179121283939992e+01
1.672500000000000000e+04 8.415989330418548775e+01 2.897903226195004223e+01 1.315116412015690628e+02 7.320864244276772581e+01
1.673750000000000000e+04 8.407621603668195576e+01 2.912054579866371640e+01 1.316544301848890655e+02 7.319847056500432814e+01
1.675000000000000000e+04 8.420582224496978085e+01 2.917676430948248267e+01 1.316417902462896450e+02 7.323368149817309813e+01
1.676250000000000000e+04 8.416450072374723845e+01 2.895258580761046829e+01 1.316516245019928704e+02 7.327484752100426135e+01
1.677500000000000000e+04 8.418629388086354481e+01 2.905542977438346597e+01 1.317365606791569803e+02 7.330743360749063697e+01
1.678750000000000000e+04 8.411409927901699746e+01 2.903866654898380517e+01 1.318235921036541640e+02 7.310986065877700923e+01
1.680000000000000000e+04 8.409083065412123403e+01 2.897225665012470230e+01 1.317516983225239358e+02 7.313751068121118237e+01
1.681250000000000000e+04 8.422082903686774102e+01 2.897089747205605903e+01 1.315898622427704652e+02 7.304916749185571234e+01
1.682500000000000000e+04 8.418323239397672353e+01 2.894836156875786060e+01 1.316552584121848213e+02 7.304467147424988127e+01
1.683750000000000000e+04 8.412502901037402125e+01 2.896989508646915823e+01 1.317392501464443342e+02 7.317516627565005649e+01
1.685000000000000000e+04 8.400914227246215660e+01 2.899030722782589464e+01 1.318240054194511401e+02 7.323862775944236603e+01
1.686250000000000000e+04 8.401143695689181357e+01 2.892029623386408588e+01 1.316381513443750180e+02 7.335121523190916548e+01
1.687500000000000000e+04 8.385162516688727408e+01 2.878464857307950808e+01 1.318442911939583837e+02 7.324746562879288092e+01
1.688750000000000000e+04 8.399813286701930792e+01 2.859044946226142159e+01 1.318532829091336112e+02 7.303808671316775758e+01
1.690000000000000000e+04 8.407405187523114876e+01 2.845013009982073271e+01 1.319495553792222324e+02 7.320950689460897820e+01
1.691250000000000000e+04 8.411676328840965766e+01 2.837828609193887530e+01 1.318651038254988634e+02 7.301614580386608111e+01
1.692500000000000000e+04 8.407852441254377140e+01 2.833672228664234538e+01 1.319662498605664780e+02 7.316012557638730129e+01
1.693750000000000000e+04 8.402349319935767369e+01 2.823988887681144888e+01 1.320044842797305478e+02 7.278211260470477839e+01
1.695000000000000000e+04 8.400659829557670832e+01 2.831079104658792644e+01 1.320428420251843420e+02 7.293559996239706322e+01
1.696250000000000000e+04 8.388406707934906592e+01 2.822543525447824209e+01 1.319111686826672951e+02 7.261657142645762519e+01
1.697500000000000000e+04 8.415487969473537078e+01 2.813785330796070738e+01 1.318357639336803686e+02 7.302639469085434598e+01
1.698750000000000000e+04 8.405730269703821023e+01 2.814763474169714641e+01 1.318278723780818495e+02 7.304095377607971784e+01
1.700000000000000000e+04 8.418888733223283793e+01 2.814188698724986892e+01 1.319048653041665204e+02 7.301271190417939749e+01
1.701250000000000000e+04 8.412524785083859058e+01 2.825061451511162502e+01 1.317839088600863420e+02 7.293795752917780817e+01
1.702500000000000000e+04 8.422721759278446996e+01 2.821066155871512748e+01 1.318501505391904800e+02 7.286624040441293459e+01
1.703750000000000000e+04 8.437448076837654298e+01 2.820363793149893539e+01 1.317863129409562930e+02 7.279467976417214459e+01
1.705000000000000000e+04 8.447668385766800725e+01 2.824624954208770689e+01 1.317718477144653377e+02 7.289465144902248994e+01
1.706250000000000000e+04 8.459753735959988319e+01 2.815500286645394112e+01 1.317749457678777674e+02 7.295152276311625883e+01
1.707500000000000000e+04 8.466527829618969747e+01 2.803368859578705141e+01 1.316909437595862755e+02 7.311188476132959124e+01
1.708750000000000000e+04 8.456111884609302365e+01 2.805563232077510349e+01 1.318096929833335196e+02 7.317996520736174659e+01
1.710000000000000000e+04 8.442458436504882968e+01 2.804186878369116087e+01 1.318961989498495768e+02 7.318317990002940121e+01
1.711250000000000000e+04 8.438009223853548235e+01 2.794430655160543964e+01 1.319510440291489601e+02 7.303735371683455924e+01
1.712500000000000000e+04 8.435398258137468019e+01 2.807192332890139141e+01 1.319898073362483046e+02 7.294664781664874909e+01
1.713750000000000000e+04 8.446199416880936894e+01 2.786275623515924593e+01 1.320893857982341899e+02 7.295480963759968063e+01
1.715000000000000000e+04 8.435221125718732083e+01 2.801739449714293784e+01 1.320146395943876598e+02 7.303302776751800707e+01
1.716250000000000000e+04 8.442544231094753115e+01 2.785147831636494686e+01 1.321029625898363520e+02 7.306482787364825526e+01
1.717500000000000000e+04 8.438355314565829701e+01 2.791101536689899021e+01 1.320946461667256528e+02 7.305725392179301991e+01
1.718750000000000000e+04 8.454341935619913784e+01 2.792229768670302548e+01 1.320833869212182492e+02 7.307264116852807945e+01
1.720000000000000000e+04 8.429122853779719549e+01 2.779017647711900452e+01 1.320826007092310874e+02 7.302266927647619355e+01
1.721250000000000000e+04 8.440279133600769512e+01 2.805133483597558097e+01 1.321508231159147329e+02 7.276955446474131861e+01
1.722500000000000000e+04 8.453960873563578104e+01 2.796557406848900840e+01 1.319717598967807817e+02 7.278238541362031810e+01
1.723750000000000000e+04 8.449065032195881031e+01 2.785408892565057570e+01 1.319199181649543391e+02 7.269398260378122245e+01
1.725000000000000000e+04 8.458827572041678877e+01 2.775698372983258011e+01 1.320264292819921081e+02 7.249785238664813392e+01
1.726250000000000000e+04 8.447049726465603214e+01 2.789062827091517605e+01 1.321566420416899632e+02 7.235623644255031195e+01
1.727500000000000000e+04 8.453334651210445827e+01 2.775195380094708497e+01 1.321878527470159952e+02 7.232399009680695201e+01
1.728750000000000000e+04 8.458702881896928716e+01 2.779040253989230891e+01 1.320598575149460316e+02 7.225789437278093885e+01
1.730000000000000000e+04 8.455467841648447802e+01 2.790000059544510691e+01 1.321374601750599993e+02 7.228322215312961418e+01
1.731250000000000000e+04 8.468871413769748813e+01 2.802659541534783116e+01 1.321904235972416757e+02 7.222305109500383935e+01
1.732500000000000000e+04 8.460204321323489296e+01 2.804875727174837152e+01 1.322718201206072308e+02 7.218673031798306283e+01
1.733750000000000000e+04 8.444402905919884006e+01 2.806315972575712436e+01 1.322807690183876446e+02 7.193137728813475462e+01
1.735000000000000000e+04 8.438213994252784289e+01 2.811449536487275225e+01 1.325875823481471798e+02 7.180290917515814897e+01
1.736250000000000000e+04 8.442966175039735788e+01 2.812345921264548920e+01 1.325869725960465075e+02 7.166557803014971739e+01
1.737500000000000000e+04 8.447211809005233363e+01 2.798372312322702271e+01 1.326154417041334455e+02 7.152318630859490156e+01
1.738750000000000000e+04 8.454916896136739979e+01 2.812458126854996010e+01 1.326981009579969566e+02 7.146592002619409811e+01
1.740000000000000000e+04 8.454401866982799163e+01 2.814651791240627787e+01 1.325620716667880288e+02 7.138534535278503768e+01
1.741250000000000000e+04 8.456274490967678048e+01 2.807380332506530607e+01 1.325179099315909639e+02 7.134663557364933695e+01
1.742500000000000000e+04 8.465450448955144225e+01 2.809494483419560851e+01 1.326705131966810995e+02 7.134666806432747421e+01
1.743750000000000000e+04 8.468030533352444422e+01 2.813558143080673801e+01 1.326219965702233878e+02 7.137822054615665479e+01
1.745000000000000000e+04 8.478907403120109620e+01 2.813651133634049728e+01 1.325479570417584512e+02 7.146389792602978730e+01
1.746250000000000000e+04 8.471811111974621156e+01 2.818384890617670635e+01 1.324399772714523067e+02 7.149971243782341901e+01
1.747500000000000000e+04 8.467822009570994624e+01 2.821670950010873469e+01 1.324101165130808795e+02 7.144208384301344950e+01
1.748750000000000000e+04 8.458365965819962184e+01 2.812884586023075784e+01 1.324749597039495086e+02 7.140257533985904104e+01
1.750000000000000000e+04 8.446750990342567889e+01 2.812454825595162689e+01 1.327342955741872004e+02 7.149608709913462690e+01
1.751250000000000000e+04 8.440530464031481017e+01 2.807697785334872265e+01 1.327614010109366234e+02 7.148668295488725732e+01
1.752500000000000000e+04 8.451057157896597971e+01 2.802818178273586724e+01 1.327315132877782276e+02 7.144015086107209811e+01
1.753750000000000000e+04 8.452358600303696790e+01 2.801741800014294981e+01 1.327938346602352908e+02 7.156997114919300884e+01
1.755000000000000000e+04 8.466020759350240610e+01 2.793868834067603402e+01 1.328251391640291388e+02 7.166570746532956093e+01
1.756250000000000000e+04 8.476151944087260404e+01 2.777991655414410843e+01 1.329227257751888942e+02 7.160906222699706802e+01
1.757500000000000000e+04 8.503537727518639144e+01 2.780130118325434907e+01 1.331679406411493005e+02 7.165244494245132501e+01
1.758750000000000000e+04 8.490190037152225955e+01 2.767790099438947493e+01 1.330934516512443508e+02 7.159423308537660091e+01
1.760000000000000000e+04 8.487225864976814194e+01 2.754283648687777486e+01 1.329987702033232324e+02 7.150221189298318336e+01
1.761250000000000000e+04 8.479036709788331905e+01 2.758484542676804452e+01 1.333153319242926784e+02 7.153776796437117014e+01
1.762500000000000000e+04 8.478072166864275516e+01 2.771078985010051454e+01 1.332150874611481584e+02 7.156729473448120871e+01
1.763750000000000000e+04 8.488777260907811240e+01 2.743259159630824584e+01 1.332406219677270371e+02 7.161246479885799943e+01
1.765000000000000000e+04 8.496241804295580380e+01 2.741099321895094931e+01 1.332779178147403059e+02 7.161995200095034875e+01
1.766250000000000000e+04 8.510525397421093885e+01 2.746744123640868906e+01 1.333870457884265761e+02 7.185056776914140642e+01
1.767500000000000000e+04 8.510191509674626786e+01 2.764810834100692816e+01 1.334423556872182814e+02 7.181324019391691138e+01
1.768750000000000000e+04 8.525468858189755395e+01 2.754959163924353760e+01 1.336203885765384030e+02 7.176443929261600374e+01
1.770000000000000000e+04 8.510879973757255357e+01 2.749858794099693071e+01 1.336177435778607503e+02 7.174946779848495737e+01
1.771250000000000000e+04 8.530534145539424173e+01 2.742506632088523233e+01 1.336959621833971994e+02 7.184331709110487907e+01
1.772500000000000000e+04 8.527244835714940052e+01 2.738072355941076097e+01 1.336484320224963369e+02 7.209139222072015230e+01
1.773750000000000000e+04 8.529813099953426558e+01 2.732935386439974934e+01 1.337993281316224170e+02 7.196433189744124093e+01
1.775000000000000000e+04 8.549110178431594420e+01 2.739077901204306542e+01 1.338178959503157159e+02 7.190201115830284095e+01
1.776250000000000000e+04 8.539804479733413700e+01 2.735272249228802366e+01 1.338068414406276077e+02 7.208317894580137875e+01
1.777500000000000000e+04 8.533515776481581838e+01 2.738182889391107722e+01 1.338654068559987707e+02 7.208761132915179815e+01
1.778750000000000000e+04 8.522669164109697704e+01 2.746547550655129299e+01 1.340158307388840910e+02 7.200405314476509488e+01
1.780000000000000000e+04 8.526866591766012959e+01 2.729608484686786340e+01 1.340110521894631574e+02 7.199129431822713343e+01
1.781250000000000000e+04 8.527709338905069103e+01 2.718684923767062500e+01 1.339987722252533899e+02 7.205040692671741454e+01
1.782500000000000000e+04 8.523911699276739284e+01 2.719899326654504534e+01 1.340664926941903161e+02 7.204513056346634414e+01
1.783750000000000000e+04 8.518454492779457610e+01 2.715001952903575244e+01 1.339900344751009698e+02 7.189810039894535976e+01
1.785000000000000000e+04 8.537137241095008733e+01 2.727744796318988563e+01 1.340317864658898941e+02 7.187148619882434275e+01
1.786250000000000000e+04 8.523442738714466316e+01 2.727918854507197466e+01 1.340314818254160230e+02 7.189732113065950614e+01
1.787500000000000000e+04 8.517864293270372400e+01 2.712621762739515674e+01 1.341717603371709515e+02 7.211482341047282318e+01
1.788750000000000000e+04 8.536890378126530265e+01 2.697589516257191988e+01 1.341985757533246613e+02 7.202606693948582972e+01
1.790000000000000000e+04 8.543138503625559110e+01 2.697816309187583528e+01 1.341957787256542645e+02 7.209860750055352696e+01
1.791250000000000000e+04 8.544639494052923112e+01 2.697524548528420141e+01 1.344265698540830556e+02 7.226818803933133495e+01
1.792500000000000000e+04 8.562249502154752179e+01 2.689124689266171941e+01 1.345811253620517505e+02 7.216059607141509957e+01
1.793750000000000000e+04 8.587531625820160741e+01 2.692025426922657871e+01 1.346091049622612843e+02 7.229501653260088290e+01
1.795000000000000000e+04 8.585718111139156861e+01 2.695379034762850878e+01 1.347137520663228543e+02 7.236988440988460525e+01
1.796250000000000000e+04 8.585266699528845891e+01 2.680369733520640452e+01 1.347158292177850001e+02 7.222160840254699110e+01
1.797500000000000000e+04 8.589081163613863623e+01 2.682570807908799893e+01 1.347745399375977513e+02 7.205834357405935009e+01
1.798750000000000000e+04 8.597397922561022199e+01 2.694481424051275908e+01 1.347857544816251050e+02 7.201168780045026097e+01
1.800000000000000000e+04 8.596569692965589127e+01 2.705159047662533212e+01 1.345913181617650594e+02 7.197472803035088873e+01
1.801250000000000000e+04 8.579645453772072017e+01 2.699602619062825326e+01 1.346647643242754953e+02 7.196843198795242813e+01
1.802500000000000000e+04 8.604979214940726706e+01 2.694445358334446894e+01 1.346150754490383008e+02 7.200621792480026784e+01
1.803750000000000000e+04 8.609806880675171215e+01 2.689801271898846835e+01 1.344771760850256328e+02 7.202309691487407406e+01
1.805000000000000000e+04 8.620291351440187100e+01 2.686098741793678712e+01 1.345013606775706592e+02 7.223232153267539957e+01
1.806250000000000000e+04 8.613373848425801782e+01 2.683341868197614488e+01 1.344388528444161750e+02 7.208205918640700816e+01
1.807500000000000000e+04 8.603093654700290926e+01 2.691627525642699581e+01 1.346099211562989808e+02 7.221847099279874271e+01
1.808750000000000000e+04 8.586802403201997436e+01 2.699788579264131272e+01 1.345766507516426316e+02 7.204750549385907732e+01
1.810000000000000000e+04 8.614025802086385397e+01 2.693353108404263452e+01 1.346561370909566904e+02 7.207762422370450395e+01
1.811250000000000000e+04 8.628367840692037305e+01 2.707175730573360539e+01 1.347164696993325492e+02 7.209482946073791254e+01
1.812500000000000000e+04 8.624832752241813694e+01 2.715224163637834209e+01 1.346661828408930148e+02 7.207063722133378292e+01
1.813750000000000000e+04 8.611767119996656561e+01 2.712475747037186480e+01 1.348008318139812047e+02 7.220893057212180111e+01
1.815000000000000000e+04 8.623130462355436521e+01 2.694826905706601750e+01 1.346752073940937464e+02 7.239518948261000730e+01
1.816250000000000000e+04 8.633958936308007992e+01 2.708513685586873976e+01 1.349342392076559065e+02 7.238832347902231845e+01
1.817500000000000000e+04 8.641885882086825177e+01 2.690219764789830492e+01 1.350579104523339993e+02 7.218224831185077051e+01
1.818750000000000000e+04 8.649413382157511876e+01 2.707843071123794232e+01 1.350719701233767296e+02 7.225605718243876652e+01
1.820000000000000000e+04 8.646281929987632964e+01 2.712715807794957357e+01 1.350207913276243517e+02 7.225026744212327401e+01
1.821250000000000000e+04 8.645418459155692403e+01 2.701407736522147474e+01 1.349463682866869476e+02 7.216934423869666659e+01
1.822500000000000000e+04 8.641630258419952781e+01 2.691303395889324790e+01 1.349864648533611842e+02 7.232366619341335934e+01
1.823750000000000000e+04 8.651196497344905367e+01 2.678842018254877999e+01 1.349717105555732246e+02 7.214802189365778418e+01
1.825000000000000000e+04 8.639291645164828992e+01 2.665747219188525108e+01 1.349538224912365649e+02 7.214763325986275788e+01
1.826250000000000000e+04 8.638164377238393854e+01 2.677439617595549848e+01 1.348623618595396181e+02 7.217929616350184574e+01
1.827500000000000000e+04 8.646829343597548245e+01 2.689295570103660538e+01 1.348751043692974179e+02 7.213618575008165124e+01
1.828750000000000000e+04 8.660494068713373395e+01 2.679981209238096795e+01 1.349302611524530846e+02 7.202596840101224984e+01
1.830000000000000000e+04 8.665004752766334661e+01 2.676516833286127905e+01 1.350527508489268769e+02 7.209945497786105761e+01
1.831250000000000000e+04 8.659178497325001445e+01 2.675786171270026514e+01 1.350157455098996024e+02 7.218732837895768739e+01
1.832500000000000000e+04 8.670926823655578630e+01 2.670142406306280236e+01 1.347882254462256810e+02 7.229875628117103759e+01
1.833750000000000000e+04 8.690274601147478961e+01 2.677352822178048797e+01 1.348256726664270104e+02 7.221338053639108523e+01
1.835000000000000000e+04 8.694194681964189897e+01 2.675646701817541029e+01 1.349721599586978869e+02 7.211717845983648090e+01
1.836250000000000000e+04 8.689197764549240333e+01 2.669407745383135477e+01 1.349896645819707715e+02 7.210256589498173696e+01
1.837500000000000000e+04 8.689175872778294263e+01 2.655936087048659289e+01 1.349265819925794290e+02 7.198304399690196931e+01
1.838750000000000000e+04 8.689540870291394015e+01 2.657934373433166897e+01 1.348104318361720857e+02 7.210599894300668211e+01
1.840000000000000000e+04 8.698508908606721945e+01 2.659576677051579452e+01 1.349732621379576187e+02 7.217861053362817358e+01
1.841250000000000000e+04 8.691580428593350405e+01 2.655790239199761160e+01 1.351228101069882541e+02 7.225766533839831141e+01
1.842500000000000000e+04 8.701999946769589656e+01 2.643731980811989857e+01 1.352289259270317245e+02 7.227986844900358676e+01
1.843750000000000000e+04 8.714777008990043328e+01 2.649872738564517149e+01 1.353164389047335021e+02 7.218236167514582746e+01
1.845000000000000000e+04 8.711190272464057216e+01 2.627159129600099163e+01 1.352145202583486991e+02 7.210815366905232793e+01
1.846250000000000000e+04 8.710807139475961947e+01 2.629737508893857623e+01 1.352082663268623151e+02 7.219468156070246323e+01
1.847500000000000000e+04 8.705414685868883851e+01 2.625508464065876879e+01 1.352164605195249862e+02 7.225726952659827873e+01
1.848750000000000000e+04 8.710161549233610856e+01 2.615550573455039896e+01 1.353525450338647715e+02 7.217661878367822226e+01
1.850000000000000000e+04 8.724936614439887705e+01 2.620920564855588353e+01 1.352311015309749962e+02 7.219887866477148464e+01
1.851250000000000000e+04 8.728760699810555934e+01 2.610048671001512233e+01 1.352273008047297367e+02 7.208544371685046315e+01
1.852500000000000000e+04 8.724971437938931729e+01 2.600799576196651941e+01 1.352600681070759947e+02 7.206086713800284826e+01
1.853750000000000000e+04 8.709324370037120389e+01 2.599139388447900600e+01 1.352570941057037146e+02 7.212837105460828013e+01
1.855000000000000000e+04 8.709174620662288646e+01 2.570704542539578696e+01 1.354005896273662870e+02 7.220839346208074971e+01
1.856250000000000000e+04 8.721526035550643030e+01 2.587613006865598919e+01 1.354031024322030703e+02 7.216630332458994701e+01
1.857500000000000000e+04 8.721552569882497608e+01 2.575240304217479448e+01 1.354634182762550552e+02 7.209972643539431658e+01
1.858750000000000000e+04 8.729387951820291391e+01 2.570959500324884317e+01 1.355707700508327775e+02 7.203094600529684044e+01
1.860000000000000000e+04 8.743870908094039862e+01 2.556151454443012838e+01 1.356883621218346718e+02 7.194942725813528739e+01
1.861250000000000000e+04 8.750375495495718781e+01 2.553982029771400875e+01 1.356628948154730097e+02 7.189841613070468895e+01
1.862500000000000000e+04 8.752373486533410585e+01 2.565710696423223069e+01 1.357992142840440124e+02 7.192518088902754414e+01
1.863750000000000000e+04 8.753597340563868556e+01 2.557327959916956317e+01 1.359349579516259325e+02 7.183553654570175695e+01
1.865000000000000000e+04 8.775450303102840621e+01 2.554852328612955858e+01 1.359074055537731169e+02 7.182722177613082692e+01
1.866250000000000000e+04 8.794904288685033578e+01 2.551579646009736635e+01 1.359263121627201372e+02 7.175050041759342889e+01
1.867500000000000000e+04 8.801554783444738916e+01 2.559833312433522678e+01 1.358488434098126731e+02 7.175987676669980431e+01
1.868750000000000000e+04 8.792010134476105065e+01 2.583693434910498610e+01 1.358951209906843758e+02 7.177478423190284218e+01
1.870000000000000000e+04 8.779720589823475052e+01 2.581158229437714979e+01 1.360032508953355261e+02 7.149372632533236072e+01
1.871250000000000000e+04 8.777425886855455417e+01 2.574145215287631672e+01 1.360093868052005348e+02 7.145603410049280058e+01
1.872500000000000000e+04 8.758297170331816517e+01 2.575513614665413797e+01 1.360672542541555572e+02 7.156921574482734627e+01
1.873750000000000000e+04 8.787771943070802649e+01 2.571818648377059802e+01 1.361516227731272863e+02 7.157742443841402746e+01
1.875000000000000000e+04 8.781873469199491922e+01 2.574929012574077092e+01 1.360253708917906295e+02 7.165420795995066783e+01
1.876250000000000000e+04 8.762766687156531020e+01 2.571000544486348716e+01 1.359647714060230328e+02 7.146461039058260667e+01
1.877500000000000000e+04 8.775929009296707761e+01 2.554059229204215598e+01 1.361025962021706448e+02 7.145906367106758239e+01
1.878750000000000000e+04 8.772049995743682871e+01 2.569390471607050941e+01 1.363384004856603440e+02 7.134129775020360853e+01
1.880000000000000000e+04 8.770689381120767791e+01 2.567969352519702753e+01 1.361094879091045584e+02 7.132961164396873244e+01
1.881250000000000000e+04 8.781883916963991510e+01 2.541776627027853408e+01 1.361911370490877005e+02 7.122436100367902156e+01
1.882500000000000000e+04 8.785720910520392124e+01 2.549151268720807195e+01 1.362858395195665082e+02 7.121910604016794366e+01
1.883750000000000000e+04 8.789099231335536899e+01 2.548210453366042216e+01 1.362987659987199152e+02 7.109683572424191311e+01
1.885000000000000000e+04 8.790659345089761700e+01 2.558701638864913974e+01 1.363671803751224729e+02 7.108608348877632466e+01
1.886250000000000000e+04 8.791638226295231107e+01 2.547448469164216434e+01 1.367151112096076986e+02 7.105421439760269209e+01
1.887500000000000000e+04 8.799214131919417525e+01 2.554217329977007367e+01 1.366143704469565137e+02 7.098588182952659054e+01
1.888750000000000000e+04 8.797433593828141341e+01 2.534125235006608534e+01 1.366201132453306002e+02 7.093938588772331855e+01
1.890000000000000000e+04 8.783633215269607319e+01 2.527916518765828968e+01 1.366227481568689939e+02 7.096949111459134940e+01
1.891250000000000000e+04 8.792060158920673985e+01 2.522918312808997143e+01 1.367724507887488414e+02 7.104110284955866916e+01
1.892500000000000000e+04 8.790705068188356108e+01 2.525661511652641522e+01 1.368383920724018878e+02 7.082537404690936000e+01
1.893750000000000000e+04 8.794343554221079273e+01 2.524897302489636175e+01 1.368444823545185045e+02 7.099616727447525477e+01
1.895000000000000000e+04 8.800271481520643135e+01 2.533081073192667176e+01 1.368252153843815790e+02 7.105404143153097607e+01
1.896250000000000000e+04 8.789952015252730178e+01 2.529932511931070849e+01 1.370750579283975128e+02 7.088260650096833615e+01
1.897500000000000000e+04 8.783858426667956110e+01 2.526190297274377627e+01 1.372032351729887409e+02 7.091292877993839738e+01
1.898750000000000000e+04 8.791291433363311114e+01 2.512062024604651711e+01 1.373305523277917928e+02 7.094680941424644516e+01
1.900000000000000000e+04 8.803183327823229831e+01 2.502950464636555239e+01 1.372186227558405278e+02 7.092564077070696271e+01
1.901250000000000000e+04 8.813086611283634397e+01 2.496039369826666388e+01 1.373102528535136173e+02 7.092396105992342825e+01
1.902500000000000000e+04 8.795503379850440240e+01 2.493823032454562494e+01 1.373435680953994904e+02 7.085593606623061191e+01
1.903750000000000000e+04 8.816438721200238149e+01 2.482130188207062105e+01 1.374161055781152356e+02 7.088238148498943758e+01
1.905000000000000000e+04 8.826663389746987320e+01 2.486234057758600713e+01 1.373365405796197649e+02 7.084680838190301699e+01
1.906250000000000000e+04 8.821746990666292731e+01 2.483884888591355633e+01 1.374891139315778616e+02 7.084809143133357168e+01
1.907500000000000000e+04 8.824219026339366678e+01 2.502143188467906398e+01 1.374738311141201450e+02 7.062033473437040243e+01
1.908750000000000000e+04 8.831815991364472040e+01 2.508299387390605517e+01 1.377098377780492058e+02 7.074359612521084273e+01
1.910000000000000000e+04 8.838854019423379782e+01 2.503676352828713192e+01 1.379349470805100850e+02 7.075802497970855143e+01
1.911250000000000000e+04 8.831550724880551684e+01 2.482435756162891494e+01 1.378148481090434814e+02 7.098063243373483999e+01
1.912500000000000000e+04 8.840599513055937564e+01 2.462439791431442160e+01 1.379630602700101178e+02 7.108204770960414010e+01
1.913750000000000000e+04 8.815449487587756039e+01 2.447822900204467800e+01 1.379844014851217651e+02 7.085040394724228463e+01
1.915000000000000000e+04 8.819318890114507781e+01 2.450719909293263754e+01 1.379819002024470365e+02 7.092914299739688033e+01
1.916250000000000000e+04 8.825167390520225297e+01 2.449817350102234670e+01 1.379391586125697415e+02 7.102349307631696718e+01
1.917500000000000000e+04 8.811494807243087735e+01 2.435785295965456854e+01 1.379339335699449407e+02 7.091803176715438894e+01
1.918750000000000000e+04 8.820851591456447238e+01 2.426440168911491213e+01 1.379563439751025840e+02 7.095709610806798651e+01
1.920000000000000000e+04 8.824323024787069869e+01 2.408817409417813238e+01 1.378825402813386916e+02 7.099510891242516664e+01
1.921250000000000000e+04 8.802689243090289040e+01 2.398127418234255970e+01 1.379556740172361060e+02 7.098243047652034932e+01
1.922500000000000000e+04 8.792562470847052225e+01 2.409314634675562417e+01 1.379148769772386061e+02 7.089544542647610115e+01
1.923750000000000000e+04 8.817231995716070969e+01 2.408275750721254838e+01 1.378441449909577727e+02 7.083813714800356820e+01
1.925000000000000000e+04 8.821548102799526703e+01 2.397949388566465956e+01 1.378337049793936444e+02 7.071690766592956834e+01
1.926250000000000000e+04 8.826373431168570960e+01 2.406841440873912674e+01 1.377999762998983329e+02 7.069591362828762726e+01
1.927500000000000000e+04 8.829743855520256091e+01 2.408764652965323805e+01 1.379307501035643213e+02 7.097025115091908276e+01
1.928750000000000000e+04 8.828468381283883559e+01 2.415474314526554522e+01 1.377633294747297725e+02 7.103380436897990080e+01
1.930000000000000000e+04 8.833159606870273706e+01 2.416931432911744437e+01 1.379407099404970154e+02 7.113928513606958859e+01
1.931250000000000000e+04 8.846624781022961770e+01 2.404413509049933850e+01 1.379577516789063054e+02 7.095873190133994513e+01
1.932500000000000000e+04 8.845142264353412997e+01 2.404194065551471837e+01 1.378992071002139141e+02 7.091820798272732418e+01
1.933750000000000000e+04 8.841885783706214852e+01 2.401786618364263148e+01 1.378909227394886443e+02 7.095853684443436293e+01
1.935000000000000000e+04 8.859973554290651521e+01 2.393339402873672128e+01 1.379509859970785328e+02 7.092487914080790290e+01
1.936250000000000000e+04 8.845502596886015567e+01 2.399348413832683136e+01 1.378589017195139377e+02 7.094675372582727846e+01
1.937500000000000000e+04 8.848821506365686673e+01 2.408322830435277240e+01 1.378267310267190737e+02 7.115518324465237754e+01
1.938750000000000000e+04 8.840274182856914820e+01 2.405728796772252664e+01 1.378214775781795254e+02 7.118691502561711104e+01
1.940000000000000000e+04 8.836207672344826847e+01 2.416275795669795201e+01 1.377903713913501065e+02 7.137481245692720222e+01
1.941250000000000000e+04 8.845402701341809859e+01 2.409142137241165926e+01 1.377990587691605242e+02 7.153874601462825922e+01
1.942500000000000000e+04 8.844094753016149468e+01 2.395424672139969502e+01 1.378336614496053585e+02 7.143119623547360675e+01
1.943750000000000000e+04 8.843055006060752987e+01 2.383517449760536522e+01 1.379065214452678276e+02 7.148875804469599871e+01
1.945000000000000000e+04 8.849796417648440183e+01 2.401133599494050586e+01 1.378629753582414708e+02 7.146476119257148696e+01
1.946250000000000000e+04 8.841298555749382615e+01 2.389212636891094732e+01 1.380969369724443538e+02 7.147284735609831330e+01
1.947500000000000000e+04 8.832987546674966950e+01 2.383126553027707573e+01 1.381436948688439657e+02 7.142309108570805165e+01
1.948750000000000000e+04 8.830557824585513060e+01 2.380825117401975533e+01 1.382897916422812443e+02 7.135388076487973308e+01
1.950000000000000000e+04 8.828030724965158527e+01 2.379451057618306820e+01 1.385978737622961887e+02 7.135544890159393105e+01
1.951250000000000000e+04 8.823383352841567273e+01 2.385430603476152100e+01 1.385914678327424667e+02 7.145800621336523761e+01
1.952500000000000000e+04 8.832246488813770213e+01 2.376374774581841720e+01 1.385178888119269800e+02 7.149936967898554485e+01
1.953750000000000000e+04 8.864505407415681759e+01 2.358694530503639442e+01 1.386947294230627108e+02 7.147538898509644412e+01
1.955000000000000000e+04 8.860486098971944102e+01 2.365774399882742784e+01 1.387961291596944591e+02 7.129116666998328355e+01
1.956250000000000000e+04 8.832095641607563152e+01 2.374431686387326934e+01 1.388605351727684081e+02 7.112347965074043543e+01
1.957500000000000000e+04 8.832918018057587517e+01 2.377774413363035322e+01 1.389996867134076410e+02 7.110407456445172159e+01
1.958750000000000000e+04 8.836349487944409020e+01 2.375776517213003913e+01 1.388048554187583932e+02 7.101298740129450948e+01
1.960000000000000000e+04 8.810786646406275224e+01 2.360140830639884513e+01 1.389105654145004678e+02 7.103521400339296576e+01
1.961250000000000000e+04 8.811168737030459397e+01 2.355591917238782784e+01 1.388957824604746634e+02 7.090863521618709342e+01
1.962500000000000000e+04 8.822925486986781607e+01 2.353005401319453682e+01 1.390303209282870682e+02 7.085165561763722053e+01
1.963750000000000000e+04 8.835116827289874664e+01 2.348588126741845983e+01 1.389196442438526446e+02 7.094706697556033248e+01
1.965000000000000000e+04 8.842121342924302496e+01 2.351851603536017876e+01 1.388230971539636869e+02 7.098483231939545135e+01
1.966250000000000000e+04 8.854925620423672683e+01 2.357366629869001073e+01 1.387925489664567920e+02 7.092573043278540013e+01
1.967500000000000000e+04 8.855478902552206932e+01 2.342086381892638514e+01 1.388103537412407888e+02 7.087385079597680715e+01
1.968750000000000000e+04 8.862856722723742564e+01 2.333073792691062209e+01 1.389802831498096509e+02 7.092784775541569786e+01
1.970000000000000000e+04 8.848057803357420426e+01 2.332411976357113303e+01 1.390423219057042843e+02 7.126800969541748998e+01
1.971250000000000000e+04 8.862513060377924035e+01 2.323651256403212528e+01 1.391320887890881579e+02 7.127069282279701667e+01
1.972500000000000000e+04 8.874711445511120189e+01 2.328516517999551638e+01 1.394729700463209667e+02 7.137982888916945967e+01
1.973750000000000000e+04 8.870828207478568572e+01 2.336522586580196403e+01 1.392865869957833240e+02 7.135142422783066252e+01
1.975000000000000000e+04 8.865959705423472315e+01 2.331912231241932787e+01 1.392862455549371816e+02 7.126417365294553008e+01
1.976250000000000000e+04 8.861580504098043320e+01 2.320396980371767270e+01 1.393026572150283187e+02 7.113673955797403892e+01
1.977500000000000000e+04 8.846327033186695132e+01 2.326773839708967273e+01 1.395335504185562456e+02 7.113213119042927701e+01
1.978750000000000000e+04 8.849928535775320881e+01 2.322461833213545646e+01 1.396431702414571703e+02 7.117801080651250345e+01
1.980000000000000000e+04 8.858491276597995068e+01 2.328345293519080883e+01 1.397327236858716049e+02 7.112779330580416115e+01
1.981250000000000000e+04 8.862079581976396980e+01 2.327449437048486303e+01 1.396642162991458633e+02 7.111676631539161519e+01
1.982500000000000000e+04 8.855431746760429235e+01 2.323748405632631986e+01 1.395911136125754126e+02 7.103721044414082542e+01
1.983750000000000000e+04 8.841190034530434616e+01 2.330133678128087737e+01 1.396378506926138527e+02 7.095125154370759901e+01
1.985000000000000000e+04 8.838134024843351710e+01 2.313971985246062957e+01 1.395739109464006162e+02 7.078327159889720122e+01
1.986250000000000000e+04 8.855517258716923834e+01 2.313204198190636163e+01 1.396518616113549172e+02 7.062984413229784764e+01
1.987500000000000000e+04 8.855638426910320504e+01 2.309943367895490596e+01 1.394423042371775807e+02 7.041195166011821982e+01
1.988750000000000000e+04 8.862506886615251744e+01 2.316112277849907031e+01 1.396559211320686416e+02 7.055229532955175387e+01
1.990000000000000000e+04 8.877382897747666846e+01 2.298632118427353177e+01 1.396670824995685507e+02 7.054602316848844623e+01
1.991250000000000000e+04 8.894365624533371317e+01 2.295105958172018390e+01 1.396962505216645241e+02 7.052895106692216132e+01
1.992500000000000000e+04 8.905388746364390329e+01 2.300109476364253780e+01 1.397013072903025659e+02 7.041639094726900794e+01
1.993750000000000000e+04 8.904769321451716735e+01 2.280673028676943304e+01 1.398567457588353591e+02 7.047514113558233362e+01
1.995000000000000000e+04 8.901518317955668635e+01 2.282936158422796424e+01 1.399117870621606983e+02 7.039022551190154786e+01
1.996250000000000000e+04 8.898973095307960079e+01 2.260208125117949152e+01 1.397969375906936591e+02 7.041445961233209516e+01
1.997500000000000000e+04 8.904305352590793632e+01 2.270187482786514011e+01 1.398242036985652135e+02 7.040780213008618205e+01
1.998750000000000000e+04 8.898884895900431502e+01 2.267324518851978254e+01 1.398873216890738718e+02 7.037343319415781195e+01
2.000000000000000000e+04 8.899651634876632045e+01 2.259303328284964962e+01 1.398874282440675643e+02 7.043700008455995487e+01
2.001250000000000000e+04 8.887390477167051017e+01 2.247157347362957935e+01 1.399172237097559446e+02 7.025045299008137079e+01
2.002500000000000000e+04 8.890966707747580244e+01 2.234909961518204469e+01 1.398936054541627527e+02 7.033862863019817269e+01
2.003750000000000000e+04 8.901368548078291099e+01 2.238560257995556668e+01 1.398183809839489413e+02 7.030501367901688070e+01
2.005000000000000000e+04 8.893253926304885226e+01 2.248761567227932545e+01 1.400427573025441745e+02 7.039339423270857310e+01
2.006250000000000000e+04 8.895900140368424047e+01 2.251154695106452763e+01 1.401319961437218069e+02 7.039402368018458844e+01
2.007500000000000000e+04 8.905301908121546717e+01 2.236812621302970427e+01 1.402640496289266991e+02 7.027225330889537247e+01
2.008750000000000000e+04 8.912152384068100730e+01 2.231522792242089182e+01 1.403102758447712688e+02 7.020063708645942313e+01
2.010000000000000000e+04 8.927072754491024398e+01 2.226924857632438304e+01 1.403473201019918690e+02 7.021748834241090265e+01
2.011250000000000000e+04 8.934360676950157654e+01 2.226115863924711391e+01 1.401644219635136608e+02 7.037276176872558153e+01
2.012500000000000000e+04 8.937032645238124928e+01 2.219829332926311594e+01 1.402346323126586469e+02 7.034283485028271343e+01
2.013750000000000000e+04 8.927154827579192897e+01 2.213589916702039417e+01 1.403655821951439577e+02 7.022580042147286861e+01
2.015000000000000000e+04 8.920774574434139481e+01 2.210526826413082802e+01 1.403976210490889116e+02 7.012521212660003300e+01
2.016250000000000000e+04 8.917945436371142875e+01 2.186614847621791569e+01 1.403699420612732922e+02 6.995616583192521887e+01
2.017500000000000000e+04 8.905824092216765564e+01 2.206918106617188613e+01 1.403675521189685185e+02 6.998209103835920075e+01
2.018750000000000000e+04 8.919044319131562304e+01 2.195017407459398129e+01 1.404425244532334887e+02 7.007123552611297157e+01
2.020000000000000000e+04 8.928342134122158313e+01 2.191776473143848847e+01 1.404365298087872134e+02 7.012720881521546801e+01
2.021250000000000000e+04 8.922059917421040609e+01 2.192823080913661826e+01 1.404281500202708628e+02 7.012831808548811807e+01
2.022500000000000000e+04 8.924384370280243672e+01 2.187508064260508789e+01 1.403493012114167868e+02 7.002646175041942911e+01
2.023750000000000000e+04 8.939601137927178343e+01 2.187894256878636057e+01 1.404312751199669549e+02 6.987449062374078324e+01
2.025000000000000000e+04 8.954520658740052852e+01 2.178183479279127255e+01 1.404384727807997990e+02 6.982769862960265073e+01
2.026250000000000000e+04 8.962421718321819242e+01 2.164499367936542384e+01 1.404187032981689072e+02 6.981460005134491098e+01
2.027500000000000000e+04 8.966520369714322669e+01 2.164145814810560253e+01 1.403444762954190992e+02 6.978283681478482947e+01
2.028750000000000000e+04 8.980962049710748829e+01 2.167012738980082176e+01 1.403803142019914958e+02 6.970959962648785790e+01
2.030000000000000000e+04 8.982423806944353828e+01 2.161745295543620315e+01 1.403891565210196859e+02 6.968251730290626256e+01
2.031250000000000000e+04 8.987129046398189303e+01 2.157528951695268304e+01 1.401856972946105770e+02 6.972181197907021044e+01
2.032500000000000000e+04 8.979581882748776422e+01 2.143667204926414982e+01 1.402541770172935003e+02 6.975422242624689773e+01
2.033750000000000000e+04 8.979975355653542124e+01 2.148240372100699602e+01 1.403342737027496980e+02 6.969912116329601304e+01
2.035000000000000000e+04 8.981422223696952756e+01 2.139290065194402146e+01 1.403711717914134454e+02 6.968489682222464410e+01
2.036250000000000000e+04 8.978105957673794535e+01 2.140610601285718317e+01 1.403647013984569867e+02 6.969372831405004831e+01
2.037500000000000000e+04 8.985096296566811702e+01 2.137249809630522890e+01 1.403682884268861528e+02 6.977184154321069798e+01
2.038750000000000000e+04 8.990047927992847576e+01 2.123936613725964406e+01 1.405356042203268885e+02 6.985137878764420805e+01
2.040000000000000000e+04 8.991933479444782051e+01 2.120162506364422939e+01 1.406625709506177770e+02 6.989986892179737765e+01
2.041250000000000000e+04 8.993368365859666369e+01 2.112284419184847906e+01 1.406145535817696270e+02 6.972458074599606448e+01
2.042500000000000000e+04 8.984186448878361375e+01 2.103728712773150278e+01 1.406213618750586249e+02 6.966434210852644071e+01
2.043750000000000000e+04 8.997491229441962446e+01 2.090380797663066303e+01 1.406409511763689295e+02 6.959212046961528131e+01
2.045000000000000000e+04 8.991449041236590745e+01 2.089268940701804667e+01 1.405608748129651246e+02 6.954245234849544488e+01
2.046250000000000000e+04 8.980946101724344999e+01 2.106923392427404451e+01 1.406581306749970963e+02 6.969903725441756137e+01
2.047500000000000000e+04 8.971869541108722501e+01 2.102998047423499273e+01 1.406416047692275697e+02 6.968883367004985985e+01
2.048750000000000000e+04 8.977378883562026601e+01 2.091524708400477905e+01 1.404732533763921651e+02 6.972712231627799895e+01
2.050000000000000000e+04 8.967664420275002612e+01 2.090275711797323765e+01 1.404702958166015208e+02 6.964128097701625109e+01
2.051250000000000000e+04 8.961485495944981494e+01 2.090838114526756897e+01 1.406865255670367958e+02 6.972456385926524547e+01
2.052500000000000000e+04 8.956489787645826084e+01 2.077007216264578915e+01 1.407053355145404794e+02 6.969456987751446775e+01
2.053750000000000000e+04 8.933230969261516918e+01 2.086978674389517252e+01 1.409246086690692721e+02 6.966436455707949449e+01
2.055000000000000000e+04 8.918961124644998506e+01 2.085874984120985687e+01 1.408449000969169163e+02 6.974971462809007505e+01
2.056250000000000000e+04 8.920507619271931787e+01 2.081807596705203522e+01 1.410285778970780655e+02 6.981798573990315049e+01
2.057500000000000000e+04 8.925152088261170036e+01 2.085361114988322129e+01 1.410204552215031981e+02 6.969405805808025889e+01
2.058750000000000000e+04 8.924565651192152416e+01 2.078288808298442092e+01 1.411036465616680289e+02 6.954065589410112125e+01
2.060000000000000000e+04 8.919317438932351649e+01 2.091640501136401653e+01 1.410830462007062920e+02 6.935842117114428618e+01
2.061250000000000000e+04 8.924270108142381730e+01 2.083289507141064689e+01 1.411322847466783799e+02 6.946550529980449085e+01
2.062500000000000000e+04 8.930811908726519732e+01 2.060046703358272424e+01 1.411822989690181203e+02 6.944265922826619430e+01
2.063750000000000000e+04 8.921508684106390774e+01 2.051440376663809317e+01 1.411195822774554358e+02 6.925816481071213104e+01
2.065000000000000000e+04 8.920362905664066488e+01 2.040562425292912963e+01 1.412692650266445753e+02 6.903805560638780037e+01
2.066250000000000000e+04 8.916895579815084716e+01 2.051417068822368606e+01 1.412937094363372523e+02 6.906344288243427343e+01
2.067500000000000000e+04 8.928554497364372367e+01 2.042266541533006219e+01 1.413222758499341296e+02 6.913215722269674757e+01
2.068750000000000000e+04 8.927833270376561359e+01 2.026820749622376638e+01 1.412618577889749076e+02 6.911408065175815807e+01
2.070000000000000000e+04 8.934707556059640865e+01 2.021680708057897391e+01 1.410547519048084837e+02 6.898663686967491060e+01
2.071250000000000000e+04 8.920002214484124181e+01 2.019574843857944657e+01 1.411584520465256958e+02 6.920911870094204232e+01
2.072500000000000000e+04 8.921278915330401560e+01 2.025231169453153157e+01 1.412467978739668695e+02 6.907410232978359943e+01
2.073750000000000000e+04 8.927597838123881502e+01 2.045065127507235303e+01 1.412939377404865411e+02 6.909586022393762050e+01
2.075000000000000000e+04 8.922522216624177815e+01 2.048358340996210814e+01 1.413352475342287846e+02 6.906441534643415991e+01
2.076250000000000000e+04 8.912253818472024136e+01 2.039716721976248692e+01 1.413953250887309991e+02 6.906063204787406562e+01
2.077500000000000000e+04 8.899312610989426275e+01 2.052432543134289133e+01 1.414679497700586808e+02 6.892189002628363426e+01
2.078750000000000000e+04 8.890946042591870935e+01 2.059076227678491833e+01 1.415241696419371920e+02 6.886035123483709697e+01
2.080000000000000000e+04 8.899949659007883440e+01 2.076736147201447480e+01 1.415394561284655879e+02 6.882116685247252974e+01
2.081250000000000000e+04 8.899623867299062852e+01 2.065634435839842808e+01 1.417586326734785587e+02 6.876398658264633923e+01
2.082500000000000000e+04 8.902110523731002445e+01 2.087676354134744727e+01 1.418222897254667316e+02 6.880920038984034193e+01
2.083750000000000000e+04 8.896906958493410400e+01 2.057569596806136758e+01 1.418866284965388900e+02 6.893734339783361520e+01
2.085000000000000000e+04 8.867674846144797129e+01 2.043212121353299082e+01 1.420356817893259063e+02 6.889330800932420118e+01
2.086250000000000000e+04 8.870402535154504164e+01 2.037063238747373362e+01 1.419194376242873261e+02 6.881677840041901106e+01
2.087500000000000000e+04 8.877772918795795931e+01 2.041556089182036970e+01 1.420290419272695601e+02 6.887910265289788470e+01
2.088750000000000000e+04 8.876803831367642772e+01 2.037222481521870776e+01 1.423064654329099028e+02 6.890435530980415990e+01
2.090000000000000000e+04 8.868772426212477455e+01 2.026640061620836164e+01 1.423983430054922792e+02 6.892865964935151624e+01
2.091250000000000000e+04 8.882152514161745671e+01 2.015506173341963247e+01 1.422979937099306937e+02 6.915235893468874906e+01
2.092500000000000000e+04 8.883409098065210685e+01 2.019485759707252370e+01 1.423796767698930807e+02 6.907945396624691625e+01
2.093750000000000000e+04 8.890316203399069650e+01 2.025964998636362324e+01 1.423540610000706010e+02 6.892914238730243426e+01
2.095000000000000000e+04 8.881415894084078388e+01 2.013033204759722139e+01 1.423998107294452211e+02 6.871341843292503881e+01
2.096250000000000000e+04 8.887754938619890765e+01 2.009366380544107145e+01 1.424979211487981274e+02 6.863395873274545522e+01
2.097500000000000000e+04 8.898696934433243655e+01 2.028376552226489338e+01 1.425798399500986022e+02 6.829509077656577176e+01
2.098750000000000000e+04 8.903416159564190480e+01 2.022733590640041612e+01 1.426242283843210998e+02 6.832710035654916680e+01
2.100000000000000000e+04 8.911627011872855064e+01 2.030688324703842440e+01 1.426674662662947526e+02 6.835850180804185072e+01
2.101250000000000000e+04 8.915245368765521050e+01 2.018010932245011801e+01 1.427086039193833358e+02 6.824498287265498675e+01
2.102500000000000000e+04 8.923602156817138109e+01 2.020713585164282122e+01 1.426383801833469249e+02 6.805948910842732857e+01
2.103750000000000000e+04 8.922609353051772985e+01 2.015046923893902786e+01 1.427274921299451194e+02 6.790875538432771918e+01
2.105000000000000000e+04 8.927723153334498818e+01 2.010479562463797620e+01 1.426581540294367585e+02 6.797173605150686626e+01
2.106250000000000000e+04 8.937898528238497420e+01 2.007469619102146652e+01 1.426154137731962521e+02 6.798895426272169118e+01
2.107500000000000000e+04 8.941346422389159443e+01 1.987983383156077366e+01 1.426359801161812868e+02 6.796065284281969809e+01
2.108750000000000000e+04 8.948347814321770954e+01 1.986494022728356512e+01 1.427690426811733460e+02 6.790632214664935873e+01
2.110000000000000000e+04 8.946092821258255867e+01 1.997748276921352684e+01 1.428291131157005509e+02 6.788208230015867173e+01
2.111250000000000000e+04 8.950661456462093213e+01 2.000360664600655980e+01 1.427997985116702466e+02 6.793096720053839022e+01
2.112500000000000000e+04 8.950019143880962247e+01 1.985287623251230826e+01 1.427537779222220706e+02 6.782117958665308777e+01
2.113750000000000000e+04 8.954625817796642195e+01 1.973393444374581662e+01 1.428971167235268638e+02 6.794134947571717476e+01
2.115000000000000000e+04 8.978361022600932984e+01 1.980604556634516911e+01 1.429396391110254285e+02 6.791172980135988269e+01
2.116250000000000000e+04 8.966588031457212082e+01 1.978470449308840173e+01 1.429552715812806696e+02 6.790312995288998366e+01
2.117500000000000000e+04 8.959736457980251600e+01 1.981874263749492471e+01 1.429968331711750977e+02 6.779740318846712910e+01
2.118750000000000000e+04 8.971539068141552775e+01 1.978830049663193336e+01 1.430710653424579277e+02 6.772974905333417439e+01
2.120000000000000000e+04 8.981129576267872494e+01 1.963200426182922342e+01 1.430539439125674619e+02 6.781986061021383705e+01
2.121250000000000000e+04 8.968436004114137461e+01 1.982109424897328154e+01 1.430749151318524355e+02 6.773980563997650961e+01
2.122500000000000000e+04 8.972602340383771491e+01 1.976334002949870694e+01 1.431431966404054776e+02 6.764549835075958129e+01
2.123750000000000000e+04 8.976529599897592959e+01 1.980868486599706557e+01 1.432204743339297295e+02 6.772000956005848593e+01
2.125000000000000000e+04 8.987487808945189727e+01 1.979018586834479621e+01 1.432409390717187421e+02 6.765379521304394927e+01
2.126250000000000000e+04 8.987066442087363782e+01 1.978292790371290621e+01 1.432649271491007426e+02 6.754553895418199261e+01
2.127500000000000000e+04 9.005967769713460314e+01 1.995526776147945469e+01 1.433337572647469358e+02 6.773224725232797994e+01
2.128750000000000000e+04 9.005777293059426825e+01 1.998365210659693147e+01 1.434107584212974018e+02 6.770240118886246705e+01
2.130000000000000000e+04 9.007725779279867595e+01 1.984642910275754346e+01 1.434183956416994761e+02 6.753691519526820741e+01
2.131250000000000000e+04 9.014380013386963242e+01 1.983788504926446095e+01 1.435098529744516043e+02 6.742673428894160281e+01
2.132500000000000000e+04 9.017148347502632078e+01 1.972126544790064528e+01 1.436932079624854737e+02 6.734899365907699575e+01
2.133750000000000000e+04 9.015217817147613744e+01 1.972989949749758409e+01 1.436828898475007747e+02 6.735849946859248405e+01
2.135000000000000000e+04 9.021471143985834829e+01 1.984696519062206832e+01 1.435366311057775022e+02 6.737999108482772215e+01
2.136250000000000000e+04 9.026230886761291572e+01 1.995478648450628256e+01 1.435808685868177861e+02 6.729589641759474716e+01
2.137500000000000000e+04 9.019225062221276801e+01 1.993178621463915334e+01 1.438617610058611831e+02 6.710690711866861591e+01
2.138750000000000000e+04 9.024923981020239694e+01 1.979722086660809310e+01 1.437405785123072803e+02 6.711847920061069317e+01
2.140000000000000000e+04 9.032566599075499880e+01 1.991656968095326263e+01 1.436806681071664684e+02 6.705490331424338990e+01
2.141250000000000000e+04 9.042496617179136820e+01 1.982389494309432365e+01 1.437687930122804403e+02 6.694486831547672523e+01
2.142500000000000000e+04 9.048823785768458094e+01 1.966787319411807644e+01 1.436877791983258703e+02 6.685337806581696896e+01
2.143750000000000000e+04 9.056932100921650886e+01 1.966570253280450586e+01 1.437892295996584267e+02 6.721579804687841886e+01
2.145000000000000000e+04 9.056300612636330527e+01 1.962954770455461428e+01 1.439484983672342366e+02 6.722251648834723881e+01
2.146250000000000000e+04 9.049282783013538278e+01 1.967049986178745868e+01 1.438472329391431686e+02 6.711970141180448479e+01
2.147500000000000000e+04 9.054419308799239730e+01 1.951424350920944306e+01 1.438575922502257640e+02 6.701739317854345757e+01
2.148750000000000000e+04 9.059323052532540999e+01 1.941886938440847032e+01 1.439029508213645272e+02 6.689793216858713265e+01
2.150000000000000000e+04 9.048570178789410079e+01 1.926039566091541388e+01 1.440548616575802896e+02 6.688100290107225021e+01
2.151250000000000000e+04 9.063981601470698024e+01 1.927693098458347265e+01 1.441439925975926997e+02 6.701177064431311692e+01
2.152500000000000000e+04 9.053939414370780980e+01 1.925164391666441333e+01 1.441562356564535889e+02 6.681834407571929546e+01
2.153750000000000000e+04 9.051478082565019179e+01 1.917987495948242582e+01 1.440513227852158593e+02 6.684068088874845159e+01
2.155000000000000000e+04 9.054033115078097183e+01 1.903552608663677859e+01 1.442246511188101579e+02 6.672020014913286445e+01
2.156250000000000000e+04 9.070935070199239192e+01 1.928595971442572221e+01 1.442173289120859749e+02 6.687944133143577119e+01
2.157500000000000000e+04 9.064445661828541745e+01 1.920680263827064138e+01 1.443924867029472807e+02 6.688684818840560808e+01
2.158750000000000000e+04 9.065028043243766831e+01 1.914619003403270980e+01 1.442929353145972868e+02 6.688665099643790768e+01
2.160000000000000000e+04 9.061018623867460065e+01 1.921351176349476830e+01 1.443523452523188837e+02 6.673988934736541978e+01
2.161250000000000000e+04 9.064719069661130391e+01 1.929480389392274731e+01 1.443053694938579099e+02 6.673258320285985690e+01
2.162500000000000000e+04 9.070033206699737605e+01 1.933967833197124264e+01 1.442033940577194642e+02 6.663012972534589551e+01
2.163750000000000000e+04 9.056013199263270508e+01 1.930146027865297143e+01 1.443355828282815878e+02 6.639471123424755206e+01
2.165000000000000000e+04 9.053206527189763619e+01 1.930733768776037707e+01 1.443820739036181067e+02 6.666598689980452264e+01
2.166250000000000000e+04 9.067227011353939758e+01 1.934946347069733719e+01 1.444062811192319202e+02 6.661105694927201171e+01
2.167500000000000000e+04 9.070670371854657787e+01 1.926366565311886703e+01 1.443984212309159716e+02 6.655937775641794474e+01
2.168750000000000000e+04 9.071201311378653998e+01 1.916190236772902722e+01 1.444077062613730220e+02 6.638965023619090289e+01
2.170000000000000000e+04 9.069420531711331535e+01 1.914066445334000122e+01 1.445664136970919174e+02 6.650366451593438910e+01
2.171250000000000000e+04 9.078992679298380608e+01 1.907999899283521472e+01 1.447910156710633487e+02 6.640965629210283794e+01
2.172500000000000000e+04 9.070104510407064424e+01 1.908042223624089928e+01 1.448151790972056006e+02 6.651801901992858745e+01
2.173750000000000000e+04 9.061597925238798723e+01 1.893254667268012170e+01 1.447769316729361435e+02 6.648042625953287654e+01
2.175000000000000000e+04 9.058404289022051614e+01 1.894230979701577411e+01 1.447980914474067333e+02 6.639629619387267212e+01
2.176250000000000000e+04 9.053635837619965798e+01 1.887298325204187677e+01 1.448311210235117130e+02 6.618773125773267907e+01
2.177500000000000000e+04 9.065891642797795669e+01 1.885060976037005531e+01 1.449812375620394107e+02 6.618504753247201222e+01
2.178750000000000000e+04 9.067531281810857990e+01 1.877451337326612801e+01 1.450141056827442867e+02 6.623727936171206920e+01
2.180000000000000000e+04 9.062697835078715514e+01 1.887039724726547973e+01 1.450697734383591353e+02 6.613345151748603712e+01
2.181250000000000000e+04 9.061256760757561324e+01 1.879293061225423145e+01 1.450362598631774347e+02 6.610315134944274007e+01
2.182500000000000000e+04 9.061796043153067615e+01 1.870067946575341011e+01 1.449687908536359942e+02 6.610893672111937747e+01
2.183750000000000000e+04 9.058101436164129439e+01 1.869024640377697466e+01 1.449737119112572259e+02 6.604636620395166346e+01
2.185000000000000000e+04 9.058529093920321884e+01 1.859308018989846545e+01 1.449165795106398775e+02 6.604311553638218868e+01
2.186250000000000000e+04 9.079166610531875392e+01 1.850130293547704952e+01 1.448764788296231814e+02 6.598003394850115910e+01
2.187500000000000000e+04 9.069088064852806497e+01 1.822778162670968527e+01 1.449760368485777349e+02 6.608704582679523298e+01
2.188750000000000000e+04 9.077322947915982354e+01 1.819730807717511567e+01 1.449881237500421491e+02 6.613075565605952022e+01
2.190000000000000000e+04 9.064105182469207023e+01 1.830892861956558448e+01 1.449516783287642170e+02 6.600051575822433847e+01
2.191250000000000000e+04 9.079524793992248988e+01 1.825611678211800637e+01 1.450142122376343252e+02 6.592550144891802688e+01
2.192500000000000000e+04 9.082733852256792773e+01 1.823080745974582584e+01 1.450151587333322141e+02 6.591550972069427416e+01
2.193750000000000000e+04 9.084008143818803660e+01 1.826835386496497904e+01 1.448859019655686780e+02 6.587606282312151507e+01
2.195000000000000000e+04 9.102565066927915893e+01 1.845333330854105824e+01 1.449622590363708809e+02 6.580696859167909452e+01
2.196250000000000000e+04 9.123522241053497339e+01 1.843153812724996499e+01 1.450331933139009664e+02 6.570051095730244128e+01
2.197500000000000000e+04 9.132055484834802428e+01 1.835888915738092564e+01 1.449871321813901091e+02 6.555861525296062098e+01
2.198750000000000000e+04 9.134934202630759614e+01 1.832718786220345919e+01 1.448962206070824834e+02 6.582041104148591160e+01
2.200000000000000000e+04 9.140496522533548784e+01 1.804207861098682741e+01 1.449425735944290068e+02 6.593121652878288330e+01
2.201250000000000000e+04 9.144766523475480824e+01 1.795397667355275928e+01 1.449015737905726269e+02 6.593302542569428226e+01
2.202500000000000000e+04 9.149714186281541117e+01 1.803696795373891248e+01 1.449495755821415628e+02 6.570124066416184405e+01
2.203750000000000000e+04 9.165101473047727154e+01 1.793351124557327836e+01 1.450189909939749100e+02 6.566472153282600743e+01
2.205000000000000000e+04 9.177791933278214742e+01 1.788731845374164209e+01 1.449640748220723196e+02 6.570411442312504846e+01
2.206250000000000000e+04 9.176399246131616394e+01 1.781617335139976532e+01 1.450187322495898741e+02 6.568764023058891155e+01
2.207500000000000000e+04 9.162826822730856691e+01 1.772742425285959200e+01 1.451410941830586410e+02 6.575076449391968936e+01
2.208750000000000000e+04 9.164469361100357503e+01 1.758822694841011014e+01 1.450515344577632391e+02 6.571082871014385773e+01
2.210000000000000000e+04 9.164752907145415861e+01 1.760611924909521520e+01 1.450272441825258056e+02 6.573818208717128186e+01
2.211250000000000000e+04 9.175579922394273069e+01 1.762337514533582805e+01 1.450961614975230134e+02 6.581646188845846268e+01
2.212500000000000000e+04 9.176829315038965262e+01 1.758037207889280040e+01 1.448952237392369398e+02 6.576408454724155206e+01
2.213750000000000000e+04 9.175648835864423347e+01 1.764563144788648685e+01 1.450256561006692948e+02 6.573423982668519727e+01
2.215000000000000000e+04 9.180472051979241144e+01 1.744981619956035246e+01 1.451093901576243752e+02 6.572712408906980386e+01
2.216250000000000000e+04 9.200194000028066910e+01 1.736671115526525355e+01 1.450876568187702844e+02 6.558663507966741690e+01
2.217500000000000000e+04 9.192406812560010110e+01 1.727900899371052290e+01 1.451844090536520184e+02 6.563898472667544581e+01
2.218750000000000000e+04 9.179775427940398913e+01 1.733132171969955238e+01 1.453376376500627316e+02 6.573133427706422083e+01
2.220000000000000000e+04 9.177043989889725140e+01 1.710333129278318154e+01 1.454138671685871600e+02 6.563750314716115497e+01
2.221250000000000000e+04 9.185231985231591523e+01 1.717335154450756107e+01 1.454652785460745861e+02 6.567118688836431772e+01
2.222500000000000000e+04 9.204384181804793741e+01 1.714474234964326982e+01 1.456404360885258313e+02 6.557975043329227560e+01
2.223750000000000000e+04 9.212067933109049989e+01 1.699670920727752232e+01 1.456986237803406254e+02 6.576424532298632641e+01
2.225000000000000000e+04 9.232111840394802016e+01 1.702359684723555588e+01 1.456887943441347488e+02 6.580065654130939379e+01
2.226250000000000000e+04 9.233172570583495542e+01 1.695571911821730993e+01 1.456715719061045320e+02 6.572952024938467730e+01
2.227500000000000000e+04 9.248158846439400804e+01 1.687983643554635549e+01 1.457100569099987410e+02 6.556989446512446307e+01
2.228750000000000000e+04 9.249962197094681926e+01 1.699298690906126197e+01 1.457815355309036534e+02 6.532527124546122366e+01
2.230000000000000000e+04 9.240477299061669214e+01 1.689302216028813675e+01 1.459539684010401004e+02 6.547814230040350481e+01
2.231250000000000000e+04 9.248505109644487732e+01 1.675890418087095313e+01 1.461258081771024138e+02 6.536040654714702214e+01
2.232500000000000000e+04 9.243618596751396410e+01 1.669062921553955903e+01 1.461276229674267597e+02 6.532885393605428703e+01
2.233750000000000000e+04 9.221180493245877585e+01 1.664149305030411341e+01 1.460537834512965105e+02 6.534990592072233540e+01
2.235000000000000000e+04 9.221344202585710548e+01 1.661795431168082615e+01 1.462073157765855456e+02 6.515343313084818533e+01
2.236250000000000000e+04 9.206810574763717625e+01 1.663316121609715736e+01 1.462842380479242479e+02 6.513916738324626010e+01
2.237500000000000000e+04 9.195200903919828761e+01 1.676915401965738539e+01 1.461380422862658008e+02 6.510500837955630971e+01
2.238750000000000000e+04 9.202735630379473264e+01 1.667824924705655221e+01 1.462014158728270843e+02 6.521552624149242661e+01
2.240000000000000000e+04 9.206195574582208963e+01 1.662171353376074734e+01 1.462243840245181161e+02 6.529485155292090326e+01
2.241250000000000000e+04 9.214055487982177794e+01 1.641885791741400169e+01 1.463293464462974782e+02 6.536441304212260661e+01
2.242500000000000000e+04 9.242008845834247666e+01 1.637929831298616890e+01 1.463901832648924426e+02 6.540065181182215781e+01
2.243750000000000000e+04 9.259256916068255805e+01 1.636544663397939914e+01 1.464681745540010525e+02 6.531217900314813107e+01
2.245000000000000000e+04 9.257297716618596439e+01 1.618602037166742136e+01 1.464568923989614007e+02 6.519911239240857981e+01
2.246250000000000000e+04 9.249548143733373706e+01 1.605338057898738313e+01 1.465066331040205512e+02 6.525226093335760424e+01
2.247500000000000000e+04 9.258435667063113783e+01 1.599127956596107403e+01 1.466889619023865805e+02 6.520725336854908960e+01
2.248750000000000000e+04 9.278449612167335658e+01 1.594654341815742882e+01 1.464460831077869614e+02 6.515490617892099579e+01
2.250000000000000000e+04 9.280118783251376158e+01 1.584859735909600609e+01 1.465281479489065930e+02 6.527377421998639306e+01
2.251250000000000000e+04 9.266612864645182412e+01 1.581690634336800549e+01 1.463164067829723649e+02 6.536495568637326414e+01
2.252500000000000000e+04 9.274007457164856305e+01 1.574817357861225098e+01 1.463430710610979588e+02 6.531466324973810345e+01
2.253750000000000000e+04 9.284286391856069542e+01 1.575160309864634200e+01 1.462317962257075123e+02 6.525428555130716290e+01
2.255000000000000000e+04 9.302322635381192129e+01 1.577793669307026292e+01 1.462011591087026545e+02 6.533361950436498944e+01
2.256250000000000000e+04 9.303574213635741330e+01 1.565174904586859839e+01 1.461739666894413006e+02 6.518988276132665760e+01
2.257500000000000000e+04 9.302596278094920024e+01 1.569360301832161220e+01 1.460558838789755782e+02 6.519477360632866692e+01
2.258750000000000000e+04 9.297977421254748265e+01 1.559763440479338570e+01 1.459554084401394789e+02 6.519575107511269607e+01
2.260000000000000000e+04 9.305835226625372059e+01 1.546005609408807580e+01 1.459288007333029213e+02 6.516867500909646083e+01
2.261250000000000000e+04 9.296068521432617615e+01 1.570475745681246593e+01 1.460956313683955727e+02 6.510810569975610917e+01
2.262500000000000000e+04 9.297777081016346301e+01 1.554580025526534115e+01 1.461837871997815341e+02 6.498620193763852626e+01
2.263750000000000000e+04 9.303158742866190778e+01 1.560012752112542778e+01 1.463243437308322257e+02 6.498571384571016551e+01
2.265000000000000000e+04 9.314675741658632546e+01 1.572256471752278628e+01 1.462729756286543932e+02 6.509632494821309479e+01
2.266250000000000000e+04 9.312818466084378599e+01 1.574105148839725921e+01 1.462558954099920072e+02 6.504376052390917096e+01
2.267500000000000000e+04 9.312371371431865441e+01 1.560436024961698642e+01 1.463519158872414607e+02 6.499051741947836547e+01
2.268750000000000000e+04 9.323920189117356472e+01 1.541842985988842685e+01 1.463141318790047478e+02 6.487298202925880730e+01
2.270000000000000000e+04 9.321479648983317645e+01 1.538908324077436518e+01 1.465624491230029776e+02 6.478842858068136934e+01
2.271250000000000000e+04 9.304611506777987984e+01 1.533972012754217396e+01 1.466116072920968065e+02 6.489633019573815886e+01
2.272500000000000000e+04 9.304154539331547369e+01 1.514892417110484679e+01 1.466964377986541024e+02 6.490544770391437623e+01
2.273750000000000000e+04 9.305473794151573941e+01 1.521821459650681341e+01 1.467007594403437452e+02 6.489653035464888831e+01
2.275000000000000000e+04 9.319073537863525303e+01 1.517425977680643179e+01 1.468309980009294122e+02 6.503250538733313135e+01
2.276250000000000000e+04 9.319020330371459693e+01 1.523330214645317504e+01 1.469346218963668775e+02 6.504718935657759005e+01
2.277500000000000000e+04 9.321548089574210394e+01 1.513424358433212724e+01 1.469250641650197053e+02 6.510249775650932236e+01
2.278750000000000000e+04 9.303589874911151014e+01 1.509195208437759028e+01 1.469309721602604384e+02 6.517595642465929018e+01
2.280000000000000000e+04 9.295010974900894496e+01 1.501937838670706604e+01 1.471221773445248857e+02 6.536942257855595528e+01
2.281250000000000000e+04 9.274712249130975295e+01 1.507419063727498276e+01 1.472081986412318884e+02 6.508542516945161083e+01
2.282500000000000000e+04 9.265359395447659097e+01 1.516416742246449623e+01 1.473708348285053944e+02 6.514534866438368965e+01
2.283750000000000000e+04 9.264172840407758258e+01 1.511721325795024740e+01 1.473148648056001946e+02 6.511873128183677295e+01
2.285000000000000000e+04 9.271342333833698035e+01 1.494602133785477882e+01 1.472884823197962305e+02 6.520187369771433339e+01
2.286250000000000000e+04 9.277391350057799002e+01 1.494617806436286678e+01 1.471263233580045835e+02 6.516811600468105325e+01
2.287500000000000000e+04 9.286779820649675798e+01 1.495652774456743650e+01 1.472018080144572139e+02 6.498819143196513437e+01
2.288750000000000000e+04 9.278004093407768949e+01 1.493881546374643499e+01 1.470565220145742558e+02 6.499205524471948081e+01
2.290000000000000000e+04 9.268972542377258605e+01 1.489990976748963369e+01 1.471731211769975687e+02 6.501813547696038142e+01
2.291250000000000000e+04 9.270184223376189436e+01 1.497171106242401706e+01 1.472409181358115973e+02 6.507243217735698693e+01
2.292500000000000000e+04 9.277967649384480353e+01 1.497664246030521618e+01 1.473269587951961910e+02 6.504092094552811432e+01
2.293750000000000000e+04 9.266814075421837060e+01 1.493560303888521013e+01 1.473549204009825360e+02 6.494223149740030010e+01
2.295000000000000000e+04 9.269850820866194852e+01 1.491614837692777229e+01 1.474400868324270277e+02 6.468980759926218127e+01
2.296250000000000000e+04 9.282383713945947079e+01 1.483418527158016076e+01 1.475138687656732657e+02 6.469736429945437806e+01
2.297500000000000000e+04 9.285177783871570512e+01 1.490237009796051204e+01 1.475511634334020528e+02 6.468806198747766700e+01
2.298750000000000000e+04 9.300786720187470280e+01 1.490943613818489588e+01 1.477024334956394398e+02 6.461068097700479029e+01
2.300000000000000000e+04 9.288321863372094356e+01 1.490151857379914091e+01 1.477890450936098148e+02 6.454295992311051577e+01
2.301250000000000000e+04 9.284932460807135612e+01 1.502340474364607203e+01 1.480416599126001813e+02 6.459839791549491395e+01
2.302500000000000000e+04 9.287968267850975224e+01 1.497789604248092310e+01 1.480946852307421295e+02 6.457070011740086102e+01
2.303750000000000000e+04 9.298508953602569704e+01 1.495432543751668852e+01 1.480450719210270165e+02 6.457472506952488800e+01
2.305000000000000000e+04 9.287586344520684634e+01 1.496680774897916422e+01 1.483186971715606717e+02 6.462020833051239777e+01
2.306250000000000000e+04 9.285912926694795999e+01 1.503420565568096734e+01 1.483028418868821916e+02 6.449038806349915376e+01
2.307500000000000000e+04 9.287046618500450279e+01 1.498448172234087039e+01 1.481465282675664241e+02 6.438104168283666695e+01
2.308750000000000000e+04 9.285670688741198830e+01 1.499810590961527978e+01 1.482541649330032669e+02 6.445027550767520097e+01
2.310000000000000000e+04 9.302930958671541362e+01 1.500083109135866088e+01 1.481923449572716720e+02 6.453039017803278909e+01
2.311250000000000000e+04 9.320433844088654496e+01 1.494225989158153922e+01 1.483006312038487806e+02 6.446679464925576042e+01
2.312500000000000000e+04 9.329459003959995300e+01 1.511250621850899378e+01 1.483471216250947009e+02 6.444269498469635948e+01
2.313750000000000000e+04 9.329592564983261127e+01 1.511489891444039380e+01 1.482985200578640104e+02 6.444970398513322607e+01
2.315000000000000000e+04 9.324567244691564838e+01 1.501950977304109891e+01 1.481058130285900916e+02 6.442957384265260146e+01
2.316250000000000000e+04 9.320690238029671093e+01 1.484444396150061962e+01 1.482236537002535215e+02 6.442743602021769789e+01
2.317500000000000000e+04 9.313443108465895648e+01 1.483101598030250479e+01 1.483127212893525950e+02 6.441372904930085497e+01
2.318750000000000000e+04 9.319261687374560665e+01 1.483727345482849280e+01 1.483325326878427859e+02 6.447255276727430839e+01
2.320000000000000000e+04 9.311910472061551047e+01 1.462658005412954232e+01 1.483510359036245916e+02 6.442185925659030943e+01
2.321250000000000000e+04 9.315933501214236401e+01 1.456599590361502372e+01 1.483958337644139078e+02 6.444021785848985928e+01
2.322500000000000000e+04 9.292676533158835639e+01 1.455563154558764971e+01 1.483947450110609338e+02 6.441871913563632290e+01
2.323750000000000000e+04 9.285783202069389120e+01 1.453842868359134322e+01 1.484818700035617951e+02 6.448285263740874029e+01
2.325000000000000000e+04 9.299048058968676855e+01 1.450731370517076613e+01 1.486785073101498824e+02 6.439155652770401161e+01
2.326250000000000000e+04 9.305905864162440366e+01 1.444999715764854820e+01 1.486307503081408470e+02 6.428040927416419947e+01
2.327500000000000000e+04 9.300372483261611478e+01 1.448266376597492844e+01 1.485539266642393272e+02 6.427688343648868852e+01
2.328750000000000000e+04 9.309762315285009038e+01 1.435602754072641574e+01 1.485449333112788111e+02 6.420935329729842067e+01
2.330000000000000000e+04 9.320354837595252206e+01 1.433802928837603119e+01 1.485679393790940424e+02 6.409771992423529241e+01
2.331250000000000000e+04 9.337923264197753781e+01 1.427932572634843389e+01 1.484530618181744046e+02 6.411134871724424045e+01
2.332500000000000000e+04 9.358712587919318082e+01 1.423884379695111413e+01 1.484421118243945727e+02 6.424217807110481715e+01
2.333750000000000000e+04 9.355898337983258273e+01 1.447828941343555620e+01 1.484827337878631113e+02 6.430630772910072324e+01
2.335000000000000000e+04 9.341305249329113281e+01 1.423693040120402387e+01 1.485130739895294880e+02 6.443074342651004827e+01
2.336250000000000000e+04 9.361420572450111877e+01 1.426336355161084413e+01 1.485576609790988130e+02 6.446896814737647219e+01
2.337500000000000000e+04 9.363229470288925427e+01 1.410783399851344022e+01 1.486604835148584698e+02 6.436109908981795513e+01
2.338750000000000000e+04 9.364910245529701172e+01 1.398772567833732161e+01 1.486491229027226950e+02 6.453331035122707249e+01
2.340000000000000000e+04 9.347164606364748352e+01 1.391864148299369752e+01 1.486899984656432423e+02 6.442151397338479057e+01
2.341250000000000000e+04 9.344743277775988588e+01 1.388877194021648087e+01 1.486484597484127903e+02 6.424448100215063562e+01
2.342500000000000000e+04 9.342786272672258008e+01 1.372056542475085550e+01 1.487216016095542841e+02 6.411064089820030176e+01
2.343750000000000000e+04 9.355587433093114669e+01 1.366285503602483686e+01 1.486220068559447895e+02 6.422806482973010134e+01
2.345000000000000000e+04 9.344893493636462267e+01 1.366130501454090940e+01 1.486492746897762629e+02 6.452839550756988274e+01
2.346250000000000000e+04 9.338046001979478206e+01 1.364723995366472487e+01 1.487829045796727030e+02 6.467140752350756827e+01
2.347500000000000000e+04 9.320894484817745251e+01 1.362306771137185102e+01 1.488469602865649222e+02 6.472334341798888602e+01
2.348750000000000000e+04 9.323275634910021381e+01 1.349241740472084317e+01 1.490297138523366129e+02 6.485919025327201837e+01
2.350000000000000000e+04 9.338556470377677954e+01 1.342291957451855566e+01 1.491474515981937827e+02 6.472399357483028837e+01
2.351250000000000000e+04 9.370763393544481801e+01 1.354458596325739350e+01 1.492818546583511363e+02 6.466215299741442379e+01
2.352500000000000000e+04 9.390771976602209747e+01 1.349303824593280510e+01 1.492138701723506244e+02 6.446789734558893770e+01
2.353750000000000000e+04 9.405673663479468871e+01 1.340200382557088687e+01 1.493242171515316272e+02 6.438380426868688744e+01
2.355000000000000000e+04 9.413841588166013707e+01 1.342880981845274846e+01 1.493302431501693661e+02 6.436374879963456408e+01
2.356250000000000000e+04 9.437723618844745488e+01 1.335418170629701073e+01 1.493045523837575388e+02 6.426725707918519959e+01
2.357500000000000000e+04 9.432643980184130328e+01 1.338298282156788233e+01 1.490447853401338421e+02 6.393694612358107321e+01
2.358750000000000000e+04 9.445267533642680746e+01 1.343789455899658414e+01 1.492492050854817194e+02 6.363364459656810368e+01
2.360000000000000000e+04 9.467349546178003550e+01 1.325213312764210194e+01 1.494849120729051322e+02 6.349872813473586319e+01
2.361250000000000000e+04 9.485053787140408588e+01 1.314687060391076301e+01 1.496234887473444530e+02 6.330133237437599547e+01
2.362500000000000000e+04 9.493833873656711830e+01 1.308299876423324548e+01 1.495743060142812908e+02 6.295514706547435679e+01
2.363750000000000000e+04 9.528160449428605716e+01 1.310468943339068026e+01 1.496980683792719162e+02 6.276006472044170437e+01
2.365000000000000000e+04 9.550227671384909911e+01 1.300363872703367996e+01 1.496871197469694437e+02 6.260663273294284181e+01
2.366250000000000000e+04 9.553411186631690555e+01 1.299084273713709514e+01 1.495171792907710255e+02 6.221202992856819947e+01
2.367500000000000000e+04 9.563238672072669999e+01 1.300617898688037322e+01 1.495323254358521581e+02 6.211065435963438830e+01
2.368750000000000000e+04 9.582480463180473862e+01 1.296340500133800333e+01 1.496811971083930644e+02 6.199352071339308878e+01
2.370000000000000000e+04 9.597694147514718566e+01 1.283413287493357657e+01 1.495934356675551840e+02 6.177517742533231626e+01
2.371250000000000000e+04 9.608086292290516894e+01 1.279930839200321380e+01 1.496897137708166667e+02 6.153570012242030174e+01
2.372500000000000000e+04 9.621312705777629048e+01 1.265244566788673986e+01 1.497714362954448291e+02 6.125332570189749504e+01
2.373750000000000000e+04 9.641161653765611561e+01 1.273101167062147709e+01 1.498500616804666663e+02 6.098779798439222333e+01
2.375000000000000000e+04 9.662201762426741425e+01 1.262021275589813207e+01 1.498874685634818889e+02 6.083291318723356511e+01
2.376250000000000000e+04 9.678141477910604351e+01 1.259934261143758327e+01 1.498261733712514001e+02 6.067510134053018334e+01
2.377500000000000000e+04 9.706744895750770752e+01 1.255511123804011753e+01 1.498373605157974282e+02 6.050946758528921521e+01
2.378750000000000000e+04 9.747833677180649659e+01 1.233038434237972503e+01 1.499449946046794651e+02 6.024595697340431144e+01
2.380000000000000000e+04 9.768820218090540664e+01 1.233074457403431090e+01 1.499427984650716610e+02 6.009568461847296561e+01
2.381250000000000000e+04 9.789650992731208135e+01 1.241826077375475634e+01 1.500897082567643395e+02 5.991573970858399889e+01
2.382500000000000000e+04 9.803183985352754348e+01 1.234610464471637137e+01 1.499700904590056041e+02 5.964098491609552610e+01
2.383750000000000000e+04 9.813758087708687583e+01 1.228202501886836195e+01 1.499740546616706922e+02 5.943794768189896871e+01
2.385000000000000000e+04 9.824287197077268274e+01 1.220254474076777740e+01 1.501146173510930737e+02 5.917532522800720329e+01
2.386250000000000000e+04 9.826552047625787623e+01 1.215304721947645916e+01 1.498575678862314646e+02 5.903789202400579228e+01
2.387500000000000000e+04 9.842625942479638468e+01 1.208386695631798524e+01 1.499281590036714817e+02 5.891037614394091548e+01
2.388750000000000000e+04 9.855569543906915442e+01 1.164224329783126777e+01 1.499164597120872031e+02 5.873748998958380696e+01
2.390000000000000000e+04 9.910651217337128571e+01 1.161174006192507058e+01 1.499174597964203315e+02 5.835317394492322762e+01
2.391250000000000000e+04 9.932396989569126333e+01 1.159793966522434872e+01 1.498978935237896906e+02 5.831865980844401776e+01
2.392500000000000000e+04 9.958377771454986771e+01 1.175358822107780199e+01 1.501873843886753548e+02 5.813620689887921600e+01
2.393750000000000000e+04 9.980229297422495449e+01 1.162173313160780452e+01 1.501263467055973706e+02 5.809540956575862936e+01
2.395000000000000000e+04 9.996705384968690566e+01 1.156648804932676455e+01 1.502142198557326651e+02 5.791955283097132678e+01
2.396250000000000000e+04 1.003160630128548405e+02 1.143924718413279962e+01 1.501709114488157013e+02 5.761363373581362168e+01
2.397500000000000000e+04 1.003762286371480315e+02 1.151246123173178759e+01 1.502084973833574395e+02 5.727984383997259243e+01
2.398750000000000000e+04 1.004691020465618294e+02 1.142968580408136781e+01 1.502467361813744162e+02 5.718201420404111701e+01
2.400000000000000000e+04 1.008050539470568481e+02 1.157086261365136437e+01 1.502153222449713326e+02 5.696637430463247398e+01
2.401250000000000000e+04 1.009879919790967477e+02 1.155605185760533971e+01 1.503199247412325121e+02 5.670201039442594038e+01
2.402500000000000000e+04 1.011387731905048071e+02 1.153383271273201593e+01 1.504403502509954649e+02 5.639133503307872530e+01
2.403750000000000000e+04 1.014109482180805202e+02 1.133890217875125472e+01 1.505959827337756280e+02 5.622113414155320044e+01
2.405000000000000000e+04 1.015429460266402657e+02 1.119541761179495865e+01 1.506959157786801313e+02 5.595853771213052852e+01
2.406250000000000000e+04 1.016734939174105534e+02 1.102765412422661484e+01 1.507621516378170554e+02 5.573222108846715628e+01
2.407500000000000000e+04 1.018509917403503096e+02 1.090862725179888670e+01 1.508626726850207831e+02 5.559833314673726079e+01
2.408750000000000000e+04 1.020132759087137373e+02 1.084328215916886506e+01 1.509836760917680749e+02 5.557564042370121626e+01
2.410000000000000000e+04 1.020607457496281967e+02 1.084575533042460016e+01 1.509885625052219211e+02 5.536264947926602531e+01
2.411250000000000000e+04 1.021900372921282099e+02 1.077263232349483602e+01 1.509874936032991286e+02 5.526594594104355451e+01
2.412500000000000000e+04 1.023565843136117763e+02 1.067102149613470630e+01 1.511256120838443167e+02 5.488672305858673184e+01
2.413750000000000000e+04 1.024784736139335592e+02 1.068080280287320249e+01 1.511737479640428319e+02 5.476537194398860464e+01
2.415000000000000000e+04 1.028304543295458018e+02 1.059805036060714301e+01 1.513375452411473532e+02 5.455392600432229955e+01
2.416250000000000000e+04 1.031549985528884577e+02 1.055753926247464669e+01 1.515740902163818760e+02 5.448885465278208073e+01
2.417500000000000000e+04 1.033533214810409646e+02 1.069353862306038394e+01 1.517780673987054172e+02 5.451311842428710719e+01
2.418750000000000000e+04 1.036247111482295225e+02 1.071369977052550659e+01 1.518036625016898995e+02 5.450227386360005255e+01
2.420000000000000000e+04 1.037123000582247272e+02 1.061802080840766038e+01 1.518340168454844274e+02 5.437420753076886371e+01
2.421250000000000000e+04 1.038466076385119266e+02 1.059813727589444987e+01 1.518629497097841465e+02 5.413436217644126458e+01
2.422500000000000000e+04 1.040702972054994007e+02 1.040455248580726710e+01 1.518894171292058957e+02 5.387156865089064439e+01
2.423750000000000000e+04 1.042853200702486447e+02 1.047063766382365735e+01 1.517406404556075756e+02 5.380399979163313162e+01
2.425000000000000000e+04 1.045638749949867474e+02 1.021063929950625671e+01 1.519588432355011207e+02 5.352564264745202394e+01
2.426250000000000000e+04 1.046574901309179211e+02 1.016080974183478247e+01 1.520387894105049895e+02 5.333669633233085250e+01
2.427500000000000000e+04 1.047298908070546020e+02 1.025562893014042487e+01 1.520320996034567713e+02 5.317295254277770766e+01
2.428750000000000000e+04 1.048444206265771186e+02 1.027814118483208006e+01 1.521808788439651607e+02 5.279980567092204780e+01
2.430000000000000000e+04 1.050066457939664986e+02 1.013989077717888065e+01 1.523258337266208002e+02 5.267080482773790351e+01
2.431250000000000000e+04 1.053147437034960916e+02 9.982407187534469983e+00 1.523650504462032416e+02 5.252362902975653469e+01
2.432500000000000000e+04 1.055591262914013981e+02 9.958467008830242051e+00 1.523597864768225918e+02 5.227109785504801209e+01
2.433750000000000000e+04 1.056870734912922671e+02 9.852383909312026233e+00 1.523321828353989815e+02 5.213297222840932221e+01
2.435000000000000000e+04 1.058522403220169537e+02 9.745541200477697785e+00 1.524397442856202929e+02 5.191242384181946790e+01
2.436250000000000000e+04 1.060340430150017283e+02 9.585470974186902637e+00 1.524841616736465539e+02 5.164819920375895634e+01
2.437500000000000000e+04 1.061258919903841189e+02 9.534710005322779125e+00 1.526763525754049624e+02 5.135348719229740766e+01
2.438750000000000000e+04 1.064209242470577266e+02 9.385437709536464723e+00 1.528951926312890635e+02 5.132353716323639503e+01
2.440000000000000000e+04 1.064723816685904154e+02 9.295698844744977762e+00 1.529056547700758131e+02 5.132035750505561111e+01
2.441250000000000000e+04 1.067519539641605917e+02 9.358311519437114256e+00 1.527735650204373599e+02 5.119438526109165366e+01
2.442500000000000000e+04 1.069833391468621357e+02 9.451518145075807453e+00 1.528893294170728439e+02 5.108324555400624689e+01
2.443750000000000000e+04 1.070206479575532086e+02 9.492197965035828133e+00 1.530129479547202607e+02 5.098019759732863321e+01
2.445000000000000000e+04 1.071921314383668005e+02 9.378243620580835938e+00 1.530365843116487667e+02 5.077749238872921467e+01
2.446250000000000000e+04 1.073720964514354819e+02 9.232254146207930390e+00 1.532621658174816730e+02 5.059951159334992354e+01
2.447500000000000000e+04 1.075468015573779041e+02 9.091867903075511848e+00 1.533558783938414081e+02 5.049484734520837037e+01
2.448750000000000000e+04 1.076063113690831159e+02 8.916041581150635054e+00 1.534035085776450273e+02 5.023678850212770897e+01
2.450000000000000000e+04 1.077244476207482506e+02 8.859190178214632283e+00 1.534677173128022503e+02 5.010866469498031250e+01
2.451250000000000000e+04 1.078928206235841571e+02 8.689454145291280796e+00 1.537038866538291018e+02 4.981941183896567793e+01
2.452500000000000000e+04 1.081092429836634068e+02 8.663414228710403009e+00 1.535633388772025683e+02 4.964000438738887055e+01
2.453750000000000000e+04 1.082551305726295823e+02 8.637336419570607049e+00 1.537501384887464440e+02 4.963147430066009491e+01
2.455000000000000000e+04 1.084941898234014559e+02 8.502406427076452999e+00 1.537991633361477568e+02 4.942247589052075796e+01
2.456250000000000000e+04 1.086044306369465318e+02 8.418576577282378182e+00 1.537679844020623818e+02 4.920661007683271748e+01
2.457500000000000000e+04 1.087592001013149599e+02 8.269699382711108271e+00 1.539799250135153557e+02 4.904299756010381373e+01
2.458750000000000000e+04 1.089316673488186922e+02 8.140016217532410892e+00 1.540462340149697411e+02 4.879689615977304840e+01
2.460000000000000000e+04 1.091381358563269401e+02 7.995610178515371480e+00 1.541482783366732860e+02 4.864521212296584451e+01
2.461250000000000000e+04 1.092257843045615147e+02 7.973681312129847321e+00 1.541580639310554375e+02 4.845669262079342587e+01
2.462500000000000000e+04 1.092921861657403184e+02 7.973212631029694464e+00 1.542584038761102363e+02 4.813916926695404896e+01
2.463750000000000000e+04 1.093759932899668570e+02 7.812171373876269698e+00 1.542078614263418501e+02 4.797358979437005644e+01
2.465000000000000000e+04 1.094149606779812558e+02 7.781039894189111905e+00 1.543413342569861584e+02 4.776353426468804031e+01
2.466250000000000000e+04 1.096256673785642306e+02 7.662946134413397559e+00 1.546239510903610039e+02 4.767366254380863211e+01
2.467500000000000000e+04 1.098277496818690224e+02 7.562702420641430834e+00 1.546787165010118770e+02 4.745628938997145241e+01
2.468750000000000000e+04 1.100240465203292644e+02 7.433965658992160108e+00 1.547744912632069543e+02 4.727397603279776206e+01
2.470000000000000000e+04 1.103834425827381693e+02 7.336313500125050346e+00 1.549490573227297148e+02 4.705969972929410261e+01
2.471250000000000000e+04 1.104998217753025642e+02 7.277921228771951689e+00 1.549365874181368952e+02 4.676745355624074563e+01
2.472500000000000000e+04 1.106781751565796839e+02 7.290670938302123538e+00 1.549810659094445668e+02 4.672369679760567607e+01
2.473750000000000000e+04 1.107896670953565916e+02 7.224763667788540289e+00 1.551298984102259908e+02 4.660971564082295515e+01
2.475000000000000000e+04 1.109292229080808880e+02 7.010878267167041322e+00 1.552483258194568236e+02 4.647699705369213063e+01
2.476250000000000000e+04 1.111150074835319828e+02 6.995714791060732018e+00 1.553437177248002001e+02 4.620043294964783342e+01
2.477500000000000000e+04 1.112486056256129956e+02 6.923959801095493916e+00 1.555293866987348395e+02 4.604597252538408725e+01
2.478750000000000000e+04 1.113867431431190056e+02 6.823796017677484116e+00 1.555702621711117786e+02 4.592669306095476855e+01
2.480000000000000000e+04 1.115278739712570939e+02 6.731162860428628214e+00 1.555939775063907291e+02 4.587155369813931571e+01
2.481250000000000000e+04 1.116801486888790436e+02 6.572609033825020042e+00 1.556450715587977243e+02 4.564819457958329707e+01
2.482500000000000000e+04 1.118014553167680560e+02 6.348878027254021283e+00 1.557177234980005949e+02 4.549228214883922305e+01
2.483750000000000000e+04 1.118481882999960675e+02 6.250553957558829588e+00 1.558367209198576120e+02 4.536433083482482687e+01
2.485000000000000000e+04 1.121942564961982498e+02 6.173504978490107042e+00 1.559254023283105255e+02 4.527956387402788607e+01
2.486250000000000000e+04 1.126188317848320821e+02 6.172170649245472873e+00 1.560125770355299721e+02 4.511378177805679002e+01
2.487500000000000000e+04 1.128193329153293831e+02 6.137032097753065685e+00 1.559679712586400626e+02 4.494645655977345200e+01
2.488750000000000000e+04 1.130309934480652601e+02 5.966064037239222628e+00 1.562295410767742112e+02 4.472540462146055518e+01
2.490000000000000000e+04 1.132661932222370638e+02 5.895504847742130572e+00 1.562717118393988187e+02 4.445553862610064755e+01
2.491250000000000000e+04 1.133073272380351852e+02 5.739841941224480770e+00 1.563501689936673813e+02 4.439698769316324700e+01
2.492500000000000000e+04 1.135513175797184147e+02 5.682505986273800325e+00 1.565368192012541044e+02 4.423149147201154108e+01
2.493750000000000000e+04 1.137594072167145782e+02 5.567216329396250885e+00 1.565295025501150690e+02 4.402650578917947399e+01
2.495000000000000000e+04 1.140387194939995794e+02 5.399091492918280721e+00 1.565757000549383520e+02 4.393726640369448688e+01
2.496250000000000000e+04 1.142818359905942316e+02 5.380945686510563597e+00 1.565419753319603160e+02 4.380149156192996429e+01
2.497500000000000000e+04 1.144193591577156610e+02 5.375231799827782098e+00 1.567677569655182026e+02 4.360369272637856142e+01
2.498750000000000000e+04 1.144845585205833629e+02 5.309563376247155908e+00 1.569419654109603073e+02 4.327025883655946359e+01
2.500000000000000000e+04 1.147834508158079103e+02 5.184403972190390064e+00 1.570521326289572812e+02 4.321654457526159376e+01
2.501250000000000000e+04 1.148315810978047011e+02 5.230850671589545087e+00 1.571936268693923751e+02 4.303138559727540269e+01
2.502500000000000000e+04 1.149448269513949867e+02 5.169275582186781293e+00 1.573255473669526907e+02 4.273273854088422041e+01
2.503750000000000000e+04 1.152337899620691815e+02 5.061392714464333586e+00 1.574658572632594655e+02 4.239910742454226522e+01
2.505000000000000000e+04 1.154311912544320506e+02 4.953831324979579342e+00 1.575230641152111559e+02 4.231743721588583895e+01
2.506250000000000000e+04 1.154641836966082451e+02 4.794776195825435572e+00 1.575747658617273430e+02 4.201030976734521261e+01
2.507500000000000000e+04 1.155695225287527421e+02 4.675318266367002096e+00 1.574824191652996319e+02 4.194359795355485687e+01
2.508750000000000000e+04 1.158384727756540826e+02 4.803976117046482308e+00 1.576393916689767991e+02 4.174986012459010709e+01
2.510000000000000000e+04 1.160895445646087722e+02 4.736979948218507097e+00 1.577310211585125046e+02 4.163441764240236154e+01
2.511250000000000000e+04 1.162449697639167141e+02 4.700725680890334601e+00 1.578100322908942701e+02 4.157102636346665037e+01
2.512500000000000000e+04 1.163202862422070467e+02 4.347352561936733473e+00 1.577603491668673712e+02 4.139612211198504355e+01
2.513750000000000000e+04 1.164317122969767837e+02 4.270905030061845409e+00 1.577832361592076609e+02 4.128419030663495448e+01
2.515000000000000000e+04 1.165794730877987888e+02 4.289947648660571211e+00 1.579702651427096214e+02 4.106489169339661061e+01
2.516250000000000000e+04 1.168850425845387235e+02 4.018456605566484541e+00 1.581161320490487014e+02 4.090616776286683631e+01
2.517500000000000000e+04 1.169590782823226647e+02 3.801556562808512396e+00 1.581937023195432630e+02 4.071913858737429592e+01
2.518750000000000000e+04 1.170508102621237896e+02 3.559490370716142049e+00 1.583987993205651037e+02 4.072216449047684250e+01
2.520000000000000000e+04 1.172614769879797478e+02 3.458282013633707574e+00 1.584136244110223686e+02 4.052629281105267722e+01
2.521250000000000000e+04 1.173060756462232348e+02 3.415195906909845203e+00 1.586140596322073009e+02 4.040665889929295673e+01
2.522500000000000000e+04 1.174642839422118215e+02 3.276374905857867059e+00 1.586314591802564280e+02 4.019986960842220469e+01
2.523750000000000000e+04 1.178322330216981584e+02 3.176644349076745311e+00 1.588110133765725891e+02 4.012271704557091567e+01
2.525000000000000000e+04 1.180148971700765799e+02 3.131986347433352691e+00 1.587836127520491516e+02 3.989228028646429891e+01
2.526250000000000000e+04 1.181416017522331998e+02 3.127335578153375373e+00 1.588599562026800527e+02 3.978309177918034578e+01
2.527500000000000000e+04 1.182821317561819399e+02 3.263543330629040895e+00 1.589681713798974272e+02 3.971326999309307837e+01
2.528750000000000000e+04 1.183891924634247772e+02 3.029016725565748747e+00 1.591569103857469258e+02 3.957913211400322240e+01
2.530000000000000000e+04 1.186477311546782403e+02 2.890143658538481652e+00 1.593065318238857628e+02 3.922209174118267327e+01
2.531250000000000000e+04 1.187639723966012468e+02 2.783256888085074099e+00 1.593696098142886513e+02 3.907381416218696302e+01
2.532500000000000000e+04 1.187786649662651399e+02 2.463501187676673254e+00 1.593817876053147131e+02 3.889000080130062997e+01
2.533750000000000000e+04 1.191839017792366491e+02 2.404648916674464232e+00 1.593474084956232559e+02 3.862926074005922317e+01
2.535000000000000000e+04 1.193296968633564603e+02 2.207339070685646387e+00 1.593303204783367164e+02 3.861972296903262958e+01
2.536250000000000000e+04 1.195809961588677055e+02 2.071503330564691492e+00 1.594794550616327342e+02 3.844646820419729494e+01
2.537500000000000000e+04 1.196494445043152126e+02 1.965112771097227373e+00 1.595263638142058937e+02 3.835792794125494254e+01
2.538750000000000000e+04 1.197611287162976907e+02 1.742050613367794432e+00 1.595263638142058937e+02 3.818920662951574485e+01
2.540000000000000000e+04 1.200295126451652976e+02 1.530087719529783730e+00 1.595263638142058937e+02 3.802573773846210514e+01
2.541250000000000000e+04 1.202217803728913879e+02 1.479106257551972448e+00 1.595263638142058937e+02 3.776911264890890152e+01
2.542500000000000000e+04 1.203219710553511277e+02 1.477308156024954133e+00 1.595263638142058937e+02 3.761554746606129385e+01
2.543750000000000000e+04 1.204377284288301411e+02 1.268835529969327469e+00 1.595263638142058937e+02 3.756776680226796827e+01
2.545000000000000000e+04 1.206854473113515667e+02 1.125291517688898457e+00 1.595263638142058937e+02 3.756325699207831548e+01
2.546250000000000000e+04 -3.207827514785729477e+02 9.293648227753610325e-01 1.595263638142058937e+02 3.740420814444593844e+01
2.547500000000000000e+04 -8.997357112757796926e+01 6.643909446592756174e-01 1.595263638142058937e+02 3.727754495123994616e+01
2.548750000000000000e+04 1.450798043095558342e+03 5.539507270534800298e-01 1.595263638142058937e+02 3.701998298768753415e+01
2.550000000000000000e+04 3.577022310242125513e+02 4.602152690390370338e-01 1.595263638142058937e+02 3.696813116066216764e+01
2.551250000000000000e+04 1.876502961080829209e+03 4.510213908535546379e-01 1.595263638142058937e+02 3.684794171921589623e+01
2.552500000000000000e+04 8.214136108929698139e+02 2.326479128076719416e-01 1.595263638142058937e+02 3.676028487518360066e+01
2.553750000000000000e+04 -3.635394562195340313e+02 3.678563995448576596e-01 1.595263638142058937e+02 3.655304006507670067e+01
2.555000000000000000e+04 -3.435045332644352811e+02 3.440005205691410994e-01 1.595263638142058937e+02 3.640374257609045827e+01
2.556250000000000000e+04 -1.628659037083230032e+03 1.574694651798519140e-01 1.595263638142058937e+02 3.638403631179819087e+01
2.557500000000000000e+04 6.560682665031959004e+02 6.827736710392329655e+01 1.595263638142058937e+02 3.616843679873328199e+01
2.558750000000000000e+04 -2.276162850130203424e+03 1.686676131533724003e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.560000000000000000e+04 9.795710784495233838e+02 -8.310594192608765297e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.561250000000000000e+04 -4.772899929932401619e+02 2.991437950850795005e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.562500000000000000e+04 -3.740114520320556721e+02 -3.384031375172504795e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.563750000000000000e+04 8.160315189047861395e+02 6.562621160241278631e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.565000000000000000e+04 -6.753277352209805713e+02 3.853243886627839174e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.566250000000000000e+04 2.784812202282220369e+03 -6.245913178980923703e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.567500000000000000e+04 2.289228546526310311e+03 4.872440254217917186e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.568750000000000000e+04 -1.842685250220094417e+02 7.338222046977549553e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.570000000000000000e+04 -4.858575407439392393e+02 4.981545362322339656e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.571250000000000000e+04 -5.777623179981603698e+02 -7.563923318279495334e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.572500000000000000e+04 8.333586077686628641e+02 -2.424727018104120475e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.573750000000000000e+04 1.049493179120084733e+03 -1.702529928353820310e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.575000000000000000e+04 5.665100569782000548e+02 8.162452242095936299e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.576250000000000000e+04 1.692363517874625131e+03 2.365786521736259601e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.577500000000000000e+04 4.755971755380424838e+03 7.944849136120581079e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.578750000000000000e+04 -2.852642066626467113e+03 6.457474321991993520e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.580000000000000000e+04 8.214754800445334695e+03 -5.752173479689248552e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.581250000000000000e+04 -3.640514369887597468e+02 -2.047502576807387982e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.582500000000000000e+04 -9.063255673695960013e+02 1.182347618769450264e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.583750000000000000e+04 1.783498024321635285e+03 -2.114882980919252304e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.585000000000000000e+04 3.904026962648956669e+03 1.065442674754068548e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.586250000000000000e+04 -1.739794265391113868e+02 -6.070595593210080551e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.587500000000000000e+04 3.997159767703976740e+03 -9.363729790782890632e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.588750000000000000e+04 -5.428020592197092355e+02 8.504279654168249181e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.590000000000000000e+04 6.596382827789739167e+03 9.845695776173708509e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.591250000000000000e+04 8.601225297388098170e+02 3.769246917243906410e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.592500000000000000e+04 -2.150252815044268966e+06 -2.225339412907933934e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.593750000000000000e+04 4.764984854498523532e+02 -1.444093873236589843e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.595000000000000000e+04 6.011185589806203780e+02 7.418670741775016495e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.596250000000000000e+04 1.010965560391733106e+03 -5.674751450670366921e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.597500000000000000e+04 -3.518694472450184776e+02 5.708343066437071229e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.598750000000000000e+04 1.712108871318649562e+03 1.215155477075345289e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.600000000000000000e+04 -1.058324554400633588e+03 -6.208143493647511377e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.601250000000000000e+04 4.832852006712233788e+02 -7.381688861852790069e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.602500000000000000e+04 -8.564895630974451706e+02 8.484684616488923439e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.603750000000000000e+04 3.726748403830207280e+03 8.704866420700764138e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.605000000000000000e+04 9.059113557453866861e+02 -1.846100168459916517e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.606250000000000000e+04 -1.072410055523470419e+03 -1.627496665794163391e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.607500000000000000e+04 1.518047413321045497e+03 6.726402791366870133e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.608750000000000000e+04 1.147341155770508067e+03 3.891244295914466989e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.610000000000000000e+04 4.623998851771367299e+03 3.122082328489412248e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.611250000000000000e+04 8.725457410889592893e+02 9.873807266193703072e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.612500000000000000e+04 8.769409521118046541e+03 -2.052485129911010517e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.613750000000000000e+04 -4.285363402407481317e+02 6.950639388449260423e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.615000000000000000e+04 -1.137247128458996713e+03 -2.912318187891279422e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.616250000000000000e+04 -2.036792965248716314e+02 4.633887290098614358e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.617500000000000000e+04 -1.753766548138853750e+03 -4.716040451673218286e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.618750000000000000e+04 4.757222507070264328e+02 -1.139116251245743797e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.620000000000000000e+04 -1.109321291779930107e+03 5.241902015518302505e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.621250000000000000e+04 1.608626558222008725e+03 5.638671263560537454e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.622500000000000000e+04 -7.421824481743524302e+02 -2.544826244488223779e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.623750000000000000e+04 -2.522393062435018237e+03 -3.988498305222832414e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.625000000000000000e+04 5.358673749500449048e+02 6.755055912904505249e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.626250000000000000e+04 -2.218189093722235611e+03 3.607156811490185646e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.627500000000000000e+04 -5.863383574867032166e+02 -6.310961722749639193e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.628750000000000000e+04 -2.819346605154198187e+03 1.268996087326192310e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.630000000000000000e+04 -1.507695272680200787e+03 1.538036638512852278e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.631250000000000000e+04 1.556822665869900447e+03 -5.274906992541231148e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.632500000000000000e+04 1.586537541913627592e+03 -6.000650517939214296e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.633750000000000000e+04 -2.049556571349164642e+02 8.762510221608420125e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.635000000000000000e+04 -2.471047038364205832e+02 7.204187496887418547e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.636250000000000000e+04 -2.060113607365486587e+03 5.048358686016482579e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.637500000000000000e+04 -1.402082126677858014e+02 -1.960717571160086550e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.638750000000000000e+04 -4.849720684112114668e+02 -2.295805794637120698e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.640000000000000000e+04 2.517891476302862793e+04 4.710309818299091603e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.641250000000000000e+04 2.598785506222319327e+03 1.251890550628802885e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.642500000000000000e+04 1.490694263440573422e+03 -3.878553580483284122e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.643750000000000000e+04 -4.756903835093493171e+02 -5.062949118167093729e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.645000000000000000e+04 -1.891096719237303205e+03 -4.659472876277203568e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.646250000000000000e+04 2.717992815129494829e+03 -7.735742280036114380e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.647500000000000000e+04 2.923992320761464271e+03 -1.496403101329824722e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.648750000000000000e+04 1.182954554000343705e+03 -8.261336289931833790e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.650000000000000000e+04 8.360559665249826367e+02 8.613669953638246852e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.651250000000000000e+04 6.430678803168300419e+02 -2.417425031197415137e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.652500000000000000e+04 5.355922179998702859e+02 7.790966172358879476e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.653750000000000000e+04 8.923509073405097070e+02 6.884054431123903441e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.655000000000000000e+04 4.608343327311648318e+04 -5.825196967785481320e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.656250000000000000e+04 3.796273883255818419e+03 -3.612913952920026759e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.657500000000000000e+04 3.885488220275670983e+02 -1.600237805370095430e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.658750000000000000e+04 3.836191929852245721e+02 1.069957095251324063e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.660000000000000000e+04 3.977801337158444994e+02 5.902340056393811665e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.661250000000000000e+04 -1.185569068773378604e+03 -1.295938873319745881e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.662500000000000000e+04 7.345783650258233592e+02 1.074862982064056814e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.663750000000000000e+04 -8.490233689099482035e+02 -1.877568263734635138e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.665000000000000000e+04 -4.182746495529502681e+03 3.364991089688955981e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.666250000000000000e+04 1.562726914408965740e+03 -1.895125118978284263e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.667500000000000000e+04 -1.346391312967586146e+03 -4.431590465709347200e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.668750000000000000e+04 8.581765145185315760e+02 -4.804858973568250349e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.670000000000000000e+04 -2.397962590797024404e+03 5.191422727918568398e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.671250000000000000e+04 5.251305918794744230e+02 1.799137398302201746e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.672500000000000000e+04 7.436655619739057101e+02 -1.334087819897091549e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.673750000000000000e+04 -2.411069897490777407e+02 -6.302329391394519007e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.675000000000000000e+04 -6.359874703023767779e+02 -7.417352878790377417e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.676250000000000000e+04 1.429885460553182020e+04 -8.034233033616566217e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.677500000000000000e+04 -6.377036230226103726e+02 1.470635457583026891e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.678750000000000000e+04 5.388961608655516102e+03 3.765330721194590296e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.680000000000000000e+04 3.237331651583836901e+03 -7.517729218659909520e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.681250000000000000e+04 -4.831213736227874733e+02 -5.365207044731995438e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.682500000000000000e+04 7.388889820533781858e+02 7.685143562275326985e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.683750000000000000e+04 -5.994137948739581816e+02 -6.665146195781634333e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.685000000000000000e+04 1.962051441310164819e+03 7.240856062621296587e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.686250000000000000e+04 -8.593661395403312326e+02 -8.403378526234957917e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.687500000000000000e+04 1.153338901089501178e+03 -2.040664126927970301e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.688750000000000000e+04 -7.349155781147208018e+02 -4.282987292988648278e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.690000000000000000e+04 -3.156854723918849004e+02 2.118170163066062014e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.691250000000000000e+04 -1.729742783996851813e+03 -1.760976659974716654e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.692500000000000000e+04 5.368963292503698540e+03 -2.609343396014215841e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.693750000000000000e+04 -2.329403293004872467e+03 9.128764986628693805e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.695000000000000000e+04 -9.478832317790579509e+02 4.345020354406485694e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.696250000000000000e+04 -2.607578733202067838e+02 4.361489674938339158e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.697500000000000000e+04 1.651338776771137418e+03 -1.772926891523392214e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.698750000000000000e+04 -9.589279996266791386e+02 5.429818383722305953e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.700000000000000000e+04 -4.188625390514564970e+03 5.278038293023371352e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.701250000000000000e+04 -4.536139706739674011e+02 5.541721244997272606e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.702500000000000000e+04 1.290064330729442872e+03 -1.090391457041149351e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.703750000000000000e+04 1.098688375964386296e+03 4.457063428902045530e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.705000000000000000e+04 9.073017340742784427e+02 6.683918722080745283e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.706250000000000000e+04 1.340313074747405608e+03 -1.317420688276301007e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.707500000000000000e+04 3.565563040780833035e+03 -9.083522316085932289e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.708750000000000000e+04 -1.153803564883130321e+03 1.057679948808746303e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.710000000000000000e+04 -1.153732054468148417e+05 1.626695145324406212e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.711250000000000000e+04 5.637320297421767918e+02 1.078287404090700875e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.712500000000000000e+04 1.287639481779080825e+03 4.143218575314676286e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.713750000000000000e+04 7.758658922154118045e+02 -1.870923571745009394e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.715000000000000000e+04 4.307465167044086911e+02 5.432385193975841275e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.716250000000000000e+04 -8.288821258804538274e+02 1.002943028651996769e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.717500000000000000e+04 3.071896247003937606e+06 6.935667155473133789e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.718750000000000000e+04 3.533872795508466425e+02 8.642952175483725341e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.720000000000000000e+04 9.879490143110182316e+02 -4.220942484361684137e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.721250000000000000e+04 7.993874384047239801e+02 -2.124048450375172479e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.722500000000000000e+04 1.912860941965671145e+03 8.542852272162306690e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.723750000000000000e+04 1.058184289531127724e+05 -3.531197246228686026e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.725000000000000000e+04 -4.060366440121647429e+03 8.938610783266176441e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.726250000000000000e+04 5.203387620220255485e+02 -7.618170175590236113e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.727500000000000000e+04 -4.535313028813045548e+02 1.585403122437467573e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.728750000000000000e+04 -3.407083907228415569e+02 -2.237114690433406849e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.730000000000000000e+04 -1.733056438418017706e+03 7.238056751032007696e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.731250000000000000e+04 1.838843430771328030e+03 -8.331129009445570546e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.732500000000000000e+04 -5.663535361462627407e+02 4.508536336272712788e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.733750000000000000e+04 -7.332929629846984199e+02 1.495522341330170320e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.735000000000000000e+04 -1.009917568706997145e+03 -4.096112985958578065e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.736250000000000000e+04 -4.515635339499464180e+02 -1.887202679772317424e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.737500000000000000e+04 -2.536114919723373760e+02 -3.148895002052352083e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.738750000000000000e+04 -4.677300986305642709e+02 -2.359408735940846236e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.740000000000000000e+04 -1.899472040907362043e+03 1.248792968538800551e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.741250000000000000e+04 -8.217610041878305083e+02 -5.733047102341631671e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.742500000000000000e+04 1.629741751992728041e+03 4.555937959872772808e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.743750000000000000e+04 4.000849532807043261e+02 3.845850507547637972e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.745000000000000000e+04 -1.560510799042435792e+03 -4.595960185861335049e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.746250000000000000e+04 1.206155579765001448e+03 3.829833710386628809e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.747500000000000000e+04 1.240286505258099396e+03 -2.271762270419249035e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.748750000000000000e+04 -4.884531614120777476e+02 9.437897374198363423e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.750000000000000000e+04 -1.024549651627782077e+04 4.854337919796753908e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.751250000000000000e+04 6.466966114063282021e+02 5.379135619473111001e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.752500000000000000e+04 8.108425415959731026e+02 1.509305646689044124e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.753750000000000000e+04 -6.984315945750670380e+02 1.277510247823646523e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.755000000000000000e+04 -9.218163202470655051e+02 6.639117138102329818e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.756250000000000000e+04 2.690669893233691710e+03 9.335894447973028036e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.757500000000000000e+04 6.990753434342499531e+03 -1.277820702045201415e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.758750000000000000e+04 1.656165635136722358e+03 -5.516972169974369535e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.760000000000000000e+04 2.600191982559277676e+03 -1.395135830476199089e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.761250000000000000e+04 -1.622494691603601495e+02 -2.847386615328683092e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.762500000000000000e+04 -5.575633311857093759e+03 -1.430351686653130855e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.763750000000000000e+04 -2.618901138469398575e+03 6.177333840260095030e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.765000000000000000e+04 -6.647051960604510441e+02 1.544097473475904053e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.766250000000000000e+04 3.521377487769722165e+02 1.063285485820835675e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.767500000000000000e+04 9.520378178059982019e+02 2.498927400353687972e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.768750000000000000e+04 -7.387378390786636828e+02 1.161754856428747189e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.770000000000000000e+04 -4.979567685870531477e+02 -1.090246729448919723e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.771250000000000000e+04 6.056892345085788065e+02 3.082186307221549214e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.772500000000000000e+04 -1.768385397431288993e+03 8.310725665260487176e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.773750000000000000e+04 -2.524487382879694906e+02 -1.085570112548343332e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.775000000000000000e+04 1.459770513447954954e+03 -4.358956190193401198e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.776250000000000000e+04 -1.308888063286359511e+03 1.257073441723619908e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.777500000000000000e+04 1.574141473115669896e+03 6.381789216084075633e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.778750000000000000e+04 -2.725399808644683617e+03 -1.202764799374554741e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.780000000000000000e+04 1.164397885664465775e+03 8.912937765510450845e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.781250000000000000e+04 -3.660165345450416226e+02 -5.418184431855747789e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.782500000000000000e+04 8.542155051032563051e+02 9.685977963575370495e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.783750000000000000e+04 1.994983069836185678e+03 -2.357035392916610022e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.785000000000000000e+04 -1.481972104185747980e+02 -3.187609370611226041e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.786250000000000000e+04 -1.463088999149689926e+03 -1.105210197644864365e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.787500000000000000e+04 -5.927048612674907417e+02 -1.812514789678553143e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.788750000000000000e+04 -2.886334017659249639e+03 1.559068478393689702e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.790000000000000000e+04 8.875388810274261004e+02 1.463731897777092172e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.791250000000000000e+04 4.793366114173295500e+03 6.850429597922375251e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.792500000000000000e+04 1.102814772283943512e+03 -9.928933125901867243e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.793750000000000000e+04 8.461695038262884054e+02 -2.058630710657409509e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.795000000000000000e+04 6.027575430310217826e+02 -5.441899435203177973e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.796250000000000000e+04 4.827661411435404375e+02 -9.223124169261523093e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.797500000000000000e+04 8.612818338453380420e+02 1.799690715078585526e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.798750000000000000e+04 7.198356596517691059e+02 4.637703151239757631e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.800000000000000000e+04 -3.603306537160917742e+03 4.603832274043088546e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.801250000000000000e+04 8.968425306485894453e+02 6.244762276406548835e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.802500000000000000e+04 -6.355686731226744541e+02 -4.649969013864510998e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.803750000000000000e+04 7.825841277817634136e+02 -4.331647322690466808e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.805000000000000000e+04 -1.074509675483169076e+03 -6.819992177373381992e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.806250000000000000e+04 -4.612399727175718908e+03 1.942636274074311814e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.807500000000000000e+04 -1.249774324224175416e+03 -6.687938851690668116e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.808750000000000000e+04 -3.333679123047891153e+03 -1.363364823940643419e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.810000000000000000e+04 -3.035225620774239701e+02 -4.561669112254544416e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.811250000000000000e+04 -7.553555874466171645e+02 -3.916956237195938684e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.812500000000000000e+04 -6.919213161293185976e+02 -7.994584555830291492e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.813750000000000000e+04 -4.649750228336025657e+02 1.380788283314205728e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.815000000000000000e+04 -8.866127255784178942e+02 -4.772634356236956137e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.816250000000000000e+04 -7.950853861678381236e+02 -1.781345616407337957e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.817500000000000000e+04 7.305853268422793008e+02 -4.469409273552435025e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.818750000000000000e+04 1.647588348960965504e+03 -2.001143863378715650e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.820000000000000000e+04 -2.455683710746754059e+03 -5.756432720193536625e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.821250000000000000e+04 -6.103474243464228266e+02 8.177150765469367570e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.822500000000000000e+04 -1.875050495734977630e+03 7.078738913309888403e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.823750000000000000e+04 7.855983859830942038e+02 -4.667388262508637808e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.825000000000000000e+04 3.230978412600894671e+02 -1.000683238675578423e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.826250000000000000e+04 4.517304048079097356e+02 -8.089346039762841656e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.827500000000000000e+04 -7.865972337913985029e+03 -3.134303161262234312e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.828750000000000000e+04 -1.164848025632732288e+03 5.072288785419937994e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.830000000000000000e+04 8.662544783598461891e+02 7.999699658423907067e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.831250000000000000e+04 1.080082302616397101e+03 5.427209565631488886e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.832500000000000000e+04 5.143433594300206551e+02 9.294985534240570360e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.833750000000000000e+04 -8.548288046269532288e+02 -8.297826696476276993e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.835000000000000000e+04 1.389201604438037066e+03 -9.409482967310761978e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.836250000000000000e+04 -5.612699975938270427e+02 5.774276228857766000e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.837500000000000000e+04 1.160977806967767719e+03 -6.063189369455226370e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.838750000000000000e+04 -3.596825029923708144e+02 6.370846065468600727e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.840000000000000000e+04 -3.016454770837624437e+02 1.004448930284787639e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.841250000000000000e+04 5.486275050774443116e+02 -7.374166519870237835e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.842500000000000000e+04 -1.310650954878266703e+03 -3.098407596152469523e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.843750000000000000e+04 6.958338174361842903e+02 -5.125739592710763191e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.845000000000000000e+04 1.310972132101018360e+03 5.947915706759412160e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.846250000000000000e+04 5.979171964119601398e+03 -8.542201774794590392e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.847500000000000000e+04 -1.060812331478913393e+03 -5.611013583875597988e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.848750000000000000e+04 3.297921859156010214e+03 -2.596692961770003762e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.850000000000000000e+04 -9.750451253341048869e+03 -8.908394720324022273e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.851250000000000000e+04 6.691618280422840144e+02 -3.143393580382279993e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.852500000000000000e+04 -6.006583651994059210e+02 2.061079231666672058e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.853750000000000000e+04 -1.460050342078852509e+03 -4.323120546035576126e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.855000000000000000e+04 -1.029409743241653587e+03 4.848153431496895109e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.856250000000000000e+04 -4.965036309103667236e+02 3.884272623069763540e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.857500000000000000e+04 -7.467376754179696263e+02 7.383407256985028653e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.858750000000000000e+04 3.422103404871153884e+02 -1.039065701124733096e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.860000000000000000e+04 -3.268168714909559185e+02 1.133683107078376906e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.861250000000000000e+04 -1.945244747758223411e+02 4.034274819001587957e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.862500000000000000e+04 1.199318417957673091e+03 2.089044939315626834e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.863750000000000000e+04 5.339049112654014380e+02 -5.991723892427804685e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.865000000000000000e+04 -2.476641530221360767e+02 -2.379800703563285424e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.866250000000000000e+04 1.327561471424185129e+03 6.224418446957517972e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.867500000000000000e+04 4.883879429917761286e+02 -1.029295858107868980e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.868750000000000000e+04 -2.278050861831967995e+04 1.560066604999243282e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.870000000000000000e+04 -1.809054050730870813e+02 1.359101349301838809e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.871250000000000000e+04 6.617296847702493778e+02 -7.516200511373716608e+01 1.595263638142058937e+02 3.616843679873328199e+01
2.872500000000000000e+04 -4.520081770428829486e+02 -7.002576597158998766e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.873750000000000000e+04 -7.109237993896164880e+03 -4.240374023489947604e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.875000000000000000e+04 -5.549404150798657156e+02 1.421839289095091090e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.876250000000000000e+04 -9.643397155874224609e+02 2.540722235063034532e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.877500000000000000e+04 -2.309943812974696016e+02 -5.333261588967271791e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.878750000000000000e+04 6.539530439558816397e+02 -2.632634343150521090e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.880000000000000000e+04 7.898805557209420840e+02 -2.848499939755789683e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.881250000000000000e+04 1.024317532470118294e+03 -1.507427962306659992e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.882500000000000000e+04 -4.991889129364534483e+02 -6.110214669396584668e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.883750000000000000e+04 -2.806042888721937561e+04 -5.420827768712290435e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.885000000000000000e+04 -9.794742011817752427e+02 -1.527543012861782245e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.886250000000000000e+04 1.131961239751979519e+03 1.707700335614351616e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.887500000000000000e+04 -2.390574734138883173e+02 -6.071009602605648752e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.888750000000000000e+04 -1.965060077190769789e+03 -1.622890316198986739e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.890000000000000000e+04 1.526665423268698078e+03 -2.612990708163378258e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.891250000000000000e+04 -1.817389326497028151e+03 -4.635405302386659514e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.892500000000000000e+04 5.083072390508774561e+02 -2.334356450708099260e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.893750000000000000e+04 -8.304616528391700285e+02 -8.754327505870613095e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.895000000000000000e+04 -1.437348651152955426e+03 1.661733217025206613e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.896250000000000000e+04 1.054690012294255666e+03 -3.910615585054787289e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.897500000000000000e+04 2.315541238452572088e+03 1.537945637621524838e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.898750000000000000e+04 9.118615553388071930e+03 -1.157089083645986102e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.900000000000000000e+04 9.095320774098934180e+02 -8.389278119770862077e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.901250000000000000e+04 4.335359033427716895e+03 -5.233866754858640888e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.902500000000000000e+04 1.401110299495608524e+04 3.622932072272068353e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.903750000000000000e+04 4.682117823446170064e+02 -2.423666804154890542e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.905000000000000000e+04 -6.284326865935851174e+02 -1.670074405463132734e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.906250000000000000e+04 -3.729970331909744345e+02 -2.339520627097337183e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.907500000000000000e+04 -2.608574340272240079e+03 7.113684785914406348e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.908750000000000000e+04 -3.297630886459638191e+02 -1.805957359257140524e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.910000000000000000e+04 -9.071725103688861509e+02 4.325041423639361255e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.911250000000000000e+04 -1.904429269135869163e+03 5.729821811007952874e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.912500000000000000e+04 -1.156543994244034593e+03 -4.645962985188295988e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.913750000000000000e+04 1.139568024632867036e+03 -1.577154199140554510e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.915000000000000000e+04 -1.812613090689855881e+03 1.302544925249671905e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.916250000000000000e+04 1.913758357019169125e+03 9.822555838086476570e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.917500000000000000e+04 5.318033184527628237e+02 5.431375581912802772e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.918750000000000000e+04 9.299463640205841557e+02 1.231739903593604822e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.920000000000000000e+04 9.618733472429486255e+02 -6.661572779570540206e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.921250000000000000e+04 3.146625705286821812e+02 9.665436917326755974e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.922500000000000000e+04 1.942300828867172186e+03 4.797571516549581929e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.923750000000000000e+04 -3.352627789768310436e+02 2.688828096230647589e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.925000000000000000e+04 -1.946635557922081716e+02 -4.219122924551065807e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.926250000000000000e+04 7.701749280843355336e+02 -2.512652758023980368e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.927500000000000000e+04 3.674652888908448858e+03 -1.511604303219488429e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.928750000000000000e+04 2.132164869323370112e+03 2.077565289181773551e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.930000000000000000e+04 -8.265649421461704378e+02 8.483085722326604809e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.931250000000000000e+04 4.044219659127029445e+03 8.707481265037085905e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.932500000000000000e+04 -1.030073141209241612e+03 2.900340463105724666e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.933750000000000000e+04 1.282083124903333783e+03 -2.367460834819444244e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.935000000000000000e+04 1.666812527832212709e+03 -3.720900045444968782e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.936250000000000000e+04 -4.777794368675774876e+02 -5.024737791760231858e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.937500000000000000e+04 4.108397789336679011e+02 -2.480717017874541398e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.938750000000000000e+04 1.660925096674864562e+03 -6.591438780602375118e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.940000000000000000e+04 -8.411079182425111867e+03 1.806884386371492155e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.941250000000000000e+04 -4.832795593705901638e+02 -5.743124054245108709e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.942500000000000000e+04 -1.226110119232936768e+03 8.257757220049260241e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.943750000000000000e+04 -8.556587991552041785e+02 6.711344819858132951e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.945000000000000000e+04 4.232978752348570879e+02 3.787272101494567096e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.946250000000000000e+04 1.664410500849766322e+03 -1.266730758651394808e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.947500000000000000e+04 2.468377141978489453e+04 -4.675959340687620625e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.948750000000000000e+04 -1.144466305580523112e+03 -2.949453242828908969e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.950000000000000000e+04 -8.984853484309917349e+02 -4.486669411399312594e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.951250000000000000e+04 -1.566730907808241454e+03 3.608216234238653897e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.952500000000000000e+04 5.553379045840574690e+03 -2.919595111790652595e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.953750000000000000e+04 -5.201269425970135671e+03 -6.255309303722206096e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.955000000000000000e+04 -5.072105492685175250e+02 5.569974007070907192e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.956250000000000000e+04 -6.666359106141618440e+02 9.406026451176123373e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.957500000000000000e+04 -2.794209683039100014e+02 -9.689893700671141232e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.958750000000000000e+04 -2.977362834989360181e+02 -1.832280091003055759e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.960000000000000000e+04 6.552548621348157667e+02 -1.472679180927049856e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.961250000000000000e+04 1.484293071521828097e+03 -9.891030557848475837e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.962500000000000000e+04 -2.021811971892096267e+02 2.494892041262699058e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.963750000000000000e+04 1.969289588256569459e+03 -1.410509070769257733e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.965000000000000000e+04 -2.608947812593022263e+03 6.390666242708387017e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.966250000000000000e+04 -3.674692701131532431e+03 5.287400903936759278e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.967500000000000000e+04 -6.756694862703743638e+02 7.843448956826320000e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.968750000000000000e+04 -4.126672389834818659e+02 6.388574834469416146e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.970000000000000000e+04 -4.163966010274320979e+02 3.407299800866117039e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.971250000000000000e+04 3.102788405083110410e+04 -7.439571365546734114e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.972500000000000000e+04 -4.595176071899114731e+02 -4.438751752099266923e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.973750000000000000e+04 3.649599375978647231e+02 1.310683449418784903e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.975000000000000000e+04 3.565960198591557173e+02 1.047348323864860049e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.976250000000000000e+04 7.491675203285336693e+02 2.704971428133296286e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.977500000000000000e+04 -4.020521658574103867e+02 1.393900299008154661e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.978750000000000000e+04 5.354307643972131700e+03 -5.662348796927118428e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.980000000000000000e+04 -2.414632929379098186e+03 8.685022302809352368e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.981250000000000000e+04 1.000021020367368328e+04 -3.435764977835274863e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.982500000000000000e+04 3.172809465735804224e+02 -2.704596637605495289e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.983750000000000000e+04 -2.070884254155170765e+03 4.194515957637937390e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.985000000000000000e+04 5.210678828878950526e+02 8.230893182125753356e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.986250000000000000e+04 -1.678203059262147235e+03 -2.246780640491170402e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.987500000000000000e+04 -8.990667720605069917e+02 -7.823715635224057223e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.988750000000000000e+04 2.915169786405033392e+03 -1.887952837027202122e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.990000000000000000e+04 5.471763151257799791e+02 6.340018312211924240e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.991250000000000000e+04 7.234109310682823661e+02 3.697206687157820397e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.992500000000000000e+04 1.343982084661038243e+03 2.011305378747062605e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.993750000000000000e+04 2.852670778570102357e+02 2.439569165423322374e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.995000000000000000e+04 6.168422206435434418e+02 -8.525460486738261352e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.996250000000000000e+04 -1.292324148251150291e+03 1.409669778078408171e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.997500000000000000e+04 4.595641000801174414e+03 -5.907952411223780018e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.998750000000000000e+04 1.635036681874334363e+03 -5.675324863869950605e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.000000000000000000e+04 -1.262277372775250115e+03 1.050610501955908830e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.001250000000000000e+04 -1.144584388788497336e+03 -6.030707821137124256e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.002500000000000000e+04 -6.166911820981569008e+02 7.584930405784755294e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.003750000000000000e+04 -1.707017247660031444e+03 -3.068543233789891360e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.005000000000000000e+04 -6.902564445530119883e+02 1.158844638004673016e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.006250000000000000e+04 1.104501614897062609e+03 3.064375870001894327e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.007500000000000000e+04 2.662188809635846155e+03 7.946709618977758964e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.008750000000000000e+04 2.616439563536406240e+03 -1.325022872374360531e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.010000000000000000e+04 -1.254055819028800943e+04 3.211258308055458883e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.011250000000000000e+04 5.623784032759541560e+02 3.518176598408369955e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.012500000000000000e+04 6.181590872187771311e+02 -3.390052654011587379e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.013750000000000000e+04 1.019866875606162466e+03 -2.561485170244769165e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.015000000000000000e+04 4.889525759253553474e+02 2.137465719914564033e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.016250000000000000e+04 -3.859237507518748771e+03 1.066922513042632545e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.017500000000000000e+04 -1.911168579647628576e+02 8.364611872011778360e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.018750000000000000e+04 8.667227563505956596e+02 -8.331354751306787421e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.020000000000000000e+04 1.155953924850364274e+03 -4.223833761138247382e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.021250000000000000e+04 -3.532104611167873145e+02 2.579772375954754807e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.022500000000000000e+04 1.948119254358331318e+03 6.580104132082580009e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.023750000000000000e+04 -1.068975100463195531e+02 -4.240012589614552780e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.025000000000000000e+04 -9.011890890813681381e+02 2.663236339690465684e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.026250000000000000e+04 3.798622478363309256e+03 -4.880383694056076820e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.027500000000000000e+04 -1.811351511985315256e+03 -3.665042602365213497e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.028750000000000000e+04 -1.818570508107549904e+04 -5.729940372706661265e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.030000000000000000e+04 5.243633066443569987e+03 5.010727300623788096e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.031250000000000000e+04 -3.101704776926293903e+02 3.037606353214779347e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.032500000000000000e+04 -3.518239732356906752e+05 -5.068459448865826289e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.033750000000000000e+04 -3.516355091395949444e+02 7.536066652810263804e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.035000000000000000e+04 -6.236638281687923154e+03 -1.804860034454158085e+04 1.595263638142058937e+02 3.616843679873328199e+01
3.036250000000000000e+04 3.731760070856080347e+03 -5.119950817026746336e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.037500000000000000e+04 -9.405698072351456176e+02 -7.545526737353311546e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.038750000000000000e+04 4.099522688384752769e+02 7.147390554684403696e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.040000000000000000e+04 3.682694432218992233e+02 5.303124246749184749e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.041250000000000000e+04 3.865341527517517761e+02 6.223980042216745460e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.042500000000000000e+04 -5.739511943143220378e+02 4.592333334122845940e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.043750000000000000e+04 4.724121058657706271e+02 -3.815357137315118052e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.045000000000000000e+04 -5.313820540477845498e+03 3.439188053975815819e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.046250000000000000e+04 -7.729448228158489655e+02 -1.009493137041242790e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.047500000000000000e+04 -2.145897951808567541e+03 -3.619943290623259600e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.048750000000000000e+04 -8.724494182173975787e+02 2.996496926246445582e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.050000000000000000e+04 2.050651166269487931e+03 6.591122078554484460e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.051250000000000000e+04 9.464814492470363621e+04 1.509897928788103172e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.052500000000000000e+04 2.019889518373322062e+03 -2.316010020368995356e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.053750000000000000e+04 2.500144010409909697e+03 4.320436454459858169e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.055000000000000000e+04 -1.026395374337757403e+03 5.922270201484302561e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.056250000000000000e+04 -1.005764660484579144e+04 -3.786373446912318741e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.057500000000000000e+04 1.124642124414185446e+03 -3.782601597806948348e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.058750000000000000e+04 -3.895876143112305954e+02 3.598759849896303876e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.060000000000000000e+04 -2.638699341338258364e+02 -2.184448394657781591e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.061250000000000000e+04 -3.109552999472883243e+02 9.351886573629603845e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.062500000000000000e+04 -4.848512901069462941e+02 2.145771572110512352e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.063750000000000000e+04 4.819137321031537340e+02 8.138710000414055230e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.065000000000000000e+04 3.253521215295554043e+02 -7.382734851372541698e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.066250000000000000e+04 3.069295151990243539e+03 4.678508288950634778e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.067500000000000000e+04 -3.100987775180861718e+03 1.087585562983302680e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.068750000000000000e+04 -1.038350807067125061e+03 -6.362825056100137999e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.070000000000000000e+04 7.666072941973307024e+02 -2.601637391705153846e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.071250000000000000e+04 -4.066074981962349284e+02 -1.995286280318406170e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.072500000000000000e+04 -1.705996353323060612e+04 5.820420668055528495e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.073750000000000000e+04 -1.167975177443864595e+03 -1.909111055062940068e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.075000000000000000e+04 3.403130975044749675e+02 1.866311662975891522e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.076250000000000000e+04 2.818024398924647812e+03 2.298200278603464994e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.077500000000000000e+04 -4.950632180902377968e+02 3.852679019496340970e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.078750000000000000e+04 -2.689231451929246077e+02 5.030757138377536648e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.080000000000000000e+04 6.262720650376197227e+03 -5.961210801027124262e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.081250000000000000e+04 7.333095702009684373e+02 4.931071814171633378e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.082500000000000000e+04 2.072090748210183847e+03 3.741996945721729389e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.083750000000000000e+04 -2.325150873537954226e+02 -1.166747723159567840e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.085000000000000000e+04 -7.196129716112186543e+03 -5.089216891260099374e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.086250000000000000e+04 6.784655802614938693e+02 8.067237098316347783e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.087500000000000000e+04 -1.547274817378247462e+03 1.061959793198631360e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.088750000000000000e+04 1.122474506279407251e+03 -2.637906430113920351e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.090000000000000000e+04 -5.441189105311889580e+04 -1.147778183733063997e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.091250000000000000e+04 -3.794043808302064917e+02 -1.951348077873846250e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.092500000000000000e+04 -4.851606978517461357e+02 1.537183556767150094e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.093750000000000000e+04 -8.156256291899812823e+02 -6.470953790504254357e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.095000000000000000e+04 6.975752226081541266e+03 -7.976583475991726573e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.096250000000000000e+04 5.163530142535610139e+02 -3.281131515882237295e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.097500000000000000e+04 -3.979067506254531281e+02 3.768028203134897467e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.098750000000000000e+04 -8.373138142989164407e+02 -3.484815185062188334e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.100000000000000000e+04 6.091884155497514257e+02 -3.785648861735368200e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.101250000000000000e+04 1.648361368495006673e+03 -2.727272592662965508e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.102500000000000000e+04 4.290322558467711360e+02 -1.375779048921554249e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.103750000000000000e+04 1.774059996384798296e+03 3.760433475664763137e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.105000000000000000e+04 4.945546456231771231e+02 8.574369056024868314e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.106250000000000000e+04 4.511299551981097125e+02 2.878277152313599345e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.107500000000000000e+04 1.204292179952396282e+03 3.205320646725991537e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.108750000000000000e+04 -1.033427129264284304e+03 6.875081492113041350e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.110000000000000000e+04 4.536048309657498976e+02 -9.502828785230669837e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.111250000000000000e+04 2.571259533342090435e+03 7.442414176108432002e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.112500000000000000e+04 5.414055933419147095e+02 -4.491823796714711534e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.113750000000000000e+04 8.798752661937439825e+02 8.081659165631066344e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.115000000000000000e+04 -5.509367504887175073e+02 -1.066205254204516677e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.116250000000000000e+04 5.073583120036424816e+02 -1.818380850633238879e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.117500000000000000e+04 -5.439190990198242162e+02 4.303941650343943479e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.118750000000000000e+04 4.990959778885883225e+02 1.777251075828827425e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.120000000000000000e+04 7.055460043160281884e+02 -4.775969678606203388e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.121250000000000000e+04 -2.226366796394904668e+03 1.011188851624221911e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.122500000000000000e+04 -1.684399030169206299e+03 5.742954221153700018e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.123750000000000000e+04 -1.987345029976972455e+03 3.262635200241392113e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.125000000000000000e+04 -1.182895761758918525e+03 -3.326861609102220427e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.126250000000000000e+04 -1.900169462201537499e+03 -1.232127562255550174e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.127500000000000000e+04 -3.124028727415455933e+02 -4.874509626904590505e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.128750000000000000e+04 -2.080587171526627571e+03 4.734944946536706993e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.130000000000000000e+04 6.432088014877522255e+03 3.843823142250863611e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.131250000000000000e+04 -1.035912633551254658e+03 -6.651760032056805585e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.132500000000000000e+04 -7.670503632297777585e+02 5.072984947902293129e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.133750000000000000e+04 -3.003173991255442616e+03 -9.949538888997246886e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.135000000000000000e+04 -7.569922770181188980e+02 -6.949475872988284664e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.136250000000000000e+04 6.923840803116232792e+02 -9.048690566965944981e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.137500000000000000e+04 8.268202126034137109e+03 -4.072385288595111888e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.138750000000000000e+04 1.069625623330192411e+03 2.322244098634712827e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.140000000000000000e+04 -5.516365472989309637e+02 -2.931558462623866035e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.141250000000000000e+04 -1.850854889703973640e+02 -7.818921180972017737e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.142500000000000000e+04 -1.185128531635450145e+03 5.638700336304184475e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.143750000000000000e+04 6.798590871625240197e+02 -2.189979490087349859e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.145000000000000000e+04 4.674428791661790115e+02 -2.703352547864740245e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.146250000000000000e+04 -1.013189334695304524e+03 1.442652921137444309e+03 1.595263638142058937e+02 3.616843679873328199e+01


==> anc/Fig7/plot_timeEvol_ca95_Ca030.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Read the MD data
MDdataAvgR = np.loadtxt("Ca0.30_CLcoordinates.txt")

# Create the reference line for 2 wall speeds
refI = np.array([23.7, 96.0]) # Initial point, t0, dx0
td   = 5.0                    # Duration in ns
tAr  = np.array([refI[0],refI[0]+td   ])
dAr  = np.array([refI[1],refI[1]+td*20])

# Create  the MD drop displacement data
MDdataAvg = np.zeros(np.shape(MDdataAvgR[:,0:2]))
MDdataAvg[:,0] = MDdataAvgR[:,0]/1e3
MDdataAvg[:,1] = (MDdataAvgR[:,1]+MDdataAvgR[:,3]-MDdataAvgR[:,2]-MDdataAvgR[:,4])/2

# Plot the interface angle data
plt.figure(1, figsize=(16.8, 9.75/2), dpi=80)

plt.plot(MDdataAvg[:,0],MDdataAvg[:,1],"k-")
plt.plot(tAr,dAr,"g--",label="2 U_w")

# plt.xlim([-1.0, 15])
plt.xlim([-0.5, 25])
plt.ylim([-1,120.0])
# plt.legend(loc="upper left")
        
plt.xlabel("t [ns]");
plt.ylabel(r"$\Delta x$ [nm]");

plt.savefig("plot_timeEvol_ca95_Ca030.pdf", format="pdf")


plt.show()


==> anc/Fig8/PF_ca127_Ca0.60_stats.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 -2.110575484319999909e-05 1.270690000000000026e+02 1.271839999999999975e+02
1.461000000000000059e-03 3.367155550400000030e-02 1.266299999999999955e+02 1.267439999999999998e+02
2.922000000000000118e-03 6.966606317599999265e-02 1.264120000000000061e+02 1.265490000000000066e+02
4.383000000000000611e-03 1.123956417519999945e-01 1.263430000000000035e+02 1.264980000000000047e+02
5.844000000000000236e-03 1.524606489519999830e-01 1.262840000000000060e+02 1.264219999999999970e+02
7.305000000000000729e-03 1.944868251039999774e-01 1.262800000000000011e+02 1.263919999999999959e+02
8.766000000000001222e-03 2.344080541599999901e-01 1.262570000000000050e+02 1.263499999999999943e+02
1.022699999999999998e-02 2.750776893679999779e-01 1.262510000000000048e+02 1.263160000000000025e+02
1.168800000000000047e-02 3.141464776799999803e-01 1.262489999999999952e+02 1.262999999999999972e+02
1.314899999999999923e-02 3.535744191199999831e-01 1.262669999999999959e+02 1.263070000000000022e+02
1.461000000000000146e-02 3.918100539999999632e-01 1.263490000000000038e+02 1.263040000000000020e+02
1.607099999999999848e-02 4.300076987199999423e-01 1.264090000000000060e+02 1.262999999999999972e+02
1.753200000000000244e-02 4.669049110399999813e-01 1.264249999999999972e+02 1.262759999999999962e+02
1.899299999999999947e-02 5.036618520000000210e-01 1.264060000000000059e+02 1.262540000000000049e+02
2.045399999999999996e-02 5.393579908000000200e-01 1.263979999999999961e+02 1.262330000000000041e+02
2.191500000000000045e-02 5.749284698399999005e-01 1.264120000000000061e+02 1.262099999999999937e+02
2.337600000000000094e-02 6.096339421599999975e-01 1.264500000000000028e+02 1.261959999999999980e+02
2.483700000000000144e-02 6.442488225600000451e-01 1.264800000000000040e+02 1.262420000000000044e+02
2.629799999999999846e-02 6.781623461599999292e-01 1.265010000000000048e+02 1.262860000000000014e+02
2.775900000000000242e-02 7.120057340800000079e-01 1.265079999999999956e+02 1.263070000000000022e+02
2.922000000000000292e-02 7.451652991199999576e-01 1.265199999999999960e+02 1.263050000000000068e+02
3.068100000000000341e-02 7.781933597600000363e-01 1.265510000000000019e+02 1.262900000000000063e+02
3.214199999999999696e-02 8.108356741600000195e-01 1.266170000000000044e+02 1.262789999999999964e+02
3.360300000000000092e-02 8.432997270399998913e-01 1.266329999999999956e+02 1.262720000000000056e+02
3.506400000000000489e-02 8.750799570399999672e-01 1.266530000000000058e+02 1.262609999999999957e+02
3.652500000000000191e-02 9.065884112799998951e-01 1.267150000000000034e+02 1.262409999999999997e+02
3.798599999999999893e-02 9.375211684800000000e-01 1.267139999999999986e+02 1.262469999999999999e+02
3.944700000000000290e-02 9.682318293600000736e-01 1.267180000000000035e+02 1.262420000000000044e+02
4.090799999999999992e-02 9.984632297599999040e-01 1.267300000000000040e+02 1.262319999999999993e+02
4.236900000000000388e-02 1.028513446319999858e+00 1.267630000000000052e+02 1.262229999999999990e+02
4.383000000000000090e-02 1.058166227359999878e+00 1.267840000000000060e+02 1.262180000000000035e+02
4.529100000000000487e-02 1.087681659359999831e+00 1.267980000000000018e+02 1.262150000000000034e+02
4.675200000000000189e-02 1.116869791519999877e+00 1.268169999999999931e+02 1.262169999999999987e+02
4.821300000000000585e-02 1.145955642479999925e+00 1.268409999999999940e+02 1.262049999999999983e+02
4.967400000000000287e-02 1.174778484639999787e+00 1.268469999999999942e+02 1.261629999999999967e+02
5.113500000000000684e-02 1.203534113439999942e+00 1.268599999999999994e+02 1.261140000000000043e+02
5.259599999999999692e-02 1.232070568239999941e+00 1.268979999999999961e+02 1.260490000000000066e+02
5.405700000000000088e-02 1.260452140079999950e+00 1.268709999999999951e+02 1.259860000000000042e+02
5.551800000000000485e-02 1.288439198719999901e+00 1.268160000000000025e+02 1.259759999999999991e+02
5.697900000000000187e-02 1.316183704800000021e+00 1.267530000000000001e+02 1.259650000000000034e+02
5.844000000000000583e-02 1.343592144080000050e+00 1.266899999999999977e+02 1.259579999999999984e+02
5.990100000000000285e-02 1.371585047359999976e+00 1.268319999999999936e+02 1.260270000000000010e+02
6.136200000000000682e-02 1.398803535839999945e+00 1.267830000000000013e+02 1.259830000000000041e+02
6.282300000000000384e-02 1.425493084399999999e+00 1.267740000000000009e+02 1.259519999999999982e+02
6.428399999999999392e-02 1.452127108880000073e+00 1.267960000000000065e+02 1.259240000000000066e+02
6.574499999999999789e-02 1.478571182560000086e+00 1.267810000000000059e+02 1.259260000000000019e+02
6.720600000000000185e-02 1.504801926879999918e+00 1.268010000000000019e+02 1.259230000000000018e+02
6.866700000000000581e-02 1.530886555199999943e+00 1.268179999999999978e+02 1.259240000000000066e+02
7.012800000000000977e-02 1.556769543439999959e+00 1.268239999999999981e+02 1.259219999999999970e+02
7.158899999999999986e-02 1.582544405840000001e+00 1.268359999999999985e+02 1.259270000000000067e+02
7.305000000000000382e-02 1.608143929039999920e+00 1.268409999999999940e+02 1.259290000000000020e+02
7.451099999999999390e-02 1.633667471919999725e+00 1.268490000000000038e+02 1.259320000000000022e+02
7.597199999999999787e-02 1.659065355040000078e+00 1.268550000000000040e+02 1.258940000000000055e+02
7.743300000000000183e-02 1.684416481039999969e+00 1.268850000000000051e+02 1.258419999999999987e+02
7.889400000000000579e-02 1.709557200000000110e+00 1.268979999999999961e+02 1.258220000000000027e+02
8.035500000000000975e-02 1.734583948479999860e+00 1.269099999999999966e+02 1.258209999999999980e+02
8.181599999999999984e-02 1.759432435439999942e+00 1.269150000000000063e+02 1.258190000000000026e+02
8.327700000000000380e-02 1.784187408159999766e+00 1.269240000000000066e+02 1.258169999999999931e+02
8.473800000000000776e-02 1.808790420239999808e+00 1.269309999999999974e+02 1.258139999999999930e+02
8.619899999999999785e-02 1.833323296640000155e+00 1.269039999999999964e+02 1.258119999999999976e+02
8.766000000000000181e-02 1.857733435599999927e+00 1.268580000000000041e+02 1.258080000000000069e+02
8.912100000000000577e-02 1.882093895120000138e+00 1.268289999999999935e+02 1.258029999999999973e+02
9.058200000000000973e-02 1.906287782399999964e+00 1.268359999999999985e+02 1.257960000000000065e+02
9.204299999999999982e-02 1.930332631359999773e+00 1.268319999999999936e+02 1.257920000000000016e+02
9.350400000000000378e-02 1.954193374159999719e+00 1.268179999999999978e+02 1.257830000000000013e+02
9.496500000000000774e-02 1.977943068799999704e+00 1.268029999999999973e+02 1.257879999999999967e+02
9.642600000000001170e-02 2.001532035839999946e+00 1.267980000000000018e+02 1.257849999999999966e+02
9.788700000000001566e-02 2.025030410959999916e+00 1.267950000000000017e+02 1.257819999999999965e+02
9.934800000000000575e-02 2.048391437039999818e+00 1.267900000000000063e+02 1.257770000000000010e+02
1.008090000000000097e-01 2.071682327440000027e+00 1.267590000000000003e+02 1.257729999999999961e+02
1.022700000000000137e-01 2.094856325039999856e+00 1.267120000000000033e+02 1.257669999999999959e+02
1.037309999999999899e-01 2.117980643199999680e+00 1.266730000000000018e+02 1.257600000000000051e+02
1.051919999999999938e-01 2.141008524799999702e+00 1.266320000000000050e+02 1.257510000000000048e+02
1.066529999999999978e-01 2.164001338559999876e+00 1.266250000000000000e+02 1.257409999999999997e+02
1.081140000000000018e-01 2.186944472879999601e+00 1.266170000000000044e+02 1.257699999999999960e+02
1.095750000000000057e-01 2.209852539359999923e+00 1.266089999999999947e+02 1.258029999999999973e+02
1.110360000000000097e-01 2.232626179119999943e+00 1.266269999999999953e+02 1.258359999999999985e+02
1.124969999999999998e-01 2.255329683199999824e+00 1.266539999999999964e+02 1.258359999999999985e+02
1.139580000000000037e-01 2.277919216799999980e+00 1.266800000000000068e+02 1.258340000000000032e+02
1.154190000000000077e-01 2.300459070960000130e+00 1.266770000000000067e+02 1.258329999999999984e+02
1.168800000000000117e-01 2.322902488560000034e+00 1.266710000000000065e+02 1.258310000000000031e+02
1.183410000000000156e-01 2.346003428159999959e+00 1.267399999999999949e+02 1.258670000000000044e+02
1.198020000000000057e-01 2.368391321679999884e+00 1.266940000000000026e+02 1.258289999999999935e+02
1.212630000000000097e-01 2.390519128719999831e+00 1.266949999999999932e+02 1.258209999999999980e+02
1.227240000000000136e-01 2.412527120639999634e+00 1.266910000000000025e+02 1.258100000000000023e+02
1.241850000000000176e-01 2.434418219759999946e+00 1.266979999999999933e+02 1.258100000000000023e+02
1.256460000000000077e-01 2.456169047519999982e+00 1.266970000000000027e+02 1.258059999999999974e+02
1.271069999999999978e-01 2.477864351200000037e+00 1.267030000000000030e+02 1.258239999999999981e+02
1.285679999999999878e-01 2.499419383519999815e+00 1.266820000000000022e+02 1.258430000000000035e+02
1.300290000000000057e-01 2.520948114959999931e+00 1.266490000000000009e+02 1.258479999999999990e+02
1.314899999999999958e-01 2.542348264319999718e+00 1.266269999999999953e+02 1.258449999999999989e+02
1.329510000000000136e-01 2.563745491359999740e+00 1.266069999999999993e+02 1.258460000000000036e+02
1.344120000000000037e-01 2.585022903280000062e+00 1.265819999999999936e+02 1.258439999999999941e+02
1.358729999999999938e-01 2.606314926800000098e+00 1.265639999999999930e+02 1.258449999999999989e+02
1.373340000000000116e-01 2.627501746800000149e+00 1.265529999999999973e+02 1.258430000000000035e+02
1.387950000000000017e-01 2.648720712319999837e+00 1.265460000000000065e+02 1.258449999999999989e+02
1.402560000000000195e-01 2.669846163599999933e+00 1.265360000000000014e+02 1.258439999999999941e+02
1.417170000000000096e-01 2.691018371999999825e+00 1.265310000000000059e+02 1.258469999999999942e+02
1.431779999999999997e-01 2.712108755440000074e+00 1.265229999999999961e+02 1.258490000000000038e+02
1.446390000000000176e-01 2.733257585280000068e+00 1.265100000000000051e+02 1.258539999999999992e+02
1.461000000000000076e-01 2.754347968719999873e+00 1.265610000000000070e+02 1.258569999999999993e+02
1.475610000000000255e-01 2.775523099439999974e+00 1.266260000000000048e+02 1.258670000000000044e+02
1.490219999999999878e-01 2.796499512400000054e+00 1.266680000000000064e+02 1.258629999999999995e+02
1.504830000000000056e-01 2.817411634319999969e+00 1.267109999999999985e+02 1.258610000000000042e+02
1.519439999999999957e-01 2.838130883119999837e+00 1.267469999999999999e+02 1.258569999999999993e+02
1.534050000000000136e-01 2.858794607839999724e+00 1.267860000000000014e+02 1.258559999999999945e+02
1.548660000000000037e-01 2.879282993359999931e+00 1.268199999999999932e+02 1.258509999999999991e+02
1.563269999999999937e-01 2.899727544080000108e+00 1.268259999999999934e+02 1.258469999999999942e+02
1.577880000000000116e-01 2.920011367199999874e+00 1.267980000000000018e+02 1.258419999999999987e+02
1.592490000000000017e-01 2.940263044799999559e+00 1.267740000000000009e+02 1.258400000000000034e+02
1.607100000000000195e-01 2.960368606399999880e+00 1.267500000000000000e+02 1.258400000000000034e+02
1.621710000000000096e-01 2.980444944799999885e+00 1.267519999999999953e+02 1.258409999999999940e+02
1.636319999999999997e-01 3.000404390399999954e+00 1.267609999999999957e+02 1.258250000000000028e+02
1.650930000000000175e-01 3.020363836000000024e+00 1.267740000000000009e+02 1.258050000000000068e+02
1.665540000000000076e-01 3.040177165599999842e+00 1.267840000000000060e+02 1.258029999999999973e+02
1.680150000000000254e-01 3.060019718399999977e+00 1.267939999999999969e+02 1.257999999999999972e+02
1.694760000000000155e-01 3.079716155199999861e+00 1.268020000000000067e+02 1.257960000000000065e+02
1.709370000000000056e-01 3.099441815200000061e+00 1.268119999999999976e+02 1.257939999999999969e+02
1.723979999999999957e-01 3.119079805599999755e+00 1.268179999999999978e+02 1.257909999999999968e+02
1.738590000000000135e-01 3.138747019199999766e+00 1.268050000000000068e+02 1.257890000000000015e+02
1.753200000000000036e-01 3.158326563200000159e+00 1.267849999999999966e+02 1.257870000000000061e+02
1.767809999999999937e-01 3.180010177599999821e+00 1.266889999999999930e+02 1.255460000000000065e+02
1.782420000000000115e-01 3.199268266399999838e+00 1.266239999999999952e+02 1.255150000000000006e+02
1.797030000000000016e-01 3.218584801600000045e+00 1.266059999999999945e+02 1.255150000000000006e+02
1.811640000000000195e-01 3.237755220800000000e+00 1.265840000000000032e+02 1.255100000000000051e+02
1.826250000000000095e-01 3.257013309599999573e+00 1.265789999999999935e+02 1.255139999999999958e+02
1.840859999999999996e-01 3.276066835999999594e+00 1.265849999999999937e+02 1.255130000000000052e+02
1.855470000000000175e-01 3.295237255199999993e+00 1.266129999999999995e+02 1.255160000000000053e+02
1.870080000000000076e-01 3.314232335199999824e+00 1.266370000000000005e+02 1.255270000000000010e+02
1.884690000000000254e-01 3.333315084799999717e+00 1.266710000000000065e+02 1.255450000000000017e+02
1.899300000000000155e-01 3.352222495199999486e+00 1.267000000000000028e+02 1.255780000000000030e+02
1.913910000000000056e-01 3.371246798400000078e+00 1.267429999999999950e+02 1.255879999999999939e+02
1.928520000000000234e-01 3.390095762399999657e+00 1.268299999999999983e+02 1.255759999999999934e+02
1.943130000000000135e-01 3.408915503199999808e+00 1.268370000000000033e+02 1.255690000000000026e+02
1.957740000000000313e-01 3.427559904799999835e+00 1.268280000000000030e+02 1.255619999999999976e+02
1.972350000000000214e-01 3.446233529600000178e+00 1.268229999999999933e+02 1.255550000000000068e+02
1.986960000000000115e-01 3.464731815199999954e+00 1.268149999999999977e+02 1.255460000000000065e+02
2.001570000000000293e-01 3.483259323999999602e+00 1.268179999999999978e+02 1.255370000000000061e+02
2.016180000000000194e-01 3.501640716799999886e+00 1.268160000000000025e+02 1.255250000000000057e+02
2.030790000000000373e-01 3.520080555999999916e+00 1.268179999999999978e+02 1.255109999999999957e+02
2.045400000000000273e-01 3.538345055999999822e+00 1.268160000000000025e+02 1.254950000000000045e+02
2.060009999999999897e-01 3.556668002399999473e+00 1.268169999999999931e+02 1.254779999999999944e+02
2.074619999999999798e-01 3.574844832799999761e+00 1.268139999999999930e+02 1.254620000000000033e+02
2.089229999999999976e-01 3.593080109599999794e+00 1.268149999999999977e+02 1.254489999999999981e+02
2.103839999999999877e-01 3.611198493599999892e+00 1.268419999999999987e+02 1.254569999999999936e+02
2.118450000000000055e-01 3.629462993599999798e+00 1.268559999999999945e+02 1.254620000000000033e+02
2.133059999999999956e-01 3.647610600799999769e+00 1.268329999999999984e+02 1.254539999999999935e+02
2.147669999999999857e-01 3.665787431199999613e+00 1.268149999999999977e+02 1.254500000000000028e+02
2.162280000000000035e-01 3.683788922399999777e+00 1.267950000000000017e+02 1.254509999999999934e+02
2.176889999999999936e-01 3.701848860000000130e+00 1.267840000000000060e+02 1.254569999999999936e+02
2.191500000000000115e-01 3.719762681600000231e+00 1.267759999999999962e+02 1.254419999999999931e+02
2.206110000000000015e-01 3.737734949599999634e+00 1.267729999999999961e+02 1.254230000000000018e+02
2.220720000000000194e-01 3.755531878399999357e+00 1.267669999999999959e+02 1.254039999999999964e+02
2.235330000000000095e-01 3.773416476799999586e+00 1.267660000000000053e+02 1.253900000000000006e+02
2.249939999999999996e-01 3.791154959200000008e+00 1.267630000000000052e+02 1.253970000000000056e+02
2.264550000000000174e-01 3.808981111200000047e+00 1.267650000000000006e+02 1.254020000000000010e+02
2.279160000000000075e-01 3.826661147199999835e+00 1.267980000000000018e+02 1.254080000000000013e+02
2.293770000000000253e-01 3.844545745600000064e+00 1.268539999999999992e+02 1.254129999999999967e+02
2.308380000000000154e-01 3.862225781599999852e+00 1.268790000000000049e+02 1.254180000000000064e+02
2.322990000000000055e-01 3.879905817599999640e+00 1.268960000000000008e+02 1.254210000000000065e+02
2.337600000000000233e-01 3.897439737599999621e+00 1.269110000000000014e+02 1.254249999999999972e+02
2.352210000000000134e-01 3.915353559199999278e+00 1.270490000000000066e+02 1.256009999999999991e+02
2.366820000000000312e-01 3.932682916799999706e+00 1.270310000000000059e+02 1.255739999999999981e+02
2.381430000000000213e-01 3.950333729599999621e+00 1.270319999999999965e+02 1.255589999999999975e+02
2.396040000000000114e-01 3.967633863999999733e+00 1.270280000000000058e+02 1.255439999999999969e+02
2.410650000000000293e-01 3.985021667999999462e+00 1.270310000000000059e+02 1.255430000000000064e+02
2.425260000000000193e-01 4.002175686399999321e+00 1.270289999999999964e+02 1.255390000000000015e+02
2.439870000000000372e-01 4.019358927999999942e+00 1.270319999999999965e+02 1.255420000000000016e+02
2.454480000000000273e-01 4.036366830399999550e+00 1.270310000000000059e+02 1.255430000000000064e+02
2.469090000000000173e-01 4.053403955999999475e+00 1.270330000000000013e+02 1.255430000000000064e+02
2.483700000000000352e-01 4.070294965599999593e+00 1.270409999999999968e+02 1.255439999999999969e+02
2.498310000000000253e-01 4.087215198399999139e+00 1.270439999999999969e+02 1.255490000000000066e+02
2.512920000000000154e-01 4.103989315199999766e+00 1.270430000000000064e+02 1.255420000000000016e+02
2.527530000000000054e-01 4.120792655199999821e+00 1.270430000000000064e+02 1.255480000000000018e+02
2.542139999999999955e-01 4.137479102400000386e+00 1.270409999999999968e+02 1.255580000000000069e+02
2.556749999999999856e-01 4.154194772799999491e+00 1.270430000000000064e+02 1.255660000000000025e+02
2.571359999999999757e-01 4.170793550399999106e+00 1.270430000000000064e+02 1.255699999999999932e+02
2.585970000000000213e-01 4.187450774400000242e+00 1.270450000000000017e+02 1.255759999999999934e+02
2.600580000000000114e-01 4.203961882399999794e+00 1.270450000000000017e+02 1.255799999999999983e+02
2.615190000000000015e-01 4.220560659999999409e+00 1.270390000000000015e+02 1.255780000000000030e+02
2.629799999999999915e-01 4.237013321600000104e+00 1.270079999999999956e+02 1.255780000000000030e+02
2.644409999999999816e-01 4.253553652799999085e+00 1.269819999999999993e+02 1.255789999999999935e+02
2.659020000000000272e-01 4.269977091199999464e+00 1.269560000000000031e+02 1.255819999999999936e+02
2.673630000000000173e-01 4.286488199199999904e+00 1.269699999999999989e+02 1.255870000000000033e+02
2.688240000000000074e-01 4.302853191200000538e+00 1.269800000000000040e+02 1.255930000000000035e+02
2.702849999999999975e-01 4.319247406399999711e+00 1.269959999999999951e+02 1.255990000000000038e+02
2.717459999999999876e-01 4.335495505599999078e+00 1.270100000000000051e+02 1.256059999999999945e+02
2.732070000000000332e-01 4.351802051199999966e+00 1.270240000000000009e+02 1.256140000000000043e+02
2.746680000000000232e-01 4.367933257599999841e+00 1.270349999999999966e+02 1.256099999999999994e+02
2.761290000000000133e-01 4.384122910399999462e+00 1.270480000000000018e+02 1.256050000000000040e+02
2.775900000000000034e-01 4.400195670400000481e+00 1.270570000000000022e+02 1.256219999999999999e+02
2.790509999999999935e-01 4.416297653600000039e+00 1.270690000000000026e+02 1.256340000000000003e+02
2.805120000000000391e-01 4.432282744000000108e+00 1.270780000000000030e+02 1.256419999999999959e+02
2.819730000000000292e-01 4.448326280799999921e+00 1.270859999999999985e+02 1.256440000000000055e+02
2.834340000000000193e-01 4.464252924800000244e+00 1.270780000000000030e+02 1.256580000000000013e+02
2.848950000000000093e-01 4.480208791999999995e+00 1.270739999999999981e+02 1.256520000000000010e+02
2.863559999999999994e-01 4.496047766399999368e+00 1.270699999999999932e+02 1.256320000000000050e+02
2.878170000000000450e-01 4.511886740799999629e+00 1.270759999999999934e+02 1.256129999999999995e+02
2.892780000000000351e-01 4.527608822399999511e+00 1.270769999999999982e+02 1.255999999999999943e+02
2.907390000000000252e-01 4.543360127199999710e+00 1.270870000000000033e+02 1.255859999999999985e+02
2.922000000000000153e-01 4.558994539199999529e+00 1.270949999999999989e+02 1.255759999999999934e+02
2.936610000000000054e-01 4.573606139199999809e+00 1.271830000000000069e+02 1.255600000000000023e+02
2.951220000000000510e-01 4.589298997599999375e+00 1.271440000000000055e+02 1.255090000000000003e+02
2.965830000000000410e-01 4.605167195199999952e+00 1.271089999999999947e+02 1.254890000000000043e+02
2.980439999999999756e-01 4.620801607199999772e+00 1.270510000000000019e+02 1.254659999999999940e+02
2.995050000000000212e-01 4.636552911999999971e+00 1.270070000000000050e+02 1.254519999999999982e+02
3.009660000000000113e-01 4.652128877600000045e+00 1.269879999999999995e+02 1.254339999999999975e+02
3.024270000000000014e-01 4.667763289599999865e+00 1.269929999999999950e+02 1.254230000000000018e+02
3.038879999999999915e-01 4.683280808800000194e+00 1.269950000000000045e+02 1.254140000000000015e+02
3.053489999999999815e-01 4.698769104799999319e+00 1.270049999999999955e+02 1.254140000000000015e+02
3.068100000000000271e-01 4.714082061600000095e+00 1.270100000000000051e+02 1.253970000000000056e+02
3.082710000000000172e-01 4.729424241600000300e+00 1.270180000000000007e+02 1.253769999999999953e+02
3.097320000000000073e-01 4.744620305599999810e+00 1.270289999999999964e+02 1.253529999999999944e+02
3.111929999999999974e-01 4.759845592799999636e+00 1.270480000000000018e+02 1.253329999999999984e+02
3.126539999999999875e-01 4.774924764000000543e+00 1.270540000000000020e+02 1.253370000000000033e+02
3.141150000000000331e-01 4.790033158399999991e+00 1.270619999999999976e+02 1.253409999999999940e+02
3.155760000000000232e-01 4.805024659999999059e+00 1.270639999999999930e+02 1.253430000000000035e+02
3.170370000000000132e-01 4.820045384800000221e+00 1.270660000000000025e+02 1.253449999999999989e+02
3.184980000000000033e-01 4.834919993599999799e+00 1.270610000000000070e+02 1.253460000000000036e+02
3.199589999999999934e-01 4.849853048800000010e+00 1.270649999999999977e+02 1.253469999999999942e+02
3.214200000000000390e-01 4.864669211199999843e+00 1.270669999999999931e+02 1.253479999999999990e+02
3.228810000000000291e-01 4.879543820000000309e+00 1.270829999999999984e+02 1.253479999999999990e+02
3.243420000000000192e-01 4.894272312799999192e+00 1.270969999999999942e+02 1.253479999999999990e+02
3.258030000000000093e-01 4.909059251999999596e+00 1.271170000000000044e+02 1.253490000000000038e+02
3.272639999999999993e-01 4.923729298399999621e+00 1.271350000000000051e+02 1.253550000000000040e+02
3.287250000000000449e-01 4.938487014399999708e+00 1.271569999999999965e+02 1.253619999999999948e+02
3.301860000000000350e-01 4.953098614399999988e+00 1.271809999999999974e+02 1.253739999999999952e+02
3.316470000000000251e-01 4.967797884000000330e+00 1.272249999999999943e+02 1.254000000000000057e+02
3.331080000000000152e-01 4.982409483999999722e+00 1.272519999999999953e+02 1.254129999999999967e+02
3.345690000000000053e-01 4.997021084000000002e+00 1.272590000000000003e+02 1.254210000000000065e+02
3.360300000000000509e-01 5.011515791199999903e+00 1.272570000000000050e+02 1.254140000000000015e+02
3.374910000000000410e-01 5.026039721600000121e+00 1.272530000000000001e+02 1.254060000000000059e+02
3.389520000000000310e-01 5.040417535999999643e+00 1.272240000000000038e+02 1.254050000000000011e+02
3.404130000000000211e-01 5.054824573599999482e+00 1.271740000000000066e+02 1.254099999999999966e+02
3.418740000000000112e-01 5.069114718399999830e+00 1.271650000000000063e+02 1.254060000000000059e+02
3.433350000000000013e-01 5.083434086399999607e+00 1.271580000000000013e+02 1.253970000000000056e+02
3.447959999999999914e-01 5.097636561599999894e+00 1.271500000000000057e+02 1.253889999999999958e+02
3.462569999999999815e-01 5.111868259999999609e+00 1.271479999999999961e+02 1.253769999999999953e+02
3.477180000000000271e-01 5.125983065599999833e+00 1.271449999999999960e+02 1.253679999999999950e+02
3.491790000000000171e-01 5.140127094399999486e+00 1.271460000000000008e+02 1.253539999999999992e+02
3.506400000000000072e-01 5.154183453599999964e+00 1.271470000000000056e+02 1.253419999999999987e+02
3.521009999999999973e-01 5.169291847999999412e+00 1.272000000000000028e+02 1.253750000000000000e+02
3.535619999999999874e-01 5.183172867999999767e+00 1.272019999999999982e+02 1.253130000000000024e+02
3.550230000000000330e-01 5.197579905599999606e+00 1.272069999999999936e+02 1.252920000000000016e+02
3.564840000000000231e-01 5.211636264800000085e+00 1.272069999999999936e+02 1.252810000000000059e+02
3.579450000000000132e-01 5.225751070400000309e+00 1.272079999999999984e+02 1.252930000000000064e+02
3.594060000000000032e-01 5.239719759999998949e+00 1.272030000000000030e+02 1.252939999999999969e+02
3.608669999999999933e-01 5.253717672799999683e+00 1.271869999999999976e+02 1.252980000000000018e+02
3.623280000000000389e-01 5.267569469599999721e+00 1.271850000000000023e+02 1.252990000000000066e+02
3.637890000000000290e-01 5.281450489600000076e+00 1.271880000000000024e+02 1.253010000000000019e+02
3.652500000000000191e-01 5.295243839999999480e+00 1.271869999999999976e+02 1.252999999999999972e+02
3.667110000000000092e-01 5.309066413600000089e+00 1.271899999999999977e+02 1.252999999999999972e+02
3.681719999999999993e-01 5.322801317599999749e+00 1.271929999999999978e+02 1.252969999999999970e+02
3.696330000000000449e-01 5.336565444799999725e+00 1.271979999999999933e+02 1.252950000000000017e+02
3.710940000000000349e-01 5.350212679199999322e+00 1.272019999999999982e+02 1.252900000000000063e+02
3.725550000000000250e-01 5.363947583199999869e+00 1.272099999999999937e+02 1.252830000000000013e+02
3.740160000000000151e-01 5.377565594399999149e+00 1.272309999999999945e+02 1.252750000000000057e+02
3.754770000000000052e-01 5.391242051999999951e+00 1.272639999999999958e+02 1.252740000000000009e+02
3.769380000000000508e-01 5.404830839999999803e+00 1.272870000000000061e+02 1.252650000000000006e+02
3.783990000000000409e-01 5.418419627999999655e+00 1.272879999999999967e+02 1.252570000000000050e+02
3.798600000000000310e-01 5.431891523200000016e+00 1.272830000000000013e+02 1.252530000000000001e+02
3.813210000000000210e-01 5.445392641599999806e+00 1.272579999999999956e+02 1.252510000000000048e+02
3.827820000000000111e-01 5.458776867199999216e+00 1.272150000000000034e+02 1.252519999999999953e+02
3.842430000000000567e-01 5.472190315999999832e+00 1.271730000000000018e+02 1.252549999999999955e+02
3.857040000000000468e-01 5.485486871999999181e+00 1.271530000000000058e+02 1.252620000000000005e+02
3.871650000000000369e-01 5.498812651199999735e+00 1.271500000000000057e+02 1.252669999999999959e+02
3.886260000000000270e-01 5.512021537599999910e+00 1.271470000000000056e+02 1.252489999999999952e+02
3.900870000000000171e-01 5.525288870399999830e+00 1.271460000000000008e+02 1.252609999999999957e+02
3.915480000000000627e-01 5.538410087199999943e+00 1.271430000000000007e+02 1.252759999999999962e+02
3.930090000000000527e-01 5.551589750399999801e+00 1.271430000000000007e+02 1.252870000000000061e+02
3.944700000000000428e-01 5.564681743999999597e+00 1.271419999999999959e+02 1.252969999999999970e+02
3.959310000000000329e-01 5.577802960799999710e+00 1.271449999999999960e+02 1.253040000000000020e+02
3.973920000000000230e-01 5.590807284800000332e+00 1.271470000000000056e+02 1.253089999999999975e+02
3.988530000000000686e-01 5.603870055199998923e+00 1.271590000000000060e+02 1.253100000000000023e+02
4.003140000000000587e-01 5.616845155999999228e+00 1.271620000000000061e+02 1.253110000000000070e+02
4.017750000000000488e-01 5.629849479999998962e+00 1.271629999999999967e+02 1.253080000000000069e+02
4.032360000000000388e-01 5.642766134400000411e+00 1.271599999999999966e+02 1.253029999999999973e+02
4.046970000000000289e-01 5.655741235199999828e+00 1.271560000000000059e+02 1.253059999999999974e+02
4.061580000000000745e-01 5.668628666400000071e+00 1.271430000000000007e+02 1.253259999999999934e+02
4.076190000000000646e-01 5.681574544000000060e+00 1.271239999999999952e+02 1.253250000000000028e+02
4.090800000000000547e-01 5.694403528799999670e+00 1.271219999999999999e+02 1.253239999999999981e+02
4.105410000000000448e-01 5.706122031999999678e+00 1.271659999999999968e+02 1.255240000000000009e+02
4.120019999999999794e-01 5.718834123999999797e+00 1.271179999999999950e+02 1.254899999999999949e+02
4.134629999999999694e-01 5.731575439199999344e+00 1.271170000000000044e+02 1.254830000000000041e+02
4.149239999999999595e-01 5.744229084799999718e+00 1.271239999999999952e+02 1.254879999999999995e+02
4.163850000000000051e-01 5.756970400000000154e+00 1.271659999999999968e+02 1.254899999999999949e+02
4.178459999999999952e-01 5.769536375999999578e+00 1.271929999999999978e+02 1.254899999999999949e+02
4.193069999999999853e-01 5.782160798399999635e+00 1.272030000000000030e+02 1.254920000000000044e+02
4.207679999999999754e-01 5.794639104799999885e+00 1.272009999999999934e+02 1.254929999999999950e+02
4.222289999999999655e-01 5.807205080800000196e+00 1.271940000000000026e+02 1.254950000000000045e+02
4.236900000000000110e-01 5.819595717599999496e+00 1.271509999999999962e+02 1.254969999999999999e+02
4.251510000000000011e-01 5.832074023999999746e+00 1.271119999999999948e+02 1.254989999999999952e+02
4.266119999999999912e-01 5.844406214400000188e+00 1.270669999999999931e+02 1.255019999999999953e+02
4.280729999999999813e-01 5.856826074399999804e+00 1.270310000000000059e+02 1.255040000000000049e+02
4.295339999999999714e-01 5.869099818399999613e+00 1.270250000000000057e+02 1.255070000000000050e+02
4.309950000000000170e-01 5.881432008799999167e+00 1.270250000000000057e+02 1.255090000000000003e+02
4.324560000000000071e-01 5.893647306399999231e+00 1.270229999999999961e+02 1.255120000000000005e+02
4.339169999999999972e-01 5.905921050399999928e+00 1.270270000000000010e+02 1.255130000000000052e+02
4.353779999999999872e-01 5.918077901599999358e+00 1.270289999999999964e+02 1.255160000000000053e+02
4.368390000000000328e-01 5.930322422399999738e+00 1.270349999999999966e+02 1.255180000000000007e+02
4.383000000000000229e-01 5.942391603999999994e+00 1.270370000000000061e+02 1.255220000000000056e+02
4.397610000000000130e-01 5.954577678399999741e+00 1.270450000000000017e+02 1.255250000000000057e+02
4.412220000000000031e-01 5.966646859999999997e+00 1.270570000000000022e+02 1.255300000000000011e+02
4.426829999999999932e-01 5.978774487999999110e+00 1.270759999999999934e+02 1.255330000000000013e+02
4.441440000000000388e-01 5.990785223199999621e+00 1.270829999999999984e+02 1.255289999999999964e+02
4.456050000000000288e-01 6.002883627999999305e+00 1.270919999999999987e+02 1.255100000000000051e+02
4.470660000000000189e-01 6.014865139999999499e+00 1.270949999999999989e+02 1.255010000000000048e+02
4.485270000000000090e-01 6.026934321599999755e+00 1.270999999999999943e+02 1.254939999999999998e+02
4.499879999999999991e-01 6.038857387199999316e+00 1.270840000000000032e+02 1.254729999999999990e+02
4.514490000000000447e-01 6.050868122399999827e+00 1.270729999999999933e+02 1.254689999999999941e+02
4.529100000000000348e-01 6.062732741599999642e+00 1.270709999999999980e+02 1.254689999999999941e+02
4.543710000000000249e-01 6.074685030399999519e+00 1.270810000000000031e+02 1.254669999999999987e+02
4.558320000000000149e-01 6.086491203199999589e+00 1.270889999999999986e+02 1.254669999999999987e+02
4.572930000000000050e-01 6.098385045599999721e+00 1.271020000000000039e+02 1.254639999999999986e+02
4.587540000000000506e-01 6.110161995199999474e+00 1.271129999999999995e+02 1.254639999999999986e+02
4.602150000000000407e-01 6.121997391199999861e+00 1.271290000000000049e+02 1.254620000000000033e+02
4.616760000000000308e-01 6.133715894399999868e+00 1.271440000000000055e+02 1.254620000000000033e+02
4.631370000000000209e-01 6.145522067199999938e+00 1.271629999999999967e+02 1.254590000000000032e+02
4.645980000000000110e-01 6.157182123999999313e+00 1.271749999999999972e+02 1.254590000000000032e+02
4.660590000000000566e-01 6.168959073599999954e+00 1.272030000000000030e+02 1.254569999999999936e+02
4.675200000000000466e-01 6.180589907199999011e+00 1.272390000000000043e+02 1.254569999999999936e+02
4.689810000000000367e-01 6.191256375199999162e+00 1.271389999999999958e+02 1.254599999999999937e+02
4.704420000000000268e-01 6.202887208799999996e+00 1.270919999999999987e+02 1.254399999999999977e+02
4.719030000000000169e-01 6.214313479999999501e+00 1.270849999999999937e+02 1.254339999999999975e+02
4.733640000000000625e-01 6.225681304800000149e+00 1.270729999999999933e+02 1.254189999999999969e+02
4.748250000000000526e-01 6.237136799199999970e+00 1.270759999999999934e+02 1.254039999999999964e+02
4.762860000000000427e-01 6.248475400800000301e+00 1.270699999999999932e+02 1.253919999999999959e+02
4.777470000000000327e-01 6.259930895200000123e+00 1.270739999999999981e+02 1.253870000000000005e+02
4.792080000000000228e-01 6.271240273600000137e+00 1.270690000000000026e+02 1.253850000000000051e+02
4.806690000000000684e-01 6.282666544799999642e+00 1.270739999999999981e+02 1.253820000000000050e+02
4.821300000000000585e-01 6.293975923199999656e+00 1.270709999999999980e+02 1.253810000000000002e+02
4.835910000000000486e-01 6.305372971199999732e+00 1.270759999999999934e+02 1.253780000000000001e+02
4.850520000000000387e-01 6.316653126400000318e+00 1.270900000000000034e+02 1.253769999999999953e+02
4.865130000000000288e-01 6.328050174400000394e+00 1.271119999999999948e+02 1.253739999999999952e+02
4.879740000000000744e-01 6.339417999200000153e+00 1.271219999999999999e+02 1.253730000000000047e+02
4.894350000000000644e-01 6.350931939999999720e+00 1.271400000000000006e+02 1.253689999999999998e+02
4.908960000000000545e-01 6.362270541599999163e+00 1.271440000000000055e+02 1.253679999999999950e+02
4.923570000000000446e-01 6.373667589599999239e+00 1.271550000000000011e+02 1.253649999999999949e+02
4.938180000000000347e-01 6.384918521599999508e+00 1.271689999999999969e+02 1.253640000000000043e+02
4.952790000000000803e-01 6.396257123199998951e+00 1.271869999999999976e+02 1.253599999999999994e+02
4.967400000000000704e-01 6.407420385600000046e+00 1.272000000000000028e+02 1.253589999999999947e+02
4.982010000000000605e-01 6.418671317599999426e+00 1.272180000000000035e+02 1.253550000000000040e+02
4.996620000000000505e-01 6.429776133599999888e+00 1.272300000000000040e+02 1.253529999999999944e+02
5.011230000000000961e-01 6.440968619199999523e+00 1.272480000000000047e+02 1.253479999999999990e+02
5.025840000000000307e-01 6.451985765599999922e+00 1.272609999999999957e+02 1.253460000000000036e+02
5.040449999999999653e-01 6.463090581599999496e+00 1.272780000000000058e+02 1.253400000000000034e+02
5.055060000000000109e-01 6.474049281600000150e+00 1.272900000000000063e+02 1.253379999999999939e+02
5.069669999999999455e-01 6.485095651199999978e+00 1.273059999999999974e+02 1.253319999999999936e+02
5.084279999999999911e-01 6.495995904799999110e+00 1.273169999999999931e+02 1.253439999999999941e+02
5.098890000000000366e-01 6.507013051199999509e+00 1.273319999999999936e+02 1.253529999999999944e+02
5.113499999999999712e-01 6.517825635200000356e+00 1.273419999999999987e+02 1.253520000000000039e+02
5.128110000000000168e-01 6.528755111999999805e+00 1.273569999999999993e+02 1.253479999999999990e+02
5.142719999999999514e-01 6.539509249600000018e+00 1.273810000000000002e+02 1.253479999999999990e+02
5.157329999999999970e-01 6.550321833599999088e+00 1.274039999999999964e+02 1.253439999999999941e+02
5.171940000000000426e-01 6.561017524799999556e+00 1.274110000000000014e+02 1.253439999999999941e+02
5.186549999999999772e-01 6.571771662399999769e+00 1.274189999999999969e+02 1.253409999999999940e+02
5.201160000000000228e-01 6.582350460799999858e+00 1.274230000000000018e+02 1.253409999999999940e+02
5.215769999999999573e-01 6.593046151999999438e+00 1.274320000000000022e+02 1.253370000000000033e+02
5.230380000000000029e-01 6.603566503999999782e+00 1.274369999999999976e+02 1.253370000000000033e+02
5.244990000000000485e-01 6.614174525600000187e+00 1.274479999999999933e+02 1.253340000000000032e+02
5.259599999999999831e-01 6.624636431199999898e+00 1.274549999999999983e+02 1.253329999999999984e+02
5.274210000000000287e-01 6.635361345599999794e+00 1.275030000000000001e+02 1.254470000000000027e+02
5.288819999999999633e-01 6.645823251199999504e+00 1.274549999999999983e+02 1.254180000000000064e+02
5.303430000000000089e-01 6.656080594399999661e+00 1.274500000000000028e+02 1.254039999999999964e+02
5.318040000000000544e-01 6.666367160799999247e+00 1.274369999999999976e+02 1.253850000000000051e+02
5.332649999999999890e-01 6.676741396799999784e+00 1.274410000000000025e+02 1.253730000000000047e+02
5.347260000000000346e-01 6.686998739999999941e+00 1.274360000000000070e+02 1.253670000000000044e+02
5.361869999999999692e-01 6.697402199199999906e+00 1.274410000000000025e+02 1.253769999999999953e+02
5.376480000000000148e-01 6.707630319199999747e+00 1.274380000000000024e+02 1.253870000000000005e+02
5.391090000000000604e-01 6.718004555200000283e+00 1.274509999999999934e+02 1.253960000000000008e+02
5.405699999999999950e-01 6.728232675199999235e+00 1.274689999999999941e+02 1.254060000000000059e+02
5.420310000000000406e-01 6.738606911199999772e+00 1.274959999999999951e+02 1.254140000000000015e+02
5.434919999999999751e-01 6.748805808000000184e+00 1.275120000000000005e+02 1.254230000000000018e+02
5.449530000000000207e-01 6.759121597599999198e+00 1.275139999999999958e+02 1.254309999999999974e+02
5.464140000000000663e-01 6.769291271200000182e+00 1.275079999999999956e+02 1.254389999999999930e+02
5.478750000000000009e-01 6.779548614399999451e+00 1.275090000000000003e+02 1.254459999999999980e+02
5.493360000000000465e-01 6.789630618399999484e+00 1.275040000000000049e+02 1.254530000000000030e+02
5.507969999999999811e-01 6.799829515199999896e+00 1.275049999999999955e+02 1.254569999999999936e+02
5.522580000000000267e-01 6.809853072799999296e+00 1.275010000000000048e+02 1.254599999999999937e+02
5.537190000000000722e-01 6.819993523199999963e+00 1.275030000000000001e+02 1.254609999999999985e+02
5.551800000000000068e-01 6.829958634399999617e+00 1.274989999999999952e+02 1.254639999999999986e+02
5.566410000000000524e-01 6.840040638399999651e+00 1.275000000000000000e+02 1.254569999999999936e+02
5.581019999999999870e-01 6.849947303199999560e+00 1.274969999999999999e+02 1.254519999999999982e+02
5.595630000000000326e-01 6.860000084000000165e+00 1.274980000000000047e+02 1.254440000000000026e+02
5.610240000000000782e-01 6.869848302400000328e+00 1.274950000000000045e+02 1.254380000000000024e+02
5.624850000000000128e-01 6.879842636799999411e+00 1.274969999999999999e+02 1.254290000000000020e+02
5.639460000000000583e-01 6.889661631999999258e+00 1.274939999999999998e+02 1.254219999999999970e+02
5.654069999999999929e-01 6.899568296800000056e+00 1.274959999999999951e+02 1.254120000000000061e+02
5.668680000000000385e-01 6.909358068799999586e+00 1.274929999999999950e+02 1.254039999999999964e+02
5.683290000000000841e-01 6.919235510400000067e+00 1.274950000000000045e+02 1.253919999999999959e+02
5.697900000000000187e-01 6.928966835999999851e+00 1.274920000000000044e+02 1.253940000000000055e+02
5.712510000000000643e-01 6.938815054399999127e+00 1.274969999999999999e+02 1.253990000000000009e+02
5.727119999999999989e-01 6.948546379999998912e+00 1.275060000000000002e+02 1.253979999999999961e+02
5.741730000000000445e-01 6.958336151999999331e+00 1.275090000000000003e+02 1.253840000000000003e+02
5.756340000000000900e-01 6.967979807999999942e+00 1.274959999999999951e+02 1.253750000000000000e+02
5.770950000000000246e-01 6.977740356799999155e+00 1.274849999999999994e+02 1.253640000000000043e+02
5.785560000000000702e-01 6.987354789600000338e+00 1.274779999999999944e+02 1.253629999999999995e+02
5.800170000000000048e-01 6.997056891999999806e+00 1.274779999999999944e+02 1.253589999999999947e+02
5.814780000000000504e-01 7.006612878399999467e+00 1.274749999999999943e+02 1.253589999999999947e+02
5.829390000000000960e-01 7.016256534400000078e+00 1.274770000000000039e+02 1.253550000000000040e+02
5.844000000000000306e-01 7.025754074399999105e+00 1.274749999999999943e+02 1.253550000000000040e+02
5.858610000000000761e-01 7.035514623199999207e+00 1.274680000000000035e+02 1.253149999999999977e+02
5.873220000000000107e-01 7.044953716800000265e+00 1.274489999999999981e+02 1.252840000000000060e+02
5.887830000000000563e-01 7.054597372799999988e+00 1.274519999999999982e+02 1.252780000000000058e+02
5.902440000000001019e-01 7.064007243199999841e+00 1.274470000000000027e+02 1.252740000000000009e+02
5.917050000000000365e-01 7.073563229599999502e+00 1.274519999999999982e+02 1.252750000000000057e+02
5.931660000000000821e-01 7.082943876799999927e+00 1.274500000000000028e+02 1.252759999999999962e+02
5.946270000000000167e-01 7.092441416799999843e+00 1.274560000000000031e+02 1.252780000000000058e+02
5.960879999999999512e-01 7.101792840799999951e+00 1.274560000000000031e+02 1.252800000000000011e+02
5.975489999999999968e-01 7.111261157599999549e+00 1.274620000000000033e+02 1.252830000000000013e+02
5.990100000000000424e-01 7.120583358399999341e+00 1.274770000000000039e+02 1.252860000000000014e+02
6.004709999999999770e-01 7.130022451999999511e+00 1.274989999999999952e+02 1.252890000000000015e+02
6.019320000000000226e-01 7.139344652799999302e+00 1.275160000000000053e+02 1.252950000000000017e+02
6.033929999999999572e-01 7.148754523200000044e+00 1.275360000000000014e+02 1.252990000000000066e+02
6.048540000000000028e-01 7.158018277599999202e+00 1.275180000000000007e+02 1.252980000000000018e+02
6.063150000000000484e-01 7.167369701600000198e+00 1.274950000000000045e+02 1.252830000000000013e+02
6.077759999999999829e-01 7.176575009599999611e+00 1.274659999999999940e+02 1.252699999999999960e+02
6.092370000000000285e-01 7.185897210399999402e+00 1.274410000000000025e+02 1.252530000000000001e+02
6.106979999999999631e-01 7.195044071999999957e+00 1.274110000000000014e+02 1.252379999999999995e+02
6.121590000000000087e-01 7.204307826399999115e+00 1.273889999999999958e+02 1.252480000000000047e+02
6.136200000000000543e-01 7.213425464799999354e+00 1.273829999999999956e+02 1.252660000000000053e+02
6.150809999999999889e-01 7.222659995999999971e+00 1.273820000000000050e+02 1.252800000000000011e+02
6.165420000000000345e-01 7.231719187999999576e+00 1.273750000000000000e+02 1.252819999999999965e+02
6.180029999999999690e-01 7.240895272799999560e+00 1.273730000000000047e+02 1.252780000000000058e+02
6.194640000000000146e-01 7.249896018399999420e+00 1.273679999999999950e+02 1.252770000000000010e+02
6.209250000000000602e-01 7.259013656799999659e+00 1.273670000000000044e+02 1.252740000000000009e+02
6.223859999999999948e-01 7.267985179200000090e+00 1.273619999999999948e+02 1.252740000000000009e+02
6.238470000000000404e-01 7.277015147999999378e+00 1.273619999999999948e+02 1.252699999999999960e+02
6.253079999999999750e-01 7.285928224000000064e+00 1.273589999999999947e+02 1.252699999999999960e+02
6.267690000000000206e-01 7.294899746399999607e+00 1.273589999999999947e+02 1.252669999999999959e+02
6.282300000000000662e-01 7.303754375999999660e+00 1.273569999999999993e+02 1.252680000000000007e+02
6.296910000000000007e-01 7.312696675199999774e+00 1.273589999999999947e+02 1.252650000000000006e+02
6.311520000000000463e-01 7.321522081599999510e+00 1.273569999999999993e+02 1.252660000000000053e+02
6.326129999999999809e-01 7.330405934399999879e+00 1.273599999999999994e+02 1.252630000000000052e+02
6.340740000000000265e-01 7.339143671199999552e+00 1.273640000000000043e+02 1.252660000000000053e+02
6.355350000000000721e-01 7.347998300799999605e+00 1.273730000000000047e+02 1.252660000000000053e+02
6.369960000000000067e-01 7.356706814399999850e+00 1.273689999999999998e+02 1.252710000000000008e+02
6.384570000000000523e-01 7.365502997600000157e+00 1.273679999999999950e+02 1.252680000000000007e+02
6.399179999999999868e-01 7.374153064799998880e+00 1.273580000000000041e+02 1.252680000000000007e+02
6.413790000000000324e-01 7.382920024799999759e+00 1.273449999999999989e+02 1.252650000000000006e+02
6.428400000000000780e-01 7.391540868799999053e+00 1.273280000000000030e+02 1.252660000000000053e+02
6.443010000000000126e-01 7.400103266399998603e+00 1.276239999999999952e+02 1.252860000000000014e+02
6.457620000000000582e-01 7.408811779999999736e+00 1.275529999999999973e+02 1.252660000000000053e+02
6.472229999999999928e-01 7.417315731199999540e+00 1.275259999999999962e+02 1.252510000000000048e+02
6.486840000000000384e-01 7.425819682400000232e+00 1.274909999999999997e+02 1.252409999999999997e+02
6.501450000000000840e-01 7.434411303199999210e+00 1.274710000000000036e+02 1.252300000000000040e+02
6.516060000000000185e-01 7.442856808000000157e+00 1.274410000000000025e+02 1.252300000000000040e+02
6.530670000000000641e-01 7.451419205599999707e+00 1.274210000000000065e+02 1.252270000000000039e+02
6.545279999999999987e-01 7.459864710399999765e+00 1.273919999999999959e+02 1.252279999999999944e+02
6.559890000000000443e-01 7.468397884799999886e+00 1.273880000000000052e+02 1.252249999999999943e+02
6.574500000000000899e-01 7.476814166400000516e+00 1.273919999999999959e+02 1.252270000000000039e+02
6.589110000000000245e-01 7.485318117600000321e+00 1.274110000000000014e+02 1.252240000000000038e+02
6.603720000000000701e-01 7.493705175999999746e+00 1.274189999999999969e+02 1.252259999999999991e+02
6.618330000000000046e-01 7.502179904000000121e+00 1.274309999999999974e+02 1.252229999999999990e+02
6.632940000000000502e-01 7.510537739200000118e+00 1.274350000000000023e+02 1.252249999999999943e+02
6.647550000000000958e-01 7.518983243999999289e+00 1.274449999999999932e+02 1.252229999999999990e+02
6.662160000000000304e-01 7.527311855999998969e+00 1.274489999999999981e+02 1.252240000000000038e+02
6.676770000000000760e-01 7.535728137599999599e+00 1.274590000000000032e+02 1.252219999999999942e+02
6.691380000000000106e-01 7.543998303200000421e+00 1.274629999999999939e+02 1.252240000000000038e+02
6.705990000000000562e-01 7.552385361599999847e+00 1.274729999999999990e+02 1.252219999999999942e+02
6.720600000000001017e-01 7.560655527199998893e+00 1.274770000000000039e+02 1.252240000000000038e+02
6.735210000000000363e-01 7.569013362399998890e+00 1.274869999999999948e+02 1.252219999999999942e+02
6.749820000000000819e-01 7.577254304799999396e+00 1.274909999999999997e+02 1.252240000000000038e+02
6.764430000000000165e-01 7.585612139999999393e+00 1.274980000000000047e+02 1.252229999999999990e+02
6.779040000000000621e-01 7.593823859199998694e+00 1.274939999999999998e+02 1.252249999999999943e+02
6.793650000000001077e-01 7.602123247999998945e+00 1.274800000000000040e+02 1.252229999999999990e+02
6.808260000000000423e-01 7.610334967200000023e+00 1.274609999999999985e+02 1.252229999999999990e+02
6.822870000000000879e-01 7.618605132799999069e+00 1.274479999999999933e+02 1.252199999999999989e+02
6.837480000000000224e-01 7.626787628799999830e+00 1.274309999999999974e+02 1.252210000000000036e+02
6.852089999999999570e-01 7.635057794400000653e+00 1.274189999999999969e+02 1.252180000000000035e+02
6.866700000000000026e-01 7.643211067199999320e+00 1.274039999999999964e+02 1.252159999999999940e+02
6.881310000000000482e-01 7.651452009599999826e+00 1.273940000000000055e+02 1.251989999999999981e+02
6.895919999999999828e-01 7.659605282399999382e+00 1.273799999999999955e+02 1.251860000000000070e+02
6.910530000000000284e-01 7.667846224799999000e+00 1.273730000000000047e+02 1.251839999999999975e+02
6.925139999999999629e-01 7.675970274399999127e+00 1.273820000000000050e+02 1.251850000000000023e+02
6.939750000000000085e-01 7.684181993600000204e+00 1.273949999999999960e+02 1.251919999999999931e+02
6.954360000000000541e-01 7.692247596799999698e+00 1.274009999999999962e+02 1.252039999999999935e+02
6.968969999999999887e-01 7.700371646399999825e+00 1.274230000000000018e+02 1.252109999999999985e+02
6.983580000000000343e-01 7.708378803199999574e+00 1.274419999999999931e+02 1.252099999999999937e+02
6.998189999999999689e-01 7.716473629599999384e+00 1.274509999999999934e+02 1.252049999999999983e+02
7.012800000000000145e-01 7.724422339999998499e+00 1.274549999999999983e+02 1.252049999999999983e+02
7.027410000000000601e-01 7.732780175199999384e+00 1.274699999999999989e+02 1.252129999999999939e+02
7.042019999999999946e-01 7.740611992799999008e+00 1.274779999999999944e+02 1.251979999999999933e+02
7.056630000000000402e-01 7.748619149600000533e+00 1.274920000000000044e+02 1.251910000000000025e+02
7.071239999999999748e-01 7.756450967200000157e+00 1.274920000000000044e+02 1.251880000000000024e+02
7.085850000000000204e-01 7.764399677600000160e+00 1.274989999999999952e+02 1.251850000000000023e+02
7.100460000000000660e-01 7.772202271999998580e+00 1.275000000000000000e+02 1.251839999999999975e+02
7.115070000000000006e-01 7.780063312799999409e+00 1.275060000000000002e+02 1.251800000000000068e+02
7.129680000000000462e-01 7.787807460799999859e+00 1.275060000000000002e+02 1.251800000000000068e+02
7.144289999999999807e-01 7.795639278399999483e+00 1.275100000000000051e+02 1.251760000000000019e+02
7.158900000000000263e-01 7.803354203199999617e+00 1.275090000000000003e+02 1.251760000000000019e+02
7.173510000000000719e-01 7.811127574399998608e+00 1.275120000000000005e+02 1.251719999999999970e+02
7.188120000000000065e-01 7.818813275999999313e+00 1.275109999999999957e+02 1.251719999999999970e+02
7.202730000000000521e-01 7.826528200799998558e+00 1.275190000000000055e+02 1.251680000000000064e+02
7.217339999999999867e-01 7.834155455999999518e+00 1.275220000000000056e+02 1.251680000000000064e+02
7.231950000000000323e-01 7.841870380800000540e+00 1.275220000000000056e+02 1.251629999999999967e+02
7.246560000000000779e-01 7.849439189599999089e+00 1.275070000000000050e+02 1.251610000000000014e+02
7.261170000000000124e-01 7.857095668000000366e+00 1.274969999999999999e+02 1.251550000000000011e+02
7.275780000000000580e-01 7.864635253599999487e+00 1.274819999999999993e+02 1.251520000000000010e+02
7.290389999999999926e-01 7.872262508799999559e+00 1.274719999999999942e+02 1.251460000000000008e+02
7.305000000000000382e-01 7.879772871200000139e+00 1.274579999999999984e+02 1.251430000000000007e+02
7.319610000000000838e-01 7.887341679999998689e+00 1.274350000000000023e+02 1.251370000000000005e+02
7.334220000000000184e-01 7.894822819199999842e+00 1.274069999999999965e+02 1.251460000000000008e+02
7.348830000000000640e-01 7.902362404799998963e+00 1.273829999999999956e+02 1.251569999999999965e+02
7.363439999999999985e-01 7.909785097600000370e+00 1.273559999999999945e+02 1.251659999999999968e+02
7.378050000000000441e-01 7.917295460000000062e+00 1.273329999999999984e+02 1.251700000000000017e+02
7.392660000000000897e-01 7.924718152799999693e+00 1.273100000000000023e+02 1.251779999999999973e+02
7.407270000000000243e-01 7.932199291999999069e+00 1.272969999999999970e+02 1.251830000000000069e+02
7.421880000000000699e-01 7.939563538399999842e+00 1.272950000000000017e+02 1.251919999999999931e+02
7.436490000000000045e-01 7.947015454399999790e+00 1.272930000000000064e+02 1.251959999999999980e+02
7.451100000000000501e-01 7.954350477600000247e+00 1.272860000000000014e+02 1.252060000000000031e+02
7.465710000000000957e-01 7.961773170399999877e+00 1.272840000000000060e+02 1.252049999999999983e+02
7.480320000000000302e-01 7.969078970400000017e+00 1.272780000000000058e+02 1.252079999999999984e+02
7.494930000000000758e-01 7.976472440000000219e+00 1.272759999999999962e+02 1.252069999999999936e+02
7.509540000000000104e-01 7.983749016800000042e+00 1.272699999999999960e+02 1.252099999999999937e+02
7.524150000000000560e-01 7.991113263199999928e+00 1.272669999999999959e+02 1.252090000000000032e+02
7.538760000000001016e-01 7.998360616800000322e+00 1.272609999999999957e+02 1.252120000000000033e+02
7.553370000000000362e-01 8.005695640000000779e+00 1.272579999999999956e+02 1.252099999999999937e+02
7.567980000000000818e-01 8.012913770400000857e+00 1.272519999999999953e+02 1.252129999999999939e+02
7.582590000000000163e-01 8.020219570400000109e+00 1.272489999999999952e+02 1.252109999999999985e+02
7.597200000000000619e-01 8.027437700800000187e+00 1.272429999999999950e+02 1.252139999999999986e+02
7.611810000000001075e-01 8.037227472799999717e+00 1.276539999999999964e+02 1.251550000000000011e+02
7.626420000000000421e-01 8.044387156800000938e+00 1.276159999999999997e+02 1.251310000000000002e+02
7.641030000000000877e-01 8.051576063999998922e+00 1.276140000000000043e+02 1.251260000000000048e+02
7.655640000000000223e-01 8.058648078399999193e+00 1.276069999999999993e+02 1.251209999999999951e+02
7.670250000000000679e-01 8.065836985599998954e+00 1.276129999999999995e+02 1.251209999999999951e+02
7.684860000000001135e-01 8.072908999999999224e+00 1.276119999999999948e+02 1.251200000000000045e+02
7.699470000000000480e-01 8.080068683999998669e+00 1.276209999999999951e+02 1.251189999999999998e+02
7.714080000000000936e-01 8.087111475199998623e+00 1.276209999999999951e+02 1.251189999999999998e+02
7.728690000000000282e-01 8.094241935999999527e+00 1.276280000000000001e+02 1.251170000000000044e+02
7.743300000000000738e-01 8.101255504000000940e+00 1.276280000000000001e+02 1.251159999999999997e+02
7.757910000000001194e-01 8.108327518399999434e+00 1.276430000000000007e+02 1.251129999999999995e+02
7.772520000000000540e-01 8.115341086399999071e+00 1.276509999999999962e+02 1.251159999999999997e+02
7.787130000000000996e-01 8.122383877599999025e+00 1.276590000000000060e+02 1.251189999999999998e+02
7.801740000000000341e-01 8.129338999199999805e+00 1.276599999999999966e+02 1.251219999999999999e+02
7.816350000000000797e-01 8.136381790399999758e+00 1.276650000000000063e+02 1.251189999999999998e+02
7.830960000000001253e-01 8.143307688799998445e+00 1.276640000000000015e+02 1.251179999999999950e+02
7.845570000000000599e-01 8.150292033599999542e+00 1.276680000000000064e+02 1.251149999999999949e+02
7.860180000000001055e-01 8.157188708799999688e+00 1.276659999999999968e+02 1.251149999999999949e+02
7.874790000000000401e-01 8.164173053599999008e+00 1.276680000000000064e+02 1.251119999999999948e+02
7.889400000000000857e-01 8.171011282400000297e+00 1.276650000000000063e+02 1.251129999999999995e+02
7.904010000000001313e-01 8.177966403999999301e+00 1.276659999999999968e+02 1.251099999999999994e+02
7.918620000000000658e-01 8.184804632800000590e+00 1.276730000000000018e+02 1.251110000000000042e+02
7.933230000000001114e-01 8.191701307999998960e+00 1.276830000000000069e+02 1.251080000000000041e+02
7.947840000000000460e-01 8.198510313599999932e+00 1.276820000000000022e+02 1.251089999999999947e+02
7.962450000000000916e-01 8.205406988799998302e+00 1.276850000000000023e+02 1.251069999999999993e+02
7.977060000000001372e-01 8.212186771199998958e+00 1.276860000000000070e+02 1.251089999999999947e+02
7.991670000000000718e-01 8.219054223199998788e+00 1.276919999999999931e+02 1.251069999999999993e+02
8.006280000000001174e-01 8.225804782399999127e+00 1.276949999999999932e+02 1.251099999999999994e+02
8.020890000000000519e-01 8.232613788000000099e+00 1.277019999999999982e+02 1.251089999999999947e+02
8.035500000000000975e-01 8.239364347199998662e+00 1.277049999999999983e+02 1.251119999999999948e+02
8.050110000000001431e-01 8.246173352799999634e+00 1.277129999999999939e+02 1.251119999999999948e+02
8.064720000000000777e-01 8.252865465599999339e+00 1.277169999999999987e+02 1.251159999999999997e+02
8.079330000000001233e-01 8.259645247999999995e+00 1.277249999999999943e+02 1.251159999999999997e+02
8.093940000000000579e-01 8.266337360799999701e+00 1.277300000000000040e+02 1.251200000000000045e+02
8.108550000000001035e-01 8.273087920000000040e+00 1.277390000000000043e+02 1.251209999999999951e+02
8.123160000000001491e-01 8.279750809599999428e+00 1.277439999999999998e+02 1.251260000000000048e+02
8.137770000000000836e-01 8.286501368799999767e+00 1.277540000000000049e+02 1.251269999999999953e+02
8.152380000000001292e-01 8.293135035199998839e+00 1.277600000000000051e+02 1.251320000000000050e+02
8.166990000000000638e-01 8.299856371199998861e+00 1.277819999999999965e+02 1.251329999999999956e+02
8.181600000000001094e-01 8.306490037599999710e+00 1.278020000000000067e+02 1.251389999999999958e+02
8.196210000000001550e-01 8.312743802399999993e+00 1.277960000000000065e+02 1.251440000000000055e+02
8.210820000000000896e-01 8.319085236799999450e+00 1.277489999999999952e+02 1.251050000000000040e+02
8.225429999999999131e-01 8.325835795999999789e+00 1.277259999999999991e+02 1.250969999999999942e+02
8.240039999999999587e-01 8.332323346400000830e+00 1.276959999999999980e+02 1.250889999999999986e+02
8.254650000000000043e-01 8.338986236000000218e+00 1.276770000000000067e+02 1.250870000000000033e+02
8.269259999999999389e-01 8.345473786399999483e+00 1.276500000000000057e+02 1.250840000000000032e+02
8.283869999999999845e-01 8.352049006399999698e+00 1.276290000000000049e+02 1.250819999999999936e+02
8.298479999999999190e-01 8.358507333600000422e+00 1.276020000000000039e+02 1.250799999999999983e+02
8.313089999999999646e-01 8.365053330399998543e+00 1.275810000000000031e+02 1.250780000000000030e+02
8.327700000000000102e-01 8.371511657599999268e+00 1.275630000000000024e+02 1.250789999999999935e+02
8.342309999999999448e-01 8.378028431199998849e+00 1.275630000000000024e+02 1.250789999999999935e+02
8.356919999999999904e-01 8.384428311999998940e+00 1.275580000000000069e+02 1.250759999999999934e+02
8.371529999999999250e-01 8.390915862399999980e+00 1.275570000000000022e+02 1.250709999999999980e+02
8.386139999999999706e-01 8.397315743200000071e+00 1.275510000000000019e+02 1.250669999999999931e+02
8.400750000000000162e-01 8.403744847200000478e+00 1.275499999999999972e+02 1.250630000000000024e+02
8.415359999999999507e-01 8.410115504800000252e+00 1.275450000000000017e+02 1.250600000000000023e+02
8.429969999999999963e-01 8.416544608800000660e+00 1.275450000000000017e+02 1.250529999999999973e+02
8.444579999999999309e-01 8.422856819999999800e+00 1.275430000000000064e+02 1.250480000000000018e+02
8.459189999999999765e-01 8.429256700799998114e+00 1.275450000000000017e+02 1.250430000000000064e+02
8.473800000000000221e-01 8.435568912000000807e+00 1.275430000000000064e+02 1.250520000000000067e+02
8.488409999999999567e-01 8.441939569600000581e+00 1.275460000000000065e+02 1.250580000000000069e+02
8.503020000000000023e-01 8.448222557599999405e+00 1.275450000000000017e+02 1.250660000000000025e+02
8.517629999999999368e-01 8.454563992000000638e+00 1.275480000000000018e+02 1.250709999999999980e+02
8.532239999999999824e-01 8.460817756799999145e+00 1.275499999999999972e+02 1.250789999999999935e+02
8.546850000000000280e-01 8.467129968000000062e+00 1.275600000000000023e+02 1.250840000000000032e+02
8.561459999999999626e-01 8.473354509600000029e+00 1.275669999999999931e+02 1.250900000000000034e+02
8.576070000000000082e-01 8.479666720799999169e+00 1.275729999999999933e+02 1.250949999999999989e+02
8.590679999999999428e-01 8.485862039199998819e+00 1.275729999999999933e+02 1.251009999999999991e+02
8.605289999999999884e-01 8.492145027199999419e+00 1.275769999999999982e+02 1.251050000000000040e+02
8.619900000000000340e-01 8.498340345599999068e+00 1.275759999999999934e+02 1.251099999999999994e+02
8.634509999999999685e-01 8.504564887199999035e+00 1.275780000000000030e+02 1.251140000000000043e+02
8.649120000000000141e-01 8.510730982400000144e+00 1.275769999999999982e+02 1.251189999999999998e+02
8.663729999999999487e-01 8.516955524000000111e+00 1.275729999999999933e+02 1.251219999999999999e+02
8.678339999999999943e-01 8.523121619200001220e+00 1.275630000000000024e+02 1.251260000000000048e+02
8.692950000000000399e-01 8.529316937600000870e+00 1.275559999999999974e+02 1.251280000000000001e+02
8.707559999999999745e-01 8.535424586399999569e+00 1.275460000000000065e+02 1.251290000000000049e+02
8.722170000000000201e-01 8.541619904800000995e+00 1.275390000000000015e+02 1.251250000000000000e+02
8.736780000000000657e-01 8.547727553599999695e+00 1.275289999999999964e+02 1.251230000000000047e+02
8.751390000000000002e-01 8.553893648799999028e+00 1.275229999999999961e+02 1.251189999999999998e+02
8.766000000000000458e-01 8.559972074399999187e+00 1.275130000000000052e+02 1.251179999999999950e+02
8.780609999999999804e-01 8.566868749599999333e+00 1.277740000000000009e+02 1.252480000000000047e+02
8.795220000000000260e-01 8.572888728799998859e+00 1.277439999999999998e+02 1.252009999999999934e+02
8.809830000000000716e-01 8.579142493599999142e+00 1.277409999999999997e+02 1.251830000000000069e+02
8.824440000000000062e-01 8.585133249599998351e+00 1.277309999999999945e+02 1.251689999999999969e+02
8.839050000000000518e-01 8.591270121600000920e+00 1.277349999999999994e+02 1.251629999999999967e+02
8.853659999999999863e-01 8.597231654399999812e+00 1.277279999999999944e+02 1.251560000000000059e+02
8.868270000000000319e-01 8.603310079999999971e+00 1.277249999999999943e+02 1.251509999999999962e+02
8.882880000000000775e-01 8.609242389600000323e+00 1.277150000000000034e+02 1.251460000000000008e+02
8.897490000000000121e-01 8.615262368799999848e+00 1.277120000000000033e+02 1.251449999999999960e+02
8.912100000000000577e-01 8.621194678400000200e+00 1.277039999999999935e+02 1.251449999999999960e+02
8.926709999999999923e-01 8.627185434399999409e+00 1.277009999999999934e+02 1.251449999999999960e+02
8.941320000000000379e-01 8.633059297599999127e+00 1.276940000000000026e+02 1.251460000000000008e+02
8.955930000000000835e-01 8.639050053600000112e+00 1.276949999999999932e+02 1.251449999999999960e+02
8.970540000000000180e-01 8.644894693599999513e+00 1.276940000000000026e+02 1.251460000000000008e+02
8.985150000000000636e-01 8.650856226399998405e+00 1.276989999999999981e+02 1.251449999999999960e+02
8.999759999999999982e-01 8.656671643199999266e+00 1.276949999999999932e+02 1.251460000000000008e+02
9.014370000000000438e-01 8.662603952799999618e+00 1.276929999999999978e+02 1.251460000000000008e+02
9.028980000000000894e-01 8.668419369600000479e+00 1.276860000000000070e+02 1.251470000000000056e+02
9.043590000000000240e-01 8.674322455999998738e+00 1.276839999999999975e+02 1.251460000000000008e+02
9.058200000000000696e-01 8.680108649599999282e+00 1.276770000000000067e+02 1.251470000000000056e+02
9.072810000000000041e-01 8.685982512800000777e+00 1.276730000000000018e+02 1.251460000000000008e+02
9.087420000000000497e-01 8.691768706399999544e+00 1.276650000000000063e+02 1.251470000000000056e+02
9.102030000000000953e-01 8.697613346399998946e+00 1.276629999999999967e+02 1.251460000000000008e+02
9.116640000000000299e-01 8.703370316799999173e+00 1.276610000000000014e+02 1.251470000000000056e+02
9.131250000000000755e-01 8.709214956800000351e+00 1.276629999999999967e+02 1.251460000000000008e+02
9.145860000000000101e-01 8.714942703999998486e+00 1.276610000000000014e+02 1.251470000000000056e+02
9.160470000000000557e-01 8.720758120799999347e+00 1.276629999999999967e+02 1.251460000000000008e+02
9.175080000000001013e-01 8.726485867999999257e+00 1.276620000000000061e+02 1.251470000000000056e+02
9.189690000000000358e-01 8.732272061599999802e+00 1.276640000000000015e+02 1.251449999999999960e+02
9.204300000000000814e-01 8.737970585599999396e+00 1.276629999999999967e+02 1.251470000000000056e+02
9.218910000000000160e-01 8.743756779199999940e+00 1.276650000000000063e+02 1.251449999999999960e+02
9.233520000000000616e-01 8.749426079999999217e+00 1.276640000000000015e+02 1.251470000000000056e+02
9.248130000000001072e-01 8.755183050399999445e+00 1.276659999999999968e+02 1.251449999999999960e+02
9.262740000000000418e-01 8.760852351199998722e+00 1.276650000000000063e+02 1.251460000000000008e+02
9.277350000000000874e-01 8.766580098400000409e+00 1.276670000000000016e+02 1.251440000000000055e+02
9.291960000000000219e-01 8.772249399199999687e+00 1.276659999999999968e+02 1.251460000000000008e+02
9.306570000000000675e-01 8.777947923199999281e+00 1.276680000000000064e+02 1.251430000000000007e+02
9.321180000000001131e-01 8.783588000799998241e+00 1.276670000000000016e+02 1.251449999999999960e+02
9.335790000000000477e-01 8.789286524799999611e+00 1.276689999999999969e+02 1.251419999999999959e+02
9.350400000000000933e-01 8.794926602399998572e+00 1.276680000000000064e+02 1.251440000000000055e+02
9.365010000000000279e-01 8.802349295199999091e+00 1.277980000000000018e+02 1.251569999999999965e+02
9.379620000000000735e-01 8.807814033599999703e+00 1.277680000000000007e+02 1.251230000000000047e+02
9.394230000000001191e-01 8.813600227199998471e+00 1.277699999999999960e+02 1.251179999999999950e+02
9.408840000000000536e-01 8.819123411999999718e+00 1.277630000000000052e+02 1.251110000000000042e+02
9.423450000000000992e-01 8.824821936000001088e+00 1.277680000000000007e+02 1.251119999999999948e+02
9.438060000000000338e-01 8.830315897599998465e+00 1.277650000000000006e+02 1.251099999999999994e+02
9.452670000000000794e-01 8.835955975199999202e+00 1.277699999999999960e+02 1.251119999999999948e+02
9.467280000000001250e-01 8.841449936800000131e+00 1.277669999999999959e+02 1.251110000000000042e+02
9.481890000000000596e-01 8.847031568000000235e+00 1.277720000000000056e+02 1.251119999999999948e+02
9.496500000000001052e-01 8.852496306399999071e+00 1.277710000000000008e+02 1.251129999999999995e+02
9.511110000000000397e-01 8.858077937599999174e+00 1.277750000000000057e+02 1.251140000000000043e+02
9.525720000000000853e-01 8.863513452799999470e+00 1.277740000000000009e+02 1.251149999999999949e+02
9.540330000000001309e-01 8.869065860799999257e+00 1.277780000000000058e+02 1.251159999999999997e+02
9.554940000000000655e-01 8.874472152799999236e+00 1.277770000000000010e+02 1.251170000000000044e+02
9.569550000000001111e-01 8.879995337600000482e+00 1.277819999999999965e+02 1.251179999999999950e+02
9.584160000000000457e-01 8.885401629600000462e+00 1.277810000000000059e+02 1.251189999999999998e+02
9.598770000000000913e-01 8.890866367999999298e+00 1.277849999999999966e+02 1.251200000000000045e+02
9.613380000000001369e-01 8.896272659999999277e+00 1.277849999999999966e+02 1.251200000000000045e+02
9.627990000000000714e-01 8.901708175199999573e+00 1.277780000000000058e+02 1.251170000000000044e+02
9.642600000000001170e-01 8.907085243999999236e+00 1.277630000000000052e+02 1.251149999999999949e+02
9.657210000000000516e-01 8.912520759199999532e+00 1.277530000000000001e+02 1.251119999999999948e+02
9.671820000000000972e-01 8.917868604799998877e+00 1.277399999999999949e+02 1.251110000000000042e+02
9.686430000000001428e-01 8.923274896799998857e+00 1.277300000000000040e+02 1.251080000000000041e+02
9.701040000000000774e-01 8.928593519199999662e+00 1.277169999999999987e+02 1.251080000000000041e+02
9.715650000000001230e-01 8.933999811199999641e+00 1.277069999999999936e+02 1.251050000000000040e+02
9.730260000000000575e-01 8.939289210399998353e+00 1.276940000000000026e+02 1.251039999999999992e+02
9.744870000000001031e-01 8.944666279199999792e+00 1.276850000000000023e+02 1.251020000000000039e+02
9.759480000000001487e-01 8.949955678399998504e+00 1.276730000000000018e+02 1.251020000000000039e+02
9.774090000000000833e-01 8.955303523999999626e+00 1.276640000000000015e+02 1.250990000000000038e+02
9.788700000000001289e-01 8.960563699999999798e+00 1.276520000000000010e+02 1.250990000000000038e+02
9.803310000000000635e-01 8.965882322399998827e+00 1.276509999999999962e+02 1.250960000000000036e+02
9.817920000000001091e-01 8.971142498399998999e+00 1.276599999999999966e+02 1.250960000000000036e+02
9.832530000000001547e-01 8.976461120799999804e+00 1.276719999999999970e+02 1.250919999999999987e+02
9.847140000000000892e-01 8.981692073599999659e+00 1.276800000000000068e+02 1.250909999999999940e+02
9.861750000000001348e-01 8.986981472800000148e+00 1.276919999999999931e+02 1.250870000000000033e+02
9.876360000000000694e-01 8.992183202399999686e+00 1.276989999999999981e+02 1.250859999999999985e+02
9.890970000000001150e-01 8.997443378399999858e+00 1.277090000000000032e+02 1.250819999999999936e+02
9.905580000000001606e-01 9.002586661599998763e+00 1.277159999999999940e+02 1.250819999999999936e+02
9.920190000000000952e-01 9.007846837599998935e+00 1.277229999999999990e+02 1.250780000000000030e+02
9.934800000000001408e-01 9.012960897600001076e+00 1.277210000000000036e+02 1.250769999999999982e+02
9.949410000000000753e-01 9.016233896000001025e+00 1.275879999999999939e+02 1.250669999999999931e+02
9.964020000000001209e-01 9.021231063200000122e+00 1.275460000000000065e+02 1.250190000000000055e+02
9.978630000000001665e-01 9.026432792799999660e+00 1.275430000000000064e+02 1.250109999999999957e+02
9.993240000000001011e-01 9.031459183200000851e+00 1.275319999999999965e+02 1.250030000000000001e+02
1.000785000000000036e+00 9.036602466399997979e+00 1.275370000000000061e+02 1.250109999999999957e+02
1.002246000000000192e+00 9.041628856799999170e+00 1.275379999999999967e+02 1.250160000000000053e+02
1.003707000000000127e+00 9.046772139999999851e+00 1.275529999999999973e+02 1.250160000000000053e+02
1.005168000000000061e+00 9.051769307200000725e+00 1.275589999999999975e+02 1.250130000000000052e+02
1.006628999999999996e+00 9.056883367199999313e+00 1.275669999999999931e+02 1.250109999999999957e+02
1.008089999999999931e+00 9.061880534399998410e+00 1.275610000000000070e+02 1.250090000000000003e+02
1.009551000000000087e+00 9.066994594400000551e+00 1.275619999999999976e+02 1.250079999999999956e+02
1.011012000000000022e+00 9.071962538399999332e+00 1.275559999999999974e+02 1.250060000000000002e+02
1.012472999999999956e+00 9.077047375200001156e+00 1.275570000000000022e+02 1.250040000000000049e+02
1.013933999999999891e+00 9.081986095999999620e+00 1.275520000000000067e+02 1.250030000000000001e+02
1.015395000000000048e+00 9.087041709599999351e+00 1.275529999999999973e+02 1.250000000000000000e+02
1.016855999999999982e+00 9.092009653599999908e+00 1.275490000000000066e+02 1.249989999999999952e+02
1.018316999999999917e+00 9.097036043999999322e+00 1.275499999999999972e+02 1.249969999999999999e+02
1.019778000000000073e+00 9.101974764799999562e+00 1.275460000000000065e+02 1.249959999999999951e+02
1.021239000000000008e+00 9.107001155200000753e+00 1.275469999999999970e+02 1.249929999999999950e+02
1.022699999999999942e+00 9.111910652800000676e+00 1.275439999999999969e+02 1.249920000000000044e+02
1.024161000000000099e+00 9.116907819999999774e+00 1.275460000000000065e+02 1.249879999999999995e+02
1.025622000000000034e+00 9.121817317599999697e+00 1.275439999999999969e+02 1.249869999999999948e+02
1.027082999999999968e+00 9.126785261600000254e+00 1.275469999999999970e+02 1.249819999999999993e+02
1.028543999999999903e+00 9.131665535999998085e+00 1.275460000000000065e+02 1.249809999999999945e+02
1.030005000000000059e+00 9.136662703200000735e+00 1.275499999999999972e+02 1.249759999999999991e+02
1.031465999999999994e+00 9.141513754400000025e+00 1.275490000000000066e+02 1.249729999999999990e+02
1.032926999999999929e+00 9.146481698400000582e+00 1.275540000000000020e+02 1.249680000000000035e+02
1.034388000000000085e+00 9.151332749599999872e+00 1.275529999999999973e+02 1.249650000000000034e+02
1.035849000000000020e+00 9.156271470399998336e+00 1.275580000000000069e+02 1.249590000000000032e+02
1.037309999999999954e+00 9.161093298400000862e+00 1.275570000000000022e+02 1.249569999999999936e+02
1.038771000000000111e+00 9.166032019199999326e+00 1.275600000000000023e+02 1.249500000000000028e+02
1.040232000000000046e+00 9.170853847200000075e+00 1.275580000000000069e+02 1.249470000000000027e+02
1.041692999999999980e+00 9.175763344799999999e+00 1.275610000000000070e+02 1.249389999999999930e+02
1.043153999999999915e+00 9.180555949600000432e+00 1.275589999999999975e+02 1.249360000000000070e+02
1.044615000000000071e+00 9.185465447200000355e+00 1.275610000000000070e+02 1.249279999999999973e+02
1.046076000000000006e+00 9.190258052000000788e+00 1.275589999999999975e+02 1.249240000000000066e+02
1.047536999999999940e+00 9.195138326399998618e+00 1.275619999999999976e+02 1.249159999999999968e+02
1.048998000000000097e+00 9.199930931199999051e+00 1.275600000000000023e+02 1.249120000000000061e+02
1.050459000000000032e+00 9.204811205600000434e+00 1.275630000000000024e+02 1.249050000000000011e+02
1.051919999999999966e+00 9.209574587199998774e+00 1.275619999999999976e+02 1.249069999999999965e+02
1.053381000000000123e+00 9.213344380000000555e+00 1.275420000000000016e+02 1.251710000000000065e+02
1.054842000000000057e+00 9.217990868799999404e+00 1.275100000000000051e+02 1.251350000000000051e+02
1.056302999999999992e+00 9.222841919999998694e+00 1.275150000000000006e+02 1.251280000000000001e+02
1.057763999999999927e+00 9.227459185599999003e+00 1.275130000000000052e+02 1.251209999999999951e+02
1.059225000000000083e+00 9.232251790399999436e+00 1.275229999999999961e+02 1.251219999999999999e+02
1.060686000000000018e+00 9.236869055999999745e+00 1.275250000000000057e+02 1.251189999999999998e+02
1.062146999999999952e+00 9.241603214399999544e+00 1.275360000000000014e+02 1.251200000000000045e+02
1.063608000000000109e+00 9.246220479999999853e+00 1.275400000000000063e+02 1.251189999999999998e+02
1.065069000000000043e+00 9.250925415199999335e+00 1.275510000000000019e+02 1.251179999999999950e+02
1.066529999999999978e+00 9.255513457599999327e+00 1.275550000000000068e+02 1.251170000000000044e+02
1.067991000000000135e+00 9.260218392800000586e+00 1.275669999999999931e+02 1.251149999999999949e+02
1.069452000000000069e+00 9.264806435199998802e+00 1.275720000000000027e+02 1.251129999999999995e+02
1.070913000000000004e+00 9.269482147199999744e+00 1.275829999999999984e+02 1.251110000000000042e+02
1.072373999999999938e+00 9.274070189599999736e+00 1.275889999999999986e+02 1.251099999999999994e+02
1.073835000000000095e+00 9.278745901599998902e+00 1.275999999999999943e+02 1.251069999999999993e+02
1.075296000000000030e+00 9.283304720799998577e+00 1.276059999999999945e+02 1.251059999999999945e+02
1.076756999999999964e+00 9.287951209599999203e+00 1.276179999999999950e+02 1.251029999999999944e+02
1.078218000000000121e+00 9.292510028799998878e+00 1.276350000000000051e+02 1.251020000000000039e+02
1.079679000000000055e+00 9.297127294399999187e+00 1.276590000000000060e+02 1.250990000000000038e+02
1.081139999999999990e+00 9.301686113600000638e+00 1.276760000000000019e+02 1.250979999999999990e+02
1.082601000000000147e+00 9.306303379199999171e+00 1.277000000000000028e+02 1.250930000000000035e+02
1.084062000000000081e+00 9.310832975199998529e+00 1.277129999999999939e+02 1.250889999999999986e+02
1.085523000000000016e+00 9.315421017599998521e+00 1.277229999999999990e+02 1.250810000000000031e+02
1.086983999999999950e+00 9.319921390399999339e+00 1.277289999999999992e+02 1.250769999999999982e+02
1.088445000000000107e+00 9.324509432799999331e+00 1.277399999999999949e+02 1.250690000000000026e+02
1.089906000000000041e+00 9.328980582399999832e+00 1.277459999999999951e+02 1.250639999999999930e+02
1.091366999999999976e+00 9.333539401599999508e+00 1.277469999999999999e+02 1.250570000000000022e+02
1.092828000000000133e+00 9.338010551200000009e+00 1.277420000000000044e+02 1.250520000000000067e+02
1.094289000000000067e+00 9.342540147199999367e+00 1.277409999999999997e+02 1.250439999999999969e+02
1.095750000000000002e+00 9.346982073599999552e+00 1.277349999999999994e+02 1.250390000000000015e+02
1.097211000000000158e+00 9.351511669599998910e+00 1.277349999999999994e+02 1.250300000000000011e+02
1.098672000000000093e+00 9.355924372799998778e+00 1.277289999999999992e+02 1.250250000000000057e+02
1.100133000000000028e+00 9.360424745599999596e+00 1.277279999999999944e+02 1.250240000000000009e+02
1.101593999999999962e+00 9.364808225600000924e+00 1.277229999999999990e+02 1.250280000000000058e+02
1.103055000000000119e+00 9.369308598399999966e+00 1.277219999999999942e+02 1.250280000000000058e+02
1.104516000000000053e+00 9.373662855199999200e+00 1.277180000000000035e+02 1.250330000000000013e+02
1.105976999999999988e+00 9.378134004799999701e+00 1.277189999999999941e+02 1.250319999999999965e+02
1.107438000000000144e+00 9.382517484799999252e+00 1.277150000000000034e+02 1.250360000000000014e+02
1.108899000000000079e+00 9.386988634399997977e+00 1.277159999999999940e+02 1.250360000000000014e+02
1.110360000000000014e+00 9.391313668000000447e+00 1.277120000000000033e+02 1.250330000000000013e+02
1.111821000000000170e+00 9.396252388799998911e+00 1.277890000000000015e+02 1.248700000000000045e+02
1.113282000000000105e+00 9.400518976000000748e+00 1.277560000000000002e+02 1.248310000000000031e+02
1.114743000000000039e+00 9.405107018399998964e+00 1.277540000000000049e+02 1.248269999999999982e+02
1.116203999999999974e+00 9.409402828799999341e+00 1.277429999999999950e+02 1.248229999999999933e+02
1.117665000000000131e+00 9.413903201599998383e+00 1.277459999999999951e+02 1.248259999999999934e+02
1.119126000000000065e+00 9.418199011999998760e+00 1.277390000000000043e+02 1.248289999999999935e+02
1.120587000000000000e+00 9.422640938399998944e+00 1.277409999999999997e+02 1.248280000000000030e+02
1.122048000000000156e+00 9.426907525599999005e+00 1.277349999999999994e+02 1.248269999999999982e+02
1.123509000000000091e+00 9.431320228800000649e+00 1.277369999999999948e+02 1.248250000000000028e+02
1.124970000000000026e+00 9.435557592800000393e+00 1.277319999999999993e+02 1.248250000000000028e+02
1.126431000000000182e+00 9.439941072799999944e+00 1.277330000000000041e+02 1.248220000000000027e+02
1.127892000000000117e+00 9.444149213599999371e+00 1.277279999999999944e+02 1.248220000000000027e+02
1.129353000000000051e+00 9.448503470399998605e+00 1.277279999999999944e+02 1.248190000000000026e+02
1.130813999999999986e+00 9.452711611199998032e+00 1.277229999999999990e+02 1.248190000000000026e+02
1.132275000000000142e+00 9.457036644800000502e+00 1.277240000000000038e+02 1.248160000000000025e+02
1.133736000000000077e+00 9.461215562399999612e+00 1.277180000000000035e+02 1.248160000000000025e+02
1.135197000000000012e+00 9.465511372799999990e+00 1.277180000000000035e+02 1.248130000000000024e+02
1.136658000000000168e+00 9.469661067199998783e+00 1.277129999999999939e+02 1.248130000000000024e+02
1.138119000000000103e+00 9.473956877599999160e+00 1.277129999999999939e+02 1.248089999999999975e+02
1.139580000000000037e+00 9.478077348799999413e+00 1.277099999999999937e+02 1.248089999999999975e+02
1.141041000000000194e+00 9.482343935999999474e+00 1.277129999999999939e+02 1.248050000000000068e+02
1.142502000000000129e+00 9.486464407199999727e+00 1.277109999999999985e+02 1.248050000000000068e+02
1.143963000000000063e+00 9.490701771199999470e+00 1.277109999999999985e+02 1.247999999999999972e+02
1.145423999999999998e+00 9.494793019199999407e+00 1.277030000000000030e+02 1.247999999999999972e+02
1.146885000000000154e+00 9.499030383199999150e+00 1.277009999999999934e+02 1.247950000000000017e+02
1.148346000000000089e+00 9.503092407999998770e+00 1.276940000000000026e+02 1.247950000000000017e+02
1.149807000000000023e+00 9.507300548799999973e+00 1.276910000000000025e+02 1.247900000000000063e+02
1.151268000000000180e+00 9.511362573599999592e+00 1.276839999999999975e+02 1.247900000000000063e+02
1.152729000000000115e+00 9.515541491200000479e+00 1.276820000000000022e+02 1.247870000000000061e+02
1.154190000000000049e+00 9.519574292799999782e+00 1.276740000000000066e+02 1.247909999999999968e+02
1.155651000000000206e+00 9.523723987200000352e+00 1.276719999999999970e+02 1.247900000000000063e+02
1.157112000000000140e+00 9.527756788799999654e+00 1.276650000000000063e+02 1.247939999999999969e+02
1.158573000000000075e+00 9.531906483200000224e+00 1.276620000000000061e+02 1.247930000000000064e+02
1.160034000000000010e+00 9.535910061599999210e+00 1.276550000000000011e+02 1.247980000000000018e+02
1.161495000000000166e+00 9.540030532799999463e+00 1.276520000000000010e+02 1.247939999999999969e+02
1.162956000000000101e+00 9.544034111200000225e+00 1.276449999999999960e+02 1.247950000000000017e+02
1.164417000000000035e+00 9.548125359200000162e+00 1.276430000000000007e+02 1.247909999999999968e+02
1.165878000000000192e+00 9.552128937599999148e+00 1.276350000000000051e+02 1.247930000000000064e+02
1.167339000000000127e+00 9.556190962399998767e+00 1.276329999999999956e+02 1.247890000000000015e+02
1.168800000000000061e+00 9.560165317599999213e+00 1.276230000000000047e+02 1.247909999999999968e+02
1.170261000000000218e+00 9.563642878399999603e+00 1.278739999999999952e+02 1.251029999999999944e+02
1.171722000000000152e+00 9.567588010399999732e+00 1.278449999999999989e+02 1.250789999999999935e+02
1.173183000000000087e+00 9.571796151200000935e+00 1.278340000000000032e+02 1.250769999999999982e+02
1.174644000000000021e+00 9.575770506399999604e+00 1.278149999999999977e+02 1.250750000000000028e+02
1.176105000000000178e+00 9.579890977599999857e+00 1.278070000000000022e+02 1.250789999999999935e+02
1.177566000000000113e+00 9.583836109599999986e+00 1.277900000000000063e+02 1.250810000000000031e+02
1.179027000000000047e+00 9.587927357599999922e+00 1.277819999999999965e+02 1.250840000000000032e+02
1.180488000000000204e+00 9.591872489600000051e+00 1.277660000000000053e+02 1.250879999999999939e+02
1.181949000000000138e+00 9.595934514399999671e+00 1.277570000000000050e+02 1.250909999999999940e+02
1.183410000000000073e+00 9.599850423199999483e+00 1.277409999999999997e+02 1.250949999999999989e+02
1.184871000000000230e+00 9.603883224800000562e+00 1.277319999999999993e+02 1.250979999999999990e+02
1.186332000000000164e+00 9.607769910400000057e+00 1.277300000000000040e+02 1.251020000000000039e+02
1.187792999999999877e+00 9.611773488799999043e+00 1.277339999999999947e+02 1.251050000000000040e+02
1.189254000000000033e+00 9.615660174400000315e+00 1.277319999999999993e+02 1.251089999999999947e+02
1.190714999999999968e+00 9.619663752799999301e+00 1.277360000000000042e+02 1.251119999999999948e+02
1.192175999999999902e+00 9.623521215200000256e+00 1.277339999999999947e+02 1.251170000000000044e+02
1.193637000000000059e+00 9.627466347200000385e+00 1.277379999999999995e+02 1.251189999999999998e+02
1.195097999999999994e+00 9.631323809599999564e+00 1.277369999999999948e+02 1.251239999999999952e+02
1.196558999999999928e+00 9.635268941599999692e+00 1.277399999999999949e+02 1.251250000000000000e+02
1.198020000000000085e+00 9.639097180800000331e+00 1.277390000000000043e+02 1.251299999999999955e+02
1.199481000000000019e+00 9.643042312800000460e+00 1.277429999999999950e+02 1.251320000000000050e+02
1.200941999999999954e+00 9.646841328799999005e+00 1.277439999999999998e+02 1.251370000000000005e+02
1.202402999999999889e+00 9.650757237600000593e+00 1.277510000000000048e+02 1.251389999999999958e+02
1.203864000000000045e+00 9.654556253600000915e+00 1.277530000000000001e+02 1.251419999999999959e+02
1.205324999999999980e+00 9.658442939200000410e+00 1.277600000000000051e+02 1.251430000000000007e+02
1.206785999999999914e+00 9.662212732000000415e+00 1.277620000000000005e+02 1.251460000000000008e+02
1.208247000000000071e+00 9.666099417599999910e+00 1.277729999999999961e+02 1.251470000000000056e+02
1.209708000000000006e+00 9.669869210399999915e+00 1.277800000000000011e+02 1.251509999999999962e+02
1.211168999999999940e+00 9.673726672800000870e+00 1.277909999999999968e+02 1.251509999999999962e+02
1.212630000000000097e+00 9.677467242399998781e+00 1.277960000000000065e+02 1.251509999999999962e+02
1.214091000000000031e+00 9.681324704799999736e+00 1.278070000000000022e+02 1.251449999999999960e+02
1.215551999999999966e+00 9.685036051199999108e+00 1.278110000000000070e+02 1.251440000000000055e+02
1.217012999999999900e+00 9.688864290399999746e+00 1.278179999999999978e+02 1.251380000000000052e+02
1.218474000000000057e+00 9.692575636800000893e+00 1.278209999999999980e+02 1.251370000000000005e+02
1.219934999999999992e+00 9.696403875999999755e+00 1.278280000000000030e+02 1.251310000000000002e+02
1.221395999999999926e+00 9.700115222399999126e+00 1.278299999999999983e+02 1.251299999999999955e+02
1.222857000000000083e+00 9.703885015199999131e+00 1.278370000000000033e+02 1.251239999999999952e+02
1.224318000000000017e+00 9.707596361599998502e+00 1.278400000000000034e+02 1.251230000000000047e+02
1.225778999999999952e+00 9.711366154399998507e+00 1.278469999999999942e+02 1.251170000000000044e+02
1.227240000000000109e+00 9.715048277599999338e+00 1.278490000000000038e+02 1.251159999999999997e+02
1.228701000000000043e+00 9.718905740000000293e+00 1.277069999999999936e+02 1.249890000000000043e+02
1.230161999999999978e+00 9.722354077600000366e+00 1.276710000000000065e+02 1.249489999999999981e+02
1.231622999999999912e+00 9.726123870400000371e+00 1.276740000000000066e+02 1.249330000000000069e+02
1.233084000000000069e+00 9.729659877599999618e+00 1.276680000000000064e+02 1.249219999999999970e+02
1.234545000000000003e+00 9.733429670399999623e+00 1.276790000000000020e+02 1.249140000000000015e+02
1.236005999999999938e+00 9.737024123999999503e+00 1.276790000000000020e+02 1.249080000000000013e+02
1.237467000000000095e+00 9.740793916799999508e+00 1.276899999999999977e+02 1.249009999999999962e+02
1.238928000000000029e+00 9.744388370399999388e+00 1.276929999999999978e+02 1.248960000000000008e+02
1.240388999999999964e+00 9.748158163199999393e+00 1.277039999999999935e+02 1.248880000000000052e+02
1.241850000000000120e+00 9.751752616800001050e+00 1.277109999999999985e+02 1.248829999999999956e+02
1.243311000000000055e+00 9.755493186399998962e+00 1.277319999999999993e+02 1.248750000000000000e+02
1.244771999999999990e+00 9.759087640000000619e+00 1.277429999999999950e+02 1.248709999999999951e+02
1.246233000000000146e+00 9.762828209599998530e+00 1.277630000000000052e+02 1.248619999999999948e+02
1.247694000000000081e+00 9.766393439999999870e+00 1.277740000000000009e+02 1.248619999999999948e+02
1.249155000000000015e+00 9.770134009599999558e+00 1.277930000000000064e+02 1.248599999999999994e+02
1.250615999999999950e+00 9.773699240000000898e+00 1.278040000000000020e+02 1.248629999999999995e+02
1.252077000000000107e+00 9.777410586400000270e+00 1.278239999999999981e+02 1.248610000000000042e+02
1.253538000000000041e+00 9.781005040000000150e+00 1.278359999999999985e+02 1.248640000000000043e+02
1.254998999999999976e+00 9.784716386399999521e+00 1.278550000000000040e+02 1.248619999999999948e+02
1.256460000000000132e+00 9.788281616799999085e+00 1.278679999999999950e+02 1.248649999999999949e+02
1.257921000000000067e+00 9.791963739999999916e+00 1.278859999999999957e+02 1.248619999999999948e+02
1.259382000000000001e+00 9.795528970399999480e+00 1.278990000000000009e+02 1.248649999999999949e+02
1.260843000000000158e+00 9.799211093599998534e+00 1.279110000000000014e+02 1.248619999999999948e+02
1.262304000000000093e+00 9.802747100799999558e+00 1.279150000000000063e+02 1.248599999999999994e+02
1.263765000000000027e+00 9.806400000800000072e+00 1.279219999999999970e+02 1.248509999999999991e+02
1.265225999999999962e+00 9.809906784800000779e+00 1.279159999999999968e+02 1.248490000000000038e+02
1.266687000000000118e+00 9.813559684799999516e+00 1.279159999999999968e+02 1.248409999999999940e+02
1.268148000000000053e+00 9.817066468800000223e+00 1.279099999999999966e+02 1.248389999999999986e+02
1.269608999999999988e+00 9.820690145600000420e+00 1.279110000000000014e+02 1.248310000000000031e+02
1.271070000000000144e+00 9.824167706399999034e+00 1.279069999999999965e+02 1.248289999999999935e+02
1.272531000000000079e+00 9.827762159999998914e+00 1.279069999999999965e+02 1.248209999999999980e+02
1.273992000000000013e+00 9.831239720799999304e+00 1.279030000000000058e+02 1.248199999999999932e+02
1.275453000000000170e+00 9.834804951199998868e+00 1.279030000000000058e+02 1.248130000000000024e+02
1.276914000000000105e+00 9.838253288799998941e+00 1.278990000000000009e+02 1.248119999999999976e+02
1.278375000000000039e+00 9.841818519200000281e+00 1.278990000000000009e+02 1.248040000000000020e+02
1.279835999999999974e+00 9.845266856800000355e+00 1.278949999999999960e+02 1.248040000000000020e+02
1.281297000000000130e+00 9.848802863999999602e+00 1.278949999999999960e+02 1.247960000000000065e+02
1.282758000000000065e+00 9.852221978399999358e+00 1.278910000000000053e+02 1.247960000000000065e+02
1.284218999999999999e+00 9.855757985600000382e+00 1.278910000000000053e+02 1.247930000000000064e+02
1.285680000000000156e+00 9.859177099999998362e+00 1.278870000000000005e+02 1.247980000000000018e+02
1.287141000000000091e+00 9.862216312799999329e+00 1.279689999999999941e+02 1.251089999999999947e+02
1.288602000000000025e+00 9.865489311199999278e+00 1.279380000000000024e+02 1.250690000000000026e+02
1.290063000000000182e+00 9.869112987999999476e+00 1.279350000000000023e+02 1.250589999999999975e+02
1.291524000000000116e+00 9.872444432800000058e+00 1.279240000000000066e+02 1.250490000000000066e+02
1.292985000000000051e+00 9.875980439999999305e+00 1.279260000000000019e+02 1.250469999999999970e+02
1.294445999999999986e+00 9.879311884799998111e+00 1.279189999999999969e+02 1.250430000000000064e+02
1.295907000000000142e+00 9.882789445600000278e+00 1.279219999999999970e+02 1.250409999999999968e+02
1.297368000000000077e+00 9.886150113599999401e+00 1.279159999999999968e+02 1.250379999999999967e+02
1.298829000000000011e+00 9.889598451199999474e+00 1.279189999999999969e+02 1.250360000000000014e+02
1.300290000000000168e+00 9.892929896000000056e+00 1.279129999999999967e+02 1.250349999999999966e+02
1.301751000000000102e+00 9.896378233600000129e+00 1.279150000000000063e+02 1.250319999999999965e+02
1.303212000000000037e+00 9.899680455199998619e+00 1.279099999999999966e+02 1.250319999999999965e+02
1.304673000000000194e+00 9.903099569600000152e+00 1.279120000000000061e+02 1.250280000000000058e+02
1.306134000000000128e+00 9.906401791199998641e+00 1.279069999999999965e+02 1.250250000000000057e+02
1.307595000000000063e+00 9.909820905600000174e+00 1.279090000000000060e+02 1.250190000000000055e+02
1.309055999999999997e+00 9.913093904000000123e+00 1.279039999999999964e+02 1.250169999999999959e+02
1.310517000000000154e+00 9.916483795199999562e+00 1.279060000000000059e+02 1.250109999999999957e+02
1.311978000000000089e+00 9.919756793599999511e+00 1.279009999999999962e+02 1.250079999999999956e+02
1.313439000000000023e+00 9.923117461600000411e+00 1.279030000000000058e+02 1.250030000000000001e+02
1.314900000000000180e+00 9.926390460000000360e+00 1.278979999999999961e+02 1.250000000000000000e+02
1.316361000000000114e+00 9.929751127999999483e+00 1.279000000000000057e+02 1.249939999999999998e+02
1.317822000000000049e+00 9.932994903199999115e+00 1.278949999999999960e+02 1.249920000000000044e+02
1.319283000000000206e+00 9.936326347999999697e+00 1.278970000000000056e+02 1.249860000000000042e+02
1.320744000000000140e+00 9.939570123199999330e+00 1.278919999999999959e+02 1.249839999999999947e+02
1.322205000000000075e+00 9.942901567999999912e+00 1.278930000000000007e+02 1.249779999999999944e+02
1.323666000000000009e+00 9.946116119999999228e+00 1.278889999999999958e+02 1.249759999999999991e+02
1.325127000000000166e+00 9.949447564799999810e+00 1.278900000000000006e+02 1.249699999999999989e+02
1.326588000000000100e+00 9.952632893600000585e+00 1.278859999999999957e+02 1.249680000000000035e+02
1.328049000000000035e+00 9.955935115199999075e+00 1.278870000000000005e+02 1.249620000000000033e+02
1.329510000000000192e+00 9.959120443999999850e+00 1.278829999999999956e+02 1.249599999999999937e+02
1.330971000000000126e+00 9.962422665599998339e+00 1.278829999999999956e+02 1.249539999999999935e+02
1.332432000000000061e+00 9.965607994399999114e+00 1.278790000000000049e+02 1.249519999999999982e+02
1.333893000000000217e+00 9.968880992799999063e+00 1.278799999999999955e+02 1.249459999999999980e+02
1.335354000000000152e+00 9.972037098399999522e+00 1.278760000000000048e+02 1.249449999999999932e+02
1.336815000000000087e+00 9.975310096799999471e+00 1.278760000000000048e+02 1.249389999999999930e+02
1.338276000000000021e+00 9.978466202399999929e+00 1.278719999999999999e+02 1.249369999999999976e+02
1.339737000000000178e+00 9.981709977599999561e+00 1.278730000000000047e+02 1.249309999999999974e+02
1.341198000000000112e+00 9.984836859999999703e+00 1.278689999999999998e+02 1.249300000000000068e+02
1.342659000000000047e+00 9.988080635199999335e+00 1.278689999999999998e+02 1.249249999999999972e+02
1.344120000000000203e+00 9.991207517599999477e+00 1.278649999999999949e+02 1.249240000000000066e+02
1.345581000000000138e+00 9.993486927200001091e+00 1.278940000000000055e+02 1.249440000000000026e+02
1.347042000000000073e+00 9.996672256000000090e+00 1.278499999999999943e+02 1.249140000000000015e+02
1.348503000000000229e+00 9.999916031199999722e+00 1.278460000000000036e+02 1.249020000000000010e+02
1.349964000000000164e+00 1.000301369039999955e+01 1.278310000000000031e+02 1.248940000000000055e+02
1.351425000000000098e+00 1.000628668879999950e+01 1.278349999999999937e+02 1.248880000000000052e+02
1.352886000000000033e+00 1.000941357119999964e+01 1.278280000000000030e+02 1.248850000000000051e+02
1.354347000000000190e+00 1.001265734639999927e+01 1.278329999999999984e+02 1.248799999999999955e+02
1.355808000000000124e+00 1.001575500559999909e+01 1.278280000000000030e+02 1.248769999999999953e+02
1.357269000000000059e+00 1.001899878079999873e+01 1.278319999999999936e+02 1.248719999999999999e+02
1.358730000000000215e+00 1.002209643999999855e+01 1.278269999999999982e+02 1.248700000000000045e+02
1.360191000000000150e+00 1.002534021519999996e+01 1.278310000000000031e+02 1.248649999999999949e+02
1.361652000000000085e+00 1.002840865119999947e+01 1.278269999999999982e+02 1.248640000000000043e+02
1.363113000000000241e+00 1.003162320320000056e+01 1.278299999999999983e+02 1.248580000000000041e+02
1.364574000000000176e+00 1.003469163920000007e+01 1.278259999999999934e+02 1.248569999999999993e+02
1.366035000000000110e+00 1.003790619119999938e+01 1.278280000000000030e+02 1.248520000000000039e+02
1.367496000000000045e+00 1.004094540399999858e+01 1.278239999999999981e+02 1.248509999999999991e+02
1.368957000000000201e+00 1.004413073279999935e+01 1.278269999999999982e+02 1.248460000000000036e+02
1.370417999999999914e+00 1.004716994560000032e+01 1.278220000000000027e+02 1.248449999999999989e+02
1.371879000000000071e+00 1.005035527439999932e+01 1.278239999999999981e+02 1.248409999999999940e+02
1.373340000000000005e+00 1.005339448720000028e+01 1.278199999999999932e+02 1.248469999999999942e+02
1.374800999999999940e+00 1.005655059280000074e+01 1.278220000000000027e+02 1.248479999999999990e+02
1.376262000000000096e+00 1.005956058239999962e+01 1.278169999999999931e+02 1.248529999999999944e+02
1.377723000000000031e+00 1.006268746479999976e+01 1.278179999999999978e+02 1.248539999999999992e+02
1.379183999999999966e+00 1.006569745440000041e+01 1.278139999999999930e+02 1.248599999999999994e+02
1.380644999999999900e+00 1.006882433679999878e+01 1.278149999999999977e+02 1.248610000000000042e+02
1.382106000000000057e+00 1.007183432639999943e+01 1.278100000000000023e+02 1.248659999999999997e+02
1.383566999999999991e+00 1.007493198559999925e+01 1.278110000000000070e+02 1.248670000000000044e+02
1.385027999999999926e+00 1.007791275199999959e+01 1.278059999999999974e+02 1.248719999999999999e+02
1.386489000000000082e+00 1.008101041119999941e+01 1.278059999999999974e+02 1.248719999999999999e+02
1.387950000000000017e+00 1.008399117759999974e+01 1.278010000000000019e+02 1.248780000000000001e+02
1.389410999999999952e+00 1.008705961359999925e+01 1.278010000000000019e+02 1.248780000000000001e+02
1.390872000000000108e+00 1.009004037999999959e+01 1.277969999999999970e+02 1.248829999999999956e+02
1.392333000000000043e+00 1.009310881600000087e+01 1.278050000000000068e+02 1.248829999999999956e+02
1.393793999999999977e+00 1.009606035919999911e+01 1.278089999999999975e+02 1.248880000000000052e+02
1.395254999999999912e+00 1.009909957199999830e+01 1.278169999999999931e+02 1.248880000000000052e+02
1.396716000000000069e+00 1.010205111520000010e+01 1.278199999999999932e+02 1.248930000000000007e+02
1.398177000000000003e+00 1.010509032799999929e+01 1.278280000000000030e+02 1.248930000000000007e+02
1.399637999999999938e+00 1.010801264799999899e+01 1.278319999999999936e+02 1.249000000000000057e+02
1.401099000000000094e+00 1.011105186079999996e+01 1.278389999999999986e+02 1.249020000000000010e+02
1.402560000000000029e+00 1.011394495759999934e+01 1.278430000000000035e+02 1.249099999999999966e+02
1.404020999999999963e+00 1.011575679599999944e+01 1.279050000000000011e+02 1.249939999999999998e+02
1.405482000000000120e+00 1.011850377679999902e+01 1.278960000000000008e+02 1.249479999999999933e+02
1.406943000000000055e+00 1.012177677519999897e+01 1.279009999999999962e+02 1.249369999999999976e+02
1.408403999999999989e+00 1.012469909520000044e+01 1.278990000000000009e+02 1.249270000000000067e+02
1.409864999999999924e+00 1.012779675440000027e+01 1.279050000000000011e+02 1.249260000000000019e+02
1.411326000000000080e+00 1.013066062799999933e+01 1.279050000000000011e+02 1.249230000000000018e+02
1.412787000000000015e+00 1.013367061759999999e+01 1.279110000000000014e+02 1.249230000000000018e+02
1.414247999999999950e+00 1.013653449119999905e+01 1.279099999999999966e+02 1.249219999999999970e+02
1.415709000000000106e+00 1.013951525759999939e+01 1.279129999999999967e+02 1.249210000000000065e+02
1.417170000000000041e+00 1.014234990799999991e+01 1.279110000000000014e+02 1.249219999999999970e+02
1.418630999999999975e+00 1.014530145119999816e+01 1.279140000000000015e+02 1.249200000000000017e+02
1.420092000000000132e+00 1.014810687840000014e+01 1.279110000000000014e+02 1.249210000000000065e+02
1.421553000000000067e+00 1.015105842159999838e+01 1.279140000000000015e+02 1.249200000000000017e+02
1.423014000000000001e+00 1.015383462559999828e+01 1.279120000000000061e+02 1.249210000000000065e+02
1.424474999999999936e+00 1.015675694559999798e+01 1.279140000000000015e+02 1.249189999999999969e+02
1.425936000000000092e+00 1.015956237279999996e+01 1.279129999999999967e+02 1.249210000000000065e+02
1.427397000000000027e+00 1.016245546959999935e+01 1.279189999999999969e+02 1.249189999999999969e+02
1.428857999999999961e+00 1.016523167359999924e+01 1.279200000000000017e+02 1.249210000000000065e+02
1.430319000000000118e+00 1.016812477040000040e+01 1.279260000000000019e+02 1.249189999999999969e+02
1.431780000000000053e+00 1.017087175119999998e+01 1.279270000000000067e+02 1.249210000000000065e+02
1.433240999999999987e+00 1.017373562479999904e+01 1.279330000000000069e+02 1.249180000000000064e+02
1.434702000000000144e+00 1.017648260560000040e+01 1.279350000000000023e+02 1.249210000000000065e+02
1.436163000000000078e+00 1.017934647919999946e+01 1.279399999999999977e+02 1.249180000000000064e+02
1.437624000000000013e+00 1.018209345999999904e+01 1.279419999999999931e+02 1.249200000000000017e+02
1.439084999999999948e+00 1.018492811039999957e+01 1.279479999999999933e+02 1.249180000000000064e+02
1.440546000000000104e+00 1.018764586800000060e+01 1.279489999999999981e+02 1.249200000000000017e+02
1.442007000000000039e+00 1.019048051839999935e+01 1.279549999999999983e+02 1.249180000000000064e+02
1.443467999999999973e+00 1.019319827599999861e+01 1.279569999999999936e+02 1.249200000000000017e+02
1.444929000000000130e+00 1.019600370320000060e+01 1.279620000000000033e+02 1.249170000000000016e+02
1.446390000000000065e+00 1.019872146079999986e+01 1.279639999999999986e+02 1.249200000000000017e+02
1.447850999999999999e+00 1.020152688800000007e+01 1.279689999999999941e+02 1.249170000000000016e+02
1.449312000000000156e+00 1.020421542239999901e+01 1.279710000000000036e+02 1.249200000000000017e+02
1.450773000000000090e+00 1.020699162639999891e+01 1.279770000000000039e+02 1.249170000000000016e+02
1.452234000000000025e+00 1.020968016079999963e+01 1.279789999999999992e+02 1.249200000000000017e+02
1.453694999999999959e+00 1.021245636479999952e+01 1.279839999999999947e+02 1.249170000000000016e+02
1.455156000000000116e+00 1.021511567599999992e+01 1.279860000000000042e+02 1.249200000000000017e+02
1.456617000000000051e+00 1.021789187999999982e+01 1.279920000000000044e+02 1.249170000000000016e+02
1.458077999999999985e+00 1.022055119120000022e+01 1.279939999999999998e+02 1.249200000000000017e+02
1.459539000000000142e+00 1.022329817199999979e+01 1.280000000000000000e+02 1.249170000000000016e+02
1.461000000000000076e+00 1.022595748320000020e+01 1.280020000000000095e+02 1.249189999999999969e+02
1.462461000000000011e+00 1.023007795440000045e+01 1.279879999999999995e+02 1.249749999999999943e+02
1.463922000000000168e+00 1.023259114959999927e+01 1.279719999999999942e+02 1.249500000000000028e+02
1.465382999999999880e+00 1.023539657679999948e+01 1.279749999999999943e+02 1.249429999999999978e+02
1.466844000000000037e+00 1.023796821839999893e+01 1.279710000000000036e+02 1.249369999999999976e+02
1.468304999999999971e+00 1.024074442240000060e+01 1.279759999999999991e+02 1.249339999999999975e+02
1.469766000000000128e+00 1.024331606400000005e+01 1.279749999999999943e+02 1.249330000000000069e+02
1.471226999999999840e+00 1.024606304479999963e+01 1.279809999999999945e+02 1.249300000000000068e+02
1.472687999999999997e+00 1.024866390959999940e+01 1.279809999999999945e+02 1.249300000000000068e+02
1.474148999999999932e+00 1.025138166719999866e+01 1.279869999999999948e+02 1.249270000000000067e+02
1.475610000000000088e+00 1.025398253200000021e+01 1.279869999999999948e+02 1.249270000000000067e+02
1.477071000000000023e+00 1.025667106639999915e+01 1.279920000000000044e+02 1.249240000000000066e+02
1.478532000000000179e+00 1.025927193119999892e+01 1.279929999999999950e+02 1.249249999999999972e+02
1.479992999999999892e+00 1.026196046559999964e+01 1.279980000000000047e+02 1.249219999999999970e+02
1.481454000000000049e+00 1.026453210719999909e+01 1.279989999999999952e+02 1.249230000000000018e+02
1.482914999999999983e+00 1.026722064159999981e+01 1.280039999999999907e+02 1.249200000000000017e+02
1.484376000000000140e+00 1.026976305999999894e+01 1.280049999999999955e+02 1.249210000000000065e+02
1.485836999999999852e+00 1.027245159439999966e+01 1.280109999999999957e+02 1.249170000000000016e+02
1.487298000000000009e+00 1.027499401280000058e+01 1.280120000000000005e+02 1.249180000000000064e+02
1.488758999999999943e+00 1.027765332399999920e+01 1.280169999999999959e+02 1.249150000000000063e+02
1.490220000000000100e+00 1.028019574239999834e+01 1.280180000000000007e+02 1.249170000000000016e+02
1.491681000000000035e+00 1.028285505359999874e+01 1.280229999999999961e+02 1.249129999999999967e+02
1.493142000000000191e+00 1.028539747199999965e+01 1.280240000000000009e+02 1.249150000000000063e+02
1.494602999999999904e+00 1.028802755999999796e+01 1.280289999999999964e+02 1.249110000000000014e+02
1.496064000000000060e+00 1.029054075520000033e+01 1.280269999999999868e+02 1.249129999999999967e+02
1.497524999999999995e+00 1.029317084319999864e+01 1.280269999999999868e+02 1.249099999999999966e+02
1.498986000000000152e+00 1.029568403839999924e+01 1.280240000000000009e+02 1.249110000000000014e+02
1.500446999999999864e+00 1.029828490320000078e+01 1.280240000000000009e+02 1.249080000000000013e+02
1.501908000000000021e+00 1.030079809839999960e+01 1.280200000000000102e+02 1.249099999999999966e+02
1.503368999999999955e+00 1.030339896319999937e+01 1.280200000000000102e+02 1.249060000000000059e+02
1.504830000000000112e+00 1.030588293519999965e+01 1.280169999999999959e+02 1.249080000000000013e+02
1.506291000000000047e+00 1.030848379999999942e+01 1.280169999999999959e+02 1.249050000000000011e+02
1.507752000000000203e+00 1.031096777199999970e+01 1.280130000000000052e+02 1.249069999999999965e+02
1.509212999999999916e+00 1.031353941359999915e+01 1.280140000000000100e+02 1.249030000000000058e+02
1.510674000000000072e+00 1.031602338559999943e+01 1.280099999999999909e+02 1.249050000000000011e+02
1.512135000000000007e+00 1.031859502720000066e+01 1.280099999999999909e+02 1.249020000000000010e+02
1.513596000000000164e+00 1.032104977599999884e+01 1.280070000000000050e+02 1.249039999999999964e+02
1.515056999999999876e+00 1.032359219439999976e+01 1.280070000000000050e+02 1.249009999999999962e+02
1.516518000000000033e+00 1.032604694319999972e+01 1.280039999999999907e+02 1.249030000000000058e+02
1.517978999999999967e+00 1.032861858479999917e+01 1.280039999999999907e+02 1.248990000000000009e+02
1.519440000000000124e+00 1.033104411039999881e+01 1.280010000000000048e+02 1.249020000000000010e+02
1.520901000000000058e+00 1.033124867279999926e+01 1.277650000000000006e+02 1.251089999999999947e+02
1.522362000000000215e+00 1.033364497520000036e+01 1.277369999999999948e+02 1.250799999999999983e+02
1.523822999999999928e+00 1.033630428640000076e+01 1.277369999999999948e+02 1.250709999999999980e+02
1.525284000000000084e+00 1.033875903519999895e+01 1.277300000000000040e+02 1.250660000000000025e+02
1.526745000000000019e+00 1.034135989999999872e+01 1.277349999999999994e+02 1.250630000000000024e+02
1.528206000000000175e+00 1.034378542560000014e+01 1.277309999999999945e+02 1.250619999999999976e+02
1.529666999999999888e+00 1.034635706719999959e+01 1.277349999999999994e+02 1.250600000000000023e+02
1.531128000000000045e+00 1.034875336959999892e+01 1.277319999999999993e+02 1.250600000000000023e+02
1.532588999999999979e+00 1.035129578799999983e+01 1.277360000000000042e+02 1.250580000000000069e+02
1.534050000000000136e+00 1.035372131359999948e+01 1.277339999999999947e+02 1.250580000000000069e+02
1.535511000000000070e+00 1.035623450879999830e+01 1.277379999999999995e+02 1.250559999999999974e+02
1.536972000000000227e+00 1.035866003439999794e+01 1.277349999999999994e+02 1.250570000000000022e+02
1.538432999999999939e+00 1.036117322960000031e+01 1.277390000000000043e+02 1.250540000000000020e+02
1.539894000000000096e+00 1.036356953199999964e+01 1.277369999999999948e+02 1.250540000000000020e+02
1.541355000000000031e+00 1.036605350399999814e+01 1.277399999999999949e+02 1.250499999999999972e+02
1.542816000000000187e+00 1.036844980639999925e+01 1.277379999999999995e+02 1.250510000000000019e+02
1.544276999999999900e+00 1.037093377839999953e+01 1.277409999999999997e+02 1.250469999999999970e+02
1.545738000000000056e+00 1.037330085760000031e+01 1.277390000000000043e+02 1.250469999999999970e+02
1.547198999999999991e+00 1.037578482959999882e+01 1.277379999999999995e+02 1.250430000000000064e+02
1.548660000000000148e+00 1.037815190879999960e+01 1.277319999999999993e+02 1.250439999999999969e+02
1.550121000000000082e+00 1.038060665759999956e+01 1.277309999999999945e+02 1.250400000000000063e+02
1.551582000000000239e+00 1.038297373679999858e+01 1.277259999999999991e+02 1.250409999999999968e+02
1.553042999999999951e+00 1.038542848560000031e+01 1.277240000000000038e+02 1.250360000000000014e+02
1.554504000000000108e+00 1.038776634159999901e+01 1.277169999999999987e+02 1.250379999999999967e+02
1.555965000000000042e+00 1.039022109039999897e+01 1.277150000000000034e+02 1.250330000000000013e+02
1.557426000000000199e+00 1.039255894639999944e+01 1.277090000000000032e+02 1.250340000000000060e+02
1.558886999999999912e+00 1.039498447200000086e+01 1.277069999999999936e+02 1.250300000000000011e+02
1.560348000000000068e+00 1.039732232799999956e+01 1.277000000000000028e+02 1.250310000000000059e+02
1.561809000000000003e+00 1.039974785359999920e+01 1.276979999999999933e+02 1.250270000000000010e+02
1.563270000000000159e+00 1.040205648639999936e+01 1.276919999999999931e+02 1.250289999999999964e+02
1.564731000000000094e+00 1.040448201199999900e+01 1.276899999999999977e+02 1.250240000000000009e+02
1.566192000000000251e+00 1.040679064479999916e+01 1.276850000000000023e+02 1.250259999999999962e+02
1.567652999999999963e+00 1.040918694720000026e+01 1.276839999999999975e+02 1.250220000000000056e+02
1.569114000000000120e+00 1.041149558000000042e+01 1.276800000000000068e+02 1.250229999999999961e+02
1.570575000000000054e+00 1.041389188239999974e+01 1.276790000000000020e+02 1.250190000000000055e+02
1.572036000000000211e+00 1.041617129199999958e+01 1.276749999999999972e+02 1.250199999999999960e+02
1.573496999999999924e+00 1.041856759439999891e+01 1.276749999999999972e+02 1.250160000000000053e+02
1.574958000000000080e+00 1.042084700399999875e+01 1.276700000000000017e+02 1.250180000000000007e+02
1.576419000000000015e+00 1.042324330639999985e+01 1.276700000000000017e+02 1.250139999999999958e+02
1.577880000000000171e+00 1.042552271599999969e+01 1.276670000000000016e+02 1.250160000000000053e+02
1.579341000000000106e+00 1.042882493759999996e+01 1.278700000000000045e+02 1.250709999999999980e+02
1.580802000000000263e+00 1.043095823119999999e+01 1.278319999999999936e+02 1.250490000000000066e+02
1.582262999999999975e+00 1.043323764079999805e+01 1.278289999999999935e+02 1.250420000000000016e+02
1.583724000000000132e+00 1.043537093439999985e+01 1.278179999999999978e+02 1.250370000000000061e+02
1.585185000000000066e+00 1.043767956720000001e+01 1.278209999999999980e+02 1.250330000000000013e+02
1.586646000000000223e+00 1.043984208399999858e+01 1.278169999999999931e+02 1.250319999999999965e+02
1.588106999999999935e+00 1.044217993999999905e+01 1.278209999999999980e+02 1.250280000000000058e+02
1.589568000000000092e+00 1.044437167999999971e+01 1.278179999999999978e+02 1.250280000000000058e+02
1.591029000000000027e+00 1.044668031279999987e+01 1.278229999999999933e+02 1.250240000000000009e+02
1.592490000000000183e+00 1.044887205279999876e+01 1.278209999999999980e+02 1.250240000000000009e+02
1.593951000000000118e+00 1.045118068559999891e+01 1.278250000000000028e+02 1.250199999999999960e+02
1.595412000000000274e+00 1.045337242559999957e+01 1.278229999999999933e+02 1.250210000000000008e+02
1.596872999999999987e+00 1.045565183519999941e+01 1.278269999999999982e+02 1.250169999999999959e+02
1.598334000000000144e+00 1.045784357519999830e+01 1.278259999999999934e+02 1.250169999999999959e+02
1.599795000000000078e+00 1.046015220799999845e+01 1.278299999999999983e+02 1.250130000000000052e+02
1.601256000000000235e+00 1.046231472479999880e+01 1.278289999999999935e+02 1.250139999999999958e+02
1.602716999999999947e+00 1.046459413440000041e+01 1.278329999999999984e+02 1.250100000000000051e+02
1.604178000000000104e+00 1.046678587439999930e+01 1.278319999999999936e+02 1.250109999999999957e+02
1.605639000000000038e+00 1.046906528399999914e+01 1.278359999999999985e+02 1.250070000000000050e+02
1.607100000000000195e+00 1.047122780079999949e+01 1.278349999999999937e+02 1.250079999999999956e+02
1.608561000000000130e+00 1.047350721039999932e+01 1.278389999999999986e+02 1.250040000000000049e+02
1.610022000000000286e+00 1.047566972719999967e+01 1.278379999999999939e+02 1.250049999999999955e+02
1.611482999999999999e+00 1.047791991359999919e+01 1.278409999999999940e+02 1.250010000000000048e+02
1.612944000000000155e+00 1.048008243039999954e+01 1.278400000000000034e+02 1.250030000000000001e+02
1.614405000000000090e+00 1.048233261679999906e+01 1.278430000000000035e+02 1.249980000000000047e+02
1.615866000000000247e+00 1.048449513359999941e+01 1.278409999999999940e+02 1.250000000000000000e+02
1.617326999999999959e+00 1.048671609679999861e+01 1.278439999999999941e+02 1.249959999999999951e+02
1.618788000000000116e+00 1.048887861359999896e+01 1.278449999999999989e+02 1.249969999999999999e+02
1.620249000000000050e+00 1.049109957679999994e+01 1.278520000000000039e+02 1.249929999999999950e+02
1.621710000000000207e+00 1.049323287039999997e+01 1.278550000000000040e+02 1.249980000000000047e+02
1.623171000000000141e+00 1.049548305679999949e+01 1.278619999999999948e+02 1.249959999999999951e+02
1.624632000000000298e+00 1.049758712719999920e+01 1.278640000000000043e+02 1.250010000000000048e+02
1.626093000000000011e+00 1.049980809039999841e+01 1.278709999999999951e+02 1.249989999999999952e+02
1.627554000000000167e+00 1.050194138400000021e+01 1.278739999999999952e+02 1.250040000000000049e+02
1.629015000000000102e+00 1.050416234719999942e+01 1.278810000000000002e+02 1.250019999999999953e+02
1.630476000000000258e+00 1.050626641759999913e+01 1.278829999999999956e+02 1.250070000000000050e+02
1.631936999999999971e+00 1.050848738080000011e+01 1.278900000000000006e+02 1.250049999999999955e+02
1.633398000000000128e+00 1.051059145119999982e+01 1.278919999999999959e+02 1.250090000000000003e+02
1.634859000000000062e+00 1.051278319119999871e+01 1.278990000000000009e+02 1.250079999999999956e+02
1.636320000000000219e+00 1.051488726159999842e+01 1.279020000000000010e+02 1.250120000000000005e+02
1.637781000000000153e+00 1.051737123359999870e+01 1.279909999999999997e+02 1.250240000000000009e+02
1.639242000000000310e+00 1.051941685759999956e+01 1.279470000000000027e+02 1.250049999999999955e+02
1.640703000000000022e+00 1.052140403519999978e+01 1.279419999999999931e+02 1.249980000000000047e+02
1.642164000000000179e+00 1.052339121279999823e+01 1.279279999999999973e+02 1.249939999999999998e+02
1.643625000000000114e+00 1.052549528319999972e+01 1.279300000000000068e+02 1.249909999999999997e+02
1.645085999999999826e+00 1.052748246079999994e+01 1.279210000000000065e+02 1.249899999999999949e+02
1.646546999999999983e+00 1.052961575439999997e+01 1.279240000000000066e+02 1.249869999999999948e+02
1.648007999999999917e+00 1.053163215519999873e+01 1.279170000000000016e+02 1.249869999999999948e+02
1.649469000000000074e+00 1.053376544879999877e+01 1.279180000000000064e+02 1.249830000000000041e+02
1.650930000000000009e+00 1.053578184959999930e+01 1.279120000000000061e+02 1.249839999999999947e+02
1.652391000000000165e+00 1.053791514319999933e+01 1.279129999999999967e+02 1.249800000000000040e+02
1.653851999999999878e+00 1.053993154399999987e+01 1.279069999999999965e+02 1.249819999999999993e+02
1.655313000000000034e+00 1.054203561439999959e+01 1.279080000000000013e+02 1.249809999999999945e+02
1.656773999999999969e+00 1.054405201520000013e+01 1.279009999999999962e+02 1.249849999999999994e+02
1.658235000000000126e+00 1.054618530879999838e+01 1.279020000000000010e+02 1.249839999999999947e+02
1.659695999999999838e+00 1.054817248639999860e+01 1.278960000000000008e+02 1.249879999999999995e+02
1.661156999999999995e+00 1.055027655680000009e+01 1.278960000000000008e+02 1.249869999999999948e+02
1.662617999999999929e+00 1.055229295759999886e+01 1.278889999999999958e+02 1.249909999999999997e+02
1.664079000000000086e+00 1.055439702800000035e+01 1.278900000000000006e+02 1.249890000000000043e+02
1.665540000000000020e+00 1.055638420560000057e+01 1.278889999999999958e+02 1.249929999999999950e+02
1.667001000000000177e+00 1.055845905279999997e+01 1.278889999999999958e+02 1.249920000000000044e+02
1.668461999999999890e+00 1.056044623040000019e+01 1.278829999999999956e+02 1.249959999999999951e+02
1.669923000000000046e+00 1.056255030079999990e+01 1.278829999999999956e+02 1.249950000000000045e+02
1.671383999999999981e+00 1.056450825519999981e+01 1.278769999999999953e+02 1.249989999999999952e+02
1.672845000000000137e+00 1.056658310239999921e+01 1.278760000000000048e+02 1.249980000000000047e+02
1.674305999999999850e+00 1.056857027999999943e+01 1.278709999999999951e+02 1.250030000000000001e+02
1.675767000000000007e+00 1.057064512720000060e+01 1.278700000000000045e+02 1.250010000000000048e+02
1.677227999999999941e+00 1.057260308159999873e+01 1.278640000000000043e+02 1.250060000000000002e+02
1.678689000000000098e+00 1.057464870559999959e+01 1.278640000000000043e+02 1.250040000000000049e+02
1.680150000000000032e+00 1.057660665999999949e+01 1.278580000000000041e+02 1.250070000000000050e+02
1.681611000000000189e+00 1.057865228400000035e+01 1.278580000000000041e+02 1.250040000000000049e+02
1.683071999999999901e+00 1.058061023839999848e+01 1.278529999999999944e+02 1.250070000000000050e+02
1.684533000000000058e+00 1.058265586239999934e+01 1.278520000000000039e+02 1.250030000000000001e+02
1.685993999999999993e+00 1.058458459360000070e+01 1.278469999999999942e+02 1.250060000000000002e+02
1.687455000000000149e+00 1.058663021759999801e+01 1.278469999999999942e+02 1.250030000000000001e+02
1.688915999999999862e+00 1.058855894879999937e+01 1.278419999999999987e+02 1.250060000000000002e+02
1.690377000000000240e+00 1.059057534959999813e+01 1.278419999999999987e+02 1.250019999999999953e+02
1.691837999999999953e+00 1.059250408079999950e+01 1.278379999999999939e+02 1.250049999999999955e+02
1.693299000000000110e+00 1.059452048160000004e+01 1.278370000000000033e+02 1.250010000000000048e+02
1.694760000000000044e+00 1.059644921279999963e+01 1.278329999999999984e+02 1.250040000000000049e+02
1.696221000000000201e+00 1.059864095279999852e+01 1.279849999999999994e+02 1.250610000000000070e+02
1.697681999999999913e+00 1.060065735359999906e+01 1.279629999999999939e+02 1.250400000000000063e+02
1.699143000000000070e+00 1.060264453120000105e+01 1.279639999999999986e+02 1.250330000000000013e+02
1.700604000000000005e+00 1.060454403920000033e+01 1.279579999999999984e+02 1.250289999999999964e+02
1.702065000000000161e+00 1.060656043999999909e+01 1.279650000000000034e+02 1.250259999999999962e+02
1.703525999999999874e+00 1.060843072479999982e+01 1.279629999999999939e+02 1.250270000000000010e+02
1.704987000000000252e+00 1.061044712559999859e+01 1.279699999999999989e+02 1.250240000000000009e+02
1.706447999999999965e+00 1.061234663359999963e+01 1.279699999999999989e+02 1.250250000000000057e+02
1.707909000000000121e+00 1.061433381119999986e+01 1.279770000000000039e+02 1.250220000000000056e+02
1.709370000000000056e+00 1.061623331920000091e+01 1.279770000000000039e+02 1.250240000000000009e+02
1.710831000000000213e+00 1.061822049679999935e+01 1.279839999999999947e+02 1.250210000000000008e+02
1.712291999999999925e+00 1.062012000480000040e+01 1.279890000000000043e+02 1.250229999999999961e+02
1.713753000000000082e+00 1.062210718240000062e+01 1.279989999999999952e+02 1.250190000000000055e+02
1.715214000000000016e+00 1.062397746719999958e+01 1.280039999999999907e+02 1.250210000000000008e+02
1.716675000000000173e+00 1.062596464479999980e+01 1.280109999999999957e+02 1.250180000000000007e+02
1.718135999999999886e+00 1.062783492959999876e+01 1.280109999999999957e+02 1.250199999999999960e+02
1.719597000000000264e+00 1.062982210719999898e+01 1.280169999999999959e+02 1.250160000000000053e+02
1.721057999999999977e+00 1.063169239199999971e+01 1.280169999999999959e+02 1.250180000000000007e+02
1.722519000000000133e+00 1.063365034639999962e+01 1.280229999999999961e+02 1.250139999999999958e+02
1.723980000000000068e+00 1.063552063120000035e+01 1.280229999999999961e+02 1.250160000000000053e+02
1.725441000000000225e+00 1.063747858560000026e+01 1.280289999999999964e+02 1.250130000000000052e+02
1.726901999999999937e+00 1.063931964719999890e+01 1.280289999999999964e+02 1.250150000000000006e+02
1.728363000000000094e+00 1.064127760160000058e+01 1.280320000000000107e+02 1.250130000000000052e+02
1.729824000000000028e+00 1.064311866319999922e+01 1.280279999999999916e+02 1.250169999999999959e+02
1.731285000000000185e+00 1.064504739439999881e+01 1.280289999999999964e+02 1.250139999999999958e+02
1.732745999999999897e+00 1.064688845599999922e+01 1.280250000000000057e+02 1.250180000000000007e+02
1.734207000000000276e+00 1.064881718719999881e+01 1.280260000000000105e+02 1.250160000000000053e+02
1.735667999999999989e+00 1.065065824879999923e+01 1.280219999999999914e+02 1.250190000000000055e+02
1.737129000000000145e+00 1.065258697999999882e+01 1.280229999999999961e+02 1.250169999999999959e+02
1.738590000000000080e+00 1.065439881839999892e+01 1.280190000000000055e+02 1.250210000000000008e+02
1.740051000000000236e+00 1.065632754960000028e+01 1.280200000000000102e+02 1.250180000000000007e+02
1.741511999999999949e+00 1.065813938800000038e+01 1.280159999999999911e+02 1.250220000000000056e+02
1.742973000000000106e+00 1.066003889599999965e+01 1.280169999999999959e+02 1.250190000000000055e+02
1.744434000000000040e+00 1.066185073439999975e+01 1.280130000000000052e+02 1.250220000000000056e+02
1.745895000000000197e+00 1.066375024239999902e+01 1.280140000000000100e+02 1.250180000000000007e+02
1.747356000000000131e+00 1.066553285760000058e+01 1.280099999999999909e+02 1.250199999999999960e+02
1.748817000000000288e+00 1.066743236559999986e+01 1.280109999999999957e+02 1.250160000000000053e+02
1.750278000000000000e+00 1.066921498079999786e+01 1.280080000000000098e+02 1.250180000000000007e+02
1.751739000000000157e+00 1.067111448879999891e+01 1.280080000000000098e+02 1.250139999999999958e+02
1.753200000000000092e+00 1.067289710399999869e+01 1.280049999999999955e+02 1.250160000000000053e+02
1.754661000000000248e+00 1.067470894239999879e+01 1.278750000000000000e+02 1.250100000000000051e+02
1.756121999999999961e+00 1.067634544159999876e+01 1.278299999999999983e+02 1.250049999999999955e+02
1.757583000000000117e+00 1.067792349439999988e+01 1.278259999999999934e+02 1.250019999999999953e+02
1.759044000000000052e+00 1.067953077039999954e+01 1.278130000000000024e+02 1.250030000000000001e+02
1.760505000000000209e+00 1.068128416240000078e+01 1.278160000000000025e+02 1.250010000000000048e+02
1.761966000000000143e+00 1.068294988479999930e+01 1.278089999999999975e+02 1.250040000000000049e+02
1.763427000000000300e+00 1.068473249999999908e+01 1.278119999999999976e+02 1.250010000000000048e+02
1.764888000000000012e+00 1.068642744559999969e+01 1.278059999999999974e+02 1.250049999999999955e+02
1.766349000000000169e+00 1.068821006079999947e+01 1.278100000000000023e+02 1.250019999999999953e+02
1.767810000000000104e+00 1.068990500640000008e+01 1.278040000000000020e+02 1.250060000000000002e+02
1.769271000000000260e+00 1.069171684480000017e+01 1.278080000000000069e+02 1.250030000000000001e+02
1.770731999999999973e+00 1.069341179040000078e+01 1.278029999999999973e+02 1.250060000000000002e+02
1.772193000000000129e+00 1.069522362879999910e+01 1.278059999999999974e+02 1.250019999999999953e+02
1.773654000000000064e+00 1.069688935119999940e+01 1.278020000000000067e+02 1.250040000000000049e+02
1.775115000000000220e+00 1.069870118959999949e+01 1.278050000000000068e+02 1.250000000000000000e+02
1.776576000000000155e+00 1.070039613520000010e+01 1.278010000000000019e+02 1.250019999999999953e+02
1.778037000000000312e+00 1.070217875039999988e+01 1.278040000000000020e+02 1.249980000000000047e+02
1.779498000000000024e+00 1.070387369599999872e+01 1.277999999999999972e+02 1.250000000000000000e+02
1.780959000000000181e+00 1.070565631120000027e+01 1.278040000000000020e+02 1.249950000000000045e+02
1.782420000000000115e+00 1.070735125679999911e+01 1.278020000000000067e+02 1.249980000000000047e+02
1.783881000000000272e+00 1.070913387199999889e+01 1.278059999999999974e+02 1.249929999999999950e+02
1.785341999999999985e+00 1.071079959439999918e+01 1.278040000000000020e+02 1.249959999999999951e+02
1.786803000000000141e+00 1.071258220960000074e+01 1.278080000000000069e+02 1.249909999999999997e+02
1.788264000000000076e+00 1.071424793199999925e+01 1.278059999999999974e+02 1.249939999999999998e+02
1.789725000000000232e+00 1.071600132399999872e+01 1.278110000000000070e+02 1.249899999999999949e+02
1.791186000000000167e+00 1.071766704640000079e+01 1.278089999999999975e+02 1.249920000000000044e+02
1.792647000000000324e+00 1.071944966159999879e+01 1.278130000000000024e+02 1.249879999999999995e+02
1.794108000000000036e+00 1.072111538399999908e+01 1.278110000000000070e+02 1.249899999999999949e+02
1.795569000000000193e+00 1.072286877599999855e+01 1.278149999999999977e+02 1.249860000000000042e+02
1.797030000000000127e+00 1.072450527519999852e+01 1.278130000000000024e+02 1.249879999999999995e+02
1.798491000000000284e+00 1.072625866719999976e+01 1.278149999999999977e+02 1.249839999999999947e+02
1.799951999999999996e+00 1.072792438960000005e+01 1.278110000000000070e+02 1.249869999999999948e+02
1.801413000000000153e+00 1.072964855839999920e+01 1.278139999999999930e+02 1.249819999999999993e+02
1.802874000000000088e+00 1.073131428079999949e+01 1.278100000000000023e+02 1.249849999999999994e+02
1.804335000000000244e+00 1.073303844959999864e+01 1.278119999999999976e+02 1.249809999999999945e+02
1.805796000000000179e+00 1.073467494879999862e+01 1.278089999999999975e+02 1.249830000000000041e+02
1.807257000000000335e+00 1.073639911759999954e+01 1.278110000000000070e+02 1.249789999999999992e+02
1.808718000000000048e+00 1.073803561679999952e+01 1.278080000000000069e+02 1.249819999999999993e+02
1.810179000000000205e+00 1.073975978559999866e+01 1.278089999999999975e+02 1.249770000000000039e+02
1.811640000000000139e+00 1.074139628479999864e+01 1.278059999999999974e+02 1.249800000000000040e+02
1.813101000000000296e+00 1.074259443599999919e+01 1.278730000000000047e+02 1.249869999999999948e+02
1.814562000000000008e+00 1.074420171199999885e+01 1.278439999999999941e+02 1.249729999999999990e+02
1.816023000000000165e+00 1.074586743439999914e+01 1.278449999999999989e+02 1.249699999999999989e+02
1.817484000000000099e+00 1.074744548720000026e+01 1.278370000000000033e+02 1.249689999999999941e+02
1.818945000000000256e+00 1.074916965599999941e+01 1.278419999999999987e+02 1.249669999999999987e+02
1.820406000000000191e+00 1.075074770879999875e+01 1.278370000000000033e+02 1.249689999999999941e+02
1.821867000000000347e+00 1.075247187759999967e+01 1.278419999999999987e+02 1.249669999999999987e+02
1.823328000000000060e+00 1.075407915359999933e+01 1.278379999999999939e+02 1.249699999999999989e+02
1.824789000000000216e+00 1.075580332240000025e+01 1.278430000000000035e+02 1.249680000000000035e+02
1.826250000000000151e+00 1.075741059839999991e+01 1.278400000000000034e+02 1.249710000000000036e+02
1.827710999999999864e+00 1.075913476720000084e+01 1.278449999999999989e+02 1.249680000000000035e+02
1.829172000000000020e+00 1.076071282000000018e+01 1.278430000000000035e+02 1.249710000000000036e+02
1.830632999999999955e+00 1.076243698879999933e+01 1.278479999999999990e+02 1.249689999999999941e+02
1.832094000000000111e+00 1.076401504159999867e+01 1.278449999999999989e+02 1.249719999999999942e+02
1.833555000000000046e+00 1.076573921039999959e+01 1.278529999999999944e+02 1.249689999999999941e+02
1.835016000000000203e+00 1.076731726319999893e+01 1.278529999999999944e+02 1.249710000000000036e+02
1.836476999999999915e+00 1.076901220879999954e+01 1.278610000000000042e+02 1.249669999999999987e+02
1.837938000000000072e+00 1.077059026159999888e+01 1.278619999999999948e+02 1.249689999999999941e+02
1.839399000000000006e+00 1.077228520719999949e+01 1.278689999999999998e+02 1.249650000000000034e+02
1.840860000000000163e+00 1.077386325999999883e+01 1.278700000000000045e+02 1.249669999999999987e+02
1.842320999999999875e+00 1.077555820559999944e+01 1.278780000000000001e+02 1.249629999999999939e+02
1.843782000000000032e+00 1.077713625839999878e+01 1.278790000000000049e+02 1.249650000000000034e+02
1.845242999999999967e+00 1.077880198079999907e+01 1.278859999999999957e+02 1.249609999999999985e+02
1.846704000000000123e+00 1.078038003360000019e+01 1.278870000000000005e+02 1.249629999999999939e+02
1.848165000000000058e+00 1.078204575599999870e+01 1.278949999999999960e+02 1.249590000000000032e+02
1.849626000000000214e+00 1.078359458559999950e+01 1.278960000000000008e+02 1.249609999999999985e+02
1.851086999999999927e+00 1.078526030799999802e+01 1.279039999999999964e+02 1.249569999999999936e+02
1.852548000000000084e+00 1.078683836079999914e+01 1.279050000000000011e+02 1.249590000000000032e+02
1.854009000000000018e+00 1.078847485999999911e+01 1.279129999999999967e+02 1.249549999999999983e+02
1.855470000000000175e+00 1.079005291279999845e+01 1.279140000000000015e+02 1.249579999999999984e+02
1.856930999999999887e+00 1.079168941199999843e+01 1.279210000000000065e+02 1.249530000000000030e+02
1.858392000000000044e+00 1.079326746479999954e+01 1.279210000000000065e+02 1.249560000000000031e+02
1.859852999999999978e+00 1.079490396399999952e+01 1.279279999999999973e+02 1.249519999999999982e+02
1.861314000000000135e+00 1.079645279359999854e+01 1.279279999999999973e+02 1.249539999999999935e+02
1.862775000000000070e+00 1.079808929280000029e+01 1.279339999999999975e+02 1.249500000000000028e+02
1.864236000000000226e+00 1.079963812239999932e+01 1.279339999999999975e+02 1.249530000000000030e+02
1.865696999999999939e+00 1.080127462159999929e+01 1.279399999999999977e+02 1.249489999999999981e+02
1.867158000000000095e+00 1.080282345120000009e+01 1.279410000000000025e+02 1.249509999999999934e+02
1.868619000000000030e+00 1.080443072719999975e+01 1.279470000000000027e+02 1.249470000000000027e+02
1.870080000000000187e+00 1.080597955679999878e+01 1.279470000000000027e+02 1.249500000000000028e+02
1.871540999999999899e+00 1.080814207359999912e+01 1.280159999999999911e+02 1.249989999999999952e+02
1.873002000000000056e+00 1.080980779599999941e+01 1.279869999999999948e+02 1.249869999999999948e+02
1.874462999999999990e+00 1.081138584879999875e+01 1.279879999999999995e+02 1.249809999999999945e+02
1.875924000000000147e+00 1.081290545519999924e+01 1.279759999999999991e+02 1.249779999999999944e+02
1.877385000000000081e+00 1.081451273119999890e+01 1.279800000000000040e+02 1.249759999999999991e+02
1.878846000000000238e+00 1.081603233759999938e+01 1.279729999999999990e+02 1.249779999999999944e+02
1.880306999999999951e+00 1.081763961359999904e+01 1.279770000000000039e+02 1.249759999999999991e+02
1.881768000000000107e+00 1.081915921999999952e+01 1.279710000000000036e+02 1.249779999999999944e+02
1.883229000000000042e+00 1.082076649599999918e+01 1.279740000000000038e+02 1.249759999999999991e+02
1.884690000000000198e+00 1.082225687919999935e+01 1.279680000000000035e+02 1.249789999999999992e+02
1.886150999999999911e+00 1.082386415519999900e+01 1.279710000000000036e+02 1.249770000000000039e+02
1.887612000000000068e+00 1.082535453839999917e+01 1.279659999999999940e+02 1.249800000000000040e+02
1.889073000000000002e+00 1.082696181439999883e+01 1.279689999999999941e+02 1.249770000000000039e+02
1.890534000000000159e+00 1.082842297439999868e+01 1.279639999999999986e+02 1.249809999999999945e+02
1.891995000000000093e+00 1.083003025040000011e+01 1.279659999999999940e+02 1.249779999999999944e+02
1.893456000000000250e+00 1.083152063359999850e+01 1.279609999999999985e+02 1.249809999999999945e+02
1.894916999999999963e+00 1.083309868639999962e+01 1.279629999999999939e+02 1.249789999999999992e+02
1.896378000000000119e+00 1.083455984639999947e+01 1.279579999999999984e+02 1.249819999999999993e+02
1.897839000000000054e+00 1.083613789920000059e+01 1.279599999999999937e+02 1.249779999999999944e+02
1.899300000000000210e+00 1.083759905920000044e+01 1.279549999999999983e+02 1.249800000000000040e+02
1.900760999999999923e+00 1.083917711199999978e+01 1.279569999999999936e+02 1.249759999999999991e+02
1.902222000000000079e+00 1.084063827199999963e+01 1.279519999999999982e+02 1.249779999999999944e+02
1.903683000000000014e+00 1.084218710159999866e+01 1.279539999999999935e+02 1.249740000000000038e+02
1.905144000000000171e+00 1.084364826159999851e+01 1.279489999999999981e+02 1.249759999999999991e+02
1.906605000000000105e+00 1.084519709119999931e+01 1.279509999999999934e+02 1.249719999999999942e+02
1.908066000000000262e+00 1.084665825119999916e+01 1.279459999999999980e+02 1.249749999999999943e+02
1.909526999999999974e+00 1.084820708079999996e+01 1.279470000000000027e+02 1.249699999999999989e+02
1.910988000000000131e+00 1.084966824079999981e+01 1.279429999999999978e+02 1.249729999999999990e+02
1.912449000000000066e+00 1.085118784720000029e+01 1.279449999999999932e+02 1.249689999999999941e+02
1.913910000000000222e+00 1.085264900720000014e+01 1.279410000000000025e+02 1.249710000000000036e+02
1.915370999999999935e+00 1.085416861359999885e+01 1.279429999999999978e+02 1.249669999999999987e+02
1.916832000000000091e+00 1.085560055040000016e+01 1.279389999999999930e+02 1.249689999999999941e+02
1.918293000000000026e+00 1.085712015680000064e+01 1.279399999999999977e+02 1.249650000000000034e+02
1.919754000000000183e+00 1.085855209359999840e+01 1.279360000000000070e+02 1.249680000000000035e+02
1.921215000000000117e+00 1.086007169999999888e+01 1.279369999999999976e+02 1.249629999999999939e+02
1.922676000000000274e+00 1.086150363680000019e+01 1.279330000000000069e+02 1.249659999999999940e+02
1.924136999999999986e+00 1.086302324319999890e+01 1.279350000000000023e+02 1.249620000000000033e+02
1.925598000000000143e+00 1.086442595679999989e+01 1.279300000000000068e+02 1.249650000000000034e+02
1.927059000000000077e+00 1.086594556319999860e+01 1.279320000000000022e+02 1.249599999999999937e+02
1.928520000000000234e+00 1.086734827679999960e+01 1.279270000000000067e+02 1.249629999999999939e+02
1.929980999999999947e+00 1.086916011519999969e+01 1.279650000000000034e+02 1.249899999999999949e+02
1.931442000000000103e+00 1.087059205199999923e+01 1.279509999999999934e+02 1.249800000000000040e+02
1.932903000000000038e+00 1.087208243519999940e+01 1.279519999999999982e+02 1.249759999999999991e+02
1.934364000000000194e+00 1.087348514880000039e+01 1.279449999999999932e+02 1.249759999999999991e+02
1.935825000000000129e+00 1.087500475520000087e+01 1.279470000000000027e+02 1.249740000000000038e+02
1.937286000000000286e+00 1.087640746880000009e+01 1.279419999999999931e+02 1.249759999999999991e+02
1.938746999999999998e+00 1.087789785199999848e+01 1.279429999999999978e+02 1.249740000000000038e+02
1.940208000000000155e+00 1.087927134239999916e+01 1.279389999999999930e+02 1.249759999999999991e+02
1.941669000000000089e+00 1.088076172559999932e+01 1.279399999999999977e+02 1.249740000000000038e+02
1.943130000000000246e+00 1.088216443920000032e+01 1.279350000000000023e+02 1.249770000000000039e+02
1.944590999999999958e+00 1.088362559920000017e+01 1.279369999999999976e+02 1.249740000000000038e+02
1.946052000000000115e+00 1.088502831279999938e+01 1.279320000000000022e+02 1.249770000000000039e+02
1.947513000000000050e+00 1.088648947279999923e+01 1.279330000000000069e+02 1.249740000000000038e+02
1.948974000000000206e+00 1.088786296319999991e+01 1.279279999999999973e+02 1.249759999999999991e+02
1.950435000000000141e+00 1.088935334639999830e+01 1.279290000000000020e+02 1.249719999999999942e+02
1.951896000000000297e+00 1.089072683679999898e+01 1.279240000000000066e+02 1.249740000000000038e+02
1.953357000000000010e+00 1.089218799679999883e+01 1.279249999999999972e+02 1.249699999999999989e+02
1.954818000000000167e+00 1.089353226399999919e+01 1.279200000000000017e+02 1.249719999999999942e+02
1.956279000000000101e+00 1.089499342399999904e+01 1.279210000000000065e+02 1.249680000000000035e+02
1.957740000000000258e+00 1.089636691439999971e+01 1.279159999999999968e+02 1.249710000000000036e+02
1.959200999999999970e+00 1.089779885120000102e+01 1.279170000000000016e+02 1.249669999999999987e+02
1.960662000000000127e+00 1.089917234159999992e+01 1.279120000000000061e+02 1.249689999999999941e+02
1.962123000000000062e+00 1.090060427839999946e+01 1.279120000000000061e+02 1.249650000000000034e+02
1.963584000000000218e+00 1.090194854559999982e+01 1.279080000000000013e+02 1.249669999999999987e+02
1.965045000000000153e+00 1.090338048239999935e+01 1.279080000000000013e+02 1.249629999999999939e+02
1.966506000000000309e+00 1.090472474959999971e+01 1.279030000000000058e+02 1.249659999999999940e+02
1.967967000000000022e+00 1.090615668639999924e+01 1.279030000000000058e+02 1.249620000000000033e+02
1.969428000000000178e+00 1.090750095359999960e+01 1.278979999999999961e+02 1.249639999999999986e+02
1.970889000000000113e+00 1.090893289039999914e+01 1.278979999999999961e+02 1.249599999999999937e+02
1.972350000000000270e+00 1.091024793439999918e+01 1.278930000000000007e+02 1.249629999999999939e+02
1.973810999999999982e+00 1.091167987119999871e+01 1.278930000000000007e+02 1.249590000000000032e+02
1.975272000000000139e+00 1.091299491519999876e+01 1.278880000000000052e+02 1.249609999999999985e+02
1.976733000000000073e+00 1.091442685200000007e+01 1.278880000000000052e+02 1.249569999999999936e+02
1.978194000000000230e+00 1.091574189599999833e+01 1.278829999999999956e+02 1.249599999999999937e+02
1.979655000000000165e+00 1.091714460959999933e+01 1.278829999999999956e+02 1.249560000000000031e+02
1.981116000000000321e+00 1.091845965359999937e+01 1.278780000000000001e+02 1.249579999999999984e+02
1.982577000000000034e+00 1.091986236719999859e+01 1.278769999999999953e+02 1.249539999999999935e+02
1.984038000000000190e+00 1.092117741119999863e+01 1.278719999999999999e+02 1.249569999999999936e+02
1.985499000000000125e+00 1.092258012479999962e+01 1.278719999999999999e+02 1.249530000000000030e+02
1.986960000000000282e+00 1.092386594559999935e+01 1.278670000000000044e+02 1.249560000000000031e+02
1.988420999999999994e+00 1.092614535519999919e+01 1.280000000000000000e+02 1.249749999999999943e+02
1.989882000000000151e+00 1.092746039919999923e+01 1.279779999999999944e+02 1.249599999999999937e+02
1.991343000000000085e+00 1.092880466639999959e+01 1.279759999999999991e+02 1.249549999999999983e+02
1.992804000000000242e+00 1.093009048719999932e+01 1.279680000000000035e+02 1.249519999999999982e+02
1.994265000000000176e+00 1.093146397759999999e+01 1.279699999999999989e+02 1.249489999999999981e+02
1.995726000000000333e+00 1.093274979839999972e+01 1.279639999999999986e+02 1.249500000000000028e+02
1.997187000000000046e+00 1.093412328880000040e+01 1.279659999999999940e+02 1.249479999999999933e+02
1.998648000000000202e+00 1.093540910960000012e+01 1.279599999999999937e+02 1.249500000000000028e+02
2.000109000000000137e+00 1.093678260000000080e+01 1.279620000000000033e+02 1.249479999999999933e+02
2.001570000000000071e+00 1.093806842080000052e+01 1.279569999999999936e+02 1.249509999999999934e+02
2.003031000000000006e+00 1.093944191119999942e+01 1.279579999999999984e+02 1.249489999999999981e+02
2.004492000000000385e+00 1.094072773200000093e+01 1.279530000000000030e+02 1.249519999999999982e+02
2.005953000000000319e+00 1.094207199919999951e+01 1.279539999999999935e+02 1.249489999999999981e+02
2.007414000000000254e+00 1.094335781999999924e+01 1.279489999999999981e+02 1.249519999999999982e+02
2.008875000000000188e+00 1.094470208719999960e+01 1.279500000000000028e+02 1.249500000000000028e+02
2.010336000000000123e+00 1.094598790799999932e+01 1.279449999999999932e+02 1.249530000000000030e+02
2.011797000000000057e+00 1.094733217519999968e+01 1.279459999999999980e+02 1.249500000000000028e+02
2.013257999999999992e+00 1.094858877279999909e+01 1.279410000000000025e+02 1.249530000000000030e+02
2.014718999999999927e+00 1.094996226319999977e+01 1.279419999999999931e+02 1.249509999999999934e+02
2.016179999999999861e+00 1.095121886080000095e+01 1.279369999999999976e+02 1.249539999999999935e+02
2.017641000000000240e+00 1.095256312799999954e+01 1.279369999999999976e+02 1.249509999999999934e+02
2.019102000000000174e+00 1.095381972560000072e+01 1.279330000000000069e+02 1.249549999999999983e+02
2.020563000000000109e+00 1.095516399279999931e+01 1.279330000000000069e+02 1.249509999999999934e+02
2.022024000000000044e+00 1.095639136720000018e+01 1.279279999999999973e+02 1.249539999999999935e+02
2.023484999999999978e+00 1.095773563439999876e+01 1.279279999999999973e+02 1.249500000000000028e+02
2.024945999999999913e+00 1.095899223199999994e+01 1.279240000000000066e+02 1.249519999999999982e+02
2.026407000000000291e+00 1.096030727599999999e+01 1.279240000000000066e+02 1.249479999999999933e+02
2.027867999999999782e+00 1.096153465039999908e+01 1.279189999999999969e+02 1.249500000000000028e+02
2.029329000000000160e+00 1.096287891759999944e+01 1.279189999999999969e+02 1.249459999999999980e+02
2.030790000000000095e+00 1.096410629199999853e+01 1.279140000000000015e+02 1.249489999999999981e+02
2.032251000000000030e+00 1.096542133600000035e+01 1.279140000000000015e+02 1.249449999999999932e+02
2.033711999999999964e+00 1.096664871039999944e+01 1.279140000000000015e+02 1.249470000000000027e+02
2.035173000000000343e+00 1.096796375439999949e+01 1.279170000000000016e+02 1.249429999999999978e+02
2.036633999999999833e+00 1.096919112879999858e+01 1.279150000000000063e+02 1.249459999999999980e+02
2.038095000000000212e+00 1.097050617280000040e+01 1.279170000000000016e+02 1.249419999999999931e+02
2.039556000000000147e+00 1.097173354719999949e+01 1.279150000000000063e+02 1.249449999999999932e+02
2.041017000000000081e+00 1.097301936799999922e+01 1.279170000000000016e+02 1.249399999999999977e+02
2.042478000000000016e+00 1.097424674239999831e+01 1.279150000000000063e+02 1.249429999999999978e+02
2.043938999999999950e+00 1.097553256319999981e+01 1.279180000000000064e+02 1.249389999999999930e+02
2.045399999999999885e+00 1.097675993759999891e+01 1.279159999999999968e+02 1.249419999999999931e+02
2.046861000000000264e+00 1.097652615199999993e+01 1.279020000000000010e+02 1.249909999999999997e+02
2.048322000000000198e+00 1.097754896400000035e+01 1.278900000000000006e+02 1.249609999999999985e+02
2.049783000000000133e+00 1.097898090079999811e+01 1.278910000000000053e+02 1.249560000000000031e+02
2.051244000000000067e+00 1.098017905199999866e+01 1.278870000000000005e+02 1.249539999999999935e+02
2.052705000000000002e+00 1.098152331919999902e+01 1.278900000000000006e+02 1.249539999999999935e+02
2.054165999999999936e+00 1.098269224719999926e+01 1.278870000000000005e+02 1.249560000000000031e+02
2.055627000000000315e+00 1.098400729119999930e+01 1.278900000000000006e+02 1.249569999999999936e+02
2.057087999999999806e+00 1.098520544239999985e+01 1.278880000000000052e+02 1.249579999999999984e+02
2.058549000000000184e+00 1.098649126319999958e+01 1.278910000000000053e+02 1.249569999999999936e+02
2.060010000000000119e+00 1.098768941439999836e+01 1.278889999999999958e+02 1.249590000000000032e+02
2.061471000000000053e+00 1.098897523519999808e+01 1.278919999999999959e+02 1.249569999999999936e+02
2.062931999999999988e+00 1.099014416320000009e+01 1.278900000000000006e+02 1.249590000000000032e+02
2.064393000000000367e+00 1.099142998399999982e+01 1.278930000000000007e+02 1.249569999999999936e+02
2.065853999999999857e+00 1.099259891200000006e+01 1.278919999999999959e+02 1.249590000000000032e+02
2.067315000000000236e+00 1.099385550959999946e+01 1.278949999999999960e+02 1.249569999999999936e+02
2.068776000000000170e+00 1.099505366080000002e+01 1.278930000000000007e+02 1.249599999999999937e+02
2.070237000000000105e+00 1.099631025839999943e+01 1.278960000000000008e+02 1.249569999999999936e+02
2.071698000000000039e+00 1.099747918639999966e+01 1.278949999999999960e+02 1.249599999999999937e+02
2.073158999999999974e+00 1.099873578399999907e+01 1.278979999999999961e+02 1.249579999999999984e+02
2.074619999999999909e+00 1.099990471199999931e+01 1.278960000000000008e+02 1.249609999999999985e+02
2.076081000000000287e+00 1.100116130959999872e+01 1.278990000000000009e+02 1.249579999999999984e+02
2.077542000000000222e+00 1.100230101439999864e+01 1.278979999999999961e+02 1.249609999999999985e+02
2.079003000000000156e+00 1.100355761199999982e+01 1.279009999999999962e+02 1.249579999999999984e+02
2.080464000000000091e+00 1.100472654000000006e+01 1.279000000000000057e+02 1.249620000000000033e+02
2.081925000000000026e+00 1.100595391439999915e+01 1.279030000000000058e+02 1.249590000000000032e+02
2.083385999999999960e+00 1.100712284239999939e+01 1.279020000000000010e+02 1.249620000000000033e+02
2.084847000000000339e+00 1.100835021680000025e+01 1.279050000000000011e+02 1.249590000000000032e+02
2.086307999999999829e+00 1.100948992160000017e+01 1.279039999999999964e+02 1.249620000000000033e+02
2.087769000000000208e+00 1.101074651919999958e+01 1.279069999999999965e+02 1.249590000000000032e+02
2.089230000000000143e+00 1.101188622399999950e+01 1.279060000000000059e+02 1.249629999999999939e+02
2.090691000000000077e+00 1.101311359839999859e+01 1.279090000000000060e+02 1.249599999999999937e+02
2.092152000000000012e+00 1.101425330319999851e+01 1.279080000000000013e+02 1.249629999999999939e+02
2.093613000000000390e+00 1.101548067759999938e+01 1.279110000000000014e+02 1.249599999999999937e+02
2.095073999999999881e+00 1.101659115919999898e+01 1.279099999999999966e+02 1.249639999999999986e+02
2.096535000000000259e+00 1.101781853359999985e+01 1.279129999999999967e+02 1.249609999999999985e+02
2.097996000000000194e+00 1.101895823839999977e+01 1.279129999999999967e+02 1.249639999999999986e+02
2.099457000000000129e+00 1.102015638960000032e+01 1.279159999999999968e+02 1.249609999999999985e+02
2.100918000000000063e+00 1.102129609439999847e+01 1.279150000000000063e+02 1.249639999999999986e+02
2.102378999999999998e+00 1.102249424559999902e+01 1.279180000000000064e+02 1.249609999999999985e+02
2.103839999999999932e+00 1.102363395039999894e+01 1.279170000000000016e+02 1.249650000000000034e+02
2.105301000000000311e+00 1.102494899440000076e+01 1.279350000000000023e+02 1.249860000000000042e+02
2.106762000000000246e+00 1.102597180639999941e+01 1.279200000000000017e+02 1.249530000000000030e+02
2.108223000000000180e+00 1.102731607359999977e+01 1.279210000000000065e+02 1.249440000000000026e+02
2.109684000000000115e+00 1.102842655519999937e+01 1.279170000000000016e+02 1.249369999999999976e+02
2.111145000000000049e+00 1.102968315280000056e+01 1.279219999999999970e+02 1.249339999999999975e+02
2.112605999999999984e+00 1.103079363440000016e+01 1.279200000000000017e+02 1.249320000000000022e+02
2.114067000000000363e+00 1.103199178559999893e+01 1.279249999999999972e+02 1.249300000000000068e+02
2.115527999999999853e+00 1.103310226719999854e+01 1.279240000000000066e+02 1.249300000000000068e+02
2.116989000000000232e+00 1.103430041839999909e+01 1.279290000000000020e+02 1.249279999999999973e+02
2.118450000000000166e+00 1.103538167680000015e+01 1.279290000000000020e+02 1.249279999999999973e+02
2.119911000000000101e+00 1.103657982799999893e+01 1.279339999999999975e+02 1.249260000000000019e+02
2.121372000000000035e+00 1.103769030960000030e+01 1.279339999999999975e+02 1.249270000000000067e+02
2.122833000000000414e+00 1.103885923759999876e+01 1.279380000000000024e+02 1.249240000000000066e+02
2.124293999999999905e+00 1.103996971919999837e+01 1.279380000000000024e+02 1.249260000000000019e+02
2.125755000000000283e+00 1.104113864720000038e+01 1.279429999999999978e+02 1.249230000000000018e+02
2.127216000000000218e+00 1.104221990559999966e+01 1.279419999999999931e+02 1.249249999999999972e+02
2.128677000000000152e+00 1.104338883359999990e+01 1.279459999999999980e+02 1.249219999999999970e+02
2.130138000000000087e+00 1.104447009199999918e+01 1.279440000000000026e+02 1.249240000000000066e+02
2.131599000000000022e+00 1.104563901999999942e+01 1.279470000000000027e+02 1.249210000000000065e+02
2.133059999999999956e+00 1.104672027840000048e+01 1.279440000000000026e+02 1.249219999999999970e+02
2.134521000000000335e+00 1.104788920639999894e+01 1.279449999999999932e+02 1.249189999999999969e+02
2.135982000000000269e+00 1.104897046480000000e+01 1.279410000000000025e+02 1.249219999999999970e+02
2.137443000000000204e+00 1.105011016959999992e+01 1.279419999999999931e+02 1.249180000000000064e+02
2.138904000000000138e+00 1.105119142799999921e+01 1.279389999999999930e+02 1.249210000000000065e+02
2.140365000000000073e+00 1.105233113279999912e+01 1.279399999999999977e+02 1.249170000000000016e+02
2.141826000000000008e+00 1.105341239119999841e+01 1.279360000000000070e+02 1.249200000000000017e+02
2.143287000000000386e+00 1.105455209600000011e+01 1.279369999999999976e+02 1.249170000000000016e+02
2.144747999999999877e+00 1.105560413119999907e+01 1.279330000000000069e+02 1.249189999999999969e+02
2.146209000000000255e+00 1.105674383599999899e+01 1.279339999999999975e+02 1.249159999999999968e+02
2.147670000000000190e+00 1.105782509440000005e+01 1.279309999999999974e+02 1.249180000000000064e+02
2.149131000000000125e+00 1.105896479919999997e+01 1.279309999999999974e+02 1.249150000000000063e+02
2.150592000000000059e+00 1.106001683439999894e+01 1.279279999999999973e+02 1.249170000000000016e+02
2.152053000000000438e+00 1.106112731599999854e+01 1.279290000000000020e+02 1.249140000000000015e+02
2.153513999999999928e+00 1.106220857439999961e+01 1.279260000000000019e+02 1.249170000000000016e+02
2.154975000000000307e+00 1.106331905600000098e+01 1.279260000000000019e+02 1.249140000000000015e+02
2.156436000000000242e+00 1.106437109119999995e+01 1.279230000000000018e+02 1.249159999999999968e+02
2.157897000000000176e+00 1.106548157279999955e+01 1.279240000000000066e+02 1.249129999999999967e+02
2.159358000000000111e+00 1.106653360800000030e+01 1.279200000000000017e+02 1.249159999999999968e+02
2.160819000000000045e+00 1.106767331279999844e+01 1.279210000000000065e+02 1.249120000000000061e+02
2.162279999999999980e+00 1.106869612479999887e+01 1.279180000000000064e+02 1.249150000000000063e+02
2.163741000000000358e+00 1.107129698959999864e+01 1.280730000000000075e+02 1.249749999999999943e+02
2.165202000000000293e+00 1.107243669440000033e+01 1.280370000000000061e+02 1.249699999999999989e+02
2.166663000000000228e+00 1.107334261359999950e+01 1.280320000000000107e+02 1.249659999999999940e+02
2.168124000000000162e+00 1.107430697919999929e+01 1.280200000000000102e+02 1.249669999999999987e+02
2.169585000000000097e+00 1.107535901440000004e+01 1.280229999999999961e+02 1.249639999999999986e+02
2.171046000000000031e+00 1.107632337999999983e+01 1.280149999999999864e+02 1.249659999999999940e+02
2.172507000000000410e+00 1.107740463839999911e+01 1.280190000000000055e+02 1.249629999999999939e+02
2.173967999999999900e+00 1.107839822719999923e+01 1.280130000000000052e+02 1.249650000000000034e+02
2.175429000000000279e+00 1.107950870880000060e+01 1.280159999999999911e+02 1.249620000000000033e+02
2.176890000000000214e+00 1.108050229759999894e+01 1.280109999999999957e+02 1.249650000000000034e+02
2.178351000000000148e+00 1.108161277919999854e+01 1.280140000000000100e+02 1.249620000000000033e+02
2.179812000000000083e+00 1.108260636800000043e+01 1.280099999999999909e+02 1.249650000000000034e+02
2.181273000000000462e+00 1.108371684960000003e+01 1.280120000000000005e+02 1.249620000000000033e+02
2.182733999999999952e+00 1.108471043839999837e+01 1.280080000000000098e+02 1.249650000000000034e+02
2.184195000000000331e+00 1.108582091999999975e+01 1.280109999999999957e+02 1.249620000000000033e+02
2.185656000000000265e+00 1.108681450879999986e+01 1.280070000000000050e+02 1.249650000000000034e+02
2.187117000000000200e+00 1.108792499039999946e+01 1.280089999999999861e+02 1.249609999999999985e+02
2.188578000000000134e+00 1.108891857919999957e+01 1.280080000000000098e+02 1.249650000000000034e+02
2.190039000000000069e+00 1.108999983760000063e+01 1.280130000000000052e+02 1.249609999999999985e+02
2.191500000000000004e+00 1.109102264959999928e+01 1.280109999999999957e+02 1.249650000000000034e+02
2.192960999999999938e+00 1.109210390799999857e+01 1.280159999999999911e+02 1.249609999999999985e+02
2.194422000000000317e+00 1.109309749680000046e+01 1.280149999999999864e+02 1.249650000000000034e+02
2.195882999999999807e+00 1.109417875519999797e+01 1.280190000000000055e+02 1.249609999999999985e+02
2.197344000000000186e+00 1.109517234399999985e+01 1.280159999999999911e+02 1.249650000000000034e+02
2.198805000000000121e+00 1.109625360239999914e+01 1.280190000000000055e+02 1.249609999999999985e+02
2.200266000000000055e+00 1.109724719119999925e+01 1.280149999999999864e+02 1.249650000000000034e+02
2.201726999999999990e+00 1.109832844960000031e+01 1.280169999999999959e+02 1.249609999999999985e+02
2.203187999999999924e+00 1.109932203839999865e+01 1.280140000000000100e+02 1.249650000000000034e+02
2.204648999999999859e+00 1.110037407359999939e+01 1.280159999999999911e+02 1.249620000000000033e+02
2.206110000000000237e+00 1.110136766239999950e+01 1.280130000000000052e+02 1.249650000000000034e+02
2.207571000000000172e+00 1.110241969759999847e+01 1.280149999999999864e+02 1.249620000000000033e+02
2.209032000000000107e+00 1.110341328640000036e+01 1.280120000000000005e+02 1.249659999999999940e+02
2.210493000000000041e+00 1.110446532159999933e+01 1.280140000000000100e+02 1.249629999999999939e+02
2.211953999999999976e+00 1.110545891039999944e+01 1.280109999999999957e+02 1.249659999999999940e+02
2.213414999999999910e+00 1.110651094560000018e+01 1.280130000000000052e+02 1.249629999999999939e+02
2.214876000000000289e+00 1.110747531119999998e+01 1.280099999999999909e+02 1.249669999999999987e+02
2.216336999999999779e+00 1.110852734639999895e+01 1.280120000000000005e+02 1.249639999999999986e+02
2.217798000000000158e+00 1.110952093520000084e+01 1.280089999999999861e+02 1.249680000000000035e+02
2.219259000000000093e+00 1.111057297039999980e+01 1.280099999999999909e+02 1.249650000000000034e+02
2.220720000000000027e+00 1.111153733599999960e+01 1.280080000000000098e+02 1.249680000000000035e+02
2.222180999999999962e+00 1.111340762080000033e+01 1.280240000000000009e+02 1.249410000000000025e+02
2.223642000000000341e+00 1.111440120959999867e+01 1.279899999999999949e+02 1.249260000000000019e+02
2.225102999999999831e+00 1.111533635199999814e+01 1.279869999999999948e+02 1.249200000000000017e+02
2.226564000000000210e+00 1.111624227119999908e+01 1.279759999999999991e+02 1.249180000000000064e+02
2.228025000000000144e+00 1.111723585999999919e+01 1.279789999999999992e+02 1.249159999999999968e+02
2.229486000000000079e+00 1.111817100239999867e+01 1.279719999999999942e+02 1.249159999999999968e+02
2.230947000000000013e+00 1.111919381439999910e+01 1.279759999999999991e+02 1.249140000000000015e+02
2.232407999999999948e+00 1.112012895679999858e+01 1.279699999999999989e+02 1.249159999999999968e+02
2.233868999999999883e+00 1.112115176879999900e+01 1.279729999999999990e+02 1.249129999999999967e+02
2.235330000000000261e+00 1.112208691120000026e+01 1.279680000000000035e+02 1.249150000000000063e+02
2.236791000000000196e+00 1.112310972320000069e+01 1.279710000000000036e+02 1.249120000000000061e+02
2.238252000000000130e+00 1.112404486560000016e+01 1.279669999999999987e+02 1.249140000000000015e+02
2.239713000000000065e+00 1.112506767759999882e+01 1.279689999999999941e+02 1.249110000000000014e+02
2.241173999999999999e+00 1.112600281999999829e+01 1.279650000000000034e+02 1.249140000000000015e+02
2.242634999999999934e+00 1.112702563199999872e+01 1.279680000000000035e+02 1.249110000000000014e+02
2.244096000000000313e+00 1.112796077439999998e+01 1.279639999999999986e+02 1.249129999999999967e+02
2.245556999999999803e+00 1.112895436320000009e+01 1.279659999999999940e+02 1.249099999999999966e+02
2.247018000000000182e+00 1.112988950559999957e+01 1.279620000000000033e+02 1.249129999999999967e+02
2.248479000000000116e+00 1.113091231759999822e+01 1.279639999999999986e+02 1.249099999999999966e+02
2.249940000000000051e+00 1.113184745999999947e+01 1.279609999999999985e+02 1.249129999999999967e+02
2.251400999999999986e+00 1.113284104879999958e+01 1.279629999999999939e+02 1.249099999999999966e+02
2.252862000000000364e+00 1.113377619120000084e+01 1.279590000000000032e+02 1.249120000000000061e+02
2.254322999999999855e+00 1.113476977999999917e+01 1.279620000000000033e+02 1.249090000000000060e+02
2.255784000000000233e+00 1.113570492239999865e+01 1.279579999999999984e+02 1.249120000000000061e+02
2.257245000000000168e+00 1.113669851120000054e+01 1.279599999999999937e+02 1.249090000000000060e+02
2.258706000000000103e+00 1.113760443039999970e+01 1.279569999999999936e+02 1.249120000000000061e+02
2.260167000000000037e+00 1.113859801919999981e+01 1.279590000000000032e+02 1.249090000000000060e+02
2.261627999999999972e+00 1.113953316160000107e+01 1.279560000000000031e+02 1.249120000000000061e+02
2.263088999999999906e+00 1.114052675039999940e+01 1.279569999999999936e+02 1.249090000000000060e+02
2.264550000000000285e+00 1.114143266960000034e+01 1.279539999999999935e+02 1.249120000000000061e+02
2.266011000000000220e+00 1.114242625839999867e+01 1.279560000000000031e+02 1.249080000000000013e+02
2.267472000000000154e+00 1.114333217759999961e+01 1.279530000000000030e+02 1.249110000000000014e+02
2.268933000000000089e+00 1.114429654319999941e+01 1.279549999999999983e+02 1.249080000000000013e+02
2.270394000000000023e+00 1.114520246239999857e+01 1.279519999999999982e+02 1.249110000000000014e+02
2.271854999999999958e+00 1.114619605119999868e+01 1.279539999999999935e+02 1.249080000000000013e+02
2.273316000000000336e+00 1.114710197039999962e+01 1.279509999999999934e+02 1.249110000000000014e+02
2.274776999999999827e+00 1.114806633599999941e+01 1.279530000000000030e+02 1.249080000000000013e+02
2.276238000000000206e+00 1.114897225519999857e+01 1.279500000000000028e+02 1.249110000000000014e+02
2.277699000000000140e+00 1.114993662080000014e+01 1.279509999999999934e+02 1.249080000000000013e+02
2.279160000000000075e+00 1.115084253999999930e+01 1.279489999999999981e+02 1.249110000000000014e+02
2.280621000000000009e+00 1.114999506719999900e+01 1.279459999999999980e+02 1.249849999999999994e+02
2.282082000000000388e+00 1.115084253999999930e+01 1.279159999999999968e+02 1.249789999999999992e+02
2.283542999999999878e+00 1.115169001279999961e+01 1.279159999999999968e+02 1.249740000000000038e+02
2.285004000000000257e+00 1.115253748559999991e+01 1.279069999999999965e+02 1.249749999999999943e+02
2.286465000000000192e+00 1.115347262799999939e+01 1.279110000000000014e+02 1.249719999999999942e+02
2.287926000000000126e+00 1.115432010079999792e+01 1.279050000000000011e+02 1.249749999999999943e+02
2.289387000000000061e+00 1.115528446639999949e+01 1.279099999999999966e+02 1.249719999999999942e+02
2.290847999999999995e+00 1.115613193919999979e+01 1.279050000000000011e+02 1.249749999999999943e+02
2.292308999999999930e+00 1.115709630479999959e+01 1.279090000000000060e+02 1.249719999999999942e+02
2.293770000000000309e+00 1.115794377759999989e+01 1.279050000000000011e+02 1.249749999999999943e+02
2.295231000000000243e+00 1.115890814319999969e+01 1.279090000000000060e+02 1.249729999999999990e+02
2.296692000000000178e+00 1.115978483920000031e+01 1.279060000000000059e+02 1.249759999999999991e+02
2.298153000000000112e+00 1.116074920479999832e+01 1.279090000000000060e+02 1.249729999999999990e+02
2.299614000000000047e+00 1.116159667759999863e+01 1.279060000000000059e+02 1.249759999999999991e+02
2.301074999999999982e+00 1.116256104319999842e+01 1.279090000000000060e+02 1.249740000000000038e+02
2.302536000000000360e+00 1.116340851599999873e+01 1.279060000000000059e+02 1.249770000000000039e+02
2.303996999999999851e+00 1.116437288159999852e+01 1.279090000000000060e+02 1.249740000000000038e+02
2.305458000000000229e+00 1.116522035439999883e+01 1.279060000000000059e+02 1.249770000000000039e+02
2.306919000000000164e+00 1.116618471999999862e+01 1.279090000000000060e+02 1.249749999999999943e+02
2.308380000000000098e+00 1.116703219279999892e+01 1.279069999999999965e+02 1.249779999999999944e+02
2.309841000000000033e+00 1.116796733519999840e+01 1.279099999999999966e+02 1.249749999999999943e+02
2.311302000000000412e+00 1.116884403119999902e+01 1.279069999999999965e+02 1.249779999999999944e+02
2.312762999999999902e+00 1.116977917359999850e+01 1.279099999999999966e+02 1.249759999999999991e+02
2.314224000000000281e+00 1.117062664639999880e+01 1.279069999999999965e+02 1.249789999999999992e+02
2.315685000000000215e+00 1.117156178880000006e+01 1.279099999999999966e+02 1.249779999999999944e+02
2.317146000000000150e+00 1.117240926160000036e+01 1.279069999999999965e+02 1.249839999999999947e+02
2.318607000000000085e+00 1.117334440399999984e+01 1.279099999999999966e+02 1.249830000000000041e+02
2.320068000000000019e+00 1.117419187679999837e+01 1.279069999999999965e+02 1.249879999999999995e+02
2.321528999999999954e+00 1.117512701919999962e+01 1.279099999999999966e+02 1.249869999999999948e+02
2.322990000000000332e+00 1.117594526879999961e+01 1.279069999999999965e+02 1.249929999999999950e+02
2.324451000000000267e+00 1.117688041119999909e+01 1.279099999999999966e+02 1.249920000000000044e+02
2.325912000000000202e+00 1.117772788399999939e+01 1.279069999999999965e+02 1.249969999999999999e+02
2.327373000000000136e+00 1.117863380319999855e+01 1.279099999999999966e+02 1.249969999999999999e+02
2.328834000000000071e+00 1.117948127599999886e+01 1.279069999999999965e+02 1.250019999999999953e+02
2.330295000000000005e+00 1.118041641840000011e+01 1.279099999999999966e+02 1.250010000000000048e+02
2.331756000000000384e+00 1.118123466799999832e+01 1.279069999999999965e+02 1.250070000000000050e+02
2.333216999999999874e+00 1.118214058719999926e+01 1.279090000000000060e+02 1.250060000000000002e+02
2.334678000000000253e+00 1.118298805999999956e+01 1.279069999999999965e+02 1.250109999999999957e+02
2.336139000000000188e+00 1.118389397919999872e+01 1.279090000000000060e+02 1.250100000000000051e+02
2.337600000000000122e+00 1.118474145199999903e+01 1.279069999999999965e+02 1.250150000000000006e+02
2.339061000000000057e+00 1.118757610239999956e+01 1.280070000000000050e+02 1.250030000000000001e+02
2.340522000000000435e+00 1.118854046799999935e+01 1.279729999999999990e+02 1.249959999999999951e+02
2.341982999999999926e+00 1.118930027119999870e+01 1.279689999999999941e+02 1.249939999999999998e+02
2.343444000000000305e+00 1.119008929759999837e+01 1.279579999999999984e+02 1.249959999999999951e+02
2.344905000000000239e+00 1.119096599359999900e+01 1.279609999999999985e+02 1.249959999999999951e+02
2.346366000000000174e+00 1.119175502000000044e+01 1.279549999999999983e+02 1.250000000000000000e+02
2.347827000000000108e+00 1.119263171599999929e+01 1.279579999999999984e+02 1.249989999999999952e+02
2.349288000000000043e+00 1.119342074239999896e+01 1.279530000000000030e+02 1.250040000000000049e+02
2.350748999999999977e+00 1.119432666159999989e+01 1.279569999999999936e+02 1.250040000000000049e+02
2.352210000000000356e+00 1.119511568799999957e+01 1.279530000000000030e+02 1.250090000000000003e+02
2.353671000000000291e+00 1.119602160719999873e+01 1.279560000000000031e+02 1.250079999999999956e+02
2.355132000000000225e+00 1.119681063359999840e+01 1.279519999999999982e+02 1.250130000000000052e+02
2.356593000000000160e+00 1.119768732960000079e+01 1.279549999999999983e+02 1.250120000000000005e+02
2.358054000000000094e+00 1.119850557919999900e+01 1.279509999999999934e+02 1.250160000000000053e+02
2.359515000000000029e+00 1.119938227519999963e+01 1.279539999999999935e+02 1.250139999999999958e+02
2.360976000000000408e+00 1.120020052479999961e+01 1.279509999999999934e+02 1.250180000000000007e+02
2.362436999999999898e+00 1.120107722080000023e+01 1.279539999999999935e+02 1.250150000000000006e+02
2.363898000000000277e+00 1.120186624719999990e+01 1.279500000000000028e+02 1.250190000000000055e+02
2.365359000000000211e+00 1.120274294319999875e+01 1.279530000000000030e+02 1.250160000000000053e+02
2.366820000000000146e+00 1.120356119280000051e+01 1.279500000000000028e+02 1.250199999999999960e+02
2.368281000000000081e+00 1.120443788879999936e+01 1.279530000000000030e+02 1.250169999999999959e+02
2.369742000000000459e+00 1.120522691519999903e+01 1.279489999999999981e+02 1.250210000000000008e+02
2.371202999999999950e+00 1.120610361119999787e+01 1.279519999999999982e+02 1.250180000000000007e+02
2.372664000000000328e+00 1.120689263759999932e+01 1.279489999999999981e+02 1.250220000000000056e+02
2.374125000000000263e+00 1.120776933359999994e+01 1.279509999999999934e+02 1.250190000000000055e+02
2.375585999999999753e+00 1.120855835999999961e+01 1.279489999999999981e+02 1.250229999999999961e+02
2.377047000000000132e+00 1.120940583279999991e+01 1.279509999999999934e+02 1.250199999999999960e+02
2.378508000000000067e+00 1.121019485919999958e+01 1.279479999999999933e+02 1.250240000000000009e+02
2.379969000000000001e+00 1.121107155519999843e+01 1.279509999999999934e+02 1.250210000000000008e+02
2.381429999999999936e+00 1.121186058159999810e+01 1.279479999999999933e+02 1.250250000000000057e+02
2.382891000000000314e+00 1.121270805439999840e+01 1.279500000000000028e+02 1.250220000000000056e+02
2.384351999999999805e+00 1.121349708079999807e+01 1.279470000000000027e+02 1.250259999999999962e+02
2.385813000000000184e+00 1.121434455359999838e+01 1.279500000000000028e+02 1.250229999999999961e+02
2.387274000000000118e+00 1.121513357999999805e+01 1.279470000000000027e+02 1.250259999999999962e+02
2.388735000000000053e+00 1.121598105279999835e+01 1.279489999999999981e+02 1.250240000000000009e+02
2.390195999999999987e+00 1.121677007919999802e+01 1.279470000000000027e+02 1.250270000000000010e+02
2.391656999999999922e+00 1.121761755199999833e+01 1.279489999999999981e+02 1.250240000000000009e+02
2.393117999999999856e+00 1.121837735519999946e+01 1.279459999999999980e+02 1.250280000000000058e+02
2.394579000000000235e+00 1.121922482799999976e+01 1.279479999999999933e+02 1.250250000000000057e+02
2.396040000000000170e+00 1.122001385439999943e+01 1.279459999999999980e+02 1.250289999999999964e+02
2.397501000000000104e+00 1.122141656799999865e+01 1.280469999999999970e+02 1.250030000000000001e+02
2.398962000000000039e+00 1.122220559440000009e+01 1.280209999999999866e+02 1.249969999999999999e+02
2.400422999999999973e+00 1.122296539759999945e+01 1.280200000000000102e+02 1.249959999999999951e+02
2.401883999999999908e+00 1.122366675439999995e+01 1.280109999999999957e+02 1.249980000000000047e+02
2.403345000000000287e+00 1.122448500399999993e+01 1.280149999999999864e+02 1.249980000000000047e+02
2.404805999999999777e+00 1.122521558400000075e+01 1.280089999999999861e+02 1.250019999999999953e+02
2.406267000000000156e+00 1.122606305679999927e+01 1.280130000000000052e+02 1.250019999999999953e+02
2.407728000000000090e+00 1.122679363680000009e+01 1.280089999999999861e+02 1.250060000000000002e+02
2.409189000000000025e+00 1.122764110960000039e+01 1.280120000000000005e+02 1.250060000000000002e+02
2.410649999999999959e+00 1.122840091279999974e+01 1.280080000000000098e+02 1.250100000000000051e+02
2.412111000000000338e+00 1.122921916239999973e+01 1.280109999999999957e+02 1.250079999999999956e+02
2.413571999999999829e+00 1.122997896559999909e+01 1.280080000000000098e+02 1.250109999999999957e+02
2.415033000000000207e+00 1.123082643839999939e+01 1.280109999999999957e+02 1.250090000000000003e+02
2.416494000000000142e+00 1.123155701839999843e+01 1.280070000000000050e+02 1.250130000000000052e+02
2.417955000000000076e+00 1.123240449119999873e+01 1.280099999999999909e+02 1.250100000000000051e+02
2.419416000000000011e+00 1.123313507119999954e+01 1.280070000000000050e+02 1.250139999999999958e+02
2.420877000000000390e+00 1.123398254399999807e+01 1.280099999999999909e+02 1.250109999999999957e+02
2.422337999999999880e+00 1.123471312399999888e+01 1.280070000000000050e+02 1.250150000000000006e+02
2.423799000000000259e+00 1.123553137359999887e+01 1.280089999999999861e+02 1.250120000000000005e+02
2.425260000000000193e+00 1.123629117679999823e+01 1.280060000000000002e+02 1.250160000000000053e+02
2.426721000000000128e+00 1.123710942639999999e+01 1.280089999999999861e+02 1.250130000000000052e+02
2.428182000000000063e+00 1.123784000639999903e+01 1.280060000000000002e+02 1.250169999999999959e+02
2.429642999999999997e+00 1.123865825599999901e+01 1.280089999999999861e+02 1.250139999999999958e+02
2.431103999999999932e+00 1.123941805920000014e+01 1.280060000000000002e+02 1.250180000000000007e+02
2.432565000000000310e+00 1.124023630879999835e+01 1.280080000000000098e+02 1.250150000000000006e+02
2.434025999999999801e+00 1.124096688879999917e+01 1.280049999999999955e+02 1.250190000000000055e+02
2.435487000000000180e+00 1.124178513839999916e+01 1.280080000000000098e+02 1.250160000000000053e+02
2.436948000000000114e+00 1.124251571839999997e+01 1.280049999999999955e+02 1.250199999999999960e+02
2.438409000000000049e+00 1.124330474479999964e+01 1.280070000000000050e+02 1.250169999999999959e+02
2.439869999999999983e+00 1.124403532479999868e+01 1.280049999999999955e+02 1.250210000000000008e+02
2.441331000000000362e+00 1.124485357440000044e+01 1.280070000000000050e+02 1.250180000000000007e+02
2.442791999999999852e+00 1.124558415439999948e+01 1.280039999999999907e+02 1.250210000000000008e+02
2.444253000000000231e+00 1.124637318079999915e+01 1.280060000000000002e+02 1.250190000000000055e+02
2.445714000000000166e+00 1.124710376079999996e+01 1.280039999999999907e+02 1.250220000000000056e+02
2.447175000000000100e+00 1.124792201039999995e+01 1.280060000000000002e+02 1.250190000000000055e+02
2.448636000000000035e+00 1.124862336720000044e+01 1.280029999999999859e+02 1.250229999999999961e+02
2.450097000000000413e+00 1.124944161679999866e+01 1.280060000000000002e+02 1.250199999999999960e+02
2.451557999999999904e+00 1.125014297359999915e+01 1.280029999999999859e+02 1.250240000000000009e+02
2.453019000000000283e+00 1.125093199999999882e+01 1.280049999999999955e+02 1.250210000000000008e+02
2.454480000000000217e+00 1.125166257999999964e+01 1.280029999999999859e+02 1.250240000000000009e+02
2.455941000000000152e+00 1.125242238319999899e+01 1.279719999999999942e+02 1.250310000000000059e+02
2.457402000000000086e+00 1.125315296319999803e+01 1.279569999999999936e+02 1.250280000000000058e+02
2.458863000000000021e+00 1.125385431999999852e+01 1.279569999999999936e+02 1.250250000000000057e+02
2.460323999999999955e+00 1.125455567680000080e+01 1.279509999999999934e+02 1.250270000000000010e+02
2.461785000000000334e+00 1.125531547999999837e+01 1.279539999999999935e+02 1.250240000000000009e+02
2.463245999999999825e+00 1.125598761359999855e+01 1.279500000000000028e+02 1.250270000000000010e+02
2.464707000000000203e+00 1.125677663999999822e+01 1.279519999999999982e+02 1.250250000000000057e+02
2.466168000000000138e+00 1.125747799680000050e+01 1.279489999999999981e+02 1.250280000000000058e+02
2.467629000000000072e+00 1.125823779999999807e+01 1.279509999999999934e+02 1.250250000000000057e+02
2.469090000000000007e+00 1.125893915680000035e+01 1.279479999999999933e+02 1.250280000000000058e+02
2.470551000000000386e+00 1.125969895999999792e+01 1.279509999999999934e+02 1.250259999999999962e+02
2.472011999999999876e+00 1.126040031680000020e+01 1.279479999999999933e+02 1.250289999999999964e+02
2.473473000000000255e+00 1.126118934319999987e+01 1.279500000000000028e+02 1.250259999999999962e+02
2.474934000000000189e+00 1.126186147680000005e+01 1.279470000000000027e+02 1.250300000000000011e+02
2.476395000000000124e+00 1.126265050319999972e+01 1.279500000000000028e+02 1.250270000000000010e+02
2.477856000000000058e+00 1.126335186000000022e+01 1.279470000000000027e+02 1.250300000000000011e+02
2.479317000000000437e+00 1.126411166319999957e+01 1.279489999999999981e+02 1.250280000000000058e+02
2.480777999999999928e+00 1.126478379679999975e+01 1.279470000000000027e+02 1.250310000000000059e+02
2.482239000000000306e+00 1.126557282319999942e+01 1.279489999999999981e+02 1.250280000000000058e+02
2.483700000000000241e+00 1.126624495679999960e+01 1.279459999999999980e+02 1.250319999999999965e+02
2.485161000000000175e+00 1.126700475999999895e+01 1.279479999999999933e+02 1.250289999999999964e+02
2.486622000000000110e+00 1.126770611679999945e+01 1.279459999999999980e+02 1.250319999999999965e+02
2.488083000000000045e+00 1.126846591999999880e+01 1.279479999999999933e+02 1.250289999999999964e+02
2.489543999999999979e+00 1.126913805359999898e+01 1.279449999999999932e+02 1.250330000000000013e+02
2.491005000000000358e+00 1.126989785680000011e+01 1.279470000000000027e+02 1.250300000000000011e+02
2.492466000000000292e+00 1.127056999040000029e+01 1.279449999999999932e+02 1.250330000000000013e+02
2.493927000000000227e+00 1.127132979359999965e+01 1.279470000000000027e+02 1.250300000000000011e+02
2.495388000000000162e+00 1.127200192719999805e+01 1.279449999999999932e+02 1.250340000000000060e+02
2.496849000000000096e+00 1.127276173039999918e+01 1.279470000000000027e+02 1.250310000000000059e+02
2.498310000000000031e+00 1.127343386399999936e+01 1.279440000000000026e+02 1.250340000000000060e+02
2.499771000000000409e+00 1.127419366719999871e+01 1.279459999999999980e+02 1.250310000000000059e+02
2.501231999999999900e+00 1.127486580080000067e+01 1.279440000000000026e+02 1.250340000000000060e+02
2.502693000000000279e+00 1.127559638079999971e+01 1.279459999999999980e+02 1.250319999999999965e+02
2.504154000000000213e+00 1.127626851439999989e+01 1.279440000000000026e+02 1.250349999999999966e+02
2.505615000000000148e+00 1.127702831759999924e+01 1.279449999999999932e+02 1.250319999999999965e+02
2.507076000000000082e+00 1.127770045119999942e+01 1.279429999999999978e+02 1.250349999999999966e+02
2.508537000000000461e+00 1.127843103119999846e+01 1.279449999999999932e+02 1.250319999999999965e+02
2.509997999999999951e+00 1.127910316479999864e+01 1.279429999999999978e+02 1.250360000000000014e+02
2.511459000000000330e+00 1.127983374479999945e+01 1.279449999999999932e+02 1.250330000000000013e+02
2.512920000000000265e+00 1.128050587839999963e+01 1.279429999999999978e+02 1.250360000000000014e+02
2.514381000000000199e+00 1.128120723519999835e+01 1.279489999999999981e+02 1.250319999999999965e+02
2.515842000000000134e+00 1.128185014559999999e+01 1.279459999999999980e+02 1.250259999999999962e+02
2.517303000000000068e+00 1.128258072559999903e+01 1.279470000000000027e+02 1.250229999999999961e+02
2.518764000000000003e+00 1.128322363599999889e+01 1.279440000000000026e+02 1.250240000000000009e+02
2.520225000000000382e+00 1.128395421599999793e+01 1.279459999999999980e+02 1.250220000000000056e+02
2.521686000000000316e+00 1.128459712639999957e+01 1.279440000000000026e+02 1.250240000000000009e+02
2.523147000000000251e+00 1.128532770639999860e+01 1.279449999999999932e+02 1.250220000000000056e+02
2.524608000000000185e+00 1.128597061680000024e+01 1.279429999999999978e+02 1.250250000000000057e+02
2.526069000000000120e+00 1.128670119679999928e+01 1.279449999999999932e+02 1.250220000000000056e+02
2.527530000000000054e+00 1.128734410719999914e+01 1.279429999999999978e+02 1.250250000000000057e+02
2.528991000000000433e+00 1.128807468719999818e+01 1.279440000000000026e+02 1.250229999999999961e+02
2.530451999999999924e+00 1.128871759759999982e+01 1.279419999999999931e+02 1.250259999999999962e+02
2.531913000000000302e+00 1.128944817759999886e+01 1.279440000000000026e+02 1.250229999999999961e+02
2.533374000000000237e+00 1.129009108800000050e+01 1.279419999999999931e+02 1.250259999999999962e+02
2.534835000000000171e+00 1.129082166799999953e+01 1.279440000000000026e+02 1.250240000000000009e+02
2.536296000000000106e+00 1.129146457839999940e+01 1.279419999999999931e+02 1.250270000000000010e+02
2.537757000000000485e+00 1.129216593519999989e+01 1.279440000000000026e+02 1.250240000000000009e+02
2.539217999999999975e+00 1.129283806880000007e+01 1.279419999999999931e+02 1.250270000000000010e+02
2.540679000000000354e+00 1.129353942560000057e+01 1.279429999999999978e+02 1.250250000000000057e+02
2.542140000000000288e+00 1.129418233599999866e+01 1.279410000000000025e+02 1.250280000000000058e+02
2.543601000000000223e+00 1.129488369279999915e+01 1.279429999999999978e+02 1.250250000000000057e+02
2.545062000000000157e+00 1.129552660319999902e+01 1.279410000000000025e+02 1.250280000000000058e+02
2.546523000000000092e+00 1.129622795999999951e+01 1.279429999999999978e+02 1.250259999999999962e+02
2.547984000000000027e+00 1.129687087039999938e+01 1.279410000000000025e+02 1.250289999999999964e+02
2.549445000000000405e+00 1.129757222719999987e+01 1.279429999999999978e+02 1.250259999999999962e+02
2.550906000000000340e+00 1.129821513759999974e+01 1.279410000000000025e+02 1.250289999999999964e+02
2.552367000000000274e+00 1.129891649439999846e+01 1.279419999999999931e+02 1.250259999999999962e+02
2.553828000000000209e+00 1.129955940480000010e+01 1.279410000000000025e+02 1.250300000000000011e+02
2.555289000000000144e+00 1.130026076159999882e+01 1.279419999999999931e+02 1.250270000000000010e+02
2.556750000000000078e+00 1.130090367199999868e+01 1.279399999999999977e+02 1.250300000000000011e+02
2.558211000000000013e+00 1.130157580559999886e+01 1.279419999999999931e+02 1.250270000000000010e+02
2.559671999999999947e+00 1.130221871600000050e+01 1.279399999999999977e+02 1.250300000000000011e+02
2.561132999999999882e+00 1.130292007279999922e+01 1.279419999999999931e+02 1.250280000000000058e+02
2.562594000000000261e+00 1.130353375999999876e+01 1.279399999999999977e+02 1.250310000000000059e+02
2.564055000000000195e+00 1.130423511679999926e+01 1.279419999999999931e+02 1.250280000000000058e+02
2.565516000000000130e+00 1.130484880399999881e+01 1.279399999999999977e+02 1.250310000000000059e+02
2.566977000000000064e+00 1.130555016079999930e+01 1.279419999999999931e+02 1.250280000000000058e+02
2.568437999999999999e+00 1.130616384800000063e+01 1.279399999999999977e+02 1.250310000000000059e+02
2.569898999999999933e+00 1.130686520479999935e+01 1.279419999999999931e+02 1.250289999999999964e+02
2.571360000000000312e+00 1.130747889199999889e+01 1.279399999999999977e+02 1.250319999999999965e+02
2.572820999999999803e+00 1.130826791839999856e+01 1.279560000000000031e+02 1.250310000000000059e+02
2.574282000000000181e+00 1.130888160559999989e+01 1.279509999999999934e+02 1.250240000000000009e+02
2.575743000000000116e+00 1.130955373920000007e+01 1.279509999999999934e+02 1.250210000000000008e+02
2.577204000000000050e+00 1.131016742639999961e+01 1.279479999999999933e+02 1.250210000000000008e+02
2.578664999999999985e+00 1.131086878319999833e+01 1.279500000000000028e+02 1.250190000000000055e+02
2.580126000000000364e+00 1.131148247039999966e+01 1.279479999999999933e+02 1.250210000000000008e+02
2.581586999999999854e+00 1.131215460399999984e+01 1.279489999999999981e+02 1.250190000000000055e+02
2.583048000000000233e+00 1.131276829119999938e+01 1.279470000000000027e+02 1.250220000000000056e+02
2.584509000000000167e+00 1.131344042479999956e+01 1.279489999999999981e+02 1.250190000000000055e+02
2.585970000000000102e+00 1.131405411199999911e+01 1.279470000000000027e+02 1.250220000000000056e+02
2.587431000000000036e+00 1.131472624559999929e+01 1.279489999999999981e+02 1.250199999999999960e+02
2.588891999999999971e+00 1.131533993279999883e+01 1.279470000000000027e+02 1.250229999999999961e+02
2.590352999999999906e+00 1.131601206639999901e+01 1.279479999999999933e+02 1.250199999999999960e+02
2.591814000000000284e+00 1.131662575359999856e+01 1.279470000000000027e+02 1.250229999999999961e+02
2.593275000000000219e+00 1.131729788719999874e+01 1.279479999999999933e+02 1.250210000000000008e+02
2.594736000000000153e+00 1.131791157440000006e+01 1.279470000000000027e+02 1.250240000000000009e+02
2.596197000000000088e+00 1.131855448479999993e+01 1.279479999999999933e+02 1.250220000000000056e+02
2.597658000000000023e+00 1.131916817199999947e+01 1.279459999999999980e+02 1.250250000000000057e+02
2.599118999999999957e+00 1.131984030559999965e+01 1.279479999999999933e+02 1.250220000000000056e+02
2.600580000000000336e+00 1.132042476959999888e+01 1.279459999999999980e+02 1.250250000000000057e+02
2.602040999999999826e+00 1.132109690319999906e+01 1.279479999999999933e+02 1.250229999999999961e+02
2.603502000000000205e+00 1.132171059039999861e+01 1.279459999999999980e+02 1.250259999999999962e+02
2.604963000000000140e+00 1.132235350080000025e+01 1.279479999999999933e+02 1.250229999999999961e+02
2.606424000000000074e+00 1.132296718799999979e+01 1.279459999999999980e+02 1.250259999999999962e+02
2.607885000000000009e+00 1.132361009839999966e+01 1.279479999999999933e+02 1.250240000000000009e+02
2.609346000000000387e+00 1.132419456239999889e+01 1.279459999999999980e+02 1.250270000000000010e+02
2.610806999999999878e+00 1.132486669599999907e+01 1.279479999999999933e+02 1.250240000000000009e+02
2.612268000000000256e+00 1.132545116000000007e+01 1.279459999999999980e+02 1.250270000000000010e+02
2.613729000000000191e+00 1.132609407039999994e+01 1.279470000000000027e+02 1.250250000000000057e+02
2.615190000000000126e+00 1.132670775759999948e+01 1.279459999999999980e+02 1.250280000000000058e+02
2.616651000000000060e+00 1.132735066799999935e+01 1.279470000000000027e+02 1.250250000000000057e+02
2.618111999999999995e+00 1.132793513200000035e+01 1.279459999999999980e+02 1.250280000000000058e+02
2.619572999999999929e+00 1.132857804239999844e+01 1.279470000000000027e+02 1.250250000000000057e+02
2.621034000000000308e+00 1.132916250639999944e+01 1.279459999999999980e+02 1.250289999999999964e+02
2.622495000000000243e+00 1.132980541679999931e+01 1.279470000000000027e+02 1.250259999999999962e+02
2.623956000000000177e+00 1.133038988079999854e+01 1.279459999999999980e+02 1.250289999999999964e+02
2.625417000000000112e+00 1.133103279120000018e+01 1.279470000000000027e+02 1.250259999999999962e+02
2.626878000000000046e+00 1.133161725519999941e+01 1.279459999999999980e+02 1.250289999999999964e+02
2.628338999999999981e+00 1.133226016559999927e+01 1.279470000000000027e+02 1.250259999999999962e+02
2.629800000000000360e+00 1.133284462960000027e+01 1.279459999999999980e+02 1.250300000000000011e+02
2.631260999999999850e+00 1.133354598639999899e+01 1.279560000000000031e+02 1.250270000000000010e+02
2.632722000000000229e+00 1.133413045040000000e+01 1.279509999999999934e+02 1.250190000000000055e+02
2.634183000000000163e+00 1.133477336079999986e+01 1.279519999999999982e+02 1.250160000000000053e+02
2.635644000000000098e+00 1.133535782479999909e+01 1.279489999999999981e+02 1.250160000000000053e+02
2.637105000000000032e+00 1.133597151199999864e+01 1.279500000000000028e+02 1.250139999999999958e+02
2.638566000000000411e+00 1.133655597599999965e+01 1.279479999999999933e+02 1.250160000000000053e+02
2.640026999999999902e+00 1.133719888639999951e+01 1.279500000000000028e+02 1.250150000000000006e+02
2.641488000000000280e+00 1.133775412720000020e+01 1.279479999999999933e+02 1.250169999999999959e+02
2.642949000000000215e+00 1.133839703759999828e+01 1.279500000000000028e+02 1.250150000000000006e+02
2.644410000000000149e+00 1.133898150159999929e+01 1.279479999999999933e+02 1.250180000000000007e+02
2.645871000000000084e+00 1.133959518879999884e+01 1.279500000000000028e+02 1.250160000000000053e+02
2.647332000000000019e+00 1.134017965279999984e+01 1.279479999999999933e+02 1.250180000000000007e+02
2.648792999999999953e+00 1.134079333999999939e+01 1.279489999999999981e+02 1.250160000000000053e+02
2.650254000000000332e+00 1.134134858080000008e+01 1.279479999999999933e+02 1.250190000000000055e+02
2.651715000000000266e+00 1.134199149119999994e+01 1.279489999999999981e+02 1.250169999999999959e+02
2.653176000000000201e+00 1.134254673199999885e+01 1.279479999999999933e+02 1.250199999999999960e+02
2.654637000000000135e+00 1.134318964239999872e+01 1.279489999999999981e+02 1.250169999999999959e+02
2.656098000000000070e+00 1.134374488319999941e+01 1.279479999999999933e+02 1.250199999999999960e+02
2.657559000000000005e+00 1.134435857039999895e+01 1.279489999999999981e+02 1.250180000000000007e+02
2.659020000000000383e+00 1.134491381119999964e+01 1.279479999999999933e+02 1.250210000000000008e+02
2.660480999999999874e+00 1.134552749839999919e+01 1.279489999999999981e+02 1.250180000000000007e+02
2.661942000000000252e+00 1.134608273919999988e+01 1.279479999999999933e+02 1.250220000000000056e+02
2.663403000000000187e+00 1.134669642639999942e+01 1.279500000000000028e+02 1.250190000000000055e+02
2.664864000000000122e+00 1.134728089039999865e+01 1.279489999999999981e+02 1.250220000000000056e+02
2.666325000000000056e+00 1.134789457759999998e+01 1.279509999999999934e+02 1.250199999999999960e+02
2.667786000000000435e+00 1.134844981839999889e+01 1.279500000000000028e+02 1.250229999999999961e+02
2.669246999999999925e+00 1.134903428239999990e+01 1.279519999999999982e+02 1.250199999999999960e+02
2.670708000000000304e+00 1.134958952319999881e+01 1.279509999999999934e+02 1.250229999999999961e+02
2.672169000000000239e+00 1.135020321039999835e+01 1.279530000000000030e+02 1.250210000000000008e+02
2.673630000000000173e+00 1.135075845119999904e+01 1.279519999999999982e+02 1.250240000000000009e+02
2.675091000000000108e+00 1.135137213839999859e+01 1.279539999999999935e+02 1.250210000000000008e+02
2.676552000000000042e+00 1.135189815599999896e+01 1.279530000000000030e+02 1.250240000000000009e+02
2.678012999999999977e+00 1.135251184319999851e+01 1.279549999999999983e+02 1.250220000000000056e+02
2.679474000000000355e+00 1.135306708399999920e+01 1.279549999999999983e+02 1.250250000000000057e+02
2.680935000000000290e+00 1.135365154800000020e+01 1.279569999999999936e+02 1.250220000000000056e+02
2.682396000000000225e+00 1.135420678879999912e+01 1.279560000000000031e+02 1.250250000000000057e+02
2.683857000000000159e+00 1.135479125280000012e+01 1.279579999999999984e+02 1.250229999999999961e+02
2.685318000000000094e+00 1.135534649359999904e+01 1.279569999999999936e+02 1.250259999999999962e+02
2.686779000000000028e+00 1.135593095760000004e+01 1.279590000000000032e+02 1.250229999999999961e+02
2.688240000000000407e+00 1.135648619839999895e+01 1.279579999999999984e+02 1.250259999999999962e+02
2.689700999999999897e+00 1.135739211759999989e+01 1.279599999999999937e+02 1.249339999999999975e+02
2.691162000000000276e+00 1.135791813519999849e+01 1.279549999999999983e+02 1.249150000000000063e+02
2.692623000000000211e+00 1.135859026879999867e+01 1.279560000000000031e+02 1.249099999999999966e+02
2.694084000000000145e+00 1.135914550959999936e+01 1.279539999999999935e+02 1.249080000000000013e+02
2.695545000000000080e+00 1.135975919680000068e+01 1.279560000000000031e+02 1.249060000000000059e+02
2.697006000000000459e+00 1.136031443759999959e+01 1.279549999999999983e+02 1.249069999999999965e+02
2.698466999999999949e+00 1.136089890160000060e+01 1.279569999999999936e+02 1.249050000000000011e+02
2.699928000000000328e+00 1.136145414239999951e+01 1.279549999999999983e+02 1.249069999999999965e+02
2.701389000000000262e+00 1.136203860639999874e+01 1.279579999999999984e+02 1.249050000000000011e+02
2.702850000000000197e+00 1.136256462399999911e+01 1.279560000000000031e+02 1.249069999999999965e+02
2.704311000000000131e+00 1.136317831119999866e+01 1.279579999999999984e+02 1.249050000000000011e+02
2.705772000000000066e+00 1.136370432879999903e+01 1.279569999999999936e+02 1.249080000000000013e+02
2.707233000000000001e+00 1.136428879279999826e+01 1.279590000000000032e+02 1.249060000000000059e+02
2.708694000000000379e+00 1.136481481039999863e+01 1.279579999999999984e+02 1.249080000000000013e+02
2.710155000000000314e+00 1.136539927439999964e+01 1.279599999999999937e+02 1.249060000000000059e+02
2.711616000000000248e+00 1.136592529199999824e+01 1.279590000000000032e+02 1.249090000000000060e+02
2.713077000000000183e+00 1.136650975599999924e+01 1.279609999999999985e+02 1.249060000000000059e+02
2.714538000000000117e+00 1.136703577359999962e+01 1.279599999999999937e+02 1.249090000000000060e+02
2.715999000000000052e+00 1.136762023759999884e+01 1.279620000000000033e+02 1.249069999999999965e+02
2.717460000000000431e+00 1.136811703200000068e+01 1.279609999999999985e+02 1.249090000000000060e+02
2.718920999999999921e+00 1.136870149599999991e+01 1.279629999999999939e+02 1.249069999999999965e+02
2.720382000000000300e+00 1.136922751360000028e+01 1.279620000000000033e+02 1.249099999999999966e+02
2.721843000000000234e+00 1.136981197759999951e+01 1.279639999999999986e+02 1.249080000000000013e+02
2.723304000000000169e+00 1.137030877199999956e+01 1.279629999999999939e+02 1.249099999999999966e+02
2.724765000000000104e+00 1.137089323599999879e+01 1.279650000000000034e+02 1.249090000000000060e+02
2.726226000000000482e+00 1.137141925359999917e+01 1.279639999999999986e+02 1.249129999999999967e+02
2.727686999999999973e+00 1.137197449439999986e+01 1.279659999999999940e+02 1.249120000000000061e+02
2.729148000000000351e+00 1.137250051200000023e+01 1.279650000000000034e+02 1.249159999999999968e+02
2.730609000000000286e+00 1.137305575279999914e+01 1.279669999999999987e+02 1.249150000000000063e+02
2.732070000000000221e+00 1.137358177039999951e+01 1.279659999999999940e+02 1.249189999999999969e+02
2.733531000000000155e+00 1.137413701120000020e+01 1.279680000000000035e+02 1.249180000000000064e+02
2.734992000000000090e+00 1.137463380559999848e+01 1.279669999999999987e+02 1.249219999999999970e+02
2.736453000000000024e+00 1.137521826959999949e+01 1.279689999999999941e+02 1.249210000000000065e+02
2.737914000000000403e+00 1.137571506399999954e+01 1.279669999999999987e+02 1.249260000000000019e+02
2.739375000000000338e+00 1.137627030479999846e+01 1.279689999999999941e+02 1.249249999999999972e+02
2.740835999999999828e+00 1.137676709919999851e+01 1.279669999999999987e+02 1.249290000000000020e+02
2.742297000000000207e+00 1.137735156319999952e+01 1.279680000000000035e+02 1.249279999999999973e+02
2.743758000000000141e+00 1.137784835759999957e+01 1.279669999999999987e+02 1.249320000000000022e+02
2.745219000000000076e+00 1.137840359839999849e+01 1.279680000000000035e+02 1.249309999999999974e+02
2.746680000000000010e+00 1.137890039279999854e+01 1.279669999999999987e+02 1.249350000000000023e+02
2.748140999999999945e+00 1.137948485679999955e+01 1.279740000000000038e+02 1.249180000000000064e+02
2.749601999999999880e+00 1.137998165119999960e+01 1.279680000000000035e+02 1.249039999999999964e+02
2.751063000000000258e+00 1.138053689199999852e+01 1.279689999999999941e+02 1.249009999999999962e+02
2.752524000000000193e+00 1.138103368640000035e+01 1.279669999999999987e+02 1.248990000000000009e+02
2.753985000000000127e+00 1.138155970399999894e+01 1.279689999999999941e+02 1.248979999999999961e+02
2.755446000000000062e+00 1.138205649840000078e+01 1.279669999999999987e+02 1.248990000000000009e+02
2.756906999999999996e+00 1.138261173919999969e+01 1.279689999999999941e+02 1.248970000000000056e+02
2.758367999999999931e+00 1.138307931039999943e+01 1.279680000000000035e+02 1.248979999999999961e+02
2.759829000000000310e+00 1.138363455120000012e+01 1.279699999999999989e+02 1.248970000000000056e+02
2.761289999999999800e+00 1.138410212239999986e+01 1.279689999999999941e+02 1.248979999999999961e+02
2.762751000000000179e+00 1.138465736319999877e+01 1.279710000000000036e+02 1.248960000000000008e+02
2.764212000000000113e+00 1.138512493439999851e+01 1.279699999999999989e+02 1.248979999999999961e+02
2.765673000000000048e+00 1.138568017519999920e+01 1.279719999999999942e+02 1.248960000000000008e+02
2.767133999999999983e+00 1.138614774639999894e+01 1.279699999999999989e+02 1.248979999999999961e+02
2.768595000000000361e+00 1.138670298719999963e+01 1.279719999999999942e+02 1.248960000000000008e+02
2.770055999999999852e+00 1.138717055839999936e+01 1.279699999999999989e+02 1.248979999999999961e+02
2.771517000000000230e+00 1.138769657599999974e+01 1.279710000000000036e+02 1.248960000000000008e+02
2.772978000000000165e+00 1.138819337039999979e+01 1.279699999999999989e+02 1.248979999999999961e+02
2.774439000000000100e+00 1.138871938799999839e+01 1.279710000000000036e+02 1.248960000000000008e+02
2.775900000000000034e+00 1.138921618240000022e+01 1.279699999999999989e+02 1.248979999999999961e+02
2.777360999999999969e+00 1.138974219999999882e+01 1.279710000000000036e+02 1.248960000000000008e+02
2.778821999999999903e+00 1.139020977120000033e+01 1.279689999999999941e+02 1.248979999999999961e+02
2.780283000000000282e+00 1.139073578880000071e+01 1.279699999999999989e+02 1.248960000000000008e+02
2.781744000000000216e+00 1.139120335999999867e+01 1.279689999999999941e+02 1.248979999999999961e+02
2.783205000000000151e+00 1.139172937759999904e+01 1.279699999999999989e+02 1.248960000000000008e+02
2.784666000000000086e+00 1.139222617199999910e+01 1.279689999999999941e+02 1.248979999999999961e+02
2.786127000000000020e+00 1.139275218959999947e+01 1.279699999999999989e+02 1.248960000000000008e+02
2.787587999999999955e+00 1.139321976079999921e+01 1.279680000000000035e+02 1.248979999999999961e+02
2.789049000000000333e+00 1.139374577839999958e+01 1.279689999999999941e+02 1.248960000000000008e+02
2.790509999999999824e+00 1.139421334959999932e+01 1.279680000000000035e+02 1.248990000000000009e+02
2.791971000000000203e+00 1.139473936719999969e+01 1.279689999999999941e+02 1.248960000000000008e+02
2.793432000000000137e+00 1.139520693839999943e+01 1.279669999999999987e+02 1.248990000000000009e+02
2.794893000000000072e+00 1.139573295599999980e+01 1.279680000000000035e+02 1.248960000000000008e+02
2.796354000000000006e+00 1.139620052719999954e+01 1.279669999999999987e+02 1.248990000000000009e+02
2.797815000000000385e+00 1.139669732159999960e+01 1.279680000000000035e+02 1.248960000000000008e+02
2.799275999999999875e+00 1.139716489279999934e+01 1.279659999999999940e+02 1.248990000000000009e+02
2.800737000000000254e+00 1.139769091039999971e+01 1.279680000000000035e+02 1.248960000000000008e+02
2.802198000000000189e+00 1.139815848159999945e+01 1.279659999999999940e+02 1.248990000000000009e+02
2.803659000000000123e+00 1.139868449919999982e+01 1.279669999999999987e+02 1.248960000000000008e+02
2.805120000000000058e+00 1.139912284719999924e+01 1.279659999999999940e+02 1.248990000000000009e+02
2.806580999999999992e+00 1.139970731120000025e+01 1.279809999999999945e+02 1.249260000000000019e+02
2.808041999999999927e+00 1.140020410560000030e+01 1.279749999999999943e+02 1.249170000000000016e+02
2.809503000000000306e+00 1.140070089999999858e+01 1.279749999999999943e+02 1.249140000000000015e+02
2.810964000000000240e+00 1.140116847120000010e+01 1.279729999999999990e+02 1.249140000000000015e+02
2.812425000000000175e+00 1.140166526560000015e+01 1.279740000000000038e+02 1.249120000000000061e+02
2.813886000000000109e+00 1.140213283679999989e+01 1.279719999999999942e+02 1.249129999999999967e+02
2.815347000000000044e+00 1.140262963119999995e+01 1.279729999999999990e+02 1.249110000000000014e+02
2.816807999999999979e+00 1.140309720239999969e+01 1.279710000000000036e+02 1.249129999999999967e+02
2.818269000000000357e+00 1.140362321999999828e+01 1.279719999999999942e+02 1.249110000000000014e+02
2.819729999999999848e+00 1.140406156799999948e+01 1.279710000000000036e+02 1.249129999999999967e+02
2.821191000000000226e+00 1.140458758559999985e+01 1.279719999999999942e+02 1.249110000000000014e+02
2.822652000000000161e+00 1.140502593359999928e+01 1.279699999999999989e+02 1.249129999999999967e+02
2.824113000000000095e+00 1.140555195119999965e+01 1.279710000000000036e+02 1.249099999999999966e+02
2.825574000000000030e+00 1.140599029919999907e+01 1.279699999999999989e+02 1.249129999999999967e+02
2.827035000000000409e+00 1.140648709359999913e+01 1.279710000000000036e+02 1.249099999999999966e+02
2.828495999999999899e+00 1.140695466479999887e+01 1.279699999999999989e+02 1.249129999999999967e+02
2.829957000000000278e+00 1.140745145919999892e+01 1.279710000000000036e+02 1.249099999999999966e+02
2.831418000000000212e+00 1.140791903039999866e+01 1.279689999999999941e+02 1.249129999999999967e+02
2.832879000000000147e+00 1.140841582479999872e+01 1.279699999999999989e+02 1.249099999999999966e+02
2.834340000000000082e+00 1.140885417279999814e+01 1.279689999999999941e+02 1.249120000000000061e+02
2.835801000000000016e+00 1.140935096719999997e+01 1.279699999999999989e+02 1.249099999999999966e+02
2.837261999999999951e+00 1.140981853839999793e+01 1.279680000000000035e+02 1.249120000000000061e+02
2.838723000000000329e+00 1.141031533279999977e+01 1.279689999999999941e+02 1.249099999999999966e+02
2.840184000000000264e+00 1.141075368079999919e+01 1.279680000000000035e+02 1.249120000000000061e+02
2.841645000000000199e+00 1.141125047519999924e+01 1.279689999999999941e+02 1.249099999999999966e+02
2.843106000000000133e+00 1.141168882319999867e+01 1.279669999999999987e+02 1.249120000000000061e+02
2.844567000000000068e+00 1.141218561759999872e+01 1.279680000000000035e+02 1.249099999999999966e+02
2.846028000000000002e+00 1.141262396559999992e+01 1.279669999999999987e+02 1.249120000000000061e+02
2.847489000000000381e+00 1.141312075999999998e+01 1.279680000000000035e+02 1.249090000000000060e+02
2.848949999999999871e+00 1.141355910799999940e+01 1.279659999999999940e+02 1.249120000000000061e+02
2.850411000000000250e+00 1.141405590239999945e+01 1.279669999999999987e+02 1.249090000000000060e+02
2.851872000000000185e+00 1.141449425040000065e+01 1.279650000000000034e+02 1.249120000000000061e+02
2.853333000000000119e+00 1.141496182159999861e+01 1.279650000000000034e+02 1.249090000000000060e+02
2.854794000000000054e+00 1.141540016959999804e+01 1.279629999999999939e+02 1.249120000000000061e+02
2.856255000000000432e+00 1.141589696399999987e+01 1.279629999999999939e+02 1.249090000000000060e+02
2.857715999999999923e+00 1.141633531199999929e+01 1.279609999999999985e+02 1.249120000000000061e+02
2.859177000000000302e+00 1.141683210639999935e+01 1.279620000000000033e+02 1.249090000000000060e+02
2.860638000000000236e+00 1.141724123120000023e+01 1.279599999999999937e+02 1.249120000000000061e+02
2.862099000000000171e+00 1.141773802560000028e+01 1.279599999999999937e+02 1.249090000000000060e+02
2.863560000000000105e+00 1.141817637359999971e+01 1.279579999999999984e+02 1.249120000000000061e+02
2.865021000000000040e+00 1.141864394479999945e+01 1.279629999999999939e+02 1.249309999999999974e+02
2.866481999999999974e+00 1.141911151599999918e+01 1.279549999999999983e+02 1.249240000000000066e+02
2.867943000000000353e+00 1.141957908719999892e+01 1.279539999999999935e+02 1.249210000000000065e+02
2.869404000000000288e+00 1.142001743520000012e+01 1.279509999999999934e+02 1.249210000000000065e+02
2.870865000000000222e+00 1.142048500639999808e+01 1.279509999999999934e+02 1.249189999999999969e+02
2.872326000000000157e+00 1.142092335439999928e+01 1.279489999999999981e+02 1.249200000000000017e+02
2.873787000000000091e+00 1.142139092559999902e+01 1.279489999999999981e+02 1.249180000000000064e+02
2.875248000000000026e+00 1.142182927359999844e+01 1.279470000000000027e+02 1.249200000000000017e+02
2.876709000000000405e+00 1.142229684479999996e+01 1.279470000000000027e+02 1.249170000000000016e+02
2.878169999999999895e+00 1.142273519279999938e+01 1.279449999999999932e+02 1.249200000000000017e+02
2.879631000000000274e+00 1.142320276399999912e+01 1.279449999999999932e+02 1.249170000000000016e+02
2.881092000000000208e+00 1.142364111199999854e+01 1.279429999999999978e+02 1.249189999999999969e+02
2.882553000000000143e+00 1.142410868320000006e+01 1.279440000000000026e+02 1.249170000000000016e+02
2.884014000000000078e+00 1.142451780799999916e+01 1.279410000000000025e+02 1.249189999999999969e+02
2.885475000000000456e+00 1.142501460239999922e+01 1.279419999999999931e+02 1.249170000000000016e+02
2.886935999999999947e+00 1.142542372720000010e+01 1.279399999999999977e+02 1.249189999999999969e+02
2.888397000000000325e+00 1.142589129839999806e+01 1.279399999999999977e+02 1.249159999999999968e+02
2.889858000000000260e+00 1.142632964639999926e+01 1.279380000000000024e+02 1.249189999999999969e+02
2.891319000000000194e+00 1.142679721759999900e+01 1.279380000000000024e+02 1.249159999999999968e+02
2.892780000000000129e+00 1.142720634239999988e+01 1.279360000000000070e+02 1.249189999999999969e+02
2.894241000000000508e+00 1.142767391359999962e+01 1.279360000000000070e+02 1.249159999999999968e+02
2.895701999999999998e+00 1.142808303840000050e+01 1.279339999999999975e+02 1.249189999999999969e+02
2.897163000000000377e+00 1.142855060959999847e+01 1.279350000000000023e+02 1.249159999999999968e+02
2.898624000000000311e+00 1.142895973439999935e+01 1.279330000000000069e+02 1.249189999999999969e+02
2.900085000000000246e+00 1.142942730559999909e+01 1.279330000000000069e+02 1.249159999999999968e+02
2.901546000000000181e+00 1.142983643039999997e+01 1.279309999999999974e+02 1.249180000000000064e+02
2.903007000000000115e+00 1.143030400159999971e+01 1.279309999999999974e+02 1.249159999999999968e+02
2.904468000000000050e+00 1.143071312639999881e+01 1.279290000000000020e+02 1.249180000000000064e+02
2.905929000000000428e+00 1.143118069760000033e+01 1.279300000000000068e+02 1.249159999999999968e+02
2.907389999999999919e+00 1.143158982239999943e+01 1.279279999999999973e+02 1.249180000000000064e+02
2.908851000000000298e+00 1.143205739359999917e+01 1.279290000000000020e+02 1.249159999999999968e+02
2.910312000000000232e+00 1.143246651840000006e+01 1.279279999999999973e+02 1.249180000000000064e+02
2.911773000000000167e+00 1.143290486639999948e+01 1.279279999999999973e+02 1.249159999999999968e+02
2.913234000000000101e+00 1.143331399120000036e+01 1.279270000000000067e+02 1.249180000000000064e+02
2.914695000000000480e+00 1.143378156240000010e+01 1.279279999999999973e+02 1.249150000000000063e+02
2.916155999999999970e+00 1.143419068719999920e+01 1.279260000000000019e+02 1.249180000000000064e+02
2.917617000000000349e+00 1.143462903520000040e+01 1.279270000000000067e+02 1.249150000000000063e+02
2.919078000000000284e+00 1.143503815999999951e+01 1.279260000000000019e+02 1.249180000000000064e+02
2.920539000000000218e+00 1.143547650800000071e+01 1.279270000000000067e+02 1.249150000000000063e+02
2.922000000000000153e+00 1.143588563279999804e+01 1.279249999999999972e+02 1.249180000000000064e+02
2.923461000000000087e+00 1.143658698960000031e+01 1.279590000000000032e+02 1.249279999999999973e+02
2.924922000000000022e+00 1.143699611439999941e+01 1.279519999999999982e+02 1.249189999999999969e+02
2.926383000000000401e+00 1.143746368559999915e+01 1.279509999999999934e+02 1.249150000000000063e+02
2.927844000000000335e+00 1.143787281040000003e+01 1.279479999999999933e+02 1.249140000000000015e+02
2.929304999999999826e+00 1.143831115839999946e+01 1.279479999999999933e+02 1.249120000000000061e+02
2.930765999999999760e+00 1.143872028319999856e+01 1.279459999999999980e+02 1.249129999999999967e+02
2.932227000000000139e+00 1.143915863119999976e+01 1.279459999999999980e+02 1.249110000000000014e+02
2.933688000000000073e+00 1.143956775599999887e+01 1.279440000000000026e+02 1.249120000000000061e+02
2.935149000000000008e+00 1.144000610399999829e+01 1.279449999999999932e+02 1.249099999999999966e+02
2.936609999999999943e+00 1.144041522879999917e+01 1.279419999999999931e+02 1.249120000000000061e+02
2.938071000000000321e+00 1.144085357679999859e+01 1.279429999999999978e+02 1.249099999999999966e+02
2.939532000000000256e+00 1.144126270159999947e+01 1.279410000000000025e+02 1.249120000000000061e+02
2.940993000000000190e+00 1.144170104959999890e+01 1.279410000000000025e+02 1.249090000000000060e+02
2.942453999999999681e+00 1.144208095119999946e+01 1.279389999999999930e+02 1.249110000000000014e+02
2.943915000000000504e+00 1.144251929920000066e+01 1.279399999999999977e+02 1.249090000000000060e+02
2.945375999999999994e+00 1.144292842399999799e+01 1.279380000000000024e+02 1.249110000000000014e+02
2.946836999999999929e+00 1.144336677199999919e+01 1.279389999999999930e+02 1.249090000000000060e+02
2.948297999999999863e+00 1.144374667359999975e+01 1.279380000000000024e+02 1.249110000000000014e+02
2.949759000000000242e+00 1.144418502159999917e+01 1.279389999999999930e+02 1.249080000000000013e+02
2.951220000000000176e+00 1.144459414640000006e+01 1.279369999999999976e+02 1.249110000000000014e+02
2.952681000000000111e+00 1.144500327119999916e+01 1.279380000000000024e+02 1.249080000000000013e+02
2.954142000000000046e+00 1.144541239599999827e+01 1.279369999999999976e+02 1.249099999999999966e+02
2.955603000000000424e+00 1.144585074399999947e+01 1.279380000000000024e+02 1.249080000000000013e+02
2.957064000000000359e+00 1.144623064560000003e+01 1.279360000000000070e+02 1.249099999999999966e+02
2.958524999999999849e+00 1.144666899359999945e+01 1.279369999999999976e+02 1.249080000000000013e+02
2.959985999999999784e+00 1.144704889519999824e+01 1.279360000000000070e+02 1.249099999999999966e+02
2.961447000000000163e+00 1.144748724319999944e+01 1.279369999999999976e+02 1.249069999999999965e+02
2.962908000000000097e+00 1.144786714480000001e+01 1.279350000000000023e+02 1.249099999999999966e+02
2.964369000000000032e+00 1.144827626959999911e+01 1.279360000000000070e+02 1.249069999999999965e+02
2.965829999999999966e+00 1.144865617119999968e+01 1.279350000000000023e+02 1.249099999999999966e+02
2.967291000000000345e+00 1.144909451919999910e+01 1.279360000000000070e+02 1.249069999999999965e+02
2.968752000000000280e+00 1.144947442079999789e+01 1.279339999999999975e+02 1.249090000000000060e+02
2.970213000000000214e+00 1.144991276879999909e+01 1.279350000000000023e+02 1.249069999999999965e+02
2.971673999999999705e+00 1.145029267039999965e+01 1.279339999999999975e+02 1.249090000000000060e+02
2.973135000000000527e+00 1.145070179520000053e+01 1.279350000000000023e+02 1.249060000000000059e+02
2.974596000000000018e+00 1.145108169679999932e+01 1.279330000000000069e+02 1.249090000000000060e+02
2.976056999999999952e+00 1.145149082160000020e+01 1.279339999999999975e+02 1.249060000000000059e+02
2.977517999999999887e+00 1.145187072319999899e+01 1.279330000000000069e+02 1.249090000000000060e+02
2.978979000000000266e+00 1.145230907119999841e+01 1.279339999999999975e+02 1.249060000000000059e+02
2.980440000000000200e+00 1.145268897279999898e+01 1.279330000000000069e+02 1.249090000000000060e+02
2.981901000000000135e+00 1.145318576720000081e+01 1.279369999999999976e+02 1.249339999999999975e+02
2.983362000000000069e+00 1.145356566879999960e+01 1.279330000000000069e+02 1.249219999999999970e+02
2.984823000000000448e+00 1.145403323999999934e+01 1.279330000000000069e+02 1.249180000000000064e+02
2.986284000000000383e+00 1.145441314159999990e+01 1.279309999999999974e+02 1.249170000000000016e+02
2.987744999999999873e+00 1.145485148959999933e+01 1.279320000000000022e+02 1.249150000000000063e+02
2.989205999999999808e+00 1.145523139119999811e+01 1.279300000000000068e+02 1.249159999999999968e+02
2.990667000000000186e+00 1.145566973919999931e+01 1.279309999999999974e+02 1.249140000000000015e+02
2.992128000000000121e+00 1.145604964079999988e+01 1.279300000000000068e+02 1.249150000000000063e+02
2.993589000000000055e+00 1.145645876560000076e+01 1.279309999999999974e+02 1.249129999999999967e+02
2.995049999999999990e+00 1.145683866719999955e+01 1.279290000000000020e+02 1.249150000000000063e+02
2.996511000000000369e+00 1.145724779200000043e+01 1.279300000000000068e+02 1.249120000000000061e+02
2.997972000000000303e+00 1.145762769359999922e+01 1.279290000000000020e+02 1.249140000000000015e+02
2.999433000000000238e+00 1.145803681840000010e+01 1.279300000000000068e+02 1.249120000000000061e+02
3.000893999999999728e+00 1.145841671999999889e+01 1.279279999999999973e+02 1.249140000000000015e+02
3.002355000000000551e+00 1.145882584479999977e+01 1.279290000000000020e+02 1.249110000000000014e+02
3.003816000000000042e+00 1.145917652319999824e+01 1.279279999999999973e+02 1.249129999999999967e+02
3.005276999999999976e+00 1.145958564799999913e+01 1.279290000000000020e+02 1.249110000000000014e+02
3.006737999999999911e+00 1.145996554959999791e+01 1.279270000000000067e+02 1.249129999999999967e+02
3.008199000000000289e+00 1.146037467439999880e+01 1.279279999999999973e+02 1.249099999999999966e+02
3.009660000000000224e+00 1.146072535279999904e+01 1.279270000000000067e+02 1.249129999999999967e+02
3.011121000000000159e+00 1.146113447759999993e+01 1.279279999999999973e+02 1.249099999999999966e+02
3.012582000000000093e+00 1.146151437919999871e+01 1.279270000000000067e+02 1.249120000000000061e+02
3.014043000000000472e+00 1.146192350399999960e+01 1.279270000000000067e+02 1.249090000000000060e+02
3.015504000000000406e+00 1.146227418239999984e+01 1.279260000000000019e+02 1.249120000000000061e+02
3.016964999999999897e+00 1.146268330719999895e+01 1.279270000000000067e+02 1.249090000000000060e+02
3.018425999999999831e+00 1.146303398559999920e+01 1.279260000000000019e+02 1.249110000000000014e+02
3.019887000000000210e+00 1.146344311040000008e+01 1.279270000000000067e+02 1.249090000000000060e+02
3.021348000000000145e+00 1.146379378880000033e+01 1.279249999999999972e+02 1.249110000000000014e+02
3.022809000000000079e+00 1.146420291359999943e+01 1.279260000000000019e+02 1.249080000000000013e+02
3.024270000000000014e+00 1.146455359199999968e+01 1.279249999999999972e+02 1.249110000000000014e+02
3.025731000000000392e+00 1.146496271679999879e+01 1.279260000000000019e+02 1.249080000000000013e+02
3.027192000000000327e+00 1.146531339520000081e+01 1.279249999999999972e+02 1.249099999999999966e+02
3.028653000000000262e+00 1.146569329679999960e+01 1.279249999999999972e+02 1.249080000000000013e+02
3.030113999999999752e+00 1.146607319839999839e+01 1.279240000000000066e+02 1.249099999999999966e+02
3.031575000000000575e+00 1.146645309999999895e+01 1.279249999999999972e+02 1.249069999999999965e+02
3.033036000000000065e+00 1.146680377839999920e+01 1.279240000000000066e+02 1.249099999999999966e+02
3.034497000000000000e+00 1.146721290320000008e+01 1.279249999999999972e+02 1.249069999999999965e+02
3.035957999999999934e+00 1.146756358160000033e+01 1.279230000000000018e+02 1.249090000000000060e+02
3.037419000000000313e+00 1.146794348319999912e+01 1.279240000000000066e+02 1.249060000000000059e+02
3.038880000000000248e+00 1.146829416159999937e+01 1.279230000000000018e+02 1.249090000000000060e+02
3.040341000000000182e+00 1.146879095599999943e+01 1.279320000000000022e+02 1.249389999999999930e+02
3.041802000000000117e+00 1.146914163439999967e+01 1.279279999999999973e+02 1.249279999999999973e+02
3.043263000000000496e+00 1.146957998239999910e+01 1.279279999999999973e+02 1.249249999999999972e+02
3.044724000000000430e+00 1.146993066079999934e+01 1.279260000000000019e+02 1.249240000000000066e+02
3.046184999999999921e+00 1.147033978560000023e+01 1.279270000000000067e+02 1.249219999999999970e+02
3.047645999999999855e+00 1.147069046399999870e+01 1.279249999999999972e+02 1.249230000000000018e+02
3.049107000000000234e+00 1.147107036559999926e+01 1.279260000000000019e+02 1.249200000000000017e+02
3.050568000000000168e+00 1.147142104399999951e+01 1.279249999999999972e+02 1.249219999999999970e+02
3.052029000000000103e+00 1.147183016879999862e+01 1.279260000000000019e+02 1.249200000000000017e+02
3.053490000000000038e+00 1.147218084719999887e+01 1.279240000000000066e+02 1.249219999999999970e+02
3.054951000000000416e+00 1.147256074879999943e+01 1.279249999999999972e+02 1.249189999999999969e+02
3.056412000000000351e+00 1.147291142719999968e+01 1.279240000000000066e+02 1.249210000000000065e+02
3.057873000000000285e+00 1.147329132879999847e+01 1.279249999999999972e+02 1.249189999999999969e+02
3.059333999999999776e+00 1.147364200719999872e+01 1.279230000000000018e+02 1.249210000000000065e+02
3.060795000000000599e+00 1.147402190879999928e+01 1.279240000000000066e+02 1.249189999999999969e+02
3.062256000000000089e+00 1.147437258719999953e+01 1.279230000000000018e+02 1.249210000000000065e+02
3.063717000000000024e+00 1.147475248879999832e+01 1.279240000000000066e+02 1.249180000000000064e+02
3.065177999999999958e+00 1.147510316719999857e+01 1.279230000000000018e+02 1.249200000000000017e+02
3.066639000000000337e+00 1.147548306879999913e+01 1.279240000000000066e+02 1.249180000000000064e+02
3.068100000000000271e+00 1.147583374719999938e+01 1.279219999999999970e+02 1.249200000000000017e+02
3.069561000000000206e+00 1.147621364879999817e+01 1.279230000000000018e+02 1.249180000000000064e+02
3.071022000000000141e+00 1.147653510399999988e+01 1.279219999999999970e+02 1.249200000000000017e+02
3.072483000000000519e+00 1.147691500559999866e+01 1.279230000000000018e+02 1.249170000000000016e+02
3.073944000000000454e+00 1.147726568399999891e+01 1.279219999999999970e+02 1.249200000000000017e+02
3.075404999999999944e+00 1.147764558559999948e+01 1.279230000000000018e+02 1.249170000000000016e+02
3.076865999999999879e+00 1.147796704079999941e+01 1.279210000000000065e+02 1.249189999999999969e+02
3.078327000000000258e+00 1.147834694239999997e+01 1.279219999999999970e+02 1.249170000000000016e+02
3.079788000000000192e+00 1.147869762079999845e+01 1.279210000000000065e+02 1.249189999999999969e+02
3.081249000000000127e+00 1.147904829919999870e+01 1.279219999999999970e+02 1.249170000000000016e+02
3.082710000000000061e+00 1.147939897759999894e+01 1.279210000000000065e+02 1.249189999999999969e+02
3.084171000000000440e+00 1.147977887919999951e+01 1.279219999999999970e+02 1.249159999999999968e+02
3.085632000000000374e+00 1.148010033439999944e+01 1.279210000000000065e+02 1.249189999999999969e+02
3.087093000000000309e+00 1.148048023600000000e+01 1.279210000000000065e+02 1.249159999999999968e+02
3.088553999999999800e+00 1.148080169119999994e+01 1.279200000000000017e+02 1.249180000000000064e+02
3.090015000000000622e+00 1.148118159279999873e+01 1.279210000000000065e+02 1.249159999999999968e+02
3.091476000000000113e+00 1.148150304800000043e+01 1.279200000000000017e+02 1.249180000000000064e+02
3.092937000000000047e+00 1.148188294959999922e+01 1.279210000000000065e+02 1.249150000000000063e+02
3.094397999999999982e+00 1.148220440479999915e+01 1.279200000000000017e+02 1.249170000000000016e+02
3.095859000000000361e+00 1.148255508319999940e+01 1.279210000000000065e+02 1.249150000000000063e+02
3.097320000000000295e+00 1.148290576159999965e+01 1.279189999999999969e+02 1.249170000000000016e+02
3.098781000000000230e+00 1.148325643999999990e+01 1.279260000000000019e+02 1.249449999999999932e+02
3.100242000000000164e+00 1.148360711839999837e+01 1.279219999999999970e+02 1.249369999999999976e+02
3.101703000000000543e+00 1.148398702000000071e+01 1.279219999999999970e+02 1.249330000000000069e+02
3.103164000000000478e+00 1.148433769839999918e+01 1.279200000000000017e+02 1.249330000000000069e+02
3.104624999999999968e+00 1.148471759999999975e+01 1.279210000000000065e+02 1.249309999999999974e+02
3.106085999999999903e+00 1.148503905519999968e+01 1.279189999999999969e+02 1.249320000000000022e+02
3.107546999999999837e+00 1.148538973359999993e+01 1.279200000000000017e+02 1.249300000000000068e+02
3.109008000000000216e+00 1.148574041200000018e+01 1.279189999999999969e+02 1.249309999999999974e+02
3.110469000000000150e+00 1.148609109039999865e+01 1.279200000000000017e+02 1.249290000000000020e+02
3.111930000000000085e+00 1.148641254560000036e+01 1.279180000000000064e+02 1.249309999999999974e+02
3.113391000000000020e+00 1.148679244719999915e+01 1.279189999999999969e+02 1.249290000000000020e+02
3.114852000000000398e+00 1.148711390239999908e+01 1.279180000000000064e+02 1.249309999999999974e+02
3.116313000000000333e+00 1.148746458079999933e+01 1.279189999999999969e+02 1.249279999999999973e+02
3.117773999999999823e+00 1.148778603599999926e+01 1.279180000000000064e+02 1.249300000000000068e+02
3.119234999999999758e+00 1.148816593759999982e+01 1.279189999999999969e+02 1.249279999999999973e+02
3.120696000000000137e+00 1.148845816959999944e+01 1.279170000000000016e+02 1.249300000000000068e+02
3.122157000000000071e+00 1.148883807120000000e+01 1.279180000000000064e+02 1.249270000000000067e+02
3.123618000000000006e+00 1.148915952639999993e+01 1.279170000000000016e+02 1.249300000000000068e+02
3.125078999999999940e+00 1.148951020480000018e+01 1.279180000000000064e+02 1.249270000000000067e+02
3.126540000000000319e+00 1.148983166000000011e+01 1.279170000000000016e+02 1.249290000000000020e+02
3.128001000000000253e+00 1.149018233840000036e+01 1.279180000000000064e+02 1.249270000000000067e+02
3.129462000000000188e+00 1.149050379359999852e+01 1.279170000000000016e+02 1.249290000000000020e+02
3.130922999999999679e+00 1.149085447199999876e+01 1.279180000000000064e+02 1.249260000000000019e+02
3.132384000000000501e+00 1.149117592719999870e+01 1.279170000000000016e+02 1.249290000000000020e+02
3.133844999999999992e+00 1.149152660559999894e+01 1.279180000000000064e+02 1.249260000000000019e+02
3.135305999999999926e+00 1.149184806079999888e+01 1.279170000000000016e+02 1.249279999999999973e+02
3.136766999999999861e+00 1.149219873919999912e+01 1.279180000000000064e+02 1.249260000000000019e+02
3.138228000000000240e+00 1.149252019439999906e+01 1.279170000000000016e+02 1.249279999999999973e+02
3.139689000000000174e+00 1.149287087279999930e+01 1.279180000000000064e+02 1.249249999999999972e+02
3.141150000000000109e+00 1.149316310479999892e+01 1.279180000000000064e+02 1.249279999999999973e+02
3.142611000000000043e+00 1.149351378319999917e+01 1.279189999999999969e+02 1.249249999999999972e+02
3.144072000000000422e+00 1.149383523839999910e+01 1.279180000000000064e+02 1.249279999999999973e+02
3.145533000000000357e+00 1.149418591679999935e+01 1.279189999999999969e+02 1.249249999999999972e+02
3.146993999999999847e+00 1.149447814880000074e+01 1.279180000000000064e+02 1.249270000000000067e+02
3.148454999999999782e+00 1.149482882719999921e+01 1.279189999999999969e+02 1.249249999999999972e+02
3.149916000000000160e+00 1.149515028239999914e+01 1.279180000000000064e+02 1.249270000000000067e+02
3.151377000000000095e+00 1.149550096079999939e+01 1.279189999999999969e+02 1.249240000000000066e+02
3.152838000000000029e+00 1.149579319279999901e+01 1.279180000000000064e+02 1.249270000000000067e+02
3.154298999999999964e+00 1.149614387119999925e+01 1.279189999999999969e+02 1.249240000000000066e+02
3.155760000000000343e+00 1.149646532639999919e+01 1.279180000000000064e+02 1.249260000000000019e+02
3.157221000000000277e+00 1.149675755839999880e+01 1.279210000000000065e+02 1.249530000000000030e+02
3.158682000000000212e+00 1.149707901360000051e+01 1.279180000000000064e+02 1.249449999999999932e+02
3.160142999999999702e+00 1.149745891519999930e+01 1.279180000000000064e+02 1.249419999999999931e+02
3.161604000000000525e+00 1.149778037039999923e+01 1.279170000000000016e+02 1.249410000000000025e+02
3.163065000000000015e+00 1.149813104879999948e+01 1.279180000000000064e+02 1.249389999999999930e+02
3.164525999999999950e+00 1.149842328079999909e+01 1.279170000000000016e+02 1.249399999999999977e+02
3.165986999999999885e+00 1.149880318239999966e+01 1.279180000000000064e+02 1.249380000000000024e+02
3.167448000000000263e+00 1.149909541439999927e+01 1.279170000000000016e+02 1.249389999999999930e+02
3.168909000000000198e+00 1.149944609279999952e+01 1.279180000000000064e+02 1.249369999999999976e+02
3.170370000000000132e+00 1.149973832479999913e+01 1.279170000000000016e+02 1.249389999999999930e+02
3.171831000000000067e+00 1.150008900319999938e+01 1.279180000000000064e+02 1.249369999999999976e+02
3.173292000000000446e+00 1.150038123519999900e+01 1.279170000000000016e+02 1.249389999999999930e+02
3.174753000000000380e+00 1.150073191359999925e+01 1.279180000000000064e+02 1.249360000000000070e+02
3.176213999999999871e+00 1.150102414560000064e+01 1.279170000000000016e+02 1.249380000000000024e+02
3.177674999999999805e+00 1.150137482399999911e+01 1.279180000000000064e+02 1.249360000000000070e+02
3.179136000000000184e+00 1.150166705599999872e+01 1.279170000000000016e+02 1.249380000000000024e+02
3.180597000000000119e+00 1.150201773439999897e+01 1.279180000000000064e+02 1.249350000000000023e+02
3.182058000000000053e+00 1.150230996640000036e+01 1.279170000000000016e+02 1.249380000000000024e+02
3.183518999999999988e+00 1.150266064480000061e+01 1.279180000000000064e+02 1.249350000000000023e+02
3.184980000000000366e+00 1.150295287679999845e+01 1.279170000000000016e+02 1.249369999999999976e+02
3.186441000000000301e+00 1.150330355519999870e+01 1.279180000000000064e+02 1.249350000000000023e+02
3.187902000000000236e+00 1.150359578720000009e+01 1.279170000000000016e+02 1.249369999999999976e+02
3.189362999999999726e+00 1.150391724239999824e+01 1.279180000000000064e+02 1.249339999999999975e+02
3.190824000000000549e+00 1.150420947439999964e+01 1.279180000000000064e+02 1.249369999999999976e+02
3.192285000000000039e+00 1.150456015279999988e+01 1.279180000000000064e+02 1.249339999999999975e+02
3.193745999999999974e+00 1.150485238479999950e+01 1.279180000000000064e+02 1.249360000000000070e+02
3.195206999999999908e+00 1.150517383999999943e+01 1.279189999999999969e+02 1.249339999999999975e+02
3.196668000000000287e+00 1.150546607199999904e+01 1.279180000000000064e+02 1.249360000000000070e+02
3.198129000000000222e+00 1.150581675039999929e+01 1.279189999999999969e+02 1.249330000000000069e+02
3.199590000000000156e+00 1.150610898240000068e+01 1.279180000000000064e+02 1.249360000000000070e+02
3.201051000000000091e+00 1.150643043759999884e+01 1.279189999999999969e+02 1.249330000000000069e+02
3.202512000000000469e+00 1.150672266960000023e+01 1.279180000000000064e+02 1.249350000000000023e+02
3.203973000000000404e+00 1.150704412480000016e+01 1.279189999999999969e+02 1.249330000000000069e+02
3.205433999999999894e+00 1.150733635679999978e+01 1.279180000000000064e+02 1.249350000000000023e+02
3.206894999999999829e+00 1.150765781199999971e+01 1.279189999999999969e+02 1.249320000000000022e+02
3.208356000000000208e+00 1.150795004399999932e+01 1.279180000000000064e+02 1.249350000000000023e+02
3.209817000000000142e+00 1.150827149919999925e+01 1.279189999999999969e+02 1.249320000000000022e+02
3.211278000000000077e+00 1.150856373119999887e+01 1.279180000000000064e+02 1.249339999999999975e+02
3.212739000000000011e+00 1.150888518639999880e+01 1.279189999999999969e+02 1.249320000000000022e+02
3.214200000000000390e+00 1.150917741839999842e+01 1.279189999999999969e+02 1.249339999999999975e+02
3.215661000000000325e+00 1.150949887359999835e+01 1.279249999999999972e+02 1.249620000000000033e+02
3.217122000000000259e+00 1.150982032880000006e+01 1.279210000000000065e+02 1.249539999999999935e+02
3.218582999999999750e+00 1.151017100720000030e+01 1.279210000000000065e+02 1.249509999999999934e+02
3.220044000000000572e+00 1.151046323919999814e+01 1.279200000000000017e+02 1.249509999999999934e+02
3.221505000000000063e+00 1.151078469439999985e+01 1.279210000000000065e+02 1.249489999999999981e+02
3.222965999999999998e+00 1.151107692639999946e+01 1.279200000000000017e+02 1.249500000000000028e+02
3.224426999999999932e+00 1.151142760479999971e+01 1.279210000000000065e+02 1.249479999999999933e+02
3.225888000000000311e+00 1.151169061360000079e+01 1.279200000000000017e+02 1.249489999999999981e+02
3.227349000000000245e+00 1.151204129199999926e+01 1.279210000000000065e+02 1.249470000000000027e+02
3.228810000000000180e+00 1.151230430080000033e+01 1.279200000000000017e+02 1.249489999999999981e+02
3.230271000000000114e+00 1.151265497919999881e+01 1.279210000000000065e+02 1.249459999999999980e+02
3.231732000000000493e+00 1.151291798799999988e+01 1.279200000000000017e+02 1.249479999999999933e+02
3.233193000000000428e+00 1.151323944319999981e+01 1.279210000000000065e+02 1.249459999999999980e+02
3.234653999999999918e+00 1.151353167519999943e+01 1.279200000000000017e+02 1.249479999999999933e+02
3.236114999999999853e+00 1.151385313039999936e+01 1.279210000000000065e+02 1.249459999999999980e+02
3.237576000000000231e+00 1.151414536239999897e+01 1.279200000000000017e+02 1.249479999999999933e+02
3.239037000000000166e+00 1.151446681759999890e+01 1.279210000000000065e+02 1.249449999999999932e+02
3.240498000000000101e+00 1.151472982639999998e+01 1.279200000000000017e+02 1.249470000000000027e+02
3.241959000000000035e+00 1.151505128159999991e+01 1.279210000000000065e+02 1.249449999999999932e+02
3.243420000000000414e+00 1.151531429039999921e+01 1.279200000000000017e+02 1.249470000000000027e+02
3.244881000000000348e+00 1.151563574559999914e+01 1.279210000000000065e+02 1.249440000000000026e+02
3.246342000000000283e+00 1.151592797759999875e+01 1.279200000000000017e+02 1.249470000000000027e+02
3.247802999999999773e+00 1.151624943280000046e+01 1.279210000000000065e+02 1.249440000000000026e+02
3.249264000000000596e+00 1.151651244159999976e+01 1.279210000000000065e+02 1.249459999999999980e+02
3.250725000000000087e+00 1.151683389679999792e+01 1.279210000000000065e+02 1.249440000000000026e+02
3.252186000000000021e+00 1.151709690559999899e+01 1.279210000000000065e+02 1.249459999999999980e+02
3.253646999999999956e+00 1.151741836079999892e+01 1.279219999999999970e+02 1.249429999999999978e+02
3.255108000000000334e+00 1.151768136959999822e+01 1.279210000000000065e+02 1.249459999999999980e+02
3.256569000000000269e+00 1.151800282479999993e+01 1.279219999999999970e+02 1.249429999999999978e+02
3.258030000000000204e+00 1.151826583359999923e+01 1.279210000000000065e+02 1.249449999999999932e+02
3.259491000000000138e+00 1.151858728879999916e+01 1.279219999999999970e+02 1.249429999999999978e+02
3.260952000000000517e+00 1.151885029760000023e+01 1.279210000000000065e+02 1.249449999999999932e+02
3.262413000000000451e+00 1.151917175280000016e+01 1.279219999999999970e+02 1.249419999999999931e+02
3.263873999999999942e+00 1.151943476159999946e+01 1.279210000000000065e+02 1.249440000000000026e+02
3.265334999999999877e+00 1.151975621679999939e+01 1.279219999999999970e+02 1.249419999999999931e+02
3.266796000000000255e+00 1.152001922559999869e+01 1.279210000000000065e+02 1.249440000000000026e+02
3.268257000000000190e+00 1.152031145760000008e+01 1.279219999999999970e+02 1.249410000000000025e+02
3.269718000000000124e+00 1.152057446639999938e+01 1.279210000000000065e+02 1.249440000000000026e+02
3.271179000000000059e+00 1.152089592159999931e+01 1.279219999999999970e+02 1.249410000000000025e+02
3.272640000000000438e+00 1.152115893040000039e+01 1.279219999999999970e+02 1.249440000000000026e+02
3.274101000000000372e+00 1.152010689519999964e+01 1.279260000000000019e+02 1.250070000000000050e+02
3.275562000000000307e+00 1.152028223439999977e+01 1.279219999999999970e+02 1.249819999999999993e+02
3.277022999999999797e+00 1.152077902879999804e+01 1.279230000000000018e+02 1.249759999999999991e+02
3.278484000000000620e+00 1.152110048399999975e+01 1.279210000000000065e+02 1.249719999999999942e+02
3.279945000000000110e+00 1.152148038559999854e+01 1.279219999999999970e+02 1.249710000000000036e+02
3.281406000000000045e+00 1.152177261759999993e+01 1.279210000000000065e+02 1.249710000000000036e+02
3.282866999999999980e+00 1.152212329600000018e+01 1.279219999999999970e+02 1.249699999999999989e+02
3.284328000000000358e+00 1.152241552799999802e+01 1.279210000000000065e+02 1.249710000000000036e+02
3.285789000000000293e+00 1.152273698319999973e+01 1.279219999999999970e+02 1.249699999999999989e+02
3.287250000000000227e+00 1.152302921519999934e+01 1.279210000000000065e+02 1.249710000000000036e+02
3.288711000000000162e+00 1.152335067039999927e+01 1.279219999999999970e+02 1.249699999999999989e+02
3.290171999999999652e+00 1.152361367919999857e+01 1.279210000000000065e+02 1.249719999999999942e+02
3.291633000000000475e+00 1.152396435759999882e+01 1.279219999999999970e+02 1.249710000000000036e+02
3.293093999999999966e+00 1.152422736639999812e+01 1.279210000000000065e+02 1.249719999999999942e+02
3.294554999999999900e+00 1.152454882159999983e+01 1.279219999999999970e+02 1.249710000000000036e+02
3.296015999999999835e+00 1.152481183039999912e+01 1.279210000000000065e+02 1.249729999999999990e+02
3.297477000000000213e+00 1.152513328559999906e+01 1.279219999999999970e+02 1.249710000000000036e+02
3.298938000000000148e+00 1.152539629440000013e+01 1.279219999999999970e+02 1.249740000000000038e+02
3.300399000000000083e+00 1.152571774960000006e+01 1.279219999999999970e+02 1.249719999999999942e+02
3.301860000000000017e+00 1.152598075839999936e+01 1.279219999999999970e+02 1.249740000000000038e+02
3.303321000000000396e+00 1.152627299039999897e+01 1.279230000000000018e+02 1.249719999999999942e+02
3.304782000000000330e+00 1.152653599919999827e+01 1.279219999999999970e+02 1.249749999999999943e+02
3.306242999999999821e+00 1.152685745439999998e+01 1.279230000000000018e+02 1.249729999999999990e+02
3.307703999999999755e+00 1.152712046319999928e+01 1.279219999999999970e+02 1.249749999999999943e+02
3.309165000000000134e+00 1.152741269519999889e+01 1.279230000000000018e+02 1.249729999999999990e+02
3.310626000000000069e+00 1.152767570399999819e+01 1.279219999999999970e+02 1.249759999999999991e+02
3.312087000000000003e+00 1.152799715919999990e+01 1.279230000000000018e+02 1.249740000000000038e+02
3.313547999999999938e+00 1.152826016799999920e+01 1.279219999999999970e+02 1.249759999999999991e+02
3.315009000000000317e+00 1.152855240000000059e+01 1.279230000000000018e+02 1.249740000000000038e+02
3.316470000000000251e+00 1.152881540879999989e+01 1.279219999999999970e+02 1.249770000000000039e+02
3.317931000000000186e+00 1.152910764079999950e+01 1.279230000000000018e+02 1.249749999999999943e+02
3.319391999999999676e+00 1.152937064959999880e+01 1.279219999999999970e+02 1.249770000000000039e+02
3.320853000000000499e+00 1.152966288160000019e+01 1.279230000000000018e+02 1.249749999999999943e+02
3.322313999999999989e+00 1.152992589039999949e+01 1.279230000000000018e+02 1.249779999999999944e+02
3.323774999999999924e+00 1.153021812239999910e+01 1.279240000000000066e+02 1.249759999999999991e+02
3.325235999999999859e+00 1.153048113119999840e+01 1.279230000000000018e+02 1.249779999999999944e+02
3.326697000000000237e+00 1.153077336319999802e+01 1.279240000000000066e+02 1.249759999999999991e+02
3.328158000000000172e+00 1.153103637199999909e+01 1.279230000000000018e+02 1.249789999999999992e+02
3.329619000000000106e+00 1.153132860399999871e+01 1.279240000000000066e+02 1.249770000000000039e+02
3.331080000000000041e+00 1.153159161279999978e+01 1.279230000000000018e+02 1.249789999999999992e+02
3.332541000000000420e+00 1.153153316639999915e+01 1.279320000000000022e+02 1.249110000000000014e+02
3.334002000000000354e+00 1.153179617519999844e+01 1.279279999999999973e+02 1.248960000000000008e+02
3.335462999999999845e+00 1.153223452319999787e+01 1.279279999999999973e+02 1.248919999999999959e+02
3.336923999999999779e+00 1.153249753199999894e+01 1.279270000000000067e+02 1.248900000000000006e+02
3.338385000000000602e+00 1.153287743359999951e+01 1.279279999999999973e+02 1.248880000000000052e+02
3.339846000000000092e+00 1.153314044239999880e+01 1.279270000000000067e+02 1.248889999999999958e+02
3.341307000000000027e+00 1.153346189760000051e+01 1.279279999999999973e+02 1.248870000000000005e+02
3.342767999999999962e+00 1.153372490639999981e+01 1.279270000000000067e+02 1.248889999999999958e+02
3.344229000000000340e+00 1.153407558480000006e+01 1.279279999999999973e+02 1.248870000000000005e+02
3.345690000000000275e+00 1.153430937040000082e+01 1.279270000000000067e+02 1.248889999999999958e+02
3.347151000000000209e+00 1.153463082559999897e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.348611999999999700e+00 1.153489383439999827e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.350073000000000523e+00 1.153521528959999998e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.351534000000000013e+00 1.153547829839999928e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.352994999999999948e+00 1.153577053040000067e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.354455999999999882e+00 1.153603353919999996e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.355917000000000261e+00 1.153632577119999958e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.357378000000000196e+00 1.153658877999999888e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.358839000000000130e+00 1.153691023520000059e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.360300000000000065e+00 1.153714402079999957e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.361761000000000443e+00 1.153743625279999918e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.363222000000000378e+00 1.153769926160000026e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.364682999999999868e+00 1.153799149359999809e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.366143999999999803e+00 1.153825450239999917e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.367605000000000626e+00 1.153854673440000056e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.369066000000000116e+00 1.153880974319999986e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.370527000000000051e+00 1.153910197519999947e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.371987999999999985e+00 1.153933576080000023e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.373449000000000364e+00 1.153962799279999807e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.374910000000000299e+00 1.153989100159999914e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.376371000000000233e+00 1.154018323360000053e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.377831999999999724e+00 1.154041701919999952e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.379293000000000546e+00 1.154070925119999913e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.380754000000000481e+00 1.154094303679999989e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.382214999999999971e+00 1.154123526879999950e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.383675999999999906e+00 1.154149827759999880e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.385137000000000285e+00 1.154176128639999988e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.386598000000000219e+00 1.154202429519999917e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.388059000000000154e+00 1.154228730399999847e+01 1.279279999999999973e+02 1.248859999999999957e+02
3.389520000000000088e+00 1.154255031279999955e+01 1.279270000000000067e+02 1.248880000000000052e+02
3.390981000000000467e+00 1.154167361679999892e+01 1.279579999999999984e+02 1.249909999999999997e+02
3.392442000000000402e+00 1.154161517040000007e+01 1.278910000000000053e+02 1.249459999999999980e+02
3.393902999999999892e+00 1.154187817919999937e+01 1.278859999999999957e+02 1.249380000000000024e+02
3.395363999999999827e+00 1.154199507199999886e+01 1.278700000000000045e+02 1.249290000000000020e+02
3.396825000000000649e+00 1.154228730399999847e+01 1.278739999999999952e+02 1.249290000000000020e+02
3.398286000000000140e+00 1.154243342000000005e+01 1.278649999999999949e+02 1.249270000000000067e+02
3.399747000000000074e+00 1.154272565199999789e+01 1.278700000000000045e+02 1.249270000000000067e+02
3.401208000000000009e+00 1.154287176799999948e+01 1.278640000000000043e+02 1.249270000000000067e+02
3.402669000000000388e+00 1.154316399999999909e+01 1.278679999999999950e+02 1.249270000000000067e+02
3.404130000000000322e+00 1.154333933920000099e+01 1.278619999999999948e+02 1.249270000000000067e+02
3.405591000000000257e+00 1.154360234800000029e+01 1.278659999999999997e+02 1.249270000000000067e+02
3.407051999999999747e+00 1.154380691039999896e+01 1.278610000000000042e+02 1.249270000000000067e+02
3.408513000000000570e+00 1.154406991920000003e+01 1.278640000000000043e+02 1.249270000000000067e+02
3.409974000000000505e+00 1.154427448159999869e+01 1.278599999999999994e+02 1.249279999999999973e+02
3.411434999999999995e+00 1.154453749039999799e+01 1.278629999999999995e+02 1.249279999999999973e+02
3.412895999999999930e+00 1.154474205280000021e+01 1.278589999999999947e+02 1.249279999999999973e+02
3.414357000000000308e+00 1.154500506159999951e+01 1.278610000000000042e+02 1.249279999999999973e+02
3.415818000000000243e+00 1.154518040079999963e+01 1.278569999999999993e+02 1.249290000000000020e+02
3.417279000000000178e+00 1.154547263279999925e+01 1.278599999999999994e+02 1.249279999999999973e+02
3.418740000000000112e+00 1.154564797199999937e+01 1.278559999999999945e+02 1.249300000000000068e+02
3.420201000000000491e+00 1.154594020399999899e+01 1.278580000000000041e+02 1.249290000000000020e+02
3.421662000000000425e+00 1.154611554319999911e+01 1.278550000000000040e+02 1.249300000000000068e+02
3.423122999999999916e+00 1.154637855200000018e+01 1.278569999999999993e+02 1.249290000000000020e+02
3.424583999999999850e+00 1.154658311439999885e+01 1.278539999999999992e+02 1.249309999999999974e+02
3.426045000000000673e+00 1.154684612319999815e+01 1.278559999999999945e+02 1.249300000000000068e+02
3.427506000000000164e+00 1.154705068560000036e+01 1.278529999999999944e+02 1.249309999999999974e+02
3.428967000000000098e+00 1.154731369439999966e+01 1.278539999999999992e+02 1.249300000000000068e+02
3.430428000000000033e+00 1.154751825679999833e+01 1.278509999999999991e+02 1.249320000000000022e+02
3.431889000000000411e+00 1.154778126559999940e+01 1.278529999999999944e+02 1.249309999999999974e+02
3.433350000000000346e+00 1.154798582799999984e+01 1.278499999999999943e+02 1.249320000000000022e+02
3.434811000000000281e+00 1.154824883680000092e+01 1.278520000000000039e+02 1.249309999999999974e+02
3.436271999999999771e+00 1.154845339919999958e+01 1.278490000000000038e+02 1.249330000000000069e+02
3.437733000000000594e+00 1.154871640799999888e+01 1.278499999999999943e+02 1.249320000000000022e+02
3.439194000000000528e+00 1.154892097039999932e+01 1.278479999999999990e+02 1.249330000000000069e+02
3.440655000000000019e+00 1.154918397919999862e+01 1.278490000000000038e+02 1.249320000000000022e+02
3.442115999999999953e+00 1.154938854159999906e+01 1.278460000000000036e+02 1.249339999999999975e+02
3.443577000000000332e+00 1.154962232719999982e+01 1.278479999999999990e+02 1.249320000000000022e+02
3.445038000000000267e+00 1.154982688960000026e+01 1.278449999999999989e+02 1.249339999999999975e+02
3.446499000000000201e+00 1.155008989839999956e+01 1.278469999999999942e+02 1.249330000000000069e+02
3.447960000000000136e+00 1.155029446079999822e+01 1.278439999999999941e+02 1.249350000000000023e+02
3.449421000000000515e+00 1.155242775439999825e+01 1.280029999999999859e+02 1.249599999999999937e+02
3.450882000000000449e+00 1.155269076319999932e+01 1.279759999999999991e+02 1.249279999999999973e+02
3.452343000000000384e+00 1.155312911119999875e+01 1.279759999999999991e+02 1.249200000000000017e+02
3.453803999999999874e+00 1.155327522719999855e+01 1.279629999999999939e+02 1.249120000000000061e+02
3.455265000000000697e+00 1.155359668240000026e+01 1.279680000000000035e+02 1.249120000000000061e+02
3.456726000000000187e+00 1.155374279839999829e+01 1.279599999999999937e+02 1.249099999999999966e+02
3.458187000000000122e+00 1.155406425359999822e+01 1.279659999999999940e+02 1.249090000000000060e+02
3.459648000000000057e+00 1.155421036959999981e+01 1.279599999999999937e+02 1.249090000000000060e+02
3.461109000000000435e+00 1.155450260159999942e+01 1.279650000000000034e+02 1.249080000000000013e+02
3.462570000000000370e+00 1.155467794079999955e+01 1.279599999999999937e+02 1.249080000000000013e+02
3.464031000000000304e+00 1.155494094959999885e+01 1.279639999999999986e+02 1.249080000000000013e+02
3.465491999999999795e+00 1.155514551199999929e+01 1.279599999999999937e+02 1.249080000000000013e+02
3.466953000000000618e+00 1.155540852080000036e+01 1.279639999999999986e+02 1.249069999999999965e+02
3.468414000000000552e+00 1.155558386000000048e+01 1.279599999999999937e+02 1.249069999999999965e+02
3.469875000000000043e+00 1.155584686879999978e+01 1.279639999999999986e+02 1.249069999999999965e+02
3.471335999999999977e+00 1.155605143119999845e+01 1.279599999999999937e+02 1.249069999999999965e+02
3.472796999999999912e+00 1.155628521679999920e+01 1.279629999999999939e+02 1.249060000000000059e+02
3.474258000000000290e+00 1.155648977919999787e+01 1.279599999999999937e+02 1.249069999999999965e+02
3.475719000000000225e+00 1.155675278799999894e+01 1.279629999999999939e+02 1.249060000000000059e+02
3.477180000000000160e+00 1.155692812719999907e+01 1.279599999999999937e+02 1.249069999999999965e+02
3.478640999999999650e+00 1.155719113600000014e+01 1.279629999999999939e+02 1.249050000000000011e+02
3.480102000000000473e+00 1.155736647520000027e+01 1.279599999999999937e+02 1.249060000000000059e+02
3.481563000000000407e+00 1.155762948399999956e+01 1.279629999999999939e+02 1.249050000000000011e+02
3.483023999999999898e+00 1.155780482319999969e+01 1.279599999999999937e+02 1.249060000000000059e+02
3.484484999999999832e+00 1.155806783199999899e+01 1.279629999999999939e+02 1.249050000000000011e+02
3.485946000000000211e+00 1.155827239439999943e+01 1.279599999999999937e+02 1.249060000000000059e+02
3.487407000000000146e+00 1.155850618000000019e+01 1.279629999999999939e+02 1.249039999999999964e+02
3.488868000000000080e+00 1.155871074239999885e+01 1.279599999999999937e+02 1.249060000000000059e+02
3.490329000000000015e+00 1.155894452799999961e+01 1.279629999999999939e+02 1.249039999999999964e+02
3.491790000000000393e+00 1.155914909039999827e+01 1.279599999999999937e+02 1.249050000000000011e+02
3.493251000000000328e+00 1.155938287599999903e+01 1.279629999999999939e+02 1.249039999999999964e+02
3.494712000000000263e+00 1.155955821519999915e+01 1.279599999999999937e+02 1.249050000000000011e+02
3.496172999999999753e+00 1.155982122399999845e+01 1.279620000000000033e+02 1.249039999999999964e+02
3.497634000000000576e+00 1.155999656319999858e+01 1.279599999999999937e+02 1.249050000000000011e+02
3.499095000000000066e+00 1.156025957199999965e+01 1.279620000000000033e+02 1.249030000000000058e+02
3.500556000000000001e+00 1.156043491119999977e+01 1.279599999999999937e+02 1.249050000000000011e+02
3.502016999999999936e+00 1.156066869679999876e+01 1.279620000000000033e+02 1.249030000000000058e+02
3.503478000000000314e+00 1.156087325919999920e+01 1.279599999999999937e+02 1.249039999999999964e+02
3.504939000000000249e+00 1.156110704479999995e+01 1.279620000000000033e+02 1.249030000000000058e+02
3.506400000000000183e+00 1.156131160719999862e+01 1.279599999999999937e+02 1.249039999999999964e+02
3.507860999999999674e+00 1.156078558959999825e+01 1.280869999999999891e+02 1.250130000000000052e+02
3.509322000000000497e+00 1.156093170559999983e+01 1.280500000000000114e+02 1.249759999999999991e+02
3.510783000000000431e+00 1.156139927679999957e+01 1.280490000000000066e+02 1.249680000000000035e+02
3.512243999999999922e+00 1.156163306239999855e+01 1.280370000000000061e+02 1.249590000000000032e+02
3.513704999999999856e+00 1.156204218719999943e+01 1.280420000000000016e+02 1.249590000000000032e+02
3.515166000000000235e+00 1.156227597280000019e+01 1.280360000000000014e+02 1.249569999999999936e+02
3.516627000000000169e+00 1.156262665120000044e+01 1.280399999999999920e+02 1.249560000000000031e+02
3.518088000000000104e+00 1.156283121359999910e+01 1.280349999999999966e+02 1.249560000000000031e+02
3.519549000000000039e+00 1.156318189199999935e+01 1.280399999999999920e+02 1.249549999999999983e+02
3.521010000000000417e+00 1.156338645439999979e+01 1.280360000000000014e+02 1.249549999999999983e+02
3.522471000000000352e+00 1.156370790959999972e+01 1.280399999999999920e+02 1.249549999999999983e+02
3.523932000000000286e+00 1.156391247200000016e+01 1.280360000000000014e+02 1.249549999999999983e+02
3.525392999999999777e+00 1.156423392719999832e+01 1.280389999999999873e+02 1.249539999999999935e+02
3.526854000000000600e+00 1.156443848960000054e+01 1.280360000000000014e+02 1.249549999999999983e+02
3.528315000000000090e+00 1.156473072159999838e+01 1.280399999999999920e+02 1.249539999999999935e+02
3.529776000000000025e+00 1.156496450719999913e+01 1.280360000000000014e+02 1.249549999999999983e+02
3.531236999999999959e+00 1.156525673919999875e+01 1.280399999999999920e+02 1.249539999999999935e+02
3.532698000000000338e+00 1.156546130159999919e+01 1.280380000000000109e+02 1.249549999999999983e+02
3.534159000000000272e+00 1.156575353359999880e+01 1.280420000000000016e+02 1.249539999999999935e+02
3.535620000000000207e+00 1.156595809599999924e+01 1.280389999999999873e+02 1.249549999999999983e+02
3.537081000000000142e+00 1.156622110480000032e+01 1.280430000000000064e+02 1.249539999999999935e+02
3.538542000000000520e+00 1.156645489039999930e+01 1.280409999999999968e+02 1.249549999999999983e+02
3.540003000000000455e+00 1.156671789919999860e+01 1.280440000000000111e+02 1.249539999999999935e+02
3.541463999999999945e+00 1.156695168479999936e+01 1.280420000000000016e+02 1.249549999999999983e+02
3.542924999999999880e+00 1.156721469359999865e+01 1.280449999999999875e+02 1.249539999999999935e+02
3.544386000000000259e+00 1.156741925599999909e+01 1.280430000000000064e+02 1.249549999999999983e+02
3.545847000000000193e+00 1.156768226480000017e+01 1.280469999999999970e+02 1.249539999999999935e+02
3.547308000000000128e+00 1.156788682719999883e+01 1.280449999999999875e+02 1.249549999999999983e+02
3.548769000000000062e+00 1.156814983599999991e+01 1.280480000000000018e+02 1.249530000000000030e+02
3.550230000000000441e+00 1.156838362160000067e+01 1.280459999999999923e+02 1.249549999999999983e+02
3.551691000000000376e+00 1.156864663039999996e+01 1.280490000000000066e+02 1.249530000000000030e+02
3.553152000000000310e+00 1.156885119279999863e+01 1.280480000000000018e+02 1.249549999999999983e+02
3.554612999999999801e+00 1.156911420159999970e+01 1.280509999999999877e+02 1.249530000000000030e+02
3.556074000000000623e+00 1.156931876400000014e+01 1.280490000000000066e+02 1.249549999999999983e+02
3.557535000000000114e+00 1.156955254959999913e+01 1.280519999999999925e+02 1.249530000000000030e+02
3.558996000000000048e+00 1.156978633519999988e+01 1.280500000000000114e+02 1.249549999999999983e+02
3.560456999999999983e+00 1.157002012080000064e+01 1.280529999999999973e+02 1.249530000000000030e+02
3.561918000000000362e+00 1.157022468319999930e+01 1.280519999999999925e+02 1.249549999999999983e+02
3.563379000000000296e+00 1.157048769199999860e+01 1.280540000000000020e+02 1.249530000000000030e+02
3.564840000000000231e+00 1.157069225439999904e+01 1.280529999999999973e+02 1.249549999999999983e+02
3.566301000000000165e+00 1.157189040559999782e+01 1.279879999999999995e+02 1.249659999999999940e+02
3.567762000000000544e+00 1.157194885199999845e+01 1.279590000000000032e+02 1.249339999999999975e+02
3.569223000000000479e+00 1.157227030720000016e+01 1.279590000000000032e+02 1.249279999999999973e+02
3.570683999999999969e+00 1.157238719999999965e+01 1.279489999999999981e+02 1.249210000000000065e+02
3.572144999999999904e+00 1.157265020879999895e+01 1.279530000000000030e+02 1.249210000000000065e+02
3.573606000000000282e+00 1.157279632479999876e+01 1.279479999999999933e+02 1.249189999999999969e+02
3.575067000000000217e+00 1.157300088719999920e+01 1.279509999999999934e+02 1.249189999999999969e+02
3.576528000000000151e+00 1.157317622639999932e+01 1.279470000000000027e+02 1.249189999999999969e+02
3.577989000000000086e+00 1.157341001200000008e+01 1.279509999999999934e+02 1.249180000000000064e+02
3.579450000000000465e+00 1.157355612799999989e+01 1.279470000000000027e+02 1.249180000000000064e+02
3.580911000000000399e+00 1.157378991359999887e+01 1.279500000000000028e+02 1.249180000000000064e+02
3.582372000000000334e+00 1.157396525280000077e+01 1.279470000000000027e+02 1.249180000000000064e+02
3.583832999999999824e+00 1.157416981519999943e+01 1.279500000000000028e+02 1.249170000000000016e+02
3.585294000000000647e+00 1.157434515439999956e+01 1.279470000000000027e+02 1.249180000000000064e+02
3.586755000000000138e+00 1.157457894000000032e+01 1.279500000000000028e+02 1.249170000000000016e+02
3.588216000000000072e+00 1.157475427920000044e+01 1.279470000000000027e+02 1.249180000000000064e+02
3.589677000000000007e+00 1.157495884159999910e+01 1.279489999999999981e+02 1.249170000000000016e+02
3.591138000000000385e+00 1.157513418079999923e+01 1.279470000000000027e+02 1.249170000000000016e+02
3.592599000000000320e+00 1.157536796639999999e+01 1.279489999999999981e+02 1.249170000000000016e+02
3.594060000000000255e+00 1.157554330560000011e+01 1.279470000000000027e+02 1.249170000000000016e+02
3.595521000000000189e+00 1.157577709120000087e+01 1.279489999999999981e+02 1.249159999999999968e+02
3.596982000000000568e+00 1.157592320719999890e+01 1.279470000000000027e+02 1.249170000000000016e+02
3.598443000000000502e+00 1.157615699279999966e+01 1.279489999999999981e+02 1.249159999999999968e+02
3.599903999999999993e+00 1.157633233199999978e+01 1.279470000000000027e+02 1.249170000000000016e+02
3.601364999999999927e+00 1.157656611760000054e+01 1.279489999999999981e+02 1.249159999999999968e+02
3.602826000000000306e+00 1.157671223359999857e+01 1.279470000000000027e+02 1.249170000000000016e+02
3.604287000000000241e+00 1.157694601919999933e+01 1.279489999999999981e+02 1.249159999999999968e+02
3.605748000000000175e+00 1.157712135839999945e+01 1.279470000000000027e+02 1.249170000000000016e+02
3.607209000000000110e+00 1.157732592079999989e+01 1.279489999999999981e+02 1.249150000000000063e+02
3.608670000000000488e+00 1.157750126000000002e+01 1.279470000000000027e+02 1.249159999999999968e+02
3.610131000000000423e+00 1.157773504559999900e+01 1.279489999999999981e+02 1.249150000000000063e+02
3.611592000000000358e+00 1.157791038479999912e+01 1.279470000000000027e+02 1.249159999999999968e+02
3.613052999999999848e+00 1.157811494719999956e+01 1.279489999999999981e+02 1.249150000000000063e+02
3.614514000000000671e+00 1.157829028639999969e+01 1.279470000000000027e+02 1.249159999999999968e+02
3.615975000000000161e+00 1.157852407200000044e+01 1.279479999999999933e+02 1.249150000000000063e+02
3.617436000000000096e+00 1.157869941120000057e+01 1.279470000000000027e+02 1.249159999999999968e+02
3.618897000000000030e+00 1.157890397359999923e+01 1.279479999999999933e+02 1.249140000000000015e+02
3.620358000000000409e+00 1.157907931279999936e+01 1.279459999999999980e+02 1.249159999999999968e+02
3.621819000000000344e+00 1.157928387519999802e+01 1.279479999999999933e+02 1.249140000000000015e+02
3.623280000000000278e+00 1.157945921439999815e+01 1.279459999999999980e+02 1.249159999999999968e+02
3.624741000000000213e+00 1.157986833919999903e+01 1.279590000000000032e+02 1.249680000000000035e+02
3.626202000000000591e+00 1.157995600879999820e+01 1.279479999999999933e+02 1.249599999999999937e+02
3.627663000000000526e+00 1.158018979439999896e+01 1.279489999999999981e+02 1.249569999999999936e+02
3.629124000000000017e+00 1.158033591040000054e+01 1.279449999999999932e+02 1.249560000000000031e+02
3.630584999999999951e+00 1.158056969599999952e+01 1.279470000000000027e+02 1.249549999999999983e+02
3.632046000000000330e+00 1.158071581199999933e+01 1.279440000000000026e+02 1.249549999999999983e+02
3.633507000000000264e+00 1.158094959760000009e+01 1.279459999999999980e+02 1.249539999999999935e+02
3.634968000000000199e+00 1.158112493680000021e+01 1.279440000000000026e+02 1.249549999999999983e+02
3.636429000000000133e+00 1.158132949919999888e+01 1.279459999999999980e+02 1.249530000000000030e+02
3.637890000000000512e+00 1.158150483839999900e+01 1.279440000000000026e+02 1.249539999999999935e+02
3.639351000000000447e+00 1.158170940079999944e+01 1.279459999999999980e+02 1.249530000000000030e+02
3.640812000000000381e+00 1.158188473999999957e+01 1.279440000000000026e+02 1.249539999999999935e+02
3.642272999999999872e+00 1.158211852559999855e+01 1.279459999999999980e+02 1.249530000000000030e+02
3.643734000000000695e+00 1.158229386479999867e+01 1.279440000000000026e+02 1.249539999999999935e+02
3.645195000000000185e+00 1.158249842719999911e+01 1.279459999999999980e+02 1.249519999999999982e+02
3.646656000000000120e+00 1.158267376639999924e+01 1.279440000000000026e+02 1.249530000000000030e+02
3.648117000000000054e+00 1.158287832879999968e+01 1.279449999999999932e+02 1.249519999999999982e+02
3.649578000000000433e+00 1.158305366799999980e+01 1.279440000000000026e+02 1.249530000000000030e+02
3.651039000000000367e+00 1.158325823040000024e+01 1.279449999999999932e+02 1.249519999999999982e+02
3.652500000000000302e+00 1.158343356960000037e+01 1.279440000000000026e+02 1.249530000000000030e+02
3.653961000000000237e+00 1.158363813199999903e+01 1.279449999999999932e+02 1.249509999999999934e+02
3.655421999999999727e+00 1.158381347119999916e+01 1.279440000000000026e+02 1.249530000000000030e+02
3.656883000000000550e+00 1.158401803359999782e+01 1.279449999999999932e+02 1.249509999999999934e+02
3.658344000000000040e+00 1.158419337279999795e+01 1.279440000000000026e+02 1.249530000000000030e+02
3.659804999999999975e+00 1.158439793520000016e+01 1.279449999999999932e+02 1.249509999999999934e+02
3.661265999999999909e+00 1.158457327440000029e+01 1.279440000000000026e+02 1.249519999999999982e+02
3.662727000000000288e+00 1.158477783679999895e+01 1.279449999999999932e+02 1.249509999999999934e+02
3.664188000000000223e+00 1.158495317599999908e+01 1.279429999999999978e+02 1.249519999999999982e+02
3.665649000000000157e+00 1.158515773839999952e+01 1.279449999999999932e+02 1.249500000000000028e+02
3.667110000000000092e+00 1.158533307759999964e+01 1.279429999999999978e+02 1.249519999999999982e+02
3.668571000000000470e+00 1.158553764000000008e+01 1.279449999999999932e+02 1.249500000000000028e+02
3.670032000000000405e+00 1.158571297919999843e+01 1.279429999999999978e+02 1.249519999999999982e+02
3.671492999999999896e+00 1.158591754159999887e+01 1.279449999999999932e+02 1.249500000000000028e+02
3.672953999999999830e+00 1.158606365759999868e+01 1.279429999999999978e+02 1.249519999999999982e+02
3.674415000000000209e+00 1.158626822000000089e+01 1.279449999999999932e+02 1.249500000000000028e+02
3.675876000000000143e+00 1.158644355919999924e+01 1.279429999999999978e+02 1.249509999999999934e+02
3.677337000000000078e+00 1.158664812159999968e+01 1.279449999999999932e+02 1.249489999999999981e+02
3.678798000000000012e+00 1.158682346079999981e+01 1.279429999999999978e+02 1.249509999999999934e+02
3.680259000000000391e+00 1.158702802319999847e+01 1.279449999999999932e+02 1.249489999999999981e+02
3.681720000000000326e+00 1.158717413920000006e+01 1.279429999999999978e+02 1.249509999999999934e+02
3.683181000000000260e+00 1.158749559439999999e+01 1.279530000000000030e+02 1.249770000000000039e+02
3.684641999999999751e+00 1.158761248719999948e+01 1.279449999999999932e+02 1.249719999999999942e+02
3.686103000000000574e+00 1.158781704959999992e+01 1.279459999999999980e+02 1.249689999999999941e+02
3.687564000000000064e+00 1.158796316559999973e+01 1.279419999999999931e+02 1.249689999999999941e+02
3.689024999999999999e+00 1.158816772800000017e+01 1.279440000000000026e+02 1.249680000000000035e+02
3.690485999999999933e+00 1.158834306720000029e+01 1.279419999999999931e+02 1.249689999999999941e+02
3.691947000000000312e+00 1.158854762959999896e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.693408000000000246e+00 1.158869374560000054e+01 1.279419999999999931e+02 1.249689999999999941e+02
3.694869000000000181e+00 1.158889830799999920e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.696330000000000116e+00 1.158907364719999933e+01 1.279419999999999931e+02 1.249689999999999941e+02
3.697791000000000494e+00 1.158927820959999977e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.699252000000000429e+00 1.158942432559999958e+01 1.279410000000000025e+02 1.249689999999999941e+02
3.700712999999999919e+00 1.158962888800000002e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.702173999999999854e+00 1.158980422720000014e+01 1.279410000000000025e+02 1.249689999999999941e+02
3.703635000000000232e+00 1.159000878959999881e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.705096000000000167e+00 1.159015490560000039e+01 1.279410000000000025e+02 1.249689999999999941e+02
3.706557000000000102e+00 1.159035946799999905e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.708018000000000036e+00 1.159053480719999918e+01 1.279410000000000025e+02 1.249689999999999941e+02
3.709479000000000415e+00 1.159073936959999962e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.710940000000000349e+00 1.159088548559999943e+01 1.279410000000000025e+02 1.249689999999999941e+02
3.712401000000000284e+00 1.159109004799999987e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.713861999999999775e+00 1.159126538719999999e+01 1.279410000000000025e+02 1.249689999999999941e+02
3.715323000000000597e+00 1.159144072640000012e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.716784000000000088e+00 1.159161606560000024e+01 1.279419999999999931e+02 1.249689999999999941e+02
3.718245000000000022e+00 1.159182062799999891e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.719705999999999957e+00 1.159196674400000049e+01 1.279419999999999931e+02 1.249689999999999941e+02
3.721167000000000336e+00 1.159217130639999915e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.722628000000000270e+00 1.159231742239999896e+01 1.279410000000000025e+02 1.249689999999999941e+02
3.724089000000000205e+00 1.159252198479999940e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.725550000000000139e+00 1.159266810079999921e+01 1.279410000000000025e+02 1.249689999999999941e+02
3.727011000000000518e+00 1.159287266319999965e+01 1.279429999999999978e+02 1.249669999999999987e+02
3.728472000000000453e+00 1.159301877919999946e+01 1.279410000000000025e+02 1.249680000000000035e+02
3.729932999999999943e+00 1.159322334159999812e+01 1.279429999999999978e+02 1.249659999999999940e+02
3.731393999999999878e+00 1.159339868079999825e+01 1.279410000000000025e+02 1.249680000000000035e+02
3.732855000000000256e+00 1.159357401999999837e+01 1.279429999999999978e+02 1.249659999999999940e+02
3.734316000000000191e+00 1.159374935920000027e+01 1.279410000000000025e+02 1.249680000000000035e+02
3.735777000000000125e+00 1.159392469840000039e+01 1.279419999999999931e+02 1.249659999999999940e+02
3.737238000000000060e+00 1.159407081439999843e+01 1.279410000000000025e+02 1.249680000000000035e+02
3.738699000000000439e+00 1.159427537680000064e+01 1.279419999999999931e+02 1.249659999999999940e+02
3.740160000000000373e+00 1.159442149279999867e+01 1.279410000000000025e+02 1.249669999999999987e+02
3.741621000000000308e+00 1.159462605519999912e+01 1.279449999999999932e+02 1.249849999999999994e+02
3.743081999999999798e+00 1.159474294799999861e+01 1.279389999999999930e+02 1.249819999999999993e+02
3.744543000000000621e+00 1.159491828719999873e+01 1.279399999999999977e+02 1.249789999999999992e+02
3.746004000000000111e+00 1.159506440320000031e+01 1.279369999999999976e+02 1.249800000000000040e+02
3.747465000000000046e+00 1.159526896559999898e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.748925999999999981e+00 1.159541508159999879e+01 1.279369999999999976e+02 1.249789999999999992e+02
3.750387000000000359e+00 1.159561964399999923e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.751848000000000294e+00 1.159576575999999903e+01 1.279369999999999976e+02 1.249789999999999992e+02
3.753309000000000228e+00 1.159597032239999947e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.754770000000000163e+00 1.159611643839999928e+01 1.279369999999999976e+02 1.249789999999999992e+02
3.756231000000000542e+00 1.159629177759999941e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.757692000000000476e+00 1.159646711679999953e+01 1.279369999999999976e+02 1.249789999999999992e+02
3.759152999999999967e+00 1.159664245599999965e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.760613999999999901e+00 1.159681779519999978e+01 1.279369999999999976e+02 1.249789999999999992e+02
3.762075000000000280e+00 1.159699313439999813e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.763536000000000215e+00 1.159713925039999971e+01 1.279369999999999976e+02 1.249800000000000040e+02
3.764997000000000149e+00 1.159734381279999837e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.766458000000000084e+00 1.159748992879999996e+01 1.279369999999999976e+02 1.249800000000000040e+02
3.767919000000000462e+00 1.159769449119999862e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.769380000000000397e+00 1.159784060719999843e+01 1.279369999999999976e+02 1.249800000000000040e+02
3.770841000000000331e+00 1.159801594639999855e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.772301999999999822e+00 1.159816206240000014e+01 1.279369999999999976e+02 1.249800000000000040e+02
3.773763000000000645e+00 1.159836662479999880e+01 1.279380000000000024e+02 1.249779999999999944e+02
3.775224000000000135e+00 1.159851274080000039e+01 1.279369999999999976e+02 1.249800000000000040e+02
3.776685000000000070e+00 1.159868807999999873e+01 1.279369999999999976e+02 1.249779999999999944e+02
3.778146000000000004e+00 1.159886341919999886e+01 1.279369999999999976e+02 1.249800000000000040e+02
3.779607000000000383e+00 1.159903875839999898e+01 1.279369999999999976e+02 1.249779999999999944e+02
3.781068000000000318e+00 1.159918487440000057e+01 1.279360000000000070e+02 1.249800000000000040e+02
3.782529000000000252e+00 1.159936021360000069e+01 1.279369999999999976e+02 1.249779999999999944e+02
3.783990000000000187e+00 1.159950632959999872e+01 1.279360000000000070e+02 1.249800000000000040e+02
3.785451000000000565e+00 1.159971089199999916e+01 1.279369999999999976e+02 1.249779999999999944e+02
3.786912000000000500e+00 1.159985700799999897e+01 1.279360000000000070e+02 1.249800000000000040e+02
3.788372999999999990e+00 1.160003234720000087e+01 1.279369999999999976e+02 1.249779999999999944e+02
3.789833999999999925e+00 1.160017846319999890e+01 1.279360000000000070e+02 1.249800000000000040e+02
3.791295000000000304e+00 1.160035380239999903e+01 1.279369999999999976e+02 1.249779999999999944e+02
3.792756000000000238e+00 1.160052914159999915e+01 1.279360000000000070e+02 1.249789999999999992e+02
3.794217000000000173e+00 1.160070448079999927e+01 1.279369999999999976e+02 1.249770000000000039e+02
3.795678000000000107e+00 1.160085059679999908e+01 1.279360000000000070e+02 1.249789999999999992e+02
3.797139000000000486e+00 1.160102593599999921e+01 1.279369999999999976e+02 1.249770000000000039e+02
3.798600000000000421e+00 1.160117205199999901e+01 1.279360000000000070e+02 1.249789999999999992e+02
3.800061000000000355e+00 1.160131816799999882e+01 1.279389999999999930e+02 1.249899999999999949e+02
3.801521999999999846e+00 1.160143506080000009e+01 1.279339999999999975e+02 1.249879999999999995e+02
3.802983000000000668e+00 1.160161040000000021e+01 1.279350000000000023e+02 1.249849999999999994e+02
3.804444000000000159e+00 1.160175651600000002e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.805905000000000094e+00 1.160193185520000014e+01 1.279339999999999975e+02 1.249839999999999947e+02
3.807366000000000028e+00 1.160207797119999817e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.808827000000000407e+00 1.160228253360000039e+01 1.279339999999999975e+02 1.249839999999999947e+02
3.810288000000000341e+00 1.160242864959999842e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.811749000000000276e+00 1.160260398879999855e+01 1.279339999999999975e+02 1.249839999999999947e+02
3.813210000000000210e+00 1.160275010479999835e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.814671000000000589e+00 1.160292544399999848e+01 1.279339999999999975e+02 1.249839999999999947e+02
3.816132000000000524e+00 1.160307156000000006e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.817593000000000014e+00 1.160324689920000019e+01 1.279339999999999975e+02 1.249839999999999947e+02
3.819053999999999949e+00 1.160339301519999999e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.820515000000000327e+00 1.160359757759999866e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.821976000000000262e+00 1.160374369360000024e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.823437000000000197e+00 1.160391903280000037e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.824898000000000131e+00 1.160406514879999840e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.826359000000000510e+00 1.160424048799999852e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.827820000000000444e+00 1.160438660399999833e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.829281000000000379e+00 1.160456194319999845e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.830741999999999869e+00 1.160470805920000004e+01 1.279330000000000069e+02 1.249860000000000042e+02
3.832203000000000692e+00 1.160488339840000016e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.833664000000000183e+00 1.160502951439999997e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.835125000000000117e+00 1.160520485360000009e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.836586000000000052e+00 1.160535096959999812e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.838046999999999986e+00 1.160552630879999825e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.839508000000000365e+00 1.160564320159999951e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.840969000000000300e+00 1.160581854079999964e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.842430000000000234e+00 1.160596465679999945e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.843890999999999725e+00 1.160613999599999957e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.845352000000000547e+00 1.160628611199999938e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.846813000000000038e+00 1.160646145119999950e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.848273999999999972e+00 1.160660756719999931e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.849734999999999907e+00 1.160678290639999943e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.851196000000000286e+00 1.160689979919999892e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.852657000000000220e+00 1.160707513839999905e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.854118000000000155e+00 1.160722125439999886e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.855579000000000089e+00 1.160739659359999898e+01 1.279330000000000069e+02 1.249839999999999947e+02
3.857040000000000468e+00 1.160754270959999879e+01 1.279320000000000022e+02 1.249860000000000042e+02
3.858501000000000403e+00 1.160768882560000037e+01 1.279360000000000070e+02 1.249929999999999950e+02
3.859961999999999893e+00 1.160780571839999986e+01 1.279320000000000022e+02 1.249909999999999997e+02
3.861422999999999828e+00 1.160798105759999999e+01 1.279330000000000069e+02 1.249879999999999995e+02
3.862884000000000206e+00 1.160809795039999948e+01 1.279309999999999974e+02 1.249890000000000043e+02
3.864345000000000141e+00 1.160827328959999960e+01 1.279320000000000022e+02 1.249869999999999948e+02
3.865806000000000076e+00 1.160841940559999941e+01 1.279309999999999974e+02 1.249890000000000043e+02
3.867267000000000010e+00 1.160859474479999953e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.868728000000000389e+00 1.160874086079999934e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.870189000000000323e+00 1.160888697679999915e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.871650000000000258e+00 1.160903309279999895e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.873110999999999748e+00 1.160920843199999908e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.874572000000000571e+00 1.160935454799999889e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.876033000000000062e+00 1.160952988719999901e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.877493999999999996e+00 1.160964677999999850e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.878954999999999931e+00 1.160982211919999862e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.880416000000000309e+00 1.160996823519999843e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.881877000000000244e+00 1.161014357439999856e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.883338000000000179e+00 1.161028969040000014e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.884799000000000113e+00 1.161043580639999995e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.886260000000000492e+00 1.161058192239999975e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.887721000000000426e+00 1.161075726159999988e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.889181999999999917e+00 1.161087415439999937e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.890642999999999851e+00 1.161104949359999949e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.892104000000000230e+00 1.161119560959999930e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.893565000000000165e+00 1.161134172559999911e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.895026000000000099e+00 1.161148784160000069e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.896487000000000034e+00 1.161166318079999904e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.897948000000000413e+00 1.161178007359999853e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.899409000000000347e+00 1.161195541279999865e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.900870000000000282e+00 1.161210152880000024e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.902330999999999772e+00 1.161224764480000005e+01 1.279309999999999974e+02 1.249869999999999948e+02
3.903792000000000595e+00 1.161239376079999985e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.905253000000000085e+00 1.161253987679999966e+01 1.279300000000000068e+02 1.249869999999999948e+02
3.906714000000000020e+00 1.161268599279999947e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.908174999999999955e+00 1.161283210879999928e+01 1.279300000000000068e+02 1.249869999999999948e+02
3.909636000000000333e+00 1.161297822479999908e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.911097000000000268e+00 1.161312434080000067e+01 1.279300000000000068e+02 1.249869999999999948e+02
3.912558000000000202e+00 1.161327045679999870e+01 1.279300000000000068e+02 1.249890000000000043e+02
3.914019000000000137e+00 1.161341657279999851e+01 1.279300000000000068e+02 1.249869999999999948e+02
3.915480000000000516e+00 1.161356268880000009e+01 1.279300000000000068e+02 1.249899999999999949e+02
3.916941000000000450e+00 1.161370880479999990e+01 1.279350000000000023e+02 1.249939999999999998e+02
3.918401999999999941e+00 1.161382569759999939e+01 1.279320000000000022e+02 1.249920000000000044e+02
3.919862999999999875e+00 1.161397181360000097e+01 1.279320000000000022e+02 1.249890000000000043e+02
3.921324000000000254e+00 1.161408870639999869e+01 1.279300000000000068e+02 1.249899999999999949e+02
3.922785000000000188e+00 1.161426404559999881e+01 1.279309999999999974e+02 1.249879999999999995e+02
3.924246000000000123e+00 1.161438093839999830e+01 1.279300000000000068e+02 1.249899999999999949e+02
3.925707000000000058e+00 1.161455627759999842e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.927168000000000436e+00 1.161467317039999969e+01 1.279300000000000068e+02 1.249899999999999949e+02
3.928629000000000371e+00 1.161484850959999982e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.930090000000000305e+00 1.161496540239999931e+01 1.279300000000000068e+02 1.249899999999999949e+02
3.931550999999999796e+00 1.161514074159999943e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.933012000000000619e+00 1.161525763440000070e+01 1.279300000000000068e+02 1.249899999999999949e+02
3.934473000000000109e+00 1.161543297360000082e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.935934000000000044e+00 1.161554986640000031e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.937394999999999978e+00 1.161572520559999866e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.938856000000000357e+00 1.161584209839999815e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.940317000000000291e+00 1.161598821439999973e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.941778000000000226e+00 1.161613433039999954e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.943239000000000161e+00 1.161628044639999935e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.944700000000000539e+00 1.161642656239999916e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.946161000000000474e+00 1.161657267839999896e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.947621999999999964e+00 1.161668957119999845e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.949082999999999899e+00 1.161686491039999858e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.950544000000000278e+00 1.161698180319999985e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.952005000000000212e+00 1.161712791919999965e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.953466000000000147e+00 1.161727403519999946e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.954927000000000081e+00 1.161742015119999927e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.956388000000000460e+00 1.161753704399999876e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.957849000000000395e+00 1.161768316000000034e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.959310000000000329e+00 1.161782927599999837e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.960770999999999820e+00 1.161797539199999996e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.962232000000000642e+00 1.161809228479999945e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.963693000000000133e+00 1.161823840079999925e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.965154000000000067e+00 1.161838451679999906e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.966615000000000002e+00 1.161853063280000065e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.968076000000000381e+00 1.161864752560000014e+01 1.279290000000000020e+02 1.249899999999999949e+02
3.969537000000000315e+00 1.161879364159999994e+01 1.279300000000000068e+02 1.249879999999999995e+02
3.970998000000000250e+00 1.161891053439999943e+01 1.279290000000000020e+02 1.249909999999999997e+02
3.972459000000000184e+00 1.161908587359999956e+01 1.279290000000000020e+02 1.249879999999999995e+02
3.973920000000000563e+00 1.161920276639999905e+01 1.279290000000000020e+02 1.249909999999999997e+02
3.975381000000000498e+00 1.162016713200000062e+01 1.279339999999999975e+02 1.248960000000000008e+02
3.976841999999999988e+00 1.162025480159999979e+01 1.279309999999999974e+02 1.248670000000000044e+02
3.978302999999999923e+00 1.162063470319999858e+01 1.279309999999999974e+02 1.248610000000000042e+02
3.979764000000000301e+00 1.162081004239999871e+01 1.279300000000000068e+02 1.248559999999999945e+02
3.981225000000000236e+00 1.162104382799999946e+01 1.279300000000000068e+02 1.248559999999999945e+02
3.982686000000000170e+00 1.162121916719999959e+01 1.279290000000000020e+02 1.248550000000000040e+02
3.984147000000000105e+00 1.162142372959999825e+01 1.279300000000000068e+02 1.248550000000000040e+02
3.985608000000000484e+00 1.162156984559999984e+01 1.279290000000000020e+02 1.248550000000000040e+02
3.987069000000000418e+00 1.162177440799999850e+01 1.279300000000000068e+02 1.248539999999999992e+02
3.988530000000000353e+00 1.162192052400000009e+01 1.279290000000000020e+02 1.248550000000000040e+02
3.989990999999999843e+00 1.162209586320000021e+01 1.279300000000000068e+02 1.248539999999999992e+02
3.991452000000000666e+00 1.162224197920000002e+01 1.279290000000000020e+02 1.248550000000000040e+02
3.992913000000000157e+00 1.162241731840000014e+01 1.279300000000000068e+02 1.248539999999999992e+02
3.994374000000000091e+00 1.162256343439999817e+01 1.279290000000000020e+02 1.248550000000000040e+02
3.995835000000000026e+00 1.162273877360000007e+01 1.279290000000000020e+02 1.248539999999999992e+02
3.997296000000000404e+00 1.162288488959999988e+01 1.279290000000000020e+02 1.248550000000000040e+02
3.998757000000000339e+00 1.162303100559999969e+01 1.279290000000000020e+02 1.248539999999999992e+02
4.000218000000000274e+00 1.162317712159999950e+01 1.279290000000000020e+02 1.248559999999999945e+02
4.001679000000000208e+00 1.162335246079999962e+01 1.279290000000000020e+02 1.248550000000000040e+02
4.003140000000000143e+00 1.162346935359999911e+01 1.279290000000000020e+02 1.248559999999999945e+02
4.004601000000000077e+00 1.162364469279999923e+01 1.279290000000000020e+02 1.248550000000000040e+02
4.006062000000000012e+00 1.162379080879999904e+01 1.279290000000000020e+02 1.248559999999999945e+02
4.007522999999999946e+00 1.162393692479999885e+01 1.279290000000000020e+02 1.248550000000000040e+02
4.008984000000000769e+00 1.162408304079999866e+01 1.279290000000000020e+02 1.248559999999999945e+02
4.010445000000000704e+00 1.162422915680000024e+01 1.279290000000000020e+02 1.248550000000000040e+02
4.011906000000000638e+00 1.162437527280000005e+01 1.279290000000000020e+02 1.248569999999999993e+02
4.013366999999999685e+00 1.162452138879999985e+01 1.279290000000000020e+02 1.248550000000000040e+02
4.014828000000000507e+00 1.162466750479999966e+01 1.279290000000000020e+02 1.248569999999999993e+02
4.016289000000000442e+00 1.162481362079999947e+01 1.279290000000000020e+02 1.248550000000000040e+02
4.017750000000000377e+00 1.162493051359999896e+01 1.279290000000000020e+02 1.248569999999999993e+02
4.019211000000000311e+00 1.162510585279999908e+01 1.279290000000000020e+02 1.248559999999999945e+02
4.020672000000000246e+00 1.162522274559999858e+01 1.279290000000000020e+02 1.248569999999999993e+02
4.022133000000000180e+00 1.162539808479999870e+01 1.279290000000000020e+02 1.248559999999999945e+02
4.023594000000000115e+00 1.162551497759999997e+01 1.279290000000000020e+02 1.248580000000000041e+02
4.025055000000000049e+00 1.162566109359999977e+01 1.279290000000000020e+02 1.248559999999999945e+02
4.026515999999999984e+00 1.162577798639999926e+01 1.279279999999999973e+02 1.248580000000000041e+02
4.027977000000000807e+00 1.162595332559999939e+01 1.279290000000000020e+02 1.248559999999999945e+02
4.029437999999999853e+00 1.162607021839999888e+01 1.279279999999999973e+02 1.248580000000000041e+02
4.030898999999999788e+00 1.162621633439999869e+01 1.279290000000000020e+02 1.248569999999999993e+02
4.032359999999999722e+00 1.162636245040000027e+01 1.279279999999999973e+02 1.248580000000000041e+02
4.033821000000000545e+00 1.162484284399999979e+01 1.279339999999999975e+02 1.250240000000000009e+02
4.035282000000000480e+00 1.162469672799999820e+01 1.279300000000000068e+02 1.249879999999999995e+02
4.036743000000000414e+00 1.162516429919999972e+01 1.279309999999999974e+02 1.249789999999999992e+02
4.038204000000000349e+00 1.162528119199999921e+01 1.279290000000000020e+02 1.249710000000000036e+02
4.039665000000000283e+00 1.162554420079999851e+01 1.279300000000000068e+02 1.249699999999999989e+02
4.041126000000000218e+00 1.162569031680000009e+01 1.279290000000000020e+02 1.249680000000000035e+02
4.042587000000000153e+00 1.162589487919999875e+01 1.279300000000000068e+02 1.249680000000000035e+02
4.044048000000000087e+00 1.162601177200000002e+01 1.279290000000000020e+02 1.249669999999999987e+02
4.045509000000000022e+00 1.162618711120000015e+01 1.279290000000000020e+02 1.249669999999999987e+02
4.046969999999999956e+00 1.162630400399999964e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.048430999999999891e+00 1.162645011999999944e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.049891999999999825e+00 1.162656701279999893e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.051353000000000648e+00 1.162674235199999906e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.052814000000000583e+00 1.162683002160000001e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.054275000000000517e+00 1.162700536079999836e+01 1.279290000000000020e+02 1.249650000000000034e+02
4.055735999999999564e+00 1.162712225359999785e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.057197000000000386e+00 1.162726836959999943e+01 1.279290000000000020e+02 1.249650000000000034e+02
4.058658000000000321e+00 1.162738526239999892e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.060119000000000256e+00 1.162753137839999873e+01 1.279290000000000020e+02 1.249650000000000034e+02
4.061580000000000190e+00 1.162764827120000000e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.063041000000000125e+00 1.162779438719999980e+01 1.279290000000000020e+02 1.249650000000000034e+02
4.064502000000000059e+00 1.162788205679999898e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.065962999999999994e+00 1.162802817279999879e+01 1.279290000000000020e+02 1.249650000000000034e+02
4.067423999999999928e+00 1.162814506559999828e+01 1.279290000000000020e+02 1.249659999999999940e+02
4.068885000000000751e+00 1.162829118159999986e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.070346000000000686e+00 1.162840807439999935e+01 1.279290000000000020e+02 1.249650000000000034e+02
4.071806999999999732e+00 1.162855419039999916e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.073267999999999667e+00 1.162867108319999865e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.074729000000000489e+00 1.162881719919999846e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.076190000000000424e+00 1.162890486879999941e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.077651000000000359e+00 1.162905098479999921e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.079112000000000293e+00 1.162916787759999870e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.080573000000000228e+00 1.162931399360000029e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.082034000000000162e+00 1.162940166319999946e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.083495000000000097e+00 1.162954777919999927e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.084956000000000031e+00 1.162966467199999876e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.086417000000000854e+00 1.162981078800000034e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.087877999999999901e+00 1.162989845759999952e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.089338999999999835e+00 1.163004457359999932e+01 1.279290000000000020e+02 1.249629999999999939e+02
4.090799999999999770e+00 1.163016146640000059e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.092261000000000593e+00 1.162919710080000080e+01 1.279330000000000069e+02 1.250280000000000058e+02
4.093722000000000527e+00 1.162908020799999953e+01 1.279300000000000068e+02 1.249860000000000042e+02
4.095183000000000462e+00 1.162957700239999959e+01 1.279300000000000068e+02 1.249770000000000039e+02
4.096644000000000396e+00 1.162972311839999939e+01 1.279290000000000020e+02 1.249680000000000035e+02
4.098105000000000331e+00 1.163001535039999901e+01 1.279290000000000020e+02 1.249680000000000035e+02
4.099566000000000265e+00 1.163016146640000059e+01 1.279290000000000020e+02 1.249650000000000034e+02
4.101027000000000200e+00 1.163036602879999926e+01 1.279290000000000020e+02 1.249650000000000034e+02
4.102488000000000135e+00 1.163048292160000052e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.103949000000000069e+00 1.163065826080000065e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.105410000000000004e+00 1.163077515360000014e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.106870999999999938e+00 1.163095049280000026e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.108331999999999873e+00 1.163106738559999798e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.109793000000000696e+00 1.163121350159999956e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.111254000000000630e+00 1.163133039439999905e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.112715000000000565e+00 1.163147651039999886e+01 1.279290000000000020e+02 1.249639999999999986e+02
4.114175999999999611e+00 1.163159340319999835e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.115637000000000434e+00 1.163173951919999993e+01 1.279290000000000020e+02 1.249629999999999939e+02
4.117098000000000368e+00 1.163185641199999942e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.118559000000000303e+00 1.163200252799999923e+01 1.279290000000000020e+02 1.249629999999999939e+02
4.120020000000000238e+00 1.163211942080000050e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.121481000000000172e+00 1.163226553679999853e+01 1.279290000000000020e+02 1.249629999999999939e+02
4.122942000000000107e+00 1.163235320639999948e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.124403000000000041e+00 1.163249932239999929e+01 1.279290000000000020e+02 1.249629999999999939e+02
4.125863999999999976e+00 1.163261621519999878e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.127325000000000799e+00 1.163276233119999858e+01 1.279290000000000020e+02 1.249629999999999939e+02
4.128786000000000733e+00 1.163285000079999953e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.130246999999999780e+00 1.163299611679999934e+01 1.279290000000000020e+02 1.249629999999999939e+02
4.131707999999999714e+00 1.163308378640000029e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.133169000000000537e+00 1.163322990239999832e+01 1.279279999999999973e+02 1.249629999999999939e+02
4.134630000000000472e+00 1.163334679519999959e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.136091000000000406e+00 1.163349291119999940e+01 1.279279999999999973e+02 1.249629999999999939e+02
4.137552000000000341e+00 1.163358058080000035e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.139013000000000275e+00 1.163372669679999838e+01 1.279279999999999973e+02 1.249629999999999939e+02
4.140474000000000210e+00 1.163381436639999933e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.141935000000000144e+00 1.163396048239999914e+01 1.279279999999999973e+02 1.249629999999999939e+02
4.143396000000000079e+00 1.163404815200000009e+01 1.279279999999999973e+02 1.249639999999999986e+02
4.144857000000000902e+00 1.163419426799999989e+01 1.279279999999999973e+02 1.249629999999999939e+02
4.146317999999999948e+00 1.163428193760000084e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.147778999999999883e+00 1.163442805359999888e+01 1.279279999999999973e+02 1.249629999999999939e+02
4.149239999999999817e+00 1.163454494640000014e+01 1.279279999999999973e+02 1.249650000000000034e+02
4.150701000000000640e+00 1.163419426799999989e+01 1.279309999999999974e+02 1.250100000000000051e+02
4.152162000000000575e+00 1.163410659840000072e+01 1.279279999999999973e+02 1.249659999999999940e+02
4.153623000000000509e+00 1.163463261599999932e+01 1.279279999999999973e+02 1.249560000000000031e+02
4.155084000000000444e+00 1.163477873199999912e+01 1.279270000000000067e+02 1.249459999999999980e+02
4.156545000000000378e+00 1.163507096400000052e+01 1.279279999999999973e+02 1.249459999999999980e+02
4.158006000000000313e+00 1.163518785679999823e+01 1.279270000000000067e+02 1.249419999999999931e+02
4.159467000000000247e+00 1.163542164239999899e+01 1.279270000000000067e+02 1.249429999999999978e+02
4.160928000000000182e+00 1.163553853519999848e+01 1.279270000000000067e+02 1.249410000000000025e+02
4.162389000000000117e+00 1.163571387439999860e+01 1.279270000000000067e+02 1.249410000000000025e+02
4.163850000000000051e+00 1.163583076719999987e+01 1.279270000000000067e+02 1.249410000000000025e+02
4.165310999999999986e+00 1.163600610639999999e+01 1.279270000000000067e+02 1.249410000000000025e+02
4.166771999999999920e+00 1.163612299919999948e+01 1.279270000000000067e+02 1.249399999999999977e+02
4.168233000000000743e+00 1.163626911519999929e+01 1.279270000000000067e+02 1.249399999999999977e+02
4.169694000000000678e+00 1.163638600799999878e+01 1.279270000000000067e+02 1.249399999999999977e+02
4.171155000000000612e+00 1.163653212400000037e+01 1.279270000000000067e+02 1.249399999999999977e+02
4.172615999999999659e+00 1.163664901679999986e+01 1.279270000000000067e+02 1.249399999999999977e+02
4.174077000000000481e+00 1.163679513279999966e+01 1.279270000000000067e+02 1.249389999999999930e+02
4.175538000000000416e+00 1.163691202559999915e+01 1.279270000000000067e+02 1.249399999999999977e+02
4.176999000000000350e+00 1.163705814159999896e+01 1.279270000000000067e+02 1.249389999999999930e+02
4.178460000000000285e+00 1.163714581119999991e+01 1.279270000000000067e+02 1.249389999999999930e+02
4.179921000000000220e+00 1.163729192719999972e+01 1.279270000000000067e+02 1.249389999999999930e+02
4.181382000000000154e+00 1.163740881999999921e+01 1.279260000000000019e+02 1.249389999999999930e+02
4.182843000000000089e+00 1.163755493599999902e+01 1.279270000000000067e+02 1.249380000000000024e+02
4.184304000000000023e+00 1.163764260559999997e+01 1.279260000000000019e+02 1.249389999999999930e+02
4.185765000000000846e+00 1.163778872159999800e+01 1.279270000000000067e+02 1.249380000000000024e+02
4.187226000000000781e+00 1.163790561439999927e+01 1.279260000000000019e+02 1.249389999999999930e+02
4.188686999999999827e+00 1.163802250719999876e+01 1.279270000000000067e+02 1.249380000000000024e+02
4.190147999999999762e+00 1.163813940000000002e+01 1.279260000000000019e+02 1.249389999999999930e+02
4.191609000000000584e+00 1.163828551599999983e+01 1.279270000000000067e+02 1.249380000000000024e+02
4.193070000000000519e+00 1.163837318559999900e+01 1.279260000000000019e+02 1.249389999999999930e+02
4.194531000000000454e+00 1.163851930159999881e+01 1.279270000000000067e+02 1.249380000000000024e+02
4.195992000000000388e+00 1.163860697119999976e+01 1.279260000000000019e+02 1.249389999999999930e+02
4.197453000000000323e+00 1.163875308719999957e+01 1.279270000000000067e+02 1.249369999999999976e+02
4.198914000000000257e+00 1.163884075680000052e+01 1.279260000000000019e+02 1.249380000000000024e+02
4.200375000000000192e+00 1.163898687279999855e+01 1.279270000000000067e+02 1.249369999999999976e+02
4.201836000000000126e+00 1.163907454239999950e+01 1.279260000000000019e+02 1.249380000000000024e+02
4.203297000000000061e+00 1.163922065839999931e+01 1.279270000000000067e+02 1.249369999999999976e+02
4.204757999999999996e+00 1.163930832799999848e+01 1.279260000000000019e+02 1.249380000000000024e+02
4.206218999999999930e+00 1.163945444400000007e+01 1.279270000000000067e+02 1.249369999999999976e+02
4.207679999999999865e+00 1.163954211359999924e+01 1.279260000000000019e+02 1.249380000000000024e+02
4.209140999999999799e+00 1.163898687279999855e+01 1.279290000000000020e+02 1.250090000000000003e+02
4.210602000000000622e+00 1.163886997999999906e+01 1.279270000000000067e+02 1.249609999999999985e+02
4.212063000000000557e+00 1.163939599759999943e+01 1.279270000000000067e+02 1.249509999999999934e+02
4.213524000000000491e+00 1.163954211359999924e+01 1.279260000000000019e+02 1.249399999999999977e+02
4.214984999999999538e+00 1.163983434559999885e+01 1.279260000000000019e+02 1.249399999999999977e+02
4.216446000000000360e+00 1.163995123840000012e+01 1.279260000000000019e+02 1.249360000000000070e+02
4.217907000000000295e+00 1.164018502399999910e+01 1.279260000000000019e+02 1.249369999999999976e+02
4.219368000000000229e+00 1.164027269359999828e+01 1.279260000000000019e+02 1.249350000000000023e+02
4.220829000000000164e+00 1.164044803279999840e+01 1.279260000000000019e+02 1.249360000000000070e+02
4.222290000000000099e+00 1.164056492559999967e+01 1.279260000000000019e+02 1.249350000000000023e+02
4.223751000000000033e+00 1.164074026479999979e+01 1.279260000000000019e+02 1.249350000000000023e+02
4.225211999999999968e+00 1.164082793439999897e+01 1.279260000000000019e+02 1.249350000000000023e+02
4.226672999999999902e+00 1.164097405039999877e+01 1.279260000000000019e+02 1.249350000000000023e+02
4.228134000000000725e+00 1.164106171999999972e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.229595000000000660e+00 1.164120783599999953e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.231055999999999706e+00 1.164132472880000080e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.232516999999999641e+00 1.164147084479999883e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.233978000000000463e+00 1.164155851439999978e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.235439000000000398e+00 1.164170463039999959e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.236900000000000333e+00 1.164179229999999876e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.238361000000000267e+00 1.164190919279999825e+01 1.279260000000000019e+02 1.249330000000000069e+02
4.239822000000000202e+00 1.164202608559999952e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.241283000000000136e+00 1.164214297839999901e+01 1.279260000000000019e+02 1.249330000000000069e+02
4.242744000000000071e+00 1.164223064799999996e+01 1.279260000000000019e+02 1.249339999999999975e+02
4.244205000000000005e+00 1.164237676399999977e+01 1.279260000000000019e+02 1.249330000000000069e+02
4.245666000000000828e+00 1.164246443359999894e+01 1.279249999999999972e+02 1.249339999999999975e+02
4.247126999999999875e+00 1.164258132639999843e+01 1.279260000000000019e+02 1.249330000000000069e+02
4.248587999999999809e+00 1.164266899599999938e+01 1.279249999999999972e+02 1.249339999999999975e+02
4.250048999999999744e+00 1.164281511199999919e+01 1.279260000000000019e+02 1.249330000000000069e+02
4.251510000000000566e+00 1.164290278160000014e+01 1.279249999999999972e+02 1.249330000000000069e+02
4.252971000000000501e+00 1.164301967439999963e+01 1.279260000000000019e+02 1.249320000000000022e+02
4.254432000000000436e+00 1.164310734399999880e+01 1.279249999999999972e+02 1.249330000000000069e+02
4.255893000000000370e+00 1.164322423680000007e+01 1.279260000000000019e+02 1.249320000000000022e+02
4.257354000000000305e+00 1.164331190639999924e+01 1.279249999999999972e+02 1.249330000000000069e+02
4.258815000000000239e+00 1.164345802239999905e+01 1.279260000000000019e+02 1.249320000000000022e+02
4.260276000000000174e+00 1.164354569199999823e+01 1.279249999999999972e+02 1.249330000000000069e+02
4.261737000000000108e+00 1.164366258479999949e+01 1.279260000000000019e+02 1.249320000000000022e+02
4.263198000000000043e+00 1.164375025440000044e+01 1.279249999999999972e+02 1.249330000000000069e+02
4.264658999999999978e+00 1.164386714719999993e+01 1.279260000000000019e+02 1.249320000000000022e+02
4.266119999999999912e+00 1.164395481679999911e+01 1.279249999999999972e+02 1.249330000000000069e+02
4.267580999999999847e+00 1.164322423680000007e+01 1.279270000000000067e+02 1.247600000000000051e+02
4.269042000000000670e+00 1.164313656720000090e+01 1.279249999999999972e+02 1.247259999999999991e+02
4.270503000000000604e+00 1.164351646879999969e+01 1.279249999999999972e+02 1.247180000000000035e+02
4.271964000000000539e+00 1.164363336159999918e+01 1.279240000000000066e+02 1.247109999999999985e+02
4.273424999999999585e+00 1.164386714719999993e+01 1.279249999999999972e+02 1.247099999999999937e+02
4.274886000000000408e+00 1.164398403999999942e+01 1.279240000000000066e+02 1.247079999999999984e+02
4.276347000000000342e+00 1.164415937919999955e+01 1.279240000000000066e+02 1.247079999999999984e+02
4.277808000000000277e+00 1.164424704880000050e+01 1.279240000000000066e+02 1.247069999999999936e+02
4.279269000000000212e+00 1.164439316479999853e+01 1.279240000000000066e+02 1.247060000000000031e+02
4.280730000000000146e+00 1.164448083439999948e+01 1.279240000000000066e+02 1.247060000000000031e+02
4.282191000000000081e+00 1.164462695039999929e+01 1.279240000000000066e+02 1.247060000000000031e+02
4.283652000000000015e+00 1.164471462000000024e+01 1.279240000000000066e+02 1.247060000000000031e+02
4.285112999999999950e+00 1.164486073600000005e+01 1.279240000000000066e+02 1.247049999999999983e+02
4.286574000000000773e+00 1.164494840559999922e+01 1.279240000000000066e+02 1.247060000000000031e+02
4.288035000000000707e+00 1.164509452159999903e+01 1.279240000000000066e+02 1.247049999999999983e+02
4.289495999999999754e+00 1.164515296799999966e+01 1.279240000000000066e+02 1.247049999999999983e+02
4.290956999999999688e+00 1.164529908399999947e+01 1.279240000000000066e+02 1.247039999999999935e+02
4.292418000000000511e+00 1.164538675360000042e+01 1.279240000000000066e+02 1.247049999999999983e+02
4.293879000000000445e+00 1.164550364639999991e+01 1.279240000000000066e+02 1.247039999999999935e+02
4.295340000000000380e+00 1.164559131599999908e+01 1.279240000000000066e+02 1.247049999999999983e+02
4.296801000000000315e+00 1.164570820880000035e+01 1.279240000000000066e+02 1.247030000000000030e+02
4.298262000000000249e+00 1.164579587839999952e+01 1.279240000000000066e+02 1.247039999999999935e+02
4.299723000000000184e+00 1.164591277119999901e+01 1.279240000000000066e+02 1.247030000000000030e+02
4.301184000000000118e+00 1.164600044079999996e+01 1.279240000000000066e+02 1.247039999999999935e+02
4.302645000000000053e+00 1.164611733359999945e+01 1.279240000000000066e+02 1.247030000000000030e+02
4.304106000000000876e+00 1.164620500319999863e+01 1.279240000000000066e+02 1.247039999999999935e+02
4.305566999999999922e+00 1.164632189599999990e+01 1.279240000000000066e+02 1.247019999999999982e+02
4.307027999999999857e+00 1.164640956560000085e+01 1.279240000000000066e+02 1.247039999999999935e+02
4.308488999999999791e+00 1.164652645839999856e+01 1.279240000000000066e+02 1.247019999999999982e+02
4.309950000000000614e+00 1.164661412799999951e+01 1.279230000000000018e+02 1.247039999999999935e+02
4.311411000000000548e+00 1.164673102079999900e+01 1.279240000000000066e+02 1.247019999999999982e+02
4.312872000000000483e+00 1.164681869039999818e+01 1.279230000000000018e+02 1.247030000000000030e+02
4.314333000000000418e+00 1.164693558319999944e+01 1.279240000000000066e+02 1.247019999999999982e+02
4.315794000000000352e+00 1.164702325280000039e+01 1.279230000000000018e+02 1.247030000000000030e+02
4.317255000000000287e+00 1.164714014559999988e+01 1.279240000000000066e+02 1.247009999999999934e+02
4.318716000000000221e+00 1.164719859200000052e+01 1.279230000000000018e+02 1.247030000000000030e+02
4.320177000000000156e+00 1.164731548479999823e+01 1.279240000000000066e+02 1.247009999999999934e+02
4.321638000000000090e+00 1.164740315439999918e+01 1.279230000000000018e+02 1.247030000000000030e+02
4.323099000000000025e+00 1.164752004720000045e+01 1.279240000000000066e+02 1.247009999999999934e+02
4.324559999999999960e+00 1.164760771679999962e+01 1.279230000000000018e+02 1.247019999999999982e+02
4.326020999999999894e+00 1.164553286959999845e+01 1.279240000000000066e+02 1.250679999999999978e+02
4.327482000000000717e+00 1.164544519999999928e+01 1.279219999999999970e+02 1.250220000000000056e+02
4.328943000000000652e+00 1.164597121759999965e+01 1.279219999999999970e+02 1.250120000000000005e+02
4.330404000000000586e+00 1.164614655679999977e+01 1.279210000000000065e+02 1.250019999999999953e+02
4.331864999999999633e+00 1.164640956560000085e+01 1.279210000000000065e+02 1.250019999999999953e+02
4.333326000000000455e+00 1.164652645839999856e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.334787000000000390e+00 1.164673102079999900e+01 1.279210000000000065e+02 1.250000000000000000e+02
4.336248000000000324e+00 1.164684791360000027e+01 1.279200000000000017e+02 1.249989999999999952e+02
4.337709000000000259e+00 1.164702325280000039e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.339170000000000194e+00 1.164711092239999957e+01 1.279200000000000017e+02 1.249989999999999952e+02
4.340631000000000128e+00 1.164725703839999937e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.342092000000000063e+00 1.164734470800000032e+01 1.279200000000000017e+02 1.249989999999999952e+02
4.343552999999999997e+00 1.164749082399999836e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.345014000000000820e+00 1.164757849359999931e+01 1.279200000000000017e+02 1.249989999999999952e+02
4.346475000000000755e+00 1.164772460959999911e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.347935999999999801e+00 1.164781227920000006e+01 1.279200000000000017e+02 1.249989999999999952e+02
4.349396999999999736e+00 1.164792917199999955e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.350858000000000558e+00 1.164801684159999873e+01 1.279200000000000017e+02 1.249989999999999952e+02
4.352319000000000493e+00 1.164816295759999853e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.353780000000000427e+00 1.164825062719999949e+01 1.279200000000000017e+02 1.250000000000000000e+02
4.355241000000000362e+00 1.164836751999999898e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.356702000000000297e+00 1.164845518959999815e+01 1.279200000000000017e+02 1.250000000000000000e+02
4.358163000000000231e+00 1.164857208239999942e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.359624000000000166e+00 1.164865975200000037e+01 1.279200000000000017e+02 1.250000000000000000e+02
4.361085000000000100e+00 1.164877664479999986e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.362546000000000923e+00 1.164886431439999903e+01 1.279200000000000017e+02 1.250000000000000000e+02
4.364006999999999969e+00 1.164898120720000030e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.365467999999999904e+00 1.164906887679999947e+01 1.279200000000000017e+02 1.250000000000000000e+02
4.366928999999999839e+00 1.164918576959999896e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.368390000000000661e+00 1.164927343919999991e+01 1.279200000000000017e+02 1.250000000000000000e+02
4.369851000000000596e+00 1.164939033199999940e+01 1.279210000000000065e+02 1.249989999999999952e+02
4.371312000000000531e+00 1.164944877840000004e+01 1.279200000000000017e+02 1.250010000000000048e+02
4.372773000000000465e+00 1.164959489439999984e+01 1.279200000000000017e+02 1.249989999999999952e+02
4.374234000000000400e+00 1.164965334079999870e+01 1.279200000000000017e+02 1.250010000000000048e+02
4.375695000000000334e+00 1.164977023359999997e+01 1.279200000000000017e+02 1.249989999999999952e+02
4.377156000000000269e+00 1.164985790319999914e+01 1.279200000000000017e+02 1.250010000000000048e+02
4.378617000000000203e+00 1.164997479599999863e+01 1.279200000000000017e+02 1.250000000000000000e+02
4.380078000000000138e+00 1.165006246559999958e+01 1.279200000000000017e+02 1.250010000000000048e+02
4.381539000000000073e+00 1.165017935839999907e+01 1.279200000000000017e+02 1.250000000000000000e+02
4.383000000000000007e+00 1.165023780479999971e+01 1.279200000000000017e+02 1.250010000000000048e+02
4.384460999999999942e+00 1.165015013519999876e+01 1.279180000000000064e+02 1.250319999999999965e+02
4.385921999999999876e+00 1.165020858159999939e+01 1.279170000000000016e+02 1.250270000000000010e+02
4.387383000000000699e+00 1.165035469759999920e+01 1.279170000000000016e+02 1.250250000000000057e+02
4.388844000000000634e+00 1.165044236720000015e+01 1.279159999999999968e+02 1.250240000000000009e+02
4.390304999999999680e+00 1.165058848319999818e+01 1.279159999999999968e+02 1.250229999999999961e+02
4.391765999999999615e+00 1.165064692959999881e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.393227000000000437e+00 1.165079304560000040e+01 1.279159999999999968e+02 1.250229999999999961e+02
4.394688000000000372e+00 1.165088071519999957e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.396149000000000306e+00 1.165099760799999906e+01 1.279159999999999968e+02 1.250229999999999961e+02
4.397610000000000241e+00 1.165105605439999970e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.399071000000000176e+00 1.165120217039999950e+01 1.279159999999999968e+02 1.250229999999999961e+02
4.400532000000000110e+00 1.165126061680000014e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.401993000000000045e+00 1.165137750959999785e+01 1.279159999999999968e+02 1.250229999999999961e+02
4.403453999999999979e+00 1.165146517919999880e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.404915000000000802e+00 1.165158207200000007e+01 1.279159999999999968e+02 1.250229999999999961e+02
4.406375999999999848e+00 1.165166974159999924e+01 1.279150000000000063e+02 1.250250000000000057e+02
4.407836999999999783e+00 1.165178663439999873e+01 1.279159999999999968e+02 1.250229999999999961e+02
4.409297999999999718e+00 1.165184508079999937e+01 1.279150000000000063e+02 1.250250000000000057e+02
4.410759000000000540e+00 1.165196197359999886e+01 1.279150000000000063e+02 1.250229999999999961e+02
4.412220000000000475e+00 1.165204964319999981e+01 1.279150000000000063e+02 1.250250000000000057e+02
4.413681000000000409e+00 1.165216653599999930e+01 1.279150000000000063e+02 1.250229999999999961e+02
4.415142000000000344e+00 1.165222498239999815e+01 1.279150000000000063e+02 1.250250000000000057e+02
4.416603000000000279e+00 1.165234187519999942e+01 1.279150000000000063e+02 1.250229999999999961e+02
4.418064000000000213e+00 1.165242954480000037e+01 1.279150000000000063e+02 1.250250000000000057e+02
4.419525000000000148e+00 1.165254643759999986e+01 1.279150000000000063e+02 1.250229999999999961e+02
4.420986000000000082e+00 1.165260488400000050e+01 1.279150000000000063e+02 1.250250000000000057e+02
4.422447000000000017e+00 1.165272177679999999e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.423907999999999952e+00 1.165280944639999916e+01 1.279150000000000063e+02 1.250250000000000057e+02
4.425368999999999886e+00 1.165292633919999865e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.426829999999999821e+00 1.165298478559999928e+01 1.279150000000000063e+02 1.250259999999999962e+02
4.428291000000000643e+00 1.165310167839999878e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.429752000000000578e+00 1.165318934799999973e+01 1.279150000000000063e+02 1.250259999999999962e+02
4.431213000000000513e+00 1.165327701759999890e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.432673999999999559e+00 1.165336468719999985e+01 1.279150000000000063e+02 1.250259999999999962e+02
4.434135000000000382e+00 1.165348157999999934e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.435596000000000316e+00 1.165354002639999997e+01 1.279150000000000063e+02 1.250259999999999962e+02
4.437057000000000251e+00 1.165365691919999946e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.438518000000000185e+00 1.165371536560000010e+01 1.279150000000000063e+02 1.250259999999999962e+02
4.439979000000000120e+00 1.165383225839999959e+01 1.279150000000000063e+02 1.250240000000000009e+02
4.441440000000000055e+00 1.165391992799999876e+01 1.279150000000000063e+02 1.250259999999999962e+02
4.442900999999999989e+00 1.165383225839999959e+01 1.279129999999999967e+02 1.249980000000000047e+02
4.444361999999999924e+00 1.165383225839999959e+01 1.279110000000000014e+02 1.249869999999999948e+02
4.445823000000000746e+00 1.165403682079999825e+01 1.279110000000000014e+02 1.249830000000000041e+02
4.447284000000000681e+00 1.165412449039999920e+01 1.279099999999999966e+02 1.249819999999999993e+02
4.448744999999999727e+00 1.165427060639999901e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.450205999999999662e+00 1.165432905279999964e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.451667000000000485e+00 1.165447516879999945e+01 1.279099999999999966e+02 1.249800000000000040e+02
4.453128000000000419e+00 1.165453361520000009e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.454589000000000354e+00 1.165467973119999989e+01 1.279099999999999966e+02 1.249800000000000040e+02
4.456050000000000288e+00 1.165473817759999875e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.457511000000000223e+00 1.165485507040000002e+01 1.279099999999999966e+02 1.249800000000000040e+02
4.458972000000000158e+00 1.165494273999999919e+01 1.279099999999999966e+02 1.249819999999999993e+02
4.460433000000000092e+00 1.165505963279999868e+01 1.279099999999999966e+02 1.249800000000000040e+02
4.461894000000000027e+00 1.165511807919999931e+01 1.279090000000000060e+02 1.249819999999999993e+02
4.463355000000000850e+00 1.165523497199999881e+01 1.279099999999999966e+02 1.249800000000000040e+02
4.464815999999999896e+00 1.165532264159999976e+01 1.279090000000000060e+02 1.249819999999999993e+02
4.466276999999999830e+00 1.165543953439999925e+01 1.279099999999999966e+02 1.249800000000000040e+02
4.467737999999999765e+00 1.165549798079999810e+01 1.279090000000000060e+02 1.249819999999999993e+02
4.469199000000000588e+00 1.165561487359999937e+01 1.279099999999999966e+02 1.249800000000000040e+02
4.470660000000000522e+00 1.165567331999999823e+01 1.279090000000000060e+02 1.249819999999999993e+02
4.472121000000000457e+00 1.165579021279999949e+01 1.279099999999999966e+02 1.249800000000000040e+02
4.473582000000000392e+00 1.165587788240000044e+01 1.279090000000000060e+02 1.249819999999999993e+02
4.475043000000000326e+00 1.165596555199999962e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.476504000000000261e+00 1.165605322160000057e+01 1.279090000000000060e+02 1.249819999999999993e+02
4.477965000000000195e+00 1.165617011440000006e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.479426000000000130e+00 1.165622856079999892e+01 1.279090000000000060e+02 1.249830000000000041e+02
4.480887000000000064e+00 1.165634545359999841e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.482347999999999999e+00 1.165640389999999904e+01 1.279090000000000060e+02 1.249830000000000041e+02
4.483808999999999934e+00 1.165652079279999853e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.485269999999999868e+00 1.165657923919999917e+01 1.279090000000000060e+02 1.249830000000000041e+02
4.486731000000000691e+00 1.165669613199999866e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.488192000000000625e+00 1.165675457839999929e+01 1.279090000000000060e+02 1.249830000000000041e+02
4.489653000000000560e+00 1.165687147119999878e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.491113999999999606e+00 1.165692991759999941e+01 1.279090000000000060e+02 1.249830000000000041e+02
4.492575000000000429e+00 1.165704681039999890e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.494036000000000364e+00 1.165710525679999954e+01 1.279090000000000060e+02 1.249830000000000041e+02
4.495497000000000298e+00 1.165722214959999903e+01 1.279099999999999966e+02 1.249809999999999945e+02
4.496958000000000233e+00 1.165728059599999966e+01 1.279090000000000060e+02 1.249830000000000041e+02
4.498419000000000167e+00 1.165739748879999915e+01 1.279099999999999966e+02 1.249819999999999993e+02
4.499880000000000102e+00 1.165745593519999979e+01 1.279090000000000060e+02 1.249839999999999947e+02
4.501341000000000037e+00 1.165725137279999934e+01 1.279090000000000060e+02 1.249710000000000036e+02
4.502801999999999971e+00 1.165733904240000030e+01 1.279069999999999965e+02 1.249569999999999936e+02
4.504263000000000794e+00 1.165754360479999896e+01 1.279069999999999965e+02 1.249530000000000030e+02
4.505724000000000729e+00 1.165763127439999991e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.507184999999999775e+00 1.165777739039999972e+01 1.279069999999999965e+02 1.249500000000000028e+02
4.508645999999999709e+00 1.165786505999999889e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.510107000000000532e+00 1.165798195279999838e+01 1.279069999999999965e+02 1.249500000000000028e+02
4.511568000000000467e+00 1.165804039919999902e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.513029000000000401e+00 1.165815729199999851e+01 1.279060000000000059e+02 1.249500000000000028e+02
4.514490000000000336e+00 1.165821573839999914e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.515951000000000271e+00 1.165833263119999863e+01 1.279060000000000059e+02 1.249500000000000028e+02
4.517412000000000205e+00 1.165842030079999958e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.518873000000000140e+00 1.165850797039999875e+01 1.279060000000000059e+02 1.249500000000000028e+02
4.520334000000000074e+00 1.165859563999999970e+01 1.279060000000000059e+02 1.249519999999999982e+02
4.521795000000000897e+00 1.165868330959999888e+01 1.279060000000000059e+02 1.249500000000000028e+02
4.523255999999999943e+00 1.165874175599999951e+01 1.279060000000000059e+02 1.249519999999999982e+02
4.524716999999999878e+00 1.165885864879999900e+01 1.279060000000000059e+02 1.249500000000000028e+02
4.526177999999999813e+00 1.165891709519999964e+01 1.279060000000000059e+02 1.249519999999999982e+02
4.527639000000000635e+00 1.165903398799999913e+01 1.279060000000000059e+02 1.249500000000000028e+02
4.529100000000000570e+00 1.165909243439999976e+01 1.279060000000000059e+02 1.249519999999999982e+02
4.530561000000000504e+00 1.165920932719999925e+01 1.279060000000000059e+02 1.249500000000000028e+02
4.532022000000000439e+00 1.165926777359999988e+01 1.279060000000000059e+02 1.249519999999999982e+02
4.533483000000000374e+00 1.165935544319999906e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.534944000000000308e+00 1.165944311279999823e+01 1.279060000000000059e+02 1.249530000000000030e+02
4.536405000000000243e+00 1.165953078239999918e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.537866000000000177e+00 1.165958922879999982e+01 1.279060000000000059e+02 1.249530000000000030e+02
4.539327000000000112e+00 1.165970612159999931e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.540788000000000046e+00 1.165976456799999994e+01 1.279060000000000059e+02 1.249530000000000030e+02
4.542248999999999981e+00 1.165985223759999911e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.543709999999999916e+00 1.165991068399999975e+01 1.279060000000000059e+02 1.249530000000000030e+02
4.545171000000000738e+00 1.166002757679999924e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.546632000000000673e+00 1.166008602319999987e+01 1.279060000000000059e+02 1.249530000000000030e+02
4.548093000000000607e+00 1.166017369280000082e+01 1.279060000000000059e+02 1.249509999999999934e+02
4.549553999999999654e+00 1.166026136240000000e+01 1.279060000000000059e+02 1.249539999999999935e+02
4.551015000000000477e+00 1.166034903199999917e+01 1.279060000000000059e+02 1.249519999999999982e+02
4.552476000000000411e+00 1.166040747839999803e+01 1.279060000000000059e+02 1.249539999999999935e+02
4.553937000000000346e+00 1.166052437119999929e+01 1.279060000000000059e+02 1.249519999999999982e+02
4.555398000000000280e+00 1.166058281759999815e+01 1.279060000000000059e+02 1.249539999999999935e+02
4.556859000000000215e+00 1.166067048719999910e+01 1.279060000000000059e+02 1.249519999999999982e+02
4.558320000000000149e+00 1.166072893359999973e+01 1.279060000000000059e+02 1.249539999999999935e+02
4.559781000000000084e+00 1.166064126399999878e+01 1.279069999999999965e+02 1.249470000000000027e+02
4.561242000000000019e+00 1.166069971039999942e+01 1.279050000000000011e+02 1.249449999999999932e+02
4.562703000000000841e+00 1.166081660319999891e+01 1.279050000000000011e+02 1.249429999999999978e+02
4.564164000000000776e+00 1.166087504959999954e+01 1.279039999999999964e+02 1.249440000000000026e+02
4.565624999999999822e+00 1.166099194239999903e+01 1.279050000000000011e+02 1.249419999999999931e+02
4.567085999999999757e+00 1.166105038879999967e+01 1.279039999999999964e+02 1.249440000000000026e+02
4.568546999999999692e+00 1.166116728159999916e+01 1.279050000000000011e+02 1.249429999999999978e+02
4.570008000000000514e+00 1.166122572799999979e+01 1.279039999999999964e+02 1.249449999999999932e+02
4.571469000000000449e+00 1.166134262079999928e+01 1.279039999999999964e+02 1.249429999999999978e+02
4.572930000000000383e+00 1.166140106719999991e+01 1.279039999999999964e+02 1.249449999999999932e+02
4.574391000000000318e+00 1.166151795999999941e+01 1.279039999999999964e+02 1.249429999999999978e+02
4.575852000000000253e+00 1.166157640640000004e+01 1.279039999999999964e+02 1.249459999999999980e+02
4.577313000000000187e+00 1.166166407599999921e+01 1.279039999999999964e+02 1.249440000000000026e+02
4.578774000000000122e+00 1.166172252239999985e+01 1.279039999999999964e+02 1.249459999999999980e+02
4.580235000000000056e+00 1.166183941519999934e+01 1.279039999999999964e+02 1.249440000000000026e+02
4.581695999999999991e+00 1.166189786159999997e+01 1.279039999999999964e+02 1.249470000000000027e+02
4.583156999999999925e+00 1.166198553119999914e+01 1.279039999999999964e+02 1.249449999999999932e+02
4.584617999999999860e+00 1.166207320080000009e+01 1.279039999999999964e+02 1.249470000000000027e+02
4.586078999999999795e+00 1.166216087039999927e+01 1.279039999999999964e+02 1.249449999999999932e+02
4.587540000000000617e+00 1.166221931679999813e+01 1.279039999999999964e+02 1.249479999999999933e+02
4.589001000000000552e+00 1.166233620959999939e+01 1.279039999999999964e+02 1.249459999999999980e+02
4.590462000000000486e+00 1.166239465599999825e+01 1.279039999999999964e+02 1.249479999999999933e+02
4.591922999999999533e+00 1.166248232559999920e+01 1.279039999999999964e+02 1.249459999999999980e+02
4.593384000000000356e+00 1.166254077199999983e+01 1.279039999999999964e+02 1.249489999999999981e+02
4.594845000000000290e+00 1.166262844159999901e+01 1.279039999999999964e+02 1.249470000000000027e+02
4.596306000000000225e+00 1.166268688799999964e+01 1.279039999999999964e+02 1.249489999999999981e+02
4.597767000000000159e+00 1.166280378079999913e+01 1.279039999999999964e+02 1.249470000000000027e+02
4.599228000000000094e+00 1.166286222719999977e+01 1.279039999999999964e+02 1.249500000000000028e+02
4.600689000000000028e+00 1.166294989679999894e+01 1.279039999999999964e+02 1.249479999999999933e+02
4.602149999999999963e+00 1.166300834319999957e+01 1.279039999999999964e+02 1.249500000000000028e+02
4.603610999999999898e+00 1.166309601280000052e+01 1.279039999999999964e+02 1.249479999999999933e+02
4.605072000000000720e+00 1.166315445919999938e+01 1.279039999999999964e+02 1.249509999999999934e+02
4.606533000000000655e+00 1.166327135200000065e+01 1.279039999999999964e+02 1.249489999999999981e+02
4.607993999999999701e+00 1.166332979839999950e+01 1.279039999999999964e+02 1.249509999999999934e+02
4.609454999999999636e+00 1.166341746799999868e+01 1.279039999999999964e+02 1.249489999999999981e+02
4.610916000000000459e+00 1.166347591439999931e+01 1.279039999999999964e+02 1.249509999999999934e+02
4.612377000000000393e+00 1.166356358399999849e+01 1.279039999999999964e+02 1.249489999999999981e+02
4.613838000000000328e+00 1.166362203039999912e+01 1.279039999999999964e+02 1.249519999999999982e+02
4.615299000000000262e+00 1.166373892319999861e+01 1.279039999999999964e+02 1.249500000000000028e+02
4.616760000000000197e+00 1.166379736959999924e+01 1.279039999999999964e+02 1.249519999999999982e+02
4.618221000000000132e+00 1.166376814639999893e+01 1.279050000000000011e+02 1.249429999999999978e+02
4.619682000000000066e+00 1.166382659279999956e+01 1.279039999999999964e+02 1.249419999999999931e+02
4.621143000000000001e+00 1.166394348559999905e+01 1.279039999999999964e+02 1.249410000000000025e+02
4.622604000000000823e+00 1.166400193199999968e+01 1.279030000000000058e+02 1.249419999999999931e+02
4.624064999999999870e+00 1.166408960159999886e+01 1.279030000000000058e+02 1.249399999999999977e+02
4.625525999999999804e+00 1.166414804799999949e+01 1.279030000000000058e+02 1.249419999999999931e+02
4.626986999999999739e+00 1.166426494079999898e+01 1.279030000000000058e+02 1.249410000000000025e+02
4.628448000000000562e+00 1.166432338719999962e+01 1.279030000000000058e+02 1.249429999999999978e+02
4.629909000000000496e+00 1.166441105679999879e+01 1.279030000000000058e+02 1.249410000000000025e+02
4.631370000000000431e+00 1.166446950319999942e+01 1.279030000000000058e+02 1.249429999999999978e+02
4.632831000000000365e+00 1.166455717280000037e+01 1.279030000000000058e+02 1.249410000000000025e+02
4.634292000000000300e+00 1.166461561919999923e+01 1.279030000000000058e+02 1.249440000000000026e+02
4.635753000000000235e+00 1.166473251200000050e+01 1.279030000000000058e+02 1.249419999999999931e+02
4.637214000000000169e+00 1.166479095839999935e+01 1.279030000000000058e+02 1.249440000000000026e+02
4.638675000000000104e+00 1.166487862799999853e+01 1.279030000000000058e+02 1.249419999999999931e+02
4.640136000000000038e+00 1.166493707439999916e+01 1.279030000000000058e+02 1.249449999999999932e+02
4.641596999999999973e+00 1.166502474400000011e+01 1.279030000000000058e+02 1.249429999999999978e+02
4.643057999999999907e+00 1.166508319040000075e+01 1.279030000000000058e+02 1.249449999999999932e+02
4.644518999999999842e+00 1.166520008319999846e+01 1.279030000000000058e+02 1.249429999999999978e+02
4.645980000000000665e+00 1.166522930639999878e+01 1.279030000000000058e+02 1.249459999999999980e+02
4.647441000000000599e+00 1.166534619920000004e+01 1.279030000000000058e+02 1.249440000000000026e+02
4.648902000000000534e+00 1.166540464559999890e+01 1.279030000000000058e+02 1.249459999999999980e+02
4.650362999999999580e+00 1.166549231519999985e+01 1.279030000000000058e+02 1.249440000000000026e+02
4.651824000000000403e+00 1.166555076159999871e+01 1.279030000000000058e+02 1.249470000000000027e+02
4.653285000000000338e+00 1.166563843119999966e+01 1.279030000000000058e+02 1.249449999999999932e+02
4.654746000000000272e+00 1.166569687760000029e+01 1.279030000000000058e+02 1.249470000000000027e+02
4.656207000000000207e+00 1.166578454719999947e+01 1.279030000000000058e+02 1.249449999999999932e+02
4.657668000000000141e+00 1.166584299360000010e+01 1.279020000000000010e+02 1.249479999999999933e+02
4.659129000000000076e+00 1.166593066319999927e+01 1.279030000000000058e+02 1.249449999999999932e+02
4.660590000000000011e+00 1.166598910959999813e+01 1.279020000000000010e+02 1.249479999999999933e+02
4.662050999999999945e+00 1.166607677919999908e+01 1.279030000000000058e+02 1.249459999999999980e+02
4.663512000000000768e+00 1.166613522559999971e+01 1.279020000000000010e+02 1.249479999999999933e+02
4.664973000000000702e+00 1.166622289519999889e+01 1.279030000000000058e+02 1.249459999999999980e+02
4.666433999999999749e+00 1.166628134159999952e+01 1.279020000000000010e+02 1.249489999999999981e+02
4.667894999999999683e+00 1.166636901120000047e+01 1.279030000000000058e+02 1.249470000000000027e+02
4.669356000000000506e+00 1.166642745759999933e+01 1.279020000000000010e+02 1.249489999999999981e+02
4.670817000000000441e+00 1.166651512719999850e+01 1.279030000000000058e+02 1.249470000000000027e+02
4.672278000000000375e+00 1.166657357359999914e+01 1.279020000000000010e+02 1.249500000000000028e+02
4.673739000000000310e+00 1.166666124320000009e+01 1.279030000000000058e+02 1.249479999999999933e+02
4.675200000000000244e+00 1.166671968960000072e+01 1.279020000000000010e+02 1.249500000000000028e+02
4.676661000000000179e+00 1.166669046639999863e+01 1.279030000000000058e+02 1.249350000000000023e+02
4.678122000000000114e+00 1.166674891279999926e+01 1.279020000000000010e+02 1.249350000000000023e+02
4.679583000000000048e+00 1.166686580559999875e+01 1.279020000000000010e+02 1.249330000000000069e+02
4.681044000000000871e+00 1.166692425199999938e+01 1.279009999999999962e+02 1.249350000000000023e+02
4.682504999999999917e+00 1.166701192159999856e+01 1.279020000000000010e+02 1.249330000000000069e+02
4.683965999999999852e+00 1.166707036799999919e+01 1.279009999999999962e+02 1.249350000000000023e+02
4.685426999999999786e+00 1.166715803760000014e+01 1.279009999999999962e+02 1.249330000000000069e+02
4.686888000000000609e+00 1.166721648400000078e+01 1.279009999999999962e+02 1.249350000000000023e+02
4.688349000000000544e+00 1.166730415359999995e+01 1.279009999999999962e+02 1.249330000000000069e+02
4.689810000000000478e+00 1.166736259999999881e+01 1.279009999999999962e+02 1.249360000000000070e+02
4.691271000000000413e+00 1.166745026959999976e+01 1.279009999999999962e+02 1.249339999999999975e+02
4.692732000000000347e+00 1.166750871600000039e+01 1.279009999999999962e+02 1.249360000000000070e+02
4.694193000000000282e+00 1.166759638559999956e+01 1.279009999999999962e+02 1.249339999999999975e+02
4.695654000000000217e+00 1.166765483200000020e+01 1.279009999999999962e+02 1.249369999999999976e+02
4.697115000000000151e+00 1.166774250159999937e+01 1.279009999999999962e+02 1.249350000000000023e+02
4.698576000000000086e+00 1.166780094799999823e+01 1.279009999999999962e+02 1.249369999999999976e+02
4.700037000000000020e+00 1.166788861759999918e+01 1.279009999999999962e+02 1.249350000000000023e+02
4.701497999999999955e+00 1.166794706399999981e+01 1.279009999999999962e+02 1.249380000000000024e+02
4.702958999999999889e+00 1.166803473359999899e+01 1.279009999999999962e+02 1.249360000000000070e+02
4.704420000000000712e+00 1.166809317999999962e+01 1.279009999999999962e+02 1.249380000000000024e+02
4.705881000000000647e+00 1.166818084960000057e+01 1.279009999999999962e+02 1.249360000000000070e+02
4.707342000000000581e+00 1.166823929599999943e+01 1.279009999999999962e+02 1.249380000000000024e+02
4.708802999999999628e+00 1.166832696559999860e+01 1.279009999999999962e+02 1.249360000000000070e+02
4.710264000000000451e+00 1.166838541199999923e+01 1.279009999999999962e+02 1.249389999999999930e+02
4.711725000000000385e+00 1.166847308159999841e+01 1.279009999999999962e+02 1.249369999999999976e+02
4.713186000000000320e+00 1.166853152799999904e+01 1.279009999999999962e+02 1.249389999999999930e+02
4.714647000000000254e+00 1.166861919759999999e+01 1.279009999999999962e+02 1.249369999999999976e+02
4.716108000000000189e+00 1.166867764399999885e+01 1.279009999999999962e+02 1.249399999999999977e+02
4.717569000000000123e+00 1.166876531359999980e+01 1.279009999999999962e+02 1.249380000000000024e+02
4.719030000000000058e+00 1.166882375999999866e+01 1.279009999999999962e+02 1.249399999999999977e+02
4.720490999999999993e+00 1.166891142959999961e+01 1.279009999999999962e+02 1.249380000000000024e+02
4.721952000000000815e+00 1.166894065279999992e+01 1.279009999999999962e+02 1.249410000000000025e+02
4.723413000000000750e+00 1.166902832240000087e+01 1.279009999999999962e+02 1.249389999999999930e+02
4.724873999999999796e+00 1.166908676879999973e+01 1.279009999999999962e+02 1.249410000000000025e+02
4.726334999999999731e+00 1.166917443839999891e+01 1.279009999999999962e+02 1.249389999999999930e+02
4.727796000000000554e+00 1.166923288479999954e+01 1.279009999999999962e+02 1.249410000000000025e+02
4.729257000000000488e+00 1.166932055439999871e+01 1.279009999999999962e+02 1.249389999999999930e+02
4.730718000000000423e+00 1.166937900079999935e+01 1.279009999999999962e+02 1.249419999999999931e+02
4.732179000000000357e+00 1.166946667040000030e+01 1.279009999999999962e+02 1.249399999999999977e+02
4.733640000000000292e+00 1.166949589359999884e+01 1.279009999999999962e+02 1.249419999999999931e+02
4.735101000000000226e+00 1.166949589359999884e+01 1.279020000000000010e+02 1.249279999999999973e+02
4.736562000000000161e+00 1.166955433999999947e+01 1.279009999999999962e+02 1.249279999999999973e+02
4.738023000000000096e+00 1.166964200960000042e+01 1.279009999999999962e+02 1.249249999999999972e+02
4.739484000000000918e+00 1.166970045599999928e+01 1.279000000000000057e+02 1.249270000000000067e+02
4.740944999999999965e+00 1.166978812559999845e+01 1.279000000000000057e+02 1.249249999999999972e+02
4.742405999999999899e+00 1.166984657199999909e+01 1.279000000000000057e+02 1.249270000000000067e+02
4.743866999999999834e+00 1.166993424160000004e+01 1.279000000000000057e+02 1.249260000000000019e+02
4.745328000000000657e+00 1.166999268799999889e+01 1.279000000000000057e+02 1.249279999999999973e+02
4.746789000000000591e+00 1.167008035759999984e+01 1.279000000000000057e+02 1.249260000000000019e+02
4.748250000000000526e+00 1.167013880399999870e+01 1.279000000000000057e+02 1.249279999999999973e+02
4.749711000000000460e+00 1.167022647359999965e+01 1.279000000000000057e+02 1.249260000000000019e+02
4.751171999999999507e+00 1.167028491999999851e+01 1.279000000000000057e+02 1.249290000000000020e+02
4.752633000000000330e+00 1.167037258959999946e+01 1.279000000000000057e+02 1.249270000000000067e+02
4.754094000000000264e+00 1.167040181279999977e+01 1.279000000000000057e+02 1.249290000000000020e+02
4.755555000000000199e+00 1.167048948240000072e+01 1.279000000000000057e+02 1.249270000000000067e+02
4.757016000000000133e+00 1.167054792879999958e+01 1.279000000000000057e+02 1.249300000000000068e+02
4.758477000000000068e+00 1.167063559839999876e+01 1.279000000000000057e+02 1.249270000000000067e+02
4.759938000000000002e+00 1.167069404479999939e+01 1.279000000000000057e+02 1.249300000000000068e+02
4.761398999999999937e+00 1.167078171440000034e+01 1.279000000000000057e+02 1.249279999999999973e+02
4.762859999999999872e+00 1.167081093759999888e+01 1.279000000000000057e+02 1.249300000000000068e+02
4.764321000000000694e+00 1.167089860719999805e+01 1.279000000000000057e+02 1.249279999999999973e+02
4.765782000000000629e+00 1.167095705359999869e+01 1.279000000000000057e+02 1.249309999999999974e+02
4.767242999999999675e+00 1.167104472319999964e+01 1.279000000000000057e+02 1.249290000000000020e+02
4.768703999999999610e+00 1.167110316960000027e+01 1.279000000000000057e+02 1.249309999999999974e+02
4.770165000000000433e+00 1.167119083919999944e+01 1.279000000000000057e+02 1.249290000000000020e+02
4.771626000000000367e+00 1.167122006239999976e+01 1.279000000000000057e+02 1.249320000000000022e+02
4.773087000000000302e+00 1.167130773199999894e+01 1.279000000000000057e+02 1.249300000000000068e+02
4.774548000000000236e+00 1.167136617839999957e+01 1.279000000000000057e+02 1.249320000000000022e+02
4.776009000000000171e+00 1.167145384800000052e+01 1.279000000000000057e+02 1.249300000000000068e+02
4.777470000000000105e+00 1.167148307119999906e+01 1.279000000000000057e+02 1.249320000000000022e+02
4.778931000000000040e+00 1.167157074080000001e+01 1.279000000000000057e+02 1.249300000000000068e+02
4.780391999999999975e+00 1.167162918719999887e+01 1.279000000000000057e+02 1.249330000000000069e+02
4.781853000000000797e+00 1.167171685679999982e+01 1.279000000000000057e+02 1.249309999999999974e+02
4.783313999999999844e+00 1.167174607999999836e+01 1.279000000000000057e+02 1.249330000000000069e+02
4.784774999999999778e+00 1.167183374959999931e+01 1.279000000000000057e+02 1.249309999999999974e+02
4.786235999999999713e+00 1.167189219599999994e+01 1.279000000000000057e+02 1.249339999999999975e+02
4.787697000000000536e+00 1.167197986559999912e+01 1.279000000000000057e+02 1.249320000000000022e+02
4.789158000000000470e+00 1.167200908879999943e+01 1.279000000000000057e+02 1.249339999999999975e+02
4.790619000000000405e+00 1.167209675839999861e+01 1.279000000000000057e+02 1.249320000000000022e+02
4.792080000000000339e+00 1.167215520479999924e+01 1.279000000000000057e+02 1.249339999999999975e+02
4.793541000000000274e+00 1.167212598160000070e+01 1.279020000000000010e+02 1.248990000000000009e+02
4.795002000000000209e+00 1.167218442799999956e+01 1.279000000000000057e+02 1.248970000000000056e+02
4.796463000000000143e+00 1.167227209759999873e+01 1.279000000000000057e+02 1.248949999999999960e+02
4.797924000000000078e+00 1.167233054399999936e+01 1.279000000000000057e+02 1.248970000000000056e+02
4.799385000000000900e+00 1.167241821359999854e+01 1.279000000000000057e+02 1.248949999999999960e+02
4.800845999999999947e+00 1.167247665999999917e+01 1.279000000000000057e+02 1.248970000000000056e+02
4.802306999999999881e+00 1.167256432960000012e+01 1.279000000000000057e+02 1.248949999999999960e+02
4.803767999999999816e+00 1.167262277599999898e+01 1.279000000000000057e+02 1.248970000000000056e+02
4.805229000000000639e+00 1.167271044559999815e+01 1.279000000000000057e+02 1.248949999999999960e+02
4.806690000000000573e+00 1.167276889199999879e+01 1.279000000000000057e+02 1.248979999999999961e+02
4.808151000000000508e+00 1.167282733839999942e+01 1.279000000000000057e+02 1.248960000000000008e+02
4.809611999999999554e+00 1.167288578479999828e+01 1.279000000000000057e+02 1.248979999999999961e+02
4.811073000000000377e+00 1.167297345439999923e+01 1.279000000000000057e+02 1.248960000000000008e+02
4.812534000000000312e+00 1.167303190079999986e+01 1.279000000000000057e+02 1.248990000000000009e+02
4.813995000000000246e+00 1.167311957039999903e+01 1.279000000000000057e+02 1.248970000000000056e+02
4.815456000000000181e+00 1.167314879359999935e+01 1.279000000000000057e+02 1.248990000000000009e+02
4.816917000000000115e+00 1.167323646320000030e+01 1.279000000000000057e+02 1.248970000000000056e+02
4.818378000000000050e+00 1.167329490959999916e+01 1.279000000000000057e+02 1.248990000000000009e+02
4.819838999999999984e+00 1.167335335599999979e+01 1.279000000000000057e+02 1.248970000000000056e+02
4.821299999999999919e+00 1.167341180240000043e+01 1.279000000000000057e+02 1.249000000000000057e+02
4.822761000000000742e+00 1.167349947199999960e+01 1.279000000000000057e+02 1.248979999999999961e+02
4.824222000000000676e+00 1.167352869519999992e+01 1.279000000000000057e+02 1.249000000000000057e+02
4.825682999999999723e+00 1.167361636479999909e+01 1.279000000000000057e+02 1.248979999999999961e+02
4.827143999999999657e+00 1.167367481119999972e+01 1.279000000000000057e+02 1.249009999999999962e+02
4.828605000000000480e+00 1.167376248080000067e+01 1.279000000000000057e+02 1.248990000000000009e+02
4.830066000000000415e+00 1.167379170399999921e+01 1.279000000000000057e+02 1.249009999999999962e+02
4.831527000000000349e+00 1.167387937360000016e+01 1.279000000000000057e+02 1.248990000000000009e+02
4.832988000000000284e+00 1.167390859679999870e+01 1.279000000000000057e+02 1.249020000000000010e+02
4.834449000000000218e+00 1.167399626639999966e+01 1.279000000000000057e+02 1.249000000000000057e+02
4.835910000000000153e+00 1.167405471279999851e+01 1.279000000000000057e+02 1.249020000000000010e+02
4.837371000000000087e+00 1.167411315919999915e+01 1.279000000000000057e+02 1.249000000000000057e+02
4.838832000000000022e+00 1.167417160559999800e+01 1.279000000000000057e+02 1.249020000000000010e+02
4.840293000000000845e+00 1.167425927519999895e+01 1.279000000000000057e+02 1.249000000000000057e+02
4.841754000000000779e+00 1.167428849839999927e+01 1.279000000000000057e+02 1.249030000000000058e+02
4.843214999999999826e+00 1.167437616800000022e+01 1.279000000000000057e+02 1.249009999999999962e+02
4.844675999999999760e+00 1.167440539119999876e+01 1.279000000000000057e+02 1.249030000000000058e+02
4.846137000000000583e+00 1.167449306079999971e+01 1.279000000000000057e+02 1.249009999999999962e+02
4.847598000000000518e+00 1.167455150720000034e+01 1.279000000000000057e+02 1.249039999999999964e+02
4.849059000000000452e+00 1.167460995359999920e+01 1.279000000000000057e+02 1.249020000000000010e+02
4.850520000000000387e+00 1.167466839999999983e+01 1.279000000000000057e+02 1.249039999999999964e+02
4.851981000000000321e+00 1.167466839999999983e+01 1.279030000000000058e+02 1.248859999999999957e+02
4.853442000000000256e+00 1.167472684640000047e+01 1.279020000000000010e+02 1.248850000000000051e+02
4.854903000000000191e+00 1.167481451599999964e+01 1.279020000000000010e+02 1.248829999999999956e+02
4.856364000000000125e+00 1.167487296240000028e+01 1.279009999999999962e+02 1.248850000000000051e+02
4.857825000000000948e+00 1.167496063199999945e+01 1.279020000000000010e+02 1.248829999999999956e+02
4.859285999999999994e+00 1.167501907839999831e+01 1.279009999999999962e+02 1.248850000000000051e+02
4.860746999999999929e+00 1.167507752479999894e+01 1.279020000000000010e+02 1.248829999999999956e+02
4.862207999999999863e+00 1.167513597119999957e+01 1.279009999999999962e+02 1.248859999999999957e+02
4.863669000000000686e+00 1.167522364080000052e+01 1.279020000000000010e+02 1.248840000000000003e+02
4.865130000000000621e+00 1.167525286399999906e+01 1.279009999999999962e+02 1.248859999999999957e+02
4.866591000000000555e+00 1.167534053360000001e+01 1.279009999999999962e+02 1.248840000000000003e+02
4.868051999999999602e+00 1.167539898000000065e+01 1.279009999999999962e+02 1.248859999999999957e+02
4.869513000000000424e+00 1.167548664959999982e+01 1.279009999999999962e+02 1.248840000000000003e+02
4.870974000000000359e+00 1.167551587280000014e+01 1.279009999999999962e+02 1.248870000000000005e+02
4.872435000000000294e+00 1.167560354239999931e+01 1.279009999999999962e+02 1.248850000000000051e+02
4.873896000000000228e+00 1.167563276559999963e+01 1.279009999999999962e+02 1.248870000000000005e+02
4.875357000000000163e+00 1.167572043519999880e+01 1.279009999999999962e+02 1.248850000000000051e+02
4.876818000000000097e+00 1.167577888159999944e+01 1.279009999999999962e+02 1.248880000000000052e+02
4.878279000000000032e+00 1.167583732800000007e+01 1.279009999999999962e+02 1.248859999999999957e+02
4.879739999999999966e+00 1.167589577439999893e+01 1.279009999999999962e+02 1.248880000000000052e+02
4.881201000000000789e+00 1.167595422079999956e+01 1.279009999999999962e+02 1.248859999999999957e+02
4.882662000000000724e+00 1.167601266720000019e+01 1.279009999999999962e+02 1.248889999999999958e+02
4.884122999999999770e+00 1.167610033679999937e+01 1.279009999999999962e+02 1.248870000000000005e+02
4.885583999999999705e+00 1.167612955999999969e+01 1.279009999999999962e+02 1.248889999999999958e+02
4.887045000000000528e+00 1.167621722959999886e+01 1.279009999999999962e+02 1.248870000000000005e+02
4.888506000000000462e+00 1.167624645279999918e+01 1.279009999999999962e+02 1.248889999999999958e+02
4.889967000000000397e+00 1.167633412240000013e+01 1.279009999999999962e+02 1.248870000000000005e+02
4.891428000000000331e+00 1.167636334560000044e+01 1.279009999999999962e+02 1.248900000000000006e+02
4.892889000000000266e+00 1.167645101519999962e+01 1.279009999999999962e+02 1.248880000000000052e+02
4.894350000000000200e+00 1.167648023839999816e+01 1.279009999999999962e+02 1.248900000000000006e+02
4.895811000000000135e+00 1.167656790799999911e+01 1.279009999999999962e+02 1.248880000000000052e+02
4.897272000000000070e+00 1.167659713119999942e+01 1.279009999999999962e+02 1.248910000000000053e+02
4.898733000000000892e+00 1.167668480080000037e+01 1.279009999999999962e+02 1.248889999999999958e+02
4.900194000000000827e+00 1.167671402399999891e+01 1.279009999999999962e+02 1.248910000000000053e+02
4.901654999999999873e+00 1.167680169359999987e+01 1.279009999999999962e+02 1.248889999999999958e+02
4.903115999999999808e+00 1.167686014000000050e+01 1.279009999999999962e+02 1.248910000000000053e+02
4.904577000000000631e+00 1.167691858639999936e+01 1.279009999999999962e+02 1.248889999999999958e+02
4.906038000000000565e+00 1.167697703279999999e+01 1.279009999999999962e+02 1.248919999999999959e+02
4.907499000000000500e+00 1.167703547920000062e+01 1.279009999999999962e+02 1.248900000000000006e+02
4.908960000000000434e+00 1.167709392559999948e+01 1.279009999999999962e+02 1.248919999999999959e+02
4.910421000000000369e+00 1.167709392559999948e+01 1.278979999999999961e+02 1.248709999999999951e+02
4.911882000000000303e+00 1.167718159519999865e+01 1.278940000000000055e+02 1.248709999999999951e+02
4.913343000000000238e+00 1.167724004159999929e+01 1.278930000000000007e+02 1.248689999999999998e+02
4.914804000000000173e+00 1.167729848799999992e+01 1.278919999999999959e+02 1.248700000000000045e+02
4.916265000000000995e+00 1.167735693439999878e+01 1.278919999999999959e+02 1.248679999999999950e+02
4.917726000000000042e+00 1.167741538079999941e+01 1.278919999999999959e+02 1.248700000000000045e+02
4.919186999999999976e+00 1.167750305039999859e+01 1.278919999999999959e+02 1.248689999999999998e+02
4.920647999999999911e+00 1.167753227359999890e+01 1.278910000000000053e+02 1.248709999999999951e+02
4.922109000000000734e+00 1.167761994319999808e+01 1.278919999999999959e+02 1.248689999999999998e+02
4.923570000000000668e+00 1.167764916640000017e+01 1.278910000000000053e+02 1.248709999999999951e+02
4.925031000000000603e+00 1.167773683599999934e+01 1.278919999999999959e+02 1.248689999999999998e+02
4.926491999999999649e+00 1.167776605919999966e+01 1.278910000000000053e+02 1.248719999999999999e+02
4.927953000000000472e+00 1.167785372879999883e+01 1.278919999999999959e+02 1.248700000000000045e+02
4.929414000000000406e+00 1.167791217519999947e+01 1.278910000000000053e+02 1.248719999999999999e+02
4.930875000000000341e+00 1.167797062160000010e+01 1.278919999999999959e+02 1.248700000000000045e+02
4.932336000000000276e+00 1.167802906799999896e+01 1.278910000000000053e+02 1.248719999999999999e+02
4.933797000000000210e+00 1.167808751439999959e+01 1.278919999999999959e+02 1.248709999999999951e+02
4.935258000000000145e+00 1.167814596080000022e+01 1.278910000000000053e+02 1.248730000000000047e+02
4.936719000000000079e+00 1.167820440719999908e+01 1.278919999999999959e+02 1.248709999999999951e+02
4.938180000000000014e+00 1.167826285359999972e+01 1.278910000000000053e+02 1.248730000000000047e+02
4.939640999999999948e+00 1.167832130000000035e+01 1.278919999999999959e+02 1.248709999999999951e+02
4.941102000000000771e+00 1.167835052319999889e+01 1.278910000000000053e+02 1.248739999999999952e+02
4.942563000000000706e+00 1.167843819279999984e+01 1.278919999999999959e+02 1.248719999999999999e+02
4.944023999999999752e+00 1.167846741599999838e+01 1.278910000000000053e+02 1.248739999999999952e+02
4.945484999999999687e+00 1.167855508559999933e+01 1.278919999999999959e+02 1.248719999999999999e+02
4.946946000000000510e+00 1.167858430879999965e+01 1.278910000000000053e+02 1.248739999999999952e+02
4.948407000000000444e+00 1.167867197840000060e+01 1.278919999999999959e+02 1.248719999999999999e+02
4.949868000000000379e+00 1.167870120159999914e+01 1.278910000000000053e+02 1.248750000000000000e+02
4.951329000000000313e+00 1.167878887120000009e+01 1.278919999999999959e+02 1.248730000000000047e+02
4.952790000000000248e+00 1.167881809439999863e+01 1.278910000000000053e+02 1.248750000000000000e+02
4.954251000000000182e+00 1.167887654079999926e+01 1.278919999999999959e+02 1.248730000000000047e+02
4.955712000000000117e+00 1.167893498719999990e+01 1.278910000000000053e+02 1.248760000000000048e+02
4.957173000000000052e+00 1.167899343359999875e+01 1.278919999999999959e+02 1.248739999999999952e+02
4.958634000000000874e+00 1.167905187999999939e+01 1.278910000000000053e+02 1.248760000000000048e+02
4.960094999999999921e+00 1.167911032640000002e+01 1.278919999999999959e+02 1.248739999999999952e+02
4.961555999999999855e+00 1.167913954959999856e+01 1.278910000000000053e+02 1.248760000000000048e+02
4.963016999999999790e+00 1.167922721919999951e+01 1.278919999999999959e+02 1.248739999999999952e+02
4.964478000000000613e+00 1.167925644239999983e+01 1.278910000000000053e+02 1.248769999999999953e+02
4.965939000000000547e+00 1.167931488879999868e+01 1.278919999999999959e+02 1.248750000000000000e+02
4.967400000000000482e+00 1.167937333519999932e+01 1.278910000000000053e+02 1.248769999999999953e+02
4.968860999999999528e+00 1.167937333519999932e+01 1.278949999999999960e+02 1.248479999999999990e+02
4.970322000000000351e+00 1.167940255839999963e+01 1.278940000000000055e+02 1.248469999999999942e+02
4.971783000000000285e+00 1.167949022799999881e+01 1.278940000000000055e+02 1.248449999999999989e+02
4.973244000000000220e+00 1.167954867439999944e+01 1.278930000000000007e+02 1.248460000000000036e+02
4.974705000000000155e+00 1.167963634400000039e+01 1.278940000000000055e+02 1.248449999999999989e+02
4.976166000000000089e+00 1.167966556719999893e+01 1.278930000000000007e+02 1.248469999999999942e+02
4.977627000000000024e+00 1.167975323679999811e+01 1.278940000000000055e+02 1.248449999999999989e+02
4.979087999999999958e+00 1.167978246000000020e+01 1.278930000000000007e+02 1.248469999999999942e+02
4.980548999999999893e+00 1.167987012959999937e+01 1.278940000000000055e+02 1.248449999999999989e+02
4.982010000000000716e+00 1.167989935279999969e+01 1.278930000000000007e+02 1.248469999999999942e+02
4.983471000000000650e+00 1.167998702239999886e+01 1.278940000000000055e+02 1.248449999999999989e+02
4.984932000000000585e+00 1.168001624559999918e+01 1.278930000000000007e+02 1.248479999999999990e+02
4.986392999999999631e+00 1.168007469199999981e+01 1.278940000000000055e+02 1.248460000000000036e+02
4.987854000000000454e+00 1.168013313840000045e+01 1.278930000000000007e+02 1.248479999999999990e+02
4.989315000000000389e+00 1.168019158479999930e+01 1.278940000000000055e+02 1.248460000000000036e+02
4.990776000000000323e+00 1.168022080799999962e+01 1.278930000000000007e+02 1.248479999999999990e+02
4.992237000000000258e+00 1.168030847760000057e+01 1.278940000000000055e+02 1.248460000000000036e+02
4.993698000000000192e+00 1.168033770079999911e+01 1.278930000000000007e+02 1.248490000000000038e+02
4.995159000000000127e+00 1.168042537040000006e+01 1.278940000000000055e+02 1.248469999999999942e+02
4.996620000000000061e+00 1.168045459359999860e+01 1.278930000000000007e+02 1.248490000000000038e+02
4.998080999999999996e+00 1.168051303999999924e+01 1.278940000000000055e+02 1.248469999999999942e+02
4.999542000000000819e+00 1.168054226319999778e+01 1.278930000000000007e+02 1.248499999999999943e+02
5.001003000000000753e+00 1.168062993279999873e+01 1.278940000000000055e+02 1.248479999999999990e+02
5.002463999999999800e+00 1.168065915599999904e+01 1.278930000000000007e+02 1.248499999999999943e+02
5.003924999999999734e+00 1.168071760239999968e+01 1.278940000000000055e+02 1.248479999999999990e+02
5.005386000000000557e+00 1.168077604879999853e+01 1.278930000000000007e+02 1.248499999999999943e+02
5.006847000000000492e+00 1.168083449519999917e+01 1.278940000000000055e+02 1.248479999999999990e+02
5.008308000000000426e+00 1.168086371839999948e+01 1.278930000000000007e+02 1.248509999999999991e+02
5.009769000000000361e+00 1.168095138799999866e+01 1.278940000000000055e+02 1.248490000000000038e+02
5.011230000000000295e+00 1.168098061120000075e+01 1.278930000000000007e+02 1.248509999999999991e+02
5.012691000000000230e+00 1.168103905759999961e+01 1.278940000000000055e+02 1.248490000000000038e+02
5.014152000000000164e+00 1.168109750400000024e+01 1.278930000000000007e+02 1.248509999999999991e+02
5.015613000000000099e+00 1.168115595040000088e+01 1.278940000000000055e+02 1.248490000000000038e+02
5.017074000000000922e+00 1.168118517359999942e+01 1.278930000000000007e+02 1.248520000000000039e+02
5.018534999999999968e+00 1.168124362000000005e+01 1.278940000000000055e+02 1.248499999999999943e+02
5.019995999999999903e+00 1.168130206639999891e+01 1.278930000000000007e+02 1.248520000000000039e+02
5.021456999999999837e+00 1.168136051279999954e+01 1.278940000000000055e+02 1.248499999999999943e+02
5.022918000000000660e+00 1.168138973599999808e+01 1.278930000000000007e+02 1.248520000000000039e+02
5.024379000000000595e+00 1.168144818239999871e+01 1.278940000000000055e+02 1.248509999999999991e+02
5.025840000000000529e+00 1.168150662879999935e+01 1.278930000000000007e+02 1.248529999999999944e+02
5.027301000000000464e+00 1.168150662879999935e+01 1.278979999999999961e+02 1.248460000000000036e+02
5.028762000000000398e+00 1.168153585199999966e+01 1.278970000000000056e+02 1.248449999999999989e+02
5.030223000000000333e+00 1.168162352159999884e+01 1.278970000000000056e+02 1.248419999999999987e+02
5.031684000000000268e+00 1.168168196799999947e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.033145000000000202e+00 1.168174041439999833e+01 1.278970000000000056e+02 1.248409999999999940e+02
5.034606000000000137e+00 1.168179886079999896e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.036067000000000071e+00 1.168185730719999960e+01 1.278970000000000056e+02 1.248409999999999940e+02
5.037528000000000006e+00 1.168191575359999845e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.038988999999999940e+00 1.168197419999999909e+01 1.278970000000000056e+02 1.248409999999999940e+02
5.040450000000000763e+00 1.168200342319999940e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.041911000000000698e+00 1.168209109279999858e+01 1.278970000000000056e+02 1.248409999999999940e+02
5.043372000000000632e+00 1.168212031600000067e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.044832999999999679e+00 1.168217876239999775e+01 1.278970000000000056e+02 1.248409999999999940e+02
5.046294000000000501e+00 1.168223720879999838e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.047755000000000436e+00 1.168229565519999902e+01 1.278970000000000056e+02 1.248409999999999940e+02
5.049216000000000371e+00 1.168232487839999933e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.050677000000000305e+00 1.168241254799999851e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.052138000000000240e+00 1.168244177119999883e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.053599000000000174e+00 1.168250021759999946e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.055060000000000109e+00 1.168252944079999978e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.056521000000000043e+00 1.168261711040000073e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.057982000000000866e+00 1.168264633359999927e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.059443000000000801e+00 1.168270477999999990e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.060903999999999847e+00 1.168273400320000022e+01 1.278960000000000008e+02 1.248430000000000035e+02
5.062364999999999782e+00 1.168282167279999939e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.063826000000000604e+00 1.168285089599999971e+01 1.278960000000000008e+02 1.248419999999999987e+02
5.065287000000000539e+00 1.168290934240000034e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.066748000000000474e+00 1.168293856559999888e+01 1.278960000000000008e+02 1.248419999999999987e+02
5.068209000000000408e+00 1.168302623519999806e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.069670000000000343e+00 1.168305545840000015e+01 1.278960000000000008e+02 1.248419999999999987e+02
5.071131000000000277e+00 1.168311390479999901e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.072592000000000212e+00 1.168314312799999932e+01 1.278960000000000008e+02 1.248419999999999987e+02
5.074053000000000146e+00 1.168320157439999818e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.075514000000000969e+00 1.168326002079999881e+01 1.278960000000000008e+02 1.248419999999999987e+02
5.076975000000000016e+00 1.168331846719999945e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.078435999999999950e+00 1.168334769039999976e+01 1.278960000000000008e+02 1.248419999999999987e+02
5.079896999999999885e+00 1.168340613680000040e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.081358000000000708e+00 1.168343535999999894e+01 1.278960000000000008e+02 1.248419999999999987e+02
5.082819000000000642e+00 1.168352302959999989e+01 1.278970000000000056e+02 1.248400000000000034e+02
5.084280000000000577e+00 1.168355225279999843e+01 1.278960000000000008e+02 1.248419999999999987e+02
5.085741000000000511e+00 1.168355225279999843e+01 1.278990000000000009e+02 1.248469999999999942e+02
5.087202000000000446e+00 1.168358147600000052e+01 1.278979999999999961e+02 1.248449999999999989e+02
5.088663000000000380e+00 1.168366914559999969e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.090124000000000315e+00 1.168372759199999855e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.091585000000000250e+00 1.168378603839999919e+01 1.278979999999999961e+02 1.248419999999999987e+02
5.093046000000000184e+00 1.168384448479999982e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.094507000000000119e+00 1.168390293119999868e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.095968000000000053e+00 1.168393215439999899e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.097428999999999988e+00 1.168401982399999994e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.098890000000000811e+00 1.168404904719999848e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.100351000000000745e+00 1.168410749359999912e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.101812000000000680e+00 1.168413671679999943e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.103272999999999726e+00 1.168422438639999861e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.104734000000000549e+00 1.168425360960000070e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.106195000000000483e+00 1.168431205599999956e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.107656000000000418e+00 1.168434127919999987e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.109117000000000353e+00 1.168442894880000082e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.110578000000000287e+00 1.168445817199999937e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.112039000000000222e+00 1.168451661840000000e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.113500000000000156e+00 1.168454584160000032e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.114961000000000091e+00 1.168460428799999917e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.116422000000000025e+00 1.168466273439999803e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.117883000000000848e+00 1.168472118079999866e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.119343999999999895e+00 1.168475040399999898e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.120804999999999829e+00 1.168480885039999961e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.122265999999999764e+00 1.168483807359999815e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.123727000000000587e+00 1.168489651999999879e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.125188000000000521e+00 1.168495496639999942e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.126649000000000456e+00 1.168501341279999828e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.128110000000000390e+00 1.168504263600000037e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.129571000000000325e+00 1.168510108239999923e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.131032000000000259e+00 1.168513030559999955e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.132493000000000194e+00 1.168518875199999840e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.133954000000000129e+00 1.168521797520000050e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.135415000000000063e+00 1.168530564479999967e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.136875999999999998e+00 1.168533486799999999e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.138336999999999932e+00 1.168539331439999884e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.139797999999999867e+00 1.168542253759999916e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.141259000000000690e+00 1.168548098399999979e+01 1.278979999999999961e+02 1.248409999999999940e+02
5.142720000000000624e+00 1.168551020719999833e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.144181000000000559e+00 1.168551020719999833e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.145641999999999605e+00 1.168556865359999897e+01 1.278990000000000009e+02 1.248460000000000036e+02
5.147103000000000428e+00 1.168565632319999992e+01 1.278990000000000009e+02 1.248430000000000035e+02
5.148564000000000362e+00 1.168568554639999846e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.150025000000000297e+00 1.168577321599999941e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.151486000000000232e+00 1.168580243919999972e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.152947000000000166e+00 1.168586088559999858e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.154408000000000101e+00 1.168589010880000068e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.155869000000000035e+00 1.168597777839999985e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.157329999999999970e+00 1.168600700160000017e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.158791000000000793e+00 1.168606544800000080e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.160252000000000727e+00 1.168609467119999934e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.161712999999999774e+00 1.168615311759999997e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.163173999999999708e+00 1.168621156399999883e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.164635000000000531e+00 1.168627001039999946e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.166096000000000465e+00 1.168629923359999800e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.167557000000000400e+00 1.168635767999999864e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.169018000000000335e+00 1.168638690319999895e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.170479000000000269e+00 1.168644534959999959e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.171940000000000204e+00 1.168647457279999813e+01 1.278979999999999961e+02 1.248439999999999941e+02
5.173401000000000138e+00 1.168656224239999908e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.174862000000000073e+00 1.168659146559999940e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.176323000000000896e+00 1.168664991199999825e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.177783999999999942e+00 1.168667913520000035e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.179244999999999877e+00 1.168673758159999920e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.180705999999999811e+00 1.168676680479999952e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.182167000000000634e+00 1.168682525119999838e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.183628000000000569e+00 1.168685447440000047e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.185089000000000503e+00 1.168691292079999933e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.186550000000000438e+00 1.168697136719999996e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.188011000000000372e+00 1.168702981359999882e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.189472000000000307e+00 1.168705903679999913e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.190933000000000241e+00 1.168711748319999977e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.192394000000000176e+00 1.168714670639999831e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.193855000000000111e+00 1.168720515279999894e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.195316000000000045e+00 1.168723437599999926e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.196776999999999980e+00 1.168729282239999989e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.198237999999999914e+00 1.168732204559999843e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.199699000000000737e+00 1.168738049199999907e+01 1.278990000000000009e+02 1.248409999999999940e+02
5.201160000000000672e+00 1.168740971519999938e+01 1.278979999999999961e+02 1.248430000000000035e+02
5.202621000000000606e+00 1.168743893839999970e+01 1.279009999999999962e+02 1.248479999999999990e+02
5.204081999999999653e+00 1.168749738479999856e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.205543000000000475e+00 1.168755583119999919e+01 1.279000000000000057e+02 1.248439999999999941e+02
5.207004000000000410e+00 1.168758505439999951e+01 1.278990000000000009e+02 1.248449999999999989e+02
5.208465000000000344e+00 1.168767272399999868e+01 1.279000000000000057e+02 1.248430000000000035e+02
5.209926000000000279e+00 1.168770194720000077e+01 1.278990000000000009e+02 1.248449999999999989e+02
5.211387000000000214e+00 1.168776039359999963e+01 1.279000000000000057e+02 1.248430000000000035e+02
5.212848000000000148e+00 1.168778961679999995e+01 1.278990000000000009e+02 1.248449999999999989e+02
5.214309000000000083e+00 1.168787728639999912e+01 1.279000000000000057e+02 1.248430000000000035e+02
5.215770000000000017e+00 1.168790650959999944e+01 1.278990000000000009e+02 1.248449999999999989e+02
5.217231000000000840e+00 1.168796495600000007e+01 1.278990000000000009e+02 1.248430000000000035e+02
5.218692000000000775e+00 1.168799417919999861e+01 1.278990000000000009e+02 1.248449999999999989e+02
5.220152999999999821e+00 1.168805262559999925e+01 1.278990000000000009e+02 1.248430000000000035e+02
5.221613999999999756e+00 1.168808184879999956e+01 1.278990000000000009e+02 1.248449999999999989e+02
5.223075000000000578e+00 1.168814029520000020e+01 1.278990000000000009e+02 1.248430000000000035e+02
5.224536000000000513e+00 1.168816951839999874e+01 1.278990000000000009e+02 1.248449999999999989e+02
5.225997000000000448e+00 1.168825718799999969e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.227458000000000382e+00 1.168828641119999823e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.228919000000000317e+00 1.168834485759999886e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.230380000000000251e+00 1.168837408079999918e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.231841000000000186e+00 1.168843252719999981e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.233302000000000120e+00 1.168846175039999835e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.234763000000000943e+00 1.168852019679999898e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.236223999999999990e+00 1.168854941999999930e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.237684999999999924e+00 1.168860786639999993e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.239145999999999859e+00 1.168863708960000025e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.240607000000000681e+00 1.168869553599999911e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.242068000000000616e+00 1.168872475919999943e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.243529000000000551e+00 1.168878320559999828e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.244990000000000485e+00 1.168881242880000038e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.246451000000000420e+00 1.168887087519999923e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.247912000000000354e+00 1.168890009839999955e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.249373000000000289e+00 1.168895854479999841e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.250834000000000223e+00 1.168898776800000050e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.252295000000000158e+00 1.168904621439999936e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.253756000000000093e+00 1.168907543759999967e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.255217000000000027e+00 1.168913388399999853e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.256677999999999962e+00 1.168916310720000062e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.258139000000000784e+00 1.168922155359999948e+01 1.278990000000000009e+02 1.248419999999999987e+02
5.259600000000000719e+00 1.168925077679999980e+01 1.278990000000000009e+02 1.248439999999999941e+02
5.261061000000000654e+00 1.168928000000000011e+01 1.279020000000000010e+02 1.248499999999999943e+02
5.262521999999999700e+00 1.168933844640000075e+01 1.279009999999999962e+02 1.248490000000000038e+02
5.263983000000000523e+00 1.168939689279999961e+01 1.279009999999999962e+02 1.248460000000000036e+02
5.265444000000000457e+00 1.168945533919999846e+01 1.279009999999999962e+02 1.248469999999999942e+02
5.266905000000000392e+00 1.168951378559999910e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.268366000000000327e+00 1.168954300879999941e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.269827000000000261e+00 1.168960145520000005e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.271288000000000196e+00 1.168963067839999859e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.272749000000000130e+00 1.168968912479999922e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.274210000000000065e+00 1.168974757119999808e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.275671000000000888e+00 1.168980601759999871e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.277132000000000822e+00 1.168983524079999903e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.278592999999999869e+00 1.168989368719999966e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.280053999999999803e+00 1.168992291039999820e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.281515000000000626e+00 1.168998135679999884e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.282976000000000560e+00 1.169001057999999915e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.284437000000000495e+00 1.169006902639999979e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.285898000000000430e+00 1.169009824960000010e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.287359000000000364e+00 1.169015669599999896e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.288820000000000299e+00 1.169018591919999928e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.290281000000000233e+00 1.169024436559999991e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.291742000000000168e+00 1.169027358880000023e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.293203000000000991e+00 1.169033203519999908e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.294664000000000037e+00 1.169036125839999940e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.296124999999999972e+00 1.169041970479999826e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.297585999999999906e+00 1.169044892800000035e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.299046999999999841e+00 1.169050737439999921e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.300508000000000663e+00 1.169053659759999952e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.301969000000000598e+00 1.169059504399999838e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.303430000000000533e+00 1.169062426720000047e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.304890999999999579e+00 1.169068271359999933e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.306352000000000402e+00 1.169071193679999965e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.307813000000000336e+00 1.169074115999999997e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.309274000000000271e+00 1.169077038319999851e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.310735000000000205e+00 1.169082882959999914e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.312196000000000140e+00 1.169085805279999946e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.313657000000000075e+00 1.169091649920000009e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.315118000000000009e+00 1.169094572239999863e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.316578999999999944e+00 1.169100416879999926e+01 1.279009999999999962e+02 1.248439999999999941e+02
5.318040000000000767e+00 1.169103339199999958e+01 1.279000000000000057e+02 1.248460000000000036e+02
5.319501000000000701e+00 1.169103339199999958e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.320961999999999748e+00 1.169109183839999844e+01 1.279009999999999962e+02 1.248499999999999943e+02
5.322422999999999682e+00 1.169115028479999907e+01 1.279009999999999962e+02 1.248469999999999942e+02
5.323884000000000505e+00 1.169117950799999939e+01 1.279009999999999962e+02 1.248479999999999990e+02
5.325345000000000439e+00 1.169123795440000002e+01 1.279009999999999962e+02 1.248460000000000036e+02
5.326806000000000374e+00 1.169129640079999888e+01 1.279009999999999962e+02 1.248479999999999990e+02
5.328267000000000309e+00 1.169135484719999951e+01 1.279009999999999962e+02 1.248460000000000036e+02
5.329728000000000243e+00 1.169138407039999805e+01 1.279009999999999962e+02 1.248479999999999990e+02
5.331189000000000178e+00 1.169144251679999869e+01 1.279009999999999962e+02 1.248460000000000036e+02
5.332650000000000112e+00 1.169147173999999900e+01 1.279009999999999962e+02 1.248479999999999990e+02
5.334111000000000047e+00 1.169153018639999964e+01 1.279009999999999962e+02 1.248460000000000036e+02
5.335572000000000870e+00 1.169155940959999995e+01 1.279009999999999962e+02 1.248479999999999990e+02
5.337032999999999916e+00 1.169161785599999881e+01 1.279009999999999962e+02 1.248460000000000036e+02
5.338493999999999851e+00 1.169164707919999913e+01 1.279009999999999962e+02 1.248469999999999942e+02
5.339954999999999785e+00 1.169170552559999976e+01 1.279009999999999962e+02 1.248460000000000036e+02
5.341416000000000608e+00 1.169173474880000008e+01 1.279009999999999962e+02 1.248469999999999942e+02
5.342877000000000542e+00 1.169176397200000039e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.344338000000000477e+00 1.169179319519999893e+01 1.279009999999999962e+02 1.248469999999999942e+02
5.345799000000000412e+00 1.169185164159999957e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.347260000000000346e+00 1.169188086479999811e+01 1.279009999999999962e+02 1.248469999999999942e+02
5.348721000000000281e+00 1.169193931119999874e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.350182000000000215e+00 1.169196853439999906e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.351643000000000150e+00 1.169202698079999969e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.353104000000000084e+00 1.169205620399999823e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.354565000000000019e+00 1.169211465039999887e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.356025999999999954e+00 1.169214387359999918e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.357486999999999888e+00 1.169220231999999982e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.358948000000000711e+00 1.169223154319999836e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.360409000000000646e+00 1.169226076640000045e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.361870000000000580e+00 1.169228998959999899e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.363330999999999626e+00 1.169234843599999962e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.364792000000000449e+00 1.169237765919999994e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.366253000000000384e+00 1.169243610560000057e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.367714000000000318e+00 1.169246532879999911e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.369175000000000253e+00 1.169252377519999975e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.370636000000000188e+00 1.169252377519999975e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.372097000000000122e+00 1.169258222159999860e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.373558000000000057e+00 1.169261144480000070e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.375018999999999991e+00 1.169266989119999955e+01 1.279009999999999962e+02 1.248449999999999989e+02
5.376480000000000814e+00 1.169269911439999987e+01 1.279000000000000057e+02 1.248469999999999942e+02
5.377941000000000749e+00 1.169269911439999987e+01 1.279039999999999964e+02 1.248529999999999944e+02
5.379401999999999795e+00 1.169275756079999873e+01 1.279020000000000010e+02 1.248520000000000039e+02
5.380862999999999730e+00 1.169281600719999936e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.382324000000000552e+00 1.169284523039999790e+01 1.279020000000000010e+02 1.248499999999999943e+02
5.383785000000000487e+00 1.169290367679999854e+01 1.279020000000000010e+02 1.248479999999999990e+02
5.385246000000000421e+00 1.169293289999999885e+01 1.279020000000000010e+02 1.248499999999999943e+02
5.386707000000000356e+00 1.169299134639999949e+01 1.279020000000000010e+02 1.248479999999999990e+02
5.388168000000000291e+00 1.169304979280000012e+01 1.279020000000000010e+02 1.248499999999999943e+02
5.389629000000000225e+00 1.169307901599999866e+01 1.279020000000000010e+02 1.248479999999999990e+02
5.391090000000000160e+00 1.169310823919999898e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.392551000000000094e+00 1.169316668559999961e+01 1.279020000000000010e+02 1.248479999999999990e+02
5.394012000000000917e+00 1.169319590879999993e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.395472999999999963e+00 1.169325435519999878e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.396933999999999898e+00 1.169328357840000088e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.398394999999999833e+00 1.169334202479999973e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.399856000000000655e+00 1.169337124800000005e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.401317000000000590e+00 1.169342969439999891e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.402778000000000524e+00 1.169345891760000100e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.404239000000000459e+00 1.169351736399999808e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.405700000000000394e+00 1.169354658720000018e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.407161000000000328e+00 1.169360503359999903e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.408622000000000263e+00 1.169360503359999903e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.410083000000000197e+00 1.169366347999999967e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.411544000000000132e+00 1.169369270319999821e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.413005000000000067e+00 1.169375114959999884e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.414466000000000001e+00 1.169378037279999916e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.415926999999999936e+00 1.169383881919999979e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.417388000000000758e+00 1.169386804239999833e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.418849000000000693e+00 1.169389726560000042e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.420310000000000628e+00 1.169392648879999896e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.421770999999999674e+00 1.169398493519999960e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.423232000000000497e+00 1.169401415839999991e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.424693000000000431e+00 1.169407260480000055e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.426154000000000366e+00 1.169410182799999909e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.427615000000000300e+00 1.169413105119999940e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.429076000000000235e+00 1.169416027439999972e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.430537000000000170e+00 1.169421872079999858e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.431998000000000104e+00 1.169424794400000067e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.433459000000000039e+00 1.169430639039999953e+01 1.279020000000000010e+02 1.248469999999999942e+02
5.434920000000000861e+00 1.169430639039999953e+01 1.279020000000000010e+02 1.248490000000000038e+02
5.436381000000000796e+00 1.169433561359999985e+01 1.279050000000000011e+02 1.248550000000000040e+02
5.437841999999999842e+00 1.169436483679999839e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.439302999999999777e+00 1.169442328319999902e+01 1.279039999999999964e+02 1.248509999999999991e+02
5.440764000000000600e+00 1.169445250639999934e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.442225000000000534e+00 1.169451095279999997e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.443686000000000469e+00 1.169456939919999883e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.445147000000000403e+00 1.169459862239999914e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.446608000000000338e+00 1.169462784559999946e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.448069000000000273e+00 1.169468629200000009e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.449530000000000207e+00 1.169471551519999863e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.450991000000000142e+00 1.169477396159999927e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.452452000000000965e+00 1.169480318479999958e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.453913000000000011e+00 1.169486163120000022e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.455373999999999945e+00 1.169489085439999876e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.456834999999999880e+00 1.169494930079999939e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.458296000000000703e+00 1.169497852399999971e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.459757000000000637e+00 1.169500774720000003e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.461218000000000572e+00 1.169503697040000034e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.462679000000000507e+00 1.169509541680000098e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.464140000000000441e+00 1.169512463999999952e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.465601000000000376e+00 1.169518308640000015e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.467062000000000310e+00 1.169521230959999869e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.468523000000000245e+00 1.169524153279999901e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.469984000000000179e+00 1.169527075599999932e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.471445000000000114e+00 1.169532920239999818e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.472906000000000049e+00 1.169535842560000027e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.474366999999999983e+00 1.169541687199999913e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.475828000000000806e+00 1.169541687199999913e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.477289000000000740e+00 1.169547531839999976e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.478750000000000675e+00 1.169550454159999830e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.480210999999999721e+00 1.169556298799999894e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.481671999999999656e+00 1.169559221119999926e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.483133000000000479e+00 1.169562143439999957e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.484594000000000413e+00 1.169565065759999989e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.486055000000000348e+00 1.169570910400000052e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.487516000000000282e+00 1.169573832719999906e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.488977000000000217e+00 1.169576755039999938e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.490438000000000152e+00 1.169579677359999970e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.491899000000000086e+00 1.169585521999999855e+01 1.279030000000000058e+02 1.248490000000000038e+02
5.493360000000000021e+00 1.169588444320000065e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.494821000000000843e+00 1.169588444320000065e+01 1.279050000000000011e+02 1.248569999999999993e+02
5.496281999999999890e+00 1.169591366639999919e+01 1.279039999999999964e+02 1.248550000000000040e+02
5.497742999999999824e+00 1.169597211279999982e+01 1.279039999999999964e+02 1.248529999999999944e+02
5.499203999999999759e+00 1.169600133599999836e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.500665000000000582e+00 1.169605978239999899e+01 1.279039999999999964e+02 1.248520000000000039e+02
5.502126000000000516e+00 1.169608900559999931e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.503587000000000451e+00 1.169614745199999994e+01 1.279039999999999964e+02 1.248520000000000039e+02
5.505048000000000386e+00 1.169617667519999848e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.506509000000000320e+00 1.169623512159999912e+01 1.279039999999999964e+02 1.248509999999999991e+02
5.507970000000000255e+00 1.169626434479999944e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.509431000000000189e+00 1.169632279120000007e+01 1.279039999999999964e+02 1.248509999999999991e+02
5.510892000000000124e+00 1.169635201439999861e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.512353000000000058e+00 1.169638123760000070e+01 1.279039999999999964e+02 1.248509999999999991e+02
5.513813999999999993e+00 1.169641046079999924e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.515274999999999928e+00 1.169646890719999988e+01 1.279039999999999964e+02 1.248509999999999991e+02
5.516735999999999862e+00 1.169649813040000019e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.518197000000000685e+00 1.169655657680000083e+01 1.279039999999999964e+02 1.248509999999999991e+02
5.519658000000000619e+00 1.169655657680000083e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.521119000000000554e+00 1.169661502319999968e+01 1.279039999999999964e+02 1.248509999999999991e+02
5.522579999999999600e+00 1.169664424640000000e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.524041000000000423e+00 1.169670269279999886e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.525502000000000358e+00 1.169673191600000095e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.526963000000000292e+00 1.169676113919999949e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.528424000000000227e+00 1.169679036239999803e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.529885000000000161e+00 1.169684880879999866e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.531346000000000096e+00 1.169687803199999898e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.532807000000000031e+00 1.169690725519999930e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.534267999999999965e+00 1.169693647839999961e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.535729000000000788e+00 1.169699492480000025e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.537190000000000722e+00 1.169702414799999879e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.538650999999999769e+00 1.169705337119999911e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.540111999999999703e+00 1.169708259439999942e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.541573000000000526e+00 1.169714104079999828e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.543034000000000461e+00 1.169717026400000037e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.544495000000000395e+00 1.169719948719999891e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.545956000000000330e+00 1.169722871039999923e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.547417000000000264e+00 1.169728715679999986e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.548878000000000199e+00 1.169728715679999986e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.550339000000000134e+00 1.169734560320000050e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.551800000000000068e+00 1.169737482639999904e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.553261000000000891e+00 1.169737482639999904e+01 1.279050000000000011e+02 1.248589999999999947e+02
5.554721999999999937e+00 1.169740404959999935e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.556182999999999872e+00 1.169746249599999999e+01 1.279039999999999964e+02 1.248550000000000040e+02
5.557643999999999807e+00 1.169749171919999853e+01 1.279030000000000058e+02 1.248559999999999945e+02
5.559105000000000629e+00 1.169755016559999916e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.560566000000000564e+00 1.169757938879999948e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.562027000000000498e+00 1.169763783519999834e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.563488000000000433e+00 1.169766705839999865e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.564949000000000368e+00 1.169769628159999897e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.566410000000000302e+00 1.169772550479999929e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.567871000000000237e+00 1.169778395119999992e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.569332000000000171e+00 1.169781317439999846e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.570793000000000106e+00 1.169787162079999909e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.572254000000000040e+00 1.169787162079999909e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.573714999999999975e+00 1.169793006719999973e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.575175999999999910e+00 1.169795929040000004e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.576637000000000732e+00 1.169801773680000068e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.578098000000000667e+00 1.169804695999999922e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.579559000000000601e+00 1.169807618319999953e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.581019999999999648e+00 1.169810540639999985e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.582481000000000471e+00 1.169816385279999871e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.583942000000000405e+00 1.169816385279999871e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.585403000000000340e+00 1.169822229919999934e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.586864000000000274e+00 1.169825152239999966e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.588325000000000209e+00 1.169830996880000029e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.589786000000000143e+00 1.169830996880000029e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.591247000000000078e+00 1.169836841519999915e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.592708000000000013e+00 1.169839763839999947e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.594169000000000835e+00 1.169842686159999801e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.595630000000000770e+00 1.169845608480000010e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.597090999999999816e+00 1.169851453119999896e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.598551999999999751e+00 1.169851453119999896e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.600013000000000574e+00 1.169857297759999959e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.601474000000000508e+00 1.169860220079999813e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.602935000000000443e+00 1.169863142400000022e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.604396000000000377e+00 1.169866064719999876e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.605857000000000312e+00 1.169871909359999940e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.607318000000000247e+00 1.169871909359999940e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.608779000000000181e+00 1.169877753999999825e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.610240000000000116e+00 1.169880676320000035e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.611701000000000938e+00 1.169880676320000035e+01 1.279050000000000011e+02 1.248619999999999948e+02
5.613161999999999985e+00 1.169883598639999889e+01 1.279030000000000058e+02 1.248589999999999947e+02
5.614622999999999919e+00 1.169889443279999952e+01 1.279039999999999964e+02 1.248569999999999993e+02
5.616083999999999854e+00 1.169892365599999984e+01 1.279030000000000058e+02 1.248580000000000041e+02
5.617545000000000677e+00 1.169898210240000047e+01 1.279030000000000058e+02 1.248559999999999945e+02
5.619006000000000611e+00 1.169901132559999901e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.620467000000000546e+00 1.169906977199999965e+01 1.279030000000000058e+02 1.248559999999999945e+02
5.621928000000000480e+00 1.169909899519999996e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.623389000000000415e+00 1.169912821839999850e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.624850000000000350e+00 1.169915744160000060e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.626311000000000284e+00 1.169921588799999945e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.627772000000000219e+00 1.169924511119999977e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.629233000000000153e+00 1.169927433439999831e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.630694000000000088e+00 1.169930355760000040e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.632155000000000022e+00 1.169936200399999926e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.633615999999999957e+00 1.169939122719999958e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.635077000000000780e+00 1.169942045039999989e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.636538000000000714e+00 1.169944967359999843e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.637999000000000649e+00 1.169950811999999907e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.639459999999999695e+00 1.169953734319999938e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.640921000000000518e+00 1.169956656639999970e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.642382000000000453e+00 1.169959578960000002e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.643843000000000387e+00 1.169962501279999856e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.645304000000000322e+00 1.169965423600000065e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.646765000000000256e+00 1.169971268239999951e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.648226000000000191e+00 1.169974190559999982e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.649687000000000126e+00 1.169977112880000014e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.651148000000000060e+00 1.169980035199999868e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.652609000000000883e+00 1.169982957520000078e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.654070000000000817e+00 1.169985879839999932e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.655530999999999864e+00 1.169991724479999995e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.656991999999999798e+00 1.169991724479999995e+01 1.279030000000000058e+02 1.248559999999999945e+02
5.658453000000000621e+00 1.169997569119999881e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.659914000000000556e+00 1.170000491439999912e+01 1.279030000000000058e+02 1.248559999999999945e+02
5.661375000000000490e+00 1.170003413759999944e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.662836000000000425e+00 1.170006336079999798e+01 1.279030000000000058e+02 1.248559999999999945e+02
5.664297000000000359e+00 1.170009258400000007e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.665758000000000294e+00 1.170012180719999861e+01 1.279030000000000058e+02 1.248559999999999945e+02
5.667219000000000229e+00 1.170018025359999925e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.668680000000000163e+00 1.170018025359999925e+01 1.279030000000000058e+02 1.248559999999999945e+02
5.670141000000000098e+00 1.170023869999999810e+01 1.279039999999999964e+02 1.248599999999999994e+02
5.671602000000000032e+00 1.170026792320000020e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.673062999999999967e+00 1.170035559279999937e+01 1.279039999999999964e+02 1.248529999999999944e+02
5.674523999999999901e+00 1.170038481599999969e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.675984999999999836e+00 1.170044326240000032e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.677446000000000659e+00 1.170047248559999886e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.678907000000000593e+00 1.170053093199999950e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.680368000000000528e+00 1.170053093199999950e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.681828999999999574e+00 1.170058937839999835e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.683290000000000397e+00 1.170061860160000045e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.684751000000000332e+00 1.170067704799999930e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.686212000000000266e+00 1.170067704799999930e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.687673000000000201e+00 1.170073549439999994e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.689134000000000135e+00 1.170076471760000025e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.690595000000000070e+00 1.170079394080000057e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.692056000000000004e+00 1.170082316399999911e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.693516999999999939e+00 1.170088161039999974e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.694978000000000762e+00 1.170091083359999828e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.696439000000000696e+00 1.170094005680000038e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.697899999999999743e+00 1.170096927999999892e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.699360999999999677e+00 1.170099850319999923e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.700822000000000500e+00 1.170102772639999955e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.702283000000000435e+00 1.170108617279999841e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.703744000000000369e+00 1.170108617279999841e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.705205000000000304e+00 1.170114461919999904e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.706666000000000238e+00 1.170117384239999936e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.708127000000000173e+00 1.170120306559999968e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.709588000000000108e+00 1.170123228879999999e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.711049000000000042e+00 1.170126151199999853e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.712510000000000865e+00 1.170129073520000063e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.713970999999999911e+00 1.170134918159999948e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.715431999999999846e+00 1.170134918159999948e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.716892999999999780e+00 1.170140762800000012e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.718354000000000603e+00 1.170140762800000012e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.719815000000000538e+00 1.170146607440000075e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.721276000000000472e+00 1.170146607440000075e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.722737000000000407e+00 1.170152452079999961e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.724198000000000341e+00 1.170155374399999992e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.725659000000000276e+00 1.170158296720000024e+01 1.279030000000000058e+02 1.248499999999999943e+02
5.727120000000000211e+00 1.170161219039999878e+01 1.279030000000000058e+02 1.248509999999999991e+02
5.728581000000000145e+00 1.170161219039999878e+01 1.279039999999999964e+02 1.248610000000000042e+02
5.730042000000000080e+00 1.170164141359999910e+01 1.279030000000000058e+02 1.248569999999999993e+02
5.731503000000000014e+00 1.170172908320000005e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.732963999999999949e+00 1.170175830639999859e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.734424999999999883e+00 1.170181675279999922e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.735886000000000706e+00 1.170181675279999922e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.737347000000000641e+00 1.170187519919999808e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.738808000000000575e+00 1.170190442240000017e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.740268999999999622e+00 1.170196286879999903e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.741730000000000445e+00 1.170196286879999903e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.743191000000000379e+00 1.170202131519999966e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.744652000000000314e+00 1.170205053839999820e+01 1.279030000000000058e+02 1.248550000000000040e+02
5.746113000000000248e+00 1.170207976160000030e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.747574000000000183e+00 1.170210898479999884e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.749035000000000117e+00 1.170216743119999947e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.750496000000000052e+00 1.170216743119999947e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.751956999999999987e+00 1.170222587759999833e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.753418000000000809e+00 1.170225510080000042e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.754879000000000744e+00 1.170228432399999896e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.756339999999999790e+00 1.170231354719999928e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.757800999999999725e+00 1.170234277039999959e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.759262000000000548e+00 1.170237199359999991e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.760723000000000482e+00 1.170243043999999877e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.762184000000000417e+00 1.170243043999999877e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.763645000000000351e+00 1.170248888639999940e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.765106000000000286e+00 1.170248888639999940e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.766567000000000220e+00 1.170254733279999826e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.768028000000000155e+00 1.170257655600000035e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.769489000000000090e+00 1.170260577919999889e+01 1.279030000000000058e+02 1.248529999999999944e+02
5.770950000000000912e+00 1.170263500239999921e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.772410999999999959e+00 1.170266422559999953e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.773871999999999893e+00 1.170269344879999984e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.775332999999999828e+00 1.170272267199999838e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.776794000000000651e+00 1.170275189520000048e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.778255000000000585e+00 1.170278111839999902e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.779716000000000520e+00 1.170281034159999933e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.781177000000000454e+00 1.170283956479999965e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.782638000000000389e+00 1.170286878799999997e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.784099000000000323e+00 1.170292723440000060e+01 1.279030000000000058e+02 1.248520000000000039e+02
5.785560000000000258e+00 1.170292723440000060e+01 1.279030000000000058e+02 1.248539999999999992e+02
5.787021000000000193e+00 1.170286878799999997e+01 1.279039999999999964e+02 1.248670000000000044e+02
5.788482000000001015e+00 1.170289801119999851e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.789943000000000062e+00 1.170295645759999914e+01 1.279030000000000058e+02 1.248640000000000043e+02
5.791403999999999996e+00 1.170298568079999946e+01 1.279030000000000058e+02 1.248649999999999949e+02
5.792864999999999931e+00 1.170304412720000009e+01 1.279030000000000058e+02 1.248629999999999995e+02
5.794326000000000754e+00 1.170304412720000009e+01 1.279030000000000058e+02 1.248640000000000043e+02
5.795787000000000688e+00 1.170310257360000072e+01 1.279030000000000058e+02 1.248629999999999995e+02
5.797248000000000623e+00 1.170313179679999926e+01 1.279030000000000058e+02 1.248640000000000043e+02
5.798708999999999669e+00 1.170316101999999958e+01 1.279030000000000058e+02 1.248629999999999995e+02
5.800170000000000492e+00 1.170319024319999990e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.801631000000000427e+00 1.170324868959999876e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.803092000000000361e+00 1.170324868959999876e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.804553000000000296e+00 1.170330713599999939e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.806014000000000230e+00 1.170333635919999793e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.807475000000000165e+00 1.170336558240000002e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.808936000000000099e+00 1.170339480559999856e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.810397000000000034e+00 1.170342402879999888e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.811858000000000857e+00 1.170345325199999920e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.813319000000000791e+00 1.170351169839999805e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.814779999999999838e+00 1.170351169839999805e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.816240999999999772e+00 1.170357014479999869e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.817702000000000595e+00 1.170357014479999869e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.819163000000000530e+00 1.170362859119999932e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.820624000000000464e+00 1.170362859119999932e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.822085000000000399e+00 1.170368703759999818e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.823546000000000333e+00 1.170371626080000027e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.825007000000000268e+00 1.170374548399999881e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.826468000000000202e+00 1.170377470719999913e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.827929000000000137e+00 1.170380393039999944e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.829390000000000960e+00 1.170383315359999976e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.830851000000000894e+00 1.170386237680000008e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.832311999999999941e+00 1.170389160000000039e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.833772999999999875e+00 1.170392082319999894e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.835234000000000698e+00 1.170395004639999925e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.836695000000000633e+00 1.170397926959999957e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.838156000000000567e+00 1.170400849279999989e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.839617000000000502e+00 1.170403771600000020e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.841078000000000436e+00 1.170406693919999874e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.842539000000000371e+00 1.170409616239999906e+01 1.279030000000000058e+02 1.248619999999999948e+02
5.844000000000000306e+00 1.170412538559999938e+01 1.279020000000000010e+02 1.248640000000000043e+02
5.845461000000001128e+00 1.170409616239999906e+01 1.279039999999999964e+02 1.248709999999999951e+02
5.846922000000000175e+00 1.170412538559999938e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.848383000000000109e+00 1.170418383199999823e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.849844000000000044e+00 1.170421305520000033e+01 1.279030000000000058e+02 1.248689999999999998e+02
5.851304999999999978e+00 1.170427150159999918e+01 1.279030000000000058e+02 1.248670000000000044e+02
5.852766000000000801e+00 1.170427150159999918e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.854226999999999848e+00 1.170432994799999982e+01 1.279030000000000058e+02 1.248670000000000044e+02
5.855688000000000670e+00 1.170435917119999836e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.857149000000000605e+00 1.170438839440000045e+01 1.279030000000000058e+02 1.248670000000000044e+02
5.858609999999999651e+00 1.170441761759999899e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.860071000000000474e+00 1.170447606399999962e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.861531999999999520e+00 1.170447606399999962e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.862993000000000343e+00 1.170453451039999848e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.864454000000000278e+00 1.170456373360000057e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.865915000000000212e+00 1.170459295679999911e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.867376000000000147e+00 1.170462217999999943e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.868837000000000970e+00 1.170465140319999975e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.870298000000000016e+00 1.170468062640000007e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.871759000000000839e+00 1.170470984959999861e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.873219999999999885e+00 1.170473907280000070e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.874680999999999820e+00 1.170476829599999924e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.876142000000000643e+00 1.170479751919999956e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.877602999999999689e+00 1.170482674239999987e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.879064000000000512e+00 1.170485596559999841e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.880525000000000446e+00 1.170491441199999905e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.881986000000000381e+00 1.170491441199999905e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.883447000000000315e+00 1.170497285839999790e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.884907999999999362e+00 1.170497285839999790e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.886369000000000185e+00 1.170503130479999854e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.887830000000001007e+00 1.170503130479999854e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.889291000000000054e+00 1.170508975119999917e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.890751999999999988e+00 1.170508975119999917e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.892213000000000811e+00 1.170514819759999803e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.893673999999999857e+00 1.170514819759999803e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.895135000000000680e+00 1.170520664399999866e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.896595999999999727e+00 1.170520664399999866e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.898057000000000549e+00 1.170526509039999929e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.899518000000000484e+00 1.170526509039999929e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.900978999999999530e+00 1.170532353679999993e+01 1.279030000000000058e+02 1.248659999999999997e+02
5.902440000000000353e+00 1.170532353679999993e+01 1.279030000000000058e+02 1.248679999999999950e+02
5.903901000000001176e+00 1.170529431359999961e+01 1.279039999999999964e+02 1.248739999999999952e+02
5.905362000000000222e+00 1.170532353679999993e+01 1.279030000000000058e+02 1.248730000000000047e+02
5.906823000000000157e+00 1.170538198319999879e+01 1.279030000000000058e+02 1.248709999999999951e+02
5.908284000000000091e+00 1.170541120639999910e+01 1.279030000000000058e+02 1.248719999999999999e+02
5.909745000000000026e+00 1.170546965279999974e+01 1.279030000000000058e+02 1.248709999999999951e+02
5.911206000000000849e+00 1.170546965279999974e+01 1.279020000000000010e+02 1.248719999999999999e+02
5.912666999999999895e+00 1.170552809920000037e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.914128000000000718e+00 1.170555732239999891e+01 1.279020000000000010e+02 1.248719999999999999e+02
5.915589000000000652e+00 1.170558654560000100e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.917049999999999699e+00 1.170561576879999954e+01 1.279020000000000010e+02 1.248719999999999999e+02
5.918511000000000521e+00 1.170567421520000018e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.919971999999999568e+00 1.170567421520000018e+01 1.279020000000000010e+02 1.248719999999999999e+02
5.921433000000000391e+00 1.170573266159999903e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.922894000000000325e+00 1.170576188479999935e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.924355000000000260e+00 1.170579110799999967e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.925816000000000194e+00 1.170582033119999821e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.927277000000001017e+00 1.170584955440000030e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.928738000000000063e+00 1.170587877759999884e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.930199000000000886e+00 1.170590800079999916e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.931659999999999933e+00 1.170593722399999947e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.933120999999999867e+00 1.170596644719999979e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.934582000000000690e+00 1.170599567039999833e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.936042999999999736e+00 1.170602489360000042e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.937504000000000559e+00 1.170605411679999897e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.938965000000000494e+00 1.170608333999999928e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.940426000000000428e+00 1.170611256319999960e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.941887000000000363e+00 1.170614178639999992e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.943347999999999409e+00 1.170617100959999846e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.944809000000000232e+00 1.170620023280000055e+01 1.279030000000000058e+02 1.248700000000000045e+02
5.946270000000001055e+00 1.170622945599999909e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.947731000000000101e+00 1.170625867919999941e+01 1.279030000000000058e+02 1.248689999999999998e+02
5.949192000000000036e+00 1.170628790239999972e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.950653000000000858e+00 1.170631712560000004e+01 1.279030000000000058e+02 1.248689999999999998e+02
5.952113999999999905e+00 1.170634634879999858e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.953575000000000728e+00 1.170637557200000067e+01 1.279030000000000058e+02 1.248689999999999998e+02
5.955035999999999774e+00 1.170640479519999921e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.956497000000000597e+00 1.170643401839999953e+01 1.279030000000000058e+02 1.248689999999999998e+02
5.957958000000000531e+00 1.170646324159999985e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.959418999999999578e+00 1.170649246479999839e+01 1.279030000000000058e+02 1.248689999999999998e+02
5.960880000000000400e+00 1.170652168799999870e+01 1.279020000000000010e+02 1.248709999999999951e+02
5.962341000000001223e+00 1.170649246479999839e+01 1.279030000000000058e+02 1.248769999999999953e+02
5.963802000000000270e+00 1.170652168799999870e+01 1.279030000000000058e+02 1.248760000000000048e+02
5.965263000000000204e+00 1.170658013439999934e+01 1.279030000000000058e+02 1.248739999999999952e+02
5.966724000000000139e+00 1.170660935759999788e+01 1.279020000000000010e+02 1.248750000000000000e+02
5.968185000000000073e+00 1.170663858079999997e+01 1.279020000000000010e+02 1.248739999999999952e+02
5.969646000000000896e+00 1.170666780399999851e+01 1.279020000000000010e+02 1.248750000000000000e+02
5.971106999999999942e+00 1.170672625039999915e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.972568000000000765e+00 1.170672625039999915e+01 1.279020000000000010e+02 1.248750000000000000e+02
5.974029000000000700e+00 1.170678469679999978e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.975489999999999746e+00 1.170681392000000010e+01 1.279020000000000010e+02 1.248750000000000000e+02
5.976951000000000569e+00 1.170684314319999864e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.978411999999999615e+00 1.170687236639999895e+01 1.279020000000000010e+02 1.248750000000000000e+02
5.979873000000000438e+00 1.170690158959999927e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.981334000000000373e+00 1.170693081279999959e+01 1.279020000000000010e+02 1.248750000000000000e+02
5.982795000000000307e+00 1.170696003599999990e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.984256000000000242e+00 1.170698925920000022e+01 1.279020000000000010e+02 1.248739999999999952e+02
5.985717000000001065e+00 1.170701848239999876e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.987178000000000111e+00 1.170704770560000085e+01 1.279020000000000010e+02 1.248739999999999952e+02
5.988639000000000934e+00 1.170707692879999939e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.990099999999999980e+00 1.170710615199999971e+01 1.279020000000000010e+02 1.248739999999999952e+02
5.991560999999999915e+00 1.170713537520000003e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.993022000000000737e+00 1.170716459840000034e+01 1.279020000000000010e+02 1.248739999999999952e+02
5.994482999999999784e+00 1.170719382159999888e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.995944000000000607e+00 1.170722304480000098e+01 1.279020000000000010e+02 1.248739999999999952e+02
5.997405000000000541e+00 1.170725226799999952e+01 1.279020000000000010e+02 1.248730000000000047e+02
5.998866000000000476e+00 1.170728149119999983e+01 1.279020000000000010e+02 1.248739999999999952e+02
6.000327000000000410e+00 1.170731071440000015e+01 1.279020000000000010e+02 1.248730000000000047e+02
6.001787999999999457e+00 1.170733993759999869e+01 1.279020000000000010e+02 1.248739999999999952e+02
6.003249000000000279e+00 1.170736916079999901e+01 1.279020000000000010e+02 1.248730000000000047e+02
6.004710000000001102e+00 1.170739838399999933e+01 1.279020000000000010e+02 1.248739999999999952e+02
6.006171000000000149e+00 1.170742760719999964e+01 1.279020000000000010e+02 1.248719999999999999e+02
6.007632000000000083e+00 1.170742760719999964e+01 1.279020000000000010e+02 1.248739999999999952e+02
6.009093000000000906e+00 1.170748605360000028e+01 1.279020000000000010e+02 1.248719999999999999e+02
6.010553999999999952e+00 1.170748605360000028e+01 1.279020000000000010e+02 1.248739999999999952e+02
6.012015000000000775e+00 1.170754449999999913e+01 1.279020000000000010e+02 1.248719999999999999e+02
6.013475999999999821e+00 1.170754449999999913e+01 1.279020000000000010e+02 1.248739999999999952e+02
6.014937000000000644e+00 1.170757372319999945e+01 1.279020000000000010e+02 1.248719999999999999e+02
6.016398000000000579e+00 1.170760294639999977e+01 1.279020000000000010e+02 1.248739999999999952e+02
6.017858999999999625e+00 1.170763216959999831e+01 1.279020000000000010e+02 1.248719999999999999e+02
6.019320000000000448e+00 1.170766139280000040e+01 1.279020000000000010e+02 1.248739999999999952e+02
6.020781000000001271e+00 1.170763216959999831e+01 1.279030000000000058e+02 1.248799999999999955e+02
6.022242000000000317e+00 1.170766139280000040e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.023703000000000252e+00 1.170771983919999926e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.025164000000000186e+00 1.170771983919999926e+01 1.279020000000000010e+02 1.248780000000000001e+02
6.026625000000000121e+00 1.170777828559999989e+01 1.279020000000000010e+02 1.248760000000000048e+02
6.028086000000000944e+00 1.170780750879999843e+01 1.279020000000000010e+02 1.248780000000000001e+02
6.029546999999999990e+00 1.170783673200000052e+01 1.279020000000000010e+02 1.248760000000000048e+02
6.031008000000000813e+00 1.170786595519999906e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.032468999999999859e+00 1.170789517839999938e+01 1.279020000000000010e+02 1.248760000000000048e+02
6.033929999999999794e+00 1.170792440159999970e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.035391000000000616e+00 1.170795362480000001e+01 1.279020000000000010e+02 1.248760000000000048e+02
6.036851999999999663e+00 1.170798284799999855e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.038313000000000486e+00 1.170801207120000065e+01 1.279020000000000010e+02 1.248760000000000048e+02
6.039774000000000420e+00 1.170804129439999919e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.041235000000000355e+00 1.170807051759999950e+01 1.279020000000000010e+02 1.248760000000000048e+02
6.042696000000000289e+00 1.170809974079999982e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.044156999999999336e+00 1.170812896399999836e+01 1.279020000000000010e+02 1.248760000000000048e+02
6.045618000000000158e+00 1.170815818719999868e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.047079000000000981e+00 1.170818741039999900e+01 1.279020000000000010e+02 1.248760000000000048e+02
6.048540000000000028e+00 1.170821663359999931e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.050000999999999962e+00 1.170824585679999963e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.051462000000000785e+00 1.170827507999999995e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.052922999999999831e+00 1.170830430319999849e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.054384000000000654e+00 1.170833352639999880e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.055844999999999700e+00 1.170836274959999912e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.057306000000000523e+00 1.170839197279999944e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.058767000000000458e+00 1.170842119599999975e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.060227999999999504e+00 1.170842119599999975e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.061689000000000327e+00 1.170847964239999861e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.063150000000001150e+00 1.170847964239999861e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.064611000000000196e+00 1.170853808879999924e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.066072000000000131e+00 1.170853808879999924e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.067533000000000065e+00 1.170856731199999956e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.068994000000000000e+00 1.170859653519999988e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.070455000000000823e+00 1.170862575840000019e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.071915999999999869e+00 1.170865498159999873e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.073377000000000692e+00 1.170868420480000083e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.074838000000000626e+00 1.170871342799999937e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.076298999999999673e+00 1.170874265119999968e+01 1.279020000000000010e+02 1.248750000000000000e+02
6.077760000000000495e+00 1.170874265119999968e+01 1.279020000000000010e+02 1.248769999999999953e+02
6.079220999999999542e+00 1.170874265119999968e+01 1.279030000000000058e+02 1.248829999999999956e+02
6.080682000000000365e+00 1.170874265119999968e+01 1.279020000000000010e+02 1.248820000000000050e+02
6.082143000000000299e+00 1.170880109760000032e+01 1.279020000000000010e+02 1.248799999999999955e+02
6.083604000000000234e+00 1.170883032079999886e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.085065000000000168e+00 1.170885954400000095e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.086526000000000991e+00 1.170888876719999949e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.087987000000000037e+00 1.170894721360000013e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.089448000000000860e+00 1.170894721360000013e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.090908999999999907e+00 1.170900565999999898e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.092369999999999841e+00 1.170900565999999898e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.093831000000000664e+00 1.170906410639999962e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.095291999999999710e+00 1.170906410639999962e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.096753000000000533e+00 1.170912255280000025e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.098214000000000468e+00 1.170912255280000025e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.099675000000000402e+00 1.170918099919999911e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.101136000000000337e+00 1.170918099919999911e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.102596999999999383e+00 1.170923944559999974e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.104058000000000206e+00 1.170923944559999974e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.105519000000001029e+00 1.170926866879999828e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.106980000000000075e+00 1.170929789200000037e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.108441000000000010e+00 1.170932711519999891e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.109902000000000832e+00 1.170935633839999923e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.111362999999999879e+00 1.170938556159999955e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.112824000000000702e+00 1.170941478479999986e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.114284999999999748e+00 1.170944400799999841e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.115746000000000571e+00 1.170947323120000050e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.117207000000000505e+00 1.170950245439999904e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.118667999999999552e+00 1.170953167759999936e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.120129000000000374e+00 1.170956090079999967e+01 1.279020000000000010e+02 1.248790000000000049e+02
6.121590000000001197e+00 1.170956090079999967e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.123051000000000244e+00 1.170961934719999853e+01 1.279020000000000010e+02 1.248780000000000001e+02
6.124512000000000178e+00 1.170961934719999853e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.125973000000000113e+00 1.170964857040000062e+01 1.279020000000000010e+02 1.248780000000000001e+02
6.127434000000000047e+00 1.170967779359999916e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.128895000000000870e+00 1.170970701679999948e+01 1.279020000000000010e+02 1.248780000000000001e+02
6.130355999999999916e+00 1.170973623999999980e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.131817000000000739e+00 1.170976546319999834e+01 1.279020000000000010e+02 1.248780000000000001e+02
6.133278000000000674e+00 1.170979468639999865e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.134738999999999720e+00 1.170982390959999897e+01 1.279020000000000010e+02 1.248780000000000001e+02
6.136200000000000543e+00 1.170982390959999897e+01 1.279009999999999962e+02 1.248799999999999955e+02
6.137660999999999589e+00 1.170982390959999897e+01 1.279020000000000010e+02 1.248859999999999957e+02
6.139122000000000412e+00 1.170985313279999929e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.140583000000000347e+00 1.170988235599999960e+01 1.279020000000000010e+02 1.248829999999999956e+02
6.142044000000000281e+00 1.170991157919999992e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.143505000000000216e+00 1.170994080239999846e+01 1.279009999999999962e+02 1.248820000000000050e+02
6.144966000000001038e+00 1.170997002559999878e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.146427000000000085e+00 1.171002847199999941e+01 1.279009999999999962e+02 1.248820000000000050e+02
6.147888000000000908e+00 1.171002847199999941e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.149348999999999954e+00 1.171008691840000004e+01 1.279009999999999962e+02 1.248820000000000050e+02
6.150809999999999889e+00 1.171008691840000004e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.152271000000000711e+00 1.171014536480000068e+01 1.279009999999999962e+02 1.248820000000000050e+02
6.153731999999999758e+00 1.171014536480000068e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.155193000000000580e+00 1.171020381119999954e+01 1.279009999999999962e+02 1.248820000000000050e+02
6.156654000000000515e+00 1.171020381119999954e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.158115000000000450e+00 1.171023303439999985e+01 1.279009999999999962e+02 1.248820000000000050e+02
6.159576000000000384e+00 1.171026225760000017e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.161036999999999431e+00 1.171029148079999871e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.162498000000000253e+00 1.171032070400000080e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.163959000000001076e+00 1.171034992719999934e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.165420000000000122e+00 1.171037915039999966e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.166881000000000057e+00 1.171040837359999998e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.168342000000000880e+00 1.171043759680000029e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.169802999999999926e+00 1.171046681999999883e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.171264000000000749e+00 1.171046681999999883e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.172724999999999795e+00 1.171052526639999947e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.174186000000000618e+00 1.171052526639999947e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.175647000000000553e+00 1.171055448959999801e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.177107999999999599e+00 1.171058371280000010e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.178569000000000422e+00 1.171061293599999864e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.180030000000001245e+00 1.171064215919999896e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.181491000000000291e+00 1.171067138239999927e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.182952000000000226e+00 1.171070060559999959e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.184413000000000160e+00 1.171072982879999813e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.185874000000000095e+00 1.171072982879999813e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.187335000000000917e+00 1.171075905200000022e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.188795999999999964e+00 1.171078827519999876e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.190257000000000787e+00 1.171081749839999908e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.191718000000000721e+00 1.171084672159999940e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.193178999999999768e+00 1.171087594479999971e+01 1.279009999999999962e+02 1.248810000000000002e+02
6.194640000000000590e+00 1.171087594479999971e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.196100999999999637e+00 1.171087594479999971e+01 1.279020000000000010e+02 1.248880000000000052e+02
6.197562000000000459e+00 1.171090516799999826e+01 1.279009999999999962e+02 1.248870000000000005e+02
6.199023000000000394e+00 1.171093439120000035e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.200484000000000329e+00 1.171096361439999889e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.201945000000000263e+00 1.171102206079999952e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.203406000000001086e+00 1.171102206079999952e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.204867000000000132e+00 1.171108050719999838e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.206328000000000955e+00 1.171108050719999838e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.207789000000000001e+00 1.171113895359999901e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.209249999999999936e+00 1.171113895359999901e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.210711000000000759e+00 1.171116817679999933e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.212171999999999805e+00 1.171119739999999965e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.213633000000000628e+00 1.171122662319999996e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.215093999999999674e+00 1.171125584639999850e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.216555000000000497e+00 1.171128506960000060e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.218016000000000432e+00 1.171131429279999914e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.219476999999999478e+00 1.171134351599999945e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.220938000000000301e+00 1.171137273919999977e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.222399000000001124e+00 1.171140196239999831e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.223860000000000170e+00 1.171140196239999831e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.225321000000000105e+00 1.171146040879999894e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.226782000000000039e+00 1.171146040879999894e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.228242999999999974e+00 1.171148963199999926e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.229704000000000796e+00 1.171151885519999958e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.231164999999999843e+00 1.171154807839999989e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.232626000000000666e+00 1.171157730159999844e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.234087000000000600e+00 1.171160652480000053e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.235547999999999647e+00 1.171160652480000053e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.237009000000000469e+00 1.171166497119999939e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.238469999999999516e+00 1.171166497119999939e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.239931000000000338e+00 1.171169419439999970e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.241392000000000273e+00 1.171172341760000002e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.242853000000000208e+00 1.171175264079999856e+01 1.279009999999999962e+02 1.248840000000000003e+02
6.244314000000000142e+00 1.171178186400000065e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.245775000000000965e+00 1.171181108719999919e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.247236000000000011e+00 1.171181108719999919e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.248697000000000834e+00 1.171184031039999951e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.250157999999999880e+00 1.171186953359999983e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.251618999999999815e+00 1.171189875680000014e+01 1.279009999999999962e+02 1.248829999999999956e+02
6.253080000000000638e+00 1.171192797999999868e+01 1.279009999999999962e+02 1.248850000000000051e+02
6.254540999999999684e+00 1.171189875680000014e+01 1.279009999999999962e+02 1.248900000000000006e+02
6.256002000000000507e+00 1.171192797999999868e+01 1.279009999999999962e+02 1.248889999999999958e+02
6.257463000000000442e+00 1.171195720320000078e+01 1.279009999999999962e+02 1.248870000000000005e+02
6.258924000000000376e+00 1.171198642639999932e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.260385000000000311e+00 1.171204487279999995e+01 1.279009999999999962e+02 1.248870000000000005e+02
6.261845999999999357e+00 1.171204487279999995e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.263307000000000180e+00 1.171210331919999881e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.264768000000001003e+00 1.171210331919999881e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.266229000000000049e+00 1.171213254240000090e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.267689999999999984e+00 1.171216176559999944e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.269151000000000806e+00 1.171219098879999798e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.270611999999999853e+00 1.171222021200000007e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.272073000000000675e+00 1.171224943519999862e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.273533999999999722e+00 1.171227865839999893e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.274995000000000545e+00 1.171230788159999925e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.276456000000000479e+00 1.171230788159999925e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.277916999999999526e+00 1.171236632799999811e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.279378000000000348e+00 1.171236632799999811e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.280839000000001171e+00 1.171239555120000020e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.282300000000000217e+00 1.171242477439999874e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.283761000000000152e+00 1.171245399759999906e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.285222000000000087e+00 1.171248322079999937e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.286683000000000021e+00 1.171251244399999969e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.288144000000000844e+00 1.171251244399999969e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.289604999999999890e+00 1.171257089040000032e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.291066000000000713e+00 1.171257089040000032e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.292527000000000648e+00 1.171260011359999886e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.293987999999999694e+00 1.171262933679999918e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.295449000000000517e+00 1.171265855999999950e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.296909999999999563e+00 1.171265855999999950e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.298371000000000386e+00 1.171271700639999835e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.299832000000000320e+00 1.171271700639999835e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.301293000000000255e+00 1.171274622960000045e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.302754000000000190e+00 1.171277545279999899e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.304215000000001012e+00 1.171280467599999930e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.305676000000000059e+00 1.171280467599999930e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.307137000000000882e+00 1.171286312239999994e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.308597999999999928e+00 1.171286312239999994e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.310058999999999862e+00 1.171289234559999848e+01 1.279009999999999962e+02 1.248859999999999957e+02
6.311520000000000685e+00 1.171292156880000057e+01 1.279000000000000057e+02 1.248870000000000005e+02
6.312980999999999732e+00 1.171289234559999848e+01 1.279009999999999962e+02 1.248919999999999959e+02
6.314442000000000554e+00 1.171292156880000057e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.315903000000000489e+00 1.171295079199999911e+01 1.279009999999999962e+02 1.248900000000000006e+02
6.317364000000000424e+00 1.171298001519999943e+01 1.279000000000000057e+02 1.248910000000000053e+02
6.318825000000000358e+00 1.171303846159999829e+01 1.279000000000000057e+02 1.248889999999999958e+02
6.320285999999999405e+00 1.171303846159999829e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.321747000000000227e+00 1.171309690799999892e+01 1.279000000000000057e+02 1.248889999999999958e+02
6.323208000000001050e+00 1.171309690799999892e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.324669000000000096e+00 1.171312613119999924e+01 1.279000000000000057e+02 1.248889999999999958e+02
6.326130000000000031e+00 1.171315535439999955e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.327591000000000854e+00 1.171318457759999987e+01 1.279000000000000057e+02 1.248889999999999958e+02
6.329051999999999900e+00 1.171321380079999841e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.330513000000000723e+00 1.171324302400000050e+01 1.279000000000000057e+02 1.248889999999999958e+02
6.331973999999999769e+00 1.171327224719999904e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.333435000000000592e+00 1.171330147039999936e+01 1.279000000000000057e+02 1.248889999999999958e+02
6.334896000000000527e+00 1.171330147039999936e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.336356999999999573e+00 1.171335991679999999e+01 1.279000000000000057e+02 1.248889999999999958e+02
6.337818000000000396e+00 1.171335991679999999e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.339279000000001218e+00 1.171338913999999853e+01 1.279000000000000057e+02 1.248889999999999958e+02
6.340740000000000265e+00 1.171341836320000063e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.342201000000000199e+00 1.171344758639999917e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.343662000000000134e+00 1.171347680959999948e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.345123000000000069e+00 1.171350603279999980e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.346584000000000891e+00 1.171350603279999980e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.348044999999999938e+00 1.171353525600000012e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.349506000000000761e+00 1.171356447919999866e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.350967000000000695e+00 1.171359370240000075e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.352427999999999741e+00 1.171362292559999929e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.353889000000000564e+00 1.171365214879999961e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.355349999999999611e+00 1.171365214879999961e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.356811000000000433e+00 1.171368137199999993e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.358272000000000368e+00 1.171371059520000024e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.359733000000000303e+00 1.171373981839999878e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.361194000000000237e+00 1.171376904160000088e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.362655000000001060e+00 1.171379826479999942e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.364116000000000106e+00 1.171379826479999942e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.365577000000000929e+00 1.171382748799999796e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.367037999999999975e+00 1.171385671120000005e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.368498999999999910e+00 1.171388593439999859e+01 1.279000000000000057e+02 1.248880000000000052e+02
6.369960000000000733e+00 1.171388593439999859e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.371420999999999779e+00 1.171388593439999859e+01 1.279009999999999962e+02 1.248940000000000055e+02
6.372882000000000602e+00 1.171391515759999891e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.374343000000000536e+00 1.171394438079999922e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.375804000000000471e+00 1.171397360399999954e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.377265000000000406e+00 1.171400282719999808e+01 1.279000000000000057e+02 1.248910000000000053e+02
6.378725999999999452e+00 1.171403205040000017e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.380187000000000275e+00 1.171406127359999871e+01 1.279000000000000057e+02 1.248910000000000053e+02
6.381648000000001097e+00 1.171409049679999903e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.383109000000000144e+00 1.171411971999999935e+01 1.279000000000000057e+02 1.248910000000000053e+02
6.384570000000000078e+00 1.171411971999999935e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.386031000000000901e+00 1.171417816639999820e+01 1.279000000000000057e+02 1.248910000000000053e+02
6.387491999999999948e+00 1.171417816639999820e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.388953000000000770e+00 1.171420738960000030e+01 1.279000000000000057e+02 1.248910000000000053e+02
6.390413999999999817e+00 1.171423661279999884e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.391875000000000639e+00 1.171426583599999915e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.393336000000000574e+00 1.171429505919999947e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.394796999999999620e+00 1.171432428239999979e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.396258000000000443e+00 1.171432428239999979e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.397718999999999490e+00 1.171438272880000042e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.399180000000000312e+00 1.171438272880000042e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.400641000000000247e+00 1.171441195199999896e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.402102000000000182e+00 1.171444117519999928e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.403563000000000116e+00 1.171447039839999960e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.405024000000000939e+00 1.171447039839999960e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.406484999999999985e+00 1.171449962159999991e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.407946000000000808e+00 1.171452884480000023e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.409406999999999854e+00 1.171455806800000055e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.410867999999999789e+00 1.171458729119999909e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.412329000000000612e+00 1.171461651439999940e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.413789999999999658e+00 1.171461651439999940e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.415251000000000481e+00 1.171464573759999972e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.416712000000000415e+00 1.171467496079999826e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.418173000000000350e+00 1.171470418400000035e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.419634000000000285e+00 1.171470418400000035e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.421094999999999331e+00 1.171473340719999889e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.422556000000000154e+00 1.171476263039999921e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.424017000000000976e+00 1.171479185359999953e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.425478000000000023e+00 1.171479185359999953e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.426938999999999957e+00 1.171485029999999838e+01 1.279000000000000057e+02 1.248900000000000006e+02
6.428400000000000780e+00 1.171485029999999838e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.429860999999999827e+00 1.171482107679999984e+01 1.279009999999999962e+02 1.248960000000000008e+02
6.431322000000000649e+00 1.171485029999999838e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.432782999999999696e+00 1.171490874639999902e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.434244000000000518e+00 1.171490874639999902e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.435705000000000453e+00 1.171496719279999965e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.437165999999999499e+00 1.171496719279999965e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.438627000000000322e+00 1.171502563919999851e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.440088000000001145e+00 1.171502563919999851e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.441549000000000191e+00 1.171505486240000060e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.443010000000000126e+00 1.171508408559999914e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.444471000000000060e+00 1.171511330879999946e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.445931999999999995e+00 1.171511330879999946e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.447393000000000818e+00 1.171517175520000009e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.448853999999999864e+00 1.171517175520000009e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.450315000000000687e+00 1.171520097839999863e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.451776000000000622e+00 1.171523020160000073e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.453236999999999668e+00 1.171525942479999927e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.454698000000000491e+00 1.171525942479999927e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.456158999999999537e+00 1.171531787119999990e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.457620000000000360e+00 1.171531787119999990e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.459081000000000294e+00 1.171534709440000022e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.460542000000000229e+00 1.171537631759999876e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.462003000000000164e+00 1.171540554079999907e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.463464000000000986e+00 1.171540554079999907e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.464925000000000033e+00 1.171543476399999939e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.466386000000000855e+00 1.171546398719999793e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.467846999999999902e+00 1.171549321040000002e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.469307999999999836e+00 1.171549321040000002e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.470769000000000659e+00 1.171552243359999856e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.472229999999999706e+00 1.171555165679999888e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.473691000000000528e+00 1.171558087999999920e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.475152000000000463e+00 1.171558087999999920e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.476613000000000397e+00 1.171563932639999805e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.478074000000000332e+00 1.171563932639999805e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.479534999999999378e+00 1.171566854960000015e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.480996000000000201e+00 1.171566854960000015e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.482457000000001024e+00 1.171572699599999900e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.483918000000000070e+00 1.171572699599999900e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.485379000000000005e+00 1.171575621919999932e+01 1.279000000000000057e+02 1.248919999999999959e+02
6.486840000000000828e+00 1.171578544239999964e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.488300999999999874e+00 1.171575621919999932e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.489762000000000697e+00 1.171578544239999964e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.491222999999999743e+00 1.171581466559999818e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.492684000000000566e+00 1.171584388880000027e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.494145000000000501e+00 1.171587311199999881e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.495605999999999547e+00 1.171590233519999913e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.497067000000000370e+00 1.171593155839999945e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.498528000000001192e+00 1.171596078159999976e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.499989000000000239e+00 1.171599000479999830e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.501450000000000173e+00 1.171599000479999830e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.502911000000000108e+00 1.171601922800000040e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.504372000000000043e+00 1.171604845119999894e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.505833000000000865e+00 1.171607767439999925e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.507293999999999912e+00 1.171610689759999957e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.508755000000000734e+00 1.171613612079999989e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.510216000000000669e+00 1.171613612079999989e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.511676999999999715e+00 1.171616534400000020e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.513138000000000538e+00 1.171619456720000052e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.514598999999999585e+00 1.171622379039999906e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.516060000000000407e+00 1.171622379039999906e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.517521000000000342e+00 1.171625301359999938e+01 1.279000000000000057e+02 1.248940000000000055e+02
6.518982000000000276e+00 1.171628223679999969e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.520443000000000211e+00 1.171631145999999823e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.521904000000001034e+00 1.171631145999999823e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.523365000000000080e+00 1.171634068320000033e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.524826000000000903e+00 1.171636990639999887e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.526286999999999949e+00 1.171639912959999918e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.527747999999999884e+00 1.171639912959999918e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.529209000000000707e+00 1.171642835279999950e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.530669999999999753e+00 1.171645757599999982e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.532131000000000576e+00 1.171648679919999836e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.533592000000000510e+00 1.171648679919999836e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.535053000000000445e+00 1.171651602240000045e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.536514000000000379e+00 1.171654524559999899e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.537974999999999426e+00 1.171657446879999931e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.539436000000000249e+00 1.171657446879999931e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.540897000000001071e+00 1.171660369199999963e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.542358000000000118e+00 1.171663291519999994e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.543819000000000052e+00 1.171666213839999848e+01 1.279000000000000057e+02 1.248930000000000007e+02
6.545280000000000875e+00 1.171666213839999848e+01 1.279000000000000057e+02 1.248949999999999960e+02
6.546740999999999921e+00 1.171663291519999994e+01 1.279020000000000010e+02 1.248990000000000009e+02
6.548202000000000744e+00 1.171666213839999848e+01 1.279009999999999962e+02 1.248990000000000009e+02
6.549662999999999791e+00 1.171669136160000058e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.551124000000000613e+00 1.171672058479999912e+01 1.279009999999999962e+02 1.248979999999999961e+02
6.552585000000000548e+00 1.171674980799999943e+01 1.279009999999999962e+02 1.248960000000000008e+02
6.554045999999999594e+00 1.171677903119999975e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.555507000000000417e+00 1.171680825440000007e+01 1.279009999999999962e+02 1.248960000000000008e+02
6.556968000000001240e+00 1.171680825440000007e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.558429000000000286e+00 1.171686670080000070e+01 1.279009999999999962e+02 1.248960000000000008e+02
6.559890000000000221e+00 1.171686670080000070e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.561351000000000155e+00 1.171689592399999924e+01 1.279009999999999962e+02 1.248960000000000008e+02
6.562812000000000090e+00 1.171692514719999956e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.564273000000000913e+00 1.171695437039999987e+01 1.279009999999999962e+02 1.248960000000000008e+02
6.565733999999999959e+00 1.171695437039999987e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.567195000000000782e+00 1.171698359360000019e+01 1.279009999999999962e+02 1.248960000000000008e+02
6.568656000000000716e+00 1.171701281679999873e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.570116999999999763e+00 1.171704203999999905e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.571578000000000586e+00 1.171704203999999905e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.573038999999999632e+00 1.171707126319999936e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.574500000000000455e+00 1.171710048639999791e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.575961000000000389e+00 1.171712970960000000e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.577422000000000324e+00 1.171712970960000000e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.578883000000000258e+00 1.171715893279999854e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.580343999999999305e+00 1.171715893279999854e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.581805000000000128e+00 1.171721737919999917e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.583266000000000950e+00 1.171721737919999917e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.584726999999999997e+00 1.171724660239999949e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.586187999999999931e+00 1.171724660239999949e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.587649000000000754e+00 1.171727582559999803e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.589109999999999800e+00 1.171730504880000012e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.590571000000000623e+00 1.171733427199999866e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.592031999999999670e+00 1.171733427199999866e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.593493000000000492e+00 1.171736349519999898e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.594954000000000427e+00 1.171739271839999930e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.596414999999999473e+00 1.171742194159999961e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.597876000000000296e+00 1.171742194159999961e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.599337000000001119e+00 1.171745116479999815e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.600798000000000165e+00 1.171745116479999815e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.602259000000000100e+00 1.171748038800000025e+01 1.279009999999999962e+02 1.248949999999999960e+02
6.603720000000000034e+00 1.171750961119999879e+01 1.279009999999999962e+02 1.248970000000000056e+02
6.605180999999999969e+00 1.171750961119999879e+01 1.279009999999999962e+02 1.249009999999999962e+02
6.606642000000000792e+00 1.171750961119999879e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.608102999999999838e+00 1.171756805759999942e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.609564000000000661e+00 1.171756805759999942e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.611025000000000595e+00 1.171762650400000005e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.612485999999999642e+00 1.171762650400000005e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.613947000000000465e+00 1.171765572720000037e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.615407999999999511e+00 1.171768495039999891e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.616869000000000334e+00 1.171771417359999923e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.618330000000000268e+00 1.171771417359999923e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.619791000000000203e+00 1.171777261999999986e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.621252000000000137e+00 1.171777261999999986e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.622713000000000960e+00 1.171780184320000018e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.624174000000000007e+00 1.171780184320000018e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.625635000000000829e+00 1.171786028959999904e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.627095999999999876e+00 1.171786028959999904e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.628556999999999810e+00 1.171788951279999935e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.630018000000000633e+00 1.171788951279999935e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.631478999999999679e+00 1.171794795919999821e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.632940000000000502e+00 1.171794795919999821e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.634401000000001325e+00 1.171797718240000030e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.635862000000000371e+00 1.171797718240000030e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.637323000000000306e+00 1.171800640559999884e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.638783999999999352e+00 1.171803562879999916e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.640245000000000175e+00 1.171806485199999948e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.641706000000000998e+00 1.171806485199999948e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.643167000000000044e+00 1.171809407519999979e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.644627999999999979e+00 1.171812329839999833e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.646089000000000802e+00 1.171815252160000043e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.647549999999999848e+00 1.171815252160000043e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.649011000000000671e+00 1.171818174479999897e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.650471999999999717e+00 1.171818174479999897e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.651933000000000540e+00 1.171821096799999928e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.653394000000000474e+00 1.171824019119999960e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.654854999999999521e+00 1.171826941439999992e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.656316000000000344e+00 1.171826941439999992e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.657777000000001166e+00 1.171829863759999846e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.659238000000000213e+00 1.171832786080000055e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.660699000000000147e+00 1.171835708399999909e+01 1.279000000000000057e+02 1.248960000000000008e+02
6.662160000000000082e+00 1.171835708399999909e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.663621000000000016e+00 1.171832786080000055e+01 1.279009999999999962e+02 1.249020000000000010e+02
6.665082000000000839e+00 1.171835708399999909e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.666542999999999886e+00 1.171841553039999972e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.668004000000000708e+00 1.171841553039999972e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.669465000000000643e+00 1.171847397679999858e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.670925999999999689e+00 1.171847397679999858e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.672387000000000512e+00 1.171850320000000067e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.673847999999999558e+00 1.171853242319999922e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.675309000000000381e+00 1.171856164639999953e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.676770000000001204e+00 1.171856164639999953e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.678231000000000250e+00 1.171859086959999985e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.679692000000000185e+00 1.171862009280000017e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.681153000000001008e+00 1.171864931599999871e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.682614000000000054e+00 1.171864931599999871e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.684075000000000877e+00 1.171867853919999902e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.685535999999999923e+00 1.171870776239999934e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.686996999999999858e+00 1.171873698559999788e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.688458000000000681e+00 1.171873698559999788e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.689918999999999727e+00 1.171876620879999997e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.691380000000000550e+00 1.171879543199999851e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.692841000000001372e+00 1.171882465519999883e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.694302000000000419e+00 1.171882465519999883e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.695763000000000353e+00 1.171885387839999915e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.697223999999999400e+00 1.171888310159999946e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.698685000000000223e+00 1.171891232479999800e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.700146000000001045e+00 1.171891232479999800e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.701607000000000092e+00 1.171894154800000010e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.703068000000000026e+00 1.171894154800000010e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.704529000000000849e+00 1.171897077119999864e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.705989999999999895e+00 1.171899999439999895e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.707451000000000718e+00 1.171902921759999927e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.708911999999999765e+00 1.171902921759999927e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.710373000000000587e+00 1.171905844079999959e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.711834000000000522e+00 1.171905844079999959e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.713294999999999568e+00 1.171908766399999990e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.714756000000000391e+00 1.171911688720000022e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.716217000000001214e+00 1.171914611039999876e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.717678000000000260e+00 1.171914611039999876e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.719139000000001083e+00 1.171917533359999908e+01 1.279000000000000057e+02 1.248970000000000056e+02
6.720600000000000129e+00 1.171917533359999908e+01 1.279000000000000057e+02 1.248979999999999961e+02
6.722061000000000064e+00 1.171917533359999908e+01 1.279009999999999962e+02 1.249039999999999964e+02
6.723522000000000887e+00 1.171920455679999939e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.724982999999999933e+00 1.171923377999999971e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.726444000000000756e+00 1.171923377999999971e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.727905000000000690e+00 1.171929222640000035e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.729365999999999737e+00 1.171929222640000035e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.730827000000000560e+00 1.171932144959999889e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.732287999999999606e+00 1.171935067280000098e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.733749000000000429e+00 1.171937989599999952e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.735210000000001251e+00 1.171937989599999952e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.736671000000000298e+00 1.171943834240000015e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.738132000000000232e+00 1.171943834240000015e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.739593000000001055e+00 1.171946756559999869e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.741054000000000102e+00 1.171946756559999869e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.742515000000000924e+00 1.171949678879999901e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.743975999999999971e+00 1.171952601199999933e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.745436999999999905e+00 1.171955523519999964e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.746898000000000728e+00 1.171955523519999964e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.748358999999999774e+00 1.171958445839999818e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.749820000000000597e+00 1.171961368160000028e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.751281000000001420e+00 1.171964290479999882e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.752742000000000466e+00 1.171964290479999882e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.754203000000000401e+00 1.171967212799999913e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.755663999999999447e+00 1.171967212799999913e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.757125000000000270e+00 1.171970135119999945e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.758586000000001093e+00 1.171973057439999977e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.760047000000000139e+00 1.171975979759999831e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.761508000000000962e+00 1.171975979759999831e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.762969000000000008e+00 1.171978902080000040e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.764429999999999943e+00 1.171978902080000040e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.765891000000000766e+00 1.171981824399999894e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.767351999999999812e+00 1.171984746719999926e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.768813000000000635e+00 1.171987669039999957e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.770274000000000569e+00 1.171987669039999957e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.771734999999999616e+00 1.171990591359999989e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.773196000000000438e+00 1.171990591359999989e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.774656999999999485e+00 1.171993513679999843e+01 1.279000000000000057e+02 1.249000000000000057e+02
6.776118000000000308e+00 1.171996436000000053e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.777579000000001130e+00 1.171999358319999907e+01 1.279000000000000057e+02 1.248990000000000009e+02
6.779040000000000177e+00 1.171999358319999907e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.780501000000000111e+00 1.171996436000000053e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.781962000000000934e+00 1.171999358319999907e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.783422999999999981e+00 1.172002280639999938e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.784884000000000803e+00 1.172005202959999970e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.786344999999999850e+00 1.172008125280000002e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.787805999999999784e+00 1.172011047599999856e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.789267000000000607e+00 1.172013969920000065e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.790727999999999653e+00 1.172016892239999919e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.792189000000000476e+00 1.172019814559999951e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.793650000000001299e+00 1.172019814559999951e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.795111000000000345e+00 1.172022736879999982e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.796572000000000280e+00 1.172025659200000014e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.798032999999999326e+00 1.172028581519999868e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.799494000000000149e+00 1.172028581519999868e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.800955000000000972e+00 1.172031503839999900e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.802416000000000018e+00 1.172034426159999931e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.803877000000000841e+00 1.172037348479999785e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.805338000000000775e+00 1.172037348479999785e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.806798999999999822e+00 1.172040270799999995e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.808260000000000645e+00 1.172040270799999995e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.809720999999999691e+00 1.172043193119999849e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.811182000000000514e+00 1.172046115439999880e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.812643000000000448e+00 1.172049037759999912e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.814103999999999495e+00 1.172049037759999912e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.815565000000000317e+00 1.172051960079999944e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.817026000000001140e+00 1.172051960079999944e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.818487000000000187e+00 1.172054882399999975e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.819948000000001009e+00 1.172057804720000007e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.821409000000000056e+00 1.172060727039999861e+01 1.279000000000000057e+02 1.249020000000000010e+02
6.822869999999999990e+00 1.172060727039999861e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.824331000000000813e+00 1.172063649359999893e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.825791999999999859e+00 1.172063649359999893e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.827253000000000682e+00 1.172066571679999925e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.828714000000000617e+00 1.172066571679999925e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.830174999999999663e+00 1.172069493999999956e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.831636000000000486e+00 1.172072416319999988e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.833096999999999532e+00 1.172075338640000020e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.834558000000000355e+00 1.172075338640000020e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.836019000000001178e+00 1.172078260959999874e+01 1.279000000000000057e+02 1.249009999999999962e+02
6.837480000000000224e+00 1.172078260959999874e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.838941000000000159e+00 1.172078260959999874e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.840402000000000982e+00 1.172078260959999874e+01 1.279000000000000057e+02 1.249060000000000059e+02
6.841863000000000028e+00 1.172084105599999937e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.843324000000000851e+00 1.172084105599999937e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.844784999999999897e+00 1.172089950240000000e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.846245999999999832e+00 1.172089950240000000e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.847707000000000654e+00 1.172092872560000032e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.849167999999999701e+00 1.172095794879999886e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.850629000000000524e+00 1.172098717200000095e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.852090000000001346e+00 1.172098717200000095e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.853551000000000393e+00 1.172101639519999949e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.855012000000000327e+00 1.172104561839999981e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.856472999999999374e+00 1.172107484160000013e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.857934000000000196e+00 1.172107484160000013e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.859395000000001019e+00 1.172110406479999867e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.860856000000000066e+00 1.172113328799999898e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.862317000000000888e+00 1.172116251119999930e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.863778000000000823e+00 1.172116251119999930e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.865238999999999869e+00 1.172119173439999962e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.866700000000000692e+00 1.172122095759999816e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.868160999999999738e+00 1.172125018080000025e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.869622000000000561e+00 1.172125018080000025e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.871083000000000496e+00 1.172127940399999879e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.872543999999999542e+00 1.172127940399999879e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.874005000000000365e+00 1.172130862719999911e+01 1.279000000000000057e+02 1.249039999999999964e+02
6.875466000000001188e+00 1.172133785039999943e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.876927000000000234e+00 1.172136707359999974e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.878388000000001057e+00 1.172136707359999974e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.879849000000000103e+00 1.172139629679999828e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.881310000000000038e+00 1.172139629679999828e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.882771000000000861e+00 1.172142552000000038e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.884231999999999907e+00 1.172145474319999892e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.885693000000000730e+00 1.172148396639999923e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.887154000000000664e+00 1.172148396639999923e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.888614999999999711e+00 1.172151318959999955e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.890076000000000533e+00 1.172151318959999955e+01 1.278990000000000009e+02 1.249050000000000011e+02
6.891536999999999580e+00 1.172154241279999987e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.892998000000000403e+00 1.172154241279999987e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.894459000000001225e+00 1.172157163599999841e+01 1.279000000000000057e+02 1.249030000000000058e+02
6.895920000000000272e+00 1.172160085920000050e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.897381000000000206e+00 1.172157163599999841e+01 1.279000000000000057e+02 1.249090000000000060e+02
6.898842000000001029e+00 1.172160085920000050e+01 1.279000000000000057e+02 1.249080000000000013e+02
6.900303000000000075e+00 1.172163008239999904e+01 1.279000000000000057e+02 1.249060000000000059e+02
6.901764000000000898e+00 1.172163008239999904e+01 1.278990000000000009e+02 1.249069999999999965e+02
6.903224999999999945e+00 1.172168852879999967e+01 1.279000000000000057e+02 1.249060000000000059e+02
6.904686000000000767e+00 1.172168852879999967e+01 1.278990000000000009e+02 1.249069999999999965e+02
6.906147000000000702e+00 1.172171775199999999e+01 1.279000000000000057e+02 1.249060000000000059e+02
6.907607999999999748e+00 1.172174697519999853e+01 1.278990000000000009e+02 1.249069999999999965e+02
6.909069000000000571e+00 1.172177619840000062e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.910530000000001394e+00 1.172177619840000062e+01 1.278990000000000009e+02 1.249069999999999965e+02
6.911991000000000440e+00 1.172180542159999916e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.913452000000000375e+00 1.172183464479999948e+01 1.278990000000000009e+02 1.249069999999999965e+02
6.914912999999999421e+00 1.172186386799999980e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.916374000000000244e+00 1.172186386799999980e+01 1.278990000000000009e+02 1.249069999999999965e+02
6.917835000000001067e+00 1.172189309119999834e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.919296000000000113e+00 1.172189309119999834e+01 1.278990000000000009e+02 1.249069999999999965e+02
6.920757000000000936e+00 1.172192231439999865e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.922218000000000870e+00 1.172195153759999897e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.923678999999999917e+00 1.172198076079999929e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.925140000000000740e+00 1.172198076079999929e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.926600999999999786e+00 1.172200998399999960e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.928062000000000609e+00 1.172200998399999960e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.929523000000000543e+00 1.172203920719999992e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.930983999999999590e+00 1.172206843039999846e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.932445000000000412e+00 1.172209765359999878e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.933906000000001235e+00 1.172209765359999878e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.935367000000000282e+00 1.172212687679999910e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.936828000000001104e+00 1.172212687679999910e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.938289000000000151e+00 1.172215609999999941e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.939750000000000085e+00 1.172215609999999941e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.941211000000000908e+00 1.172218532319999973e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.942671999999999954e+00 1.172221454640000005e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.944133000000000777e+00 1.172224376959999859e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.945593999999999824e+00 1.172224376959999859e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.947055000000000646e+00 1.172227299280000068e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.948516000000000581e+00 1.172227299280000068e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.949976999999999627e+00 1.172230221599999922e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.951438000000000450e+00 1.172230221599999922e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.952899000000001273e+00 1.172233143919999954e+01 1.279000000000000057e+02 1.249050000000000011e+02
6.954360000000000319e+00 1.172233143919999954e+01 1.278990000000000009e+02 1.249060000000000059e+02
6.955821000000000254e+00 1.172233143919999954e+01 1.279000000000000057e+02 1.249099999999999966e+02
6.957281999999999300e+00 1.172236066239999985e+01 1.279000000000000057e+02 1.249090000000000060e+02
6.958743000000000123e+00 1.172238988560000017e+01 1.279000000000000057e+02 1.249080000000000013e+02
6.960204000000000946e+00 1.172238988560000017e+01 1.278990000000000009e+02 1.249090000000000060e+02
6.961664999999999992e+00 1.172241910879999871e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.963126000000000815e+00 1.172244833200000080e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.964587000000000749e+00 1.172247755519999934e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.966047999999999796e+00 1.172247755519999934e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.967509000000000619e+00 1.172250677839999966e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.968969999999999665e+00 1.172253600159999998e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.970431000000000488e+00 1.172256522480000029e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.971892000000000422e+00 1.172256522480000029e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.973352999999999469e+00 1.172259444799999883e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.974814000000000291e+00 1.172259444799999883e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.976275000000001114e+00 1.172262367120000093e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.977736000000000161e+00 1.172265289439999947e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.979197000000000983e+00 1.172265289439999947e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.980658000000000030e+00 1.172268211759999978e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.982118999999999964e+00 1.172271134080000010e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.983580000000000787e+00 1.172271134080000010e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.985040999999999833e+00 1.172274056399999864e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.986502000000000656e+00 1.172274056399999864e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.987963000000000591e+00 1.172276978719999896e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.989424000000000525e+00 1.172276978719999896e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.990885000000000460e+00 1.172279901039999928e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.992345999999999506e+00 1.172279901039999928e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.993807000000000329e+00 1.172282823359999959e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.995268000000001152e+00 1.172285745679999813e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.996729000000000198e+00 1.172285745679999813e+01 1.279000000000000057e+02 1.249069999999999965e+02
6.998190000000000133e+00 1.172288668000000023e+01 1.278990000000000009e+02 1.249080000000000013e+02
6.999651000000000955e+00 1.172291590319999877e+01 1.279000000000000057e+02 1.249069999999999965e+02
7.001112000000000002e+00 1.172291590319999877e+01 1.278990000000000009e+02 1.249080000000000013e+02
7.002573000000000825e+00 1.172294512639999908e+01 1.279000000000000057e+02 1.249060000000000059e+02
7.004033999999999871e+00 1.172294512639999908e+01 1.278990000000000009e+02 1.249080000000000013e+02
7.005495000000000694e+00 1.172297434959999940e+01 1.279000000000000057e+02 1.249060000000000059e+02
7.006956000000000628e+00 1.172297434959999940e+01 1.278990000000000009e+02 1.249080000000000013e+02
7.008416999999999675e+00 1.172300357279999972e+01 1.279000000000000057e+02 1.249060000000000059e+02
7.009878000000000497e+00 1.172300357279999972e+01 1.278990000000000009e+02 1.249080000000000013e+02
7.011339000000001320e+00 1.172303279599999826e+01 1.279000000000000057e+02 1.249060000000000059e+02
7.012800000000000367e+00 1.172303279599999826e+01 1.278990000000000009e+02 1.249080000000000013e+02
7.014261000000000301e+00 1.172303279599999826e+01 1.279000000000000057e+02 1.249110000000000014e+02
7.015721999999999348e+00 1.172303279599999826e+01 1.279000000000000057e+02 1.249099999999999966e+02
7.017183000000000170e+00 1.172306201920000035e+01 1.279000000000000057e+02 1.249090000000000060e+02
7.018644000000000993e+00 1.172309124239999889e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.020105000000000040e+00 1.172312046559999921e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.021566000000000862e+00 1.172312046559999921e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.023027000000000797e+00 1.172314968879999952e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.024487999999999843e+00 1.172317891199999984e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.025949000000000666e+00 1.172320813519999838e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.027409999999999712e+00 1.172320813519999838e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.028871000000000535e+00 1.172323735840000047e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.030332000000000470e+00 1.172323735840000047e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.031793000000000404e+00 1.172326658159999901e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.033254000000000339e+00 1.172329580479999933e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.034715000000001162e+00 1.172332502799999965e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.036176000000000208e+00 1.172332502799999965e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.037637000000001031e+00 1.172335425119999996e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.039098000000000077e+00 1.172335425119999996e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.040559000000000012e+00 1.172338347439999851e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.042020000000000834e+00 1.172338347439999851e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.043480999999999881e+00 1.172341269760000060e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.044942000000000704e+00 1.172341269760000060e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.046403000000000638e+00 1.172344192079999914e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.047864000000000573e+00 1.172347114399999946e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.049325000000000507e+00 1.172347114399999946e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.050785999999999554e+00 1.172350036719999977e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.052247000000000376e+00 1.172352959039999831e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.053708000000001199e+00 1.172352959039999831e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.055169000000000246e+00 1.172355881359999863e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.056630000000000180e+00 1.172355881359999863e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.058091000000001003e+00 1.172358803679999895e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.059552000000000049e+00 1.172358803679999895e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.061013000000000872e+00 1.172361725999999926e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.062473999999999918e+00 1.172361725999999926e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.063935000000000741e+00 1.172364648319999958e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.065396000000000676e+00 1.172364648319999958e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.066856999999999722e+00 1.172367570639999990e+01 1.279000000000000057e+02 1.249080000000000013e+02
7.068318000000000545e+00 1.172367570639999990e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.069779000000001368e+00 1.172370492959999844e+01 1.279000000000000057e+02 1.249069999999999965e+02
7.071240000000000414e+00 1.172370492959999844e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.072701000000000349e+00 1.172370492959999844e+01 1.279000000000000057e+02 1.249120000000000061e+02
7.074162000000000283e+00 1.172370492959999844e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.075623000000000218e+00 1.172373415279999875e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.077084000000001041e+00 1.172376337599999907e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.078545000000000087e+00 1.172379259919999939e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.080006000000000910e+00 1.172379259919999939e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.081467000000000844e+00 1.172382182239999970e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.082927999999999891e+00 1.172385104560000002e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.084389000000000713e+00 1.172388026879999856e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.085849999999999760e+00 1.172388026879999856e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.087311000000000583e+00 1.172390949200000065e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.088772000000000517e+00 1.172390949200000065e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.090233000000000452e+00 1.172393871519999919e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.091694000000000386e+00 1.172396793839999951e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.093155000000001209e+00 1.172399716159999983e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.094616000000000255e+00 1.172399716159999983e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.096077000000001078e+00 1.172402638480000014e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.097538000000000125e+00 1.172402638480000014e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.098999000000000059e+00 1.172405560799999868e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.100460000000000882e+00 1.172405560799999868e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.101920999999999928e+00 1.172408483120000078e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.103382000000000751e+00 1.172408483120000078e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.104843000000000686e+00 1.172411405439999932e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.106304000000000620e+00 1.172414327759999964e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.107765000000000555e+00 1.172414327759999964e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.109225999999999601e+00 1.172417250079999995e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.110687000000000424e+00 1.172420172400000027e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.112148000000001247e+00 1.172420172400000027e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.113609000000000293e+00 1.172423094719999881e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.115070000000000228e+00 1.172423094719999881e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.116531000000001050e+00 1.172426017040000090e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.117992000000000097e+00 1.172426017040000090e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.119453000000000920e+00 1.172428939359999944e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.120913999999999966e+00 1.172428939359999944e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.122375000000000789e+00 1.172431861679999798e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.123836000000000723e+00 1.172431861679999798e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.125296999999999770e+00 1.172434784000000008e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.126758000000000592e+00 1.172434784000000008e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.128218999999999639e+00 1.172437706319999862e+01 1.278990000000000009e+02 1.249090000000000060e+02
7.129680000000000462e+00 1.172437706319999862e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.131141000000000396e+00 1.172437706319999862e+01 1.278990000000000009e+02 1.249140000000000015e+02
7.132602000000000331e+00 1.172437706319999862e+01 1.278990000000000009e+02 1.249129999999999967e+02
7.134063000000000265e+00 1.172440628639999893e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.135524000000001088e+00 1.172443550959999925e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.136985000000000134e+00 1.172446473279999957e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.138446000000000957e+00 1.172446473279999957e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.139907000000000004e+00 1.172449395599999811e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.141367999999999938e+00 1.172452317920000020e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.142829000000000761e+00 1.172455240239999874e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.144289999999999807e+00 1.172455240239999874e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.145751000000000630e+00 1.172458162559999906e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.147212000000000565e+00 1.172458162559999906e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.148673000000000499e+00 1.172461084879999937e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.150134000000000434e+00 1.172464007199999969e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.151594999999999480e+00 1.172464007199999969e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.153056000000000303e+00 1.172466929519999823e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.154517000000001126e+00 1.172469851840000032e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.155978000000000172e+00 1.172469851840000032e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.157439000000000107e+00 1.172472774159999886e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.158900000000000929e+00 1.172472774159999886e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.160360999999999976e+00 1.172475696479999918e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.161822000000000799e+00 1.172475696479999918e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.163282999999999845e+00 1.172478618799999950e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.164744000000000668e+00 1.172478618799999950e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.166205000000000602e+00 1.172481541119999982e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.167665999999999649e+00 1.172481541119999982e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.169127000000000471e+00 1.172484463439999836e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.170588000000001294e+00 1.172484463439999836e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.172049000000000341e+00 1.172487385760000045e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.173510000000000275e+00 1.172487385760000045e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.174971000000000210e+00 1.172490308079999899e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.176432000000000144e+00 1.172493230399999931e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.177893000000000967e+00 1.172493230399999931e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.179354000000000013e+00 1.172496152719999962e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.180815000000000836e+00 1.172496152719999962e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.182276000000000771e+00 1.172499075039999994e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.183736999999999817e+00 1.172499075039999994e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.185198000000000640e+00 1.172501997359999848e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.186658999999999686e+00 1.172501997359999848e+01 1.278990000000000009e+02 1.249099999999999966e+02
7.188120000000000509e+00 1.172504919680000057e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.189581000000000444e+00 1.172501997359999848e+01 1.278990000000000009e+02 1.249150000000000063e+02
7.191042000000000378e+00 1.172504919680000057e+01 1.278990000000000009e+02 1.249140000000000015e+02
7.192503000000000313e+00 1.172507841999999911e+01 1.278990000000000009e+02 1.249129999999999967e+02
7.193964000000001136e+00 1.172507841999999911e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.195425000000000182e+00 1.172513686639999975e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.196886000000001005e+00 1.172513686639999975e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.198347000000000051e+00 1.172516608959999829e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.199807999999999986e+00 1.172516608959999829e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.201269000000000808e+00 1.172519531279999860e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.202729999999999855e+00 1.172519531279999860e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.204191000000000678e+00 1.172522453599999892e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.205652000000000612e+00 1.172525375919999924e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.207113000000000547e+00 1.172528298239999955e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.208574000000000481e+00 1.172528298239999955e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.210034999999999528e+00 1.172531220559999987e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.211496000000000350e+00 1.172531220559999987e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.212957000000001173e+00 1.172534142879999841e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.214418000000000220e+00 1.172534142879999841e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.215879000000000154e+00 1.172537065200000050e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.217340000000000977e+00 1.172537065200000050e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.218801000000000023e+00 1.172539987519999904e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.220262000000000846e+00 1.172539987519999904e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.221722999999999892e+00 1.172542909839999936e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.223184000000000715e+00 1.172542909839999936e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.224645000000000650e+00 1.172545832159999968e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.226105999999999696e+00 1.172545832159999968e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.227567000000000519e+00 1.172548754479999999e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.229028000000001342e+00 1.172548754479999999e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.230489000000000388e+00 1.172551676799999854e+01 1.278990000000000009e+02 1.249120000000000061e+02
7.231950000000000323e+00 1.172551676799999854e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.233411000000000257e+00 1.172554599120000063e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.234872000000000192e+00 1.172554599120000063e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.236333000000001014e+00 1.172557521439999917e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.237794000000000061e+00 1.172557521439999917e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.239255000000000884e+00 1.172560443759999949e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.240716000000000818e+00 1.172560443759999949e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.242176999999999865e+00 1.172563366079999980e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.243638000000000687e+00 1.172563366079999980e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.245098999999999734e+00 1.172566288400000012e+01 1.278990000000000009e+02 1.249110000000000014e+02
7.246560000000000556e+00 1.172566288400000012e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.248021000000000491e+00 1.172566288400000012e+01 1.278990000000000009e+02 1.249140000000000015e+02
7.249482000000000426e+00 1.172566288400000012e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.250943000000000360e+00 1.172569210719999866e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.252404000000001183e+00 1.172572133040000075e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.253865000000000229e+00 1.172575055359999929e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.255326000000001052e+00 1.172575055359999929e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.256787000000000099e+00 1.172577977679999961e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.258248000000000033e+00 1.172577977679999961e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.259709000000000856e+00 1.172580899999999993e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.261169999999999902e+00 1.172580899999999993e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.262631000000000725e+00 1.172583822320000024e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.264092000000000660e+00 1.172586744639999878e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.265553000000000594e+00 1.172586744639999878e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.267014000000000529e+00 1.172589666960000088e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.268474999999999575e+00 1.172592589279999942e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.269936000000000398e+00 1.172592589279999942e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.271397000000001221e+00 1.172595511599999796e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.272858000000000267e+00 1.172595511599999796e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.274319000000000202e+00 1.172598433920000005e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.275780000000001024e+00 1.172598433920000005e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.277241000000000071e+00 1.172601356239999859e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.278702000000000893e+00 1.172601356239999859e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.280162999999999940e+00 1.172604278559999891e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.281624000000000763e+00 1.172604278559999891e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.283085000000000697e+00 1.172607200879999922e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.284545999999999744e+00 1.172607200879999922e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.286007000000000566e+00 1.172610123199999954e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.287468000000001389e+00 1.172610123199999954e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.288929000000000435e+00 1.172613045519999808e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.290390000000000370e+00 1.172613045519999808e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.291851000000000305e+00 1.172615967840000017e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.293312000000000239e+00 1.172615967840000017e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.294773000000001062e+00 1.172618890159999872e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.296234000000000108e+00 1.172618890159999872e+01 1.278979999999999961e+02 1.249120000000000061e+02
7.297695000000000931e+00 1.172621812479999903e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.299156000000000866e+00 1.172621812479999903e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.300616999999999912e+00 1.172624734799999935e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.302078000000000735e+00 1.172624734799999935e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.303538999999999781e+00 1.172627657119999967e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.305000000000000604e+00 1.172627657119999967e+01 1.278979999999999961e+02 1.249129999999999967e+02
7.306461000000000539e+00 1.172627657119999967e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.307922000000000473e+00 1.172627657119999967e+01 1.278979999999999961e+02 1.249110000000000014e+02
7.309383000000000408e+00 1.172630579439999821e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.310843999999999454e+00 1.172633501760000030e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.312305000000000277e+00 1.172636424079999884e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.313766000000001100e+00 1.172636424079999884e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.315227000000000146e+00 1.172639346399999916e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.316688000000000081e+00 1.172639346399999916e+01 1.278970000000000056e+02 1.249090000000000060e+02
7.318149000000000903e+00 1.172642268719999947e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.319609999999999950e+00 1.172645191039999979e+01 1.278970000000000056e+02 1.249090000000000060e+02
7.321071000000000772e+00 1.172648113359999833e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.322531999999999819e+00 1.172648113359999833e+01 1.278970000000000056e+02 1.249090000000000060e+02
7.323993000000000642e+00 1.172651035680000042e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.325454000000000576e+00 1.172651035680000042e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.326914999999999623e+00 1.172653957999999896e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.328376000000000445e+00 1.172653957999999896e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.329837000000001268e+00 1.172656880319999928e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.331298000000000314e+00 1.172656880319999928e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.332759000000000249e+00 1.172659802639999960e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.334220000000000184e+00 1.172659802639999960e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.335681000000000118e+00 1.172662724959999991e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.337142000000000941e+00 1.172662724959999991e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.338602999999999987e+00 1.172665647279999845e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.340064000000000810e+00 1.172665647279999845e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.341525000000000745e+00 1.172668569600000055e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.342985999999999791e+00 1.172668569600000055e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.344447000000000614e+00 1.172671491919999909e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.345907999999999660e+00 1.172671491919999909e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.347369000000000483e+00 1.172674414239999940e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.348830000000000418e+00 1.172674414239999940e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.350291000000000352e+00 1.172677336559999972e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.351752000000000287e+00 1.172677336559999972e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.353213000000001109e+00 1.172680258879999826e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.354674000000000156e+00 1.172680258879999826e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.356135000000000979e+00 1.172683181200000035e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.357596000000000025e+00 1.172683181200000035e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.359056999999999960e+00 1.172686103519999889e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.360518000000000782e+00 1.172686103519999889e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.361978999999999829e+00 1.172689025839999921e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.363440000000000651e+00 1.172689025839999921e+01 1.278970000000000056e+02 1.249099999999999966e+02
7.364901000000000586e+00 1.172689025839999921e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.366362000000000521e+00 1.172689025839999921e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.367823000000000455e+00 1.172691948159999953e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.369283999999999502e+00 1.172694870479999985e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.370745000000000324e+00 1.172697792799999839e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.372206000000001147e+00 1.172697792799999839e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.373667000000000193e+00 1.172700715120000048e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.375128000000000128e+00 1.172700715120000048e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.376589000000000951e+00 1.172703637439999902e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.378049999999999997e+00 1.172703637439999902e+01 1.278970000000000056e+02 1.249080000000000013e+02
7.379511000000000820e+00 1.172706559759999934e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.380971999999999866e+00 1.172709482079999965e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.382433000000000689e+00 1.172709482079999965e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.383894000000000624e+00 1.172712404399999997e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.385354999999999670e+00 1.172712404399999997e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.386816000000000493e+00 1.172715326719999851e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.388277000000001316e+00 1.172718249040000060e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.389738000000000362e+00 1.172718249040000060e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.391199000000000296e+00 1.172721171359999914e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.392660000000000231e+00 1.172721171359999914e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.394121000000000166e+00 1.172724093679999946e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.395582000000000988e+00 1.172724093679999946e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.397043000000000035e+00 1.172727015999999978e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.398504000000000858e+00 1.172727015999999978e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.399965000000000792e+00 1.172729938320000009e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.401425999999999839e+00 1.172729938320000009e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.402887000000000661e+00 1.172732860639999863e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.404347999999999708e+00 1.172732860639999863e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.405809000000000530e+00 1.172735782960000073e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.407270000000000465e+00 1.172735782960000073e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.408731000000000400e+00 1.172738705279999927e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.410192000000000334e+00 1.172738705279999927e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.411653000000001157e+00 1.172741627599999958e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.413114000000000203e+00 1.172741627599999958e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.414575000000001026e+00 1.172741627599999958e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.416036000000000072e+00 1.172744549919999990e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.417497000000000007e+00 1.172744549919999990e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.418958000000000830e+00 1.172747472240000022e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.420418999999999876e+00 1.172747472240000022e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.421880000000000699e+00 1.172750394559999876e+01 1.278979999999999961e+02 1.249080000000000013e+02
7.423341000000000633e+00 1.172747472240000022e+01 1.278979999999999961e+02 1.249069999999999965e+02
7.424802000000000568e+00 1.172750394559999876e+01 1.278979999999999961e+02 1.249060000000000059e+02
7.426263000000000503e+00 1.172753316880000085e+01 1.278979999999999961e+02 1.249050000000000011e+02
7.427723999999999549e+00 1.172753316880000085e+01 1.278979999999999961e+02 1.249050000000000011e+02
7.429185000000000372e+00 1.172756239199999939e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.430646000000001195e+00 1.172756239199999939e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.432107000000000241e+00 1.172759161519999793e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.433568000000000175e+00 1.172762083840000003e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.435029000000000998e+00 1.172762083840000003e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.436490000000000045e+00 1.172765006159999857e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.437951000000000867e+00 1.172767928479999888e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.439411999999999914e+00 1.172767928479999888e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.440873000000000737e+00 1.172770850799999920e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.442334000000000671e+00 1.172770850799999920e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.443794999999999717e+00 1.172773773119999952e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.445256000000000540e+00 1.172773773119999952e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.446717000000001363e+00 1.172776695439999806e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.448178000000000409e+00 1.172776695439999806e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.449639000000000344e+00 1.172779617760000015e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.451100000000000279e+00 1.172779617760000015e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.452561000000000213e+00 1.172782540079999869e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.454022000000001036e+00 1.172782540079999869e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.455483000000000082e+00 1.172785462399999901e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.456944000000000905e+00 1.172785462399999901e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.458405000000000840e+00 1.172788384719999932e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.459865999999999886e+00 1.172788384719999932e+01 1.278970000000000056e+02 1.249050000000000011e+02
7.461327000000000709e+00 1.172791307039999964e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.462787999999999755e+00 1.172791307039999964e+01 1.278979999999999961e+02 1.249050000000000011e+02
7.464249000000000578e+00 1.172794229359999818e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.465710000000000512e+00 1.172794229359999818e+01 1.278979999999999961e+02 1.249050000000000011e+02
7.467171000000000447e+00 1.172797151680000027e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.468632000000000382e+00 1.172797151680000027e+01 1.278979999999999961e+02 1.249060000000000059e+02
7.470093000000001204e+00 1.172800073999999881e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.471554000000000251e+00 1.172800073999999881e+01 1.278979999999999961e+02 1.249060000000000059e+02
7.473015000000001073e+00 1.172802996319999913e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.474476000000000120e+00 1.172802996319999913e+01 1.278979999999999961e+02 1.249060000000000059e+02
7.475937000000000054e+00 1.172805918639999945e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.477398000000000877e+00 1.172805918639999945e+01 1.278979999999999961e+02 1.249060000000000059e+02
7.478858999999999924e+00 1.172808840959999976e+01 1.278979999999999961e+02 1.249050000000000011e+02
7.480320000000000746e+00 1.172808840959999976e+01 1.278979999999999961e+02 1.249060000000000059e+02
7.481781000000000681e+00 1.172808840959999976e+01 1.278979999999999961e+02 1.249050000000000011e+02
7.483242000000000616e+00 1.172808840959999976e+01 1.278979999999999961e+02 1.249039999999999964e+02
7.484703000000000550e+00 1.172811763279999830e+01 1.278979999999999961e+02 1.249030000000000058e+02
7.486163999999999596e+00 1.172814685600000040e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.487625000000000419e+00 1.172814685600000040e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.489086000000001242e+00 1.172817607919999894e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.490547000000000288e+00 1.172820530239999925e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.492008000000000223e+00 1.172820530239999925e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.493469000000000158e+00 1.172823452559999957e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.494930000000000092e+00 1.172823452559999957e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.496391000000000915e+00 1.172826374879999989e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.497851999999999961e+00 1.172826374879999989e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.499313000000000784e+00 1.172829297200000020e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.500774000000000719e+00 1.172829297200000020e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.502234999999999765e+00 1.172832219520000052e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.503696000000000588e+00 1.172832219520000052e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.505156999999999634e+00 1.172835141839999906e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.506618000000000457e+00 1.172835141839999906e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.508079000000000391e+00 1.172838064159999938e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.509540000000000326e+00 1.172838064159999938e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.511001000000000261e+00 1.172840986479999970e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.512462000000001083e+00 1.172840986479999970e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.513923000000000130e+00 1.172843908799999824e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.515384000000000952e+00 1.172843908799999824e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.516844999999999999e+00 1.172846831120000033e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.518305999999999933e+00 1.172846831120000033e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.519767000000000756e+00 1.172849753439999887e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.521227999999999803e+00 1.172849753439999887e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.522689000000000625e+00 1.172852675759999919e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.524150000000000560e+00 1.172852675759999919e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.525611000000000494e+00 1.172855598079999950e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.527072000000000429e+00 1.172855598079999950e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.528532999999999475e+00 1.172858520399999982e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.529994000000000298e+00 1.172858520399999982e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.531455000000001121e+00 1.172861442719999836e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.532916000000000167e+00 1.172861442719999836e+01 1.278970000000000056e+02 1.249030000000000058e+02
7.534377000000000102e+00 1.172864365040000045e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.535838000000000925e+00 1.172864365040000045e+01 1.278970000000000056e+02 1.249039999999999964e+02
7.537298999999999971e+00 1.172867287359999899e+01 1.278979999999999961e+02 1.249020000000000010e+02
7.538760000000000794e+00 1.172867287359999899e+01 1.278970000000000056e+02 1.249039999999999964e+02
7.540220999999999840e+00 1.172864365040000045e+01 1.278979999999999961e+02 1.249030000000000058e+02
7.541682000000000663e+00 1.172867287359999899e+01 1.278979999999999961e+02 1.249030000000000058e+02
7.543143000000000598e+00 1.172870209679999931e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.544603999999999644e+00 1.172870209679999931e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.546065000000000467e+00 1.172873131999999963e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.547526000000001289e+00 1.172876054319999994e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.548987000000000336e+00 1.172876054319999994e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.550448000000000270e+00 1.172878976639999848e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.551909000000000205e+00 1.172881898960000058e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.553370000000000140e+00 1.172881898960000058e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.554831000000000962e+00 1.172884821279999912e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.556292000000000009e+00 1.172884821279999912e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.557753000000000831e+00 1.172887743599999943e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.559214000000000766e+00 1.172887743599999943e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.560674999999999812e+00 1.172890665919999975e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.562136000000000635e+00 1.172890665919999975e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.563596999999999682e+00 1.172893588240000007e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.565058000000000504e+00 1.172893588240000007e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.566519000000000439e+00 1.172896510559999861e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.567980000000000373e+00 1.172896510559999861e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.569441000000000308e+00 1.172899432880000070e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.570902000000001131e+00 1.172899432880000070e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.572363000000000177e+00 1.172902355199999924e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.573824000000001000e+00 1.172902355199999924e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.575285000000000046e+00 1.172902355199999924e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.576745999999999981e+00 1.172905277519999956e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.578207000000000804e+00 1.172905277519999956e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.579667999999999850e+00 1.172908199839999988e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.581129000000000673e+00 1.172908199839999988e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.582590000000000607e+00 1.172908199839999988e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.584051000000000542e+00 1.172911122160000019e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.585512000000000477e+00 1.172911122160000019e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.586972999999999523e+00 1.172914044479999873e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.588434000000000346e+00 1.172914044479999873e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.589895000000001168e+00 1.172916966800000083e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.591356000000000215e+00 1.172916966800000083e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.592817000000000149e+00 1.172919889119999937e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.594278000000000972e+00 1.172919889119999937e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.595739000000000019e+00 1.172922811439999791e+01 1.278979999999999961e+02 1.249009999999999962e+02
7.597200000000000841e+00 1.172922811439999791e+01 1.278970000000000056e+02 1.249020000000000010e+02
7.598660999999999888e+00 1.173066005119999922e+01 1.278979999999999961e+02 1.249090000000000060e+02
7.600122000000000710e+00 1.173066005119999922e+01 1.278970000000000056e+02 1.248750000000000000e+02
7.601583000000000645e+00 1.173089383679999997e+01 1.278970000000000056e+02 1.248689999999999998e+02
7.603043999999999691e+00 1.173098150639999915e+01 1.278970000000000056e+02 1.248610000000000042e+02
7.604505000000000514e+00 1.173106917600000010e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.605966000000001337e+00 1.173112762239999896e+01 1.278970000000000056e+02 1.248589999999999947e+02
7.607427000000000383e+00 1.173118606879999959e+01 1.278970000000000056e+02 1.248599999999999994e+02
7.608888000000000318e+00 1.173121529199999813e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.610349000000000252e+00 1.173124451520000022e+01 1.278970000000000056e+02 1.248589999999999947e+02
7.611810000000000187e+00 1.173127373839999876e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.613271000000001010e+00 1.173130296159999908e+01 1.278970000000000056e+02 1.248589999999999947e+02
7.614732000000000056e+00 1.173133218479999940e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.616193000000000879e+00 1.173136140799999971e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.617654000000000813e+00 1.173136140799999971e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.619114999999999860e+00 1.173139063120000003e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.620576000000000683e+00 1.173141985440000035e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.622036999999999729e+00 1.173144907759999889e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.623498000000000552e+00 1.173144907759999889e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.624959000000000486e+00 1.173147830079999920e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.626420000000000421e+00 1.173150752399999952e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.627881000000000355e+00 1.173150752399999952e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.629342000000001178e+00 1.173153674719999984e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.630803000000000225e+00 1.173156597040000015e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.632264000000001047e+00 1.173156597040000015e+01 1.278970000000000056e+02 1.248580000000000041e+02
7.633725000000000094e+00 1.173159519360000047e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.635186000000000028e+00 1.173159519360000047e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.636647000000000851e+00 1.173162441679999901e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.638107999999999898e+00 1.173162441679999901e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.639569000000000720e+00 1.173165363999999933e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.641030000000000655e+00 1.173165363999999933e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.642491000000000589e+00 1.173168286319999964e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.643952000000000524e+00 1.173168286319999964e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.645412999999999570e+00 1.173171208639999819e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.646874000000000393e+00 1.173171208639999819e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.648335000000001216e+00 1.173174130960000028e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.649796000000000262e+00 1.173174130960000028e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.651257000000000197e+00 1.173177053279999882e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.652718000000001020e+00 1.173177053279999882e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.654179000000000066e+00 1.173179975599999914e+01 1.278970000000000056e+02 1.248559999999999945e+02
7.655640000000000889e+00 1.173182897919999945e+01 1.278970000000000056e+02 1.248569999999999993e+02
7.657100999999999935e+00 1.173159519360000047e+01 1.278979999999999961e+02 1.248760000000000048e+02
7.658562000000000758e+00 1.173159519360000047e+01 1.278970000000000056e+02 1.248670000000000044e+02
7.660023000000000692e+00 1.173165363999999933e+01 1.278970000000000056e+02 1.248659999999999997e+02
7.661483999999999739e+00 1.173168286319999964e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.662945000000000562e+00 1.173171208639999819e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.664406000000001384e+00 1.173171208639999819e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.665867000000000431e+00 1.173174130960000028e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.667328000000000365e+00 1.173174130960000028e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.668789000000000300e+00 1.173177053279999882e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.670250000000000234e+00 1.173177053279999882e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.671711000000001057e+00 1.173179975599999914e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.673172000000000104e+00 1.173179975599999914e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.674633000000000926e+00 1.173182897919999945e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.676093999999999973e+00 1.173182897919999945e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.677554999999999907e+00 1.173185820239999977e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.679016000000000730e+00 1.173185820239999977e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.680476999999999776e+00 1.173188742559999831e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.681938000000000599e+00 1.173188742559999831e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.683399000000000534e+00 1.173191664880000040e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.684860000000000468e+00 1.173191664880000040e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.686321000000000403e+00 1.173194587199999894e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.687781999999999449e+00 1.173194587199999894e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.689243000000000272e+00 1.173197509519999926e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.690704000000001095e+00 1.173197509519999926e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.692165000000000141e+00 1.173200431839999958e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.693626000000000076e+00 1.173200431839999958e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.695087000000000899e+00 1.173203354159999989e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.696547999999999945e+00 1.173203354159999989e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.698009000000000768e+00 1.173206276479999843e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.699469999999999814e+00 1.173206276479999843e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.700931000000000637e+00 1.173206276479999843e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.702392000000000571e+00 1.173209198800000053e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.703852999999999618e+00 1.173209198800000053e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.705314000000000441e+00 1.173209198800000053e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.706775000000001263e+00 1.173212121119999907e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.708236000000000310e+00 1.173212121119999907e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.709697000000000244e+00 1.173215043439999938e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.711158000000000179e+00 1.173215043439999938e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.712619000000000113e+00 1.173217965759999970e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.714080000000000936e+00 1.173217965759999970e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.715540999999999983e+00 1.173203354159999989e+01 1.278979999999999961e+02 1.248689999999999998e+02
7.717002000000000805e+00 1.173206276479999843e+01 1.278970000000000056e+02 1.248649999999999949e+02
7.718463000000000740e+00 1.173209198800000053e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.719923999999999786e+00 1.173209198800000053e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.721385000000000609e+00 1.173212121119999907e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.722845999999999655e+00 1.173212121119999907e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.724307000000000478e+00 1.173215043439999938e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.725768000000000413e+00 1.173215043439999938e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.727229000000000347e+00 1.173217965759999970e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.728690000000000282e+00 1.173217965759999970e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.730151000000001105e+00 1.173220888080000002e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.731612000000000151e+00 1.173220888080000002e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.733073000000000974e+00 1.173223810399999856e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.734534000000000020e+00 1.173223810399999856e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.735994999999999955e+00 1.173226732720000065e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.737456000000000778e+00 1.173226732720000065e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.738916999999999824e+00 1.173229655039999919e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.740378000000000647e+00 1.173229655039999919e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.741839000000000581e+00 1.173232577359999951e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.743300000000000516e+00 1.173232577359999951e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.744761000000000450e+00 1.173232577359999951e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.746221999999999497e+00 1.173235499679999982e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.747683000000000320e+00 1.173235499679999982e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.749144000000001142e+00 1.173238422000000014e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.750605000000000189e+00 1.173238422000000014e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.752066000000000123e+00 1.173238422000000014e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.753527000000000946e+00 1.173241344319999868e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.754987999999999992e+00 1.173241344319999868e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.756449000000000815e+00 1.173244266639999900e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.757909999999999862e+00 1.173244266639999900e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.759371000000000684e+00 1.173247188959999932e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.760832000000000619e+00 1.173247188959999932e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.762292999999999665e+00 1.173250111279999786e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.763754000000000488e+00 1.173250111279999786e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.765215000000001311e+00 1.173253033599999995e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.766676000000000357e+00 1.173253033599999995e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.768137000000000292e+00 1.173255955919999849e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.769598000000000226e+00 1.173255955919999849e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.771059000000000161e+00 1.173255955919999849e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.772520000000000984e+00 1.173258878239999881e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.773981000000000030e+00 1.173253033599999995e+01 1.278979999999999961e+02 1.248679999999999950e+02
7.775442000000000853e+00 1.173255955919999849e+01 1.278970000000000056e+02 1.248649999999999949e+02
7.776903000000000787e+00 1.173258878239999881e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.778363999999999834e+00 1.173258878239999881e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.779825000000000657e+00 1.173261800559999912e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.781285999999999703e+00 1.173261800559999912e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.782747000000000526e+00 1.173264722879999944e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.784208000000000460e+00 1.173264722879999944e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.785669000000000395e+00 1.173267645199999798e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.787130000000000329e+00 1.173267645199999798e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.788591000000001152e+00 1.173270567520000007e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.790052000000000199e+00 1.173270567520000007e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.791513000000001021e+00 1.173273489839999861e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.792974000000000068e+00 1.173273489839999861e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.794435000000000002e+00 1.173276412159999893e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.795896000000000825e+00 1.173276412159999893e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.797356999999999871e+00 1.173279334479999925e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.798818000000000694e+00 1.173279334479999925e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.800279000000000629e+00 1.173282256799999956e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.801740000000000563e+00 1.173282256799999956e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.803201000000000498e+00 1.173285179119999988e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.804661999999999544e+00 1.173285179119999988e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.806123000000000367e+00 1.173285179119999988e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.807584000000001190e+00 1.173288101440000020e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.809045000000000236e+00 1.173288101440000020e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.810506000000000171e+00 1.173288101440000020e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.811967000000000994e+00 1.173291023759999874e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.813428000000000040e+00 1.173291023759999874e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.814889000000000863e+00 1.173293946079999905e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.816349999999999909e+00 1.173293946079999905e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.817811000000000732e+00 1.173296868399999937e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.819272000000000666e+00 1.173296868399999937e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.820732999999999713e+00 1.173299790719999969e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.822194000000000536e+00 1.173299790719999969e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.823655000000001358e+00 1.173302713040000000e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.825116000000000405e+00 1.173302713040000000e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.826577000000000339e+00 1.173302713040000000e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.828038000000000274e+00 1.173305635360000032e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.829499000000000208e+00 1.173305635360000032e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.830960000000001031e+00 1.173305635360000032e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.832421000000000078e+00 1.173299790719999969e+01 1.278970000000000056e+02 1.248679999999999950e+02
7.833882000000000900e+00 1.173302713040000000e+01 1.278970000000000056e+02 1.248649999999999949e+02
7.835343000000000835e+00 1.173305635360000032e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.836803999999999881e+00 1.173308557679999886e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.838265000000000704e+00 1.173311480000000095e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.839725999999999750e+00 1.173311480000000095e+01 1.278970000000000056e+02 1.248640000000000043e+02
7.841187000000000573e+00 1.173314402319999949e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.842648000000000508e+00 1.173314402319999949e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.844109000000000442e+00 1.173317324639999981e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.845570000000000377e+00 1.173317324639999981e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.847031000000001200e+00 1.173320246960000013e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.848492000000000246e+00 1.173320246960000013e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.849953000000001069e+00 1.173320246960000013e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.851414000000000115e+00 1.173323169280000045e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.852875000000000050e+00 1.173323169280000045e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.854336000000000872e+00 1.173323169280000045e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.855796999999999919e+00 1.173326091599999899e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.857258000000000742e+00 1.173326091599999899e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.858718999999999788e+00 1.173329013919999930e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.860180000000000611e+00 1.173329013919999930e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.861641000000000545e+00 1.173331936239999962e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.863101999999999592e+00 1.173331936239999962e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.864563000000000415e+00 1.173334858559999816e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.866024000000001237e+00 1.173334858559999816e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.867485000000000284e+00 1.173337780880000025e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.868946000000000218e+00 1.173337780880000025e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.870407000000000153e+00 1.173337780880000025e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.871868000000000087e+00 1.173340703199999879e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.873329000000000910e+00 1.173340703199999879e+01 1.278970000000000056e+02 1.248629999999999995e+02
7.874789999999999957e+00 1.173340703199999879e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.876251000000000779e+00 1.173343625519999911e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.877712000000000714e+00 1.173343625519999911e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.879172999999999760e+00 1.173346547839999943e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.880634000000000583e+00 1.173346547839999943e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.882094999999999629e+00 1.173349470159999974e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.883556000000000452e+00 1.173349470159999974e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.885017000000000387e+00 1.173349470159999974e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.886478000000000321e+00 1.173352392479999828e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.887939000000000256e+00 1.173352392479999828e+01 1.278970000000000056e+02 1.248619999999999948e+02
7.889400000000001079e+00 1.173352392479999828e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.890861000000000125e+00 1.173346547839999943e+01 1.278970000000000056e+02 1.248679999999999950e+02
7.892322000000000948e+00 1.173349470159999974e+01 1.278960000000000008e+02 1.248659999999999997e+02
7.893782999999999994e+00 1.173352392479999828e+01 1.278970000000000056e+02 1.248649999999999949e+02
7.895243999999999929e+00 1.173352392479999828e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.896705000000000751e+00 1.173355314800000038e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.898165999999999798e+00 1.173355314800000038e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.899627000000000621e+00 1.173358237119999892e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.901088000000000555e+00 1.173358237119999892e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.902549000000000490e+00 1.173361159439999923e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.904010000000000424e+00 1.173361159439999923e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.905470999999999471e+00 1.173364081759999955e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.906932000000000293e+00 1.173364081759999955e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.908393000000001116e+00 1.173367004079999987e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.909854000000000163e+00 1.173367004079999987e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.911315000000000097e+00 1.173369926399999841e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.912776000000000920e+00 1.173369926399999841e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.914236999999999966e+00 1.173372848720000050e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.915698000000000789e+00 1.173372848720000050e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.917158999999999835e+00 1.173375771039999904e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.918620000000000658e+00 1.173375771039999904e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.920081000000000593e+00 1.173375771039999904e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.921541999999999639e+00 1.173378693359999936e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.923003000000000462e+00 1.173378693359999936e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.924464000000001285e+00 1.173378693359999936e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.925925000000000331e+00 1.173381615679999967e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.927386000000000266e+00 1.173381615679999967e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.928847000000000200e+00 1.173384537999999999e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.930308000000000135e+00 1.173384537999999999e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.931769000000000958e+00 1.173387460319999853e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.933230000000000004e+00 1.173387460319999853e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.934691000000000827e+00 1.173390382640000063e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.936152000000000761e+00 1.173390382640000063e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.937612999999999808e+00 1.173390382640000063e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.939074000000000630e+00 1.173390382640000063e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.940534999999999677e+00 1.173393304959999917e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.941996000000000500e+00 1.173393304959999917e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.943457000000000434e+00 1.173396227279999948e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.944918000000000369e+00 1.173396227279999948e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.946379000000000303e+00 1.173399149599999980e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.947840000000001126e+00 1.173399149599999980e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.949301000000000172e+00 1.173390382640000063e+01 1.278970000000000056e+02 1.248679999999999950e+02
7.950762000000000995e+00 1.173393304959999917e+01 1.278960000000000008e+02 1.248659999999999997e+02
7.952223000000000042e+00 1.173396227279999948e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.953683999999999976e+00 1.173396227279999948e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.955145000000000799e+00 1.173399149599999980e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.956605999999999845e+00 1.173402071920000012e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.958067000000000668e+00 1.173402071920000012e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.959528000000000603e+00 1.173404994239999866e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.960989000000000537e+00 1.173404994239999866e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.962450000000000472e+00 1.173404994239999866e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.963910999999999518e+00 1.173407916559999897e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.965372000000000341e+00 1.173407916559999897e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.966833000000001164e+00 1.173410838879999929e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.968294000000000210e+00 1.173410838879999929e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.969755000000000145e+00 1.173413761199999783e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.971216000000000967e+00 1.173413761199999783e+01 1.278960000000000008e+02 1.248649999999999949e+02
7.972677000000000014e+00 1.173416683519999992e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.974138000000000837e+00 1.173416683519999992e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.975598999999999883e+00 1.173419605839999846e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.977060000000000706e+00 1.173419605839999846e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.978521000000000640e+00 1.173422528159999878e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.979981999999999687e+00 1.173422528159999878e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.981443000000000509e+00 1.173422528159999878e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.982904000000001332e+00 1.173425450479999910e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.984365000000000379e+00 1.173425450479999910e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.985826000000000313e+00 1.173425450479999910e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.987287000000000248e+00 1.173428372799999941e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.988748000000000182e+00 1.173428372799999941e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.990209000000001005e+00 1.173431295119999973e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.991670000000000051e+00 1.173431295119999973e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.993131000000000874e+00 1.173434217440000005e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.994592000000000809e+00 1.173434217440000005e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.996052999999999855e+00 1.173434217440000005e+01 1.278960000000000008e+02 1.248629999999999995e+02
7.997514000000000678e+00 1.173437139759999859e+01 1.278960000000000008e+02 1.248640000000000043e+02
7.998974999999999724e+00 1.173437139759999859e+01 1.278960000000000008e+02 1.248629999999999995e+02
8.000436000000000547e+00 1.173437139759999859e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.001897000000001370e+00 1.173440062079999890e+01 1.278960000000000008e+02 1.248629999999999995e+02
8.003358000000000416e+00 1.173440062079999890e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.004819000000001239e+00 1.173442984399999922e+01 1.278960000000000008e+02 1.248629999999999995e+02
8.006280000000000285e+00 1.173442984399999922e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.007741000000001108e+00 1.173434217440000005e+01 1.278970000000000056e+02 1.248679999999999950e+02
8.009202000000000155e+00 1.173437139759999859e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.010662999999999201e+00 1.173440062079999890e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.012124000000000024e+00 1.173442984399999922e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.013585000000000846e+00 1.173442984399999922e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.015045999999999893e+00 1.173445906719999954e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.016507000000000716e+00 1.173445906719999954e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.017968000000001538e+00 1.173448829039999985e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.019429000000000585e+00 1.173448829039999985e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.020890000000001407e+00 1.173451751360000017e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.022351000000000454e+00 1.173451751360000017e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.023812000000001277e+00 1.173454673679999871e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.025273000000000323e+00 1.173454673679999871e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.026733999999999369e+00 1.173454673679999871e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.028195000000000192e+00 1.173457596000000080e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.029656000000001015e+00 1.173457596000000080e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.031117000000000061e+00 1.173460518319999935e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.032578000000000884e+00 1.173460518319999935e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.034038999999999930e+00 1.173463440639999966e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.035500000000000753e+00 1.173463440639999966e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.036961000000001576e+00 1.173466362959999998e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.038422000000000622e+00 1.173466362959999998e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.039883000000001445e+00 1.173469285280000030e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.041344000000000491e+00 1.173469285280000030e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.042804999999999538e+00 1.173469285280000030e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.044266000000000361e+00 1.173472207599999884e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.045726999999999407e+00 1.173472207599999884e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.047188000000000230e+00 1.173472207599999884e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.048649000000001053e+00 1.173475129920000093e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.050110000000000099e+00 1.173475129920000093e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.051571000000000922e+00 1.173478052239999947e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.053031999999999968e+00 1.173478052239999947e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.054493000000000791e+00 1.173480974559999979e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.055954000000001614e+00 1.173480974559999979e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.057415000000000660e+00 1.173480974559999979e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.058875999999999706e+00 1.173483896880000010e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.060337000000000529e+00 1.173483896880000010e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.061797999999999575e+00 1.173483896880000010e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.063259000000000398e+00 1.173486819199999864e+01 1.278960000000000008e+02 1.248640000000000043e+02
8.064719999999999445e+00 1.173486819199999864e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.066181000000000267e+00 1.173480974559999979e+01 1.278960000000000008e+02 1.248679999999999950e+02
8.067642000000001090e+00 1.173483896880000010e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.069103000000000137e+00 1.173486819199999864e+01 1.278949999999999960e+02 1.248659999999999997e+02
8.070564000000000959e+00 1.173486819199999864e+01 1.278940000000000055e+02 1.248659999999999997e+02
8.072025000000001782e+00 1.173489741519999896e+01 1.278949999999999960e+02 1.248649999999999949e+02
8.073486000000000828e+00 1.173489741519999896e+01 1.278940000000000055e+02 1.248659999999999997e+02
8.074946999999999875e+00 1.173492663839999928e+01 1.278949999999999960e+02 1.248649999999999949e+02
8.076408000000000698e+00 1.173492663839999928e+01 1.278940000000000055e+02 1.248659999999999997e+02
8.077868999999999744e+00 1.173495586159999959e+01 1.278949999999999960e+02 1.248649999999999949e+02
8.079330000000000567e+00 1.173495586159999959e+01 1.278940000000000055e+02 1.248659999999999997e+02
8.080790999999999613e+00 1.173498508479999813e+01 1.278949999999999960e+02 1.248649999999999949e+02
8.082252000000000436e+00 1.173498508479999813e+01 1.278940000000000055e+02 1.248659999999999997e+02
8.083713000000001259e+00 1.173501430800000023e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.085174000000000305e+00 1.173501430800000023e+01 1.278940000000000055e+02 1.248659999999999997e+02
8.086635000000001128e+00 1.173504353119999877e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.088096000000000174e+00 1.173504353119999877e+01 1.278940000000000055e+02 1.248659999999999997e+02
8.089557000000000997e+00 1.173504353119999877e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.091018000000000043e+00 1.173507275439999908e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.092479000000000866e+00 1.173507275439999908e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.093939999999999912e+00 1.173507275439999908e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.095401000000000735e+00 1.173510197759999940e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.096861999999999782e+00 1.173510197759999940e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.098323000000000604e+00 1.173513120079999972e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.099783999999999651e+00 1.173513120079999972e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.101245000000000474e+00 1.173516042399999826e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.102706000000001296e+00 1.173516042399999826e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.104167000000000343e+00 1.173518964720000035e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.105628000000001165e+00 1.173518964720000035e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.107089000000000212e+00 1.173518964720000035e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.108550000000001035e+00 1.173521887039999889e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.110011000000000081e+00 1.173521887039999889e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.111471999999999127e+00 1.173521887039999889e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.112932999999999950e+00 1.173524809359999921e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.114394000000000773e+00 1.173524809359999921e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.115854999999999819e+00 1.173527731679999953e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.117316000000000642e+00 1.173527731679999953e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.118777000000001465e+00 1.173530653999999984e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.120238000000000511e+00 1.173530653999999984e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.121699000000001334e+00 1.173530653999999984e+01 1.278949999999999960e+02 1.248640000000000043e+02
8.123160000000000380e+00 1.173530653999999984e+01 1.278940000000000055e+02 1.248649999999999949e+02
8.124621000000001203e+00 1.173524809359999921e+01 1.278970000000000056e+02 1.248679999999999950e+02
8.126082000000000249e+00 1.173527731679999953e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.127542999999999296e+00 1.173530653999999984e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.129004000000000119e+00 1.173530653999999984e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.130465000000000941e+00 1.173533576319999838e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.131925999999999988e+00 1.173533576319999838e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.133387000000000810e+00 1.173536498640000048e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.134847999999999857e+00 1.173536498640000048e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.136309000000000680e+00 1.173539420959999902e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.137770000000001502e+00 1.173539420959999902e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.139231000000000549e+00 1.173542343279999933e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.140692000000001372e+00 1.173542343279999933e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.142153000000000418e+00 1.173545265599999965e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.143613999999999464e+00 1.173545265599999965e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.145075000000000287e+00 1.173548187919999997e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.146535999999999333e+00 1.173548187919999997e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.147997000000000156e+00 1.173551110239999851e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.149458000000000979e+00 1.173551110239999851e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.150919000000000025e+00 1.173554032560000060e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.152380000000000848e+00 1.173554032560000060e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.153841000000001671e+00 1.173556954879999914e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.155302000000000717e+00 1.173556954879999914e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.156763000000001540e+00 1.173556954879999914e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.158224000000000586e+00 1.173556954879999914e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.159684999999999633e+00 1.173559877199999946e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.161146000000000456e+00 1.173559877199999946e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.162606999999999502e+00 1.173562799519999977e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.164068000000000325e+00 1.173562799519999977e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.165529000000001147e+00 1.173565721840000009e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.166990000000000194e+00 1.173565721840000009e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.168451000000001017e+00 1.173568644159999863e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.169912000000000063e+00 1.173568644159999863e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.171373000000000886e+00 1.173568644159999863e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.172834000000001708e+00 1.173568644159999863e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.174295000000000755e+00 1.173571566479999895e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.175755999999999801e+00 1.173571566479999895e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.177217000000000624e+00 1.173574488799999926e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.178677999999999670e+00 1.173574488799999926e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.180139000000000493e+00 1.173577411119999958e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.181599999999999540e+00 1.173577411119999958e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.183061000000000362e+00 1.173571566479999895e+01 1.278970000000000056e+02 1.248679999999999950e+02
8.184522000000001185e+00 1.173571566479999895e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.185983000000000231e+00 1.173574488799999926e+01 1.278970000000000056e+02 1.248659999999999997e+02
8.187444000000001054e+00 1.173577411119999958e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.188905000000001877e+00 1.173577411119999958e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.190366000000000923e+00 1.173580333439999990e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.191826999999999970e+00 1.173583255759999844e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.193288000000000793e+00 1.173583255759999844e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.194748999999999839e+00 1.173583255759999844e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.196210000000000662e+00 1.173586178079999875e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.197670999999999708e+00 1.173586178079999875e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.199132000000000531e+00 1.173586178079999875e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.200593000000001354e+00 1.173589100399999907e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.202054000000000400e+00 1.173589100399999907e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.203515000000001223e+00 1.173592022719999939e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.204976000000000269e+00 1.173592022719999939e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.206437000000001092e+00 1.173594945039999971e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.207898000000000138e+00 1.173594945039999971e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.209359000000000961e+00 1.173597867360000002e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.210820000000000007e+00 1.173597867360000002e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.212281000000000830e+00 1.173597867360000002e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.213741999999999877e+00 1.173600789679999856e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.215203000000000699e+00 1.173600789679999856e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.216663999999999746e+00 1.173600789679999856e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.218125000000000568e+00 1.173603712000000066e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.219586000000001391e+00 1.173603712000000066e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.221047000000000438e+00 1.173606634319999920e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.222508000000001260e+00 1.173606634319999920e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.223969000000000307e+00 1.173606634319999920e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.225430000000001129e+00 1.173609556639999951e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.226891000000000176e+00 1.173609556639999951e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.228351999999999222e+00 1.173609556639999951e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.229813000000000045e+00 1.173612478959999983e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.231274000000000868e+00 1.173612478959999983e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.232734999999999914e+00 1.173615401280000015e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.234196000000000737e+00 1.173615401280000015e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.235656999999999783e+00 1.173615401280000015e+01 1.278970000000000056e+02 1.248649999999999949e+02
8.237118000000000606e+00 1.173618323599999869e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.238579000000001429e+00 1.173618323599999869e+01 1.278970000000000056e+02 1.248640000000000043e+02
8.240040000000000475e+00 1.173618323599999869e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.241501000000001298e+00 1.173612478959999983e+01 1.278970000000000056e+02 1.248679999999999950e+02
8.242962000000000344e+00 1.173615401280000015e+01 1.278960000000000008e+02 1.248679999999999950e+02
8.244422999999999391e+00 1.173618323599999869e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.245884000000000214e+00 1.173618323599999869e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.247344999999999260e+00 1.173621245920000078e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.248806000000000083e+00 1.173621245920000078e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.250267000000000905e+00 1.173624168239999932e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.251727999999999952e+00 1.173624168239999932e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.253189000000000775e+00 1.173627090559999964e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.254650000000001597e+00 1.173627090559999964e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.256111000000000644e+00 1.173630012879999995e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.257572000000001466e+00 1.173630012879999995e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.259033000000000513e+00 1.173632935200000027e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.260493999999999559e+00 1.173632935200000027e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.261955000000000382e+00 1.173632935200000027e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.263415999999999428e+00 1.173635857519999881e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.264877000000000251e+00 1.173635857519999881e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.266338000000001074e+00 1.173635857519999881e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.267799000000000120e+00 1.173638779840000090e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.269260000000000943e+00 1.173638779840000090e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.270720999999999989e+00 1.173641702159999944e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.272182000000000812e+00 1.173641702159999944e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.273643000000001635e+00 1.173644624479999976e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.275104000000000681e+00 1.173644624479999976e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.276564999999999728e+00 1.173644624479999976e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.278026000000000550e+00 1.173644624479999976e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.279486999999999597e+00 1.173647546800000008e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.280948000000000420e+00 1.173647546800000008e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.282408999999999466e+00 1.173650469119999862e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.283870000000000289e+00 1.173650469119999862e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.285331000000001112e+00 1.173653391439999893e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.286792000000000158e+00 1.173653391439999893e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.288253000000000981e+00 1.173653391439999893e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.289714000000001803e+00 1.173653391439999893e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.291175000000000850e+00 1.173656313759999925e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.292635999999999896e+00 1.173656313759999925e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.294097000000000719e+00 1.173659236079999957e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.295557999999999765e+00 1.173659236079999957e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.297019000000000588e+00 1.173662158399999811e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.298479999999999634e+00 1.173662158399999811e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.299941000000000457e+00 1.173656313759999925e+01 1.278970000000000056e+02 1.248679999999999950e+02
8.301402000000001280e+00 1.173656313759999925e+01 1.278960000000000008e+02 1.248679999999999950e+02
8.302863000000000326e+00 1.173659236079999957e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.304324000000001149e+00 1.173662158399999811e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.305785000000000196e+00 1.173662158399999811e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.307246000000001018e+00 1.173665080720000020e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.308707000000000065e+00 1.173668003039999874e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.310168000000000887e+00 1.173668003039999874e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.311628999999999934e+00 1.173668003039999874e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.313090000000000757e+00 1.173670925359999906e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.314550999999999803e+00 1.173670925359999906e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.316012000000000626e+00 1.173670925359999906e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.317472999999999672e+00 1.173673847679999938e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.318934000000000495e+00 1.173673847679999938e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.320395000000001318e+00 1.173676769999999969e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.321856000000000364e+00 1.173676769999999969e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.323317000000001187e+00 1.173679692319999823e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.324778000000000233e+00 1.173679692319999823e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.326239000000001056e+00 1.173682614640000033e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.327700000000000102e+00 1.173682614640000033e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.329160999999999149e+00 1.173682614640000033e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.330621999999999971e+00 1.173682614640000033e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.332083000000000794e+00 1.173685536959999887e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.333543999999999841e+00 1.173685536959999887e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.335005000000000663e+00 1.173688459279999918e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.336466000000001486e+00 1.173688459279999918e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.337927000000000533e+00 1.173691381599999950e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.339388000000001355e+00 1.173691381599999950e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.340849000000000402e+00 1.173691381599999950e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.342310000000001224e+00 1.173691381599999950e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.343771000000000271e+00 1.173694303919999982e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.345231999999999317e+00 1.173694303919999982e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.346693000000000140e+00 1.173697226239999836e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.348154000000000963e+00 1.173697226239999836e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.349615000000000009e+00 1.173697226239999836e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.351076000000000832e+00 1.173700148560000045e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.352536999999999878e+00 1.173700148560000045e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.353998000000000701e+00 1.173700148560000045e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.355459000000001524e+00 1.173703070879999899e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.356920000000000570e+00 1.173703070879999899e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.358381000000001393e+00 1.173697226239999836e+01 1.278960000000000008e+02 1.248689999999999998e+02
8.359842000000000439e+00 1.173700148560000045e+01 1.278960000000000008e+02 1.248679999999999950e+02
8.361302999999999486e+00 1.173703070879999899e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.362764000000000308e+00 1.173703070879999899e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.364224999999999355e+00 1.173705993199999931e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.365686000000000178e+00 1.173705993199999931e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.367147000000001000e+00 1.173708915519999962e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.368608000000000047e+00 1.173708915519999962e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.370069000000000869e+00 1.173711837839999994e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.371530000000001692e+00 1.173711837839999994e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.372991000000000739e+00 1.173714760159999848e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.374452000000001561e+00 1.173714760159999848e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.375913000000000608e+00 1.173717682480000057e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.377373999999999654e+00 1.173717682480000057e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.378835000000000477e+00 1.173717682480000057e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.380295999999999523e+00 1.173717682480000057e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.381757000000000346e+00 1.173720604799999911e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.383218000000001169e+00 1.173720604799999911e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.384679000000000215e+00 1.173723527119999943e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.386140000000001038e+00 1.173723527119999943e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.387601000000000084e+00 1.173726449439999975e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.389062000000000907e+00 1.173726449439999975e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.390523000000001730e+00 1.173726449439999975e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.391984000000000776e+00 1.173726449439999975e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.393444999999999823e+00 1.173729371759999829e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.394906000000000645e+00 1.173729371759999829e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.396366999999999692e+00 1.173732294079999861e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.397828000000000515e+00 1.173732294079999861e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.399288999999999561e+00 1.173735216399999892e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.400750000000000384e+00 1.173735216399999892e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.402211000000001206e+00 1.173735216399999892e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.403672000000000253e+00 1.173735216399999892e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.405133000000001076e+00 1.173738138719999924e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.406594000000000122e+00 1.173738138719999924e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.408055000000000945e+00 1.173741061039999956e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.409515999999999991e+00 1.173741061039999956e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.410977000000000814e+00 1.173741061039999956e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.412437999999999860e+00 1.173741061039999956e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.413899000000000683e+00 1.173743983359999987e+01 1.278960000000000008e+02 1.248649999999999949e+02
8.415359999999999729e+00 1.173743983359999987e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.416821000000000552e+00 1.173741061039999956e+01 1.278960000000000008e+02 1.248750000000000000e+02
8.418281999999999599e+00 1.173741061039999956e+01 1.278960000000000008e+02 1.248700000000000045e+02
8.419743000000000421e+00 1.173746905679999841e+01 1.278960000000000008e+02 1.248679999999999950e+02
8.421204000000001244e+00 1.173749827999999873e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.422665000000000290e+00 1.173752750319999905e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.424126000000001113e+00 1.173752750319999905e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.425587000000000160e+00 1.173755672639999936e+01 1.278960000000000008e+02 1.248670000000000044e+02
8.427048000000000982e+00 1.173755672639999936e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.428509000000000029e+00 1.173758594959999968e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.429969999999999075e+00 1.173758594959999968e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.431430999999999898e+00 1.173761517280000000e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.432892000000000721e+00 1.173761517280000000e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.434352999999999767e+00 1.173764439599999854e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.435814000000000590e+00 1.173764439599999854e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.437275000000001413e+00 1.173767361920000063e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.438736000000000459e+00 1.173767361920000063e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.440197000000001282e+00 1.173770284239999917e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.441658000000000328e+00 1.173770284239999917e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.443119000000001151e+00 1.173773206559999949e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.444580000000000197e+00 1.173773206559999949e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.446040999999999244e+00 1.173773206559999949e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.447502000000000066e+00 1.173773206559999949e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.448963000000000889e+00 1.173776128879999980e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.450423999999999936e+00 1.173776128879999980e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.451885000000000758e+00 1.173779051200000012e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.453345999999999805e+00 1.173779051200000012e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.454807000000000627e+00 1.173781973519999866e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.456268000000001450e+00 1.173781973519999866e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.457729000000000497e+00 1.173781973519999866e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.459190000000001319e+00 1.173781973519999866e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.460651000000000366e+00 1.173784895840000075e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.462111999999999412e+00 1.173784895840000075e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.463573000000000235e+00 1.173787818159999929e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.465033999999999281e+00 1.173787818159999929e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.466495000000000104e+00 1.173787818159999929e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.467956000000000927e+00 1.173790740479999961e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.469416999999999973e+00 1.173790740479999961e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.470878000000000796e+00 1.173790740479999961e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.472339000000001619e+00 1.173793662799999993e+01 1.278960000000000008e+02 1.248659999999999997e+02
8.473800000000000665e+00 1.173793662799999993e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.475261000000001488e+00 1.173784895840000075e+01 1.278960000000000008e+02 1.248700000000000045e+02
8.476722000000000534e+00 1.173784895840000075e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.478182999999999581e+00 1.173787818159999929e+01 1.278960000000000008e+02 1.248679999999999950e+02
8.479644000000000403e+00 1.173787818159999929e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.481104999999999450e+00 1.173790740479999961e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.482566000000000273e+00 1.173790740479999961e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.484027000000001095e+00 1.173793662799999993e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.485488000000000142e+00 1.173793662799999993e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.486949000000000964e+00 1.173796585120000024e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.488410000000000011e+00 1.173796585120000024e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.489871000000000834e+00 1.173799507439999878e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.491332000000001656e+00 1.173799507439999878e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.492793000000000703e+00 1.173802429760000088e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.494253999999999749e+00 1.173802429760000088e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.495715000000000572e+00 1.173802429760000088e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.497175999999999618e+00 1.173802429760000088e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.498637000000000441e+00 1.173805352079999942e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.500097999999999487e+00 1.173805352079999942e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.501559000000000310e+00 1.173808274399999974e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.503020000000001133e+00 1.173808274399999974e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.504481000000000179e+00 1.173808274399999974e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.505942000000001002e+00 1.173811196720000005e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.507403000000001825e+00 1.173811196720000005e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.508864000000000871e+00 1.173811196720000005e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.510324999999999918e+00 1.173814119039999859e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.511786000000000740e+00 1.173814119039999859e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.513246999999999787e+00 1.173817041359999891e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.514708000000000609e+00 1.173817041359999891e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.516168999999999656e+00 1.173817041359999891e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.517630000000000479e+00 1.173817041359999891e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.519091000000001301e+00 1.173819963679999923e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.520552000000000348e+00 1.173819963679999923e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.522013000000001171e+00 1.173822885999999954e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.523474000000000217e+00 1.173822885999999954e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.524935000000001040e+00 1.173822885999999954e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.526396000000000086e+00 1.173822885999999954e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.527857000000000909e+00 1.173825808319999808e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.529317999999999955e+00 1.173825808319999808e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.530779000000000778e+00 1.173828730640000018e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.532239999999999824e+00 1.173828730640000018e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.533701000000000647e+00 1.173819963679999923e+01 1.278960000000000008e+02 1.248700000000000045e+02
8.535161999999999694e+00 1.173822885999999954e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.536623000000000516e+00 1.173822885999999954e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.538084000000001339e+00 1.173825808319999808e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.539545000000000385e+00 1.173825808319999808e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.541006000000001208e+00 1.173828730640000018e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.542467000000000255e+00 1.173828730640000018e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.543928000000001077e+00 1.173828730640000018e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.545389000000000124e+00 1.173831652959999872e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.546849999999999170e+00 1.173831652959999872e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.548310999999999993e+00 1.173834575279999903e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.549772000000000816e+00 1.173834575279999903e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.551232999999999862e+00 1.173837497599999935e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.552694000000000685e+00 1.173837497599999935e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.554155000000001507e+00 1.173837497599999935e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.555616000000000554e+00 1.173840419919999967e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.557077000000001377e+00 1.173840419919999967e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.558538000000000423e+00 1.173840419919999967e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.559999000000001246e+00 1.173843342239999821e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.561460000000000292e+00 1.173843342239999821e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.562920999999999339e+00 1.173846264560000030e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.564382000000000161e+00 1.173846264560000030e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.565843000000000984e+00 1.173846264560000030e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.567304000000000030e+00 1.173846264560000030e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.568765000000000853e+00 1.173849186879999884e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.570225999999999900e+00 1.173849186879999884e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.571687000000000722e+00 1.173852109199999916e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.573148000000001545e+00 1.173852109199999916e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.574609000000000592e+00 1.173852109199999916e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.576070000000001414e+00 1.173852109199999916e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.577531000000000461e+00 1.173855031519999947e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.578991999999999507e+00 1.173855031519999947e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.580453000000000330e+00 1.173857953839999979e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.581913999999999376e+00 1.173857953839999979e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.583375000000000199e+00 1.173857953839999979e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.584836000000001022e+00 1.173857953839999979e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.586297000000000068e+00 1.173860876159999833e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.587758000000000891e+00 1.173860876159999833e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.589218999999999937e+00 1.173863798480000042e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.590680000000000760e+00 1.173863798480000042e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.592141000000001583e+00 1.173857953839999979e+01 1.278960000000000008e+02 1.248709999999999951e+02
8.593602000000000629e+00 1.173857953839999979e+01 1.278949999999999960e+02 1.248700000000000045e+02
8.595062999999999676e+00 1.173860876159999833e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.596524000000000498e+00 1.173860876159999833e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.597984999999999545e+00 1.173863798480000042e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.599446000000000367e+00 1.173863798480000042e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.600906999999999414e+00 1.173866720799999896e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.602368000000000237e+00 1.173866720799999896e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.603829000000001059e+00 1.173869643119999928e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.605290000000000106e+00 1.173869643119999928e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.606751000000000928e+00 1.173872565439999960e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.608212000000001751e+00 1.173872565439999960e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.609673000000000798e+00 1.173875487759999992e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.611133999999999844e+00 1.173875487759999992e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.612595000000000667e+00 1.173875487759999992e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.614055999999999713e+00 1.173875487759999992e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.615517000000000536e+00 1.173878410079999846e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.616977999999999582e+00 1.173878410079999846e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.618439000000000405e+00 1.173881332400000055e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.619900000000001228e+00 1.173881332400000055e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.621361000000000274e+00 1.173884254719999909e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.622822000000001097e+00 1.173884254719999909e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.624283000000000143e+00 1.173884254719999909e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.625744000000000966e+00 1.173884254719999909e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.627205000000000013e+00 1.173887177039999941e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.628666000000000835e+00 1.173887177039999941e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.630126999999999882e+00 1.173890099359999972e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.631588000000000704e+00 1.173890099359999972e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.633048999999999751e+00 1.173890099359999972e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.634510000000000574e+00 1.173890099359999972e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.635970999999999620e+00 1.173893021679999826e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.637432000000000443e+00 1.173893021679999826e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.638893000000001265e+00 1.173895943999999858e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.640354000000000312e+00 1.173895943999999858e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.641815000000001135e+00 1.173895943999999858e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.643276000000000181e+00 1.173895943999999858e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.644737000000001004e+00 1.173898866319999890e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.646198000000000050e+00 1.173898866319999890e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.647658999999999097e+00 1.173901788639999921e+01 1.278949999999999960e+02 1.248670000000000044e+02
8.649119999999999919e+00 1.173901788639999921e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.650581000000000742e+00 1.173895943999999858e+01 1.278960000000000008e+02 1.248709999999999951e+02
8.652041999999999788e+00 1.173895943999999858e+01 1.278949999999999960e+02 1.248700000000000045e+02
8.653503000000000611e+00 1.173898866319999890e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.654964000000001434e+00 1.173898866319999890e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.656425000000000480e+00 1.173901788639999921e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.657886000000001303e+00 1.173901788639999921e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.659347000000000349e+00 1.173904710959999953e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.660808000000001172e+00 1.173904710959999953e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.662269000000000219e+00 1.173907633279999985e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.663729999999999265e+00 1.173907633279999985e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.665191000000000088e+00 1.173907633279999985e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.666652000000000911e+00 1.173907633279999985e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.668112999999999957e+00 1.173910555599999839e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.669574000000000780e+00 1.173910555599999839e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.671034999999999826e+00 1.173913477920000048e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.672496000000000649e+00 1.173913477920000048e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.673957000000001472e+00 1.173916400239999902e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.675418000000000518e+00 1.173916400239999902e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.676879000000001341e+00 1.173916400239999902e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.678340000000000387e+00 1.173916400239999902e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.679800999999999433e+00 1.173919322559999934e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.681262000000000256e+00 1.173919322559999934e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.682722999999999303e+00 1.173922244879999965e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.684184000000000125e+00 1.173922244879999965e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.685645000000000948e+00 1.173925167199999997e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.687105999999999995e+00 1.173925167199999997e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.688567000000000817e+00 1.173925167199999997e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.690028000000001640e+00 1.173925167199999997e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.691489000000000686e+00 1.173928089519999851e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.692950000000001509e+00 1.173928089519999851e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.694411000000000556e+00 1.173931011840000060e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.695871999999999602e+00 1.173931011840000060e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.697333000000000425e+00 1.173931011840000060e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.698793999999999471e+00 1.173931011840000060e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.700255000000000294e+00 1.173933934159999914e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.701716000000001117e+00 1.173933934159999914e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.703177000000000163e+00 1.173936856479999946e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.704638000000000986e+00 1.173936856479999946e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.706099000000000032e+00 1.173936856479999946e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.707560000000000855e+00 1.173936856479999946e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.709021000000001678e+00 1.173931011840000060e+01 1.278949999999999960e+02 1.248709999999999951e+02
8.710482000000000724e+00 1.173933934159999914e+01 1.278949999999999960e+02 1.248700000000000045e+02
8.711942999999999770e+00 1.173933934159999914e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.713404000000000593e+00 1.173936856479999946e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.714864999999999640e+00 1.173936856479999946e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.716326000000000462e+00 1.173936856479999946e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.717786999999999509e+00 1.173939778799999978e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.719248000000000332e+00 1.173939778799999978e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.720709000000001154e+00 1.173942701120000009e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.722170000000000201e+00 1.173942701120000009e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.723631000000001023e+00 1.173945623439999864e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.725092000000001846e+00 1.173945623439999864e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.726553000000000893e+00 1.173948545760000073e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.728013999999999939e+00 1.173948545760000073e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.729475000000000762e+00 1.173948545760000073e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.730935999999999808e+00 1.173948545760000073e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.732397000000000631e+00 1.173951468079999927e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.733857999999999677e+00 1.173951468079999927e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.735319000000000500e+00 1.173954390399999959e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.736780000000001323e+00 1.173954390399999959e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.738241000000000369e+00 1.173954390399999959e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.739702000000001192e+00 1.173954390399999959e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.741163000000000238e+00 1.173957312719999990e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.742624000000001061e+00 1.173957312719999990e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.744085000000000107e+00 1.173960235040000022e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.745546000000000930e+00 1.173960235040000022e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.747006999999999977e+00 1.173960235040000022e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.748468000000000799e+00 1.173963157359999876e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.749928999999999846e+00 1.173963157359999876e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.751390000000000668e+00 1.173963157359999876e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.752850999999999715e+00 1.173966079680000085e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.754312000000000538e+00 1.173966079680000085e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.755773000000001360e+00 1.173966079680000085e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.757234000000000407e+00 1.173966079680000085e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.758695000000001230e+00 1.173969001999999939e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.760156000000000276e+00 1.173969001999999939e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.761617000000001099e+00 1.173971924319999971e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.763078000000000145e+00 1.173971924319999971e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.764538999999999191e+00 1.173971924319999971e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.766000000000000014e+00 1.173971924319999971e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.767461000000000837e+00 1.173966079680000085e+01 1.278949999999999960e+02 1.248709999999999951e+02
8.768921999999999883e+00 1.173969001999999939e+01 1.278949999999999960e+02 1.248700000000000045e+02
8.770383000000000706e+00 1.173969001999999939e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.771843999999999753e+00 1.173971924319999971e+01 1.278940000000000055e+02 1.248700000000000045e+02
8.773305000000000575e+00 1.173971924319999971e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.774766000000001398e+00 1.173971924319999971e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.776227000000000444e+00 1.173974846640000003e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.777688000000001267e+00 1.173974846640000003e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.779149000000000314e+00 1.173977768959999857e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.780609999999999360e+00 1.173977768959999857e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.782071000000000183e+00 1.173980691279999888e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.783531999999999229e+00 1.173980691279999888e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.784993000000000052e+00 1.173983613599999920e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.786454000000000875e+00 1.173983613599999920e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.787914999999999921e+00 1.173983613599999920e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.789376000000000744e+00 1.173983613599999920e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.790837000000001566e+00 1.173986535919999952e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.792298000000000613e+00 1.173986535919999952e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.793759000000001436e+00 1.173989458239999806e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.795220000000000482e+00 1.173989458239999806e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.796680999999999528e+00 1.173989458239999806e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.798142000000000351e+00 1.173989458239999806e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.799602999999999398e+00 1.173992380560000015e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.801064000000000220e+00 1.173992380560000015e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.802525000000001043e+00 1.173995302879999869e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.803986000000000089e+00 1.173995302879999869e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.805447000000000912e+00 1.173995302879999869e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.806907999999999959e+00 1.173998225199999901e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.808369000000000781e+00 1.173998225199999901e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.809830000000001604e+00 1.173998225199999901e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.811291000000000651e+00 1.174001147519999932e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.812751999999999697e+00 1.174001147519999932e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.814213000000000520e+00 1.174001147519999932e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.815673999999999566e+00 1.174001147519999932e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.817135000000000389e+00 1.174004069839999964e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.818595999999999435e+00 1.174004069839999964e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.820057000000000258e+00 1.174006992159999818e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.821518000000001081e+00 1.174006992159999818e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.822979000000000127e+00 1.174006992159999818e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.824440000000000950e+00 1.174006992159999818e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.825901000000001773e+00 1.174004069839999964e+01 1.278949999999999960e+02 1.248700000000000045e+02
8.827362000000000819e+00 1.174004069839999964e+01 1.278949999999999960e+02 1.248700000000000045e+02
8.828822999999999865e+00 1.174006992159999818e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.830284000000000688e+00 1.174006992159999818e+01 1.278940000000000055e+02 1.248700000000000045e+02
8.831744999999999735e+00 1.174006992159999818e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.833206000000000557e+00 1.174009914480000027e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.834666999999999604e+00 1.174009914480000027e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.836128000000000426e+00 1.174009914480000027e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.837589000000001249e+00 1.174012836799999882e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.839050000000000296e+00 1.174012836799999882e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.840511000000001118e+00 1.174015759119999913e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.841972000000000165e+00 1.174015759119999913e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.843433000000000987e+00 1.174018681439999945e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.844894000000000034e+00 1.174018681439999945e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.846355000000000857e+00 1.174018681439999945e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.847815999999999903e+00 1.174018681439999945e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.849277000000000726e+00 1.174021603759999977e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.850737999999999772e+00 1.174021603759999977e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.852199000000000595e+00 1.174024526079999831e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.853659999999999641e+00 1.174024526079999831e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.855121000000000464e+00 1.174027448400000040e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.856582000000001287e+00 1.174027448400000040e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.858043000000000333e+00 1.174027448400000040e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.859504000000001156e+00 1.174027448400000040e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.860965000000000202e+00 1.174030370719999894e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.862426000000001025e+00 1.174030370719999894e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.863887000000000072e+00 1.174033293039999926e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.865347999999999118e+00 1.174033293039999926e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.866808999999999941e+00 1.174033293039999926e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.868270000000000763e+00 1.174033293039999926e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.869730999999999810e+00 1.174036215359999957e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.871192000000000633e+00 1.174036215359999957e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.872653000000001455e+00 1.174036215359999957e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.874114000000000502e+00 1.174039137679999989e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.875575000000001324e+00 1.174039137679999989e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.877036000000000371e+00 1.174039137679999989e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.878497000000001194e+00 1.174042059999999843e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.879958000000000240e+00 1.174042059999999843e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.881418999999999286e+00 1.174042059999999843e+01 1.278949999999999960e+02 1.248679999999999950e+02
8.882880000000000109e+00 1.174042059999999843e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.884341000000000932e+00 1.174039137679999989e+01 1.278949999999999960e+02 1.248709999999999951e+02
8.885801999999999978e+00 1.174039137679999989e+01 1.278940000000000055e+02 1.248700000000000045e+02
8.887263000000000801e+00 1.174042059999999843e+01 1.278949999999999960e+02 1.248689999999999998e+02
8.888723999999999847e+00 1.174042059999999843e+01 1.278940000000000055e+02 1.248700000000000045e+02
8.890185000000000670e+00 1.174044982320000052e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.891646000000001493e+00 1.174044982320000052e+01 1.278940000000000055e+02 1.248700000000000045e+02
8.893107000000000539e+00 1.174047904639999906e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.894568000000001362e+00 1.174047904639999906e+01 1.278940000000000055e+02 1.248700000000000045e+02
8.896029000000000408e+00 1.174047904639999906e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.897489999999999455e+00 1.174047904639999906e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.898951000000000278e+00 1.174050826959999938e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.900411999999999324e+00 1.174050826959999938e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.901873000000000147e+00 1.174053749279999970e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.903334000000000970e+00 1.174053749279999970e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.904795000000000016e+00 1.174056671599999824e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.906256000000000839e+00 1.174056671599999824e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.907717000000001661e+00 1.174056671599999824e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.909178000000000708e+00 1.174056671599999824e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.910639000000001531e+00 1.174059593920000033e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.912100000000000577e+00 1.174059593920000033e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.913560999999999623e+00 1.174062516239999887e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.915022000000000446e+00 1.174062516239999887e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.916482999999999493e+00 1.174062516239999887e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.917944000000000315e+00 1.174062516239999887e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.919405000000001138e+00 1.174065438559999919e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.920866000000000184e+00 1.174065438559999919e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.922327000000001007e+00 1.174068360879999950e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.923788000000000054e+00 1.174068360879999950e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.925249000000000876e+00 1.174068360879999950e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.926710000000001699e+00 1.174068360879999950e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.928171000000000745e+00 1.174071283199999982e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.929631999999999792e+00 1.174071283199999982e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.931093000000000615e+00 1.174074205519999836e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.932553999999999661e+00 1.174074205519999836e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.934015000000000484e+00 1.174074205519999836e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.935475999999999530e+00 1.174074205519999836e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.936937000000000353e+00 1.174077127840000045e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.938398000000001176e+00 1.174077127840000045e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.939859000000000222e+00 1.174077127840000045e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.941320000000001045e+00 1.174080050159999900e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.942781000000001868e+00 1.174074205519999836e+01 1.278949999999999960e+02 1.248709999999999951e+02
8.944242000000000914e+00 1.174074205519999836e+01 1.278940000000000055e+02 1.248700000000000045e+02
8.945702999999999960e+00 1.174077127840000045e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.947164000000000783e+00 1.174077127840000045e+01 1.278940000000000055e+02 1.248700000000000045e+02
8.948624999999999829e+00 1.174080050159999900e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.950086000000000652e+00 1.174080050159999900e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.951546999999999699e+00 1.174082972479999931e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.953008000000000521e+00 1.174082972479999931e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.954468999999999568e+00 1.174085894799999963e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.955930000000000391e+00 1.174085894799999963e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.957391000000001213e+00 1.174085894799999963e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.958852000000000260e+00 1.174085894799999963e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.960313000000001082e+00 1.174088817119999995e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.961774000000000129e+00 1.174088817119999995e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.963235000000000952e+00 1.174091739439999849e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.964695999999999998e+00 1.174091739439999849e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.966156999999999044e+00 1.174094661760000058e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.967617999999999867e+00 1.174094661760000058e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.969079000000000690e+00 1.174094661760000058e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.970539999999999736e+00 1.174094661760000058e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.972001000000000559e+00 1.174097584079999912e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.973462000000001382e+00 1.174097584079999912e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.974923000000000428e+00 1.174100506399999944e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.976384000000001251e+00 1.174100506399999944e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.977845000000000297e+00 1.174100506399999944e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.979306000000001120e+00 1.174100506399999944e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.980767000000000166e+00 1.174103428719999975e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.982227999999999213e+00 1.174103428719999975e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.983689000000000036e+00 1.174103428719999975e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.985150000000000858e+00 1.174106351040000007e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.986610999999999905e+00 1.174106351040000007e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.988072000000000727e+00 1.174106351040000007e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.989532999999999774e+00 1.174109273359999861e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.990994000000000597e+00 1.174109273359999861e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.992455000000001419e+00 1.174109273359999861e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.993916000000000466e+00 1.174109273359999861e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.995377000000001289e+00 1.174112195680000070e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.996838000000000335e+00 1.174112195680000070e+01 1.278940000000000055e+02 1.248689999999999998e+02
8.998298999999999381e+00 1.174115117999999924e+01 1.278940000000000055e+02 1.248679999999999950e+02
8.999760000000000204e+00 1.174115117999999924e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.001220999999999250e+00 1.174109273359999861e+01 1.278949999999999960e+02 1.248709999999999951e+02
9.002682000000000073e+00 1.174109273359999861e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.004143000000000896e+00 1.174112195680000070e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.005603999999999942e+00 1.174112195680000070e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.007065000000000765e+00 1.174115117999999924e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.008526000000001588e+00 1.174115117999999924e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.009987000000000634e+00 1.174118040319999956e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.011448000000001457e+00 1.174118040319999956e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.012909000000000503e+00 1.174120962639999988e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.014369999999999550e+00 1.174120962639999988e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.015831000000000373e+00 1.174120962639999988e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.017291999999999419e+00 1.174120962639999988e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.018753000000000242e+00 1.174123884960000019e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.020214000000001064e+00 1.174123884960000019e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.021675000000000111e+00 1.174126807279999873e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.023136000000000934e+00 1.174126807279999873e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.024596999999999980e+00 1.174126807279999873e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.026058000000000803e+00 1.174129729600000083e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.027519000000001625e+00 1.174129729600000083e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.028980000000000672e+00 1.174129729600000083e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.030440999999999718e+00 1.174132651919999937e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.031902000000000541e+00 1.174132651919999937e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.033362999999999587e+00 1.174132651919999937e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.034824000000000410e+00 1.174135574239999791e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.036284999999999457e+00 1.174135574239999791e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.037746000000000279e+00 1.174135574239999791e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.039207000000001102e+00 1.174138496560000000e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.040668000000000148e+00 1.174138496560000000e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.042129000000000971e+00 1.174138496560000000e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.043590000000001794e+00 1.174138496560000000e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.045051000000000840e+00 1.174141418879999854e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.046511999999999887e+00 1.174141418879999854e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.047973000000000710e+00 1.174144341199999886e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.049433999999999756e+00 1.174144341199999886e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.050895000000000579e+00 1.174144341199999886e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.052355999999999625e+00 1.174144341199999886e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.053817000000000448e+00 1.174147263519999917e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.055278000000001271e+00 1.174147263519999917e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.056739000000000317e+00 1.174147263519999917e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.058200000000001140e+00 1.174147263519999917e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.059661000000000186e+00 1.174144341199999886e+01 1.278949999999999960e+02 1.248709999999999951e+02
9.061122000000001009e+00 1.174144341199999886e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.062583000000000055e+00 1.174147263519999917e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.064044000000000878e+00 1.174147263519999917e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.065504999999999924e+00 1.174150185839999949e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.066966000000000747e+00 1.174150185839999949e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.068426999999999794e+00 1.174153108159999803e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.069888000000000616e+00 1.174153108159999803e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.071348999999999663e+00 1.174153108159999803e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.072810000000000485e+00 1.174156030480000013e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.074271000000001308e+00 1.174156030480000013e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.075732000000000355e+00 1.174156030480000013e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.077193000000001177e+00 1.174158952799999867e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.078654000000000224e+00 1.174158952799999867e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.080115000000001046e+00 1.174161875119999898e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.081576000000000093e+00 1.174161875119999898e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.083036999999999139e+00 1.174161875119999898e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.084497999999999962e+00 1.174161875119999898e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.085959000000000785e+00 1.174164797439999930e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.087419999999999831e+00 1.174164797439999930e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.088881000000000654e+00 1.174167719759999962e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.090342000000001477e+00 1.174167719759999962e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.091803000000000523e+00 1.174167719759999962e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.093264000000001346e+00 1.174167719759999962e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.094725000000000392e+00 1.174170642079999816e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.096186000000001215e+00 1.174170642079999816e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.097647000000000261e+00 1.174170642079999816e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.099107999999999308e+00 1.174173564400000025e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.100569000000000131e+00 1.174173564400000025e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.102030000000000953e+00 1.174173564400000025e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.103491000000000000e+00 1.174176486719999879e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.104952000000000822e+00 1.174176486719999879e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.106412999999999869e+00 1.174176486719999879e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.107874000000000692e+00 1.174176486719999879e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.109335000000001514e+00 1.174179409039999911e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.110796000000000561e+00 1.174179409039999911e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.112257000000001383e+00 1.174182331359999942e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.113718000000000430e+00 1.174182331359999942e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.115178999999999476e+00 1.174182331359999942e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.116640000000000299e+00 1.174182331359999942e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.118100999999999345e+00 1.174179409039999911e+01 1.278949999999999960e+02 1.248709999999999951e+02
9.119562000000000168e+00 1.174179409039999911e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.121023000000000991e+00 1.174182331359999942e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.122484000000000037e+00 1.174182331359999942e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.123945000000000860e+00 1.174185253679999974e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.125406000000001683e+00 1.174185253679999974e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.126867000000000729e+00 1.174185253679999974e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.128328000000001552e+00 1.174188175999999828e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.129789000000000598e+00 1.174188175999999828e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.131249999999999645e+00 1.174188175999999828e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.132711000000000467e+00 1.174191098320000037e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.134171999999999514e+00 1.174191098320000037e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.135633000000000337e+00 1.174194020639999891e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.137093999999999383e+00 1.174194020639999891e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.138555000000000206e+00 1.174194020639999891e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.140016000000001029e+00 1.174196942959999923e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.141477000000000075e+00 1.174196942959999923e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.142938000000000898e+00 1.174196942959999923e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.144399000000001720e+00 1.174199865279999955e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.145860000000000767e+00 1.174199865279999955e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.147320999999999813e+00 1.174199865279999955e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.148782000000000636e+00 1.174202787599999986e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.150242999999999682e+00 1.174202787599999986e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.151704000000000505e+00 1.174202787599999986e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.153164999999999552e+00 1.174205709920000018e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.154626000000000374e+00 1.174205709920000018e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.156087000000001197e+00 1.174205709920000018e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.157548000000000243e+00 1.174208632240000050e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.159009000000001066e+00 1.174208632240000050e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.160470000000000113e+00 1.174208632240000050e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.161931000000000935e+00 1.174211554559999904e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.163391999999999982e+00 1.174211554559999904e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.164853000000000804e+00 1.174211554559999904e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.166313999999999851e+00 1.174211554559999904e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.167775000000000674e+00 1.174214476879999935e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.169235999999999720e+00 1.174214476879999935e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.170697000000000543e+00 1.174214476879999935e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.172157999999999589e+00 1.174217399199999967e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.173619000000000412e+00 1.174217399199999967e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.175080000000001235e+00 1.174217399199999967e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.176541000000000281e+00 1.174214476879999935e+01 1.278940000000000055e+02 1.248709999999999951e+02
9.178002000000001104e+00 1.174214476879999935e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.179463000000000150e+00 1.174217399199999967e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.180924000000000973e+00 1.174217399199999967e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.182385000000000019e+00 1.174220321519999821e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.183845999999999066e+00 1.174220321519999821e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.185306999999999888e+00 1.174220321519999821e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.186768000000000711e+00 1.174223243840000031e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.188228999999999758e+00 1.174223243840000031e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.189690000000000580e+00 1.174223243840000031e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.191151000000001403e+00 1.174226166159999885e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.192612000000000450e+00 1.174226166159999885e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.194073000000001272e+00 1.174229088479999916e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.195534000000000319e+00 1.174229088479999916e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.196995000000001141e+00 1.174229088479999916e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.198456000000000188e+00 1.174232010799999948e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.199916999999999234e+00 1.174232010799999948e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.201378000000000057e+00 1.174232010799999948e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.202839000000000880e+00 1.174234933119999980e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.204299999999999926e+00 1.174234933119999980e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.205761000000000749e+00 1.174234933119999980e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.207221999999999795e+00 1.174237855439999834e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.208683000000000618e+00 1.174237855439999834e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.210144000000001441e+00 1.174237855439999834e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.211605000000000487e+00 1.174240777760000043e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.213066000000001310e+00 1.174240777760000043e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.214527000000000356e+00 1.174240777760000043e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.215987999999999403e+00 1.174243700079999897e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.217449000000000225e+00 1.174243700079999897e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.218909999999999272e+00 1.174243700079999897e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.220371000000000095e+00 1.174246622399999929e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.221832000000000917e+00 1.174246622399999929e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.223292999999999964e+00 1.174246622399999929e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.224754000000000786e+00 1.174246622399999929e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.226215000000001609e+00 1.174249544719999960e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.227676000000000656e+00 1.174249544719999960e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.229137000000001478e+00 1.174249544719999960e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.230598000000000525e+00 1.174252467039999992e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.232058999999999571e+00 1.174252467039999992e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.233520000000000394e+00 1.174252467039999992e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.234980999999999440e+00 1.174249544719999960e+01 1.278940000000000055e+02 1.248709999999999951e+02
9.236442000000000263e+00 1.174249544719999960e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.237903000000001086e+00 1.174252467039999992e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.239364000000000132e+00 1.174252467039999992e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.240825000000000955e+00 1.174255389359999846e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.242286000000000001e+00 1.174255389359999846e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.243747000000000824e+00 1.174255389359999846e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.245208000000001647e+00 1.174258311680000055e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.246669000000000693e+00 1.174258311680000055e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.248129999999999740e+00 1.174258311680000055e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.249591000000000562e+00 1.174261233999999909e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.251051999999999609e+00 1.174261233999999909e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.252513000000000432e+00 1.174264156319999941e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.253973999999999478e+00 1.174264156319999941e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.255435000000000301e+00 1.174264156319999941e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.256896000000001123e+00 1.174264156319999941e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.258357000000000170e+00 1.174267078639999973e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.259818000000000993e+00 1.174267078639999973e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.261279000000001815e+00 1.174270000960000004e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.262740000000000862e+00 1.174270000960000004e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.264200999999999908e+00 1.174270000960000004e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.265662000000000731e+00 1.174270000960000004e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.267122999999999777e+00 1.174272923279999858e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.268584000000000600e+00 1.174272923279999858e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.270044999999999646e+00 1.174272923279999858e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.271506000000000469e+00 1.174275845600000068e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.272967000000001292e+00 1.174275845600000068e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.274428000000000338e+00 1.174275845600000068e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.275889000000001161e+00 1.174278767919999922e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.277350000000000207e+00 1.174278767919999922e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.278811000000001030e+00 1.174278767919999922e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.280272000000000077e+00 1.174278767919999922e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.281733000000000899e+00 1.174281690239999953e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.283193999999999946e+00 1.174281690239999953e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.284655000000000769e+00 1.174281690239999953e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.286115999999999815e+00 1.174284612559999985e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.287577000000000638e+00 1.174284612559999985e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.289037999999999684e+00 1.174284612559999985e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.290499000000000507e+00 1.174287534880000017e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.291960000000001330e+00 1.174287534880000017e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.293421000000000376e+00 1.174281690239999953e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.294882000000001199e+00 1.174284612559999985e+01 1.278930000000000007e+02 1.248700000000000045e+02
9.296343000000000245e+00 1.174284612559999985e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.297804000000001068e+00 1.174284612559999985e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.299265000000000114e+00 1.174287534880000017e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.300725999999999161e+00 1.174287534880000017e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.302186999999999983e+00 1.174290457199999871e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.303648000000000806e+00 1.174290457199999871e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.305108999999999853e+00 1.174293379520000080e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.306570000000000675e+00 1.174293379520000080e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.308031000000001498e+00 1.174293379520000080e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.309492000000000544e+00 1.174293379520000080e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.310953000000001367e+00 1.174296301839999934e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.312414000000000414e+00 1.174296301839999934e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.313875000000001236e+00 1.174299224159999788e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.315336000000000283e+00 1.174299224159999788e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.316796999999999329e+00 1.174299224159999788e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.318258000000000152e+00 1.174299224159999788e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.319718999999999198e+00 1.174302146479999998e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.321180000000000021e+00 1.174302146479999998e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.322641000000000844e+00 1.174305068799999852e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.324101999999999890e+00 1.174305068799999852e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.325563000000000713e+00 1.174305068799999852e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.327024000000001536e+00 1.174305068799999852e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.328485000000000582e+00 1.174307991119999883e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.329946000000001405e+00 1.174307991119999883e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.331407000000000451e+00 1.174307991119999883e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.332867999999999498e+00 1.174310913439999915e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.334329000000000320e+00 1.174310913439999915e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.335789999999999367e+00 1.174310913439999915e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.337251000000000190e+00 1.174313835759999947e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.338712000000001012e+00 1.174313835759999947e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.340173000000000059e+00 1.174313835759999947e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.341634000000000881e+00 1.174313835759999947e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.343094999999999928e+00 1.174316758079999801e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.344556000000000751e+00 1.174316758079999801e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.346017000000001573e+00 1.174316758079999801e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.347478000000000620e+00 1.174319680400000010e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.348938999999999666e+00 1.174319680400000010e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.350400000000000489e+00 1.174319680400000010e+01 1.278930000000000007e+02 1.248689999999999998e+02
9.351860999999999535e+00 1.174313835759999947e+01 1.278949999999999960e+02 1.248709999999999951e+02
9.353322000000000358e+00 1.174313835759999947e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.354782999999999404e+00 1.174316758079999801e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.356244000000000227e+00 1.174316758079999801e+01 1.278940000000000055e+02 1.248700000000000045e+02
9.357705000000001050e+00 1.174316758079999801e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.359166000000000096e+00 1.174316758079999801e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.360627000000000919e+00 1.174316758079999801e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.362088000000001742e+00 1.174316758079999801e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.363549000000000788e+00 1.174319680400000010e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.365009999999999835e+00 1.174319680400000010e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.366471000000000657e+00 1.174319680400000010e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.367931999999999704e+00 1.174319680400000010e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.369393000000000526e+00 1.174322602719999864e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.370853999999999573e+00 1.174322602719999864e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.372315000000000396e+00 1.174322602719999864e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.373776000000001218e+00 1.174322602719999864e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.375237000000000265e+00 1.174322602719999864e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.376698000000001088e+00 1.174322602719999864e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.378159000000000134e+00 1.174325525039999896e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.379620000000000957e+00 1.174325525039999896e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.381081000000000003e+00 1.174325525039999896e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.382542000000000826e+00 1.174325525039999896e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.384002999999999872e+00 1.174325525039999896e+01 1.278940000000000055e+02 1.248679999999999950e+02
9.385464000000000695e+00 1.174325525039999896e+01 1.278940000000000055e+02 1.248689999999999998e+02
9.386924999999999741e+00 1.174328447359999927e+01 1.278940000000000055e+02 1.248679999999999950e+02


==> anc/Fig8/PF_ca38_Ca0.015_stats.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 2.336155209760000029e-04 3.829999999999999716e+01 3.820949999999999847e+01
7.305000000000000729e-03 7.279294557599998682e-03 3.857930000000000348e+01 3.847449999999999903e+01
1.461000000000000146e-02 1.446066217199999844e-02 3.882820000000000249e+01 3.867980000000000018e+01
2.191500000000000392e-02 2.165108897839999880e-02 3.890670000000000073e+01 3.874539999999999651e+01
2.922000000000000292e-02 2.881790343919999470e-02 3.898129999999999740e+01 3.880969999999999942e+01
3.652500000000000191e-02 3.593489234399999815e-02 3.903020000000000067e+01 3.884470000000000312e+01
4.383000000000000784e-02 4.301771932799999809e-02 3.907900000000000063e+01 3.888179999999999836e+01
5.113500000000000684e-02 5.005437365599999661e-02 3.911930000000000263e+01 3.890679999999999694e+01
5.844000000000000583e-02 5.706706495999999684e-02 3.915899999999999892e+01 3.893780000000000285e+01
6.574499999999999789e-02 6.404264279999999365e-02 3.919449999999999790e+01 3.896529999999999916e+01
7.305000000000000382e-02 7.100214788000000499e-02 3.922910000000000252e+01 3.899260000000000304e+01
8.035499999999999587e-02 7.793155306400000037e-02 3.926120000000000232e+01 3.901440000000000197e+01
8.766000000000001569e-02 8.484868450400000206e-02 3.929229999999999734e+01 3.903849999999999909e+01
9.496500000000000774e-02 9.174009952799999645e-02 3.932180000000000319e+01 3.905789999999999651e+01
1.022700000000000137e-01 9.862070196800000466e-02 3.935029999999999717e+01 3.907909999999999684e+01
1.095750000000000057e-01 1.054782180799999913e-01 3.937749999999999773e+01 3.909640000000000271e+01
1.168800000000000117e-01 1.123257983039999963e-01 3.940390000000000015e+01 3.911509999999999820e+01
1.241850000000000176e-01 1.191520455919999888e-01 3.942920000000000158e+01 3.913110000000000355e+01
1.314899999999999958e-01 1.259686492239999733e-01 3.945360000000000156e+01 3.914889999999999759e+01
1.387950000000000017e-01 1.327653810799999945e-01 3.947690000000000055e+01 3.916360000000000241e+01
1.461000000000000076e-01 1.395527615119999953e-01 3.949920000000000186e+01 3.917929999999999779e+01
1.534050000000000136e-01 1.463214390959999833e-01 3.952060000000000173e+01 3.919210000000000349e+01
1.607099999999999917e-01 1.530807652560000065e-01 3.954149999999999920e+01 3.920570000000000022e+01
1.680149999999999977e-01 1.598225574959999951e-01 3.956150000000000233e+01 3.921679999999999922e+01
1.753200000000000314e-01 1.665552905440000064e-01 3.958109999999999928e+01 3.922870000000000346e+01
1.826250000000000373e-01 1.732713663679999738e-01 3.960020000000000095e+01 3.923830000000000240e+01
1.899300000000000155e-01 1.799783829999999918e-01 3.962129999999999797e+01 3.924849999999999994e+01
1.972350000000000214e-01 1.866699113359999995e-01 3.963870000000000005e+01 3.925759999999999650e+01
2.045400000000000273e-01 1.933523804799999746e-01 3.965570000000000306e+01 3.926959999999999695e+01
2.118450000000000333e-01 2.000199457919999979e-01 3.967190000000000083e+01 3.927960000000000207e+01
2.191500000000000115e-01 2.066793286080000069e-01 3.968769999999999953e+01 3.928770000000000095e+01
2.264550000000000174e-01 2.133240998239999964e-01 3.970270000000000010e+01 3.928699999999999903e+01
2.337600000000000233e-01 2.199609807759999869e-01 3.971750000000000114e+01 3.928730000000000189e+01
2.410650000000000293e-01 2.265838345919999886e-01 3.973449999999999704e+01 3.928659999999999997e+01
2.483700000000000352e-01 2.331987981439999913e-01 3.975310000000000343e+01 3.928810000000000002e+01
2.556750000000000411e-01 2.398006112560000236e-01 3.977100000000000080e+01 3.928439999999999799e+01
2.629799999999999915e-01 2.463948263359999891e-01 3.978849999999999909e+01 3.928079999999999927e+01
2.702849999999999975e-01 2.529761832079999717e-01 3.981419999999999959e+01 3.927609999999999957e+01
2.775900000000000034e-01 2.595505265119999461e-01 3.984029999999999916e+01 3.927199999999999847e+01
2.848950000000000093e-01 2.661125960719999961e-01 3.986590000000000344e+01 3.926689999999999969e+01
2.922000000000000153e-01 2.726679442959999977e-01 3.989139999999999731e+01 3.926250000000000284e+01
2.995050000000000212e-01 2.792113110080000071e-01 3.991660000000000252e+01 3.926100000000000279e+01
3.068100000000000271e-01 2.857485408479999434e-01 3.994169999999999732e+01 3.926080000000000325e+01
3.141149999999999776e-01 2.922758347999999673e-01 3.996640000000000015e+01 3.925939999999999941e+01
3.214199999999999835e-01 2.987955307199999799e-01 3.999099999999999966e+01 3.925829999999999842e+01
3.287249999999999894e-01 3.053035373599999880e-01 4.001530000000000342e+01 3.925610000000000355e+01
3.360299999999999954e-01 3.118056993599999660e-01 4.004039999999999822e+01 3.925430000000000064e+01
3.433350000000000568e-01 3.182990943999999822e-01 4.006530000000000058e+01 3.925130000000000052e+01
3.506400000000000627e-01 3.247866448000000239e-01 4.009000000000000341e+01 3.924869999999999948e+01
3.579450000000000687e-01 3.312625059199999500e-01 4.011440000000000339e+01 3.924499999999999744e+01
3.652500000000000746e-01 3.377383670399999871e-01 4.013870000000000005e+01 3.924159999999999826e+01
3.725550000000000250e-01 3.441996165599999769e-01 4.016270000000000095e+01 3.923729999999999762e+01
3.798600000000000310e-01 3.506520991200000048e-01 4.018659999999999854e+01 3.923169999999999646e+01
3.871650000000000369e-01 3.570899700799999854e-01 4.021020000000000039e+01 3.922420000000000329e+01
3.944700000000000428e-01 3.635190740799999487e-01 4.023360000000000269e+01 3.921719999999999828e+01
4.017750000000000488e-01 3.699306441599999884e-01 4.025679999999999836e+01 3.920960000000000178e+01
4.090800000000000547e-01 3.763334472799999553e-01 4.027980000000000160e+01 3.920250000000000057e+01
4.163850000000000606e-01 3.827216387999999858e-01 4.030250000000000199e+01 3.919480000000000075e+01
4.236900000000000666e-01 3.890601508799999553e-01 4.032379999999999853e+01 3.918809999999999860e+01
4.309950000000000170e-01 3.953811290400000011e-01 4.034479999999999933e+01 3.918099999999999739e+01
4.383000000000000229e-01 4.016904179199999869e-01 4.036549999999999727e+01 3.917439999999999856e+01
4.456050000000000288e-01 4.079821728799999936e-01 4.038589999999999947e+01 3.916709999999999781e+01
4.529100000000000348e-01 4.142651608799999829e-01 4.040599999999999881e+01 3.916049999999999898e+01
4.602150000000000407e-01 4.205306149599999932e-01 4.042589999999999861e+01 3.915319999999999823e+01
4.675200000000000466e-01 4.267843797599999989e-01 4.044559999999999889e+01 3.914659999999999940e+01
4.748250000000000526e-01 4.330235329600000127e-01 4.046130000000000138e+01 3.913929999999999865e+01
4.821300000000000585e-01 4.392509968799999664e-01 4.047599999999999909e+01 3.913269999999999982e+01
4.894350000000000644e-01 4.454638491999999839e-01 4.049069999999999681e+01 3.912539999999999907e+01
4.967400000000000704e-01 4.516650122399999412e-01 4.050520000000000209e+01 3.912270000000000181e+01
5.040450000000000763e-01 4.578544860000000050e-01 4.051959999999999695e+01 3.912610000000000099e+01
5.113500000000000822e-01 4.640322704800000087e-01 4.053390000000000271e+01 3.913620000000000232e+01
5.186549999999999772e-01 4.701954433600000205e-01 4.054809999999999803e+01 3.914620000000000033e+01
5.259599999999999831e-01 4.763498492799999595e-01 4.056219999999999715e+01 3.915720000000000312e+01
5.332649999999999890e-01 4.824896436000000177e-01 4.057620000000000005e+01 3.916790000000000305e+01
5.405699999999999950e-01 4.886206709600000031e-01 4.059009999999999962e+01 3.917909999999999826e+01
5.478750000000000009e-01 4.947370867199999411e-01 4.060179999999999723e+01 3.918829999999999814e+01
5.551800000000000068e-01 5.008447355199999729e-01 4.061280000000000001e+01 3.919440000000000168e+01
5.624850000000000128e-01 5.069377727199999573e-01 4.062720000000000198e+01 3.920020000000000238e+01
5.697900000000000187e-01 5.130249652799999671e-01 4.064320000000000022e+01 3.920640000000000214e+01
5.770950000000000246e-01 5.190975462399999296e-01 4.065939999999999799e+01 3.920380000000000109e+01
5.844000000000000306e-01 5.251613602399999303e-01 4.067549999999999955e+01 3.920159999999999911e+01
5.917050000000000365e-01 5.312134849599999820e-01 4.068800000000000239e+01 3.919879999999999853e+01
5.990100000000000424e-01 5.372568427199999608e-01 4.069899999999999807e+01 3.919650000000000034e+01
6.063150000000000484e-01 5.432885111999999905e-01 4.071009999999999707e+01 3.919360000000000355e+01
6.136200000000000543e-01 5.493114127199999475e-01 4.072109999999999985e+01 3.919109999999999872e+01
6.209250000000000602e-01 5.553226249599999553e-01 4.073210000000000264e+01 3.918789999999999907e+01
6.282299999999999551e-01 5.613250702400000014e-01 4.074309999999999832e+01 3.918419999999999703e+01
6.355349999999999611e-01 5.673158262399998764e-01 4.075560000000000116e+01 3.917990000000000350e+01
6.428399999999999670e-01 5.733007375999999988e-01 4.076830000000000354e+01 3.917560000000000286e+01
6.501449999999999729e-01 5.792739596799999502e-01 4.078090000000000259e+01 3.917079999999999984e+01
6.574499999999999789e-01 5.852384147999999398e-01 4.079339999999999833e+01 3.916599999999999682e+01
6.647549999999999848e-01 5.911911806399999803e-01 4.080590000000000117e+01 3.916069999999999851e+01
6.720599999999999907e-01 5.971381018399999352e-01 4.082110000000000127e+01 3.915540000000000020e+01
6.793649999999999967e-01 6.030762560799999283e-01 4.083639999999999759e+01 3.914959999999999951e+01
6.866700000000001136e-01 6.090027210399999724e-01 4.085150000000000148e+01 3.914379999999999882e+01
6.939750000000001195e-01 6.149233413599999309e-01 4.086659999999999826e+01 3.913850000000000051e+01
7.012800000000001255e-01 6.208351947199999277e-01 4.088139999999999930e+01 3.913530000000000086e+01
7.085850000000001314e-01 6.267382811199999626e-01 4.089620000000000033e+01 3.913170000000000215e+01
7.158900000000001373e-01 6.326326005599999247e-01 4.091080000000000183e+01 3.912830000000000297e+01
7.231950000000001433e-01 6.385181530399999250e-01 4.092530000000000001e+01 3.912449999999999761e+01
7.305000000000001492e-01 6.443978608799999508e-01 4.093959999999999866e+01 3.911849999999999739e+01
7.378050000000001551e-01 6.502688017599999037e-01 4.095380000000000109e+01 3.910900000000000176e+01
7.451100000000000501e-01 6.561309756800000059e-01 4.096779999999999688e+01 3.909980000000000189e+01
7.524150000000000560e-01 6.619873049600000225e-01 4.098060000000000258e+01 3.909040000000000248e+01
7.597200000000000619e-01 6.678348672799999663e-01 4.098550000000000182e+01 3.908140000000000214e+01
7.670250000000000679e-01 6.736765849599999356e-01 4.099049999999999727e+01 3.907220000000000226e+01
7.743300000000000738e-01 6.795095356799999431e-01 4.099530000000000030e+01 3.906329999999999814e+01
7.816350000000000797e-01 6.853337194399999888e-01 4.100010000000000332e+01 3.905420000000000158e+01
7.889400000000000857e-01 6.911520585599999489e-01 4.100480000000000302e+01 3.904549999999999699e+01
7.962450000000000916e-01 6.969645530400000455e-01 4.100959999999999894e+01 3.903659999999999997e+01
8.035500000000000975e-01 7.027682805599999583e-01 4.101409999999999911e+01 3.902799999999999869e+01
8.108550000000001035e-01 7.085661634399998965e-01 4.101879999999999882e+01 3.901919999999999789e+01
8.181600000000001094e-01 7.143582016799999712e-01 4.102170000000000272e+01 3.901080000000000325e+01
8.254650000000001153e-01 7.201443952799999604e-01 4.102170000000000272e+01 3.900220000000000198e+01
8.327700000000001213e-01 7.259218219199999877e-01 4.102150000000000318e+01 3.899389999999999645e+01
8.400750000000001272e-01 7.316934039199999296e-01 4.102120000000000033e+01 3.898550000000000182e+01
8.473800000000001331e-01 7.374591412800000079e-01 4.102060000000000173e+01 3.897729999999999961e+01
8.546850000000001391e-01 7.432190340000000006e-01 4.102000000000000313e+01 3.897149999999999892e+01
8.619900000000000340e-01 7.489730820800000188e-01 4.101910000000000167e+01 3.896739999999999782e+01
8.692950000000000399e-01 7.547212855199999515e-01 4.101809999999999690e+01 3.896300000000000097e+01
8.766000000000000458e-01 7.604607219999999224e-01 4.101689999999999969e+01 3.895909999999999940e+01
8.839050000000000518e-01 7.661972361600000170e-01 4.101570000000000249e+01 3.895649999999999835e+01
8.912100000000000577e-01 7.719279056800000260e-01 4.101400000000000290e+01 3.895400000000000063e+01
8.985150000000000636e-01 7.776614975199999114e-01 4.101209999999999667e+01 3.895089999999999719e+01
9.058200000000000696e-01 7.834126232799999423e-01 4.101019999999999754e+01 3.894729999999999848e+01
9.131250000000000755e-01 7.891520597599999132e-01 4.100840000000000174e+01 3.894350000000000023e+01
9.204300000000000814e-01 7.948827292799999222e-01 4.100690000000000168e+01 3.893990000000000151e+01
9.277350000000000874e-01 8.006017095199999822e-01 4.101160000000000139e+01 3.893619999999999948e+01
9.350400000000000933e-01 8.063119227999999694e-01 4.101709999999999923e+01 3.893240000000000123e+01
9.423450000000000992e-01 8.120133691199999948e-01 4.102259999999999707e+01 3.892849999999999966e+01
9.496500000000001052e-01 8.177060484799999474e-01 4.102790000000000248e+01 3.892479999999999762e+01
9.569550000000001111e-01 8.233899608799999381e-01 4.103320000000000078e+01 3.892099999999999937e+01
9.642600000000001170e-01 8.290621839999999798e-01 4.103820000000000334e+01 3.891729999999999734e+01
9.715650000000001230e-01 8.347285624799999360e-01 4.104319999999999879e+01 3.891299999999999670e+01
9.788700000000001289e-01 8.403832516799999430e-01 4.105550000000000210e+01 3.890740000000000265e+01
9.861750000000001348e-01 8.460291739199999883e-01 4.107059999999999889e+01 3.889770000000000039e+01
9.934800000000001408e-01 8.516663291999999608e-01 4.108570000000000277e+01 3.888680000000000092e+01
1.000785000000000258e+00 8.572976398399999587e-01 4.110090000000000288e+01 3.887559999999999860e+01
1.008090000000000153e+00 8.629172611999998965e-01 4.111610000000000298e+01 3.886449999999999960e+01
1.015395000000000270e+00 8.685310379199999709e-01 4.113139999999999930e+01 3.885329999999999728e+01
1.022700000000000164e+00 8.741360476799999724e-01 4.114679999999999893e+01 3.884199999999999875e+01
1.030005000000000059e+00 8.797322904799999010e-01 4.116219999999999857e+01 3.883070000000000022e+01
1.037309999999999954e+00 8.853197663199998679e-01 4.117770000000000152e+01 3.881929999999999836e+01
1.044615000000000071e+00 8.908984751999999840e-01 4.119330000000000069e+01 3.880780000000000030e+01
1.051919999999999966e+00 8.964713394400000146e-01 4.120889999999999986e+01 3.879630000000000223e+01
1.059225000000000083e+00 9.020354367199999723e-01 4.122489999999999810e+01 3.878470000000000084e+01
1.066529999999999978e+00 9.075907670399999683e-01 4.124119999999999919e+01 3.877400000000000091e+01
1.073835000000000095e+00 9.131402527199999897e-01 4.125759999999999650e+01 3.876760000000000161e+01
1.081139999999999990e+00 9.186838937599999255e-01 4.127389999999999759e+01 3.876129999999999853e+01
1.088445000000000107e+00 9.242275347999999724e-01 4.129079999999999728e+01 3.875489999999999924e+01
1.095750000000000002e+00 9.297653311999998227e-01 4.130749999999999744e+01 3.874860000000000326e+01
1.103055000000000119e+00 9.352914383199999460e-01 4.132419999999999760e+01 3.874300000000000210e+01
1.110360000000000014e+00 9.408058561600000091e-01 4.134080000000000155e+01 3.873649999999999949e+01
1.117665000000000131e+00 9.463115070399999995e-01 4.135739999999999839e+01 3.872950000000000159e+01
1.124970000000000026e+00 9.518083909600000281e-01 4.137380000000000280e+01 3.872270000000000323e+01
1.132275000000000142e+00 9.572965079199998728e-01 4.139030000000000342e+01 3.871609999999999729e+01
1.139580000000000037e+00 9.627729355999999905e-01 4.140659999999999741e+01 3.871099999999999852e+01
1.146885000000000154e+00 9.682435186400000227e-01 4.142300000000000182e+01 3.870640000000000214e+01
1.154190000000000049e+00 9.736994900799998964e-01 4.143919999999999959e+01 3.870199999999999818e+01
1.161495000000000166e+00 9.791525392000000050e-01 4.145550000000000068e+01 3.869760000000000133e+01
1.168800000000000061e+00 9.845909767200000662e-01 4.147160000000000224e+01 3.869330000000000069e+01
1.176105000000000178e+00 9.900235695999999308e-01 4.148720000000000141e+01 3.868910000000000338e+01
1.183410000000000073e+00 9.954473955199999446e-01 4.150110000000000099e+01 3.868500000000000227e+01
1.190715000000000190e+00 1.000862454479999997e+00 4.151489999999999725e+01 3.868099999999999739e+01
1.198020000000000085e+00 1.006268746479999976e+00 4.152660000000000196e+01 3.867699999999999960e+01
1.205325000000000202e+00 1.011666271519999993e+00 4.153609999999999758e+01 3.867320000000000135e+01
1.212630000000000097e+00 1.017052107279999840e+00 4.154549999999999699e+01 3.866940000000000310e+01
1.219935000000000214e+00 1.022435020719999921e+00 4.155499999999999972e+01 3.866570000000000107e+01
1.227240000000000109e+00 1.027806244879999831e+00 4.156450000000000244e+01 3.866210000000000235e+01
1.234545000000000226e+00 1.033168702080000001e+00 4.157359999999999900e+01 3.865840000000000032e+01
1.241850000000000120e+00 1.038522392319999987e+00 4.157569999999999766e+01 3.865370000000000061e+01
1.249155000000000237e+00 1.043870237919999999e+00 4.157770000000000010e+01 3.864889999999999759e+01
1.256459999999999910e+00 1.049209316559999827e+00 4.157959999999999923e+01 3.864399999999999835e+01
1.263765000000000027e+00 1.054542550559999903e+00 4.158149999999999835e+01 3.863900000000000290e+01
1.271069999999999922e+00 1.059864095279999807e+00 4.158319999999999794e+01 3.863389999999999702e+01
1.278375000000000039e+00 1.065182717679999946e+00 4.158500000000000085e+01 3.863029999999999831e+01
1.285679999999999934e+00 1.070489650799999914e+00 4.158659999999999712e+01 3.863009999999999877e+01
1.292985000000000051e+00 1.075790739280000130e+00 4.158809999999999718e+01 3.863040000000000163e+01
1.300289999999999946e+00 1.081083060799999940e+00 4.158959999999999724e+01 3.863100000000000023e+01
1.307595000000000063e+00 1.086369537679999775e+00 4.159100000000000108e+01 3.863859999999999673e+01
1.314899999999999958e+00 1.091644325279999883e+00 4.159230000000000160e+01 3.864609999999999701e+01
1.322205000000000075e+00 1.096916190560000004e+00 4.159609999999999985e+01 3.865120000000000289e+01
1.329509999999999970e+00 1.102179288879999941e+00 4.160099999999999909e+01 3.865279999999999916e+01
1.336815000000000087e+00 1.107436542559999904e+00 4.160600000000000165e+01 3.865449999999999875e+01
1.344119999999999981e+00 1.112685029279999904e+00 4.161099999999999710e+01 3.865619999999999834e+01
1.351425000000000098e+00 1.117927671359999930e+00 4.161610000000000298e+01 3.865800000000000125e+01
1.358729999999999993e+00 1.123164468799999982e+00 4.162129999999999797e+01 3.865979999999999706e+01
1.366035000000000110e+00 1.128392499279999850e+00 4.162749999999999773e+01 3.866159999999999997e+01
1.373340000000000227e+00 1.133614685119999965e+00 4.163569999999999993e+01 3.866349999999999909e+01
1.380645000000000122e+00 1.138828103999999897e+00 4.164399999999999835e+01 3.866550000000000153e+01
1.387950000000000239e+00 1.144035678240000076e+00 4.165319999999999823e+01 3.866700000000000159e+01
1.395255000000000134e+00 1.149240330160000045e+00 4.166230000000000189e+01 3.866009999999999991e+01
1.402560000000000251e+00 1.154433292799999844e+00 4.167139999999999844e+01 3.865299999999999869e+01
1.409865000000000146e+00 1.159623333119999877e+00 4.168039999999999878e+01 3.864600000000000080e+01
1.417170000000000263e+00 1.164804606479999949e+00 4.168930000000000291e+01 3.863880000000000337e+01
1.424475000000000158e+00 1.169982957519999811e+00 4.169830000000000325e+01 3.863179999999999836e+01
1.431780000000000275e+00 1.175152541599999934e+00 4.170709999999999695e+01 3.862460000000000093e+01
1.439085000000000170e+00 1.180316281039999859e+00 4.171589999999999776e+01 3.861749999999999972e+01
1.446390000000000287e+00 1.185474175839999811e+00 4.172469999999999857e+01 3.861019999999999897e+01
1.453695000000000181e+00 1.190626226000000010e+00 4.173340000000000316e+01 3.860300000000000153e+01
1.461000000000000298e+00 1.195772431520000012e+00 4.174199999999999733e+01 3.859579999999999700e+01
1.468305000000000193e+00 1.201526479599999808e+00 4.159159999999999968e+01 3.853949999999999676e+01
1.475610000000000310e+00 1.207023363520000059e+00 4.158089999999999975e+01 3.850860000000000127e+01
1.482915000000000205e+00 1.212377053759999823e+00 4.158959999999999724e+01 3.848879999999999768e+01
1.490220000000000100e+00 1.217681064559999804e+00 4.159749999999999659e+01 3.847270000000000323e+01
1.497524999999999995e+00 1.222917862000000078e+00 4.161370000000000147e+01 3.846050000000000324e+01
1.504830000000000112e+00 1.228142970159999958e+00 4.162700000000000244e+01 3.845400000000000063e+01
1.512135000000000007e+00 1.233321321199999820e+00 4.164710000000000178e+01 3.844659999999999656e+01
1.519440000000000124e+00 1.238493827599999930e+00 4.166349999999999909e+01 3.844239999999999924e+01
1.526745000000000019e+00 1.243631266159999971e+00 4.168339999999999890e+01 3.843719999999999715e+01
1.534050000000000136e+00 1.248762860080000037e+00 4.169989999999999952e+01 3.843439999999999657e+01
1.541355000000000031e+00 1.253862308479999799e+00 4.171920000000000073e+01 3.843050000000000210e+01
1.548660000000000148e+00 1.258955912240000030e+00 4.173559999999999803e+01 3.842819999999999681e+01
1.555965000000000042e+00 1.264026137439999919e+00 4.175370000000000203e+01 3.842490000000000094e+01
1.563270000000000159e+00 1.269090518000000056e+00 4.176630000000000109e+01 3.842269999999999897e+01
1.570575000000000054e+00 1.274137364639999825e+00 4.178079999999999927e+01 3.841980000000000217e+01
1.577880000000000171e+00 1.279178366639999842e+00 4.179319999999999879e+01 3.841760000000000019e+01
1.585185000000000066e+00 1.284204757039999922e+00 4.180709999999999837e+01 3.841490000000000293e+01
1.592490000000000183e+00 1.289225302800000028e+00 4.181920000000000215e+01 3.841259999999999764e+01
1.599795000000000078e+00 1.294231236959999976e+00 4.183259999999999934e+01 3.840999999999999659e+01
1.607100000000000195e+00 1.299234248799999936e+00 4.184440000000000026e+01 3.840760000000000218e+01
1.614405000000000090e+00 1.304222649039999959e+00 4.185730000000000217e+01 3.840489999999999782e+01
1.621710000000000207e+00 1.309208126959999996e+00 4.186129999999999995e+01 3.840250000000000341e+01
1.629015000000000102e+00 1.314181915599999861e+00 4.186419999999999675e+01 3.839979999999999905e+01
1.636320000000000219e+00 1.319152781919999962e+00 4.186599999999999966e+01 3.839719999999999800e+01
1.643625000000000114e+00 1.324109036639999903e+00 4.186860000000000070e+01 3.839020000000000010e+01
1.650930000000000231e+00 1.329062369039999858e+00 4.187010000000000076e+01 3.838179999999999836e+01
1.658235000000000126e+00 1.334006934479999851e+00 4.187189999999999657e+01 3.837330000000000041e+01
1.665540000000000243e+00 1.338945655280000091e+00 4.187279999999999802e+01 3.836460000000000292e+01
1.672845000000000137e+00 1.343875609119999925e+00 4.187429999999999808e+01 3.835569999999999879e+01
1.680150000000000254e+00 1.348799718319999785e+00 4.187519999999999953e+01 3.834669999999999845e+01
1.687455000000000149e+00 1.353715060559999905e+00 4.187870000000000203e+01 3.833749999999999858e+01
1.694760000000000266e+00 1.358624558159999829e+00 4.188179999999999836e+01 3.832820000000000249e+01
1.702065000000000161e+00 1.363528211120000000e+00 4.188519999999999754e+01 3.831880000000000308e+01
1.709370000000000278e+00 1.368423097119999987e+00 4.188799999999999812e+01 3.830910000000000082e+01
1.716674999999999951e+00 1.373312138479999778e+00 4.189110000000000156e+01 3.830579999999999785e+01
1.723980000000000068e+00 1.378195335200000038e+00 4.189359999999999928e+01 3.830389999999999873e+01
1.731284999999999963e+00 1.383069764960000114e+00 4.189639999999999986e+01 3.830199999999999960e+01
1.738590000000000080e+00 1.387941272399999981e+00 4.189880000000000138e+01 3.829979999999999762e+01
1.745894999999999975e+00 1.392804012879999886e+00 4.190129999999999910e+01 3.829760000000000275e+01
1.753200000000000092e+00 1.397660908719999817e+00 4.190339999999999776e+01 3.829399999999999693e+01
1.760504999999999987e+00 1.402511959919999773e+00 4.190509999999999735e+01 3.829070000000000107e+01
1.767810000000000104e+00 1.407354244159999990e+00 4.190619999999999834e+01 3.828730000000000189e+01
1.775114999999999998e+00 1.412193606079999997e+00 4.190760000000000218e+01 3.828379999999999939e+01
1.782420000000000115e+00 1.417024201039999820e+00 4.190890000000000271e+01 3.828020000000000067e+01
1.789725000000000010e+00 1.421851873679999878e+00 4.191080000000000183e+01 3.827660000000000196e+01
1.797030000000000127e+00 1.426670779359999752e+00 4.191530000000000200e+01 3.827429999999999666e+01
1.804335000000000022e+00 1.431483840399999874e+00 4.191980000000000217e+01 3.827219999999999800e+01
1.811640000000000139e+00 1.436293979120000008e+00 4.192430000000000234e+01 3.827000000000000313e+01
1.818945000000000034e+00 1.441095350879999959e+00 4.192880000000000251e+01 3.826780000000000115e+01
1.826250000000000151e+00 1.445890877999999935e+00 4.193319999999999936e+01 3.826559999999999917e+01
1.833555000000000268e+00 1.450680560479999937e+00 4.193769999999999953e+01 3.826339999999999719e+01
1.840860000000000163e+00 1.455467320639999951e+00 4.194039999999999679e+01 3.826120000000000232e+01
1.848165000000000280e+00 1.460245313839999781e+00 4.194080000000000297e+01 3.825900000000000034e+01
1.855470000000000175e+00 1.465020384719999846e+00 4.194120000000000203e+01 3.825670000000000215e+01
1.862775000000000292e+00 1.469786688639999950e+00 4.194140000000000157e+01 3.825450000000000017e+01
1.870080000000000187e+00 1.474550070240000066e+00 4.194160000000000110e+01 3.825220000000000198e+01
1.877385000000000304e+00 1.479307607199999985e+00 4.194169999999999732e+01 3.824989999999999668e+01
1.884690000000000198e+00 1.484059299519999930e+00 4.194180000000000064e+01 3.824759999999999849e+01
1.891995000000000315e+00 1.488805147199999901e+00 4.194599999999999795e+01 3.824539999999999651e+01
1.899300000000000210e+00 1.493545150239999897e+00 4.195400000000000063e+01 3.824300000000000210e+01
1.906605000000000327e+00 1.498282230959999906e+00 4.196200000000000330e+01 3.824069999999999681e+01
1.913910000000000222e+00 1.503013467039999940e+00 4.197010000000000218e+01 3.823830000000000240e+01
1.921215000000000339e+00 1.507738858479999777e+00 4.197820000000000107e+01 3.823610000000000042e+01
1.928520000000000234e+00 1.512458405279999862e+00 4.198649999999999949e+01 3.823369999999999891e+01
1.935825000000000351e+00 1.517172107439999973e+00 4.199470000000000169e+01 3.823140000000000072e+01
1.943130000000000246e+00 1.521882887280000096e+00 4.200310000000000343e+01 3.822899999999999920e+01
1.950435000000000363e+00 1.526587822479999801e+00 4.201140000000000185e+01 3.822809999999999775e+01
1.957740000000000258e+00 1.531289835359999962e+00 4.201989999999999981e+01 3.823190000000000310e+01
1.965045000000000375e+00 1.535986003599999927e+00 4.202839999999999776e+01 3.823590000000000089e+01
1.972350000000000270e+00 1.540676327199999918e+00 4.203699999999999903e+01 3.824000000000000199e+01
1.979655000000000387e+00 1.545360806159999933e+00 4.204560000000000031e+01 3.824280000000000257e+01
1.986960000000000282e+00 1.550042362799999962e+00 4.205429999999999779e+01 3.824369999999999692e+01
1.994265000000000398e+00 1.554718074799999794e+00 4.206300000000000239e+01 3.824430000000000263e+01
2.001570000000000515e+00 1.559390864480000083e+00 4.207529999999999859e+01 3.824510000000000076e+01
2.008875000000000188e+00 1.564057809519999953e+00 4.209009999999999962e+01 3.824589999999999890e+01
2.016180000000000305e+00 1.568721832239999836e+00 4.210499999999999687e+01 3.824689999999999657e+01
2.023485000000000422e+00 1.573380010319999966e+00 4.211970000000000169e+01 3.824799999999999756e+01
2.030790000000000539e+00 1.578032343759999900e+00 4.213439999999999941e+01 3.824909999999999854e+01
2.038095000000000212e+00 1.582681754880000069e+00 4.214900000000000091e+01 3.825039999999999907e+01
2.045400000000000329e+00 1.587328243680000028e+00 4.216360000000000241e+01 3.825180000000000291e+01
2.052705000000000446e+00 1.591968887840000013e+00 4.217810000000000059e+01 3.825330000000000297e+01
2.060010000000000119e+00 1.596603687359999801e+00 4.219259999999999877e+01 3.825480000000000302e+01
2.067314999999999792e+00 1.601235564560000046e+00 4.220689999999999742e+01 3.825650000000000261e+01
2.074619999999999909e+00 1.605864519439999860e+00 4.222129999999999939e+01 3.825829999999999842e+01
2.081925000000000026e+00 1.610487629679999921e+00 4.223550000000000182e+01 3.826019999999999754e+01
2.089230000000000143e+00 1.615107817599999773e+00 4.224980000000000047e+01 3.826219999999999999e+01
2.096534999999999815e+00 1.619725083200000082e+00 4.226389999999999958e+01 3.826429999999999865e+01
2.103839999999999932e+00 1.624336504159999972e+00 4.227810000000000201e+01 3.826590000000000202e+01
2.111145000000000049e+00 1.628942080480000110e+00 4.229209999999999781e+01 3.825900000000000034e+01
2.118450000000000166e+00 1.633547656799999803e+00 4.230610000000000070e+01 3.825209999999999866e+01
2.125754999999999839e+00 1.638147388479999966e+00 4.231889999999999930e+01 3.824439999999999884e+01
2.133059999999999956e+00 1.642741275519999933e+00 4.232780000000000342e+01 3.823619999999999663e+01
2.140365000000000073e+00 1.647335162559999899e+00 4.233679999999999666e+01 3.822800000000000153e+01
2.147670000000000190e+00 1.651923204960000113e+00 4.234590000000000032e+01 3.821979999999999933e+01
2.154974999999999863e+00 1.656508325039999896e+00 4.235329999999999728e+01 3.821170000000000044e+01
2.162279999999999980e+00 1.661087600479999926e+00 4.235990000000000322e+01 3.820360000000000156e+01
2.169585000000000097e+00 1.665666875919999956e+00 4.236650000000000205e+01 3.819559999999999889e+01
2.176890000000000214e+00 1.670237384399999803e+00 4.237319999999999709e+01 3.818780000000000285e+01
2.184194999999999887e+00 1.674804970559999884e+00 4.237969999999999970e+01 3.817990000000000350e+01
2.191500000000000004e+00 1.679363789759999781e+00 4.238620000000000232e+01 3.817199999999999704e+01
2.198805000000000121e+00 1.683919686639999913e+00 4.239260000000000161e+01 3.816389999999999816e+01
2.206110000000000237e+00 1.688469738879999849e+00 4.239909999999999712e+01 3.815590000000000259e+01
2.213414999999999910e+00 1.693008101839999835e+00 4.240540000000000020e+01 3.814789999999999992e+01
2.220720000000000027e+00 1.697540620160000069e+00 4.241170000000000329e+01 3.813989999999999725e+01
2.228025000000000144e+00 1.702064371519999897e+00 4.241790000000000305e+01 3.813269999999999982e+01
2.235330000000000261e+00 1.706582278239999750e+00 4.242419999999999902e+01 3.812559999999999860e+01
2.242634999999999934e+00 1.711091417999999864e+00 4.243030000000000257e+01 3.811849999999999739e+01
2.249940000000000051e+00 1.715591790800000016e+00 4.243650000000000233e+01 3.811269999999999669e+01
2.257245000000000168e+00 1.720086318959999749e+00 4.244420000000000215e+01 3.811050000000000182e+01
2.264550000000000285e+00 1.724575002479999952e+00 4.245369999999999777e+01 3.810869999999999891e+01
2.271854999999999958e+00 1.729054919039999971e+00 4.246320000000000050e+01 3.810920000000000130e+01
2.279160000000000075e+00 1.733526068639999806e+00 4.247290000000000276e+01 3.810979999999999990e+01
2.286465000000000192e+00 1.737991373599999889e+00 4.248250000000000171e+01 3.811019999999999897e+01
2.293770000000000309e+00 1.742447911599999788e+00 4.249240000000000350e+01 3.811059999999999803e+01
2.301075000000000426e+00 1.746898604959999934e+00 4.250209999999999866e+01 3.811079999999999757e+01
2.308380000000000098e+00 1.751343453679999884e+00 4.251209999999999667e+01 3.811110000000000042e+01
2.315685000000000215e+00 1.755779535439999872e+00 4.252219999999999800e+01 3.811119999999999663e+01
2.322990000000000332e+00 1.760209772559999886e+00 4.253390000000000271e+01 3.811140000000000327e+01
2.330295000000000449e+00 1.764631242719999715e+00 4.254560000000000031e+01 3.811140000000000327e+01
2.337600000000000122e+00 1.769046868239999792e+00 4.255740000000000123e+01 3.811140000000000327e+01
2.344905000000000239e+00 1.773456649119999895e+00 4.256289999999999907e+01 3.811119999999999663e+01
2.352210000000000356e+00 1.777857663040000036e+00 4.256830000000000069e+01 3.811110000000000042e+01
2.359515000000000473e+00 1.782252832319999980e+00 4.257359999999999900e+01 3.811090000000000089e+01
2.366820000000000146e+00 1.786639234639999962e+00 4.257900000000000063e+01 3.811059999999999803e+01
2.374125000000000263e+00 1.791022714639999958e+00 4.258420000000000272e+01 3.811019999999999897e+01
2.381430000000000380e+00 1.795397427679999991e+00 4.258950000000000102e+01 3.810990000000000322e+01
2.388735000000000497e+00 1.799766296079999828e+00 4.259470000000000312e+01 3.810940000000000083e+01
2.396040000000000170e+00 1.804126397519999925e+00 4.259989999999999810e+01 3.810889999999999844e+01
2.403345000000000287e+00 1.808483576640000035e+00 4.260499999999999687e+01 3.810819999999999652e+01
2.410650000000000404e+00 1.812831988799999960e+00 4.261019999999999897e+01 3.810759999999999792e+01
2.417955000000000521e+00 1.817174556319999912e+00 4.261520000000000152e+01 3.810690000000000310e+01
2.425260000000000193e+00 1.821511279199999889e+00 4.262030000000000030e+01 3.810609999999999786e+01
2.432565000000000310e+00 1.825839235119999904e+00 4.262519999999999953e+01 3.810529999999999973e+01
2.439870000000000427e+00 1.830164268720000154e+00 4.263029999999999831e+01 3.810490000000000066e+01
2.447175000000000544e+00 1.834480535359999998e+00 4.263519999999999754e+01 3.810730000000000217e+01
2.454480000000000217e+00 1.838793879680000076e+00 4.264009999999999678e+01 3.810979999999999990e+01
2.461785000000000334e+00 1.843098457040000193e+00 4.264500000000000313e+01 3.811019999999999897e+01
2.469090000000000451e+00 1.847397189760000114e+00 4.264990000000000236e+01 3.810920000000000130e+01
2.476395000000000568e+00 1.851690077839999837e+00 4.265460000000000207e+01 3.810799999999999699e+01
2.483700000000000241e+00 1.855977121279999809e+00 4.265950000000000131e+01 3.810699999999999932e+01
2.491005000000000358e+00 1.860258320080000027e+00 4.266420000000000101e+01 3.810580000000000211e+01
2.498310000000000475e+00 1.864533674240000050e+00 4.266899999999999693e+01 3.810470000000000113e+01
2.505615000000000592e+00 1.868803183759999875e+00 4.267360000000000042e+01 3.810349999999999682e+01
2.512919999999999821e+00 1.873066848639999948e+00 4.267830000000000013e+01 3.810240000000000293e+01
2.520224999999999937e+00 1.877324668880000047e+00 4.268289999999999651e+01 3.810119999999999862e+01
2.527530000000000054e+00 1.881576644479999727e+00 4.268710000000000093e+01 3.810000000000000142e+01
2.534835000000000171e+00 1.885822775439999877e+00 4.269319999999999737e+01 3.809879999999999711e+01
2.542139999999999844e+00 1.890063061760000052e+00 4.269939999999999714e+01 3.809759999999999991e+01
2.549444999999999961e+00 1.894300425759999795e+00 4.270539999999999736e+01 3.809629999999999939e+01
2.556750000000000078e+00 1.898529022799999799e+00 4.271130000000000138e+01 3.809510000000000218e+01
2.564055000000000195e+00 1.902751775200000051e+00 4.271699999999999875e+01 3.809380000000000166e+01
2.571359999999999868e+00 1.906971605280000093e+00 4.272270000000000323e+01 3.809259999999999735e+01
2.578664999999999985e+00 1.911185590719999938e+00 4.272820000000000107e+01 3.809120000000000061e+01
2.585970000000000102e+00 1.915393731519999809e+00 4.273360000000000269e+01 3.809000000000000341e+01
2.593275000000000219e+00 1.919593105359999941e+00 4.273879999999999768e+01 3.808859999999999957e+01
2.600579999999999892e+00 1.923792479199999850e+00 4.274389999999999645e+01 3.808729999999999905e+01
2.607885000000000009e+00 1.927983086080000019e+00 4.274880000000000280e+01 3.808590000000000231e+01
2.615190000000000126e+00 1.932170770639999979e+00 4.275370000000000203e+01 3.808460000000000178e+01
2.622495000000000243e+00 1.936349688239999978e+00 4.275840000000000174e+01 3.808319999999999794e+01
2.629799999999999915e+00 1.940525683519999767e+00 4.276299999999999812e+01 3.808160000000000167e+01
2.637105000000000032e+00 1.944698756480000013e+00 4.276740000000000208e+01 3.807979999999999876e+01
2.644410000000000149e+00 1.948863062479999853e+00 4.276480000000000103e+01 3.807809999999999917e+01
2.651715000000000266e+00 1.953024446159999705e+00 4.276160000000000139e+01 3.807639999999999958e+01
2.659019999999999939e+00 1.957179985200000027e+00 4.275849999999999795e+01 3.807469999999999999e+01
2.666325000000000056e+00 1.961329679599999709e+00 4.275460000000000349e+01 3.807220000000000226e+01
2.673630000000000173e+00 1.965476451679999847e+00 4.275079999999999814e+01 3.806839999999999691e+01
2.680935000000000290e+00 1.969617379120000011e+00 4.274689999999999657e+01 3.806439999999999912e+01
2.688239999999999963e+00 1.973752461919999979e+00 4.274329999999999785e+01 3.806049999999999756e+01
2.695545000000000080e+00 1.977884622400000181e+00 4.273899999999999721e+01 3.805630000000000024e+01
2.702850000000000197e+00 1.982010938239999964e+00 4.273319999999999652e+01 3.805360000000000298e+01
2.710155000000000314e+00 1.986131409439999995e+00 4.272720000000000340e+01 3.805169999999999675e+01
2.717459999999999987e+00 1.990248958320000039e+00 4.272149999999999892e+01 3.804990000000000094e+01
2.724765000000000104e+00 1.994360662559999664e+00 4.271560000000000201e+01 3.804789999999999850e+01
2.732070000000000221e+00 1.998466522159999759e+00 4.270980000000000132e+01 3.804630000000000223e+01
2.739375000000000338e+00 2.002569459439999644e+00 4.270400000000000063e+01 3.804460000000000264e+01
2.746680000000000454e+00 2.006669474400000208e+00 4.269830000000000325e+01 3.803829999999999956e+01
2.753985000000000127e+00 2.010760722399999700e+00 4.269250000000000256e+01 3.802940000000000254e+01
2.761290000000000244e+00 2.014851970399999637e+00 4.268999999999999773e+01 3.802120000000000033e+01
2.768595000000000361e+00 2.018934451439999833e+00 4.268769999999999953e+01 3.801440000000000197e+01
2.775900000000000478e+00 2.023014010159999820e+00 4.268549999999999756e+01 3.800769999999999982e+01
2.783205000000000151e+00 2.027090646560000042e+00 4.268319999999999936e+01 3.800090000000000146e+01
2.790510000000000268e+00 2.031161438319999846e+00 4.268090000000000117e+01 3.799419999999999931e+01
2.797815000000000385e+00 2.035229307759999884e+00 4.267849999999999966e+01 3.799069999999999681e+01
2.805120000000000502e+00 2.039291332559999947e+00 4.267759999999999820e+01 3.798810000000000286e+01
2.812425000000000175e+00 2.043347512720000037e+00 4.268209999999999837e+01 3.798539999999999850e+01
2.819730000000000292e+00 2.047403692879999682e+00 4.268679999999999808e+01 3.798290000000000077e+01
2.827035000000000409e+00 2.051451106079999587e+00 4.269140000000000157e+01 3.798029999999999973e+01
2.834340000000000526e+00 2.055498519279999936e+00 4.269619999999999749e+01 3.797780000000000200e+01
2.841645000000000199e+00 2.059537165520000102e+00 4.270100000000000051e+01 3.797529999999999717e+01
2.848950000000000315e+00 2.063575811759999823e+00 4.270600000000000307e+01 3.797200000000000131e+01
2.856255000000000432e+00 2.067608613360000014e+00 4.271090000000000231e+01 3.796699999999999875e+01
2.863560000000000549e+00 2.071638492639999996e+00 4.271600000000000108e+01 3.796220000000000283e+01
2.870865000000000222e+00 2.075662527280000003e+00 4.272099999999999653e+01 3.795729999999999649e+01
2.878170000000000339e+00 2.079683639600000244e+00 4.272639999999999816e+01 3.795259999999999678e+01
2.885475000000000456e+00 2.083698907280000068e+00 4.273199999999999932e+01 3.794789999999999708e+01
2.892780000000000573e+00 2.087714174959999891e+00 4.273780000000000001e+01 3.794330000000000069e+01
2.900085000000000246e+00 2.091720675679999975e+00 4.274340000000000117e+01 3.793869999999999720e+01
2.907390000000000363e+00 2.095727176400000058e+00 4.274929999999999808e+01 3.793430000000000035e+01
2.914695000000000480e+00 2.099727832479999723e+00 4.276019999999999754e+01 3.792980000000000018e+01
2.922000000000000597e+00 2.103725566240000067e+00 4.277120000000000033e+01 3.792549999999999955e+01
2.929305000000000270e+00 2.107907406159999830e+00 4.266210000000000235e+01 3.779310000000000258e+01
2.936610000000000387e+00 2.112302575440000219e+00 4.264249999999999829e+01 3.777949999999999875e+01
2.943915000000000504e+00 2.116493182320000166e+00 4.265200000000000102e+01 3.778130000000000166e+01
2.951220000000000621e+00 2.120590274960000077e+00 4.264690000000000225e+01 3.778370000000000317e+01
2.958525000000000293e+00 2.124558785520000104e+00 4.265500000000000114e+01 3.778909999999999769e+01
2.965830000000000410e+00 2.128486383599999865e+00 4.265509999999999735e+01 3.779679999999999751e+01
2.973135000000000083e+00 2.132370146880000039e+00 4.266810000000000258e+01 3.780340000000000344e+01
2.980440000000000200e+00 2.136248065519999795e+00 4.267519999999999669e+01 3.781199999999999761e+01
2.987744999999999873e+00 2.140099683279999887e+00 4.268710000000000093e+01 3.781889999999999930e+01
2.995049999999999990e+00 2.143951301039999979e+00 4.269489999999999696e+01 3.782739999999999725e+01
3.002355000000000107e+00 2.147788307199999913e+00 4.270600000000000307e+01 3.783389999999999986e+01
3.009660000000000224e+00 2.151631157999999822e+00 4.271419999999999817e+01 3.783740000000000236e+01
3.016964999999999897e+00 2.155459397200000016e+00 4.272460000000000235e+01 3.783930000000000149e+01
3.024270000000000014e+00 2.159293481040000184e+00 4.273310000000000031e+01 3.784230000000000160e+01
3.031575000000000131e+00 2.163115875599999960e+00 4.274309999999999832e+01 3.784389999999999787e+01
3.038880000000000248e+00 2.166941192479999945e+00 4.275169999999999959e+01 3.784640000000000271e+01
3.046184999999999921e+00 2.170760664719999955e+00 4.276129999999999853e+01 3.784779999999999944e+01
3.053490000000000038e+00 2.174580136959999965e+00 4.277000000000000313e+01 3.784980000000000189e+01
3.060795000000000154e+00 2.178393764560000001e+00 4.277929999999999922e+01 3.785079999999999956e+01
3.068100000000000271e+00 2.182210314479999802e+00 4.278799999999999670e+01 3.785240000000000293e+01
3.075404999999999944e+00 2.186018097439999863e+00 4.279710000000000036e+01 3.785320000000000107e+01
3.082710000000000061e+00 2.189825880399999924e+00 4.280579999999999785e+01 3.785439999999999827e+01
3.090015000000000178e+00 2.193627818719999567e+00 4.281470000000000198e+01 3.785479999999999734e+01
3.097320000000000295e+00 2.197429757040000098e+00 4.282330000000000325e+01 3.785569999999999879e+01
3.104624999999999968e+00 2.201225850720000210e+00 4.283209999999999695e+01 3.785589999999999833e+01
3.111930000000000085e+00 2.205021944399999878e+00 4.284129999999999683e+01 3.785640000000000072e+01
3.119235000000000202e+00 2.208812193440000016e+00 4.285079999999999956e+01 3.785649999999999693e+01
3.126540000000000319e+00 2.212599520159999944e+00 4.286019999999999897e+01 3.785719999999999885e+01
3.133844999999999992e+00 2.216381002239999898e+00 4.286939999999999884e+01 3.785750000000000171e+01
3.141150000000000109e+00 2.220162484319999852e+00 4.287879999999999825e+01 3.785799999999999699e+01
3.148455000000000226e+00 2.223938121759999831e+00 4.288779999999999859e+01 3.785810000000000031e+01
3.155760000000000343e+00 2.227710836880000045e+00 4.289710000000000178e+01 3.785849999999999937e+01
3.163065000000000015e+00 2.231480629679999605e+00 4.290890000000000271e+01 3.785840000000000316e+01
3.170370000000000132e+00 2.235244577840000080e+00 4.292229999999999990e+01 3.785860000000000269e+01
3.177675000000000249e+00 2.239005603679999901e+00 4.293520000000000181e+01 3.785840000000000316e+01
3.184980000000000366e+00 2.242763707199999512e+00 4.294839999999999947e+01 3.785840000000000316e+01
3.192285000000000039e+00 2.246515966079999593e+00 4.296110000000000184e+01 3.785810000000000031e+01
3.199590000000000156e+00 2.250265302639999909e+00 4.297420000000000329e+01 3.785799999999999699e+01
3.206895000000000273e+00 2.254011716880000016e+00 4.298669999999999902e+01 3.785759999999999792e+01
3.214200000000000390e+00 2.257755208799999913e+00 4.299960000000000093e+01 3.785730000000000217e+01
3.221505000000000507e+00 2.261492856079999836e+00 4.301189999999999714e+01 3.785690000000000310e+01
3.228810000000000180e+00 2.265227581039999993e+00 4.302470000000000283e+01 3.785649999999999693e+01
3.236115000000000297e+00 2.268959383679999942e+00 4.303690000000000282e+01 3.785549999999999926e+01
3.243420000000000414e+00 2.272685341679999915e+00 4.304950000000000188e+01 3.785450000000000159e+01
3.250725000000000531e+00 2.276408377360000124e+00 4.306150000000000233e+01 3.785329999999999728e+01
3.258030000000000204e+00 2.280128490719999679e+00 4.307399999999999807e+01 3.785179999999999723e+01
3.265335000000000321e+00 2.283842759440000147e+00 4.308590000000000231e+01 3.784649999999999892e+01
3.272640000000000438e+00 2.287554105839999963e+00 4.309830000000000183e+01 3.784069999999999823e+01
3.279945000000000555e+00 2.291262529920000013e+00 4.310750000000000171e+01 3.783469999999999800e+01
3.287250000000000227e+00 2.294968031679999854e+00 4.311549999999999727e+01 3.782880000000000109e+01
3.294555000000000344e+00 2.298667688800000164e+00 4.312290000000000134e+01 3.782280000000000086e+01
3.301860000000000461e+00 2.302364423599999821e+00 4.313089999999999691e+01 3.781680000000000064e+01
3.309165000000000578e+00 2.306058236079999713e+00 4.313620000000000232e+01 3.781069999999999709e+01
3.316470000000000251e+00 2.309746203920000074e+00 4.314209999999999923e+01 3.780469999999999686e+01
3.323775000000000368e+00 2.313434171759999991e+00 4.314739999999999753e+01 3.779849999999999710e+01
3.331080000000000485e+00 2.317116294959999490e+00 4.315339999999999776e+01 3.779240000000000066e+01
3.338385000000000602e+00 2.320795495840000111e+00 4.315870000000000317e+01 3.778739999999999810e+01
3.345690000000000275e+00 2.324468852079999870e+00 4.316460000000000008e+01 3.778359999999999985e+01
3.352995000000000392e+00 2.328139285999999863e+00 4.316980000000000217e+01 3.777960000000000207e+01
3.360300000000000509e+00 2.331800952959999673e+00 4.317549999999999955e+01 3.777559999999999718e+01
3.367605000000000626e+00 2.335459697600000162e+00 4.318059999999999832e+01 3.777060000000000173e+01
3.374910000000000299e+00 2.339112597599999788e+00 4.318619999999999948e+01 3.776530000000000342e+01
3.382215000000000416e+00 2.342762575280000092e+00 4.319109999999999872e+01 3.775990000000000180e+01
3.389520000000000532e+00 2.346403785999999769e+00 4.319669999999999987e+01 3.775450000000000017e+01
3.396825000000000649e+00 2.350044996719999890e+00 4.320159999999999911e+01 3.774909999999999854e+01
3.404130000000000322e+00 2.353677440479999827e+00 4.320700000000000074e+01 3.774360000000000070e+01
3.411435000000000439e+00 2.357309884240000208e+00 4.321179999999999666e+01 3.773810000000000286e+01
3.418740000000000556e+00 2.360933561039999962e+00 4.321719999999999828e+01 3.773259999999999792e+01
3.426045000000000229e+00 2.364554315519999950e+00 4.322180000000000177e+01 3.772710000000000008e+01
3.433349999999999902e+00 2.368169225359999963e+00 4.322870000000000346e+01 3.772160000000000224e+01
3.440655000000000019e+00 2.371781212879999767e+00 4.323610000000000042e+01 3.771600000000000108e+01
3.447960000000000136e+00 2.375387355760000041e+00 4.324430000000000263e+01 3.771039999999999992e+01
3.455265000000000253e+00 2.378990576319999661e+00 4.325189999999999912e+01 3.770479999999999876e+01
3.462569999999999926e+00 2.382587952239999751e+00 4.326010000000000133e+01 3.769919999999999760e+01
3.469875000000000043e+00 2.386182405839999632e+00 4.326769999999999783e+01 3.769360000000000355e+01
3.477180000000000160e+00 2.389771014799999982e+00 4.327600000000000335e+01 3.768789999999999907e+01
3.484485000000000277e+00 2.393356701440000123e+00 4.328370000000000317e+01 3.768220000000000169e+01
3.491789999999999949e+00 2.396933621120000080e+00 4.329209999999999781e+01 3.767649999999999721e+01
3.499095000000000066e+00 2.400510540799999593e+00 4.329990000000000094e+01 3.767079999999999984e+01
3.506400000000000183e+00 2.404081615840000019e+00 4.330910000000000082e+01 3.766610000000000014e+01
3.513705000000000300e+00 2.407649768559999792e+00 4.331819999999999737e+01 3.766349999999999909e+01
3.521009999999999973e+00 2.411209154319999826e+00 4.332789999999999964e+01 3.766129999999999711e+01
3.528315000000000090e+00 2.414768540079999859e+00 4.333700000000000330e+01 3.766100000000000136e+01
3.535620000000000207e+00 2.418322081199999474e+00 4.334669999999999845e+01 3.765859999999999985e+01
3.542925000000000324e+00 2.421872700000000211e+00 4.335159999999999769e+01 3.765559999999999974e+01
3.550229999999999997e+00 2.425417474159999642e+00 4.335609999999999786e+01 3.765270000000000294e+01
3.557535000000000114e+00 2.428959325999999752e+00 4.335990000000000322e+01 3.764970000000000283e+01
3.564840000000000231e+00 2.432495333199999887e+00 4.336430000000000007e+01 3.764659999999999940e+01
3.572145000000000348e+00 2.436031340400000023e+00 4.336809999999999832e+01 3.764359999999999928e+01
3.579450000000000021e+00 2.439558580639999974e+00 4.337250000000000227e+01 3.764050000000000296e+01
3.586755000000000138e+00 2.443082898560000160e+00 4.337619999999999720e+01 3.763739999999999952e+01
3.594060000000000255e+00 2.446604294159999693e+00 4.338049999999999784e+01 3.763419999999999987e+01
3.601365000000000371e+00 2.450119845120000139e+00 4.338419999999999987e+01 3.763110000000000355e+01
3.608670000000000044e+00 2.453632473759999932e+00 4.338850000000000051e+01 3.762789999999999679e+01
3.615975000000000161e+00 2.457142180079999960e+00 4.339209999999999923e+01 3.762469999999999715e+01
3.623280000000000278e+00 2.460646041759999569e+00 4.339629999999999654e+01 3.762140000000000128e+01
3.630585000000000395e+00 2.464146981119999857e+00 4.339990000000000236e+01 3.761820000000000164e+01
3.637890000000000068e+00 2.467642075839999727e+00 4.340409999999999968e+01 3.761489999999999867e+01
3.645195000000000185e+00 2.471137170560000040e+00 4.340760000000000218e+01 3.761149999999999949e+01
3.652500000000000302e+00 2.474623498319999726e+00 4.341170000000000329e+01 3.760819999999999652e+01
3.659805000000000419e+00 2.478109826079999856e+00 4.341519999999999868e+01 3.760479999999999734e+01
3.667110000000000536e+00 2.481590309199999567e+00 4.341929999999999978e+01 3.760139999999999816e+01
3.674415000000000209e+00 2.485070792320000166e+00 4.342269999999999897e+01 3.759799999999999898e+01
3.681720000000000326e+00 2.488542508479999693e+00 4.342669999999999675e+01 3.759459999999999980e+01
3.689025000000000443e+00 2.492014224639999664e+00 4.343010000000000304e+01 3.759109999999999729e+01
3.696330000000000560e+00 2.495477173839999896e+00 4.343410000000000082e+01 3.758760000000000190e+01
3.703635000000000232e+00 2.498943045359999893e+00 4.343739999999999668e+01 3.758409999999999940e+01
3.710940000000000349e+00 2.502400149919999706e+00 4.344129999999999825e+01 3.758050000000000068e+01
3.718245000000000466e+00 2.505854332159999753e+00 4.344469999999999743e+01 3.757789999999999964e+01
3.725550000000000583e+00 2.509305592079999592e+00 4.344850000000000279e+01 3.757540000000000191e+01
3.732855000000000256e+00 2.512753929680000109e+00 4.345179999999999865e+01 3.757300000000000040e+01
3.740160000000000373e+00 2.516196422640000208e+00 4.345559999999999690e+01 3.757039999999999935e+01
3.747465000000000490e+00 2.519638915599999862e+00 4.345889999999999986e+01 3.756790000000000163e+01
3.754770000000000607e+00 2.523075563919999986e+00 4.346260000000000190e+01 3.756539999999999679e+01
3.762075000000000280e+00 2.526509289919999901e+00 4.346580000000000155e+01 3.756289999999999907e+01
3.769380000000000397e+00 2.529937171279999841e+00 4.346889999999999787e+01 3.756029999999999802e+01
3.776685000000000514e+00 2.533365052639999782e+00 4.347149999999999892e+01 3.755769999999999698e+01
3.783990000000000631e+00 2.536787089360000191e+00 4.347460000000000235e+01 3.755519999999999925e+01
3.791295000000000304e+00 2.540206203759999948e+00 4.347699999999999676e+01 3.755259999999999820e+01
3.798600000000000421e+00 2.543622395839999939e+00 4.347999999999999687e+01 3.754999999999999716e+01
3.805905000000000538e+00 2.547035665599999721e+00 4.348239999999999839e+01 3.754740000000000322e+01
3.813210000000000655e+00 2.550443090719999528e+00 4.348519999999999897e+01 3.754480000000000217e+01
3.820515000000000327e+00 2.553850515839999780e+00 4.348760000000000048e+01 3.754209999999999781e+01
3.827820000000000444e+00 2.557252096320000057e+00 4.349159999999999826e+01 3.753900000000000148e+01
3.835125000000000561e+00 2.560650754480000124e+00 4.349580000000000268e+01 3.753470000000000084e+01
3.842430000000000678e+00 2.564046490319999982e+00 4.350039999999999907e+01 3.753029999999999688e+01
3.849735000000000351e+00 2.567471449359999713e+00 4.350439999999999685e+01 3.752499999999999858e+01
3.857040000000000468e+00 2.570893486079999679e+00 4.350880000000000081e+01 3.751959999999999695e+01
3.864345000000000585e+00 2.574315522800000089e+00 4.351259999999999906e+01 3.751429999999999865e+01
3.871650000000000702e+00 2.577728792559999871e+00 4.351680000000000348e+01 3.750880000000000081e+01
3.878955000000000375e+00 2.581142062320000097e+00 4.352049999999999841e+01 3.750079999999999814e+01
3.886260000000000492e+00 2.584543642799999930e+00 4.352450000000000330e+01 3.749289999999999878e+01
3.893565000000000609e+00 2.587945223279999762e+00 4.352799999999999869e+01 3.748499999999999943e+01
3.900870000000000726e+00 2.591338036799999855e+00 4.353190000000000026e+01 3.747679999999999723e+01
3.908175000000000399e+00 2.594727927999999739e+00 4.353520000000000323e+01 3.746869999999999834e+01
3.915480000000000516e+00 2.598111974559999648e+00 4.353889999999999816e+01 3.746050000000000324e+01
3.922785000000000633e+00 2.601490176480000027e+00 4.354209999999999781e+01 3.745250000000000057e+01
3.930090000000000749e+00 2.604865456080000197e+00 4.354560000000000031e+01 3.744440000000000168e+01
3.937395000000000422e+00 2.608234891039999948e+00 4.354860000000000042e+01 3.743630000000000280e+01
3.944700000000000539e+00 2.611595559039999515e+00 4.355190000000000339e+01 3.742830000000000013e+01
3.952005000000000656e+00 2.614956227039999970e+00 4.355420000000000158e+01 3.742029999999999745e+01
3.959310000000000773e+00 2.618308128079999797e+00 4.355669999999999931e+01 3.741279999999999717e+01
3.966615000000000446e+00 2.621660029120000068e+00 4.355879999999999797e+01 3.740610000000000213e+01
3.973920000000000563e+00 2.625003163200000156e+00 4.356130000000000280e+01 3.739929999999999666e+01
3.981225000000000680e+00 2.628343374960000034e+00 4.356329999999999814e+01 3.739249999999999829e+01
3.988530000000000797e+00 2.631674819760000172e+00 4.356569999999999965e+01 3.738569999999999993e+01
3.995835000000000470e+00 2.635006264559999867e+00 4.356770000000000209e+01 3.737879999999999825e+01
4.003140000000001031e+00 2.638328942399999821e+00 4.357019999999999982e+01 3.737199999999999989e+01
4.010445000000000704e+00 2.641651620239999776e+00 4.357150000000000034e+01 3.736520000000000152e+01
4.017750000000000377e+00 2.644965531119999547e+00 4.357200000000000273e+01 3.735840000000000316e+01
4.025055000000000938e+00 2.648276519679999996e+00 4.357189999999999941e+01 3.735170000000000101e+01
4.032360000000000610e+00 2.651578741279999818e+00 4.357220000000000226e+01 3.734499999999999886e+01
4.039665000000000283e+00 2.654880962879999640e+00 4.357209999999999894e+01 3.733829999999999671e+01
4.046970000000000844e+00 2.658177339839999931e+00 4.357229999999999848e+01 3.733160000000000167e+01
4.054275000000000517e+00 2.661467872159999803e+00 4.357209999999999894e+01 3.732500000000000284e+01
4.061580000000001078e+00 2.664755482159999911e+00 4.357220000000000226e+01 3.731839999999999691e+01
4.068885000000000751e+00 2.668037247519999600e+00 4.357189999999999941e+01 3.731179999999999808e+01
4.076190000000000424e+00 2.671313168239999758e+00 4.357189999999999941e+01 3.730519999999999925e+01
4.083495000000000985e+00 2.674589088959999916e+00 4.357150000000000034e+01 3.729869999999999663e+01
4.090800000000000658e+00 2.677856242719999891e+00 4.356700000000000017e+01 3.729220000000000113e+01
4.098105000000000331e+00 2.681120474160000100e+00 4.356170000000000186e+01 3.728569999999999851e+01
4.105410000000000892e+00 2.684378860959999891e+00 4.355689999999999884e+01 3.727929999999999922e+01
4.112714999999999677e+00 2.687634325439999916e+00 4.355169999999999675e+01 3.727289999999999992e+01
4.120020000000000238e+00 2.690883945279999967e+00 4.354690000000000083e+01 3.726639999999999731e+01
4.127324999999999910e+00 2.694130642799999809e+00 4.354630000000000223e+01 3.726010000000000133e+01
4.134629999999999583e+00 2.697371495680000120e+00 4.354719999999999658e+01 3.725379999999999825e+01
4.141935000000000144e+00 2.700609426239999777e+00 4.354780000000000229e+01 3.724770000000000181e+01
4.149239999999999817e+00 2.703841512159999905e+00 4.354890000000000327e+01 3.724150000000000205e+01
4.156545000000000378e+00 2.707070675759999823e+00 4.354959999999999809e+01 3.723530000000000229e+01
4.163850000000000051e+00 2.710291072399999557e+00 4.355080000000000240e+01 3.722899999999999920e+01
4.171154999999999724e+00 2.713514391359999944e+00 4.355160000000000053e+01 3.722480000000000189e+01
4.178460000000000285e+00 2.716726021039999939e+00 4.355290000000000106e+01 3.722070000000000078e+01
4.185764999999999958e+00 2.719940573039999698e+00 4.355519999999999925e+01 3.721659999999999968e+01
4.193069999999999631e+00 2.723146358079999718e+00 4.355830000000000268e+01 3.721240000000000236e+01
4.200375000000000192e+00 2.726349220799999973e+00 4.356110000000000326e+01 3.720830000000000126e+01
4.207679999999999865e+00 2.729546238879999809e+00 4.356419999999999959e+01 3.720420000000000016e+01
4.214985000000000426e+00 2.732740334639999880e+00 4.356730000000000302e+01 3.720230000000000103e+01
4.222290000000000099e+00 2.735931508079999741e+00 4.357079999999999842e+01 3.720280000000000342e+01
4.229594999999999771e+00 2.739116836880000072e+00 4.357390000000000185e+01 3.720329999999999870e+01
4.236900000000000333e+00 2.742299243359999750e+00 4.357750000000000057e+01 3.720369999999999777e+01
4.244205000000000005e+00 2.745475805199999897e+00 4.358070000000000022e+01 3.720409999999999684e+01
4.251509999999999678e+00 2.748649444719999835e+00 4.358429999999999893e+01 3.720439999999999969e+01
4.258815000000000239e+00 2.751820161920000007e+00 4.358760000000000190e+01 3.720479999999999876e+01
4.266119999999999912e+00 2.754982112159999996e+00 4.359129999999999683e+01 3.720499999999999829e+01
4.273425000000000473e+00 2.758146984719999750e+00 4.359459999999999980e+01 3.720519999999999783e+01
4.280730000000000146e+00 2.761303090319999765e+00 4.359839999999999804e+01 3.720530000000000115e+01
4.288034999999999819e+00 2.764456273600000014e+00 4.360179999999999723e+01 3.720539999999999736e+01
4.295340000000000380e+00 2.767603612239999844e+00 4.360560000000000258e+01 3.720550000000000068e+01
4.302645000000000053e+00 2.770750950880000119e+00 4.360909999999999798e+01 3.720550000000000068e+01
4.309949999999999726e+00 2.773889522559999765e+00 4.361290000000000333e+01 3.720539999999999736e+01
4.317255000000000287e+00 2.777028094239999856e+00 4.361650000000000205e+01 3.720530000000000115e+01
4.324559999999999960e+00 2.780160821279999528e+00 4.362039999999999651e+01 3.720510000000000161e+01
4.331865000000000521e+00 2.783293548319999644e+00 4.362400000000000233e+01 3.720499999999999829e+01
4.339170000000000194e+00 2.786417508400000020e+00 4.362819999999999965e+01 3.720470000000000255e+01
4.346474999999999866e+00 2.789538546159999743e+00 4.363559999999999661e+01 3.720439999999999969e+01
4.353780000000000427e+00 2.792656661599999701e+00 4.364330000000000354e+01 3.720409999999999684e+01
4.361085000000000100e+00 2.795771854719999450e+00 4.365059999999999718e+01 3.720369999999999777e+01
4.368389999999999773e+00 2.798881203199999668e+00 4.365829999999999700e+01 3.720320000000000249e+01
4.375695000000000334e+00 2.801987629360000120e+00 4.366559999999999775e+01 3.720280000000000342e+01
4.383000000000000007e+00 2.805091133199999920e+00 4.367329999999999757e+01 3.720219999999999771e+01
4.390305000000000568e+00 2.808220937919999827e+00 4.329659999999999798e+01 3.697429999999999950e+01
4.397610000000000241e+00 2.811268917680000090e+00 4.325650000000000261e+01 3.692719999999999914e+01
4.404914999999999914e+00 2.814322742079999884e+00 4.326950000000000074e+01 3.692519999999999669e+01
4.412220000000000475e+00 2.817373644159999913e+00 4.326400000000000290e+01 3.691149999999999665e+01
4.419525000000000148e+00 2.820424546239999497e+00 4.327920000000000300e+01 3.691210000000000235e+01
4.426829999999999821e+00 2.823469603679999995e+00 4.328249999999999886e+01 3.690520000000000067e+01
4.434135000000000382e+00 2.826514661120000049e+00 4.329800000000000182e+01 3.690590000000000259e+01
4.441440000000000055e+00 2.829556796239999894e+00 4.330530000000000257e+01 3.690160000000000196e+01
4.448745000000000616e+00 2.832601853679999948e+00 4.332000000000000028e+01 3.690189999999999770e+01
4.456050000000000288e+00 2.835643988799999793e+00 4.332880000000000109e+01 3.689860000000000184e+01
4.463354999999999961e+00 2.838689046239999847e+00 4.334259999999999735e+01 3.689829999999999899e+01
4.470660000000000522e+00 2.841731181360000136e+00 4.335199999999999676e+01 3.689529999999999887e+01
4.477965000000000195e+00 2.844776238799999746e+00 4.336509999999999820e+01 3.689450000000000074e+01
4.485269999999999868e+00 2.847832985519999749e+00 4.337469999999999715e+01 3.689289999999999736e+01
4.492575000000000429e+00 2.850889732239999752e+00 4.338700000000000045e+01 3.689289999999999736e+01
4.499880000000000102e+00 2.853940634319999781e+00 4.339659999999999940e+01 3.689130000000000109e+01
4.507185000000000663e+00 2.856991536399999809e+00 4.340820000000000078e+01 3.689130000000000109e+01
4.514490000000000336e+00 2.860036593839999863e+00 4.341770000000000351e+01 3.688980000000000103e+01
4.521795000000000009e+00 2.863084573600000127e+00 4.342869999999999919e+01 3.688940000000000197e+01
4.529100000000000570e+00 2.866123786399999762e+00 4.343800000000000239e+01 3.688779999999999859e+01
4.536405000000000243e+00 2.869165921519999607e+00 4.344839999999999947e+01 3.688719999999999999e+01
4.543709999999999916e+00 2.872199289679999712e+00 4.345750000000000313e+01 3.688550000000000040e+01
4.551015000000000477e+00 2.875232657839999817e+00 4.346690000000000254e+01 3.688470000000000226e+01
4.558320000000000149e+00 2.878260181359999947e+00 4.347489999999999810e+01 3.688289999999999935e+01
4.565625000000000711e+00 2.881287704880000078e+00 4.348360000000000269e+01 3.688190000000000168e+01
4.572930000000000383e+00 2.884306461440000025e+00 4.349130000000000251e+01 3.688009999999999877e+01
4.580235000000000056e+00 2.887328140320000180e+00 4.349940000000000140e+01 3.687890000000000157e+01
4.587540000000000617e+00 2.890341052239999708e+00 4.350690000000000168e+01 3.687890000000000157e+01
4.594845000000000290e+00 2.893353964159999681e+00 4.351469999999999771e+01 3.688110000000000355e+01
4.602150000000000851e+00 2.896361031439999678e+00 4.352470000000000283e+01 3.688259999999999650e+01
4.609455000000000524e+00 2.899365176399999910e+00 4.353509999999999991e+01 3.688459999999999894e+01
4.616760000000000197e+00 2.902363476720000168e+00 4.354489999999999839e+01 3.688589999999999947e+01
4.624065000000000758e+00 2.905364699359999747e+00 4.355490000000000350e+01 3.688770000000000238e+01
4.631370000000000431e+00 2.908354232719999821e+00 4.356450000000000244e+01 3.688889999999999958e+01
4.638675000000000104e+00 2.911346688400000104e+00 4.357419999999999760e+01 3.689059999999999917e+01
4.645980000000000665e+00 2.914330377119999760e+00 4.358350000000000080e+01 3.689170000000000016e+01
4.653285000000000338e+00 2.917316988159999624e+00 4.359290000000000020e+01 3.689030000000000342e+01
4.660590000000000899e+00 2.920291909919999540e+00 4.360199999999999676e+01 3.688810000000000144e+01
4.667895000000000572e+00 2.923284365599999823e+00 4.361099999999999710e+01 3.688629999999999853e+01
4.675200000000000244e+00 2.926235908799999841e+00 4.361990000000000123e+01 3.688389999999999702e+01
4.682505000000000805e+00 2.929216675200000175e+00 4.362870000000000203e+01 3.688190000000000168e+01
4.689810000000000478e+00 2.932168218399999748e+00 4.363739999999999952e+01 3.687939999999999685e+01
4.697115000000000151e+00 2.935148984800000083e+00 4.364589999999999748e+01 3.687720000000000198e+01
4.704420000000000712e+00 2.938100528000000100e+00 4.365440000000000254e+01 3.687440000000000140e+01
4.711725000000000385e+00 2.941052071199999673e+00 4.366270000000000095e+01 3.687210000000000321e+01
4.719030000000000946e+00 2.944003614399999691e+00 4.367110000000000269e+01 3.686919999999999931e+01
4.726335000000000619e+00 2.946955157599999708e+00 4.367920000000000158e+01 3.686659999999999826e+01
4.733640000000000292e+00 2.949877477599999853e+00 4.368730000000000047e+01 3.686350000000000193e+01
4.740945000000000853e+00 2.952829020799999871e+00 4.369380000000000308e+01 3.686079999999999757e+01
4.748250000000000526e+00 2.955751340799999571e+00 4.369870000000000232e+01 3.685750000000000171e+01
4.755555000000000199e+00 2.958702884000000033e+00 4.370329999999999870e+01 3.685459999999999781e+01
4.762860000000000760e+00 2.961625204000000178e+00 4.370810000000000173e+01 3.685119999999999862e+01
4.770165000000000433e+00 2.964547523999999878e+00 4.371269999999999811e+01 3.684819999999999851e+01
4.777470000000000994e+00 2.967469843999999579e+00 4.371739999999999782e+01 3.684470000000000312e+01
4.784775000000000666e+00 2.970392163999999724e+00 4.372189999999999799e+01 3.684140000000000015e+01
4.792080000000000339e+00 2.973314483999999869e+00 4.372659999999999769e+01 3.683780000000000143e+01
4.799385000000000900e+00 2.976236804000000014e+00 4.373100000000000165e+01 3.683440000000000225e+01
4.806690000000000573e+00 2.979129900799999842e+00 4.373570000000000135e+01 3.683059999999999690e+01
4.813995000000000246e+00 2.982022997599999670e+00 4.374000000000000199e+01 3.682710000000000150e+01
4.821300000000000807e+00 2.984945317599999814e+00 4.374459999999999837e+01 3.682319999999999993e+01
4.828605000000000480e+00 2.987838414399999643e+00 4.374860000000000326e+01 3.681929999999999836e+01
4.835910000000001041e+00 2.990702288000000042e+00 4.375260000000000105e+01 3.681419999999999959e+01
4.843215000000000714e+00 2.993595384799999870e+00 4.375630000000000308e+01 3.680939999999999657e+01
4.850520000000000387e+00 2.996459258399999825e+00 4.376019999999999754e+01 3.680469999999999686e+01
4.857825000000000948e+00 2.999323131999999781e+00 4.376370000000000005e+01 3.680270000000000152e+01
4.865130000000000621e+00 3.002187005600000180e+00 4.376749999999999829e+01 3.680030000000000001e+01
4.872435000000000294e+00 3.005050879200000136e+00 4.377100000000000080e+01 3.679829999999999757e+01
4.879740000000000855e+00 3.007914752800000091e+00 4.377470000000000283e+01 3.679599999999999937e+01
4.887045000000000528e+00 3.010749403200000174e+00 4.377830000000000155e+01 3.679390000000000072e+01
4.894350000000001089e+00 3.013613276799999685e+00 4.378379999999999939e+01 3.679120000000000346e+01
4.901655000000000761e+00 3.016447927199999768e+00 4.378900000000000148e+01 3.678880000000000194e+01
4.908960000000000434e+00 3.019282577599999851e+00 4.379460000000000264e+01 3.678609999999999758e+01
4.916265000000000995e+00 3.022117227999999933e+00 4.379979999999999762e+01 3.678370000000000317e+01
4.923570000000000668e+00 3.024951878400000016e+00 4.380530000000000257e+01 3.678099999999999881e+01
4.930875000000000341e+00 3.027786528800000099e+00 4.381049999999999756e+01 3.677859999999999729e+01
4.938180000000000902e+00 3.030621179200000181e+00 4.381609999999999872e+01 3.677600000000000335e+01
4.945485000000000575e+00 3.033426606399999947e+00 4.382130000000000081e+01 3.677369999999999806e+01
4.952790000000001136e+00 3.036232033600000157e+00 4.382690000000000197e+01 3.677109999999999701e+01
4.960095000000000809e+00 3.039066683999999796e+00 4.383220000000000027e+01 3.676870000000000260e+01
4.967400000000000482e+00 3.041872111200000006e+00 4.383769999999999811e+01 3.676619999999999777e+01
4.974705000000001043e+00 3.044677538399999772e+00 4.384300000000000352e+01 3.676380000000000337e+01
4.982010000000000716e+00 3.047482965599999982e+00 4.384859999999999758e+01 3.676129999999999853e+01
4.989315000000000389e+00 3.050259169599999876e+00 4.385439999999999827e+01 3.675900000000000034e+01
4.996620000000000950e+00 3.053064596799999642e+00 4.386119999999999663e+01 3.675650000000000261e+01
5.003925000000000622e+00 3.055840800799999535e+00 4.386769999999999925e+01 3.675430000000000064e+01
5.011230000000001183e+00 3.058646227999999745e+00 4.387449999999999761e+01 3.675139999999999674e+01
5.018535000000000856e+00 3.061422432000000082e+00 4.388110000000000355e+01 3.674880000000000280e+01
5.025839999999999641e+00 3.064198635999999976e+00 4.388790000000000191e+01 3.674600000000000222e+01
5.033145000000000202e+00 3.066974839999999869e+00 4.389439999999999742e+01 3.674329999999999785e+01
5.040449999999999875e+00 3.069751043999999762e+00 4.390120000000000289e+01 3.674040000000000106e+01
5.047755000000000436e+00 3.072498024799999783e+00 4.390769999999999840e+01 3.673769999999999669e+01
5.055060000000000109e+00 3.075274228799999676e+00 4.391449999999999676e+01 3.673469999999999658e+01
5.062364999999999782e+00 3.078021209600000141e+00 4.392090000000000316e+01 3.673199999999999932e+01
5.069670000000000343e+00 3.080768190399999717e+00 4.392669999999999675e+01 3.672890000000000299e+01
5.076975000000000016e+00 3.083544394400000055e+00 4.393039999999999878e+01 3.672610000000000241e+01
5.084279999999999688e+00 3.086291375199999631e+00 4.393439999999999657e+01 3.672310000000000230e+01
5.091585000000000250e+00 3.089038355999999652e+00 4.393809999999999860e+01 3.672019999999999840e+01
5.098889999999999922e+00 3.091756113599999800e+00 4.394210000000000349e+01 3.671710000000000207e+01
5.106195000000000483e+00 3.094503094399999821e+00 4.394579999999999842e+01 3.671419999999999817e+01
5.113500000000000156e+00 3.097220851999999525e+00 4.394969999999999999e+01 3.671110000000000184e+01
5.120804999999999829e+00 3.099967832799999989e+00 4.395340000000000202e+01 3.670810000000000173e+01
5.128110000000000390e+00 3.102685590399999693e+00 4.395729999999999649e+01 3.670499999999999829e+01
5.135415000000000063e+00 3.105403347999999841e+00 4.396099999999999852e+01 3.670199999999999818e+01
5.142719999999999736e+00 3.108121105599999545e+00 4.396479999999999677e+01 3.669879999999999853e+01
5.150025000000000297e+00 3.110838863200000137e+00 4.396849999999999881e+01 3.669570000000000221e+01
5.157329999999999970e+00 3.113556620799999841e+00 4.397229999999999706e+01 3.669250000000000256e+01
5.164635000000000531e+00 3.116274378399999545e+00 4.397590000000000288e+01 3.668939999999999912e+01
5.171940000000000204e+00 3.118962912799999820e+00 4.397979999999999734e+01 3.668610000000000326e+01
5.179244999999999877e+00 3.121680670399999968e+00 4.398340000000000316e+01 3.668299999999999983e+01
5.186550000000000438e+00 3.124369204799999800e+00 4.398720000000000141e+01 3.667929999999999779e+01
5.193855000000000111e+00 3.127057739200000075e+00 4.399080000000000013e+01 3.667379999999999995e+01
5.201159999999999783e+00 3.129746273599999906e+00 4.399459999999999837e+01 3.666799999999999926e+01
5.208465000000000344e+00 3.132434807999999737e+00 4.399810000000000088e+01 3.666250000000000142e+01
5.215770000000000017e+00 3.135123342400000013e+00 4.400189999999999912e+01 3.665679999999999694e+01
5.223075000000000578e+00 3.137811876799999844e+00 4.400540000000000163e+01 3.665200000000000102e+01
5.230380000000000251e+00 3.140500411200000119e+00 4.400919999999999987e+01 3.664719999999999800e+01
5.237684999999999924e+00 3.143159722399999634e+00 4.401270000000000238e+01 3.664269999999999783e+01
5.244990000000000485e+00 3.145848256799999465e+00 4.401650000000000063e+01 3.663799999999999812e+01
5.252295000000000158e+00 3.148507567999999868e+00 4.402000000000000313e+01 3.663309999999999889e+01
5.259599999999999831e+00 3.151166879199999826e+00 4.402369999999999806e+01 3.663009999999999877e+01
5.266905000000000392e+00 3.153826190399999785e+00 4.402720000000000056e+01 3.662810000000000343e+01
5.274210000000000065e+00 3.156485501599999743e+00 4.403090000000000259e+01 3.662599999999999767e+01
5.281515000000000626e+00 3.159144812800000146e+00 4.403410000000000224e+01 3.662409999999999854e+01
5.288820000000000299e+00 3.161774900799999788e+00 4.403739999999999810e+01 3.662219999999999942e+01
5.296124999999999972e+00 3.164434212000000191e+00 4.404059999999999775e+01 3.662049999999999983e+01
5.303430000000000533e+00 3.167093523199999705e+00 4.404390000000000072e+01 3.661869999999999692e+01
5.310735000000000205e+00 3.169723611200000235e+00 4.404699999999999704e+01 3.661710000000000065e+01
5.318039999999999878e+00 3.172353699199999877e+00 4.405030000000000001e+01 3.661549999999999727e+01
5.325345000000000439e+00 3.174983787199999963e+00 4.405340000000000344e+01 3.661410000000000053e+01
5.332650000000000112e+00 3.177613875199999605e+00 4.405660000000000309e+01 3.661260000000000048e+01
5.339955000000000673e+00 3.180243963200000135e+00 4.405960000000000321e+01 3.661129999999999995e+01
5.347260000000000346e+00 3.182874051199999776e+00 4.406280000000000285e+01 3.660999999999999943e+01
5.354565000000000019e+00 3.185504139199999862e+00 4.406580000000000297e+01 3.660880000000000223e+01
5.361870000000000580e+00 3.188105003999999632e+00 4.406889999999999930e+01 3.660860000000000269e+01
5.369175000000000253e+00 3.190735092000000162e+00 4.407189999999999941e+01 3.660889999999999844e+01
5.376479999999999926e+00 3.193335956799999931e+00 4.407500000000000284e+01 3.660900000000000176e+01
5.383785000000000487e+00 3.195966044800000017e+00 4.407789999999999964e+01 3.660940000000000083e+01
5.391090000000000160e+00 3.198566909599999786e+00 4.408100000000000307e+01 3.660960000000000036e+01
5.398395000000000721e+00 3.201167774399999999e+00 4.408379999999999654e+01 3.660999999999999943e+01
5.405700000000000394e+00 3.203768639200000212e+00 4.408679999999999666e+01 3.661039999999999850e+01
5.413005000000000067e+00 3.206369503999999981e+00 4.408970000000000056e+01 3.661090000000000089e+01
5.420310000000000628e+00 3.208941145599999878e+00 4.409259999999999735e+01 3.661119999999999663e+01
5.427615000000000300e+00 3.211542010399999647e+00 4.409539999999999793e+01 3.661180000000000234e+01
5.434919999999999973e+00 3.214142875199999860e+00 4.409839999999999804e+01 3.661229999999999762e+01
5.442225000000000534e+00 3.216714516800000201e+00 4.410110000000000241e+01 3.661260000000000048e+01
5.449530000000000207e+00 3.219286158399999653e+00 4.410399999999999920e+01 3.660810000000000031e+01
5.456835000000000768e+00 3.221887023199999867e+00 4.410669999999999646e+01 3.660379999999999967e+01
5.464140000000000441e+00 3.224458664800000207e+00 4.410960000000000036e+01 3.659940000000000282e+01
5.471445000000000114e+00 3.227030306399999660e+00 4.411229999999999762e+01 3.659510000000000218e+01
5.478750000000000675e+00 3.229601948000000000e+00 4.411650000000000205e+01 3.659069999999999823e+01
5.486055000000000348e+00 3.232144366400000024e+00 4.412049999999999983e+01 3.658639999999999759e+01
5.493360000000000909e+00 3.234716007999999920e+00 4.412460000000000093e+01 3.658200000000000074e+01
5.500665000000000582e+00 3.237287649599999817e+00 4.412850000000000250e+01 3.657770000000000010e+01
5.507970000000000255e+00 3.239830067999999841e+00 4.413250000000000028e+01 3.657330000000000325e+01
5.515275000000000816e+00 3.242401709599999737e+00 4.413640000000000185e+01 3.656900000000000261e+01
5.522580000000000489e+00 3.244944127999999761e+00 4.414030000000000342e+01 3.656459999999999866e+01
5.529885000000000161e+00 3.247486546399999785e+00 4.414410000000000167e+01 3.656029999999999802e+01
5.537190000000000722e+00 3.250028964799999809e+00 4.414800000000000324e+01 3.655590000000000117e+01
5.544495000000000395e+00 3.252571383199999833e+00 4.415160000000000196e+01 3.655160000000000053e+01
5.551800000000000956e+00 3.255113801599999857e+00 4.415540000000000020e+01 3.654719999999999658e+01
5.559105000000000629e+00 3.257656219999999880e+00 4.415899999999999892e+01 3.654290000000000305e+01
5.566410000000000302e+00 3.260198638399999460e+00 4.416279999999999717e+01 3.654160000000000252e+01
5.573715000000000863e+00 3.262711833599999611e+00 4.416629999999999967e+01 3.654059999999999775e+01
5.581020000000000536e+00 3.265254252000000079e+00 4.416989999999999839e+01 3.653940000000000055e+01
5.588325000000000209e+00 3.267767447199999786e+00 4.417340000000000089e+01 3.653820000000000334e+01
5.595630000000000770e+00 3.270309865599999810e+00 4.417690000000000339e+01 3.653690000000000282e+01
5.602935000000000443e+00 3.272823060799999517e+00 4.418030000000000257e+01 3.653580000000000183e+01
5.610240000000001004e+00 3.275336255999999668e+00 4.418370000000000175e+01 3.653439999999999799e+01
5.617545000000000677e+00 3.277849451199999820e+00 4.418699999999999761e+01 3.653320000000000078e+01
5.624850000000000350e+00 3.280362646399999971e+00 4.419039999999999679e+01 3.653190000000000026e+01
5.632155000000000911e+00 3.282846618399999805e+00 4.419310000000000116e+01 3.653079999999999927e+01
5.639460000000000583e+00 3.285359813599999512e+00 4.419599999999999795e+01 3.652940000000000254e+01
5.646765000000000256e+00 3.287843785599999791e+00 4.419870000000000232e+01 3.652819999999999823e+01
5.654070000000000817e+00 3.290356980799999942e+00 4.420150000000000290e+01 3.652689999999999770e+01
5.661375000000000490e+00 3.292840952799999776e+00 4.420420000000000016e+01 3.652559999999999718e+01
5.668680000000001051e+00 3.295324924800000055e+00 4.420700000000000074e+01 3.652429999999999666e+01
5.675985000000000724e+00 3.297808896799999889e+00 4.420969999999999800e+01 3.652300000000000324e+01
5.683290000000000397e+00 3.300292868800000168e+00 4.421260000000000190e+01 3.652159999999999940e+01
5.690595000000000958e+00 3.302776840799999558e+00 4.421520000000000294e+01 3.652029999999999887e+01
5.697900000000000631e+00 3.305231589599999520e+00 4.421809999999999974e+01 3.651890000000000214e+01
5.705205000000000304e+00 3.307715561599999798e+00 4.421909999999999741e+01 3.651780000000000115e+01
5.712510000000000865e+00 3.310170310399999760e+00 4.421990000000000265e+01 3.651689999999999969e+01
5.719815000000000538e+00 3.312654282399999595e+00 4.422059999999999746e+01 3.651599999999999824e+01
5.727120000000001099e+00 3.315109031200000000e+00 4.422129999999999939e+01 3.651509999999999678e+01
5.734425000000000772e+00 3.317563779999999962e+00 4.422200000000000131e+01 3.651420000000000243e+01
5.741730000000000445e+00 3.320018528799999924e+00 4.422270000000000323e+01 3.651330000000000098e+01
5.749035000000001006e+00 3.322473277599999886e+00 4.422330000000000183e+01 3.651239999999999952e+01
5.756340000000000678e+00 3.324898803199999975e+00 4.422399999999999665e+01 3.651149999999999807e+01
5.763645000000000351e+00 3.327353551999999937e+00 4.422449999999999903e+01 3.651059999999999661e+01
5.770950000000000912e+00 3.329808300799999898e+00 4.422520000000000095e+01 3.650959999999999894e+01
5.778255000000000585e+00 3.332233826399999987e+00 4.422570000000000334e+01 3.650880000000000081e+01
5.785560000000001146e+00 3.334659352000000077e+00 4.422619999999999862e+01 3.650780000000000314e+01
5.792865000000000819e+00 3.337114100800000038e+00 4.422670000000000101e+01 3.650699999999999790e+01
5.800170000000000492e+00 3.339539626400000127e+00 4.422780000000000200e+01 3.650600000000000023e+01
5.807475000000001053e+00 3.341965151999999772e+00 4.423219999999999885e+01 3.650520000000000209e+01
5.814780000000000726e+00 3.344390677599999862e+00 4.423660000000000281e+01 3.650419999999999732e+01
5.822085000000000399e+00 3.346786980000000078e+00 4.424099999999999966e+01 3.650339999999999918e+01
5.829390000000000960e+00 3.349212505599999723e+00 4.424549999999999983e+01 3.650240000000000151e+01
5.836695000000000633e+00 3.351638031199999812e+00 4.425000000000000000e+01 3.649929999999999808e+01
5.844000000000001194e+00 3.354034333600000028e+00 4.425450000000000017e+01 3.649620000000000175e+01
5.851305000000000867e+00 3.355700055999999876e+00 4.397930000000000206e+01 3.638649999999999807e+01
5.858610000000000539e+00 3.357921019199999524e+00 4.395819999999999794e+01 3.635470000000000113e+01
5.865915000000001100e+00 3.360229652000000122e+00 4.397070000000000078e+01 3.635979999999999990e+01
5.873220000000000773e+00 3.362567507999999705e+00 4.397540000000000049e+01 3.635320000000000107e+01
5.880525000000000446e+00 3.364934587199999605e+00 4.399269999999999925e+01 3.635940000000000083e+01
5.887830000000001007e+00 3.367330889599999821e+00 4.400419999999999732e+01 3.635759999999999792e+01
5.895135000000000680e+00 3.369727191999999594e+00 4.402210000000000178e+01 3.636330000000000240e+01
5.902440000000001241e+00 3.372123494399999810e+00 4.403589999999999804e+01 3.636339999999999861e+01
5.909745000000000914e+00 3.374549019999999455e+00 4.405319999999999681e+01 3.636829999999999785e+01
5.917050000000000587e+00 3.376945322400000116e+00 4.406739999999999924e+01 3.636910000000000309e+01
5.924355000000001148e+00 3.379370848000000205e+00 4.408370000000000033e+01 3.637330000000000041e+01
5.931660000000000821e+00 3.381767150399999977e+00 4.409749999999999659e+01 3.637440000000000140e+01
5.938965000000000494e+00 3.384192676000000066e+00 4.411269999999999669e+01 3.637800000000000011e+01
5.946270000000000167e+00 3.386588978399999839e+00 4.412579999999999814e+01 3.637910000000000110e+01
5.953574999999999839e+00 3.389014503999999928e+00 4.413989999999999725e+01 3.638219999999999743e+01
5.960880000000000400e+00 3.391410806399999700e+00 4.415229999999999677e+01 3.638320000000000221e+01
5.968185000000000073e+00 3.393807108799999916e+00 4.416530000000000200e+01 3.638589999999999947e+01
5.975489999999999746e+00 3.396203411199999689e+00 4.417690000000000339e+01 3.638680000000000092e+01
5.982795000000000307e+00 3.398599713599999905e+00 4.418690000000000140e+01 3.638909999999999911e+01
5.990099999999999980e+00 3.400966792799999805e+00 4.419519999999999982e+01 3.638989999999999725e+01
5.997405000000000541e+00 3.403363095199999577e+00 4.420380000000000109e+01 3.639180000000000348e+01
6.004710000000000214e+00 3.405730174399999921e+00 4.421150000000000091e+01 3.639110000000000156e+01
6.012014999999999887e+00 3.408126476800000138e+00 4.421940000000000026e+01 3.639070000000000249e+01
6.019320000000000448e+00 3.410493556000000037e+00 4.422639999999999816e+01 3.638909999999999911e+01
6.026625000000000121e+00 3.412860635199999937e+00 4.423369999999999891e+01 3.638839999999999719e+01
6.033929999999999794e+00 3.415227714399999837e+00 4.424020000000000152e+01 3.638669999999999760e+01
6.041235000000000355e+00 3.417565570399999864e+00 4.424689999999999657e+01 3.638569999999999993e+01
6.048540000000000028e+00 3.419932649599999763e+00 4.425289999999999679e+01 3.638389999999999702e+01
6.055845000000000589e+00 3.422270505599999790e+00 4.425840000000000174e+01 3.638269999999999982e+01
6.063150000000000261e+00 3.424637584799999690e+00 4.426330000000000098e+01 3.638069999999999737e+01
6.070454999999999934e+00 3.426975440799999717e+00 4.426839999999999975e+01 3.637930000000000064e+01
6.077760000000000495e+00 3.429313296799999744e+00 4.427300000000000324e+01 3.637709999999999866e+01
6.085065000000000168e+00 3.431651152799999771e+00 4.427770000000000294e+01 3.637550000000000239e+01
6.092369999999999841e+00 3.433989008799999798e+00 4.428199999999999648e+01 3.637319999999999709e+01
6.099675000000000402e+00 3.436326864799999825e+00 4.428629999999999711e+01 3.637149999999999750e+01
6.106980000000000075e+00 3.438635497599999535e+00 4.429030000000000200e+01 3.636910000000000309e+01
6.114285000000000636e+00 3.440973353600000006e+00 4.429440000000000310e+01 3.636719999999999686e+01
6.121590000000000309e+00 3.443281986399999717e+00 4.429820000000000135e+01 3.636469999999999914e+01
6.128894999999999982e+00 3.445590619199999871e+00 4.430199999999999960e+01 3.636260000000000048e+01
6.136200000000000543e+00 3.447899252000000025e+00 4.430550000000000210e+01 3.636010000000000275e+01
6.143505000000000216e+00 3.450207884799999736e+00 4.430910000000000082e+01 3.635790000000000077e+01
6.150809999999999889e+00 3.452516517599999890e+00 4.431250000000000000e+01 3.635520000000000351e+01
6.158115000000000450e+00 3.454825150399999600e+00 4.431589999999999918e+01 3.635289999999999822e+01
6.165420000000000122e+00 3.457133783199999755e+00 4.431900000000000261e+01 3.635009999999999764e+01
6.172725000000000684e+00 3.459413192799999592e+00 4.432220000000000226e+01 3.634770000000000323e+01
6.180030000000000356e+00 3.461721825599999747e+00 4.432529999999999859e+01 3.634490000000000265e+01
6.187335000000000029e+00 3.464001235200000028e+00 4.432829999999999870e+01 3.634239999999999782e+01
6.194640000000000590e+00 3.466280644799999866e+00 4.433120000000000260e+01 3.633950000000000102e+01
6.201945000000000263e+00 3.468560054400000148e+00 4.433409999999999940e+01 3.633689999999999998e+01
6.209249999999999936e+00 3.470839463999999985e+00 4.433679999999999666e+01 3.633389999999999986e+01
6.216555000000000497e+00 3.473118873599999823e+00 4.433959999999999724e+01 3.633120000000000260e+01
6.223860000000000170e+00 3.475398283200000105e+00 4.434219999999999828e+01 3.632820000000000249e+01
6.231165000000000731e+00 3.477648469599999626e+00 4.434479999999999933e+01 3.632540000000000191e+01
6.238470000000000404e+00 3.479927879199999907e+00 4.434729999999999706e+01 3.632229999999999848e+01
6.245775000000000077e+00 3.482178065599999872e+00 4.434989999999999810e+01 3.631940000000000168e+01
6.253080000000000638e+00 3.484428251999999837e+00 4.435229999999999961e+01 3.631629999999999825e+01
6.260385000000000311e+00 3.486678438399999802e+00 4.435470000000000113e+01 3.631340000000000146e+01
6.267689999999999984e+00 3.488928624799999767e+00 4.435699999999999932e+01 3.631009999999999849e+01
6.274995000000000545e+00 3.491178811199999732e+00 4.435929999999999751e+01 3.630709999999999837e+01
6.282300000000000217e+00 3.493428997599999697e+00 4.436149999999999949e+01 3.630319999999999681e+01
6.289605000000000778e+00 3.495679184000000106e+00 4.436379999999999768e+01 3.629899999999999949e+01
6.296910000000000451e+00 3.497929370399999627e+00 4.436590000000000344e+01 3.629449999999999932e+01
6.304215000000000124e+00 3.500150333600000163e+00 4.436800000000000210e+01 3.629030000000000200e+01
6.311520000000000685e+00 3.502400519999999684e+00 4.437010000000000076e+01 3.628580000000000183e+01
6.318825000000000358e+00 3.504621483199999776e+00 4.437210000000000321e+01 3.628150000000000119e+01
6.326130000000000031e+00 3.506842446399999869e+00 4.437409999999999854e+01 3.627700000000000102e+01
6.333435000000000592e+00 3.509063409599999961e+00 4.437610000000000099e+01 3.627270000000000039e+01
6.340740000000000265e+00 3.511284372799999609e+00 4.437800000000000011e+01 3.626830000000000354e+01
6.348045000000000826e+00 3.513505336000000145e+00 4.437989999999999924e+01 3.626500000000000057e+01
6.355350000000000499e+00 3.515726299199999794e+00 4.438289999999999935e+01 3.626330000000000098e+01
6.362655000000000172e+00 3.517947262399999886e+00 4.438600000000000279e+01 3.626230000000000331e+01
6.369960000000000733e+00 3.520139002399999661e+00 4.438909999999999911e+01 3.626100000000000279e+01
6.377265000000000406e+00 3.522359965599999754e+00 4.439220000000000255e+01 3.625990000000000180e+01
6.384570000000000078e+00 3.524551705599999973e+00 4.439529999999999887e+01 3.625869999999999749e+01
6.391875000000000639e+00 3.526743445599999749e+00 4.439840000000000231e+01 3.625769999999999982e+01
6.399180000000000312e+00 3.528964408799999841e+00 4.440140000000000242e+01 3.625650000000000261e+01
6.406485000000000873e+00 3.531156148799999617e+00 4.440449999999999875e+01 3.625560000000000116e+01
6.413790000000000546e+00 3.533347888799999836e+00 4.440749999999999886e+01 3.625439999999999685e+01
6.421095000000000219e+00 3.535539628799999612e+00 4.441049999999999898e+01 3.625339999999999918e+01
6.428400000000000780e+00 3.537702145599999959e+00 4.441360000000000241e+01 3.625189999999999912e+01
6.435705000000000453e+00 3.539893885599999734e+00 4.441660000000000252e+01 3.625050000000000239e+01
6.443010000000001014e+00 3.542085625599999510e+00 4.441960000000000264e+01 3.624900000000000233e+01
6.450315000000000687e+00 3.544248142399999857e+00 4.442260000000000275e+01 3.624770000000000181e+01
6.457620000000000360e+00 3.546439882400000077e+00 4.442560000000000286e+01 3.624620000000000175e+01
6.464925000000000921e+00 3.548602399199999535e+00 4.442860000000000298e+01 3.624479999999999791e+01
6.472230000000000594e+00 3.550764915999999882e+00 4.443160000000000309e+01 3.624329999999999785e+01
6.479535000000000267e+00 3.552927432800000229e+00 4.443460000000000321e+01 3.624199999999999733e+01
6.486840000000000828e+00 3.555089949599999688e+00 4.443760000000000332e+01 3.624049999999999727e+01
6.494145000000000501e+00 3.557252466400000035e+00 4.444050000000000011e+01 3.623919999999999675e+01
6.501450000000001062e+00 3.559414983199999938e+00 4.444389999999999930e+01 3.623769999999999669e+01
6.508755000000000734e+00 3.561577499999999841e+00 4.444789999999999708e+01 3.623640000000000327e+01
6.516060000000000407e+00 3.563740016799999744e+00 4.445190000000000197e+01 3.623490000000000322e+01
6.523365000000000968e+00 3.565873310399999774e+00 4.445580000000000354e+01 3.623360000000000269e+01
6.530670000000000641e+00 3.568035827199999677e+00 4.445969999999999800e+01 3.623219999999999885e+01
6.537975000000000314e+00 3.570169120799999707e+00 4.446359999999999957e+01 3.623080000000000211e+01
6.545280000000000875e+00 3.572302414399999737e+00 4.446750000000000114e+01 3.622939999999999827e+01
6.552585000000000548e+00 3.574435707999999767e+00 4.447140000000000271e+01 3.622809999999999775e+01
6.559890000000001109e+00 3.576598224799999670e+00 4.447529999999999717e+01 3.622670000000000101e+01
6.567195000000000782e+00 3.578731518399999700e+00 4.447910000000000252e+01 3.622540000000000049e+01
6.574500000000000455e+00 3.580835588799999858e+00 4.448299999999999699e+01 3.622399999999999665e+01
6.581805000000001016e+00 3.582968882399999444e+00 4.448780000000000001e+01 3.622240000000000038e+01
6.589110000000000689e+00 3.585102175999999918e+00 4.448839999999999861e+01 3.622030000000000172e+01
6.596415000000000362e+00 3.587235469599999949e+00 4.448899999999999721e+01 3.621829999999999927e+01
6.603720000000000923e+00 3.589339540000000106e+00 4.448960000000000292e+01 3.621620000000000061e+01
6.611025000000000595e+00 3.591472833599999692e+00 4.449009999999999820e+01 3.621419999999999817e+01
6.618330000000001156e+00 3.593576903999999850e+00 4.449069999999999681e+01 3.621220000000000283e+01
6.625635000000000829e+00 3.595680974399999563e+00 4.449130000000000251e+01 3.621020000000000039e+01
6.632940000000000502e+00 3.597814268000000038e+00 4.449190000000000111e+01 3.620819999999999794e+01
6.640245000000001063e+00 3.599918338399999751e+00 4.449249999999999972e+01 3.620739999999999981e+01
6.647550000000000736e+00 3.602022408799999464e+00 4.449320000000000164e+01 3.620660000000000167e+01
6.654855000000000409e+00 3.604126479199999622e+00 4.449380000000000024e+01 3.620589999999999975e+01
6.662160000000000970e+00 3.606201326399999907e+00 4.449439999999999884e+01 3.620510000000000161e+01
6.669465000000000643e+00 3.608305396799999620e+00 4.449510000000000076e+01 3.620430000000000348e+01
6.676770000000001204e+00 3.610409467199999778e+00 4.449569999999999936e+01 3.620349999999999824e+01
6.684075000000000877e+00 3.612484314400000063e+00 4.449640000000000128e+01 3.620270000000000010e+01
6.691380000000000550e+00 3.614588384799999776e+00 4.449699999999999989e+01 3.620190000000000197e+01
6.698685000000001111e+00 3.616663231999999617e+00 4.449770000000000181e+01 3.620109999999999673e+01
6.705990000000000784e+00 3.618767302399999775e+00 4.449839999999999662e+01 3.620020000000000238e+01
6.713295000000000456e+00 3.620842149599999615e+00 4.449909999999999854e+01 3.619919999999999760e+01
6.720600000000001017e+00 3.622916996799999900e+00 4.449980000000000047e+01 3.619650000000000034e+01
6.727905000000000690e+00 3.624991843999999741e+00 4.450050000000000239e+01 3.619389999999999930e+01
6.735210000000001251e+00 3.627066691200000026e+00 4.450119999999999720e+01 3.619120000000000203e+01
6.742515000000000924e+00 3.629141538399999867e+00 4.450189999999999912e+01 3.618860000000000099e+01
6.749820000000000597e+00 3.631216385599999708e+00 4.450269999999999726e+01 3.618589999999999662e+01
6.757125000000001158e+00 3.633262009599999676e+00 4.450339999999999918e+01 3.618330000000000268e+01
6.764430000000000831e+00 3.635336856799999516e+00 4.450419999999999732e+01 3.618059999999999832e+01
6.771735000000000504e+00 3.637411703999999801e+00 4.450430000000000064e+01 3.617799999999999727e+01
6.779040000000001065e+00 3.639457327999999769e+00 4.450359999999999872e+01 3.617530000000000001e+01
6.786345000000000738e+00 3.641502951999999738e+00 4.450300000000000011e+01 3.617280000000000229e+01
6.793650000000001299e+00 3.643577799200000022e+00 4.450229999999999819e+01 3.617040000000000077e+01
6.800955000000000972e+00 3.645623423199999991e+00 4.450150000000000006e+01 3.616870000000000118e+01
6.808260000000000645e+00 3.647669047199999959e+00 4.450070000000000192e+01 3.616700000000000159e+01
6.815565000000001206e+00 3.649714671199999927e+00 4.449989999999999668e+01 3.616530000000000200e+01
6.822870000000000879e+00 3.651760295199999895e+00 4.449900000000000233e+01 3.616369999999999862e+01
6.830175000000000551e+00 3.653805919199999863e+00 4.449819999999999709e+01 3.616199999999999903e+01
6.837480000000001112e+00 3.655851543199999387e+00 4.449750000000000227e+01 3.616040000000000276e+01
6.844785000000000785e+00 3.657897167199999799e+00 4.449669999999999703e+01 3.615950000000000131e+01
6.852090000000000458e+00 3.659913567999999451e+00 4.449589999999999890e+01 3.615879999999999939e+01
6.859395000000000131e+00 3.661959191999999863e+00 4.449510000000000076e+01 3.615820000000000078e+01
6.866699999999999804e+00 3.663975592799999514e+00 4.449439999999999884e+01 3.615749999999999886e+01
6.874005000000000365e+00 3.666021216799999927e+00 4.449360000000000070e+01 3.615699999999999648e+01
6.881310000000000038e+00 3.668037617599999578e+00 4.449280000000000257e+01 3.615639999999999787e+01
6.888615000000000599e+00 3.670054018400000118e+00 4.449210000000000065e+01 3.615590000000000259e+01
6.895920000000000272e+00 3.672070419199999325e+00 4.449139999999999873e+01 3.615529999999999688e+01
6.903224999999999945e+00 3.674086819999999864e+00 4.449060000000000059e+01 3.615489999999999782e+01
6.910530000000000506e+00 3.676103220799999516e+00 4.448989999999999867e+01 3.615440000000000254e+01
6.917835000000000178e+00 3.678119621600000055e+00 4.448919999999999675e+01 3.615400000000000347e+01
6.925139999999999851e+00 3.680136022399999263e+00 4.448850000000000193e+01 3.615350000000000108e+01
6.932445000000000412e+00 3.682152423199999802e+00 4.448780000000000001e+01 3.615310000000000201e+01
6.939750000000000085e+00 3.684168823999999454e+00 4.448709999999999809e+01 3.615279999999999916e+01
6.947055000000000646e+00 3.686156001599999676e+00 4.448640000000000327e+01 3.615240000000000009e+01
6.954360000000000319e+00 3.688172402400000216e+00 4.448570000000000135e+01 3.615209999999999724e+01
6.961664999999999992e+00 3.690159579999999551e+00 4.448499999999999943e+01 3.615180000000000149e+01
6.968970000000000553e+00 3.692175980800000090e+00 4.448440000000000083e+01 3.615149999999999864e+01
6.976275000000000226e+00 3.694163158399999869e+00 4.448369999999999891e+01 3.615129999999999910e+01
6.983579999999999899e+00 3.696150336000000092e+00 4.448299999999999699e+01 3.615109999999999957e+01
6.990885000000000460e+00 3.698137513599999426e+00 4.448239999999999839e+01 3.615090000000000003e+01
6.998190000000000133e+00 3.700124691200000093e+00 4.448169999999999646e+01 3.615070000000000050e+01
7.005495000000000694e+00 3.702111868799999428e+00 4.448109999999999786e+01 3.615059999999999718e+01
7.012800000000000367e+00 3.704099046400000095e+00 4.448049999999999926e+01 3.614750000000000085e+01
7.020105000000000040e+00 3.706086223999999429e+00 4.447990000000000066e+01 3.614419999999999789e+01
7.027410000000000601e+00 3.708073401599999652e+00 4.447919999999999874e+01 3.614099999999999824e+01
7.034715000000000273e+00 3.710031356000000002e+00 4.447860000000000014e+01 3.613770000000000238e+01
7.042019999999999946e+00 3.712018533599999781e+00 4.447800000000000153e+01 3.613450000000000273e+01
7.049325000000000507e+00 3.714005711200000004e+00 4.447749999999999915e+01 3.613130000000000308e+01
7.056630000000000180e+00 3.715963665599999466e+00 4.447690000000000055e+01 3.612800000000000011e+01
7.063935000000000741e+00 3.717921619999999816e+00 4.447630000000000194e+01 3.612480000000000047e+01
7.071240000000000414e+00 3.719908797599999595e+00 4.447570000000000334e+01 3.612160000000000082e+01
7.078545000000000087e+00 3.721866751999999945e+00 4.447509999999999764e+01 3.611840000000000117e+01
7.085850000000000648e+00 3.723824706400000295e+00 4.447460000000000235e+01 3.611520000000000152e+01
7.093155000000000321e+00 3.725782660799999757e+00 4.447399999999999665e+01 3.611200000000000188e+01
7.100459999999999994e+00 3.727740615200000107e+00 4.447350000000000136e+01 3.610880000000000223e+01
7.107765000000000555e+00 3.729698569599999569e+00 4.447290000000000276e+01 3.610569999999999879e+01
7.115070000000000228e+00 3.731656523999999919e+00 4.447240000000000038e+01 3.610249999999999915e+01
7.122375000000000789e+00 3.733614478399999381e+00 4.447189999999999799e+01 3.610119999999999862e+01
7.129680000000000462e+00 3.735543209599999859e+00 4.447129999999999939e+01 3.610040000000000049e+01
7.136985000000000134e+00 3.737501164000000209e+00 4.447079999999999700e+01 3.609949999999999903e+01
7.144290000000000695e+00 3.739459118399999671e+00 4.447030000000000172e+01 3.609859999999999758e+01
7.151595000000000368e+00 3.741387849599999704e+00 4.446979999999999933e+01 3.609770000000000323e+01
7.158900000000000041e+00 3.743316580800000182e+00 4.446929999999999694e+01 3.609680000000000177e+01
7.166205000000000602e+00 3.745274535199999644e+00 4.446880000000000166e+01 3.609590000000000032e+01
7.173510000000000275e+00 3.747203266400000121e+00 4.446829999999999927e+01 3.609499999999999886e+01
7.180815000000000836e+00 3.749131997599999711e+00 4.446790000000000020e+01 3.609400000000000119e+01
7.188120000000000509e+00 3.751060728799999744e+00 4.446739999999999782e+01 3.609300000000000352e+01
7.195425000000000182e+00 3.752989460000000221e+00 4.446690000000000254e+01 3.609210000000000207e+01
7.202730000000000743e+00 3.754918191199999811e+00 4.446650000000000347e+01 3.609109999999999729e+01
7.210035000000000416e+00 3.756846922399999844e+00 4.446600000000000108e+01 3.609009999999999962e+01
7.217340000000000089e+00 3.758775653599999433e+00 4.446560000000000201e+01 3.608910000000000196e+01
7.224645000000000650e+00 3.760704384799999911e+00 4.446520000000000294e+01 3.608809999999999718e+01
7.231950000000000323e+00 3.762633115999999944e+00 4.446470000000000056e+01 3.608700000000000330e+01
7.239255000000000884e+00 3.764532623999999661e+00 4.446430000000000149e+01 3.608599999999999852e+01
7.246560000000000556e+00 3.766461355199999694e+00 4.446390000000000242e+01 3.608489999999999753e+01
7.253865000000000229e+00 3.768360863200000299e+00 4.446350000000000335e+01 3.608389999999999986e+01
7.261170000000000790e+00 3.770289594399999444e+00 4.446309999999999718e+01 3.608279999999999887e+01
7.268475000000000463e+00 3.772189102400000049e+00 4.446269999999999811e+01 3.608169999999999789e+01
7.275780000000000136e+00 3.774088610400000210e+00 4.446229999999999905e+01 3.608059999999999690e+01
7.283085000000000697e+00 3.776017341599999799e+00 4.446189999999999998e+01 3.607950000000000301e+01
7.290390000000000370e+00 3.777916849599999960e+00 4.446150000000000091e+01 3.607840000000000202e+01
7.297695000000000931e+00 3.779816357600000121e+00 4.446110000000000184e+01 3.607730000000000103e+01
7.305000000000000604e+00 3.781686642399999521e+00 4.446070000000000277e+01 3.607630000000000337e+01
7.312304999999999389e+00 3.783878382400000184e+00 4.438029999999999831e+01 3.601740000000000208e+01
7.319610000000000838e+00 3.785748667199999584e+00 4.434579999999999700e+01 3.599269999999999925e+01
7.326914999999999623e+00 3.787648175199999745e+00 4.435600000000000165e+01 3.598799999999999955e+01
7.334220000000001072e+00 3.789518460000000033e+00 4.435379999999999967e+01 3.598230000000000217e+01
7.341524999999999856e+00 3.791388744799999433e+00 4.436910000000000309e+01 3.598010000000000019e+01
7.348830000000000418e+00 3.793288252800000038e+00 4.437429999999999808e+01 3.597999999999999687e+01
7.356135000000000090e+00 3.795158537600000326e+00 4.438900000000000290e+01 3.598060000000000258e+01
7.363440000000000651e+00 3.797028822399999726e+00 4.439659999999999940e+01 3.598169999999999646e+01
7.370744999999999436e+00 3.798899107200000014e+00 4.441009999999999991e+01 3.598250000000000171e+01
7.378050000000000885e+00 3.800769391999999858e+00 4.441839999999999833e+01 3.598389999999999844e+01
7.385354999999999670e+00 3.802610453599999385e+00 4.443079999999999785e+01 3.598479999999999990e+01
7.392660000000001119e+00 3.804480738399999673e+00 4.443910000000000338e+01 3.598619999999999663e+01
7.399964999999999904e+00 3.806321800000000088e+00 4.445049999999999812e+01 3.598700000000000188e+01
7.407270000000000465e+00 3.808192084800000377e+00 4.445870000000000033e+01 3.598830000000000240e+01
7.414575000000000138e+00 3.810033146399999460e+00 4.446920000000000073e+01 3.598899999999999721e+01
7.421880000000000699e+00 3.811903431199999748e+00 4.447710000000000008e+01 3.599009999999999820e+01
7.429184999999999484e+00 3.813744492800000163e+00 4.448700000000000188e+01 3.599069999999999681e+01
7.436490000000000933e+00 3.815585554399999690e+00 4.449459999999999837e+01 3.599159999999999826e+01
7.443794999999999717e+00 3.817426615999999662e+00 4.450390000000000157e+01 3.599199999999999733e+01
7.451100000000001167e+00 3.819267677600000077e+00 4.451129999999999853e+01 3.599280000000000257e+01
7.458404999999999951e+00 3.821108739200000048e+00 4.452000000000000313e+01 3.599309999999999832e+01
7.465710000000000512e+00 3.822949800799999576e+00 4.452720000000000056e+01 3.599369999999999692e+01
7.473015000000000185e+00 3.824790862399999547e+00 4.453549999999999898e+01 3.599389999999999645e+01
7.480320000000000746e+00 3.826631923999999962e+00 4.454240000000000066e+01 3.599439999999999884e+01
7.487624999999999531e+00 3.828472985600000378e+00 4.455040000000000333e+01 3.599439999999999884e+01
7.494930000000000980e+00 3.830284823999999588e+00 4.455709999999999837e+01 3.599470000000000169e+01
7.502234999999999765e+00 3.832125885600000004e+00 4.456470000000000198e+01 3.599459999999999837e+01
7.509540000000001214e+00 3.833966947199999975e+00 4.457130000000000081e+01 3.599479999999999791e+01
7.516844999999999999e+00 3.835778785600000074e+00 4.457869999999999777e+01 3.599459999999999837e+01
7.524150000000000560e+00 3.837619847199999601e+00 4.458509999999999707e+01 3.599470000000000169e+01
7.531455000000000233e+00 3.839431685599999700e+00 4.459219999999999828e+01 3.599439999999999884e+01
7.538760000000000794e+00 3.841272747200000115e+00 4.459709999999999752e+01 3.599430000000000263e+01
7.546065000000000467e+00 3.843084585600000214e+00 4.460210000000000008e+01 3.599399999999999977e+01
7.553370000000001028e+00 3.844896423999999424e+00 4.460629999999999740e+01 3.599389999999999645e+01
7.560674999999999812e+00 3.846737485599999840e+00 4.461110000000000042e+01 3.599380000000000024e+01
7.567980000000001262e+00 3.848549323999999938e+00 4.461540000000000106e+01 3.599369999999999692e+01
7.575285000000000046e+00 3.850361162400000037e+00 4.462030000000000030e+01 3.599349999999999739e+01
7.582590000000000607e+00 3.852173000799999691e+00 4.462440000000000140e+01 3.599329999999999785e+01
7.589895000000000280e+00 3.853984839199999790e+00 4.462910000000000110e+01 3.599300000000000210e+01
7.597200000000000841e+00 3.855796677599999889e+00 4.463309999999999889e+01 3.599280000000000257e+01
7.604505000000000514e+00 3.857608515999999987e+00 4.463759999999999906e+01 3.599249999999999972e+01
7.611810000000001075e+00 3.859420354399999642e+00 4.464150000000000063e+01 3.599219999999999686e+01
7.619114999999999860e+00 3.861232192799999741e+00 4.464580000000000126e+01 3.599179999999999779e+01
7.626420000000001309e+00 3.863044031199999839e+00 4.464959999999999951e+01 3.599150000000000205e+01
7.633725000000000094e+00 3.864826646400000065e+00 4.465379999999999683e+01 3.599110000000000298e+01
7.641030000000000655e+00 3.866638484799999276e+00 4.465639999999999787e+01 3.599080000000000013e+01
7.648335000000000328e+00 3.868421099999999502e+00 4.465899999999999892e+01 3.599049999999999727e+01
7.655640000000000889e+00 3.870232938399999600e+00 4.466109999999999758e+01 3.599009999999999820e+01
7.662945000000000562e+00 3.872015553599999826e+00 4.466349999999999909e+01 3.598980000000000246e+01
7.670250000000001123e+00 3.873798168800000052e+00 4.466550000000000153e+01 3.598940000000000339e+01
7.677554999999999907e+00 3.875580783999999390e+00 4.466790000000000305e+01 3.598910000000000053e+01
7.684860000000001357e+00 3.877363399199999616e+00 4.466980000000000217e+01 3.598870000000000147e+01
7.692165000000000141e+00 3.879146014399999842e+00 4.467210000000000036e+01 3.598839999999999861e+01
7.699470000000000702e+00 3.880928629600000068e+00 4.467390000000000327e+01 3.598799999999999955e+01
7.706775000000000375e+00 3.882711244800000294e+00 4.467620000000000147e+01 3.598760000000000048e+01
7.714080000000000936e+00 3.884493859999999632e+00 4.467790000000000106e+01 3.598590000000000089e+01
7.721385000000000609e+00 3.886247251999999541e+00 4.468010000000000304e+01 3.598420000000000130e+01
7.728690000000001170e+00 3.888029867199999767e+00 4.468180000000000263e+01 3.598239999999999839e+01
7.735994999999999955e+00 3.889812482399999993e+00 4.468390000000000128e+01 3.598060000000000258e+01
7.743300000000001404e+00 3.891565874399999903e+00 4.468560000000000088e+01 3.597870000000000346e+01
7.750605000000000189e+00 3.893319266400000256e+00 4.468769999999999953e+01 3.597690000000000055e+01
7.757910000000000750e+00 3.895101881599999594e+00 4.468930000000000291e+01 3.597500000000000142e+01
7.765215000000000423e+00 3.896855273599999503e+00 4.469129999999999825e+01 3.597319999999999851e+01
7.772520000000000984e+00 3.898608665599999856e+00 4.469290000000000163e+01 3.597129999999999939e+01
7.779825000000000657e+00 3.900362057599999766e+00 4.469480000000000075e+01 3.596940000000000026e+01
7.787130000000001218e+00 3.902115449600000119e+00 4.469639999999999702e+01 3.596750000000000114e+01
7.794435000000000002e+00 3.903868841600000028e+00 4.469899999999999807e+01 3.596569999999999823e+01
7.801740000000001451e+00 3.905622233599999493e+00 4.470130000000000337e+01 3.596370000000000289e+01
7.809045000000000236e+00 3.907375625599999402e+00 4.470389999999999731e+01 3.596179999999999666e+01
7.816350000000000797e+00 3.909099794399999883e+00 4.470620000000000260e+01 3.595989999999999753e+01
7.823655000000000470e+00 3.910853186399999792e+00 4.470879999999999654e+01 3.595799999999999841e+01
7.830960000000001031e+00 3.912577355199999829e+00 4.471110000000000184e+01 3.595600000000000307e+01
7.838265000000000704e+00 3.914330747200000182e+00 4.471370000000000289e+01 3.595409999999999684e+01
7.845570000000001265e+00 3.916054916000000219e+00 4.471589999999999776e+01 3.595210000000000150e+01
7.852875000000000050e+00 3.917779084799999367e+00 4.471849999999999881e+01 3.595009999999999906e+01
7.860180000000001499e+00 3.919503253599999404e+00 4.472079999999999700e+01 3.594809999999999661e+01
7.867485000000000284e+00 3.921256645599999757e+00 4.472330000000000183e+01 3.594619999999999749e+01
7.874790000000000845e+00 3.922980814399999794e+00 4.472549999999999670e+01 3.594409999999999883e+01
7.882095000000000518e+00 3.924704983199999830e+00 4.472749999999999915e+01 3.594210000000000349e+01
7.889400000000001079e+00 3.926399928799999994e+00 4.472930000000000206e+01 3.594010000000000105e+01
7.896705000000000751e+00 3.928124097600000031e+00 4.473129999999999740e+01 3.593809999999999860e+01
7.904010000000001313e+00 3.929848266400000067e+00 4.473299999999999699e+01 3.593599999999999994e+01
7.911315000000000097e+00 3.931572435199999660e+00 4.473499999999999943e+01 3.593399999999999750e+01
7.918620000000001546e+00 3.933267380799999380e+00 4.473669999999999902e+01 3.593200000000000216e+01
7.925925000000000331e+00 3.934991549599999860e+00 4.473870000000000147e+01 3.592999999999999972e+01
7.933230000000000892e+00 3.936686495199999580e+00 4.474040000000000106e+01 3.592790000000000106e+01
7.940535000000000565e+00 3.938410663999999617e+00 4.474240000000000350e+01 3.592589999999999861e+01
7.947840000000001126e+00 3.940105609599999781e+00 4.474410000000000309e+01 3.592379999999999995e+01
7.955145000000000799e+00 3.941800555199999945e+00 4.474600000000000222e+01 3.592159999999999798e+01
7.962450000000001360e+00 3.943495500800000109e+00 4.474770000000000181e+01 3.591929999999999978e+01
7.969755000000000145e+00 3.945190446400000273e+00 4.474969999999999715e+01 3.591700000000000159e+01
7.977060000000001594e+00 3.946885391999999992e+00 4.475139999999999674e+01 3.591470000000000340e+01
7.984365000000000379e+00 3.948580337599999268e+00 4.475330000000000297e+01 3.591239999999999810e+01
7.991670000000000940e+00 3.950275283199999432e+00 4.475500000000000256e+01 3.590999999999999659e+01
7.998975000000000612e+00 3.951970228799999596e+00 4.475699999999999790e+01 3.590760000000000218e+01
8.006280000000002062e+00 3.953635951199999443e+00 4.475869999999999749e+01 3.590520000000000067e+01
8.013585000000000846e+00 3.955330896799999607e+00 4.476059999999999661e+01 3.590279999999999916e+01
8.020890000000001407e+00 3.956996619199999898e+00 4.476230000000000331e+01 3.590030000000000143e+01
8.028195000000000192e+00 3.958691564799999618e+00 4.476420000000000243e+01 3.589789999999999992e+01
8.035500000000000753e+00 3.960357287199999909e+00 4.476590000000000202e+01 3.589540000000000219e+01
8.042805000000001314e+00 3.962023009599999757e+00 4.476780000000000115e+01 3.589289999999999736e+01
8.050110000000001875e+00 3.963717955199999921e+00 4.476950000000000074e+01 3.589039999999999964e+01
8.057415000000000660e+00 3.965383677600000212e+00 4.477139999999999986e+01 3.588790000000000191e+01
8.064720000000001221e+00 3.967049400000000059e+00 4.477309999999999945e+01 3.588539999999999708e+01
8.072025000000000006e+00 3.968715122399999906e+00 4.477510000000000190e+01 3.588289999999999935e+01
8.079330000000000567e+00 3.970380844800000197e+00 4.477669999999999817e+01 3.588029999999999831e+01
8.086635000000001128e+00 3.972046567199999600e+00 4.477870000000000061e+01 3.587780000000000058e+01
8.093940000000001689e+00 3.973683066399999575e+00 4.478040000000000020e+01 3.587510000000000332e+01
8.101245000000000474e+00 3.975348788799999422e+00 4.478229999999999933e+01 3.587259999999999849e+01
8.108550000000001035e+00 3.977014511199999713e+00 4.478399999999999892e+01 3.586999999999999744e+01
8.115854999999999819e+00 3.978651010399999688e+00 4.478589999999999804e+01 3.586740000000000350e+01
8.123160000000002157e+00 3.980316732799999535e+00 4.478759999999999764e+01 3.586469999999999914e+01
8.130465000000000941e+00 3.981953231999999510e+00 4.478949999999999676e+01 3.586220000000000141e+01
8.137770000000001502e+00 3.983618954399999801e+00 4.479120000000000346e+01 3.585940000000000083e+01
8.145075000000000287e+00 3.985255453599999775e+00 4.479310000000000258e+01 3.585679999999999978e+01
8.152380000000000848e+00 3.986891952799999750e+00 4.479480000000000217e+01 3.585410000000000252e+01
8.159685000000001409e+00 3.988528451999999724e+00 4.479670000000000130e+01 3.585150000000000148e+01
8.166990000000001970e+00 3.990164951199999699e+00 4.479840000000000089e+01 3.584870000000000090e+01
8.174295000000000755e+00 3.991801450399999673e+00 4.480030000000000001e+01 3.584609999999999985e+01
8.181600000000001316e+00 3.993437949599999648e+00 4.480199999999999960e+01 3.584329999999999927e+01
8.188905000000000101e+00 3.995074448799999622e+00 4.480400000000000205e+01 3.584049999999999869e+01
8.196210000000000662e+00 3.996710947999999597e+00 4.480570000000000164e+01 3.583700000000000330e+01
8.203515000000001223e+00 3.998347447199999571e+00 4.480760000000000076e+01 3.583370000000000033e+01
8.210820000000001784e+00 3.999954723199999673e+00 4.480930000000000035e+01 3.583019999999999783e+01
8.218125000000000568e+00 4.001591222400000092e+00 4.481119999999999948e+01 3.582679999999999865e+01
8.225429999999999353e+00 4.003198498399999750e+00 4.481289999999999907e+01 3.582330000000000325e+01
8.232734999999999914e+00 4.004834997599999724e+00 4.481490000000000151e+01 3.581989999999999696e+01
8.240040000000000475e+00 4.006442273599999382e+00 4.481660000000000110e+01 3.581640000000000157e+01
8.247345000000001036e+00 4.008049549599999928e+00 4.481850000000000023e+01 3.581300000000000239e+01
8.254649999999999821e+00 4.009686048799999902e+00 4.482019999999999982e+01 3.580949999999999989e+01
8.261955000000000382e+00 4.011293324799999560e+00 4.482220000000000226e+01 3.580619999999999692e+01
8.269259999999999167e+00 4.012900600800000106e+00 4.482390000000000185e+01 3.580270000000000152e+01
8.276565000000001504e+00 4.014507876799999764e+00 4.482630000000000337e+01 3.579930000000000234e+01
8.283870000000000289e+00 4.016115152799999422e+00 4.482880000000000109e+01 3.579579999999999984e+01
8.291175000000000850e+00 4.017722428799999967e+00 4.483149999999999835e+01 3.579240000000000066e+01
8.298479999999999634e+00 4.019300481599999308e+00 4.483400000000000318e+01 3.578889999999999816e+01
8.305785000000000196e+00 4.020907757599999854e+00 4.483670000000000044e+01 3.578620000000000090e+01
8.313090000000000757e+00 4.022515033599999512e+00 4.483919999999999817e+01 3.578370000000000317e+01
8.320395000000001318e+00 4.024093086399999741e+00 4.484179999999999922e+01 3.578130000000000166e+01
8.327700000000000102e+00 4.025700362399999399e+00 4.484429999999999694e+01 3.577879999999999683e+01
8.335005000000000663e+00 4.027278415199999628e+00 4.484700000000000131e+01 3.577770000000000294e+01
8.342309999999999448e+00 4.028885691199999286e+00 4.484940000000000282e+01 3.577660000000000196e+01
8.349615000000000009e+00 4.030463743999999515e+00 4.485199999999999676e+01 3.577550000000000097e+01
8.356920000000000570e+00 4.032041796799999744e+00 4.485450000000000159e+01 3.577439999999999998e+01
8.364225000000001131e+00 4.033649072800000290e+00 4.485710000000000264e+01 3.577340000000000231e+01
8.371529999999999916e+00 4.035227125600000520e+00 4.485949999999999704e+01 3.577230000000000132e+01
8.378835000000000477e+00 4.036805178399999861e+00 4.486209999999999809e+01 3.577129999999999654e+01
8.386139999999999262e+00 4.038383231200000090e+00 4.486449999999999960e+01 3.577020000000000266e+01
8.393445000000001599e+00 4.039961284000000319e+00 4.486710000000000065e+01 3.576919999999999789e+01
8.400750000000000384e+00 4.041539336799999660e+00 4.486950000000000216e+01 3.576809999999999690e+01
8.408055000000000945e+00 4.043088166399999572e+00 4.487210000000000321e+01 3.576709999999999923e+01
8.415359999999999729e+00 4.044666219199999802e+00 4.487449999999999761e+01 3.576599999999999824e+01
8.422665000000000290e+00 4.046244272000000031e+00 4.487700000000000244e+01 3.576509999999999678e+01
8.429970000000000852e+00 4.047793101599999943e+00 4.487939999999999685e+01 3.576400000000000290e+01
8.437275000000001413e+00 4.049371154399999284e+00 4.488190000000000168e+01 3.576310000000000144e+01
8.444580000000000197e+00 4.050919983999999197e+00 4.488430000000000319e+01 3.576200000000000045e+01
8.451885000000000758e+00 4.052498036799999426e+00 4.488680000000000092e+01 3.576109999999999900e+01
8.459189999999999543e+00 4.054046866399999338e+00 4.488920000000000243e+01 3.575999999999999801e+01
8.466495000000000104e+00 4.055595695999999251e+00 4.489170000000000016e+01 3.575909999999999656e+01
8.473800000000000665e+00 4.057173748800000368e+00 4.489399999999999835e+01 3.575809999999999889e+01
8.481105000000001226e+00 4.058722578400000280e+00 4.489650000000000318e+01 3.575719999999999743e+01
8.488410000000000011e+00 4.060271408000000193e+00 4.489880000000000138e+01 3.575619999999999976e+01
8.495715000000000572e+00 4.061820237600000105e+00 4.490129999999999910e+01 3.575529999999999831e+01
8.503019999999999357e+00 4.063369067200000018e+00 4.490359999999999729e+01 3.575430000000000064e+01
8.510325000000001694e+00 4.064917896799999930e+00 4.490610000000000213e+01 3.575339999999999918e+01
8.517630000000000479e+00 4.066437503199999526e+00 4.490840000000000032e+01 3.575240000000000151e+01
8.524935000000001040e+00 4.067986332799999438e+00 4.491080000000000183e+01 3.575160000000000338e+01
8.532239999999999824e+00 4.069535162399999351e+00 4.491310000000000002e+01 3.575059999999999860e+01
8.539545000000000385e+00 4.071083991999999263e+00 4.491550000000000153e+01 3.574980000000000047e+01
8.546850000000000946e+00 4.072603598400000635e+00 4.491779999999999973e+01 3.574880000000000280e+01
8.554155000000001507e+00 4.074152428000000548e+00 4.492020000000000124e+01 3.574799999999999756e+01
8.561460000000000292e+00 4.075672034400000143e+00 4.492249999999999943e+01 3.574699999999999989e+01
8.568765000000000853e+00 4.077191640799999739e+00 4.492490000000000094e+01 3.574620000000000175e+01
8.576069999999999638e+00 4.078740470399999651e+00 4.492710000000000292e+01 3.574530000000000030e+01
8.583375000000000199e+00 4.080260076800000135e+00 4.492960000000000065e+01 3.574439999999999884e+01
8.590680000000000760e+00 4.081779683199999731e+00 4.493180000000000263e+01 3.574369999999999692e+01
8.597985000000001321e+00 4.083299289599999327e+00 4.493419999999999703e+01 3.574369999999999692e+01
8.605290000000000106e+00 4.084818895999999810e+00 4.493639999999999901e+01 3.574360000000000070e+01
8.612595000000000667e+00 4.086338502400000294e+00 4.493880000000000052e+01 3.574360000000000070e+01
8.619899999999999451e+00 4.087858108799999890e+00 4.494109999999999872e+01 3.574329999999999785e+01
8.627205000000001789e+00 4.089377715200000374e+00 4.494380000000000308e+01 3.574300000000000210e+01
8.634510000000000574e+00 4.090897321599999970e+00 4.494570000000000221e+01 3.574249999999999972e+01
8.641815000000001135e+00 4.092416927999999565e+00 4.494780000000000086e+01 3.574210000000000065e+01
8.649119999999999919e+00 4.093907311199999732e+00 4.494969999999999999e+01 3.574159999999999826e+01
8.656425000000000480e+00 4.095426917599999328e+00 4.495179999999999865e+01 3.574119999999999919e+01
8.663730000000001041e+00 4.096917300800000383e+00 4.495360000000000156e+01 3.574069999999999681e+01
8.671035000000001602e+00 4.098436907199999979e+00 4.495559999999999690e+01 3.574029999999999774e+01
8.678340000000000387e+00 4.099927290400000146e+00 4.495750000000000313e+01 3.573980000000000246e+01
8.685645000000000948e+00 4.101446896799999742e+00 4.495949999999999847e+01 3.573940000000000339e+01
8.692949999999999733e+00 4.102937279999999909e+00 4.496130000000000138e+01 3.573890000000000100e+01
8.700255000000000294e+00 4.104427663199999188e+00 4.496320000000000050e+01 3.573859999999999815e+01
8.707560000000000855e+00 4.105918046399999355e+00 4.496500000000000341e+01 3.573810000000000286e+01
8.714865000000001416e+00 4.107437652799999839e+00 4.496699999999999875e+01 3.573769999999999669e+01
8.722170000000000201e+00 4.108928036000000006e+00 4.496869999999999834e+01 3.573720000000000141e+01
8.729475000000000762e+00 4.110418419200000173e+00 4.497059999999999746e+01 3.573680000000000234e+01
8.736779999999999546e+00 4.111908802399999452e+00 4.497229999999999706e+01 3.573629999999999995e+01
8.744085000000001884e+00 4.113399185599999619e+00 4.497420000000000329e+01 3.573590000000000089e+01
8.751390000000000668e+00 4.114860345599999469e+00 4.497590000000000288e+01 3.573530000000000229e+01
8.758695000000001230e+00 4.116350728800000525e+00 4.497780000000000200e+01 3.573490000000000322e+01
8.766000000000000014e+00 4.117841111999999804e+00 4.497950000000000159e+01 3.573389999999999844e+01
8.773305000000000575e+00 4.119974405599999834e+00 4.489999999999999858e+01 3.567909999999999826e+01
8.780610000000001136e+00 4.121494011999999429e+00 4.490030000000000143e+01 3.568220000000000169e+01
8.787915000000001697e+00 4.123013618399999913e+00 4.490919999999999845e+01 3.568460000000000321e+01
8.795220000000000482e+00 4.124533224799999509e+00 4.491859999999999786e+01 3.569109999999999872e+01
8.802525000000001043e+00 4.126023607999999676e+00 4.493039999999999878e+01 3.569440000000000168e+01
8.809829999999999828e+00 4.127513991199999843e+00 4.494129999999999825e+01 3.570259999999999678e+01
8.817135000000000389e+00 4.129004374400000010e+00 4.495340000000000202e+01 3.570799999999999841e+01
8.824440000000000950e+00 4.130465534399999861e+00 4.496419999999999817e+01 3.571549999999999869e+01
8.831745000000001511e+00 4.131955917599999140e+00 4.497549999999999670e+01 3.572059999999999746e+01
8.839050000000000296e+00 4.133417077599999878e+00 4.498539999999999850e+01 3.572720000000000340e+01
8.846355000000000857e+00 4.134878237599999729e+00 4.499569999999999936e+01 3.573190000000000310e+01
8.853659999999999641e+00 4.136339397599999579e+00 4.500450000000000017e+01 3.573780000000000001e+01
8.860965000000001979e+00 4.137800557599999429e+00 4.501350000000000051e+01 3.574210000000000065e+01
8.868270000000000763e+00 4.139261717599999280e+00 4.502129999999999654e+01 3.574739999999999895e+01
8.875575000000001324e+00 4.140722877600000018e+00 4.503009999999999735e+01 3.575139999999999674e+01
8.882880000000000109e+00 4.142184037599999868e+00 4.503770000000000095e+01 3.575619999999999976e+01
8.890185000000000670e+00 4.143615974399999402e+00 4.504560000000000031e+01 3.575999999999999801e+01
8.897490000000001231e+00 4.145077134399999252e+00 4.505230000000000246e+01 3.576429999999999865e+01
8.904795000000001792e+00 4.146509071199999674e+00 4.505939999999999657e+01 3.576780000000000115e+01
8.912100000000000577e+00 4.147970231200000413e+00 4.506530000000000058e+01 3.577179999999999893e+01
8.919405000000001138e+00 4.149402167999999946e+00 4.507169999999999987e+01 3.577499999999999858e+01
8.926709999999999923e+00 4.150834104799999480e+00 4.507699999999999818e+01 3.577750000000000341e+01
8.934015000000002260e+00 4.152266041599999902e+00 4.508279999999999887e+01 3.577900000000000347e+01
8.941320000000001045e+00 4.153697978400000324e+00 4.508749999999999858e+01 3.578090000000000259e+01
8.948625000000001606e+00 4.155129915199999857e+00 4.509279999999999688e+01 3.578209999999999980e+01
8.955930000000000391e+00 4.156561851999999391e+00 4.509709999999999752e+01 3.578370000000000317e+01
8.963235000000000952e+00 4.157993788799999813e+00 4.510190000000000055e+01 3.578479999999999706e+01
8.970539999999999736e+00 4.159425725599999346e+00 4.510589999999999833e+01 3.578609999999999758e+01
8.977845000000002074e+00 4.160828439200000339e+00 4.511030000000000229e+01 3.578699999999999903e+01
8.985150000000000858e+00 4.162260375999999873e+00 4.511390000000000100e+01 3.578810000000000002e+01
8.992455000000001419e+00 4.163663089599999978e+00 4.511809999999999832e+01 3.578869999999999862e+01
8.999760000000000204e+00 4.165095026399999512e+00 4.512140000000000128e+01 3.578960000000000008e+01
9.007065000000000765e+00 4.166497739999999617e+00 4.512530000000000285e+01 3.579010000000000247e+01
9.014370000000001326e+00 4.167900453599999722e+00 4.512839999999999918e+01 3.579079999999999728e+01
9.021675000000001887e+00 4.169303167199999827e+00 4.513210000000000122e+01 3.579120000000000346e+01
9.028980000000000672e+00 4.170735104000000248e+00 4.513499999999999801e+01 3.579169999999999874e+01
9.036285000000001233e+00 4.172137817600000353e+00 4.513839999999999719e+01 3.579200000000000159e+01
9.043590000000000018e+00 4.173540531199999570e+00 4.514119999999999777e+01 3.579240000000000066e+01
9.050895000000002355e+00 4.174943244799999675e+00 4.514439999999999742e+01 3.579249999999999687e+01
9.058200000000001140e+00 4.176316735200000352e+00 4.514710000000000178e+01 3.579270000000000351e+01
9.065505000000001701e+00 4.177719448799999569e+00 4.515019999999999811e+01 3.579270000000000351e+01
9.072810000000000485e+00 4.179122162399999674e+00 4.515270000000000294e+01 3.579279999999999973e+01
9.080115000000001046e+00 4.180524875999999779e+00 4.515570000000000306e+01 3.579270000000000351e+01
9.087419999999999831e+00 4.181898366399999567e+00 4.515800000000000125e+01 3.579260000000000019e+01
9.094725000000002169e+00 4.183301079999999672e+00 4.516089999999999804e+01 3.579240000000000066e+01
9.102030000000000953e+00 4.184674570399999460e+00 4.516320000000000334e+01 3.579229999999999734e+01
9.109335000000001514e+00 4.186077284000000454e+00 4.516599999999999682e+01 3.579200000000000159e+01
9.116640000000000299e+00 4.187450774400000242e+00 4.516819999999999879e+01 3.579169999999999874e+01
9.123945000000000860e+00 4.188853487999999459e+00 4.517090000000000316e+01 3.579129999999999967e+01
9.131250000000001421e+00 4.190226978399999247e+00 4.517300000000000182e+01 3.579099999999999682e+01
9.138555000000000206e+00 4.191600468799999923e+00 4.517560000000000286e+01 3.579050000000000153e+01
9.145860000000000767e+00 4.192973959199999712e+00 4.517770000000000152e+01 3.578970000000000340e+01
9.153164999999999552e+00 4.194347449599999500e+00 4.518019999999999925e+01 3.578869999999999862e+01
9.160470000000000113e+00 4.195720940000000176e+00 4.518229999999999791e+01 3.578759999999999764e+01
9.167775000000000674e+00 4.197094430399999965e+00 4.518469999999999942e+01 3.578649999999999665e+01
9.175080000000001235e+00 4.198467920799999753e+00 4.518670000000000186e+01 3.578540000000000276e+01
9.182385000000000019e+00 4.199841411200000429e+00 4.518910000000000338e+01 3.578419999999999845e+01
9.189690000000000580e+00 4.201214901600000218e+00 4.519109999999999872e+01 3.578300000000000125e+01
9.196994999999999365e+00 4.202588392000000006e+00 4.519339999999999691e+01 3.578179999999999694e+01
9.204300000000001702e+00 4.203961882399999794e+00 4.519530000000000314e+01 3.578059999999999974e+01
9.211605000000000487e+00 4.205306149600000154e+00 4.519760000000000133e+01 3.577929999999999922e+01
9.218910000000001048e+00 4.206679639999999942e+00 4.519950000000000045e+01 3.577799999999999869e+01
9.226214999999999833e+00 4.208023907200000302e+00 4.520170000000000243e+01 3.577669999999999817e+01
9.233520000000000394e+00 4.209397397600000090e+00 4.520360000000000156e+01 3.577539999999999765e+01
9.240824999999999179e+00 4.210741664799999562e+00 4.520580000000000354e+01 3.577400000000000091e+01
9.248130000000001516e+00 4.212085931999999922e+00 4.520759999999999934e+01 3.577259999999999707e+01
9.255435000000000301e+00 4.213459422399999710e+00 4.520980000000000132e+01 3.577120000000000033e+01
9.262740000000000862e+00 4.214803689600000070e+00 4.521150000000000091e+01 3.576979999999999649e+01
9.270044999999999646e+00 4.216147956800000429e+00 4.521370000000000289e+01 3.576830000000000354e+01
9.277350000000000207e+00 4.217492223999999901e+00 4.521540000000000248e+01 3.576689999999999969e+01
9.284655000000000769e+00 4.218836491199999372e+00 4.521750000000000114e+01 3.576539999999999964e+01
9.291960000000001330e+00 4.220180758399999732e+00 4.521920000000000073e+01 3.576389999999999958e+01
9.299265000000000114e+00 4.221525025600000092e+00 4.522129999999999939e+01 3.576239999999999952e+01
9.306570000000000675e+00 4.222869292799999563e+00 4.522299999999999898e+01 3.576089999999999947e+01
9.313874999999999460e+00 4.224213559999999923e+00 4.522500000000000142e+01 3.575950000000000273e+01
9.321180000000001797e+00 4.225557827200000283e+00 4.522670000000000101e+01 3.575930000000000319e+01
9.328485000000000582e+00 4.226902094399999754e+00 4.522870000000000346e+01 3.575900000000000034e+01
9.335790000000001143e+00 4.228217138399999797e+00 4.523029999999999973e+01 3.575880000000000081e+01
9.343094999999999928e+00 4.229561405600000157e+00 4.523230000000000217e+01 3.575849999999999795e+01
9.350400000000000489e+00 4.230905672799999628e+00 4.523400000000000176e+01 3.575820000000000221e+01
9.357705000000001050e+00 4.232220716799999671e+00 4.523590000000000089e+01 3.575789999999999935e+01
9.365010000000001611e+00 4.233535760799999714e+00 4.523749999999999716e+01 3.575759999999999650e+01
9.372315000000000396e+00 4.234880027999999186e+00 4.523940000000000339e+01 3.575730000000000075e+01
9.379620000000000957e+00 4.236195072000000117e+00 4.524099999999999966e+01 3.575699999999999790e+01
9.386924999999999741e+00 4.237539339199999588e+00 4.524289999999999878e+01 3.575659999999999883e+01
9.394230000000000302e+00 4.238854383200000520e+00 4.524450000000000216e+01 3.575630000000000308e+01
9.401535000000000863e+00 4.240169427199999674e+00 4.524640000000000128e+01 3.575589999999999691e+01
9.408840000000001424e+00 4.241484471199999717e+00 4.524790000000000134e+01 3.575560000000000116e+01
9.416145000000000209e+00 4.242799515199999760e+00 4.524980000000000047e+01 3.575520000000000209e+01
9.423450000000000770e+00 4.244114559199999803e+00 4.525130000000000052e+01 3.575489999999999924e+01
9.430754999999999555e+00 4.245429603199999846e+00 4.525319999999999965e+01 3.575450000000000017e+01
9.438060000000001892e+00 4.246744647199999889e+00 4.525469999999999970e+01 3.575410000000000110e+01
9.445365000000000677e+00 4.248059691199999932e+00 4.525650000000000261e+01 3.575370000000000203e+01
9.452670000000001238e+00 4.249374735199999975e+00 4.525800000000000267e+01 3.575330000000000297e+01
9.459975000000000023e+00 4.250660555999999701e+00 4.525979999999999848e+01 3.575289999999999679e+01
9.467280000000000584e+00 4.251975599999999744e+00 4.526129999999999853e+01 3.575249999999999773e+01
9.474585000000001145e+00 4.253290643999999787e+00 4.526299999999999812e+01 3.575209999999999866e+01
9.481890000000001706e+00 4.254576464799999513e+00 4.526449999999999818e+01 3.575169999999999959e+01
9.489195000000000491e+00 4.255891508800000445e+00 4.526630000000000109e+01 3.575119999999999720e+01
9.496500000000001052e+00 4.257177329600000171e+00 4.526769999999999783e+01 3.575079999999999814e+01
9.503804999999999836e+00 4.258492373599999326e+00 4.526939999999999742e+01 3.575030000000000285e+01
9.511110000000000397e+00 4.259778194399999940e+00 4.527089999999999748e+01 3.574989999999999668e+01
9.518415000000000958e+00 4.261064015199999666e+00 4.527259999999999707e+01 3.574940000000000140e+01
9.525720000000001519e+00 4.262379059200000597e+00 4.527400000000000091e+01 3.574900000000000233e+01
9.533025000000000304e+00 4.263664879999999435e+00 4.527570000000000050e+01 3.574849999999999994e+01
9.540330000000000865e+00 4.264950700799999161e+00 4.527709999999999724e+01 3.574810000000000088e+01
9.547634999999999650e+00 4.266236521599999776e+00 4.527879999999999683e+01 3.574759999999999849e+01
9.554940000000001987e+00 4.267522342399999502e+00 4.528020000000000067e+01 3.574699999999999989e+01
9.562245000000000772e+00 4.268808163200000116e+00 4.528190000000000026e+01 3.574629999999999797e+01
9.569550000000001333e+00 4.270093983999999843e+00 4.528329999999999700e+01 3.574569999999999936e+01
9.576855000000000118e+00 4.271379804799999569e+00 4.528490000000000038e+01 3.574490000000000123e+01
9.584160000000000679e+00 4.272665625600000183e+00 4.528629999999999711e+01 3.574419999999999931e+01
9.591465000000001240e+00 4.273951446399999909e+00 4.528790000000000049e+01 3.574349999999999739e+01
9.598770000000001801e+00 4.275208044000000207e+00 4.528929999999999723e+01 3.574269999999999925e+01
9.606075000000000585e+00 4.276493864799999933e+00 4.529090000000000060e+01 3.574199999999999733e+01
9.613380000000001147e+00 4.277779685600000548e+00 4.529220000000000113e+01 3.574119999999999919e+01
9.620684999999999931e+00 4.279036283199999957e+00 4.529379999999999740e+01 3.574040000000000106e+01
9.627990000000000492e+00 4.280322103999999683e+00 4.529509999999999792e+01 3.573960000000000292e+01
9.635295000000001053e+00 4.281578701599999981e+00 4.529670000000000130e+01 3.573870000000000147e+01
9.642600000000001614e+00 4.282864522399999707e+00 4.529800000000000182e+01 3.573780000000000001e+01
9.649905000000000399e+00 4.284121120000000005e+00 4.529959999999999809e+01 3.573669999999999902e+01
9.657210000000000960e+00 4.285377717599999414e+00 4.530089999999999861e+01 3.573559999999999803e+01
9.664514999999999745e+00 4.286634315199999712e+00 4.530250000000000199e+01 3.573440000000000083e+01
9.671820000000002082e+00 4.287920135999999438e+00 4.530380000000000251e+01 3.573329999999999984e+01
9.679125000000000867e+00 4.289176733599999736e+00 4.530530000000000257e+01 3.573219999999999885e+01
9.686430000000001428e+00 4.290433331200000033e+00 4.530660000000000309e+01 3.573100000000000165e+01
9.693735000000000213e+00 4.291689928799999443e+00 4.530810000000000315e+01 3.572990000000000066e+01
9.701040000000000774e+00 4.292946526399999740e+00 4.530939999999999657e+01 3.572870000000000346e+01
9.708345000000001335e+00 4.294203123999999150e+00 4.531089999999999662e+01 3.572760000000000247e+01
9.715650000000001896e+00 4.295459721600000336e+00 4.531210000000000093e+01 3.572639999999999816e+01
9.722955000000000680e+00 4.296716319199999745e+00 4.531389999999999674e+01 3.572520000000000095e+01
9.730260000000001241e+00 4.297943693599999726e+00 4.531580000000000297e+01 3.572399999999999665e+01
9.737565000000000026e+00 4.299200291200000024e+00 4.531790000000000163e+01 3.572279999999999944e+01
9.744870000000000587e+00 4.300456888800000321e+00 4.531980000000000075e+01 3.572169999999999845e+01
9.752175000000001148e+00 4.301684263199999414e+00 4.532139999999999702e+01 3.572039999999999793e+01
9.759480000000001709e+00 4.302940860800000600e+00 4.532019999999999982e+01 3.571920000000000073e+01
9.766785000000000494e+00 4.304168235199999692e+00 4.531909999999999883e+01 3.571800000000000352e+01
9.774090000000001055e+00 4.305424832799999102e+00 4.531779999999999831e+01 3.571679999999999922e+01
9.781394999999999840e+00 4.306652207199999971e+00 4.531680000000000064e+01 3.571549999999999869e+01
9.788700000000002177e+00 4.307908804799999380e+00 4.531550000000000011e+01 3.571430000000000149e+01
9.796005000000000962e+00 4.309136179200000250e+00 4.531439999999999912e+01 3.571309999999999718e+01
9.803310000000001523e+00 4.310363553599999342e+00 4.531309999999999860e+01 3.571179999999999666e+01
9.810615000000000308e+00 4.311620151199999640e+00 4.531210000000000093e+01 3.571059999999999945e+01
9.817920000000000869e+00 4.312847525599999621e+00 4.531080000000000041e+01 3.570929999999999893e+01
9.825225000000001430e+00 4.314074899999999602e+00 4.530980000000000274e+01 3.570689999999999742e+01
9.832530000000001991e+00 4.315302274399999582e+00 4.530850000000000222e+01 3.570389999999999731e+01
9.839835000000000775e+00 4.316529648799999563e+00 4.530749999999999744e+01 3.570089999999999719e+01
9.847140000000001336e+00 4.317757023199999544e+00 4.530619999999999692e+01 3.569789999999999708e+01
9.854445000000000121e+00 4.318984397600000413e+00 4.530519999999999925e+01 3.569489999999999696e+01
9.861750000000000682e+00 4.320211771999999506e+00 4.530400000000000205e+01 3.569200000000000017e+01
9.869055000000001243e+00 4.321439146400000375e+00 4.530290000000000106e+01 3.568900000000000006e+01
9.876360000000001804e+00 4.322637297600000039e+00 4.530169999999999675e+01 3.568599999999999994e+01
9.883665000000000589e+00 4.323864672000000020e+00 4.530069999999999908e+01 3.568299999999999983e+01
9.890970000000001150e+00 4.325092046400000001e+00 4.529950000000000188e+01 3.568010000000000304e+01
9.898274999999999935e+00 4.326290197599999665e+00 4.529849999999999710e+01 3.567710000000000292e+01
9.905580000000002272e+00 4.327517571999999646e+00 4.529729999999999990e+01 3.567419999999999902e+01
9.912885000000001057e+00 4.328715723200000198e+00 4.529630000000000223e+01 3.567119999999999891e+01
9.920190000000001618e+00 4.329943097599999291e+00 4.529509999999999792e+01 3.566819999999999879e+01
9.927495000000000402e+00 4.331141248799999843e+00 4.529419999999999646e+01 3.566530000000000200e+01
9.934800000000000963e+00 4.332368623199999824e+00 4.529299999999999926e+01 3.566230000000000189e+01
9.942105000000001525e+00 4.333566774400000376e+00 4.529200000000000159e+01 3.565939999999999799e+01
9.949410000000002086e+00 4.334764925599999152e+00 4.529090000000000060e+01 3.565639999999999787e+01
9.956715000000000870e+00 4.335992300000000021e+00 4.528990000000000293e+01 3.565350000000000108e+01
9.964020000000001431e+00 4.337190451199999686e+00 4.528880000000000194e+01 3.565050000000000097e+01
9.971325000000000216e+00 4.338388602400000238e+00 4.528779999999999717e+01 3.564759999999999707e+01
9.978630000000000777e+00 4.339586753599999902e+00 4.528670000000000329e+01 3.564470000000000027e+01
9.985935000000001338e+00 4.340784904799999566e+00 4.528569999999999851e+01 3.564170000000000016e+01
9.993240000000001899e+00 4.341983055999999230e+00 4.528459999999999752e+01 3.563880000000000337e+01
1.000054500000000068e+01 4.343181207199999783e+00 4.528370000000000317e+01 3.563580000000000325e+01
1.000785000000000124e+01 4.344379358399999447e+00 4.528260000000000218e+01 3.563329999999999842e+01
1.001515500000000003e+01 4.345577509599999999e+00 4.528170000000000073e+01 3.563210000000000122e+01
1.002246000000000237e+01 4.346775660799999663e+00 4.528059999999999974e+01 3.563100000000000023e+01
1.002976500000000115e+01 4.347944588799999899e+00 4.527960000000000207e+01 3.562980000000000302e+01
1.003707000000000171e+01 4.349142740000000451e+00 4.527859999999999729e+01 3.562859999999999872e+01
1.004437500000000050e+01 4.350340891200000115e+00 4.527770000000000294e+01 3.562749999999999773e+01
1.005167999999999928e+01 4.351509819200000351e+00 4.527660000000000196e+01 3.562639999999999674e+01
1.005898500000000162e+01 4.352707970400000015e+00 4.527570000000000050e+01 3.562519999999999953e+01
1.006629000000000040e+01 4.353876898400000250e+00 4.527459999999999951e+01 3.562409999999999854e+01
1.007359500000000097e+01 4.355075049599999915e+00 4.527369999999999806e+01 3.562299999999999756e+01
1.008089999999999975e+01 4.356243977600000150e+00 4.527270000000000039e+01 3.562189999999999657e+01
1.008820500000000031e+01 4.357442128799999814e+00 4.527179999999999893e+01 3.562080000000000268e+01
1.009551000000000087e+01 4.358611056800000050e+00 4.527080000000000126e+01 3.561970000000000169e+01
1.010281500000000143e+01 4.359779984799999397e+00 4.526989999999999981e+01 3.561860000000000070e+01
1.011012000000000022e+01 4.360978135999999949e+00 4.526890000000000214e+01 3.561749999999999972e+01
1.011742500000000078e+01 4.362147064000000185e+00 4.526800000000000068e+01 3.561650000000000205e+01
1.012472999999999956e+01 4.363315991999999532e+00 4.526700000000000301e+01 3.561540000000000106e+01
1.013203500000000012e+01 4.364484919999999768e+00 4.526619999999999777e+01 3.561440000000000339e+01
1.013934000000000069e+01 4.365653848000000004e+00 4.526509999999999678e+01 3.561330000000000240e+01
1.014664500000000125e+01 4.366822776000000239e+00 4.526429999999999865e+01 3.561229999999999762e+01
1.015395000000000003e+01 4.367991703999999586e+00 4.526279999999999859e+01 3.561129999999999995e+01
1.016125500000000059e+01 4.369160631999999822e+00 4.526140000000000185e+01 3.561019999999999897e+01
1.016855999999999938e+01 4.370329559999999169e+00 4.525979999999999848e+01 3.560920000000000130e+01
1.017586500000000171e+01 4.371498487999999405e+00 4.525840000000000174e+01 3.560819999999999652e+01
1.018317000000000050e+01 4.372638192800000212e+00 4.525679999999999836e+01 3.560719999999999885e+01
1.019047500000000106e+01 4.373807120799999559e+00 4.525540000000000163e+01 3.560620000000000118e+01
1.019777999999999984e+01 4.374976048799999795e+00 4.525379999999999825e+01 3.560529999999999973e+01
1.020508500000000041e+01 4.376115753599999714e+00 4.525229999999999819e+01 3.560430000000000206e+01
1.021239000000000097e+01 4.377284681599999949e+00 4.525070000000000192e+01 3.560329999999999728e+01
1.021969500000000153e+01 4.378424386399999868e+00 4.524929999999999808e+01 3.560240000000000293e+01
1.022700000000000031e+01 4.379593314400000104e+00 4.524770000000000181e+01 3.560139999999999816e+01
1.023430500000000087e+01 4.381434375999999631e+00 4.512950000000000017e+01 3.545360000000000156e+01
1.024160999999999966e+01 4.382837089599999736e+00 4.507469999999999999e+01 3.542540000000000333e+01
1.024891500000000022e+01 4.384093687199999145e+00 4.508420000000000272e+01 3.542900000000000205e+01
1.025622000000000078e+01 4.385291838399999698e+00 4.507549999999999812e+01 3.542649999999999721e+01
1.026352500000000134e+01 4.386431543200000505e+00 4.508899999999999864e+01 3.543169999999999931e+01
1.027083000000000013e+01 4.387571247999999535e+00 4.508910000000000196e+01 3.543280000000000030e+01
1.027813500000000069e+01 4.388681729600000025e+00 4.510190000000000055e+01 3.543780000000000285e+01
1.028543999999999947e+01 4.389792211199999628e+00 4.510499999999999687e+01 3.544010000000000105e+01
1.029274500000000181e+01 4.390873469599999801e+00 4.511650000000000205e+01 3.544469999999999743e+01
1.030005000000000059e+01 4.391954727999999974e+00 4.512069999999999936e+01 3.544720000000000226e+01
1.030735500000000116e+01 4.393035986399999260e+00 4.513110000000000355e+01 3.545109999999999673e+01
1.031465999999999994e+01 4.394146467999999750e+00 4.513569999999999993e+01 3.545349999999999824e+01
1.032196500000000050e+01 4.395227726399999924e+00 4.514520000000000266e+01 3.545689999999999742e+01
1.032927000000000106e+01 4.396308984799999209e+00 4.515010000000000190e+01 3.545900000000000318e+01
1.033657500000000162e+01 4.397419466399999699e+00 4.515879999999999939e+01 3.546189999999999998e+01
1.034388000000000041e+01 4.398500724799999873e+00 4.516369999999999862e+01 3.546379999999999910e+01
1.035118500000000097e+01 4.399581983199999158e+00 4.517179999999999751e+01 3.546650000000000347e+01
1.035848999999999975e+01 4.400692464799999648e+00 4.517660000000000053e+01 3.546849999999999881e+01
1.036579500000000031e+01 4.401773723199999822e+00 4.518419999999999703e+01 3.547109999999999985e+01
1.037310000000000088e+01 4.402884204799999424e+00 4.518900000000000006e+01 3.547290000000000276e+01
1.038040500000000144e+01 4.403994686399999914e+00 4.519610000000000127e+01 3.547520000000000095e+01
1.038771000000000022e+01 4.405075944800000087e+00 4.520080000000000098e+01 3.547670000000000101e+01
1.039501500000000078e+01 4.406186426399999689e+00 4.520750000000000313e+01 3.547860000000000014e+01
1.040231999999999957e+01 4.407267684799999863e+00 4.521200000000000330e+01 3.547990000000000066e+01
1.040962500000000190e+01 4.408378166400000353e+00 4.521840000000000259e+01 3.548160000000000025e+01
1.041693000000000069e+01 4.409488647999999955e+00 4.522290000000000276e+01 3.548270000000000124e+01
1.042423500000000125e+01 4.410599129599999557e+00 4.522890000000000299e+01 3.548409999999999798e+01
1.043154000000000003e+01 4.411680387999999731e+00 4.523329999999999984e+01 3.548499999999999943e+01
1.043884500000000060e+01 4.412790869599999333e+00 4.523910000000000053e+01 3.548619999999999663e+01
1.044615000000000116e+01 4.413901351199999823e+00 4.524329999999999785e+01 3.548689999999999856e+01
1.045345500000000172e+01 4.415011832799999425e+00 4.524889999999999901e+01 3.548790000000000333e+01
1.046076000000000050e+01 4.416093091199999598e+00 4.525300000000000011e+01 3.548850000000000193e+01
1.046806500000000106e+01 4.417203572800000089e+00 4.525840000000000174e+01 3.548940000000000339e+01
1.047536999999999985e+01 4.418314054399999691e+00 4.526239999999999952e+01 3.548989999999999867e+01
1.048267500000000041e+01 4.419395312799999864e+00 4.526749999999999829e+01 3.549060000000000059e+01
1.048998000000000097e+01 4.420505794400000354e+00 4.527150000000000318e+01 3.549110000000000298e+01
1.049728500000000153e+01 4.421616275999999957e+00 4.527649999999999864e+01 3.549210000000000065e+01
1.050459000000000032e+01 4.422697534400000130e+00 4.528029999999999688e+01 3.549289999999999878e+01
1.051189500000000088e+01 4.423808015999999732e+00 4.528509999999999991e+01 3.549430000000000263e+01
1.051919999999999966e+01 4.424918497599999334e+00 4.528889999999999816e+01 3.549499999999999744e+01
1.052650500000000200e+01 4.426087425600000458e+00 4.528600000000000136e+01 3.551380000000000337e+01
1.053381000000000078e+01 4.427285576799999234e+00 4.528710000000000235e+01 3.552329999999999899e+01
1.054111500000000134e+01 4.428425281600000041e+00 4.529939999999999856e+01 3.551189999999999714e+01
1.054842000000000013e+01 4.429535763199999643e+00 4.530550000000000210e+01 3.550919999999999987e+01
1.055572500000000069e+01 4.430617021599999816e+00 4.531289999999999907e+01 3.550560000000000116e+01
1.056303000000000125e+01 4.431698279999999990e+00 4.531799999999999784e+01 3.550580000000000069e+01
1.057033500000000181e+01 4.432779538399999275e+00 4.532379999999999853e+01 3.550580000000000069e+01
1.057764000000000060e+01 4.433831573600000020e+00 4.532820000000000249e+01 3.550710000000000122e+01
1.058494500000000116e+01 4.434883608799999877e+00 4.533310000000000173e+01 3.550860000000000127e+01
1.059224999999999994e+01 4.435935643999999733e+00 4.533709999999999951e+01 3.551030000000000086e+01
1.059955500000000050e+01 4.436987679199999590e+00 4.534150000000000347e+01 3.551230000000000331e+01
1.060686000000000107e+01 4.438010491200000018e+00 4.534519999999999840e+01 3.551409999999999911e+01
1.061416500000000163e+01 4.439062526399999875e+00 4.534909999999999997e+01 3.551460000000000150e+01
1.062147000000000041e+01 4.440114561599999732e+00 4.535260000000000247e+01 3.551469999999999771e+01
1.062877500000000097e+01 4.441137373599999272e+00 4.535629999999999740e+01 3.551500000000000057e+01
1.063607999999999976e+01 4.442160185599999700e+00 4.535949999999999704e+01 3.551500000000000057e+01
1.064338500000000209e+01 4.443212220800000445e+00 4.536310000000000286e+01 3.551520000000000010e+01
1.065069000000000088e+01 4.444235032799999097e+00 4.536610000000000298e+01 3.551489999999999725e+01
1.065799500000000144e+01 4.445257844799999525e+00 4.536950000000000216e+01 3.551489999999999725e+01
1.066530000000000022e+01 4.446309880000000270e+00 4.537250000000000227e+01 3.551440000000000197e+01
1.067260500000000079e+01 4.447332691999999810e+00 4.537579999999999814e+01 3.551420000000000243e+01
1.067991000000000135e+01 4.448355503999999350e+00 4.537870000000000203e+01 3.551359999999999673e+01
1.068721500000000191e+01 4.449407539200000095e+00 4.538190000000000168e+01 3.551310000000000144e+01
1.069452000000000069e+01 4.450430351199999635e+00 4.538479999999999848e+01 3.551230000000000331e+01
1.070182500000000125e+01 4.451453163199999175e+00 4.538799999999999812e+01 3.551169999999999760e+01
1.070913000000000004e+01 4.452505198399999919e+00 4.539070000000000249e+01 3.551069999999999993e+01
1.071643500000000060e+01 4.453528010400000348e+00 4.539390000000000214e+01 3.550990000000000180e+01
1.072374000000000116e+01 4.454580045600000204e+00 4.539659999999999940e+01 3.550869999999999749e+01
1.073104500000000172e+01 4.455602857599999744e+00 4.539970000000000283e+01 3.550780000000000314e+01
1.073835000000000051e+01 4.456625669600000172e+00 4.540240000000000009e+01 3.550650000000000261e+01
1.074565500000000107e+01 4.457677704800000029e+00 4.540550000000000352e+01 3.550540000000000163e+01
1.075295999999999985e+01 4.458700516799999569e+00 4.540820000000000078e+01 3.550399999999999778e+01
1.076026500000000219e+01 4.459752551999999426e+00 4.541120000000000090e+01 3.550280000000000058e+01
1.076757000000000097e+01 4.460775363999999854e+00 4.541389999999999816e+01 3.550130000000000052e+01
1.077487500000000153e+01 4.461827399199999711e+00 4.541689999999999827e+01 3.550000000000000000e+01
1.078218000000000032e+01 4.462850211199999251e+00 4.541960000000000264e+01 3.549839999999999662e+01
1.078948500000000088e+01 4.463902246399999996e+00 4.542260000000000275e+01 3.549699999999999989e+01
1.079679000000000144e+01 4.464925058399999536e+00 4.542519999999999669e+01 3.549539999999999651e+01
1.080409500000000200e+01 4.465947870399999964e+00 4.542819999999999681e+01 3.549389999999999645e+01
1.081140000000000079e+01 4.466999905599999821e+00 4.543079999999999785e+01 3.549219999999999686e+01
1.081870500000000135e+01 4.468022717600000249e+00 4.543370000000000175e+01 3.549060000000000059e+01
1.082601000000000013e+01 4.469074752800000105e+00 4.543630000000000280e+01 3.548890000000000100e+01
1.083331500000000247e+01 4.470097564799999645e+00 4.543930000000000291e+01 3.548729999999999762e+01
1.084062000000000126e+01 4.471120376800000074e+00 4.544180000000000064e+01 3.548550000000000182e+01
1.084792500000000182e+01 4.472172411999999930e+00 4.544469999999999743e+01 3.548380000000000223e+01
1.085523000000000060e+01 4.473195224000000358e+00 4.544729999999999848e+01 3.548199999999999932e+01
1.086253500000000116e+01 4.474218035999999898e+00 4.544989999999999952e+01 3.548029999999999973e+01
1.086983999999999995e+01 4.475270071199999755e+00 4.545150000000000290e+01 3.547849999999999682e+01
1.087714500000000228e+01 4.476292883200000183e+00 4.545360000000000156e+01 3.547679999999999723e+01
1.088445000000000107e+01 4.477315695200000611e+00 4.545519999999999783e+01 3.547489999999999810e+01
1.089175500000000163e+01 4.478367730399999580e+00 4.545720000000000027e+01 3.547310000000000230e+01
1.089906000000000041e+01 4.479390542400000008e+00 4.545889999999999986e+01 3.547120000000000317e+01
1.090636500000000098e+01 4.480413354400000436e+00 4.546090000000000231e+01 3.546949999999999648e+01
1.091367000000000154e+01 4.481436166399999088e+00 4.546249999999999858e+01 3.546750000000000114e+01
1.092097500000000210e+01 4.482458978399999516e+00 4.546439999999999770e+01 3.546569999999999823e+01
1.092828000000000088e+01 4.483481790399999944e+00 4.546609999999999729e+01 3.546379999999999910e+01
1.093558500000000144e+01 4.484533825599999801e+00 4.546800000000000352e+01 3.546200000000000330e+01
1.094289000000000023e+01 4.485556637599999341e+00 4.546959999999999980e+01 3.546009999999999707e+01
1.095019500000000257e+01 4.486579449599999769e+00 4.547149999999999892e+01 3.545819999999999794e+01
1.095750000000000135e+01 4.487602261600000197e+00 4.547299999999999898e+01 3.545629999999999882e+01
1.096480500000000013e+01 4.488625073599999737e+00 4.547489999999999810e+01 3.545439999999999969e+01
1.097211000000000070e+01 4.489647885599999277e+00 4.547639999999999816e+01 3.545250000000000057e+01
1.097941499999999948e+01 4.490670697599999706e+00 4.547829999999999728e+01 3.545069999999999766e+01
1.098672000000000182e+01 4.491693509600000134e+00 4.547979999999999734e+01 3.544870000000000232e+01
1.099402500000000060e+01 4.492687098400000245e+00 4.548160000000000025e+01 3.544689999999999941e+01
1.100133000000000116e+01 4.493709910399999785e+00 4.548310000000000031e+01 3.544489999999999696e+01
1.100863499999999995e+01 4.494732722399999325e+00 4.548490000000000322e+01 3.544310000000000116e+01
1.101594000000000051e+01 4.495755534399999753e+00 4.548640000000000327e+01 3.544109999999999872e+01
1.102324499999999929e+01 4.496778346400000181e+00 4.548819999999999908e+01 3.543930000000000291e+01
1.103055000000000163e+01 4.497771935199999405e+00 4.548960000000000292e+01 3.543730000000000047e+01
1.103785500000000042e+01 4.498794747199999833e+00 4.549139999999999873e+01 3.543549999999999756e+01
1.104516000000000098e+01 4.499817559200000261e+00 4.549280000000000257e+01 3.543350000000000222e+01
1.105246499999999976e+01 4.500811148000000372e+00 4.549450000000000216e+01 3.543169999999999931e+01
1.105977000000000032e+01 4.501833959999999912e+00 4.549589999999999890e+01 3.542969999999999686e+01
1.106707500000000088e+01 4.502827548800000024e+00 4.549759999999999849e+01 3.542790000000000106e+01
1.107438000000000144e+01 4.503850360799999564e+00 4.549900000000000233e+01 3.542600000000000193e+01
1.108168500000000023e+01 4.504843949600000563e+00 4.550070000000000192e+01 3.542410000000000281e+01
1.108899000000000079e+01 4.505866761599999215e+00 4.550209999999999866e+01 3.542219999999999658e+01
1.109629499999999958e+01 4.506860350399999326e+00 4.550379999999999825e+01 3.542029999999999745e+01
1.110360000000000191e+01 4.507883162399999755e+00 4.550509999999999877e+01 3.541839999999999833e+01
1.111090500000000070e+01 4.508876751199999866e+00 4.550679999999999836e+01 3.541660000000000252e+01
1.111821000000000126e+01 4.509870339999999089e+00 4.550809999999999889e+01 3.541470000000000340e+01
1.112551500000000004e+01 4.510893151999999517e+00 4.550970000000000226e+01 3.541279999999999717e+01
1.113282000000000060e+01 4.511886740799999629e+00 4.551100000000000279e+01 3.541089999999999804e+01
1.114012499999999939e+01 4.512880329599999740e+00 4.551259999999999906e+01 3.540910000000000224e+01
1.114743000000000173e+01 4.513873918399999852e+00 4.551389999999999958e+01 3.540720000000000312e+01
1.115473500000000051e+01 4.514867507199999963e+00 4.551550000000000296e+01 3.540540000000000020e+01
1.116204000000000107e+01 4.515861096000000074e+00 4.551680000000000348e+01 3.540350000000000108e+01
1.116934499999999986e+01 4.516854684800000186e+00 4.551830000000000354e+01 3.540169999999999817e+01
1.117665000000000042e+01 4.517848273600000297e+00 4.551959999999999695e+01 3.539979999999999905e+01
1.118395500000000098e+01 4.518841862399999521e+00 4.552109999999999701e+01 3.539800000000000324e+01
1.119126000000000154e+01 4.519835451199999632e+00 4.552230000000000132e+01 3.539609999999999701e+01
1.119856500000000032e+01 4.520829039999999743e+00 4.552389999999999759e+01 3.539430000000000121e+01
1.120587000000000089e+01 4.521822628799999855e+00 4.552510000000000190e+01 3.539249999999999829e+01
1.121317499999999967e+01 4.522816217599999078e+00 4.552660000000000196e+01 3.539079999999999870e+01
1.122048000000000201e+01 4.523780583199999761e+00 4.552779999999999916e+01 3.538909999999999911e+01
1.122778500000000079e+01 4.524774171999999872e+00 4.552929999999999922e+01 3.538730000000000331e+01
1.123509000000000135e+01 4.525767760799999984e+00 4.553040000000000020e+01 3.538559999999999661e+01
1.124239500000000014e+01 4.526732126399999778e+00 4.553190000000000026e+01 3.538389999999999702e+01
1.124970000000000070e+01 4.527725715199999890e+00 4.553229999999999933e+01 3.538219999999999743e+01
1.125700500000000126e+01 4.528690080799999684e+00 4.553300000000000125e+01 3.538049999999999784e+01
1.126431000000000182e+01 4.529683669599999796e+00 4.553329999999999700e+01 3.537879999999999825e+01
1.127161500000000061e+01 4.530648035199999590e+00 4.553399999999999892e+01 3.537709999999999866e+01
1.127892000000000117e+01 4.531612400800000273e+00 4.553430000000000177e+01 3.537539999999999907e+01
1.128622499999999995e+01 4.532605989599999496e+00 4.553490000000000038e+01 3.537369999999999948e+01
1.129353000000000051e+01 4.533570355199999291e+00 4.553529999999999944e+01 3.537210000000000321e+01
1.130083500000000107e+01 4.534534720799999974e+00 4.553589999999999804e+01 3.537039999999999651e+01
1.130814000000000163e+01 4.535499086399999769e+00 4.553620000000000090e+01 3.536869999999999692e+01
1.131544500000000042e+01 4.536463452000000451e+00 4.553679999999999950e+01 3.536710000000000065e+01
1.132275000000000098e+01 4.537457040799999675e+00 4.553710000000000235e+01 3.536540000000000106e+01
1.133005499999999977e+01 4.538421406399999469e+00 4.553779999999999717e+01 3.536379999999999768e+01
1.133736000000000210e+01 4.539385772000000152e+00 4.553810000000000002e+01 3.536220000000000141e+01
1.134466500000000089e+01 4.540350137599999947e+00 4.553869999999999862e+01 3.536059999999999803e+01
1.135197000000000145e+01 4.541314503199999741e+00 4.553900000000000148e+01 3.535889999999999844e+01
1.135927500000000023e+01 4.542249645599999219e+00 4.553960000000000008e+01 3.535730000000000217e+01
1.136658000000000079e+01 4.543214011199999902e+00 4.553990000000000293e+01 3.535569999999999879e+01
1.137388500000000136e+01 4.544178376799999697e+00 4.554050000000000153e+01 3.535410000000000252e+01
1.138119000000000192e+01 4.545142742399999491e+00 4.554079999999999728e+01 3.535249999999999915e+01
1.138849500000000070e+01 4.546107108000000174e+00 4.554129999999999967e+01 3.535099999999999909e+01
1.139580000000000126e+01 4.547042250400000540e+00 4.554160000000000252e+01 3.534940000000000282e+01
1.140310500000000005e+01 4.548006615999999447e+00 4.554270000000000351e+01 3.534779999999999944e+01
1.141041000000000061e+01 4.548970981599999241e+00 4.554379999999999740e+01 3.534620000000000317e+01
1.141771500000000117e+01 4.549906123999999608e+00 4.554520000000000124e+01 3.534470000000000312e+01
1.142502000000000173e+01 4.550870489600000290e+00 4.554639999999999844e+01 3.534309999999999974e+01
1.143232500000000051e+01 4.551805631999999768e+00 4.554780000000000229e+01 3.534159999999999968e+01
1.143963000000000108e+01 4.552769997599999563e+00 4.554899999999999949e+01 3.534000000000000341e+01
1.144693499999999986e+01 4.553705139999999929e+00 4.555040000000000333e+01 3.533850000000000335e+01
1.145424000000000220e+01 4.554640282399999407e+00 4.555149999999999721e+01 3.533700000000000330e+01
1.146154500000000098e+01 4.555604648000000090e+00 4.555299999999999727e+01 3.533550000000000324e+01
1.146885000000000154e+01 4.556539790399999568e+00 4.555409999999999826e+01 3.533350000000000080e+01
1.147615500000000033e+01 4.557474932799999934e+00 4.555550000000000210e+01 3.533120000000000260e+01
1.148346000000000089e+01 4.558410075200000300e+00 4.555669999999999931e+01 3.532900000000000063e+01
1.149076500000000145e+01 4.559374440799999206e+00 4.555810000000000315e+01 3.532670000000000243e+01
1.149807000000000201e+01 4.560309583199999572e+00 4.555930000000000035e+01 3.532439999999999714e+01
1.150537500000000080e+01 4.561244725599999938e+00 4.556069999999999709e+01 3.532209999999999894e+01
1.151268000000000136e+01 4.562179868000000305e+00 4.556179999999999808e+01 3.531989999999999696e+01
1.151998500000000014e+01 4.563115010399999782e+00 4.556329999999999814e+01 3.531759999999999877e+01
1.152729000000000070e+01 4.564050152800000149e+00 4.556430000000000291e+01 3.531539999999999679e+01
1.153459500000000126e+01 4.564985295199999626e+00 4.556530000000000058e+01 3.531309999999999860e+01
1.154190000000000182e+01 4.565920437599999993e+00 4.556600000000000250e+01 3.531080000000000041e+01
1.154920500000000061e+01 4.566855579999999470e+00 4.556700000000000017e+01 3.530859999999999843e+01
1.155651000000000117e+01 4.567761499199999520e+00 4.556779999999999831e+01 3.530780000000000030e+01
1.156381499999999996e+01 4.568696641599999886e+00 4.556880000000000308e+01 3.530729999999999791e+01
1.157112000000000229e+01 4.569631784000000252e+00 4.556949999999999790e+01 3.530689999999999884e+01
1.157842500000000108e+01 4.570566926399999730e+00 4.557050000000000267e+01 3.530630000000000024e+01
1.158573000000000164e+01 4.571472845599999779e+00 4.557119999999999749e+01 3.530579999999999785e+01
1.159303500000000042e+01 4.572407987999999257e+00 4.557220000000000226e+01 3.530530000000000257e+01
1.160034000000000098e+01 4.573313907199999306e+00 4.557289999999999708e+01 3.530480000000000018e+01
1.160764500000000155e+01 4.574249049599999672e+00 4.557390000000000185e+01 3.530440000000000111e+01
1.161495000000000211e+01 4.575154968799999722e+00 4.557469999999999999e+01 3.530389999999999873e+01
1.162225500000000089e+01 4.576090111200000088e+00 4.557569999999999766e+01 3.530349999999999966e+01
1.162956000000000145e+01 4.576996030400000137e+00 4.557639999999999958e+01 3.530299999999999727e+01
1.163686500000000024e+01 4.577931172799999615e+00 4.557739999999999725e+01 3.530259999999999820e+01
1.164417000000000080e+01 4.578837091999999664e+00 4.557809999999999917e+01 3.530210000000000292e+01
1.165147500000000136e+01 4.579743011199999714e+00 4.557909999999999684e+01 3.530169999999999675e+01
1.165878000000000192e+01 4.580648930399999763e+00 4.557990000000000208e+01 3.530120000000000147e+01
1.166608500000000070e+01 4.581584072800000129e+00 4.558089999999999975e+01 3.530080000000000240e+01
1.167339000000000127e+01 4.582489992000000179e+00 4.558160000000000167e+01 3.530030000000000001e+01
1.168069500000000005e+01 4.583395911200000228e+00 4.558259999999999934e+01 3.529979999999999762e+01
1.168800000000000239e+01 4.584301830400000277e+00 4.558330000000000126e+01 3.529939999999999856e+01
1.169530500000000117e+01 4.585207749599999438e+00 4.558429999999999893e+01 3.529890000000000327e+01
1.170261000000000173e+01 4.585967552800000568e+00 4.534899999999999665e+01 3.519919999999999760e+01
1.170991500000000052e+01 4.586961141599999792e+00 4.530819999999999936e+01 3.519789999999999708e+01
1.171722000000000108e+01 4.587837837599999524e+00 4.532009999999999650e+01 3.520210000000000150e+01
1.172452500000000164e+01 4.588685310399999828e+00 4.531640000000000157e+01 3.520409999999999684e+01
1.173183000000000220e+01 4.589503559999999815e+00 4.533250000000000313e+01 3.520649999999999835e+01
1.173913500000000099e+01 4.590321809599999803e+00 4.533639999999999759e+01 3.520889999999999986e+01
1.174644000000000155e+01 4.591110835999999473e+00 4.535179999999999723e+01 3.521099999999999852e+01
1.175374500000000033e+01 4.591958308799999777e+00 4.535819999999999652e+01 3.521379999999999910e+01
1.176105000000000089e+01 4.592776558399999765e+00 4.537210000000000321e+01 3.521580000000000155e+01
1.176835500000000145e+01 4.593594807999999752e+00 4.537910000000000110e+01 3.521840000000000259e+01
1.177566000000000201e+01 4.594413057599999739e+00 4.539139999999999731e+01 3.521999999999999886e+01
1.178296500000000080e+01 4.595260530400000043e+00 4.539829999999999899e+01 3.522229999999999706e+01
1.179027000000000136e+01 4.596078780000000030e+00 4.540919999999999845e+01 3.522359999999999758e+01
1.179757500000000014e+01 4.596926252799999446e+00 4.541579999999999728e+01 3.522549999999999670e+01
1.180488000000000248e+01 4.597773725599999750e+00 4.542549999999999955e+01 3.522639999999999816e+01
1.181218500000000127e+01 4.598621198400000054e+00 4.543160000000000309e+01 3.522789999999999822e+01
1.181949000000000183e+01 4.599468671199999470e+00 4.544019999999999726e+01 3.522849999999999682e+01
1.182679500000000061e+01 4.600316143999999774e+00 4.544579999999999842e+01 3.522959999999999781e+01
1.183410000000000117e+01 4.601163616800000078e+00 4.545349999999999824e+01 3.522990000000000066e+01
1.184140500000000173e+01 4.602011089600000382e+00 4.545870000000000033e+01 3.523060000000000258e+01
1.184871000000000230e+01 4.602887785600000115e+00 4.546569999999999823e+01 3.523060000000000258e+01
1.185601500000000108e+01 4.603735258400000419e+00 4.547050000000000125e+01 3.523109999999999786e+01
1.186332000000000164e+01 4.604582731199999834e+00 4.547679999999999723e+01 3.523089999999999833e+01
1.187062500000000043e+01 4.605459427200000455e+00 4.548120000000000118e+01 3.523109999999999786e+01
1.187793000000000099e+01 4.606306899999998983e+00 4.548689999999999856e+01 3.523069999999999879e+01
1.188523500000000155e+01 4.607154372799999287e+00 4.549099999999999966e+01 3.523060000000000258e+01
1.189254000000000033e+01 4.608031068799999908e+00 4.549629999999999797e+01 3.522999999999999687e+01
1.189984500000000089e+01 4.608878541599999323e+00 4.550010000000000332e+01 3.522979999999999734e+01
1.190714999999999968e+01 4.609726014399999627e+00 4.550489999999999924e+01 3.522910000000000252e+01
1.191445500000000024e+01 4.610602710399999360e+00 4.550849999999999795e+01 3.522860000000000014e+01
1.192176000000000080e+01 4.611450183199999664e+00 4.551290000000000191e+01 3.522780000000000200e+01
1.192906500000000136e+01 4.612326879199999397e+00 4.551630000000000109e+01 3.522720000000000340e+01
1.193637000000000015e+01 4.613174351999999701e+00 4.552049999999999841e+01 3.522630000000000194e+01
1.194367500000000071e+01 4.614051047999999433e+00 4.552369999999999806e+01 3.522560000000000002e+01
1.195097999999999949e+01 4.614898520799999737e+00 4.552750000000000341e+01 3.522449999999999903e+01
1.195828500000000183e+01 4.615745993600000041e+00 4.553050000000000352e+01 3.522370000000000090e+01
1.196559000000000061e+01 4.616622689599999774e+00 4.553410000000000224e+01 3.522259999999999991e+01
1.197289500000000118e+01 4.617470162400000078e+00 4.553699999999999903e+01 3.522169999999999845e+01
1.198019999999999996e+01 4.618317635200000382e+00 4.554039999999999822e+01 3.522050000000000125e+01
1.198750500000000052e+01 4.619194331200000114e+00 4.554319999999999879e+01 3.521949999999999648e+01
1.199481000000000108e+01 4.620041804000000418e+00 4.554639999999999844e+01 3.521829999999999927e+01
1.200211500000000164e+01 4.620889276799998946e+00 4.554910000000000281e+01 3.521730000000000160e+01
1.200942000000000043e+01 4.621765972799999567e+00 4.555210000000000292e+01 3.521600000000000108e+01
1.201672500000000099e+01 4.622613445599999871e+00 4.555469999999999686e+01 3.521490000000000009e+01
1.202402999999999977e+01 4.623460918399999287e+00 4.555760000000000076e+01 3.521350000000000335e+01
1.203133500000000033e+01 4.624308391199999591e+00 4.556000000000000227e+01 3.521240000000000236e+01
1.203864000000000090e+01 4.625155863999999895e+00 4.556280000000000285e+01 3.521099999999999852e+01
1.204594500000000146e+01 4.626032559999999627e+00 4.556519999999999726e+01 3.520980000000000132e+01
1.205325000000000024e+01 4.626880032799999931e+00 4.556779999999999831e+01 3.520839999999999748e+01
1.206055500000000080e+01 4.627727505599999347e+00 4.557019999999999982e+01 3.520720000000000027e+01
1.206785999999999959e+01 4.628574978399999651e+00 4.557269999999999754e+01 3.520580000000000354e+01
1.207516500000000192e+01 4.629422451199999955e+00 4.557500000000000284e+01 3.520450000000000301e+01
1.208247000000000071e+01 4.630269924000000259e+00 4.557739999999999725e+01 3.520309999999999917e+01
1.208977500000000127e+01 4.631117396799999675e+00 4.557959999999999923e+01 3.520150000000000290e+01
1.209708000000000006e+01 4.631964869599999979e+00 4.558200000000000074e+01 3.519980000000000331e+01
1.210438500000000062e+01 4.632812342400000283e+00 4.558420000000000272e+01 3.519809999999999661e+01
1.211169000000000118e+01 4.633659815199999699e+00 4.558639999999999759e+01 3.519639999999999702e+01
1.211899500000000174e+01 4.634507288000000003e+00 4.558850000000000335e+01 3.519469999999999743e+01
1.212630000000000052e+01 4.635354760800000307e+00 4.559080000000000155e+01 3.519290000000000163e+01
1.213360500000000108e+01 4.636202233599999722e+00 4.559279999999999688e+01 3.519120000000000203e+01
1.214090999999999987e+01 4.637020483199999710e+00 4.559499999999999886e+01 3.518939999999999912e+01
1.214821500000000043e+01 4.637867956000000014e+00 4.559700000000000131e+01 3.518780000000000285e+01
1.215552000000000099e+01 4.638715428799999430e+00 4.559909999999999997e+01 3.518599999999999994e+01
1.216282500000000155e+01 4.639562901599999734e+00 4.560110000000000241e+01 3.518430000000000035e+01
1.217013000000000034e+01 4.640381151199999721e+00 4.560309999999999775e+01 3.518249999999999744e+01
1.217743500000000090e+01 4.641228623999999137e+00 4.560490000000000066e+01 3.518079999999999785e+01
1.218473999999999968e+01 4.642076096799999441e+00 4.560640000000000072e+01 3.517889999999999873e+01
1.219204500000000202e+01 4.642894346399999428e+00 4.560770000000000124e+01 3.517719999999999914e+01
1.219935000000000080e+01 4.643741819199999732e+00 4.560909999999999798e+01 3.517540000000000333e+01
1.220665500000000137e+01 4.644589291999999148e+00 4.561039999999999850e+01 3.517459999999999809e+01
1.221396000000000015e+01 4.645407541599999135e+00 4.561169999999999902e+01 3.517430000000000234e+01
1.222126500000000071e+01 4.646255014399999439e+00 4.561299999999999955e+01 3.517399999999999949e+01
1.222857000000000127e+01 4.647073263999999426e+00 4.561430000000000007e+01 3.517369999999999663e+01
1.223587500000000183e+01 4.647920736799999730e+00 4.561549999999999727e+01 3.517340000000000089e+01
1.224318000000000062e+01 4.648738986399999717e+00 4.561679999999999779e+01 3.517309999999999803e+01
1.225048500000000118e+01 4.649557235999999705e+00 4.561800000000000210e+01 3.517280000000000229e+01
1.225778999999999996e+01 4.650404708800000009e+00 4.561919999999999931e+01 3.517249999999999943e+01
1.226509500000000052e+01 4.651222958399999996e+00 4.562039999999999651e+01 3.517219999999999658e+01
1.227240000000000109e+01 4.652041207999999983e+00 4.562160000000000082e+01 3.517179999999999751e+01
1.227970500000000165e+01 4.652859457599999971e+00 4.562279999999999802e+01 3.517150000000000176e+01
1.228701000000000043e+01 4.653706930399999386e+00 4.562389999999999901e+01 3.517110000000000269e+01
1.229431500000000099e+01 4.654525179999999374e+00 4.562510000000000332e+01 3.517079999999999984e+01
1.230161999999999978e+01 4.655343429599999361e+00 4.562619999999999720e+01 3.517040000000000077e+01
1.230892500000000211e+01 4.656161679199999348e+00 4.562729999999999819e+01 3.517009999999999792e+01
1.231623000000000090e+01 4.656979928800000224e+00 4.562839999999999918e+01 3.516969999999999885e+01
1.232353500000000146e+01 4.657798178400000211e+00 4.562950000000000017e+01 3.516929999999999978e+01
1.233084000000000024e+01 4.658616428000000198e+00 4.563060000000000116e+01 3.516890000000000072e+01
1.233814500000000081e+01 4.659434677600000185e+00 4.563170000000000215e+01 3.516859999999999786e+01
1.234545000000000137e+01 4.660252927200000173e+00 4.563269999999999982e+01 3.516819999999999879e+01
1.235275500000000193e+01 4.661071176800000160e+00 4.563380000000000081e+01 3.516779999999999973e+01
1.236006000000000071e+01 4.661889426400000147e+00 4.563479999999999848e+01 3.516740000000000066e+01
1.236736500000000127e+01 4.662707676000000134e+00 4.563580000000000325e+01 3.516700000000000159e+01
1.237467000000000006e+01 4.663525925600000122e+00 4.563680000000000092e+01 3.516660000000000252e+01
1.238197500000000062e+01 4.664344175200000109e+00 4.563790000000000191e+01 3.516620000000000346e+01
1.238928000000000118e+01 4.665133201599999779e+00 4.563880000000000337e+01 3.516570000000000107e+01
1.239658500000000174e+01 4.665951451199999767e+00 4.563989999999999725e+01 3.516539999999999822e+01
1.240389000000000053e+01 4.666769700799999754e+00 4.564079999999999870e+01 3.516490000000000293e+01
1.241119500000000109e+01 4.667587950399999741e+00 4.564180000000000348e+01 3.516449999999999676e+01
1.241849999999999987e+01 4.668376976799999412e+00 4.564269999999999783e+01 3.516409999999999769e+01
1.242580500000000221e+01 4.669195226399999399e+00 4.564379999999999882e+01 3.516369999999999862e+01
1.243311000000000099e+01 4.669984252799999958e+00 4.564470000000000027e+01 3.516320000000000334e+01
1.244041500000000156e+01 4.670802502399999945e+00 4.564560000000000173e+01 3.516279999999999717e+01
1.244772000000000034e+01 4.671591528799999615e+00 4.564650000000000318e+01 3.516230000000000189e+01
1.245502500000000090e+01 4.672409778399999603e+00 4.564750000000000085e+01 3.516190000000000282e+01
1.246233000000000146e+01 4.673198804800000161e+00 4.564840000000000231e+01 3.516140000000000043e+01
1.246963500000000202e+01 4.674017054400000148e+00 4.564929999999999666e+01 3.516100000000000136e+01
1.247694000000000081e+01 4.674806080799999819e+00 4.565019999999999811e+01 3.516049999999999898e+01
1.248424500000000137e+01 4.675624330399999806e+00 4.565109999999999957e+01 3.516009999999999991e+01
1.249155000000000015e+01 4.676413356799999477e+00 4.565200000000000102e+01 3.515959999999999752e+01
1.249885500000000071e+01 4.677202383200000035e+00 4.565290000000000248e+01 3.515919999999999845e+01
1.250616000000000128e+01 4.678020632800000023e+00 4.565370000000000061e+01 3.515870000000000317e+01
1.251346500000000184e+01 4.678809659199999693e+00 4.565469999999999828e+01 3.515820000000000078e+01
1.252077000000000062e+01 4.679598685599999364e+00 4.565550000000000352e+01 3.515769999999999840e+01
1.252807500000000118e+01 4.680387711999999922e+00 4.565639999999999787e+01 3.515729999999999933e+01
1.253537999999999997e+01 4.681176738399999593e+00 4.565720000000000312e+01 3.515679999999999694e+01
1.254268500000000230e+01 4.681994987999999580e+00 4.565809999999999746e+01 3.515630000000000166e+01
1.254999000000000109e+01 4.682784014399999251e+00 4.565890000000000271e+01 3.515579999999999927e+01
1.255729500000000165e+01 4.683543817599999493e+00 4.565979999999999706e+01 3.515550000000000352e+01
1.256460000000000043e+01 4.684332843999999163e+00 4.566049999999999898e+01 3.515520000000000067e+01
1.257190500000000100e+01 4.685121870399999722e+00 4.566140000000000043e+01 3.515489999999999782e+01
1.257921000000000156e+01 4.685910896799999392e+00 4.566219999999999857e+01 3.515449999999999875e+01
1.258651500000000212e+01 4.686670699999999634e+00 4.566320000000000334e+01 3.515420000000000300e+01
1.259382000000000090e+01 4.687459726399999305e+00 4.566400000000000148e+01 3.515390000000000015e+01
1.260112500000000146e+01 4.688248752799998975e+00 4.566499999999999915e+01 3.515359999999999729e+01
1.260843000000000025e+01 4.689008555999999217e+00 4.566579999999999728e+01 3.515330000000000155e+01
1.261573500000000259e+01 4.689797582399999776e+00 4.566680000000000206e+01 3.515299999999999869e+01
1.262304000000000137e+01 4.690557385600000018e+00 4.566760000000000019e+01 3.515270000000000294e+01
1.263034500000000193e+01 4.691346411999999688e+00 4.566859999999999786e+01 3.515240000000000009e+01
1.263765000000000072e+01 4.692106215199999930e+00 4.566940000000000310e+01 3.515200000000000102e+01
1.264495500000000128e+01 4.692895241599999601e+00 4.567029999999999745e+01 3.515169999999999817e+01
1.265226000000000006e+01 4.693655044799999843e+00 4.567110000000000269e+01 3.515140000000000242e+01
1.265956500000000240e+01 4.694444071199999513e+00 4.567210000000000036e+01 3.515109999999999957e+01
1.266687000000000118e+01 4.695203874399999755e+00 4.567280000000000229e+01 3.515079999999999671e+01
1.267417500000000175e+01 4.695963677599999997e+00 4.567379999999999995e+01 3.515050000000000097e+01
1.268148000000000053e+01 4.696723480799999351e+00 4.567450000000000188e+01 3.515010000000000190e+01
1.268878500000000109e+01 4.697512507199999909e+00 4.567549999999999955e+01 3.514979999999999905e+01
1.269609000000000165e+01 4.698272310400000151e+00 4.567620000000000147e+01 3.514950000000000330e+01
1.270339500000000221e+01 4.699032113599999505e+00 4.567710000000000292e+01 3.514920000000000044e+01
1.271070000000000100e+01 4.699791916799999747e+00 4.567790000000000106e+01 3.514889999999999759e+01
1.271800500000000156e+01 4.700551719999999989e+00 4.567880000000000251e+01 3.514860000000000184e+01
1.272531000000000034e+01 4.701311523199999343e+00 4.567949999999999733e+01 3.514820000000000277e+01
1.273261500000000268e+01 4.702071326399999585e+00 4.568039999999999878e+01 3.514789999999999992e+01
1.273992000000000147e+01 4.702831129599999826e+00 4.568110000000000070e+01 3.514759999999999707e+01
1.274722500000000203e+01 4.703590932800000068e+00 4.568200000000000216e+01 3.514730000000000132e+01
1.275453000000000081e+01 4.704350736000000310e+00 4.568269999999999698e+01 3.514690000000000225e+01
1.276183500000000137e+01 4.705110539199999664e+00 4.568359999999999843e+01 3.514659999999999940e+01
1.276914000000000016e+01 4.705870342399999906e+00 4.568430000000000035e+01 3.514629999999999654e+01
1.277644500000000249e+01 4.706630145600000148e+00 4.568520000000000181e+01 3.514600000000000080e+01
1.278375000000000128e+01 4.707389948799999502e+00 4.568589999999999662e+01 3.514569999999999794e+01
1.279105500000000006e+01 4.708149751999999744e+00 4.568670000000000186e+01 3.514540000000000219e+01
1.279836000000000062e+01 4.708880331999999669e+00 4.568739999999999668e+01 3.514500000000000313e+01
1.280566499999999941e+01 4.709640135199999911e+00 4.568829999999999814e+01 3.514470000000000027e+01
1.281297000000000175e+01 4.710399938399999265e+00 4.568889999999999674e+01 3.514439999999999742e+01
1.282027500000000053e+01 4.711130518399999190e+00 4.568979999999999819e+01 3.514410000000000167e+01
1.282758000000000109e+01 4.711890321599999432e+00 4.569039999999999679e+01 3.514370000000000260e+01
1.283488499999999988e+01 4.712650124799999674e+00 4.569129999999999825e+01 3.514339999999999975e+01
1.284219000000000044e+01 4.713380704799999599e+00 4.569189999999999685e+01 3.514309999999999690e+01
1.284949500000000100e+01 4.714140507999998952e+00 4.569279999999999831e+01 3.514280000000000115e+01
1.285680000000000156e+01 4.714871087999999766e+00 4.569339999999999691e+01 3.514249999999999829e+01
1.286410500000000035e+01 4.715630891200000008e+00 4.569420000000000215e+01 3.514220000000000255e+01
1.287141000000000091e+01 4.716361471199999933e+00 4.569489999999999696e+01 3.514180000000000348e+01
1.287871499999999969e+01 4.717092051199999858e+00 4.569570000000000221e+01 3.514150000000000063e+01
1.288602000000000203e+01 4.717851854400000100e+00 4.569630000000000081e+01 3.514119999999999777e+01
1.289332500000000081e+01 4.718582434400000025e+00 4.569709999999999894e+01 3.514090000000000202e+01
1.290063000000000137e+01 4.719313014399999950e+00 4.569780000000000086e+01 3.514050000000000296e+01
1.290793500000000016e+01 4.720072817599999304e+00 4.569850000000000279e+01 3.514020000000000010e+01
1.291524000000000072e+01 4.720803397599999229e+00 4.569919999999999760e+01 3.513989999999999725e+01
1.292254499999999950e+01 4.721533977599999155e+00 4.570000000000000284e+01 3.513960000000000150e+01
1.292985000000000184e+01 4.722264557599999080e+00 4.570060000000000144e+01 3.513920000000000243e+01
1.293715500000000063e+01 4.723024360800000210e+00 4.570139999999999958e+01 3.513889999999999958e+01
1.294446000000000119e+01 4.723754940800000135e+00 4.570199999999999818e+01 3.513859999999999673e+01
1.295176499999999997e+01 4.724485520800000060e+00 4.570270000000000010e+01 3.513830000000000098e+01
1.295907000000000053e+01 4.725216100799999985e+00 4.570329999999999870e+01 3.513799999999999812e+01
1.296637500000000109e+01 4.725946680799999911e+00 4.570409999999999684e+01 3.513770000000000238e+01
1.297368000000000166e+01 4.726677260799999836e+00 4.570470000000000255e+01 3.513730000000000331e+01
1.298098500000000044e+01 4.727407840799999761e+00 4.570539999999999736e+01 3.513700000000000045e+01
1.298829000000000100e+01 4.728138420799999686e+00 4.570600000000000307e+01 3.513669999999999760e+01
1.299559499999999979e+01 4.728869000799999611e+00 4.570680000000000121e+01 3.513640000000000185e+01
1.300290000000000212e+01 4.729599580799999536e+00 4.570739999999999981e+01 3.513600000000000279e+01
1.301020500000000091e+01 4.730300937600000033e+00 4.570810000000000173e+01 3.513569999999999993e+01
1.301751000000000147e+01 4.731031517599999958e+00 4.570870000000000033e+01 3.513539999999999708e+01
1.302481500000000025e+01 4.731762097599999883e+00 4.570940000000000225e+01 3.513510000000000133e+01
1.303212000000000081e+01 4.732492677599999809e+00 4.571000000000000085e+01 3.513470000000000226e+01
1.303942500000000138e+01 4.733223257599999734e+00 4.571070000000000277e+01 3.513439999999999941e+01
1.304673000000000194e+01 4.733924614399999342e+00 4.571130000000000138e+01 3.513409999999999656e+01
1.305403500000000072e+01 4.734655194399999267e+00 4.571200000000000330e+01 3.513369999999999749e+01
1.306134000000000128e+01 4.735356551199999764e+00 4.571249999999999858e+01 3.513340000000000174e+01
1.306864500000000007e+01 4.736087131199999689e+00 4.571329999999999671e+01 3.513309999999999889e+01
1.307595000000000063e+01 4.736817711200000502e+00 4.571379999999999910e+01 3.513269999999999982e+01
1.308325500000000119e+01 4.737519068000000111e+00 4.571450000000000102e+01 3.513239999999999696e+01
1.309056000000000175e+01 4.738249648000000036e+00 4.571509999999999962e+01 3.513199999999999790e+01
1.309786500000000053e+01 4.738951004799999644e+00 4.571580000000000155e+01 3.513159999999999883e+01
1.310517000000000110e+01 4.739681584799999570e+00 4.571629999999999683e+01 3.513130000000000308e+01
1.311247499999999988e+01 4.740382941600000066e+00 4.571699999999999875e+01 3.513089999999999691e+01
1.311978000000000222e+01 4.741084298399999675e+00 4.571750000000000114e+01 3.513049999999999784e+01
1.312708500000000100e+01 4.741814878399999600e+00 4.571820000000000306e+01 3.513020000000000209e+01
1.313439000000000156e+01 4.742516235200000096e+00 4.571869999999999834e+01 3.512980000000000302e+01
1.314169500000000035e+01 4.743217591999999705e+00 4.571940000000000026e+01 3.512950000000000017e+01
1.314900000000000091e+01 4.743948171999999630e+00 4.571990000000000265e+01 3.512910000000000110e+01
1.315630500000000147e+01 4.744649528800000127e+00 4.572059999999999746e+01 3.512870000000000203e+01
1.316361000000000203e+01 4.745380108800000052e+00 4.553459999999999752e+01 3.513300000000000267e+01
1.317091500000000082e+01 4.746256804799999784e+00 4.551310000000000144e+01 3.513179999999999836e+01
1.317822000000000138e+01 4.747016608000000026e+00 4.552940000000000254e+01 3.513009999999999877e+01
1.318552500000000016e+01 4.747747187999999952e+00 4.553040000000000020e+01 3.512930000000000064e+01
1.319283000000000072e+01 4.748477767999999877e+00 4.554829999999999757e+01 3.512780000000000058e+01
1.320013500000000128e+01 4.749179124799999485e+00 4.555460000000000065e+01 3.512729999999999819e+01
1.320744000000000185e+01 4.749880481599999094e+00 4.557090000000000174e+01 3.512630000000000052e+01
1.321474500000000063e+01 4.750581838400000478e+00 4.557889999999999731e+01 3.512619999999999720e+01
1.322205000000000119e+01 4.751283195200000087e+00 4.559340000000000259e+01 3.512559999999999860e+01
1.322935499999999998e+01 4.751955328800000267e+00 4.560150000000000148e+01 3.512559999999999860e+01
1.323666000000000231e+01 4.752656685599999875e+00 4.561430000000000007e+01 3.512519999999999953e+01
1.324396500000000110e+01 4.753358042399999484e+00 4.562210000000000321e+01 3.512530000000000285e+01
1.325127000000000166e+01 4.754030175999999663e+00 4.563340000000000174e+01 3.512500000000000000e+01
1.325857500000000044e+01 4.754731532799999272e+00 4.564110000000000156e+01 3.512510000000000332e+01
1.326588000000000100e+01 4.755403666400000340e+00 4.565140000000000242e+01 3.512480000000000047e+01
1.327318500000000157e+01 4.756075799999999631e+00 4.565840000000000032e+01 3.512489999999999668e+01
1.328049000000000213e+01 4.756747933599999811e+00 4.566760000000000019e+01 3.512460000000000093e+01
1.328779500000000091e+01 4.757449290399999420e+00 4.567410000000000281e+01 3.512460000000000093e+01
1.329510000000000147e+01 4.758121423999999600e+00 4.568229999999999791e+01 3.512429999999999808e+01
1.330240500000000026e+01 4.758793557599999779e+00 4.568840000000000146e+01 3.512429999999999808e+01
1.330971000000000082e+01 4.759465691199999959e+00 4.569579999999999842e+01 3.512400000000000233e+01
1.331701500000000138e+01 4.760137824800000139e+00 4.570139999999999958e+01 3.512380000000000280e+01
1.332432000000000194e+01 4.760809958399999431e+00 4.570799999999999841e+01 3.512349999999999994e+01
1.333162500000000072e+01 4.761511315199999927e+00 4.571320000000000050e+01 3.512330000000000041e+01
1.333893000000000129e+01 4.762183448799999219e+00 4.571929999999999694e+01 3.512290000000000134e+01
1.334623500000000007e+01 4.762855582399999399e+00 4.572409999999999997e+01 3.512270000000000181e+01
1.335354000000000241e+01 4.763527716000000467e+00 4.572959999999999781e+01 3.512219999999999942e+01
1.336084500000000119e+01 4.764199849599999759e+00 4.573409999999999798e+01 3.512189999999999657e+01
1.336815000000000175e+01 4.764871983199999939e+00 4.573919999999999675e+01 3.512149999999999750e+01
1.337545500000000054e+01 4.765544116799999230e+00 4.574340000000000117e+01 3.512109999999999843e+01
1.338276000000000110e+01 4.766216250399999410e+00 4.574810000000000088e+01 3.512060000000000315e+01
1.339006500000000166e+01 4.766888383999999590e+00 4.575209999999999866e+01 3.512030000000000030e+01
1.339737000000000222e+01 4.767560517599999770e+00 4.575639999999999930e+01 3.511970000000000169e+01
1.340467500000000101e+01 4.768232651199999950e+00 4.576010000000000133e+01 3.511930000000000263e+01
1.341198000000000157e+01 4.768875561599999813e+00 4.576420000000000243e+01 3.511869999999999692e+01
1.341928500000000035e+01 4.769547695199999993e+00 4.576769999999999783e+01 3.511760000000000304e+01
1.342659000000000091e+01 4.770219828799999284e+00 4.577150000000000318e+01 3.511619999999999919e+01
1.343389500000000147e+01 4.770891962400000352e+00 4.577479999999999905e+01 3.511489999999999867e+01
1.344120000000000203e+01 4.771564095999999644e+00 4.577830000000000155e+01 3.511339999999999861e+01
1.344850500000000082e+01 4.772236229599999824e+00 4.578150000000000119e+01 3.511209999999999809e+01
1.345581000000000138e+01 4.772879139999999687e+00 4.578479999999999706e+01 3.511059999999999803e+01
1.346311500000000017e+01 4.773551273599999867e+00 4.578790000000000049e+01 3.510929999999999751e+01
1.347042000000000250e+01 4.774223407199999158e+00 4.579099999999999682e+01 3.510770000000000124e+01
1.347772500000000129e+01 4.774866317599999910e+00 4.579390000000000072e+01 3.510620000000000118e+01
1.348503000000000185e+01 4.775538451200000090e+00 4.579690000000000083e+01 3.510450000000000159e+01
1.349233500000000063e+01 4.776210584799999381e+00 4.579970000000000141e+01 3.510289999999999822e+01
1.349964000000000119e+01 4.776853495199999244e+00 4.580250000000000199e+01 3.510130000000000194e+01
1.350694500000000176e+01 4.777525628799999424e+00 4.580519999999999925e+01 3.509969999999999857e+01
1.351425000000000232e+01 4.778197762400000492e+00 4.580780000000000030e+01 3.509799999999999898e+01
1.352155500000000110e+01 4.778840672800000355e+00 4.581040000000000134e+01 3.509640000000000271e+01
1.352886000000000166e+01 4.779512806399999647e+00 4.581300000000000239e+01 3.509470000000000312e+01
1.353616500000000045e+01 4.780155716799999510e+00 4.581550000000000011e+01 3.509309999999999974e+01
1.354347000000000101e+01 4.780827850399999690e+00 4.581790000000000163e+01 3.509140000000000015e+01
1.355077500000000157e+01 4.781470760799999553e+00 4.582030000000000314e+01 3.508979999999999677e+01
1.355808000000000213e+01 4.782142894399999733e+00 4.582269999999999754e+01 3.508809999999999718e+01
1.356538500000000091e+01 4.782785804799999596e+00 4.582500000000000284e+01 3.508650000000000091e+01
1.357269000000000148e+01 4.783457938399999776e+00 4.582730000000000103e+01 3.508480000000000132e+01
1.357999500000000026e+01 4.784100848799999639e+00 4.582959999999999923e+01 3.508319999999999794e+01
1.358730000000000260e+01 4.784743759199999502e+00 4.583180000000000121e+01 3.508149999999999835e+01
1.359460500000000138e+01 4.785415892799999682e+00 4.583400000000000318e+01 3.507979999999999876e+01
1.360191000000000194e+01 4.786058803199999545e+00 4.583610000000000184e+01 3.507809999999999917e+01
1.360921500000000073e+01 4.786701713599999408e+00 4.583820000000000050e+01 3.507650000000000290e+01
1.361652000000000129e+01 4.787373847199999588e+00 4.584029999999999916e+01 3.507480000000000331e+01
1.362382500000000185e+01 4.788016757599999451e+00 4.584239999999999782e+01 3.507319999999999993e+01
1.363113000000000241e+01 4.788659668000000202e+00 4.584429999999999694e+01 3.507150000000000034e+01
1.363843500000000120e+01 4.789302578400000066e+00 4.584640000000000271e+01 3.506980000000000075e+01
1.364574000000000176e+01 4.789945488799999929e+00 4.584830000000000183e+01 3.506810000000000116e+01
1.365304500000000054e+01 4.790617622399999220e+00 4.585029999999999717e+01 3.506649999999999778e+01
1.366035000000000110e+01 4.791260532799999083e+00 4.585220000000000340e+01 3.506519999999999726e+01
1.366765500000000166e+01 4.791903443199999835e+00 4.585410000000000252e+01 3.506389999999999674e+01
1.367496000000000222e+01 4.792546353599999698e+00 4.585589999999999833e+01 3.506250000000000000e+01
1.368226500000000101e+01 4.793189263999999561e+00 4.585779999999999745e+01 3.506130000000000280e+01
1.368957000000000157e+01 4.793832174399999424e+00 4.585960000000000036e+01 3.505989999999999895e+01
1.369687500000000036e+01 4.794475084799999287e+00 4.586149999999999949e+01 3.505859999999999843e+01
1.370418000000000092e+01 4.795117995200000038e+00 4.586319999999999908e+01 3.505729999999999791e+01
1.371148500000000148e+01 4.795760905599999901e+00 4.586500000000000199e+01 3.505599999999999739e+01
1.371879000000000026e+01 4.796403815999999765e+00 4.586670000000000158e+01 3.505469999999999686e+01
1.372609500000000082e+01 4.797046726399999628e+00 4.586849999999999739e+01 3.505340000000000344e+01
1.373339999999999961e+01 4.797689636799999491e+00 4.587019999999999698e+01 3.505210000000000292e+01
1.374070500000000195e+01 4.798332547200000242e+00 4.587189999999999657e+01 3.505080000000000240e+01
1.374801000000000073e+01 4.798946234399999788e+00 4.587349999999999994e+01 3.504950000000000188e+01
1.375531500000000129e+01 4.799589144799999652e+00 4.587530000000000285e+01 3.504820000000000135e+01
1.376262000000000008e+01 4.800232055199999515e+00 4.587689999999999912e+01 3.504690000000000083e+01
1.376992500000000064e+01 4.800874965600000266e+00 4.587859999999999872e+01 3.504560000000000031e+01
1.377723000000000120e+01 4.801488652799999812e+00 4.588009999999999877e+01 3.504429999999999978e+01
1.378453500000000176e+01 4.802131563199999675e+00 4.588179999999999836e+01 3.504299999999999926e+01
1.379184000000000054e+01 4.802774473599999538e+00 4.588329999999999842e+01 3.504169999999999874e+01
1.379914500000000110e+01 4.803388160799999085e+00 4.588499999999999801e+01 3.504039999999999822e+01
1.380644999999999989e+01 4.804031071199999836e+00 4.588649999999999807e+01 3.503909999999999769e+01
1.381375500000000045e+01 4.804673981599999699e+00 4.588810000000000144e+01 3.503779999999999717e+01
1.382106000000000101e+01 4.805287668799999246e+00 4.588960000000000150e+01 3.503649999999999665e+01
1.382836500000000157e+01 4.805930579199999109e+00 4.589119999999999777e+01 3.503520000000000323e+01
1.383567000000000036e+01 4.806544266400000431e+00 4.589260000000000161e+01 3.503390000000000271e+01
1.384297500000000092e+01 4.807187176800000294e+00 4.589419999999999789e+01 3.503260000000000218e+01
1.385027999999999970e+01 4.807800863999999841e+00 4.589560000000000173e+01 3.503130000000000166e+01
1.385758500000000204e+01 4.808443774399999704e+00 4.589719999999999800e+01 3.503000000000000114e+01
1.386489000000000082e+01 4.809057461599999250e+00 4.589860000000000184e+01 3.502870000000000061e+01
1.387219500000000139e+01 4.809700372000000002e+00 4.590019999999999811e+01 3.502740000000000009e+01
1.387950000000000017e+01 4.810314059199999548e+00 4.590149999999999864e+01 3.502609999999999957e+01
1.388680500000000073e+01 4.810927746399999982e+00 4.590310000000000201e+01 3.502479999999999905e+01
1.389411000000000129e+01 4.811570656799999846e+00 4.590440000000000254e+01 3.502349999999999852e+01
1.390141500000000185e+01 4.812184344000000280e+00 4.590590000000000259e+01 3.502230000000000132e+01
1.390872000000000064e+01 4.812798031199999826e+00 4.590729999999999933e+01 3.502100000000000080e+01
1.391602500000000120e+01 4.813411718399999373e+00 4.590879999999999939e+01 3.501970000000000027e+01
1.392332999999999998e+01 4.814054628799999236e+00 4.591009999999999991e+01 3.501850000000000307e+01
1.393063500000000055e+01 4.814668316000000559e+00 4.591149999999999665e+01 3.501749999999999829e+01
1.393794000000000111e+01 4.815282003200000105e+00 4.591279999999999717e+01 3.501650000000000063e+01
1.394524500000000167e+01 4.815895690399999651e+00 4.591429999999999723e+01 3.501559999999999917e+01
1.395255000000000045e+01 4.816509377599999198e+00 4.591559999999999775e+01 3.501460000000000150e+01
1.395985500000000101e+01 4.817123064800000520e+00 4.591700000000000159e+01 3.501370000000000005e+01
1.396715999999999980e+01 4.817736752000000067e+00 4.591830000000000211e+01 3.501270000000000238e+01
1.397446500000000214e+01 4.818350439199999613e+00 4.591969999999999885e+01 3.501180000000000092e+01
1.398177000000000092e+01 4.818964126399999159e+00 4.592099999999999937e+01 3.501080000000000325e+01
1.398907500000000148e+01 4.819577813599999594e+00 4.592240000000000322e+01 3.500990000000000180e+01
1.399638000000000027e+01 4.820191500800000028e+00 4.592360000000000042e+01 3.500889999999999702e+01
1.400368500000000083e+01 4.820805187999999575e+00 4.592499999999999716e+01 3.500800000000000267e+01
1.401099000000000139e+01 4.821418875200000009e+00 4.592620000000000147e+01 3.500699999999999790e+01
1.401829500000000195e+01 4.822032562399999556e+00 4.592759999999999820e+01 3.500610000000000355e+01
1.402560000000000073e+01 4.822646249599999990e+00 4.592880000000000251e+01 3.500509999999999877e+01
1.403290500000000129e+01 4.823259936799999537e+00 4.592969999999999686e+01 3.500419999999999732e+01
1.404021000000000008e+01 4.823873623999999971e+00 4.593039999999999878e+01 3.500319999999999965e+01
1.404751500000000064e+01 4.824458087999999201e+00 4.593130000000000024e+01 3.500229999999999819e+01
1.405482000000000120e+01 4.825071775199999635e+00 4.593200000000000216e+01 3.500130000000000052e+01
1.406212500000000176e+01 4.825685462400000070e+00 4.593289999999999651e+01 3.500039999999999907e+01
1.406943000000000055e+01 4.826299149599999616e+00 4.593350000000000222e+01 3.499949999999999761e+01
1.407673500000000111e+01 4.826883613599999734e+00 4.593439999999999657e+01 3.499860000000000326e+01
1.408403999999999989e+01 4.827497300800000168e+00 4.593509999999999849e+01 3.499759999999999849e+01
1.409134500000000223e+01 4.828110987999999715e+00 4.593589999999999662e+01 3.499669999999999703e+01
1.409865000000000101e+01 4.828695451999999833e+00 4.593659999999999854e+01 3.499580000000000268e+01
1.410595500000000158e+01 4.829309139199999379e+00 4.593739999999999668e+01 3.499479999999999791e+01
1.411326000000000036e+01 4.829893603199999497e+00 4.593800000000000239e+01 3.499389999999999645e+01
1.412056500000000092e+01 4.830507290399999931e+00 4.593880000000000052e+01 3.499300000000000210e+01
1.412787000000000148e+01 4.831091754399999161e+00 4.593939999999999912e+01 3.499210000000000065e+01
1.413517500000000204e+01 4.831705441600000484e+00 4.594010000000000105e+01 3.499119999999999919e+01
1.414248000000000083e+01 4.832289905599999713e+00 4.594060000000000343e+01 3.499020000000000152e+01
1.414978500000000139e+01 4.832903592799999259e+00 4.594129999999999825e+01 3.498930000000000007e+01
1.415709000000000017e+01 4.833488056799999377e+00 4.594169999999999732e+01 3.498839999999999861e+01
1.416439500000000073e+01 4.834101743999999812e+00 4.594239999999999924e+01 3.498749999999999716e+01
1.417170000000000130e+01 4.834686207999999930e+00 4.594290000000000163e+01 3.498660000000000281e+01
1.417900500000000186e+01 4.835270672000000047e+00 4.594350000000000023e+01 3.498570000000000135e+01
1.418631000000000064e+01 4.835884359199999594e+00 4.594400000000000261e+01 3.498479999999999990e+01
1.419361500000000120e+01 4.836468823199999711e+00 4.594460000000000122e+01 3.498389999999999844e+01
1.420091999999999999e+01 4.837053287199999829e+00 4.594509999999999650e+01 3.498299999999999699e+01
1.420822500000000232e+01 4.837637751199999947e+00 4.594570000000000221e+01 3.498210000000000264e+01
1.421553000000000111e+01 4.838251438399999493e+00 4.594610000000000127e+01 3.498109999999999786e+01
1.422283500000000167e+01 4.838835902399999611e+00 4.594669999999999987e+01 3.498029999999999973e+01
1.423014000000000046e+01 4.839420366399999729e+00 4.594720000000000226e+01 3.497939999999999827e+01
1.423744500000000102e+01 4.840004830399999847e+00 4.594780000000000086e+01 3.497849999999999682e+01
1.424475000000000158e+01 4.840589294399999964e+00 4.594819999999999993e+01 3.497760000000000247e+01
1.425205500000000214e+01 4.841173758400000082e+00 4.594879999999999853e+01 3.497670000000000101e+01
1.425936000000000092e+01 4.841758222399999312e+00 4.594919999999999760e+01 3.497579999999999956e+01
1.426666500000000148e+01 4.842371909599999746e+00 4.594980000000000331e+01 3.497489999999999810e+01
1.427397000000000027e+01 4.842956373599999864e+00 4.595020000000000238e+01 3.497399999999999665e+01
1.428127500000000083e+01 4.843540837599999982e+00 4.595069999999999766e+01 3.497319999999999851e+01
1.428858000000000139e+01 4.844125301599999212e+00 4.595109999999999673e+01 3.497229999999999706e+01
1.429588500000000195e+01 4.844709765600000217e+00 4.595170000000000243e+01 3.497140000000000271e+01
1.430319000000000074e+01 4.845265006400000019e+00 4.595210000000000150e+01 3.497050000000000125e+01
1.431049500000000130e+01 4.845849470399999248e+00 4.595259999999999678e+01 3.496970000000000312e+01
1.431780000000000008e+01 4.846433934399999366e+00 4.595300000000000296e+01 3.496880000000000166e+01
1.432510500000000242e+01 4.847018398400000372e+00 4.595360000000000156e+01 3.496790000000000020e+01
1.433241000000000120e+01 4.847602862399999601e+00 4.595389999999999731e+01 3.496710000000000207e+01
1.433971500000000177e+01 4.848187326399999719e+00 4.595450000000000301e+01 3.496620000000000061e+01
1.434702000000000055e+01 4.848771790399998949e+00 4.595479999999999876e+01 3.496529999999999916e+01
1.435432500000000111e+01 4.849327031199999638e+00 4.595530000000000115e+01 3.496439999999999770e+01
1.436163000000000167e+01 4.849911495199999756e+00 4.595570000000000022e+01 3.496350000000000335e+01
1.436893500000000223e+01 4.850495959199999874e+00 4.595620000000000260e+01 3.496269999999999811e+01
1.437624000000000102e+01 4.851051199999999675e+00 4.595649999999999835e+01 3.496179999999999666e+01
1.438354500000000158e+01 4.851635663999999792e+00 4.595709999999999695e+01 3.496099999999999852e+01
1.439085000000000036e+01 4.852220127999999910e+00 4.595739999999999981e+01 3.496009999999999707e+01
1.439815500000000270e+01 4.852775368799999711e+00 4.595790000000000219e+01 3.495920000000000272e+01
1.440546000000000149e+01 4.853359832799999829e+00 4.595819999999999794e+01 3.495839999999999748e+01
1.441276500000000205e+01 4.853944296799999947e+00 4.595870000000000033e+01 3.495750000000000313e+01
1.442007000000000083e+01 4.854499537599999748e+00 4.595900000000000318e+01 3.495669999999999789e+01
1.442737500000000139e+01 4.855084001599999866e+00 4.595949999999999847e+01 3.495580000000000354e+01
1.443468000000000018e+01 4.855639242399999667e+00 4.595980000000000132e+01 3.495499999999999829e+01
1.444198500000000251e+01 4.856223706399999784e+00 4.595989999999999753e+01 3.495409999999999684e+01
1.444929000000000130e+01 4.856778947200000474e+00 4.595929999999999893e+01 3.495329999999999870e+01
1.445659500000000186e+01 4.857334187999999386e+00 4.595889999999999986e+01 3.495239999999999725e+01
1.446390000000000065e+01 4.857918651999999504e+00 4.595830000000000126e+01 3.495159999999999911e+01
1.447120500000000121e+01 4.858473892800000193e+00 4.595790000000000219e+01 3.495080000000000098e+01
1.447851000000000177e+01 4.859058356800000311e+00 4.595720000000000027e+01 3.494989999999999952e+01
1.448581500000000233e+01 4.859613597599999224e+00 4.595680000000000121e+01 3.494910000000000139e+01
1.449312000000000111e+01 4.860168838399999025e+00 4.595620000000000260e+01 3.494819999999999993e+01
1.450042500000000167e+01 4.860753302400000031e+00 4.595580000000000354e+01 3.494740000000000180e+01
1.450773000000000046e+01 4.861308543199999832e+00 4.595510000000000161e+01 3.494659999999999656e+01
1.451503500000000280e+01 4.861863783999999633e+00 4.595470000000000255e+01 3.494579999999999842e+01
1.452234000000000158e+01 4.862419024800000322e+00 4.595409999999999684e+01 3.494489999999999696e+01
1.452964500000000214e+01 4.862974265600000123e+00 4.595360000000000156e+01 3.494409999999999883e+01
1.453695000000000093e+01 4.863558729599999353e+00 4.595300000000000296e+01 3.494319999999999737e+01
1.454425500000000149e+01 4.864113970400000042e+00 4.595259999999999678e+01 3.494230000000000302e+01
1.455156000000000027e+01 4.864669211199999843e+00 4.595199999999999818e+01 3.494129999999999825e+01
1.455886500000000261e+01 4.865224451999999644e+00 4.595150000000000290e+01 3.494030000000000058e+01
1.456617000000000139e+01 4.865779692800000333e+00 4.595089999999999719e+01 3.493939999999999912e+01
1.457347500000000196e+01 4.866334933600000134e+00 4.595040000000000191e+01 3.493840000000000146e+01
1.458078000000000074e+01 4.866890174399999935e+00 4.594980000000000331e+01 3.493750000000000000e+01
1.458808500000000130e+01 4.867445415199999736e+00 4.594939999999999714e+01 3.493650000000000233e+01
1.459539000000000186e+01 4.868000655999999537e+00 4.594870000000000232e+01 3.493560000000000088e+01
1.460269500000000242e+01 4.868555896799999338e+00 4.594830000000000325e+01 3.493460000000000321e+01
1.461000000000000121e+01 4.869111137599999140e+00 4.594769999999999754e+01 3.493370000000000175e+01
1.461730499999999999e+01 4.869666378399999829e+00 4.594720000000000226e+01 3.493280000000000030e+01
1.462460999999999878e+01 4.869637155199999512e+00 4.557009999999999650e+01 3.495909999999999940e+01
1.463191500000000289e+01 4.869841717599999953e+00 4.554930000000000234e+01 3.494200000000000017e+01
1.463922000000000168e+01 4.870221619199999630e+00 4.555129999999999768e+01 3.493900000000000006e+01
1.464652500000000046e+01 4.870659967199999940e+00 4.554789999999999850e+01 3.493529999999999802e+01
1.465382999999999925e+01 4.871156761599999996e+00 4.555570000000000164e+01 3.493580000000000041e+01
1.466113500000000158e+01 4.871682779199999480e+00 4.555850000000000222e+01 3.493439999999999657e+01
1.466844000000000214e+01 4.872208796799999853e+00 4.556799999999999784e+01 3.493549999999999756e+01
1.467574500000000093e+01 4.872764037599999654e+00 4.557339999999999947e+01 3.493500000000000227e+01
1.468304999999999971e+01 4.873319278399999455e+00 4.558299999999999841e+01 3.493599999999999994e+01
1.469035500000000205e+01 4.873874519200000144e+00 4.558919999999999817e+01 3.493569999999999709e+01
1.469766000000000084e+01 4.874429759999999945e+00 4.559830000000000183e+01 3.493659999999999854e+01
1.470496499999999962e+01 4.875014224000000063e+00 4.560459999999999781e+01 3.493639999999999901e+01
1.471227000000000018e+01 4.875569464799998975e+00 4.561299999999999955e+01 3.493710000000000093e+01
1.471957500000000252e+01 4.876124705599999665e+00 4.561899999999999977e+01 3.493679999999999808e+01
1.472688000000000130e+01 4.876709169599999782e+00 4.562669999999999959e+01 3.493739999999999668e+01
1.473418500000000009e+01 4.877264410399999583e+00 4.563230000000000075e+01 3.493719999999999715e+01
1.474148999999999887e+01 4.877819651200000273e+00 4.563920000000000243e+01 3.493760000000000332e+01
1.474879500000000299e+01 4.878374892000000074e+00 4.564450000000000074e+01 3.493730000000000047e+01
1.475610000000000177e+01 4.878930132799999875e+00 4.565070000000000050e+01 3.493760000000000332e+01
1.476340500000000056e+01 4.879514596799999993e+00 4.565550000000000352e+01 3.493750000000000000e+01
1.477070999999999934e+01 4.880069837599999794e+00 4.566120000000000090e+01 3.493800000000000239e+01
1.477801500000000168e+01 4.880625078399999595e+00 4.566559999999999775e+01 3.493800000000000239e+01
1.478532000000000224e+01 4.881180319200000284e+00 4.567069999999999652e+01 3.493849999999999767e+01
1.479262500000000102e+01 4.881735560000000085e+00 4.567479999999999762e+01 3.493849999999999767e+01
1.479992999999999981e+01 4.882290800799999886e+00 4.567940000000000111e+01 3.493889999999999674e+01
1.480723500000000215e+01 4.882846041599999687e+00 4.568319999999999936e+01 3.493889999999999674e+01
1.481454000000000093e+01 4.883401282399999488e+00 4.568739999999999668e+01 3.493930000000000291e+01
1.482184499999999971e+01 4.883927299999999860e+00 4.569080000000000297e+01 3.493919999999999959e+01
1.482915000000000028e+01 4.884482540799999661e+00 4.569469999999999743e+01 3.493950000000000244e+01
1.483645500000000261e+01 4.885037781600000351e+00 4.569789999999999708e+01 3.493939999999999912e+01
1.484376000000000140e+01 4.885593022399999263e+00 4.570139999999999958e+01 3.493970000000000198e+01
1.485106500000000018e+01 4.886148263199999064e+00 4.570439999999999969e+01 3.493959999999999866e+01
1.485836999999999897e+01 4.886674280800000325e+00 4.570770000000000266e+01 3.493939999999999912e+01
1.486567500000000308e+01 4.887229521600000126e+00 4.571039999999999992e+01 3.493849999999999767e+01
1.487298000000000187e+01 4.887784762399999039e+00 4.571340000000000003e+01 3.493789999999999907e+01
1.488028500000000065e+01 4.888310780000000300e+00 4.571600000000000108e+01 3.493699999999999761e+01
1.488758999999999943e+01 4.888866020800000101e+00 4.571880000000000166e+01 3.493639999999999901e+01
1.489489500000000177e+01 4.889421261599999013e+00 4.572129999999999939e+01 3.493540000000000134e+01
1.490220000000000233e+01 4.889947279200000274e+00 4.572390000000000043e+01 3.493480000000000274e+01
1.490950500000000112e+01 4.890502520000000075e+00 4.572619999999999862e+01 3.493390000000000128e+01
1.491680999999999990e+01 4.891028537599999559e+00 4.572860000000000014e+01 3.493319999999999936e+01
1.492411500000000224e+01 4.891583778400000249e+00 4.573080000000000211e+01 3.493220000000000169e+01
1.493142000000000102e+01 4.892109795999999733e+00 4.573310000000000031e+01 3.493149999999999977e+01
1.493872500000000159e+01 4.892665036799999534e+00 4.573510000000000275e+01 3.493059999999999832e+01
1.494603000000000037e+01 4.893191054399999906e+00 4.573729999999999762e+01 3.492990000000000350e+01
1.495333500000000271e+01 4.893717071999999391e+00 4.573930000000000007e+01 3.492889999999999873e+01
1.496064000000000149e+01 4.894272312799999192e+00 4.574130000000000251e+01 3.492819999999999681e+01
1.496794500000000028e+01 4.894798330399999564e+00 4.574320000000000164e+01 3.492730000000000246e+01
1.497524999999999906e+01 4.895324347999999937e+00 4.574510000000000076e+01 3.492649999999999721e+01
1.498255500000000318e+01 4.895879588799999738e+00 4.574689999999999657e+01 3.492549999999999955e+01
1.498986000000000196e+01 4.896405606400000110e+00 4.574880000000000280e+01 3.492479999999999762e+01
1.499716500000000075e+01 4.896931623999999594e+00 4.575050000000000239e+01 3.492379999999999995e+01
1.500446999999999953e+01 4.897457641599999079e+00 4.575229999999999819e+01 3.492300000000000182e+01
1.501177500000000187e+01 4.898012882399999768e+00 4.575390000000000157e+01 3.492210000000000036e+01
1.501908000000000243e+01 4.898538899999999252e+00 4.575560000000000116e+01 3.492130000000000223e+01
1.502638500000000121e+01 4.899064917599999625e+00 4.575719999999999743e+01 3.492029999999999745e+01
1.503369000000000000e+01 4.899590935199999997e+00 4.575880000000000081e+01 3.491949999999999932e+01
1.504099500000000234e+01 4.900116952799999481e+00 4.576039999999999708e+01 3.491859999999999786e+01
1.504830000000000112e+01 4.900642970399999854e+00 4.576200000000000045e+01 3.491770000000000351e+01
1.505560500000000168e+01 4.901168988000000226e+00 4.576350000000000051e+01 3.491680000000000206e+01
1.506291000000000047e+01 4.901695005599999710e+00 4.576500000000000057e+01 3.491610000000000014e+01
1.507021500000000280e+01 4.902221023200000083e+00 4.576639999999999731e+01 3.491530000000000200e+01
1.507752000000000159e+01 4.902747040799999567e+00 4.576789999999999736e+01 3.491470000000000340e+01
1.508482500000000037e+01 4.903273058399999940e+00 4.576930000000000121e+01 3.491449999999999676e+01
1.509213000000000093e+01 4.903799076000000312e+00 4.577069999999999794e+01 3.491440000000000055e+01
1.509943500000000327e+01 4.904325093599999796e+00 4.577210000000000178e+01 3.491420000000000101e+01
1.510674000000000206e+01 4.904851111199999281e+00 4.577349999999999852e+01 3.491409999999999769e+01
1.511404500000000084e+01 4.905377128799999653e+00 4.577479999999999905e+01 3.491380000000000194e+01
1.512134999999999962e+01 4.905903146400000026e+00 4.577620000000000289e+01 3.491369999999999862e+01
1.512865500000000196e+01 4.906399940799999193e+00 4.577750000000000341e+01 3.491349999999999909e+01
1.513596000000000252e+01 4.906925958399999566e+00 4.577879999999999683e+01 3.491340000000000288e+01
1.514326500000000131e+01 4.907451975999999938e+00 4.578009999999999735e+01 3.491320000000000334e+01
1.515057000000000009e+01 4.907977993599999422e+00 4.578139999999999787e+01 3.491310000000000002e+01
1.515787500000000243e+01 4.908474787999999478e+00 4.578260000000000218e+01 3.491279999999999717e+01
1.516518000000000121e+01 4.909000805599999850e+00 4.578390000000000271e+01 3.491270000000000095e+01
1.517248500000000178e+01 4.909526823200000223e+00 4.578509999999999991e+01 3.491250000000000142e+01
1.517979000000000056e+01 4.910023617599999390e+00 4.578629999999999711e+01 3.491230000000000189e+01
1.518709500000000290e+01 4.910549635199999763e+00 4.578759999999999764e+01 3.491210000000000235e+01
1.519440000000000168e+01 4.911075652800000135e+00 4.578880000000000194e+01 3.491190000000000282e+01
1.520170500000000047e+01 4.911572447199999303e+00 4.578999999999999915e+01 3.491170000000000329e+01
1.520901000000000103e+01 4.912098464799999675e+00 4.579110000000000014e+01 3.491149999999999665e+01
1.521631500000000337e+01 4.912595259199999731e+00 4.579229999999999734e+01 3.491129999999999711e+01
1.522362000000000215e+01 4.913121276799999215e+00 4.579350000000000165e+01 3.491109999999999758e+01
1.523092500000000094e+01 4.913618071200000159e+00 4.579460000000000264e+01 3.491089999999999804e+01
1.523822999999999972e+01 4.914144088799999643e+00 4.579569999999999652e+01 3.491069999999999851e+01
1.524553500000000206e+01 4.914640883199999699e+00 4.579690000000000083e+01 3.491049999999999898e+01
1.525284000000000262e+01 4.915166900800000072e+00 4.579800000000000182e+01 3.491029999999999944e+01
1.526014500000000140e+01 4.915663695200000127e+00 4.579910000000000281e+01 3.491009999999999991e+01
1.526745000000000019e+01 4.916189712799999612e+00 4.580019999999999669e+01 3.490990000000000038e+01
1.527475500000000252e+01 4.916686507199999667e+00 4.580129999999999768e+01 3.490959999999999752e+01
1.528206000000000131e+01 4.917183301599999723e+00 4.580239999999999867e+01 3.490939999999999799e+01
1.528936500000000187e+01 4.917709319199999207e+00 4.580349999999999966e+01 3.490919999999999845e+01
1.529667000000000066e+01 4.918206113600000151e+00 4.580460000000000065e+01 3.490899999999999892e+01
1.530397500000000299e+01 4.918702907999999319e+00 4.580570000000000164e+01 3.490870000000000317e+01
1.531128000000000178e+01 4.919228925599999691e+00 4.580669999999999931e+01 3.490849999999999653e+01
1.531858500000000056e+01 4.919725719999999747e+00 4.580780000000000030e+01 3.490829999999999700e+01
1.532589000000000112e+01 4.920222514399999802e+00 4.580879999999999797e+01 3.490809999999999746e+01
1.533319500000000346e+01 4.920719308799999858e+00 4.580989999999999895e+01 3.490780000000000172e+01
1.534050000000000225e+01 4.921245326399999342e+00 4.581089999999999662e+01 3.490760000000000218e+01
1.534780500000000103e+01 4.921742120800000286e+00 4.581190000000000140e+01 3.490729999999999933e+01
1.535510999999999981e+01 4.922238915199999454e+00 4.581289999999999907e+01 3.490709999999999980e+01
1.536241500000000215e+01 4.922735709599999510e+00 4.581400000000000006e+01 3.490690000000000026e+01
1.536972000000000271e+01 4.923232503999999565e+00 4.581499999999999773e+01 3.490670000000000073e+01
1.537702500000000150e+01 4.923729298399999621e+00 4.581600000000000250e+01 3.490639999999999787e+01
1.538433000000000028e+01 4.924226092799999677e+00 4.581700000000000017e+01 3.490619999999999834e+01
1.539163500000000262e+01 4.924722887199999732e+00 4.581799999999999784e+01 3.490590000000000259e+01
1.539894000000000140e+01 4.925219681599999788e+00 4.581900000000000261e+01 3.490570000000000306e+01
1.540624500000000197e+01 4.925716475999999844e+00 4.582000000000000028e+01 3.490540000000000020e+01
1.541355000000000075e+01 4.926213270399999899e+00 4.582099999999999795e+01 3.490520000000000067e+01
1.542085500000000309e+01 4.926710064799999067e+00 4.582209999999999894e+01 3.490489999999999782e+01
1.542816000000000187e+01 4.927206859200000011e+00 4.582319999999999993e+01 3.490469999999999828e+01
1.543546500000000066e+01 4.927703653599999178e+00 4.582450000000000045e+01 3.490440000000000254e+01
1.544277000000000122e+01 4.928200448000000122e+00 4.582560000000000144e+01 3.490420000000000300e+01
1.545007500000000356e+01 4.928697242400000178e+00 4.582690000000000197e+01 3.490390000000000015e+01
1.545738000000000234e+01 4.929194036799999346e+00 4.582800000000000296e+01 3.490370000000000061e+01
1.546468500000000112e+01 4.929690831200000289e+00 4.582920000000000016e+01 3.490339999999999776e+01
1.547198999999999991e+01 4.930187625599999457e+00 4.583039999999999736e+01 3.490319999999999823e+01
1.547929500000000225e+01 4.930655196800000084e+00 4.583160000000000167e+01 3.490290000000000248e+01
1.548660000000000281e+01 4.931151991200000140e+00 4.583200000000000074e+01 3.490259999999999962e+01
1.549390500000000159e+01 4.931648785599999307e+00 4.583229999999999649e+01 3.490240000000000009e+01
1.550121000000000038e+01 4.932145580000000251e+00 4.583250000000000313e+01 3.490209999999999724e+01
1.550851500000000271e+01 4.932613151199999990e+00 4.583290000000000219e+01 3.490180000000000149e+01
1.551582000000000150e+01 4.933109945600000046e+00 4.583310000000000173e+01 3.490160000000000196e+01
1.552312500000000206e+01 4.933606740000000102e+00 4.583339999999999748e+01 3.490129999999999910e+01
1.553043000000000085e+01 4.934074311199999840e+00 4.583359999999999701e+01 3.490100000000000335e+01
1.553773499999999963e+01 4.934571105599999896e+00 4.583389999999999986e+01 3.490079999999999671e+01
1.554504000000000197e+01 4.935067899999999952e+00 4.583409999999999940e+01 3.490050000000000097e+01
1.555234500000000075e+01 4.935535471200000579e+00 4.583440000000000225e+01 3.490019999999999811e+01
1.555965000000000131e+01 4.936032265599999747e+00 4.583460000000000178e+01 3.489999999999999858e+01
1.556695500000000010e+01 4.936499836799999485e+00 4.583489999999999753e+01 3.489970000000000283e+01
1.557426000000000244e+01 4.936996631199999541e+00 4.583509999999999707e+01 3.489939999999999998e+01
1.558156500000000122e+01 4.937493425599999597e+00 4.583539999999999992e+01 3.489909999999999712e+01
1.558887000000000000e+01 4.937960996800000224e+00 4.583559999999999945e+01 3.489889999999999759e+01
1.559617500000000057e+01 4.938457791199999392e+00 4.583590000000000231e+01 3.489860000000000184e+01
1.560348000000000290e+01 4.938925362399999131e+00 4.583610000000000184e+01 3.489829999999999899e+01
1.561078500000000169e+01 4.939392933599999758e+00 4.583639999999999759e+01 3.489800000000000324e+01
1.561809000000000047e+01 4.939889727999999813e+00 4.583659999999999712e+01 3.489779999999999660e+01
1.562539499999999926e+01 4.940357299200000440e+00 4.583679999999999666e+01 3.489750000000000085e+01
1.563270000000000159e+01 4.940854093599999608e+00 4.583700000000000330e+01 3.489719999999999800e+01
1.564000500000000216e+01 4.941321664799999347e+00 4.583729999999999905e+01 3.489690000000000225e+01
1.564731000000000094e+01 4.941789235999999974e+00 4.583749999999999858e+01 3.489659999999999940e+01
1.565461499999999972e+01 4.942286030400000030e+00 4.583769999999999811e+01 3.489629999999999654e+01
1.566192000000000206e+01 4.942753601599999769e+00 4.583789999999999765e+01 3.489609999999999701e+01
1.566922500000000085e+01 4.943221172799999508e+00 4.583820000000000050e+01 3.489580000000000126e+01
1.567653000000000141e+01 4.943717967199999563e+00 4.583840000000000003e+01 3.489549999999999841e+01
1.568383500000000019e+01 4.944185538400000191e+00 4.583859999999999957e+01 3.489520000000000266e+01
1.569114000000000253e+01 4.944653109599999929e+00 4.583879999999999910e+01 3.489500000000000313e+01
1.569844500000000131e+01 4.945120680799999668e+00 4.583910000000000196e+01 3.489470000000000027e+01
1.570575000000000010e+01 4.945617475199999724e+00 4.583930000000000149e+01 3.489439999999999742e+01
1.571305500000000066e+01 4.946085046400000351e+00 4.583950000000000102e+01 3.489410000000000167e+01
1.572036000000000300e+01 4.946552617600000090e+00 4.583970000000000056e+01 3.489379999999999882e+01
1.572766500000000178e+01 4.947020188799999829e+00 4.583990000000000009e+01 3.489350000000000307e+01
1.573497000000000057e+01 4.947487759999999568e+00 4.584009999999999962e+01 3.489330000000000354e+01
1.574227499999999935e+01 4.947955331199999307e+00 4.584040000000000248e+01 3.489300000000000068e+01
1.574958000000000169e+01 4.948422902399999934e+00 4.584049999999999869e+01 3.489269999999999783e+01
1.575688500000000225e+01 4.948890473599999673e+00 4.584080000000000155e+01 3.489240000000000208e+01
1.576419000000000104e+01 4.949358044799999412e+00 4.584089999999999776e+01 3.489209999999999923e+01
1.577149499999999982e+01 4.949825616000000039e+00 4.584120000000000061e+01 3.489180000000000348e+01
1.577880000000000216e+01 4.950293187199999778e+00 4.584140000000000015e+01 3.489150000000000063e+01
1.578610500000000094e+01 4.950760758399999517e+00 4.584159999999999968e+01 3.489119999999999777e+01
1.579341000000000150e+01 4.951228329599999256e+00 4.584179999999999922e+01 3.489090000000000202e+01
1.580071500000000029e+01 4.951695900799999883e+00 4.584199999999999875e+01 3.489059999999999917e+01
1.580802000000000263e+01 4.952163471999999622e+00 4.584219999999999828e+01 3.489030000000000342e+01
1.581532500000000141e+01 4.952631043199999361e+00 4.584239999999999782e+01 3.489000000000000057e+01
1.582263000000000019e+01 4.953098614399999988e+00 4.584259999999999735e+01 3.488969999999999771e+01
1.582993500000000076e+01 4.953566185599999727e+00 4.584279999999999688e+01 3.488940000000000197e+01
1.583724000000000309e+01 4.954033756800000354e+00 4.584290000000000020e+01 3.488909999999999911e+01
1.584454500000000188e+01 4.954501327999999205e+00 4.584320000000000306e+01 3.488880000000000337e+01
1.585185000000000066e+01 4.954968899199999832e+00 4.584329999999999927e+01 3.488850000000000051e+01
1.585915499999999945e+01 4.955407247200000143e+00 4.584360000000000213e+01 3.488819999999999766e+01
1.586646000000000178e+01 4.955874818399998993e+00 4.584369999999999834e+01 3.488790000000000191e+01
1.587376500000000235e+01 4.956342389599999620e+00 4.584400000000000119e+01 3.488750000000000284e+01
1.588107000000000113e+01 4.956809960799999359e+00 4.584409999999999741e+01 3.488719999999999999e+01
1.588837499999999991e+01 4.957248308799999670e+00 4.584429999999999694e+01 3.488689999999999714e+01
1.589568000000000225e+01 4.957715879999999409e+00 4.584449999999999648e+01 3.488660000000000139e+01
1.590298500000000104e+01 4.958183451200000036e+00 4.584470000000000312e+01 3.488629999999999853e+01
1.591029000000000160e+01 4.958621799199999458e+00 4.584490000000000265e+01 3.488600000000000279e+01
1.591759500000000038e+01 4.959089370399999197e+00 4.584510000000000218e+01 3.488569999999999993e+01
1.592490000000000272e+01 4.959556941599999824e+00 4.584519999999999840e+01 3.488539999999999708e+01
1.593220500000000150e+01 4.959995289599999246e+00 4.584550000000000125e+01 3.488510000000000133e+01
1.593951000000000029e+01 4.960462860799999874e+00 4.584559999999999746e+01 3.488479999999999848e+01
1.594681500000000085e+01 4.960901208799999296e+00 4.584579999999999700e+01 3.488439999999999941e+01
1.595412000000000319e+01 4.961368779999999923e+00 4.584599999999999653e+01 3.488409999999999656e+01
1.596142500000000197e+01 4.961836351199999662e+00 4.584620000000000317e+01 3.488380000000000081e+01
1.596873000000000076e+01 4.962274699199999972e+00 4.584629999999999939e+01 3.488349999999999795e+01
1.597603499999999954e+01 4.962742270399999711e+00 4.584649999999999892e+01 3.488320000000000221e+01
1.598334000000000188e+01 4.963180618399999133e+00 4.584669999999999845e+01 3.488289999999999935e+01
1.599064500000000244e+01 4.963648189599999760e+00 4.584689999999999799e+01 3.488259999999999650e+01
1.599795000000000122e+01 4.964086537599999183e+00 4.584700000000000131e+01 3.488230000000000075e+01
1.600525500000000179e+01 4.964524885599999493e+00 4.584720000000000084e+01 3.488190000000000168e+01
1.601256000000000412e+01 4.964992456799999232e+00 4.584740000000000038e+01 3.488159999999999883e+01
1.601986500000000291e+01 4.965430804800000431e+00 4.584759999999999991e+01 3.488130000000000308e+01
1.602717000000000169e+01 4.965898375999999281e+00 4.584770000000000323e+01 3.488100000000000023e+01
1.603447500000000048e+01 4.966336724000000480e+00 4.584790000000000276e+01 3.488069999999999737e+01
1.604178000000000281e+01 4.966775071999999902e+00 4.584799999999999898e+01 3.488040000000000163e+01
1.604908500000000160e+01 4.967242643199999641e+00 4.584830000000000183e+01 3.488000000000000256e+01
1.605639000000000038e+01 4.967680991199999951e+00 4.584839999999999804e+01 3.487969999999999970e+01
1.606369499999999917e+01 4.968119339199999374e+00 4.584859999999999758e+01 3.487939999999999685e+01
1.607100000000000151e+01 4.968586910400000001e+00 4.584870000000000090e+01 3.487910000000000110e+01
1.607830500000000029e+01 4.969025258399999423e+00 4.584899999999999665e+01 3.487879999999999825e+01
1.608561000000000263e+01 4.970953989599999900e+00 4.571659999999999968e+01 3.471650000000000347e+01
1.609291500000000141e+01 4.971187775199999770e+00 4.568990000000000151e+01 3.469219999999999970e+01
1.610022000000000375e+01 4.971538453600000018e+00 4.570810000000000173e+01 3.469010000000000105e+01
1.610752500000000254e+01 4.971918355199999695e+00 4.571110000000000184e+01 3.468569999999999709e+01
1.611483000000000132e+01 4.972298256799999372e+00 4.572910000000000252e+01 3.468829999999999814e+01
1.612213500000000010e+01 4.972678158399999937e+00 4.573530000000000229e+01 3.468869999999999720e+01
1.612944000000000244e+01 4.973087283199999931e+00 4.575099999999999767e+01 3.469270000000000209e+01
1.613674500000000123e+01 4.973467184799999607e+00 4.575789999999999935e+01 3.469489999999999696e+01
1.614405000000000001e+01 4.973847086399999284e+00 4.577129999999999654e+01 3.469930000000000092e+01
1.615135499999999880e+01 4.974226987999999849e+00 4.577779999999999916e+01 3.470219999999999771e+01
1.615866000000000113e+01 4.974636112799999843e+00 4.578929999999999723e+01 3.470660000000000167e+01
1.616596500000000347e+01 4.974986791200000091e+00 4.579529999999999745e+01 3.470960000000000178e+01
1.617327000000000226e+01 4.975395915999999197e+00 4.580519999999999925e+01 3.471370000000000289e+01
1.618057500000000104e+01 4.975775817599999762e+00 4.581049999999999756e+01 3.471670000000000300e+01
1.618788000000000338e+01 4.976155719199999439e+00 4.581909999999999883e+01 3.472050000000000125e+01
1.619518500000000216e+01 4.976535620800000004e+00 4.582390000000000185e+01 3.472330000000000183e+01
1.620249000000000095e+01 4.976915522399999681e+00 4.583149999999999835e+01 3.472670000000000101e+01
1.620979499999999973e+01 4.977295423999999358e+00 4.583579999999999899e+01 3.472930000000000206e+01
1.621710000000000207e+01 4.977675325599999923e+00 4.584239999999999782e+01 3.473230000000000217e+01
1.622440500000000085e+01 4.978055227199999599e+00 4.584629999999999939e+01 3.473460000000000036e+01
1.623170999999999964e+01 4.978435128800000165e+00 4.585220000000000340e+01 3.473729999999999762e+01
1.623901500000000198e+01 4.978815030399999841e+00 4.585569999999999879e+01 3.473930000000000007e+01
1.624632000000000431e+01 4.979224155199999835e+00 4.586099999999999710e+01 3.474170000000000158e+01
1.625362500000000310e+01 4.979604056799999512e+00 4.586419999999999675e+01 3.474340000000000117e+01
1.626093000000000188e+01 4.979983958400000077e+00 4.586899999999999977e+01 3.474549999999999983e+01
1.626823500000000067e+01 4.980393083199999182e+00 4.587189999999999657e+01 3.474699999999999989e+01
1.627554000000000300e+01 4.980772984799999747e+00 4.587630000000000052e+01 3.474880000000000280e+01
1.628284500000000179e+01 4.981152886399999424e+00 4.587899999999999778e+01 3.475010000000000332e+01
1.629015000000000057e+01 4.981562011200000306e+00 4.588289999999999935e+01 3.475169999999999959e+01
1.629745499999999936e+01 4.981941912799999095e+00 4.588550000000000040e+01 3.475280000000000058e+01
1.630476000000000170e+01 4.982321814399999660e+00 4.588909999999999911e+01 3.475439999999999685e+01
1.631206500000000048e+01 4.982730939199999654e+00 4.589150000000000063e+01 3.475560000000000116e+01
1.631937000000000282e+01 4.983110840800000219e+00 4.589479999999999649e+01 3.475710000000000122e+01
1.632667500000000160e+01 4.983519965599999324e+00 4.589710000000000178e+01 3.475809999999999889e+01
1.633398000000000394e+01 4.983899867199999889e+00 4.590019999999999811e+01 3.475939999999999941e+01
1.634128500000000273e+01 4.984308991999998995e+00 4.590229999999999677e+01 3.476030000000000086e+01
1.634859000000000151e+01 4.984688893599999560e+00 4.590520000000000067e+01 3.476149999999999807e+01
1.635589500000000029e+01 4.985068795199999236e+00 4.590729999999999933e+01 3.476230000000000331e+01
1.636320000000000263e+01 4.985477920000000118e+00 4.590999999999999659e+01 3.476330000000000098e+01
1.637050500000000142e+01 4.985857821599999795e+00 4.591190000000000282e+01 3.476400000000000290e+01
1.637781000000000020e+01 4.986266946399999789e+00 4.591449999999999676e+01 3.476480000000000103e+01
1.638511499999999899e+01 4.986646847999999466e+00 4.591629999999999967e+01 3.476550000000000296e+01
1.639242000000000132e+01 4.987055972799999459e+00 4.591870000000000118e+01 3.476619999999999777e+01
1.639972500000000366e+01 4.987435874400000024e+00 4.592060000000000031e+01 3.476680000000000348e+01
1.640703000000000245e+01 4.987844999200000018e+00 4.592280000000000229e+01 3.476740000000000208e+01
1.641433500000000123e+01 4.988254124000000012e+00 4.592410000000000281e+01 3.476789999999999736e+01
1.642164000000000357e+01 4.988634025599999688e+00 4.592580000000000240e+01 3.476850000000000307e+01
1.642894500000000235e+01 4.989043150399999682e+00 4.592699999999999960e+01 3.476890000000000214e+01
1.643625000000000114e+01 4.989423051999999359e+00 4.592860000000000298e+01 3.476939999999999742e+01
1.644355499999999992e+01 4.989832176800000241e+00 4.592980000000000018e+01 3.476979999999999649e+01
1.645085999999999871e+01 4.990212078399999918e+00 4.593130000000000024e+01 3.477020000000000266e+01
1.645816500000000104e+01 4.990621203199999911e+00 4.593240000000000123e+01 3.477049999999999841e+01
1.646546999999999983e+01 4.991001104799999588e+00 4.593390000000000128e+01 3.477089999999999748e+01
1.647277500000000217e+01 4.991410229600000470e+00 4.593500000000000227e+01 3.477120000000000033e+01
1.648008000000000095e+01 4.991790131199999259e+00 4.593630000000000280e+01 3.477150000000000318e+01
1.648738500000000329e+01 4.992199256000000140e+00 4.593739999999999668e+01 3.477170000000000272e+01
1.649469000000000207e+01 4.992579157599999817e+00 4.593869999999999720e+01 3.477199999999999847e+01
1.650199500000000086e+01 4.992959059200000382e+00 4.593970000000000198e+01 3.477219999999999800e+01
1.650929999999999964e+01 4.993368183999999488e+00 4.594100000000000250e+01 3.477250000000000085e+01
1.651660500000000198e+01 4.993748085600000053e+00 4.594189999999999685e+01 3.477259999999999707e+01
1.652391000000000076e+01 4.994157210399999158e+00 4.594310000000000116e+01 3.477279999999999660e+01
1.653121499999999955e+01 4.994537111999999723e+00 4.594409999999999883e+01 3.477289999999999992e+01
1.653851999999999833e+01 4.994946236799999717e+00 4.594519999999999982e+01 3.477309999999999945e+01
1.654582500000000067e+01 4.995326138400000282e+00 4.594619999999999749e+01 3.477320000000000277e+01
1.655313000000000301e+01 4.995735263199999387e+00 4.594729999999999848e+01 3.477340000000000231e+01
1.656043500000000179e+01 4.996115164799999953e+00 4.594819999999999993e+01 3.477340000000000231e+01
1.656774000000000058e+01 4.996495066399999629e+00 4.594930000000000092e+01 3.477360000000000184e+01
1.657504500000000291e+01 4.996904191199999623e+00 4.595020000000000238e+01 3.477360000000000184e+01
1.658235000000000170e+01 4.997284092799999300e+00 4.595120000000000005e+01 3.477369999999999806e+01
1.658965500000000048e+01 4.997663994399999865e+00 4.595210000000000150e+01 3.477369999999999806e+01
1.659695999999999927e+01 4.998073119199998970e+00 4.595300000000000296e+01 3.477380000000000138e+01
1.660426500000000161e+01 4.998453020799999535e+00 4.595389999999999731e+01 3.477380000000000138e+01
1.661157000000000039e+01 4.998832922399999212e+00 4.595490000000000208e+01 3.477380000000000138e+01
1.661887499999999918e+01 4.999242047200000094e+00 4.595570000000000022e+01 3.477380000000000138e+01
1.662618000000000151e+01 4.999621948799999771e+00 4.595660000000000167e+01 3.477389999999999759e+01
1.663348500000000385e+01 5.000001850399999448e+00 4.595750000000000313e+01 3.477380000000000138e+01
1.664079000000000264e+01 5.000410975200000330e+00 4.595830000000000126e+01 3.477389999999999759e+01
1.664809500000000142e+01 5.000790876800000007e+00 4.595920000000000272e+01 3.477380000000000138e+01
1.665540000000000020e+01 5.001170778399999683e+00 4.596000000000000085e+01 3.477380000000000138e+01
1.666270500000000254e+01 5.001550679999999360e+00 4.596079999999999899e+01 3.477380000000000138e+01
1.667001000000000133e+01 5.001959804800000242e+00 4.596170000000000044e+01 3.477380000000000138e+01
1.667731500000000011e+01 5.002339706399999919e+00 4.596249999999999858e+01 3.477369999999999806e+01
1.668461999999999890e+01 5.002719607999999596e+00 4.596329999999999671e+01 3.477369999999999806e+01
1.669192500000000123e+01 5.003099509599999273e+00 4.596410000000000196e+01 3.477360000000000184e+01
1.669923000000000002e+01 5.003479411199999838e+00 4.596490000000000009e+01 3.477360000000000184e+01
1.670653500000000236e+01 5.003859312799999515e+00 4.596560000000000201e+01 3.477349999999999852e+01
1.671384000000000114e+01 5.004268437599999508e+00 4.596640000000000015e+01 3.477349999999999852e+01
1.672114500000000348e+01 5.004648339199999185e+00 4.596710000000000207e+01 3.477340000000000231e+01
1.672845000000000226e+01 5.005028240799999750e+00 4.596790000000000020e+01 3.477329999999999899e+01
1.673575500000000105e+01 5.005408142399999427e+00 4.596860000000000213e+01 3.477320000000000277e+01
1.674305999999999983e+01 5.005788043999999992e+00 4.596940000000000026e+01 3.477320000000000277e+01
1.675036500000000217e+01 5.006167945599999669e+00 4.597010000000000218e+01 3.477309999999999945e+01
1.675767000000000095e+01 5.006547847199999346e+00 4.597079999999999700e+01 3.477300000000000324e+01
1.676497499999999974e+01 5.006927748799999023e+00 4.597160000000000224e+01 3.477289999999999992e+01
1.677227999999999852e+01 5.007307650399999588e+00 4.597229999999999706e+01 3.477279999999999660e+01
1.677958500000000086e+01 5.007687552000000153e+00 4.597299999999999898e+01 3.477270000000000039e+01
1.678689000000000320e+01 5.008067453599999830e+00 4.597370000000000090e+01 3.477259999999999707e+01
1.679419500000000198e+01 5.008447355200000395e+00 4.597440000000000282e+01 3.477250000000000085e+01
1.680150000000000077e+01 5.008827256799999184e+00 4.597500000000000142e+01 3.477239999999999753e+01
1.680880500000000310e+01 5.009207158399999749e+00 4.597570000000000334e+01 3.477219999999999800e+01
1.681611000000000189e+01 5.009587059999999425e+00 4.597639999999999816e+01 3.477210000000000178e+01
1.682341500000000067e+01 5.009966961599999991e+00 4.597710000000000008e+01 3.477199999999999847e+01
1.683071999999999946e+01 5.010346863199999667e+00 4.597769999999999868e+01 3.477190000000000225e+01
1.683802500000000180e+01 5.010726764800000232e+00 4.597840000000000060e+01 3.477179999999999893e+01
1.684533000000000058e+01 5.011106666399999909e+00 4.597899999999999920e+01 3.477159999999999940e+01
1.685263499999999937e+01 5.011486567999999586e+00 4.597970000000000113e+01 3.477150000000000318e+01
1.685994000000000170e+01 5.011866469599999263e+00 4.598029999999999973e+01 3.477139999999999986e+01
1.686724500000000404e+01 5.012246371199999828e+00 4.598100000000000165e+01 3.477120000000000033e+01
1.687455000000000283e+01 5.012626272799999505e+00 4.598160000000000025e+01 3.477109999999999701e+01
1.688185500000000161e+01 5.012976951199999753e+00 4.598219999999999885e+01 3.477100000000000080e+01
1.688916000000000039e+01 5.013356852800000318e+00 4.598279999999999745e+01 3.477080000000000126e+01
1.689646500000000273e+01 5.013736754399999995e+00 4.598349999999999937e+01 3.477069999999999794e+01
1.690377000000000152e+01 5.014116655999999672e+00 4.598409999999999798e+01 3.477049999999999841e+01
1.691107500000000030e+01 5.014496557599999349e+00 4.598469999999999658e+01 3.477040000000000219e+01
1.691837999999999909e+01 5.014847235999999597e+00 4.598530000000000229e+01 3.477020000000000266e+01
1.692568500000000142e+01 5.015227137599999274e+00 4.598590000000000089e+01 3.477009999999999934e+01
1.693299000000000021e+01 5.015607039199999839e+00 4.598649999999999949e+01 3.476989999999999981e+01
1.694029500000000255e+01 5.015986940799999516e+00 4.598709999999999809e+01 3.476979999999999649e+01
1.694760000000000133e+01 5.016337619199999764e+00 4.598769999999999669e+01 3.476959999999999695e+01
1.695490500000000367e+01 5.016717520799999441e+00 4.598830000000000240e+01 3.476939999999999742e+01
1.696221000000000245e+01 5.017097422400000006e+00 4.598890000000000100e+01 3.476930000000000121e+01
1.696951500000000124e+01 5.017448100800000255e+00 4.598949999999999960e+01 3.476910000000000167e+01
1.697682000000000002e+01 5.017828002399999932e+00 4.599000000000000199e+01 3.476899999999999835e+01
1.698412500000000236e+01 5.018207904000000497e+00 4.599069999999999681e+01 3.476879999999999882e+01
1.699143000000000114e+01 5.018558582399999857e+00 4.599119999999999919e+01 3.476859999999999928e+01
1.699873499999999993e+01 5.018938484000000422e+00 4.599179999999999779e+01 3.476839999999999975e+01
1.700603999999999871e+01 5.019318385599999210e+00 4.599230000000000018e+01 3.476830000000000354e+01
1.701334500000000105e+01 5.019669064000000347e+00 4.599289999999999878e+01 3.476809999999999690e+01
1.702065000000000339e+01 5.020048965599999136e+00 4.599349999999999739e+01 3.476800000000000068e+01
1.702795500000000217e+01 5.020399644000000272e+00 4.599399999999999977e+01 3.476780000000000115e+01
1.703526000000000096e+01 5.020779545599999061e+00 4.599459999999999837e+01 3.476760000000000161e+01
1.704256500000000329e+01 5.021130224000000197e+00 4.599519999999999698e+01 3.476740000000000208e+01
1.704987000000000208e+01 5.021510125599999874e+00 4.599569999999999936e+01 3.476729999999999876e+01
1.705717500000000086e+01 5.021860804000000122e+00 4.599620000000000175e+01 3.476709999999999923e+01
1.706447999999999965e+01 5.022240705599999799e+00 4.599680000000000035e+01 3.476689999999999969e+01
1.707178500000000199e+01 5.022591383999999159e+00 4.599730000000000274e+01 3.476670000000000016e+01
1.707909000000000077e+01 5.022971285599999725e+00 4.599779999999999802e+01 3.476650000000000063e+01
1.708639499999999956e+01 5.023321963999999085e+00 4.599839999999999662e+01 3.476630000000000109e+01
1.709370000000000189e+01 5.023701865599999650e+00 4.599889999999999901e+01 3.476590000000000202e+01
1.710100500000000423e+01 5.024052543999999010e+00 4.599949999999999761e+01 3.476550000000000296e+01
1.710831000000000301e+01 5.024403222400000146e+00 4.600000000000000000e+01 3.476500000000000057e+01
1.711561500000000180e+01 5.024783123999998935e+00 4.600050000000000239e+01 3.476460000000000150e+01
1.712292000000000058e+01 5.025133802400000071e+00 4.600099999999999767e+01 3.476409999999999911e+01
1.713022500000000292e+01 5.025513703999999748e+00 4.600160000000000338e+01 3.476370000000000005e+01
1.713753000000000171e+01 5.025864382399999997e+00 4.600209999999999866e+01 3.476319999999999766e+01
1.714483500000000049e+01 5.026215060800000245e+00 4.600260000000000105e+01 3.476279999999999859e+01
1.715213999999999928e+01 5.026594962399999922e+00 4.600310000000000343e+01 3.476230000000000331e+01
1.715944500000000161e+01 5.026945640800000170e+00 4.600359999999999872e+01 3.476189999999999714e+01
1.716675000000000040e+01 5.027296319199999530e+00 4.600410000000000110e+01 3.476140000000000185e+01
1.717405500000000274e+01 5.027646997599999779e+00 4.600469999999999970e+01 3.476089999999999947e+01
1.718136000000000152e+01 5.028026899199999455e+00 4.600509999999999877e+01 3.476050000000000040e+01
1.718866500000000386e+01 5.028377577599999704e+00 4.600569999999999737e+01 3.475999999999999801e+01
1.719597000000000264e+01 5.028728255999999952e+00 4.600610000000000355e+01 3.475959999999999894e+01
1.720327500000000143e+01 5.029078934399999312e+00 4.600670000000000215e+01 3.475909999999999656e+01
1.721058000000000021e+01 5.029458835999999877e+00 4.600710000000000122e+01 3.475860000000000127e+01
1.721788500000000255e+01 5.029809514399999237e+00 4.600769999999999982e+01 3.475820000000000221e+01
1.722519000000000133e+01 5.030160192799999486e+00 4.600809999999999889e+01 3.475769999999999982e+01
1.723249500000000012e+01 5.030510871199999734e+00 4.600860000000000127e+01 3.475719999999999743e+01
1.723979999999999890e+01 5.030861549599999982e+00 4.600909999999999656e+01 3.475679999999999836e+01
1.724710500000000124e+01 5.031212228000000231e+00 4.600959999999999894e+01 3.475630000000000308e+01
1.725441000000000358e+01 5.031592129599999907e+00 4.601010000000000133e+01 3.475589999999999691e+01
1.726171500000000236e+01 5.031942808000000156e+00 4.601059999999999661e+01 3.475540000000000163e+01
1.726902000000000115e+01 5.032293486399999516e+00 4.601100000000000279e+01 3.475489999999999924e+01
1.727632500000000348e+01 5.032644164799999764e+00 4.601160000000000139e+01 3.475439999999999685e+01
1.728363000000000227e+01 5.032994843199999124e+00 4.601200000000000045e+01 3.475399999999999778e+01
1.729093500000000105e+01 5.033345521599999373e+00 4.601250000000000284e+01 3.475350000000000250e+01
1.729823999999999984e+01 5.033696199999999621e+00 4.601299999999999812e+01 3.475300000000000011e+01
1.730554500000000218e+01 5.034046878399999869e+00 4.601350000000000051e+01 3.475249999999999773e+01
1.731285000000000096e+01 5.034397556800000118e+00 4.601389999999999958e+01 3.475209999999999866e+01
1.732015499999999975e+01 5.034748235199999478e+00 4.601440000000000197e+01 3.475160000000000338e+01
1.732746000000000208e+01 5.035098913599999726e+00 4.601480000000000103e+01 3.475110000000000099e+01
1.733476500000000442e+01 5.035449591999999086e+00 4.601530000000000342e+01 3.475070000000000192e+01
1.734207000000000320e+01 5.035800270400000223e+00 4.601579999999999870e+01 3.475019999999999953e+01
1.734937500000000199e+01 5.036150948799999583e+00 4.601630000000000109e+01 3.474969999999999715e+01
1.735668000000000077e+01 5.036501627199999831e+00 4.601670000000000016e+01 3.474920000000000186e+01
1.736398499999999956e+01 5.036852305600000079e+00 4.601720000000000255e+01 3.474880000000000280e+01
1.737129000000000190e+01 5.037202983999999439e+00 4.601760000000000161e+01 3.474830000000000041e+01
1.737859500000000068e+01 5.037524439200000259e+00 4.601809999999999690e+01 3.474779999999999802e+01
1.738589999999999947e+01 5.037875117599999619e+00 4.601850000000000307e+01 3.474730000000000274e+01
1.739320499999999825e+01 5.038225795999999868e+00 4.601899999999999835e+01 3.474680000000000035e+01
1.740051000000000059e+01 5.038576474399999228e+00 4.601939999999999742e+01 3.474640000000000128e+01
1.740781500000000293e+01 5.038927152799999476e+00 4.601989999999999981e+01 3.474589999999999890e+01
1.741512000000000171e+01 5.039277831199999724e+00 4.602029999999999887e+01 3.474539999999999651e+01
1.742242500000000049e+01 5.039599286399999656e+00 4.602080000000000126e+01 3.474490000000000123e+01
1.742973000000000283e+01 5.039949964799999904e+00 4.602120000000000033e+01 3.474450000000000216e+01
1.743703500000000162e+01 5.040300643199999264e+00 4.602170000000000272e+01 3.474399999999999977e+01
1.744434000000000040e+01 5.040651321599999513e+00 4.602210000000000178e+01 3.474349999999999739e+01
1.745164499999999919e+01 5.040972776800000332e+00 4.602259999999999707e+01 3.474300000000000210e+01
1.745895000000000152e+01 5.041323455199999692e+00 4.602300000000000324e+01 3.474249999999999972e+01
1.746625500000000031e+01 5.041674133599999941e+00 4.602349999999999852e+01 3.474199999999999733e+01
1.747355999999999909e+01 5.042024811999999301e+00 4.602389999999999759e+01 3.474159999999999826e+01
1.748086500000000143e+01 5.042346267200000121e+00 4.602439999999999998e+01 3.474110000000000298e+01
1.748817000000000377e+01 5.042696945599999481e+00 4.602479999999999905e+01 3.474060000000000059e+01
1.749547500000000255e+01 5.043047623999999729e+00 4.602519999999999811e+01 3.474009999999999820e+01
1.750278000000000134e+01 5.043369079199999661e+00 4.602559999999999718e+01 3.473960000000000292e+01
1.751008500000000012e+01 5.043719757599999909e+00 4.602609999999999957e+01 3.473910000000000053e+01
1.751739000000000246e+01 5.044070436000000157e+00 4.602649999999999864e+01 3.473870000000000147e+01
1.752469500000000124e+01 5.044391891199999201e+00 4.602700000000000102e+01 3.473819999999999908e+01
1.753200000000000003e+01 5.044742569599999449e+00 4.602740000000000009e+01 3.473769999999999669e+01
1.753930499999999881e+01 5.045064024799999380e+00 4.602779999999999916e+01 3.473720000000000141e+01
1.754661000000000115e+01 5.046379068799999423e+00 4.569519999999999982e+01 3.464560000000000173e+01
1.755391499999999994e+01 5.046671300799999038e+00 4.568130000000000024e+01 3.462330000000000041e+01
1.756122000000000227e+01 5.047021979199999286e+00 4.570120000000000005e+01 3.462969999999999970e+01
1.756852500000000106e+01 5.047401880799999851e+00 4.570729999999999649e+01 3.462760000000000105e+01
1.757583000000000339e+01 5.047781782399999528e+00 4.572579999999999956e+01 3.463470000000000226e+01
1.758313500000000218e+01 5.048132460799999777e+00 4.573519999999999897e+01 3.463580000000000325e+01
1.759044000000000096e+01 5.048512362399999454e+00 4.575169999999999959e+01 3.464240000000000208e+01
1.759774499999999975e+01 5.048863040799999702e+00 4.576189999999999714e+01 3.464419999999999789e+01
1.760505000000000209e+01 5.049213719199999062e+00 4.577640000000000242e+01 3.464990000000000236e+01
1.761235500000000087e+01 5.049564397600000198e+00 4.578609999999999758e+01 3.465169999999999817e+01
1.761965999999999966e+01 5.049915075999999559e+00 4.579890000000000327e+01 3.465650000000000119e+01
1.762696499999999844e+01 5.050236531199999490e+00 4.580780000000000030e+01 3.465809999999999746e+01
1.763427000000000078e+01 5.050587209599999738e+00 4.581900000000000261e+01 3.466219999999999857e+01
1.764157500000000312e+01 5.050937887999999987e+00 4.582710000000000150e+01 3.466360000000000241e+01
1.764888000000000190e+01 5.051259343199999918e+00 4.583700000000000330e+01 3.466709999999999781e+01
1.765618500000000068e+01 5.051580798399998962e+00 4.584429999999999694e+01 3.466830000000000211e+01
1.766349000000000302e+01 5.051931476800000098e+00 4.585300000000000153e+01 3.467119999999999891e+01
1.767079500000000181e+01 5.052252932000000030e+00 4.585960000000000036e+01 3.467219999999999658e+01
1.767810000000000059e+01 5.052574387199999961e+00 4.586730000000000018e+01 3.467470000000000141e+01
1.768540499999999938e+01 5.052925065600000210e+00 4.587330000000000041e+01 3.467549999999999955e+01
1.769271000000000171e+01 5.053246520799999253e+00 4.588009999999999877e+01 3.467770000000000152e+01
1.770001500000000050e+01 5.053567976000000073e+00 4.588550000000000040e+01 3.467830000000000013e+01
1.770731999999999928e+01 5.053889431200000004e+00 4.589170000000000016e+01 3.468019999999999925e+01
1.771462500000000162e+01 5.054240109599999364e+00 4.589659999999999940e+01 3.468070000000000164e+01
1.772193000000000396e+01 5.054561564800000184e+00 4.590220000000000056e+01 3.468229999999999791e+01
1.772923500000000274e+01 5.054883019999999227e+00 4.590659999999999741e+01 3.468269999999999698e+01
1.773654000000000153e+01 5.055204475200000047e+00 4.591170000000000329e+01 3.468410000000000082e+01
1.774384500000000031e+01 5.055525930399999979e+00 4.591579999999999728e+01 3.468439999999999657e+01
1.775115000000000265e+01 5.055876608799999339e+00 4.592029999999999745e+01 3.468560000000000088e+01
1.775845500000000143e+01 5.056198064000000159e+00 4.592410000000000281e+01 3.468580000000000041e+01
1.776576000000000022e+01 5.056519519199999202e+00 4.592830000000000013e+01 3.468690000000000140e+01
1.777306499999999900e+01 5.056840974400000022e+00 4.593180000000000263e+01 3.468699999999999761e+01
1.778037000000000134e+01 5.057162429599999953e+00 4.593560000000000088e+01 3.468789999999999907e+01
1.778767500000000013e+01 5.057483884799999885e+00 4.593880000000000052e+01 3.468789999999999907e+01
1.779498000000000246e+01 5.057805339999999816e+00 4.594239999999999924e+01 3.468869999999999720e+01
1.780228500000000125e+01 5.058126795199999748e+00 4.594539999999999935e+01 3.468869999999999720e+01
1.780959000000000358e+01 5.058477473599999996e+00 4.594870000000000232e+01 3.468939999999999912e+01
1.781689500000000237e+01 5.058798928799999928e+00 4.595150000000000290e+01 3.468950000000000244e+01
1.782420000000000115e+01 5.059120383999999859e+00 4.595450000000000301e+01 3.469050000000000011e+01
1.783150499999999994e+01 5.059441839199999791e+00 4.595720000000000027e+01 3.469069999999999965e+01
1.783881000000000228e+01 5.059763294399999722e+00 4.596000000000000085e+01 3.469160000000000110e+01
1.784611500000000106e+01 5.060084749599999654e+00 4.596249999999999858e+01 3.469169999999999732e+01
1.785341999999999985e+01 5.060406204800000474e+00 4.596520000000000294e+01 3.469250000000000256e+01
1.786072499999999863e+01 5.060727659999999517e+00 4.596759999999999735e+01 3.469259999999999877e+01
1.786803000000000452e+01 5.061049115200000337e+00 4.597010000000000218e+01 3.469330000000000069e+01
1.787533500000000330e+01 5.061370570399999380e+00 4.597229999999999706e+01 3.469339999999999691e+01
1.788264000000000209e+01 5.061692025600000200e+00 4.597469999999999857e+01 3.469409999999999883e+01
1.788994500000000087e+01 5.062013480800000131e+00 4.597679999999999723e+01 3.469409999999999883e+01
1.789725000000000321e+01 5.062334935999999175e+00 4.597910000000000252e+01 3.469469999999999743e+01
1.790455500000000200e+01 5.062656391199999995e+00 4.598109999999999786e+01 3.469469999999999743e+01
1.791186000000000078e+01 5.063007069599999355e+00 4.598329999999999984e+01 3.469530000000000314e+01
1.791916499999999957e+01 5.063328524800000174e+00 4.598519999999999897e+01 3.469530000000000314e+01
1.792647000000000190e+01 5.063649980000000106e+00 4.598720000000000141e+01 3.469579999999999842e+01
1.793377500000000069e+01 5.063971435200000037e+00 4.598910000000000053e+01 3.469570000000000221e+01
1.794107999999999947e+01 5.064292890399999969e+00 4.599099999999999966e+01 3.469619999999999749e+01
1.794838500000000181e+01 5.064614345599999012e+00 4.599280000000000257e+01 3.469610000000000127e+01
1.795569000000000415e+01 5.064935800799999832e+00 4.599470000000000169e+01 3.469659999999999656e+01
1.796299500000000293e+01 5.065228032800000335e+00 4.599640000000000128e+01 3.469650000000000034e+01
1.797030000000000172e+01 5.065549487999999378e+00 4.599819999999999709e+01 3.469689999999999941e+01
1.797760500000000050e+01 5.065870943200000198e+00 4.599989999999999668e+01 3.469680000000000319e+01
1.798491000000000284e+01 5.066192398399999242e+00 4.600160000000000338e+01 3.469709999999999894e+01
1.799221500000000162e+01 5.066513853600000061e+00 4.600319999999999965e+01 3.469700000000000273e+01
1.799952000000000041e+01 5.066835308799999993e+00 4.600480000000000302e+01 3.469729999999999848e+01
1.800682499999999919e+01 5.067156763999999924e+00 4.600639999999999930e+01 3.469720000000000226e+01
1.801413000000000153e+01 5.067478219199999856e+00 4.600800000000000267e+01 3.469740000000000180e+01
1.802143500000000031e+01 5.067799674399999788e+00 4.600950000000000273e+01 3.469729999999999848e+01
1.802874000000000265e+01 5.068121129599999719e+00 4.601109999999999900e+01 3.469760000000000133e+01
1.803604500000000144e+01 5.068442584799999651e+00 4.601250000000000284e+01 3.469740000000000180e+01
1.804335000000000377e+01 5.068734816799999265e+00 4.601400000000000290e+01 3.469760000000000133e+01
1.805065500000000256e+01 5.069056272000000085e+00 4.601550000000000296e+01 3.469749999999999801e+01
1.805796000000000134e+01 5.069377727199999129e+00 4.601689999999999969e+01 3.469769999999999754e+01
1.806526500000000013e+01 5.069699182399999948e+00 4.601830000000000354e+01 3.469749999999999801e+01
1.807257000000000247e+01 5.070020637599999880e+00 4.601970000000000027e+01 3.469769999999999754e+01
1.807987500000000125e+01 5.070342092799999811e+00 4.602109999999999701e+01 3.469749999999999801e+01
1.808718000000000004e+01 5.070634324799999426e+00 4.602239999999999753e+01 3.469760000000000133e+01
1.809448499999999882e+01 5.070955780000000246e+00 4.602380000000000138e+01 3.469740000000000180e+01
1.810179000000000471e+01 5.071277235199999289e+00 4.602510000000000190e+01 3.469760000000000133e+01
1.810909500000000349e+01 5.071598690400000109e+00 4.602640000000000242e+01 3.469740000000000180e+01
1.811640000000000228e+01 5.071890922399999724e+00 4.602770000000000294e+01 3.469749999999999801e+01
1.812370500000000106e+01 5.072212377599999655e+00 4.602900000000000347e+01 3.469729999999999848e+01
1.813101000000000340e+01 5.072533832800000475e+00 4.603020000000000067e+01 3.469740000000000180e+01
1.813831500000000219e+01 5.072855287999999518e+00 4.603150000000000119e+01 3.469720000000000226e+01
1.814562000000000097e+01 5.073147520000000021e+00 4.603269999999999840e+01 3.469729999999999848e+01
1.815292499999999976e+01 5.073468975199999065e+00 4.603390000000000271e+01 3.469709999999999894e+01
1.816023000000000209e+01 5.073790430399999885e+00 4.603509999999999991e+01 3.469720000000000226e+01
1.816753500000000088e+01 5.074082662400000387e+00 4.603629999999999711e+01 3.469689999999999941e+01
1.817483999999999966e+01 5.074404117599999431e+00 4.603750000000000142e+01 3.469700000000000273e+01
1.818214500000000200e+01 5.074725572800000251e+00 4.603869999999999862e+01 3.469680000000000319e+01
1.818945000000000434e+01 5.075017804799999865e+00 4.603990000000000293e+01 3.469680000000000319e+01
1.819675500000000312e+01 5.075339259999999797e+00 4.604099999999999682e+01 3.469659999999999656e+01
1.820406000000000191e+01 5.075631492000000300e+00 4.604220000000000113e+01 3.469659999999999656e+01
1.821136500000000069e+01 5.075952947199999343e+00 4.604330000000000211e+01 3.469639999999999702e+01
1.821867000000000303e+01 5.076274402400000163e+00 4.604440000000000310e+01 3.469639999999999702e+01
1.822597500000000181e+01 5.076566634399999778e+00 4.604549999999999699e+01 3.469610000000000127e+01
1.823328000000000060e+01 5.076888089599999709e+00 4.604659999999999798e+01 3.469619999999999749e+01
1.824058499999999938e+01 5.077180321600000212e+00 4.604769999999999897e+01 3.469590000000000174e+01
1.824789000000000172e+01 5.077501776799999256e+00 4.604879999999999995e+01 3.469590000000000174e+01
1.825519500000000406e+01 5.077794008799999759e+00 4.604990000000000094e+01 3.469570000000000221e+01
1.826250000000000284e+01 5.078115463999999690e+00 4.605100000000000193e+01 3.469570000000000221e+01
1.826980500000000163e+01 5.078407695999999305e+00 4.605199999999999960e+01 3.469539999999999935e+01
1.827711000000000041e+01 5.078729151200000125e+00 4.605310000000000059e+01 3.469539999999999935e+01
1.828441500000000275e+01 5.079021383199999740e+00 4.605409999999999826e+01 3.469500000000000028e+01
1.829172000000000153e+01 5.079342838399999671e+00 4.605519999999999925e+01 3.469489999999999696e+01
1.829902500000000032e+01 5.079635070400000174e+00 4.605619999999999692e+01 3.469460000000000122e+01
1.830632999999999910e+01 5.079956525599999217e+00 4.605720000000000169e+01 3.469449999999999790e+01
1.831363500000000144e+01 5.080248757599999720e+00 4.605830000000000268e+01 3.469420000000000215e+01
1.832094000000000023e+01 5.080540989600000223e+00 4.605919999999999703e+01 3.469409999999999883e+01
1.832824499999999901e+01 5.080862444799999267e+00 4.606029999999999802e+01 3.469369999999999976e+01
1.833555000000000135e+01 5.081154676799999770e+00 4.606119999999999948e+01 3.469360000000000355e+01
1.834285500000000368e+01 5.081446908800000273e+00 4.606230000000000047e+01 3.469330000000000069e+01
1.835016000000000247e+01 5.081768363999999316e+00 4.606320000000000192e+01 3.469319999999999737e+01
1.835746500000000125e+01 5.082060595999999819e+00 4.606419999999999959e+01 3.469279999999999831e+01
1.836477000000000004e+01 5.082382051199999751e+00 4.606519999999999726e+01 3.469270000000000209e+01
1.837207500000000238e+01 5.082674283199999365e+00 4.606620000000000203e+01 3.469230000000000302e+01
1.837938000000000116e+01 5.082966515199999868e+00 4.606710000000000349e+01 3.469219999999999970e+01
1.838668499999999995e+01 5.083258747199999483e+00 4.606810000000000116e+01 3.469189999999999685e+01
1.839398999999999873e+01 5.083580202399999415e+00 4.606900000000000261e+01 3.469169999999999732e+01
1.840129500000000107e+01 5.083872434399999918e+00 4.607000000000000028e+01 3.469140000000000157e+01
1.840860000000000340e+01 5.084164666399999533e+00 4.607090000000000174e+01 3.469120000000000203e+01
1.841590500000000219e+01 5.084456898400000036e+00 4.607189999999999941e+01 3.469089999999999918e+01
1.842321000000000097e+01 5.084778353599999967e+00 4.607280000000000086e+01 3.469069999999999965e+01
1.843051500000000331e+01 5.085070585599999582e+00 4.607370000000000232e+01 3.469039999999999679e+01
1.843782000000000210e+01 5.085362817600000085e+00 4.607459999999999667e+01 3.469019999999999726e+01
1.844512500000000088e+01 5.085655049599999700e+00 4.607560000000000144e+01 3.468990000000000151e+01
1.845242999999999967e+01 5.085947281599999314e+00 4.607650000000000290e+01 3.468970000000000198e+01
1.845973500000000200e+01 5.086268736800000134e+00 4.607739999999999725e+01 3.468939999999999912e+01
1.846704000000000079e+01 5.086560968799999749e+00 4.607829999999999870e+01 3.468919999999999959e+01
1.847434499999999957e+01 5.086853200799999364e+00 4.607920000000000016e+01 3.468889999999999674e+01
1.848164999999999836e+01 5.087145432799999867e+00 4.608010000000000161e+01 3.468869999999999720e+01
1.848895500000000425e+01 5.087437664799999482e+00 4.608100000000000307e+01 3.468829999999999814e+01
1.849626000000000303e+01 5.087729896799999985e+00 4.608180000000000121e+01 3.468820000000000192e+01
1.850356500000000182e+01 5.088022128800000488e+00 4.608279999999999887e+01 3.468780000000000285e+01
1.851087000000000060e+01 5.088314360799999214e+00 4.608359999999999701e+01 3.468760000000000332e+01
1.851817500000000294e+01 5.088635816000000034e+00 4.608449999999999847e+01 3.468730000000000047e+01
1.852548000000000172e+01 5.088928047999999649e+00 4.608539999999999992e+01 3.468710000000000093e+01
1.853278500000000051e+01 5.089220280000000152e+00 4.608630000000000138e+01 3.468679999999999808e+01
1.854008999999999929e+01 5.089512511999999766e+00 4.608709999999999951e+01 3.468659999999999854e+01
1.854739500000000163e+01 5.089804743999999381e+00 4.608800000000000097e+01 3.468619999999999948e+01
1.855470000000000041e+01 5.090096975999999884e+00 4.608879999999999910e+01 3.468599999999999994e+01
1.856200500000000275e+01 5.090389208000000387e+00 4.608970000000000056e+01 3.468569999999999709e+01
1.856931000000000154e+01 5.090681439999999114e+00 4.609049999999999869e+01 3.468549999999999756e+01
1.857661500000000387e+01 5.090973671999999617e+00 4.609140000000000015e+01 3.468509999999999849e+01
1.858392000000000266e+01 5.091265904000000120e+00 4.609219999999999828e+01 3.468489999999999895e+01
1.859122500000000144e+01 5.091528912799999418e+00 4.609309999999999974e+01 3.468460000000000321e+01
1.859853000000000023e+01 5.091821144799999921e+00 4.609389999999999787e+01 3.468439999999999657e+01
1.860583500000000257e+01 5.092113376799999536e+00 4.609479999999999933e+01 3.468399999999999750e+01
1.861314000000000135e+01 5.092405608800000039e+00 4.609559999999999746e+01 3.468390000000000128e+01
1.862044500000000014e+01 5.092697840799999653e+00 4.609640000000000271e+01 3.468350000000000222e+01
1.862774999999999892e+01 5.092990072799999268e+00 4.609720000000000084e+01 3.468330000000000268e+01
1.863505500000000126e+01 5.093282304799999771e+00 4.609810000000000230e+01 3.468299999999999983e+01
1.864236000000000359e+01 5.093574536800000274e+00 4.609890000000000043e+01 3.468280000000000030e+01
1.864966500000000238e+01 5.093837545599999572e+00 4.609969999999999857e+01 3.468240000000000123e+01
1.865697000000000116e+01 5.094129777600000075e+00 4.610049999999999670e+01 3.468229999999999791e+01
1.866427500000000350e+01 5.094422009599999690e+00 4.610139999999999816e+01 3.468189999999999884e+01
1.867158000000000229e+01 5.094714241599999305e+00 4.610220000000000340e+01 3.468169999999999931e+01
1.867888500000000107e+01 5.095006473599999808e+00 4.610300000000000153e+01 3.468139999999999645e+01
1.868618999999999986e+01 5.095269482399999994e+00 4.610379999999999967e+01 3.468119999999999692e+01
1.869349500000000219e+01 5.095561714399999609e+00 4.610459999999999781e+01 3.468079999999999785e+01
1.870080000000000098e+01 5.095853946400000112e+00 4.610540000000000305e+01 3.468059999999999832e+01
1.870810499999999976e+01 5.096146178399999727e+00 4.610620000000000118e+01 3.468030000000000257e+01
1.871541000000000210e+01 5.096409187199999913e+00 4.610699999999999932e+01 3.468010000000000304e+01
1.872271500000000444e+01 5.096701419199999528e+00 4.610779999999999745e+01 3.467980000000000018e+01
1.873002000000000322e+01 5.096993651199999142e+00 4.610860000000000269e+01 3.467960000000000065e+01
1.873732500000000201e+01 5.097285883199999645e+00 4.610940000000000083e+01 3.467920000000000158e+01
1.874463000000000079e+01 5.097548891999999832e+00 4.611010000000000275e+01 3.467900000000000205e+01
1.875193500000000313e+01 5.097841123999999446e+00 4.611090000000000089e+01 3.467869999999999919e+01
1.875924000000000191e+01 5.098133355999999949e+00 4.611169999999999902e+01 3.467849999999999966e+01
1.876654500000000070e+01 5.098396364800000136e+00 4.611249999999999716e+01 3.467819999999999681e+01
1.877384999999999948e+01 5.098688596799999750e+00 4.611330000000000240e+01 3.467799999999999727e+01
1.878115500000000182e+01 5.098951605599999937e+00 4.611410000000000053e+01 3.467759999999999820e+01
1.878846000000000060e+01 5.099243837600000440e+00 4.611480000000000246e+01 3.467739999999999867e+01
1.879576500000000294e+01 5.099536069599999166e+00 4.611560000000000059e+01 3.467710000000000292e+01
1.880307000000000173e+01 5.099799078399999352e+00 4.611630000000000251e+01 3.467690000000000339e+01
1.881037500000000406e+01 5.100091310399999855e+00 4.611710000000000065e+01 3.467649999999999721e+01
1.881768000000000285e+01 5.100354319199999154e+00 4.611789999999999878e+01 3.467629999999999768e+01
1.882498500000000163e+01 5.100646551199999656e+00 4.611869999999999692e+01 3.467600000000000193e+01
1.883229000000000042e+01 5.100909559999999843e+00 4.611939999999999884e+01 3.467580000000000240e+01
1.883959500000000276e+01 5.101201791999999458e+00 4.612019999999999698e+01 3.467549999999999955e+01
1.884690000000000154e+01 5.101494023999999960e+00 4.612089999999999890e+01 3.467530000000000001e+01
1.885420500000000033e+01 5.101757032800000147e+00 4.612169999999999703e+01 3.467490000000000094e+01
1.886150999999999911e+01 5.102049264799999762e+00 4.612239999999999895e+01 3.467470000000000141e+01
1.886881500000000145e+01 5.102312273599999948e+00 4.612319999999999709e+01 3.467439999999999856e+01
1.887612000000000378e+01 5.102575282400000134e+00 4.612389999999999901e+01 3.467419999999999902e+01
1.888342500000000257e+01 5.102867514399999749e+00 4.612469999999999715e+01 3.467379999999999995e+01
1.889073000000000135e+01 5.103130523199999935e+00 4.612539999999999907e+01 3.467360000000000042e+01
1.889803500000000369e+01 5.103422755200000438e+00 4.612619999999999720e+01 3.467329999999999757e+01
1.890534000000000248e+01 5.103685763999999736e+00 4.612689999999999912e+01 3.467309999999999803e+01
1.891264500000000126e+01 5.103977996000000239e+00 4.612769999999999726e+01 3.467280000000000229e+01
1.891995000000000005e+01 5.104241004800000425e+00 4.612839999999999918e+01 3.467260000000000275e+01
1.892725500000000238e+01 5.104504013599999723e+00 4.612919999999999732e+01 3.467219999999999658e+01
1.893456000000000117e+01 5.104796245600000226e+00 4.612989999999999924e+01 3.467199999999999704e+01
1.894186499999999995e+01 5.105059254399999524e+00 4.613060000000000116e+01 3.467170000000000130e+01
1.894917000000000229e+01 5.105351486400000027e+00 4.613139999999999930e+01 3.467150000000000176e+01
1.895647500000000463e+01 5.105614495200000214e+00 4.613210000000000122e+01 3.467110000000000269e+01
1.896378000000000341e+01 5.105877503999999512e+00 4.613280000000000314e+01 3.467090000000000316e+01
1.897108500000000220e+01 5.106140512799999698e+00 4.613360000000000127e+01 3.467060000000000031e+01
1.897839000000000098e+01 5.106432744800000201e+00 4.613430000000000319e+01 3.467040000000000077e+01
1.898569500000000332e+01 5.106695753599999499e+00 4.613510000000000133e+01 3.467009999999999792e+01
1.899300000000000210e+01 5.106958762399999685e+00 4.613580000000000325e+01 3.466980000000000217e+01
1.900030500000000089e+01 5.107250994400000188e+00 4.613649999999999807e+01 3.466919999999999646e+01
1.900760999999999967e+01 5.107075655200000064e+00 4.559329999999999927e+01 3.461129999999999995e+01
1.901491500000000201e+01 5.107192547999999555e+00 4.557719999999999771e+01 3.460079999999999956e+01
1.902222000000000079e+01 5.107367887199999679e+00 4.558339999999999748e+01 3.460029999999999717e+01
1.902952500000000313e+01 5.107572449599999231e+00 4.558480000000000132e+01 3.459749999999999659e+01
1.903683000000000192e+01 5.107806235199999989e+00 4.559530000000000172e+01 3.459810000000000230e+01
1.904413500000000425e+01 5.108069244000000175e+00 4.560229999999999961e+01 3.459669999999999845e+01
1.905144000000000304e+01 5.108332252799999473e+00 4.561410000000000053e+01 3.459770000000000323e+01
1.905874500000000182e+01 5.108595261599999660e+00 4.562290000000000134e+01 3.459709999999999752e+01
1.906605000000000061e+01 5.108858270399999846e+00 4.563439999999999941e+01 3.459819999999999851e+01
1.907335500000000295e+01 5.109121279199999144e+00 4.564339999999999975e+01 3.459790000000000276e+01
1.908066000000000173e+01 5.109413511199999647e+00 4.565390000000000015e+01 3.459890000000000043e+01
1.908796500000000052e+01 5.109676519999999833e+00 4.566239999999999810e+01 3.459879999999999711e+01
1.909526999999999930e+01 5.109968751999999448e+00 4.567179999999999751e+01 3.459980000000000189e+01
1.910257500000000164e+01 5.110260983999999951e+00 4.567949999999999733e+01 3.459969999999999857e+01
1.910988000000000397e+01 5.110523992800000137e+00 4.568780000000000285e+01 3.460060000000000002e+01
1.911718500000000276e+01 5.110816224799999752e+00 4.569469999999999743e+01 3.460060000000000002e+01
1.912449000000000154e+01 5.111079233599999938e+00 4.570210000000000150e+01 3.460139999999999816e+01
1.913179500000000388e+01 5.111371465599999553e+00 4.570819999999999794e+01 3.460139999999999816e+01
1.913910000000000267e+01 5.111634474399999739e+00 4.571470000000000056e+01 3.460210000000000008e+01
1.914640500000000145e+01 5.111926706399999354e+00 4.572010000000000218e+01 3.460210000000000008e+01
1.915371000000000024e+01 5.112189715199999540e+00 4.572590000000000288e+01 3.460269999999999868e+01
1.916101500000000257e+01 5.112481947199999155e+00 4.573069999999999879e+01 3.460269999999999868e+01
1.916832000000000136e+01 5.112744955999999341e+00 4.573570000000000135e+01 3.460320000000000107e+01
1.917562500000000014e+01 5.113037187999999844e+00 4.574000000000000199e+01 3.460309999999999775e+01
1.918293000000000248e+01 5.113300196799999142e+00 4.574450000000000216e+01 3.460360000000000014e+01
1.919023500000000126e+01 5.113592428799999645e+00 4.574830000000000041e+01 3.460349999999999682e+01
1.919754000000000360e+01 5.113855437599999831e+00 4.575220000000000198e+01 3.460379999999999967e+01
1.920484500000000239e+01 5.114118446399999129e+00 4.575560000000000116e+01 3.460360000000000014e+01
1.921215000000000117e+01 5.114410678399999632e+00 4.575909999999999656e+01 3.460379999999999967e+01
1.921945499999999996e+01 5.114673687199999819e+00 4.576209999999999667e+01 3.460360000000000014e+01
1.922676000000000229e+01 5.114965919199999433e+00 4.576530000000000342e+01 3.460379999999999967e+01
1.923406500000000108e+01 5.115228927999999620e+00 4.576800000000000068e+01 3.460360000000000014e+01
1.924136999999999986e+01 5.115491936799999806e+00 4.577080000000000126e+01 3.460370000000000346e+01
1.924867499999999865e+01 5.115784168799999421e+00 4.577320000000000277e+01 3.460340000000000060e+01
1.925598000000000098e+01 5.116047177599999607e+00 4.577570000000000050e+01 3.460349999999999682e+01
1.926328500000000332e+01 5.116310186399999793e+00 4.577790000000000248e+01 3.460320000000000107e+01
1.927059000000000211e+01 5.116602418399999408e+00 4.578009999999999735e+01 3.460320000000000107e+01
1.927789500000000089e+01 5.116865427199999594e+00 4.578209999999999980e+01 3.460289999999999822e+01
1.928520000000000323e+01 5.117128435999999780e+00 4.578410000000000224e+01 3.460289999999999822e+01
1.929250500000000201e+01 5.117420667999999395e+00 4.578589999999999804e+01 3.460260000000000247e+01
1.929981000000000080e+01 5.117683676799999581e+00 4.578770000000000095e+01 3.460260000000000247e+01
1.930711499999999958e+01 5.117946685599999768e+00 4.578929999999999723e+01 3.460220000000000340e+01
1.931442000000000192e+01 5.118209694399999066e+00 4.579099999999999682e+01 3.460210000000000008e+01
1.932172500000000070e+01 5.118501926399999569e+00 4.579240000000000066e+01 3.460179999999999723e+01
1.932902999999999949e+01 5.118764935199999755e+00 4.579390000000000072e+01 3.460170000000000101e+01
1.933633500000000183e+01 5.119027943999999941e+00 4.579520000000000124e+01 3.460130000000000194e+01
1.934364000000000416e+01 5.119290952800000127e+00 4.579659999999999798e+01 3.460119999999999862e+01
1.935094500000000295e+01 5.119553961600000314e+00 4.579780000000000229e+01 3.460079999999999956e+01
1.935825000000000173e+01 5.119846193599999928e+00 4.579899999999999949e+01 3.460060000000000002e+01
1.936555500000000052e+01 5.120109202400000115e+00 4.580010000000000048e+01 3.460029999999999717e+01
1.937286000000000286e+01 5.120372211200000301e+00 4.580120000000000147e+01 3.460009999999999764e+01
1.938016500000000164e+01 5.120635219999999599e+00 4.580219999999999914e+01 3.459969999999999857e+01
1.938747000000000043e+01 5.120898228799999785e+00 4.580330000000000013e+01 3.459949999999999903e+01
1.939477499999999921e+01 5.121161237599999971e+00 4.580420000000000158e+01 3.459909999999999997e+01
1.940208000000000155e+01 5.121424246399999269e+00 4.580510000000000304e+01 3.459890000000000043e+01
1.940938500000000033e+01 5.121687255199999456e+00 4.580590000000000117e+01 3.459850000000000136e+01
1.941669000000000267e+01 5.121950263999999642e+00 4.580680000000000263e+01 3.459850000000000136e+01
1.942399500000000145e+01 5.122213272799999828e+00 4.580760000000000076e+01 3.459839999999999804e+01
1.943130000000000379e+01 5.122476281600000014e+00 4.580839999999999890e+01 3.459839999999999804e+01
1.943860500000000258e+01 5.122768513599999629e+00 4.580910000000000082e+01 3.459819999999999851e+01
1.944591000000000136e+01 5.123031522399999815e+00 4.580980000000000274e+01 3.459819999999999851e+01
1.945321500000000015e+01 5.123294531200000002e+00 4.581040000000000134e+01 3.459810000000000230e+01
1.946052000000000248e+01 5.123557540000000188e+00 4.581110000000000326e+01 3.459810000000000230e+01
1.946782500000000127e+01 5.123791325599999169e+00 4.581170000000000186e+01 3.459790000000000276e+01
1.947513000000000005e+01 5.124054334399999355e+00 4.581230000000000047e+01 3.459790000000000276e+01
1.948243499999999884e+01 5.124317343199999542e+00 4.581289999999999907e+01 3.459770000000000323e+01
1.948974000000000117e+01 5.124580351999999728e+00 4.581340000000000146e+01 3.459770000000000323e+01
1.949704500000000351e+01 5.124843360799999914e+00 4.581389999999999674e+01 3.459749999999999659e+01
1.950435000000000230e+01 5.125106369600000100e+00 4.581450000000000244e+01 3.459740000000000038e+01
1.951165500000000108e+01 5.125369378399999398e+00 4.581490000000000151e+01 3.459720000000000084e+01
1.951896000000000342e+01 5.125632387199999584e+00 4.581539999999999679e+01 3.459720000000000084e+01
1.952626500000000220e+01 5.125895395999999771e+00 4.581589999999999918e+01 3.459700000000000131e+01
1.953357000000000099e+01 5.126158404799999069e+00 4.581629999999999825e+01 3.459700000000000131e+01
1.954087499999999977e+01 5.126421413599999255e+00 4.581669999999999732e+01 3.459680000000000177e+01
1.954818000000000211e+01 5.126655199200000013e+00 4.581710000000000349e+01 3.459669999999999845e+01
1.955548500000000089e+01 5.126918208000000199e+00 4.581750000000000256e+01 3.459649999999999892e+01
1.956278999999999968e+01 5.127181216799999497e+00 4.581790000000000163e+01 3.459649999999999892e+01
1.957009500000000202e+01 5.127444225599999683e+00 4.581819999999999737e+01 3.459620000000000317e+01
1.957740000000000435e+01 5.127707234399999869e+00 4.581860000000000355e+01 3.459620000000000317e+01
1.958470500000000314e+01 5.127941019999999739e+00 4.581889999999999930e+01 3.459599999999999653e+01
1.959201000000000192e+01 5.128204028799999925e+00 4.581920000000000215e+01 3.459590000000000032e+01
1.959931500000000071e+01 5.128467037600000111e+00 4.581949999999999790e+01 3.459570000000000078e+01
1.960662000000000305e+01 5.128730046399999409e+00 4.581989999999999696e+01 3.459559999999999746e+01
1.961392500000000183e+01 5.128963831999999279e+00 4.582019999999999982e+01 3.459539999999999793e+01
1.962123000000000062e+01 5.129226840800000353e+00 4.582059999999999889e+01 3.459530000000000172e+01
1.962853499999999940e+01 5.129489849599999651e+00 4.582090000000000174e+01 3.459510000000000218e+01
1.963584000000000174e+01 5.129723635199999521e+00 4.582130000000000081e+01 3.459510000000000218e+01
1.964314500000000052e+01 5.129986643999999707e+00 4.582159999999999656e+01 3.459479999999999933e+01
1.965045000000000286e+01 5.130249652799999005e+00 4.582189999999999941e+01 3.459479999999999933e+01
1.965775500000000164e+01 5.130483438399999763e+00 4.582220000000000226e+01 3.459449999999999648e+01
1.966506000000000398e+01 5.130746447199999949e+00 4.582249999999999801e+01 3.459449999999999648e+01
1.967236500000000277e+01 5.131009456000000135e+00 4.582280000000000086e+01 3.459420000000000073e+01
1.967967000000000155e+01 5.131243241600000005e+00 4.582309999999999661e+01 3.459409999999999741e+01
1.968697500000000034e+01 5.131506250400000191e+00 4.582339999999999947e+01 3.459389999999999787e+01
1.969428000000000267e+01 5.131769259200000377e+00 4.582370000000000232e+01 3.459380000000000166e+01
1.970158500000000146e+01 5.132003044799999358e+00 4.582390000000000185e+01 3.459360000000000213e+01
1.970889000000000024e+01 5.132266053599999545e+00 4.582419999999999760e+01 3.459349999999999881e+01
1.971619499999999903e+01 5.132499839200000302e+00 4.582439999999999714e+01 3.459329999999999927e+01
1.972350000000000136e+01 5.132762847999999600e+00 4.582469999999999999e+01 3.459320000000000306e+01
1.973080500000000370e+01 5.132996633599999470e+00 4.582489999999999952e+01 3.459300000000000352e+01
1.973811000000000249e+01 5.133259642399999656e+00 4.582520000000000238e+01 3.459290000000000020e+01
1.974541500000000127e+01 5.133493427999999525e+00 4.582540000000000191e+01 3.459270000000000067e+01
1.975272000000000361e+01 5.133756436799999712e+00 4.582560000000000144e+01 3.459259999999999735e+01
1.976002500000000239e+01 5.133990222399999581e+00 4.582580000000000098e+01 3.459230000000000160e+01
1.976733000000000118e+01 5.134253231199999767e+00 4.582609999999999673e+01 3.459219999999999828e+01
1.977463499999999996e+01 5.134487016799999637e+00 4.582630000000000337e+01 3.459199999999999875e+01
1.978194000000000230e+01 5.134750025599999823e+00 4.582650000000000290e+01 3.459190000000000254e+01
1.978924500000000108e+01 5.134983811199999693e+00 4.582670000000000243e+01 3.459170000000000300e+01
1.979654999999999987e+01 5.135246819999999879e+00 4.582690000000000197e+01 3.459159999999999968e+01
1.980385500000000221e+01 5.135480605599999748e+00 4.582710000000000150e+01 3.459129999999999683e+01
1.981116000000000454e+01 5.135714391199999618e+00 4.582719999999999771e+01 3.459120000000000061e+01
1.981846500000000333e+01 5.135977399999999804e+00 4.582739999999999725e+01 3.459100000000000108e+01
1.982577000000000211e+01 5.136211185599999673e+00 4.582759999999999678e+01 3.459089999999999776e+01
1.983307500000000090e+01 5.136474194399999860e+00 4.582780000000000342e+01 3.459069999999999823e+01
1.984038000000000324e+01 5.136707979999999729e+00 4.582789999999999964e+01 3.459060000000000201e+01
1.984768500000000202e+01 5.136941765599999599e+00 4.582809999999999917e+01 3.459029999999999916e+01
1.985499000000000080e+01 5.137204774399999785e+00 4.582829999999999870e+01 3.459020000000000294e+01
1.986229499999999959e+01 5.137438559999999654e+00 4.582840000000000202e+01 3.459000000000000341e+01
1.986960000000000193e+01 5.137672345599999524e+00 4.582860000000000156e+01 3.458990000000000009e+01
1.987690500000000071e+01 5.137935354399999710e+00 4.582869999999999777e+01 3.458970000000000056e+01
1.988421000000000305e+01 5.138169139999999580e+00 4.582889999999999731e+01 3.458950000000000102e+01
1.989151500000000183e+01 5.138402925599999449e+00 4.582900000000000063e+01 3.458930000000000149e+01
1.989882000000000417e+01 5.138665934399999635e+00 4.582920000000000016e+01 3.458919999999999817e+01
1.990612500000000296e+01 5.138899719999999505e+00 4.582930000000000348e+01 3.458899999999999864e+01
1.991343000000000174e+01 5.139133505599999374e+00 4.582950000000000301e+01 3.458890000000000242e+01
1.992073500000000053e+01 5.139367291199999244e+00 4.582959999999999923e+01 3.458859999999999957e+01
1.992804000000000286e+01 5.139630299999999430e+00 4.582970000000000255e+01 3.458850000000000335e+01
1.993534500000000165e+01 5.139864085600000188e+00 4.582990000000000208e+01 3.458829999999999671e+01
1.994265000000000043e+01 5.140097871199999169e+00 4.582999999999999829e+01 3.458820000000000050e+01
1.994995499999999922e+01 5.140331656799999926e+00 4.583010000000000161e+01 3.458789999999999765e+01
1.995726000000000155e+01 5.140565442399999796e+00 4.583030000000000115e+01 3.458780000000000143e+01
1.996456500000000389e+01 5.140828451199999094e+00 4.583050000000000068e+01 3.458760000000000190e+01
1.997187000000000268e+01 5.141062236799999852e+00 4.583089999999999975e+01 3.458749999999999858e+01
1.997917500000000146e+01 5.141296022399999721e+00 4.583120000000000260e+01 3.458720000000000283e+01
1.998648000000000380e+01 5.141529808000000479e+00 4.583149999999999835e+01 3.458709999999999951e+01
1.999378500000000258e+01 5.141763593599999460e+00 4.583180000000000121e+01 3.458689999999999998e+01
2.000109000000000137e+01 5.141997379200000218e+00 4.583209999999999695e+01 3.458679999999999666e+01
2.000839500000000015e+01 5.142260388000000404e+00 4.583239999999999981e+01 3.458659999999999712e+01
2.001570000000000249e+01 5.142494173599999385e+00 4.583270000000000266e+01 3.458639999999999759e+01
2.002300500000000127e+01 5.142727959199999255e+00 4.583299999999999841e+01 3.458619999999999806e+01
2.003031000000000006e+01 5.142961744800000012e+00 4.583330000000000126e+01 3.458610000000000184e+01
2.003761500000000240e+01 5.143195530399998994e+00 4.583359999999999701e+01 3.458590000000000231e+01
2.004492000000000473e+01 5.143429315999999751e+00 4.583389999999999986e+01 3.458570000000000277e+01
2.005222500000000352e+01 5.143663101599999621e+00 4.583420000000000272e+01 3.458550000000000324e+01
2.005953000000000230e+01 5.143896887200000378e+00 4.583449999999999847e+01 3.458539999999999992e+01
2.006683500000000109e+01 5.144130672799999360e+00 4.583480000000000132e+01 3.458520000000000039e+01
2.007414000000000343e+01 5.144364458400000117e+00 4.583509999999999707e+01 3.458509999999999707e+01
2.008144500000000221e+01 5.144598243999999987e+00 4.583539999999999992e+01 3.458480000000000132e+01
2.008875000000000099e+01 5.144832029599998968e+00 4.583570000000000277e+01 3.458469999999999800e+01
2.009605499999999978e+01 5.145065815199999726e+00 4.583599999999999852e+01 3.458449999999999847e+01
2.010335999999999856e+01 5.145299600799999595e+00 4.583619999999999806e+01 3.458440000000000225e+01
2.011066500000000090e+01 5.145533386400000353e+00 4.583650000000000091e+01 3.458409999999999940e+01
2.011797000000000324e+01 5.145767171999999334e+00 4.583679999999999666e+01 3.458400000000000318e+01
2.012527500000000202e+01 5.146000957600000092e+00 4.583709999999999951e+01 3.458379999999999654e+01
2.013258000000000081e+01 5.146234743199999961e+00 4.583740000000000236e+01 3.458359999999999701e+01
2.013988500000000315e+01 5.146468528799998943e+00 4.583760000000000190e+01 3.458339999999999748e+01
2.014719000000000193e+01 5.146702314399999700e+00 4.583789999999999765e+01 3.458330000000000126e+01
2.015449500000000072e+01 5.146936099999999570e+00 4.583820000000000050e+01 3.458299999999999841e+01
2.016179999999999950e+01 5.147169885600000327e+00 4.583840000000000003e+01 3.458290000000000219e+01
2.016910500000000184e+01 5.147403671199999309e+00 4.583870000000000289e+01 3.458270000000000266e+01
2.017641000000000062e+01 5.147608233599999750e+00 4.583899999999999864e+01 3.458250000000000313e+01
2.018371499999999941e+01 5.147842019199999619e+00 4.583919999999999817e+01 3.458229999999999649e+01
2.019102000000000174e+01 5.148075804799999489e+00 4.583950000000000102e+01 3.458209999999999695e+01
2.019832500000000408e+01 5.148309590399999358e+00 4.583979999999999677e+01 3.458189999999999742e+01
2.020563000000000287e+01 5.148543376000000116e+00 4.584000000000000341e+01 3.458180000000000121e+01
2.021293500000000165e+01 5.148777161599999985e+00 4.584029999999999916e+01 3.458149999999999835e+01
2.022024000000000044e+01 5.149010947199999855e+00 4.584049999999999869e+01 3.458140000000000214e+01
2.022754500000000277e+01 5.149215509599999407e+00 4.584080000000000155e+01 3.458120000000000260e+01
2.023485000000000156e+01 5.149449295200000165e+00 4.584109999999999729e+01 3.458100000000000307e+01
2.024215500000000034e+01 5.149683080799999146e+00 4.584129999999999683e+01 3.458080000000000354e+01
2.024945999999999913e+01 5.149916866399999904e+00 4.584159999999999968e+01 3.458059999999999690e+01
2.025676500000000146e+01 5.150150651999999774e+00 4.584179999999999922e+01 3.458039999999999736e+01
2.026407000000000025e+01 5.150355214400000214e+00 4.584210000000000207e+01 3.458019999999999783e+01
2.027137500000000259e+01 5.150588999999999196e+00 4.584230000000000160e+01 3.457999999999999829e+01
2.027868000000000137e+01 5.150822785599999953e+00 4.584259999999999735e+01 3.457979999999999876e+01
2.028598500000000371e+01 5.151056571199999823e+00 4.584279999999999688e+01 3.457959999999999923e+01
2.029329000000000249e+01 5.151261133600000264e+00 4.584309999999999974e+01 3.457939999999999969e+01
2.030059500000000128e+01 5.151494919199999245e+00 4.584329999999999927e+01 3.457920000000000016e+01
2.030790000000000006e+01 5.151728704800000003e+00 4.584349999999999881e+01 3.457900000000000063e+01
2.031520500000000240e+01 5.151933267199999555e+00 4.584380000000000166e+01 3.457880000000000109e+01
2.032251000000000118e+01 5.152167052799999425e+00 4.584400000000000119e+01 3.457860000000000156e+01
2.032981499999999997e+01 5.152400838399999294e+00 4.584429999999999694e+01 3.457840000000000202e+01
2.033711999999999875e+01 5.152605400799999735e+00 4.584449999999999648e+01 3.457829999999999870e+01
2.034442500000000109e+01 5.152839186400000493e+00 4.584470000000000312e+01 3.457800000000000296e+01
2.035173000000000343e+01 5.153072971999999474e+00 4.584499999999999886e+01 3.457789999999999964e+01
2.035903500000000221e+01 5.153277534399999915e+00 4.584519999999999840e+01 3.457759999999999678e+01
2.036634000000000100e+01 5.153511319999999785e+00 4.584550000000000125e+01 3.457750000000000057e+01
2.037364500000000334e+01 5.153745105599999654e+00 4.584570000000000078e+01 3.457730000000000103e+01
2.038095000000000212e+01 5.153949667999999207e+00 4.584590000000000032e+01 3.457710000000000150e+01
2.038825500000000090e+01 5.154183453599999964e+00 4.584620000000000317e+01 3.457690000000000197e+01
2.039555999999999969e+01 5.154388016000000405e+00 4.584640000000000271e+01 3.457670000000000243e+01
2.040286500000000203e+01 5.154621801599999387e+00 4.584660000000000224e+01 3.457650000000000290e+01
2.041017000000000081e+01 5.154826363999999828e+00 4.584680000000000177e+01 3.457630000000000337e+01
2.041747499999999960e+01 5.155060149599999697e+00 4.584709999999999752e+01 3.457609999999999673e+01
2.042478000000000193e+01 5.155293935200000455e+00 4.584729999999999706e+01 3.457600000000000051e+01
2.043208500000000427e+01 5.155498497599999119e+00 4.584749999999999659e+01 3.457569999999999766e+01
2.043939000000000306e+01 5.155732283199999877e+00 4.584779999999999944e+01 3.457560000000000144e+01
2.044669500000000184e+01 5.155936845600000318e+00 4.584799999999999898e+01 3.457529999999999859e+01
2.045400000000000063e+01 5.156170631199999299e+00 4.584819999999999851e+01 3.457520000000000238e+01
2.046130500000000296e+01 5.156375193599999740e+00 4.584839999999999804e+01 3.457500000000000284e+01
2.046861000000000175e+01 5.156725871999999988e+00 4.591210000000000235e+01 3.445629999999999882e+01
2.047591500000000053e+01 5.157076550399999348e+00 4.589739999999999753e+01 3.443500000000000227e+01
2.048321999999999932e+01 5.157339559199999535e+00 4.590140000000000242e+01 3.443800000000000239e+01
2.049052500000000165e+01 5.157573344800000292e+00 4.589779999999999660e+01 3.443489999999999895e+01
2.049783000000000044e+01 5.157748684000000416e+00 4.590209999999999724e+01 3.444010000000000105e+01
2.050513500000000278e+01 5.157953246399999081e+00 4.590090000000000003e+01 3.444080000000000297e+01
2.051244000000000156e+01 5.158128585600000093e+00 4.590520000000000067e+01 3.444659999999999656e+01
2.051974500000000390e+01 5.158333147999999646e+00 4.590540000000000020e+01 3.444879999999999853e+01
2.052705000000000268e+01 5.158508487199999770e+00 4.590959999999999752e+01 3.445439999999999969e+01
2.053435500000000147e+01 5.158683826399999006e+00 4.591029999999999944e+01 3.445709999999999695e+01
2.054166000000000025e+01 5.158859165600000019e+00 4.591420000000000101e+01 3.446229999999999905e+01
2.054896500000000259e+01 5.159034504800000143e+00 4.591519999999999868e+01 3.446509999999999962e+01
2.055627000000000137e+01 5.159239067199999695e+00 4.591879999999999740e+01 3.446979999999999933e+01
2.056357500000000016e+01 5.159414406399998931e+00 4.591989999999999839e+01 3.447259999999999991e+01
2.057087999999999894e+01 5.159589745599999944e+00 4.592320000000000135e+01 3.447690000000000055e+01
2.057818500000000128e+01 5.159794307999999496e+00 4.592439999999999856e+01 3.447939999999999827e+01
2.058549000000000362e+01 5.159969647199999621e+00 4.592739999999999867e+01 3.448329999999999984e+01
2.059279500000000240e+01 5.160144986399999745e+00 4.592860000000000298e+01 3.448559999999999803e+01
2.060010000000000119e+01 5.160349548799999297e+00 4.593139999999999645e+01 3.448910000000000053e+01
2.060740500000000353e+01 5.160524887999999422e+00 4.593249999999999744e+01 3.449119999999999919e+01
2.061471000000000231e+01 5.160729450399999862e+00 4.593509999999999849e+01 3.449430000000000263e+01
2.062201500000000109e+01 5.160934012800000303e+00 4.593610000000000326e+01 3.449620000000000175e+01
2.062931999999999988e+01 5.161109351999999539e+00 4.593849999999999767e+01 3.449889999999999901e+01
2.063662500000000222e+01 5.161313914399999980e+00 4.593950000000000244e+01 3.450059999999999860e+01
2.064393000000000100e+01 5.161489253600000104e+00 4.594169999999999732e+01 3.450310000000000343e+01
2.065123499999999979e+01 5.161693815999999657e+00 4.594270000000000209e+01 3.450460000000000349e+01
2.065854000000000212e+01 5.161898378399999210e+00 4.594469999999999743e+01 3.450679999999999836e+01
2.066584500000000446e+01 5.162073717599999334e+00 4.594570000000000221e+01 3.450820000000000221e+01
2.067315000000000325e+01 5.162278279999999775e+00 4.594749999999999801e+01 3.451019999999999754e+01
2.068045500000000203e+01 5.162482842400000216e+00 4.594839999999999947e+01 3.451140000000000185e+01
2.068776000000000082e+01 5.162687404799999769e+00 4.595009999999999906e+01 3.451310000000000144e+01
2.069506500000000315e+01 5.162862743999999893e+00 4.595089999999999719e+01 3.451420000000000243e+01
2.070237000000000194e+01 5.163067306399999445e+00 4.595259999999999678e+01 3.451579999999999870e+01
2.070967500000000072e+01 5.163271868799999886e+00 4.595340000000000202e+01 3.451680000000000348e+01
2.071697999999999951e+01 5.163476431199999439e+00 4.595490000000000208e+01 3.451820000000000022e+01
2.072428500000000184e+01 5.163680993599999880e+00 4.595570000000000022e+01 3.451899999999999835e+01
2.073159000000000063e+01 5.163856332800000004e+00 4.595709999999999695e+01 3.452029999999999887e+01
2.073889500000000297e+01 5.164060895199999557e+00 4.595790000000000219e+01 3.452109999999999701e+01
2.074620000000000175e+01 5.164265457599999110e+00 4.595929999999999893e+01 3.452219999999999800e+01
2.075350500000000409e+01 5.164470019999999550e+00 4.596000000000000085e+01 3.452289999999999992e+01
2.076081000000000287e+01 5.164645359199999675e+00 4.596130000000000138e+01 3.452389999999999759e+01
2.076811500000000166e+01 5.164849921600000116e+00 4.596200000000000330e+01 3.452450000000000330e+01
2.077542000000000044e+01 5.165054484000000556e+00 4.596329999999999671e+01 3.452550000000000097e+01
2.078272500000000278e+01 5.165259046399999221e+00 4.596390000000000242e+01 3.452600000000000335e+01
2.079003000000000156e+01 5.165463608799999662e+00 4.596509999999999962e+01 3.452680000000000149e+01
2.079733500000000035e+01 5.165638947999999786e+00 4.596580000000000155e+01 3.452729999999999677e+01
2.080463999999999913e+01 5.165843510400000227e+00 4.596699999999999875e+01 3.452810000000000201e+01
2.081194500000000147e+01 5.166048072799999780e+00 4.596759999999999735e+01 3.452859999999999729e+01
2.081925000000000381e+01 5.166252635199999332e+00 4.596869999999999834e+01 3.452949999999999875e+01
2.082655500000000259e+01 5.166457197599999773e+00 4.596929999999999694e+01 3.453000000000000114e+01
2.083386000000000138e+01 5.166632536799999897e+00 4.597039999999999793e+01 3.453079999999999927e+01
2.084116500000000372e+01 5.166837099199999450e+00 4.597099999999999653e+01 3.453130000000000166e+01
2.084847000000000250e+01 5.167041661599999891e+00 4.597209999999999752e+01 3.453199999999999648e+01
2.085577500000000128e+01 5.167246223999999444e+00 4.597270000000000323e+01 3.453240000000000265e+01
2.086308000000000007e+01 5.167421563200000456e+00 4.597370000000000090e+01 3.453309999999999746e+01
2.087038500000000241e+01 5.167626125599999121e+00 4.597429999999999950e+01 3.453349999999999653e+01
2.087769000000000119e+01 5.167830687999999562e+00 4.597520000000000095e+01 3.453410000000000224e+01
2.088499499999999998e+01 5.168035250400000002e+00 4.597579999999999956e+01 3.453450000000000131e+01
2.089230000000000231e+01 5.168210589600000127e+00 4.597679999999999723e+01 3.453509999999999991e+01
2.089960500000000465e+01 5.168415151999999679e+00 4.597729999999999961e+01 3.453540000000000276e+01
2.090691000000000344e+01 5.168619714399999232e+00 4.597820000000000107e+01 3.453589999999999804e+01
2.091421500000000222e+01 5.168824276799999673e+00 4.597879999999999967e+01 3.453620000000000090e+01
2.092152000000000100e+01 5.168999615999999797e+00 4.597970000000000113e+01 3.453670000000000329e+01
2.092882500000000334e+01 5.169204178399999350e+00 4.598020000000000351e+01 3.453699999999999903e+01
2.093613000000000213e+01 5.169408740799999791e+00 4.598109999999999786e+01 3.453750000000000142e+01
2.094343500000000091e+01 5.169584079999999915e+00 4.598169999999999646e+01 3.453770000000000095e+01
2.095073999999999970e+01 5.169788642400000356e+00 4.598250000000000171e+01 3.453820000000000334e+01
2.095804500000000203e+01 5.169993204799999020e+00 4.598299999999999699e+01 3.453840000000000288e+01
2.096535000000000082e+01 5.170197767199999461e+00 4.598389999999999844e+01 3.453880000000000194e+01
2.097265500000000316e+01 5.170373106399999585e+00 4.598440000000000083e+01 3.453900000000000148e+01
2.097996000000000194e+01 5.170577668800000026e+00 4.598519999999999897e+01 3.453940000000000055e+01
2.098726500000000428e+01 5.170782231199999579e+00 4.598570000000000135e+01 3.453960000000000008e+01
2.099457000000000306e+01 5.170957570399999703e+00 4.598649999999999949e+01 3.453999999999999915e+01
2.100187500000000185e+01 5.171162132800000144e+00 4.598700000000000188e+01 3.454010000000000247e+01
2.100918000000000063e+01 5.171366695199999697e+00 4.598780000000000001e+01 3.454050000000000153e+01
2.101648499999999942e+01 5.171542034399999821e+00 4.598830000000000240e+01 3.454059999999999775e+01
2.102379000000000175e+01 5.171746596799999374e+00 4.598899999999999721e+01 3.454099999999999682e+01
2.103109500000000054e+01 5.171921935999999498e+00 4.598949999999999960e+01 3.454110000000000014e+01
2.103839999999999932e+01 5.172126498399999939e+00 4.599029999999999774e+01 3.454140000000000299e+01
2.104570500000000166e+01 5.172331060800000380e+00 4.599080000000000013e+01 3.454149999999999920e+01
2.105301000000000400e+01 5.172506399999999616e+00 4.599150000000000205e+01 3.454180000000000206e+01
2.106031500000000278e+01 5.172710962400000057e+00 4.599199999999999733e+01 3.454189999999999827e+01
2.106762000000000157e+01 5.172915524799999609e+00 4.599269999999999925e+01 3.454220000000000113e+01
2.107492500000000035e+01 5.173090863999999733e+00 4.599320000000000164e+01 3.454229999999999734e+01
2.108223000000000269e+01 5.173295426399999286e+00 4.599389999999999645e+01 3.454249999999999687e+01
2.108953500000000147e+01 5.173470765599999410e+00 4.599430000000000263e+01 3.454260000000000019e+01
2.109684000000000026e+01 5.173675327999999851e+00 4.599499999999999744e+01 3.454290000000000305e+01
2.110414499999999904e+01 5.173850667199999975e+00 4.599549999999999983e+01 3.454299999999999926e+01
2.111145000000000138e+01 5.174055229599999528e+00 4.599620000000000175e+01 3.454319999999999879e+01
2.111875500000000017e+01 5.174230568799999652e+00 4.599660000000000082e+01 3.454330000000000211e+01
2.112606000000000250e+01 5.174435131200000093e+00 4.599730000000000274e+01 3.454350000000000165e+01
2.113336500000000129e+01 5.174639693599999646e+00 4.599770000000000181e+01 3.454350000000000165e+01
2.114067000000000363e+01 5.174815032799999770e+00 4.599839999999999662e+01 3.454370000000000118e+01
2.114797500000000241e+01 5.175019595199999323e+00 4.599880000000000280e+01 3.454379999999999740e+01
2.115528000000000119e+01 5.175194934399999447e+00 4.599949999999999761e+01 3.454399999999999693e+01
2.116258499999999998e+01 5.175399496799999888e+00 4.599989999999999668e+01 3.454399999999999693e+01
2.116989000000000232e+01 5.175574836000000012e+00 4.600059999999999860e+01 3.454419999999999646e+01
2.117719500000000110e+01 5.175779398399999565e+00 4.600099999999999767e+01 3.454419999999999646e+01
2.118449999999999989e+01 5.175954737599999689e+00 4.600160000000000338e+01 3.454440000000000310e+01
2.119180499999999867e+01 5.176130076799999813e+00 4.600209999999999866e+01 3.454440000000000310e+01
2.119911000000000101e+01 5.176334639200000254e+00 4.600269999999999726e+01 3.454460000000000264e+01
2.120641500000000335e+01 5.176509978399999490e+00 4.600310000000000343e+01 3.454460000000000264e+01
2.121372000000000213e+01 5.176714540799999931e+00 4.600370000000000203e+01 3.454480000000000217e+01
2.122102500000000092e+01 5.176889880000000055e+00 4.600419999999999732e+01 3.454480000000000217e+01
2.122833000000000325e+01 5.177094442399999608e+00 4.600480000000000302e+01 3.454500000000000171e+01
2.123563500000000204e+01 5.177269781599999732e+00 4.600520000000000209e+01 3.454500000000000171e+01
2.124294000000000082e+01 5.177474343999999284e+00 4.600580000000000069e+01 3.454509999999999792e+01
2.125024499999999961e+01 5.177649683199999409e+00 4.600619999999999976e+01 3.454509999999999792e+01
2.125755000000000194e+01 5.177825022399999533e+00 4.600679999999999836e+01 3.454529999999999745e+01
2.126485500000000073e+01 5.178029584799999974e+00 4.600719999999999743e+01 3.454529999999999745e+01
2.127215999999999951e+01 5.178204923999999210e+00 4.600780000000000314e+01 3.454540000000000077e+01
2.127946500000000185e+01 5.178409486399999651e+00 4.600820000000000221e+01 3.454540000000000077e+01
2.128677000000000419e+01 5.178584825599999775e+00 4.600880000000000081e+01 3.454549999999999699e+01
2.129407500000000297e+01 5.178760164799999899e+00 4.600919999999999987e+01 3.454549999999999699e+01
2.130138000000000176e+01 5.178964727199999452e+00 4.600979999999999848e+01 3.454560000000000031e+01
2.130868500000000054e+01 5.179140066399999576e+00 4.601019999999999754e+01 3.454560000000000031e+01
2.131599000000000288e+01 5.179315405599999700e+00 4.601069999999999993e+01 3.454569999999999652e+01
2.132329500000000166e+01 5.179519968000000141e+00 4.601109999999999900e+01 3.454549999999999699e+01
2.133060000000000045e+01 5.179695307199999377e+00 4.601169999999999760e+01 3.454540000000000077e+01
2.133790499999999923e+01 5.179870646399999501e+00 4.601209999999999667e+01 3.454520000000000124e+01
2.134521000000000157e+01 5.180075208799999942e+00 4.601259999999999906e+01 3.454520000000000124e+01
2.135251500000000036e+01 5.180250548000000066e+00 4.601299999999999812e+01 3.454500000000000171e+01
2.135982000000000269e+01 5.180425887200000190e+00 4.601359999999999673e+01 3.454489999999999839e+01
2.136712500000000148e+01 5.180630449599999743e+00 4.601400000000000290e+01 3.454469999999999885e+01
2.137443000000000382e+01 5.180805788799999867e+00 4.601449999999999818e+01 3.454460000000000264e+01
2.138173500000000260e+01 5.180981127999999991e+00 4.601489999999999725e+01 3.454440000000000310e+01
2.138904000000000138e+01 5.181156467200000115e+00 4.601539999999999964e+01 3.454440000000000310e+01
2.139634500000000017e+01 5.181361029599999668e+00 4.601579999999999870e+01 3.454419999999999646e+01
2.140365000000000251e+01 5.181536368799999792e+00 4.601639999999999731e+01 3.454410000000000025e+01
2.141095500000000129e+01 5.181711707999999916e+00 4.601670000000000016e+01 3.454390000000000072e+01
2.141826000000000008e+01 5.181887047200000040e+00 4.601729999999999876e+01 3.454379999999999740e+01
2.142556499999999886e+01 5.182091609600000481e+00 4.601769999999999783e+01 3.454359999999999786e+01
2.143287000000000120e+01 5.182266948799999717e+00 4.601820000000000022e+01 3.454350000000000165e+01
2.144017500000000354e+01 5.182442287999999841e+00 4.601859999999999928e+01 3.454330000000000211e+01
2.144748000000000232e+01 5.182617627199999966e+00 4.601910000000000167e+01 3.454319999999999879e+01
2.145478500000000111e+01 5.182792966400000090e+00 4.601950000000000074e+01 3.454299999999999926e+01
2.146209000000000344e+01 5.182997528799999643e+00 4.602000000000000313e+01 3.454290000000000305e+01
2.146939500000000223e+01 5.183172867999999767e+00 4.602029999999999887e+01 3.454270000000000351e+01
2.147670000000000101e+01 5.183348207199999891e+00 4.602080000000000126e+01 3.454260000000000019e+01
2.148400499999999980e+01 5.183523546400000015e+00 4.602120000000000033e+01 3.454240000000000066e+01
2.149131000000000213e+01 5.183698885600000139e+00 4.602170000000000272e+01 3.454229999999999734e+01
2.149861500000000092e+01 5.183903447999999692e+00 4.602210000000000178e+01 3.454209999999999781e+01
2.150591999999999970e+01 5.184078787199999816e+00 4.602259999999999707e+01 3.454200000000000159e+01
2.151322500000000204e+01 5.184254126399999940e+00 4.602300000000000324e+01 3.454169999999999874e+01
2.152053000000000438e+01 5.184429465600000064e+00 4.602349999999999852e+01 3.454160000000000252e+01
2.152783500000000316e+01 5.184604804799999300e+00 4.602380000000000138e+01 3.454140000000000299e+01
2.153514000000000195e+01 5.184780143999999424e+00 4.602429999999999666e+01 3.454129999999999967e+01
2.154244500000000073e+01 5.184955483199999549e+00 4.602470000000000283e+01 3.454110000000000014e+01
2.154975000000000307e+01 5.185130822399999673e+00 4.602519999999999811e+01 3.454099999999999682e+01
2.155705500000000185e+01 5.185335384800000114e+00 4.602559999999999718e+01 3.454079999999999728e+01
2.156436000000000064e+01 5.185510723999999350e+00 4.602600000000000335e+01 3.454070000000000107e+01
2.157166499999999942e+01 5.185686063199999474e+00 4.602640000000000242e+01 3.454039999999999822e+01
2.157897000000000176e+01 5.185861402399999598e+00 4.602689999999999770e+01 3.454030000000000200e+01
2.158627500000000055e+01 5.186036741599999722e+00 4.602720000000000056e+01 3.454010000000000247e+01
2.159358000000000288e+01 5.186212080799998958e+00 4.602770000000000294e+01 3.453999999999999915e+01
2.160088500000000167e+01 5.186387419999999970e+00 4.602810000000000201e+01 3.453979999999999961e+01
2.160819000000000401e+01 5.186562759200000094e+00 4.602850000000000108e+01 3.453970000000000340e+01
2.161549500000000279e+01 5.186738098400000219e+00 4.602890000000000015e+01 3.453940000000000055e+01
2.162280000000000157e+01 5.186913437600000343e+00 4.602940000000000254e+01 3.453929999999999723e+01
2.163010500000000036e+01 5.187088776799999579e+00 4.602969999999999828e+01 3.453909999999999769e+01
2.163741000000000270e+01 5.187264115999999703e+00 4.603020000000000067e+01 3.453900000000000148e+01
2.164471500000000148e+01 5.187439455199999827e+00 4.603059999999999974e+01 3.453880000000000194e+01
2.165202000000000027e+01 5.187614794399999951e+00 4.603099999999999881e+01 3.453860000000000241e+01
2.165932499999999905e+01 5.187790133599999187e+00 4.603139999999999787e+01 3.453840000000000288e+01
2.166663000000000494e+01 5.187965472799999311e+00 4.603179999999999694e+01 3.453829999999999956e+01
2.167393500000000373e+01 5.188140811999999435e+00 4.603220000000000312e+01 3.453810000000000002e+01
2.168124000000000251e+01 5.188316151199999560e+00 4.603260000000000218e+01 3.453790000000000049e+01
2.168854500000000129e+01 5.188491490399999684e+00 4.603300000000000125e+01 3.453770000000000095e+01
2.169585000000000363e+01 5.188666829599999808e+00 4.603340000000000032e+01 3.453759999999999764e+01
2.170315500000000242e+01 5.188842168799999932e+00 4.603379999999999939e+01 3.453739999999999810e+01
2.171046000000000120e+01 5.189017508000000056e+00 4.603419999999999845e+01 3.453719999999999857e+01
2.171776499999999999e+01 5.189192847200000180e+00 4.603459999999999752e+01 3.453699999999999903e+01
2.172507000000000232e+01 5.189368186400000305e+00 4.603499999999999659e+01 3.453690000000000282e+01
2.173237500000000111e+01 5.189543525599999541e+00 4.603540000000000276e+01 3.453659999999999997e+01
2.173967999999999989e+01 5.189718864799999665e+00 4.603580000000000183e+01 3.453649999999999665e+01
2.174698500000000223e+01 5.189894203999999789e+00 4.603620000000000090e+01 3.453629999999999711e+01
2.175429000000000457e+01 5.190040319999999596e+00 4.603659999999999997e+01 3.453620000000000090e+01
2.176159500000000335e+01 5.190215659199999720e+00 4.603699999999999903e+01 3.453589999999999804e+01
2.176890000000000214e+01 5.190390998399999845e+00 4.603739999999999810e+01 3.453580000000000183e+01
2.177620500000000092e+01 5.190566337599999969e+00 4.603779999999999717e+01 3.453560000000000230e+01
2.178351000000000326e+01 5.190741676800000093e+00 4.603820000000000334e+01 3.453540000000000276e+01
2.179081500000000204e+01 5.190917016000000217e+00 4.603849999999999909e+01 3.453520000000000323e+01
2.179812000000000083e+01 5.191092355199999453e+00 4.603900000000000148e+01 3.453509999999999991e+01
2.180542499999999961e+01 5.191267694399999577e+00 4.603929999999999723e+01 3.453490000000000038e+01
2.181273000000000195e+01 5.191413810399999385e+00 4.603970000000000340e+01 3.453470000000000084e+01
2.182003500000000429e+01 5.191589149599999509e+00 4.604010000000000247e+01 3.453450000000000131e+01
2.182734000000000307e+01 5.191764488799999633e+00 4.604050000000000153e+01 3.453439999999999799e+01
2.183464500000000186e+01 5.191939827999999757e+00 4.604090000000000060e+01 3.453410000000000224e+01
2.184195000000000420e+01 5.192115167199999881e+00 4.604129999999999967e+01 3.453399999999999892e+01
2.184925500000000298e+01 5.192290506400000005e+00 4.604160000000000252e+01 3.453379999999999939e+01
2.185656000000000176e+01 5.192436622399999813e+00 4.604200000000000159e+01 3.453359999999999985e+01
2.186386500000000055e+01 5.192611961599999937e+00 4.604240000000000066e+01 3.453340000000000032e+01
2.187117000000000289e+01 5.192787300799999173e+00 4.604279999999999973e+01 3.453329999999999700e+01
2.187847500000000167e+01 5.192962639999999297e+00 4.604310000000000258e+01 3.453300000000000125e+01
2.188578000000000046e+01 5.193137979199999421e+00 4.604350000000000165e+01 3.453289999999999793e+01
2.189308499999999924e+01 5.193284095200000117e+00 4.604390000000000072e+01 3.453269999999999840e+01
2.190039000000000513e+01 5.193459434400000241e+00 4.604429999999999978e+01 3.453249999999999886e+01
2.190769500000000392e+01 5.193634773599999477e+00 4.604460000000000264e+01 3.453229999999999933e+01
2.191500000000000270e+01 5.193810112799999601e+00 4.604509999999999792e+01 3.453220000000000312e+01
2.192230500000000148e+01 5.193956228799999408e+00 4.604540000000000077e+01 3.453190000000000026e+01
2.192961000000000027e+01 5.193780889599999284e+00 4.574880000000000280e+01 3.454350000000000165e+01
2.193691500000000261e+01 5.193868559199999346e+00 4.573349999999999937e+01 3.451780000000000115e+01
2.194422000000000139e+01 5.194014675200000042e+00 4.574249999999999972e+01 3.451019999999999754e+01
2.195152500000000018e+01 5.194160791199999849e+00 4.574380000000000024e+01 3.450319999999999965e+01
2.195882999999999896e+01 5.194336130399999085e+00 4.575469999999999970e+01 3.450220000000000198e+01
2.196613500000000130e+01 5.194482246399999781e+00 4.576010000000000133e+01 3.450000000000000000e+01
2.197344000000000364e+01 5.194628362399999588e+00 4.577089999999999748e+01 3.450119999999999720e+01
2.198074500000000242e+01 5.194803701599999712e+00 4.577770000000000294e+01 3.450110000000000099e+01
2.198805000000000121e+01 5.194949817600000408e+00 4.578790000000000049e+01 3.450339999999999918e+01
2.199535500000000354e+01 5.195095933599999327e+00 4.579480000000000217e+01 3.450419999999999732e+01
2.200266000000000233e+01 5.195271272799999451e+00 4.580400000000000205e+01 3.450679999999999836e+01
2.200996500000000111e+01 5.195417388799999259e+00 4.581049999999999756e+01 3.450820000000000221e+01
2.201726999999999990e+01 5.195563504799999954e+00 4.581860000000000355e+01 3.451089999999999947e+01
2.202457500000000223e+01 5.195709620799999762e+00 4.582459999999999667e+01 3.451239999999999952e+01
2.203188000000000102e+01 5.195884959999999886e+00 4.583180000000000121e+01 3.451509999999999678e+01
2.203918499999999980e+01 5.196031075999999693e+00 4.583729999999999905e+01 3.451659999999999684e+01
2.204648999999999859e+01 5.196177191999999501e+00 4.584360000000000213e+01 3.451910000000000167e+01
2.205379500000000448e+01 5.196323308000000196e+00 4.584850000000000136e+01 3.452060000000000173e+01
2.206110000000000326e+01 5.196498647200000320e+00 4.585419999999999874e+01 3.452289999999999992e+01
2.206840500000000205e+01 5.196644763200000128e+00 4.585860000000000269e+01 3.452429999999999666e+01
2.207571000000000083e+01 5.196790879199999047e+00 4.586359999999999815e+01 3.452640000000000242e+01
2.208301500000000317e+01 5.196936995199999743e+00 4.586760000000000304e+01 3.452770000000000294e+01
2.209032000000000195e+01 5.197112334399999867e+00 4.587199999999999989e+01 3.452960000000000207e+01
2.209762500000000074e+01 5.197258450399999674e+00 4.587559999999999860e+01 3.453079999999999927e+01
2.210492999999999952e+01 5.197404566400000370e+00 4.587960000000000349e+01 3.453249999999999886e+01
2.211223500000000186e+01 5.197579905599999606e+00 4.588280000000000314e+01 3.453349999999999653e+01
2.211954000000000065e+01 5.197726021599999413e+00 4.588640000000000185e+01 3.453509999999999991e+01
2.212684499999999943e+01 5.197872137600000109e+00 4.588929999999999865e+01 3.453600000000000136e+01
2.213415000000000177e+01 5.198047476800000233e+00 4.589249999999999829e+01 3.453739999999999810e+01
2.214145500000000411e+01 5.198193592800000040e+00 4.589509999999999934e+01 3.453810000000000002e+01
2.214876000000000289e+01 5.198339708799998959e+00 4.589800000000000324e+01 3.453940000000000055e+01
2.215606500000000167e+01 5.198515047999999084e+00 4.590039999999999765e+01 3.454010000000000247e+01
2.216337000000000046e+01 5.198661163999999779e+00 4.590310000000000201e+01 3.454120000000000346e+01
2.217067500000000280e+01 5.198807279999999587e+00 4.590520000000000067e+01 3.454180000000000206e+01
2.217798000000000158e+01 5.198982619199999711e+00 4.590760000000000218e+01 3.454279999999999973e+01
2.218528500000000037e+01 5.199128735200000406e+00 4.590959999999999752e+01 3.454330000000000211e+01
2.219258999999999915e+01 5.199304074399999642e+00 4.591179999999999950e+01 3.454429999999999978e+01
2.219989500000000149e+01 5.199450190399999450e+00 4.591369999999999862e+01 3.454469999999999885e+01
2.220720000000000383e+01 5.199596306400000145e+00 4.591570000000000107e+01 3.454549999999999699e+01
2.221450500000000261e+01 5.199771645600000269e+00 4.591740000000000066e+01 3.454590000000000316e+01
2.222181000000000139e+01 5.199917761600000077e+00 4.591919999999999646e+01 3.454659999999999798e+01
2.222911500000000373e+01 5.200093100799999313e+00 4.592079999999999984e+01 3.454690000000000083e+01
2.223642000000000252e+01 5.200239216800000008e+00 4.592249999999999943e+01 3.454760000000000275e+01
2.224372500000000130e+01 5.200385332799999816e+00 4.592390000000000327e+01 3.454789999999999850e+01
2.225103000000000009e+01 5.200560671999999940e+00 4.592549999999999955e+01 3.454840000000000089e+01
2.225833500000000242e+01 5.200706787999999747e+00 4.592680000000000007e+01 3.454869999999999663e+01
2.226564000000000121e+01 5.200882127199999871e+00 4.592830000000000013e+01 3.454919999999999902e+01
2.227294499999999999e+01 5.201028243199999679e+00 4.592949999999999733e+01 3.454939999999999856e+01
2.228024999999999878e+01 5.201174359199999486e+00 4.593090000000000117e+01 3.454979999999999762e+01
2.228755500000000467e+01 5.201349698399999610e+00 4.593209999999999837e+01 3.454999999999999716e+01
2.229486000000000345e+01 5.201495814400000306e+00 4.593330000000000268e+01 3.455040000000000333e+01
2.230216500000000224e+01 5.201671153599999542e+00 4.593439999999999657e+01 3.455049999999999955e+01
2.230947000000000102e+01 5.201817269599999349e+00 4.593560000000000088e+01 3.455089999999999861e+01
2.231677500000000336e+01 5.201963385600000045e+00 4.593670000000000186e+01 3.455100000000000193e+01
2.232408000000000214e+01 5.202138724800000169e+00 4.593780000000000285e+01 3.455129999999999768e+01
2.233138500000000093e+01 5.202284840799999976e+00 4.593880000000000052e+01 3.455129999999999768e+01
2.233868999999999971e+01 5.202430956799999784e+00 4.593979999999999819e+01 3.455160000000000053e+01
2.234599500000000205e+01 5.202606295999999908e+00 4.594069999999999965e+01 3.455169999999999675e+01
2.235330000000000084e+01 5.202752411999999715e+00 4.594169999999999732e+01 3.455190000000000339e+01
2.236060500000000317e+01 5.202898527999999523e+00 4.594259999999999877e+01 3.455199999999999960e+01
2.236791000000000196e+01 5.203073867199999647e+00 4.594350000000000023e+01 3.455219999999999914e+01
2.237521500000000430e+01 5.203219983199999454e+00 4.594429999999999836e+01 3.455219999999999914e+01
2.238252000000000308e+01 5.203395322399999579e+00 4.594519999999999982e+01 3.455239999999999867e+01
2.238982500000000186e+01 5.203541438399999386e+00 4.594599999999999795e+01 3.455239999999999867e+01
2.239713000000000065e+01 5.203687554400000082e+00 4.594680000000000319e+01 3.455250000000000199e+01
2.240443500000000299e+01 5.203833670399999889e+00 4.594760000000000133e+01 3.455250000000000199e+01
2.241174000000000177e+01 5.204009009599999125e+00 4.594839999999999947e+01 3.455259999999999820e+01
2.241904500000000056e+01 5.204155125599999820e+00 4.594910000000000139e+01 3.455259999999999820e+01
2.242634999999999934e+01 5.204301241599999628e+00 4.594989999999999952e+01 3.455270000000000152e+01
2.243365500000000168e+01 5.204476580799999752e+00 4.595060000000000144e+01 3.455270000000000152e+01
2.244096000000000402e+01 5.204622696799999559e+00 4.595130000000000337e+01 3.455279999999999774e+01
2.244826500000000280e+01 5.204768812800000255e+00 4.595190000000000197e+01 3.455270000000000152e+01
2.245557000000000158e+01 5.204944151999999491e+00 4.595259999999999678e+01 3.455279999999999774e+01
2.246287500000000392e+01 5.205090267999999298e+00 4.595329999999999870e+01 3.455270000000000152e+01
2.247018000000000271e+01 5.205236383999999994e+00 4.595389999999999731e+01 3.455279999999999774e+01
2.247748500000000149e+01 5.205382499999999801e+00 4.595450000000000301e+01 3.455270000000000152e+01
2.248479000000000028e+01 5.205557839199999925e+00 4.595519999999999783e+01 3.455279999999999774e+01
2.249209500000000261e+01 5.205703955199999733e+00 4.595570000000000022e+01 3.455259999999999820e+01
2.249940000000000140e+01 5.205850071199999540e+00 4.595640000000000214e+01 3.455270000000000152e+01
2.250670500000000018e+01 5.205996187199999348e+00 4.595689999999999742e+01 3.455259999999999820e+01
2.251401000000000252e+01 5.206171526399999472e+00 4.595750000000000313e+01 3.455259999999999820e+01
2.252131500000000486e+01 5.206317642400000167e+00 4.595799999999999841e+01 3.455250000000000199e+01
2.252862000000000364e+01 5.206463758399999087e+00 4.595859999999999701e+01 3.455250000000000199e+01
2.253592500000000243e+01 5.206609874399999782e+00 4.595909999999999940e+01 3.455239999999999867e+01
2.254323000000000121e+01 5.206755990399999590e+00 4.595969999999999800e+01 3.455239999999999867e+01
2.255053500000000355e+01 5.206931329599999714e+00 4.596020000000000039e+01 3.455230000000000246e+01
2.255784000000000233e+01 5.207077445600000409e+00 4.596070000000000277e+01 3.455230000000000246e+01
2.256514500000000112e+01 5.207223561600000217e+00 4.596119999999999806e+01 3.455210000000000292e+01
2.257244999999999990e+01 5.207369677599999136e+00 4.596170000000000044e+01 3.455210000000000292e+01
2.257975500000000224e+01 5.207515793599999832e+00 4.596220000000000283e+01 3.455199999999999960e+01
2.258706000000000103e+01 5.207661909599999639e+00 4.596269999999999811e+01 3.455199999999999960e+01
2.259436500000000336e+01 5.207837248799999763e+00 4.596320000000000050e+01 3.455180000000000007e+01
2.260167000000000215e+01 5.207983364800000459e+00 4.596359999999999957e+01 3.455180000000000007e+01
2.260897500000000448e+01 5.208129480799999378e+00 4.596410000000000196e+01 3.455160000000000053e+01
2.261628000000000327e+01 5.208275596799999185e+00 4.596459999999999724e+01 3.455160000000000053e+01
2.262358500000000205e+01 5.208421712799999881e+00 4.596500000000000341e+01 3.455149999999999721e+01
2.263089000000000084e+01 5.208567828799999688e+00 4.596540000000000248e+01 3.455140000000000100e+01
2.263819500000000318e+01 5.208713944800000384e+00 4.596589999999999776e+01 3.455120000000000147e+01
2.264550000000000196e+01 5.208860060800000191e+00 4.596629999999999683e+01 3.455120000000000147e+01
2.265280500000000075e+01 5.209035399999999427e+00 4.596670000000000300e+01 3.455100000000000193e+01
2.266010999999999953e+01 5.209181515999999235e+00 4.596719999999999828e+01 3.455100000000000193e+01
2.266741500000000187e+01 5.209327631999999930e+00 4.596759999999999735e+01 3.455080000000000240e+01
2.267472000000000421e+01 5.209473747999999738e+00 4.596800000000000352e+01 3.455080000000000240e+01
2.268202500000000299e+01 5.209619864000000433e+00 4.596840000000000259e+01 3.455060000000000286e+01
2.268933000000000177e+01 5.209765979999999352e+00 4.596880000000000166e+01 3.455049999999999955e+01
2.269663500000000411e+01 5.209912095999999160e+00 4.596920000000000073e+01 3.455030000000000001e+01
2.270394000000000290e+01 5.210058211999999855e+00 4.596959999999999980e+01 3.455030000000000001e+01
2.271124500000000168e+01 5.210204327999999663e+00 4.596999999999999886e+01 3.455010000000000048e+01
2.271855000000000047e+01 5.210350444000000358e+00 4.597030000000000172e+01 3.454999999999999716e+01
2.272585500000000280e+01 5.210496559999999278e+00 4.597070000000000078e+01 3.454979999999999762e+01
2.273316000000000159e+01 5.210642675999999085e+00 4.597109999999999985e+01 3.454979999999999762e+01
2.274046500000000037e+01 5.210788791999999781e+00 4.597149999999999892e+01 3.454959999999999809e+01
2.274777000000000271e+01 5.210934907999999588e+00 4.597180000000000177e+01 3.454950000000000188e+01
2.275507500000000505e+01 5.211081024000000284e+00 4.597220000000000084e+01 3.454930000000000234e+01
2.276238000000000383e+01 5.211227140000000091e+00 4.597259999999999991e+01 3.454919999999999902e+01
2.276968500000000262e+01 5.211373255999999010e+00 4.597290000000000276e+01 3.454899999999999949e+01
2.277699000000000140e+01 5.211519371999999706e+00 4.597330000000000183e+01 3.454890000000000327e+01
2.278429500000000374e+01 5.211665487999999513e+00 4.597359999999999758e+01 3.454869999999999663e+01
2.279160000000000252e+01 5.211811604000000209e+00 4.597399999999999665e+01 3.454860000000000042e+01
2.279890500000000131e+01 5.211957720000000016e+00 4.597429999999999950e+01 3.454840000000000089e+01
2.280621000000000009e+01 5.212103835999999824e+00 4.597460000000000235e+01 3.454829999999999757e+01
2.281351500000000243e+01 5.212249951999999631e+00 4.597500000000000142e+01 3.454820000000000135e+01
2.282082000000000122e+01 5.212396067999999438e+00 4.597529999999999717e+01 3.454809999999999803e+01
2.282812500000000355e+01 5.212542184000000134e+00 4.597560000000000002e+01 3.454789999999999850e+01
2.283543000000000234e+01 5.212688299999999941e+00 4.597599999999999909e+01 3.454769999999999897e+01
2.284273500000000112e+01 5.212834415999999749e+00 4.597630000000000194e+01 3.454749999999999943e+01
2.285004000000000346e+01 5.212980531999999556e+00 4.597659999999999769e+01 3.454740000000000322e+01
2.285734500000000224e+01 5.213126647999999363e+00 4.597690000000000055e+01 3.454719999999999658e+01
2.286465000000000103e+01 5.213272764000000059e+00 4.597720000000000340e+01 3.454710000000000036e+01
2.287195499999999981e+01 5.213418879999999866e+00 4.597749999999999915e+01 3.454690000000000083e+01
2.287926000000000215e+01 5.213535772800000245e+00 4.597789999999999822e+01 3.454679999999999751e+01
2.288656500000000094e+01 5.213681888800000053e+00 4.597820000000000107e+01 3.454659999999999798e+01
2.289386999999999972e+01 5.213828004799999860e+00 4.597849999999999682e+01 3.454650000000000176e+01
2.290117500000000206e+01 5.213974120799999667e+00 4.597879999999999967e+01 3.454630000000000223e+01
2.290848000000000440e+01 5.214120236799999475e+00 4.597910000000000252e+01 3.454619999999999891e+01
2.291578500000000318e+01 5.214266352800000170e+00 4.597939999999999827e+01 3.454599999999999937e+01
2.292309000000000196e+01 5.214412468799999978e+00 4.597970000000000113e+01 3.454579999999999984e+01
2.293039500000000075e+01 5.214558584799998897e+00 4.597999999999999687e+01 3.454560000000000031e+01
2.293770000000000309e+01 5.214675477599999276e+00 4.598029999999999973e+01 3.454549999999999699e+01
2.294500500000000187e+01 5.214821593599999972e+00 4.598060000000000258e+01 3.454529999999999745e+01
2.295231000000000066e+01 5.214967709599999779e+00 4.598089999999999833e+01 3.454520000000000124e+01
2.295961499999999944e+01 5.215113825599999586e+00 4.598109999999999786e+01 3.454500000000000171e+01
2.296692000000000178e+01 5.215259941600000282e+00 4.598140000000000072e+01 3.454480000000000217e+01
2.297422500000000056e+01 5.215406057599999201e+00 4.598169999999999646e+01 3.454460000000000264e+01
2.298153000000000290e+01 5.215522950399999580e+00 4.598199999999999932e+01 3.454449999999999932e+01
2.298883500000000168e+01 5.215669066399999387e+00 4.598230000000000217e+01 3.454429999999999978e+01
2.299614000000000402e+01 5.215815182400000083e+00 4.598259999999999792e+01 3.454419999999999646e+01
2.300344500000000281e+01 5.215961298399999890e+00 4.598279999999999745e+01 3.454399999999999693e+01
2.301075000000000159e+01 5.216107414399999698e+00 4.598310000000000031e+01 3.454379999999999740e+01
2.301805500000000038e+01 5.216224307199999188e+00 4.598340000000000316e+01 3.454359999999999786e+01
2.302536000000000271e+01 5.216370423199999884e+00 4.598369999999999891e+01 3.454350000000000165e+01
2.303266500000000150e+01 5.216516539199999691e+00 4.598389999999999844e+01 3.454330000000000211e+01
2.303997000000000028e+01 5.216662655199999499e+00 4.598420000000000130e+01 3.454310000000000258e+01
2.304727499999999907e+01 5.216779547999999878e+00 4.598449999999999704e+01 3.454290000000000305e+01
2.305458000000000141e+01 5.216925663999999685e+00 4.598469999999999658e+01 3.454279999999999973e+01
2.306188500000000374e+01 5.217071779999999492e+00 4.598499999999999943e+01 3.454260000000000019e+01
2.306919000000000253e+01 5.217217895999999300e+00 4.598530000000000229e+01 3.454240000000000066e+01
2.307649500000000131e+01 5.217334788799999679e+00 4.598550000000000182e+01 3.454220000000000113e+01
2.308380000000000365e+01 5.217480904799999486e+00 4.598579999999999757e+01 3.454209999999999781e+01
2.309110500000000243e+01 5.217627020800000182e+00 4.598599999999999710e+01 3.454189999999999827e+01
2.309841000000000122e+01 5.217773136799999989e+00 4.598629999999999995e+01 3.454169999999999874e+01
2.310571500000000000e+01 5.217890029599999480e+00 4.598649999999999949e+01 3.454149999999999920e+01
2.311302000000000234e+01 5.218036145599999287e+00 4.598680000000000234e+01 3.454140000000000299e+01
2.312032500000000113e+01 5.218182261599999983e+00 4.598709999999999809e+01 3.454120000000000346e+01
2.312762999999999991e+01 5.218299154399999473e+00 4.598729999999999762e+01 3.454099999999999682e+01
2.313493500000000225e+01 5.218445270400000169e+00 4.598760000000000048e+01 3.454079999999999728e+01
2.314224000000000458e+01 5.218591386399999976e+00 4.598780000000000001e+01 3.454070000000000107e+01
2.314954500000000337e+01 5.218708279199999467e+00 4.598810000000000286e+01 3.454039999999999822e+01
2.315685000000000215e+01 5.218854395199999274e+00 4.598830000000000240e+01 3.454030000000000200e+01
2.316415500000000094e+01 5.219000511199999970e+00 4.598859999999999815e+01 3.454010000000000247e+01
2.317146000000000328e+01 5.219117403999999460e+00 4.598879999999999768e+01 3.453990000000000293e+01
2.317876500000000206e+01 5.219263520000000156e+00 4.598899999999999721e+01 3.453970000000000340e+01
2.318607000000000085e+01 5.219409635999999963e+00 4.598930000000000007e+01 3.453960000000000008e+01
2.319337499999999963e+01 5.219526528799999454e+00 4.598949999999999960e+01 3.453940000000000055e+01
2.320068000000000197e+01 5.219672644799999262e+00 4.598980000000000246e+01 3.453920000000000101e+01
2.320798500000000075e+01 5.219818760799999957e+00 4.599000000000000199e+01 3.453900000000000148e+01
2.321529000000000309e+01 5.219935653599999448e+00 4.599029999999999774e+01 3.453880000000000194e+01
2.322259500000000187e+01 5.220081769600000143e+00 4.599049999999999727e+01 3.453860000000000241e+01
2.322990000000000421e+01 5.220198662400000522e+00 4.599069999999999681e+01 3.453849999999999909e+01
2.323720500000000300e+01 5.220344778399999441e+00 4.599099999999999966e+01 3.453829999999999956e+01
2.324451000000000178e+01 5.220490894399999249e+00 4.599119999999999919e+01 3.453810000000000002e+01
2.325181500000000057e+01 5.220607787199999628e+00 4.599139999999999873e+01 3.453790000000000049e+01
2.325912000000000290e+01 5.220753903199999435e+00 4.599170000000000158e+01 3.453770000000000095e+01
2.326642500000000169e+01 5.220870795999999814e+00 4.599190000000000111e+01 3.453750000000000142e+01
2.327373000000000047e+01 5.221016912000000509e+00 4.599210000000000065e+01 3.453739999999999810e+01
2.328103499999999926e+01 5.221133804799999112e+00 4.599240000000000350e+01 3.453719999999999857e+01
2.328834000000000160e+01 5.221279920799999807e+00 4.599260000000000304e+01 3.453699999999999903e+01
2.329564500000000393e+01 5.221426036799999615e+00 4.599280000000000257e+01 3.453679999999999950e+01
2.330295000000000272e+01 5.221542929599999994e+00 4.599309999999999832e+01 3.453659999999999997e+01
2.331025500000000150e+01 5.221689045599999801e+00 4.599329999999999785e+01 3.453640000000000043e+01
2.331756000000000384e+01 5.221805938400000180e+00 4.599349999999999739e+01 3.453629999999999711e+01
2.332486500000000262e+01 5.221952054399999099e+00 4.599369999999999692e+01 3.453600000000000136e+01
2.333217000000000141e+01 5.222068947199999478e+00 4.599399999999999977e+01 3.453589999999999804e+01
2.333947500000000019e+01 5.222215063199999285e+00 4.599419999999999931e+01 3.453569999999999851e+01
2.334678000000000253e+01 5.222331955999999664e+00 4.599439999999999884e+01 3.453549999999999898e+01
2.335408500000000132e+01 5.222478072000000360e+00 4.599459999999999837e+01 3.453529999999999944e+01
2.336139000000000010e+01 5.222594964799999850e+00 4.599490000000000123e+01 3.453520000000000323e+01
2.336869500000000244e+01 5.222741080799999658e+00 4.599510000000000076e+01 3.453490000000000038e+01
2.337600000000000477e+01 5.222857973599999148e+00 4.599530000000000030e+01 3.453479999999999706e+01
2.338330500000000356e+01 5.223004089599999844e+00 4.599549999999999983e+01 3.453459999999999752e+01
2.339061000000000234e+01 5.223354768000000092e+00 4.616940000000000310e+01 3.440330000000000155e+01
2.339791500000000113e+01 5.223413214399999838e+00 4.615890000000000271e+01 3.438790000000000191e+01
2.340522000000000347e+01 5.223530107199999328e+00 4.618840000000000146e+01 3.439829999999999899e+01
2.341252500000000225e+01 5.223705446399999452e+00 4.619680000000000319e+01 3.439959999999999951e+01
2.341983000000000104e+01 5.223880785599999577e+00 4.621800000000000352e+01 3.440899999999999892e+01
2.342713499999999982e+01 5.224026901600000272e+00 4.622599999999999909e+01 3.441239999999999810e+01
2.343444000000000216e+01 5.224202240800000396e+00 4.624199999999999733e+01 3.442060000000000031e+01
2.344174500000000094e+01 5.224319133599998999e+00 4.624900000000000233e+01 3.442430000000000234e+01
2.344905000000000328e+01 5.224465249599999694e+00 4.626160000000000139e+01 3.443130000000000024e+01
2.345635500000000206e+01 5.224582142400000073e+00 4.626740000000000208e+01 3.443469999999999942e+01
2.346366000000000440e+01 5.224699035199999564e+00 4.627740000000000009e+01 3.444069999999999965e+01
2.347096500000000319e+01 5.224815927999999943e+00 4.628220000000000312e+01 3.444380000000000308e+01
2.347827000000000197e+01 5.224932820800000322e+00 4.629030000000000200e+01 3.444879999999999853e+01
2.348557500000000076e+01 5.225049713599999812e+00 4.629440000000000310e+01 3.445159999999999911e+01
2.349288000000000309e+01 5.225137383199998986e+00 4.630109999999999815e+01 3.445600000000000307e+01
2.350018500000000188e+01 5.225254275999999365e+00 4.630449999999999733e+01 3.445839999999999748e+01
2.350749000000000066e+01 5.225341945599999427e+00 4.631009999999999849e+01 3.446229999999999905e+01
2.351479499999999945e+01 5.225458838399999806e+00 4.631300000000000239e+01 3.446439999999999770e+01
2.352210000000000178e+01 5.225546507999999868e+00 4.631779999999999831e+01 3.446779999999999688e+01
2.352940500000000412e+01 5.225663400800000247e+00 4.632019999999999982e+01 3.446970000000000312e+01
2.353671000000000291e+01 5.225751070400000309e+00 4.632430000000000092e+01 3.447259999999999991e+01
2.354401500000000169e+01 5.225867963199999799e+00 4.632639999999999958e+01 3.447429999999999950e+01
2.355132000000000403e+01 5.225955632799998973e+00 4.632999999999999829e+01 3.447699999999999676e+01
2.355862500000000281e+01 5.226043302399999035e+00 4.633180000000000121e+01 3.447849999999999682e+01
2.356593000000000160e+01 5.226160195199999414e+00 4.633489999999999753e+01 3.448080000000000211e+01
2.357323500000000038e+01 5.226247864799999476e+00 4.633650000000000091e+01 3.448210000000000264e+01
2.358054000000000272e+01 5.226364757599999855e+00 4.633930000000000149e+01 3.448420000000000130e+01
2.358784500000000151e+01 5.226452427199999917e+00 4.634069999999999823e+01 3.448539999999999850e+01
2.359515000000000029e+01 5.226569320000000296e+00 4.634309999999999974e+01 3.448729999999999762e+01
2.360245500000000263e+01 5.226656989600000358e+00 4.634429999999999694e+01 3.448839999999999861e+01
2.360976000000000496e+01 5.226773882399998961e+00 4.634649999999999892e+01 3.449009999999999820e+01
2.361706500000000375e+01 5.226861551999999911e+00 4.634759999999999991e+01 3.449099999999999966e+01
2.362437000000000253e+01 5.226978444799999401e+00 4.634949999999999903e+01 3.449260000000000304e+01
2.363167500000000132e+01 5.227066114399999464e+00 4.635049999999999670e+01 3.449340000000000117e+01
2.363898000000000366e+01 5.227183007199999842e+00 4.635229999999999961e+01 3.449479999999999791e+01
2.364628500000000244e+01 5.227270676799999904e+00 4.635320000000000107e+01 3.449560000000000315e+01
2.365359000000000123e+01 5.227387569600000283e+00 4.635470000000000113e+01 3.449689999999999657e+01
2.366089500000000001e+01 5.227475239200000345e+00 4.635549999999999926e+01 3.449750000000000227e+01
2.366820000000000235e+01 5.227592131999999836e+00 4.635699999999999932e+01 3.449869999999999948e+01
2.367550500000000113e+01 5.227679801599999898e+00 4.635770000000000124e+01 3.449929999999999808e+01
2.368281000000000347e+01 5.227796694399999389e+00 4.635900000000000176e+01 3.450039999999999907e+01
2.369011500000000225e+01 5.227884363999999451e+00 4.635969999999999658e+01 3.450090000000000146e+01
2.369742000000000459e+01 5.228001256799999830e+00 4.636090000000000089e+01 3.450189999999999912e+01
2.370472500000000338e+01 5.228088926399999892e+00 4.636149999999999949e+01 3.450240000000000151e+01
2.371203000000000216e+01 5.228205819200000271e+00 4.636260000000000048e+01 3.450330000000000297e+01
2.371933500000000095e+01 5.228322711999999761e+00 4.636319999999999908e+01 3.450370000000000203e+01
2.372664000000000328e+01 5.228410381599999823e+00 4.636419999999999675e+01 3.450450000000000017e+01
2.373394500000000207e+01 5.228527274399999314e+00 4.636469999999999914e+01 3.450489999999999924e+01
2.374125000000000085e+01 5.228614943999999376e+00 4.636560000000000059e+01 3.450569999999999737e+01
2.374855499999999964e+01 5.228731836799999755e+00 4.636610000000000298e+01 3.450600000000000023e+01
2.375586000000000197e+01 5.228848729600000134e+00 4.636699999999999733e+01 3.450670000000000215e+01
2.376316500000000431e+01 5.228936399200000196e+00 4.636740000000000350e+01 3.450699999999999790e+01
2.377047000000000310e+01 5.229053291999999686e+00 4.636829999999999785e+01 3.450769999999999982e+01
2.377777500000000188e+01 5.229140961599999748e+00 4.636869999999999692e+01 3.450789999999999935e+01
2.378508000000000067e+01 5.229257854399999239e+00 4.636939999999999884e+01 3.450849999999999795e+01
2.379238500000000300e+01 5.229374747199999618e+00 4.636979999999999791e+01 3.450880000000000081e+01
2.379969000000000179e+01 5.229462416799999680e+00 4.637049999999999983e+01 3.450930000000000319e+01
2.380699500000000057e+01 5.229579309600000059e+00 4.637089999999999890e+01 3.450959999999999894e+01
2.381429999999999936e+01 5.229666979200000121e+00 4.637160000000000082e+01 3.451010000000000133e+01
2.382160500000000170e+01 5.229783871999999612e+00 4.637189999999999657e+01 3.451030000000000086e+01
2.382891000000000048e+01 5.229900764799999990e+00 4.637259999999999849e+01 3.451069999999999993e+01
2.383621500000000282e+01 5.229988434399999164e+00 4.637290000000000134e+01 3.451089999999999947e+01
2.384352000000000160e+01 5.230105327199999543e+00 4.637349999999999994e+01 3.451129999999999853e+01
2.385082500000000394e+01 5.230222219999999922e+00 4.637380000000000280e+01 3.451149999999999807e+01
2.385813000000000272e+01 5.230309889599999984e+00 4.637440000000000140e+01 3.451189999999999714e+01
2.386543500000000151e+01 5.230426782399999475e+00 4.637469999999999715e+01 3.451200000000000045e+01
2.387274000000000029e+01 5.230514451999999537e+00 4.637519999999999953e+01 3.451239999999999952e+01
2.388004500000000263e+01 5.230631344799999916e+00 4.637550000000000239e+01 3.451250000000000284e+01
2.388735000000000142e+01 5.230748237600000294e+00 4.637599999999999767e+01 3.451290000000000191e+01
2.389465500000000020e+01 5.230835907199999468e+00 4.637630000000000052e+01 3.451299999999999812e+01
2.390195999999999898e+01 5.230952799999999847e+00 4.637669999999999959e+01 3.451330000000000098e+01
2.390926500000000132e+01 5.231069692799999338e+00 4.637700000000000244e+01 3.451339999999999719e+01
2.391657000000000366e+01 5.231157362399999400e+00 4.637740000000000151e+01 3.451370000000000005e+01
2.392387500000000244e+01 5.231274255199999779e+00 4.637769999999999726e+01 3.451370000000000005e+01
2.393118000000000123e+01 5.231391148000000157e+00 4.637810000000000343e+01 3.451409999999999911e+01
2.393848500000000357e+01 5.231478817600000220e+00 4.637839999999999918e+01 3.451409999999999911e+01
2.394579000000000235e+01 5.231595710399999710e+00 4.637879999999999825e+01 3.451440000000000197e+01
2.395309500000000114e+01 5.231683379999999772e+00 4.637899999999999778e+01 3.451440000000000197e+01
2.396039999999999992e+01 5.231800272799999263e+00 4.637939999999999685e+01 3.451469999999999771e+01
2.396770500000000226e+01 5.231917165599999642e+00 4.637960000000000349e+01 3.451469999999999771e+01
2.397501000000000104e+01 5.232004835199999704e+00 4.638000000000000256e+01 3.451489999999999725e+01
2.398231499999999983e+01 5.232121728000000083e+00 4.638020000000000209e+01 3.451489999999999725e+01
2.398962000000000216e+01 5.232238620799999573e+00 4.638049999999999784e+01 3.451520000000000010e+01
2.399692500000000450e+01 5.232326290399999635e+00 4.638069999999999737e+01 3.451520000000000010e+01
2.400423000000000329e+01 5.232443183199999126e+00 4.638110000000000355e+01 3.451539999999999964e+01
2.401153500000000207e+01 5.232530852799999188e+00 4.638130000000000308e+01 3.451539999999999964e+01
2.401884000000000086e+01 5.232647745599999567e+00 4.638159999999999883e+01 3.451559999999999917e+01
2.402614500000000319e+01 5.232764638399999946e+00 4.638179999999999836e+01 3.451559999999999917e+01
2.403345000000000198e+01 5.232852308000000008e+00 4.638210000000000122e+01 3.451579999999999870e+01
2.404075500000000076e+01 5.232969200799999498e+00 4.638230000000000075e+01 3.451570000000000249e+01
2.404805999999999955e+01 5.233056870399999561e+00 4.638259999999999650e+01 3.451590000000000202e+01
2.405536500000000188e+01 5.233173763199999939e+00 4.638269999999999982e+01 3.451590000000000202e+01
2.406267000000000067e+01 5.233290655999999430e+00 4.638300000000000267e+01 3.451599999999999824e+01
2.406997500000000301e+01 5.233378325599999492e+00 4.638320000000000221e+01 3.451599999999999824e+01
2.407728000000000179e+01 5.233495218399999871e+00 4.638349999999999795e+01 3.451619999999999777e+01
2.408458500000000413e+01 5.233582887999999933e+00 4.638360000000000127e+01 3.451610000000000156e+01
2.409189000000000291e+01 5.233699780799999424e+00 4.638389999999999702e+01 3.451630000000000109e+01
2.409919500000000170e+01 5.233816673599999802e+00 4.638409999999999656e+01 3.451619999999999777e+01
2.410650000000000048e+01 5.233904343199999865e+00 4.638430000000000319e+01 3.451639999999999731e+01
2.411380500000000282e+01 5.234021235999999355e+00 4.638450000000000273e+01 3.451630000000000109e+01
2.412111000000000161e+01 5.234108905599999417e+00 4.638470000000000226e+01 3.451639999999999731e+01
2.412841500000000039e+01 5.234225798399999796e+00 4.638490000000000180e+01 3.451639999999999731e+01
2.413571999999999917e+01 5.234342691199999287e+00 4.638510000000000133e+01 3.451650000000000063e+01
2.414302500000000151e+01 5.234430360799999349e+00 4.638519999999999754e+01 3.451639999999999731e+01
2.415033000000000385e+01 5.234547253599999728e+00 4.638550000000000040e+01 3.451650000000000063e+01
2.415763500000000263e+01 5.234634923199999790e+00 4.638559999999999661e+01 3.451650000000000063e+01
2.416494000000000142e+01 5.234751816000000169e+00 4.638580000000000325e+01 3.451659999999999684e+01
2.417224500000000376e+01 5.234839485599999342e+00 4.638600000000000279e+01 3.451650000000000063e+01
2.417955000000000254e+01 5.234956378399999721e+00 4.638620000000000232e+01 3.451659999999999684e+01
2.418685500000000133e+01 5.235044047999999783e+00 4.638629999999999853e+01 3.451650000000000063e+01
2.419416000000000011e+01 5.235160940799999274e+00 4.638649999999999807e+01 3.451659999999999684e+01
2.420146500000000245e+01 5.235277833599999653e+00 4.638660000000000139e+01 3.451650000000000063e+01
2.420877000000000123e+01 5.235365503199999715e+00 4.638689999999999714e+01 3.451659999999999684e+01
2.421607500000000002e+01 5.235482396000000094e+00 4.638700000000000045e+01 3.451659999999999684e+01
2.422338000000000235e+01 5.235570065600000156e+00 4.638719999999999999e+01 3.451659999999999684e+01
2.423068500000000469e+01 5.235686958399999646e+00 4.638730000000000331e+01 3.451659999999999684e+01
2.423799000000000348e+01 5.235774627999999709e+00 4.638750000000000284e+01 3.451659999999999684e+01
2.424529500000000226e+01 5.235891520799999199e+00 4.638759999999999906e+01 3.451650000000000063e+01
2.425260000000000105e+01 5.235979190399999261e+00 4.638779999999999859e+01 3.451659999999999684e+01
2.425990500000000338e+01 5.236096083199999640e+00 4.638790000000000191e+01 3.451650000000000063e+01
2.426721000000000217e+01 5.236183752799999702e+00 4.638810000000000144e+01 3.451659999999999684e+01
2.427451500000000095e+01 5.236300645600000081e+00 4.638819999999999766e+01 3.451650000000000063e+01
2.428181999999999974e+01 5.236388315200000143e+00 4.638839999999999719e+01 3.451659999999999684e+01
2.428912500000000207e+01 5.236505207999999634e+00 4.638839999999999719e+01 3.451650000000000063e+01
2.429643000000000086e+01 5.236592877599999696e+00 4.638859999999999673e+01 3.451650000000000063e+01
2.430373500000000320e+01 5.236709770399999186e+00 4.638870000000000005e+01 3.451639999999999731e+01
2.431104000000000198e+01 5.236797439999999249e+00 4.638889999999999958e+01 3.451650000000000063e+01
2.431834500000000432e+01 5.236914332799999627e+00 4.638900000000000290e+01 3.451639999999999731e+01
2.432565000000000310e+01 5.237002002399999689e+00 4.638920000000000243e+01 3.451639999999999731e+01
2.433295500000000189e+01 5.237118895200000068e+00 4.638920000000000243e+01 3.451630000000000109e+01
2.434026000000000067e+01 5.237206564800000130e+00 4.638940000000000197e+01 3.451639999999999731e+01
2.434756500000000301e+01 5.237323457599999621e+00 4.638949999999999818e+01 3.451630000000000109e+01
2.435487000000000180e+01 5.237411127199999683e+00 4.638969999999999771e+01 3.451630000000000109e+01
2.436217500000000058e+01 5.237528019999999174e+00 4.638969999999999771e+01 3.451619999999999777e+01
2.436947999999999936e+01 5.237615689600000124e+00 4.638989999999999725e+01 3.451630000000000109e+01
2.437678500000000170e+01 5.237732582399999615e+00 4.639000000000000057e+01 3.451610000000000156e+01
2.438409000000000404e+01 5.237820251999999677e+00 4.639009999999999678e+01 3.451619999999999777e+01
2.439139500000000282e+01 5.237937144800000056e+00 4.639020000000000010e+01 3.451610000000000156e+01
2.439870000000000161e+01 5.238024814400000118e+00 4.639039999999999964e+01 3.451610000000000156e+01
2.440600500000000395e+01 5.238141707199999608e+00 4.639039999999999964e+01 3.451599999999999824e+01
2.441331000000000273e+01 5.238229376799999670e+00 4.639059999999999917e+01 3.451599999999999824e+01
2.442061500000000152e+01 5.238317046399999732e+00 4.639070000000000249e+01 3.451590000000000202e+01
2.442792000000000030e+01 5.238433939200000111e+00 4.639079999999999870e+01 3.451590000000000202e+01
2.443522500000000264e+01 5.238521608800000173e+00 4.639090000000000202e+01 3.451579999999999870e+01
2.444253000000000142e+01 5.238638501599999664e+00 4.639099999999999824e+01 3.451590000000000202e+01
2.444983500000000021e+01 5.238726171199999726e+00 4.639110000000000156e+01 3.451570000000000249e+01
2.445714000000000254e+01 5.238843064000000105e+00 4.639119999999999777e+01 3.451579999999999870e+01
2.446444500000000488e+01 5.238930733599999279e+00 4.639130000000000109e+01 3.451559999999999917e+01
2.447175000000000367e+01 5.239018403199999341e+00 4.639139999999999731e+01 3.451570000000000249e+01
2.447905500000000245e+01 5.239135295999999720e+00 4.639150000000000063e+01 3.451559999999999917e+01
2.448636000000000124e+01 5.239222965599999782e+00 4.639159999999999684e+01 3.451559999999999917e+01
2.449366500000000357e+01 5.239339858400000161e+00 4.639170000000000016e+01 3.451550000000000296e+01
2.450097000000000236e+01 5.239427528000000223e+00 4.639180000000000348e+01 3.451550000000000296e+01
2.450827500000000114e+01 5.239544420799999713e+00 4.639189999999999969e+01 3.451539999999999964e+01
2.451557999999999993e+01 5.239632090399999775e+00 4.639200000000000301e+01 3.451539999999999964e+01
2.452288500000000226e+01 5.239719759999998949e+00 4.639209999999999923e+01 3.451530000000000342e+01
2.453019000000000105e+01 5.239836652799999328e+00 4.639220000000000255e+01 3.451530000000000342e+01
2.453749500000000339e+01 5.239924322399999390e+00 4.639229999999999876e+01 3.451509999999999678e+01
2.454480000000000217e+01 5.240011991999999452e+00 4.639240000000000208e+01 3.451520000000000010e+01
2.455210500000000451e+01 5.240128884799999831e+00 4.639249999999999829e+01 3.451500000000000057e+01
2.455941000000000329e+01 5.240216554399999893e+00 4.639260000000000161e+01 3.451509999999999678e+01
2.456671500000000208e+01 5.240333447200000272e+00 4.639269999999999783e+01 3.451489999999999725e+01
2.457402000000000086e+01 5.240421116800000334e+00 4.639280000000000115e+01 3.451489999999999725e+01
2.458132500000000320e+01 5.240508786399999508e+00 4.639280000000000115e+01 3.451480000000000103e+01
2.458863000000000198e+01 5.240625679199999887e+00 4.639300000000000068e+01 3.451480000000000103e+01
2.459593500000000077e+01 5.240713348799999949e+00 4.639300000000000068e+01 3.451469999999999771e+01
2.460323999999999955e+01 5.240801018400000011e+00 4.639309999999999690e+01 3.451469999999999771e+01
2.461054500000000189e+01 5.240917911199999502e+00 4.639320000000000022e+01 3.451460000000000150e+01
2.461785000000000423e+01 5.241005580799999564e+00 4.639330000000000354e+01 3.451460000000000150e+01
2.462515500000000301e+01 5.241093250399999626e+00 4.639339999999999975e+01 3.451449999999999818e+01
2.463246000000000180e+01 5.241210143200000005e+00 4.639350000000000307e+01 3.451449999999999818e+01
2.463976500000000414e+01 5.241297812800000067e+00 4.639350000000000307e+01 3.451429999999999865e+01
2.464707000000000292e+01 5.241385482399999240e+00 4.639370000000000260e+01 3.451429999999999865e+01
2.465437500000000171e+01 5.241502375199999619e+00 4.639370000000000260e+01 3.451420000000000243e+01
2.466168000000000049e+01 5.241590044799999681e+00 4.639379999999999882e+01 3.451420000000000243e+01
2.466898499999999927e+01 5.241677714399999743e+00 4.639390000000000214e+01 3.451409999999999911e+01
2.467629000000000161e+01 5.241794607200000122e+00 4.639399999999999835e+01 3.451409999999999911e+01
2.468359500000000040e+01 5.241882276800000184e+00 4.639399999999999835e+01 3.451400000000000290e+01
2.469090000000000273e+01 5.241969946400000246e+00 4.639410000000000167e+01 3.451400000000000290e+01
2.469820500000000152e+01 5.242086839199999737e+00 4.639419999999999789e+01 3.451380000000000337e+01
2.470551000000000386e+01 5.242174508799999799e+00 4.639430000000000121e+01 3.451380000000000337e+01
2.471281500000000264e+01 5.242262178399999861e+00 4.639430000000000121e+01 3.451370000000000005e+01
2.472012000000000143e+01 5.242349847999999923e+00 4.639450000000000074e+01 3.451370000000000005e+01
2.472742500000000021e+01 5.242466740799999414e+00 4.639450000000000074e+01 3.451359999999999673e+01
2.473473000000000255e+01 5.242554410399999476e+00 4.639459999999999695e+01 3.451359999999999673e+01
2.474203500000000133e+01 5.242642079999999538e+00 4.639459999999999695e+01 3.451350000000000051e+01
2.474934000000000012e+01 5.242758972799999917e+00 4.639479999999999649e+01 3.451339999999999719e+01
2.475664499999999890e+01 5.242846642399999979e+00 4.639479999999999649e+01 3.451330000000000098e+01
2.476395000000000124e+01 5.242934311999999153e+00 4.639489999999999981e+01 3.451330000000000098e+01
2.477125500000000358e+01 5.243021981599999215e+00 4.639489999999999981e+01 3.451319999999999766e+01
2.477856000000000236e+01 5.243138874399999594e+00 4.639509999999999934e+01 3.451319999999999766e+01
2.478586500000000115e+01 5.243226543999999656e+00 4.639509999999999934e+01 3.451310000000000144e+01
2.479317000000000348e+01 5.243314213599999718e+00 4.639520000000000266e+01 3.451299999999999812e+01
2.480047500000000227e+01 5.243401883199999780e+00 4.639520000000000266e+01 3.451290000000000191e+01
2.480778000000000105e+01 5.243518776000000159e+00 4.639540000000000219e+01 3.451290000000000191e+01
2.481508499999999984e+01 5.243606445600000221e+00 4.639540000000000219e+01 3.451279999999999859e+01
2.482239000000000217e+01 5.243694115200000283e+00 4.639549999999999841e+01 3.451279999999999859e+01
2.482969500000000096e+01 5.243781784799999457e+00 4.639549999999999841e+01 3.451270000000000238e+01
2.483699999999999974e+01 5.243898677599999836e+00 4.639560000000000173e+01 3.451270000000000238e+01
2.484430500000000208e+01 5.243986347199999898e+00 4.639569999999999794e+01 3.451270000000000238e+01
2.485161000000000442e+01 5.244746150399999252e+00 4.625560000000000116e+01 3.445729999999999649e+01
2.485891500000000320e+01 5.244921489599999376e+00 4.621790000000000020e+01 3.446640000000000015e+01
2.486622000000000199e+01 5.244950712799999692e+00 4.621399999999999864e+01 3.447710000000000008e+01
2.487352500000000077e+01 5.244950712799999692e+00 4.620360000000000156e+01 3.448100000000000165e+01
2.488083000000000311e+01 5.244921489599999376e+00 4.620510000000000161e+01 3.448619999999999663e+01
2.488813500000000190e+01 5.244921489599999376e+00 4.620139999999999958e+01 3.448890000000000100e+01
2.489544000000000068e+01 5.244892266399999947e+00 4.620459999999999923e+01 3.449289999999999878e+01
2.490274499999999946e+01 5.244892266399999947e+00 4.620400000000000063e+01 3.449560000000000315e+01
2.491005000000000180e+01 5.244892266399999947e+00 4.620770000000000266e+01 3.449920000000000186e+01
2.491735500000000059e+01 5.244892266399999947e+00 4.620850000000000080e+01 3.450180000000000291e+01
2.492466000000000292e+01 5.244921489599999376e+00 4.621220000000000283e+01 3.450520000000000209e+01
2.493196500000000171e+01 5.244950712799999692e+00 4.621370000000000289e+01 3.450769999999999982e+01
2.493927000000000405e+01 5.244979936000000009e+00 4.621719999999999828e+01 3.451080000000000325e+01
2.494657500000000283e+01 5.245009159199999438e+00 4.621889999999999787e+01 3.451319999999999766e+01
2.495388000000000162e+01 5.245038382399999755e+00 4.622220000000000084e+01 3.451599999999999824e+01
2.496118500000000040e+01 5.245096828799999500e+00 4.622409999999999997e+01 3.451820000000000022e+01
2.496849000000000274e+01 5.245155275200000133e+00 4.622710000000000008e+01 3.452069999999999794e+01
2.497579500000000152e+01 5.245213721599999879e+00 4.622890000000000299e+01 3.452270000000000039e+01
2.498310000000000031e+01 5.245272167999999624e+00 4.623160000000000025e+01 3.452490000000000236e+01
2.499040499999999909e+01 5.245330614400000258e+00 4.623340000000000316e+01 3.452669999999999817e+01
2.499771000000000143e+01 5.245389060799999115e+00 4.623590000000000089e+01 3.452870000000000061e+01
2.500501500000000377e+01 5.245447507199999748e+00 4.623769999999999669e+01 3.453029999999999688e+01
2.501232000000000255e+01 5.245505953599999494e+00 4.623989999999999867e+01 3.453199999999999648e+01
2.501962500000000134e+01 5.245593623199999556e+00 4.624150000000000205e+01 3.453340000000000032e+01
2.502693000000000367e+01 5.245652069599999301e+00 4.624360000000000070e+01 3.453490000000000038e+01
2.503423500000000246e+01 5.245739739199999363e+00 4.624510000000000076e+01 3.453609999999999758e+01
2.504154000000000124e+01 5.245798185599999996e+00 4.624699999999999989e+01 3.453739999999999810e+01
2.504884500000000003e+01 5.245885855200000059e+00 4.624839999999999662e+01 3.453849999999999909e+01
2.505615000000000236e+01 5.245973524800000121e+00 4.625010000000000332e+01 3.453970000000000340e+01
2.506345500000000115e+01 5.246031971199999866e+00 4.625150000000000006e+01 3.454059999999999775e+01
2.507075999999999993e+01 5.246119640799999928e+00 4.625300000000000011e+01 3.454169999999999874e+01
2.507806500000000227e+01 5.246207310399999102e+00 4.625430000000000064e+01 3.454249999999999687e+01
2.508537000000000461e+01 5.246265756799999735e+00 4.625569999999999737e+01 3.454339999999999833e+01
2.509267500000000339e+01 5.246353426399999798e+00 4.625699999999999790e+01 3.454410000000000025e+01
2.509998000000000218e+01 5.246441095999999860e+00 4.625829999999999842e+01 3.454489999999999839e+01
2.510728500000000096e+01 5.246528765599999922e+00 4.625939999999999941e+01 3.454560000000000031e+01
2.511459000000000330e+01 5.246616435199999984e+00 4.626059999999999661e+01 3.454619999999999891e+01
2.512189500000000209e+01 5.246704104800000046e+00 4.626169999999999760e+01 3.454679999999999751e+01
2.512920000000000087e+01 5.246791774400000108e+00 4.626279999999999859e+01 3.454740000000000322e+01
2.513650499999999965e+01 5.246850220799999853e+00 4.626380000000000337e+01 3.454789999999999850e+01
2.514381000000000199e+01 5.246937890399999915e+00 4.626480000000000103e+01 3.454849999999999710e+01
2.515111500000000078e+01 5.247025559999999089e+00 4.626579999999999870e+01 3.454890000000000327e+01
2.515842000000000311e+01 5.247113229599999151e+00 4.626670000000000016e+01 3.454939999999999856e+01
2.516572500000000190e+01 5.247200899199999213e+00 4.626760000000000161e+01 3.454970000000000141e+01
2.517303000000000424e+01 5.247288568799999275e+00 4.626850000000000307e+01 3.455019999999999669e+01
2.518033500000000302e+01 5.247376238399999338e+00 4.626939999999999742e+01 3.455049999999999955e+01
2.518764000000000181e+01 5.247463907999999400e+00 4.627020000000000266e+01 3.455089999999999861e+01
2.519494500000000059e+01 5.247551577599999462e+00 4.627100000000000080e+01 3.455120000000000147e+01
2.520225000000000293e+01 5.247639247200000412e+00 4.627179999999999893e+01 3.455149999999999721e+01
2.520955500000000171e+01 5.247726916800000474e+00 4.627259999999999707e+01 3.455180000000000007e+01
2.521686000000000050e+01 5.247814586399999648e+00 4.627329999999999899e+01 3.455199999999999960e+01
2.522416499999999928e+01 5.247902255999999710e+00 4.627400000000000091e+01 3.455230000000000246e+01
2.523147000000000517e+01 5.247989925599999772e+00 4.627470000000000283e+01 3.455250000000000199e+01
2.523877500000000396e+01 5.248077595199999834e+00 4.627539999999999765e+01 3.455270000000000152e+01
2.524608000000000274e+01 5.248165264799999896e+00 4.627609999999999957e+01 3.455290000000000106e+01
2.525338500000000153e+01 5.248223711199999642e+00 4.627680000000000149e+01 3.455310000000000059e+01
2.526069000000000386e+01 5.248311380799999704e+00 4.627740000000000009e+01 3.455330000000000013e+01
2.526799500000000265e+01 5.248399050399999766e+00 4.627799999999999869e+01 3.455340000000000344e+01
2.527530000000000143e+01 5.248486719999999828e+00 4.627859999999999729e+01 3.455360000000000298e+01
2.528260500000000022e+01 5.248574389599999890e+00 4.627920000000000300e+01 3.455369999999999919e+01
2.528991000000000255e+01 5.248662059199999064e+00 4.627980000000000160e+01 3.455389999999999873e+01
2.529721500000000134e+01 5.248749728799999126e+00 4.628040000000000020e+01 3.455400000000000205e+01
2.530452000000000012e+01 5.248837398399999188e+00 4.628090000000000259e+01 3.455409999999999826e+01
2.531182500000000246e+01 5.248925067999999250e+00 4.628150000000000119e+01 3.455420000000000158e+01
2.531913000000000480e+01 5.249012737599999312e+00 4.628199999999999648e+01 3.455429999999999779e+01
2.532643500000000358e+01 5.249100407199999374e+00 4.628260000000000218e+01 3.455440000000000111e+01
2.533374000000000237e+01 5.249188076800000324e+00 4.628300000000000125e+01 3.455449999999999733e+01
2.534104500000000115e+01 5.249275746400000386e+00 4.628359999999999985e+01 3.455449999999999733e+01
2.534835000000000349e+01 5.249363416000000448e+00 4.628399999999999892e+01 3.455460000000000065e+01
2.535565500000000227e+01 5.249451085599999622e+00 4.628450000000000131e+01 3.455460000000000065e+01
2.536296000000000106e+01 5.249538755199999684e+00 4.628499999999999659e+01 3.455469999999999686e+01
2.537026499999999984e+01 5.249626424799999747e+00 4.628549999999999898e+01 3.455480000000000018e+01
2.537757000000000218e+01 5.249714094399999809e+00 4.628589999999999804e+01 3.455480000000000018e+01
2.538487500000000452e+01 5.249801763999999871e+00 4.628640000000000043e+01 3.455480000000000018e+01
2.539218000000000330e+01 5.249889433599999933e+00 4.628679999999999950e+01 3.455490000000000350e+01
2.539948500000000209e+01 5.249947879999999678e+00 4.628730000000000189e+01 3.455490000000000350e+01
2.540679000000000443e+01 5.250035549599999740e+00 4.628770000000000095e+01 3.455490000000000350e+01
2.541409500000000321e+01 5.250123219199999802e+00 4.628810000000000002e+01 3.455490000000000350e+01
2.542140000000000200e+01 5.250210888799999864e+00 4.628849999999999909e+01 3.455499999999999972e+01
2.542870500000000078e+01 5.250298558399999038e+00 4.628889999999999816e+01 3.455499999999999972e+01
2.543601000000000312e+01 5.250386227999999100e+00 4.628929999999999723e+01 3.455499999999999972e+01
2.544331500000000190e+01 5.250473897599999162e+00 4.628970000000000340e+01 3.455499999999999972e+01
2.545062000000000069e+01 5.250561567199999224e+00 4.629010000000000247e+01 3.455499999999999972e+01
2.545792499999999947e+01 5.250649236800000175e+00 4.629050000000000153e+01 3.455499999999999972e+01
2.546523000000000536e+01 5.250736906400000237e+00 4.629079999999999728e+01 3.455499999999999972e+01
2.547253500000000415e+01 5.250795352799999982e+00 4.629120000000000346e+01 3.455499999999999972e+01
2.547984000000000293e+01 5.250883022400000044e+00 4.629160000000000252e+01 3.455499999999999972e+01
2.548714500000000172e+01 5.250970692000000106e+00 4.629200000000000159e+01 3.455490000000000350e+01
2.549445000000000405e+01 5.251058361599999280e+00 4.629229999999999734e+01 3.455490000000000350e+01
2.550175500000000284e+01 5.251146031199999342e+00 4.629270000000000351e+01 3.455490000000000350e+01
2.550906000000000162e+01 5.251233700799999404e+00 4.629299999999999926e+01 3.455490000000000350e+01
2.551636500000000041e+01 5.251321370399999466e+00 4.629339999999999833e+01 3.455480000000000018e+01
2.552367000000000274e+01 5.251409039999999528e+00 4.629370000000000118e+01 3.455480000000000018e+01
2.553097500000000153e+01 5.251467486400000162e+00 4.629399999999999693e+01 3.455480000000000018e+01
2.553828000000000031e+01 5.251555156000000224e+00 4.629440000000000310e+01 3.455480000000000018e+01
2.554558500000000265e+01 5.251642825600000286e+00 4.629469999999999885e+01 3.455469999999999686e+01
2.555289000000000499e+01 5.251730495200000348e+00 4.629500000000000171e+01 3.455469999999999686e+01
2.556019500000000377e+01 5.251818164800000410e+00 4.629529999999999745e+01 3.455460000000000065e+01
2.556750000000000256e+01 5.251905834399999584e+00 4.629560000000000031e+01 3.455460000000000065e+01
2.557480500000000134e+01 5.251993503999999646e+00 4.629599999999999937e+01 3.455460000000000065e+01
2.558211000000000013e+01 5.252051950399999392e+00 4.629630000000000223e+01 3.455449999999999733e+01
2.558941500000000246e+01 5.252139619999999454e+00 4.629659999999999798e+01 3.455449999999999733e+01
2.559672000000000125e+01 5.252227289599999516e+00 4.629690000000000083e+01 3.455440000000000111e+01
2.560402500000000003e+01 5.252314959199999578e+00 4.629719999999999658e+01 3.455440000000000111e+01
2.561132999999999882e+01 5.252402628799999640e+00 4.629740000000000322e+01 3.455429999999999779e+01
2.561863500000000471e+01 5.252490298399999702e+00 4.629780000000000229e+01 3.455429999999999779e+01
2.562594000000000349e+01 5.252548744800000335e+00 4.629800000000000182e+01 3.455420000000000158e+01
2.563324500000000228e+01 5.252636414400000398e+00 4.629829999999999757e+01 3.455420000000000158e+01
2.564055000000000106e+01 5.252724083999999571e+00 4.629860000000000042e+01 3.455409999999999826e+01
2.564785500000000340e+01 5.252811753599999633e+00 4.629890000000000327e+01 3.455400000000000205e+01
2.565516000000000219e+01 5.252899423199999696e+00 4.629919999999999902e+01 3.455400000000000205e+01
2.566246500000000097e+01 5.252957869599999441e+00 4.629939999999999856e+01 3.455389999999999873e+01
2.566976999999999975e+01 5.253045539199999503e+00 4.629970000000000141e+01 3.455389999999999873e+01
2.567707500000000209e+01 5.253133208799999565e+00 4.629999999999999716e+01 3.455380000000000251e+01
2.568438000000000088e+01 5.253220878399999627e+00 4.630019999999999669e+01 3.455380000000000251e+01
2.569168499999999966e+01 5.253308547999999689e+00 4.630049999999999955e+01 3.455369999999999919e+01
2.569899000000000200e+01 5.253366994400000323e+00 4.630080000000000240e+01 3.455360000000000298e+01
2.570629500000000434e+01 5.253454664000000385e+00 4.630100000000000193e+01 3.455349999999999966e+01
2.571360000000000312e+01 5.253542333599999559e+00 4.630129999999999768e+01 3.455349999999999966e+01
2.572090500000000191e+01 5.253630003199999621e+00 4.630160000000000053e+01 3.455340000000000344e+01
2.572821000000000069e+01 5.253688449599999366e+00 4.630180000000000007e+01 3.455340000000000344e+01
2.573551500000000303e+01 5.253776119199999428e+00 4.630210000000000292e+01 3.455330000000000013e+01
2.574282000000000181e+01 5.253863788799999490e+00 4.630230000000000246e+01 3.455319999999999681e+01
2.575012500000000060e+01 5.253951458399999552e+00 4.630259999999999820e+01 3.455310000000000059e+01
2.575742999999999938e+01 5.254009904800000186e+00 4.630279999999999774e+01 3.455310000000000059e+01
2.576473500000000172e+01 5.254097574400000248e+00 4.630310000000000059e+01 3.455299999999999727e+01
2.577204000000000406e+01 5.254185244000000310e+00 4.630330000000000013e+01 3.455290000000000106e+01
2.577934500000000284e+01 5.254272913600000372e+00 4.630349999999999966e+01 3.455279999999999774e+01
2.578665000000000163e+01 5.254331359999999229e+00 4.630380000000000251e+01 3.455279999999999774e+01
2.579395500000000396e+01 5.254419029599999291e+00 4.630400000000000205e+01 3.455270000000000152e+01
2.580126000000000275e+01 5.254506699199999353e+00 4.630420000000000158e+01 3.455259999999999820e+01
2.580856500000000153e+01 5.254565145599999987e+00 4.630449999999999733e+01 3.455250000000000199e+01
2.581587000000000032e+01 5.254652815200000049e+00 4.630469999999999686e+01 3.455250000000000199e+01
2.582317500000000265e+01 5.254740484800000111e+00 4.630490000000000350e+01 3.455239999999999867e+01
2.583048000000000144e+01 5.254828154400000173e+00 4.630519999999999925e+01 3.455230000000000246e+01
2.583778500000000022e+01 5.254886600799999918e+00 4.630539999999999878e+01 3.455219999999999914e+01
2.584508999999999901e+01 5.254974270399999980e+00 4.630559999999999832e+01 3.455210000000000292e+01
2.585239500000000490e+01 5.255061940000000043e+00 4.630579999999999785e+01 3.455199999999999960e+01
2.585970000000000368e+01 5.255120386399999788e+00 4.630610000000000070e+01 3.455199999999999960e+01
2.586700500000000247e+01 5.255208055999999850e+00 4.630630000000000024e+01 3.455190000000000339e+01
2.587431000000000125e+01 5.255295725599999912e+00 4.630649999999999977e+01 3.455180000000000007e+01
2.588161500000000359e+01 5.255383395199999974e+00 4.630669999999999931e+01 3.455169999999999675e+01
2.588892000000000237e+01 5.255441841599999719e+00 4.630700000000000216e+01 3.455160000000000053e+01
2.589622500000000116e+01 5.255529511199999781e+00 4.630720000000000169e+01 3.455149999999999721e+01
2.590352999999999994e+01 5.255617180799999844e+00 4.630740000000000123e+01 3.455149999999999721e+01
2.591083500000000228e+01 5.255675627199999589e+00 4.630760000000000076e+01 3.455140000000000100e+01
2.591814000000000107e+01 5.255763296799999651e+00 4.630780000000000030e+01 3.455129999999999768e+01
2.592544500000000340e+01 5.255850966399999713e+00 4.630799999999999983e+01 3.455120000000000147e+01
2.593275000000000219e+01 5.255909412800000347e+00 4.630819999999999936e+01 3.455109999999999815e+01
2.594005500000000453e+01 5.255997082399999520e+00 4.630839999999999890e+01 3.455100000000000193e+01
2.594736000000000331e+01 5.256084751999999582e+00 4.630859999999999843e+01 3.455089999999999861e+01
2.595466500000000210e+01 5.256143198399999328e+00 4.630879999999999797e+01 3.455080000000000240e+01
2.596197000000000088e+01 5.256230867999999390e+00 4.630910000000000082e+01 3.455080000000000240e+01
2.596927500000000322e+01 5.256289314400000023e+00 4.630930000000000035e+01 3.455069999999999908e+01
2.597658000000000200e+01 5.256376984000000085e+00 4.630949999999999989e+01 3.455060000000000286e+01
2.598388500000000079e+01 5.256464653600000148e+00 4.630969999999999942e+01 3.455049999999999955e+01
2.599118999999999957e+01 5.256523099999999893e+00 4.630989999999999895e+01 3.455040000000000333e+01
2.599849500000000191e+01 5.256610769599999955e+00 4.631009999999999849e+01 3.455030000000000001e+01
2.600580000000000425e+01 5.256698439200000017e+00 4.631029999999999802e+01 3.455019999999999669e+01
2.601310500000000303e+01 5.256756885599999762e+00 4.631049999999999756e+01 3.455010000000000048e+01
2.602041000000000182e+01 5.256844555199999824e+00 4.631069999999999709e+01 3.454999999999999716e+01
2.602771500000000415e+01 5.256932224799999886e+00 4.631089999999999662e+01 3.454990000000000094e+01
2.603502000000000294e+01 5.256990671199999632e+00 4.631110000000000326e+01 3.454990000000000094e+01
2.604232500000000172e+01 5.257078340799999694e+00 4.631119999999999948e+01 3.454979999999999762e+01
2.604963000000000051e+01 5.257136787199999439e+00 4.631150000000000233e+01 3.454979999999999762e+01
2.605693500000000284e+01 5.257224456799999501e+00 4.631159999999999854e+01 3.454970000000000141e+01
2.606424000000000163e+01 5.257312126399999563e+00 4.631179999999999808e+01 3.454970000000000141e+01
2.607154500000000041e+01 5.257370572800000197e+00 4.631199999999999761e+01 3.454970000000000141e+01
2.607885000000000275e+01 5.257458242400000259e+00 4.631219999999999715e+01 3.454970000000000141e+01
2.608615500000000509e+01 5.257516688800000004e+00 4.631239999999999668e+01 3.454959999999999809e+01
2.609346000000000387e+01 5.257604358399999178e+00 4.631260000000000332e+01 3.454959999999999809e+01
2.610076500000000266e+01 5.257662804799999812e+00 4.631280000000000285e+01 3.454950000000000188e+01
2.610807000000000144e+01 5.257750474399999874e+00 4.631300000000000239e+01 3.454950000000000188e+01
2.611537500000000378e+01 5.257838143999999936e+00 4.631309999999999860e+01 3.454950000000000188e+01
2.612268000000000256e+01 5.257896590399999681e+00 4.631329999999999814e+01 3.454950000000000188e+01
2.612998500000000135e+01 5.257984259999999743e+00 4.631349999999999767e+01 3.454939999999999856e+01
2.613729000000000013e+01 5.258042706399999489e+00 4.631369999999999720e+01 3.454939999999999856e+01
2.614459500000000247e+01 5.258130375999999551e+00 4.631389999999999674e+01 3.454930000000000234e+01
2.615190000000000126e+01 5.258188822400000184e+00 4.631410000000000338e+01 3.454930000000000234e+01
2.615920500000000359e+01 5.258276492000000246e+00 4.631419999999999959e+01 3.454930000000000234e+01
2.616651000000000238e+01 5.258364161599999420e+00 4.631439999999999912e+01 3.454919999999999902e+01
2.617381500000000472e+01 5.258422607999999165e+00 4.631459999999999866e+01 3.454919999999999902e+01
2.618112000000000350e+01 5.258510277599999228e+00 4.631479999999999819e+01 3.454919999999999902e+01
2.618842500000000229e+01 5.258568723999999861e+00 4.631499999999999773e+01 3.454910000000000281e+01
2.619573000000000107e+01 5.258656393599999923e+00 4.631510000000000105e+01 3.454910000000000281e+01
2.620303500000000341e+01 5.258714839999999668e+00 4.631530000000000058e+01 3.454899999999999949e+01
2.621034000000000219e+01 5.258802509599999730e+00 4.631550000000000011e+01 3.454899999999999949e+01
2.621764500000000098e+01 5.258860955999999476e+00 4.631569999999999965e+01 3.454899999999999949e+01
2.622494999999999976e+01 5.258948625599999538e+00 4.631589999999999918e+01 3.454890000000000327e+01
2.623225500000000210e+01 5.259007072000000171e+00 4.631600000000000250e+01 3.454890000000000327e+01
2.623956000000000444e+01 5.259094741600000233e+00 4.631620000000000203e+01 3.454890000000000327e+01
2.624686500000000322e+01 5.259153187999999979e+00 4.631640000000000157e+01 3.454879999999999995e+01
2.625417000000000201e+01 5.259240857599999153e+00 4.631649999999999778e+01 3.454879999999999995e+01
2.626147500000000434e+01 5.259299303999999786e+00 4.631669999999999732e+01 3.454869999999999663e+01
2.626878000000000313e+01 5.259386973599999848e+00 4.631689999999999685e+01 3.454869999999999663e+01
2.627608500000000191e+01 5.259445419999999594e+00 4.631700000000000017e+01 3.454860000000000042e+01
2.628339000000000070e+01 5.259533089599999656e+00 4.631719999999999970e+01 3.454860000000000042e+01
2.629069500000000303e+01 5.259591535999999401e+00 4.631739999999999924e+01 3.454860000000000042e+01
2.629800000000000182e+01 5.259679205599999463e+00 4.631759999999999877e+01 3.454849999999999710e+01
2.630530500000000060e+01 5.259737652000000097e+00 4.631770000000000209e+01 3.454849999999999710e+01
2.631261000000000294e+01 5.259796098399999842e+00 4.600139999999999674e+01 3.455349999999999966e+01
2.631991500000000528e+01 5.259854544799999587e+00 4.599289999999999878e+01 3.454610000000000269e+01
2.632722000000000406e+01 5.259942214400000537e+00 4.599790000000000134e+01 3.455199999999999960e+01
2.633452500000000285e+01 5.260000660799999395e+00 4.600099999999999767e+01 3.455230000000000246e+01
2.634183000000000163e+01 5.260088330399999457e+00 4.600699999999999790e+01 3.455649999999999977e+01
2.634913500000000397e+01 5.260146776799999202e+00 4.601259999999999906e+01 3.455789999999999651e+01
2.635644000000000275e+01 5.260205223199999836e+00 4.601870000000000260e+01 3.456159999999999854e+01
2.636374500000000154e+01 5.260263669599999581e+00 4.602499999999999858e+01 3.456340000000000146e+01
2.637105000000000032e+01 5.260322115999999326e+00 4.603079999999999927e+01 3.456669999999999732e+01
2.637835500000000266e+01 5.260409785599999388e+00 4.603690000000000282e+01 3.456860000000000355e+01
2.638566000000000145e+01 5.260468232000000022e+00 4.604209999999999781e+01 3.457139999999999702e+01
2.639296500000000378e+01 5.260526678399999767e+00 4.604769999999999897e+01 3.457330000000000325e+01
2.640027000000000257e+01 5.260614347999999829e+00 4.605230000000000246e+01 3.457589999999999719e+01
2.640757500000000491e+01 5.260672794400000463e+00 4.605740000000000123e+01 3.457770000000000010e+01
2.641488000000000369e+01 5.260731240800000208e+00 4.606150000000000233e+01 3.457990000000000208e+01
2.642218500000000247e+01 5.260818910399999382e+00 4.606600000000000250e+01 3.458169999999999789e+01
2.642949000000000126e+01 5.260877356799999127e+00 4.606969999999999743e+01 3.458370000000000033e+01
2.643679500000000360e+01 5.260935803199999761e+00 4.607370000000000232e+01 3.458529999999999660e+01
2.644410000000000238e+01 5.261023472799999823e+00 4.607699999999999818e+01 3.458709999999999951e+01
2.645140500000000117e+01 5.261081919199999568e+00 4.608059999999999690e+01 3.458859999999999957e+01
2.645870999999999995e+01 5.261140365599999313e+00 4.608350000000000080e+01 3.459029999999999916e+01
2.646601500000000229e+01 5.261228035199999375e+00 4.608670000000000044e+01 3.459170000000000300e+01
2.647332000000000463e+01 5.261286481600000009e+00 4.608930000000000149e+01 3.459309999999999974e+01
2.648062500000000341e+01 5.261374151200000071e+00 4.609219999999999828e+01 3.459440000000000026e+01
2.648793000000000220e+01 5.261432597599999816e+00 4.609449999999999648e+01 3.459579999999999700e+01
2.649523500000000098e+01 5.261520267199999878e+00 4.609709999999999752e+01 3.459700000000000131e+01
2.650254000000000332e+01 5.261578713600000512e+00 4.609920000000000329e+01 3.459819999999999851e+01
2.650984500000000210e+01 5.261637159999999369e+00 4.610150000000000148e+01 3.459929999999999950e+01
2.651715000000000089e+01 5.261724829599999431e+00 4.610340000000000060e+01 3.460040000000000049e+01
2.652445499999999967e+01 5.261783275999999177e+00 4.610540000000000305e+01 3.460150000000000148e+01
2.653176000000000201e+01 5.261870945599999239e+00 4.610719999999999885e+01 3.460260000000000247e+01
2.653906500000000079e+01 5.261929391999999872e+00 4.610900000000000176e+01 3.460360000000000014e+01
2.654637000000000313e+01 5.262017061599999934e+00 4.611059999999999803e+01 3.460459999999999781e+01
2.655367500000000192e+01 5.262075507999999679e+00 4.611229999999999762e+01 3.460549999999999926e+01
2.656098000000000425e+01 5.262163177599999742e+00 4.611370000000000147e+01 3.460640000000000072e+01
2.656828500000000304e+01 5.262221624000000375e+00 4.611529999999999774e+01 3.460730000000000217e+01
2.657559000000000182e+01 5.262309293600000437e+00 4.611659999999999826e+01 3.460819999999999652e+01
2.658289500000000061e+01 5.262367740000000182e+00 4.611800000000000210e+01 3.460900000000000176e+01
2.659020000000000294e+01 5.262426186399999040e+00 4.611919999999999931e+01 3.460979999999999990e+01
2.659750500000000173e+01 5.262513855999999102e+00 4.612049999999999983e+01 3.461059999999999803e+01
2.660481000000000051e+01 5.262572302399999735e+00 4.612160000000000082e+01 3.461129999999999995e+01
2.661211499999999930e+01 5.262659971999999797e+00 4.612279999999999802e+01 3.461200000000000188e+01
2.661942000000000164e+01 5.262718418399999543e+00 4.612380000000000280e+01 3.461269999999999669e+01
2.662672500000000397e+01 5.262806087999999605e+00 4.612489999999999668e+01 3.461339999999999861e+01
2.663403000000000276e+01 5.262864534399999350e+00 4.612579999999999814e+01 3.461399999999999721e+01
2.664133500000000154e+01 5.262952204000000300e+00 4.612680000000000291e+01 3.461460000000000292e+01
2.664864000000000388e+01 5.263010650400000046e+00 4.612769999999999726e+01 3.461520000000000152e+01
2.665594500000000266e+01 5.263069096799999791e+00 4.612870000000000203e+01 3.461580000000000013e+01
2.666325000000000145e+01 5.263156766399999853e+00 4.612950000000000017e+01 3.461630000000000251e+01
2.667055500000000023e+01 5.263215212799999598e+00 4.613029999999999831e+01 3.461690000000000111e+01
2.667786000000000257e+01 5.263302882399999660e+00 4.613110000000000355e+01 3.461740000000000350e+01
2.668516500000000136e+01 5.263361328799999406e+00 4.613190000000000168e+01 3.461789999999999878e+01
2.669247000000000014e+01 5.263448998399999468e+00 4.613259999999999650e+01 3.461840000000000117e+01
2.669977500000000248e+01 5.263507444799999213e+00 4.613340000000000174e+01 3.461889999999999645e+01
2.670708000000000482e+01 5.263565891199999847e+00 4.613409999999999656e+01 3.461930000000000263e+01
2.671438500000000360e+01 5.263653560799999909e+00 4.613470000000000226e+01 3.461979999999999791e+01
2.672169000000000239e+01 5.263712007199999654e+00 4.613539999999999708e+01 3.462019999999999698e+01
2.672899500000000117e+01 5.263799676799999716e+00 4.613600000000000279e+01 3.462069999999999936e+01
2.673630000000000351e+01 5.263858123200000350e+00 4.613660000000000139e+01 3.462109999999999843e+01
2.674360500000000229e+01 5.263945792800000412e+00 4.613719999999999999e+01 3.462149999999999750e+01
2.675091000000000108e+01 5.264004239200000157e+00 4.613779999999999859e+01 3.462180000000000035e+01
2.675821499999999986e+01 5.264062685599999014e+00 4.613839999999999719e+01 3.462230000000000274e+01
2.676552000000000220e+01 5.264150355199999076e+00 4.613889999999999958e+01 3.462259999999999849e+01
2.677282500000000098e+01 5.264208801599999710e+00 4.613940000000000197e+01 3.462299999999999756e+01
2.678013000000000332e+01 5.264296471199999772e+00 4.613989999999999725e+01 3.462330000000000041e+01
2.678743500000000211e+01 5.264354917599999517e+00 4.614039999999999964e+01 3.462369999999999948e+01
2.679474000000000444e+01 5.264413364000000151e+00 4.614090000000000202e+01 3.462400000000000233e+01
2.680204500000000323e+01 5.264501033600000213e+00 4.614139999999999731e+01 3.462429999999999808e+01
2.680935000000000201e+01 5.264559479999999958e+00 4.614189999999999969e+01 3.462460000000000093e+01
2.681665500000000080e+01 5.264647149600000020e+00 4.614229999999999876e+01 3.462500000000000000e+01
2.682396000000000313e+01 5.264705595999999765e+00 4.614269999999999783e+01 3.462519999999999953e+01
2.683126500000000192e+01 5.264764042400000399e+00 4.614309999999999690e+01 3.462559999999999860e+01
2.683857000000000070e+01 5.264851711999999573e+00 4.614359999999999928e+01 3.462579999999999814e+01
2.684587499999999949e+01 5.264910158399999318e+00 4.614399999999999835e+01 3.462610000000000099e+01
2.685318000000000183e+01 5.264968604799999063e+00 4.614439999999999742e+01 3.462639999999999674e+01
2.686048500000000416e+01 5.265056274399999126e+00 4.614470000000000027e+01 3.462669999999999959e+01
2.686779000000000295e+01 5.265114720799999759e+00 4.614509999999999934e+01 3.462689999999999912e+01
2.687509500000000173e+01 5.265202390399999821e+00 4.614549999999999841e+01 3.462720000000000198e+01
2.688240000000000407e+01 5.265260836799999566e+00 4.614589999999999748e+01 3.462740000000000151e+01
2.688970500000000285e+01 5.265319283200000200e+00 4.614620000000000033e+01 3.462769999999999726e+01
2.689701000000000164e+01 5.265406952800000262e+00 4.614650000000000318e+01 3.462789999999999679e+01
2.690431500000000042e+01 5.265465399200000007e+00 4.614679999999999893e+01 3.462819999999999965e+01
2.691162000000000276e+01 5.265523845599999753e+00 4.614719999999999800e+01 3.462839999999999918e+01
2.691892500000000155e+01 5.265611515199999815e+00 4.614750000000000085e+01 3.462859999999999872e+01
2.692623000000000033e+01 5.265669961599999560e+00 4.614779999999999660e+01 3.462879999999999825e+01
2.693353500000000267e+01 5.265728407999999305e+00 4.614809999999999945e+01 3.462910000000000110e+01
2.694084000000000501e+01 5.265816077599999367e+00 4.614840000000000231e+01 3.462930000000000064e+01
2.694814500000000379e+01 5.265874524000000001e+00 4.614869999999999806e+01 3.462950000000000017e+01
2.695545000000000258e+01 5.265932970399999746e+00 4.614900000000000091e+01 3.462969999999999970e+01
2.696275500000000136e+01 5.266020639999999808e+00 4.614929999999999666e+01 3.462989999999999924e+01
2.697006000000000370e+01 5.266079086399999554e+00 4.614959999999999951e+01 3.463009999999999877e+01
2.697736500000000248e+01 5.266137532800000187e+00 4.614979999999999905e+01 3.463029999999999831e+01
2.698467000000000127e+01 5.266225202400000249e+00 4.615010000000000190e+01 3.463049999999999784e+01
2.699197500000000005e+01 5.266283648799999995e+00 4.615030000000000143e+01 3.463069999999999737e+01
2.699928000000000239e+01 5.266342095199999740e+00 4.615059999999999718e+01 3.463089999999999691e+01
2.700658500000000117e+01 5.266400541600000373e+00 4.615079999999999671e+01 3.463100000000000023e+01
2.701389000000000351e+01 5.266488211199999547e+00 4.615109999999999957e+01 3.463119999999999976e+01
2.702119500000000230e+01 5.266546657599999293e+00 4.615129999999999910e+01 3.463139999999999930e+01
2.702850000000000463e+01 5.266605103999999038e+00 4.615160000000000196e+01 3.463159999999999883e+01
2.703580500000000342e+01 5.266692773599999988e+00 4.615180000000000149e+01 3.463170000000000215e+01
2.704311000000000220e+01 5.266751219999999734e+00 4.615209999999999724e+01 3.463190000000000168e+01
2.705041500000000099e+01 5.266809666399999479e+00 4.615220000000000056e+01 3.463210000000000122e+01
2.705772000000000332e+01 5.266897335999999541e+00 4.615250000000000341e+01 3.463219999999999743e+01
2.706502500000000211e+01 5.266955782400000174e+00 4.615270000000000294e+01 3.463239999999999696e+01
2.707233000000000089e+01 5.267014228799999920e+00 4.615290000000000248e+01 3.463250000000000028e+01
2.707963499999999968e+01 5.267072675199999665e+00 4.615310000000000201e+01 3.463269999999999982e+01
2.708694000000000202e+01 5.267160344799999727e+00 4.615339999999999776e+01 3.463280000000000314e+01
2.709424500000000435e+01 5.267218791200000361e+00 4.615350000000000108e+01 3.463300000000000267e+01
2.710155000000000314e+01 5.267277237599999218e+00 4.615379999999999683e+01 3.463309999999999889e+01
2.710885500000000192e+01 5.267335683999998963e+00 4.615390000000000015e+01 3.463329999999999842e+01
2.711616000000000426e+01 5.267423353599999913e+00 4.615420000000000300e+01 3.463340000000000174e+01
2.712346500000000304e+01 5.267481799999999659e+00 4.615429999999999922e+01 3.463360000000000127e+01
2.713077000000000183e+01 5.267540246399999404e+00 4.615449999999999875e+01 3.463369999999999749e+01
2.713807500000000061e+01 5.267598692800000038e+00 4.615469999999999828e+01 3.463380000000000081e+01
2.714538000000000295e+01 5.267686362400000100e+00 4.615489999999999782e+01 3.463400000000000034e+01
2.715268500000000174e+01 5.267744808799999845e+00 4.615500000000000114e+01 3.463409999999999656e+01
2.715999000000000052e+01 5.267803255199999590e+00 4.615529999999999688e+01 3.463419999999999987e+01
2.716729500000000286e+01 5.267861701600000224e+00 4.615540000000000020e+01 3.463439999999999941e+01
2.717460000000000520e+01 5.267949371200000286e+00 4.615559999999999974e+01 3.463450000000000273e+01
2.718190500000000398e+01 5.268007817600000031e+00 4.615570000000000306e+01 3.463459999999999894e+01
2.718921000000000276e+01 5.268066263999999777e+00 4.615599999999999881e+01 3.463470000000000226e+01
2.719651500000000155e+01 5.268124710399999522e+00 4.615610000000000213e+01 3.463479999999999848e+01
2.720382000000000389e+01 5.268183156799999267e+00 4.615630000000000166e+01 3.463499999999999801e+01
2.721112500000000267e+01 5.268270826399999329e+00 4.615639999999999787e+01 3.463510000000000133e+01
2.721843000000000146e+01 5.268329272799999963e+00 4.615659999999999741e+01 3.463519999999999754e+01
2.722573500000000024e+01 5.268387719199999708e+00 4.615670000000000073e+01 3.463530000000000086e+01
2.723304000000000258e+01 5.268446165599999453e+00 4.615690000000000026e+01 3.463539999999999708e+01
2.724034500000000136e+01 5.268533835199999515e+00 4.615709999999999980e+01 3.463550000000000040e+01
2.724765000000000370e+01 5.268592281600000149e+00 4.615729999999999933e+01 3.463559999999999661e+01
2.725495500000000249e+01 5.268650727999999894e+00 4.615740000000000265e+01 3.463580000000000325e+01
2.726226000000000482e+01 5.268709174399999640e+00 4.615760000000000218e+01 3.463589999999999947e+01
2.726956500000000361e+01 5.268767620800000273e+00 4.615769999999999840e+01 3.463600000000000279e+01
2.727687000000000239e+01 5.268855290400000335e+00 4.615789999999999793e+01 3.463609999999999900e+01
2.728417500000000118e+01 5.268913736799999192e+00 4.615800000000000125e+01 3.463620000000000232e+01
2.729148000000000351e+01 5.268972183199999826e+00 4.615809999999999746e+01 3.463629999999999853e+01
2.729878500000000230e+01 5.269030629599999571e+00 4.615820000000000078e+01 3.463640000000000185e+01
2.730609000000000108e+01 5.269089075999999316e+00 4.615840000000000032e+01 3.463649999999999807e+01
2.731339499999999987e+01 5.269147522399999950e+00 4.615849999999999653e+01 3.463660000000000139e+01
2.732070000000000221e+01 5.269235192000000012e+00 4.615870000000000317e+01 3.463669999999999760e+01
2.732800500000000454e+01 5.269293638399999757e+00 4.615879999999999939e+01 3.463680000000000092e+01
2.733531000000000333e+01 5.269352084799999503e+00 4.615899999999999892e+01 3.463689999999999714e+01
2.734261500000000211e+01 5.269410531200000136e+00 4.615910000000000224e+01 3.463700000000000045e+01
2.734992000000000445e+01 5.269468977599999882e+00 4.615919999999999845e+01 3.463700000000000045e+01
2.735722500000000323e+01 5.269527423999999627e+00 4.615930000000000177e+01 3.463709999999999667e+01
2.736453000000000202e+01 5.269615093599999689e+00 4.615950000000000131e+01 3.463719999999999999e+01
2.737183500000000080e+01 5.269673540000000322e+00 4.615959999999999752e+01 3.463730000000000331e+01
2.737914000000000314e+01 5.269731986399999180e+00 4.615979999999999706e+01 3.463739999999999952e+01
2.738644500000000193e+01 5.269790432799999813e+00 4.615979999999999706e+01 3.463750000000000284e+01
2.739375000000000071e+01 5.269848879199999558e+00 4.615999999999999659e+01 3.463759999999999906e+01
2.740105500000000305e+01 5.269907325599999304e+00 4.616009999999999991e+01 3.463770000000000238e+01
2.740836000000000183e+01 5.269965771999999937e+00 4.616029999999999944e+01 3.463779999999999859e+01
2.741566500000000417e+01 5.270053441599999999e+00 4.616029999999999944e+01 3.463779999999999859e+01
2.742297000000000295e+01 5.270111887999999745e+00 4.616049999999999898e+01 3.463790000000000191e+01
2.743027500000000174e+01 5.270170334399999490e+00 4.616060000000000230e+01 3.463799999999999812e+01
2.743758000000000052e+01 5.270228780800000123e+00 4.616080000000000183e+01 3.463810000000000144e+01
2.744488500000000286e+01 5.270287227199999869e+00 4.616080000000000183e+01 3.463819999999999766e+01
2.745219000000000165e+01 5.270345673599999614e+00 4.616100000000000136e+01 3.463819999999999766e+01
2.745949500000000043e+01 5.270404120000000248e+00 4.616109999999999758e+01 3.463830000000000098e+01
2.746679999999999922e+01 5.270462566399999993e+00 4.616120000000000090e+01 3.463839999999999719e+01
2.747410500000000155e+01 5.270550235999999167e+00 4.616129999999999711e+01 3.463850000000000051e+01
2.748141000000000389e+01 5.270608682399999800e+00 4.616149999999999665e+01 3.463859999999999673e+01
2.748871500000000268e+01 5.270667128799999546e+00 4.616149999999999665e+01 3.463859999999999673e+01
2.749602000000000146e+01 5.270725575199999291e+00 4.616170000000000329e+01 3.463870000000000005e+01
2.750332500000000380e+01 5.270784021599999924e+00 4.616170000000000329e+01 3.463880000000000337e+01
2.751063000000000258e+01 5.270842467999999670e+00 4.616190000000000282e+01 3.463889999999999958e+01
2.751793500000000137e+01 5.270900914399999415e+00 4.616199999999999903e+01 3.463900000000000290e+01
2.752524000000000015e+01 5.270959360800000049e+00 4.616210000000000235e+01 3.463900000000000290e+01
2.753254500000000249e+01 5.271017807199999794e+00 4.616219999999999857e+01 3.463909999999999911e+01
2.753985000000000127e+01 5.271076253599999539e+00 4.616230000000000189e+01 3.463920000000000243e+01
2.754715500000000006e+01 5.271134700000000173e+00 4.616239999999999810e+01 3.463929999999999865e+01
2.755446000000000240e+01 5.271222369600000235e+00 4.616259999999999764e+01 3.463929999999999865e+01
2.756176500000000473e+01 5.271280815999999980e+00 4.616259999999999764e+01 3.463940000000000197e+01
2.756907000000000352e+01 5.271339262399999726e+00 4.616279999999999717e+01 3.463949999999999818e+01
2.757637500000000230e+01 5.271397708799999471e+00 4.616279999999999717e+01 3.463949999999999818e+01
2.758368000000000109e+01 5.271456155199999216e+00 4.616299999999999670e+01 3.463960000000000150e+01
2.759098500000000342e+01 5.271514601599999850e+00 4.616299999999999670e+01 3.463969999999999771e+01
2.759829000000000221e+01 5.271573047999999595e+00 4.616320000000000334e+01 3.463969999999999771e+01
2.760559500000000099e+01 5.271631494399999340e+00 4.616320000000000334e+01 3.463980000000000103e+01
2.761289999999999978e+01 5.271689940799999974e+00 4.616340000000000288e+01 3.463989999999999725e+01
2.762020500000000212e+01 5.271748387199999719e+00 4.616340000000000288e+01 3.463989999999999725e+01
2.762751000000000090e+01 5.271806833599999464e+00 4.616360000000000241e+01 3.464000000000000057e+01
2.763481500000000324e+01 5.271865280000000098e+00 4.616369999999999862e+01 3.464009999999999678e+01
2.764212000000000202e+01 5.271923726399999843e+00 4.616380000000000194e+01 3.464009999999999678e+01
2.764942500000000436e+01 5.271982172799999589e+00 4.616380000000000194e+01 3.464020000000000010e+01
2.765673000000000314e+01 5.272040619200000222e+00 4.616400000000000148e+01 3.464020000000000010e+01
2.766403500000000193e+01 5.272099065599999967e+00 4.616400000000000148e+01 3.464030000000000342e+01
2.767134000000000071e+01 5.272157511999999713e+00 4.616420000000000101e+01 3.464039999999999964e+01
2.767864500000000305e+01 5.272245181599999775e+00 4.616420000000000101e+01 3.464039999999999964e+01
2.768595000000000184e+01 5.272303627999999520e+00 4.616440000000000055e+01 3.464050000000000296e+01
2.769325500000000062e+01 5.272362074399999265e+00 4.616440000000000055e+01 3.464050000000000296e+01
2.770055999999999941e+01 5.272420520799999899e+00 4.616460000000000008e+01 3.464059999999999917e+01
2.770786500000000174e+01 5.272478967199999644e+00 4.616460000000000008e+01 3.464059999999999917e+01
2.771517000000000408e+01 5.272537413599999390e+00 4.616479999999999961e+01 3.464070000000000249e+01
2.772247500000000286e+01 5.272595860000000023e+00 4.616479999999999961e+01 3.464070000000000249e+01
2.772978000000000165e+01 5.272654306399999768e+00 4.616490000000000293e+01 3.464079999999999870e+01
2.773708500000000399e+01 5.272712752799999514e+00 4.616499999999999915e+01 3.464090000000000202e+01
2.774439000000000277e+01 5.272771199200000147e+00 4.616510000000000247e+01 3.464090000000000202e+01
2.775169500000000156e+01 5.272829645599999893e+00 4.616519999999999868e+01 3.464099999999999824e+01
2.775900000000000034e+01 5.272888092000000526e+00 4.616530000000000200e+01 3.464099999999999824e+01
2.776630500000000268e+01 5.272946538399999383e+00 4.616539999999999822e+01 3.464110000000000156e+01
2.777361000000000146e+01 5.273004984799999129e+00 4.594950000000000045e+01 3.444720000000000226e+01
2.778091500000000025e+01 5.272917315199999955e+00 4.591149999999999665e+01 3.442190000000000083e+01
2.778822000000000259e+01 5.272888092000000526e+00 4.592929999999999779e+01 3.443359999999999843e+01
2.779552500000000492e+01 5.272888092000000526e+00 4.592690000000000339e+01 3.443220000000000169e+01
2.780283000000000371e+01 5.272888092000000526e+00 4.594440000000000168e+01 3.444239999999999924e+01
2.781013500000000249e+01 5.272888092000000526e+00 4.594780000000000086e+01 3.444449999999999790e+01
2.781744000000000128e+01 5.272917315199999955e+00 4.596340000000000003e+01 3.445320000000000249e+01
2.782474500000000361e+01 5.272917315199999955e+00 4.596860000000000213e+01 3.445620000000000260e+01
2.783205000000000240e+01 5.272946538399999383e+00 4.598219999999999885e+01 3.446359999999999957e+01
2.783935500000000118e+01 5.272946538399999383e+00 4.598780000000000001e+01 3.446670000000000300e+01
2.784665999999999997e+01 5.272975761599999700e+00 4.599949999999999761e+01 3.447310000000000230e+01
2.785396500000000231e+01 5.273004984799999129e+00 4.600489999999999924e+01 3.447610000000000241e+01
2.786127000000000109e+01 5.273034207999999445e+00 4.601500000000000057e+01 3.448160000000000025e+01
2.786857500000000343e+01 5.273063431199999762e+00 4.601989999999999981e+01 3.448449999999999704e+01
2.787588000000000221e+01 5.273092654399999191e+00 4.602870000000000061e+01 3.448919999999999675e+01
2.788318500000000455e+01 5.273121877599999507e+00 4.603309999999999746e+01 3.449179999999999779e+01
2.789049000000000333e+01 5.273151100799999824e+00 4.604070000000000107e+01 3.449600000000000222e+01
2.789779500000000212e+01 5.273180323999999253e+00 4.604469999999999885e+01 3.449839999999999662e+01
2.790510000000000090e+01 5.273209547199999570e+00 4.605140000000000100e+01 3.450200000000000244e+01
2.791240500000000324e+01 5.273267993599999315e+00 4.605499999999999972e+01 3.450419999999999732e+01
2.791971000000000203e+01 5.273297216799999632e+00 4.606080000000000041e+01 3.450739999999999696e+01
2.792701500000000081e+01 5.273326439999999948e+00 4.606400000000000006e+01 3.450939999999999941e+01
2.793431999999999960e+01 5.273384886399999694e+00 4.606920000000000215e+01 3.451219999999999999e+01
2.794162500000000193e+01 5.273414109600000010e+00 4.607209999999999894e+01 3.451400000000000290e+01
2.794893000000000427e+01 5.273472555999999756e+00 4.607659999999999911e+01 3.451650000000000063e+01
2.795623500000000305e+01 5.273501779200000072e+00 4.607920000000000016e+01 3.451809999999999690e+01
2.796354000000000184e+01 5.273560225599999818e+00 4.608330000000000126e+01 3.452040000000000219e+01
2.797084500000000418e+01 5.273618671999999563e+00 4.608559999999999945e+01 3.452190000000000225e+01
2.797815000000000296e+01 5.273647895199999880e+00 4.608919999999999817e+01 3.452389999999999759e+01
2.798545500000000175e+01 5.273706341600000513e+00 4.609129999999999683e+01 3.452519999999999811e+01
2.799276000000000053e+01 5.273764787999999371e+00 4.609459999999999980e+01 3.452709999999999724e+01
2.800006500000000287e+01 5.273794011199999687e+00 4.609649999999999892e+01 3.452830000000000155e+01
2.800737000000000165e+01 5.273852457599999433e+00 4.609949999999999903e+01 3.453000000000000114e+01
2.801467500000000044e+01 5.273910903999999178e+00 4.610119999999999862e+01 3.453099999999999881e+01
2.802198000000000278e+01 5.273969350399999811e+00 4.610379999999999967e+01 3.453260000000000218e+01
2.802928500000000511e+01 5.273998573599999240e+00 4.610540000000000305e+01 3.453359999999999985e+01
2.803659000000000390e+01 5.274057019999999874e+00 4.610779999999999745e+01 3.453490000000000038e+01
2.804389500000000268e+01 5.274115466399999619e+00 4.610920000000000130e+01 3.453580000000000183e+01
2.805120000000000147e+01 5.274173912799999364e+00 4.611149999999999949e+01 3.453710000000000235e+01
2.805850500000000380e+01 5.274203135999999681e+00 4.611280000000000001e+01 3.453790000000000049e+01
2.806581000000000259e+01 5.274261582399999426e+00 4.611480000000000246e+01 3.453909999999999769e+01
2.807311500000000137e+01 5.274320028800000060e+00 4.611599999999999966e+01 3.453990000000000293e+01
2.808042000000000016e+01 5.274378475199999805e+00 4.611789999999999878e+01 3.454090000000000060e+01
2.808772500000000250e+01 5.274436921600000439e+00 4.611899999999999977e+01 3.454160000000000252e+01
2.809503000000000128e+01 5.274495368000000184e+00 4.612069999999999936e+01 3.454260000000000019e+01
2.810233500000000362e+01 5.274524591200000501e+00 4.612169999999999703e+01 3.454319999999999879e+01
2.810964000000000240e+01 5.274583037599999358e+00 4.612330000000000041e+01 3.454410000000000025e+01
2.811694500000000474e+01 5.274641483999999103e+00 4.612420000000000186e+01 3.454469999999999885e+01
2.812425000000000352e+01 5.274699930399999737e+00 4.612570000000000192e+01 3.454560000000000031e+01
2.813155500000000231e+01 5.274758376799999482e+00 4.612660000000000338e+01 3.454610000000000269e+01
2.813886000000000109e+01 5.274816823199999227e+00 4.612800000000000011e+01 3.454690000000000083e+01
2.814616500000000343e+01 5.274846046399999544e+00 4.612879999999999825e+01 3.454740000000000322e+01
2.815347000000000222e+01 5.274904492799999289e+00 4.613009999999999877e+01 3.454809999999999803e+01
2.816077500000000100e+01 5.274962939199999923e+00 4.613080000000000069e+01 3.454860000000000042e+01
2.816807999999999979e+01 5.275021385599999668e+00 4.613199999999999790e+01 3.454930000000000234e+01
2.817538500000000212e+01 5.275079831999999413e+00 4.613269999999999982e+01 3.454970000000000141e+01
2.818269000000000446e+01 5.275138278400000047e+00 4.613389999999999702e+01 3.455030000000000001e+01
2.818999500000000324e+01 5.275196724799999792e+00 4.613450000000000273e+01 3.455069999999999908e+01
2.819730000000000203e+01 5.275255171200000426e+00 4.613559999999999661e+01 3.455129999999999768e+01
2.820460500000000437e+01 5.275284394399999854e+00 4.613620000000000232e+01 3.455169999999999675e+01
2.821191000000000315e+01 5.275342840800000488e+00 4.613719999999999999e+01 3.455230000000000246e+01
2.821921500000000194e+01 5.275401287199999345e+00 4.613779999999999859e+01 3.455259999999999820e+01
2.822652000000000072e+01 5.275459733599999090e+00 4.613870000000000005e+01 3.455310000000000059e+01
2.823382500000000306e+01 5.275518179999999724e+00 4.613929999999999865e+01 3.455349999999999966e+01
2.824113000000000184e+01 5.275576626399999469e+00 4.614020000000000010e+01 3.455400000000000205e+01
2.824843500000000063e+01 5.275635072799999215e+00 4.614070000000000249e+01 3.455429999999999779e+01
2.825574000000000296e+01 5.275693519199999848e+00 4.614159999999999684e+01 3.455469999999999686e+01
2.826304500000000530e+01 5.275722742399999277e+00 4.614200000000000301e+01 3.455499999999999972e+01
2.827035000000000409e+01 5.275781188799999910e+00 4.614280000000000115e+01 3.455539999999999878e+01
2.827765500000000287e+01 5.275839635199999655e+00 4.614330000000000354e+01 3.455570000000000164e+01
2.828496000000000166e+01 5.275898081600000289e+00 4.614410000000000167e+01 3.455610000000000070e+01
2.829226500000000399e+01 5.275956528000000034e+00 4.614450000000000074e+01 3.455639999999999645e+01
2.829957000000000278e+01 5.276014974399999780e+00 4.614520000000000266e+01 3.455680000000000263e+01
2.830687500000000156e+01 5.276073420800000413e+00 4.614560000000000173e+01 3.455700000000000216e+01
2.831418000000000035e+01 5.276131867200000158e+00 4.614629999999999654e+01 3.455740000000000123e+01
2.832148499999999913e+01 5.276161090400000475e+00 4.614670000000000272e+01 3.455760000000000076e+01
2.832879000000000147e+01 5.276219536799999332e+00 4.614739999999999753e+01 3.455789999999999651e+01
2.833609500000000381e+01 5.276277983199999078e+00 4.614779999999999660e+01 3.455810000000000315e+01
2.834340000000000259e+01 5.276336429599999711e+00 4.614840000000000231e+01 3.455850000000000222e+01
2.835070500000000138e+01 5.276394875999999456e+00 4.614869999999999806e+01 3.455870000000000175e+01
2.835801000000000371e+01 5.276453322399999202e+00 4.614939999999999998e+01 3.455899999999999750e+01
2.836531500000000250e+01 5.276511768799999835e+00 4.614970000000000283e+01 3.455919999999999703e+01
2.837262000000000128e+01 5.276540991999999264e+00 4.615030000000000143e+01 3.455949999999999989e+01
2.837992500000000007e+01 5.276599438399999897e+00 4.615059999999999718e+01 3.455960000000000321e+01
2.838723000000000241e+01 5.276657884799999643e+00 4.615109999999999957e+01 3.455989999999999895e+01
2.839453500000000119e+01 5.276716331200000276e+00 4.615140000000000242e+01 3.456009999999999849e+01
2.840183999999999997e+01 5.276774777600000021e+00 4.615200000000000102e+01 3.456040000000000134e+01
2.840914500000000231e+01 5.276833223999999767e+00 4.615229999999999677e+01 3.456049999999999756e+01
2.841645000000000465e+01 5.276891670400000400e+00 4.615279999999999916e+01 3.456080000000000041e+01
2.842375500000000343e+01 5.276920893599999829e+00 4.615310000000000201e+01 3.456089999999999662e+01
2.843106000000000222e+01 5.276979340000000462e+00 4.615359999999999729e+01 3.456119999999999948e+01
2.843836500000000100e+01 5.277037786399999320e+00 4.615379999999999683e+01 3.456130000000000280e+01
2.844567000000000334e+01 5.277096232799999065e+00 4.615429999999999922e+01 3.456150000000000233e+01
2.845297500000000213e+01 5.277154679199999698e+00 4.615460000000000207e+01 3.456170000000000186e+01
2.846028000000000091e+01 5.277213125599999444e+00 4.615500000000000114e+01 3.456190000000000140e+01
2.846758499999999970e+01 5.277242348799999760e+00 4.615529999999999688e+01 3.456199999999999761e+01
2.847489000000000203e+01 5.277300795199999506e+00 4.615570000000000306e+01 3.456219999999999715e+01
2.848219500000000082e+01 5.277359241599999251e+00 4.615590000000000259e+01 3.456230000000000047e+01
2.848950000000000315e+01 5.277417687999999885e+00 4.615639999999999787e+01 3.456250000000000000e+01
2.849680500000000194e+01 5.277476134399999630e+00 4.615659999999999741e+01 3.456260000000000332e+01
2.850411000000000428e+01 5.277534580800000263e+00 4.615699999999999648e+01 3.456280000000000285e+01
2.851141500000000306e+01 5.277563803999999692e+00 4.615720000000000312e+01 3.456289999999999907e+01
2.851872000000000185e+01 5.277622250400000325e+00 4.615760000000000218e+01 3.456309999999999860e+01
2.852602500000000063e+01 5.277680696800000071e+00 4.615780000000000172e+01 3.456320000000000192e+01
2.853333000000000297e+01 5.277739143199999816e+00 4.615820000000000078e+01 3.456340000000000146e+01
2.854063500000000175e+01 5.277797589600000450e+00 4.615840000000000032e+01 3.456349999999999767e+01
2.854794000000000054e+01 5.277826812799998990e+00 4.615879999999999939e+01 3.456369999999999720e+01
2.855524499999999932e+01 5.277885259199999624e+00 4.615899999999999892e+01 3.456380000000000052e+01
2.856255000000000166e+01 5.277943705599999369e+00 4.615939999999999799e+01 3.456389999999999674e+01
2.856985500000000400e+01 5.278002151999999114e+00 4.615950000000000131e+01 3.456400000000000006e+01
2.857716000000000278e+01 5.278060598399999748e+00 4.615990000000000038e+01 3.456419999999999959e+01
2.858446500000000157e+01 5.278089821599999176e+00 4.616009999999999991e+01 3.456419999999999959e+01
2.859177000000000390e+01 5.278148267999999810e+00 4.616040000000000276e+01 3.456439999999999912e+01
2.859907500000000269e+01 5.278206714399999555e+00 4.616060000000000230e+01 3.456450000000000244e+01
2.860638000000000147e+01 5.278265160800000189e+00 4.616089999999999804e+01 3.456459999999999866e+01
2.861368500000000026e+01 5.278323607199999934e+00 4.616109999999999758e+01 3.456470000000000198e+01
2.862099000000000260e+01 5.278352830400000251e+00 4.616140000000000043e+01 3.456479999999999819e+01
2.862829500000000138e+01 5.278411276799999996e+00 4.616149999999999665e+01 3.456490000000000151e+01
2.863560000000000016e+01 5.278469723199999741e+00 4.616190000000000282e+01 3.456499999999999773e+01
2.864290500000000250e+01 5.278528169600000375e+00 4.616199999999999903e+01 3.456510000000000105e+01
2.865021000000000484e+01 5.278586616000000120e+00 4.616230000000000189e+01 3.456519999999999726e+01
2.865751500000000362e+01 5.278615839200000437e+00 4.616250000000000142e+01 3.456530000000000058e+01
2.866482000000000241e+01 5.278674285599999294e+00 4.616279999999999717e+01 3.456539999999999679e+01
2.867212500000000119e+01 5.278732731999999039e+00 4.616290000000000049e+01 3.456539999999999679e+01
2.867943000000000353e+01 5.278791178399999673e+00 4.616320000000000334e+01 3.456560000000000343e+01
2.868673500000000232e+01 5.278820401599999101e+00 4.616329999999999956e+01 3.456560000000000343e+01
2.869404000000000110e+01 5.278878847999999735e+00 4.616360000000000241e+01 3.456569999999999965e+01
2.870134499999999989e+01 5.278937294399999480e+00 4.616380000000000194e+01 3.456580000000000297e+01
2.870865000000000222e+01 5.278995740800000114e+00 4.616409999999999769e+01 3.456589999999999918e+01
2.871595500000000101e+01 5.279024963999999542e+00 4.616420000000000101e+01 3.456589999999999918e+01
2.872326000000000334e+01 5.279083410400000176e+00 4.616449999999999676e+01 3.456600000000000250e+01
2.873056500000000213e+01 5.279141856799999921e+00 4.616460000000000008e+01 3.456609999999999872e+01
2.873787000000000447e+01 5.279200303199999667e+00 4.616479999999999961e+01 3.456620000000000203e+01
2.874517500000000325e+01 5.279229526399999983e+00 4.616490000000000293e+01 3.456620000000000203e+01
2.875248000000000204e+01 5.279287972799999729e+00 4.616519999999999868e+01 3.456629999999999825e+01
2.875978500000000082e+01 5.279346419200000362e+00 4.616530000000000200e+01 3.456629999999999825e+01
2.876709000000000316e+01 5.279404865600000107e+00 4.616559999999999775e+01 3.456640000000000157e+01
2.877439500000000194e+01 5.279434088799999536e+00 4.616570000000000107e+01 3.456649999999999778e+01
2.878170000000000073e+01 5.279492535199999281e+00 4.616599999999999682e+01 3.456660000000000110e+01
2.878900499999999951e+01 5.279550981599999027e+00 4.616599999999999682e+01 3.456660000000000110e+01
2.879631000000000540e+01 5.279609427999999660e+00 4.616629999999999967e+01 3.456669999999999732e+01
2.880361500000000419e+01 5.279638651199999977e+00 4.616640000000000299e+01 3.456669999999999732e+01
2.881092000000000297e+01 5.279697097599999722e+00 4.616660000000000252e+01 3.456680000000000064e+01
2.881822500000000176e+01 5.279755543999999468e+00 4.616669999999999874e+01 3.456680000000000064e+01
2.882553000000000409e+01 5.279784767199999784e+00 4.616700000000000159e+01 3.456689999999999685e+01
2.883283500000000288e+01 5.279843213599999530e+00 4.616709999999999781e+01 3.456689999999999685e+01
2.884014000000000166e+01 5.279901660000000163e+00 4.616729999999999734e+01 3.456700000000000017e+01
2.884744500000000045e+01 5.279960106399999908e+00 4.616740000000000066e+01 3.456700000000000017e+01
2.885475000000000279e+01 5.279989329600000225e+00 4.616760000000000019e+01 3.456710000000000349e+01
2.886205500000000157e+01 5.280047775999999971e+00 4.616770000000000351e+01 3.456710000000000349e+01
2.886936000000000035e+01 5.280106222399999716e+00 4.616799999999999926e+01 3.456719999999999970e+01
2.887666500000000269e+01 5.280135445600000033e+00 4.616799999999999926e+01 3.456719999999999970e+01
2.888397000000000503e+01 5.280193891999999778e+00 4.616830000000000211e+01 3.456730000000000302e+01
2.889127500000000381e+01 5.280252338399999523e+00 4.616830000000000211e+01 3.456730000000000302e+01
2.889858000000000260e+01 5.280310784799999269e+00 4.616859999999999786e+01 3.456739999999999924e+01
2.890588500000000138e+01 5.280340007999999585e+00 4.616859999999999786e+01 3.456739999999999924e+01
2.891319000000000372e+01 5.280398454399999331e+00 4.616890000000000072e+01 3.456750000000000256e+01
2.892049500000000251e+01 5.280456900799999964e+00 4.616890000000000072e+01 3.456750000000000256e+01
2.892780000000000129e+01 5.280486123999999393e+00 4.616910000000000025e+01 3.456750000000000256e+01
2.893510500000000008e+01 5.280544570400000026e+00 4.616919999999999646e+01 3.456750000000000256e+01
2.894241000000000241e+01 5.280603016799999772e+00 4.616940000000000310e+01 3.456759999999999877e+01
2.894971500000000120e+01 5.280632240000000088e+00 4.616949999999999932e+01 3.456759999999999877e+01
2.895702000000000353e+01 5.280690686399999834e+00 4.616969999999999885e+01 3.456770000000000209e+01
2.896432500000000232e+01 5.280749132799999579e+00 4.616980000000000217e+01 3.456770000000000209e+01
2.897163000000000466e+01 5.280778355999999896e+00 4.617000000000000171e+01 3.456770000000000209e+01
2.897893500000000344e+01 5.280836802399999641e+00 4.617000000000000171e+01 3.456770000000000209e+01
2.898624000000000223e+01 5.280895248800000275e+00 4.617020000000000124e+01 3.456779999999999831e+01
2.899354500000000101e+01 5.280924471999999703e+00 4.617029999999999745e+01 3.456779999999999831e+01
2.900085000000000335e+01 5.280982918400000337e+00 4.617049999999999699e+01 3.456790000000000163e+01
2.900815500000000213e+01 5.281041364800000082e+00 4.617049999999999699e+01 3.456790000000000163e+01
2.901546000000000092e+01 5.281070587999999510e+00 4.617079999999999984e+01 3.456790000000000163e+01
2.902276499999999970e+01 5.281129034399999256e+00 4.617079999999999984e+01 3.456790000000000163e+01
2.903007000000000559e+01 5.281187480799999889e+00 4.617099999999999937e+01 3.456799999999999784e+01
2.903737500000000438e+01 5.281216703999999318e+00 4.617110000000000269e+01 3.456799999999999784e+01
2.904468000000000316e+01 5.281275150399999951e+00 4.617130000000000223e+01 3.456799999999999784e+01
2.905198500000000195e+01 5.281333596799999697e+00 4.617130000000000223e+01 3.456799999999999784e+01
2.905929000000000428e+01 5.281362820000000013e+00 4.617150000000000176e+01 3.456810000000000116e+01
2.906659500000000307e+01 5.281421266399999759e+00 4.617150000000000176e+01 3.456810000000000116e+01
2.907390000000000185e+01 5.281479712799999504e+00 4.617170000000000130e+01 3.456810000000000116e+01
2.908120500000000064e+01 5.281508935999999821e+00 4.617179999999999751e+01 3.456810000000000116e+01
2.908851000000000298e+01 5.281567382399999566e+00 4.617199999999999704e+01 3.456819999999999737e+01
2.909581500000000176e+01 5.281596605599999883e+00 4.617199999999999704e+01 3.456819999999999737e+01
2.910312000000000054e+01 5.281655051999999628e+00 4.617219999999999658e+01 3.456819999999999737e+01
2.911042500000000288e+01 5.281713498400000262e+00 4.617219999999999658e+01 3.456819999999999737e+01
2.911773000000000522e+01 5.281742721599999690e+00 4.617240000000000322e+01 3.456819999999999737e+01
2.912503500000000400e+01 5.281801168000000324e+00 4.617249999999999943e+01 3.456819999999999737e+01
2.913234000000000279e+01 5.281859614400000069e+00 4.617269999999999897e+01 3.456830000000000069e+01
2.913964500000000157e+01 5.281888837599999498e+00 4.617269999999999897e+01 3.456830000000000069e+01
2.914695000000000391e+01 5.281947283999999243e+00 4.617289999999999850e+01 3.456830000000000069e+01
2.915425500000000270e+01 5.281976507199999560e+00 4.617289999999999850e+01 3.456830000000000069e+01
2.916156000000000148e+01 5.282034953599999305e+00 4.617309999999999803e+01 3.456830000000000069e+01
2.916886500000000026e+01 5.282093399999999939e+00 4.617309999999999803e+01 3.456830000000000069e+01
2.917617000000000260e+01 5.282122623199999367e+00 4.617329999999999757e+01 3.456839999999999691e+01
2.918347500000000494e+01 5.282181069600000001e+00 4.617329999999999757e+01 3.456839999999999691e+01
2.919078000000000372e+01 5.282210292799999429e+00 4.617349999999999710e+01 3.456839999999999691e+01
2.919808500000000251e+01 5.282268739200000063e+00 4.617349999999999710e+01 3.456839999999999691e+01
2.920539000000000485e+01 5.282327185599999808e+00 4.617369999999999663e+01 3.456839999999999691e+01
2.921269500000000363e+01 5.282356408800000125e+00 4.617369999999999663e+01 3.456839999999999691e+01
2.922000000000000242e+01 5.282414855199999870e+00 4.617390000000000327e+01 3.456850000000000023e+01
2.922730500000000475e+01 5.282444078400000187e+00 4.617390000000000327e+01 3.456839999999999691e+01
2.923460999999999999e+01 5.282385631999999553e+00 4.610799999999999699e+01 3.442439999999999856e+01
2.924191500000000232e+01 5.282093399999999939e+00 4.606969999999999743e+01 3.440019999999999811e+01
2.924921999999999755e+01 5.281918060799999814e+00 4.607220000000000226e+01 3.439350000000000307e+01
2.925652499999999989e+01 5.281830391199999752e+00 4.606490000000000151e+01 3.438519999999999754e+01
2.926383000000000578e+01 5.281771944800000007e+00 4.607249999999999801e+01 3.438430000000000319e+01
2.927113500000000101e+01 5.281713498400000262e+00 4.607229999999999848e+01 3.438199999999999790e+01
2.927844000000000335e+01 5.281713498400000262e+00 4.608109999999999928e+01 3.438419999999999987e+01
2.928574500000000569e+01 5.281713498400000262e+00 4.608359999999999701e+01 3.438490000000000180e+01
2.929305000000000092e+01 5.281713498400000262e+00 4.609219999999999828e+01 3.438850000000000051e+01
2.930035500000000326e+01 5.281713498400000262e+00 4.609570000000000078e+01 3.439059999999999917e+01
2.930765999999999849e+01 5.281742721599999690e+00 4.610370000000000346e+01 3.439479999999999649e+01
2.931496500000000083e+01 5.281742721599999690e+00 4.610739999999999839e+01 3.439750000000000085e+01
2.932227000000000317e+01 5.281771944800000007e+00 4.611460000000000292e+01 3.440180000000000149e+01
2.932957499999999840e+01 5.281801168000000324e+00 4.611820000000000164e+01 3.440469999999999828e+01
2.933688000000000429e+01 5.281830391199999752e+00 4.612469999999999715e+01 3.440879999999999939e+01
2.934418500000000662e+01 5.281830391199999752e+00 4.612800000000000011e+01 3.441179999999999950e+01
2.935149000000000186e+01 5.281859614400000069e+00 4.613380000000000081e+01 3.441570000000000107e+01
2.935879500000000419e+01 5.281918060799999814e+00 4.613689999999999714e+01 3.441850000000000165e+01
2.936609999999999943e+01 5.281947283999999243e+00 4.614209999999999923e+01 3.442219999999999658e+01
2.937340500000000176e+01 5.281976507199999560e+00 4.614479999999999649e+01 3.442479999999999762e+01
2.938071000000000410e+01 5.282005730399999877e+00 4.614950000000000330e+01 3.442819999999999681e+01
2.938801499999999933e+01 5.282034953599999305e+00 4.615200000000000102e+01 3.443059999999999832e+01
2.939532000000000167e+01 5.282064176799999622e+00 4.615610000000000213e+01 3.443370000000000175e+01
2.940262500000000401e+01 5.282122623199999367e+00 4.615829999999999700e+01 3.443589999999999662e+01
2.940992999999999924e+01 5.282151846399999684e+00 4.616210000000000235e+01 3.443869999999999720e+01
2.941723500000000513e+01 5.282181069600000001e+00 4.616409999999999769e+01 3.444080000000000297e+01
2.942454000000000036e+01 5.282239515999999746e+00 4.616740000000000066e+01 3.444330000000000069e+01
2.943184500000000270e+01 5.282268739200000063e+00 4.616919999999999646e+01 3.444519999999999982e+01
2.943915000000000504e+01 5.282297962399999491e+00 4.617219999999999658e+01 3.444749999999999801e+01
2.944645500000000027e+01 5.282356408800000125e+00 4.617379999999999995e+01 3.444919999999999760e+01
2.945376000000000261e+01 5.282385631999999553e+00 4.617649999999999721e+01 3.445130000000000337e+01
2.946106500000000494e+01 5.282444078400000187e+00 4.617790000000000106e+01 3.445280000000000342e+01
2.946837000000000018e+01 5.282473301599999616e+00 4.618039999999999878e+01 3.445470000000000255e+01
2.947567500000000251e+01 5.282531748000000249e+00 4.618160000000000309e+01 3.445609999999999928e+01
2.948297999999999774e+01 5.282560971199999678e+00 4.618390000000000128e+01 3.445790000000000219e+01
2.949028500000000363e+01 5.282619417600000311e+00 4.618500000000000227e+01 3.445909999999999940e+01
2.949759000000000597e+01 5.282648640799999740e+00 4.618710000000000093e+01 3.446070000000000277e+01
2.950489500000000120e+01 5.282707087199999485e+00 4.618800000000000239e+01 3.446189999999999998e+01
2.951220000000000354e+01 5.282736310399999802e+00 4.618990000000000151e+01 3.446329999999999671e+01
2.951950500000000588e+01 5.282794756799999547e+00 4.619080000000000297e+01 3.446439999999999770e+01
2.952681000000000111e+01 5.282823979999999864e+00 4.619259999999999877e+01 3.446569999999999823e+01
2.953411500000000345e+01 5.282882426399999609e+00 4.619330000000000069e+01 3.446670000000000300e+01
2.954141999999999868e+01 5.282911649599999926e+00 4.619489999999999696e+01 3.446790000000000020e+01
2.954872500000000102e+01 5.282970095999999671e+00 4.619559999999999889e+01 3.446880000000000166e+01
2.955603000000000335e+01 5.282999319199999988e+00 4.619709999999999894e+01 3.446990000000000265e+01
2.956333499999999859e+01 5.283057765599999733e+00 4.619769999999999754e+01 3.447070000000000078e+01
2.957064000000000448e+01 5.283086988800000050e+00 4.619910000000000139e+01 3.447180000000000177e+01
2.957794500000000681e+01 5.283145435199999795e+00 4.619959999999999667e+01 3.447249999999999659e+01
2.958525000000000205e+01 5.283174658400000112e+00 4.620089999999999719e+01 3.447350000000000136e+01
2.959255500000000438e+01 5.283233104799999857e+00 4.620139999999999958e+01 3.447420000000000329e+01
2.959985999999999962e+01 5.283262328000000174e+00 4.620259999999999678e+01 3.447509999999999764e+01
2.960716500000000195e+01 5.283320774399999920e+00 4.620300000000000296e+01 3.447570000000000334e+01
2.961447000000000429e+01 5.283349997600000236e+00 4.620409999999999684e+01 3.447650000000000148e+01
2.962177499999999952e+01 5.283408443999999982e+00 4.620450000000000301e+01 3.447710000000000008e+01
2.962908000000000186e+01 5.283437667200000298e+00 4.620550000000000068e+01 3.447789999999999822e+01
2.963638500000000420e+01 5.283496113599999155e+00 4.620589999999999975e+01 3.447840000000000060e+01
2.964368999999999943e+01 5.283525336799999472e+00 4.620689999999999742e+01 3.447910000000000252e+01
2.965099500000000532e+01 5.283583783199999218e+00 4.620720000000000027e+01 3.447959999999999781e+01
2.965830000000000055e+01 5.283613006399999534e+00 4.620810000000000173e+01 3.448029999999999973e+01
2.966560500000000289e+01 5.283671452799999280e+00 4.620839999999999748e+01 3.448069999999999879e+01
2.967291000000000523e+01 5.283700675999999596e+00 4.620920000000000272e+01 3.448140000000000072e+01
2.968021500000000046e+01 5.283759122399999342e+00 4.620949999999999847e+01 3.448179999999999978e+01
2.968752000000000280e+01 5.283788345599999658e+00 4.621029999999999660e+01 3.448239999999999839e+01
2.969482500000000513e+01 5.283846791999999404e+00 4.621050000000000324e+01 3.448279999999999745e+01
2.970213000000000036e+01 5.283876015199999721e+00 4.621130000000000138e+01 3.448329999999999984e+01
2.970943500000000270e+01 5.283934461599999466e+00 4.621150000000000091e+01 3.448369999999999891e+01
2.971673999999999793e+01 5.283963684799999783e+00 4.621220000000000283e+01 3.448420000000000130e+01
2.972404500000000382e+01 5.284022131199999528e+00 4.621240000000000236e+01 3.448449999999999704e+01
2.973135000000000616e+01 5.284051354399999845e+00 4.621309999999999718e+01 3.448499999999999943e+01
2.973865500000000139e+01 5.284080577600000161e+00 4.621320000000000050e+01 3.448539999999999850e+01
2.974596000000000373e+01 5.284139023999999907e+00 4.621390000000000242e+01 3.448579999999999757e+01
2.975326500000000607e+01 5.284168247200000224e+00 4.621399999999999864e+01 3.448610000000000042e+01
2.976057000000000130e+01 5.284226693599999969e+00 4.621470000000000056e+01 3.448649999999999949e+01
2.976787500000000364e+01 5.284255916800000286e+00 4.621479999999999677e+01 3.448680000000000234e+01
2.977517999999999887e+01 5.284314363199999143e+00 4.621540000000000248e+01 3.448720000000000141e+01
2.978248500000000121e+01 5.284343586399999460e+00 4.621549999999999869e+01 3.448749999999999716e+01
2.978979000000000354e+01 5.284402032799999205e+00 4.621609999999999729e+01 3.448790000000000333e+01
2.979709499999999878e+01 5.284431255999999522e+00 4.621620000000000061e+01 3.448810000000000286e+01
2.980440000000000467e+01 5.284489702399999267e+00 4.621670000000000300e+01 3.448850000000000193e+01
2.981170500000000700e+01 5.284518925599999584e+00 4.621679999999999922e+01 3.448870000000000147e+01
2.981901000000000224e+01 5.284548148799999900e+00 4.621730000000000160e+01 3.448910000000000053e+01
2.982631500000000457e+01 5.284606595199999646e+00 4.621739999999999782e+01 3.448930000000000007e+01
2.983361999999999981e+01 5.284635818399999962e+00 4.621790000000000020e+01 3.448960000000000292e+01
2.984092500000000214e+01 5.284694264799999708e+00 4.621800000000000352e+01 3.448980000000000246e+01
2.984823000000000448e+01 5.284723488000000025e+00 4.621849999999999881e+01 3.449009999999999820e+01
2.985553499999999971e+01 5.284781934399999770e+00 4.621849999999999881e+01 3.449029999999999774e+01
2.986284000000000205e+01 5.284811157600000087e+00 4.621900000000000119e+01 3.449060000000000059e+01
2.987014500000000439e+01 5.284840380799999515e+00 4.621909999999999741e+01 3.449080000000000013e+01
2.987745000000000317e+01 5.284898827200000149e+00 4.621949999999999648e+01 3.449110000000000298e+01
2.988475500000000551e+01 5.284928050399999577e+00 4.621959999999999980e+01 3.449119999999999919e+01
2.989206000000000074e+01 5.284986496800000211e+00 4.621999999999999886e+01 3.449150000000000205e+01
2.989936500000000308e+01 5.285015719999999639e+00 4.622010000000000218e+01 3.449170000000000158e+01
2.990667000000000542e+01 5.285074166400000273e+00 4.622050000000000125e+01 3.449190000000000111e+01
2.991397500000000065e+01 5.285103389599999701e+00 4.622050000000000125e+01 3.449210000000000065e+01
2.992128000000000299e+01 5.285132612799999130e+00 4.622090000000000032e+01 3.449230000000000018e+01
2.992858500000000532e+01 5.285191059199999764e+00 4.622099999999999653e+01 3.449240000000000350e+01
2.993589000000000055e+01 5.285220282399999192e+00 4.622129999999999939e+01 3.449269999999999925e+01
2.994319500000000289e+01 5.285278728799999826e+00 4.622140000000000271e+01 3.449280000000000257e+01
2.995049999999999812e+01 5.285307951999999254e+00 4.622180000000000177e+01 3.449300000000000210e+01
2.995780500000000401e+01 5.285337175199999571e+00 4.622180000000000177e+01 3.449309999999999832e+01
2.996511000000000635e+01 5.285395621599999316e+00 4.622220000000000084e+01 3.449340000000000117e+01
2.997241500000000158e+01 5.285424844799999633e+00 4.622220000000000084e+01 3.449349999999999739e+01
2.997972000000000392e+01 5.285483291199999378e+00 4.622249999999999659e+01 3.449369999999999692e+01
2.998702500000000626e+01 5.285512514399999695e+00 4.622259999999999991e+01 3.449380000000000024e+01
2.999433000000000149e+01 5.285541737600000012e+00 4.622290000000000276e+01 3.449399999999999977e+01
3.000163500000000383e+01 5.285600183999999757e+00 4.622290000000000276e+01 3.449410000000000309e+01
3.000893999999999906e+01 5.285629407200000074e+00 4.622330000000000183e+01 3.449430000000000263e+01
3.001624500000000140e+01 5.285687853599999819e+00 4.622330000000000183e+01 3.449439999999999884e+01
3.002355000000000373e+01 5.285717076800000136e+00 4.622359999999999758e+01 3.449450000000000216e+01
3.003085500000000252e+01 5.285746299999999565e+00 4.622359999999999758e+01 3.449459999999999837e+01
3.003816000000000486e+01 5.285804746400000198e+00 4.622390000000000043e+01 3.449479999999999791e+01
3.004546500000000719e+01 5.285833969599999627e+00 4.622390000000000043e+01 3.449490000000000123e+01
3.005277000000000243e+01 5.285863192799999943e+00 4.622429999999999950e+01 3.449510000000000076e+01
3.006007500000000476e+01 5.285921639199999689e+00 4.622429999999999950e+01 3.449510000000000076e+01
3.006738000000000000e+01 5.285950862399999117e+00 4.622460000000000235e+01 3.449530000000000030e+01
3.007468500000000233e+01 5.286009308799999751e+00 4.622460000000000235e+01 3.449539999999999651e+01
3.008199000000000467e+01 5.286038531999999179e+00 4.622489999999999810e+01 3.449549999999999983e+01
3.008929499999999990e+01 5.286067755199999496e+00 4.622489999999999810e+01 3.449560000000000315e+01
3.009660000000000224e+01 5.286126201599999241e+00 4.622520000000000095e+01 3.449569999999999936e+01
3.010390500000000458e+01 5.286155424799999558e+00 4.622520000000000095e+01 3.449580000000000268e+01
3.011121000000000336e+01 5.286184647999999875e+00 4.622549999999999670e+01 3.449589999999999890e+01
3.011851500000000570e+01 5.286243094399999620e+00 4.622540000000000049e+01 3.449600000000000222e+01
3.012582000000000093e+01 5.286272317599999937e+00 4.622570000000000334e+01 3.449609999999999843e+01
3.013312500000000327e+01 5.286301540799999366e+00 4.622570000000000334e+01 3.449620000000000175e+01
3.014043000000000561e+01 5.286359987199999999e+00 4.622599999999999909e+01 3.449629999999999797e+01
3.014773500000000084e+01 5.286389210399999428e+00 4.622599999999999909e+01 3.449640000000000128e+01
3.015504000000000318e+01 5.286418433599999744e+00 4.622630000000000194e+01 3.449649999999999750e+01
3.016234499999999841e+01 5.286476879999999490e+00 4.622630000000000194e+01 3.449660000000000082e+01
3.016965000000000074e+01 5.286506103199999806e+00 4.622650000000000148e+01 3.449669999999999703e+01
3.017695500000000308e+01 5.286535326400000123e+00 4.622650000000000148e+01 3.449669999999999703e+01
3.018426000000000187e+01 5.286593772799999869e+00 4.622679999999999723e+01 3.449680000000000035e+01
3.019156500000000420e+01 5.286622996000000185e+00 4.622679999999999723e+01 3.449689999999999657e+01
3.019887000000000654e+01 5.286681442399999931e+00 4.622699999999999676e+01 3.449699999999999989e+01
3.020617500000000177e+01 5.286710665600000247e+00 4.622699999999999676e+01 3.449699999999999989e+01
3.021348000000000411e+01 5.286739888799999676e+00 4.622729999999999961e+01 3.449710000000000321e+01
3.022078499999999934e+01 5.286798335199999421e+00 4.622720000000000340e+01 3.449719999999999942e+01
3.022809000000000168e+01 5.286827558399999738e+00 4.622749999999999915e+01 3.449730000000000274e+01
3.023539500000000402e+01 5.286856781599999167e+00 4.622749999999999915e+01 3.449730000000000274e+01
3.024269999999999925e+01 5.286886004799999483e+00 4.622769999999999868e+01 3.449739999999999895e+01
3.025000500000000159e+01 5.286944451199999229e+00 4.622769999999999868e+01 3.449750000000000227e+01
3.025731000000000392e+01 5.286973674399999545e+00 4.622800000000000153e+01 3.449750000000000227e+01
3.026461500000000271e+01 5.287002897599999862e+00 4.622789999999999822e+01 3.449750000000000227e+01
3.027192000000000505e+01 5.287061343999999607e+00 4.622820000000000107e+01 3.449759999999999849e+01
3.027922500000000028e+01 5.287090567199999924e+00 4.622820000000000107e+01 3.449759999999999849e+01
3.028653000000000262e+01 5.287119790399999353e+00 4.622840000000000060e+01 3.449759999999999849e+01
3.029383500000000495e+01 5.287178236799999986e+00 4.622840000000000060e+01 3.449759999999999849e+01
3.030114000000000019e+01 5.287207459999999415e+00 4.622860000000000014e+01 3.449770000000000181e+01
3.030844500000000252e+01 5.287236683199999732e+00 4.622860000000000014e+01 3.449770000000000181e+01
3.031575000000000486e+01 5.287295129599999477e+00 4.622879999999999967e+01 3.449770000000000181e+01
3.032305500000000009e+01 5.287324352799999794e+00 4.622879999999999967e+01 3.449770000000000181e+01
3.033036000000000243e+01 5.287353576000000110e+00 4.622899999999999920e+01 3.449770000000000181e+01
3.033766500000000121e+01 5.287412022399999856e+00 4.622899999999999920e+01 3.449770000000000181e+01
3.034497000000000355e+01 5.287441245600000173e+00 4.622919999999999874e+01 3.449779999999999802e+01
3.035227500000000589e+01 5.287470468800000489e+00 4.622919999999999874e+01 3.449770000000000181e+01
3.035958000000000112e+01 5.287499691999999918e+00 4.622939999999999827e+01 3.449779999999999802e+01
3.036688500000000346e+01 5.287558138399999663e+00 4.622939999999999827e+01 3.449779999999999802e+01
3.037419000000000580e+01 5.287587361599999092e+00 4.622959999999999781e+01 3.449779999999999802e+01
3.038149500000000103e+01 5.287616584799999409e+00 4.622959999999999781e+01 3.449779999999999802e+01
3.038880000000000337e+01 5.287675031199999154e+00 4.622979999999999734e+01 3.449779999999999802e+01
3.039610499999999860e+01 5.287704254399999471e+00 4.622979999999999734e+01 3.449779999999999802e+01
3.040341000000000093e+01 5.287733477599999787e+00 4.622999999999999687e+01 3.449779999999999802e+01
3.041071500000000327e+01 5.287762700799999216e+00 4.622999999999999687e+01 3.449779999999999802e+01
3.041802000000000206e+01 5.287821147199999849e+00 4.623020000000000351e+01 3.449779999999999802e+01
3.042532500000000439e+01 5.287850370399999278e+00 4.623020000000000351e+01 3.449779999999999802e+01
3.043263000000000673e+01 5.287879593599999595e+00 4.623040000000000305e+01 3.449779999999999802e+01
3.043993500000000196e+01 5.287938039999999340e+00 4.623029999999999973e+01 3.449779999999999802e+01
3.044724000000000430e+01 5.287967263199999657e+00 4.623060000000000258e+01 3.449790000000000134e+01
3.045454499999999953e+01 5.287996486399999974e+00 4.623049999999999926e+01 3.449779999999999802e+01
3.046185000000000187e+01 5.288025709599999402e+00 4.623069999999999879e+01 3.449790000000000134e+01
3.046915500000000421e+01 5.288084156000000036e+00 4.623069999999999879e+01 3.449779999999999802e+01
3.047645999999999944e+01 5.288113379199999464e+00 4.623089999999999833e+01 3.449779999999999802e+01
3.048376500000000178e+01 5.288142602399999781e+00 4.623089999999999833e+01 3.449779999999999802e+01
3.049107000000000411e+01 5.288201048800000414e+00 4.623109999999999786e+01 3.449779999999999802e+01
3.049837500000000290e+01 5.288230271999999843e+00 4.623100000000000165e+01 3.449779999999999802e+01
3.050568000000000524e+01 5.288259495200000160e+00 4.623129999999999740e+01 3.449779999999999802e+01
3.051298500000000047e+01 5.288288718400000477e+00 4.623120000000000118e+01 3.449779999999999802e+01
3.052029000000000281e+01 5.288347164800000222e+00 4.623140000000000072e+01 3.449779999999999802e+01
3.052759500000000514e+01 5.288376387999999650e+00 4.623140000000000072e+01 3.449779999999999802e+01
3.053490000000000038e+01 5.288405611199999079e+00 4.623160000000000025e+01 3.449779999999999802e+01
3.054220500000000271e+01 5.288434834399999396e+00 4.623149999999999693e+01 3.449779999999999802e+01
3.054951000000000505e+01 5.288493280799999141e+00 4.623179999999999978e+01 3.449779999999999802e+01
3.055681500000000028e+01 5.288522503999999458e+00 4.623169999999999646e+01 3.449770000000000181e+01
3.056412000000000262e+01 5.288551727199999775e+00 4.623190000000000310e+01 3.449779999999999802e+01
3.057142500000000140e+01 5.288580950399999203e+00 4.623190000000000310e+01 3.449770000000000181e+01
3.057873000000000374e+01 5.288639396799999837e+00 4.623210000000000264e+01 3.449770000000000181e+01
3.058603500000000608e+01 5.288668619999999265e+00 4.623199999999999932e+01 3.449770000000000181e+01
3.059334000000000131e+01 5.288697843199999582e+00 4.623219999999999885e+01 3.449770000000000181e+01
3.060064500000000365e+01 5.288727066399999899e+00 4.623219999999999885e+01 3.449770000000000181e+01
3.060795000000000599e+01 5.288785512799999644e+00 4.623239999999999839e+01 3.449770000000000181e+01
3.061525500000000122e+01 5.288814735999999961e+00 4.623230000000000217e+01 3.449759999999999849e+01
3.062256000000000355e+01 5.288843959199999389e+00 4.623250000000000171e+01 3.449770000000000181e+01
3.062986499999999879e+01 5.288873182399999706e+00 4.623250000000000171e+01 3.449759999999999849e+01
3.063717000000000112e+01 5.288902405600000023e+00 4.623270000000000124e+01 3.449759999999999849e+01
3.064447500000000346e+01 5.288960851999999768e+00 4.623270000000000124e+01 3.449759999999999849e+01
3.065178000000000225e+01 5.288990075200000085e+00 4.623290000000000077e+01 3.449759999999999849e+01
3.065908500000000458e+01 5.289019298400000402e+00 4.623279999999999745e+01 3.449750000000000227e+01
3.066639000000000692e+01 5.289048521599999830e+00 4.623299999999999699e+01 3.449759999999999849e+01
3.067369500000000215e+01 5.289106968000000464e+00 4.623299999999999699e+01 3.449750000000000227e+01
3.068100000000000449e+01 5.289136191199999892e+00 4.623319999999999652e+01 3.449750000000000227e+01
3.068830499999999972e+01 5.289165414399999321e+00 4.623310000000000031e+01 3.449750000000000227e+01
3.069561000000000206e+01 5.290363565599999873e+00 4.620389999999999731e+01 3.434290000000000020e+01
3.070291500000000440e+01 5.290568128000000314e+00 4.618789999999999907e+01 3.432180000000000319e+01
3.071021999999999963e+01 5.290772690399999867e+00 4.620020000000000238e+01 3.433109999999999928e+01
3.071752500000000197e+01 5.290948029599999103e+00 4.620120000000000005e+01 3.432930000000000348e+01
3.072483000000000430e+01 5.291094145599999798e+00 4.621079999999999899e+01 3.433780000000000143e+01
3.073213500000000309e+01 5.291211038400000177e+00 4.621340000000000003e+01 3.433899999999999864e+01
3.073944000000000543e+01 5.291298708000000239e+00 4.622099999999999653e+01 3.434640000000000271e+01
3.074674500000000066e+01 5.291357154399999985e+00 4.622399999999999665e+01 3.434850000000000136e+01
3.075405000000000300e+01 5.291444824000000047e+00 4.623029999999999973e+01 3.435479999999999734e+01
3.076135500000000533e+01 5.291474047200000363e+00 4.623310000000000031e+01 3.435699999999999932e+01
3.076866000000000057e+01 5.291532493600000109e+00 4.623830000000000240e+01 3.436229999999999762e+01
3.077596500000000290e+01 5.291561716800000426e+00 4.624090000000000344e+01 3.436449999999999960e+01
3.078327000000000524e+01 5.291590939999999854e+00 4.624530000000000030e+01 3.436910000000000309e+01
3.079057500000000047e+01 5.291620163199999283e+00 4.624750000000000227e+01 3.437109999999999843e+01
3.079788000000000281e+01 5.291649386399999599e+00 4.625130000000000052e+01 3.437519999999999953e+01
3.080518500000000159e+01 5.291649386399999599e+00 4.625330000000000297e+01 3.437700000000000244e+01
3.081249000000000393e+01 5.291678609599999028e+00 4.625639999999999930e+01 3.438060000000000116e+01
3.081979500000000627e+01 5.291707832799999345e+00 4.625820000000000221e+01 3.438230000000000075e+01
3.082710000000000150e+01 5.291707832799999345e+00 4.626089999999999947e+01 3.438539999999999708e+01
3.083440500000000384e+01 5.291737055999999662e+00 4.626250000000000284e+01 3.438700000000000045e+01
3.084171000000000618e+01 5.291766279199999090e+00 4.626489999999999725e+01 3.438980000000000103e+01
3.084901500000000141e+01 5.291766279199999090e+00 4.626630000000000109e+01 3.439119999999999777e+01
3.085632000000000374e+01 5.291795502399999407e+00 4.626839999999999975e+01 3.439370000000000260e+01
3.086362499999999898e+01 5.291824725599999724e+00 4.626959999999999695e+01 3.439500000000000313e+01
3.087093000000000131e+01 5.291824725599999724e+00 4.627150000000000318e+01 3.439730000000000132e+01
3.087823500000000365e+01 5.291853948799999152e+00 4.627259999999999707e+01 3.439849999999999852e+01
3.088554000000000244e+01 5.291853948799999152e+00 4.627420000000000044e+01 3.440050000000000097e+01
3.089284500000000477e+01 5.291883171999999469e+00 4.627519999999999811e+01 3.440160000000000196e+01
3.090015000000000711e+01 5.291912395199999786e+00 4.627669999999999817e+01 3.440350000000000108e+01
3.090745500000000234e+01 5.291912395199999786e+00 4.627759999999999962e+01 3.440449999999999875e+01
3.091476000000000468e+01 5.291941618400000102e+00 4.627890000000000015e+01 3.440619999999999834e+01
3.092206499999999991e+01 5.291970841599999531e+00 4.627980000000000160e+01 3.440709999999999980e+01
3.092937000000000225e+01 5.292000064799999848e+00 4.628099999999999881e+01 3.440870000000000317e+01
3.093667500000000459e+01 5.292000064799999848e+00 4.628170000000000073e+01 3.440950000000000131e+01
3.094397999999999982e+01 5.292029288000000165e+00 4.628280000000000172e+01 3.441089999999999804e+01
3.095128500000000216e+01 5.292058511199999593e+00 4.628349999999999653e+01 3.441170000000000329e+01
3.095859000000000449e+01 5.292087734399999910e+00 4.628450000000000131e+01 3.441299999999999670e+01
3.096589500000000328e+01 5.292087734399999910e+00 4.628520000000000323e+01 3.441369999999999862e+01
3.097320000000000562e+01 5.292116957600000227e+00 4.628609999999999758e+01 3.441490000000000293e+01
3.098050500000000085e+01 5.292146180799999655e+00 4.628670000000000329e+01 3.441559999999999775e+01
3.098781000000000319e+01 5.292175403999999972e+00 4.628759999999999764e+01 3.441669999999999874e+01
3.099511500000000552e+01 5.292204627200000289e+00 4.628810000000000002e+01 3.441729999999999734e+01
3.100242000000000075e+01 5.292204627200000289e+00 4.628889999999999816e+01 3.441830000000000211e+01
3.100972500000000309e+01 5.292233850399999717e+00 4.628949999999999676e+01 3.441890000000000072e+01
3.101703000000000543e+01 5.292263073600000034e+00 4.629019999999999868e+01 3.441989999999999839e+01
3.102433500000000066e+01 5.292292296800000351e+00 4.629070000000000107e+01 3.442029999999999745e+01
3.103164000000000300e+01 5.292321519999999779e+00 4.629140000000000299e+01 3.442130000000000223e+01
3.103894500000000178e+01 5.292350743200000096e+00 4.629189999999999827e+01 3.442170000000000130e+01
3.104625000000000412e+01 5.292379966400000413e+00 4.629249999999999687e+01 3.442260000000000275e+01
3.105355500000000646e+01 5.292409189599998953e+00 4.629290000000000305e+01 3.442300000000000182e+01
3.106086000000000169e+01 5.292438412799999270e+00 4.629359999999999786e+01 3.442379999999999995e+01
3.106816500000000403e+01 5.292438412799999270e+00 4.629399999999999693e+01 3.442419999999999902e+01
3.107546999999999926e+01 5.292467635999999587e+00 4.629449999999999932e+01 3.442499999999999716e+01
3.108277500000000160e+01 5.292496859199999015e+00 4.629489999999999839e+01 3.442530000000000001e+01
3.109008000000000393e+01 5.292526082399999332e+00 4.629549999999999699e+01 3.442600000000000193e+01
3.109738499999999917e+01 5.292555305599999649e+00 4.629590000000000316e+01 3.442640000000000100e+01
3.110469000000000150e+01 5.292584528799999077e+00 4.629639999999999844e+01 3.442699999999999960e+01
3.111199500000000384e+01 5.292613751999999394e+00 4.629670000000000130e+01 3.442730000000000246e+01
3.111930000000000263e+01 5.292642975199999711e+00 4.629719999999999658e+01 3.442799999999999727e+01
3.112660500000000496e+01 5.292672198400000028e+00 4.629749999999999943e+01 3.442830000000000013e+01
3.113391000000000020e+01 5.292701421599999456e+00 4.629800000000000182e+01 3.442889999999999873e+01
3.114121500000000253e+01 5.292730644799999773e+00 4.629829999999999757e+01 3.442909999999999826e+01
3.114852000000000487e+01 5.292759868000000090e+00 4.629879999999999995e+01 3.442969999999999686e+01
3.115582500000000010e+01 5.292789091199999518e+00 4.629910000000000281e+01 3.442990000000000350e+01
3.116313000000000244e+01 5.292818314399999835e+00 4.629950000000000188e+01 3.443050000000000210e+01
3.117043500000000478e+01 5.292847537600000152e+00 4.629979999999999762e+01 3.443070000000000164e+01
3.117774000000000001e+01 5.292876760799999580e+00 4.630019999999999669e+01 3.443119999999999692e+01
3.118504500000000235e+01 5.292905983999999897e+00 4.630040000000000333e+01 3.443139999999999645e+01
3.119235000000000113e+01 5.292935207200000214e+00 4.630080000000000240e+01 3.443189999999999884e+01
3.119965500000000347e+01 5.292964430399999642e+00 4.630109999999999815e+01 3.443209999999999837e+01
3.120696000000000581e+01 5.292993653599999959e+00 4.630140000000000100e+01 3.443260000000000076e+01
3.121426500000000104e+01 5.293022876800000276e+00 4.630169999999999675e+01 3.443280000000000030e+01
3.122157000000000338e+01 5.293052099999999704e+00 4.630199999999999960e+01 3.443319999999999936e+01
3.122887500000000571e+01 5.293081323200000021e+00 4.630230000000000246e+01 3.443339999999999890e+01
3.123618000000000094e+01 5.293110546400000338e+00 4.630259999999999820e+01 3.443379999999999797e+01
3.124348500000000328e+01 5.293139769599999767e+00 4.630279999999999774e+01 3.443399999999999750e+01
3.125078999999999851e+01 5.293168992800000083e+00 4.630310000000000059e+01 3.443439999999999657e+01
3.125809500000000085e+01 5.293198216000000400e+00 4.630330000000000013e+01 3.443449999999999989e+01
3.126540000000000319e+01 5.293227439199998940e+00 4.630369999999999919e+01 3.443489999999999895e+01
3.127270500000000197e+01 5.293256662399999257e+00 4.630389999999999873e+01 3.443509999999999849e+01
3.128001000000000431e+01 5.293285885599999574e+00 4.630420000000000158e+01 3.443549999999999756e+01
3.128731500000000665e+01 5.293315108799999003e+00 4.630429999999999779e+01 3.443560000000000088e+01
3.129462000000000188e+01 5.293344331999999319e+00 4.630460000000000065e+01 3.443589999999999662e+01
3.130192500000000422e+01 5.293373555199999636e+00 4.630480000000000018e+01 3.443610000000000326e+01
3.130922999999999945e+01 5.293402778399999953e+00 4.630510000000000304e+01 3.443639999999999901e+01
3.131653500000000179e+01 5.293432001599999381e+00 4.630530000000000257e+01 3.443650000000000233e+01
3.132384000000000412e+01 5.293461224799999698e+00 4.630550000000000210e+01 3.443690000000000140e+01
3.133114499999999936e+01 5.293490448000000015e+00 4.630570000000000164e+01 3.443699999999999761e+01
3.133845000000000169e+01 5.293519671199999443e+00 4.630590000000000117e+01 3.443730000000000047e+01
3.134575500000000403e+01 5.293548894399999760e+00 4.630610000000000070e+01 3.443739999999999668e+01
3.135306000000000282e+01 5.293607340799999506e+00 4.630630000000000024e+01 3.443769999999999953e+01
3.136036500000000515e+01 5.293636563999999822e+00 4.630649999999999977e+01 3.443780000000000285e+01
3.136767000000000039e+01 5.293665787200000139e+00 4.630669999999999931e+01 3.443809999999999860e+01
3.137497500000000272e+01 5.293695010399999568e+00 4.630689999999999884e+01 3.443820000000000192e+01
3.138228000000000506e+01 5.293724233599999884e+00 4.630709999999999837e+01 3.443849999999999767e+01
3.138958500000000029e+01 5.293753456800000201e+00 4.630720000000000169e+01 3.443849999999999767e+01
3.139689000000000263e+01 5.293782679999999630e+00 4.630749999999999744e+01 3.443880000000000052e+01
3.140419500000000497e+01 5.293811903199999946e+00 4.630760000000000076e+01 3.443889999999999674e+01
3.141150000000000020e+01 5.293841126400000263e+00 4.630780000000000030e+01 3.443919999999999959e+01
3.141880500000000254e+01 5.293870349599999692e+00 4.630789999999999651e+01 3.443919999999999959e+01
3.142611000000000132e+01 5.293899572800000008e+00 4.630810000000000315e+01 3.443950000000000244e+01
3.143341500000000366e+01 5.293928796000000325e+00 4.630819999999999936e+01 3.443959999999999866e+01
3.144072000000000600e+01 5.293958019199999754e+00 4.630839999999999890e+01 3.443979999999999819e+01
3.144802500000000123e+01 5.293987242400000071e+00 4.630850000000000222e+01 3.443990000000000151e+01
3.145533000000000357e+01 5.294016465600000387e+00 4.630870000000000175e+01 3.444010000000000105e+01
3.146263500000000590e+01 5.294045688799998928e+00 4.630879999999999797e+01 3.444019999999999726e+01
3.146994000000000113e+01 5.294074911999999244e+00 4.630899999999999750e+01 3.444039999999999679e+01
3.147724500000000347e+01 5.294104135199999561e+00 4.630910000000000082e+01 3.444050000000000011e+01
3.148454999999999870e+01 5.294133358399998990e+00 4.630930000000000035e+01 3.444069999999999965e+01
3.149185500000000104e+01 5.294162581599999307e+00 4.630939999999999657e+01 3.444069999999999965e+01
3.149916000000000338e+01 5.294191804799999623e+00 4.630960000000000321e+01 3.444100000000000250e+01
3.150646500000000216e+01 5.294221027999999940e+00 4.630960000000000321e+01 3.444100000000000250e+01
3.151377000000000450e+01 5.294250251199999369e+00 4.630980000000000274e+01 3.444120000000000203e+01
3.152107500000000684e+01 5.294279474399999685e+00 4.630989999999999895e+01 3.444129999999999825e+01
3.152838000000000207e+01 5.294308697600000002e+00 4.631009999999999849e+01 3.444149999999999778e+01
3.153568500000000441e+01 5.294337920799999431e+00 4.631009999999999849e+01 3.444149999999999778e+01
3.154298999999999964e+01 5.294367143999999747e+00 4.631029999999999802e+01 3.444169999999999732e+01
3.155029500000000198e+01 5.294396367200000064e+00 4.631040000000000134e+01 3.444169999999999732e+01
3.155760000000000431e+01 5.294425590399999493e+00 4.631060000000000088e+01 3.444189999999999685e+01
3.156490499999999955e+01 5.294454813599999810e+00 4.631060000000000088e+01 3.444200000000000017e+01
3.157221000000000188e+01 5.294513259999999555e+00 4.631080000000000041e+01 3.444219999999999970e+01
3.157951500000000422e+01 5.294542483199999872e+00 4.631080000000000041e+01 3.444219999999999970e+01
3.158682000000000301e+01 5.294571706400000188e+00 4.631099999999999994e+01 3.444239999999999924e+01
3.159412500000000534e+01 5.294600929599999617e+00 4.631099999999999994e+01 3.444239999999999924e+01
3.160143000000000058e+01 5.294630152799999934e+00 4.631119999999999948e+01 3.444259999999999877e+01
3.160873500000000291e+01 5.294659376000000250e+00 4.631119999999999948e+01 3.444259999999999877e+01
3.161604000000000525e+01 5.294688599199999679e+00 4.631139999999999901e+01 3.444279999999999831e+01
3.162334500000000048e+01 5.294717822399999996e+00 4.631139999999999901e+01 3.444279999999999831e+01
3.163065000000000282e+01 5.294747045600000313e+00 4.631159999999999854e+01 3.444299999999999784e+01
3.163795500000000516e+01 5.294776268799999741e+00 4.631159999999999854e+01 3.444299999999999784e+01
3.164526000000000039e+01 5.294805492000000058e+00 4.631179999999999808e+01 3.444319999999999737e+01
3.165256500000000273e+01 5.294834715200000375e+00 4.631179999999999808e+01 3.444319999999999737e+01
3.165987000000000151e+01 5.294863938399998915e+00 4.631199999999999761e+01 3.444339999999999691e+01
3.166717500000000385e+01 5.294893161599999232e+00 4.631199999999999761e+01 3.444339999999999691e+01
3.167448000000000619e+01 5.294922384799999548e+00 4.631210000000000093e+01 3.444350000000000023e+01
3.168178500000000142e+01 5.294951607999999865e+00 4.631219999999999715e+01 3.444360000000000355e+01
3.168909000000000376e+01 5.294980831199999294e+00 4.631230000000000047e+01 3.444369999999999976e+01
3.169639500000000609e+01 5.295010054399999611e+00 4.631230000000000047e+01 3.444369999999999976e+01
3.170370000000000132e+01 5.295039277599999927e+00 4.631250000000000000e+01 3.444389999999999930e+01
3.171100500000000366e+01 5.295068500799999356e+00 4.631250000000000000e+01 3.444389999999999930e+01
3.171830999999999889e+01 5.295097723999999673e+00 4.631260000000000332e+01 3.444400000000000261e+01
3.172561500000000123e+01 5.295126947199999989e+00 4.631260000000000332e+01 3.444400000000000261e+01
3.173292000000000357e+01 5.295156170399999418e+00 4.631280000000000285e+01 3.444420000000000215e+01
3.174022500000000235e+01 5.295185393599999735e+00 4.631280000000000285e+01 3.444420000000000215e+01
3.174753000000000469e+01 5.295214616800000051e+00 4.631289999999999907e+01 3.444429999999999836e+01
3.175483500000000703e+01 5.295243839999999480e+00 4.631289999999999907e+01 3.444440000000000168e+01
3.176214000000000226e+01 5.295273063199999797e+00 4.631309999999999860e+01 3.444449999999999790e+01
3.176944500000000460e+01 5.295302286400000114e+00 4.631309999999999860e+01 3.444449999999999790e+01
3.177674999999999983e+01 5.295331509599999542e+00 4.631320000000000192e+01 3.444460000000000122e+01
3.178405500000000217e+01 5.295360732799999859e+00 4.631320000000000192e+01 3.444460000000000122e+01
3.179136000000000450e+01 5.295389956000000176e+00 4.631329999999999814e+01 3.444480000000000075e+01
3.179866499999999974e+01 5.295419179199999604e+00 4.631329999999999814e+01 3.444480000000000075e+01
3.180597000000000207e+01 5.295448402399999921e+00 4.631349999999999767e+01 3.444489999999999696e+01
3.181327500000000441e+01 5.295477625600000238e+00 4.631349999999999767e+01 3.444489999999999696e+01
3.182058000000000320e+01 5.295506848799999666e+00 4.631360000000000099e+01 3.444500000000000028e+01
3.182788500000000553e+01 5.295536071999999983e+00 4.631360000000000099e+01 3.444500000000000028e+01
3.183519000000000077e+01 5.295565295200000300e+00 4.631369999999999720e+01 3.444519999999999982e+01
3.184249500000000310e+01 5.295594518399999728e+00 4.631369999999999720e+01 3.444519999999999982e+01
3.184980000000000544e+01 5.295623741600000045e+00 4.631380000000000052e+01 3.444530000000000314e+01
3.185710500000000067e+01 5.295652964799999474e+00 4.631380000000000052e+01 3.444530000000000314e+01
3.186441000000000301e+01 5.295682187999999790e+00 4.631400000000000006e+01 3.444539999999999935e+01
3.187171500000000535e+01 5.295711411199999219e+00 4.631389999999999674e+01 3.444539999999999935e+01
3.187902000000000058e+01 5.295740634399999536e+00 4.631410000000000338e+01 3.444550000000000267e+01
3.188632500000000292e+01 5.295769857599999852e+00 4.631400000000000006e+01 3.444550000000000267e+01
3.189363000000000170e+01 5.295799080799999281e+00 4.631419999999999959e+01 3.444559999999999889e+01
3.190093500000000404e+01 5.295828303999999598e+00 4.631419999999999959e+01 3.444559999999999889e+01
3.190824000000000638e+01 5.295857527199999915e+00 4.631430000000000291e+01 3.444570000000000221e+01
3.191554500000000161e+01 5.295886750399999343e+00 4.631430000000000291e+01 3.444570000000000221e+01
3.192285000000000394e+01 5.295915973599999660e+00 4.631439999999999912e+01 3.444590000000000174e+01
3.193015500000000628e+01 5.295915973599999660e+00 4.631439999999999912e+01 3.444579999999999842e+01
3.193746000000000151e+01 5.295945196799999977e+00 4.631450000000000244e+01 3.444599999999999795e+01
3.194476500000000385e+01 5.295974419999999405e+00 4.631450000000000244e+01 3.444590000000000174e+01
3.195206999999999908e+01 5.296003643199999722e+00 4.631459999999999866e+01 3.444610000000000127e+01
3.195937500000000142e+01 5.296032866400000039e+00 4.631450000000000244e+01 3.444599999999999795e+01
3.196668000000000376e+01 5.296062089599999467e+00 4.631470000000000198e+01 3.444619999999999749e+01
3.197398500000000254e+01 5.296091312799999784e+00 4.631459999999999866e+01 3.444610000000000127e+01
3.198129000000000488e+01 5.296120536000000101e+00 4.631479999999999819e+01 3.444630000000000081e+01
3.198859500000000011e+01 5.296149759199999529e+00 4.631470000000000198e+01 3.444619999999999749e+01
3.199590000000000245e+01 5.296178982399999846e+00 4.631479999999999819e+01 3.444639999999999702e+01
3.200320500000000123e+01 5.296208205600000163e+00 4.631479999999999819e+01 3.444630000000000081e+01
3.201051000000000357e+01 5.296237428799999591e+00 4.631490000000000151e+01 3.444639999999999702e+01
3.201781500000000591e+01 5.296266651999999908e+00 4.631490000000000151e+01 3.444639999999999702e+01
3.202512000000000825e+01 5.296295875200000225e+00 4.631499999999999773e+01 3.444650000000000034e+01
3.203242500000000348e+01 5.296325098399999654e+00 4.631499999999999773e+01 3.444650000000000034e+01
3.203973000000000582e+01 5.296354321599999970e+00 4.631510000000000105e+01 3.444659999999999656e+01
3.204703500000000105e+01 5.296383544800000287e+00 4.631510000000000105e+01 3.444659999999999656e+01
3.205434000000000339e+01 5.296412767999999716e+00 4.631519999999999726e+01 3.444669999999999987e+01
3.206164500000000572e+01 5.296441991200000032e+00 4.631510000000000105e+01 3.444669999999999987e+01
3.206895000000000095e+01 5.296471214399999461e+00 4.631530000000000058e+01 3.444680000000000319e+01
3.207625500000000329e+01 5.296500437599999778e+00 4.631519999999999726e+01 3.444680000000000319e+01
3.208356000000000563e+01 5.296529660799999206e+00 4.631530000000000058e+01 3.444689999999999941e+01
3.209086500000000086e+01 5.296558883999999523e+00 4.631530000000000058e+01 3.444680000000000319e+01
3.209817000000000320e+01 5.296588107199999840e+00 4.631539999999999679e+01 3.444689999999999941e+01
3.210547499999999843e+01 5.296588107199999840e+00 4.631539999999999679e+01 3.444689999999999941e+01
3.211278000000000077e+01 5.296617330399999268e+00 4.631550000000000011e+01 3.444700000000000273e+01
3.212008500000000311e+01 5.296646553599999585e+00 4.631539999999999679e+01 3.444700000000000273e+01
3.212738999999999834e+01 5.296675776799999902e+00 4.631550000000000011e+01 3.444709999999999894e+01
3.213469500000000068e+01 5.296704999999999330e+00 4.631550000000000011e+01 3.444709999999999894e+01
3.214200000000000301e+01 5.296734223199999647e+00 4.631560000000000343e+01 3.444720000000000226e+01
3.214930499999999824e+01 5.296763446399999964e+00 4.631560000000000343e+01 3.444720000000000226e+01
3.215661000000000058e+01 5.296734223199999647e+00 4.620280000000000342e+01 3.446260000000000190e+01
3.216391500000000292e+01 5.296588107199999840e+00 4.618659999999999854e+01 3.446439999999999770e+01
3.217122000000000526e+01 5.296441991200000032e+00 4.619019999999999726e+01 3.447729999999999961e+01
3.217852500000000759e+01 5.296325098399999654e+00 4.618849999999999767e+01 3.448089999999999833e+01
3.218583000000000283e+01 5.296208205600000163e+00 4.619339999999999691e+01 3.448910000000000053e+01
3.219313500000000516e+01 5.296120536000000101e+00 4.619440000000000168e+01 3.449300000000000210e+01
3.220044000000000750e+01 5.296032866400000039e+00 4.619950000000000045e+01 3.450000000000000000e+01
3.220774500000000273e+01 5.295974419999999405e+00 4.620150000000000290e+01 3.450419999999999732e+01
3.221505000000000507e+01 5.295915973599999660e+00 4.620629999999999882e+01 3.451030000000000086e+01
3.222235500000000030e+01 5.295886750399999343e+00 4.620859999999999701e+01 3.451460000000000150e+01
3.222966000000000264e+01 5.295828303999999598e+00 4.621300000000000097e+01 3.452000000000000313e+01
3.223696500000000498e+01 5.295799080799999281e+00 4.621520000000000294e+01 3.452409999999999712e+01
3.224427000000000021e+01 5.295799080799999281e+00 4.621900000000000119e+01 3.452900000000000347e+01
3.225157500000000255e+01 5.295769857599999852e+00 4.622109999999999985e+01 3.453280000000000172e+01
3.225888000000000488e+01 5.295740634399999536e+00 4.622449999999999903e+01 3.453710000000000235e+01
3.226618500000000012e+01 5.295740634399999536e+00 4.622630000000000194e+01 3.454059999999999775e+01
3.227349000000000245e+01 5.295740634399999536e+00 4.622939999999999827e+01 3.454440000000000310e+01
3.228079499999999769e+01 5.295740634399999536e+00 4.623100000000000165e+01 3.454749999999999943e+01
3.228810000000000002e+01 5.295740634399999536e+00 4.623369999999999891e+01 3.455089999999999861e+01
3.229540500000000236e+01 5.295740634399999536e+00 4.623510000000000275e+01 3.455369999999999919e+01
3.230270999999999759e+01 5.295740634399999536e+00 4.623749999999999716e+01 3.455669999999999931e+01
3.231001499999999993e+01 5.295740634399999536e+00 4.623879999999999768e+01 3.455919999999999703e+01
3.231732000000000227e+01 5.295769857599999852e+00 4.624090000000000344e+01 3.456190000000000140e+01
3.232462500000000460e+01 5.295769857599999852e+00 4.624210000000000065e+01 3.456410000000000338e+01
3.233193000000000694e+01 5.295799080799999281e+00 4.624399999999999977e+01 3.456640000000000157e+01
3.233923500000000217e+01 5.295799080799999281e+00 4.624499999999999744e+01 3.456839999999999691e+01
3.234654000000000451e+01 5.295828303999999598e+00 4.624669999999999703e+01 3.457050000000000267e+01
3.235384500000000685e+01 5.295828303999999598e+00 4.624759999999999849e+01 3.457229999999999848e+01
3.236115000000000208e+01 5.295857527199999915e+00 4.624909999999999854e+01 3.457410000000000139e+01
3.236845500000000442e+01 5.295886750399999343e+00 4.624989999999999668e+01 3.457569999999999766e+01
3.237576000000000676e+01 5.295886750399999343e+00 4.625130000000000052e+01 3.457739999999999725e+01
3.238306500000000199e+01 5.295915973599999660e+00 4.625200000000000244e+01 3.457880000000000109e+01
3.239037000000000432e+01 5.295945196799999977e+00 4.625319999999999965e+01 3.458030000000000115e+01
3.239767499999999956e+01 5.295945196799999977e+00 4.625379999999999825e+01 3.458160000000000167e+01
3.240498000000000189e+01 5.295974419999999405e+00 4.625500000000000256e+01 3.458290000000000219e+01
3.241228500000000423e+01 5.296003643199999722e+00 4.625549999999999784e+01 3.458409999999999940e+01
3.241958999999999946e+01 5.296032866400000039e+00 4.625659999999999883e+01 3.458529999999999660e+01
3.242689500000000180e+01 5.296062089599999467e+00 4.625710000000000122e+01 3.458630000000000138e+01
3.243420000000000414e+01 5.296062089599999467e+00 4.625800000000000267e+01 3.458740000000000236e+01
3.244150499999999937e+01 5.296091312799999784e+00 4.625849999999999795e+01 3.458840000000000003e+01
3.244881000000000171e+01 5.296120536000000101e+00 4.625939999999999941e+01 3.458930000000000149e+01
3.245611499999999694e+01 5.296149759199999529e+00 4.625970000000000226e+01 3.459020000000000294e+01
3.246341999999999928e+01 5.296178982399999846e+00 4.626059999999999661e+01 3.459109999999999729e+01
3.247072500000000161e+01 5.296208205600000163e+00 4.626089999999999947e+01 3.459190000000000254e+01
3.247803000000000395e+01 5.296237428799999591e+00 4.626169999999999760e+01 3.459270000000000067e+01
3.248533500000000629e+01 5.296237428799999591e+00 4.626200000000000045e+01 3.459340000000000259e+01
3.249264000000000863e+01 5.296266651999999908e+00 4.626270000000000238e+01 3.459409999999999741e+01
3.249994500000000386e+01 5.296295875200000225e+00 4.626299999999999812e+01 3.459479999999999933e+01
3.250725000000000620e+01 5.296325098399999654e+00 4.626359999999999673e+01 3.459550000000000125e+01
3.251455500000000143e+01 5.296354321599999970e+00 4.626389999999999958e+01 3.459609999999999985e+01
3.252186000000000377e+01 5.296383544800000287e+00 4.626449999999999818e+01 3.459669999999999845e+01
3.252916500000000610e+01 5.296412767999999716e+00 4.626469999999999771e+01 3.459729999999999706e+01
3.253647000000000133e+01 5.296441991200000032e+00 4.626530000000000342e+01 3.459790000000000276e+01
3.254377500000000367e+01 5.296441991200000032e+00 4.626550000000000296e+01 3.459839999999999804e+01
3.255108000000000601e+01 5.296471214399999461e+00 4.626610000000000156e+01 3.459890000000000043e+01
3.255838500000000124e+01 5.296500437599999778e+00 4.626619999999999777e+01 3.459940000000000282e+01
3.256569000000000358e+01 5.296529660799999206e+00 4.626680000000000348e+01 3.459989999999999810e+01
3.257299499999999881e+01 5.296558883999999523e+00 4.626689999999999969e+01 3.460040000000000049e+01
3.258030000000000115e+01 5.296588107199999840e+00 4.626740000000000208e+01 3.460079999999999956e+01
3.258760500000000349e+01 5.296617330399999268e+00 4.626749999999999829e+01 3.460130000000000194e+01
3.259490999999999872e+01 5.296646553599999585e+00 4.626800000000000068e+01 3.460170000000000101e+01
3.260221500000000106e+01 5.296675776799999902e+00 4.626809999999999690e+01 3.460210000000000008e+01
3.260952000000000339e+01 5.296675776799999902e+00 4.626859999999999928e+01 3.460249999999999915e+01
3.261682499999999862e+01 5.296704999999999330e+00 4.626870000000000260e+01 3.460280000000000200e+01
3.262413000000000096e+01 5.296734223199999647e+00 4.626910000000000167e+01 3.460320000000000107e+01
3.263143500000000330e+01 5.296763446399999964e+00 4.626919999999999789e+01 3.460360000000000014e+01
3.263874000000000564e+01 5.296792669599999392e+00 4.626959999999999695e+01 3.460390000000000299e+01
3.264604500000000797e+01 5.296821892799999709e+00 4.626970000000000027e+01 3.460419999999999874e+01
3.265335000000000321e+01 5.296851116000000026e+00 4.627009999999999934e+01 3.460459999999999781e+01
3.266065500000000554e+01 5.296880339199999455e+00 4.627020000000000266e+01 3.460490000000000066e+01
3.266796000000000788e+01 5.296880339199999455e+00 4.627060000000000173e+01 3.460520000000000351e+01
3.267526500000000311e+01 5.296909562399999771e+00 4.627060000000000173e+01 3.460549999999999926e+01
3.268257000000000545e+01 5.296938785600000088e+00 4.627100000000000080e+01 3.460580000000000211e+01
3.268987500000000068e+01 5.296968008799999517e+00 4.627100000000000080e+01 3.460600000000000165e+01
3.269718000000000302e+01 5.296997231999999833e+00 4.627139999999999986e+01 3.460629999999999740e+01
3.270448500000000536e+01 5.297026455200000150e+00 4.627139999999999986e+01 3.460660000000000025e+01
3.271179000000000059e+01 5.297055678399999579e+00 4.627179999999999893e+01 3.460679999999999978e+01
3.271909500000000293e+01 5.297084901599999895e+00 4.627179999999999893e+01 3.460710000000000264e+01
3.272640000000000526e+01 5.297084901599999895e+00 4.627210000000000178e+01 3.460730000000000217e+01
3.273370500000000050e+01 5.297114124800000212e+00 4.627210000000000178e+01 3.460759999999999792e+01
3.274101000000000283e+01 5.297143347999999641e+00 4.627250000000000085e+01 3.460779999999999745e+01
3.274831499999999807e+01 5.297172571199999958e+00 4.627250000000000085e+01 3.460799999999999699e+01
3.275562000000000040e+01 5.297201794400000274e+00 4.627279999999999660e+01 3.460819999999999652e+01
3.276292500000000274e+01 5.297231017599999703e+00 4.627279999999999660e+01 3.460840000000000316e+01
3.277022999999999797e+01 5.297260240800000020e+00 4.627309999999999945e+01 3.460860000000000269e+01
3.277753500000000031e+01 5.297260240800000020e+00 4.627309999999999945e+01 3.460889999999999844e+01
3.278484000000000265e+01 5.297289463999999448e+00 4.627340000000000231e+01 3.460900000000000176e+01
3.279214500000000498e+01 5.297318687199999765e+00 4.627340000000000231e+01 3.460920000000000130e+01
3.279945000000000732e+01 5.297347910399999193e+00 4.627369999999999806e+01 3.460940000000000083e+01
3.280675500000000255e+01 5.297377133599999510e+00 4.627369999999999806e+01 3.460960000000000036e+01
3.281406000000000489e+01 5.297406356799999827e+00 4.627400000000000091e+01 3.460979999999999990e+01
3.282136500000000723e+01 5.297435579999999256e+00 4.627400000000000091e+01 3.460999999999999943e+01
3.282867000000000246e+01 5.297435579999999256e+00 4.627420000000000044e+01 3.461010000000000275e+01
3.283597500000000480e+01 5.297464803199999572e+00 4.627420000000000044e+01 3.461030000000000229e+01
3.284328000000000713e+01 5.297494026399999889e+00 4.627450000000000330e+01 3.461050000000000182e+01
3.285058500000000237e+01 5.297523249599999318e+00 4.627450000000000330e+01 3.461059999999999803e+01
3.285789000000000470e+01 5.297552472799999634e+00 4.627470000000000283e+01 3.461079999999999757e+01
3.286519499999999994e+01 5.297581695999999951e+00 4.627470000000000283e+01 3.461090000000000089e+01
3.287250000000000227e+01 5.297581695999999951e+00 4.627499999999999858e+01 3.461110000000000042e+01
3.287980500000000461e+01 5.297610919199999380e+00 4.627490000000000236e+01 3.461119999999999663e+01
3.288710999999999984e+01 5.297640142399999696e+00 4.627519999999999811e+01 3.461140000000000327e+01
3.289441500000000218e+01 5.297669365600000013e+00 4.627519999999999811e+01 3.461149999999999949e+01
3.290171999999999741e+01 5.297698588799999442e+00 4.627539999999999765e+01 3.461169999999999902e+01
3.290902499999999975e+01 5.297727811999999759e+00 4.627539999999999765e+01 3.461180000000000234e+01
3.291633000000000209e+01 5.297727811999999759e+00 4.627559999999999718e+01 3.461189999999999856e+01
3.292363499999999732e+01 5.297757035200000075e+00 4.627559999999999718e+01 3.461209999999999809e+01
3.293093999999999966e+01 5.297786258399999504e+00 4.627579999999999671e+01 3.461220000000000141e+01
3.293824500000000199e+01 5.297815481599999821e+00 4.627579999999999671e+01 3.461229999999999762e+01
3.294555000000000433e+01 5.297844704800000137e+00 4.627600000000000335e+01 3.461240000000000094e+01
3.295285500000000667e+01 5.297873927999999566e+00 4.627600000000000335e+01 3.461260000000000048e+01
3.296016000000000190e+01 5.297873927999999566e+00 4.627620000000000289e+01 3.461269999999999669e+01
3.296746500000000424e+01 5.297903151199999883e+00 4.627620000000000289e+01 3.461280000000000001e+01
3.297477000000000658e+01 5.297932374400000199e+00 4.627640000000000242e+01 3.461290000000000333e+01
3.298207500000000181e+01 5.297961597599999628e+00 4.627629999999999910e+01 3.461299999999999955e+01
3.298938000000000415e+01 5.297990820799999945e+00 4.627649999999999864e+01 3.461310000000000286e+01
3.299668500000000648e+01 5.297990820799999945e+00 4.627649999999999864e+01 3.461319999999999908e+01
3.300399000000000171e+01 5.298020044000000262e+00 4.627669999999999817e+01 3.461330000000000240e+01
3.301129500000000405e+01 5.298049267199999690e+00 4.627669999999999817e+01 3.461350000000000193e+01
3.301859999999999928e+01 5.298078490400000007e+00 4.627689999999999770e+01 3.461359999999999815e+01
3.302590500000000162e+01 5.298107713599999435e+00 4.627680000000000149e+01 3.461370000000000147e+01
3.303321000000000396e+01 5.298107713599999435e+00 4.627700000000000102e+01 3.461370000000000147e+01
3.304051499999999919e+01 5.298136936799999752e+00 4.627700000000000102e+01 3.461379999999999768e+01
3.304782000000000153e+01 5.298166159999999181e+00 4.627720000000000056e+01 3.461390000000000100e+01
3.305512500000000387e+01 5.298195383199999497e+00 4.627720000000000056e+01 3.461399999999999721e+01
3.306242999999999910e+01 5.298224606399999814e+00 4.627740000000000009e+01 3.461410000000000053e+01
3.306973500000000143e+01 5.298224606399999814e+00 4.627729999999999677e+01 3.461419999999999675e+01
3.307703999999999667e+01 5.298253829599999243e+00 4.627750000000000341e+01 3.461430000000000007e+01
3.308434499999999900e+01 5.298283052799999560e+00 4.627740000000000009e+01 3.461440000000000339e+01
3.309165000000000134e+01 5.298312275999999876e+00 4.627759999999999962e+01 3.461449999999999960e+01
3.309895500000000368e+01 5.298341499199999305e+00 4.627759999999999962e+01 3.461460000000000292e+01
3.310626000000000602e+01 5.298341499199999305e+00 4.627779999999999916e+01 3.461469999999999914e+01
3.311356500000000835e+01 5.298370722399999622e+00 4.627770000000000294e+01 3.461469999999999914e+01
3.312087000000000359e+01 5.298399945599999938e+00 4.627790000000000248e+01 3.461480000000000246e+01
3.312817500000000592e+01 5.298429168799999367e+00 4.627790000000000248e+01 3.461489999999999867e+01
3.313548000000000116e+01 5.298458391999999684e+00 4.627799999999999869e+01 3.461500000000000199e+01
3.314278500000000349e+01 5.298458391999999684e+00 4.627799999999999869e+01 3.461509999999999820e+01
3.315009000000000583e+01 5.298487615200000000e+00 4.627819999999999823e+01 3.461509999999999820e+01
3.315739500000000106e+01 5.298516838399999429e+00 4.627810000000000201e+01 3.461520000000000152e+01
3.316470000000000340e+01 5.298546061599999746e+00 4.627830000000000155e+01 3.461529999999999774e+01
3.317200500000000574e+01 5.298575284800000063e+00 4.627819999999999823e+01 3.461529999999999774e+01
3.317931000000000097e+01 5.298575284800000063e+00 4.627839999999999776e+01 3.461540000000000106e+01
3.318661500000000331e+01 5.298604507999999491e+00 4.627839999999999776e+01 3.461540000000000106e+01
3.319391999999999854e+01 5.298633731199999808e+00 4.627850000000000108e+01 3.461549999999999727e+01
3.320122500000000088e+01 5.298662954400000125e+00 4.627850000000000108e+01 3.461560000000000059e+01
3.320853000000000321e+01 5.298662954400000125e+00 4.627870000000000061e+01 3.461560000000000059e+01
3.321583499999999844e+01 5.298692177599999553e+00 4.627859999999999729e+01 3.461569999999999681e+01
3.322314000000000078e+01 5.298721400799999870e+00 4.627879999999999683e+01 3.461580000000000013e+01
3.323044500000000312e+01 5.298750624000000187e+00 4.627870000000000061e+01 3.461580000000000013e+01
3.323774999999999835e+01 5.298750624000000187e+00 4.627890000000000015e+01 3.461590000000000344e+01
3.324505500000000069e+01 5.298779847199999615e+00 4.627879999999999683e+01 3.461599999999999966e+01
3.325236000000000303e+01 5.298809070399999932e+00 4.627900000000000347e+01 3.461599999999999966e+01
3.325966500000000536e+01 5.298838293600000249e+00 4.627890000000000015e+01 3.461610000000000298e+01
3.326697000000000770e+01 5.298867516799999677e+00 4.627909999999999968e+01 3.461619999999999919e+01
3.327427500000000293e+01 5.298867516799999677e+00 4.627900000000000347e+01 3.461619999999999919e+01
3.328158000000000527e+01 5.298896739999999106e+00 4.627920000000000300e+01 3.461630000000000251e+01
3.328888500000000761e+01 5.298925963199999423e+00 4.627909999999999968e+01 3.461630000000000251e+01
3.329619000000000284e+01 5.298955186399999739e+00 4.627929999999999922e+01 3.461639999999999873e+01
3.330349500000000518e+01 5.298955186399999739e+00 4.627929999999999922e+01 3.461650000000000205e+01
3.331080000000000041e+01 5.298984409599999168e+00 4.627940000000000254e+01 3.461650000000000205e+01
3.331810500000000275e+01 5.299013632799999485e+00 4.627940000000000254e+01 3.461659999999999826e+01
3.332541000000000508e+01 5.299042855999999801e+00 4.627949999999999875e+01 3.461659999999999826e+01
3.333271500000000032e+01 5.299042855999999801e+00 4.627949999999999875e+01 3.461670000000000158e+01
3.334002000000000265e+01 5.299072079199999230e+00 4.627960000000000207e+01 3.461670000000000158e+01
3.334732500000000499e+01 5.299101302399999547e+00 4.627960000000000207e+01 3.461679999999999779e+01
3.335463000000000022e+01 5.299130525599999864e+00 4.627969999999999828e+01 3.461690000000000111e+01
3.336193500000000256e+01 5.299130525599999864e+00 4.627969999999999828e+01 3.461690000000000111e+01
3.336923999999999779e+01 5.299159748799999292e+00 4.627980000000000160e+01 3.461699999999999733e+01
3.337654500000000013e+01 5.299188971999999609e+00 4.627969999999999828e+01 3.461699999999999733e+01
3.338385000000000247e+01 5.299188971999999609e+00 4.627989999999999782e+01 3.461710000000000065e+01
3.339115499999999770e+01 5.299218195199999926e+00 4.627980000000000160e+01 3.461710000000000065e+01
3.339846000000000004e+01 5.299247418399999354e+00 4.628000000000000114e+01 3.461719999999999686e+01
3.340576500000000237e+01 5.299276641599999671e+00 4.627989999999999782e+01 3.461719999999999686e+01
3.341307000000000471e+01 5.299276641599999671e+00 4.628009999999999735e+01 3.461730000000000018e+01
3.342037500000000705e+01 5.299305864799999988e+00 4.628000000000000114e+01 3.461730000000000018e+01
3.342768000000000228e+01 5.299335087999999416e+00 4.628020000000000067e+01 3.461740000000000350e+01
3.343498500000000462e+01 5.299364311199999733e+00 4.628009999999999735e+01 3.461740000000000350e+01
3.344229000000000696e+01 5.299364311199999733e+00 4.628029999999999688e+01 3.461749999999999972e+01
3.344959500000000219e+01 5.299393534400000050e+00 4.628020000000000067e+01 3.461749999999999972e+01
3.345690000000000452e+01 5.299422757599999478e+00 4.628040000000000020e+01 3.461760000000000304e+01
3.346420500000000686e+01 5.299451980799999795e+00 4.628029999999999688e+01 3.461760000000000304e+01
3.347151000000000209e+01 5.299451980799999795e+00 4.628040000000000020e+01 3.461760000000000304e+01
3.347881500000000443e+01 5.299481204000000112e+00 4.628040000000000020e+01 3.461769999999999925e+01
3.348611999999999966e+01 5.299510427199999540e+00 4.628050000000000352e+01 3.461769999999999925e+01
3.349342500000000200e+01 5.299510427199999540e+00 4.628050000000000352e+01 3.461780000000000257e+01
3.350073000000000434e+01 5.299539650399999857e+00 4.628059999999999974e+01 3.461780000000000257e+01
3.350803499999999957e+01 5.299568873600000174e+00 4.628050000000000352e+01 3.461789999999999878e+01
3.351534000000000191e+01 5.299598096799999603e+00 4.628070000000000306e+01 3.461789999999999878e+01
3.352264500000000425e+01 5.299598096799999603e+00 4.628059999999999974e+01 3.461789999999999878e+01
3.352994999999999948e+01 5.299627319999999919e+00 4.628079999999999927e+01 3.461800000000000210e+01
3.353725500000000181e+01 5.299656543200000236e+00 4.628070000000000306e+01 3.461800000000000210e+01
3.354455999999999705e+01 5.299685766400000553e+00 4.628090000000000259e+01 3.461809999999999832e+01
3.355186499999999938e+01 5.299685766400000553e+00 4.628079999999999927e+01 3.461809999999999832e+01
3.355917000000000172e+01 5.299714989599999093e+00 4.628090000000000259e+01 3.461809999999999832e+01
3.356647500000000406e+01 5.299744212799999410e+00 4.628090000000000259e+01 3.461820000000000164e+01
3.357378000000000640e+01 5.299744212799999410e+00 4.628099999999999881e+01 3.461820000000000164e+01
3.358108500000000873e+01 5.299773435999999727e+00 4.628090000000000259e+01 3.461829999999999785e+01
3.358839000000000397e+01 5.299802659199999155e+00 4.628110000000000213e+01 3.461829999999999785e+01
3.359569500000000630e+01 5.299831882399999472e+00 4.628099999999999881e+01 3.461829999999999785e+01
3.360300000000000153e+01 5.299831882399999472e+00 4.628119999999999834e+01 3.461840000000000117e+01
3.361030500000000387e+01 5.299861105599999789e+00 4.628110000000000213e+01 3.461840000000000117e+01
3.361761000000000621e+01 5.299598096799999603e+00 4.608959999999999724e+01 3.452590000000000003e+01
3.362491500000000144e+01 5.299598096799999603e+00 4.607119999999999749e+01 3.451489999999999725e+01
3.363222000000000378e+01 5.299627319999999919e+00 4.607630000000000337e+01 3.451670000000000016e+01
3.363952500000000612e+01 5.299656543200000236e+00 4.607419999999999760e+01 3.451409999999999911e+01
3.364683000000000135e+01 5.299685766400000553e+00 4.608039999999999736e+01 3.451610000000000156e+01
3.365413500000000369e+01 5.299714989599999093e+00 4.608160000000000167e+01 3.451509999999999678e+01
3.366143999999999892e+01 5.299744212799999410e+00 4.608800000000000097e+01 3.451700000000000301e+01
3.366874500000000126e+01 5.299773435999999727e+00 4.609040000000000248e+01 3.451670000000000016e+01
3.367605000000000359e+01 5.299802659199999155e+00 4.609629999999999939e+01 3.451839999999999975e+01
3.368335499999999882e+01 5.299831882399999472e+00 4.609899999999999665e+01 3.451839999999999975e+01
3.369066000000000116e+01 5.299861105599999789e+00 4.610430000000000206e+01 3.451989999999999981e+01
3.369796500000000350e+01 5.299890328799999217e+00 4.610699999999999932e+01 3.452009999999999934e+01
3.370526999999999873e+01 5.299919551999999534e+00 4.611169999999999902e+01 3.452150000000000318e+01
3.371257500000000107e+01 5.299948775199999851e+00 4.611410000000000053e+01 3.452179999999999893e+01
3.371988000000000341e+01 5.299977998399999279e+00 4.611829999999999785e+01 3.452309999999999945e+01
3.372718500000000574e+01 5.300007221599999596e+00 4.612049999999999983e+01 3.452340000000000231e+01
3.373449000000000808e+01 5.300036444799999913e+00 4.612409999999999854e+01 3.452459999999999951e+01
3.374179500000000331e+01 5.300036444799999913e+00 4.612610000000000099e+01 3.452499999999999858e+01
3.374910000000000565e+01 5.300065667999999341e+00 4.612930000000000064e+01 3.452609999999999957e+01
3.375640500000000799e+01 5.300094891199999658e+00 4.613110000000000355e+01 3.452649999999999864e+01
3.376371000000000322e+01 5.300124114399999975e+00 4.613400000000000034e+01 3.452750000000000341e+01
3.377101500000000556e+01 5.300124114399999975e+00 4.613550000000000040e+01 3.452790000000000248e+01
3.377832000000000079e+01 5.300153337599999404e+00 4.613799999999999812e+01 3.452890000000000015e+01
3.378562500000000313e+01 5.300182560799999720e+00 4.613940000000000197e+01 3.452929999999999922e+01
3.379293000000000546e+01 5.300211784000000037e+00 4.614170000000000016e+01 3.453009999999999735e+01
3.380023500000000070e+01 5.300211784000000037e+00 4.614289999999999736e+01 3.453059999999999974e+01
3.380754000000000303e+01 5.300241007199999466e+00 4.614489999999999981e+01 3.453130000000000166e+01
3.381484499999999827e+01 5.300270230399999782e+00 4.614589999999999748e+01 3.453179999999999694e+01
3.382215000000000060e+01 5.300270230399999782e+00 4.614779999999999660e+01 3.453249999999999886e+01
3.382945500000000294e+01 5.300299453600000099e+00 4.614869999999999806e+01 3.453289999999999793e+01
3.383675999999999817e+01 5.300328676799999528e+00 4.615039999999999765e+01 3.453359999999999985e+01
3.384406500000000051e+01 5.300328676799999528e+00 4.615120000000000289e+01 3.453390000000000271e+01
3.385137000000000285e+01 5.300357899999999844e+00 4.615270000000000294e+01 3.453459999999999752e+01
3.385867499999999808e+01 5.300387123200000161e+00 4.615339999999999776e+01 3.453490000000000038e+01
3.386598000000000042e+01 5.300387123200000161e+00 4.615480000000000160e+01 3.453549999999999898e+01
3.387328500000000275e+01 5.300416346400000478e+00 4.615540000000000020e+01 3.453589999999999804e+01
3.388059000000000509e+01 5.300445569599999907e+00 4.615670000000000073e+01 3.453640000000000043e+01
3.388789500000000743e+01 5.300445569599999907e+00 4.615720000000000312e+01 3.453670000000000329e+01
3.389520000000000266e+01 5.300474792800000223e+00 4.615840000000000032e+01 3.453719999999999857e+01
3.390250500000000500e+01 5.300474792800000223e+00 4.615890000000000271e+01 3.453750000000000142e+01
3.390981000000000734e+01 5.300504016000000540e+00 4.615990000000000038e+01 3.453799999999999670e+01
3.391711500000000257e+01 5.300533239199999080e+00 4.616040000000000276e+01 3.453829999999999956e+01
3.392442000000000490e+01 5.300533239199999080e+00 4.616140000000000043e+01 3.453869999999999862e+01
3.393172500000000014e+01 5.300562462399999397e+00 4.616170000000000329e+01 3.453900000000000148e+01
3.393903000000000247e+01 5.300591685599999714e+00 4.616270000000000095e+01 3.453940000000000055e+01
3.394633500000000481e+01 5.300591685599999714e+00 4.616299999999999670e+01 3.453970000000000340e+01
3.395364000000000004e+01 5.300620908799999143e+00 4.616380000000000194e+01 3.454010000000000247e+01
3.396094500000000238e+01 5.300650131999999459e+00 4.616420000000000101e+01 3.454030000000000200e+01
3.396825000000000472e+01 5.300650131999999459e+00 4.616490000000000293e+01 3.454070000000000107e+01
3.397555499999999995e+01 5.300679355199999776e+00 4.616519999999999868e+01 3.454090000000000060e+01
3.398286000000000229e+01 5.300679355199999776e+00 4.616599999999999682e+01 3.454120000000000346e+01
3.399016499999999752e+01 5.300708578399999205e+00 4.616620000000000346e+01 3.454140000000000299e+01
3.399746999999999986e+01 5.300737801599999521e+00 4.616689999999999827e+01 3.454180000000000206e+01
3.400477500000000219e+01 5.300737801599999521e+00 4.616709999999999781e+01 3.454200000000000159e+01
3.401207999999999743e+01 5.300767024799999838e+00 4.616770000000000351e+01 3.454229999999999734e+01
3.401938499999999976e+01 5.300796247999999267e+00 4.616790000000000305e+01 3.454249999999999687e+01
3.402669000000000210e+01 5.300796247999999267e+00 4.616859999999999786e+01 3.454270000000000351e+01
3.403399500000000444e+01 5.300825471199999583e+00 4.616870000000000118e+01 3.454290000000000305e+01
3.404130000000000678e+01 5.300825471199999583e+00 4.616929999999999978e+01 3.454319999999999879e+01
3.404860500000000201e+01 5.300854694399999900e+00 4.616949999999999932e+01 3.454339999999999833e+01
3.405591000000000435e+01 5.300883917599999329e+00 4.617000000000000171e+01 3.454359999999999786e+01
3.406321500000000668e+01 5.300883917599999329e+00 4.617009999999999792e+01 3.454379999999999740e+01
3.407052000000000191e+01 5.300913140799999645e+00 4.617060000000000031e+01 3.454399999999999693e+01
3.407782500000000425e+01 5.300942363999999962e+00 4.617079999999999984e+01 3.454419999999999646e+01
3.408513000000000659e+01 5.300942363999999962e+00 4.617130000000000223e+01 3.454440000000000310e+01
3.409243500000000182e+01 5.300971587199999391e+00 4.617139999999999844e+01 3.454449999999999932e+01
3.409974000000000416e+01 5.300971587199999391e+00 4.617179999999999751e+01 3.454480000000000217e+01
3.410704499999999939e+01 5.301000810399999708e+00 4.617190000000000083e+01 3.454489999999999839e+01
3.411435000000000173e+01 5.301030033600000024e+00 4.617240000000000322e+01 3.454509999999999792e+01
3.412165500000000407e+01 5.301030033600000024e+00 4.617240000000000322e+01 3.454520000000000124e+01
3.412895999999999930e+01 5.301059256799999453e+00 4.617289999999999850e+01 3.454540000000000077e+01
3.413626500000000163e+01 5.301088479999999770e+00 4.617289999999999850e+01 3.454549999999999699e+01
3.414357000000000397e+01 5.301088479999999770e+00 4.617329999999999757e+01 3.454569999999999652e+01
3.415087499999999920e+01 5.301117703200000086e+00 4.617340000000000089e+01 3.454579999999999984e+01
3.415818000000000154e+01 5.301117703200000086e+00 4.617379999999999995e+01 3.454599999999999937e+01
3.416548499999999677e+01 5.301146926399999515e+00 4.617379999999999995e+01 3.454610000000000269e+01
3.417278999999999911e+01 5.301176149599999832e+00 4.617419999999999902e+01 3.454630000000000223e+01
3.418009500000000145e+01 5.301176149599999832e+00 4.617430000000000234e+01 3.454639999999999844e+01
3.418740000000000379e+01 5.301205372800000148e+00 4.617459999999999809e+01 3.454659999999999798e+01
3.419470500000000612e+01 5.301205372800000148e+00 4.617459999999999809e+01 3.454670000000000130e+01
3.420201000000000846e+01 5.301234596000000465e+00 4.617499999999999716e+01 3.454679999999999751e+01
3.420931500000000369e+01 5.301263819199999894e+00 4.617499999999999716e+01 3.454690000000000083e+01
3.421662000000000603e+01 5.301263819199999894e+00 4.617540000000000333e+01 3.454710000000000036e+01
3.422392500000000126e+01 5.301293042400000211e+00 4.617540000000000333e+01 3.454710000000000036e+01
3.423123000000000360e+01 5.301322265600000527e+00 4.617569999999999908e+01 3.454729999999999990e+01
3.423853500000000594e+01 5.301322265600000527e+00 4.617569999999999908e+01 3.454740000000000322e+01
3.424584000000000117e+01 5.301351488799999068e+00 4.617600000000000193e+01 3.454749999999999943e+01
3.425314500000000351e+01 5.301351488799999068e+00 4.617600000000000193e+01 3.454760000000000275e+01
3.426045000000000584e+01 5.301380711999999384e+00 4.617629999999999768e+01 3.454769999999999897e+01
3.426775500000000108e+01 5.301409935199999701e+00 4.617629999999999768e+01 3.454780000000000229e+01
3.427506000000000341e+01 5.301409935199999701e+00 4.617660000000000053e+01 3.454789999999999850e+01
3.428236499999999864e+01 5.301439158399999130e+00 4.617660000000000053e+01 3.454800000000000182e+01
3.428967000000000098e+01 5.301439158399999130e+00 4.617690000000000339e+01 3.454809999999999803e+01
3.429697500000000332e+01 5.301468381599999447e+00 4.617690000000000339e+01 3.454820000000000135e+01
3.430427999999999855e+01 5.301497604799999763e+00 4.617719999999999914e+01 3.454829999999999757e+01
3.431158500000000089e+01 5.301497604799999763e+00 4.617719999999999914e+01 3.454840000000000089e+01
3.431889000000000323e+01 5.301526827999999192e+00 4.617750000000000199e+01 3.454849999999999710e+01
3.432619499999999846e+01 5.301526827999999192e+00 4.617739999999999867e+01 3.454849999999999710e+01
3.433350000000000080e+01 5.301556051199999509e+00 4.617770000000000152e+01 3.454869999999999663e+01
3.434080500000000313e+01 5.301585274399999825e+00 4.617770000000000152e+01 3.454869999999999663e+01
3.434811000000000547e+01 5.301585274399999825e+00 4.617790000000000106e+01 3.454879999999999995e+01
3.435541500000000781e+01 5.301614497599999254e+00 4.617790000000000106e+01 3.454890000000000327e+01
3.436272000000000304e+01 5.301614497599999254e+00 4.617819999999999681e+01 3.454899999999999949e+01
3.437002500000000538e+01 5.301643720799999571e+00 4.617810000000000059e+01 3.454899999999999949e+01
3.437733000000000771e+01 5.301672943999999887e+00 4.617840000000000344e+01 3.454910000000000281e+01
3.438463500000000295e+01 5.301672943999999887e+00 4.617840000000000344e+01 3.454919999999999902e+01
3.439194000000000528e+01 5.301702167199999316e+00 4.617860000000000298e+01 3.454930000000000234e+01
3.439924500000000052e+01 5.301702167199999316e+00 4.617860000000000298e+01 3.454930000000000234e+01
3.440655000000000285e+01 5.301731390399999633e+00 4.617880000000000251e+01 3.454939999999999856e+01
3.441385500000000519e+01 5.301760613599999949e+00 4.617880000000000251e+01 3.454950000000000188e+01
3.442116000000000042e+01 5.301760613599999949e+00 4.617900000000000205e+01 3.454959999999999809e+01
3.442846500000000276e+01 5.301789836799999378e+00 4.617900000000000205e+01 3.454959999999999809e+01
3.443577000000000510e+01 5.301789836799999378e+00 4.617920000000000158e+01 3.454970000000000141e+01
3.444307500000000033e+01 5.301819059999999695e+00 4.617920000000000158e+01 3.454970000000000141e+01
3.445038000000000267e+01 5.301848283200000012e+00 4.617940000000000111e+01 3.454979999999999762e+01
3.445768499999999790e+01 5.301848283200000012e+00 4.617929999999999779e+01 3.454990000000000094e+01
3.446499000000000024e+01 5.301877506399999440e+00 4.617960000000000065e+01 3.454999999999999716e+01
3.447229500000000257e+01 5.301877506399999440e+00 4.617949999999999733e+01 3.454999999999999716e+01
3.447959999999999781e+01 5.301906729599999757e+00 4.617969999999999686e+01 3.455010000000000048e+01
3.448690500000000014e+01 5.301935952800000074e+00 4.617969999999999686e+01 3.455010000000000048e+01
3.449421000000000248e+01 5.301935952800000074e+00 4.617990000000000350e+01 3.455019999999999669e+01
3.450151500000000482e+01 5.301965176000000390e+00 4.617990000000000350e+01 3.455019999999999669e+01
3.450882000000000716e+01 5.301965176000000390e+00 4.618010000000000304e+01 3.455030000000000001e+01
3.451612500000000239e+01 5.301994399199999819e+00 4.617999999999999972e+01 3.455030000000000001e+01
3.452343000000000472e+01 5.302023622400000136e+00 4.618019999999999925e+01 3.455040000000000333e+01
3.453073500000000706e+01 5.302023622400000136e+00 4.618019999999999925e+01 3.455040000000000333e+01
3.453804000000000229e+01 5.302052845600000452e+00 4.618039999999999878e+01 3.455049999999999955e+01
3.454534500000000463e+01 5.302052845600000452e+00 4.618030000000000257e+01 3.455049999999999955e+01
3.455265000000000697e+01 5.302082068799999881e+00 4.618050000000000210e+01 3.455060000000000286e+01
3.455995500000000220e+01 5.302082068799999881e+00 4.618050000000000210e+01 3.455060000000000286e+01
3.456726000000000454e+01 5.302111292000000198e+00 4.618070000000000164e+01 3.455069999999999908e+01
3.457456499999999977e+01 5.302140515199999626e+00 4.618059999999999832e+01 3.455069999999999908e+01
3.458187000000000211e+01 5.302140515199999626e+00 4.618079999999999785e+01 3.455080000000000240e+01
3.458917500000000445e+01 5.302169738399999055e+00 4.618070000000000164e+01 3.455080000000000240e+01
3.459647999999999968e+01 5.302169738399999055e+00 4.618090000000000117e+01 3.455089999999999861e+01
3.460378500000000201e+01 5.302198961599999372e+00 4.618090000000000117e+01 3.455089999999999861e+01
3.461109000000000435e+01 5.302198961599999372e+00 4.618110000000000070e+01 3.455100000000000193e+01
3.461839499999999958e+01 5.302228184799999688e+00 4.618099999999999739e+01 3.455100000000000193e+01
3.462570000000000192e+01 5.302257407999999117e+00 4.618119999999999692e+01 3.455109999999999815e+01
3.463300499999999715e+01 5.302257407999999117e+00 4.618110000000000070e+01 3.455109999999999815e+01
3.464030999999999949e+01 5.302286631199999434e+00 4.618130000000000024e+01 3.455120000000000147e+01
3.464761500000000183e+01 5.302286631199999434e+00 4.618130000000000024e+01 3.455120000000000147e+01
3.465492000000000417e+01 5.302315854399999751e+00 4.618149999999999977e+01 3.455129999999999768e+01
3.466222500000000650e+01 5.302315854399999751e+00 4.618139999999999645e+01 3.455129999999999768e+01
3.466953000000000884e+01 5.302345077599999179e+00 4.618160000000000309e+01 3.455129999999999768e+01
3.467683500000000407e+01 5.302374300799999496e+00 4.618149999999999977e+01 3.455129999999999768e+01
3.468414000000000641e+01 5.302374300799999496e+00 4.618169999999999931e+01 3.455140000000000100e+01
3.469144500000000164e+01 5.302403523999999813e+00 4.618160000000000309e+01 3.455140000000000100e+01
3.469875000000000398e+01 5.302403523999999813e+00 4.618180000000000263e+01 3.455149999999999721e+01
3.470605500000000632e+01 5.302432747199999241e+00 4.618169999999999931e+01 3.455149999999999721e+01
3.471336000000000155e+01 5.302432747199999241e+00 4.618189999999999884e+01 3.455160000000000053e+01
3.472066500000000389e+01 5.302461970399999558e+00 4.618180000000000263e+01 3.455160000000000053e+01
3.472796999999999912e+01 5.302491193599999875e+00 4.618200000000000216e+01 3.455160000000000053e+01
3.473527500000000146e+01 5.302491193599999875e+00 4.618189999999999884e+01 3.455160000000000053e+01
3.474258000000000379e+01 5.302520416799999303e+00 4.618209999999999837e+01 3.455169999999999675e+01
3.474988499999999902e+01 5.302520416799999303e+00 4.618209999999999837e+01 3.455169999999999675e+01
3.475719000000000136e+01 5.302549639999999620e+00 4.618220000000000169e+01 3.455180000000000007e+01
3.476449500000000370e+01 5.302549639999999620e+00 4.618220000000000169e+01 3.455180000000000007e+01
3.477179999999999893e+01 5.302578863199999937e+00 4.618229999999999791e+01 3.455180000000000007e+01
3.477910500000000127e+01 5.302578863199999937e+00 4.618229999999999791e+01 3.455180000000000007e+01
3.478640999999999650e+01 5.302608086399999365e+00 4.618240000000000123e+01 3.455190000000000339e+01
3.479371499999999884e+01 5.302637309599999682e+00 4.618240000000000123e+01 3.455190000000000339e+01
3.480102000000000118e+01 5.302637309599999682e+00 4.618249999999999744e+01 3.455199999999999960e+01
3.480832500000000351e+01 5.302666532799999999e+00 4.618240000000000123e+01 3.455199999999999960e+01
3.481563000000000585e+01 5.302666532799999999e+00 4.618260000000000076e+01 3.455199999999999960e+01
3.482293500000000819e+01 5.302695756000000316e+00 4.618249999999999744e+01 3.455199999999999960e+01
3.483024000000000342e+01 5.302695756000000316e+00 4.618269999999999698e+01 3.455210000000000292e+01
3.483754500000000576e+01 5.302724979199999744e+00 4.618260000000000076e+01 3.455210000000000292e+01
3.484485000000000099e+01 5.302724979199999744e+00 4.618280000000000030e+01 3.455219999999999914e+01
3.485215500000000333e+01 5.302754202400000061e+00 4.618269999999999698e+01 3.455219999999999914e+01
3.485946000000000566e+01 5.302783425600000378e+00 4.618289999999999651e+01 3.455219999999999914e+01
3.486676500000000090e+01 5.302783425600000378e+00 4.618280000000000030e+01 3.455219999999999914e+01
3.487407000000000323e+01 5.302812648799999806e+00 4.618299999999999983e+01 3.455230000000000246e+01
3.488137500000000557e+01 5.302812648799999806e+00 4.618289999999999651e+01 3.455230000000000246e+01
3.488868000000000080e+01 5.302841872000000123e+00 4.618310000000000315e+01 3.455230000000000246e+01
3.489598500000000314e+01 5.302841872000000123e+00 4.618299999999999983e+01 3.455230000000000246e+01
3.490328999999999837e+01 5.302871095200000440e+00 4.618319999999999936e+01 3.455239999999999867e+01
3.491059500000000071e+01 5.302871095200000440e+00 4.618310000000000315e+01 3.455239999999999867e+01
3.491790000000000305e+01 5.302900318399999868e+00 4.618319999999999936e+01 3.455239999999999867e+01
3.492520499999999828e+01 5.302900318399999868e+00 4.618310000000000315e+01 3.455239999999999867e+01
3.493251000000000062e+01 5.302929541600000185e+00 4.618330000000000268e+01 3.455250000000000199e+01
3.493981500000000295e+01 5.302958764799999614e+00 4.618319999999999936e+01 3.455250000000000199e+01
3.494711999999999819e+01 5.302958764799999614e+00 4.618339999999999890e+01 3.455250000000000199e+01
3.495442500000000052e+01 5.302987987999999042e+00 4.618330000000000268e+01 3.455250000000000199e+01
3.496173000000000286e+01 5.302987987999999042e+00 4.618350000000000222e+01 3.455259999999999820e+01
3.496903500000000520e+01 5.303017211199999359e+00 4.618339999999999890e+01 3.455259999999999820e+01
3.497634000000000754e+01 5.303017211199999359e+00 4.618359999999999843e+01 3.455259999999999820e+01
3.498364500000000277e+01 5.303046434399999676e+00 4.618350000000000222e+01 3.455259999999999820e+01
3.499095000000000510e+01 5.303046434399999676e+00 4.618359999999999843e+01 3.455270000000000152e+01
3.499825500000000744e+01 5.303075657599999104e+00 4.618350000000000222e+01 3.455270000000000152e+01
3.500556000000000267e+01 5.303075657599999104e+00 4.618370000000000175e+01 3.455270000000000152e+01
3.501286500000000501e+01 5.303104880799999421e+00 4.618359999999999843e+01 3.455270000000000152e+01
3.502017000000000024e+01 5.303104880799999421e+00 4.618379999999999797e+01 3.455279999999999774e+01
3.502747500000000258e+01 5.303134103999999738e+00 4.618370000000000175e+01 3.455279999999999774e+01
3.503478000000000492e+01 5.303134103999999738e+00 4.618379999999999797e+01 3.455279999999999774e+01
3.504208500000000015e+01 5.303163327199999166e+00 4.618379999999999797e+01 3.455279999999999774e+01
3.504939000000000249e+01 5.303192550399999483e+00 4.618390000000000128e+01 3.455279999999999774e+01
3.505669500000000482e+01 5.303192550399999483e+00 4.618379999999999797e+01 3.455279999999999774e+01
3.506400000000000006e+01 5.303221773599999800e+00 4.618399999999999750e+01 3.455290000000000106e+01
3.507130500000000239e+01 5.303221773599999800e+00 4.618390000000000128e+01 3.455290000000000106e+01
3.507860999999999763e+01 5.303338666399999290e+00 4.598969999999999914e+01 3.448409999999999798e+01
3.508591499999999996e+01 5.303280219999999545e+00 4.595949999999999847e+01 3.446790000000000020e+01
3.509322000000000230e+01 5.303280219999999545e+00 4.597820000000000107e+01 3.446699999999999875e+01
3.510052499999999753e+01 5.303309443199999862e+00 4.597939999999999827e+01 3.446419999999999817e+01
3.510782999999999987e+01 5.303338666399999290e+00 4.599810000000000088e+01 3.446589999999999776e+01
3.511513500000000221e+01 5.303367889599999607e+00 4.600450000000000017e+01 3.446580000000000155e+01
3.512244000000000455e+01 5.303397112799999924e+00 4.602129999999999654e+01 3.446820000000000306e+01
3.512974500000000688e+01 5.303426336000000241e+00 4.602900000000000347e+01 3.446889999999999787e+01
3.513705000000000211e+01 5.303455559199999669e+00 4.604350000000000165e+01 3.447120000000000317e+01
3.514435500000000445e+01 5.303484782399999986e+00 4.605109999999999815e+01 3.447220000000000084e+01
3.515166000000000679e+01 5.303484782399999986e+00 4.606369999999999720e+01 3.447420000000000329e+01
3.515896500000000202e+01 5.303484782399999986e+00 4.607059999999999889e+01 3.447520000000000095e+01
3.516627000000000436e+01 5.303484782399999986e+00 4.608149999999999835e+01 3.447699999999999676e+01
3.517357500000000670e+01 5.303484782399999986e+00 4.608780000000000143e+01 3.447780000000000200e+01
3.518088000000000193e+01 5.303484782399999986e+00 4.609720000000000084e+01 3.447939999999999827e+01
3.518818500000000427e+01 5.303484782399999986e+00 4.610280000000000200e+01 3.448020000000000351e+01
3.519548999999999950e+01 5.303484782399999986e+00 4.611099999999999710e+01 3.448160000000000025e+01
3.520279500000000183e+01 5.303484782399999986e+00 4.611599999999999966e+01 3.448230000000000217e+01
3.521010000000000417e+01 5.303484782399999986e+00 4.612310000000000088e+01 3.448349999999999937e+01
3.521740499999999940e+01 5.303484782399999986e+00 4.612749999999999773e+01 3.448409999999999798e+01
3.522471000000000174e+01 5.303455559199999669e+00 4.613380000000000081e+01 3.448519999999999897e+01
3.523201500000000408e+01 5.303455559199999669e+00 4.613779999999999859e+01 3.448579999999999757e+01
3.523931999999999931e+01 5.303455559199999669e+00 4.614330000000000354e+01 3.448669999999999902e+01
3.524662500000000165e+01 5.303455559199999669e+00 4.614679999999999893e+01 3.448720000000000141e+01
3.525392999999999688e+01 5.303455559199999669e+00 4.615169999999999817e+01 3.448799999999999955e+01
3.526123499999999922e+01 5.303455559199999669e+00 4.615480000000000160e+01 3.448839999999999861e+01
3.526854000000000156e+01 5.303455559199999669e+00 4.615919999999999845e+01 3.448919999999999675e+01
3.527584500000000389e+01 5.303455559199999669e+00 4.616190000000000282e+01 3.448960000000000292e+01
3.528315000000000623e+01 5.303455559199999669e+00 4.616590000000000060e+01 3.449029999999999774e+01
3.529045500000000857e+01 5.303455559199999669e+00 4.616830000000000211e+01 3.449049999999999727e+01
3.529776000000000380e+01 5.303455559199999669e+00 4.617179999999999751e+01 3.449119999999999919e+01
3.530506500000000614e+01 5.303455559199999669e+00 4.617399999999999949e+01 3.449139999999999873e+01
3.531237000000000137e+01 5.303455559199999669e+00 4.617719999999999914e+01 3.449199999999999733e+01
3.531967500000000371e+01 5.303455559199999669e+00 4.617909999999999826e+01 3.449219999999999686e+01
3.532698000000000604e+01 5.303455559199999669e+00 4.618200000000000216e+01 3.449269999999999925e+01
3.533428500000000128e+01 5.303484782399999986e+00 4.618379999999999797e+01 3.449289999999999878e+01
3.534159000000000361e+01 5.303484782399999986e+00 4.618630000000000280e+01 3.449340000000000117e+01
3.534889500000000595e+01 5.303484782399999986e+00 4.618789999999999907e+01 3.449360000000000070e+01
3.535620000000000118e+01 5.303484782399999986e+00 4.619030000000000058e+01 3.449399999999999977e+01
3.536350500000000352e+01 5.303484782399999986e+00 4.619169999999999732e+01 3.449410000000000309e+01
3.537080999999999875e+01 5.303514005600000303e+00 4.619389999999999930e+01 3.449459999999999837e+01
3.537811500000000109e+01 5.303514005600000303e+00 4.619519999999999982e+01 3.449470000000000169e+01
3.538542000000000343e+01 5.303514005600000303e+00 4.619709999999999894e+01 3.449499999999999744e+01
3.539272499999999866e+01 5.303514005600000303e+00 4.619830000000000325e+01 3.449510000000000076e+01
3.540003000000000100e+01 5.303514005600000303e+00 4.620009999999999906e+01 3.449549999999999983e+01
3.540733500000000333e+01 5.303543228799999731e+00 4.620120000000000005e+01 3.449560000000000315e+01
3.541463999999999857e+01 5.303543228799999731e+00 4.620280000000000342e+01 3.449589999999999890e+01
3.542194500000000090e+01 5.303543228799999731e+00 4.620380000000000109e+01 3.449600000000000222e+01
3.542925000000000324e+01 5.303572452000000048e+00 4.620539999999999736e+01 3.449629999999999797e+01
3.543655500000000558e+01 5.303572452000000048e+00 4.620620000000000260e+01 3.449629999999999797e+01
3.544386000000000791e+01 5.303572452000000048e+00 4.620770000000000266e+01 3.449660000000000082e+01
3.545116500000000315e+01 5.303601675200000365e+00 4.620850000000000080e+01 3.449669999999999703e+01
3.545847000000000548e+01 5.303601675200000365e+00 4.620980000000000132e+01 3.449689999999999657e+01
3.546577500000000782e+01 5.303601675200000365e+00 4.621050000000000324e+01 3.449699999999999989e+01
3.547308000000000305e+01 5.303630898399999793e+00 4.621179999999999666e+01 3.449719999999999942e+01
3.548038500000000539e+01 5.303630898399999793e+00 4.621249999999999858e+01 3.449730000000000274e+01
3.548769000000000062e+01 5.303630898399999793e+00 4.621359999999999957e+01 3.449750000000000227e+01
3.549499500000000296e+01 5.303660121600000110e+00 4.621419999999999817e+01 3.449750000000000227e+01
3.550230000000000530e+01 5.303660121600000110e+00 4.621529999999999916e+01 3.449779999999999802e+01
3.550960500000000053e+01 5.303689344800000427e+00 4.621589999999999776e+01 3.449779999999999802e+01
3.551691000000000287e+01 5.303689344800000427e+00 4.621690000000000254e+01 3.449799999999999756e+01
3.552421500000000520e+01 5.303689344800000427e+00 4.621739999999999782e+01 3.449799999999999756e+01
3.553152000000000044e+01 5.303718567999999856e+00 4.621840000000000259e+01 3.449819999999999709e+01
3.553882500000000277e+01 5.303718567999999856e+00 4.621880000000000166e+01 3.449819999999999709e+01
3.554612999999999801e+01 5.303747791200000172e+00 4.621970000000000312e+01 3.449839999999999662e+01
3.555343500000000034e+01 5.303747791200000172e+00 4.622019999999999840e+01 3.449839999999999662e+01
3.556074000000000268e+01 5.303747791200000172e+00 4.622099999999999653e+01 3.449860000000000326e+01
3.556804499999999791e+01 5.303777014399999601e+00 4.622140000000000271e+01 3.449860000000000326e+01
3.557535000000000025e+01 5.303777014399999601e+00 4.622220000000000084e+01 3.449880000000000280e+01
3.558265500000000969e+01 5.303806237599999029e+00 4.622259999999999991e+01 3.449880000000000280e+01
3.558996000000000492e+01 5.303806237599999029e+00 4.622339999999999804e+01 3.449900000000000233e+01
3.559726500000000726e+01 5.303835460799999346e+00 4.622370000000000090e+01 3.449889999999999901e+01
3.560457000000000249e+01 5.303835460799999346e+00 4.622440000000000282e+01 3.449909999999999854e+01
3.561187500000000483e+01 5.303864683999999663e+00 4.622480000000000189e+01 3.449909999999999854e+01
3.561918000000000717e+01 5.303864683999999663e+00 4.622540000000000049e+01 3.449929999999999808e+01
3.562648500000000240e+01 5.303864683999999663e+00 4.622570000000000334e+01 3.449929999999999808e+01
3.563379000000000474e+01 5.303893907199999092e+00 4.622639999999999816e+01 3.449940000000000140e+01
3.564109499999999997e+01 5.303893907199999092e+00 4.622670000000000101e+01 3.449940000000000140e+01
3.564840000000000231e+01 5.303923130399999408e+00 4.622729999999999961e+01 3.449949999999999761e+01
3.565570500000000465e+01 5.303923130399999408e+00 4.622749999999999915e+01 3.449949999999999761e+01
3.566300999999999988e+01 5.303952353599999725e+00 4.622809999999999775e+01 3.449969999999999715e+01
3.567031500000000221e+01 5.303952353599999725e+00 4.622840000000000060e+01 3.449969999999999715e+01
3.567762000000000455e+01 5.303981576799999154e+00 4.622890000000000299e+01 3.449980000000000047e+01
3.568492499999999978e+01 5.303981576799999154e+00 4.622910000000000252e+01 3.449980000000000047e+01
3.569223000000000212e+01 5.304010799999999470e+00 4.622970000000000113e+01 3.449989999999999668e+01
3.569953499999999735e+01 5.304010799999999470e+00 4.622990000000000066e+01 3.449989999999999668e+01
3.570683999999999969e+01 5.304040023199999787e+00 4.623040000000000305e+01 3.450000000000000000e+01
3.571414500000000203e+01 5.304040023199999787e+00 4.623060000000000258e+01 3.450000000000000000e+01
3.572144999999999726e+01 5.304069246399999216e+00 4.623109999999999786e+01 3.450010000000000332e+01
3.572875499999999960e+01 5.304069246399999216e+00 4.623129999999999740e+01 3.450010000000000332e+01
3.573606000000000904e+01 5.304098469599999532e+00 4.623169999999999646e+01 3.450019999999999953e+01
3.574336500000000427e+01 5.304098469599999532e+00 4.623190000000000310e+01 3.450019999999999953e+01
3.575067000000000661e+01 5.304127692799999849e+00 4.623230000000000217e+01 3.450030000000000285e+01
3.575797500000000184e+01 5.304127692799999849e+00 4.623250000000000171e+01 3.450030000000000285e+01
3.576528000000000418e+01 5.304156915999999278e+00 4.623290000000000077e+01 3.450039999999999907e+01
3.577258500000000652e+01 5.304156915999999278e+00 4.623310000000000031e+01 3.450039999999999907e+01
3.577989000000000175e+01 5.304186139199999594e+00 4.623349999999999937e+01 3.450050000000000239e+01
3.578719500000000409e+01 5.304186139199999594e+00 4.623360000000000269e+01 3.450050000000000239e+01
3.579450000000000642e+01 5.304215362399999911e+00 4.623400000000000176e+01 3.450059999999999860e+01
3.580180500000000166e+01 5.304215362399999911e+00 4.623409999999999798e+01 3.450059999999999860e+01
3.580911000000000399e+01 5.304244585600000228e+00 4.623449999999999704e+01 3.450070000000000192e+01
3.581641499999999922e+01 5.304244585600000228e+00 4.623460000000000036e+01 3.450070000000000192e+01
3.582372000000000156e+01 5.304273808799999657e+00 4.623499999999999943e+01 3.450079999999999814e+01
3.583102500000000390e+01 5.304273808799999657e+00 4.623510000000000275e+01 3.450070000000000192e+01
3.583832999999999913e+01 5.304303031999999973e+00 4.623550000000000182e+01 3.450090000000000146e+01
3.584563500000000147e+01 5.304303031999999973e+00 4.623559999999999803e+01 3.450079999999999814e+01
3.585294000000000381e+01 5.304332255200000290e+00 4.623590000000000089e+01 3.450090000000000146e+01
3.586024499999999904e+01 5.304332255200000290e+00 4.623599999999999710e+01 3.450090000000000146e+01
3.586755000000000138e+01 5.304361478399999719e+00 4.623640000000000327e+01 3.450099999999999767e+01
3.587485499999999661e+01 5.304361478399999719e+00 4.623640000000000327e+01 3.450099999999999767e+01
3.588215999999999894e+01 5.304390701600000035e+00 4.623680000000000234e+01 3.450110000000000099e+01
3.588946500000000839e+01 5.304390701600000035e+00 4.623680000000000234e+01 3.450099999999999767e+01
3.589677000000000362e+01 5.304419924800000352e+00 4.623720000000000141e+01 3.450110000000000099e+01
3.590407500000000596e+01 5.304419924800000352e+00 4.623720000000000141e+01 3.450110000000000099e+01
3.591138000000000829e+01 5.304449147999999781e+00 4.623749999999999716e+01 3.450119999999999720e+01
3.591868500000000353e+01 5.304449147999999781e+00 4.623760000000000048e+01 3.450119999999999720e+01
3.592599000000000586e+01 5.304449147999999781e+00 4.623790000000000333e+01 3.450130000000000052e+01
3.593329500000000110e+01 5.304478371200000097e+00 4.623790000000000333e+01 3.450119999999999720e+01
3.594060000000000343e+01 5.304478371200000097e+00 4.623819999999999908e+01 3.450130000000000052e+01
3.594790500000000577e+01 5.304507594400000414e+00 4.623830000000000240e+01 3.450130000000000052e+01
3.595521000000000100e+01 5.304507594400000414e+00 4.623859999999999815e+01 3.450139999999999674e+01
3.596251500000000334e+01 5.304536817599999843e+00 4.623859999999999815e+01 3.450139999999999674e+01
3.596982000000000568e+01 5.304536817599999843e+00 4.623890000000000100e+01 3.450150000000000006e+01
3.597712500000000091e+01 5.304566040800000160e+00 4.623890000000000100e+01 3.450139999999999674e+01
3.598443000000000325e+01 5.304566040800000160e+00 4.623919999999999675e+01 3.450150000000000006e+01
3.599173499999999848e+01 5.304595263999999588e+00 4.623919999999999675e+01 3.450150000000000006e+01
3.599904000000000082e+01 5.304595263999999588e+00 4.623949999999999960e+01 3.450160000000000338e+01
3.600634500000000315e+01 5.304624487199999017e+00 4.623949999999999960e+01 3.450150000000000006e+01
3.601364999999999839e+01 5.304624487199999017e+00 4.623980000000000246e+01 3.450160000000000338e+01
3.602095500000000072e+01 5.304653710399999333e+00 4.623980000000000246e+01 3.450160000000000338e+01
3.602826000000000306e+01 5.304653710399999333e+00 4.624009999999999820e+01 3.450169999999999959e+01
3.603556499999999829e+01 5.304682933599999650e+00 4.624009999999999820e+01 3.450160000000000338e+01
3.604287000000000063e+01 5.304682933599999650e+00 4.624029999999999774e+01 3.450169999999999959e+01
3.605017500000000297e+01 5.304712156799999079e+00 4.624029999999999774e+01 3.450169999999999959e+01
3.605748000000000530e+01 5.304712156799999079e+00 4.624060000000000059e+01 3.450180000000000291e+01
3.606478500000000764e+01 5.304741379999999396e+00 4.624060000000000059e+01 3.450169999999999959e+01
3.607209000000000287e+01 5.304741379999999396e+00 4.624080000000000013e+01 3.450180000000000291e+01
3.607939500000000521e+01 5.304770603199999712e+00 4.624080000000000013e+01 3.450180000000000291e+01
3.608670000000000755e+01 5.304770603199999712e+00 4.624110000000000298e+01 3.450189999999999912e+01
3.609400500000000278e+01 5.304799826399999141e+00 4.624099999999999966e+01 3.450180000000000291e+01
3.610131000000000512e+01 5.304799826399999141e+00 4.624130000000000251e+01 3.450189999999999912e+01
3.610861500000000035e+01 5.304829049599999458e+00 4.624130000000000251e+01 3.450189999999999912e+01
3.611592000000000269e+01 5.304829049599999458e+00 4.624150000000000205e+01 3.450200000000000244e+01
3.612322500000000502e+01 5.304858272799999774e+00 4.624150000000000205e+01 3.450189999999999912e+01
3.613053000000000026e+01 5.304858272799999774e+00 4.624170000000000158e+01 3.450200000000000244e+01
3.613783500000000259e+01 5.304887495999999203e+00 4.624170000000000158e+01 3.450200000000000244e+01
3.614514000000000493e+01 5.304887495999999203e+00 4.624199999999999733e+01 3.450209999999999866e+01
3.615244500000000016e+01 5.304916719199999520e+00 4.624190000000000111e+01 3.450200000000000244e+01
3.615975000000000250e+01 5.304916719199999520e+00 4.624219999999999686e+01 3.450209999999999866e+01
3.616705499999999773e+01 5.304945942399999836e+00 4.624210000000000065e+01 3.450209999999999866e+01
3.617436000000000007e+01 5.304945942399999836e+00 4.624240000000000350e+01 3.450220000000000198e+01
3.618166500000000241e+01 5.304975165600000153e+00 4.624230000000000018e+01 3.450209999999999866e+01
3.618896999999999764e+01 5.304975165600000153e+00 4.624249999999999972e+01 3.450220000000000198e+01
3.619627499999999998e+01 5.305004388799999582e+00 4.624249999999999972e+01 3.450220000000000198e+01
3.620358000000000942e+01 5.305004388799999582e+00 4.624269999999999925e+01 3.450220000000000198e+01
3.621088500000000465e+01 5.305033611999999899e+00 4.624269999999999925e+01 3.450220000000000198e+01
3.621819000000000699e+01 5.305033611999999899e+00 4.624289999999999878e+01 3.450229999999999819e+01
3.622549500000000222e+01 5.305062835200000215e+00 4.624289999999999878e+01 3.450220000000000198e+01
3.623280000000000456e+01 5.305062835200000215e+00 4.624309999999999832e+01 3.450229999999999819e+01
3.624010500000000690e+01 5.305092058399999644e+00 4.624300000000000210e+01 3.450229999999999819e+01
3.624741000000000213e+01 5.305092058399999644e+00 4.624329999999999785e+01 3.450240000000000151e+01
3.625471500000000447e+01 5.305092058399999644e+00 4.624320000000000164e+01 3.450229999999999819e+01
3.626202000000000680e+01 5.305121281599999961e+00 4.624340000000000117e+01 3.450240000000000151e+01
3.626932500000000203e+01 5.305121281599999961e+00 4.624340000000000117e+01 3.450240000000000151e+01
3.627663000000000437e+01 5.305150504800000277e+00 4.624360000000000070e+01 3.450240000000000151e+01
3.628393499999999960e+01 5.305150504800000277e+00 4.624349999999999739e+01 3.450240000000000151e+01
3.629124000000000194e+01 5.305179727999999706e+00 4.624369999999999692e+01 3.450249999999999773e+01
3.629854500000000428e+01 5.305179727999999706e+00 4.624369999999999692e+01 3.450240000000000151e+01
3.630584999999999951e+01 5.305208951200000023e+00 4.624389999999999645e+01 3.450249999999999773e+01
3.631315500000000185e+01 5.305208951200000023e+00 4.624380000000000024e+01 3.450249999999999773e+01
3.632046000000000419e+01 5.305238174400000339e+00 4.624410000000000309e+01 3.450249999999999773e+01
3.632776499999999942e+01 5.305238174400000339e+00 4.624399999999999977e+01 3.450249999999999773e+01
3.633507000000000176e+01 5.305267397599999768e+00 4.624419999999999931e+01 3.450260000000000105e+01
3.634237499999999699e+01 5.305267397599999768e+00 4.624410000000000309e+01 3.450249999999999773e+01
3.634967999999999932e+01 5.305296620800000085e+00 4.624430000000000263e+01 3.450260000000000105e+01
3.635698500000000877e+01 5.305296620800000085e+00 4.624430000000000263e+01 3.450260000000000105e+01
3.636429000000000400e+01 5.305325844000000401e+00 4.624450000000000216e+01 3.450260000000000105e+01
3.637159500000000634e+01 5.305325844000000401e+00 4.624439999999999884e+01 3.450260000000000105e+01
3.637890000000000867e+01 5.305325844000000401e+00 4.624459999999999837e+01 3.450269999999999726e+01
3.638620500000000391e+01 5.305355067199999830e+00 4.624450000000000216e+01 3.450260000000000105e+01
3.639351000000000624e+01 5.305355067199999830e+00 4.624470000000000169e+01 3.450269999999999726e+01
3.640081500000000148e+01 5.305384290399999259e+00 4.624470000000000169e+01 3.450269999999999726e+01
3.640812000000000381e+01 5.305384290399999259e+00 4.624490000000000123e+01 3.450269999999999726e+01
3.641542500000000615e+01 5.305413513599999575e+00 4.624479999999999791e+01 3.450269999999999726e+01
3.642273000000000138e+01 5.305413513599999575e+00 4.624499999999999744e+01 3.450280000000000058e+01
3.643003500000000372e+01 5.305442736799999004e+00 4.624490000000000123e+01 3.450269999999999726e+01
3.643734000000000606e+01 5.305442736799999004e+00 4.624510000000000076e+01 3.450280000000000058e+01
3.644464500000000129e+01 5.305471959999999321e+00 4.624499999999999744e+01 3.450280000000000058e+01
3.645195000000000363e+01 5.305471959999999321e+00 4.624519999999999698e+01 3.450280000000000058e+01
3.645925499999999886e+01 5.305501183199999637e+00 4.624519999999999698e+01 3.450280000000000058e+01
3.646656000000000120e+01 5.305501183199999637e+00 4.624539999999999651e+01 3.450289999999999679e+01
3.647386500000000353e+01 5.305501183199999637e+00 4.624530000000000030e+01 3.450280000000000058e+01
3.648116999999999877e+01 5.305530406399999066e+00 4.624549999999999983e+01 3.450289999999999679e+01
3.648847500000000110e+01 5.305530406399999066e+00 4.624539999999999651e+01 3.450289999999999679e+01
3.649578000000000344e+01 5.305559629599999383e+00 4.624560000000000315e+01 3.450289999999999679e+01
3.650308499999999867e+01 5.305559629599999383e+00 4.624549999999999983e+01 3.450289999999999679e+01
3.651039000000000811e+01 5.305588852799999700e+00 4.624569999999999936e+01 3.450300000000000011e+01
3.651769500000000335e+01 5.305588852799999700e+00 4.624560000000000315e+01 3.450289999999999679e+01
3.652500000000000568e+01 5.305618075999999128e+00 4.624580000000000268e+01 3.450300000000000011e+01
3.653230500000000802e+01 5.305618075999999128e+00 4.624569999999999936e+01 3.450289999999999679e+01
3.653961000000000325e+01 5.305442736799999004e+00 4.622500000000000142e+01 3.449609999999999843e+01
3.654691500000000559e+01 5.305413513599999575e+00 4.621549999999999869e+01 3.449170000000000158e+01
3.655422000000000082e+01 5.305384290399999259e+00 4.621500000000000341e+01 3.449199999999999733e+01
3.656152500000000316e+01 5.305355067199999830e+00 4.621200000000000330e+01 3.449060000000000059e+01
3.656883000000000550e+01 5.305355067199999830e+00 4.621300000000000097e+01 3.449040000000000106e+01
3.657613500000000073e+01 5.305355067199999830e+00 4.621209999999999951e+01 3.448969999999999914e+01
3.658344000000000307e+01 5.305355067199999830e+00 4.621399999999999864e+01 3.448960000000000292e+01
3.659074500000000540e+01 5.305355067199999830e+00 4.621410000000000196e+01 3.448919999999999675e+01
3.659805000000000064e+01 5.305355067199999830e+00 4.621629999999999683e+01 3.448919999999999675e+01
3.660535500000000297e+01 5.305355067199999830e+00 4.621699999999999875e+01 3.448899999999999721e+01
3.661265999999999821e+01 5.305384290399999259e+00 4.621920000000000073e+01 3.448910000000000053e+01
3.661996500000000054e+01 5.305384290399999259e+00 4.622010000000000218e+01 3.448899999999999721e+01
3.662727000000000288e+01 5.305384290399999259e+00 4.622220000000000084e+01 3.448910000000000053e+01
3.663457499999999811e+01 5.305413513599999575e+00 4.622319999999999851e+01 3.448910000000000053e+01
3.664188000000000045e+01 5.305413513599999575e+00 4.622520000000000095e+01 3.448919999999999675e+01
3.664918500000000279e+01 5.305413513599999575e+00 4.622610000000000241e+01 3.448930000000000007e+01
3.665648999999999802e+01 5.305442736799999004e+00 4.622800000000000153e+01 3.448940000000000339e+01
3.666379500000000746e+01 5.305442736799999004e+00 4.622890000000000299e+01 3.448940000000000339e+01
3.667110000000000269e+01 5.305471959999999321e+00 4.623060000000000258e+01 3.448960000000000292e+01
3.667840500000000503e+01 5.305471959999999321e+00 4.623149999999999693e+01 3.448960000000000292e+01
3.668571000000000737e+01 5.305501183199999637e+00 4.623310000000000031e+01 3.448980000000000246e+01
3.669301500000000260e+01 5.305501183199999637e+00 4.623380000000000223e+01 3.448980000000000246e+01
3.670032000000000494e+01 5.305530406399999066e+00 4.623530000000000229e+01 3.449000000000000199e+01
3.670762500000000728e+01 5.305530406399999066e+00 4.623599999999999710e+01 3.449000000000000199e+01
3.671493000000000251e+01 5.305559629599999383e+00 4.623740000000000094e+01 3.449020000000000152e+01
3.672223500000000485e+01 5.305559629599999383e+00 4.623799999999999955e+01 3.449020000000000152e+01
3.672954000000000008e+01 5.305588852799999700e+00 4.623919999999999675e+01 3.449040000000000106e+01
3.673684500000000241e+01 5.305588852799999700e+00 4.623980000000000246e+01 3.449040000000000106e+01
3.674415000000000475e+01 5.305618075999999128e+00 4.624099999999999966e+01 3.449049999999999727e+01
3.675145499999999998e+01 5.305618075999999128e+00 4.624150000000000205e+01 3.449060000000000059e+01
3.675876000000000232e+01 5.305647299199999445e+00 4.624260000000000304e+01 3.449069999999999681e+01
3.676606500000000466e+01 5.305647299199999445e+00 4.624309999999999832e+01 3.449080000000000013e+01
3.677336999999999989e+01 5.305676522399999762e+00 4.624399999999999977e+01 3.449090000000000344e+01
3.678067500000000223e+01 5.305705745600000078e+00 4.624450000000000216e+01 3.449090000000000344e+01
3.678797999999999746e+01 5.305705745600000078e+00 4.624539999999999651e+01 3.449099999999999966e+01
3.679528499999999980e+01 5.305734968799999507e+00 4.624580000000000268e+01 3.449099999999999966e+01
3.680259000000000214e+01 5.305734968799999507e+00 4.624660000000000082e+01 3.449119999999999919e+01
3.680989499999999737e+01 5.305764191999999824e+00 4.624689999999999657e+01 3.449119999999999919e+01
3.681720000000000681e+01 5.305764191999999824e+00 4.624770000000000181e+01 3.449130000000000251e+01
3.682450500000000915e+01 5.305793415200000140e+00 4.624799999999999756e+01 3.449130000000000251e+01
3.683181000000000438e+01 5.305793415200000140e+00 4.624880000000000280e+01 3.449139999999999873e+01
3.683911500000000672e+01 5.305822638399999569e+00 4.624900000000000233e+01 3.449139999999999873e+01
3.684642000000000195e+01 5.305851861599999886e+00 4.624969999999999715e+01 3.449150000000000205e+01
3.685372500000000429e+01 5.305851861599999886e+00 4.625000000000000000e+01 3.449150000000000205e+01
3.686103000000000662e+01 5.305881084800000203e+00 4.625059999999999860e+01 3.449159999999999826e+01
3.686833500000000186e+01 5.305881084800000203e+00 4.625079999999999814e+01 3.449159999999999826e+01
3.687564000000000419e+01 5.305910307999999631e+00 4.625139999999999674e+01 3.449170000000000158e+01
3.688294500000000653e+01 5.305910307999999631e+00 4.625169999999999959e+01 3.449170000000000158e+01
3.689025000000000176e+01 5.305939531199999948e+00 4.625220000000000198e+01 3.449179999999999779e+01
3.689755500000000410e+01 5.305939531199999948e+00 4.625240000000000151e+01 3.449179999999999779e+01
3.690485999999999933e+01 5.305968754400000265e+00 4.625289999999999679e+01 3.449190000000000111e+01
3.691216500000000167e+01 5.305968754400000265e+00 4.625310000000000343e+01 3.449190000000000111e+01
3.691947000000000401e+01 5.305997977599999693e+00 4.625359999999999872e+01 3.449199999999999733e+01
3.692677499999999924e+01 5.306027200800000010e+00 4.625370000000000203e+01 3.449199999999999733e+01
3.693408000000000158e+01 5.306027200800000010e+00 4.625419999999999732e+01 3.449199999999999733e+01
3.694138500000000391e+01 5.306056424000000327e+00 4.625439999999999685e+01 3.449199999999999733e+01
3.694868999999999915e+01 5.306056424000000327e+00 4.625480000000000302e+01 3.449210000000000065e+01
3.695599500000000148e+01 5.306085647199999755e+00 4.625489999999999924e+01 3.449210000000000065e+01
3.696329999999999671e+01 5.306085647199999755e+00 4.625540000000000163e+01 3.449219999999999686e+01
3.697060500000000616e+01 5.306114870400000072e+00 4.625549999999999784e+01 3.449219999999999686e+01
3.697791000000000849e+01 5.306114870400000072e+00 4.625589999999999691e+01 3.449219999999999686e+01
3.698521500000000373e+01 5.306144093600000389e+00 4.625600000000000023e+01 3.449219999999999686e+01
3.699252000000000606e+01 5.306144093600000389e+00 4.625639999999999930e+01 3.449230000000000018e+01
3.699982500000000840e+01 5.306173316799999817e+00 4.625639999999999930e+01 3.449230000000000018e+01
3.700713000000000363e+01 5.306202539999999246e+00 4.625679999999999836e+01 3.449230000000000018e+01
3.701443500000000597e+01 5.306202539999999246e+00 4.625690000000000168e+01 3.449230000000000018e+01
3.702174000000000120e+01 5.306231763199999563e+00 4.625730000000000075e+01 3.449240000000000350e+01
3.702904500000000354e+01 5.306231763199999563e+00 4.625730000000000075e+01 3.449240000000000350e+01
3.703635000000000588e+01 5.306260986399998991e+00 4.625769999999999982e+01 3.449240000000000350e+01
3.704365500000000111e+01 5.306260986399998991e+00 4.625769999999999982e+01 3.449240000000000350e+01
3.705096000000000345e+01 5.306290209599999308e+00 4.625809999999999889e+01 3.449249999999999972e+01
3.705826500000000578e+01 5.306290209599999308e+00 4.625809999999999889e+01 3.449240000000000350e+01
3.706557000000000102e+01 5.306319432799999625e+00 4.625840000000000174e+01 3.449249999999999972e+01
3.707287500000000335e+01 5.306319432799999625e+00 4.625849999999999795e+01 3.449249999999999972e+01
3.708017999999999859e+01 5.306348655999999053e+00 4.625880000000000081e+01 3.449249999999999972e+01
3.708748500000000092e+01 5.306348655999999053e+00 4.625880000000000081e+01 3.449249999999999972e+01
3.709479000000000326e+01 5.306377879199999370e+00 4.625909999999999656e+01 3.449260000000000304e+01
3.710209499999999849e+01 5.306377879199999370e+00 4.625909999999999656e+01 3.449249999999999972e+01
3.710940000000000083e+01 5.306407102399999687e+00 4.625939999999999941e+01 3.449260000000000304e+01
3.711670500000000317e+01 5.306436325600000004e+00 4.625950000000000273e+01 3.449260000000000304e+01
3.712401000000000550e+01 5.306436325600000004e+00 4.625979999999999848e+01 3.449260000000000304e+01
3.713131500000000784e+01 5.306465548799999432e+00 4.625979999999999848e+01 3.449260000000000304e+01
3.713862000000000307e+01 5.306465548799999432e+00 4.625999999999999801e+01 3.449269999999999925e+01
3.714592500000000541e+01 5.306494771999999749e+00 4.626010000000000133e+01 3.449260000000000304e+01
3.715323000000000775e+01 5.306494771999999749e+00 4.626030000000000086e+01 3.449269999999999925e+01
3.716053500000000298e+01 5.306523995200000066e+00 4.626030000000000086e+01 3.449260000000000304e+01
3.716784000000000532e+01 5.306523995200000066e+00 4.626059999999999661e+01 3.449269999999999925e+01
3.717514500000000766e+01 5.306553218399999494e+00 4.626059999999999661e+01 3.449269999999999925e+01
3.718245000000000289e+01 5.306553218399999494e+00 4.626089999999999947e+01 3.449269999999999925e+01
3.718975500000000523e+01 5.306582441599999811e+00 4.626089999999999947e+01 3.449269999999999925e+01
3.719706000000000046e+01 5.306582441599999811e+00 4.626109999999999900e+01 3.449280000000000257e+01
3.720436500000000279e+01 5.306611664800000128e+00 4.626109999999999900e+01 3.449269999999999925e+01
3.721167000000000513e+01 5.306611664800000128e+00 4.626140000000000185e+01 3.449280000000000257e+01
3.721897500000000036e+01 5.306640887999999556e+00 4.626129999999999853e+01 3.449269999999999925e+01
3.722628000000000270e+01 5.306640887999999556e+00 4.626160000000000139e+01 3.449280000000000257e+01
3.723358500000000504e+01 5.306670111199999873e+00 4.626160000000000139e+01 3.449269999999999925e+01
3.724089000000000027e+01 5.306670111199999873e+00 4.626180000000000092e+01 3.449280000000000257e+01
3.724819500000000261e+01 5.306699334400000190e+00 4.626180000000000092e+01 3.449280000000000257e+01
3.725549999999999784e+01 5.306699334400000190e+00 4.626200000000000045e+01 3.449280000000000257e+01
3.726280500000000018e+01 5.306728557599999618e+00 4.626200000000000045e+01 3.449280000000000257e+01
3.727011000000000251e+01 5.306728557599999618e+00 4.626219999999999999e+01 3.449280000000000257e+01
3.727741500000000485e+01 5.306757780799999935e+00 4.626219999999999999e+01 3.449280000000000257e+01
3.728472000000000719e+01 5.306757780799999935e+00 4.626239999999999952e+01 3.449280000000000257e+01
3.729202500000000953e+01 5.306787004000000252e+00 4.626239999999999952e+01 3.449280000000000257e+01
3.729933000000000476e+01 5.306787004000000252e+00 4.626259999999999906e+01 3.449289999999999878e+01
3.730663500000000710e+01 5.306816227199999680e+00 4.626259999999999906e+01 3.449280000000000257e+01
3.731394000000000233e+01 5.306816227199999680e+00 4.626279999999999859e+01 3.449289999999999878e+01
3.732124500000000467e+01 5.306845450399999997e+00 4.626279999999999859e+01 3.449280000000000257e+01
3.732855000000000700e+01 5.306845450399999997e+00 4.626299999999999812e+01 3.449289999999999878e+01
3.733585500000000224e+01 5.306874673600000314e+00 4.626299999999999812e+01 3.449280000000000257e+01
3.734316000000000457e+01 5.306874673600000314e+00 4.626319999999999766e+01 3.449289999999999878e+01
3.735046500000000691e+01 5.306903896799999742e+00 4.626319999999999766e+01 3.449280000000000257e+01
3.735777000000000214e+01 5.306903896799999742e+00 4.626339999999999719e+01 3.449289999999999878e+01
3.736507500000000448e+01 5.306933120000000059e+00 4.626330000000000098e+01 3.449280000000000257e+01
3.737237999999999971e+01 5.306933120000000059e+00 4.626350000000000051e+01 3.449289999999999878e+01
3.737968500000000205e+01 5.306962343200000376e+00 4.626350000000000051e+01 3.449280000000000257e+01
3.738699000000000439e+01 5.306962343200000376e+00 4.626370000000000005e+01 3.449289999999999878e+01
3.739429499999999962e+01 5.306991566399999805e+00 4.626370000000000005e+01 3.449280000000000257e+01
3.740160000000000196e+01 5.306991566399999805e+00 4.626389999999999958e+01 3.449289999999999878e+01
3.740890500000000429e+01 5.307020789599999233e+00 4.626380000000000337e+01 3.449289999999999878e+01
3.741620999999999952e+01 5.307020789599999233e+00 4.626400000000000290e+01 3.449289999999999878e+01
3.742351500000000186e+01 5.307050012799999550e+00 4.626400000000000290e+01 3.449289999999999878e+01
3.743082000000000420e+01 5.307050012799999550e+00 4.626420000000000243e+01 3.449289999999999878e+01
3.743812500000000654e+01 5.307050012799999550e+00 4.626409999999999911e+01 3.449289999999999878e+01
3.744543000000000887e+01 5.307079235999998978e+00 4.626429999999999865e+01 3.449289999999999878e+01
3.745273500000000411e+01 5.307079235999998978e+00 4.626429999999999865e+01 3.449289999999999878e+01
3.746004000000000644e+01 5.307108459199999295e+00 4.626449999999999818e+01 3.449289999999999878e+01
3.746734500000000168e+01 5.307108459199999295e+00 4.626440000000000197e+01 3.449289999999999878e+01
3.747465000000000401e+01 5.307137682399999612e+00 4.626460000000000150e+01 3.449289999999999878e+01
3.748195500000000635e+01 5.307137682399999612e+00 4.626460000000000150e+01 3.449289999999999878e+01
3.748926000000000158e+01 5.307166905599999929e+00 4.626480000000000103e+01 3.449289999999999878e+01
3.749656500000000392e+01 5.307166905599999929e+00 4.626469999999999771e+01 3.449289999999999878e+01
3.750387000000000626e+01 5.307196128799999357e+00 4.626489999999999725e+01 3.449289999999999878e+01
3.751117500000000149e+01 5.307196128799999357e+00 4.626489999999999725e+01 3.449289999999999878e+01
3.751848000000000383e+01 5.307225351999999674e+00 4.626509999999999678e+01 3.449289999999999878e+01
3.752578499999999906e+01 5.307225351999999674e+00 4.626500000000000057e+01 3.449289999999999878e+01
3.753309000000000140e+01 5.307254575199999991e+00 4.626520000000000010e+01 3.449289999999999878e+01
3.754039500000000373e+01 5.307254575199999991e+00 4.626509999999999678e+01 3.449289999999999878e+01
3.754769999999999897e+01 5.307283798399999419e+00 4.626530000000000342e+01 3.449289999999999878e+01
3.755500500000000130e+01 5.307283798399999419e+00 4.626530000000000342e+01 3.449289999999999878e+01
3.756231000000000364e+01 5.307283798399999419e+00 4.626539999999999964e+01 3.449289999999999878e+01
3.756961499999999887e+01 5.307313021599999736e+00 4.626539999999999964e+01 3.449280000000000257e+01
3.757692000000000121e+01 5.307313021599999736e+00 4.626559999999999917e+01 3.449289999999999878e+01
3.758422499999999644e+01 5.307342244800000053e+00 4.626550000000000296e+01 3.449280000000000257e+01
3.759153000000000588e+01 5.307342244800000053e+00 4.626570000000000249e+01 3.449289999999999878e+01
3.759883500000000822e+01 5.307371467999999481e+00 4.626559999999999917e+01 3.449280000000000257e+01
3.760614000000000345e+01 5.307371467999999481e+00 4.626579999999999870e+01 3.449289999999999878e+01
3.761344500000000579e+01 5.307400691199999798e+00 4.626579999999999870e+01 3.449280000000000257e+01
3.762075000000000813e+01 5.307400691199999798e+00 4.626590000000000202e+01 3.449289999999999878e+01
3.762805500000000336e+01 5.307429914400000115e+00 4.626590000000000202e+01 3.449280000000000257e+01
3.763536000000000570e+01 5.307429914400000115e+00 4.626610000000000156e+01 3.449289999999999878e+01
3.764266500000000093e+01 5.307459137599999544e+00 4.626599999999999824e+01 3.449280000000000257e+01
3.764997000000000327e+01 5.307459137599999544e+00 4.626619999999999777e+01 3.449289999999999878e+01
3.765727500000000560e+01 5.307459137599999544e+00 4.626610000000000156e+01 3.449280000000000257e+01
3.766458000000000084e+01 5.307488360799999860e+00 4.626630000000000109e+01 3.449289999999999878e+01
3.767188500000000317e+01 5.307488360799999860e+00 4.626619999999999777e+01 3.449280000000000257e+01
3.767919000000000551e+01 5.307517584000000177e+00 4.626639999999999731e+01 3.449289999999999878e+01
3.768649500000000074e+01 5.307517584000000177e+00 4.626630000000000109e+01 3.449280000000000257e+01
3.769380000000000308e+01 5.307546807199999606e+00 4.626650000000000063e+01 3.449280000000000257e+01
3.770110499999999831e+01 5.307546807199999606e+00 4.626639999999999731e+01 3.449280000000000257e+01
3.770841000000000065e+01 5.307576030399999922e+00 4.626659999999999684e+01 3.449280000000000257e+01
3.771571500000000299e+01 5.307576030399999922e+00 4.626650000000000063e+01 3.449280000000000257e+01
3.772301999999999822e+01 5.307576030399999922e+00 4.626670000000000016e+01 3.449280000000000257e+01
3.773032500000000056e+01 5.307605253600000239e+00 4.626659999999999684e+01 3.449280000000000257e+01
3.773763000000000289e+01 5.307605253600000239e+00 4.626680000000000348e+01 3.449280000000000257e+01
3.774493500000000523e+01 5.307634476799999668e+00 4.626680000000000348e+01 3.449280000000000257e+01
3.775224000000000757e+01 5.307634476799999668e+00 4.626689999999999969e+01 3.449280000000000257e+01
3.775954500000000280e+01 5.307663699999999984e+00 4.626689999999999969e+01 3.449280000000000257e+01
3.776685000000000514e+01 5.307663699999999984e+00 4.626700000000000301e+01 3.449280000000000257e+01
3.777415500000000748e+01 5.307692923200000301e+00 4.626700000000000301e+01 3.449269999999999925e+01
3.778146000000000271e+01 5.307692923200000301e+00 4.626709999999999923e+01 3.449280000000000257e+01
3.778876500000000505e+01 5.307692923200000301e+00 4.626709999999999923e+01 3.449269999999999925e+01
3.779607000000000738e+01 5.307722146399999730e+00 4.626720000000000255e+01 3.449280000000000257e+01
3.780337500000000261e+01 5.307722146399999730e+00 4.626720000000000255e+01 3.449269999999999925e+01
3.781068000000000495e+01 5.307751369600000046e+00 4.626729999999999876e+01 3.449280000000000257e+01
3.781798500000000018e+01 5.307751369600000046e+00 4.626729999999999876e+01 3.449269999999999925e+01
3.782529000000000252e+01 5.307780592800000363e+00 4.626740000000000208e+01 3.449280000000000257e+01
3.783259500000000486e+01 5.307780592800000363e+00 4.626729999999999876e+01 3.449269999999999925e+01
3.783990000000000009e+01 5.307780592800000363e+00 4.626749999999999829e+01 3.449280000000000257e+01
3.784720500000000243e+01 5.307809815999999792e+00 4.626740000000000208e+01 3.449269999999999925e+01
3.785451000000000477e+01 5.307809815999999792e+00 4.626760000000000161e+01 3.449269999999999925e+01
3.786181500000000000e+01 5.307839039199999220e+00 4.626749999999999829e+01 3.449269999999999925e+01
3.786912000000000234e+01 5.307839039199999220e+00 4.626769999999999783e+01 3.449269999999999925e+01
3.787642499999999757e+01 5.307868262399999537e+00 4.626760000000000161e+01 3.449269999999999925e+01
3.788372999999999990e+01 5.307868262399999537e+00 4.626780000000000115e+01 3.449269999999999925e+01
3.789103500000000224e+01 5.307868262399999537e+00 4.626769999999999783e+01 3.449269999999999925e+01
3.789834000000000458e+01 5.307897485599998966e+00 4.626789999999999736e+01 3.449269999999999925e+01
3.790564500000000692e+01 5.307897485599998966e+00 4.626780000000000115e+01 3.449260000000000304e+01
3.791295000000000925e+01 5.307926708799999282e+00 4.626800000000000068e+01 3.449269999999999925e+01
3.792025500000000449e+01 5.307926708799999282e+00 4.626789999999999736e+01 3.449260000000000304e+01
3.792756000000000682e+01 5.307955931999999599e+00 4.626809999999999690e+01 3.449269999999999925e+01
3.793486500000000206e+01 5.307955931999999599e+00 4.626800000000000068e+01 3.449260000000000304e+01
3.794217000000000439e+01 5.307955931999999599e+00 4.626820000000000022e+01 3.449269999999999925e+01
3.794947500000000673e+01 5.307985155199999916e+00 4.626809999999999690e+01 3.449260000000000304e+01
3.795678000000000196e+01 5.307985155199999916e+00 4.626820000000000022e+01 3.449269999999999925e+01
3.796408500000000430e+01 5.308014378399999345e+00 4.626820000000000022e+01 3.449260000000000304e+01
3.797139000000000664e+01 5.308014378399999345e+00 4.626830000000000354e+01 3.449260000000000304e+01
3.797869500000000187e+01 5.308043601599999661e+00 4.626830000000000354e+01 3.449260000000000304e+01
3.798600000000000421e+01 5.308043601599999661e+00 4.626839999999999975e+01 3.449260000000000304e+01
3.799330499999999944e+01 5.308043601599999661e+00 4.626830000000000354e+01 3.449260000000000304e+01
3.800061000000000178e+01 5.308102047999999407e+00 4.628450000000000131e+01 3.449020000000000152e+01
3.800791500000000411e+01 5.308102047999999407e+00 4.628159999999999741e+01 3.448949999999999960e+01
3.801521999999999935e+01 5.308131271199999723e+00 4.628170000000000073e+01 3.448940000000000339e+01
3.802252500000000168e+01 5.308131271199999723e+00 4.628070000000000306e+01 3.448879999999999768e+01
3.802983000000000402e+01 5.308131271199999723e+00 4.628090000000000259e+01 3.448839999999999861e+01
3.803713499999999925e+01 5.308160494400000040e+00 4.628020000000000067e+01 3.448790000000000333e+01
3.804444000000000159e+01 5.308160494400000040e+00 4.628059999999999974e+01 3.448769999999999669e+01
3.805174500000000393e+01 5.308189717599999469e+00 4.628020000000000067e+01 3.448740000000000094e+01
3.805905000000000626e+01 5.308189717599999469e+00 4.628070000000000306e+01 3.448729999999999762e+01
3.806635500000000860e+01 5.308218940799999785e+00 4.628050000000000352e+01 3.448709999999999809e+01
3.807366000000000383e+01 5.308218940799999785e+00 4.628090000000000259e+01 3.448700000000000188e+01
3.808096500000000617e+01 5.308248164000000102e+00 4.628079999999999927e+01 3.448689999999999856e+01
3.808827000000000851e+01 5.308248164000000102e+00 4.628119999999999834e+01 3.448689999999999856e+01
3.809557500000000374e+01 5.308277387199999531e+00 4.628110000000000213e+01 3.448689999999999856e+01
3.810288000000000608e+01 5.308277387199999531e+00 4.628150000000000119e+01 3.448689999999999856e+01
3.811018500000000131e+01 5.308277387199999531e+00 4.628139999999999787e+01 3.448680000000000234e+01
3.811749000000000365e+01 5.308306610399999848e+00 4.628170000000000073e+01 3.448689999999999856e+01
3.812479500000000598e+01 5.308306610399999848e+00 4.628159999999999741e+01 3.448689999999999856e+01
3.813210000000000122e+01 5.308306610399999848e+00 4.628199999999999648e+01 3.448689999999999856e+01
3.813940500000000355e+01 5.308335833600000164e+00 4.628190000000000026e+01 3.448689999999999856e+01
3.814671000000000589e+01 5.308335833600000164e+00 4.628220000000000312e+01 3.448700000000000188e+01
3.815401500000000112e+01 5.308365056799999593e+00 4.628209999999999980e+01 3.448689999999999856e+01
3.816132000000000346e+01 5.308365056799999593e+00 4.628240000000000265e+01 3.448700000000000188e+01
3.816862499999999869e+01 5.308365056799999593e+00 4.628240000000000265e+01 3.448700000000000188e+01
3.817593000000000103e+01 5.308394279999999910e+00 4.628260000000000218e+01 3.448709999999999809e+01
3.818323500000000337e+01 5.308394279999999910e+00 4.628260000000000218e+01 3.448700000000000188e+01
3.819053999999999860e+01 5.308394279999999910e+00 4.628280000000000172e+01 3.448709999999999809e+01
3.819784500000000094e+01 5.308423503200000226e+00 4.628269999999999840e+01 3.448709999999999809e+01
3.820515000000000327e+01 5.308423503200000226e+00 4.628300000000000125e+01 3.448720000000000141e+01
3.821245500000000561e+01 5.308423503200000226e+00 4.628289999999999793e+01 3.448720000000000141e+01
3.821976000000000795e+01 5.308452726399999655e+00 4.628320000000000078e+01 3.448720000000000141e+01
3.822706500000000318e+01 5.308452726399999655e+00 4.628309999999999746e+01 3.448720000000000141e+01
3.823437000000000552e+01 5.308481949599999972e+00 4.628329999999999700e+01 3.448729999999999762e+01
3.824167500000000786e+01 5.308481949599999972e+00 4.628329999999999700e+01 3.448729999999999762e+01
3.824898000000000309e+01 5.308481949599999972e+00 4.628349999999999653e+01 3.448729999999999762e+01
3.825628500000000543e+01 5.308511172800000288e+00 4.628340000000000032e+01 3.448729999999999762e+01
3.826359000000000776e+01 5.308511172800000288e+00 4.628359999999999985e+01 3.448740000000000094e+01
3.827089500000000299e+01 5.308511172800000288e+00 4.628359999999999985e+01 3.448729999999999762e+01
3.827820000000000533e+01 5.308540395999999717e+00 4.628379999999999939e+01 3.448740000000000094e+01
3.828550500000000056e+01 5.308540395999999717e+00 4.628370000000000317e+01 3.448740000000000094e+01
3.829281000000000290e+01 5.308540395999999717e+00 4.628390000000000271e+01 3.448740000000000094e+01
3.830011500000000524e+01 5.308569619200000034e+00 4.628379999999999939e+01 3.448740000000000094e+01
3.830742000000000047e+01 5.308569619200000034e+00 4.628399999999999892e+01 3.448749999999999716e+01
3.831472500000000281e+01 5.308569619200000034e+00 4.628399999999999892e+01 3.448749999999999716e+01
3.832203000000000515e+01 5.308598842400000350e+00 4.628419999999999845e+01 3.448749999999999716e+01
3.832933500000000038e+01 5.308598842400000350e+00 4.628410000000000224e+01 3.448749999999999716e+01
3.833664000000000271e+01 5.308598842400000350e+00 4.628430000000000177e+01 3.448760000000000048e+01
3.834394499999999795e+01 5.308628065599998891e+00 4.628419999999999845e+01 3.448749999999999716e+01
3.835125000000000028e+01 5.308628065599998891e+00 4.628439999999999799e+01 3.448760000000000048e+01
3.835855500000000262e+01 5.308628065599998891e+00 4.628430000000000177e+01 3.448760000000000048e+01
3.836586000000000496e+01 5.308657288799999208e+00 4.628450000000000131e+01 3.448760000000000048e+01
3.837316500000000730e+01 5.308657288799999208e+00 4.628439999999999799e+01 3.448760000000000048e+01
3.838047000000000253e+01 5.308657288799999208e+00 4.628459999999999752e+01 3.448760000000000048e+01
3.838777500000000487e+01 5.308686511999999524e+00 4.628450000000000131e+01 3.448760000000000048e+01
3.839508000000000720e+01 5.308686511999999524e+00 4.628470000000000084e+01 3.448769999999999669e+01
3.840238500000000244e+01 5.308686511999999524e+00 4.628459999999999752e+01 3.448760000000000048e+01
3.840969000000000477e+01 5.308715735199999841e+00 4.628479999999999706e+01 3.448769999999999669e+01
3.841699500000000711e+01 5.308715735199999841e+00 4.628479999999999706e+01 3.448769999999999669e+01
3.842430000000000234e+01 5.308715735199999841e+00 4.628490000000000038e+01 3.448769999999999669e+01
3.843160500000000468e+01 5.308744958399999270e+00 4.628479999999999706e+01 3.448769999999999669e+01
3.843890999999999991e+01 5.308744958399999270e+00 4.628499999999999659e+01 3.448769999999999669e+01
3.844621500000000225e+01 5.308744958399999270e+00 4.628490000000000038e+01 3.448769999999999669e+01
3.845352000000000459e+01 5.308774181599999586e+00 4.628509999999999991e+01 3.448769999999999669e+01
3.846082499999999982e+01 5.308774181599999586e+00 4.628499999999999659e+01 3.448769999999999669e+01
3.846813000000000216e+01 5.308774181599999586e+00 4.628520000000000323e+01 3.448780000000000001e+01
3.847543500000000449e+01 5.308803404799999903e+00 4.628509999999999991e+01 3.448769999999999669e+01
3.848273999999999972e+01 5.308803404799999903e+00 4.628529999999999944e+01 3.448780000000000001e+01
3.849004500000000206e+01 5.308803404799999903e+00 4.628520000000000323e+01 3.448769999999999669e+01
3.849734999999999729e+01 5.308832627999999332e+00 4.628540000000000276e+01 3.448780000000000001e+01
3.850465499999999963e+01 5.308832627999999332e+00 4.628529999999999944e+01 3.448780000000000001e+01
3.851196000000000197e+01 5.308832627999999332e+00 4.628549999999999898e+01 3.448780000000000001e+01
3.851926500000000431e+01 5.308861851199999649e+00 4.628540000000000276e+01 3.448780000000000001e+01
3.852657000000000664e+01 5.308861851199999649e+00 4.628560000000000230e+01 3.448780000000000001e+01
3.853387500000000898e+01 5.308861851199999649e+00 4.628549999999999898e+01 3.448780000000000001e+01
3.854118000000000421e+01 5.308891074399999965e+00 4.628560000000000230e+01 3.448780000000000001e+01
3.854848500000000655e+01 5.308891074399999965e+00 4.628560000000000230e+01 3.448780000000000001e+01
3.855579000000000178e+01 5.308891074399999965e+00 4.628569999999999851e+01 3.448790000000000333e+01
3.856309500000000412e+01 5.308920297599999394e+00 4.628569999999999851e+01 3.448780000000000001e+01
3.857040000000000646e+01 5.308920297599999394e+00 4.628580000000000183e+01 3.448790000000000333e+01
3.857770500000000169e+01 5.308920297599999394e+00 4.628569999999999851e+01 3.448780000000000001e+01
3.858501000000000403e+01 5.308949520799999711e+00 4.628589999999999804e+01 3.448790000000000333e+01
3.859231500000000636e+01 5.308949520799999711e+00 4.628580000000000183e+01 3.448780000000000001e+01
3.859962000000000160e+01 5.308949520799999711e+00 4.628600000000000136e+01 3.448790000000000333e+01
3.860692500000000393e+01 5.308978744000000027e+00 4.628589999999999804e+01 3.448790000000000333e+01
3.861422999999999917e+01 5.308978744000000027e+00 4.628600000000000136e+01 3.448790000000000333e+01
3.862153500000000150e+01 5.308978744000000027e+00 4.628600000000000136e+01 3.448790000000000333e+01
3.862884000000000384e+01 5.309007967199999456e+00 4.628609999999999758e+01 3.448790000000000333e+01
3.863614499999999907e+01 5.309007967199999456e+00 4.628600000000000136e+01 3.448790000000000333e+01
3.864345000000000141e+01 5.309007967199999456e+00 4.628620000000000090e+01 3.448790000000000333e+01
3.865075500000000375e+01 5.309037190399999773e+00 4.628609999999999758e+01 3.448790000000000333e+01
3.865805999999999898e+01 5.309037190399999773e+00 4.628629999999999711e+01 3.448790000000000333e+01
3.866536500000000132e+01 5.309037190399999773e+00 4.628620000000000090e+01 3.448790000000000333e+01
3.867267000000000365e+01 5.309066413600000089e+00 4.628629999999999711e+01 3.448790000000000333e+01
3.867997500000000599e+01 5.309066413600000089e+00 4.628629999999999711e+01 3.448790000000000333e+01
3.868728000000000833e+01 5.309066413600000089e+00 4.628640000000000043e+01 3.448790000000000333e+01
3.869458500000000356e+01 5.309095636799999518e+00 4.628629999999999711e+01 3.448790000000000333e+01
3.870189000000000590e+01 5.309095636799999518e+00 4.628649999999999665e+01 3.448799999999999955e+01
3.870919500000000824e+01 5.309095636799999518e+00 4.628640000000000043e+01 3.448790000000000333e+01
3.871650000000000347e+01 5.309124859999999835e+00 4.628659999999999997e+01 3.448799999999999955e+01
3.872380500000000580e+01 5.309124859999999835e+00 4.628649999999999665e+01 3.448790000000000333e+01
3.873111000000000104e+01 5.309124859999999835e+00 4.628659999999999997e+01 3.448799999999999955e+01
3.873841500000000337e+01 5.309154083200000152e+00 4.628649999999999665e+01 3.448790000000000333e+01
3.874572000000000571e+01 5.309154083200000152e+00 4.628670000000000329e+01 3.448799999999999955e+01
3.875302500000000094e+01 5.309154083200000152e+00 4.628659999999999997e+01 3.448790000000000333e+01
3.876033000000000328e+01 5.309154083200000152e+00 4.628679999999999950e+01 3.448799999999999955e+01
3.876763500000000562e+01 5.309183306399999580e+00 4.628670000000000329e+01 3.448790000000000333e+01
3.877494000000000085e+01 5.309183306399999580e+00 4.628679999999999950e+01 3.448799999999999955e+01
3.878224500000000319e+01 5.309183306399999580e+00 4.628679999999999950e+01 3.448790000000000333e+01
3.878954999999999842e+01 5.309212529599999897e+00 4.628690000000000282e+01 3.448799999999999955e+01
3.879685500000000076e+01 5.309212529599999897e+00 4.628679999999999950e+01 3.448790000000000333e+01
3.880416000000000309e+01 5.309212529599999897e+00 4.628699999999999903e+01 3.448799999999999955e+01
3.881146499999999833e+01 5.309241752800000214e+00 4.628690000000000282e+01 3.448790000000000333e+01
3.881877000000000066e+01 5.309241752800000214e+00 4.628699999999999903e+01 3.448799999999999955e+01
3.882607500000000300e+01 5.309241752800000214e+00 4.628690000000000282e+01 3.448790000000000333e+01
3.883338000000000534e+01 5.309270975999999642e+00 4.628710000000000235e+01 3.448799999999999955e+01
3.884068500000000768e+01 5.309270975999999642e+00 4.628699999999999903e+01 3.448790000000000333e+01
3.884799000000000291e+01 5.309270975999999642e+00 4.628719999999999857e+01 3.448799999999999955e+01
3.885529500000000525e+01 5.309300199199999959e+00 4.628710000000000235e+01 3.448790000000000333e+01
3.886260000000000758e+01 5.309300199199999959e+00 4.628719999999999857e+01 3.448799999999999955e+01
3.886990500000000281e+01 5.309300199199999959e+00 4.628710000000000235e+01 3.448790000000000333e+01
3.887721000000000515e+01 5.309300199199999959e+00 4.628730000000000189e+01 3.448799999999999955e+01
3.888451500000000749e+01 5.309329422400000276e+00 4.628719999999999857e+01 3.448790000000000333e+01
3.889182000000000272e+01 5.309329422400000276e+00 4.628730000000000189e+01 3.448799999999999955e+01
3.889912500000000506e+01 5.309329422400000276e+00 4.628730000000000189e+01 3.448790000000000333e+01
3.890643000000000029e+01 5.309358645599999704e+00 4.628739999999999810e+01 3.448799999999999955e+01
3.891373500000000263e+01 5.309358645599999704e+00 4.628730000000000189e+01 3.448790000000000333e+01
3.892104000000000497e+01 5.309358645599999704e+00 4.628750000000000142e+01 3.448799999999999955e+01
3.892834500000000020e+01 5.309387868800000021e+00 4.628739999999999810e+01 3.448790000000000333e+01
3.893565000000000254e+01 5.309387868800000021e+00 4.628750000000000142e+01 3.448799999999999955e+01
3.894295500000000487e+01 5.309387868800000021e+00 4.628739999999999810e+01 3.448790000000000333e+01
3.895026000000000010e+01 5.309417092000000338e+00 4.628759999999999764e+01 3.448799999999999955e+01
3.895756500000000244e+01 5.309417092000000338e+00 4.628750000000000142e+01 3.448790000000000333e+01
3.896486999999999767e+01 5.309417092000000338e+00 4.628759999999999764e+01 3.448799999999999955e+01
3.897217500000000001e+01 5.309417092000000338e+00 4.628759999999999764e+01 3.448790000000000333e+01
3.897948000000000235e+01 5.309446315199999766e+00 4.628770000000000095e+01 3.448799999999999955e+01
3.898678500000000469e+01 5.309446315199999766e+00 4.628759999999999764e+01 3.448790000000000333e+01
3.899409000000000702e+01 5.309446315199999766e+00 4.628779999999999717e+01 3.448799999999999955e+01
3.900139500000000936e+01 5.309475538399999195e+00 4.628770000000000095e+01 3.448790000000000333e+01
3.900870000000000459e+01 5.309475538399999195e+00 4.628779999999999717e+01 3.448799999999999955e+01
3.901600500000000693e+01 5.309475538399999195e+00 4.628770000000000095e+01 3.448790000000000333e+01
3.902331000000000216e+01 5.309504761599999512e+00 4.628790000000000049e+01 3.448799999999999955e+01
3.903061500000000450e+01 5.309504761599999512e+00 4.628779999999999717e+01 3.448790000000000333e+01
3.903792000000000684e+01 5.309504761599999512e+00 4.628790000000000049e+01 3.448799999999999955e+01
3.904522500000000207e+01 5.309533984799999828e+00 4.628779999999999717e+01 3.448790000000000333e+01
3.905253000000000441e+01 5.309533984799999828e+00 4.628799999999999670e+01 3.448790000000000333e+01
3.905983500000000674e+01 5.309533984799999828e+00 4.628790000000000049e+01 3.448790000000000333e+01
3.906714000000000198e+01 5.309533984799999828e+00 4.628799999999999670e+01 3.448790000000000333e+01
3.907444500000000431e+01 5.309563207999999257e+00 4.628799999999999670e+01 3.448790000000000333e+01
3.908174999999999955e+01 5.309563207999999257e+00 4.628810000000000002e+01 3.448790000000000333e+01
3.908905500000000188e+01 5.309563207999999257e+00 4.628799999999999670e+01 3.448790000000000333e+01
3.909636000000000422e+01 5.309592431199999574e+00 4.628820000000000334e+01 3.448790000000000333e+01
3.910366499999999945e+01 5.309592431199999574e+00 4.628810000000000002e+01 3.448790000000000333e+01
3.911097000000000179e+01 5.309592431199999574e+00 4.628820000000000334e+01 3.448790000000000333e+01
3.911827500000000413e+01 5.309621654399999890e+00 4.628810000000000002e+01 3.448790000000000333e+01
3.912557999999999936e+01 5.309621654399999890e+00 4.628829999999999956e+01 3.448790000000000333e+01
3.913288500000000170e+01 5.309621654399999890e+00 4.628820000000000334e+01 3.448790000000000333e+01
3.914019000000000403e+01 5.309621654399999890e+00 4.628829999999999956e+01 3.448790000000000333e+01
3.914749500000000637e+01 5.309650877599999319e+00 4.628820000000000334e+01 3.448790000000000333e+01
3.915480000000000871e+01 5.309650877599999319e+00 4.628840000000000288e+01 3.448790000000000333e+01
3.916210500000000394e+01 5.309650877599999319e+00 4.628829999999999956e+01 3.448790000000000333e+01
3.916941000000000628e+01 5.309680100799999636e+00 4.628840000000000288e+01 3.448790000000000333e+01
3.917671500000000862e+01 5.309680100799999636e+00 4.628829999999999956e+01 3.448780000000000001e+01
3.918402000000000385e+01 5.309680100799999636e+00 4.628849999999999909e+01 3.448790000000000333e+01
3.919132500000000618e+01 5.309680100799999636e+00 4.628840000000000288e+01 3.448780000000000001e+01
3.919863000000000142e+01 5.309709323999999953e+00 4.628849999999999909e+01 3.448790000000000333e+01
3.920593500000000375e+01 5.309709323999999953e+00 4.628849999999999909e+01 3.448780000000000001e+01
3.921324000000000609e+01 5.309709323999999953e+00 4.628860000000000241e+01 3.448790000000000333e+01
3.922054500000000132e+01 5.309738547199999381e+00 4.628849999999999909e+01 3.448780000000000001e+01
3.922785000000000366e+01 5.309738547199999381e+00 4.628860000000000241e+01 3.448790000000000333e+01
3.923515500000000600e+01 5.309738547199999381e+00 4.628860000000000241e+01 3.448780000000000001e+01
3.924246000000000123e+01 5.309738547199999381e+00 4.628869999999999862e+01 3.448780000000000001e+01
3.924976500000000357e+01 5.309767770399999698e+00 4.628860000000000241e+01 3.448780000000000001e+01
3.925706999999999880e+01 5.309767770399999698e+00 4.628869999999999862e+01 3.448780000000000001e+01
3.926437500000000114e+01 5.309767770399999698e+00 4.628869999999999862e+01 3.448780000000000001e+01
3.927168000000000347e+01 5.309796993600000015e+00 4.628880000000000194e+01 3.448780000000000001e+01
3.927898499999999871e+01 5.309796993600000015e+00 4.628869999999999862e+01 3.448780000000000001e+01
3.928629000000000104e+01 5.309796993600000015e+00 4.628880000000000194e+01 3.448780000000000001e+01
3.929359500000000338e+01 5.309796993600000015e+00 4.628880000000000194e+01 3.448780000000000001e+01
3.930090000000000572e+01 5.309826216799999443e+00 4.628889999999999816e+01 3.448780000000000001e+01
3.930820500000000806e+01 5.309826216799999443e+00 4.628880000000000194e+01 3.448780000000000001e+01
3.931551000000000329e+01 5.309826216799999443e+00 4.628889999999999816e+01 3.448780000000000001e+01
3.932281500000000563e+01 5.309855439999999760e+00 4.628889999999999816e+01 3.448769999999999669e+01
3.933012000000000796e+01 5.309855439999999760e+00 4.628900000000000148e+01 3.448780000000000001e+01
3.933742500000000319e+01 5.309855439999999760e+00 4.628889999999999816e+01 3.448769999999999669e+01
3.934473000000000553e+01 5.309855439999999760e+00 4.628909999999999769e+01 3.448780000000000001e+01
3.935203500000000076e+01 5.309884663200000077e+00 4.628900000000000148e+01 3.448769999999999669e+01
3.935934000000000310e+01 5.309884663200000077e+00 4.628909999999999769e+01 3.448780000000000001e+01
3.936664500000000544e+01 5.309884663200000077e+00 4.628900000000000148e+01 3.448769999999999669e+01
3.937395000000000067e+01 5.309913886399999505e+00 4.628920000000000101e+01 3.448780000000000001e+01
3.938125500000000301e+01 5.309913886399999505e+00 4.628909999999999769e+01 3.448769999999999669e+01
3.938856000000000535e+01 5.309913886399999505e+00 4.628920000000000101e+01 3.448769999999999669e+01
3.939586500000000058e+01 5.309913886399999505e+00 4.628909999999999769e+01 3.448769999999999669e+01
3.940317000000000291e+01 5.309943109599999822e+00 4.628929999999999723e+01 3.448769999999999669e+01
3.941047499999999815e+01 5.309943109599999822e+00 4.628920000000000101e+01 3.448769999999999669e+01
3.941778000000000048e+01 5.309943109599999822e+00 4.628929999999999723e+01 3.448769999999999669e+01
3.942508500000000282e+01 5.309972332800000139e+00 4.628920000000000101e+01 3.448769999999999669e+01
3.943238999999999805e+01 5.309972332800000139e+00 4.628929999999999723e+01 3.448769999999999669e+01
3.943969500000000039e+01 5.309972332800000139e+00 4.628929999999999723e+01 3.448769999999999669e+01
3.944700000000000273e+01 5.309972332800000139e+00 4.628940000000000055e+01 3.448769999999999669e+01
3.945430500000000507e+01 5.310001555999999567e+00 4.628929999999999723e+01 3.448760000000000048e+01
3.946161000000000740e+01 5.310089225599999629e+00 4.629950000000000188e+01 3.448780000000000001e+01
3.946891500000000264e+01 5.310089225599999629e+00 4.629549999999999699e+01 3.448859999999999815e+01
3.947622000000000497e+01 5.310089225599999629e+00 4.629549999999999699e+01 3.448850000000000193e+01
3.948352500000000731e+01 5.310089225599999629e+00 4.629449999999999932e+01 3.448819999999999908e+01
3.949083000000000254e+01 5.310118448799999946e+00 4.629460000000000264e+01 3.448780000000000001e+01
3.949813500000000488e+01 5.310118448799999946e+00 4.629419999999999646e+01 3.448740000000000094e+01
3.950544000000000722e+01 5.310118448799999946e+00 4.629449999999999932e+01 3.448720000000000141e+01
3.951274500000000245e+01 5.310118448799999946e+00 4.629449999999999932e+01 3.448689999999999856e+01
3.952005000000000479e+01 5.310147672000000263e+00 4.629489999999999839e+01 3.448669999999999902e+01
3.952735500000000002e+01 5.310147672000000263e+00 4.629500000000000171e+01 3.448649999999999949e+01
3.953466000000000236e+01 5.310147672000000263e+00 4.629540000000000077e+01 3.448629999999999995e+01
3.954196500000000469e+01 5.310176895199999691e+00 4.629560000000000031e+01 3.448619999999999663e+01
3.954926999999999992e+01 5.310176895199999691e+00 4.629590000000000316e+01 3.448610000000000042e+01
3.955657500000000226e+01 5.310176895199999691e+00 4.629610000000000269e+01 3.448599999999999710e+01
3.956388000000000460e+01 5.310176895199999691e+00 4.629639999999999844e+01 3.448590000000000089e+01
3.957118499999999983e+01 5.310206118400000008e+00 4.629659999999999798e+01 3.448579999999999757e+01
3.957849000000000217e+01 5.310206118400000008e+00 4.629690000000000083e+01 3.448579999999999757e+01
3.958579499999999740e+01 5.310206118400000008e+00 4.629710000000000036e+01 3.448570000000000135e+01
3.959309999999999974e+01 5.310235341600000325e+00 4.629740000000000322e+01 3.448570000000000135e+01
3.960040500000000208e+01 5.310235341600000325e+00 4.629760000000000275e+01 3.448559999999999803e+01
3.960771000000000441e+01 5.310235341600000325e+00 4.629780000000000229e+01 3.448559999999999803e+01
3.961501500000000675e+01 5.310235341600000325e+00 4.629800000000000182e+01 3.448559999999999803e+01
3.962232000000000909e+01 5.310264564799999754e+00 4.629820000000000135e+01 3.448559999999999803e+01
3.962962500000000432e+01 5.310264564799999754e+00 4.629829999999999757e+01 3.448550000000000182e+01
3.963693000000000666e+01 5.310264564799999754e+00 4.629860000000000042e+01 3.448550000000000182e+01
3.964423500000000189e+01 5.310264564799999754e+00 4.629869999999999663e+01 3.448550000000000182e+01
3.965154000000000423e+01 5.310293787999999182e+00 4.629890000000000327e+01 3.448550000000000182e+01
3.965884500000000656e+01 5.310293787999999182e+00 4.629899999999999949e+01 3.448550000000000182e+01
3.966615000000000180e+01 5.310293787999999182e+00 4.629919999999999902e+01 3.448550000000000182e+01
3.967345500000000413e+01 5.310293787999999182e+00 4.629930000000000234e+01 3.448539999999999850e+01
3.968076000000000647e+01 5.310293787999999182e+00 4.629950000000000188e+01 3.448550000000000182e+01
3.968806500000000170e+01 5.310323011199999499e+00 4.629959999999999809e+01 3.448539999999999850e+01
3.969537000000000404e+01 5.310323011199999499e+00 4.629970000000000141e+01 3.448539999999999850e+01
3.970267499999999927e+01 5.310323011199999499e+00 4.629979999999999762e+01 3.448539999999999850e+01
3.970998000000000161e+01 5.310323011199999499e+00 4.629999999999999716e+01 3.448539999999999850e+01
3.971728500000000395e+01 5.310352234399999816e+00 4.629999999999999716e+01 3.448539999999999850e+01
3.972458999999999918e+01 5.310352234399999816e+00 4.630019999999999669e+01 3.448539999999999850e+01
3.973189500000000152e+01 5.310352234399999816e+00 4.630019999999999669e+01 3.448530000000000229e+01
3.973920000000000385e+01 5.310352234399999816e+00 4.630040000000000333e+01 3.448539999999999850e+01
3.974650499999999909e+01 5.310381457599999244e+00 4.630040000000000333e+01 3.448530000000000229e+01
3.975381000000000142e+01 5.310381457599999244e+00 4.630060000000000286e+01 3.448539999999999850e+01
3.976111500000000376e+01 5.310381457599999244e+00 4.630060000000000286e+01 3.448530000000000229e+01
3.976842000000000610e+01 5.310381457599999244e+00 4.630080000000000240e+01 3.448539999999999850e+01
3.977572500000000844e+01 5.310410680799999561e+00 4.630080000000000240e+01 3.448530000000000229e+01
3.978303000000000367e+01 5.310410680799999561e+00 4.630089999999999861e+01 3.448530000000000229e+01
3.979033500000000600e+01 5.310410680799999561e+00 4.630089999999999861e+01 3.448530000000000229e+01
3.979764000000000834e+01 5.310410680799999561e+00 4.630109999999999815e+01 3.448530000000000229e+01
3.980494500000000357e+01 5.310410680799999561e+00 4.630109999999999815e+01 3.448530000000000229e+01
3.981225000000000591e+01 5.310439903999999878e+00 4.630120000000000147e+01 3.448530000000000229e+01
3.981955500000000114e+01 5.310439903999999878e+00 4.630120000000000147e+01 3.448530000000000229e+01
3.982686000000000348e+01 5.310439903999999878e+00 4.630140000000000100e+01 3.448530000000000229e+01
3.983416500000000582e+01 5.310439903999999878e+00 4.630140000000000100e+01 3.448530000000000229e+01
3.984147000000000105e+01 5.310469127199999306e+00 4.630149999999999721e+01 3.448530000000000229e+01
3.984877500000000339e+01 5.310469127199999306e+00 4.630149999999999721e+01 3.448530000000000229e+01
3.985608000000000573e+01 5.310469127199999306e+00 4.630160000000000053e+01 3.448530000000000229e+01
3.986338500000000096e+01 5.310469127199999306e+00 4.630160000000000053e+01 3.448519999999999897e+01
3.987069000000000329e+01 5.310498350399999623e+00 4.630180000000000007e+01 3.448530000000000229e+01
3.987799499999999853e+01 5.310498350399999623e+00 4.630169999999999675e+01 3.448519999999999897e+01
3.988530000000000086e+01 5.310498350399999623e+00 4.630190000000000339e+01 3.448530000000000229e+01
3.989260500000000320e+01 5.310498350399999623e+00 4.630190000000000339e+01 3.448519999999999897e+01
3.989990999999999843e+01 5.310498350399999623e+00 4.630199999999999960e+01 3.448530000000000229e+01
3.990721500000000077e+01 5.310527573599999940e+00 4.630199999999999960e+01 3.448519999999999897e+01
3.991452000000000311e+01 5.310527573599999940e+00 4.630210000000000292e+01 3.448530000000000229e+01
3.992182500000000545e+01 5.310527573599999940e+00 4.630210000000000292e+01 3.448519999999999897e+01
3.992913000000000778e+01 5.310527573599999940e+00 4.630219999999999914e+01 3.448530000000000229e+01
3.993643500000000301e+01 5.310556796799999368e+00 4.630219999999999914e+01 3.448519999999999897e+01
3.994374000000000535e+01 5.310556796799999368e+00 4.630230000000000246e+01 3.448519999999999897e+01
3.995104500000000769e+01 5.310556796799999368e+00 4.630230000000000246e+01 3.448519999999999897e+01
3.995835000000000292e+01 5.310556796799999368e+00 4.630239999999999867e+01 3.448519999999999897e+01
3.996565500000000526e+01 5.310556796799999368e+00 4.630239999999999867e+01 3.448519999999999897e+01
3.997296000000000760e+01 5.310586019999999685e+00 4.630250000000000199e+01 3.448519999999999897e+01
3.998026500000000283e+01 5.310586019999999685e+00 4.630239999999999867e+01 3.448519999999999897e+01
3.998757000000000517e+01 5.310586019999999685e+00 4.630259999999999820e+01 3.448519999999999897e+01
3.999487500000000040e+01 5.310586019999999685e+00 4.630250000000000199e+01 3.448519999999999897e+01
4.000218000000000274e+01 5.310615243200000002e+00 4.630270000000000152e+01 3.448519999999999897e+01
4.000948500000000507e+01 5.310615243200000002e+00 4.630259999999999820e+01 3.448519999999999897e+01
4.001679000000000030e+01 5.310615243200000002e+00 4.630270000000000152e+01 3.448519999999999897e+01
4.002409500000000264e+01 5.310615243200000002e+00 4.630270000000000152e+01 3.448519999999999897e+01
4.003140000000000498e+01 5.310615243200000002e+00 4.630279999999999774e+01 3.448519999999999897e+01
4.003870500000000021e+01 5.310644466399999430e+00 4.630279999999999774e+01 3.448519999999999897e+01
4.004601000000000255e+01 5.310644466399999430e+00 4.630290000000000106e+01 3.448519999999999897e+01
4.005331499999999778e+01 5.310644466399999430e+00 4.630279999999999774e+01 3.448519999999999897e+01
4.006062000000000012e+01 5.310644466399999430e+00 4.630299999999999727e+01 3.448519999999999897e+01
4.006792500000000246e+01 5.310644466399999430e+00 4.630290000000000106e+01 3.448519999999999897e+01
4.007523000000000479e+01 5.310673689599999747e+00 4.630299999999999727e+01 3.448519999999999897e+01
4.008253500000000713e+01 5.310673689599999747e+00 4.630299999999999727e+01 3.448510000000000275e+01
4.008984000000000947e+01 5.310673689599999747e+00 4.630310000000000059e+01 3.448519999999999897e+01
4.009714500000000470e+01 5.310673689599999747e+00 4.630310000000000059e+01 3.448510000000000275e+01
4.010445000000000704e+01 5.310702912800000064e+00 4.630319999999999681e+01 3.448519999999999897e+01
4.011175500000000227e+01 5.310702912800000064e+00 4.630310000000000059e+01 3.448510000000000275e+01
4.011906000000000461e+01 5.310702912800000064e+00 4.630330000000000013e+01 3.448519999999999897e+01
4.012636500000000694e+01 5.310702912800000064e+00 4.630319999999999681e+01 3.448510000000000275e+01
4.013367000000000218e+01 5.310702912800000064e+00 4.630330000000000013e+01 3.448519999999999897e+01
4.014097500000000451e+01 5.310732135999999493e+00 4.630330000000000013e+01 3.448510000000000275e+01
4.014828000000000685e+01 5.310732135999999493e+00 4.630340000000000344e+01 3.448519999999999897e+01
4.015558500000000208e+01 5.310732135999999493e+00 4.630330000000000013e+01 3.448510000000000275e+01
4.016289000000000442e+01 5.310732135999999493e+00 4.630340000000000344e+01 3.448519999999999897e+01
4.017019499999999965e+01 5.310732135999999493e+00 4.630340000000000344e+01 3.448510000000000275e+01
4.017750000000000199e+01 5.310761359199999809e+00 4.630349999999999966e+01 3.448510000000000275e+01
4.018480500000000433e+01 5.310761359199999809e+00 4.630340000000000344e+01 3.448510000000000275e+01
4.019210999999999956e+01 5.310761359199999809e+00 4.630360000000000298e+01 3.448510000000000275e+01
4.019941500000000190e+01 5.310761359199999809e+00 4.630349999999999966e+01 3.448510000000000275e+01
4.020671999999999713e+01 5.310790582400000126e+00 4.630360000000000298e+01 3.448510000000000275e+01
4.021402499999999947e+01 5.310790582400000126e+00 4.630360000000000298e+01 3.448510000000000275e+01
4.022133000000000180e+01 5.310790582400000126e+00 4.630369999999999919e+01 3.448510000000000275e+01
4.022863500000000414e+01 5.310790582400000126e+00 4.630360000000000298e+01 3.448510000000000275e+01
4.023594000000000648e+01 5.310790582400000126e+00 4.630369999999999919e+01 3.448510000000000275e+01
4.024324500000000882e+01 5.310819805599999555e+00 4.630369999999999919e+01 3.448510000000000275e+01
4.025055000000000405e+01 5.310819805599999555e+00 4.630380000000000251e+01 3.448510000000000275e+01
4.025785500000000638e+01 5.310819805599999555e+00 4.630369999999999919e+01 3.448510000000000275e+01
4.026516000000000162e+01 5.310819805599999555e+00 4.630389999999999873e+01 3.448510000000000275e+01
4.027246500000000395e+01 5.310819805599999555e+00 4.630380000000000251e+01 3.448510000000000275e+01
4.027977000000000629e+01 5.310849028799999871e+00 4.630389999999999873e+01 3.448510000000000275e+01
4.028707500000000152e+01 5.310849028799999871e+00 4.630380000000000251e+01 3.448510000000000275e+01
4.029438000000000386e+01 5.310849028799999871e+00 4.630400000000000205e+01 3.448510000000000275e+01
4.030168500000000620e+01 5.310849028799999871e+00 4.630389999999999873e+01 3.448510000000000275e+01
4.030899000000000143e+01 5.310849028799999871e+00 4.630400000000000205e+01 3.448510000000000275e+01
4.031629500000000377e+01 5.310878252000000188e+00 4.630400000000000205e+01 3.448499999999999943e+01
4.032359999999999900e+01 5.310878252000000188e+00 4.630409999999999826e+01 3.448510000000000275e+01
4.033090500000000134e+01 5.310878252000000188e+00 4.630400000000000205e+01 3.448499999999999943e+01
4.033821000000000367e+01 5.310878252000000188e+00 4.630409999999999826e+01 3.448510000000000275e+01
4.034551499999999891e+01 5.310878252000000188e+00 4.630409999999999826e+01 3.448499999999999943e+01
4.035282000000000124e+01 5.310907475199999617e+00 4.630420000000000158e+01 3.448510000000000275e+01
4.036012500000000358e+01 5.310907475199999617e+00 4.630409999999999826e+01 3.448499999999999943e+01
4.036742999999999881e+01 5.310907475199999617e+00 4.630420000000000158e+01 3.448510000000000275e+01
4.037473500000000115e+01 5.310907475199999617e+00 4.630420000000000158e+01 3.448499999999999943e+01
4.038204000000000349e+01 5.310907475199999617e+00 4.630429999999999779e+01 3.448510000000000275e+01
4.038934500000000583e+01 5.310936698399999933e+00 4.630420000000000158e+01 3.448499999999999943e+01
4.039665000000000816e+01 5.310936698399999933e+00 4.630429999999999779e+01 3.448499999999999943e+01
4.040395500000000339e+01 5.310936698399999933e+00 4.630429999999999779e+01 3.448499999999999943e+01
4.041126000000000573e+01 5.310936698399999933e+00 4.630440000000000111e+01 3.448499999999999943e+01
4.041856500000000807e+01 5.310936698399999933e+00 4.630429999999999779e+01 3.448499999999999943e+01
4.042587000000000330e+01 5.310965921600000250e+00 4.630440000000000111e+01 3.448499999999999943e+01
4.043317500000000564e+01 5.310965921600000250e+00 4.630429999999999779e+01 3.448499999999999943e+01
4.044048000000000087e+01 5.310965921600000250e+00 4.630449999999999733e+01 3.448499999999999943e+01
4.044778500000000321e+01 5.310965921600000250e+00 4.630440000000000111e+01 3.448499999999999943e+01
4.045509000000000555e+01 5.310965921600000250e+00 4.630449999999999733e+01 3.448499999999999943e+01
4.046239500000000078e+01 5.310995144799999679e+00 4.630440000000000111e+01 3.448499999999999943e+01
4.046970000000000312e+01 5.310995144799999679e+00 4.630460000000000065e+01 3.448499999999999943e+01
4.047700500000000545e+01 5.310995144799999679e+00 4.630449999999999733e+01 3.448499999999999943e+01
4.048431000000000068e+01 5.310995144799999679e+00 4.630460000000000065e+01 3.448499999999999943e+01
4.049161500000000302e+01 5.310995144799999679e+00 4.630449999999999733e+01 3.448490000000000322e+01
4.049891999999999825e+01 5.311024367999999996e+00 4.630469999999999686e+01 3.448499999999999943e+01
4.050622500000000059e+01 5.311024367999999996e+00 4.630460000000000065e+01 3.448490000000000322e+01
4.051353000000000293e+01 5.311024367999999996e+00 4.630469999999999686e+01 3.448499999999999943e+01
4.052083499999999816e+01 5.311024367999999996e+00 4.630460000000000065e+01 3.448490000000000322e+01
4.052814000000000050e+01 5.311024367999999996e+00 4.630469999999999686e+01 3.448499999999999943e+01
4.053544500000000284e+01 5.311024367999999996e+00 4.630469999999999686e+01 3.448490000000000322e+01
4.054275000000000517e+01 5.311053591200000312e+00 4.630480000000000018e+01 3.448499999999999943e+01
4.055005500000000751e+01 5.311053591200000312e+00 4.630469999999999686e+01 3.448490000000000322e+01
4.055736000000000274e+01 5.311053591200000312e+00 4.630480000000000018e+01 3.448490000000000322e+01
4.056466500000000508e+01 5.311053591200000312e+00 4.630480000000000018e+01 3.448490000000000322e+01
4.057197000000000742e+01 5.311053591200000312e+00 4.630490000000000350e+01 3.448490000000000322e+01
4.057927500000000265e+01 5.311082814399999741e+00 4.630480000000000018e+01 3.448490000000000322e+01
4.058658000000000499e+01 5.311082814399999741e+00 4.630490000000000350e+01 3.448490000000000322e+01
4.059388500000000732e+01 5.311082814399999741e+00 4.630480000000000018e+01 3.448490000000000322e+01
4.060119000000000256e+01 5.311082814399999741e+00 4.630499999999999972e+01 3.448490000000000322e+01
4.060849500000000489e+01 5.311082814399999741e+00 4.630490000000000350e+01 3.448490000000000322e+01
4.061580000000000013e+01 5.311112037599999169e+00 4.630499999999999972e+01 3.448490000000000322e+01
4.062310500000000246e+01 5.311112037599999169e+00 4.630490000000000350e+01 3.448490000000000322e+01
4.063041000000000480e+01 5.311112037599999169e+00 4.630510000000000304e+01 3.448490000000000322e+01
4.063771500000000003e+01 5.311112037599999169e+00 4.630499999999999972e+01 3.448479999999999990e+01
4.064502000000000237e+01 5.311112037599999169e+00 4.630510000000000304e+01 3.448490000000000322e+01
4.065232500000000471e+01 5.311112037599999169e+00 4.630499999999999972e+01 3.448479999999999990e+01
4.065962999999999994e+01 5.311141260799999486e+00 4.630510000000000304e+01 3.448490000000000322e+01
4.066693500000000228e+01 5.311141260799999486e+00 4.630499999999999972e+01 3.448479999999999990e+01
4.067423999999999751e+01 5.311141260799999486e+00 4.630519999999999925e+01 3.448490000000000322e+01
4.068154499999999985e+01 5.311141260799999486e+00 4.630510000000000304e+01 3.448479999999999990e+01
4.068885000000000218e+01 5.311141260799999486e+00 4.630519999999999925e+01 3.448479999999999990e+01
4.069615500000000452e+01 5.311170483999999803e+00 4.630510000000000304e+01 3.448479999999999990e+01
4.070346000000000686e+01 5.311170483999999803e+00 4.630530000000000257e+01 3.448479999999999990e+01
4.071076500000000919e+01 5.311170483999999803e+00 4.630519999999999925e+01 3.448479999999999990e+01
4.071807000000000443e+01 5.311170483999999803e+00 4.630530000000000257e+01 3.448479999999999990e+01
4.072537500000000676e+01 5.311170483999999803e+00 4.630519999999999925e+01 3.448479999999999990e+01
4.073268000000000200e+01 5.311170483999999803e+00 4.630530000000000257e+01 3.448479999999999990e+01
4.073998500000000433e+01 5.311199707199999231e+00 4.630530000000000257e+01 3.448479999999999990e+01
4.074729000000000667e+01 5.311199707199999231e+00 4.630539999999999878e+01 3.448479999999999990e+01
4.075459500000000190e+01 5.311199707199999231e+00 4.630530000000000257e+01 3.448479999999999990e+01
4.076190000000000424e+01 5.311199707199999231e+00 4.630539999999999878e+01 3.448479999999999990e+01
4.076920500000000658e+01 5.311199707199999231e+00 4.630530000000000257e+01 3.448479999999999990e+01
4.077651000000000181e+01 5.311228930399999548e+00 4.630550000000000210e+01 3.448479999999999990e+01
4.078381500000000415e+01 5.311228930399999548e+00 4.630539999999999878e+01 3.448469999999999658e+01
4.079111999999999938e+01 5.311228930399999548e+00 4.630550000000000210e+01 3.448479999999999990e+01
4.079842500000000172e+01 5.311228930399999548e+00 4.630539999999999878e+01 3.448469999999999658e+01
4.080573000000000405e+01 5.311228930399999548e+00 4.630550000000000210e+01 3.448479999999999990e+01
4.081303499999999929e+01 5.311228930399999548e+00 4.630539999999999878e+01 3.448469999999999658e+01
4.082034000000000162e+01 5.311258153599999865e+00 4.630559999999999832e+01 3.448479999999999990e+01
4.082764500000000396e+01 5.311258153599999865e+00 4.630550000000000210e+01 3.448469999999999658e+01
4.083494999999999919e+01 5.311258153599999865e+00 4.630559999999999832e+01 3.448469999999999658e+01
4.084225500000000153e+01 5.311258153599999865e+00 4.630550000000000210e+01 3.448469999999999658e+01
4.084956000000000387e+01 5.311258153599999865e+00 4.630559999999999832e+01 3.448469999999999658e+01
4.085686500000000621e+01 5.311287376799999294e+00 4.630559999999999832e+01 3.448469999999999658e+01
4.086417000000000854e+01 5.311287376799999294e+00 4.630570000000000164e+01 3.448469999999999658e+01
4.087147500000000377e+01 5.311287376799999294e+00 4.630559999999999832e+01 3.448469999999999658e+01
4.087878000000000611e+01 5.311287376799999294e+00 4.630570000000000164e+01 3.448469999999999658e+01
4.088608500000000845e+01 5.311287376799999294e+00 4.630559999999999832e+01 3.448469999999999658e+01
4.089339000000000368e+01 5.311287376799999294e+00 4.630579999999999785e+01 3.448469999999999658e+01
4.090069500000000602e+01 5.311316599999999610e+00 4.630570000000000164e+01 3.448460000000000036e+01
4.090800000000000125e+01 5.311316599999999610e+00 4.630579999999999785e+01 3.448469999999999658e+01
4.091530500000000359e+01 5.311316599999999610e+00 4.630570000000000164e+01 3.448460000000000036e+01
4.092261000000000593e+01 5.311345823199999927e+00 4.631049999999999756e+01 3.448550000000000182e+01
4.092991500000000116e+01 5.311316599999999610e+00 4.629690000000000083e+01 3.448640000000000327e+01
4.093722000000000349e+01 5.311287376799999294e+00 4.628889999999999816e+01 3.448629999999999995e+01
4.094452500000000583e+01 5.311258153599999865e+00 4.628410000000000224e+01 3.448599999999999710e+01
4.095183000000000106e+01 5.311228930399999548e+00 4.627980000000000160e+01 3.448570000000000135e+01
4.095913500000000340e+01 5.311199707199999231e+00 4.627790000000000248e+01 3.448530000000000229e+01
4.096643999999999863e+01 5.311170483999999803e+00 4.627570000000000050e+01 3.448499999999999943e+01
4.097374500000000097e+01 5.311170483999999803e+00 4.627530000000000143e+01 3.448479999999999990e+01
4.098105000000000331e+01 5.311141260799999486e+00 4.627420000000000044e+01 3.448460000000000036e+01
4.098835499999999854e+01 5.311141260799999486e+00 4.627450000000000330e+01 3.448440000000000083e+01
4.099566000000000088e+01 5.311141260799999486e+00 4.627389999999999759e+01 3.448429999999999751e+01
4.100296500000000322e+01 5.311141260799999486e+00 4.627450000000000330e+01 3.448409999999999798e+01
4.101027000000000555e+01 5.311141260799999486e+00 4.627429999999999666e+01 3.448409999999999798e+01
4.101757500000000789e+01 5.311141260799999486e+00 4.627510000000000190e+01 3.448389999999999844e+01
4.102488000000000312e+01 5.311141260799999486e+00 4.627499999999999858e+01 3.448389999999999844e+01
4.103218500000000546e+01 5.311141260799999486e+00 4.627579999999999671e+01 3.448380000000000223e+01
4.103949000000000780e+01 5.311170483999999803e+00 4.627579999999999671e+01 3.448380000000000223e+01
4.104679500000000303e+01 5.311170483999999803e+00 4.627649999999999864e+01 3.448369999999999891e+01
4.105410000000000537e+01 5.311170483999999803e+00 4.627660000000000196e+01 3.448369999999999891e+01
4.106140500000000770e+01 5.311170483999999803e+00 4.627729999999999677e+01 3.448360000000000269e+01
4.106871000000000294e+01 5.311170483999999803e+00 4.627740000000000009e+01 3.448360000000000269e+01
4.107601500000000527e+01 5.311199707199999231e+00 4.627799999999999869e+01 3.448349999999999937e+01
4.108332000000000050e+01 5.311199707199999231e+00 4.627819999999999823e+01 3.448360000000000269e+01
4.109062500000000284e+01 5.311199707199999231e+00 4.627870000000000061e+01 3.448349999999999937e+01
4.109793000000000518e+01 5.311199707199999231e+00 4.627890000000000015e+01 3.448349999999999937e+01
4.110523500000000041e+01 5.311228930399999548e+00 4.627929999999999922e+01 3.448340000000000316e+01
4.111254000000000275e+01 5.311228930399999548e+00 4.627949999999999875e+01 3.448349999999999937e+01
4.111984499999999798e+01 5.311228930399999548e+00 4.627989999999999782e+01 3.448340000000000316e+01
4.112715000000000032e+01 5.311258153599999865e+00 4.628000000000000114e+01 3.448340000000000316e+01
4.113445500000000266e+01 5.311258153599999865e+00 4.628040000000000020e+01 3.448340000000000316e+01
4.114175999999999789e+01 5.311258153599999865e+00 4.628050000000000352e+01 3.448340000000000316e+01
4.114906500000000023e+01 5.311258153599999865e+00 4.628090000000000259e+01 3.448329999999999984e+01
4.115637000000000256e+01 5.311287376799999294e+00 4.628099999999999881e+01 3.448340000000000316e+01
4.116367500000000490e+01 5.311287376799999294e+00 4.628130000000000166e+01 3.448329999999999984e+01
4.117098000000000724e+01 5.311287376799999294e+00 4.628139999999999787e+01 3.448329999999999984e+01
4.117828500000000247e+01 5.311287376799999294e+00 4.628170000000000073e+01 3.448329999999999984e+01
4.118559000000000481e+01 5.311287376799999294e+00 4.628179999999999694e+01 3.448329999999999984e+01
4.119289500000000714e+01 5.311316599999999610e+00 4.628199999999999648e+01 3.448329999999999984e+01
4.120020000000000238e+01 5.311316599999999610e+00 4.628209999999999980e+01 3.448329999999999984e+01
4.120750500000000471e+01 5.311316599999999610e+00 4.628229999999999933e+01 3.448329999999999984e+01
4.121481000000000705e+01 5.311316599999999610e+00 4.628240000000000265e+01 3.448329999999999984e+01
4.122211500000000228e+01 5.311345823199999927e+00 4.628260000000000218e+01 3.448319999999999652e+01
4.122942000000000462e+01 5.311345823199999927e+00 4.628269999999999840e+01 3.448329999999999984e+01
4.123672499999999985e+01 5.311345823199999927e+00 4.628289999999999793e+01 3.448319999999999652e+01
4.124403000000000219e+01 5.311345823199999927e+00 4.628300000000000125e+01 3.448329999999999984e+01
4.125133500000000453e+01 5.311375046399999356e+00 4.628309999999999746e+01 3.448319999999999652e+01
4.125863999999999976e+01 5.311375046399999356e+00 4.628320000000000078e+01 3.448319999999999652e+01
4.126594500000000210e+01 5.311375046399999356e+00 4.628329999999999700e+01 3.448319999999999652e+01
4.127325000000000443e+01 5.311375046399999356e+00 4.628340000000000032e+01 3.448319999999999652e+01
4.128055499999999967e+01 5.311375046399999356e+00 4.628349999999999653e+01 3.448319999999999652e+01
4.128786000000000200e+01 5.311404269599999672e+00 4.628370000000000317e+01 3.448319999999999652e+01
4.129516499999999724e+01 5.311404269599999672e+00 4.628370000000000317e+01 3.448319999999999652e+01
4.130246999999999957e+01 5.311404269599999672e+00 4.628379999999999939e+01 3.448319999999999652e+01
4.130977500000000191e+01 5.311404269599999672e+00 4.628390000000000271e+01 3.448319999999999652e+01
4.131708000000000425e+01 5.311433492799999989e+00 4.628399999999999892e+01 3.448319999999999652e+01
4.132438500000000658e+01 5.311433492799999989e+00 4.628410000000000224e+01 3.448310000000000031e+01
4.133169000000000892e+01 5.311433492799999989e+00 4.628419999999999845e+01 3.448319999999999652e+01
4.133899500000000415e+01 5.311433492799999989e+00 4.628419999999999845e+01 3.448310000000000031e+01
4.134630000000000649e+01 5.311433492799999989e+00 4.628430000000000177e+01 3.448319999999999652e+01
4.135360500000000172e+01 5.311462715999999418e+00 4.628439999999999799e+01 3.448310000000000031e+01
4.136091000000000406e+01 5.311462715999999418e+00 4.628450000000000131e+01 3.448319999999999652e+01
4.136821500000000640e+01 5.311462715999999418e+00 4.628450000000000131e+01 3.448310000000000031e+01
4.137552000000000163e+01 5.311462715999999418e+00 4.628459999999999752e+01 3.448319999999999652e+01
4.138282500000000397e+01 5.311491939199999734e+00 4.628459999999999752e+01 3.448310000000000031e+01
4.139013000000000631e+01 5.311491939199999734e+00 4.628479999999999706e+01 3.448310000000000031e+01
4.139743500000000154e+01 5.311491939199999734e+00 4.628479999999999706e+01 3.448310000000000031e+01
4.140474000000000387e+01 5.311491939199999734e+00 4.628490000000000038e+01 3.448310000000000031e+01
4.141204499999999911e+01 5.311491939199999734e+00 4.628490000000000038e+01 3.448310000000000031e+01
4.141935000000000144e+01 5.311521162400000051e+00 4.628499999999999659e+01 3.448310000000000031e+01
4.142665500000000378e+01 5.311521162400000051e+00 4.628499999999999659e+01 3.448310000000000031e+01
4.143395999999999901e+01 5.311521162400000051e+00 4.628509999999999991e+01 3.448310000000000031e+01
4.144126500000000135e+01 5.311521162400000051e+00 4.628509999999999991e+01 3.448310000000000031e+01
4.144857000000000369e+01 5.311521162400000051e+00 4.628520000000000323e+01 3.448310000000000031e+01
4.145587499999999892e+01 5.311550385599999480e+00 4.628520000000000323e+01 3.448310000000000031e+01
4.146318000000000126e+01 5.311550385599999480e+00 4.628529999999999944e+01 3.448310000000000031e+01
4.147048500000000359e+01 5.311550385599999480e+00 4.628529999999999944e+01 3.448310000000000031e+01
4.147779000000000593e+01 5.311550385599999480e+00 4.628540000000000276e+01 3.448310000000000031e+01
4.148509500000000827e+01 5.311550385599999480e+00 4.628540000000000276e+01 3.448310000000000031e+01
4.149240000000000350e+01 5.311579608799999797e+00 4.628549999999999898e+01 3.448310000000000031e+01
4.149970500000000584e+01 5.311579608799999797e+00 4.628549999999999898e+01 3.448310000000000031e+01
4.150701000000000818e+01 5.311579608799999797e+00 4.628560000000000230e+01 3.448310000000000031e+01
4.151431500000000341e+01 5.311579608799999797e+00 4.628560000000000230e+01 3.448310000000000031e+01
4.152162000000000575e+01 5.311579608799999797e+00 4.628569999999999851e+01 3.448310000000000031e+01
4.152892500000000098e+01 5.311608832000000113e+00 4.628560000000000230e+01 3.448310000000000031e+01
4.153623000000000332e+01 5.311608832000000113e+00 4.628580000000000183e+01 3.448310000000000031e+01
4.154353500000000565e+01 5.311608832000000113e+00 4.628569999999999851e+01 3.448310000000000031e+01
4.155084000000000088e+01 5.311608832000000113e+00 4.628580000000000183e+01 3.448310000000000031e+01
4.155814500000000322e+01 5.311608832000000113e+00 4.628580000000000183e+01 3.448299999999999699e+01
4.156545000000000556e+01 5.311638055199999542e+00 4.628589999999999804e+01 3.448310000000000031e+01
4.157275500000000079e+01 5.311638055199999542e+00 4.628589999999999804e+01 3.448299999999999699e+01
4.158006000000000313e+01 5.311638055199999542e+00 4.628600000000000136e+01 3.448310000000000031e+01
4.158736499999999836e+01 5.311638055199999542e+00 4.628589999999999804e+01 3.448299999999999699e+01
4.159467000000000070e+01 5.311638055199999542e+00 4.628609999999999758e+01 3.448310000000000031e+01
4.160197500000000304e+01 5.311638055199999542e+00 4.628600000000000136e+01 3.448299999999999699e+01
4.160927999999999827e+01 5.311667278399999859e+00 4.628609999999999758e+01 3.448310000000000031e+01
4.161658500000000060e+01 5.311667278399999859e+00 4.628609999999999758e+01 3.448299999999999699e+01
4.162389000000000294e+01 5.311667278399999859e+00 4.628620000000000090e+01 3.448310000000000031e+01
4.163119500000000528e+01 5.311667278399999859e+00 4.628620000000000090e+01 3.448299999999999699e+01
4.163850000000000762e+01 5.311667278399999859e+00 4.628629999999999711e+01 3.448310000000000031e+01
4.164580500000000285e+01 5.311696501600000175e+00 4.628620000000000090e+01 3.448299999999999699e+01
4.165311000000000519e+01 5.311696501600000175e+00 4.628640000000000043e+01 3.448310000000000031e+01
4.166041500000000752e+01 5.311696501600000175e+00 4.628629999999999711e+01 3.448299999999999699e+01
4.166772000000000276e+01 5.311696501600000175e+00 4.628640000000000043e+01 3.448310000000000031e+01
4.167502500000000509e+01 5.311696501600000175e+00 4.628640000000000043e+01 3.448299999999999699e+01
4.168233000000000743e+01 5.311725724799999604e+00 4.628649999999999665e+01 3.448310000000000031e+01
4.168963500000000266e+01 5.311725724799999604e+00 4.628640000000000043e+01 3.448299999999999699e+01
4.169694000000000500e+01 5.311725724799999604e+00 4.628649999999999665e+01 3.448299999999999699e+01
4.170424500000000023e+01 5.311725724799999604e+00 4.628649999999999665e+01 3.448299999999999699e+01
4.171155000000000257e+01 5.311725724799999604e+00 4.628659999999999997e+01 3.448299999999999699e+01
4.171885500000000491e+01 5.311725724799999604e+00 4.628649999999999665e+01 3.448299999999999699e+01
4.172616000000000014e+01 5.311754947999999921e+00 4.628670000000000329e+01 3.448299999999999699e+01
4.173346500000000248e+01 5.311754947999999921e+00 4.628659999999999997e+01 3.448299999999999699e+01
4.174077000000000481e+01 5.311754947999999921e+00 4.628670000000000329e+01 3.448299999999999699e+01
4.174807500000000005e+01 5.311754947999999921e+00 4.628670000000000329e+01 3.448299999999999699e+01
4.175538000000000238e+01 5.311754947999999921e+00 4.628679999999999950e+01 3.448299999999999699e+01
4.176268499999999761e+01 5.311784171200000237e+00 4.628670000000000329e+01 3.448299999999999699e+01
4.176998999999999995e+01 5.311784171200000237e+00 4.628679999999999950e+01 3.448299999999999699e+01
4.177729500000000229e+01 5.311784171200000237e+00 4.628679999999999950e+01 3.448299999999999699e+01
4.178460000000000463e+01 5.311784171200000237e+00 4.628690000000000282e+01 3.448299999999999699e+01
4.179190500000000696e+01 5.311784171200000237e+00 4.628679999999999950e+01 3.448299999999999699e+01
4.179921000000000930e+01 5.311813394399999666e+00 4.628690000000000282e+01 3.448299999999999699e+01
4.180651500000000453e+01 5.311813394399999666e+00 4.628690000000000282e+01 3.448299999999999699e+01
4.181382000000000687e+01 5.311813394399999666e+00 4.628699999999999903e+01 3.448299999999999699e+01
4.182112500000000210e+01 5.311813394399999666e+00 4.628690000000000282e+01 3.448299999999999699e+01
4.182843000000000444e+01 5.311813394399999666e+00 4.628710000000000235e+01 3.448299999999999699e+01
4.183573500000000678e+01 5.311813394399999666e+00 4.628699999999999903e+01 3.448299999999999699e+01
4.184304000000000201e+01 5.311842617599999983e+00 4.628710000000000235e+01 3.448299999999999699e+01
4.185034500000000435e+01 5.311842617599999983e+00 4.628699999999999903e+01 3.448299999999999699e+01
4.185765000000000668e+01 5.311842617599999983e+00 4.628719999999999857e+01 3.448299999999999699e+01
4.186495500000000192e+01 5.311842617599999983e+00 4.628710000000000235e+01 3.448299999999999699e+01
4.187226000000000425e+01 5.311842617599999983e+00 4.628719999999999857e+01 3.448299999999999699e+01
4.187956499999999949e+01 5.311842617599999983e+00 4.628710000000000235e+01 3.448299999999999699e+01
4.188687000000000182e+01 5.311871840799999411e+00 4.628730000000000189e+01 3.448299999999999699e+01
4.189417500000000416e+01 5.311871840799999411e+00 4.628719999999999857e+01 3.448299999999999699e+01
4.190147999999999939e+01 5.311871840799999411e+00 4.628730000000000189e+01 3.448299999999999699e+01
4.190878500000000173e+01 5.311871840799999411e+00 4.628719999999999857e+01 3.448290000000000077e+01
4.191609000000000407e+01 5.311871840799999411e+00 4.628739999999999810e+01 3.448299999999999699e+01
4.192339499999999930e+01 5.311901063999999728e+00 4.628730000000000189e+01 3.448290000000000077e+01
4.193070000000000164e+01 5.311901063999999728e+00 4.628739999999999810e+01 3.448299999999999699e+01
4.193800500000000397e+01 5.311901063999999728e+00 4.628730000000000189e+01 3.448290000000000077e+01
4.194531000000000631e+01 5.311901063999999728e+00 4.628750000000000142e+01 3.448299999999999699e+01
4.195261500000000865e+01 5.311901063999999728e+00 4.628739999999999810e+01 3.448290000000000077e+01
4.195992000000000388e+01 5.311901063999999728e+00 4.628750000000000142e+01 3.448299999999999699e+01
4.196722500000000622e+01 5.311930287199999157e+00 4.628739999999999810e+01 3.448290000000000077e+01
4.197453000000000856e+01 5.311930287199999157e+00 4.628750000000000142e+01 3.448299999999999699e+01
4.198183500000000379e+01 5.311930287199999157e+00 4.628750000000000142e+01 3.448290000000000077e+01
4.198914000000000613e+01 5.311930287199999157e+00 4.628759999999999764e+01 3.448299999999999699e+01
4.199644500000000136e+01 5.311930287199999157e+00 4.628750000000000142e+01 3.448290000000000077e+01
4.200375000000000369e+01 5.311930287199999157e+00 4.628759999999999764e+01 3.448290000000000077e+01
4.201105500000000603e+01 5.311959510399999473e+00 4.628750000000000142e+01 3.448290000000000077e+01
4.201836000000000126e+01 5.311959510399999473e+00 4.628770000000000095e+01 3.448290000000000077e+01
4.202566500000000360e+01 5.311959510399999473e+00 4.628759999999999764e+01 3.448290000000000077e+01
4.203296999999999883e+01 5.311959510399999473e+00 4.628770000000000095e+01 3.448290000000000077e+01
4.204027500000000117e+01 5.311959510399999473e+00 4.628759999999999764e+01 3.448290000000000077e+01
4.204758000000000351e+01 5.311959510399999473e+00 4.628779999999999717e+01 3.448290000000000077e+01
4.205488499999999874e+01 5.311988733599999790e+00 4.628770000000000095e+01 3.448290000000000077e+01
4.206219000000000108e+01 5.311988733599999790e+00 4.628779999999999717e+01 3.448290000000000077e+01
4.206949500000000342e+01 5.311988733599999790e+00 4.628770000000000095e+01 3.448290000000000077e+01
4.207679999999999865e+01 5.311988733599999790e+00 4.628790000000000049e+01 3.448290000000000077e+01
4.208410500000000098e+01 5.311988733599999790e+00 4.628779999999999717e+01 3.448290000000000077e+01
4.209141000000000332e+01 5.311988733599999790e+00 4.628790000000000049e+01 3.448290000000000077e+01
4.209871500000000566e+01 5.312017956799999219e+00 4.628779999999999717e+01 3.448290000000000077e+01
4.210602000000000800e+01 5.312017956799999219e+00 4.628790000000000049e+01 3.448290000000000077e+01
4.211332500000000323e+01 5.312017956799999219e+00 4.628790000000000049e+01 3.448290000000000077e+01
4.212063000000000557e+01 5.312017956799999219e+00 4.628799999999999670e+01 3.448290000000000077e+01
4.212793500000000790e+01 5.312017956799999219e+00 4.628790000000000049e+01 3.448290000000000077e+01
4.213524000000000314e+01 5.312017956799999219e+00 4.628799999999999670e+01 3.448290000000000077e+01
4.214254500000000547e+01 5.312047179999999535e+00 4.628790000000000049e+01 3.448279999999999745e+01
4.214985000000000070e+01 5.312047179999999535e+00 4.628810000000000002e+01 3.448290000000000077e+01
4.215715500000000304e+01 5.312047179999999535e+00 4.628799999999999670e+01 3.448279999999999745e+01
4.216446000000000538e+01 5.312047179999999535e+00 4.628810000000000002e+01 3.448290000000000077e+01
4.217176500000000061e+01 5.312047179999999535e+00 4.628799999999999670e+01 3.448279999999999745e+01
4.217907000000000295e+01 5.312047179999999535e+00 4.628810000000000002e+01 3.448290000000000077e+01
4.218637500000000529e+01 5.312076403199999852e+00 4.628810000000000002e+01 3.448279999999999745e+01
4.219368000000000052e+01 5.312076403199999852e+00 4.628820000000000334e+01 3.448290000000000077e+01
4.220098500000000286e+01 5.312076403199999852e+00 4.628810000000000002e+01 3.448279999999999745e+01
4.220828999999999809e+01 5.312076403199999852e+00 4.628820000000000334e+01 3.448290000000000077e+01
4.221559500000000043e+01 5.312076403199999852e+00 4.628810000000000002e+01 3.448279999999999745e+01
4.222290000000000276e+01 5.312076403199999852e+00 4.628829999999999956e+01 3.448279999999999745e+01
4.223020499999999799e+01 5.312105626399999281e+00 4.628820000000000334e+01 3.448279999999999745e+01
4.223751000000000033e+01 5.312105626399999281e+00 4.628829999999999956e+01 3.448279999999999745e+01
4.224481500000000267e+01 5.312105626399999281e+00 4.628820000000000334e+01 3.448279999999999745e+01
4.225212000000000501e+01 5.312105626399999281e+00 4.628829999999999956e+01 3.448279999999999745e+01
4.225942500000000734e+01 5.312105626399999281e+00 4.628829999999999956e+01 3.448279999999999745e+01
4.226673000000000258e+01 5.312105626399999281e+00 4.628840000000000288e+01 3.448279999999999745e+01
4.227403500000000491e+01 5.312105626399999281e+00 4.628829999999999956e+01 3.448279999999999745e+01
4.228134000000000725e+01 5.312134849599999598e+00 4.628840000000000288e+01 3.448279999999999745e+01
4.228864500000000248e+01 5.312134849599999598e+00 4.628829999999999956e+01 3.448279999999999745e+01
4.229595000000000482e+01 5.312134849599999598e+00 4.628849999999999909e+01 3.448279999999999745e+01
4.230325500000000716e+01 5.312134849599999598e+00 4.628840000000000288e+01 3.448279999999999745e+01
4.231056000000000239e+01 5.312134849599999598e+00 4.628849999999999909e+01 3.448279999999999745e+01
4.231786500000000473e+01 5.312134849599999598e+00 4.628840000000000288e+01 3.448279999999999745e+01
4.232516999999999996e+01 5.312164072799999914e+00 4.628849999999999909e+01 3.448279999999999745e+01
4.233247500000000230e+01 5.312164072799999914e+00 4.628840000000000288e+01 3.448279999999999745e+01
4.233978000000000463e+01 5.312164072799999914e+00 4.628860000000000241e+01 3.448279999999999745e+01
4.234708499999999987e+01 5.312164072799999914e+00 4.628849999999999909e+01 3.448270000000000124e+01
4.235439000000000220e+01 5.312164072799999914e+00 4.628860000000000241e+01 3.448279999999999745e+01
4.236169500000000454e+01 5.312164072799999914e+00 4.628849999999999909e+01 3.448270000000000124e+01
4.236899999999999977e+01 5.312164072799999914e+00 4.628860000000000241e+01 3.448279999999999745e+01
4.237630500000000211e+01 5.312193295999999343e+00 4.628860000000000241e+01 3.448270000000000124e+01
4.238360999999999734e+01 5.312251742399999976e+00 4.629070000000000107e+01 3.448400000000000176e+01
4.239091499999999968e+01 5.312251742399999976e+00 4.628880000000000194e+01 3.448429999999999751e+01
4.239822000000000202e+01 5.312280965599999405e+00 4.628849999999999909e+01 3.448409999999999798e+01
4.240552500000000435e+01 5.312280965599999405e+00 4.628829999999999956e+01 3.448380000000000223e+01
4.241283000000000669e+01 5.312280965599999405e+00 4.628810000000000002e+01 3.448349999999999937e+01
4.242013500000000903e+01 5.312310188799999722e+00 4.628810000000000002e+01 3.448319999999999652e+01
4.242744000000000426e+01 5.312310188799999722e+00 4.628820000000000334e+01 3.448290000000000077e+01
4.243474500000000660e+01 5.312310188799999722e+00 4.628829999999999956e+01 3.448270000000000124e+01
4.244205000000000183e+01 5.312310188799999722e+00 4.628849999999999909e+01 3.448259999999999792e+01
4.244935500000000417e+01 5.312339412000000038e+00 4.628860000000000241e+01 3.448239999999999839e+01
4.245666000000000651e+01 5.312339412000000038e+00 4.628880000000000194e+01 3.448230000000000217e+01
4.246396500000000174e+01 5.312339412000000038e+00 4.628889999999999816e+01 3.448219999999999885e+01
4.247127000000000407e+01 5.312339412000000038e+00 4.628909999999999769e+01 3.448219999999999885e+01
4.247857500000000641e+01 5.312339412000000038e+00 4.628920000000000101e+01 3.448210000000000264e+01
4.248588000000000164e+01 5.312339412000000038e+00 4.628940000000000055e+01 3.448199999999999932e+01
4.249318500000000398e+01 5.312368635199999467e+00 4.628949999999999676e+01 3.448199999999999932e+01
4.250048999999999921e+01 5.312368635199999467e+00 4.628970000000000340e+01 3.448199999999999932e+01
4.250779500000000155e+01 5.312368635199999467e+00 4.628979999999999961e+01 3.448190000000000310e+01
4.251510000000000389e+01 5.312368635199999467e+00 4.628999999999999915e+01 3.448190000000000310e+01
4.252240499999999912e+01 5.312368635199999467e+00 4.628999999999999915e+01 3.448190000000000310e+01
4.252971000000000146e+01 5.312368635199999467e+00 4.629019999999999868e+01 3.448190000000000310e+01
4.253701500000000379e+01 5.312368635199999467e+00 4.629019999999999868e+01 3.448190000000000310e+01
4.254431999999999903e+01 5.312368635199999467e+00 4.629039999999999822e+01 3.448190000000000310e+01
4.255162500000000136e+01 5.312397858399999784e+00 4.629039999999999822e+01 3.448190000000000310e+01
4.255893000000000370e+01 5.312397858399999784e+00 4.629059999999999775e+01 3.448190000000000310e+01
4.256623500000000604e+01 5.312397858399999784e+00 4.629059999999999775e+01 3.448179999999999978e+01
4.257354000000000838e+01 5.312397858399999784e+00 4.629079999999999728e+01 3.448190000000000310e+01
4.258084500000000361e+01 5.312397858399999784e+00 4.629079999999999728e+01 3.448179999999999978e+01
4.258815000000000595e+01 5.312397858399999784e+00 4.629099999999999682e+01 3.448190000000000310e+01
4.259545500000000828e+01 5.312397858399999784e+00 4.629090000000000060e+01 3.448179999999999978e+01
4.260276000000000352e+01 5.312397858399999784e+00 4.629110000000000014e+01 3.448190000000000310e+01
4.261006500000000585e+01 5.312397858399999784e+00 4.629110000000000014e+01 3.448179999999999978e+01
4.261737000000000108e+01 5.312427081600000101e+00 4.629129999999999967e+01 3.448190000000000310e+01
4.262467500000000342e+01 5.312427081600000101e+00 4.629120000000000346e+01 3.448179999999999978e+01
4.263198000000000576e+01 5.312427081600000101e+00 4.629140000000000299e+01 3.448190000000000310e+01
4.263928500000000099e+01 5.312427081600000101e+00 4.629140000000000299e+01 3.448179999999999978e+01
4.264659000000000333e+01 5.312427081600000101e+00 4.629149999999999920e+01 3.448190000000000310e+01
4.265389500000000567e+01 5.312427081600000101e+00 4.629149999999999920e+01 3.448179999999999978e+01
4.266120000000000090e+01 5.312427081600000101e+00 4.629169999999999874e+01 3.448190000000000310e+01
4.266850500000000324e+01 5.312427081600000101e+00 4.629160000000000252e+01 3.448179999999999978e+01
4.267580999999999847e+01 5.312427081600000101e+00 4.629180000000000206e+01 3.448190000000000310e+01
4.268311500000000080e+01 5.312427081600000101e+00 4.629169999999999874e+01 3.448179999999999978e+01
4.269042000000000314e+01 5.312456304799999529e+00 4.629189999999999827e+01 3.448190000000000310e+01
4.269772499999999837e+01 5.312456304799999529e+00 4.629189999999999827e+01 3.448179999999999978e+01
4.270503000000000071e+01 5.312456304799999529e+00 4.629200000000000159e+01 3.448190000000000310e+01
4.271233500000000305e+01 5.312456304799999529e+00 4.629200000000000159e+01 3.448179999999999978e+01
4.271964000000000539e+01 5.312456304799999529e+00 4.629209999999999781e+01 3.448190000000000310e+01
4.272694500000000772e+01 5.312456304799999529e+00 4.629209999999999781e+01 3.448179999999999978e+01
4.273425000000000296e+01 5.312456304799999529e+00 4.629220000000000113e+01 3.448190000000000310e+01
4.274155500000000529e+01 5.312456304799999529e+00 4.629220000000000113e+01 3.448179999999999978e+01
4.274886000000000763e+01 5.312456304799999529e+00 4.629229999999999734e+01 3.448190000000000310e+01
4.275616500000000286e+01 5.312485527999999846e+00 4.629229999999999734e+01 3.448179999999999978e+01
4.276347000000000520e+01 5.312485527999999846e+00 4.629240000000000066e+01 3.448190000000000310e+01
4.277077500000000754e+01 5.312485527999999846e+00 4.629229999999999734e+01 3.448179999999999978e+01
4.277808000000000277e+01 5.312485527999999846e+00 4.629249999999999687e+01 3.448190000000000310e+01
4.278538500000000511e+01 5.312485527999999846e+00 4.629240000000000066e+01 3.448179999999999978e+01
4.279269000000000034e+01 5.312485527999999846e+00 4.629249999999999687e+01 3.448190000000000310e+01
4.279999500000000268e+01 5.312485527999999846e+00 4.629249999999999687e+01 3.448179999999999978e+01
4.280730000000000501e+01 5.312485527999999846e+00 4.629260000000000019e+01 3.448190000000000310e+01
4.281460500000000025e+01 5.312485527999999846e+00 4.629249999999999687e+01 3.448179999999999978e+01
4.282191000000000258e+01 5.312514751200000163e+00 4.629270000000000351e+01 3.448190000000000310e+01
4.282921500000000492e+01 5.312514751200000163e+00 4.629260000000000019e+01 3.448179999999999978e+01
4.283652000000000015e+01 5.312514751200000163e+00 4.629270000000000351e+01 3.448190000000000310e+01
4.284382500000000249e+01 5.312514751200000163e+00 4.629270000000000351e+01 3.448190000000000310e+01
4.285112999999999772e+01 5.312514751200000163e+00 4.629279999999999973e+01 3.448190000000000310e+01
4.285843500000000006e+01 5.312514751200000163e+00 4.629270000000000351e+01 3.448190000000000310e+01
4.286574000000000240e+01 5.312514751200000163e+00 4.629290000000000305e+01 3.448190000000000310e+01
4.287304500000000473e+01 5.312514751200000163e+00 4.629279999999999973e+01 3.448190000000000310e+01
4.288035000000000707e+01 5.312514751200000163e+00 4.629290000000000305e+01 3.448190000000000310e+01
4.288765500000000941e+01 5.312543974399999591e+00 4.629279999999999973e+01 3.448190000000000310e+01
4.289496000000000464e+01 5.312543974399999591e+00 4.629299999999999926e+01 3.448190000000000310e+01
4.290226500000000698e+01 5.312543974399999591e+00 4.629290000000000305e+01 3.448190000000000310e+01
4.290957000000000221e+01 5.312543974399999591e+00 4.629299999999999926e+01 3.448190000000000310e+01
4.291687500000000455e+01 5.312543974399999591e+00 4.629290000000000305e+01 3.448190000000000310e+01
4.292418000000000688e+01 5.312543974399999591e+00 4.629310000000000258e+01 3.448190000000000310e+01
4.293148500000000212e+01 5.312543974399999591e+00 4.629299999999999926e+01 3.448190000000000310e+01
4.293879000000000445e+01 5.312543974399999591e+00 4.629310000000000258e+01 3.448190000000000310e+01
4.294609499999999969e+01 5.312543974399999591e+00 4.629299999999999926e+01 3.448190000000000310e+01
4.295340000000000202e+01 5.312573197599999908e+00 4.629310000000000258e+01 3.448190000000000310e+01
4.296070500000000436e+01 5.312573197599999908e+00 4.629310000000000258e+01 3.448190000000000310e+01
4.296800999999999959e+01 5.312573197599999908e+00 4.629319999999999879e+01 3.448190000000000310e+01
4.297531500000000193e+01 5.312573197599999908e+00 4.629310000000000258e+01 3.448190000000000310e+01
4.298262000000000427e+01 5.312573197599999908e+00 4.629319999999999879e+01 3.448190000000000310e+01
4.298992499999999950e+01 5.312573197599999908e+00 4.629310000000000258e+01 3.448190000000000310e+01
4.299723000000000184e+01 5.312573197599999908e+00 4.629330000000000211e+01 3.448190000000000310e+01
4.300453499999999707e+01 5.312573197599999908e+00 4.629319999999999879e+01 3.448190000000000310e+01
4.301183999999999941e+01 5.312573197599999908e+00 4.629330000000000211e+01 3.448190000000000310e+01
4.301914500000000174e+01 5.312602420800000225e+00 4.629319999999999879e+01 3.448190000000000310e+01
4.302645000000000408e+01 5.312602420800000225e+00 4.629339999999999833e+01 3.448190000000000310e+01
4.303375500000000642e+01 5.312602420800000225e+00 4.629330000000000211e+01 3.448190000000000310e+01
4.304106000000000876e+01 5.312602420800000225e+00 4.629339999999999833e+01 3.448190000000000310e+01
4.304836500000000399e+01 5.312602420800000225e+00 4.629330000000000211e+01 3.448190000000000310e+01
4.305567000000000633e+01 5.312602420800000225e+00 4.629339999999999833e+01 3.448190000000000310e+01
4.306297500000000156e+01 5.312602420800000225e+00 4.629330000000000211e+01 3.448190000000000310e+01
4.307028000000000389e+01 5.312602420800000225e+00 4.629350000000000165e+01 3.448190000000000310e+01
4.307758500000000623e+01 5.312602420800000225e+00 4.629339999999999833e+01 3.448190000000000310e+01
4.308489000000000146e+01 5.312602420800000225e+00 4.629350000000000165e+01 3.448190000000000310e+01
4.309219500000000380e+01 5.312631643999999653e+00 4.629339999999999833e+01 3.448190000000000310e+01
4.309950000000000614e+01 5.312631643999999653e+00 4.629350000000000165e+01 3.448190000000000310e+01
4.310680500000000137e+01 5.312631643999999653e+00 4.629339999999999833e+01 3.448190000000000310e+01
4.311411000000000371e+01 5.312631643999999653e+00 4.629359999999999786e+01 3.448190000000000310e+01
4.312141499999999894e+01 5.312631643999999653e+00 4.629350000000000165e+01 3.448190000000000310e+01
4.312872000000000128e+01 5.312631643999999653e+00 4.629359999999999786e+01 3.448190000000000310e+01
4.313602500000000362e+01 5.312631643999999653e+00 4.629350000000000165e+01 3.448190000000000310e+01
4.314332999999999885e+01 5.312631643999999653e+00 4.629359999999999786e+01 3.448190000000000310e+01
4.315063500000000118e+01 5.312631643999999653e+00 4.629350000000000165e+01 3.448190000000000310e+01
4.315794000000000352e+01 5.312660867199999970e+00 4.629370000000000118e+01 3.448190000000000310e+01
4.316524499999999875e+01 5.312660867199999970e+00 4.629359999999999786e+01 3.448190000000000310e+01
4.317255000000000109e+01 5.312660867199999970e+00 4.629370000000000118e+01 3.448190000000000310e+01
4.317985500000000343e+01 5.312660867199999970e+00 4.629359999999999786e+01 3.448190000000000310e+01
4.318716000000000577e+01 5.312660867199999970e+00 4.629370000000000118e+01 3.448190000000000310e+01
4.319446500000000810e+01 5.312660867199999970e+00 4.629359999999999786e+01 3.448190000000000310e+01
4.320177000000000334e+01 5.312660867199999970e+00 4.629370000000000118e+01 3.448190000000000310e+01
4.320907500000000567e+01 5.312660867199999970e+00 4.629359999999999786e+01 3.448190000000000310e+01
4.321638000000000801e+01 5.312660867199999970e+00 4.629379999999999740e+01 3.448190000000000310e+01
4.322368500000000324e+01 5.312660867199999970e+00 4.629370000000000118e+01 3.448190000000000310e+01
4.323099000000000558e+01 5.312690090399999399e+00 4.629379999999999740e+01 3.448190000000000310e+01
4.323829500000000081e+01 5.312690090399999399e+00 4.629370000000000118e+01 3.448190000000000310e+01
4.324560000000000315e+01 5.312690090399999399e+00 4.629379999999999740e+01 3.448190000000000310e+01
4.325290500000000549e+01 5.312690090399999399e+00 4.629370000000000118e+01 3.448190000000000310e+01
4.326021000000000072e+01 5.312690090399999399e+00 4.629379999999999740e+01 3.448190000000000310e+01
4.326751500000000306e+01 5.312690090399999399e+00 4.629370000000000118e+01 3.448190000000000310e+01
4.327482000000000539e+01 5.312690090399999399e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.328212500000000063e+01 5.312690090399999399e+00 4.629379999999999740e+01 3.448190000000000310e+01
4.328943000000000296e+01 5.312690090399999399e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.329673499999999819e+01 5.312719313599999715e+00 4.629379999999999740e+01 3.448190000000000310e+01
4.330404000000000053e+01 5.312719313599999715e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.331134500000000287e+01 5.312719313599999715e+00 4.629379999999999740e+01 3.448190000000000310e+01
4.331864999999999810e+01 5.312719313599999715e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.332595500000000044e+01 5.312719313599999715e+00 4.629379999999999740e+01 3.448190000000000310e+01
4.333326000000000988e+01 5.312719313599999715e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.334056500000000511e+01 5.312719313599999715e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.334787000000000745e+01 5.312719313599999715e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.335517500000000268e+01 5.312719313599999715e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.336248000000000502e+01 5.312719313599999715e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.336978500000000736e+01 5.312748536799999144e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.337709000000000259e+01 5.312748536799999144e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.338439500000000493e+01 5.312748536799999144e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.339170000000000726e+01 5.312748536799999144e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.339900500000000250e+01 5.312748536799999144e+00 4.629390000000000072e+01 3.448190000000000310e+01
4.340631000000000483e+01 5.312748536799999144e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.341361500000000007e+01 5.312748536799999144e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.342092000000000240e+01 5.312748536799999144e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.342822500000000474e+01 5.312748536799999144e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.343552999999999997e+01 5.312748536799999144e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.344283500000000231e+01 5.312777759999999461e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.345014000000000465e+01 5.312777759999999461e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.345744499999999988e+01 5.312777759999999461e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.346475000000000222e+01 5.312777759999999461e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.347205499999999745e+01 5.312777759999999461e+00 4.629399999999999693e+01 3.448190000000000310e+01
4.347935999999999979e+01 5.312777759999999461e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.348666500000000923e+01 5.312777759999999461e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.349397000000000446e+01 5.312777759999999461e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.350127500000000680e+01 5.312777759999999461e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.350858000000000914e+01 5.312777759999999461e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.351588500000000437e+01 5.312806983199999777e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.352319000000000671e+01 5.312806983199999777e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.353049500000000194e+01 5.312806983199999777e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.353780000000000427e+01 5.312806983199999777e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.354510500000000661e+01 5.312806983199999777e+00 4.629410000000000025e+01 3.448190000000000310e+01
4.355241000000000184e+01 5.312806983199999777e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.355971500000000418e+01 5.312806983199999777e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.356702000000000652e+01 5.312806983199999777e+00 4.629429999999999978e+01 3.448190000000000310e+01
4.357432500000000175e+01 5.312806983199999777e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.358163000000000409e+01 5.312806983199999777e+00 4.629429999999999978e+01 3.448190000000000310e+01
4.358893499999999932e+01 5.312806983199999777e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.359624000000000166e+01 5.312836206399999206e+00 4.629429999999999978e+01 3.448190000000000310e+01
4.360354500000000399e+01 5.312836206399999206e+00 4.629419999999999646e+01 3.448190000000000310e+01
4.361084999999999923e+01 5.312836206399999206e+00 4.629429999999999978e+01 3.448190000000000310e+01
4.361815500000000156e+01 5.312836206399999206e+00 4.629419999999999646e+01 3.448179999999999978e+01
4.362546000000000390e+01 5.312836206399999206e+00 4.629429999999999978e+01 3.448190000000000310e+01
4.363276499999999913e+01 5.312836206399999206e+00 4.629419999999999646e+01 3.448179999999999978e+01
4.364007000000000858e+01 5.312836206399999206e+00 4.629429999999999978e+01 3.448190000000000310e+01
4.364737500000000381e+01 5.312836206399999206e+00 4.629419999999999646e+01 3.448179999999999978e+01
4.365468000000000615e+01 5.312836206399999206e+00 4.629440000000000310e+01 3.448190000000000310e+01
4.366198500000000848e+01 5.312836206399999206e+00 4.629429999999999978e+01 3.448179999999999978e+01
4.366929000000000372e+01 5.312865429599999523e+00 4.629440000000000310e+01 3.448190000000000310e+01
4.367659500000000605e+01 5.312865429599999523e+00 4.629429999999999978e+01 3.448179999999999978e+01
4.368390000000000839e+01 5.312865429599999523e+00 4.629440000000000310e+01 3.448190000000000310e+01
4.369120500000000362e+01 5.312865429599999523e+00 4.629429999999999978e+01 3.448179999999999978e+01
4.369851000000000596e+01 5.312865429599999523e+00 4.629440000000000310e+01 3.448190000000000310e+01
4.370581500000000119e+01 5.312865429599999523e+00 4.629429999999999978e+01 3.448179999999999978e+01
4.371312000000000353e+01 5.312865429599999523e+00 4.629440000000000310e+01 3.448190000000000310e+01
4.372042500000000587e+01 5.312865429599999523e+00 4.629429999999999978e+01 3.448179999999999978e+01
4.372773000000000110e+01 5.312865429599999523e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.373503500000000344e+01 5.312865429599999523e+00 4.629429999999999978e+01 3.448179999999999978e+01
4.374234000000000577e+01 5.312865429599999523e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.374964500000000100e+01 5.312894652799999839e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.375695000000000334e+01 5.312894652799999839e+00 4.629449999999999932e+01 3.448179999999999978e+01
4.376425499999999857e+01 5.312894652799999839e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.377156000000000091e+01 5.312894652799999839e+00 4.629449999999999932e+01 3.448179999999999978e+01
4.377886500000000325e+01 5.312894652799999839e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.378616999999999848e+01 5.312894652799999839e+00 4.629449999999999932e+01 3.448179999999999978e+01
4.379347500000000792e+01 5.312894652799999839e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.380078000000001026e+01 5.312894652799999839e+00 4.629449999999999932e+01 3.448179999999999978e+01
4.380808500000000549e+01 5.312894652799999839e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.381539000000000783e+01 5.312894652799999839e+00 4.629449999999999932e+01 3.448179999999999978e+01
4.382269500000000306e+01 5.312894652799999839e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.383000000000000540e+01 5.312894652799999839e+00 4.629449999999999932e+01 3.448179999999999978e+01
4.383730500000000774e+01 5.312923875999999268e+00 4.629440000000000310e+01 3.448179999999999978e+01
4.384461000000000297e+01 5.312982322399999902e+00 4.629110000000000014e+01 3.448380000000000223e+01
4.385191500000000531e+01 5.312982322399999902e+00 4.628979999999999961e+01 3.448369999999999891e+01
4.385922000000000054e+01 5.312982322399999902e+00 4.628940000000000055e+01 3.448360000000000269e+01
4.386652500000000288e+01 5.312982322399999902e+00 4.628889999999999816e+01 3.448329999999999984e+01
4.387383000000000521e+01 5.312982322399999902e+00 4.628849999999999909e+01 3.448290000000000077e+01
4.388113500000000045e+01 5.312982322399999902e+00 4.628810000000000002e+01 3.448259999999999792e+01
4.388844000000000278e+01 5.313011545599999330e+00 4.628799999999999670e+01 3.448239999999999839e+01
4.389574500000000512e+01 5.313011545599999330e+00 4.628779999999999717e+01 3.448219999999999885e+01
4.390305000000000035e+01 5.313011545599999330e+00 4.628790000000000049e+01 3.448199999999999932e+01
4.391035500000000269e+01 5.313011545599999330e+00 4.628779999999999717e+01 3.448190000000000310e+01
4.391765999999999792e+01 5.313011545599999330e+00 4.628799999999999670e+01 3.448179999999999978e+01
4.392496500000000026e+01 5.313011545599999330e+00 4.628790000000000049e+01 3.448169999999999646e+01
4.393227000000000260e+01 5.313011545599999330e+00 4.628810000000000002e+01 3.448169999999999646e+01
4.393957499999999783e+01 5.313011545599999330e+00 4.628810000000000002e+01 3.448160000000000025e+01
4.394688000000000727e+01 5.313040768799999647e+00 4.628820000000000334e+01 3.448160000000000025e+01
4.395418500000000961e+01 5.313040768799999647e+00 4.628820000000000334e+01 3.448149999999999693e+01
4.396149000000000484e+01 5.313040768799999647e+00 4.628840000000000288e+01 3.448149999999999693e+01
4.396879500000000718e+01 5.313040768799999647e+00 4.628829999999999956e+01 3.448149999999999693e+01
4.397610000000000241e+01 5.313040768799999647e+00 4.628849999999999909e+01 3.448149999999999693e+01
4.398340500000000475e+01 5.313040768799999647e+00 4.628849999999999909e+01 3.448140000000000072e+01
4.399071000000000708e+01 5.313040768799999647e+00 4.628860000000000241e+01 3.448140000000000072e+01
4.399801500000000232e+01 5.313040768799999647e+00 4.628860000000000241e+01 3.448140000000000072e+01
4.400532000000000465e+01 5.313040768799999647e+00 4.628880000000000194e+01 3.448140000000000072e+01
4.401262500000000699e+01 5.313040768799999647e+00 4.628869999999999862e+01 3.448140000000000072e+01
4.401993000000000222e+01 5.313040768799999647e+00 4.628889999999999816e+01 3.448140000000000072e+01
4.402723500000000456e+01 5.313040768799999647e+00 4.628889999999999816e+01 3.448140000000000072e+01
4.403453999999999979e+01 5.313040768799999647e+00 4.628900000000000148e+01 3.448140000000000072e+01
4.404184500000000213e+01 5.313069991999999964e+00 4.628900000000000148e+01 3.448140000000000072e+01
4.404915000000000447e+01 5.313069991999999964e+00 4.628909999999999769e+01 3.448140000000000072e+01
4.405645499999999970e+01 5.313069991999999964e+00 4.628909999999999769e+01 3.448140000000000072e+01
4.406376000000000204e+01 5.313069991999999964e+00 4.628920000000000101e+01 3.448140000000000072e+01
4.407106500000000437e+01 5.313069991999999964e+00 4.628920000000000101e+01 3.448140000000000072e+01
4.407836999999999961e+01 5.313069991999999964e+00 4.628929999999999723e+01 3.448140000000000072e+01
4.408567500000000194e+01 5.313069991999999964e+00 4.628929999999999723e+01 3.448140000000000072e+01
4.409297999999999718e+01 5.313069991999999964e+00 4.628940000000000055e+01 3.448140000000000072e+01
4.410028500000000662e+01 5.313069991999999964e+00 4.628940000000000055e+01 3.448140000000000072e+01
4.410759000000000896e+01 5.313069991999999964e+00 4.628949999999999676e+01 3.448140000000000072e+01
4.411489500000000419e+01 5.313069991999999964e+00 4.628949999999999676e+01 3.448140000000000072e+01
4.412220000000000653e+01 5.313069991999999964e+00 4.628960000000000008e+01 3.448149999999999693e+01
4.412950500000000886e+01 5.313069991999999964e+00 4.628949999999999676e+01 3.448140000000000072e+01
4.413681000000000409e+01 5.313069991999999964e+00 4.628970000000000340e+01 3.448149999999999693e+01
4.414411500000000643e+01 5.313069991999999964e+00 4.628960000000000008e+01 3.448140000000000072e+01
4.415142000000000166e+01 5.313099215199999392e+00 4.628970000000000340e+01 3.448149999999999693e+01
4.415872500000000400e+01 5.313099215199999392e+00 4.628970000000000340e+01 3.448140000000000072e+01
4.416603000000000634e+01 5.313099215199999392e+00 4.628979999999999961e+01 3.448149999999999693e+01
4.417333500000000157e+01 5.313099215199999392e+00 4.628970000000000340e+01 3.448140000000000072e+01
4.418064000000000391e+01 5.313099215199999392e+00 4.628990000000000293e+01 3.448149999999999693e+01
4.418794500000000625e+01 5.313099215199999392e+00 4.628979999999999961e+01 3.448140000000000072e+01
4.419525000000000148e+01 5.313099215199999392e+00 4.628990000000000293e+01 3.448149999999999693e+01
4.420255500000000382e+01 5.313099215199999392e+00 4.628979999999999961e+01 3.448149999999999693e+01
4.420985999999999905e+01 5.313099215199999392e+00 4.628999999999999915e+01 3.448149999999999693e+01
4.421716500000000138e+01 5.313099215199999392e+00 4.628990000000000293e+01 3.448149999999999693e+01
4.422447000000000372e+01 5.313099215199999392e+00 4.628999999999999915e+01 3.448149999999999693e+01
4.423177499999999895e+01 5.313099215199999392e+00 4.628990000000000293e+01 3.448149999999999693e+01
4.423908000000000129e+01 5.313099215199999392e+00 4.629010000000000247e+01 3.448149999999999693e+01
4.424638500000000363e+01 5.313099215199999392e+00 4.628999999999999915e+01 3.448149999999999693e+01
4.425368999999999886e+01 5.313099215199999392e+00 4.629010000000000247e+01 3.448149999999999693e+01
4.426099500000000830e+01 5.313128438399999709e+00 4.628999999999999915e+01 3.448149999999999693e+01
4.426830000000000354e+01 5.313128438399999709e+00 4.629019999999999868e+01 3.448149999999999693e+01
4.427560500000000587e+01 5.313128438399999709e+00 4.629010000000000247e+01 3.448149999999999693e+01
4.428291000000000821e+01 5.313128438399999709e+00 4.629019999999999868e+01 3.448149999999999693e+01
4.429021500000000344e+01 5.313128438399999709e+00 4.629010000000000247e+01 3.448149999999999693e+01
4.429752000000000578e+01 5.313128438399999709e+00 4.629019999999999868e+01 3.448149999999999693e+01
4.430482500000000812e+01 5.313128438399999709e+00 4.629019999999999868e+01 3.448149999999999693e+01
4.431213000000000335e+01 5.313128438399999709e+00 4.629030000000000200e+01 3.448149999999999693e+01
4.431943500000000569e+01 5.313128438399999709e+00 4.629019999999999868e+01 3.448149999999999693e+01
4.432674000000000092e+01 5.313128438399999709e+00 4.629030000000000200e+01 3.448149999999999693e+01
4.433404500000000326e+01 5.313128438399999709e+00 4.629019999999999868e+01 3.448149999999999693e+01
4.434135000000000559e+01 5.313128438399999709e+00 4.629030000000000200e+01 3.448149999999999693e+01
4.434865500000000083e+01 5.313128438399999709e+00 4.629030000000000200e+01 3.448149999999999693e+01
4.435596000000000316e+01 5.313128438399999709e+00 4.629039999999999822e+01 3.448149999999999693e+01
4.436326500000000550e+01 5.313128438399999709e+00 4.629030000000000200e+01 3.448149999999999693e+01
4.437057000000000073e+01 5.313128438399999709e+00 4.629039999999999822e+01 3.448160000000000025e+01
4.437787500000000307e+01 5.313157661600000026e+00 4.629030000000000200e+01 3.448149999999999693e+01
4.438517999999999830e+01 5.313157661600000026e+00 4.629039999999999822e+01 3.448160000000000025e+01
4.439248500000000064e+01 5.313157661600000026e+00 4.629039999999999822e+01 3.448149999999999693e+01
4.439979000000000298e+01 5.313157661600000026e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.440709499999999821e+01 5.313157661600000026e+00 4.629039999999999822e+01 3.448149999999999693e+01
4.441440000000000765e+01 5.313157661600000026e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.442170500000000999e+01 5.313157661600000026e+00 4.629039999999999822e+01 3.448149999999999693e+01
4.442901000000000522e+01 5.313157661600000026e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.443631500000000756e+01 5.313157661600000026e+00 4.629039999999999822e+01 3.448149999999999693e+01
4.444362000000000279e+01 5.313157661600000026e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.445092500000000513e+01 5.313157661600000026e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.445823000000000746e+01 5.313157661600000026e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.446553500000000270e+01 5.313157661600000026e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.447284000000000503e+01 5.313157661600000026e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.448014500000000737e+01 5.313157661600000026e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.448745000000000260e+01 5.313186884799999454e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.449475500000000494e+01 5.313186884799999454e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.450206000000000017e+01 5.313186884799999454e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.450936500000000251e+01 5.313186884799999454e+00 4.629050000000000153e+01 3.448160000000000025e+01
4.451667000000000485e+01 5.313186884799999454e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.452397500000000008e+01 5.313186884799999454e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.453128000000000242e+01 5.313186884799999454e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.453858500000000475e+01 5.313186884799999454e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.454588999999999999e+01 5.313186884799999454e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.455319500000000232e+01 5.313186884799999454e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.456049999999999756e+01 5.313186884799999454e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.456780500000000700e+01 5.313186884799999454e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.457511000000000934e+01 5.313186884799999454e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.458241500000000457e+01 5.313186884799999454e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.458972000000000691e+01 5.313186884799999454e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.459702500000000924e+01 5.313186884799999454e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.460433000000000447e+01 5.313216107999999771e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.461163500000000681e+01 5.313216107999999771e+00 4.629059999999999775e+01 3.448160000000000025e+01
4.461894000000000204e+01 5.313216107999999771e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.462624500000000438e+01 5.313216107999999771e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.463355000000000672e+01 5.313216107999999771e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.464085500000000195e+01 5.313216107999999771e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.464816000000000429e+01 5.313216107999999771e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.465546500000000663e+01 5.313216107999999771e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.466277000000000186e+01 5.313216107999999771e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.467007500000000420e+01 5.313216107999999771e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.467737999999999943e+01 5.313216107999999771e+00 4.629079999999999728e+01 3.448169999999999646e+01
4.468468500000000176e+01 5.313216107999999771e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.469199000000000410e+01 5.313216107999999771e+00 4.629079999999999728e+01 3.448169999999999646e+01
4.469929499999999933e+01 5.313216107999999771e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.470660000000000167e+01 5.313216107999999771e+00 4.629079999999999728e+01 3.448169999999999646e+01
4.471390500000000401e+01 5.313216107999999771e+00 4.629070000000000107e+01 3.448160000000000025e+01
4.472121000000000635e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.472851500000000868e+01 5.313245331200000088e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.473582000000000392e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.474312500000000625e+01 5.313245331200000088e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.475043000000000859e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.475773500000000382e+01 5.313245331200000088e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.476504000000000616e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.477234500000000139e+01 5.313245331200000088e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.477965000000000373e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.478695500000000607e+01 5.313245331200000088e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.479426000000000130e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.480156500000000364e+01 5.313245331200000088e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.480887000000000597e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.481617500000000121e+01 5.313245331200000088e+00 4.629079999999999728e+01 3.448160000000000025e+01
4.482348000000000354e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.483078499999999877e+01 5.313245331200000088e+00 4.629090000000000060e+01 3.448160000000000025e+01
4.483809000000000111e+01 5.313245331200000088e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.484539500000000345e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.485269999999999868e+01 5.313274554399999516e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.486000500000000102e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.486731000000000336e+01 5.313274554399999516e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.487461500000000569e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.488192000000000803e+01 5.313274554399999516e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.488922500000000326e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.489653000000000560e+01 5.313274554399999516e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.490383500000000794e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.491114000000000317e+01 5.313274554399999516e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.491844500000000551e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.492575000000000784e+01 5.313274554399999516e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.493305500000000308e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.494036000000000541e+01 5.313274554399999516e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.494766500000000065e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.495497000000000298e+01 5.313274554399999516e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.496227500000000532e+01 5.313274554399999516e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.496958000000000055e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.497688500000000289e+01 5.313303777599999833e+00 4.629090000000000060e+01 3.448169999999999646e+01
4.498419000000000523e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.499149500000000046e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.499880000000000280e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.500610499999999803e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.501341000000000037e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.502071500000000270e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.502802000000000504e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.503532500000000738e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.504263000000000972e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.504993500000000495e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.505724000000000729e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.506454500000000252e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.507185000000000485e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.507915500000000719e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.508646000000000242e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.509376500000000476e+01 5.313303777599999833e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.510107000000000710e+01 5.313303777599999833e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.510837500000000233e+01 5.313333000800000150e+00 4.629099999999999682e+01 3.448169999999999646e+01
4.511568000000000467e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.512298499999999990e+01 5.313333000800000150e+00 4.629099999999999682e+01 3.448160000000000025e+01
4.513029000000000224e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.513759500000000457e+01 5.313333000800000150e+00 4.629099999999999682e+01 3.448160000000000025e+01
4.514489999999999981e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.515220500000000214e+01 5.313333000800000150e+00 4.629099999999999682e+01 3.448160000000000025e+01
4.515951000000000448e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.516681499999999971e+01 5.313333000800000150e+00 4.629099999999999682e+01 3.448160000000000025e+01
4.517412000000000205e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448169999999999646e+01
4.518142500000000439e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.518873000000000673e+01 5.313333000800000150e+00 4.629120000000000346e+01 3.448169999999999646e+01
4.519603500000000906e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.520334000000000430e+01 5.313333000800000150e+00 4.629120000000000346e+01 3.448169999999999646e+01
4.521064500000000663e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.521795000000000897e+01 5.313333000800000150e+00 4.629120000000000346e+01 3.448169999999999646e+01
4.522525500000000420e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.523256000000000654e+01 5.313333000800000150e+00 4.629120000000000346e+01 3.448169999999999646e+01
4.523986500000000177e+01 5.313333000800000150e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.524717000000000411e+01 5.313362223999999578e+00 4.629120000000000346e+01 3.448169999999999646e+01
4.525447500000000645e+01 5.313362223999999578e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.526178000000000168e+01 5.313362223999999578e+00 4.629120000000000346e+01 3.448169999999999646e+01
4.526908500000000402e+01 5.313362223999999578e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.527639000000000635e+01 5.313362223999999578e+00 4.629120000000000346e+01 3.448169999999999646e+01
4.528369500000000158e+01 5.313362223999999578e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.529100000000000392e+01 5.313362223999999578e+00 4.629120000000000346e+01 3.448169999999999646e+01
4.529830499999999915e+01 5.313362223999999578e+00 4.629110000000000014e+01 3.448160000000000025e+01
4.530561000000000149e+01 5.313186884799999454e+00 4.624399999999999977e+01 3.448349999999999937e+01
4.531291500000000383e+01 5.313186884799999454e+00 4.623760000000000048e+01 3.448329999999999984e+01
4.532021999999999906e+01 5.313186884799999454e+00 4.623879999999999768e+01 3.448319999999999652e+01
4.532752500000000140e+01 5.313186884799999454e+00 4.623760000000000048e+01 3.448290000000000077e+01
4.533483000000000374e+01 5.313186884799999454e+00 4.623899999999999721e+01 3.448259999999999792e+01
4.534213500000000607e+01 5.313186884799999454e+00 4.623879999999999768e+01 3.448230000000000217e+01
4.534944000000000841e+01 5.313186884799999454e+00 4.624040000000000106e+01 3.448210000000000264e+01
4.535674500000000364e+01 5.313186884799999454e+00 4.624080000000000013e+01 3.448190000000000310e+01
4.536405000000000598e+01 5.313186884799999454e+00 4.624240000000000350e+01 3.448179999999999978e+01
4.537135500000000832e+01 5.313186884799999454e+00 4.624289999999999878e+01 3.448169999999999646e+01
4.537866000000000355e+01 5.313157661600000026e+00 4.624439999999999884e+01 3.448160000000000025e+01
4.538596500000000589e+01 5.313157661600000026e+00 4.624499999999999744e+01 3.448149999999999693e+01
4.539327000000000822e+01 5.313157661600000026e+00 4.624629999999999797e+01 3.448149999999999693e+01
4.540057500000000346e+01 5.313157661600000026e+00 4.624689999999999657e+01 3.448140000000000072e+01
4.540788000000000579e+01 5.313157661600000026e+00 4.624810000000000088e+01 3.448140000000000072e+01
4.541518500000000103e+01 5.313157661600000026e+00 4.624860000000000326e+01 3.448140000000000072e+01
4.542249000000000336e+01 5.313157661600000026e+00 4.624969999999999715e+01 3.448140000000000072e+01
4.542979500000000570e+01 5.313157661600000026e+00 4.625019999999999953e+01 3.448129999999999740e+01
4.543710000000000093e+01 5.313157661600000026e+00 4.625110000000000099e+01 3.448140000000000072e+01
4.544440500000000327e+01 5.313157661600000026e+00 4.625150000000000006e+01 3.448129999999999740e+01
4.545171000000000561e+01 5.313157661600000026e+00 4.625240000000000151e+01 3.448140000000000072e+01
4.545901500000000084e+01 5.313157661600000026e+00 4.625280000000000058e+01 3.448129999999999740e+01
4.546632000000000318e+01 5.313157661600000026e+00 4.625359999999999872e+01 3.448140000000000072e+01
4.547362499999999841e+01 5.313157661600000026e+00 4.625390000000000157e+01 3.448140000000000072e+01
4.548093000000000075e+01 5.313157661600000026e+00 4.625460000000000349e+01 3.448140000000000072e+01
4.548823500000000308e+01 5.313157661600000026e+00 4.625489999999999924e+01 3.448140000000000072e+01
4.549554000000000542e+01 5.313157661600000026e+00 4.625549999999999784e+01 3.448140000000000072e+01
4.550284500000000776e+01 5.313157661600000026e+00 4.625580000000000069e+01 3.448140000000000072e+01
4.551015000000001010e+01 5.313157661600000026e+00 4.625639999999999930e+01 3.448140000000000072e+01
4.551745500000000533e+01 5.313128438399999709e+00 4.625659999999999883e+01 3.448140000000000072e+01
4.552476000000000766e+01 5.313128438399999709e+00 4.625710000000000122e+01 3.448140000000000072e+01
4.553206500000000290e+01 5.313128438399999709e+00 4.625730000000000075e+01 3.448140000000000072e+01
4.553937000000000523e+01 5.313128438399999709e+00 4.625780000000000314e+01 3.448149999999999693e+01
4.554667500000000757e+01 5.313128438399999709e+00 4.625800000000000267e+01 3.448149999999999693e+01
4.555398000000000280e+01 5.313128438399999709e+00 4.625849999999999795e+01 3.448149999999999693e+01


==> anc/Fig8/PF_ca69_Ca0.10_stats.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 8.365637794400000303e-05 6.912269999999999470e+01 6.903170000000000073e+01
8.765999999999999487e-03 5.465615095999999673e-02 6.946250000000000568e+01 6.879389999999999361e+01
1.753199999999999897e-02 1.068999267599999858e-01 6.975690000000000168e+01 6.861599999999999966e+01
2.629800000000000193e-02 1.580980964639999986e-01 6.996129999999999427e+01 6.850449999999999307e+01
3.506399999999999795e-02 2.074537434079999909e-01 7.014919999999999334e+01 6.826890000000000214e+01
4.383000000000000090e-02 2.555446102560000043e-01 7.030219999999999914e+01 6.806440000000000623e+01
5.259600000000000386e-02 3.023490718399999833e-01 7.040739999999999554e+01 6.789650000000000318e+01
6.136199999999999988e-02 3.484545144799999772e-01 7.054170000000000584e+01 6.788490000000000180e+01
7.012799999999999589e-02 3.939550368799999980e-01 7.065139999999999532e+01 6.790449999999999875e+01
7.889399999999999191e-02 4.388389497599999856e-01 7.071980000000000643e+01 6.787009999999999366e+01
8.766000000000000181e-02 4.830916415199999481e-01 7.079189999999999827e+01 6.779389999999999361e+01
9.642599999999999782e-02 5.269030629600000015e-01 7.075830000000000553e+01 6.770470000000000255e+01
1.051920000000000077e-01 5.702965926399999885e-01 7.082120000000000459e+01 6.760349999999999682e+01
1.139579999999999899e-01 6.131202699199999051e-01 7.089910000000000423e+01 6.758310000000000173e+01
1.227239999999999998e-01 6.553740947999999733e-01 7.099269999999999925e+01 6.749630000000000507e+01
1.314899999999999958e-01 6.971837270399998676e-01 7.105519999999999925e+01 6.740000000000000568e+01
1.402559999999999918e-01 7.386134576799999740e-01 7.112239999999999895e+01 6.731889999999999930e+01
1.490220000000000156e-01 7.797626455999998596e-01 7.114480000000000359e+01 6.722750000000000625e+01
1.577879999999999838e-01 8.206926595199999230e-01 7.114650000000000318e+01 6.728910000000000480e+01
1.665540000000000076e-01 8.614298003199999387e-01 7.121219999999999573e+01 6.735960000000000036e+01
1.753200000000000036e-01 9.017753502399998844e-01 7.124569999999999936e+01 6.739409999999999457e+01
1.840859999999999996e-01 9.417643771199999403e-01 7.128619999999999379e+01 6.730610000000000070e+01
1.928519999999999956e-01 9.814699389599998991e-01 7.132439999999999714e+01 6.720950000000000557e+01
2.016179999999999917e-01 1.020950482159999950e+00 7.124150000000000205e+01 6.712189999999999657e+01
2.103840000000000154e-01 1.060276142400000010e+00 7.125870000000000459e+01 6.711629999999999541e+01
2.191500000000000115e-01 1.099262813519999993e+00 7.127389999999999759e+01 6.717059999999999320e+01
2.279159999999999797e-01 1.139193394000000081e+00 7.130169999999999675e+01 6.676019999999999754e+01
2.366820000000000035e-01 1.177510853840000093e+00 7.134940000000000282e+01 6.679410000000000025e+01
2.454479999999999995e-01 1.215486402239999819e+00 7.149989999999999668e+01 6.679040000000000532e+01
2.542139999999999955e-01 1.253149262400000019e+00 7.163389999999999702e+01 6.681940000000000168e+01
2.629799999999999915e-01 1.290581259279999893e+00 7.172830000000000439e+01 6.674809999999999377e+01
2.717459999999999876e-01 1.327782392879999884e+00 7.181539999999999679e+01 6.670499999999999829e+01
2.805119999999999836e-01 1.364825721199999897e+00 7.187319999999999709e+01 6.668370000000000175e+01
2.892780000000000351e-01 1.401725855839999868e+00 7.189289999999999736e+01 6.665470000000000539e+01
2.980440000000000311e-01 1.438555854799999922e+00 7.196670000000000300e+01 6.665770000000000550e+01
3.068100000000000271e-01 1.475339096639999958e+00 7.202299999999999613e+01 6.671460000000000434e+01
3.155759999999999676e-01 1.512166173279999803e+00 7.206480000000000530e+01 6.667199999999999704e+01
3.243419999999999637e-01 1.548739008079999868e+00 7.211790000000000589e+01 6.662800000000000011e+01
3.331080000000000152e-01 1.585145270639999771e+00 7.207309999999999661e+01 6.660360000000000014e+01
3.418740000000000112e-01 1.621396650240000126e+00 7.202349999999999852e+01 6.657689999999999486e+01
3.506400000000000072e-01 1.657425933519999894e+00 7.198489999999999611e+01 6.654640000000000555e+01
3.594060000000000032e-01 1.693095771439999897e+00 7.198290000000000077e+01 6.652110000000000412e+01
3.681719999999999993e-01 1.728490911279999986e+00 7.207460000000000377e+01 6.653610000000000468e+01
3.769379999999999953e-01 1.763614275359999928e+00 7.216079999999999472e+01 6.650289999999999679e+01
3.857039999999999913e-01 1.798547688640000031e+00 7.220390000000000441e+01 6.648629999999999995e+01
3.944699999999999873e-01 1.833288228799999864e+00 7.224599999999999511e+01 6.647220000000000084e+01
4.032359999999999833e-01 1.867923565439999711e+00 7.224840000000000373e+01 6.645680000000000121e+01
4.120019999999999794e-01 1.902444931600000055e+00 7.224920000000000186e+01 6.644299999999999784e+01
4.207680000000000309e-01 1.936937074559999861e+00 7.233379999999999654e+01 6.651909999999999457e+01
4.295340000000000269e-01 1.971312324720000175e+00 7.243330000000000268e+01 6.654689999999999372e+01
4.383000000000000229e-01 2.005494701759999998e+00 7.249840000000000373e+01 6.656719999999999970e+01
4.470659999999999634e-01 2.039452060159999913e+00 7.213890000000000668e+01 6.625249999999999773e+01
4.558319999999999594e-01 2.073812698719999847e+00 7.216049999999999898e+01 6.630689999999999884e+01
4.645980000000000110e-01 2.107802202639999845e+00 7.216840000000000543e+01 6.634000000000000341e+01
4.733640000000000070e-01 2.141452717439999986e+00 7.216970000000000596e+01 6.628789999999999338e+01
4.821300000000000030e-01 2.174813922559999835e+00 7.216719999999999402e+01 6.625149999999999295e+01
4.908959999999999990e-01 2.207944264399999579e+00 7.218550000000000466e+01 6.621819999999999595e+01
4.996619999999999950e-01 2.240849587599999637e+00 7.220520000000000493e+01 6.618580000000000041e+01
5.084279999999999911e-01 2.273602950159999914e+00 7.221580000000000155e+01 6.615940000000000509e+01
5.171939999999999316e-01 2.306204352079999964e+00 7.222960000000000491e+01 6.616930000000000689e+01
5.259599999999999831e-01 2.338718084399999952e+00 7.223950000000000671e+01 6.615040000000000475e+01
5.347260000000000346e-01 2.371144147119999879e+00 7.225239999999999441e+01 6.612470000000000425e+01
5.434919999999999751e-01 2.403549753600000116e+00 7.230429999999999779e+01 6.610349999999999682e+01
5.522580000000000267e-01 2.435929059199999802e+00 7.240080000000000382e+01 6.607040000000000646e+01
5.610239999999999672e-01 2.468346354959999545e+00 7.246169999999999334e+01 6.598199999999999932e+01
5.697900000000000187e-01 2.500801640879999788e+00 7.248109999999999786e+01 6.594129999999999825e+01
5.785560000000000702e-01 2.533353363359999832e+00 7.249909999999999854e+01 6.600960000000000605e+01
5.873220000000000107e-01 2.565726824319999988e+00 7.251949999999999363e+01 6.607689999999999486e+01
5.960880000000000623e-01 2.597790519359999717e+00 7.255140000000000100e+01 6.604210000000000491e+01
6.048540000000000028e-01 2.629559060080000066e+00 7.267390000000000327e+01 6.601080000000000325e+01
6.136200000000000543e-01 2.661085048239999917e+00 7.271559999999999491e+01 6.597469999999999857e+01
6.223859999999999948e-01 2.692377250799999899e+00 7.273239999999999839e+01 6.592560000000000286e+01
6.311519999999999353e-01 2.723482424879999808e+00 7.274660000000000082e+01 6.588160000000000593e+01
6.399179999999999868e-01 2.754415182079999802e+00 7.276000000000000512e+01 6.589549999999999841e+01
6.486839999999999273e-01 2.785216434879999703e+00 7.277379999999999427e+01 6.591859999999999786e+01
6.574499999999999789e-01 2.815903717199999878e+00 7.277710000000000434e+01 6.588620000000000232e+01
6.662160000000000304e-01 2.846918299359999960e+00 7.281300000000000239e+01 6.581399999999999295e+01
6.749819999999999709e-01 2.877488688879999756e+00 7.282120000000000459e+01 6.573749999999999716e+01
6.837480000000000224e-01 2.908038622159999864e+00 7.284619999999999607e+01 6.570019999999999527e+01
6.925139999999999629e-01 2.938509652800000094e+00 7.279529999999999745e+01 6.567900000000000205e+01
7.012800000000000145e-01 2.968960227200000190e+00 7.273720000000000141e+01 6.568240000000000123e+01
7.100460000000000660e-01 2.999352355200000098e+00 7.274710000000000321e+01 6.564919999999999334e+01
7.188120000000000065e-01 3.029686036799999815e+00 7.275409999999999400e+01 6.558899999999999864e+01
7.275780000000000580e-01 3.059815155999999980e+00 7.274089999999999634e+01 6.556470000000000198e+01
7.363439999999999985e-01 3.089798159199999894e+00 7.282040000000000646e+01 6.554940000000000566e+01
7.451100000000000501e-01 3.119635046400000000e+00 7.290210000000000434e+01 6.554080000000000439e+01
7.538759999999999906e-01 3.149384264000000044e+00 7.298359999999999559e+01 6.556019999999999470e+01
7.626419999999999311e-01 3.179016588800000154e+00 7.305119999999999436e+01 6.564400000000000546e+01
7.714079999999999826e-01 3.208678136799999692e+00 7.307110000000000127e+01 6.572679999999999723e+01
7.801739999999999231e-01 3.238193568799999866e+00 7.305580000000000496e+01 6.573430000000000462e+01
7.889399999999999746e-01 3.267533661599999917e+00 7.303140000000000498e+01 6.567709999999999582e+01
7.977060000000000262e-01 3.296727638399999716e+00 7.305289999999999395e+01 6.564029999999999632e+01
8.064719999999999667e-01 3.325775499200000151e+00 7.311790000000000589e+01 6.560410000000000252e+01
8.152380000000000182e-01 3.354706467199999764e+00 7.315340000000000487e+01 6.555620000000000402e+01
8.240039999999999587e-01 3.383549765599999759e+00 7.317090000000000316e+01 6.550589999999999691e+01
8.327700000000000102e-01 3.412334617599999564e+00 7.316710000000000491e+01 6.547459999999999525e+01
8.415360000000000618e-01 3.441090246399999497e+00 7.310660000000000025e+01 6.549139999999999873e+01
8.503020000000000023e-01 3.469787428800000129e+00 7.301760000000000161e+01 6.548279999999999745e+01
8.590680000000000538e-01 3.498513834399999745e+00 7.293559999999999377e+01 6.548420000000000130e+01
8.678339999999999943e-01 3.527269463200000121e+00 7.293340000000000600e+01 6.548760000000000048e+01
8.766000000000000458e-01 3.555908199199999675e+00 7.293229999999999791e+01 6.544790000000000418e+01
8.853660000000000974e-01 3.584634604799999735e+00 7.313339999999999463e+01 6.523390000000000555e+01
8.941319999999999268e-01 3.612834992799999867e+00 7.315340000000000487e+01 6.530849999999999511e+01
9.028979999999999784e-01 3.641064603999999871e+00 7.321339999999999293e+01 6.543429999999999325e+01
9.116639999999999189e-01 3.669352661600000065e+00 7.325870000000000459e+01 6.557049999999999557e+01
9.204299999999999704e-01 3.697611495999999942e+00 7.327769999999999584e+01 6.567860000000000298e+01
9.291960000000000219e-01 3.725782660799999757e+00 7.328900000000000148e+01 6.571269999999999811e+01
9.379619999999999624e-01 3.753866156000000398e+00 7.329919999999999902e+01 6.568089999999999407e+01
9.467280000000000140e-01 3.781745088799999710e+00 7.330920000000000414e+01 6.563259999999999650e+01
9.554939999999999545e-01 3.809448682399999786e+00 7.335660000000000025e+01 6.559569999999999368e+01
9.642600000000000060e-01 3.836976936799999738e+00 7.345189999999999486e+01 6.558069999999999311e+01
9.730260000000000575e-01 3.864359075199999438e+00 7.345749999999999602e+01 6.555679999999999552e+01
9.817919999999999980e-01 3.891595097600000219e+00 7.346500000000000341e+01 6.554609999999999559e+01
9.905580000000000496e-01 3.918714227199999733e+00 7.346939999999999316e+01 6.550060000000000571e+01
9.993239999999999901e-01 3.945716463999999757e+00 7.346429999999999438e+01 6.544540000000000646e+01
1.008090000000000153e+00 3.972660254400000035e+00 7.346790000000000020e+01 6.539329999999999643e+01
1.016855999999999982e+00 3.999516375200000251e+00 7.347499999999999432e+01 6.534459999999999980e+01
1.025622000000000034e+00 4.026343272800000150e+00 7.348340000000000316e+01 6.529980000000000473e+01
1.034387999999999863e+00 4.053140947200000177e+00 7.351680000000000348e+01 6.525499999999999545e+01
1.043153999999999915e+00 4.079938621599999315e+00 7.351099999999999568e+01 6.518529999999999802e+01
1.051919999999999966e+00 4.106707072799999025e+00 7.350140000000000384e+01 6.518349999999999511e+01
1.060686000000000018e+00 4.133533970399999369e+00 7.349259999999999593e+01 6.524219999999999686e+01
1.069452000000000069e+00 4.160273198399999650e+00 7.348000000000000398e+01 6.531510000000000105e+01
1.078217999999999899e+00 4.186924756799999869e+00 7.346070000000000277e+01 6.531059999999999377e+01
1.086983999999999950e+00 4.213459422399999710e+00 7.346150000000000091e+01 6.531629999999999825e+01
1.095750000000000002e+00 4.239964864799999233e+00 7.346320000000000050e+01 6.531390000000000384e+01
1.104516000000000053e+00 4.267025548000000335e+00 7.329879999999999995e+01 6.507019999999999982e+01
1.113282000000000105e+00 4.292741963999999300e+00 7.332510000000000616e+01 6.506470000000000198e+01
1.122047999999999934e+00 4.318458379999999153e+00 7.340070000000000050e+01 6.507299999999999329e+01
1.130813999999999986e+00 4.344145572800000465e+00 7.343089999999999407e+01 6.508400000000000318e+01
1.139580000000000037e+00 4.369803542399999685e+00 7.344180000000000064e+01 6.512199999999999989e+01
1.148346000000000089e+00 4.395373842399999731e+00 7.344459999999999411e+01 6.513039999999999452e+01
1.157112000000000140e+00 4.420914919199999460e+00 7.347620000000000573e+01 6.513309999999999889e+01
1.165877999999999970e+00 4.446397549600000332e+00 7.351019999999999754e+01 6.510720000000000596e+01
1.174644000000000021e+00 4.471880179999999427e+00 7.356629999999999825e+01 6.506149999999999523e+01
1.183410000000000073e+00 4.497304363999999666e+00 7.362560000000000571e+01 6.501000000000000512e+01
1.192176000000000125e+00 4.522757771199999333e+00 7.366790000000000305e+01 6.495889999999999986e+01
1.200942000000000176e+00 4.548211178399999888e+00 7.368370000000000175e+01 6.490529999999999688e+01
1.209708000000000006e+00 4.573693808799999871e+00 7.361060000000000514e+01 6.490049999999999386e+01
1.218474000000000057e+00 4.599205662399999284e+00 7.353660000000000707e+01 6.494219999999999970e+01
1.227240000000000109e+00 4.624746739199999901e+00 7.346569999999999823e+01 6.500230000000000530e+01
1.236005999999999938e+00 4.650229369599999885e+00 7.340279999999999916e+01 6.499880000000000280e+01
1.244771999999999990e+00 4.675507437599999427e+00 7.334640000000000271e+01 6.498460000000000036e+01
1.253537999999999819e+00 4.700610166399999734e+00 7.334650000000000603e+01 6.497580000000000666e+01
1.262303999999999871e+00 4.725566779199999345e+00 7.342079999999999984e+01 6.497450000000000614e+01
1.271069999999999922e+00 4.750318829599999404e+00 7.347499999999999432e+01 6.496439999999999770e+01
1.279835999999999974e+00 4.774983210399999400e+00 7.351390000000000668e+01 6.493500000000000227e+01
1.288602000000000025e+00 4.799501475199999589e+00 7.355459999999999354e+01 6.489140000000000441e+01
1.297367999999999855e+00 4.823932070399999716e+00 7.359900000000000375e+01 6.490059999999999718e+01
1.306133999999999906e+00 4.848245772799999465e+00 7.363559999999999661e+01 6.490630000000000166e+01
1.314899999999999958e+00 4.872501028799999467e+00 7.364650000000000318e+01 6.488819999999999766e+01
1.323666000000000009e+00 4.896464052799999855e+00 7.340290000000000248e+01 6.479189999999999827e+01
1.332432000000000061e+00 4.920164067999999169e+00 7.350690000000000168e+01 6.487449999999999761e+01
1.341197999999999890e+00 4.944010199200000066e+00 7.360250000000000625e+01 6.492919999999999447e+01
1.349963999999999942e+00 4.967973223200000454e+00 7.367140000000000555e+01 6.496750000000000114e+01
1.358729999999999993e+00 4.991907023999999637e+00 7.370220000000000482e+01 6.495569999999999311e+01
1.367496000000000045e+00 5.015870047999999137e+00 7.368880000000000052e+01 6.494039999999999679e+01
1.376262000000000096e+00 5.039833071999999525e+00 7.369050000000000011e+01 6.489230000000000587e+01
1.385027999999999926e+00 5.063796095999999025e+00 7.369540000000000646e+01 6.487229999999999563e+01
1.393793999999999977e+00 5.087759120000000301e+00 7.366490000000000293e+01 6.488330000000000553e+01
1.402560000000000029e+00 5.111634474399999739e+00 7.358159999999999457e+01 6.488620000000000232e+01
1.411326000000000080e+00 5.135422159200000003e+00 7.353270000000000550e+01 6.488410000000000366e+01
1.420092000000000132e+00 5.159151397599999633e+00 7.352670000000000528e+01 6.492900000000000205e+01
1.428857999999999961e+00 5.182880636000000152e+00 7.351869999999999550e+01 6.498229999999999507e+01
1.437624000000000013e+00 5.206639097599999211e+00 7.351970000000000027e+01 6.503310000000000457e+01
1.446390000000000065e+00 5.230222219999999922e+00 7.352039999999999509e+01 6.501959999999999695e+01
1.455156000000000116e+00 5.253688449599999366e+00 7.354330000000000211e+01 6.493729999999999336e+01
1.463922000000000168e+00 5.277008563199999003e+00 7.358669999999999334e+01 6.486440000000000339e+01
1.472687999999999997e+00 5.300211784000000037e+00 7.361010000000000275e+01 6.479359999999999786e+01
1.481454000000000049e+00 5.323327335199999233e+00 7.359590000000000032e+01 6.472580000000000666e+01
1.490220000000000100e+00 5.346325993599999826e+00 7.358240000000000691e+01 6.467140000000000555e+01
1.498986000000000152e+00 5.369236982400000358e+00 7.359680000000000177e+01 6.465640000000000498e+01
1.507751999999999981e+00 5.392089524800000255e+00 7.361759999999999593e+01 6.463979999999999393e+01
1.516517999999999811e+00 5.414883620799999520e+00 7.367180000000000462e+01 6.464270000000000493e+01
1.525283999999999862e+00 5.437619270399999039e+00 7.373919999999999675e+01 6.462760000000000105e+01
1.534049999999999914e+00 5.460325696799999129e+00 7.380920000000000414e+01 6.462500000000000000e+01
1.542815999999999965e+00 5.484902407999999951e+00 7.390219999999999345e+01 6.452169999999999561e+01
1.551582000000000017e+00 5.507345825599998967e+00 7.389029999999999632e+01 6.455920000000000414e+01
1.560347999999999846e+00 5.529818466400000077e+00 7.390510000000000446e+01 6.459430000000000405e+01
1.569113999999999898e+00 5.552203437599999347e+00 7.391859999999999786e+01 6.461509999999999820e+01
1.577879999999999949e+00 5.574529962399999761e+00 7.396569999999999823e+01 6.463209999999999411e+01
1.586646000000000001e+00 5.596798040799999541e+00 7.402119999999999322e+01 6.464549999999999841e+01
1.595412000000000052e+00 5.619007672799999575e+00 7.407959999999999923e+01 6.464069999999999538e+01
1.604177999999999882e+00 5.641158858399998977e+00 7.410760000000000502e+01 6.463190000000000168e+01
1.612943999999999933e+00 5.663251597599999521e+00 7.411870000000000402e+01 6.466570000000000107e+01
1.621709999999999985e+00 5.685315113599999748e+00 7.412860000000000582e+01 6.467969999999999686e+01
1.630476000000000036e+00 5.707349406399999658e+00 7.408820000000000050e+01 6.467560000000000286e+01
1.639242000000000088e+00 5.729354476000000140e+00 7.403600000000000136e+01 6.467459999999999809e+01
1.648007999999999917e+00 5.751359545599999734e+00 7.398520000000000607e+01 6.467260000000000275e+01
1.656773999999999969e+00 5.773393838399999645e+00 7.393489999999999895e+01 6.467400000000000659e+01
1.665540000000000020e+00 5.795398907999999238e+00 7.389790000000000703e+01 6.467459999999999809e+01
1.674306000000000072e+00 5.817316307999999658e+00 7.389770000000000039e+01 6.467730000000000246e+01
1.683072000000000124e+00 5.839175261599999445e+00 7.389809999999999945e+01 6.462460000000000093e+01
1.691837999999999953e+00 5.860946545599999169e+00 7.394910000000000139e+01 6.460720000000000596e+01
1.700604000000000005e+00 5.882717829599999781e+00 7.400119999999999720e+01 6.461740000000000350e+01
1.709370000000000056e+00 5.904372220800000015e+00 7.405150000000000432e+01 6.467499999999999716e+01
1.718136000000000108e+00 5.925909719199998982e+00 7.409310000000000684e+01 6.471219999999999573e+01
1.726902000000000159e+00 5.947301101599999917e+00 7.409569999999999368e+01 6.468569999999999709e+01
1.735667999999999989e+00 5.968604814399999903e+00 7.410290000000000532e+01 6.465989999999999327e+01
1.744434000000000040e+00 5.989791634400000397e+00 7.410949999999999704e+01 6.463949999999999818e+01
1.753200000000000092e+00 6.010890784799999942e+00 7.410660000000000025e+01 6.461849999999999739e+01
1.761966000000000143e+00 6.031434694399999685e+00 7.404550000000000409e+01 6.438100000000000023e+01
1.770732000000000195e+00 6.052241612799999615e+00 7.409350000000000591e+01 6.441179999999999950e+01
1.779498000000000024e+00 6.073077754399999861e+00 7.412919999999999732e+01 6.446210000000000662e+01
1.788263999999999854e+00 6.093884672799999791e+00 7.416989999999999839e+01 6.448569999999999425e+01
1.797029999999999905e+00 6.114662368000000292e+00 7.421200000000000330e+01 6.449269999999999925e+01
1.805795999999999957e+00 6.135440063199999905e+00 7.425509999999999877e+01 6.449099999999999966e+01
1.814562000000000008e+00 6.156217758399999518e+00 7.428170000000000073e+01 6.448969999999999914e+01
1.823327999999999838e+00 6.176937007199999385e+00 7.427800000000000580e+01 6.448290000000000077e+01
1.832093999999999889e+00 6.197685479199999570e+00 7.424720000000000653e+01 6.447499999999999432e+01
1.840859999999999941e+00 6.218433951199999754e+00 7.421540000000000248e+01 6.446370000000000289e+01
1.849625999999999992e+00 6.239211646399999367e+00 7.418389999999999418e+01 6.445399999999999352e+01
1.858392000000000044e+00 6.260018564799999297e+00 7.415380000000000393e+01 6.440800000000000125e+01
1.867157999999999873e+00 6.280825483200000114e+00 7.412350000000000705e+01 6.439969999999999573e+01
1.875923999999999925e+00 6.301603178399999727e+00 7.410580000000000211e+01 6.438439999999999941e+01
1.884689999999999976e+00 6.322351650399999912e+00 7.410639999999999361e+01 6.436820000000000164e+01
1.893456000000000028e+00 6.342924783199999084e+00 7.415680000000000405e+01 6.431520000000000437e+01
1.902222000000000079e+00 6.363410246399999970e+00 7.421859999999999502e+01 6.430389999999999873e+01
1.910987999999999909e+00 6.383749593600000161e+00 7.425060000000000571e+01 6.429250000000000398e+01
1.919753999999999960e+00 6.403972047999999972e+00 7.425639999999999930e+01 6.428060000000000684e+01
1.928520000000000012e+00 6.424077609599999406e+00 7.426479999999999393e+01 6.426800000000000068e+01
1.937286000000000064e+00 6.444124724799999093e+00 7.427700000000000102e+01 6.425650000000000261e+01
1.946052000000000115e+00 6.464054947200000178e+00 7.429170000000000584e+01 6.424540000000000362e+01
1.954817999999999945e+00 6.483897499999999425e+00 7.429110000000000014e+01 6.423120000000000118e+01
1.963583999999999996e+00 6.503652383199999498e+00 7.428180000000000405e+01 6.419670000000000698e+01
1.972350000000000048e+00 6.523378043200000143e+00 7.428770000000000095e+01 6.418300000000000693e+01
1.981116000000000099e+00 6.544184961599999184e+00 7.427949999999999875e+01 6.407810000000000628e+01
1.989882000000000151e+00 6.563676835999999959e+00 7.430580000000000496e+01 6.407479999999999620e+01
1.998647999999999980e+00 6.583168710399999846e+00 7.433520000000000039e+01 6.408410000000000650e+01
2.007414000000000254e+00 6.602631361599999416e+00 7.436379999999999768e+01 6.408939999999999770e+01
2.016180000000000305e+00 6.622064789599999557e+00 7.437179999999999325e+01 6.409470000000000312e+01
2.024945999999999913e+00 6.641468994399999382e+00 7.437640000000000384e+01 6.409520000000000550e+01
2.033711999999999964e+00 6.660814752799999461e+00 7.438100000000000023e+01 6.409690000000000509e+01
2.042478000000000016e+00 6.680131287999999223e+00 7.440340000000000487e+01 6.409619999999999607e+01
2.051244000000000067e+00 6.699447823199999874e+00 7.442260000000000275e+01 6.409610000000000696e+01
2.060009999999999675e+00 6.718705911999999891e+00 7.444370000000000687e+01 6.405530000000000257e+01
2.068775999999999726e+00 6.737964000799999909e+00 7.446500000000000341e+01 6.402880000000000393e+01
2.077541999999999778e+00 6.757222089599999038e+00 7.448829999999999529e+01 6.402819999999999823e+01
2.086307999999999829e+00 6.776509401600000260e+00 7.451210000000000377e+01 6.402429999999999666e+01
2.095073999999999881e+00 6.795767490399999389e+00 7.453799999999999670e+01 6.407460000000000377e+01
2.103839999999999932e+00 6.814937909599999344e+00 7.456459999999999866e+01 6.407259999999999422e+01
2.112605999999999984e+00 6.834049882399999554e+00 7.455570000000000164e+01 6.406990000000000407e+01
2.121372000000000035e+00 6.853074185599999701e+00 7.452609999999999957e+01 6.406889999999999930e+01
2.130138000000000087e+00 6.872069265599999532e+00 7.449370000000000402e+01 6.406919999999999504e+01
2.138904000000000138e+00 6.891035122399999047e+00 7.447390000000000043e+01 6.407049999999999557e+01
2.147669999999999746e+00 6.909942532799999704e+00 7.448009999999999309e+01 6.407240000000000180e+01
2.156435999999999797e+00 6.928820720000000044e+00 7.448460000000000036e+01 6.407540000000000191e+01
2.165201999999999849e+00 6.947582014400000006e+00 7.448969999999999914e+01 6.407899999999999352e+01
2.173967999999999900e+00 6.966284862400000222e+00 7.449509999999999366e+01 6.408360000000000412e+01
2.182733999999999952e+00 6.984870817600000059e+00 7.450480000000000302e+01 6.409369999999999834e+01
2.191500000000000004e+00 7.003398326400000151e+00 7.451090000000000657e+01 6.411249999999999716e+01
2.200266000000000055e+00 7.020669237599999946e+00 7.445579999999999643e+01 6.399170000000000158e+01
2.209032000000000107e+00 7.038758398399999727e+00 7.447469999999999857e+01 6.404399999999999693e+01
2.217798000000000158e+00 7.056935228799999571e+00 7.452089999999999748e+01 6.408089999999999975e+01
2.226564000000000210e+00 7.075199728799999477e+00 7.455010000000000048e+01 6.410099999999999909e+01
2.235330000000000261e+00 7.093435005599999954e+00 7.457620000000000005e+01 6.411430000000000007e+01
2.244095999999999869e+00 7.111699505599998972e+00 7.458639999999999759e+01 6.412069999999999936e+01
2.252861999999999920e+00 7.129993228800000082e+00 7.460219999999999629e+01 6.412690000000000623e+01
2.261627999999999972e+00 7.148257728799999100e+00 7.458679999999999666e+01 6.417659999999999343e+01
2.270394000000000023e+00 7.166551452000000211e+00 7.455180000000000007e+01 6.419429999999999836e+01
2.279160000000000075e+00 7.184815951999999228e+00 7.451460000000000150e+01 6.419639999999999702e+01
2.287926000000000126e+00 7.203022005600000277e+00 7.447700000000000387e+01 6.421840000000000259e+01
2.296692000000000178e+00 7.221169612799998916e+00 7.444240000000000634e+01 6.420489999999999498e+01
2.305458000000000229e+00 7.239287996799999902e+00 7.444119999999999493e+01 6.419100000000000250e+01
2.314224000000000281e+00 7.257318711199999939e+00 7.444509999999999650e+01 6.417849999999999966e+01
2.322990000000000332e+00 7.275261755999999913e+00 7.444790000000000418e+01 6.416469999999999629e+01
2.331755999999999940e+00 7.293087907999999508e+00 7.444360000000000355e+01 6.415109999999999957e+01
2.340521999999999991e+00 7.310826390399999930e+00 7.446259999999999479e+01 6.413410000000000366e+01
2.349288000000000043e+00 7.328506426400000606e+00 7.450849999999999795e+01 6.411809999999999832e+01
2.358054000000000094e+00 7.346098792800000332e+00 7.455329999999999302e+01 6.410080000000000666e+01
2.366820000000000146e+00 7.363632712800000313e+00 7.459749999999999659e+01 6.408450000000000557e+01
2.375586000000000197e+00 7.381078963200000231e+00 7.464069999999999538e+01 6.407179999999999609e+01
2.384352000000000249e+00 7.398466767199998628e+00 7.468340000000000600e+01 6.405960000000000321e+01
2.393118000000000301e+00 7.415825348000000261e+00 7.470510000000000161e+01 6.404879999999999995e+01
2.401884000000000352e+00 7.433096259200000056e+00 7.471160000000000423e+01 6.402429999999999666e+01
2.410650000000000404e+00 7.450367170399998962e+00 7.472119999999999607e+01 6.400320000000000675e+01
2.419416000000000011e+00 7.468602447199999439e+00 7.473050000000000637e+01 6.393460000000000321e+01
2.428182000000000063e+00 7.485639572799999364e+00 7.474469999999999459e+01 6.392830000000000013e+01
2.436948000000000114e+00 7.502676698399999289e+00 7.476839999999999975e+01 6.392690000000000339e+01
2.445714000000000166e+00 7.519684600799999785e+00 7.476309999999999434e+01 6.391890000000000072e+01
2.454480000000000217e+00 7.536721726400000598e+00 7.475830000000000553e+01 6.391129999999999711e+01
2.463246000000000269e+00 7.553700405599999890e+00 7.474760000000000559e+01 6.390030000000000143e+01
2.472011999999999876e+00 7.570679084800000069e+00 7.475350000000000250e+01 6.389039999999999964e+01
2.480777999999999928e+00 7.587657764000000249e+00 7.476470000000000482e+01 6.387910000000000110e+01
2.489543999999999979e+00 7.604607219999999224e+00 7.480639999999999645e+01 6.386889999999999645e+01
2.498309999999999587e+00 7.621527452799998770e+00 7.484480000000000643e+01 6.381830000000000069e+01
2.507075999999999638e+00 7.638447685599999204e+00 7.488269999999999982e+01 6.380440000000000111e+01
2.515841999999999690e+00 7.655397141599999955e+00 7.490739999999999554e+01 6.379299999999999926e+01
2.524607999999999741e+00 7.672375820799999246e+00 7.490399999999999636e+01 6.377409999999999712e+01
2.533373999999999793e+00 7.689325276799999997e+00 7.489709999999999468e+01 6.373149999999999693e+01
2.542139999999999844e+00 7.706187063199999798e+00 7.489379999999999882e+01 6.368430000000000035e+01
2.550905999999999896e+00 7.722990403199999854e+00 7.489199999999999591e+01 6.367779999999999774e+01
2.559671999999999947e+00 7.739764519999998704e+00 7.486650000000000205e+01 6.367119999999999891e+01
2.568437999999999999e+00 7.756450967200000157e+00 7.481650000000000489e+01 6.366380000000000194e+01
2.577204000000000050e+00 7.773108191199998629e+00 7.476900000000000546e+01 6.365729999999999933e+01
2.585969999999999658e+00 7.789706968799999132e+00 7.472209999999999752e+01 6.365079999999999671e+01
2.594735999999999709e+00 7.806276523199998429e+00 7.471649999999999636e+01 6.364520000000000266e+01
2.603501999999999761e+00 7.822846077600000392e+00 7.471370000000000289e+01 6.363960000000000150e+01
2.612267999999999812e+00 7.839327962400000516e+00 7.471280000000000143e+01 6.363089999999999691e+01
2.621033999999999864e+00 7.855751400799999118e+00 7.470999999999999375e+01 6.360360000000000014e+01
2.629799999999999915e+00 7.872116392799998863e+00 7.470690000000000452e+01 6.358870000000000289e+01
2.638565999999999967e+00 7.886844885599999522e+00 7.466800000000000637e+01 6.367479999999999762e+01
2.647332000000000019e+00 7.903092984799998888e+00 7.474450000000000216e+01 6.373080000000000211e+01
2.656098000000000070e+00 7.919428753600000093e+00 7.482489999999999952e+01 6.377479999999999905e+01
2.664864000000000122e+00 7.935706075999998887e+00 7.489589999999999748e+01 6.380680000000000263e+01
2.673629999999999729e+00 7.951983398400000347e+00 7.496569999999999823e+01 6.380729999999999791e+01
2.682395999999999781e+00 7.968231497600000601e+00 7.500650000000000261e+01 6.381730000000000302e+01
2.691161999999999832e+00 7.984421150400000222e+00 7.502530000000000143e+01 6.387669999999999959e+01
2.699927999999999884e+00 8.000552356800000098e+00 7.504000000000000625e+01 6.391440000000000055e+01
2.708693999999999935e+00 8.016683563200000862e+00 7.505660000000000309e+01 6.392199999999999704e+01
2.717459999999999987e+00 8.032756323199999215e+00 7.507290000000000418e+01 6.393659999999999854e+01
2.726226000000000038e+00 8.048799859999999029e+00 7.507059999999999889e+01 6.394619999999999749e+01
2.734992000000000090e+00 8.064755727199999669e+00 7.502589999999999293e+01 6.394749999999999801e+01
2.743758000000000141e+00 8.080653147999999675e+00 7.498260000000000502e+01 6.393030000000000257e+01
2.752524000000000193e+00 8.096433676000000190e+00 7.493930000000000291e+01 6.390229999999999677e+01
2.761290000000000244e+00 8.112184980800000389e+00 7.490049999999999386e+01 6.387630000000000052e+01
2.770055999999999852e+00 8.127848615999999637e+00 7.490959999999999752e+01 6.386950000000000216e+01
2.778821999999999903e+00 8.143483028000000346e+00 7.492910000000000537e+01 6.386090000000000089e+01
2.787587999999999955e+00 8.159029770399998327e+00 7.494540000000000646e+01 6.382759999999999678e+01
2.796354000000000006e+00 8.174518066399999228e+00 7.495969999999999800e+01 6.379650000000000176e+01
2.805120000000000058e+00 8.189947915999999495e+00 7.497100000000000364e+01 6.379339999999999833e+01
2.813886000000000109e+00 8.205377765599999762e+00 7.498640000000000327e+01 6.379330000000000211e+01
2.822652000000000161e+00 8.220719945599999079e+00 7.501670000000000016e+01 6.379379999999999740e+01
2.831418000000000212e+00 8.236032902399999855e+00 7.504909999999999570e+01 6.378059999999999974e+01
2.840184000000000264e+00 8.251316636000000315e+00 7.508259999999999934e+01 6.376480000000000103e+01
2.848950000000000315e+00 8.266571146399998682e+00 7.511050000000000182e+01 6.373980000000000246e+01
2.857715999999999923e+00 8.281971772799998632e+00 7.476959999999999695e+01 6.349810000000000088e+01
2.866481999999999974e+00 8.296875604800000303e+00 7.472979999999999734e+01 6.348769999999999669e+01
2.875248000000000026e+00 8.311925552800000006e+00 7.473149999999999693e+01 6.348879999999999768e+01
2.884014000000000078e+00 8.327063170399998882e+00 7.472849999999999682e+01 6.347509999999999764e+01
2.892780000000000129e+00 8.342171564799999217e+00 7.477949999999999875e+01 6.346209999999999951e+01
2.901546000000000181e+00 8.357279959199999553e+00 7.482240000000000180e+01 6.344200000000000017e+01
2.910312000000000232e+00 8.372388353599998112e+00 7.486929999999999552e+01 6.342139999999999844e+01
2.919078000000000284e+00 8.387438301599999591e+00 7.490869999999999607e+01 6.341069999999999851e+01
2.927844000000000335e+00 8.402488249599999293e+00 7.495000000000000284e+01 6.343900000000000006e+01
2.936610000000000387e+00 8.417538197599998995e+00 7.498659999999999570e+01 6.346529999999999916e+01
2.945375999999999994e+00 8.432558922400000156e+00 7.502290000000000703e+01 6.350110000000000099e+01
2.954142000000000046e+00 8.447521200800000685e+00 7.502760000000000673e+01 6.355160000000000053e+01
2.962908000000000097e+00 8.462395809600000263e+00 7.503690000000000282e+01 6.357869999999999777e+01
2.971674000000000149e+00 8.477211971999999207e+00 7.504189999999999827e+01 6.358200000000000074e+01
2.980440000000000200e+00 8.491969687999999294e+00 7.503409999999999513e+01 6.357829999999999870e+01
2.989206000000000252e+00 8.506668957599998748e+00 7.502660000000000196e+01 6.357379999999999853e+01
2.997972000000000303e+00 8.521309780799999345e+00 7.502939999999999543e+01 6.356989999999999696e+01
3.006738000000000355e+00 8.535892157599999308e+00 7.502960000000000207e+01 6.356530000000000058e+01
3.015503999999999962e+00 8.550416088000000414e+00 7.503279999999999461e+01 6.356130000000000280e+01
3.024269999999999570e+00 8.564910795199999427e+00 7.503730000000000189e+01 6.355660000000000309e+01
3.033035999999999621e+00 8.579347055999999583e+00 7.506749999999999545e+01 6.355259999999999820e+01
3.041801999999999673e+00 8.593754093599999422e+00 7.509430000000000405e+01 6.354789999999999850e+01
3.050567999999999724e+00 8.608131908000000720e+00 7.512109999999999843e+01 6.353029999999999688e+01
3.059333999999999776e+00 8.622451275999999609e+00 7.514459999999999695e+01 6.351539999999999964e+01
3.068099999999999827e+00 8.636770644000000274e+00 7.516630000000000678e+01 6.351039999999999708e+01
3.076865999999999879e+00 8.649979530399999561e+00 7.517849999999999966e+01 6.351100000000000279e+01
3.085631999999999930e+00 8.664269675199999909e+00 7.517780000000000484e+01 6.354310000000000258e+01
3.094397999999999982e+00 8.678589043200000575e+00 7.515789999999999793e+01 6.356069999999999709e+01
3.103164000000000033e+00 8.692879187999999147e+00 7.513790000000000191e+01 6.356400000000000006e+01
3.111929999999999641e+00 8.707169332799999495e+00 7.511629999999999541e+01 6.356680000000000064e+01
3.120695999999999692e+00 8.721459477599999843e+00 7.509789999999999566e+01 6.356430000000000291e+01
3.129461999999999744e+00 8.735720399199999875e+00 7.507940000000000680e+01 6.356159999999999854e+01
3.138227999999999795e+00 8.750010544000000223e+00 7.506470000000000198e+01 6.356450000000000244e+01
3.146993999999999847e+00 8.764329911999999112e+00 7.504919999999999902e+01 6.359969999999999857e+01
3.155759999999999899e+00 8.778590833599999144e+00 7.503300000000000125e+01 6.360900000000000176e+01
3.164525999999999950e+00 8.792851755199999175e+00 7.501390000000000668e+01 6.360179999999999723e+01
3.173292000000000002e+00 8.807025007200000033e+00 7.499439999999999884e+01 6.357840000000000202e+01
3.182058000000000053e+00 8.821139812800000257e+00 7.497220000000000084e+01 6.353280000000000172e+01
3.190824000000000105e+00 8.835166948799999531e+00 7.498090000000000543e+01 6.348910000000000053e+01
3.199589999999999712e+00 8.849164861600000265e+00 7.501319999999999766e+01 6.349389999999999645e+01
3.208355999999999764e+00 8.863075104799998272e+00 7.504649999999999466e+01 6.350150000000000006e+01
3.217121999999999815e+00 8.876926901599999198e+00 7.507649999999999579e+01 6.350630000000000308e+01
3.225887999999999867e+00 8.890720251999999491e+00 7.510739999999999839e+01 6.350919999999999987e+01
3.234653999999999918e+00 8.904455155999999150e+00 7.513700000000000045e+01 6.351069999999999993e+01
3.243419999999999970e+00 8.918160836800000268e+00 7.516750000000000398e+01 6.351180000000000092e+01
3.252186000000000021e+00 8.931808071199998977e+00 7.518470000000000653e+01 6.351129999999999853e+01
3.260952000000000073e+00 8.945396859199998829e+00 7.518670000000000186e+01 6.351039999999999708e+01
3.269718000000000124e+00 8.958956424000000140e+00 7.519880000000000564e+01 6.350800000000000267e+01
3.278484000000000176e+00 8.972457542400000818e+00 7.521429999999999438e+01 6.350529999999999831e+01
3.287250000000000227e+00 8.985929437599999403e+00 7.521569999999999823e+01 6.351259999999999906e+01
3.296015999999999835e+00 9.000482591200000826e+00 7.515099999999999625e+01 6.307999999999999829e+01
3.304781999999999886e+00 9.013925263199999094e+00 7.518850000000000477e+01 6.309129999999999683e+01
3.313547999999999938e+00 9.027514051200000722e+00 7.521410000000000196e+01 6.312709999999999866e+01
3.322313999999999989e+00 9.040985946399999307e+00 7.523449999999999704e+01 6.313130000000000308e+01
3.331080000000000041e+00 9.054545511199998842e+00 7.524949999999999761e+01 6.314350000000000307e+01
3.339846000000000092e+00 9.068017406400000979e+00 7.526430000000000575e+01 6.317889999999999873e+01
3.348612000000000144e+00 9.081518524799999881e+00 7.529370000000000118e+01 6.322030000000000172e+01
3.357378000000000196e+00 9.094990419999998466e+00 7.530419999999999447e+01 6.325110000000000099e+01
3.366144000000000247e+00 9.108403868799999969e+00 7.531260000000000332e+01 6.328150000000000119e+01
3.374910000000000299e+00 9.121729647999998747e+00 7.532110000000000127e+01 6.327049999999999841e+01
3.383675999999999906e+00 9.135055427199999301e+00 7.532829999999999870e+01 6.326420000000000243e+01
3.392441999999999958e+00 9.148264313599998587e+00 7.533589999999999520e+01 6.325860000000000127e+01
3.401208000000000009e+00 9.161473199999999650e+00 7.534269999999999357e+01 6.325739999999999696e+01
3.409974000000000061e+00 9.174594416799999763e+00 7.534990000000000521e+01 6.324929999999999808e+01
3.418740000000000112e+00 9.187686410399999559e+00 7.535680000000000689e+01 6.324249999999999972e+01
3.427506000000000164e+00 9.200690734400000181e+00 7.536390000000000100e+01 6.323629999999999995e+01
3.436272000000000215e+00 9.213695058399999027e+00 7.537139999999999418e+01 6.323259999999999792e+01
3.445038000000000267e+00 9.226611712799998699e+00 7.536969999999999459e+01 6.322939999999999827e+01
3.453804000000000318e+00 9.239528367199998371e+00 7.537069999999999936e+01 6.321949999999999648e+01
3.462570000000000370e+00 9.252386575199999186e+00 7.537659999999999627e+01 6.320770000000000266e+01
3.471335999999999977e+00 9.265244783200000001e+00 7.538269999999999982e+01 6.319409999999999883e+01
3.480102000000000029e+00 9.278015321599999865e+00 7.538880000000000337e+01 6.317779999999999774e+01
3.488868000000000080e+00 9.290785859999999730e+00 7.539530000000000598e+01 6.318269999999999698e+01
3.497634000000000132e+00 9.303497951999998961e+00 7.540179999999999438e+01 6.319460000000000122e+01
3.506400000000000183e+00 9.316210043999999968e+00 7.541540000000000532e+01 6.320179999999999865e+01
3.515166000000000235e+00 9.327899324000000547e+00 7.536579999999999302e+01 6.314020000000000010e+01
3.523932000000000286e+00 9.340494523200000287e+00 7.537539999999999907e+01 6.312530000000000285e+01
3.532698000000000338e+00 9.353235838399999835e+00 7.538490000000000180e+01 6.315339999999999776e+01
3.541464000000000389e+00 9.366006376799999700e+00 7.539279999999999404e+01 6.316449999999999676e+01
3.550230000000000441e+00 9.378776915199999564e+00 7.540049999999999386e+01 6.317680000000000007e+01
3.558996000000000048e+00 9.391547453599999429e+00 7.540850000000000364e+01 6.315339999999999776e+01
3.567761999999999656e+00 9.404259545599998660e+00 7.541660000000000252e+01 6.315749999999999886e+01
3.576527999999999707e+00 9.416942414399999350e+00 7.542529999999999291e+01 6.315800000000000125e+01
3.585293999999999759e+00 9.429566836799999408e+00 7.542079999999999984e+01 6.316009999999999991e+01
3.594059999999999810e+00 9.442162035999999148e+00 7.539619999999999322e+01 6.315930000000000177e+01
3.602825999999999862e+00 9.454728012000000348e+00 7.537050000000000693e+01 6.315979999999999706e+01
3.611591999999999913e+00 9.467264764799999455e+00 7.534619999999999607e+01 6.315849999999999653e+01
3.620357999999999965e+00 9.479743071199999704e+00 7.533299999999999841e+01 6.315829999999999700e+01
3.629124000000000017e+00 9.492221377599999954e+00 7.533570000000000277e+01 6.315670000000000073e+01
3.637889999999999624e+00 9.504670460799998111e+00 7.533859999999999957e+01 6.315610000000000213e+01
3.646655999999999676e+00 9.517090320799999503e+00 7.534350000000000591e+01 6.315449999999999875e+01
3.655421999999999727e+00 9.529480957600000579e+00 7.534810000000000230e+01 6.315379999999999683e+01
3.664187999999999779e+00 9.541842371199999562e+00 7.535209999999999297e+01 6.315220000000000056e+01
3.672953999999999830e+00 9.554145338399999687e+00 7.535290000000000532e+01 6.315149999999999864e+01
3.681719999999999882e+00 9.566419082399999496e+00 7.534879999999999711e+01 6.314050000000000296e+01
3.690485999999999933e+00 9.578634379999998671e+00 7.534510000000000218e+01 6.313969999999999771e+01
3.699251999999999985e+00 9.590820454399999306e+00 7.534269999999999357e+01 6.313700000000000045e+01
3.708018000000000036e+00 9.602977305599999625e+00 7.535809999999999320e+01 6.311930000000000263e+01
3.716784000000000088e+00 9.615075710399999309e+00 7.539470000000000027e+01 6.311480000000000246e+01
3.725549999999999695e+00 9.627144891999998677e+00 7.542980000000000018e+01 6.311059999999999803e+01
3.734315999999999747e+00 9.638483493599999008e+00 7.537969999999999970e+01 6.288250000000000028e+01
3.743081999999999798e+00 9.649938987999998830e+00 7.537479999999999336e+01 6.295669999999999789e+01
3.751847999999999850e+00 9.661657491199999725e+00 7.541060000000000230e+01 6.301109999999999900e+01
3.760613999999999901e+00 9.673463663999999795e+00 7.543810000000000571e+01 6.303679999999999950e+01
3.769379999999999953e+00 9.685357506400000815e+00 7.547369999999999379e+01 6.305610000000000070e+01
3.778146000000000004e+00 9.697251348800000059e+00 7.550270000000000437e+01 6.306479999999999819e+01
3.786912000000000056e+00 9.709174414399999620e+00 7.553579999999999472e+01 6.307000000000000028e+01
3.795678000000000107e+00 9.721039033600000323e+00 7.556409999999999627e+01 6.309490000000000265e+01
3.804444000000000159e+00 9.732962099199999884e+00 7.559459999999999980e+01 6.312930000000000064e+01
3.813209999999999766e+00 9.744855941599999127e+00 7.562160000000000082e+01 6.313060000000000116e+01
3.821975999999999818e+00 9.756808230399999005e+00 7.565049999999999386e+01 6.312290000000000134e+01
3.830741999999999869e+00 9.768702072800000025e+00 7.567669999999999675e+01 6.309599999999999653e+01
3.839507999999999921e+00 9.780566691999998952e+00 7.568550000000000466e+01 6.305279999999999774e+01
3.848273999999999972e+00 9.792372864800000798e+00 7.568340000000000600e+01 6.301239999999999952e+01
3.857040000000000024e+00 9.804179037599999091e+00 7.565479999999999450e+01 6.297440000000000282e+01
3.865806000000000076e+00 9.815897540799999987e+00 7.562040000000000362e+01 6.297749999999999915e+01
3.874572000000000127e+00 9.827645267199999424e+00 7.558759999999999479e+01 6.297749999999999915e+01
3.883338000000000179e+00 9.839305323999999686e+00 7.555370000000000630e+01 6.297760000000000247e+01
3.892104000000000230e+00 9.850994603999998489e+00 7.552139999999999986e+01 6.297570000000000334e+01
3.900870000000000282e+00 9.862596214399999894e+00 7.548799999999999955e+01 6.297420000000000329e+01
3.909635999999999889e+00 9.874227047999999840e+00 7.545619999999999550e+01 6.297079999999999700e+01
3.918401999999999941e+00 9.885799435199999152e+00 7.542400000000000659e+01 6.296779999999999688e+01
3.927167999999999992e+00 9.897401045600000558e+00 7.539409999999999457e+01 6.296280000000000143e+01
3.935934000000000044e+00 9.908914986399999236e+00 7.538649999999999807e+01 6.295839999999999748e+01
3.944700000000000095e+00 9.920428927199999691e+00 7.538169999999999504e+01 6.295190000000000197e+01
3.953466000000000147e+00 9.932351992799999252e+00 7.532309999999999661e+01 6.274210000000000065e+01
3.962232000000000198e+00 9.943456808799998825e+00 7.531980000000000075e+01 6.274609999999999843e+01
3.970998000000000250e+00 9.954649294399999349e+00 7.536360000000000525e+01 6.276780000000000115e+01
3.979764000000000301e+00 9.965958672800001139e+00 7.538880000000000337e+01 6.280689999999999884e+01
3.988530000000000353e+00 9.977268051199999377e+00 7.541150000000000375e+01 6.284770000000000323e+01
3.997295999999999960e+00 9.988635876000000025e+00 7.542749999999999488e+01 6.287709999999999866e+01
4.006062000000000012e+00 9.999945254400000039e+00 7.544799999999999329e+01 6.290520000000000067e+01
4.014828000000000507e+00 1.001122540959999974e+01 7.546089999999999520e+01 6.289039999999999964e+01
4.023594000000000115e+00 1.002247634160000089e+01 7.546519999999999584e+01 6.287879999999999825e+01
4.032360000000000610e+00 1.003369805039999996e+01 7.546630000000000393e+01 6.286540000000000106e+01
4.041126000000000218e+00 1.004486131280000016e+01 7.546779999999999688e+01 6.285529999999999973e+01
4.049891999999999825e+00 1.005599535200000005e+01 7.546739999999999782e+01 6.284429999999999694e+01
4.058658000000000321e+00 1.006707094479999931e+01 7.546710000000000207e+01 6.283670000000000044e+01
4.067423999999999928e+00 1.007814653760000034e+01 7.546580000000000155e+01 6.282849999999999824e+01
4.076190000000000424e+00 1.008916368400000074e+01 7.547259999999999991e+01 6.282359999999999900e+01
4.084956000000000031e+00 1.010018083039999937e+01 7.548669999999999902e+01 6.281850000000000023e+01
4.093722000000000527e+00 1.011113953039999913e+01 7.552100000000000080e+01 6.281519999999999726e+01
4.102488000000000135e+00 1.012206900719999858e+01 7.555440000000000111e+01 6.280299999999999727e+01
4.111253999999999742e+00 1.013296926079999949e+01 7.558639999999999759e+01 6.279260000000000019e+01
4.120019999999999349e+00 1.014386951440000040e+01 7.561769999999999925e+01 6.277960000000000207e+01
4.128785999999999845e+00 1.015471132160000067e+01 7.564549999999999841e+01 6.279419999999999646e+01
4.137551999999999452e+00 1.016555312879999917e+01 7.566540000000000532e+01 6.280619999999999692e+01
4.146317999999999948e+00 1.017633648959999881e+01 7.568439999999999657e+01 6.281629999999999825e+01
4.155083999999999556e+00 1.018711985039999846e+01 7.570340000000000202e+01 6.283650000000000091e+01
4.163850000000000051e+00 1.019790321119999987e+01 7.572140000000000271e+01 6.285730000000000217e+01
4.172615999999999659e+00 1.020921258959999989e+01 7.555729999999999791e+01 6.267869999999999919e+01
4.181382000000000154e+00 1.021996672719999921e+01 7.560209999999999297e+01 6.267629999999999768e+01
4.190147999999999762e+00 1.023072086479999854e+01 7.565720000000000312e+01 6.270340000000000202e+01
4.198914000000000257e+00 1.024147500239999964e+01 7.569429999999999836e+01 6.272209999999999752e+01
4.207679999999999865e+00 1.025222913999999896e+01 7.573399999999999466e+01 6.273830000000000240e+01
4.216445999999999472e+00 1.026295405439999975e+01 7.574890000000000612e+01 6.274730000000000274e+01
4.225211999999999968e+00 1.027364974559999844e+01 7.576279999999999859e+01 6.275289999999999679e+01
4.233977999999999575e+00 1.028431621359999859e+01 7.577309999999999945e+01 6.275600000000000023e+01
4.242744000000000071e+00 1.029492423519999988e+01 7.578629999999999711e+01 6.275639999999999930e+01
4.251509999999999678e+00 1.030550303359999909e+01 7.579590000000000316e+01 6.275630000000000308e+01
4.260276000000000174e+00 1.031605260879999975e+01 7.580209999999999582e+01 6.275379999999999825e+01
4.269041999999999781e+00 1.032657296079999831e+01 7.579670000000000130e+01 6.275169999999999959e+01
4.277808000000000277e+00 1.033703486639999980e+01 7.579290000000000305e+01 6.274750000000000227e+01
4.286573999999999884e+00 1.034749677199999951e+01 7.578570000000000562e+01 6.274399999999999977e+01
4.295339999999999492e+00 1.035790023120000036e+01 7.578000000000000114e+01 6.273859999999999815e+01
4.304105999999999987e+00 1.036827446719999912e+01 7.577119999999999322e+01 6.273400000000000176e+01
4.312871999999999595e+00 1.037864870319999966e+01 7.576500000000000057e+01 6.272749999999999915e+01
4.321638000000000090e+00 1.038896449279999956e+01 7.576609999999999445e+01 6.272200000000000131e+01
4.330403999999999698e+00 1.039928028239999946e+01 7.577030000000000598e+01 6.272720000000000340e+01
4.339170000000000194e+00 1.040956684879999905e+01 7.577700000000000102e+01 6.273510000000000275e+01
4.347935999999999801e+00 1.041982419199999832e+01 7.579980000000000473e+01 6.273559999999999803e+01
4.356702000000000297e+00 1.043005231199999905e+01 7.581959999999999411e+01 6.272520000000000095e+01
4.365467999999999904e+00 1.044028043199999978e+01 7.584130000000000393e+01 6.272079999999999700e+01
4.374234000000000400e+00 1.045045010559999810e+01 7.585999999999999943e+01 6.271999999999999886e+01
4.383000000000000007e+00 1.046064900240000028e+01 7.588049999999999784e+01 6.271849999999999881e+01
4.391765999999999615e+00 1.047070178319999911e+01 7.579859999999999332e+01 6.249510000000000076e+01
4.400532000000000110e+00 1.048075456399999972e+01 7.583280000000000598e+01 6.254899999999999949e+01
4.409297999999999718e+00 1.049086579119999918e+01 7.586260000000000048e+01 6.259340000000000259e+01
4.418064000000000213e+00 1.050097701840000042e+01 7.587609999999999388e+01 6.261500000000000199e+01
4.426829999999999821e+00 1.051105902239999956e+01 7.588330000000000553e+01 6.264110000000000156e+01
4.435596000000000316e+00 1.052114102639999871e+01 7.588729999999999620e+01 6.265559999999999974e+01
4.444361999999999924e+00 1.053119380719999931e+01 7.589180000000000348e+01 6.267009999999999792e+01
4.453128000000000419e+00 1.054118814159999928e+01 7.589480000000000359e+01 6.267649999999999721e+01
4.461894000000000027e+00 1.055121169919999957e+01 7.589780000000000371e+01 6.268289999999999651e+01
4.470660000000000522e+00 1.056117681040000100e+01 7.590030000000000143e+01 6.268339999999999890e+01
4.479426000000000130e+00 1.057114192159999888e+01 7.588110000000000355e+01 6.268789999999999907e+01
4.488191999999999737e+00 1.058107780959999999e+01 7.585429999999999495e+01 6.270199999999999818e+01
4.496958000000000233e+00 1.059101369759999933e+01 7.582649999999999579e+01 6.272169999999999845e+01
4.505723999999999840e+00 1.060092036240000013e+01 7.579840000000000089e+01 6.272710000000000008e+01
4.514490000000000336e+00 1.061079780399999883e+01 7.576930000000000121e+01 6.273310000000000031e+01
4.523255999999999943e+00 1.062067524559999931e+01 7.574049999999999727e+01 6.273769999999999669e+01
4.532022000000000439e+00 1.063052346399999948e+01 7.573090000000000543e+01 6.274459999999999837e+01
4.540788000000000046e+00 1.064037168239999964e+01 7.572830000000000439e+01 6.274960000000000093e+01
4.549554000000000542e+00 1.065021990079999981e+01 7.572580000000000666e+01 6.275719999999999743e+01
4.558320000000000149e+00 1.066003889599999965e+01 7.572599999999999909e+01 6.276449999999999818e+01
4.567085999999999757e+00 1.066985789119999950e+01 7.572599999999999909e+01 6.277409999999999712e+01
4.575852000000000253e+00 1.067967688639999935e+01 7.572639999999999816e+01 6.278359999999999985e+01
4.584617999999999860e+00 1.068943743520000034e+01 7.572549999999999670e+01 6.278099999999999881e+01
4.593384000000000356e+00 1.069919798399999955e+01 7.572509999999999764e+01 6.277479999999999905e+01
4.602149999999999963e+00 1.070892930959999845e+01 7.572350000000000136e+01 6.277139999999999986e+01
4.610916000000000459e+00 1.071819306399999938e+01 7.583729999999999905e+01 6.265100000000000335e+01
4.619682000000000066e+00 1.072748604160000063e+01 7.583419999999999561e+01 6.271770000000000067e+01
4.628448000000000562e+00 1.073698358159999877e+01 7.584579999999999700e+01 6.275820000000000221e+01
4.637214000000000169e+00 1.074651034479999900e+01 7.585320000000000107e+01 6.278829999999999956e+01
4.645980000000000665e+00 1.075612477760000019e+01 7.586190000000000566e+01 6.280879999999999797e+01
4.654746000000000272e+00 1.076570998719999928e+01 7.586790000000000589e+01 6.282150000000000034e+01
4.663511999999999880e+00 1.077532442000000046e+01 7.587359999999999616e+01 6.282759999999999678e+01
4.672278000000000375e+00 1.078490962959999955e+01 7.587810000000000343e+01 6.283010000000000161e+01
4.681043999999999983e+00 1.079455328559999927e+01 7.588330000000000553e+01 6.282840000000000202e+01
4.689810000000000478e+00 1.080413849520000014e+01 7.588779999999999859e+01 6.282540000000000191e+01
4.698576000000000086e+00 1.081375292799999954e+01 7.589100000000000534e+01 6.281949999999999790e+01
4.707342000000000581e+00 1.082333813759999863e+01 7.588949999999999818e+01 6.281320000000000192e+01
4.716108000000000189e+00 1.083292334719999950e+01 7.588670000000000471e+01 6.282600000000000051e+01
4.724874000000000684e+00 1.084245011039999973e+01 7.588379999999999370e+01 6.284440000000000026e+01
4.733640000000000292e+00 1.085200609679999850e+01 7.588129999999999598e+01 6.286090000000000089e+01
4.742405999999999899e+00 1.086153285999999873e+01 7.587879999999999825e+01 6.287930000000000064e+01
4.751172000000000395e+00 1.087103039999999865e+01 7.587680000000000291e+01 6.287650000000000006e+01
4.759938000000000002e+00 1.088046949359999971e+01 7.587489999999999668e+01 6.287030000000000030e+01
4.768704000000000498e+00 1.088990858719999899e+01 7.590099999999999625e+01 6.286670000000000158e+01
4.777470000000000105e+00 1.089928923439999942e+01 7.592910000000000537e+01 6.286619999999999919e+01
4.786236000000000601e+00 1.090864065839999952e+01 7.595659999999999457e+01 6.284519999999999840e+01
4.795002000000000209e+00 1.091796285919999931e+01 7.598300000000000409e+01 6.282509999999999906e+01
4.803768000000000704e+00 1.092725583679999879e+01 7.600900000000000034e+01 6.282780000000000342e+01
4.812534000000000312e+00 1.093651959119999972e+01 7.603379999999999939e+01 6.282909999999999684e+01
4.821300000000000807e+00 1.094575412239999856e+01 7.603979999999999961e+01 6.282909999999999684e+01
4.830066000000000415e+00 1.095531010879999911e+01 7.599720000000000653e+01 6.247630000000000194e+01
4.838832000000000022e+00 1.096445697039999878e+01 7.601149999999999807e+01 6.247769999999999868e+01
4.847598000000000518e+00 1.097372072479999972e+01 7.602599999999999625e+01 6.250480000000000302e+01
4.856364000000000125e+00 1.098295525599999856e+01 7.603849999999999909e+01 6.251270000000000238e+01
4.865130000000000621e+00 1.099218978719999917e+01 7.604609999999999559e+01 6.252490000000000236e+01
4.873896000000000228e+00 1.100142431839999979e+01 7.605459999999999354e+01 6.251359999999999673e+01
4.882662000000000724e+00 1.101062962639999832e+01 7.605899999999999750e+01 6.251319999999999766e+01
4.891428000000000331e+00 1.101980571120000008e+01 7.606510000000000105e+01 6.253050000000000352e+01
4.900194000000000827e+00 1.102898179599999828e+01 7.608710000000000662e+01 6.255689999999999884e+01
4.908960000000000434e+00 1.103812865759999973e+01 7.611990000000000123e+01 6.258039999999999736e+01
4.917726000000000042e+00 1.104727551919999939e+01 7.612680000000000291e+01 6.259400000000000119e+01
4.926492000000000537e+00 1.105636393440000020e+01 7.613089999999999691e+01 6.258769999999999811e+01
4.935257999999999257e+00 1.106542312639999892e+01 7.613200000000000500e+01 6.258059999999999690e+01
4.944023999999999752e+00 1.107445309519999910e+01 7.613469999999999516e+01 6.257280000000000086e+01
4.952789999999999360e+00 1.108345384080000073e+01 7.613500000000000512e+01 6.256569999999999965e+01
4.961555999999999855e+00 1.109242536320000028e+01 7.613729999999999620e+01 6.255879999999999797e+01
4.970321999999999463e+00 1.110136766239999950e+01 7.613739999999999952e+01 6.255239999999999867e+01
4.979087999999999958e+00 1.111025151519999987e+01 7.613949999999999818e+01 6.254650000000000176e+01
4.987853999999999566e+00 1.111913536799999846e+01 7.613960000000000150e+01 6.254090000000000060e+01
4.996619999999999173e+00 1.112798999759999852e+01 7.614149999999999352e+01 6.253600000000000136e+01
5.005385999999999669e+00 1.113681540400000003e+01 7.614149999999999352e+01 6.253130000000000166e+01
5.014151999999999276e+00 1.114561158719999945e+01 7.614329999999999643e+01 6.252729999999999677e+01
5.022917999999999772e+00 1.115437854719999855e+01 7.614339999999999975e+01 6.252349999999999852e+01
5.031683999999999379e+00 1.116314550719999943e+01 7.614499999999999602e+01 6.251820000000000022e+01
5.040449999999999875e+00 1.117185402079999967e+01 7.614419999999999789e+01 6.250610000000000355e+01
5.049215999999999482e+00 1.117892603519999817e+01 7.597660000000000480e+01 6.254229999999999734e+01
5.057981999999999978e+00 1.118725464719999962e+01 7.598220000000000596e+01 6.259129999999999683e+01
5.066747999999999585e+00 1.119587549119999892e+01 7.600220000000000198e+01 6.262189999999999657e+01
5.075514000000000081e+00 1.120455478159999885e+01 7.602230000000000132e+01 6.263770000000000238e+01
5.084279999999999688e+00 1.121332174159999973e+01 7.603860000000000241e+01 6.266460000000000008e+01
5.093045999999999296e+00 1.122208870159999883e+01 7.605029999999999291e+01 6.267620000000000147e+01
5.101811999999999792e+00 1.123088488479999825e+01 7.606300000000000239e+01 6.268650000000000233e+01
5.110577999999999399e+00 1.123962262159999881e+01 7.607319999999999993e+01 6.268099999999999739e+01
5.119343999999999895e+00 1.124836035839999937e+01 7.608379999999999654e+01 6.266299999999999670e+01
5.128109999999999502e+00 1.125703964879999930e+01 7.608429999999999893e+01 6.264699999999999847e+01
5.136875999999999998e+00 1.126574816239999954e+01 7.608419999999999561e+01 6.263589999999999947e+01
5.145641999999999605e+00 1.127436900639999884e+01 7.608329999999999416e+01 6.262480000000000047e+01
5.154408000000000101e+00 1.128301907359999845e+01 7.608389999999999986e+01 6.261659999999999826e+01
5.163173999999999708e+00 1.129161069439999920e+01 7.608379999999999654e+01 6.260889999999999844e+01
5.171939999999999316e+00 1.130017309199999964e+01 7.608509999999999707e+01 6.260390000000000299e+01
5.180705999999999811e+00 1.130873548959999830e+01 7.608589999999999520e+01 6.259980000000000189e+01
5.189471999999999419e+00 1.131726866400000020e+01 7.606740000000000634e+01 6.259839999999999804e+01
5.198237999999999914e+00 1.132577261519999823e+01 7.604510000000000502e+01 6.258149999999999835e+01
5.207003999999999522e+00 1.133427656639999803e+01 7.602330000000000609e+01 6.256280000000000285e+01
5.215770000000000017e+00 1.134272207119999898e+01 7.600039999999999907e+01 6.254330000000000211e+01
5.224535999999999625e+00 1.135119679920000024e+01 7.597790000000000532e+01 6.252429999999999666e+01
5.233302000000000120e+00 1.135961308079999910e+01 7.595449999999999591e+01 6.250460000000000349e+01
5.242067999999999728e+00 1.136802936239999973e+01 7.593149999999999977e+01 6.249419999999999931e+01
5.250834000000000223e+00 1.137641642079999826e+01 7.590840000000000032e+01 6.249249999999999972e+01
5.259599999999999831e+00 1.138480347920000035e+01 7.590000000000000568e+01 6.249049999999999727e+01
5.268365999999999438e+00 1.139272296639999915e+01 7.590189999999999770e+01 6.223460000000000036e+01
5.277131999999999934e+00 1.140064245359999973e+01 7.591649999999999920e+01 6.233420000000000272e+01
5.285897999999999541e+00 1.140867883359999979e+01 7.593739999999999668e+01 6.239200000000000301e+01
5.294664000000000037e+00 1.141674443680000017e+01 7.594889999999999475e+01 6.242990000000000350e+01
5.303429999999999644e+00 1.142489770959999973e+01 7.596259999999999479e+01 6.245729999999999649e+01
5.312196000000000140e+00 1.143305098239999928e+01 7.597190000000000509e+01 6.247769999999999868e+01
5.320961999999999748e+00 1.144123347840000093e+01 7.598149999999999693e+01 6.249210000000000065e+01
5.329728000000000243e+00 1.144938675119999871e+01 7.598760000000000048e+01 6.250350000000000250e+01
5.338493999999999851e+00 1.145756924720000036e+01 7.598550000000000182e+01 6.251089999999999947e+01
5.347259999999999458e+00 1.146572251999999814e+01 7.598930000000000007e+01 6.251740000000000208e+01
5.356025999999999954e+00 1.147387579279999947e+01 7.599250000000000682e+01 6.252069999999999794e+01
5.364791999999999561e+00 1.148199984239999871e+01 7.599540000000000362e+01 6.252420000000000044e+01
5.373558000000000057e+00 1.149012389199999973e+01 7.599790000000000134e+01 6.252490000000000236e+01
5.382323999999999664e+00 1.149824794159999897e+01 7.600050000000000239e+01 6.253119999999999834e+01
5.391090000000000160e+00 1.150634276799999967e+01 7.600270000000000437e+01 6.254110000000000014e+01
5.399855999999999767e+00 1.151440837119999827e+01 7.600509999999999877e+01 6.255299999999999727e+01
5.408622000000000263e+00 1.152250319759999897e+01 7.600730000000000075e+01 6.255599999999999739e+01
5.417387999999999870e+00 1.153056880079999935e+01 7.600979999999999848e+01 6.255380000000000251e+01
5.426154000000000366e+00 1.153863440399999973e+01 7.601220000000000709e+01 6.254780000000000229e+01
5.434919999999999973e+00 1.154667078399999980e+01 7.601380000000000337e+01 6.253580000000000183e+01
5.443685999999999581e+00 1.155473638720000018e+01 7.601500000000000057e+01 6.252279999999999660e+01
5.452452000000000076e+00 1.156274354399999993e+01 7.601579999999999870e+01 6.251359999999999673e+01
5.461217999999999684e+00 1.157077992399999999e+01 7.601590000000000202e+01 6.250260000000000105e+01
5.469984000000000179e+00 1.157875785759999943e+01 7.601539999999999964e+01 6.250390000000000157e+01
5.478749999999999787e+00 1.158673579119999886e+01 7.601430000000000575e+01 6.251019999999999754e+01
5.487516000000000282e+00 1.159477217119999892e+01 7.612340000000000373e+01 6.237789999999999679e+01
5.496281999999999890e+00 1.160242864959999842e+01 7.613670000000000471e+01 6.243780000000000285e+01
5.505048000000000386e+00 1.161023124399999951e+01 7.614589999999999748e+01 6.247729999999999961e+01
5.513813999999999993e+00 1.161806306159999913e+01 7.615250000000000341e+01 6.251769999999999783e+01
5.522580000000000489e+00 1.162595332559999939e+01 7.615739999999999554e+01 6.255480000000000018e+01
5.531346000000000096e+00 1.163390203599999850e+01 7.616270000000000095e+01 6.257759999999999678e+01
5.540111999999999703e+00 1.164190919279999825e+01 7.616729999999999734e+01 6.259689999999999799e+01
5.548878000000000199e+00 1.164985790319999914e+01 7.617180000000000462e+01 6.259510000000000218e+01
5.557643999999999807e+00 1.165780661360000003e+01 7.617499999999999716e+01 6.258389999999999986e+01
5.566410000000000302e+00 1.166569687760000029e+01 7.617849999999999966e+01 6.257130000000000081e+01
5.575175999999999910e+00 1.167358714160000055e+01 7.618099999999999739e+01 6.256060000000000088e+01
5.583942000000000405e+00 1.168144818239999871e+01 7.618399999999999750e+01 6.254979999999999762e+01
5.592708000000000013e+00 1.168928000000000011e+01 7.618609999999999616e+01 6.254110000000000014e+01
5.601474000000000508e+00 1.169708259439999942e+01 7.618890000000000384e+01 6.253289999999999793e+01
5.610240000000000116e+00 1.170488518879999873e+01 7.619089999999999918e+01 6.252700000000000102e+01
5.619005999999999723e+00 1.171262933679999918e+01 7.619350000000000023e+01 6.251030000000000086e+01
5.627772000000000219e+00 1.172037348479999785e+01 7.619540000000000646e+01 6.248949999999999960e+01
5.636537999999999826e+00 1.172808840959999976e+01 7.620940000000000225e+01 6.247149999999999892e+01
5.645304000000000322e+00 1.173577411119999958e+01 7.623439999999999372e+01 6.245479999999999876e+01
5.654069999999999929e+00 1.174343058959999908e+01 7.625929999999999609e+01 6.243829999999999814e+01
5.662836000000000425e+00 1.175108706799999858e+01 7.628220000000000312e+01 6.245400000000000063e+01
5.671602000000000032e+00 1.175868509999999922e+01 7.629009999999999536e+01 6.246779999999999688e+01
5.680368000000000528e+00 1.176628313199999987e+01 7.629059999999999775e+01 6.248040000000000305e+01
5.689134000000000135e+00 1.177388116399999873e+01 7.629200000000000159e+01 6.248799999999999955e+01
5.697900000000000631e+00 1.178142074959999874e+01 7.629250000000000398e+01 6.249519999999999698e+01
5.706666000000000238e+00 1.178887266559999958e+01 7.594910000000000139e+01 6.217869999999999919e+01
5.715431999999999846e+00 1.179600312640000048e+01 7.590340000000000487e+01 6.219360000000000355e+01
5.724198000000000341e+00 1.180339659600000068e+01 7.590409999999999968e+01 6.220029999999999859e+01
5.732963999999999949e+00 1.181090695840000038e+01 7.590340000000000487e+01 6.218999999999999773e+01
5.741730000000000445e+00 1.181847576719999893e+01 7.591009999999999991e+01 6.218390000000000128e+01
5.750496000000000052e+00 1.182604457599999925e+01 7.591429999999999723e+01 6.219310000000000116e+01
5.759262000000000548e+00 1.183364260799999990e+01 7.592109999999999559e+01 6.220389999999999731e+01
5.768028000000000155e+00 1.184118219359999991e+01 7.592480000000000473e+01 6.220879999999999654e+01
5.776794000000000651e+00 1.184875100240000023e+01 7.592829999999999302e+01 6.221470000000000056e+01
5.785560000000000258e+00 1.185626136479999992e+01 7.592959999999999354e+01 6.221719999999999828e+01
5.794325999999999866e+00 1.186374250399999930e+01 7.593040000000000589e+01 6.222050000000000125e+01
5.803092000000000361e+00 1.187122364319999868e+01 7.592369999999999663e+01 6.222180000000000177e+01
5.811857999999999969e+00 1.187867555919999951e+01 7.589910000000000423e+01 6.222350000000000136e+01
5.820624000000000464e+00 1.188609825200000003e+01 7.587489999999999668e+01 6.222399999999999665e+01
5.829390000000000072e+00 1.189352094479999877e+01 7.585070000000000334e+01 6.222460000000000235e+01
5.838156000000000567e+00 1.190088519120000043e+01 7.582670000000000243e+01 6.222449999999999903e+01
5.846922000000000175e+00 1.190824943759999854e+01 7.580259999999999820e+01 6.222429999999999950e+01
5.855688000000000670e+00 1.191561368400000021e+01 7.578310000000000457e+01 6.222370000000000090e+01
5.864454000000000278e+00 1.192291948399999946e+01 7.578040000000000020e+01 6.222279999999999944e+01
5.873220000000000773e+00 1.193022528400000049e+01 7.577719999999999345e+01 6.222189999999999799e+01
5.881986000000000381e+00 1.193750186079999942e+01 7.577349999999999852e+01 6.222050000000000125e+01
5.890751999999999988e+00 1.194477843760000013e+01 7.576940000000000452e+01 6.221929999999999694e+01
5.899518000000000484e+00 1.195202579119999875e+01 7.576690000000000680e+01 6.221739999999999782e+01
5.908284000000000091e+00 1.195924392159999883e+01 7.576510000000000389e+01 6.221589999999999776e+01
5.917050000000000587e+00 1.196646205199999891e+01 7.576319999999999766e+01 6.221359999999999957e+01
5.925816000000000194e+00 1.197338795039999937e+01 7.573640000000000327e+01 6.197999999999999687e+01
5.934582000000000690e+00 1.198040151839999901e+01 7.573099999999999454e+01 6.202409999999999712e+01
5.943348000000000297e+00 1.198753197919999991e+01 7.573930000000000007e+01 6.207189999999999941e+01
5.952114000000000793e+00 1.199469166319999935e+01 7.574840000000000373e+01 6.209629999999999939e+01
5.960880000000000400e+00 1.200188057039999912e+01 7.576430000000000575e+01 6.213139999999999930e+01
5.969646000000000008e+00 1.200906947759999888e+01 7.577649999999999864e+01 6.216349999999999909e+01
5.978412000000000504e+00 1.201625838480000041e+01 7.578509999999999991e+01 6.219650000000000034e+01
5.987178000000000111e+00 1.202341806879999986e+01 7.579009999999999536e+01 6.222359999999999758e+01
5.995944000000000607e+00 1.203054852959999899e+01 7.579640000000000555e+01 6.224940000000000140e+01
6.004710000000000214e+00 1.203767899039999989e+01 7.580049999999999955e+01 6.225370000000000203e+01
6.013476000000000710e+00 1.204478022799999870e+01 7.580549999999999500e+01 6.226019999999999754e+01
6.022242000000000317e+00 1.205188146559999929e+01 7.580920000000000414e+01 6.226570000000000249e+01
6.031007999999999925e+00 1.205895347999999956e+01 7.581359999999999388e+01 6.227320000000000277e+01
6.039773999999999532e+00 1.206599627119999951e+01 7.581690000000000396e+01 6.228029999999999688e+01
6.048539999999999139e+00 1.207300983920000093e+01 7.582089999999999463e+01 6.228909999999999769e+01
6.057305999999999635e+00 1.208002340719999879e+01 7.582450000000000045e+01 6.229169999999999874e+01
6.066071999999999242e+00 1.208700775199999811e+01 7.582800000000000296e+01 6.229560000000000031e+01
6.074837999999999738e+00 1.209399209679999920e+01 7.582930000000000348e+01 6.229919999999999902e+01
6.083603999999999346e+00 1.210094721839999821e+01 7.581999999999999318e+01 6.230409999999999826e+01
6.092369999999999841e+00 1.210790233999999899e+01 7.581399999999999295e+01 6.230890000000000128e+01
6.101135999999999449e+00 1.211482823839999945e+01 7.581529999999999347e+01 6.231479999999999819e+01
6.109901999999999944e+00 1.212175413679999814e+01 7.581610000000000582e+01 6.232079999999999842e+01
6.118667999999999552e+00 1.212865081199999828e+01 7.581730000000000302e+01 6.232789999999999964e+01
6.127434000000000047e+00 1.213551826399999811e+01 7.581799999999999784e+01 6.232090000000000174e+01
6.136199999999999655e+00 1.214238571599999972e+01 7.581900000000000261e+01 6.230839999999999890e+01
6.144965999999999262e+00 1.214919472159999891e+01 7.599339999999999407e+01 6.211659999999999826e+01
6.153731999999999758e+00 1.215556537919999869e+01 7.597549999999999670e+01 6.214320000000000022e+01
6.162497999999999365e+00 1.216222826879999985e+01 7.597899999999999920e+01 6.215919999999999845e+01
6.171263999999999861e+00 1.216894960479999988e+01 7.597880000000000678e+01 6.215780000000000172e+01
6.180029999999999468e+00 1.217575861039999907e+01 7.598430000000000462e+01 6.215500000000000114e+01
6.188795999999999964e+00 1.218253839279999973e+01 7.599160000000000537e+01 6.214849999999999852e+01
6.197561999999999571e+00 1.218931817520000038e+01 7.600050000000000239e+01 6.216420000000000101e+01
6.206328000000000067e+00 1.219609795759999926e+01 7.600730000000000075e+01 6.217499999999999716e+01
6.215093999999999674e+00 1.220287773999999814e+01 7.601479999999999393e+01 6.218589999999999662e+01
6.223859999999999282e+00 1.220959907599999816e+01 7.602079999999999416e+01 6.219169999999999732e+01
6.232625999999999777e+00 1.221634963520000028e+01 7.602729999999999677e+01 6.219689999999999941e+01
6.241391999999999385e+00 1.222307097120000030e+01 7.603289999999999793e+01 6.219930000000000092e+01
6.250157999999999880e+00 1.222976308400000001e+01 7.603910000000000480e+01 6.220219999999999771e+01
6.258923999999999488e+00 1.223645519679999971e+01 7.604470000000000596e+01 6.220280000000000342e+01
6.267689999999999984e+00 1.224314730959999942e+01 7.605079999999999529e+01 6.220389999999999731e+01
6.276455999999999591e+00 1.224978097599999849e+01 7.605979999999999563e+01 6.220300000000000296e+01
6.285222000000000087e+00 1.225644386559999965e+01 7.607810000000000628e+01 6.220259999999999678e+01
6.293987999999999694e+00 1.226307753199999873e+01 7.609569999999999368e+01 6.220049999999999812e+01
6.302754000000000190e+00 1.226971119839999957e+01 7.611299999999999955e+01 6.219870000000000232e+01
6.311519999999999797e+00 1.227628641839999979e+01 7.612969999999999970e+01 6.219530000000000314e+01
6.320285999999999405e+00 1.228289086159999854e+01 7.614610000000000412e+01 6.219239999999999924e+01
6.329051999999999900e+00 1.228946608160000054e+01 7.616200000000000614e+01 6.218780000000000285e+01
6.337817999999999508e+00 1.229604130159999897e+01 7.617749999999999488e+01 6.219050000000000011e+01
6.346584000000000003e+00 1.230258729839999887e+01 7.619259999999999877e+01 6.219319999999999737e+01
6.355349999999999611e+00 1.230913329519999877e+01 7.620730000000000359e+01 6.219709999999999894e+01
6.364116000000000106e+00 1.231676055039999973e+01 7.620269999999999300e+01 6.190129999999999910e+01
6.372881999999999714e+00 1.232321887759999868e+01 7.618160000000000309e+01 6.190429999999999922e+01
6.381648000000000209e+00 1.232982332079999921e+01 7.618189999999999884e+01 6.193560000000000088e+01
6.390413999999999817e+00 1.233634009440000057e+01 7.618210000000000548e+01 6.194780000000000086e+01
6.399179999999999424e+00 1.234294453759999932e+01 7.618529999999999802e+01 6.196470000000000056e+01
6.407945999999999920e+00 1.234946131119999890e+01 7.618829999999999814e+01 6.197090000000000032e+01
6.416711999999999527e+00 1.235600730799999880e+01 7.620130000000000337e+01 6.197899999999999920e+01
6.425478000000000023e+00 1.236249485839999984e+01 7.621189999999999998e+01 6.198140000000000072e+01
6.434243999999999630e+00 1.236898240879999911e+01 7.622270000000000323e+01 6.198490000000000322e+01
6.443010000000000126e+00 1.237544073599999983e+01 7.623120000000000118e+01 6.198530000000000229e+01
6.451775999999999733e+00 1.238189906319999878e+01 7.623990000000000578e+01 6.198629999999999995e+01
6.460542000000000229e+00 1.238832816719999919e+01 7.625090000000000146e+01 6.198579999999999757e+01
6.469307999999999836e+00 1.239475727119999959e+01 7.626330000000000098e+01 6.198539999999999850e+01
6.478074000000000332e+00 1.240115715199999968e+01 7.627339999999999520e+01 6.198429999999999751e+01
6.486839999999999939e+00 1.240755703279999977e+01 7.628459999999999752e+01 6.198290000000000077e+01
6.495605999999999547e+00 1.241389846719999923e+01 7.629460000000000264e+01 6.198149999999999693e+01
6.504372000000000043e+00 1.242026912479999901e+01 7.630589999999999407e+01 6.197950000000000159e+01
6.513137999999999650e+00 1.242661055920000024e+01 7.631589999999999918e+01 6.197789999999999822e+01
6.521904000000000146e+00 1.243295199359999970e+01 7.632729999999999393e+01 6.197549999999999670e+01
6.530669999999999753e+00 1.243926420479999884e+01 7.633729999999999905e+01 6.197379999999999711e+01
6.539436000000000249e+00 1.244560563920000007e+01 7.634890000000000043e+01 6.197109999999999985e+01
6.548201999999999856e+00 1.245188862719999889e+01 7.635899999999999466e+01 6.196929999999999694e+01
6.556968000000000352e+00 1.245820083839999981e+01 7.637080000000000268e+01 6.196640000000000015e+01
6.565733999999999959e+00 1.246445460320000009e+01 7.638110000000000355e+01 6.197160000000000224e+01
6.574500000000000455e+00 1.247073759119999892e+01 7.639300000000000068e+01 6.197350000000000136e+01
6.583266000000000062e+00 1.247810183760000058e+01 7.627020000000000266e+01 6.186619999999999919e+01
6.592031999999999670e+00 1.248409259359999979e+01 7.627729999999999677e+01 6.189410000000000167e+01
6.600798000000000165e+00 1.249022946559999880e+01 7.629500000000000171e+01 6.192130000000000223e+01
6.609563999999999773e+00 1.249642478400000023e+01 7.631189999999999429e+01 6.192810000000000059e+01
6.618330000000000268e+00 1.250267854879999874e+01 7.632850000000000534e+01 6.193619999999999948e+01
6.627095999999999876e+00 1.250890309040000048e+01 7.634369999999999834e+01 6.193540000000000134e+01
6.635862000000000371e+00 1.251512763199999867e+01 7.635829999999999984e+01 6.193619999999999948e+01
6.644627999999999979e+00 1.252135217359999864e+01 7.636610000000000298e+01 6.193200000000000216e+01
6.653394000000000474e+00 1.252754749199999829e+01 7.636920000000000641e+01 6.192969999999999686e+01
6.662160000000000082e+00 1.253374281039999794e+01 7.637189999999999657e+01 6.192439999999999856e+01
6.670925999999999689e+00 1.253993812879999936e+01 7.637399999999999523e+01 6.192099999999999937e+01
6.679692000000000185e+00 1.254607500080000015e+01 7.637619999999999720e+01 6.191570000000000107e+01
6.688457999999999792e+00 1.255224109599999949e+01 7.637810000000000343e+01 6.191219999999999857e+01
6.697224000000000288e+00 1.255837796800000028e+01 7.638020000000000209e+01 6.190720000000000312e+01
6.705989999999999895e+00 1.256451483999999930e+01 7.637909999999999400e+01 6.190400000000000347e+01
6.714756000000000391e+00 1.257062248879999977e+01 7.636199999999999477e+01 6.189970000000000283e+01
6.723521999999999998e+00 1.257673013759999847e+01 7.634319999999999595e+01 6.189710000000000178e+01
6.732288000000000494e+00 1.258280856320000041e+01 7.632470000000000709e+01 6.189350000000000307e+01
6.741054000000000102e+00 1.258888698879999879e+01 7.630589999999999407e+01 6.189159999999999684e+01
6.749820000000000597e+00 1.259496541439999895e+01 7.628749999999999432e+01 6.188790000000000191e+01
6.758586000000000205e+00 1.260101461679999879e+01 7.626869999999999550e+01 6.188130000000000308e+01
6.767351999999999812e+00 1.260706381920000041e+01 7.625029999999999575e+01 6.187570000000000192e+01
6.776118000000000308e+00 1.261311302160000025e+01 7.623149999999999693e+01 6.187729999999999819e+01
6.784883999999999915e+00 1.261913300079999978e+01 7.621320000000000050e+01 6.187519999999999953e+01
6.793650000000000411e+00 1.262515297999999930e+01 7.619450000000000500e+01 6.187080000000000268e+01
6.802416000000000018e+00 1.263143596799999990e+01 7.634759999999999991e+01 6.175970000000000226e+01
6.811182000000000514e+00 1.263698837599999969e+01 7.632590000000000430e+01 6.184420000000000073e+01
6.819948000000000121e+00 1.264274534639999814e+01 7.630899999999999750e+01 6.188080000000000069e+01
6.828714000000000617e+00 1.264858998639999932e+01 7.629590000000000316e+01 6.189370000000000260e+01
6.837480000000000224e+00 1.265449307279999935e+01 7.628230000000000643e+01 6.189600000000000080e+01
6.846245999999999832e+00 1.266042538239999971e+01 7.626839999999999975e+01 6.189950000000000330e+01
6.855012000000000327e+00 1.266638691519999860e+01 7.625400000000000489e+01 6.191199999999999903e+01
6.863777999999999935e+00 1.267231922479999895e+01 7.623909999999999343e+01 6.192329999999999757e+01
6.872544000000000430e+00 1.267828075759999962e+01 7.622379999999999711e+01 6.193160000000000309e+01
6.881310000000000038e+00 1.268418384399999965e+01 7.620780000000000598e+01 6.194039999999999679e+01
6.890076000000000533e+00 1.269011615360000000e+01 7.619169999999999732e+01 6.194630000000000081e+01
6.898842000000000141e+00 1.269601924000000004e+01 7.617489999999999384e+01 6.195259999999999678e+01
6.907608000000000636e+00 1.270195154960000039e+01 7.615840000000000032e+01 6.195609999999999928e+01
6.916374000000000244e+00 1.270782541280000011e+01 7.614109999999999445e+01 6.195980000000000132e+01
6.925140000000000740e+00 1.271372849920000014e+01 7.612969999999999970e+01 6.196139999999999759e+01
6.933906000000000347e+00 1.271957313919999955e+01 7.612520000000000664e+01 6.196379999999999910e+01
6.942671999999999954e+00 1.272544700239999926e+01 7.612210000000000321e+01 6.196439999999999770e+01
6.951438000000000450e+00 1.273129164240000044e+01 7.611950000000000216e+01 6.196580000000000155e+01
6.960204000000000057e+00 1.273716550560000016e+01 7.611860000000000070e+01 6.196560000000000201e+01
6.968970000000000553e+00 1.274301014559999956e+01 7.611679999999999779e+01 6.196620000000000061e+01
6.977736000000000161e+00 1.274882556239999865e+01 7.611579999999999302e+01 6.196509999999999962e+01
6.986502000000000656e+00 1.275464097919999951e+01 7.611379999999999768e+01 6.196500000000000341e+01
6.995268000000000264e+00 1.276045639600000037e+01 7.611270000000000380e+01 6.196329999999999671e+01
7.004034000000000759e+00 1.276621336640000060e+01 7.611060000000000514e+01 6.196240000000000236e+01
7.012800000000000367e+00 1.277199955999999936e+01 7.610949999999999704e+01 6.196000000000000085e+01
7.021565999999999974e+00 1.277761041439999978e+01 7.602639999999999532e+01 6.184230000000000160e+01
7.030332000000000470e+00 1.278327971519999906e+01 7.604319999999999879e+01 6.186290000000000333e+01
7.039098000000000077e+00 1.278903668559999929e+01 7.605379999999999541e+01 6.189939999999999998e+01
7.047864000000000573e+00 1.279476443279999920e+01 7.606730000000000302e+01 6.191709999999999781e+01
7.056630000000000180e+00 1.280055062639999974e+01 7.607890000000000441e+01 6.192649999999999721e+01
7.065396000000000676e+00 1.280624915039999934e+01 7.609069999999999823e+01 6.192810000000000059e+01
7.074162000000000283e+00 1.281200612079999956e+01 7.610139999999999816e+01 6.192990000000000350e+01
7.082928000000000779e+00 1.281770464479999916e+01 7.611249999999999716e+01 6.192730000000000246e+01
7.091694000000000386e+00 1.282340316879999875e+01 7.612250000000000227e+01 6.192419999999999902e+01
7.100460000000000882e+00 1.282907246959999803e+01 7.613299999999999557e+01 6.191799999999999926e+01
7.109226000000000489e+00 1.283477099359999940e+01 7.614239999999999498e+01 6.191720000000000113e+01
7.117992000000000097e+00 1.284044029439999868e+01 7.615260000000000673e+01 6.191510000000000247e+01
7.126757999999999704e+00 1.284610959519999795e+01 7.616190000000000282e+01 6.191250000000000142e+01
7.135523999999999312e+00 1.285174967279999869e+01 7.617189999999999372e+01 6.190760000000000218e+01
7.144289999999999807e+00 1.285738975039999943e+01 7.618120000000000402e+01 6.191129999999999711e+01
7.153055999999999415e+00 1.286302982799999839e+01 7.619110000000000582e+01 6.192090000000000316e+01
7.161821999999999910e+00 1.286866990560000090e+01 7.620029999999999859e+01 6.193050000000000210e+01
7.170587999999999518e+00 1.287430998319999986e+01 7.621030000000000371e+01 6.193670000000000186e+01
7.179354000000000013e+00 1.287995006080000060e+01 7.621949999999999648e+01 6.194270000000000209e+01
7.188119999999999621e+00 1.288559013839999956e+01 7.622950000000000159e+01 6.193209999999999837e+01
7.196885999999999228e+00 1.289120099279999998e+01 7.623869999999999436e+01 6.192240000000000322e+01
7.205651999999999724e+00 1.289681184720000040e+01 7.624880000000000280e+01 6.191259999999999764e+01
7.214417999999999331e+00 1.290239347840000050e+01 7.625799999999999557e+01 6.190370000000000061e+01
7.223183999999999827e+00 1.290794588639999851e+01 7.626810000000000400e+01 6.189479999999999649e+01
7.231949999999999434e+00 1.291352751759999862e+01 7.627740000000000009e+01 6.188660000000000139e+01
7.240715999999999930e+00 1.291931371119999916e+01 7.627889999999999304e+01 6.156080000000000041e+01
7.249481999999999537e+00 1.292431087839999826e+01 7.628090000000000259e+01 6.164489999999999981e+01
7.258248000000000033e+00 1.292957105440000021e+01 7.628579999999999472e+01 6.170300000000000296e+01
7.267013999999999641e+00 1.293488967679999924e+01 7.629640000000000555e+01 6.173479999999999990e+01
7.275779999999999248e+00 1.294026674559999890e+01 7.630719999999999459e+01 6.175909999999999656e+01
7.284545999999999744e+00 1.294564381439999856e+01 7.631069999999999709e+01 6.177439999999999998e+01
7.293311999999999351e+00 1.295102088320000000e+01 7.631260000000000332e+01 6.178529999999999944e+01
7.302077999999999847e+00 1.295642717519999998e+01 7.631419999999999959e+01 6.179290000000000305e+01
7.310843999999999454e+00 1.296180424399999964e+01 7.631629999999999825e+01 6.179800000000000182e+01
7.319609999999999950e+00 1.296715208959999899e+01 7.631100000000000705e+01 6.180210000000000292e+01
7.328375999999999557e+00 1.297252915839999865e+01 7.630639999999999645e+01 6.180440000000000111e+01
7.337142000000000053e+00 1.297787700399999977e+01 7.630410000000000537e+01 6.180669999999999931e+01
7.345907999999999660e+00 1.298322484959999912e+01 7.630299999999999727e+01 6.180740000000000123e+01
7.354674000000000156e+00 1.298854347199999992e+01 7.630070000000000618e+01 6.180870000000000175e+01
7.363439999999999763e+00 1.299389131759999927e+01 7.629949999999999477e+01 6.180850000000000222e+01
7.372205999999999371e+00 1.299920994000000007e+01 7.629720000000000368e+01 6.180899999999999750e+01
7.380971999999999866e+00 1.300452856239999910e+01 7.629590000000000316e+01 6.180819999999999936e+01
7.389737999999999474e+00 1.300981796159999782e+01 7.629349999999999454e+01 6.180830000000000268e+01
7.398503999999999969e+00 1.301513658399999862e+01 7.629219999999999402e+01 6.180709999999999837e+01
7.407269999999999577e+00 1.302042598319999911e+01 7.628969999999999629e+01 6.180680000000000263e+01
7.416036000000000072e+00 1.302571538239999960e+01 7.628839999999999577e+01 6.180530000000000257e+01
7.424801999999999680e+00 1.303097555839999799e+01 7.628589999999999804e+01 6.180469999999999686e+01
7.433568000000000175e+00 1.303626495760000026e+01 7.628459999999999752e+01 6.180299999999999727e+01
7.442333999999999783e+00 1.304152513359999865e+01 7.628209999999999980e+01 6.180219999999999914e+01
7.451099999999999390e+00 1.304678530959999883e+01 7.628069999999999595e+01 6.180030000000000001e+01
7.459865999999999886e+00 1.305289295839999930e+01 7.633429999999999893e+01 6.174640000000000128e+01
7.468631999999999493e+00 1.305791934879999872e+01 7.632750000000000057e+01 6.174920000000000186e+01
7.477397999999999989e+00 1.306309185519999971e+01 7.632290000000000418e+01 6.175829999999999842e+01
7.486163999999999596e+00 1.306823513839999862e+01 7.632580000000000098e+01 6.176299999999999812e+01
7.494930000000000092e+00 1.307343686799999993e+01 7.632500000000000284e+01 6.176780000000000115e+01
7.503695999999999700e+00 1.307863859759999947e+01 7.632699999999999818e+01 6.176989999999999981e+01
7.512462000000000195e+00 1.308386955039999933e+01 7.632580000000000098e+01 6.177179999999999893e+01
7.521227999999999803e+00 1.308904205679999855e+01 7.632680000000000575e+01 6.177219999999999800e+01
7.529994000000000298e+00 1.309424378639999986e+01 7.632479999999999620e+01 6.178150000000000119e+01
7.538759999999999906e+00 1.309941629279999908e+01 7.632450000000000045e+01 6.179480000000000217e+01
7.547525999999999513e+00 1.310461802239999862e+01 7.632059999999999889e+01 6.181000000000000227e+01
7.556292000000000009e+00 1.310979052879999962e+01 7.631759999999999877e+01 6.183679999999999666e+01
7.565057999999999616e+00 1.311496303520000062e+01 7.631279999999999575e+01 6.186410000000000053e+01
7.573824000000000112e+00 1.312010631839999952e+01 7.630949999999999989e+01 6.187890000000000157e+01
7.582589999999999719e+00 1.312527882480000052e+01 7.630450000000000443e+01 6.189030000000000342e+01
7.591356000000000215e+00 1.313045133119999974e+01 7.630100000000000193e+01 6.190189999999999770e+01
7.600121999999999822e+00 1.313559461439999865e+01 7.629959999999999809e+01 6.190050000000000097e+01
7.608888000000000318e+00 1.314070867439999901e+01 7.630100000000000193e+01 6.189339999999999975e+01
7.617653999999999925e+00 1.314582273439999938e+01 7.630979999999999563e+01 6.188709999999999667e+01
7.626419999999999533e+00 1.315093679439999974e+01 7.631980000000000075e+01 6.188020000000000209e+01
7.635186000000000028e+00 1.315602163119999979e+01 7.632850000000000534e+01 6.187409999999999854e+01
7.643951999999999636e+00 1.316110646799999984e+01 7.633830000000000382e+01 6.186730000000000018e+01
7.652718000000000131e+00 1.316619130479999988e+01 7.634690000000000509e+01 6.186140000000000327e+01
7.661483999999999739e+00 1.317124691839999961e+01 7.635649999999999693e+01 6.185490000000000066e+01
7.670250000000000234e+00 1.317627330879999903e+01 7.636499999999999488e+01 6.184909999999999997e+01
7.679015999999999842e+00 1.318241018079999982e+01 7.637560000000000571e+01 6.171699999999999875e+01
7.687782000000000338e+00 1.318714433919999962e+01 7.638710000000000377e+01 6.174989999999999668e+01
7.696547999999999945e+00 1.319208305999999986e+01 7.639579999999999416e+01 6.178300000000000125e+01
7.705314000000000441e+00 1.319705100400000042e+01 7.640659999999999741e+01 6.179299999999999926e+01
7.714080000000000048e+00 1.320207739439999806e+01 7.640999999999999659e+01 6.180030000000000001e+01
7.722845999999999655e+00 1.320707456159999893e+01 7.641500000000000625e+01 6.180199999999999960e+01
7.731612000000000151e+00 1.321210095200000012e+01 7.641479999999999961e+01 6.180550000000000210e+01
7.740377999999999759e+00 1.321712734239999953e+01 7.641519999999999868e+01 6.181770000000000209e+01
7.749144000000000254e+00 1.322212450959999863e+01 7.641310000000000002e+01 6.182930000000000348e+01
7.757909999999999862e+00 1.322712167679999951e+01 7.641089999999999804e+01 6.183919999999999817e+01
7.766676000000000357e+00 1.323214806719999892e+01 7.640730000000000643e+01 6.184850000000000136e+01
7.775441999999999965e+00 1.323711601119999948e+01 7.640430000000000632e+01 6.185679999999999978e+01
7.784208000000000460e+00 1.324208395519999826e+01 7.640290000000000248e+01 6.185719999999999885e+01
7.792974000000000068e+00 1.324705189919999881e+01 7.640519999999999357e+01 6.184570000000000078e+01
7.801740000000000563e+00 1.325201984319999937e+01 7.640749999999999886e+01 6.183409999999999940e+01
7.810506000000000171e+00 1.325692934079999930e+01 7.640959999999999752e+01 6.182300000000000040e+01
7.819271999999999778e+00 1.326186806159999954e+01 7.641179999999999950e+01 6.181170000000000186e+01
7.828038000000000274e+00 1.326677755919999946e+01 7.641379999999999484e+01 6.180109999999999815e+01
7.836803999999999881e+00 1.327168705679999938e+01 7.641620000000000346e+01 6.179019999999999868e+01
7.845570000000000377e+00 1.327656733119999899e+01 7.641809999999999548e+01 6.178000000000000114e+01
7.854335999999999984e+00 1.328144760560000037e+01 7.642059999999999320e+01 6.176959999999999695e+01
7.863102000000000480e+00 1.328632787999999998e+01 7.642260000000000275e+01 6.175990000000000180e+01
7.871868000000000087e+00 1.329117893119999927e+01 7.642520000000000380e+01 6.174989999999999668e+01
7.880634000000000583e+00 1.329602998239999856e+01 7.642740000000000578e+01 6.174090000000000344e+01
7.889400000000000190e+00 1.330088103359999963e+01 7.643899999999999295e+01 6.173140000000000072e+01
7.898165999999999798e+00 1.330701790559999864e+01 7.645010000000000616e+01 6.170459999999999923e+01
7.906932000000000293e+00 1.331160594799999863e+01 7.646229999999999905e+01 6.170250000000000057e+01
7.915697999999999901e+00 1.331634010639999843e+01 7.646540000000000248e+01 6.170759999999999934e+01
7.924464000000000397e+00 1.332110348800000033e+01 7.648040000000000305e+01 6.170320000000000249e+01
7.933230000000000004e+00 1.332592531599999930e+01 7.648659999999999570e+01 6.170040000000000191e+01
7.941996000000000500e+00 1.333071792079999973e+01 7.649720000000000653e+01 6.169319999999999737e+01
7.950762000000000107e+00 1.333553974880000048e+01 7.649779999999999802e+01 6.168760000000000332e+01
7.959528000000000603e+00 1.334033235359999914e+01 7.650100000000000477e+01 6.167909999999999826e+01
7.968294000000000210e+00 1.334512495839999957e+01 7.649960000000000093e+01 6.167219999999999658e+01
7.977060000000000706e+00 1.334988833999999791e+01 7.650050000000000239e+01 6.166349999999999909e+01
7.985826000000000313e+00 1.335465172159999980e+01 7.650369999999999493e+01 6.165639999999999787e+01
7.994591999999999921e+00 1.335938587999999960e+01 7.650889999999999702e+01 6.164789999999999992e+01
8.003358000000000416e+00 1.336414926159999972e+01 7.651160000000000139e+01 6.164090000000000202e+01
8.012124000000000024e+00 1.336888341999999952e+01 7.651600000000000534e+01 6.163280000000000314e+01
8.020889999999999631e+00 1.337358835519999900e+01 7.651850000000000307e+01 6.162610000000000099e+01
8.029656000000001015e+00 1.337829329040000026e+01 7.652240000000000464e+01 6.161849999999999739e+01
8.038422000000000622e+00 1.338299822559999797e+01 7.652469999999999573e+01 6.161209999999999809e+01
8.047188000000000230e+00 1.338770316079999922e+01 7.652840000000000487e+01 6.160499999999999687e+01
8.055953999999999837e+00 1.339237887279999839e+01 7.653060000000000684e+01 6.159909999999999997e+01
8.064720000000001221e+00 1.339705458479999933e+01 7.653409999999999513e+01 6.159320000000000306e+01
8.073486000000000828e+00 1.340170107359999996e+01 7.653629999999999711e+01 6.159199999999999875e+01
8.082252000000000436e+00 1.340634756240000058e+01 7.653959999999999297e+01 6.159000000000000341e+01
8.091018000000000043e+00 1.341099405119999943e+01 7.654179999999999495e+01 6.158879999999999910e+01
8.099783999999999651e+00 1.341564054000000006e+01 7.654510000000000502e+01 6.159510000000000218e+01
8.108550000000001035e+00 1.342025780559999859e+01 7.654720000000000368e+01 6.160710000000000264e+01
8.117316000000000642e+00 1.342525497279999946e+01 7.629080000000000439e+01 6.148080000000000211e+01
8.126082000000000249e+00 1.342946311359999889e+01 7.625289999999999679e+01 6.152029999999999887e+01
8.134847999999999857e+00 1.343384659359999844e+01 7.625650000000000261e+01 6.154639999999999844e+01
8.143614000000001241e+00 1.343834696639999926e+01 7.625870000000000459e+01 6.155749999999999744e+01
8.152380000000000848e+00 1.344287656239999862e+01 7.626850000000000307e+01 6.156569999999999965e+01
8.161146000000000456e+00 1.344743538159999829e+01 7.627479999999999905e+01 6.156730000000000302e+01
8.169912000000000063e+00 1.345199420079999797e+01 7.628520000000000323e+01 6.156860000000000355e+01
8.178677999999999670e+00 1.345655301999999942e+01 7.629240000000000066e+01 6.156629999999999825e+01
8.187444000000001054e+00 1.346111183919999910e+01 7.630180000000000007e+01 6.156459999999999866e+01
8.196210000000000662e+00 1.346567065839999877e+01 7.629879999999999995e+01 6.156080000000000041e+01
8.204976000000000269e+00 1.347022947759999845e+01 7.629819999999999425e+01 6.155799999999999983e+01
8.213741999999999877e+00 1.347475907359999958e+01 7.629540000000000077e+01 6.155389999999999873e+01
8.222507999999999484e+00 1.347928866960000072e+01 7.629470000000000596e+01 6.155080000000000240e+01
8.231273999999999091e+00 1.348381826559999830e+01 7.629229999999999734e+01 6.154690000000000083e+01
8.240039999999998699e+00 1.348834786159999943e+01 7.628810000000000002e+01 6.155049999999999955e+01
8.248806000000000083e+00 1.349284823439999847e+01 7.628230000000000643e+01 6.156009999999999849e+01
8.257571999999999690e+00 1.349734860719999929e+01 7.627790000000000248e+01 6.157030000000000314e+01
8.266337999999999298e+00 1.350181975679999979e+01 7.627200000000000557e+01 6.157999999999999829e+01
8.275103999999998905e+00 1.350632012959999884e+01 7.626739999999999498e+01 6.159020000000000294e+01
8.283870000000000289e+00 1.351079127919999934e+01 7.626160000000000139e+01 6.160020000000000095e+01
8.292635999999999896e+00 1.351526242879999984e+01 7.625679999999999836e+01 6.161050000000000182e+01
8.301401999999999504e+00 1.351970435519999825e+01 7.625100000000000477e+01 6.162069999999999936e+01
8.310167999999999111e+00 1.352414628159999843e+01 7.624620000000000175e+01 6.163089999999999691e+01
8.318934000000000495e+00 1.352858820800000039e+01 7.624049999999999727e+01 6.163969999999999771e+01
8.327700000000000102e+00 1.353303013439999880e+01 7.623560000000000514e+01 6.164860000000000184e+01
8.336465999999999710e+00 1.353753050719999962e+01 7.632840000000000202e+01 6.156539999999999679e+01
8.345231999999999317e+00 1.354121263039999867e+01 7.629130000000000678e+01 6.162259999999999849e+01
8.353997999999998925e+00 1.354524543199999798e+01 7.630190000000000339e+01 6.166310000000000002e+01
8.362764000000000308e+00 1.354945357279999918e+01 7.630389999999999873e+01 6.168930000000000291e+01
8.371529999999999916e+00 1.355380782960000019e+01 7.631600000000000250e+01 6.171359999999999957e+01
8.380295999999999523e+00 1.355822053279999828e+01 7.632099999999999795e+01 6.173230000000000217e+01
8.389061999999999131e+00 1.356266245920000024e+01 7.633119999999999550e+01 6.174669999999999703e+01
8.397828000000000515e+00 1.356710438559999865e+01 7.633530000000000371e+01 6.176539999999999964e+01
8.406594000000000122e+00 1.357154631199999884e+01 7.634239999999999782e+01 6.178730000000000189e+01
8.415359999999999729e+00 1.357598823839999902e+01 7.634499999999999886e+01 6.180859999999999843e+01
8.424125999999999337e+00 1.358045938799999952e+01 7.634999999999999432e+01 6.182719999999999771e+01
8.432891999999998944e+00 1.358490131439999793e+01 7.635989999999999611e+01 6.183239999999999981e+01
8.441658000000000328e+00 1.358937246399999843e+01 7.637609999999999388e+01 6.183639999999999759e+01
8.450423999999999936e+00 1.359381439039999862e+01 7.638949999999999818e+01 6.183149999999999835e+01
8.459189999999999543e+00 1.359825631680000058e+01 7.640439999999999543e+01 6.182220000000000226e+01
8.467955999999999150e+00 1.360266902000000044e+01 7.641689999999999827e+01 6.181340000000000146e+01
8.476722000000000534e+00 1.360708172319999854e+01 7.643089999999999407e+01 6.180400000000000205e+01
8.485488000000000142e+00 1.361146520319999986e+01 7.644280000000000541e+01 6.179509999999999792e+01
8.494253999999999749e+00 1.361587790639999795e+01 7.645210000000000150e+01 6.178589999999999804e+01
8.503019999999999357e+00 1.362023216319999896e+01 7.645210000000000150e+01 6.177709999999999724e+01
8.511785999999998964e+00 1.362461564319999852e+01 7.645329999999999870e+01 6.176809999999999690e+01
8.520552000000000348e+00 1.362896989999999953e+01 7.645340000000000202e+01 6.175950000000000273e+01
8.529317999999999955e+00 1.363332415679999876e+01 7.645459999999999923e+01 6.175059999999999860e+01
8.538083999999999563e+00 1.363764919039999945e+01 7.645480000000000587e+01 6.174190000000000111e+01
8.546849999999999170e+00 1.364197422400000015e+01 7.645610000000000639e+01 6.173100000000000165e+01
8.555616000000000554e+00 1.364647459679999919e+01 7.646949999999999648e+01 6.141779999999999973e+01
8.564382000000000161e+00 1.365039050560000078e+01 7.646949999999999648e+01 6.149849999999999994e+01
8.573147999999999769e+00 1.365451097679999926e+01 7.647220000000000084e+01 6.154860000000000042e+01
8.581913999999999376e+00 1.365868989439999837e+01 7.648300000000000409e+01 6.157650000000000290e+01
8.590679999999998984e+00 1.366295648160000020e+01 7.648930000000000007e+01 6.159530000000000172e+01
8.599446000000000367e+00 1.366719384559999995e+01 7.649850000000000705e+01 6.160490000000000066e+01
8.608211999999999975e+00 1.367146043280000001e+01 7.650300000000000011e+01 6.161059999999999803e+01
8.616977999999999582e+00 1.367569779679999975e+01 7.651000000000000512e+01 6.161180000000000234e+01
8.625743999999999190e+00 1.367996438399999803e+01 7.651300000000000523e+01 6.161119999999999663e+01
8.634510000000000574e+00 1.368420174799999955e+01 7.651789999999999736e+01 6.160840000000000316e+01
8.643276000000000181e+00 1.368843911199999930e+01 7.651940000000000452e+01 6.160479999999999734e+01
8.652041999999999788e+00 1.369264725280000050e+01 7.652280000000000371e+01 6.160020000000000095e+01
8.660807999999999396e+00 1.369685539359999993e+01 7.652389999999999759e+01 6.159980000000000189e+01
8.669574000000000780e+00 1.370106353439999936e+01 7.652679999999999438e+01 6.160119999999999862e+01
8.678340000000000387e+00 1.370524245199999847e+01 7.651850000000000307e+01 6.160190000000000055e+01
8.687105999999999995e+00 1.370942136959999935e+01 7.650849999999999795e+01 6.160240000000000293e+01
8.695871999999999602e+00 1.371360028719999846e+01 7.649899999999999523e+01 6.160459999999999781e+01
8.704637999999999209e+00 1.371777920479999935e+01 7.650119999999999720e+01 6.160490000000000066e+01
8.713404000000000593e+00 1.372192889919999814e+01 7.650169999999999959e+01 6.160699999999999932e+01
8.722170000000000201e+00 1.372607859359999871e+01 7.650379999999999825e+01 6.160920000000000130e+01
8.730935999999999808e+00 1.373019906479999896e+01 7.650440000000000396e+01 6.161070000000000135e+01
8.739701999999999416e+00 1.373434875919999953e+01 7.650629999999999598e+01 6.160770000000000124e+01
8.748468000000000799e+00 1.373846923039999801e+01 7.650700000000000500e+01 6.160269999999999868e+01
8.757234000000000407e+00 1.374256047839999972e+01 7.650889999999999702e+01 6.159819999999999851e+01
8.766000000000000014e+00 1.374668094959999998e+01 7.650960000000000605e+01 6.159320000000000306e+01
8.774765999999999622e+00 1.375094753680000004e+01 7.648439999999999372e+01 6.130859999999999843e+01
8.783531999999999229e+00 1.375509723120000061e+01 7.647870000000000346e+01 6.134120000000000061e+01
8.792297999999998837e+00 1.375930537200000003e+01 7.647310000000000230e+01 6.138609999999999900e+01
8.801064000000000220e+00 1.376342584320000029e+01 7.647589999999999577e+01 6.140749999999999886e+01
8.809829999999999828e+00 1.376757553759999908e+01 7.647709999999999297e+01 6.142949999999999733e+01
8.818595999999999435e+00 1.377163756239999870e+01 7.648040000000000305e+01 6.144019999999999726e+01
8.827361999999999043e+00 1.377575803359999895e+01 7.648229999999999507e+01 6.145190000000000197e+01
8.836128000000000426e+00 1.377982005839999857e+01 7.648510000000000275e+01 6.145689999999999742e+01
8.844893999999998258e+00 1.378388208319999819e+01 7.648699999999999477e+01 6.146620000000000061e+01
8.853659999999999641e+00 1.378791488479999927e+01 7.648930000000000007e+01 6.147079999999999700e+01
8.862425999999999249e+00 1.379197690959999889e+01 7.649110000000000298e+01 6.147679999999999723e+01
8.871192000000000633e+00 1.379598048799999965e+01 7.649299999999999500e+01 6.147939999999999827e+01
8.879957999999998464e+00 1.380001328959999896e+01 7.649490000000000123e+01 6.148319999999999652e+01
8.888723999999999847e+00 1.380401686799999794e+01 7.649679999999999325e+01 6.148440000000000083e+01
8.897489999999999455e+00 1.380802044639999870e+01 7.649880000000000280e+01 6.148669999999999902e+01
8.906256000000000839e+00 1.381199480159999915e+01 7.650140000000000384e+01 6.148680000000000234e+01
8.915021999999998670e+00 1.381596915679999960e+01 7.650499999999999545e+01 6.148799999999999955e+01
8.923788000000000054e+00 1.381994351200000004e+01 7.650839999999999463e+01 6.148729999999999762e+01
8.932553999999999661e+00 1.382391786720000049e+01 7.651220000000000709e+01 6.148749999999999716e+01
8.941320000000001045e+00 1.382786299920000062e+01 7.651569999999999538e+01 6.148729999999999762e+01
8.950085999999998876e+00 1.383183735439999928e+01 7.651970000000000027e+01 6.149280000000000257e+01
8.958852000000000260e+00 1.383575326319999910e+01 7.652330000000000609e+01 6.149710000000000321e+01
8.967617999999999867e+00 1.383969839519999923e+01 7.652750000000000341e+01 6.150659999999999883e+01
8.976383999999999475e+00 1.384361430399999904e+01 7.653130000000000166e+01 6.151539999999999964e+01
8.985149999999999082e+00 1.384755943600000094e+01 7.653560000000000230e+01 6.152000000000000313e+01
8.993916000000000466e+00 1.385141689839999835e+01 7.651999999999999602e+01 6.131040000000000134e+01
9.002682000000000073e+00 1.385509902159999918e+01 7.651919999999999789e+01 6.134669999999999845e+01
9.011447999999999681e+00 1.385892726079999981e+01 7.651500000000000057e+01 6.138100000000000023e+01
9.020213999999999288e+00 1.386278472319999899e+01 7.652079999999999416e+01 6.139849999999999852e+01
9.028980000000000672e+00 1.386670063199999881e+01 7.652339999999999520e+01 6.141559999999999775e+01
9.037745999999998503e+00 1.387055809439999976e+01 7.653010000000000446e+01 6.142439999999999856e+01
9.046511999999999887e+00 1.387447400319999780e+01 7.653379999999999939e+01 6.143339999999999890e+01
9.055277999999999494e+00 1.387836068880000084e+01 7.654000000000000625e+01 6.144369999999999976e+01
9.064044000000000878e+00 1.388224737440000034e+01 7.654420000000000357e+01 6.145580000000000354e+01
9.072809999999998709e+00 1.388610483679999952e+01 7.654739999999999611e+01 6.146589999999999776e+01
9.081576000000000093e+00 1.388999152239999901e+01 7.654730000000000700e+01 6.147579999999999956e+01
9.090341999999999700e+00 1.389384898479999997e+01 7.654869999999999663e+01 6.148469999999999658e+01
9.099108000000001084e+00 1.389770644719999915e+01 7.654850000000000421e+01 6.149329999999999785e+01
9.107873999999998915e+00 1.390156390959999833e+01 7.654940000000000566e+01 6.150150000000000006e+01
9.116640000000000299e+00 1.390539214879999896e+01 7.654909999999999570e+01 6.150909999999999656e+01
9.125405999999999906e+00 1.390924961119999992e+01 7.654970000000000141e+01 6.151689999999999969e+01
9.134171999999999514e+00 1.391307785039999878e+01 7.654919999999999902e+01 6.152380000000000138e+01
9.142937999999999121e+00 1.391690608959999942e+01 7.654959999999999809e+01 6.153119999999999834e+01
9.151704000000000505e+00 1.392073432879999828e+01 7.654900000000000659e+01 6.153770000000000095e+01
9.160470000000000113e+00 1.392453334479999860e+01 7.654909999999999570e+01 6.154129999999999967e+01
9.169235999999999720e+00 1.392836158399999924e+01 7.654840000000000089e+01 6.153770000000000095e+01
9.178001999999999327e+00 1.393216059999999956e+01 7.654829999999999757e+01 6.153459999999999752e+01
9.186768000000000711e+00 1.393598883919999842e+01 7.654739999999999611e+01 6.153029999999999688e+01
9.195533999999998542e+00 1.393978785520000052e+01 7.654720000000000368e+01 6.152660000000000196e+01
9.204299999999999926e+00 1.394358687119999907e+01 7.654619999999999891e+01 6.152159999999999940e+01
9.213065999999999534e+00 1.394823335999999969e+01 7.655010000000000048e+01 6.140959999999999752e+01
9.221832000000000917e+00 1.395176936719999894e+01 7.656069999999999709e+01 6.144250000000000256e+01
9.230597999999998748e+00 1.395542226719999945e+01 7.656560000000000343e+01 6.146659999999999968e+01
9.239364000000000132e+00 1.395910439039999851e+01 7.657519999999999527e+01 6.148199999999999932e+01
9.248129999999999740e+00 1.396281573679999788e+01 7.658199999999999363e+01 6.149560000000000315e+01
9.256896000000001123e+00 1.396652708319999903e+01 7.659029999999999916e+01 6.150390000000000157e+01
9.265661999999998955e+00 1.397023842960000017e+01 7.659650000000000603e+01 6.151230000000000331e+01
9.274428000000000338e+00 1.397397899919999986e+01 7.660309999999999775e+01 6.151539999999999964e+01
9.283193999999999946e+00 1.397769034559999923e+01 7.660840000000000316e+01 6.151619999999999777e+01
9.291960000000001330e+00 1.398140169199999860e+01 7.661360000000000525e+01 6.151469999999999771e+01
9.300725999999999161e+00 1.398511303839999975e+01 7.661820000000000164e+01 6.151400000000000290e+01
9.309492000000000544e+00 1.398882438479999912e+01 7.662080000000000268e+01 6.151129999999999853e+01
9.318258000000000152e+00 1.399253573120000027e+01 7.662109999999999843e+01 6.150900000000000034e+01
9.327023999999999759e+00 1.399621785439999933e+01 7.662109999999999843e+01 6.150489999999999924e+01
9.335789999999999367e+00 1.399989997759999838e+01 7.662090000000000600e+01 6.150139999999999674e+01
9.344556000000000751e+00 1.400358210079999921e+01 7.662040000000000362e+01 6.149640000000000128e+01
9.353322000000000358e+00 1.400726422400000004e+01 7.661990000000000123e+01 6.149199999999999733e+01
9.362087999999999965e+00 1.401094634719999910e+01 7.661889999999999645e+01 6.148610000000000042e+01
9.370853999999999573e+00 1.401459924719999961e+01 7.661809999999999832e+01 6.148100000000000165e+01
9.379620000000000957e+00 1.401825214720000012e+01 7.661669999999999447e+01 6.147429999999999950e+01
9.388385999999998788e+00 1.402190504719999886e+01 7.661560000000000059e+01 6.146840000000000259e+01
9.397152000000000172e+00 1.402555794719999938e+01 7.661390000000000100e+01 6.146099999999999852e+01
9.405917999999999779e+00 1.402921084719999989e+01 7.661249999999999716e+01 6.145430000000000348e+01
9.414684000000001163e+00 1.403286374720000040e+01 7.661050000000000182e+01 6.144619999999999749e+01
9.423449999999998994e+00 1.403648742400000060e+01 7.660890000000000555e+01 6.143889999999999674e+01
9.432216000000000378e+00 1.404052022559999990e+01 7.657500000000000284e+01 6.139320000000000022e+01
9.440981999999999985e+00 1.404379322399999985e+01 7.656740000000000634e+01 6.140070000000000050e+01
9.449748000000001369e+00 1.404727078479999847e+01 7.657250000000000512e+01 6.141219999999999857e+01
9.458513999999999200e+00 1.405077756879999917e+01 7.658020000000000493e+01 6.141680000000000206e+01
9.467280000000000584e+00 1.405434279919999874e+01 7.658839999999999293e+01 6.142130000000000223e+01
9.476046000000000191e+00 1.405790802960000008e+01 7.659539999999999793e+01 6.142159999999999798e+01
9.484811999999999799e+00 1.406150248319999818e+01 7.660169999999999391e+01 6.142159999999999798e+01
9.493577999999999406e+00 1.406509693679999806e+01 7.660389999999999588e+01 6.141919999999999646e+01
9.502344000000000790e+00 1.406869139039999972e+01 7.660179999999999723e+01 6.141649999999999920e+01
9.511110000000000397e+00 1.407225662079999928e+01 7.659829999999999472e+01 6.141259999999999764e+01
9.519876000000000005e+00 1.407582185119999885e+01 7.659489999999999554e+01 6.140829999999999700e+01
9.528641999999999612e+00 1.407938708159999841e+01 7.659029999999999916e+01 6.140339999999999776e+01
9.537408000000000996e+00 1.408298153519999829e+01 7.658620000000000516e+01 6.139809999999999945e+01
9.546174000000000603e+00 1.408651754239999931e+01 7.658129999999999882e+01 6.139240000000000208e+01
9.554940000000000211e+00 1.409008277280000065e+01 7.658060000000000400e+01 6.138620000000000232e+01
9.563705999999999818e+00 1.409361877999999990e+01 7.657930000000000348e+01 6.138060000000000116e+01
9.572472000000001202e+00 1.409718401039999947e+01 7.657850000000000534e+01 6.137480000000000047e+01
9.581237999999999033e+00 1.410072001759999871e+01 7.657720000000000482e+01 6.136910000000000309e+01
9.590004000000000417e+00 1.410425602479999796e+01 7.657649999999999579e+01 6.136249999999999716e+01
9.598770000000000024e+00 1.410776280879999867e+01 7.657519999999999527e+01 6.135799999999999699e+01
9.607536000000001408e+00 1.411129881599999791e+01 7.657460000000000377e+01 6.136240000000000094e+01
9.616301999999999239e+00 1.411483482319999894e+01 7.657340000000000657e+01 6.136719999999999686e+01
9.625068000000000623e+00 1.411834160719999964e+01 7.657290000000000418e+01 6.137129999999999797e+01
9.633834000000000231e+00 1.412184839119999857e+01 7.657189999999999941e+01 6.137550000000000239e+01
9.642600000000001614e+00 1.412538439839999960e+01 7.657160000000000366e+01 6.137780000000000058e+01
9.651365999999999445e+00 1.412915419119999960e+01 7.639109999999999445e+01 6.132229999999999848e+01
9.660132000000000829e+00 1.413207651119999930e+01 7.633419999999999561e+01 6.133529999999999660e+01
9.668898000000000437e+00 1.413523261679999976e+01 7.634029999999999916e+01 6.134510000000000218e+01
9.677664000000000044e+00 1.413859328480000066e+01 7.633440000000000225e+01 6.134579999999999700e+01
9.686429999999999652e+00 1.414201239919999864e+01 7.634099999999999397e+01 6.134620000000000317e+01
9.695196000000001035e+00 1.414548995999999903e+01 7.633979999999999677e+01 6.134120000000000061e+01
9.703962000000000643e+00 1.414896752079999942e+01 7.634420000000000073e+01 6.133749999999999858e+01
9.712728000000000250e+00 1.415247430480000013e+01 7.634290000000000020e+01 6.133030000000000115e+01
9.721493999999999858e+00 1.415598108879999906e+01 7.634430000000000405e+01 6.132459999999999667e+01
9.730260000000001241e+00 1.415948787279999976e+01 7.634170000000000300e+01 6.131669999999999732e+01
9.739025999999999073e+00 1.416299465679999869e+01 7.634099999999999397e+01 6.131119999999999948e+01
9.747792000000000456e+00 1.416650144079999940e+01 7.633759999999999479e+01 6.130420000000000158e+01
9.756558000000000064e+00 1.416997900159999801e+01 7.633549999999999613e+01 6.129869999999999663e+01
9.765324000000001448e+00 1.417345656240000018e+01 7.633150000000000546e+01 6.129160000000000252e+01
9.774089999999999279e+00 1.417693412319999879e+01 7.632789999999999964e+01 6.128600000000000136e+01
9.782856000000000662e+00 1.418038246079999887e+01 7.632240000000000180e+01 6.128799999999999670e+01
9.791622000000000270e+00 1.418386002159999926e+01 7.631759999999999877e+01 6.129390000000000072e+01
9.800388000000001654e+00 1.418730835919999933e+01 7.631189999999999429e+01 6.129829999999999757e+01
9.809153999999999485e+00 1.419075669679999940e+01 7.630689999999999884e+01 6.130389999999999873e+01
9.817920000000000869e+00 1.419417581119999916e+01 7.630949999999999989e+01 6.130819999999999936e+01
9.826686000000000476e+00 1.419759492559999892e+01 7.631430000000000291e+01 6.131369999999999720e+01
9.835452000000000083e+00 1.420101403999999867e+01 7.631820000000000448e+01 6.131790000000000163e+01
9.844217999999999691e+00 1.420443315440000021e+01 7.632259999999999422e+01 6.132319999999999993e+01
9.852984000000001075e+00 1.420782304559999787e+01 7.632410000000000139e+01 6.132730000000000103e+01
9.861750000000000682e+00 1.421124215999999940e+01 7.632599999999999341e+01 6.133259999999999934e+01
9.870515999999998513e+00 1.421480739040000074e+01 7.650029999999999575e+01 6.123940000000000339e+01
9.879281999999999897e+00 1.421787582639999847e+01 7.653140000000000498e+01 6.126530000000000342e+01
9.888047999999999504e+00 1.422109037839999957e+01 7.655580000000000496e+01 6.128439999999999799e+01
9.896814000000000888e+00 1.422439259999999983e+01 7.657510000000000616e+01 6.129769999999999897e+01
9.905579999999998719e+00 1.422775326799999895e+01 7.659010000000000673e+01 6.130599999999999739e+01
9.914346000000000103e+00 1.423114315919999839e+01 7.660399999999999920e+01 6.130330000000000013e+01
9.923111999999999711e+00 1.423453305039999961e+01 7.661450000000000671e+01 6.130140000000000100e+01
9.931877999999999318e+00 1.423789371839999873e+01 7.662439999999999429e+01 6.130599999999999739e+01
9.940643999999998925e+00 1.424128360959999817e+01 7.663179999999999836e+01 6.130870000000000175e+01
9.949410000000000309e+00 1.424464427759999907e+01 7.663890000000000668e+01 6.131250000000000000e+01
9.958175999999999917e+00 1.424803416880000029e+01 7.664440000000000452e+01 6.131410000000000338e+01
9.966941999999999524e+00 1.425139483679999941e+01 7.664910000000000423e+01 6.131719999999999970e+01
9.975707999999999132e+00 1.425475550479999853e+01 7.664539999999999509e+01 6.131770000000000209e+01
9.984474000000000515e+00 1.425808694959999912e+01 7.664190000000000680e+01 6.131850000000000023e+01
9.993239999999998346e+00 1.426144761760000002e+01 7.663739999999999952e+01 6.131750000000000256e+01
1.000200599999999973e+01 1.426477906239999882e+01 7.663320000000000221e+01 6.131819999999999737e+01
1.001077199999999934e+01 1.426808128399999909e+01 7.662820000000000675e+01 6.131710000000000349e+01
1.001953800000000072e+01 1.427141272879999967e+01 7.662340000000000373e+01 6.131759999999999877e+01
1.002830399999999855e+01 1.427471495039999994e+01 7.661809999999999832e+01 6.131649999999999778e+01
1.003706999999999994e+01 1.427804639520000052e+01 7.661289999999999623e+01 6.131710000000000349e+01
1.004583599999999954e+01 1.428134861679999901e+01 7.660729999999999507e+01 6.131600000000000250e+01
1.005460200000000093e+01 1.428462161519999896e+01 7.660179999999999723e+01 6.131660000000000110e+01
1.006336799999999876e+01 1.428792383679999922e+01 7.659590000000000032e+01 6.131560000000000343e+01
1.007213400000000014e+01 1.429119683519999917e+01 7.659010000000000673e+01 6.131629999999999825e+01
1.008089999999999975e+01 1.429446983360000090e+01 7.658400000000000318e+01 6.131539999999999679e+01
1.008966599999999936e+01 1.429771360879999875e+01 7.661369999999999436e+01 6.116689999999999827e+01
1.009843199999999896e+01 1.430069437519999909e+01 7.662090000000000600e+01 6.118220000000000169e+01
1.010719800000000035e+01 1.430382125759999923e+01 7.662479999999999336e+01 6.120109999999999673e+01
1.011596399999999996e+01 1.430694813999999937e+01 7.663429999999999609e+01 6.121490000000000009e+01
1.012472999999999956e+01 1.431019191519999900e+01 7.663819999999999766e+01 6.123160000000000025e+01
1.013349599999999917e+01 1.431337724399999800e+01 7.663840000000000430e+01 6.124770000000000181e+01
1.014226200000000055e+01 1.431662101919999941e+01 7.663500000000000512e+01 6.126310000000000144e+01
1.015102800000000016e+01 1.431986479439999904e+01 7.663360000000000127e+01 6.127479999999999905e+01
1.015979399999999977e+01 1.432310856959999867e+01 7.662940000000000396e+01 6.128629999999999711e+01
1.016855999999999938e+01 1.432635234479999831e+01 7.662659999999999627e+01 6.129509999999999792e+01
1.017732600000000076e+01 1.432959611999999971e+01 7.662160000000000082e+01 6.130469999999999686e+01
1.018609199999999859e+01 1.433281067199999903e+01 7.661790000000000589e+01 6.130780000000000030e+01
1.019485799999999998e+01 1.433605444719999866e+01 7.661249999999999716e+01 6.130729999999999791e+01
1.020362399999999958e+01 1.433926899919999798e+01 7.660819999999999652e+01 6.130570000000000164e+01
1.021239000000000097e+01 1.434248355119999907e+01 7.660250000000000625e+01 6.130490000000000350e+01
1.022115599999999880e+01 1.434569810319999839e+01 7.659770000000000323e+01 6.130319999999999681e+01
1.022992200000000018e+01 1.434891265519999770e+01 7.659189999999999543e+01 6.130239999999999867e+01
1.023868799999999979e+01 1.435209798399999848e+01 7.658669999999999334e+01 6.130069999999999908e+01
1.024745400000000117e+01 1.435531253599999957e+01 7.658060000000000400e+01 6.129999999999999716e+01
1.025621999999999900e+01 1.435849786480000034e+01 7.657519999999999527e+01 6.129840000000000089e+01
1.026498600000000039e+01 1.436168319359999934e+01 7.656889999999999930e+01 6.129780000000000229e+01
1.027375200000000000e+01 1.436483929919999980e+01 7.656319999999999482e+01 6.129639999999999844e+01
1.028251799999999960e+01 1.436802462800000058e+01 7.655679999999999552e+01 6.129590000000000316e+01
1.029128399999999921e+01 1.437118073359999926e+01 7.655079999999999529e+01 6.129469999999999885e+01
1.030005000000000059e+01 1.437433683919999972e+01 7.654430000000000689e+01 6.129429999999999978e+01
1.030881600000000020e+01 1.437772673039999916e+01 7.663009999999999877e+01 6.128119999999999834e+01
1.031758199999999981e+01 1.438076594320000012e+01 7.662430000000000518e+01 6.127669999999999817e+01
1.032634799999999942e+01 1.438386360239999995e+01 7.661669999999999447e+01 6.127890000000000015e+01
1.033511400000000080e+01 1.438696126159999977e+01 7.661509999999999820e+01 6.128280000000000172e+01
1.034387999999999863e+01 1.439005892079999960e+01 7.661050000000000182e+01 6.128490000000000038e+01
1.035264600000000002e+01 1.439318580319999974e+01 7.660829999999999984e+01 6.128750000000000142e+01
1.036141199999999962e+01 1.439628346239999956e+01 7.660370000000000346e+01 6.128849999999999909e+01
1.037017800000000101e+01 1.439941034479999793e+01 7.660049999999999670e+01 6.129010000000000247e+01
1.037894399999999884e+01 1.440250800399999775e+01 7.659539999999999793e+01 6.129050000000000153e+01
1.038771000000000022e+01 1.440560566319999758e+01 7.659109999999999729e+01 6.129169999999999874e+01
1.039647599999999983e+01 1.440870332239999918e+01 7.658549999999999613e+01 6.129189999999999827e+01
1.040524200000000121e+01 1.441180098159999901e+01 7.658060000000000400e+01 6.129299999999999926e+01
1.041400799999999904e+01 1.441486941759999851e+01 7.657470000000000709e+01 6.129330000000000211e+01
1.042277400000000043e+01 1.441796707679999834e+01 7.656929999999999836e+01 6.129429999999999978e+01
1.043154000000000003e+01 1.442103551279999962e+01 7.656310000000000571e+01 6.129460000000000264e+01
1.044030600000000142e+01 1.442410394879999913e+01 7.655740000000000123e+01 6.129569999999999652e+01
1.044907199999999925e+01 1.442717238479999864e+01 7.655100000000000193e+01 6.129610000000000269e+01
1.045783800000000063e+01 1.443024082079999992e+01 7.655039999999999623e+01 6.129729999999999990e+01
1.046660400000000024e+01 1.443328003359999911e+01 7.655049999999999955e+01 6.129780000000000229e+01
1.047536999999999985e+01 1.443634846960000040e+01 7.655100000000000193e+01 6.129910000000000281e+01
1.048413599999999946e+01 1.443938768239999959e+01 7.655100000000000193e+01 6.129979999999999762e+01
1.049290200000000084e+01 1.444242689519999878e+01 7.655029999999999291e+01 6.130120000000000147e+01
1.050166800000000045e+01 1.444546610799999975e+01 7.654909999999999570e+01 6.130199999999999960e+01
1.051043400000000005e+01 1.444847609760000040e+01 7.654840000000000089e+01 6.130349999999999966e+01
1.051919999999999966e+01 1.445151531039999959e+01 7.654739999999999611e+01 6.130460000000000065e+01
1.052796600000000105e+01 1.445487597839999871e+01 7.662210000000000321e+01 6.132920000000000016e+01
1.053673199999999888e+01 1.445782752159999873e+01 7.661820000000000164e+01 6.133039999999999736e+01
1.054549800000000026e+01 1.446083751119999938e+01 7.661239999999999384e+01 6.133080000000000354e+01
1.055426399999999987e+01 1.446381827759999972e+01 7.661169999999999902e+01 6.133359999999999701e+01
1.056303000000000125e+01 1.446682826719999859e+01 7.660819999999999652e+01 6.133539999999999992e+01
1.057179599999999908e+01 1.446983825679999924e+01 7.660630000000000450e+01 6.133630000000000138e+01
1.058056200000000047e+01 1.447281902319999958e+01 7.660229999999999961e+01 6.133639999999999759e+01
1.058932800000000007e+01 1.447582901280000023e+01 7.659900000000000375e+01 6.133489999999999753e+01
1.059809400000000146e+01 1.447880977919999879e+01 7.659420000000000073e+01 6.133359999999999701e+01
1.060685999999999929e+01 1.448179054559999912e+01 7.658960000000000434e+01 6.133100000000000307e+01
1.061562600000000067e+01 1.448477131199999945e+01 7.658410000000000650e+01 6.132900000000000063e+01
1.062439200000000028e+01 1.448775207839999801e+01 7.658450000000000557e+01 6.132589999999999719e+01
1.063315799999999989e+01 1.449073284480000012e+01 7.658520000000000039e+01 6.132370000000000232e+01
1.064192399999999950e+01 1.449368438799999836e+01 7.658610000000000184e+01 6.132039999999999935e+01
1.065069000000000088e+01 1.449663593120000016e+01 7.658629999999999427e+01 6.131819999999999737e+01
1.065945600000000049e+01 1.449958747440000018e+01 7.658559999999999945e+01 6.131499999999999773e+01
1.066822200000000009e+01 1.450256824080000051e+01 7.658480000000000132e+01 6.131280000000000285e+01
1.067698799999999970e+01 1.450549056080000021e+01 7.658410000000000650e+01 6.130980000000000274e+01
1.068575400000000108e+01 1.450844210400000023e+01 7.658350000000000080e+01 6.130519999999999925e+01
1.069451999999999892e+01 1.451139364719999847e+01 7.658280000000000598e+01 6.129939999999999856e+01
1.070328600000000030e+01 1.451431596719999817e+01 7.658220000000000027e+01 6.129469999999999885e+01
1.071205199999999991e+01 1.451723828719999965e+01 7.658159999999999457e+01 6.128909999999999769e+01
1.072081800000000129e+01 1.452016060719999935e+01 7.658119999999999550e+01 6.128439999999999799e+01
1.072958399999999912e+01 1.452308292719999905e+01 7.658069999999999311e+01 6.127890000000000015e+01
1.073835000000000051e+01 1.452600524719999875e+01 7.658050000000000068e+01 6.127429999999999666e+01
1.074711600000000011e+01 1.452945358479999882e+01 7.639279999999999404e+01 6.123319999999999652e+01
1.075588200000000150e+01 1.453211289599999922e+01 7.638760000000000616e+01 6.123749999999999716e+01
1.076464799999999933e+01 1.453488909999999912e+01 7.640170000000000528e+01 6.123290000000000077e+01
1.077341400000000071e+01 1.453769452719999933e+01 7.641389999999999816e+01 6.123250000000000171e+01
1.078218000000000032e+01 1.454052917759999985e+01 7.642839999999999634e+01 6.122930000000000206e+01
1.079094600000000170e+01 1.454336382800000038e+01 7.644039999999999679e+01 6.122780000000000200e+01
1.079971199999999953e+01 1.454622770159999945e+01 7.645289999999999964e+01 6.122440000000000282e+01
1.080847800000000092e+01 1.454909157519999852e+01 7.646339999999999293e+01 6.122149999999999892e+01
1.081724400000000053e+01 1.455195544879999936e+01 7.647379999999999711e+01 6.121770000000000067e+01
1.082601000000000013e+01 1.455481932240000020e+01 7.648269999999999413e+01 6.121410000000000196e+01
1.083477599999999974e+01 1.455768319599999927e+01 7.649160000000000537e+01 6.121410000000000196e+01
1.084354200000000112e+01 1.456051784639999802e+01 7.649939999999999429e+01 6.121679999999999922e+01
1.085230800000000073e+01 1.456335249679999855e+01 7.650749999999999318e+01 6.121929999999999694e+01
1.086107400000000034e+01 1.456618714719999907e+01 7.651470000000000482e+01 6.122160000000000224e+01
1.086983999999999995e+01 1.456902179759999960e+01 7.652209999999999468e+01 6.122469999999999857e+01
1.087860600000000133e+01 1.457185644800000013e+01 7.652889999999999304e+01 6.122939999999999827e+01
1.088737199999999916e+01 1.457469109839999888e+01 7.653589999999999804e+01 6.123400000000000176e+01
1.089613800000000055e+01 1.457749652560000087e+01 7.654229999999999734e+01 6.123839999999999861e+01
1.090490400000000015e+01 1.458030195279999930e+01 7.654909999999999570e+01 6.124269999999999925e+01
1.091367000000000154e+01 1.458310737999999951e+01 7.655240000000000578e+01 6.124680000000000035e+01
1.092243599999999937e+01 1.458591280719999794e+01 7.655259999999999820e+01 6.125090000000000146e+01
1.093120200000000075e+01 1.458871823439999993e+01 7.655240000000000578e+01 6.125480000000000302e+01
1.093996800000000036e+01 1.459149443839999805e+01 7.655249999999999488e+01 6.125849999999999795e+01
1.094873400000000174e+01 1.459427064239999972e+01 7.655230000000000246e+01 6.126039999999999708e+01
1.095749999999999957e+01 1.459707606959999815e+01 7.655240000000000578e+01 6.126010000000000133e+01
1.096626599999999918e+01 1.459894635439999888e+01 7.657970000000000255e+01 6.113880000000000337e+01
1.097503200000000056e+01 1.460096275519999942e+01 7.656959999999999411e+01 6.121549999999999869e+01
1.098379799999999840e+01 1.460330061119999989e+01 7.658419999999999561e+01 6.125650000000000261e+01
1.099256399999999978e+01 1.460587225279999934e+01 7.659829999999999472e+01 6.128020000000000067e+01
1.100132999999999939e+01 1.460856078720000006e+01 7.661509999999999820e+01 6.129500000000000171e+01
1.101009600000000077e+01 1.461127854479999932e+01 7.662949999999999307e+01 6.130610000000000070e+01
1.101886199999999860e+01 1.461402552560000068e+01 7.664459999999999695e+01 6.131269999999999953e+01
1.102762799999999999e+01 1.461680172959999879e+01 7.665720000000000312e+01 6.131850000000000023e+01
1.103639399999999959e+01 1.461954871040000015e+01 7.666979999999999507e+01 6.132180000000000319e+01
1.104516000000000098e+01 1.462232491440000004e+01 7.668030000000000257e+01 6.132509999999999906e+01
1.105392599999999881e+01 1.462507189520000139e+01 7.669119999999999493e+01 6.132659999999999911e+01
1.106269200000000019e+01 1.462784809919999951e+01 7.670059999999999434e+01 6.132840000000000202e+01
1.107145799999999980e+01 1.463059508000000086e+01 7.671049999999999613e+01 6.132889999999999731e+01
1.108022399999999941e+01 1.463334206079999866e+01 7.671920000000000073e+01 6.132979999999999876e+01
1.108898999999999901e+01 1.463608904160000002e+01 7.672849999999999682e+01 6.132979999999999876e+01
1.109775600000000040e+01 1.463883602240000137e+01 7.673510000000000275e+01 6.132999999999999829e+01
1.110652200000000001e+01 1.464155378000000063e+01 7.673760000000000048e+01 6.132959999999999923e+01
1.111528799999999961e+01 1.464430076079999843e+01 7.673569999999999425e+01 6.132880000000000109e+01
1.112405399999999922e+01 1.464701851839999946e+01 7.673439999999999372e+01 6.132710000000000150e+01
1.113282000000000060e+01 1.464973627599999872e+01 7.673229999999999507e+01 6.132560000000000144e+01
1.114158599999999844e+01 1.465245403359999976e+01 7.673090000000000543e+01 6.132370000000000232e+01
1.115035199999999982e+01 1.465517179119999902e+01 7.672870000000000346e+01 6.132200000000000273e+01
1.115911799999999943e+01 1.465786032559999974e+01 7.672719999999999629e+01 6.132000000000000028e+01
1.116788400000000081e+01 1.466057808319999900e+01 7.672499999999999432e+01 6.131810000000000116e+01
1.117664999999999864e+01 1.466326661759999972e+01 7.672230000000000416e+01 6.131600000000000250e+01
1.118541600000000003e+01 1.466671495520000157e+01 7.660540000000000305e+01 6.110849999999999937e+01
1.119418199999999963e+01 1.466946193599999937e+01 7.661119999999999663e+01 6.115579999999999927e+01
1.120294800000000102e+01 1.467215047039999831e+01 7.661409999999999343e+01 6.119619999999999749e+01
1.121171399999999885e+01 1.467478055839999840e+01 7.661570000000000391e+01 6.122229999999999706e+01
1.122048000000000023e+01 1.467743986959999702e+01 7.661639999999999873e+01 6.124669999999999703e+01
1.122924599999999984e+01 1.468009918079999920e+01 7.661679999999999779e+01 6.126270000000000238e+01
1.123801199999999945e+01 1.468278771519999992e+01 7.661690000000000111e+01 6.127779999999999916e+01
1.124677799999999905e+01 1.468541780320000001e+01 7.661679999999999779e+01 6.128759999999999764e+01
1.125554400000000044e+01 1.468810633759999895e+01 7.661579999999999302e+01 6.129749999999999943e+01
1.126431000000000004e+01 1.469073642560000081e+01 7.661469999999999914e+01 6.130420000000000158e+01
1.127307599999999965e+01 1.469339573679999944e+01 7.661299999999999955e+01 6.130630000000000024e+01
1.128184199999999926e+01 1.469602582479999953e+01 7.661140000000000327e+01 6.130619999999999692e+01
1.129060800000000064e+01 1.469868513599999815e+01 7.660930000000000462e+01 6.130639999999999645e+01
1.129937399999999847e+01 1.470131522400000001e+01 7.660739999999999839e+01 6.130530000000000257e+01
1.130813999999999986e+01 1.470397453519999864e+01 7.660509999999999309e+01 6.130449999999999733e+01
1.131690599999999947e+01 1.470657539999999841e+01 7.660309999999999775e+01 6.130279999999999774e+01
1.132567200000000085e+01 1.470920548800000027e+01 7.660060000000000002e+01 6.130129999999999768e+01
1.133443799999999868e+01 1.471183557600000036e+01 7.659850000000000136e+01 6.129930000000000234e+01
1.134320400000000006e+01 1.471446566399999867e+01 7.659579999999999700e+01 6.129729999999999990e+01
1.135196999999999967e+01 1.471706652879999844e+01 7.659359999999999502e+01 6.129520000000000124e+01
1.136073600000000106e+01 1.471969661680000030e+01 7.659090000000000487e+01 6.129290000000000305e+01
1.136950199999999889e+01 1.472229748160000007e+01 7.658859999999999957e+01 6.129059999999999775e+01
1.137826800000000027e+01 1.472489834639999984e+01 7.658580000000000609e+01 6.128799999999999670e+01
1.138703399999999988e+01 1.472749921119999961e+01 7.658339999999999748e+01 6.128560000000000230e+01
1.139580000000000126e+01 1.473010007599999938e+01 7.658050000000000068e+01 6.128280000000000172e+01
1.140456599999999909e+01 1.473240870879999775e+01 7.659010000000000673e+01 6.116709999999999781e+01
1.141333200000000048e+01 1.473495112720000044e+01 7.662479999999999336e+01 6.119039999999999679e+01
1.142209800000000008e+01 1.473758121519999875e+01 7.664390000000000214e+01 6.121730000000000160e+01
1.143086399999999969e+01 1.474018207999999852e+01 7.665609999999999502e+01 6.122449999999999903e+01
1.143962999999999930e+01 1.474281216799999861e+01 7.666740000000000066e+01 6.123680000000000234e+01
1.144839600000000068e+01 1.474538380959999806e+01 7.667579999999999529e+01 6.123799999999999955e+01
1.145716200000000029e+01 1.474801389759999992e+01 7.668529999999999802e+01 6.124309999999999832e+01
1.146592799999999990e+01 1.475058553919999937e+01 7.669209999999999638e+01 6.124130000000000251e+01
1.147469399999999951e+01 1.475315718079999883e+01 7.670000000000000284e+01 6.124289999999999878e+01
1.148346000000000089e+01 1.475572882240000006e+01 7.670560000000000400e+01 6.123980000000000246e+01
1.149222599999999872e+01 1.475830046399999951e+01 7.671250000000000568e+01 6.123949999999999960e+01
1.150099200000000010e+01 1.476084288239999864e+01 7.671729999999999450e+01 6.123590000000000089e+01
1.150975799999999971e+01 1.476338530079999956e+01 7.672360000000000468e+01 6.123460000000000036e+01
1.151852400000000110e+01 1.476592771919999869e+01 7.672809999999999775e+01 6.123080000000000211e+01
1.152728999999999893e+01 1.476847013759999960e+01 7.673409999999999798e+01 6.122879999999999967e+01
1.153605600000000031e+01 1.477101255599999874e+01 7.673820000000000618e+01 6.122489999999999810e+01
1.154482199999999992e+01 1.477355497440000143e+01 7.674399999999999977e+01 6.122259999999999991e+01
1.155358800000000130e+01 1.477606816959999847e+01 7.674800000000000466e+01 6.121860000000000213e+01
1.156235399999999913e+01 1.477858136479999906e+01 7.675360000000000582e+01 6.121609999999999729e+01
1.157112000000000052e+01 1.478109455999999966e+01 7.675740000000000407e+01 6.121220000000000283e+01
1.157988600000000012e+01 1.478360775519999848e+01 7.676290000000000191e+01 6.120960000000000178e+01
1.158865199999999973e+01 1.478612095039999907e+01 7.676659999999999684e+01 6.120570000000000022e+01
1.159741799999999934e+01 1.478863414559999967e+01 7.677190000000000225e+01 6.120300000000000296e+01
1.160618400000000072e+01 1.479111811759999995e+01 7.677559999999999718e+01 6.119930000000000092e+01
1.161495000000000033e+01 1.479360208960000023e+01 7.678090000000000259e+01 6.119650000000000034e+01
1.162371599999999994e+01 1.479664130239999942e+01 7.663070000000000448e+01 6.113320000000000221e+01
1.163248199999999954e+01 1.479892071199999926e+01 7.660980000000000700e+01 6.116830000000000211e+01
1.164124800000000093e+01 1.480128779120000004e+01 7.661079999999999757e+01 6.118460000000000321e+01
1.165001400000000054e+01 1.480371331679999791e+01 7.661690000000000111e+01 6.119639999999999702e+01
1.165878000000000014e+01 1.480616806560000143e+01 7.662579999999999814e+01 6.120380000000000109e+01
1.166754599999999975e+01 1.480865203760000171e+01 7.663479999999999848e+01 6.120870000000000033e+01
1.167631200000000113e+01 1.481113600959999843e+01 7.664400000000000546e+01 6.121070000000000277e+01
1.168507799999999897e+01 1.481361998159999693e+01 7.665250000000000341e+01 6.121139999999999759e+01
1.169384400000000035e+01 1.481610395359999721e+01 7.666070000000000562e+01 6.121079999999999899e+01
1.170260999999999996e+01 1.481858792559999749e+01 7.666819999999999879e+01 6.120940000000000225e+01
1.171137600000000134e+01 1.482107189759999777e+01 7.667539999999999623e+01 6.120750000000000313e+01
1.172014199999999917e+01 1.482352664639999951e+01 7.668229999999999791e+01 6.120519999999999783e+01
1.172890800000000056e+01 1.482601061839999979e+01 7.668890000000000384e+01 6.120270000000000010e+01
1.173767400000000016e+01 1.482846536719999975e+01 7.669540000000000646e+01 6.119989999999999952e+01
1.174644000000000155e+01 1.483094933920000003e+01 7.670159999999999911e+01 6.119669999999999987e+01
1.175520599999999938e+01 1.483340408799999821e+01 7.670789999999999509e+01 6.119319999999999737e+01
1.176397200000000076e+01 1.483585883679999817e+01 7.671370000000000289e+01 6.118990000000000151e+01
1.177273800000000037e+01 1.483831358559999991e+01 7.671790000000000020e+01 6.118699999999999761e+01
1.178150399999999998e+01 1.484073911119999956e+01 7.672090000000000032e+01 6.118569999999999709e+01
1.179026999999999958e+01 1.484319385999999774e+01 7.672429999999999950e+01 6.118430000000000035e+01
1.179903600000000097e+01 1.484561938559999916e+01 7.672729999999999961e+01 6.118299999999999983e+01
1.180780200000000058e+01 1.484807413439999912e+01 7.673050000000000637e+01 6.118160000000000309e+01
1.181656800000000018e+01 1.485049966000000055e+01 7.673340000000000316e+01 6.118039999999999878e+01
1.182533399999999979e+01 1.485292518559999841e+01 7.673720000000000141e+01 6.117909999999999826e+01
1.183410000000000117e+01 1.485535071119999984e+01 7.674049999999999727e+01 6.117799999999999727e+01
1.184286599999999900e+01 1.485812691519999973e+01 7.668890000000000384e+01 6.097990000000000066e+01
1.185163200000000039e+01 1.486017253919999881e+01 7.669540000000000646e+01 6.104189999999999827e+01
1.186039800000000000e+01 1.486248117199999719e+01 7.670050000000000523e+01 6.109629999999999939e+01
1.186916400000000138e+01 1.486481902799999943e+01 7.670780000000000598e+01 6.112570000000000192e+01
1.187792999999999921e+01 1.486721533039999699e+01 7.671550000000000580e+01 6.115670000000000073e+01
1.188669600000000059e+01 1.486961163279999809e+01 7.672230000000000416e+01 6.117849999999999966e+01
1.189546200000000020e+01 1.487203715839999951e+01 7.672790000000000532e+01 6.119989999999999952e+01
1.190422800000000159e+01 1.487440423760000030e+01 7.673250000000000171e+01 6.121640000000000015e+01
1.191299399999999942e+01 1.487680054000000140e+01 7.673749999999999716e+01 6.123279999999999745e+01
1.192176000000000080e+01 1.487919684239999896e+01 7.674120000000000630e+01 6.124589999999999890e+01
1.193052600000000041e+01 1.488159314479999829e+01 7.674569999999999936e+01 6.125160000000000338e+01
1.193929200000000002e+01 1.488393100079999876e+01 7.674930000000000518e+01 6.125520000000000209e+01
1.194805799999999962e+01 1.488632730319999986e+01 7.675400000000000489e+01 6.125829999999999842e+01
1.195682400000000101e+01 1.488869438239999887e+01 7.675749999999999318e+01 6.126120000000000232e+01
1.196559000000000061e+01 1.489106146159999966e+01 7.676210000000000377e+01 6.126339999999999719e+01
1.197435600000000022e+01 1.489339931759999835e+01 7.676550000000000296e+01 6.126590000000000202e+01
1.198312199999999983e+01 1.489576639679999737e+01 7.676990000000000691e+01 6.126760000000000161e+01
1.199188800000000121e+01 1.489813347599999815e+01 7.677320000000000277e+01 6.126970000000000027e+01
1.200065400000000082e+01 1.490047133200000040e+01 7.677769999999999584e+01 6.127120000000000033e+01
1.200942000000000043e+01 1.490280918799999910e+01 7.678100000000000591e+01 6.127309999999999945e+01
1.201818600000000004e+01 1.490517626719999988e+01 7.678539999999999566e+01 6.127429999999999666e+01
1.202695200000000142e+01 1.490751412319999858e+01 7.678860000000000241e+01 6.127550000000000097e+01
1.203571799999999925e+01 1.490985197920000083e+01 7.679300000000000637e+01 6.127590000000000003e+01
1.204448400000000063e+01 1.491216061199999920e+01 7.679630000000000223e+01 6.127689999999999770e+01
1.205325000000000024e+01 1.491449846799999790e+01 7.680070000000000618e+01 6.127720000000000056e+01
1.206201599999999985e+01 1.491549205679999979e+01 7.652290000000000703e+01 6.102989999999999782e+01
1.207078199999999946e+01 1.491768379679999867e+01 7.656980000000000075e+01 6.104059999999999775e+01
1.207954799999999906e+01 1.492002165279999737e+01 7.660410000000000252e+01 6.106719999999999970e+01
1.208831400000000045e+01 1.492233028559999930e+01 7.662860000000000582e+01 6.107950000000000301e+01
1.209707999999999828e+01 1.492469736480000009e+01 7.664430000000000121e+01 6.109389999999999787e+01
1.210584599999999966e+01 1.492700599760000024e+01 7.665860000000000696e+01 6.110150000000000148e+01
1.211461199999999927e+01 1.492937307680000103e+01 7.666700000000000159e+01 6.110849999999999937e+01
1.212337800000000065e+01 1.493171093279999972e+01 7.667619999999999436e+01 6.111220000000000141e+01
1.213214399999999848e+01 1.493404878879999842e+01 7.668420000000000414e+01 6.111529999999999774e+01
1.214090999999999987e+01 1.493635742160000035e+01 7.669499999999999318e+01 6.111710000000000065e+01
1.214967599999999948e+01 1.493869527759999905e+01 7.670210000000000150e+01 6.111820000000000164e+01
1.215844200000000086e+01 1.494100391039999742e+01 7.671129999999999427e+01 6.111899999999999977e+01
1.216720799999999869e+01 1.494331254319999935e+01 7.671739999999999782e+01 6.111899999999999977e+01
1.217597400000000007e+01 1.494562117600000128e+01 7.672440000000000282e+01 6.111910000000000309e+01
1.218473999999999968e+01 1.494792980879999966e+01 7.672450000000000614e+01 6.111849999999999739e+01
1.219350599999999929e+01 1.495023844159999982e+01 7.672690000000000055e+01 6.111829999999999785e+01
1.220227199999999890e+01 1.495254707439999819e+01 7.672669999999999391e+01 6.111730000000000018e+01
1.221103800000000028e+01 1.495482648399999981e+01 7.672870000000000346e+01 6.111679999999999779e+01
1.221980399999999989e+01 1.495713511679999819e+01 7.672830000000000439e+01 6.111560000000000059e+01
1.222856999999999950e+01 1.495941452639999802e+01 7.673000000000000398e+01 6.111500000000000199e+01
1.223733599999999910e+01 1.496169393599999964e+01 7.672960000000000491e+01 6.111359999999999815e+01
1.224610200000000049e+01 1.496400256879999979e+01 7.673139999999999361e+01 6.111290000000000333e+01
1.225486800000000009e+01 1.496628197839999785e+01 7.673099999999999454e+01 6.111140000000000327e+01
1.226363399999999970e+01 1.496856138799999769e+01 7.673269999999999413e+01 6.111059999999999803e+01
1.227239999999999931e+01 1.497081157439999899e+01 7.673229999999999507e+01 6.110909999999999798e+01
1.228116600000000069e+01 1.497332476959999958e+01 7.658960000000000434e+01 6.111469999999999914e+01
1.228993199999999852e+01 1.497539961680000076e+01 7.662099999999999511e+01 6.110869999999999891e+01
1.229869799999999991e+01 1.497756213359999755e+01 7.664159999999999684e+01 6.111059999999999803e+01
1.230746399999999952e+01 1.497975387359999999e+01 7.665590000000000259e+01 6.111039999999999850e+01
1.231623000000000090e+01 1.498203328319999983e+01 7.666620000000000346e+01 6.111189999999999856e+01
1.232499599999999873e+01 1.498425424639999903e+01 7.667510000000000048e+01 6.111169999999999902e+01
1.233376200000000011e+01 1.498653365599999887e+01 7.668219999999999459e+01 6.111180000000000234e+01
1.234252799999999972e+01 1.498878384240000017e+01 7.668810000000000571e+01 6.111079999999999757e+01
1.235129400000000111e+01 1.499106325200000001e+01 7.669249999999999545e+01 6.111019999999999897e+01
1.236005999999999894e+01 1.499331343839999953e+01 7.669610000000000127e+01 6.110889999999999844e+01
1.236882600000000032e+01 1.499556362479999905e+01 7.669889999999999475e+01 6.110799999999999699e+01
1.237759199999999993e+01 1.499781381119999857e+01 7.670109999999999673e+01 6.110660000000000025e+01
1.238635799999999954e+01 1.500009322080000018e+01 7.670310000000000628e+01 6.110549999999999926e+01
1.239512399999999914e+01 1.500231418399999939e+01 7.670449999999999591e+01 6.110410000000000252e+01
1.240389000000000053e+01 1.500456437039999891e+01 7.670600000000000307e+01 6.110289999999999822e+01
1.241265600000000013e+01 1.500681455679999843e+01 7.670680000000000121e+01 6.110300000000000153e+01
1.242142199999999974e+01 1.500903551999999763e+01 7.670799999999999841e+01 6.110799999999999699e+01
1.243018799999999935e+01 1.501128570640000071e+01 7.670839999999999748e+01 6.111269999999999669e+01
1.243895400000000073e+01 1.501350666959999991e+01 7.670940000000000225e+01 6.111769999999999925e+01
1.244771999999999856e+01 1.501572763279999911e+01 7.670959999999999468e+01 6.112239999999999895e+01
1.245648599999999995e+01 1.501794859599999832e+01 7.671040000000000703e+01 6.112720000000000198e+01
1.246525199999999955e+01 1.502019878240000139e+01 7.671049999999999613e+01 6.113089999999999691e+01
1.247401800000000094e+01 1.502241974559999882e+01 7.671120000000000516e+01 6.113490000000000180e+01
1.248278399999999877e+01 1.502464070879999802e+01 7.671110000000000184e+01 6.113880000000000337e+01
1.249155000000000015e+01 1.502689089519999932e+01 7.671179999999999666e+01 6.113669999999999760e+01
1.250031599999999976e+01 1.502928719759999865e+01 7.659319999999999595e+01 6.097180000000000177e+01
1.250908200000000114e+01 1.503112825920000084e+01 7.659759999999999991e+01 6.098539999999999850e+01
1.251784799999999898e+01 1.503314465999999960e+01 7.661830000000000496e+01 6.100750000000000028e+01
1.252661400000000036e+01 1.503524873039999932e+01 7.663160000000000593e+01 6.101809999999999690e+01
1.253537999999999997e+01 1.503738202399999757e+01 7.664549999999999841e+01 6.102949999999999875e+01
1.254414599999999957e+01 1.503954454079999969e+01 7.665489999999999782e+01 6.103509999999999991e+01
1.255291199999999918e+01 1.504170705760000004e+01 7.666419999999999391e+01 6.104059999999999775e+01
1.256167800000000057e+01 1.504389879759999715e+01 7.667040000000000077e+01 6.104330000000000211e+01
1.257044400000000017e+01 1.504606131439999750e+01 7.667619999999999436e+01 6.104590000000000316e+01
1.257920999999999978e+01 1.504825305439999994e+01 7.668000000000000682e+01 6.104719999999999658e+01
1.258797599999999939e+01 1.505041557120000029e+01 7.668370000000000175e+01 6.104829999999999757e+01
1.259674200000000077e+01 1.505257808800000063e+01 7.668609999999999616e+01 6.104890000000000327e+01
1.260550800000000038e+01 1.505476982799999952e+01 7.668859999999999388e+01 6.104930000000000234e+01
1.261427399999999999e+01 1.505693234479999987e+01 7.669029999999999347e+01 6.104950000000000188e+01
1.262303999999999959e+01 1.505909486160000021e+01 7.669209999999999638e+01 6.104939999999999856e+01
1.263180600000000098e+01 1.506125737840000056e+01 7.669410000000000593e+01 6.104930000000000234e+01
1.264057199999999881e+01 1.506341989519999736e+01 7.669979999999999620e+01 6.104899999999999949e+01
1.264933800000000019e+01 1.506555318880000094e+01 7.670520000000000493e+01 6.104879999999999995e+01
1.265810399999999980e+01 1.506771570559999773e+01 7.671070000000000277e+01 6.104829999999999757e+01
1.266687000000000118e+01 1.506984899919999776e+01 7.671590000000000487e+01 6.104849999999999710e+01
1.267563599999999902e+01 1.507201151599999811e+01 7.672129999999999939e+01 6.104829999999999757e+01
1.268440200000000040e+01 1.507414480959999814e+01 7.672650000000000148e+01 6.104840000000000089e+01
1.269316800000000001e+01 1.507627810319999995e+01 7.672809999999999775e+01 6.104800000000000182e+01
1.270193400000000139e+01 1.507841139679999998e+01 7.672830000000000439e+01 6.104789999999999850e+01
1.271069999999999922e+01 1.508054469040000001e+01 7.672870000000000346e+01 6.104740000000000322e+01
1.271946600000000061e+01 1.508302866240000029e+01 7.661190000000000566e+01 6.110300000000000153e+01
1.272823200000000021e+01 1.508481127760000007e+01 7.662319999999999709e+01 6.111740000000000350e+01
1.273699799999999982e+01 1.508679845519999851e+01 7.663989999999999725e+01 6.113580000000000325e+01
1.274576399999999943e+01 1.508881485599999728e+01 7.665179999999999438e+01 6.114540000000000219e+01
1.275453000000000081e+01 1.509091892640000054e+01 7.666320000000000334e+01 6.115570000000000306e+01
1.276329600000000042e+01 1.509299377359999816e+01 7.667149999999999466e+01 6.116170000000000329e+01
1.277206200000000003e+01 1.509512706719999819e+01 7.667919999999999447e+01 6.116740000000000066e+01
1.278082799999999963e+01 1.509723113759999968e+01 7.668460000000000321e+01 6.117099999999999937e+01
1.278959400000000102e+01 1.509933520799999940e+01 7.668750000000000000e+01 6.117439999999999856e+01
1.279835999999999885e+01 1.510143927840000089e+01 7.668569999999999709e+01 6.117669999999999675e+01
1.280712600000000023e+01 1.510354334879999882e+01 7.668729999999999336e+01 6.117900000000000205e+01
1.281589199999999984e+01 1.510564741919999854e+01 7.668869999999999720e+01 6.118070000000000164e+01
1.282465800000000122e+01 1.510775148960000003e+01 7.669029999999999347e+01 6.118229999999999791e+01
1.283342399999999905e+01 1.510985555999999974e+01 7.669100000000000250e+01 6.118370000000000175e+01
1.284219000000000044e+01 1.511195963039999768e+01 7.669209999999999638e+01 6.118489999999999895e+01
1.285095600000000005e+01 1.511403447759999885e+01 7.669240000000000634e+01 6.118599999999999994e+01
1.285972200000000143e+01 1.511613854799999856e+01 7.669320000000000448e+01 6.118710000000000093e+01
1.286848799999999926e+01 1.511821339519999974e+01 7.669329999999999359e+01 6.118809999999999860e+01
1.287725400000000064e+01 1.512028824239999736e+01 7.669379999999999598e+01 6.118900000000000006e+01
1.288602000000000025e+01 1.512236308959999853e+01 7.669379999999999598e+01 6.118990000000000151e+01
1.289478600000000164e+01 1.512446715999999824e+01 7.669429999999999836e+01 6.119089999999999918e+01
1.290355199999999947e+01 1.512651278399999910e+01 7.669440000000000168e+01 6.119200000000000017e+01
1.291231800000000085e+01 1.512861685440000059e+01 7.669509999999999650e+01 6.119310000000000116e+01
1.292108400000000046e+01 1.513066247839999789e+01 7.669509999999999650e+01 6.119409999999999883e+01
1.292985000000000007e+01 1.513273732559999907e+01 7.669570000000000221e+01 6.119509999999999650e+01
1.293861599999999967e+01 1.513472450319999751e+01 7.655140000000000100e+01 6.114430000000000121e+01
1.294738200000000106e+01 1.513636100239999926e+01 7.656810000000000116e+01 6.120940000000000225e+01
1.295614800000000066e+01 1.513817284079999936e+01 7.658889999999999532e+01 6.124609999999999843e+01
1.296491400000000027e+01 1.514010157199999895e+01 7.660360000000000014e+01 6.126809999999999690e+01
1.297367999999999988e+01 1.514208874959999918e+01 7.661730000000000018e+01 6.128329999999999700e+01
1.298244600000000126e+01 1.514410515039999794e+01 7.662709999999999866e+01 6.129469999999999885e+01
1.299121199999999909e+01 1.514615077439999880e+01 7.663599999999999568e+01 6.130239999999999867e+01
1.299997800000000048e+01 1.514819639839999965e+01 7.664190000000000680e+01 6.130879999999999797e+01
1.300874400000000009e+01 1.515024202239999873e+01 7.664730000000000132e+01 6.131309999999999860e+01
1.301751000000000147e+01 1.515231686959999990e+01 7.665089999999999293e+01 6.131730000000000302e+01
1.302627599999999930e+01 1.515436249359999721e+01 7.665449999999999875e+01 6.132050000000000267e+01
1.303504200000000068e+01 1.515640811759999806e+01 7.665659999999999741e+01 6.132489999999999952e+01
1.304380800000000029e+01 1.515845374159999892e+01 7.665909999999999513e+01 6.132800000000000296e+01
1.305257400000000167e+01 1.516049936559999978e+01 7.666030000000000655e+01 6.133140000000000214e+01
1.306133999999999951e+01 1.516254498959999886e+01 7.666209999999999525e+01 6.133379999999999654e+01
1.307010600000000089e+01 1.516459061359999971e+01 7.666280000000000427e+01 6.133659999999999712e+01
1.307887200000000050e+01 1.516660701440000025e+01 7.666419999999999391e+01 6.133859999999999957e+01
1.308763800000000010e+01 1.516865263839999933e+01 7.666450000000000387e+01 6.134080000000000155e+01
1.309640399999999971e+01 1.517069826240000019e+01 7.666570000000000107e+01 6.134250000000000114e+01
1.310517000000000110e+01 1.517271466320000073e+01 7.666589999999999350e+01 6.134429999999999694e+01
1.311393600000000070e+01 1.517476028719999981e+01 7.666689999999999827e+01 6.134570000000000078e+01
1.312270200000000031e+01 1.517677668800000035e+01 7.666700000000000159e+01 6.134720000000000084e+01
1.313146799999999992e+01 1.517882231200000120e+01 7.666790000000000305e+01 6.134830000000000183e+01
1.314023400000000130e+01 1.518083871279999997e+01 7.666790000000000305e+01 6.134949999999999903e+01
1.314900000000000091e+01 1.518285511359999873e+01 7.666880000000000450e+01 6.135040000000000049e+01
1.315776599999999874e+01 1.518501763040000085e+01 7.670539999999999736e+01 6.121209999999999951e+01
1.316653200000000012e+01 1.518688791519999803e+01 7.670720000000000027e+01 6.121949999999999648e+01
1.317529799999999973e+01 1.518887509280000003e+01 7.670879999999999654e+01 6.123210000000000264e+01
1.318406399999999934e+01 1.519083304719999816e+01 7.671320000000000050e+01 6.123910000000000053e+01
1.319282999999999895e+01 1.519282022480000016e+01 7.671649999999999636e+01 6.124649999999999750e+01
1.320159600000000033e+01 1.519480740239999861e+01 7.672029999999999461e+01 6.125180000000000291e+01
1.321036199999999994e+01 1.519679457999999883e+01 7.672289999999999566e+01 6.125670000000000215e+01
1.321912799999999955e+01 1.519878175760000083e+01 7.672580000000000666e+01 6.126030000000000086e+01
1.322789399999999915e+01 1.520076893519999928e+01 7.672750000000000625e+01 6.126370000000000005e+01
1.323666000000000054e+01 1.520275611280000128e+01 7.672950000000000159e+01 6.126630000000000109e+01
1.324542599999999837e+01 1.520474329039999972e+01 7.673050000000000637e+01 6.126890000000000214e+01
1.325419199999999975e+01 1.520673046799999817e+01 7.673199999999999932e+01 6.127100000000000080e+01
1.326295799999999936e+01 1.520871764560000017e+01 7.673269999999999413e+01 6.127300000000000324e+01
1.327172400000000074e+01 1.521067559999999830e+01 7.673390000000000555e+01 6.127470000000000283e+01
1.328048999999999857e+01 1.521266277760000030e+01 7.673439999999999372e+01 6.127629999999999910e+01
1.328925599999999996e+01 1.521462073199999843e+01 7.673550000000000182e+01 6.127770000000000294e+01
1.329802199999999957e+01 1.521657868639999833e+01 7.673590000000000089e+01 6.127890000000000015e+01
1.330678800000000095e+01 1.521856586399999856e+01 7.673690000000000566e+01 6.128000000000000114e+01
1.331555399999999878e+01 1.522052381839999846e+01 7.673720000000000141e+01 6.128099999999999881e+01
1.332432000000000016e+01 1.522248177280000014e+01 7.673810000000000286e+01 6.128190000000000026e+01
1.333308599999999977e+01 1.522443972719999827e+01 7.673839999999999861e+01 6.128260000000000218e+01
1.334185199999999938e+01 1.522639768159999996e+01 7.673930000000000007e+01 6.128329999999999700e+01
1.335061799999999899e+01 1.522835563599999986e+01 7.673950000000000671e+01 6.128379999999999939e+01
1.335938400000000037e+01 1.523031359039999799e+01 7.674039999999999395e+01 6.128430000000000177e+01
1.336814999999999998e+01 1.523227154479999967e+01 7.674060000000000059e+01 6.128459999999999752e+01
1.337691599999999958e+01 1.523490163279999976e+01 7.657959999999999923e+01 6.128540000000000276e+01
1.338568199999999919e+01 1.523665502479999923e+01 7.658859999999999957e+01 6.134109999999999729e+01
1.339444800000000058e+01 1.523843763999999901e+01 7.660439999999999827e+01 6.137290000000000134e+01
1.340321399999999841e+01 1.524030792479999974e+01 7.661390000000000100e+01 6.139330000000000354e+01
1.341197999999999979e+01 1.524217820959999870e+01 7.662510000000000332e+01 6.140449999999999875e+01
1.342074599999999940e+01 1.524407771759999797e+01 7.663179999999999836e+01 6.141409999999999769e+01
1.342951200000000078e+01 1.524600644879999933e+01 7.663970000000000482e+01 6.141709999999999781e+01
1.343827799999999861e+01 1.524793517999999892e+01 7.664390000000000214e+01 6.142139999999999844e+01
1.344704400000000000e+01 1.524986391119999851e+01 7.664929999999999666e+01 6.142060000000000031e+01
1.345580999999999960e+01 1.525176341919999778e+01 7.665149999999999864e+01 6.142229999999999990e+01
1.346457600000000099e+01 1.525369215039999915e+01 7.665540000000000020e+01 6.141980000000000217e+01
1.347334199999999882e+01 1.525562088159999874e+01 7.665649999999999409e+01 6.142020000000000124e+01
1.348210800000000020e+01 1.525752038959999801e+01 7.665949999999999420e+01 6.141689999999999827e+01
1.349087399999999981e+01 1.525941989759999906e+01 7.665999999999999659e+01 6.141669999999999874e+01
1.349964000000000119e+01 1.526134862879999865e+01 7.666249999999999432e+01 6.141310000000000002e+01
1.350840599999999903e+01 1.526324813679999792e+01 7.666259999999999764e+01 6.141239999999999810e+01
1.351717200000000041e+01 1.526514764480000075e+01 7.666459999999999297e+01 6.140870000000000317e+01
1.352593800000000002e+01 1.526704715280000002e+01 7.666440000000000055e+01 6.140789999999999793e+01
1.353470399999999962e+01 1.526894666079999929e+01 7.666630000000000678e+01 6.140420000000000300e+01
1.354346999999999923e+01 1.527081694559999825e+01 7.666589999999999350e+01 6.140330000000000155e+01
1.355223600000000062e+01 1.527271645359999752e+01 7.666750000000000398e+01 6.140039999999999765e+01
1.356100200000000022e+01 1.527458673840000003e+01 7.666700000000000159e+01 6.139869999999999806e+01
1.356976799999999983e+01 1.527648624639999930e+01 7.666849999999999454e+01 6.139419999999999789e+01
1.357853399999999944e+01 1.527835653119999826e+01 7.666790000000000305e+01 6.139229999999999876e+01
1.358730000000000082e+01 1.528022681599999899e+01 7.666930000000000689e+01 6.138790000000000191e+01
1.359606599999999865e+01 1.528192176159999960e+01 7.655110000000000525e+01 6.117960000000000065e+01
1.360483200000000004e+01 1.528370437679999938e+01 7.657330000000000325e+01 6.120519999999999783e+01
1.361359799999999964e+01 1.528551621519999948e+01 7.659539999999999793e+01 6.123089999999999833e+01
1.362236400000000103e+01 1.528735727679999989e+01 7.661230000000000473e+01 6.124240000000000350e+01
1.363112999999999886e+01 1.528922756159999885e+01 7.662649999999999295e+01 6.125379999999999825e+01
1.363989600000000024e+01 1.529109784640000136e+01 7.663790000000000191e+01 6.125840000000000174e+01
1.364866199999999985e+01 1.529296813119999854e+01 7.664700000000000557e+01 6.126380000000000337e+01
1.365742800000000123e+01 1.529483841599999749e+01 7.665449999999999875e+01 6.126469999999999771e+01
1.366619399999999906e+01 1.529667947759999969e+01 7.666009999999999991e+01 6.126700000000000301e+01
1.367496000000000045e+01 1.529854976239999687e+01 7.666479999999999961e+01 6.126599999999999824e+01
1.368372600000000006e+01 1.530042004719999937e+01 7.666819999999999879e+01 6.126659999999999684e+01
1.369249199999999966e+01 1.530226110879999979e+01 7.667140000000000555e+01 6.126480000000000103e+01
1.370125799999999927e+01 1.530410217039999843e+01 7.667359999999999332e+01 6.126440000000000197e+01
1.371002400000000065e+01 1.530594323199999884e+01 7.667589999999999861e+01 6.126209999999999667e+01
1.371879000000000026e+01 1.530778429360000104e+01 7.667740000000000578e+01 6.126129999999999853e+01
1.372755599999999987e+01 1.530962535519999790e+01 7.667910000000000537e+01 6.125869999999999749e+01
1.373632199999999948e+01 1.531146641679999831e+01 7.668009999999999593e+01 6.125840000000000174e+01
1.374508800000000086e+01 1.531330747840000051e+01 7.668149999999999977e+01 6.126310000000000144e+01
1.375385400000000047e+01 1.531511931680000060e+01 7.668219999999999459e+01 6.126919999999999789e+01
1.376262000000000008e+01 1.531696037839999747e+01 7.668330000000000268e+01 6.127380000000000138e+01
1.377138599999999968e+01 1.531877221679999757e+01 7.668370000000000175e+01 6.127969999999999828e+01
1.378015200000000107e+01 1.532058405519999766e+01 7.668460000000000321e+01 6.128419999999999845e+01
1.378891799999999890e+01 1.532239589359999954e+01 7.668489999999999895e+01 6.128999999999999915e+01
1.379768400000000028e+01 1.532420773199999964e+01 7.668569999999999709e+01 6.129440000000000310e+01
1.380644999999999989e+01 1.532601957039999974e+01 7.668590000000000373e+01 6.130010000000000048e+01
1.381521600000000127e+01 1.532707160560000048e+01 7.663349999999999795e+01 6.098100000000000165e+01
1.382398199999999910e+01 1.532897111359999975e+01 7.663639999999999475e+01 6.100209999999999866e+01
1.383274800000000049e+01 1.533092906800000144e+01 7.664010000000000389e+01 6.103199999999999648e+01
1.384151400000000010e+01 1.533277012959999830e+01 7.664339999999999975e+01 6.104529999999999745e+01
1.385028000000000148e+01 1.533466963759999757e+01 7.664740000000000464e+01 6.106080000000000041e+01
1.385904599999999931e+01 1.533648147599999767e+01 7.664960000000000662e+01 6.106920000000000215e+01
1.386781200000000069e+01 1.533835176080000018e+01 7.665260000000000673e+01 6.107750000000000057e+01
1.387657800000000030e+01 1.534016359920000028e+01 7.665370000000000061e+01 6.108209999999999695e+01
1.388534399999999991e+01 1.534200466079999892e+01 7.665550000000000352e+01 6.108619999999999806e+01
1.389410999999999952e+01 1.534381649919999901e+01 7.665569999999999595e+01 6.108859999999999957e+01
1.390287600000000090e+01 1.534562833759999911e+01 7.665680000000000405e+01 6.109040000000000248e+01
1.391164200000000051e+01 1.534744017599999921e+01 7.665649999999999409e+01 6.109150000000000347e+01
1.392040800000000011e+01 1.534925201439999931e+01 7.665730000000000643e+01 6.109190000000000254e+01
1.392917399999999972e+01 1.535103462959999732e+01 7.665670000000000073e+01 6.109230000000000160e+01
1.393794000000000111e+01 1.535284646799999919e+01 7.665730000000000643e+01 6.109199999999999875e+01
1.394670599999999894e+01 1.535462908319999720e+01 7.665659999999999741e+01 6.109250000000000114e+01
1.395547200000000032e+01 1.535644092159999730e+01 7.665760000000000218e+01 6.109259999999999735e+01
1.396423799999999993e+01 1.535822353680000063e+01 7.666209999999999525e+01 6.109660000000000224e+01
1.397300400000000131e+01 1.536000615200000041e+01 7.666759999999999309e+01 6.109870000000000090e+01
1.398176999999999914e+01 1.536178876719999842e+01 7.667189999999999372e+01 6.110110000000000241e+01
1.399053600000000053e+01 1.536357138239999820e+01 7.667740000000000578e+01 6.110260000000000247e+01
1.399930200000000013e+01 1.536535399759999798e+01 7.668160000000000309e+01 6.110510000000000019e+01
1.400806800000000152e+01 1.536713661280000132e+01 7.668699999999999761e+01 6.110679999999999978e+01
1.401683399999999935e+01 1.536889000479999901e+01 7.669110000000000582e+01 6.110940000000000083e+01
1.402560000000000073e+01 1.537067261999999879e+01 7.669639999999999702e+01 6.111599999999999966e+01
1.403436600000000034e+01 1.537263057439999869e+01 7.669639999999999702e+01 6.103190000000000026e+01
1.404313199999999995e+01 1.537417940399999949e+01 7.670170000000000243e+01 6.111569999999999681e+01
1.405189799999999956e+01 1.537581590319999947e+01 7.670239999999999725e+01 6.117640000000000100e+01
1.406066400000000094e+01 1.537748162559999976e+01 7.670680000000000121e+01 6.121119999999999806e+01
1.406943000000000055e+01 1.537920579440000068e+01 7.670990000000000464e+01 6.124060000000000059e+01
1.407819600000000015e+01 1.538092996319999806e+01 7.671510000000000673e+01 6.126030000000000086e+01
1.408696199999999976e+01 1.538265413199999898e+01 7.671930000000000405e+01 6.127709999999999724e+01
1.409572800000000115e+01 1.538437830079999991e+01 7.672469999999999857e+01 6.128970000000000340e+01
1.410449400000000075e+01 1.538610246960000083e+01 7.672880000000000678e+01 6.130060000000000286e+01
1.411326000000000036e+01 1.538779741519999789e+01 7.673399999999999466e+01 6.130980000000000274e+01
1.412202599999999997e+01 1.538952158399999881e+01 7.673799999999999955e+01 6.131790000000000163e+01
1.413079200000000135e+01 1.539121652959999942e+01 7.674309999999999832e+01 6.132529999999999859e+01
1.413955799999999918e+01 1.539294069840000034e+01 7.674689999999999657e+01 6.133180000000000121e+01
1.414832400000000057e+01 1.539463564399999917e+01 7.675199999999999534e+01 6.133829999999999671e+01
1.415709000000000017e+01 1.539633058959999978e+01 7.675579999999999359e+01 6.134389999999999787e+01
1.416585600000000156e+01 1.539802553520000039e+01 7.676069999999999993e+01 6.134980000000000189e+01
1.417462199999999939e+01 1.539972048079999922e+01 7.676449999999999818e+01 6.135490000000000066e+01
1.418338800000000077e+01 1.540141542639999983e+01 7.676940000000000452e+01 6.136039999999999850e+01
1.419215400000000038e+01 1.540308114879999835e+01 7.677299999999999613e+01 6.136650000000000205e+01
1.420092000000000176e+01 1.540477609439999895e+01 7.677790000000000248e+01 6.137349999999999994e+01
1.420968599999999959e+01 1.540647103999999956e+01 7.678149999999999409e+01 6.137969999999999970e+01
1.421845200000000098e+01 1.540813676239999808e+01 7.678629999999999711e+01 6.138660000000000139e+01
1.422721800000000059e+01 1.540983170799999868e+01 7.678990000000000293e+01 6.139260000000000161e+01
1.423598400000000019e+01 1.541149743039999720e+01 7.679460000000000264e+01 6.139920000000000044e+01
1.424474999999999980e+01 1.541316315280000104e+01 7.679810000000000514e+01 6.140509999999999735e+01
1.425351599999999941e+01 1.541383528639999945e+01 7.679989999999999384e+01 6.082620000000000005e+01
1.426228200000000079e+01 1.541561790159999923e+01 7.680389999999999873e+01 6.082800000000000296e+01
1.427104799999999862e+01 1.541745896319999964e+01 7.680570000000000164e+01 6.085979999999999990e+01
1.427981400000000001e+01 1.541918313199999879e+01 7.680859999999999843e+01 6.087389999999999901e+01
1.428857999999999961e+01 1.542096574720000035e+01 7.681260000000000332e+01 6.089399999999999835e+01
1.429734599999999922e+01 1.542266069279999741e+01 7.681629999999999825e+01 6.090500000000000114e+01
1.430611199999999883e+01 1.542438486159999833e+01 7.682089999999999463e+01 6.091830000000000211e+01
1.431487800000000021e+01 1.542607980719999894e+01 7.682089999999999463e+01 6.092640000000000100e+01
1.432364399999999982e+01 1.542777475279999955e+01 7.682200000000000273e+01 6.093589999999999662e+01
1.433240999999999943e+01 1.542946969839999838e+01 7.682170000000000698e+01 6.094219999999999970e+01
1.434117599999999904e+01 1.543116464399999899e+01 7.682259999999999422e+01 6.094950000000000045e+01
1.434994200000000042e+01 1.543283036639999750e+01 7.682229999999999848e+01 6.095470000000000255e+01
1.435870800000000003e+01 1.543449608880000135e+01 7.682319999999999993e+01 6.096280000000000143e+01
1.436747399999999963e+01 1.543616181119999986e+01 7.682290000000000418e+01 6.097200000000000131e+01
1.437623999999999924e+01 1.543782753359999838e+01 7.682380000000000564e+01 6.098210000000000264e+01
1.438500600000000063e+01 1.543949325599999867e+01 7.682340000000000657e+01 6.099090000000000344e+01
1.439377199999999846e+01 1.544115897840000073e+01 7.682429999999999382e+01 6.100039999999999907e+01
1.440253799999999984e+01 1.544282470079999925e+01 7.682389999999999475e+01 6.100900000000000034e+01
1.441130399999999945e+01 1.544449042319999954e+01 7.682489999999999952e+01 6.101820000000000022e+01
1.442007000000000083e+01 1.544612692240000129e+01 7.682439999999999714e+01 6.102629999999999910e+01
1.442883599999999866e+01 1.544779264479999981e+01 7.682540000000000191e+01 6.103229999999999933e+01
1.443760200000000005e+01 1.544945836720000010e+01 7.682500000000000284e+01 6.103520000000000323e+01
1.444636799999999965e+01 1.545109486639999830e+01 7.682590000000000430e+01 6.103880000000000194e+01
1.445513400000000104e+01 1.545276058880000036e+01 7.682550000000000523e+01 6.104160000000000252e+01
1.446389999999999887e+01 1.545439708799999856e+01 7.682649999999999579e+01 6.104240000000000066e+01
1.447266600000000025e+01 1.545653038159999859e+01 7.682710000000000150e+01 6.120380000000000109e+01
1.448143199999999986e+01 1.545802076479999876e+01 7.682829999999999870e+01 6.124399999999999977e+01
1.449019799999999947e+01 1.545956959439999778e+01 7.682460000000000377e+01 6.127340000000000231e+01
1.449896399999999907e+01 1.546114764719999712e+01 7.682479999999999620e+01 6.129070000000000107e+01
1.450773000000000046e+01 1.546275492319999856e+01 7.682359999999999900e+01 6.130369999999999919e+01
1.451649600000000007e+01 1.546436219919999999e+01 7.682479999999999620e+01 6.131210000000000093e+01
1.452526199999999967e+01 1.546596947519999965e+01 7.682470000000000709e+01 6.131779999999999831e+01
1.453402799999999928e+01 1.546757675119999753e+01 7.682609999999999673e+01 6.132180000000000319e+01
1.454279400000000066e+01 1.546918402719999897e+01 7.682599999999999341e+01 6.132399999999999807e+01
1.455155999999999850e+01 1.547079130320000040e+01 7.682720000000000482e+01 6.132589999999999719e+01
1.456032599999999988e+01 1.547236935599999974e+01 7.682699999999999818e+01 6.132639999999999958e+01
1.456909199999999949e+01 1.547397663199999940e+01 7.682819999999999538e+01 6.132730000000000103e+01
1.457785800000000087e+01 1.547555468480000052e+01 7.682810000000000628e+01 6.132679999999999865e+01
1.458662399999999870e+01 1.547716196079999840e+01 7.682920000000000016e+01 6.132710000000000150e+01
1.459539000000000009e+01 1.547874001359999774e+01 7.682899999999999352e+01 6.132589999999999719e+01
1.460415599999999969e+01 1.548034728959999917e+01 7.683050000000000068e+01 6.132580000000000098e+01
1.461292200000000108e+01 1.548192534239999851e+01 7.683100000000000307e+01 6.132430000000000092e+01
1.462168799999999891e+01 1.548350339519999785e+01 7.683289999999999509e+01 6.132390000000000185e+01
1.463045400000000029e+01 1.548508144799999897e+01 7.683350000000000080e+01 6.132200000000000273e+01
1.463921999999999990e+01 1.548665950079999831e+01 7.683530000000000371e+01 6.132139999999999702e+01
1.464798599999999951e+01 1.548823755359999765e+01 7.683589999999999520e+01 6.131940000000000168e+01
1.465675199999999911e+01 1.548981560639999877e+01 7.683780000000000143e+01 6.131869999999999976e+01
1.466551800000000050e+01 1.549139365919999811e+01 7.683839999999999293e+01 6.131640000000000157e+01
1.467428400000000011e+01 1.549294248880000069e+01 7.684029999999999916e+01 6.131739999999999924e+01
1.468304999999999971e+01 1.549452054160000003e+01 7.684099999999999397e+01 6.131810000000000116e+01
1.469181599999999932e+01 1.549650771919999848e+01 7.683429999999999893e+01 6.112129999999999797e+01
1.470058200000000070e+01 1.549796887919999833e+01 7.683440000000000225e+01 6.116250000000000142e+01
1.470934800000000031e+01 1.549954693199999944e+01 7.683350000000000080e+01 6.121020000000000039e+01
1.471811399999999992e+01 1.550109576159999847e+01 7.683389999999999986e+01 6.123250000000000171e+01
1.472687999999999953e+01 1.550267381439999781e+01 7.683540000000000703e+01 6.125619999999999976e+01
1.473564600000000091e+01 1.550422264400000039e+01 7.683669999999999334e+01 6.126729999999999876e+01
1.474441199999999874e+01 1.550582991999999827e+01 7.683910000000000196e+01 6.127980000000000160e+01
1.475317800000000013e+01 1.550737874960000084e+01 7.684040000000000248e+01 6.128509999999999991e+01
1.476194399999999973e+01 1.550895680240000019e+01 7.684260000000000446e+01 6.129180000000000206e+01
1.477071000000000112e+01 1.551050563199999921e+01 7.684369999999999834e+01 6.129399999999999693e+01
1.477947599999999895e+01 1.551208368480000033e+01 7.684579999999999700e+01 6.129760000000000275e+01
1.478824200000000033e+01 1.551360329119999726e+01 7.684669999999999845e+01 6.129820000000000135e+01
1.479700799999999994e+01 1.551518134399999838e+01 7.684879999999999711e+01 6.129999999999999716e+01
1.480577400000000132e+01 1.551670095039999886e+01 7.684959999999999525e+01 6.129970000000000141e+01
1.481453999999999915e+01 1.551827900319999998e+01 7.685169999999999391e+01 6.130030000000000001e+01
1.482330600000000054e+01 1.551979860960000046e+01 7.685240000000000293e+01 6.130199999999999960e+01
1.483207200000000014e+01 1.552134743919999949e+01 7.685450000000000159e+01 6.130490000000000350e+01
1.484083799999999975e+01 1.552289626879999851e+01 7.685529999999999973e+01 6.130669999999999931e+01
1.484960399999999936e+01 1.552444509839999753e+01 7.685729999999999507e+01 6.130919999999999703e+01
1.485837000000000074e+01 1.552596470479999979e+01 7.685809999999999320e+01 6.131080000000000041e+01
1.486713600000000035e+01 1.552751353439999882e+01 7.686020000000000607e+01 6.131300000000000239e+01
1.487590199999999996e+01 1.552903314079999930e+01 7.686090000000000089e+01 6.131459999999999866e+01
1.488466799999999957e+01 1.553058197040000010e+01 7.686299999999999955e+01 6.131660000000000110e+01
1.489343400000000095e+01 1.553210157680000059e+01 7.686379999999999768e+01 6.131799999999999784e+01
1.490219999999999878e+01 1.553362118319999929e+01 7.686589999999999634e+01 6.131940000000000168e+01
1.491096600000000016e+01 1.553517001279999832e+01 7.684770000000000323e+01 6.115820000000000078e+01
1.491973199999999977e+01 1.553645583359999982e+01 7.684929999999999950e+01 6.121860000000000213e+01
1.492849800000000116e+01 1.553788777039999935e+01 7.684810000000000230e+01 6.126440000000000197e+01
1.493726399999999899e+01 1.553934893039999920e+01 7.685070000000000334e+01 6.129070000000000107e+01
1.494603000000000037e+01 1.554083931359999937e+01 7.685150000000000148e+01 6.131029999999999802e+01
1.495479599999999998e+01 1.554232969679999954e+01 7.685469999999999402e+01 6.132260000000000133e+01
1.496356200000000136e+01 1.554384930319999825e+01 7.685599999999999454e+01 6.133109999999999928e+01
1.497232799999999919e+01 1.554533968639999841e+01 7.685899999999999466e+01 6.133670000000000044e+01
1.498109400000000058e+01 1.554685929280000067e+01 7.686020000000000607e+01 6.134020000000000294e+01
1.498986000000000018e+01 1.554837889919999760e+01 7.686279999999999291e+01 6.134579999999999700e+01
1.499862600000000157e+01 1.554986928239999955e+01 7.686369999999999436e+01 6.134940000000000282e+01
1.500739199999999940e+01 1.555135966559999972e+01 7.686610000000000298e+01 6.135309999999999775e+01
1.501615800000000078e+01 1.555287927199999842e+01 7.686700000000000443e+01 6.135510000000000019e+01
1.502492400000000039e+01 1.555436965519999859e+01 7.686920000000000641e+01 6.135779999999999745e+01
1.503369000000000000e+01 1.555586003839999876e+01 7.687000000000000455e+01 6.135880000000000223e+01
1.504245599999999961e+01 1.555737964479999746e+01 7.687220000000000653e+01 6.136079999999999757e+01
1.505122200000000099e+01 1.555887002799999763e+01 7.687300000000000466e+01 6.136119999999999663e+01
1.505998800000000060e+01 1.556036041119999958e+01 7.687510000000000332e+01 6.136269999999999669e+01
1.506875400000000020e+01 1.556185079439999974e+01 7.687500000000000000e+01 6.136269999999999669e+01
1.507751999999999981e+01 1.556334117759999991e+01 7.687520000000000664e+01 6.136390000000000100e+01
1.508628600000000120e+01 1.556483156079999830e+01 7.687409999999999854e+01 6.136359999999999815e+01
1.509505199999999903e+01 1.556632194399999847e+01 7.687420000000000186e+01 6.136449999999999960e+01
1.510381800000000041e+01 1.556778310399999832e+01 7.687300000000000466e+01 6.136399999999999721e+01
1.511258400000000002e+01 1.556927348719999848e+01 7.687309999999999377e+01 6.136430000000000007e+01
1.512135000000000140e+01 1.557076387040000043e+01 7.687189999999999657e+01 6.136260000000000048e+01
1.513011599999999923e+01 1.557152367359999801e+01 7.676340000000000430e+01 6.090129999999999910e+01
1.513888200000000062e+01 1.557275104799999887e+01 7.676609999999999445e+01 6.093979999999999819e+01
1.514764800000000022e+01 1.557415376159999987e+01 7.678360000000000696e+01 6.097409999999999997e+01
1.515641400000000161e+01 1.557558569839999940e+01 7.679250000000000398e+01 6.099099999999999966e+01
1.516517999999999944e+01 1.557707608159999957e+01 7.680540000000000589e+01 6.100820000000000221e+01
1.517394600000000082e+01 1.557856646479999974e+01 7.681270000000000664e+01 6.101689999999999969e+01
1.518271200000000043e+01 1.558005684799999813e+01 7.682299999999999329e+01 6.102640000000000242e+01
1.519147800000000004e+01 1.558151800800000153e+01 7.682840000000000202e+01 6.102850000000000108e+01
1.520024399999999964e+01 1.558300839119999814e+01 7.683639999999999759e+01 6.103199999999999648e+01
1.520901000000000103e+01 1.558449877439999831e+01 7.684019999999999584e+01 6.103199999999999648e+01
1.521777600000000064e+01 1.558595993439999816e+01 7.684669999999999845e+01 6.103370000000000317e+01
1.522654200000000024e+01 1.558745031760000010e+01 7.684969999999999857e+01 6.103269999999999840e+01
1.523530799999999985e+01 1.558891147759999996e+01 7.685540000000000305e+01 6.103349999999999653e+01
1.524407400000000123e+01 1.559037263759999981e+01 7.685790000000000077e+01 6.103199999999999648e+01
1.525283999999999907e+01 1.559183379759999966e+01 7.686310000000000286e+01 6.103459999999999752e+01
1.526160600000000045e+01 1.559329495759999951e+01 7.686530000000000484e+01 6.103540000000000276e+01
1.527037200000000006e+01 1.559475611759999936e+01 7.687009999999999366e+01 6.103790000000000049e+01
1.527913800000000144e+01 1.559621727759999921e+01 7.687210000000000321e+01 6.103849999999999909e+01
1.528790399999999927e+01 1.559767843759999906e+01 7.687669999999999959e+01 6.104079999999999728e+01
1.529667000000000066e+01 1.559913959759999891e+01 7.687850000000000250e+01 6.104129999999999967e+01
1.530543600000000026e+01 1.560057153440000022e+01 7.688299999999999557e+01 6.104339999999999833e+01
1.531420200000000165e+01 1.560203269440000007e+01 7.688479999999999848e+01 6.104390000000000072e+01
1.532296799999999948e+01 1.560346463119999960e+01 7.688909999999999911e+01 6.104590000000000316e+01
1.533173400000000086e+01 1.560492579119999945e+01 7.689090000000000202e+01 6.104630000000000223e+01
1.534050000000000047e+01 1.560635772799999721e+01 7.689509999999999934e+01 6.104829999999999757e+01
1.534926599999999830e+01 1.560863713759999882e+01 7.672560000000000002e+01 6.090270000000000294e+01
1.535803199999999968e+01 1.560974761919999843e+01 7.675329999999999586e+01 6.097560000000000002e+01
1.536679799999999929e+01 1.561103343999999993e+01 7.677290000000000703e+01 6.102629999999999910e+01
1.537556400000000068e+01 1.561237770719999851e+01 7.678570000000000562e+01 6.105879999999999797e+01
1.538432999999999851e+01 1.561378042080000128e+01 7.679460000000000264e+01 6.108250000000000313e+01
1.539309599999999989e+01 1.561518313439999872e+01 7.680280000000000484e+01 6.110029999999999717e+01
1.540186199999999950e+01 1.561664429439999857e+01 7.680840000000000600e+01 6.111269999999999669e+01
1.541062800000000088e+01 1.561804700799999956e+01 7.681359999999999388e+01 6.112160000000000082e+01
1.541939399999999871e+01 1.561950816799999942e+01 7.681640000000000157e+01 6.112639999999999674e+01
1.542816000000000010e+01 1.562091088159999863e+01 7.681919999999999504e+01 6.113170000000000215e+01
1.543692599999999970e+01 1.562234281839999994e+01 7.682009999999999650e+01 6.113369999999999749e+01
1.544569199999999931e+01 1.562377475519999948e+01 7.682170000000000698e+01 6.113770000000000238e+01
1.545445799999999892e+01 1.562520669199999901e+01 7.682170000000000698e+01 6.113929999999999865e+01
1.546322400000000030e+01 1.562660940560000000e+01 7.682250000000000512e+01 6.114260000000000161e+01
1.547198999999999991e+01 1.562804134239999776e+01 7.682189999999999941e+01 6.114330000000000354e+01
1.548075599999999952e+01 1.562944405600000053e+01 7.682229999999999848e+01 6.114589999999999748e+01
1.548952199999999912e+01 1.563087599279999829e+01 7.682139999999999702e+01 6.114600000000000080e+01
1.549828800000000051e+01 1.563227870640000106e+01 7.682150000000000034e+01 6.114820000000000277e+01
1.550705399999999834e+01 1.563371064319999881e+01 7.682030000000000314e+01 6.114789999999999992e+01
1.551581999999999972e+01 1.563511335680000158e+01 7.682080000000000553e+01 6.114970000000000283e+01
1.552458599999999933e+01 1.563651607039999902e+01 7.682099999999999795e+01 6.114920000000000044e+01
1.553335200000000071e+01 1.563791878400000002e+01 7.682240000000000180e+01 6.115079999999999671e+01
1.554211799999999855e+01 1.563932149759999923e+01 7.682250000000000512e+01 6.115010000000000190e+01
1.555088399999999993e+01 1.564072421120000023e+01 7.682380000000000564e+01 6.115149999999999864e+01
1.555964999999999954e+01 1.564212692479999767e+01 7.682380000000000564e+01 6.115059999999999718e+01
1.556841600000000092e+01 1.564423099520000093e+01 7.670550000000000068e+01 6.101850000000000307e+01
1.557718199999999875e+01 1.564539992319999762e+01 7.673090000000000543e+01 6.106580000000000297e+01
1.558594800000000014e+01 1.564671496719999944e+01 7.676120000000000232e+01 6.111079999999999757e+01
1.559471399999999974e+01 1.564803001119999948e+01 7.677729999999999677e+01 6.113600000000000279e+01
1.560348000000000113e+01 1.564943272480000047e+01 7.679449999999999932e+01 6.115820000000000078e+01
1.561224599999999896e+01 1.565080621519999760e+01 7.680490000000000350e+01 6.117079999999999984e+01
1.562101200000000034e+01 1.565220892879999859e+01 7.681659999999999400e+01 6.118119999999999692e+01
1.562977799999999995e+01 1.565361164240000136e+01 7.682280000000000086e+01 6.118659999999999854e+01
1.563854399999999956e+01 1.565501435599999880e+01 7.683050000000000068e+01 6.119109999999999872e+01
1.564730999999999916e+01 1.565638784639999948e+01 7.683400000000000318e+01 6.119310000000000116e+01
1.565607600000000055e+01 1.565781978319999901e+01 7.683929999999999438e+01 6.119449999999999790e+01
1.566484200000000016e+01 1.565919327359999969e+01 7.684120000000000061e+01 6.119469999999999743e+01
1.567360799999999976e+01 1.566059598720000068e+01 7.684520000000000550e+01 6.119449999999999790e+01
1.568237399999999937e+01 1.566196947759999780e+01 7.684619999999999607e+01 6.119350000000000023e+01
1.569114000000000075e+01 1.566337219119999880e+01 7.684950000000000614e+01 6.119230000000000302e+01
1.569990599999999858e+01 1.566474568159999947e+01 7.684990000000000521e+01 6.119069999999999965e+01
1.570867199999999997e+01 1.566614839519999691e+01 7.685269999999999868e+01 6.118880000000000052e+01
1.571743799999999958e+01 1.566752188559999759e+01 7.685280000000000200e+01 6.118679999999999808e+01
1.572620400000000096e+01 1.566889537599999827e+01 7.685529999999999973e+01 6.118449999999999989e+01
1.573496999999999879e+01 1.567026886639999894e+01 7.685519999999999641e+01 6.118209999999999837e+01
1.574373600000000017e+01 1.567164235679999962e+01 7.685750000000000171e+01 6.117949999999999733e+01
1.575250199999999978e+01 1.567301584720000029e+01 7.685720000000000596e+01 6.117690000000000339e+01
1.576126800000000117e+01 1.567438933759999742e+01 7.685939999999999372e+01 6.117410000000000281e+01
1.577003399999999900e+01 1.567576282799999809e+01 7.685909999999999798e+01 6.117130000000000223e+01
1.577880000000000038e+01 1.567713631839999877e+01 7.686109999999999332e+01 6.116830000000000211e+01
1.578756599999999999e+01 1.567766233599999737e+01 7.676170000000000471e+01 6.094310000000000116e+01
1.579633199999999960e+01 1.567874359440000021e+01 7.676909999999999457e+01 6.099049999999999727e+01
1.580509799999999920e+01 1.568000019199999961e+01 7.678520000000000323e+01 6.103609999999999758e+01
1.581386400000000059e+01 1.568131523599999966e+01 7.679189999999999827e+01 6.106130000000000280e+01
1.582263000000000019e+01 1.568265950319999824e+01 7.679829999999999757e+01 6.108160000000000167e+01
1.583139599999999980e+01 1.568403299359999892e+01 7.680200000000000671e+01 6.109369999999999834e+01
1.584016199999999941e+01 1.568540648399999959e+01 7.680490000000000350e+01 6.110210000000000008e+01
1.584892800000000079e+01 1.568677997440000027e+01 7.680639999999999645e+01 6.110759999999999792e+01
1.585769399999999862e+01 1.568815346479999739e+01 7.680660000000000309e+01 6.111010000000000275e+01
1.586646000000000001e+01 1.568952695519999807e+01 7.680639999999999645e+01 6.111209999999999809e+01
1.587522599999999962e+01 1.569090044559999875e+01 7.680500000000000682e+01 6.111169999999999902e+01
1.588399200000000100e+01 1.569227393599999942e+01 7.680389999999999873e+01 6.111180000000000234e+01
1.589275799999999883e+01 1.569361820319999978e+01 7.680159999999999343e+01 6.110969999999999658e+01
1.590152400000000021e+01 1.569499169360000046e+01 7.679989999999999384e+01 6.110869999999999891e+01
1.591028999999999982e+01 1.569636518400000114e+01 7.679710000000000036e+01 6.110560000000000258e+01
1.591905600000000121e+01 1.569770945119999972e+01 7.679510000000000502e+01 6.110390000000000299e+01
1.592782199999999904e+01 1.569908294160000040e+01 7.679200000000000159e+01 6.110020000000000095e+01
1.593658800000000042e+01 1.570042720880000076e+01 7.678979999999999961e+01 6.109810000000000230e+01
1.594535400000000003e+01 1.570177147599999934e+01 7.678640000000000043e+01 6.109400000000000119e+01
1.595412000000000141e+01 1.570314496640000002e+01 7.678419999999999845e+01 6.109150000000000347e+01
1.596288599999999924e+01 1.570448923360000038e+01 7.678069999999999595e+01 6.108720000000000283e+01
1.597165200000000063e+01 1.570583350080000073e+01 7.677830000000000155e+01 6.108670000000000044e+01
1.598041800000000023e+01 1.570717776799999932e+01 7.677469999999999573e+01 6.108709999999999951e+01
1.598918399999999984e+01 1.570852203519999968e+01 7.677240000000000464e+01 6.108899999999999864e+01
1.599794999999999945e+01 1.570986630240000004e+01 7.676869999999999550e+01 6.108930000000000149e+01
1.600671600000000083e+01 1.571161969439999773e+01 7.675520000000000209e+01 6.077289999999999992e+01
1.601548199999999866e+01 1.571252561359999866e+01 7.679009999999999536e+01 6.079639999999999844e+01
1.602424800000000005e+01 1.571372376479999922e+01 7.682800000000000296e+01 6.083979999999999677e+01
1.603301400000000143e+01 1.571498036240000040e+01 7.684529999999999461e+01 6.085649999999999693e+01
1.604177999999999926e+01 1.571629540639999867e+01 7.686150000000000659e+01 6.087859999999999872e+01
1.605054600000000065e+01 1.571761045039999871e+01 7.687099999999999511e+01 6.088739999999999952e+01
1.605931200000000203e+01 1.571895471759999729e+01 7.688060000000000116e+01 6.089970000000000283e+01
1.606807799999999986e+01 1.572026976159999911e+01 7.688490000000000180e+01 6.090429999999999922e+01
1.607684400000000124e+01 1.572161402879999947e+01 7.688989999999999725e+01 6.091170000000000329e+01
1.608560999999999908e+01 1.572292907279999774e+01 7.689069999999999538e+01 6.091409999999999769e+01
1.609437600000000046e+01 1.572427333999999810e+01 7.689300000000000068e+01 6.091899999999999693e+01
1.610314199999999829e+01 1.572558838399999992e+01 7.689170000000000016e+01 6.092029999999999745e+01
1.611190799999999967e+01 1.572690342799999996e+01 7.689260000000000161e+01 6.092379999999999995e+01
1.612067400000000106e+01 1.572821847199999823e+01 7.689019999999999300e+01 6.092459999999999809e+01
1.612944000000000244e+01 1.572953351600000005e+01 7.689010000000000389e+01 6.092730000000000246e+01
1.613820600000000027e+01 1.573084856000000009e+01 7.688700000000000045e+01 6.092759999999999820e+01
1.614697200000000166e+01 1.573213438079999982e+01 7.688639999999999475e+01 6.092980000000000018e+01
1.615573799999999949e+01 1.573344942479999986e+01 7.688280000000000314e+01 6.092990000000000350e+01
1.616450400000000087e+01 1.573473524560000136e+01 7.688190000000000168e+01 6.093180000000000263e+01
1.617326999999999870e+01 1.573605028959999963e+01 7.687810000000000343e+01 6.093189999999999884e+01
1.618203600000000009e+01 1.573733611039999758e+01 7.687690000000000623e+01 6.093350000000000222e+01
1.619080200000000147e+01 1.573862193119999908e+01 7.687290000000000134e+01 6.093350000000000222e+01
1.619956799999999930e+01 1.573990775200000058e+01 7.687160000000000082e+01 6.093509999999999849e+01
1.620833400000000069e+01 1.574119357279999853e+01 7.686740000000000350e+01 6.093500000000000227e+01
1.621710000000000207e+01 1.574247939360000004e+01 7.686599999999999966e+01 6.093639999999999901e+01
1.622586599999999990e+01 1.574516792799999898e+01 7.690800000000000125e+01 6.072610000000000241e+01
1.623463200000000128e+01 1.574621996319999973e+01 7.691160000000000707e+01 6.075880000000000081e+01
1.624339799999999912e+01 1.574741811439999850e+01 7.692069999999999652e+01 6.079540000000000077e+01
1.625216400000000050e+01 1.574861626560000083e+01 7.692820000000000391e+01 6.081700000000000017e+01
1.626092999999999833e+01 1.574987286319999846e+01 7.693479999999999563e+01 6.083590000000000231e+01
1.626969599999999971e+01 1.575112946079999787e+01 7.694129999999999825e+01 6.084879999999999711e+01
1.627846200000000110e+01 1.575238605839999906e+01 7.694490000000000407e+01 6.085909999999999798e+01
1.628722800000000248e+01 1.575364265599999847e+01 7.694899999999999807e+01 6.086710000000000065e+01
1.629599400000000031e+01 1.575492847679999997e+01 7.695080000000000098e+01 6.087310000000000088e+01
1.630476000000000170e+01 1.575618507439999760e+01 7.695359999999999445e+01 6.087859999999999872e+01
1.631352599999999953e+01 1.575744167199999879e+01 7.695430000000000348e+01 6.088219999999999743e+01
1.632229200000000091e+01 1.575869826959999820e+01 7.695640000000000214e+01 6.088750000000000284e+01
1.633105799999999874e+01 1.575998409039999970e+01 7.695650000000000546e+01 6.089139999999999731e+01
1.633982400000000013e+01 1.576121146479999879e+01 7.695820000000000505e+01 6.089639999999999986e+01
1.634859000000000151e+01 1.576246806239999998e+01 7.695789999999999509e+01 6.089979999999999905e+01
1.635735599999999934e+01 1.576372466000000117e+01 7.695929999999999893e+01 6.090520000000000067e+01
1.636612200000000072e+01 1.576498125759999702e+01 7.695889999999999986e+01 6.090829999999999700e+01
1.637488800000000211e+01 1.576620863199999967e+01 7.696009999999999707e+01 6.091199999999999903e+01
1.638365399999999994e+01 1.576746522959999730e+01 7.695950000000000557e+01 6.091369999999999862e+01
1.639242000000000132e+01 1.576872182719999849e+01 7.696070000000000277e+01 6.091680000000000206e+01
1.640118599999999915e+01 1.576994920159999758e+01 7.695999999999999375e+01 6.091799999999999926e+01
1.640995200000000054e+01 1.577117657600000022e+01 7.696110000000000184e+01 6.091870000000000118e+01
1.641871799999999837e+01 1.577243317359999786e+01 7.696040000000000703e+01 6.091740000000000066e+01
1.642748399999999975e+01 1.577366054800000050e+01 7.696150000000000091e+01 6.091799999999999926e+01
1.643625000000000114e+01 1.577491714559999814e+01 7.696070000000000277e+01 6.091669999999999874e+01
1.644501599999999897e+01 1.577488792239999960e+01 7.670969999999999800e+01 6.089370000000000260e+01
1.645378200000000035e+01 1.577593995759999856e+01 7.671259999999999479e+01 6.093330000000000268e+01
1.646254799999999818e+01 1.577707966239999848e+01 7.672350000000000136e+01 6.096119999999999806e+01
1.647131399999999957e+01 1.577827781360000081e+01 7.672610000000000241e+01 6.097769999999999868e+01
1.648007999999999740e+01 1.577950518799999990e+01 7.673120000000000118e+01 6.099139999999999873e+01
1.648884599999999878e+01 1.578076178560000109e+01 7.673160000000000025e+01 6.099940000000000140e+01
1.649761200000000017e+01 1.578198916000000018e+01 7.673460000000000036e+01 6.100650000000000261e+01
1.650637800000000155e+01 1.578324575760000137e+01 7.673350000000000648e+01 6.101039999999999708e+01
1.651514399999999938e+01 1.578450235519999723e+01 7.673470000000000368e+01 6.101429999999999865e+01
1.652391000000000076e+01 1.578572972959999987e+01 7.673229999999999507e+01 6.101610000000000156e+01
1.653267599999999860e+01 1.578698632719999750e+01 7.673239999999999839e+01 6.101839999999999975e+01
1.654144199999999998e+01 1.578824292479999869e+01 7.672929999999999495e+01 6.101899999999999835e+01
1.655020799999999781e+01 1.578947029919999778e+01 7.672889999999999588e+01 6.102049999999999841e+01
1.655897399999999919e+01 1.579072689679999897e+01 7.672539999999999338e+01 6.102049999999999841e+01
1.656774000000000058e+01 1.579195427119999806e+01 7.672459999999999525e+01 6.102139999999999986e+01
1.657650599999999841e+01 1.579321086879999747e+01 7.672090000000000032e+01 6.102100000000000080e+01
1.658527199999999979e+01 1.579443824319999834e+01 7.671989999999999554e+01 6.102150000000000318e+01
1.659403800000000118e+01 1.579569484079999775e+01 7.671599999999999397e+01 6.102089999999999748e+01
1.660280399999999901e+01 1.579692221519999862e+01 7.671490000000000009e+01 6.102120000000000033e+01
1.661157000000000039e+01 1.579814958959999771e+01 7.671089999999999520e+01 6.102040000000000219e+01
1.662033599999999822e+01 1.579937696400000036e+01 7.670969999999999800e+01 6.102060000000000173e+01
1.662910199999999961e+01 1.580060433839999945e+01 7.670569999999999311e+01 6.101970000000000027e+01
1.663786800000000099e+01 1.580186093600000063e+01 7.670449999999999591e+01 6.101979999999999649e+01
1.664663399999999882e+01 1.580308831039999973e+01 7.670080000000000098e+01 6.101870000000000260e+01
1.665540000000000020e+01 1.580431568479999882e+01 7.669979999999999620e+01 6.101879999999999882e+01
1.666416600000000159e+01 1.580624441600000019e+01 7.654330000000000211e+01 6.084219999999999828e+01
1.667293199999999942e+01 1.580738412080000010e+01 7.655349999999999966e+01 6.085600000000000165e+01
1.668169800000000080e+01 1.580855304879999856e+01 7.656910000000000593e+01 6.087440000000000140e+01
1.669046399999999863e+01 1.580975120000000089e+01 7.658020000000000493e+01 6.088389999999999702e+01
1.669923000000000002e+01 1.581097857439999999e+01 7.658920000000000528e+01 6.089330000000000354e+01
1.670799599999999785e+01 1.581217672559999876e+01 7.659810000000000230e+01 6.089860000000000184e+01
1.671676199999999923e+01 1.581340409999999785e+01 7.660479999999999734e+01 6.090310000000000201e+01
1.672552800000000062e+01 1.581460225120000018e+01 7.661199999999999477e+01 6.090599999999999881e+01
1.673429400000000200e+01 1.581582962559999928e+01 7.661679999999999779e+01 6.090809999999999746e+01
1.674305999999999983e+01 1.581702777679999805e+01 7.662260000000000559e+01 6.090990000000000038e+01
1.675182600000000122e+01 1.581825515119999892e+01 7.662609999999999388e+01 6.091069999999999851e+01
1.676059199999999905e+01 1.581945330239999947e+01 7.663110000000000355e+01 6.091190000000000282e+01
1.676935800000000043e+01 1.582065145359999825e+01 7.663400000000000034e+01 6.091210000000000235e+01
1.677812399999999826e+01 1.582184960479999702e+01 7.663849999999999341e+01 6.091290000000000049e+01
1.678688999999999965e+01 1.582304775599999935e+01 7.664090000000000202e+01 6.091259999999999764e+01
1.679565600000000103e+01 1.582424590719999813e+01 7.664509999999999934e+01 6.091329999999999956e+01
1.680442199999999886e+01 1.582544405840000046e+01 7.664719999999999800e+01 6.091270000000000095e+01
1.681318800000000024e+01 1.582664220959999923e+01 7.665120000000000289e+01 6.091329999999999956e+01
1.682195400000000163e+01 1.582781113760000125e+01 7.665309999999999491e+01 6.091250000000000142e+01
1.683071999999999946e+01 1.582900928880000002e+01 7.665689999999999316e+01 6.091299999999999670e+01
1.683948600000000084e+01 1.583020743999999880e+01 7.665860000000000696e+01 6.091210000000000235e+01
1.684825199999999867e+01 1.583137636799999903e+01 7.666110000000000468e+01 6.091250000000000142e+01
1.685701800000000006e+01 1.583257451919999781e+01 7.666169999999999618e+01 6.091159999999999997e+01
1.686578399999999789e+01 1.583374344719999982e+01 7.666410000000000480e+01 6.091199999999999903e+01
1.687454999999999927e+01 1.583491237520000006e+01 7.666459999999999297e+01 6.091100000000000136e+01
1.688331600000000066e+01 1.583698722239999768e+01 7.663939999999999486e+01 6.084969999999999857e+01
1.689208200000000204e+01 1.583792236479999893e+01 7.663599999999999568e+01 6.085499999999999687e+01
1.690084799999999987e+01 1.583897439999999968e+01 7.664910000000000423e+01 6.086809999999999832e+01
1.690961400000000125e+01 1.584005565839999896e+01 7.665109999999999957e+01 6.087360000000000326e+01
1.691837999999999909e+01 1.584119536319999888e+01 7.665869999999999607e+01 6.088069999999999737e+01
1.692714600000000047e+01 1.584233506799999880e+01 7.666060000000000230e+01 6.088360000000000127e+01
1.693591199999999830e+01 1.584350399600000081e+01 7.666679999999999495e+01 6.088750000000000284e+01
1.694467799999999968e+01 1.584467292399999927e+01 7.666800000000000637e+01 6.088850000000000051e+01
1.695344400000000107e+01 1.584584185199999951e+01 7.667249999999999943e+01 6.089079999999999870e+01
1.696220999999999890e+01 1.584701077999999796e+01 7.667260000000000275e+01 6.089079999999999870e+01
1.697097600000000028e+01 1.584817970799999820e+01 7.667589999999999861e+01 6.089229999999999876e+01
1.697974200000000167e+01 1.584934863600000021e+01 7.667539999999999623e+01 6.089189999999999969e+01
1.698850799999999950e+01 1.585051756399999867e+01 7.667799999999999727e+01 6.089289999999999736e+01
1.699727400000000088e+01 1.585168649199999891e+01 7.667719999999999914e+01 6.089220000000000255e+01
1.700603999999999871e+01 1.585285542000000092e+01 7.667940000000000111e+01 6.089289999999999736e+01
1.701480600000000010e+01 1.585399512480000084e+01 7.667829999999999302e+01 6.089200000000000301e+01
1.702357199999999793e+01 1.585516405279999930e+01 7.668019999999999925e+01 6.089260000000000161e+01
1.703233799999999931e+01 1.585633298079999953e+01 7.667900000000000205e+01 6.089170000000000016e+01
1.704110400000000070e+01 1.585747268559999945e+01 7.668070000000000164e+01 6.089209999999999923e+01
1.704987000000000208e+01 1.585864161359999791e+01 7.667940000000000111e+01 6.089110000000000156e+01
1.705863599999999991e+01 1.585978131839999783e+01 7.668099999999999739e+01 6.089150000000000063e+01
1.706740200000000129e+01 1.586092102319999952e+01 7.667959999999999354e+01 6.089039999999999964e+01
1.707616799999999913e+01 1.586208995119999976e+01 7.668110000000000070e+01 6.089079999999999870e+01
1.708493400000000051e+01 1.586322965599999968e+01 7.667959999999999354e+01 6.088960000000000150e+01
1.709369999999999834e+01 1.586436936080000137e+01 7.668110000000000070e+01 6.089000000000000057e+01
1.710246599999999972e+01 1.586600585999999957e+01 7.666910000000000025e+01 6.085699999999999932e+01
1.711123200000000111e+01 1.586705789520000032e+01 7.667289999999999850e+01 6.085880000000000223e+01
1.711999799999999894e+01 1.586816837679999992e+01 7.667520000000000380e+01 6.086619999999999919e+01
1.712876400000000032e+01 1.586924963519999743e+01 7.667680000000000007e+01 6.087109999999999843e+01
1.713753000000000171e+01 1.587038933999999912e+01 7.667610000000000525e+01 6.087469999999999715e+01
1.714629599999999954e+01 1.587149982159999873e+01 7.667799999999999727e+01 6.087789999999999679e+01
1.715506200000000092e+01 1.587263952639999864e+01 7.667770000000000152e+01 6.087939999999999685e+01
1.716382799999999875e+01 1.587377923119999856e+01 7.667980000000000018e+01 6.088119999999999976e+01
1.717259400000000014e+01 1.587488971279999816e+01 7.667910000000000537e+01 6.088150000000000261e+01
1.718135999999999797e+01 1.587602941759999808e+01 7.668080000000000496e+01 6.088259999999999650e+01
1.719012599999999935e+01 1.587716912239999800e+01 7.667980000000000018e+01 6.088230000000000075e+01
1.719889200000000073e+01 1.587827960399999760e+01 7.668139999999999645e+01 6.088309999999999889e+01
1.720765800000000212e+01 1.587941930879999930e+01 7.668019999999999925e+01 6.088250000000000028e+01
1.721642399999999995e+01 1.588052979039999890e+01 7.668160000000000309e+01 6.088300000000000267e+01
1.722519000000000133e+01 1.588166949519999882e+01 7.668030000000000257e+01 6.088219999999999743e+01
1.723395599999999916e+01 1.588277997679999842e+01 7.668170000000000641e+01 6.088259999999999650e+01
1.724272200000000055e+01 1.588389045839999980e+01 7.668040000000000589e+01 6.088170000000000215e+01
1.725148799999999838e+01 1.588500093999999940e+01 7.668170000000000641e+01 6.088199999999999790e+01
1.726025399999999976e+01 1.588614064480000110e+01 7.668030000000000257e+01 6.088100000000000023e+01
1.726902000000000115e+01 1.588725112640000070e+01 7.668149999999999977e+01 6.088130000000000308e+01
1.727778600000000253e+01 1.588836160799999853e+01 7.668009999999999593e+01 6.088029999999999831e+01
1.728655200000000036e+01 1.588947208959999813e+01 7.668129999999999313e+01 6.088049999999999784e+01
1.729531800000000175e+01 1.589058257119999773e+01 7.667990000000000350e+01 6.087939999999999685e+01
1.730408399999999958e+01 1.589169305279999733e+01 7.668110000000000070e+01 6.087960000000000349e+01
1.731285000000000096e+01 1.589280353440000049e+01 7.667959999999999354e+01 6.087859999999999872e+01
1.732161599999999879e+01 1.589429391759999888e+01 7.665630000000000166e+01 6.085909999999999798e+01
1.733038200000000018e+01 1.589534595279999962e+01 7.666240000000000521e+01 6.085660000000000025e+01
1.733914800000000156e+01 1.589642721119999713e+01 7.667119999999999891e+01 6.086249999999999716e+01
1.734791399999999939e+01 1.589750846959999997e+01 7.667340000000000089e+01 6.086590000000000344e+01
1.735668000000000077e+01 1.589858972799999748e+01 7.667849999999999966e+01 6.087010000000000076e+01
1.736544600000000216e+01 1.589967098640000032e+01 7.668059999999999832e+01 6.087199999999999989e+01
1.737421199999999999e+01 1.590078146799999992e+01 7.668600000000000705e+01 6.087449999999999761e+01
1.738297800000000137e+01 1.590186272639999743e+01 7.668750000000000000e+01 6.087489999999999668e+01
1.739174399999999920e+01 1.590297320799999703e+01 7.669169999999999732e+01 6.087630000000000052e+01
1.740051000000000059e+01 1.590405446639999987e+01 7.669270000000000209e+01 6.087610000000000099e+01
1.740927599999999842e+01 1.590513572479999915e+01 7.669660000000000366e+01 6.087700000000000244e+01
1.741804199999999980e+01 1.590624620639999698e+01 7.669740000000000180e+01 6.087650000000000006e+01
1.742680800000000119e+01 1.590732746479999982e+01 7.670120000000000005e+01 6.087709999999999866e+01
1.743557400000000257e+01 1.590840872319999910e+01 7.670189999999999486e+01 6.087639999999999674e+01
1.744434000000000040e+01 1.590948998160000016e+01 7.670550000000000068e+01 6.087680000000000291e+01
1.745310600000000179e+01 1.591057123999999945e+01 7.670619999999999550e+01 6.087590000000000146e+01
1.746187199999999962e+01 1.591165249840000051e+01 7.670980000000000132e+01 6.087630000000000052e+01
1.747063800000000100e+01 1.591273375679999980e+01 7.671040000000000703e+01 6.087530000000000285e+01
1.747940399999999883e+01 1.591381501519999730e+01 7.671389999999999532e+01 6.087570000000000192e+01
1.748817000000000021e+01 1.591489627360000014e+01 7.671450000000000102e+01 6.087460000000000093e+01
1.749693600000000160e+01 1.591597753199999943e+01 7.671800000000000352e+01 6.087489999999999668e+01
1.750570199999999943e+01 1.591705879040000049e+01 7.671859999999999502e+01 6.087389999999999901e+01
1.751446800000000081e+01 1.591814004879999978e+01 7.672199999999999420e+01 6.087409999999999854e+01
1.752323400000000220e+01 1.591919208400000052e+01 7.672259999999999991e+01 6.087299999999999756e+01
1.753200000000000003e+01 1.592027334239999803e+01 7.672589999999999577e+01 6.087330000000000041e+01
1.754076599999999786e+01 1.592193906479999832e+01 7.669740000000000180e+01 6.084709999999999752e+01
1.754953199999999924e+01 1.592287420719999957e+01 7.670080000000000098e+01 6.084640000000000271e+01
1.755829800000000063e+01 1.592383857280000115e+01 7.670319999999999538e+01 6.085090000000000288e+01
1.756706399999999846e+01 1.592486138479999802e+01 7.670499999999999829e+01 6.085540000000000305e+01
1.757582999999999984e+01 1.592588419679999845e+01 7.670629999999999882e+01 6.085840000000000316e+01
1.758459599999999767e+01 1.592693623199999919e+01 7.670900000000000318e+01 6.086149999999999949e+01
1.759336200000000261e+01 1.592798826719999994e+01 7.671020000000000039e+01 6.086269999999999669e+01
1.760212800000000044e+01 1.592904030239999713e+01 7.671259999999999479e+01 6.086440000000000339e+01
1.761089399999999827e+01 1.593012156079999997e+01 7.671290000000000475e+01 6.086469999999999914e+01
1.761965999999999966e+01 1.593117359599999716e+01 7.671479999999999677e+01 6.086569999999999681e+01
1.762842600000000104e+01 1.593222563119999791e+01 7.671460000000000434e+01 6.086540000000000106e+01
1.763719199999999887e+01 1.593327766640000043e+01 7.671609999999999729e+01 6.086610000000000298e+01
1.764595800000000025e+01 1.593432970160000117e+01 7.671550000000000580e+01 6.086560000000000059e+01
1.765472399999999809e+01 1.593541095999999868e+01 7.671689999999999543e+01 6.086599999999999966e+01
1.766348999999999947e+01 1.593646299520000120e+01 7.671599999999999397e+01 6.086529999999999774e+01
1.767225600000000085e+01 1.593751503039999839e+01 7.671729999999999450e+01 6.086560000000000059e+01
1.768102199999999868e+01 1.593856706559999914e+01 7.671630000000000393e+01 6.086480000000000246e+01
1.768978799999999652e+01 1.593961910079999988e+01 7.671739999999999782e+01 6.086500000000000199e+01
1.769855400000000145e+01 1.594067113599999885e+01 7.671630000000000393e+01 6.086419999999999675e+01
1.770731999999999928e+01 1.594172317119999960e+01 7.671739999999999782e+01 6.086430000000000007e+01
1.771608600000000067e+01 1.594277520640000034e+01 7.671630000000000393e+01 6.086339999999999861e+01
1.772485199999999850e+01 1.594379801840000077e+01 7.671729999999999450e+01 6.086359999999999815e+01
1.773361799999999988e+01 1.594485005359999796e+01 7.671609999999999729e+01 6.086260000000000048e+01
1.774238400000000127e+01 1.594590208879999871e+01 7.671710000000000207e+01 6.086269999999999669e+01
1.775114999999999910e+01 1.594695412400000123e+01 7.671550000000000580e+01 6.086180000000000234e+01
1.775991599999999693e+01 1.594823994479999918e+01 7.668890000000000384e+01 6.085940000000000083e+01
1.776868200000000186e+01 1.594926275679999783e+01 7.668949999999999534e+01 6.085410000000000252e+01
1.777744799999999969e+01 1.595028556879999826e+01 7.669060000000000343e+01 6.085660000000000025e+01
1.778621399999999753e+01 1.595130838079999869e+01 7.669020000000000437e+01 6.085840000000000316e+01
1.779497999999999891e+01 1.595233119279999912e+01 7.669339999999999691e+01 6.086110000000000042e+01
1.780374600000000029e+01 1.595338322799999986e+01 7.669499999999999318e+01 6.086229999999999762e+01
1.781251200000000168e+01 1.595440604000000029e+01 7.669859999999999900e+01 6.086390000000000100e+01
1.782127799999999951e+01 1.595542885200000072e+01 7.670019999999999527e+01 6.086419999999999675e+01
1.783004399999999734e+01 1.595648088719999791e+01 7.670369999999999777e+01 6.086509999999999820e+01
1.783881000000000228e+01 1.595750369919999834e+01 7.670510000000000161e+01 6.086489999999999867e+01
1.784757600000000011e+01 1.595852651119999877e+01 7.670839999999999748e+01 6.086560000000000059e+01
1.785634199999999794e+01 1.595954932319999919e+01 7.670969999999999800e+01 6.086509999999999820e+01
1.786510799999999932e+01 1.596057213519999962e+01 7.671299999999999386e+01 6.086560000000000059e+01
1.787387400000000071e+01 1.596159494720000005e+01 7.671420000000000528e+01 6.086489999999999867e+01
1.788264000000000209e+01 1.596261775920000048e+01 7.671750000000000114e+01 6.086529999999999774e+01
1.789140599999999992e+01 1.596364057120000091e+01 7.671869999999999834e+01 6.086449999999999960e+01
1.790017199999999775e+01 1.596466338319999956e+01 7.672199999999999420e+01 6.086480000000000246e+01
1.790893800000000269e+01 1.596568619519999999e+01 7.672310000000000230e+01 6.086399999999999721e+01
1.791770400000000052e+01 1.596670900720000041e+01 7.672629999999999484e+01 6.086419999999999675e+01
1.792646999999999835e+01 1.596773181919999729e+01 7.672740000000000293e+01 6.086330000000000240e+01
1.793523599999999973e+01 1.596872540800000095e+01 7.673059999999999548e+01 6.086350000000000193e+01
1.794400200000000112e+01 1.596974821999999961e+01 7.673170000000000357e+01 6.086260000000000048e+01
1.795276799999999895e+01 1.597077103200000003e+01 7.673489999999999611e+01 6.086280000000000001e+01
1.796153400000000033e+01 1.597176462080000015e+01 7.673600000000000421e+01 6.086189999999999856e+01
1.797029999999999816e+01 1.597278743280000057e+01 7.673909999999999343e+01 6.086209999999999809e+01
1.797906600000000310e+01 1.597255364719999982e+01 7.665730000000000643e+01 6.086070000000000135e+01
1.798783200000000093e+01 1.597328422719999885e+01 7.666989999999999839e+01 6.085609999999999786e+01
1.799659799999999876e+01 1.597419014639999801e+01 7.669249999999999545e+01 6.085569999999999879e+01
1.800536400000000015e+01 1.597512528879999927e+01 7.670740000000000691e+01 6.085779999999999745e+01
1.801413000000000153e+01 1.597611887759999938e+01 7.672119999999999607e+01 6.085840000000000316e+01
1.802289599999999936e+01 1.597714168959999981e+01 7.673220000000000596e+01 6.086019999999999897e+01
1.803166200000000075e+01 1.597816450159999846e+01 7.674250000000000682e+01 6.086019999999999897e+01
1.804042799999999858e+01 1.597918731359999889e+01 7.675029999999999575e+01 6.086129999999999995e+01
1.804919399999999996e+01 1.598018090239999900e+01 7.675730000000000075e+01 6.086099999999999710e+01
1.805796000000000134e+01 1.598120371439999943e+01 7.676279999999999859e+01 6.086169999999999902e+01
1.806672599999999917e+01 1.598222652639999986e+01 7.676770000000000493e+01 6.086119999999999663e+01
1.807549199999999701e+01 1.598324933839999851e+01 7.677179999999999893e+01 6.086169999999999902e+01
1.808425800000000194e+01 1.598427215039999894e+01 7.677559999999999718e+01 6.086110000000000042e+01
1.809302399999999977e+01 1.598529496239999936e+01 7.677889999999999304e+01 6.086149999999999949e+01
1.810179000000000116e+01 1.598628855119999947e+01 7.678189999999999316e+01 6.086079999999999757e+01
1.811055599999999899e+01 1.598731136319999990e+01 7.678470000000000084e+01 6.086110000000000042e+01
1.811932200000000037e+01 1.598830495199999824e+01 7.678719999999999857e+01 6.086030000000000229e+01
1.812808800000000176e+01 1.598929854079999835e+01 7.678969999999999629e+01 6.086059999999999803e+01
1.813685399999999959e+01 1.599032135279999878e+01 7.679179999999999495e+01 6.085979999999999990e+01
1.814561999999999742e+01 1.599131494159999711e+01 7.679410000000000025e+01 6.085999999999999943e+01
1.815438600000000235e+01 1.599230853040000078e+01 7.679609999999999559e+01 6.085920000000000130e+01
1.816315200000000019e+01 1.599330211919999911e+01 7.679819999999999425e+01 6.085940000000000083e+01
1.817191799999999802e+01 1.599429570799999922e+01 7.679999999999999716e+01 6.085860000000000269e+01
1.818068399999999940e+01 1.599528929679999756e+01 7.680200000000000671e+01 6.085869999999999891e+01
1.818945000000000078e+01 1.599628288559999767e+01 7.680370000000000630e+01 6.085790000000000077e+01
1.819821600000000217e+01 1.599818239360000049e+01 7.677970000000000539e+01 6.085060000000000002e+01
1.820698200000000000e+01 1.599908831280000143e+01 7.677939999999999543e+01 6.084579999999999700e+01
1.821574799999999783e+01 1.599999423200000059e+01 7.679130000000000678e+01 6.084689999999999799e+01
1.822451400000000277e+01 1.600092937439999830e+01 7.679399999999999693e+01 6.084830000000000183e+01
1.823328000000000060e+01 1.600186451679999777e+01 7.680020000000000380e+01 6.085020000000000095e+01
1.824204599999999843e+01 1.600282888239999934e+01 7.680230000000000246e+01 6.085110000000000241e+01
1.825081199999999981e+01 1.600379324800000091e+01 7.680700000000000216e+01 6.085229999999999961e+01
1.825957800000000120e+01 1.600475761359999893e+01 7.680849999999999511e+01 6.085260000000000247e+01
1.826834399999999903e+01 1.600572197920000050e+01 7.681180000000000518e+01 6.085329999999999728e+01
1.827711000000000041e+01 1.600668634479999852e+01 7.681250000000000000e+01 6.085309999999999775e+01
1.828587599999999824e+01 1.600767993359999863e+01 7.681489999999999441e+01 6.085360000000000014e+01
1.829464200000000318e+01 1.600864429920000021e+01 7.681520000000000437e+01 6.085320000000000107e+01
1.830340800000000101e+01 1.600963788800000032e+01 7.681690000000000396e+01 6.085360000000000014e+01
1.831217399999999884e+01 1.601060225360000189e+01 7.681690000000000396e+01 6.085300000000000153e+01
1.832094000000000023e+01 1.601156661919999991e+01 7.681829999999999359e+01 6.085329999999999728e+01
1.832970600000000161e+01 1.601253098479999792e+01 7.681810000000000116e+01 6.085269999999999868e+01
1.833847199999999944e+01 1.601349535039999950e+01 7.681919999999999504e+01 6.085300000000000153e+01
1.834723800000000082e+01 1.601445971599999751e+01 7.681889999999999930e+01 6.085229999999999961e+01
1.835600399999999865e+01 1.601545330480000118e+01 7.681990000000000407e+01 6.085249999999999915e+01
1.836477000000000004e+01 1.601638844719999710e+01 7.681940000000000168e+01 6.085179999999999723e+01
1.837353600000000142e+01 1.601735281279999867e+01 7.682200000000000273e+01 6.085199999999999676e+01
1.838230199999999925e+01 1.601831717840000024e+01 7.682299999999999329e+01 6.085119999999999862e+01
1.839106799999999708e+01 1.601928154400000182e+01 7.682550000000000523e+01 6.085139999999999816e+01
1.839983400000000202e+01 1.602024590959999983e+01 7.682649999999999579e+01 6.085070000000000334e+01
1.840859999999999985e+01 1.602121027519999785e+01 7.682890000000000441e+01 6.085079999999999956e+01
1.841736600000000124e+01 1.602240842639999840e+01 7.682389999999999475e+01 6.083679999999999666e+01
1.842613199999999907e+01 1.602331434559999934e+01 7.682920000000000016e+01 6.083460000000000178e+01
1.843489800000000045e+01 1.602422026480000028e+01 7.683010000000000161e+01 6.083550000000000324e+01
1.844366400000000183e+01 1.602515540719999976e+01 7.683249999999999602e+01 6.083809999999999718e+01
1.845242999999999967e+01 1.602609054959999924e+01 7.683369999999999322e+01 6.083930000000000149e+01
1.846119599999999750e+01 1.602705491520000081e+01 7.683620000000000516e+01 6.084129999999999683e+01
1.846996200000000243e+01 1.602799005759999673e+01 7.683809999999999718e+01 6.084179999999999922e+01
1.847872800000000026e+01 1.602892519999999976e+01 7.684069999999999823e+01 6.084300000000000352e+01
1.848749400000000165e+01 1.602986034239999924e+01 7.684229999999999450e+01 6.084290000000000020e+01
1.849625999999999948e+01 1.603082470799999726e+01 7.684459999999999980e+01 6.084369999999999834e+01
1.850502600000000086e+01 1.603175985040000029e+01 7.684600000000000364e+01 6.084340000000000259e+01
1.851379200000000225e+01 1.603269499279999977e+01 7.684810000000000230e+01 6.084400000000000119e+01
1.852255800000000008e+01 1.603363013519999924e+01 7.684940000000000282e+01 6.084349999999999881e+01
1.853132399999999791e+01 1.603456527759999872e+01 7.685139999999999816e+01 6.084400000000000119e+01
1.854009000000000285e+01 1.603550041999999820e+01 7.685259999999999536e+01 6.084340000000000259e+01
1.854885600000000068e+01 1.603643556240000123e+01 7.685460000000000491e+01 6.084380000000000166e+01
1.855762199999999851e+01 1.603737070479999716e+01 7.685559999999999548e+01 6.084320000000000306e+01
1.856638799999999989e+01 1.603830584720000019e+01 7.685760000000000502e+01 6.084340000000000259e+01
1.857515400000000128e+01 1.603924098959999966e+01 7.685859999999999559e+01 6.084279999999999688e+01
1.858392000000000266e+01 1.604017613199999914e+01 7.686050000000000182e+01 6.084300000000000352e+01
1.859268600000000049e+01 1.604111127439999862e+01 7.686140000000000327e+01 6.084239999999999782e+01
1.860145199999999832e+01 1.604204641679999810e+01 7.686329999999999529e+01 6.084259999999999735e+01
1.861021800000000326e+01 1.604295233599999904e+01 7.686419999999999675e+01 6.084190000000000254e+01
1.861898400000000109e+01 1.604388747839999851e+01 7.686610000000000298e+01 6.084210000000000207e+01
1.862774999999999892e+01 1.604482262079999799e+01 7.686690000000000111e+01 6.084140000000000015e+01
1.863651600000000030e+01 1.604599154880000000e+01 7.686990000000000123e+01 6.081080000000000041e+01
1.864528199999999813e+01 1.604683902159999676e+01 7.687390000000000612e+01 6.080899999999999750e+01
1.865404799999999952e+01 1.604774494079999769e+01 7.687479999999999336e+01 6.081400000000000006e+01
1.866281400000000090e+01 1.604865085999999863e+01 7.687590000000000146e+01 6.081750000000000256e+01
1.867157999999999873e+01 1.604955677919999957e+01 7.687779999999999347e+01 6.082159999999999656e+01
1.868034599999999656e+01 1.605046269839999695e+01 7.687900000000000489e+01 6.082379999999999853e+01
1.868911200000000150e+01 1.605139784079999998e+01 7.688139999999999930e+01 6.082620000000000005e+01
1.869787799999999933e+01 1.605230376000000092e+01 7.688249999999999318e+01 6.082710000000000150e+01
1.870664400000000072e+01 1.605320967919999831e+01 7.688479999999999848e+01 6.082840000000000202e+01
1.871540999999999855e+01 1.605411559839999924e+01 7.688559999999999661e+01 6.082869999999999777e+01
1.872417599999999993e+01 1.605505074080000227e+01 7.688769999999999527e+01 6.082959999999999923e+01
1.873294200000000131e+01 1.605595665999999966e+01 7.688830000000000098e+01 6.082950000000000301e+01
1.874170799999999915e+01 1.605686257920000060e+01 7.689039999999999964e+01 6.083010000000000161e+01
1.875047399999999698e+01 1.605776849839999798e+01 7.689090000000000202e+01 6.082979999999999876e+01
1.875924000000000191e+01 1.605867441759999892e+01 7.689300000000000068e+01 6.083019999999999783e+01
1.876800599999999974e+01 1.605958033679999630e+01 7.689339999999999975e+01 6.082970000000000255e+01
1.877677199999999758e+01 1.606048625599999724e+01 7.689579999999999416e+01 6.083010000000000161e+01
1.878553799999999896e+01 1.606139217519999818e+01 7.689660000000000650e+01 6.082950000000000301e+01
1.879430400000000034e+01 1.606229809439999912e+01 7.689900000000000091e+01 6.082979999999999876e+01
1.880307000000000173e+01 1.606320401359999650e+01 7.689979999999999905e+01 6.082920000000000016e+01
1.881183599999999956e+01 1.606410993279999744e+01 7.690210000000000434e+01 6.082939999999999969e+01
1.882060199999999739e+01 1.606501585199999838e+01 7.690290000000000248e+01 6.082880000000000109e+01
1.882936800000000233e+01 1.606592177119999931e+01 7.690519999999999357e+01 6.082900000000000063e+01
1.883813400000000016e+01 1.606682769040000025e+01 7.690600000000000591e+01 6.082840000000000202e+01
1.884689999999999799e+01 1.606770438639999909e+01 7.690829999999999700e+01 6.082860000000000156e+01
1.885566599999999937e+01 1.606907787679999799e+01 7.688299999999999557e+01 6.082180000000000319e+01
1.886443200000000076e+01 1.606989612639999976e+01 7.688249999999999318e+01 6.081790000000000163e+01
1.887319799999999859e+01 1.607074359919999651e+01 7.688280000000000314e+01 6.081799999999999784e+01
1.888196399999999997e+01 1.607162029519999891e+01 7.688549999999999329e+01 6.082009999999999650e+01
1.889072999999999780e+01 1.607249699119999775e+01 7.688710000000000377e+01 6.082119999999999749e+01
1.889949600000000274e+01 1.607337368720000015e+01 7.689029999999999632e+01 6.082300000000000040e+01
1.890826200000000057e+01 1.607425038319999899e+01 7.689209999999999923e+01 6.082339999999999947e+01
1.891702799999999840e+01 1.607515630239999638e+01 7.689499999999999602e+01 6.082450000000000045e+01
1.892579399999999978e+01 1.607603299839999877e+01 7.689629999999999654e+01 6.082450000000000045e+01
1.893456000000000117e+01 1.607690969440000117e+01 7.689879999999999427e+01 6.082520000000000238e+01
1.894332599999999900e+01 1.607781561359999856e+01 7.689979999999999905e+01 6.082489999999999952e+01
1.895209200000000038e+01 1.607869230959999740e+01 7.690200000000000102e+01 6.082540000000000191e+01
1.896085799999999821e+01 1.607956900559999980e+01 7.690279999999999916e+01 6.082509999999999906e+01
1.896962399999999960e+01 1.608047492479999718e+01 7.690500000000000114e+01 6.082540000000000191e+01
1.897839000000000098e+01 1.608135162079999603e+01 7.690640000000000498e+01 6.082500000000000284e+01
1.898715599999999881e+01 1.608222831680000198e+01 7.690869999999999607e+01 6.082520000000000238e+01
1.899592199999999664e+01 1.608310501280000082e+01 7.690980000000000416e+01 6.082469999999999999e+01
1.900468800000000158e+01 1.608398170879999967e+01 7.691200000000000614e+01 6.082500000000000284e+01
1.901345399999999941e+01 1.608485840479999851e+01 7.691299999999999670e+01 6.082439999999999714e+01
1.902222000000000079e+01 1.608576432399999945e+01 7.691519999999999868e+01 6.082459999999999667e+01
1.903098599999999863e+01 1.608664102000000184e+01 7.691620000000000346e+01 6.082399999999999807e+01
1.903975200000000001e+01 1.608751771600000069e+01 7.691840000000000543e+01 6.082419999999999760e+01
1.904851800000000139e+01 1.608839441199999953e+01 7.691930000000000689e+01 6.082359999999999900e+01
1.905728399999999922e+01 1.608924188479999984e+01 7.692149999999999466e+01 6.082370000000000232e+01
1.906604999999999706e+01 1.609011858079999868e+01 7.692239999999999611e+01 6.082319999999999993e+01
1.907481600000000199e+01 1.609122906240000006e+01 7.691840000000000543e+01 6.081130000000000280e+01
1.908358199999999982e+01 1.609207653519999681e+01 7.691889999999999361e+01 6.080810000000000315e+01
1.909234800000000121e+01 1.609292400800000067e+01 7.691870000000000118e+01 6.080960000000000321e+01
1.910111399999999904e+01 1.609377148079999742e+01 7.691920000000000357e+01 6.081139999999999901e+01
1.910988000000000042e+01 1.609461895360000128e+01 7.692079999999999984e+01 6.081340000000000146e+01
1.911864600000000181e+01 1.609549564960000012e+01 7.692199999999999704e+01 6.081459999999999866e+01
1.912741199999999964e+01 1.609637234559999897e+01 7.692430000000000234e+01 6.081580000000000297e+01
1.913617799999999747e+01 1.609721981839999927e+01 7.692560000000000286e+01 6.081629999999999825e+01
1.914494400000000240e+01 1.609809651439999811e+01 7.692799999999999727e+01 6.081700000000000017e+01
1.915371000000000024e+01 1.609894398720000197e+01 7.692910000000000537e+01 6.081710000000000349e+01
1.916247599999999807e+01 1.609982068320000081e+01 7.693139999999999645e+01 6.081759999999999877e+01
1.917124199999999945e+01 1.610066815599999757e+01 7.693240000000000123e+01 6.081750000000000256e+01
1.918000800000000083e+01 1.610154485199999641e+01 7.693470000000000653e+01 6.081779999999999831e+01
1.918877400000000222e+01 1.610239232480000027e+01 7.693569999999999709e+01 6.081750000000000256e+01
1.919754000000000005e+01 1.610323979759999702e+01 7.693789999999999907e+01 6.081779999999999831e+01
1.920630599999999788e+01 1.610411649359999942e+01 7.693890000000000384e+01 6.081739999999999924e+01
1.921507200000000282e+01 1.610496396639999972e+01 7.694110000000000582e+01 6.081770000000000209e+01
1.922383800000000065e+01 1.610581143920000002e+01 7.694199999999999307e+01 6.081719999999999970e+01
1.923260399999999848e+01 1.610668813519999887e+01 7.694419999999999504e+01 6.081739999999999924e+01
1.924136999999999986e+01 1.610753560799999917e+01 7.694509999999999650e+01 6.081689999999999685e+01
1.925013600000000125e+01 1.610838308079999948e+01 7.694729999999999848e+01 6.081710000000000349e+01
1.925890199999999908e+01 1.610923055359999978e+01 7.694819999999999993e+01 6.081660000000000110e+01
1.926766800000000046e+01 1.611007802640000008e+01 7.695040000000000191e+01 6.081669999999999732e+01
1.927643399999999829e+01 1.611095472239999893e+01 7.695120000000000005e+01 6.081620000000000203e+01
1.928520000000000323e+01 1.611180219519999923e+01 7.695340000000000202e+01 6.081629999999999825e+01
1.929396600000000106e+01 1.611294189999999915e+01 7.694519999999999982e+01 6.079800000000000182e+01
1.930273199999999889e+01 1.611376014959999736e+01 7.694679999999999609e+01 6.079610000000000269e+01
1.931149800000000027e+01 1.611457839919999913e+01 7.694540000000000646e+01 6.079769999999999897e+01
1.932026400000000166e+01 1.611539664880000089e+01 7.694710000000000605e+01 6.080030000000000001e+01
1.932902999999999949e+01 1.611624412159999764e+01 7.694729999999999848e+01 6.080199999999999960e+01
1.933779600000000087e+01 1.611706237119999940e+01 7.694970000000000709e+01 6.080400000000000205e+01
1.934656199999999870e+01 1.611790984399999616e+01 7.695069999999999766e+01 6.080480000000000018e+01
1.935532800000000009e+01 1.611875731680000001e+01 7.695329999999999870e+01 6.080599999999999739e+01
1.936409400000000147e+01 1.611960478959999676e+01 7.695430000000000348e+01 6.080610000000000070e+01
1.937285999999999930e+01 1.612042303919999853e+01 7.695669999999999789e+01 6.080689999999999884e+01
1.938162599999999713e+01 1.612127051199999883e+01 7.695770000000000266e+01 6.080680000000000263e+01
1.939039200000000207e+01 1.612211798479999914e+01 7.695999999999999375e+01 6.080740000000000123e+01
1.939915799999999990e+01 1.612293623440000090e+01 7.696089999999999520e+01 6.080709999999999837e+01
1.940792400000000129e+01 1.612378370719999765e+01 7.696320000000000050e+01 6.080749999999999744e+01
1.941668999999999912e+01 1.612463117999999795e+01 7.696410000000000196e+01 6.080720000000000169e+01
1.942545600000000050e+01 1.612544942959999972e+01 7.696630000000000393e+01 6.080749999999999744e+01
1.943422200000000188e+01 1.612629690240000002e+01 7.696720000000000539e+01 6.080700000000000216e+01
1.944298799999999972e+01 1.612711515199999823e+01 7.696939999999999316e+01 6.080729999999999791e+01
1.945175399999999755e+01 1.612796262479999854e+01 7.697029999999999461e+01 6.080680000000000263e+01
1.946052000000000248e+01 1.612878087440000030e+01 7.697249999999999659e+01 6.080700000000000216e+01
1.946928600000000031e+01 1.612959912399999851e+01 7.697339999999999804e+01 6.080649999999999977e+01
1.947805199999999815e+01 1.613044659679999882e+01 7.697560000000000002e+01 6.080669999999999931e+01
1.948681799999999953e+01 1.613126484640000058e+01 7.697639999999999816e+01 6.080619999999999692e+01
1.949558400000000091e+01 1.613208309599999879e+01 7.697860000000000014e+01 6.080639999999999645e+01
1.950435000000000230e+01 1.613293056879999909e+01 7.697939999999999827e+01 6.080590000000000117e+01
1.951311600000000013e+01 1.613363192559999959e+01 7.699729999999999563e+01 6.078940000000000055e+01
1.952188199999999796e+01 1.613442095199999926e+01 7.699859999999999616e+01 6.078690000000000282e+01
1.953064800000000290e+01 1.613523920160000102e+01 7.700449999999999307e+01 6.078999999999999915e+01
1.953941400000000073e+01 1.613602822800000069e+01 7.700679999999999836e+01 6.079180000000000206e+01
1.954817999999999856e+01 1.613687570079999745e+01 7.701090000000000657e+01 6.079410000000000025e+01
1.955694599999999994e+01 1.613769395039999921e+01 7.701229999999999620e+01 6.079560000000000031e+01
1.956571200000000132e+01 1.613851220000000097e+01 7.701539999999999964e+01 6.079699999999999704e+01
1.957447799999999916e+01 1.613935967279999772e+01 7.701600000000000534e+01 6.079769999999999897e+01
1.958324400000000054e+01 1.614017792239999949e+01 7.701810000000000400e+01 6.079849999999999710e+01
1.959200999999999837e+01 1.614099617200000125e+01 7.701789999999999736e+01 6.079869999999999663e+01
1.960077600000000331e+01 1.614184364479999800e+01 7.701940000000000452e+01 6.079919999999999902e+01
1.960954200000000114e+01 1.614266189439999977e+01 7.701890000000000214e+01 6.079919999999999902e+01
1.961830799999999897e+01 1.614348014400000153e+01 7.701999999999999602e+01 6.079959999999999809e+01
1.962707400000000035e+01 1.614429839359999974e+01 7.701930000000000121e+01 6.079939999999999856e+01
1.963584000000000174e+01 1.614511664319999795e+01 7.702030000000000598e+01 6.079970000000000141e+01
1.964460599999999957e+01 1.614593489279999972e+01 7.701940000000000452e+01 6.079930000000000234e+01
1.965337200000000095e+01 1.614675314240000148e+01 7.702020000000000266e+01 6.079959999999999809e+01
1.966213799999999878e+01 1.614757139199999969e+01 7.701930000000000121e+01 6.079919999999999902e+01
1.967090400000000017e+01 1.614838964159999790e+01 7.701909999999999457e+01 6.079939999999999856e+01
1.967967000000000155e+01 1.614920789119999966e+01 7.701670000000000016e+01 6.079899999999999949e+01
1.968843599999999938e+01 1.615002614080000143e+01 7.701590000000000202e+01 6.079919999999999902e+01
1.969720200000000077e+01 1.615084439039999964e+01 7.701349999999999341e+01 6.079869999999999663e+01
1.970596800000000215e+01 1.615166263999999785e+01 7.701269999999999527e+01 6.079890000000000327e+01
1.971473399999999998e+01 1.615245166639999752e+01 7.701019999999999754e+01 6.079840000000000089e+01
1.972350000000000136e+01 1.615326991599999928e+01 7.700939999999999941e+01 6.079849999999999710e+01
1.973226599999999920e+01 1.615432195120000003e+01 7.697809999999999775e+01 6.077859999999999729e+01
1.974103199999999703e+01 1.615511097759999970e+01 7.698009999999999309e+01 6.077700000000000102e+01
1.974979800000000196e+01 1.615592922719999791e+01 7.697719999999999629e+01 6.078009999999999735e+01
1.975856399999999979e+01 1.615671825359999758e+01 7.697599999999999909e+01 6.078289999999999793e+01
1.976732999999999763e+01 1.615750727999999725e+01 7.697299999999999898e+01 6.078479999999999706e+01
1.977609599999999901e+01 1.615832552959999902e+01 7.697199999999999420e+01 6.078699999999999903e+01
1.978486200000000039e+01 1.615914377920000078e+01 7.696939999999999316e+01 6.078790000000000049e+01
1.979362800000000178e+01 1.615993280560000045e+01 7.696840000000000259e+01 6.078909999999999769e+01
1.980239399999999961e+01 1.616072183200000012e+01 7.696580000000000155e+01 6.078940000000000055e+01
1.981115999999999744e+01 1.616154008159999833e+01 7.696460000000000434e+01 6.079019999999999868e+01
1.981992600000000238e+01 1.616232910800000155e+01 7.696179999999999666e+01 6.079019999999999868e+01
1.982869200000000021e+01 1.616314735759999621e+01 7.696059999999999945e+01 6.079079999999999728e+01
1.983745799999999804e+01 1.616393638399999588e+01 7.695780000000000598e+01 6.079059999999999775e+01
1.984622399999999942e+01 1.616472541039999911e+01 7.695650000000000546e+01 6.079099999999999682e+01
1.985499000000000080e+01 1.616554365999999732e+01 7.695369999999999777e+01 6.079070000000000107e+01
1.986375599999999864e+01 1.616633268639999699e+01 7.695239999999999725e+01 6.079099999999999682e+01
1.987252200000000002e+01 1.616712171279999666e+01 7.694960000000000377e+01 6.079059999999999775e+01
1.988128799999999785e+01 1.616791073919999988e+01 7.694819999999999993e+01 6.079079999999999728e+01
1.989005400000000279e+01 1.616872898879999809e+01 7.694540000000000646e+01 6.079039999999999822e+01
1.989882000000000062e+01 1.616951801519999776e+01 7.694410000000000593e+01 6.079059999999999775e+01
1.990758599999999845e+01 1.617030704159999743e+01 7.694129999999999825e+01 6.079019999999999868e+01
1.991635199999999983e+01 1.617109606800000066e+01 7.693999999999999773e+01 6.079030000000000200e+01
1.992511800000000122e+01 1.617188509440000033e+01 7.693710000000000093e+01 6.078990000000000293e+01
1.993388399999999905e+01 1.617267412080000000e+01 7.693580000000000041e+01 6.078999999999999915e+01
1.994265000000000043e+01 1.617346314719999967e+01 7.693300000000000693e+01 6.078960000000000008e+01
1.995141599999999826e+01 1.617480741440000003e+01 7.702119999999999322e+01 6.074810000000000088e+01
1.996018199999999965e+01 1.617547954799999843e+01 7.701690000000000680e+01 6.074860000000000326e+01
1.996894800000000103e+01 1.617621012800000102e+01 7.701640000000000441e+01 6.075630000000000308e+01
1.997771399999999886e+01 1.617696993119999860e+01 7.701340000000000430e+01 6.076039999999999708e+01
1.998647999999999669e+01 1.617772973439999973e+01 7.701300000000000523e+01 6.076489999999999725e+01
1.999524600000000163e+01 1.617848953760000086e+01 7.701080000000000325e+01 6.076740000000000208e+01
2.000401199999999946e+01 1.617927856400000053e+01 7.701049999999999329e+01 6.076989999999999981e+01
2.001277800000000084e+01 1.618003836720000166e+01 7.700830000000000553e+01 6.077120000000000033e+01
2.002154399999999868e+01 1.618082739360000133e+01 7.700769999999999982e+01 6.077259999999999707e+01
2.003031000000000006e+01 1.618161642000000100e+01 7.700520000000000209e+01 6.077309999999999945e+01
2.003907600000000144e+01 1.618237622319999858e+01 7.700440000000000396e+01 6.077389999999999759e+01
2.004784199999999927e+01 1.618316524959999825e+01 7.700180000000000291e+01 6.077409999999999712e+01
2.005660799999999711e+01 1.618392505279999938e+01 7.700079999999999814e+01 6.077459999999999951e+01
2.006537400000000204e+01 1.618471407919999905e+01 7.699809999999999377e+01 6.077459999999999951e+01
2.007413999999999987e+01 1.618547388240000018e+01 7.699710000000000321e+01 6.077490000000000236e+01
2.008290599999999770e+01 1.618626290879999985e+01 7.699439999999999884e+01 6.077470000000000283e+01
2.009167199999999909e+01 1.618702271200000098e+01 7.699330000000000496e+01 6.077499999999999858e+01
2.010043800000000047e+01 1.618778251519999856e+01 7.699049999999999727e+01 6.077470000000000283e+01
2.010920400000000186e+01 1.618857154159999823e+01 7.698950000000000671e+01 6.077490000000000236e+01
2.011796999999999969e+01 1.618933134479999936e+01 7.698659999999999570e+01 6.077450000000000330e+01
2.012673599999999752e+01 1.619009114800000049e+01 7.698550000000000182e+01 6.077459999999999951e+01
2.013550200000000245e+01 1.619088017440000016e+01 7.698269999999999413e+01 6.077429999999999666e+01
2.014426800000000028e+01 1.619163997759999774e+01 7.698160000000000025e+01 6.077439999999999998e+01
2.015303399999999812e+01 1.619239978079999887e+01 7.697880000000000678e+01 6.077400000000000091e+01
2.016179999999999950e+01 1.619315958399999644e+01 7.697769999999999868e+01 6.077400000000000091e+01
2.017056600000000088e+01 1.619453307439999890e+01 7.706059999999999377e+01 6.072639999999999816e+01
2.017933199999999871e+01 1.619500064559999686e+01 7.705939999999999657e+01 6.076870000000000260e+01
2.018809800000000010e+01 1.619561433280000173e+01 7.705679999999999552e+01 6.079240000000000066e+01
2.019686399999999793e+01 1.619628646640000014e+01 7.705629999999999313e+01 6.080930000000000035e+01
2.020563000000000287e+01 1.619698782320000063e+01 7.705410000000000537e+01 6.082059999999999889e+01
2.021439600000000070e+01 1.619771840319999967e+01 7.705400000000000205e+01 6.083030000000000115e+01
2.022316199999999853e+01 1.619844898319999871e+01 7.705200000000000671e+01 6.083550000000000324e+01
2.023192799999999991e+01 1.619917956319999774e+01 7.705180000000000007e+01 6.084000000000000341e+01
2.024069400000000130e+01 1.619991014320000033e+01 7.704949999999999477e+01 6.084199999999999875e+01
2.024945999999999913e+01 1.620066994639999791e+01 7.704890000000000327e+01 6.084440000000000026e+01
2.025822600000000051e+01 1.620140052639999695e+01 7.704649999999999466e+01 6.084510000000000218e+01
2.026699199999999834e+01 1.620216032960000163e+01 7.704569999999999652e+01 6.084649999999999892e+01
2.027575799999999973e+01 1.620289090959999712e+01 7.704309999999999548e+01 6.084649999999999892e+01
2.028452400000000111e+01 1.620362148959999971e+01 7.704219999999999402e+01 6.084720000000000084e+01
2.029328999999999894e+01 1.620435206959999874e+01 7.703959999999999297e+01 6.084689999999999799e+01
2.030205600000000032e+01 1.620511187279999987e+01 7.703870000000000573e+01 6.084709999999999752e+01
2.031082200000000171e+01 1.620584245279999891e+01 7.703600000000000136e+01 6.084660000000000224e+01
2.031958799999999954e+01 1.620657303280000150e+01 7.703499999999999659e+01 6.084660000000000224e+01
2.032835400000000092e+01 1.620733283599999908e+01 7.703230000000000643e+01 6.084599999999999653e+01
2.033711999999999875e+01 1.620806341599999811e+01 7.703130000000000166e+01 6.084579999999999700e+01
2.034588600000000014e+01 1.620879399600000070e+01 7.702859999999999729e+01 6.084519999999999840e+01
2.035465200000000152e+01 1.620952457599999619e+01 7.702750000000000341e+01 6.084490000000000265e+01
2.036341799999999935e+01 1.621025515599999878e+01 7.702479999999999905e+01 6.084420000000000073e+01
2.037218399999999718e+01 1.621101495919999991e+01 7.702370000000000516e+01 6.084380000000000166e+01
2.038095000000000212e+01 1.621171631600000040e+01 7.702100000000000080e+01 6.084309999999999974e+01
2.038971599999999995e+01 1.621265145839999988e+01 7.707559999999999434e+01 6.067040000000000077e+01
2.039848200000000134e+01 1.621326514559999765e+01 7.707500000000000284e+01 6.069709999999999894e+01
2.040724799999999917e+01 1.621396650239999815e+01 7.707559999999999434e+01 6.072500000000000142e+01
2.041601400000000055e+01 1.621466785919999865e+01 7.707540000000000191e+01 6.074139999999999873e+01
2.042478000000000193e+01 1.621539843919999768e+01 7.707659999999999911e+01 6.075529999999999831e+01
2.043354599999999976e+01 1.621612901920000027e+01 7.707680000000000575e+01 6.076429999999999865e+01
2.044231199999999760e+01 1.621688882239999785e+01 7.707819999999999538e+01 6.077159999999999940e+01
2.045107800000000253e+01 1.621761940240000044e+01 7.707819999999999538e+01 6.077669999999999817e+01
2.045984400000000036e+01 1.621834998239999948e+01 7.707940000000000680e+01 6.078059999999999974e+01
2.046860999999999819e+01 1.621908056239999851e+01 7.707829999999999870e+01 6.078379999999999939e+01
2.047737599999999958e+01 1.621984036559999964e+01 7.707750000000000057e+01 6.078589999999999804e+01
2.048614200000000096e+01 1.622054172240000014e+01 7.707519999999999527e+01 6.078790000000000049e+01
2.049490800000000235e+01 1.622130152559999772e+01 7.707429999999999382e+01 6.078920000000000101e+01
2.050367400000000018e+01 1.622203210560000031e+01 7.707189999999999941e+01 6.079090000000000060e+01
2.051243999999999801e+01 1.622276268559999934e+01 7.707089999999999463e+01 6.079149999999999920e+01
2.052120600000000294e+01 1.622349326560000193e+01 7.706839999999999691e+01 6.079279999999999973e+01
2.052997200000000078e+01 1.622422384559999742e+01 7.706740000000000634e+01 6.079310000000000258e+01
2.053873799999999861e+01 1.622495442560000001e+01 7.706489999999999441e+01 6.079410000000000025e+01
2.054750399999999999e+01 1.622568500559999904e+01 7.706390000000000384e+01 6.079410000000000025e+01
2.055627000000000137e+01 1.622641558560000163e+01 7.706130000000000280e+01 6.079500000000000171e+01
2.056503599999999921e+01 1.622714616559999712e+01 7.706029999999999802e+01 6.079489999999999839e+01
2.057380200000000059e+01 1.622784752239999762e+01 7.705769999999999698e+01 6.079569999999999652e+01
2.058256799999999842e+01 1.622857810240000020e+01 7.705670000000000641e+01 6.079540000000000077e+01
2.059133400000000336e+01 1.622930868239999924e+01 7.705410000000000537e+01 6.079610000000000269e+01
2.060010000000000119e+01 1.623003926240000183e+01 7.705299999999999727e+01 6.079569999999999652e+01
2.060886599999999902e+01 1.623150042239999991e+01 7.707909999999999684e+01 6.073310000000000031e+01
2.061763200000000040e+01 1.623199721679999996e+01 7.708100000000000307e+01 6.078439999999999799e+01
2.062639800000000179e+01 1.623261090400000128e+01 7.708039999999999736e+01 6.082589999999999719e+01
2.063516399999999962e+01 1.623325381439999759e+01 7.708249999999999602e+01 6.085060000000000002e+01
2.064393000000000100e+01 1.623392594799999955e+01 7.708199999999999363e+01 6.087100000000000222e+01
2.065269599999999883e+01 1.623462730480000005e+01 7.708389999999999986e+01 6.088389999999999702e+01
2.066146200000000022e+01 1.623532866160000054e+01 7.708360000000000412e+01 6.089479999999999649e+01
2.067022800000000160e+01 1.623605924159999958e+01 7.708520000000000039e+01 6.090200000000000102e+01
2.067899399999999943e+01 1.623676059840000008e+01 7.708459999999999468e+01 6.090820000000000078e+01
2.068775999999999726e+01 1.623746195520000057e+01 7.708589999999999520e+01 6.091250000000000142e+01
2.069652600000000220e+01 1.623819253519999961e+01 7.708509999999999707e+01 6.091620000000000346e+01
2.070529200000000003e+01 1.623889389200000011e+01 7.708620000000000516e+01 6.091890000000000072e+01
2.071405800000000141e+01 1.623959524880000060e+01 7.708530000000000371e+01 6.092130000000000223e+01
2.072282399999999924e+01 1.624032582879999609e+01 7.708629999999999427e+01 6.092300000000000182e+01
2.073159000000000063e+01 1.624102718560000014e+01 7.708540000000000703e+01 6.092470000000000141e+01
2.074035600000000201e+01 1.624172854240000063e+01 7.708620000000000516e+01 6.092589999999999861e+01
2.074912199999999984e+01 1.624242989920000113e+01 7.708540000000000703e+01 6.092710000000000292e+01
2.075788799999999767e+01 1.624316047919999662e+01 7.708610000000000184e+01 6.092790000000000106e+01
2.076665400000000261e+01 1.624386183599999711e+01 7.708520000000000039e+01 6.092869999999999919e+01
2.077542000000000044e+01 1.624456319280000116e+01 7.708599999999999852e+01 6.092929999999999779e+01
2.078418599999999827e+01 1.624526454960000166e+01 7.708509999999999707e+01 6.092999999999999972e+01
2.079295199999999966e+01 1.624596590639999860e+01 7.708580000000000609e+01 6.093039999999999878e+01
2.080171800000000104e+01 1.624666726319999910e+01 7.708329999999999416e+01 6.093090000000000117e+01
2.081048400000000242e+01 1.624736861999999959e+01 7.708230000000000359e+01 6.093119999999999692e+01
2.081925000000000026e+01 1.624806997680000009e+01 7.707980000000000587e+01 6.093160000000000309e+01
2.082801599999999809e+01 1.624903434239999811e+01 7.708350000000000080e+01 6.080049999999999955e+01
2.083678199999999947e+01 1.624961880639999734e+01 7.708369999999999322e+01 6.082759999999999678e+01
2.084554800000000085e+01 1.625029093999999930e+01 7.708419999999999561e+01 6.085269999999999868e+01
2.085431399999999869e+01 1.625096307359999770e+01 7.708459999999999468e+01 6.086780000000000257e+01
2.086308000000000007e+01 1.625166443039999820e+01 7.708580000000000609e+01 6.088049999999999784e+01
2.087184599999999790e+01 1.625236578719999869e+01 7.708650000000000091e+01 6.088889999999999958e+01
2.088061200000000284e+01 1.625306714399999919e+01 7.708750000000000568e+01 6.089540000000000219e+01
2.088937800000000067e+01 1.625376850079999969e+01 7.708740000000000236e+01 6.090039999999999765e+01
2.089814399999999850e+01 1.625446985760000018e+01 7.708830000000000382e+01 6.090379999999999683e+01
2.090690999999999988e+01 1.625514199119999859e+01 7.708790000000000475e+01 6.090699999999999648e+01
2.091567600000000127e+01 1.625587257120000118e+01 7.708870000000000289e+01 6.090879999999999939e+01
2.092444199999999910e+01 1.625654470479999958e+01 7.708809999999999718e+01 6.091100000000000136e+01
2.093320800000000048e+01 1.625724606159999652e+01 7.708880000000000621e+01 6.091190000000000282e+01
2.094197399999999831e+01 1.625791819520000203e+01 7.708809999999999718e+01 6.091349999999999909e+01
2.095073999999999970e+01 1.625861955199999898e+01 7.708870000000000289e+01 6.091389999999999816e+01
2.095950600000000108e+01 1.625932090879999947e+01 7.708799999999999386e+01 6.091519999999999868e+01
2.096827199999999891e+01 1.625999304239999788e+01 7.708859999999999957e+01 6.091519999999999868e+01
2.097703799999999674e+01 1.626069439919999837e+01 7.708790000000000475e+01 6.091629999999999967e+01
2.098580400000000168e+01 1.626139575599999887e+01 7.708849999999999625e+01 6.091610000000000014e+01
2.099456999999999951e+01 1.626206788960000083e+01 7.708769999999999811e+01 6.091700000000000159e+01
2.100333600000000089e+01 1.626274002319999923e+01 7.708830000000000382e+01 6.091669999999999874e+01
2.101210199999999872e+01 1.626344137999999973e+01 7.708750000000000568e+01 6.091749999999999687e+01
2.102086800000000011e+01 1.626411351360000168e+01 7.708809999999999718e+01 6.091709999999999781e+01
2.102963400000000149e+01 1.626478564720000008e+01 7.708719999999999573e+01 6.091790000000000305e+01
2.103839999999999932e+01 1.626548700399999703e+01 7.708780000000000143e+01 6.091740000000000066e+01
2.104716599999999715e+01 1.626636369999999943e+01 7.708429999999999893e+01 6.077020000000000266e+01
2.105593200000000209e+01 1.626694816399999866e+01 7.708580000000000609e+01 6.078889999999999816e+01
2.106469799999999992e+01 1.626762029760000061e+01 7.708480000000000132e+01 6.081400000000000006e+01
2.107346399999999775e+01 1.626829243119999902e+01 7.708679999999999666e+01 6.082549999999999812e+01
2.108222999999999914e+01 1.626899378799999951e+01 7.708669999999999334e+01 6.083820000000000050e+01
2.109099600000000052e+01 1.626966592159999792e+01 7.708889999999999532e+01 6.084449999999999648e+01
2.109976200000000190e+01 1.627036727839999841e+01 7.708910000000000196e+01 6.085139999999999816e+01
2.110852799999999974e+01 1.627103941199999682e+01 7.709109999999999729e+01 6.085470000000000113e+01
2.111729399999999757e+01 1.627174076880000086e+01 7.709109999999999729e+01 6.085869999999999891e+01
2.112606000000000250e+01 1.627241290239999927e+01 7.709229999999999450e+01 6.086050000000000182e+01
2.113482600000000033e+01 1.627308503599999767e+01 7.709159999999999968e+01 6.086299999999999955e+01
2.114359199999999817e+01 1.627375716959999963e+01 7.709250000000000114e+01 6.086390000000000100e+01
2.115235799999999955e+01 1.627442930319999803e+01 7.709170000000000300e+01 6.086560000000000059e+01
2.116112400000000093e+01 1.627510143679999999e+01 7.709250000000000114e+01 6.086599999999999966e+01
2.116988999999999876e+01 1.627577357039999839e+01 7.709159999999999968e+01 6.086710000000000065e+01
2.117865600000000015e+01 1.627644570399999679e+01 7.709239999999999782e+01 6.086719999999999686e+01
2.118742199999999798e+01 1.627711783759999875e+01 7.709149999999999636e+01 6.086789999999999878e+01
2.119618800000000292e+01 1.627778997119999715e+01 7.709220000000000539e+01 6.086780000000000257e+01
2.120495400000000075e+01 1.627846210479999911e+01 7.709130000000000393e+01 6.086829999999999785e+01
2.121371999999999858e+01 1.627913423839999751e+01 7.709199999999999875e+01 6.086809999999999832e+01
2.122248599999999996e+01 1.627980637199999947e+01 7.709109999999999729e+01 6.086849999999999739e+01
2.123125200000000135e+01 1.628047850560000143e+01 7.709170000000000300e+01 6.086820000000000164e+01
2.124001799999999918e+01 1.628112141600000129e+01 7.709080000000000155e+01 6.086849999999999739e+01
2.124878400000000056e+01 1.628179354959999969e+01 7.709139999999999304e+01 6.086820000000000164e+01
2.125754999999999839e+01 1.628246568319999810e+01 7.709059999999999491e+01 6.086840000000000117e+01
2.126631599999999978e+01 1.628328393279999986e+01 7.708700000000000330e+01 6.075200000000000244e+01
2.127508200000000116e+01 1.628383917360000055e+01 7.708669999999999334e+01 6.076989999999999981e+01
2.128384799999999899e+01 1.628448208400000041e+01 7.708719999999999573e+01 6.079390000000000072e+01
2.129261399999999682e+01 1.628512499439999672e+01 7.708790000000000475e+01 6.080660000000000309e+01
2.130138000000000176e+01 1.628579712799999868e+01 7.708920000000000528e+01 6.081850000000000023e+01
2.131014599999999959e+01 1.628644003839999854e+01 7.709000000000000341e+01 6.082549999999999812e+01
2.131891200000000097e+01 1.628711217200000050e+01 7.709159999999999968e+01 6.083160000000000167e+01
2.132767799999999880e+01 1.628778430559999890e+01 7.709220000000000539e+01 6.083559999999999945e+01
2.133644400000000019e+01 1.628842721599999877e+01 7.709359999999999502e+01 6.083879999999999910e+01
2.134521000000000157e+01 1.628909934959999717e+01 7.709390000000000498e+01 6.084120000000000061e+01
2.135397599999999940e+01 1.628977148319999912e+01 7.709520000000000550e+01 6.084290000000000020e+01
2.136274199999999723e+01 1.629041439360000254e+01 7.709520000000000550e+01 6.084449999999999648e+01
2.137150800000000217e+01 1.629108652720000094e+01 7.709640000000000271e+01 6.084530000000000172e+01
2.138027400000000000e+01 1.629172943760000081e+01 7.709640000000000271e+01 6.084649999999999892e+01
2.138903999999999783e+01 1.629237234799999712e+01 7.709699999999999420e+01 6.084680000000000177e+01
2.139780599999999922e+01 1.629301525839999698e+01 7.709629999999999939e+01 6.084759999999999991e+01
2.140657200000000060e+01 1.629368739199999894e+01 7.709680000000000177e+01 6.084759999999999991e+01
2.141533800000000198e+01 1.629433030239999880e+01 7.709610000000000696e+01 6.084830000000000183e+01
2.142410399999999981e+01 1.629500243600000076e+01 7.709659999999999513e+01 6.084810000000000230e+01
2.143286999999999765e+01 1.629564534639999707e+01 7.709579999999999700e+01 6.084870000000000090e+01
2.144163600000000258e+01 1.629628825679999693e+01 7.709629999999999939e+01 6.084830000000000183e+01
2.145040200000000041e+01 1.629693116720000035e+01 7.709550000000000125e+01 6.084879999999999711e+01
2.145916799999999824e+01 1.629757407760000021e+01 7.709600000000000364e+01 6.084819999999999851e+01
2.146793399999999963e+01 1.629821698799999652e+01 7.709520000000000550e+01 6.084859999999999758e+01
2.147670000000000101e+01 1.629888912159999848e+01 7.709569999999999368e+01 6.084790000000000276e+01
2.148546600000000240e+01 1.629967814799999815e+01 7.708490000000000464e+01 6.083919999999999817e+01
2.149423200000000023e+01 1.630029183519999947e+01 7.708610000000000184e+01 6.084150000000000347e+01
2.150299799999999806e+01 1.630090552240000079e+01 7.708580000000000609e+01 6.084550000000000125e+01
2.151176400000000299e+01 1.630154843280000065e+01 7.708849999999999625e+01 6.084729999999999706e+01
2.152053000000000083e+01 1.630219134320000052e+01 7.708920000000000528e+01 6.084949999999999903e+01
2.152929599999999866e+01 1.630283425359999683e+01 7.709139999999999304e+01 6.085040000000000049e+01
2.153806200000000004e+01 1.630347716400000024e+01 7.709159999999999968e+01 6.085179999999999723e+01
2.154682800000000142e+01 1.630412007440000011e+01 7.709359999999999502e+01 6.085210000000000008e+01
2.155559399999999926e+01 1.630473376160000143e+01 7.709359999999999502e+01 6.085300000000000153e+01
2.156436000000000064e+01 1.630537667199999774e+01 7.709529999999999461e+01 6.085300000000000153e+01
2.157312599999999847e+01 1.630601958239999760e+01 7.709520000000000550e+01 6.085360000000000014e+01
2.158189200000000341e+01 1.630666249279999747e+01 7.709669999999999845e+01 6.085340000000000060e+01
2.159065800000000124e+01 1.630730540320000088e+01 7.709640000000000271e+01 6.085390000000000299e+01
2.159942399999999907e+01 1.630794831359999719e+01 7.709780000000000655e+01 6.085349999999999682e+01
2.160819000000000045e+01 1.630856200079999851e+01 7.709749999999999659e+01 6.085399999999999920e+01
2.161695600000000184e+01 1.630920491119999838e+01 7.709879999999999711e+01 6.085349999999999682e+01
2.162572199999999967e+01 1.630981859839999970e+01 7.709850000000000136e+01 6.085390000000000299e+01
2.163448800000000105e+01 1.631046150879999956e+01 7.709969999999999857e+01 6.085340000000000060e+01
2.164325399999999888e+01 1.631110441919999943e+01 7.709940000000000282e+01 6.085370000000000346e+01
2.165202000000000027e+01 1.631171810640000075e+01 7.710020000000000095e+01 6.085320000000000107e+01
2.166078600000000165e+01 1.631236101680000061e+01 7.709929999999999950e+01 6.085349999999999682e+01
2.166955199999999948e+01 1.631297470400000194e+01 7.709990000000000521e+01 6.085289999999999822e+01
2.167831799999999731e+01 1.631361761439999825e+01 7.709890000000000043e+01 6.085320000000000107e+01
2.168708400000000225e+01 1.631423130159999957e+01 7.709950000000000614e+01 6.085260000000000247e+01
2.169585000000000008e+01 1.631487421199999943e+01 7.709860000000000468e+01 6.085289999999999822e+01
2.170461600000000146e+01 1.631575090799999828e+01 7.708329999999999416e+01 6.079860000000000042e+01
2.171338199999999929e+01 1.631627692559999687e+01 7.708350000000000080e+01 6.080469999999999686e+01
2.172214800000000068e+01 1.631689061279999819e+01 7.708440000000000225e+01 6.081150000000000233e+01
2.173091400000000206e+01 1.631747507680000098e+01 7.708580000000000609e+01 6.081550000000000011e+01
2.173967999999999989e+01 1.631811798720000084e+01 7.708769999999999811e+01 6.081839999999999691e+01
2.174844599999999772e+01 1.631873167440000216e+01 7.708929999999999438e+01 6.082070000000000221e+01
2.175721200000000266e+01 1.631934536159999993e+01 7.709159999999999968e+01 6.082189999999999941e+01
2.176597800000000049e+01 1.631998827199999624e+01 7.709300000000000352e+01 6.082330000000000325e+01
2.177474399999999832e+01 1.632060195919999757e+01 7.709510000000000218e+01 6.082359999999999900e+01
2.178350999999999971e+01 1.632121564640000244e+01 7.709619999999999607e+01 6.082450000000000045e+01
2.179227600000000109e+01 1.632185855679999875e+01 7.709770000000000323e+01 6.082430000000000092e+01
2.180104200000000247e+01 1.632247224399999652e+01 7.709780000000000655e+01 6.082489999999999952e+01
2.180980800000000031e+01 1.632308593119999784e+01 7.709900000000000375e+01 6.082459999999999667e+01
2.181857399999999814e+01 1.632369961839999917e+01 7.709890000000000043e+01 6.082500000000000284e+01
2.182734000000000307e+01 1.632431330560000049e+01 7.709999999999999432e+01 6.082450000000000045e+01
2.183610600000000090e+01 1.632492699280000181e+01 7.709990000000000521e+01 6.082489999999999952e+01
2.184487199999999874e+01 1.632556990319999812e+01 7.710089999999999577e+01 6.082430000000000092e+01
2.185363800000000012e+01 1.632615436720000091e+01 7.710080000000000666e+01 6.082459999999999667e+01
2.186240400000000150e+01 1.632679727760000077e+01 7.710179999999999723e+01 6.082390000000000185e+01
2.187116999999999933e+01 1.632738174160000000e+01 7.710160000000000480e+01 6.082419999999999760e+01
2.187993600000000072e+01 1.632802465199999986e+01 7.710259999999999536e+01 6.082339999999999947e+01
2.188870199999999855e+01 1.632860911599999909e+01 7.710229999999999961e+01 6.082370000000000232e+01
2.189746800000000349e+01 1.632925202639999895e+01 7.710330000000000439e+01 6.082289999999999708e+01
2.190623400000000132e+01 1.632983649039999818e+01 7.710309999999999775e+01 6.082319999999999993e+01
2.191499999999999915e+01 1.633045017759999951e+01 7.710389999999999588e+01 6.082240000000000180e+01
2.192376600000000053e+01 1.633129765039999981e+01 7.707460000000000377e+01 6.078730000000000189e+01
2.193253199999999836e+01 1.633182366799999841e+01 7.707590000000000430e+01 6.079090000000000060e+01
2.194129799999999975e+01 1.633240813199999764e+01 7.707559999999999434e+01 6.079879999999999995e+01
2.195006400000000113e+01 1.633299259600000042e+01 7.707859999999999445e+01 6.080190000000000339e+01
2.195882999999999896e+01 1.633357705999999965e+01 7.707949999999999591e+01 6.080599999999999739e+01
2.196759599999999679e+01 1.633419074720000097e+01 7.708249999999999602e+01 6.080740000000000123e+01
2.197636200000000173e+01 1.633477521119999665e+01 7.708360000000000412e+01 6.080980000000000274e+01
2.198512799999999956e+01 1.633538889839999797e+01 7.708639999999999759e+01 6.081009999999999849e+01
2.199389399999999739e+01 1.633600258559999929e+01 7.708729999999999905e+01 6.081139999999999901e+01
2.200265999999999877e+01 1.633661627280000062e+01 7.708979999999999677e+01 6.081130000000000280e+01
2.201142600000000016e+01 1.633720073679999985e+01 7.709050000000000580e+01 6.081210000000000093e+01
2.202019200000000154e+01 1.633781442399999762e+01 7.709269999999999357e+01 6.081170000000000186e+01
2.202895799999999937e+01 1.633842811119999894e+01 7.709329999999999927e+01 6.081219999999999715e+01
2.203772399999999720e+01 1.633901257519999817e+01 7.709539999999999793e+01 6.081170000000000186e+01
2.204649000000000214e+01 1.633962626239999949e+01 7.709600000000000364e+01 6.081199999999999761e+01
2.205525599999999997e+01 1.634021072639999872e+01 7.709799999999999898e+01 6.081139999999999901e+01
2.206402199999999780e+01 1.634082441360000004e+01 7.709850000000000136e+01 6.081159999999999854e+01
2.207278799999999919e+01 1.634140887759999927e+01 7.710039999999999338e+01 6.081089999999999662e+01
2.208155400000000057e+01 1.634202256480000059e+01 7.710080000000000666e+01 6.081110000000000326e+01
2.209032000000000195e+01 1.634260702879999982e+01 7.710269999999999868e+01 6.081029999999999802e+01
2.209908599999999979e+01 1.634322071599999759e+01 7.710320000000000107e+01 6.081049999999999756e+01
2.210785199999999762e+01 1.634380517999999682e+01 7.710420000000000584e+01 6.080969999999999942e+01
2.211661800000000255e+01 1.634438964399999961e+01 7.710389999999999588e+01 6.080980000000000274e+01
2.212538400000000038e+01 1.634500333120000093e+01 7.710500000000000398e+01 6.080899999999999750e+01
2.213414999999999822e+01 1.634558779520000016e+01 7.710460000000000491e+01 6.080910000000000082e+01
2.214291599999999960e+01 1.634634759840000129e+01 7.707500000000000284e+01 6.078999999999999915e+01
2.215168200000000098e+01 1.634684439279999779e+01 7.707489999999999952e+01 6.079249999999999687e+01
2.216044799999999881e+01 1.634742885679999702e+01 7.707510000000000616e+01 6.079769999999999897e+01
2.216921400000000020e+01 1.634798409759999771e+01 7.707640000000000668e+01 6.080109999999999815e+01
2.217797999999999803e+01 1.634856856160000049e+01 7.707819999999999538e+01 6.080340000000000344e+01
2.218674600000000297e+01 1.634915302559999972e+01 7.707970000000000255e+01 6.080530000000000257e+01
2.219551200000000080e+01 1.634973748959999895e+01 7.708180000000000121e+01 6.080619999999999692e+01
2.220427799999999863e+01 1.635032195360000173e+01 7.708310000000000173e+01 6.080720000000000169e+01
2.221304400000000001e+01 1.635093564079999950e+01 7.708509999999999707e+01 6.080729999999999791e+01
2.222181000000000139e+01 1.635152010479999873e+01 7.708610000000000184e+01 6.080789999999999651e+01
2.223057599999999923e+01 1.635210456880000152e+01 7.708799999999999386e+01 6.080760000000000076e+01
2.223934200000000061e+01 1.635268903280000075e+01 7.708889999999999532e+01 6.080799999999999983e+01
2.224810799999999844e+01 1.635327349679999642e+01 7.709059999999999491e+01 6.080749999999999744e+01
2.225687399999999982e+01 1.635385796079999920e+01 7.709139999999999304e+01 6.080769999999999698e+01
2.226564000000000121e+01 1.635444242479999843e+01 7.709310000000000684e+01 6.080709999999999837e+01
2.227440599999999904e+01 1.635502688880000122e+01 7.709380000000000166e+01 6.080729999999999791e+01
2.228317199999999687e+01 1.635561135280000045e+01 7.709550000000000125e+01 6.080660000000000309e+01
2.229193800000000181e+01 1.635619581679999612e+01 7.709610000000000696e+01 6.080660000000000309e+01
2.230070399999999964e+01 1.635678028079999891e+01 7.709780000000000655e+01 6.080590000000000117e+01
2.230947000000000102e+01 1.635736474479999814e+01 7.709839999999999804e+01 6.080590000000000117e+01
2.231823599999999885e+01 1.635794920880000092e+01 7.709999999999999432e+01 6.080519999999999925e+01
2.232700200000000024e+01 1.635850444959999805e+01 7.710060000000000002e+01 6.080519999999999925e+01
2.233576800000000162e+01 1.635908891360000084e+01 7.710219999999999629e+01 6.080440000000000111e+01
2.234453399999999945e+01 1.635967337760000007e+01 7.710269999999999868e+01 6.080440000000000111e+01
2.235329999999999728e+01 1.636025784159999930e+01 7.710439999999999827e+01 6.080360000000000298e+01
2.236206600000000222e+01 1.636095919839999979e+01 7.707210000000000605e+01 6.078309999999999746e+01
2.237083200000000005e+01 1.636145599279999985e+01 7.707250000000000512e+01 6.078419999999999845e+01
2.237959799999999788e+01 1.636198201039999844e+01 7.707150000000000034e+01 6.079059999999999775e+01
2.238836399999999927e+01 1.636253725119999913e+01 7.707399999999999807e+01 6.079339999999999833e+01
2.239713000000000065e+01 1.636312171519999836e+01 7.707450000000000045e+01 6.079679999999999751e+01
2.240589600000000203e+01 1.636367695599999905e+01 7.707720000000000482e+01 6.079820000000000135e+01
2.241466199999999986e+01 1.636426141999999828e+01 7.707800000000000296e+01 6.080010000000000048e+01
2.242342799999999770e+01 1.636484588400000106e+01 7.708050000000000068e+01 6.080049999999999955e+01
2.243219400000000263e+01 1.636540112479999820e+01 7.708119999999999550e+01 6.080169999999999675e+01
2.244096000000000046e+01 1.636598558880000098e+01 7.708350000000000080e+01 6.080160000000000053e+01
2.244972599999999829e+01 1.636654082959999812e+01 7.708410000000000650e+01 6.080230000000000246e+01
2.245849199999999968e+01 1.636712529360000090e+01 7.708610000000000184e+01 6.080199999999999960e+01
2.246725800000000106e+01 1.636768053440000159e+01 7.708669999999999334e+01 6.080250000000000199e+01
2.247602399999999889e+01 1.636826499840000082e+01 7.708859999999999957e+01 6.080199999999999960e+01
2.248479000000000028e+01 1.636882023920000151e+01 7.708910000000000196e+01 6.080239999999999867e+01
2.249355599999999811e+01 1.636940470319999719e+01 7.709099999999999397e+01 6.080180000000000007e+01
2.250232200000000304e+01 1.636995994399999788e+01 7.709139999999999304e+01 6.080190000000000339e+01
2.251108800000000087e+01 1.637054440799999711e+01 7.709319999999999595e+01 6.080109999999999815e+01
2.251985399999999871e+01 1.637109964879999779e+01 7.709369999999999834e+01 6.080109999999999815e+01
2.252862000000000009e+01 1.637168411279999702e+01 7.709539999999999793e+01 6.080030000000000001e+01
2.253738600000000147e+01 1.637223935359999771e+01 7.709590000000000032e+01 6.080030000000000001e+01
2.254615199999999930e+01 1.637279459439999840e+01 7.709759999999999991e+01 6.079939999999999856e+01
2.255491800000000069e+01 1.637337905839999763e+01 7.709799999999999898e+01 6.079939999999999856e+01
2.256368399999999852e+01 1.637393429919999832e+01 7.709969999999999857e+01 6.079849999999999710e+01
2.257244999999999990e+01 1.637448953999999901e+01 7.710009999999999764e+01 6.079849999999999710e+01
2.258121600000000129e+01 1.637513245039999887e+01 7.707460000000000377e+01 6.077590000000000003e+01
2.258998199999999912e+01 1.637560002160000039e+01 7.707439999999999714e+01 6.077729999999999677e+01
2.259874799999999695e+01 1.637615526240000108e+01 7.707439999999999714e+01 6.078370000000000317e+01
2.260751400000000189e+01 1.637668127999999967e+01 7.707559999999999434e+01 6.078889999999999816e+01
2.261627999999999972e+01 1.637723652080000036e+01 7.707710000000000150e+01 6.079339999999999833e+01
2.262504600000000110e+01 1.637779176159999750e+01 7.707850000000000534e+01 6.079729999999999990e+01
2.263381199999999893e+01 1.637834700239999819e+01 7.708029999999999404e+01 6.079890000000000327e+01
2.264257800000000032e+01 1.637890224319999888e+01 7.708159999999999457e+01 6.080010000000000048e+01
2.265134400000000170e+01 1.637945748399999957e+01 7.708339999999999748e+01 6.080049999999999955e+01
2.266010999999999953e+01 1.638001272479999670e+01 7.708440000000000225e+01 6.080129999999999768e+01
2.266887599999999736e+01 1.638056796559999739e+01 7.708610000000000184e+01 6.080120000000000147e+01
2.267764200000000230e+01 1.638112320640000164e+01 7.708700000000000330e+01 6.080160000000000053e+01
2.268640800000000013e+01 1.638170767039999731e+01 7.708859999999999957e+01 6.080129999999999768e+01
2.269517400000000151e+01 1.638223368799999946e+01 7.708929999999999438e+01 6.080160000000000053e+01
2.270393999999999934e+01 1.638281815200000224e+01 7.709099999999999397e+01 6.080120000000000147e+01
2.271270600000000073e+01 1.638334416960000084e+01 7.709159999999999968e+01 6.080140000000000100e+01
2.272147200000000211e+01 1.638392863360000007e+01 7.709319999999999595e+01 6.080080000000000240e+01
2.273023799999999994e+01 1.638445465119999866e+01 7.709380000000000166e+01 6.080089999999999861e+01
2.273900399999999777e+01 1.638500989199999935e+01 7.709539999999999793e+01 6.080030000000000001e+01
2.274777000000000271e+01 1.638556513280000004e+01 7.709600000000000364e+01 6.080040000000000333e+01
2.275653600000000054e+01 1.638612037359999718e+01 7.709749999999999659e+01 6.079970000000000141e+01
2.276530199999999837e+01 1.638667561439999787e+01 7.709799999999999898e+01 6.079979999999999762e+01
2.277406799999999976e+01 1.638723085519999856e+01 7.709959999999999525e+01 6.079910000000000281e+01
2.278283400000000114e+01 1.638778609599999925e+01 7.710009999999999764e+01 6.079910000000000281e+01
2.279160000000000252e+01 1.638831211360000140e+01 7.710169999999999391e+01 6.079840000000000089e+01
2.280036600000000035e+01 1.638904269359999688e+01 7.706860000000000355e+01 6.079749999999999943e+01
2.280913199999999819e+01 1.638953948800000049e+01 7.706889999999999930e+01 6.079350000000000165e+01
2.281789800000000312e+01 1.639003628240000054e+01 7.706799999999999784e+01 6.079489999999999839e+01
2.282666400000000095e+01 1.639059152320000123e+01 7.707049999999999557e+01 6.079569999999999652e+01
2.283542999999999878e+01 1.639111754079999983e+01 7.707120000000000459e+01 6.079719999999999658e+01
2.284419600000000017e+01 1.639164355839999843e+01 7.707380000000000564e+01 6.079760000000000275e+01
2.285296200000000155e+01 1.639219879919999912e+01 7.707470000000000709e+01 6.079849999999999710e+01
2.286172799999999938e+01 1.639275403999999625e+01 7.707710000000000150e+01 6.079849999999999710e+01
2.287049400000000077e+01 1.639328005759999840e+01 7.707789999999999964e+01 6.079899999999999949e+01
2.287925999999999860e+01 1.639383529839999909e+01 7.707999999999999829e+01 6.079869999999999663e+01
2.288802600000000353e+01 1.639436131599999769e+01 7.708069999999999311e+01 6.079899999999999949e+01
2.289679200000000137e+01 1.639491655679999838e+01 7.708259999999999934e+01 6.079860000000000042e+01
2.290555799999999920e+01 1.639544257440000052e+01 7.708320000000000505e+01 6.079879999999999995e+01
2.291432400000000058e+01 1.639599781520000121e+01 7.708499999999999375e+01 6.079829999999999757e+01
2.292309000000000196e+01 1.639652383279999981e+01 7.708549999999999613e+01 6.079849999999999710e+01
2.293185599999999980e+01 1.639707907360000050e+01 7.708729999999999905e+01 6.079789999999999850e+01
2.294062200000000118e+01 1.639760509119999909e+01 7.708780000000000143e+01 6.079800000000000182e+01
2.294938799999999901e+01 1.639816033199999978e+01 7.708950000000000102e+01 6.079740000000000322e+01
2.295815400000000039e+01 1.639868634959999838e+01 7.708990000000000009e+01 6.079749999999999943e+01
2.296692000000000178e+01 1.639924159039999907e+01 7.709149999999999636e+01 6.079679999999999751e+01
2.297568599999999961e+01 1.639976760799999767e+01 7.709199999999999875e+01 6.079690000000000083e+01
2.298445199999999744e+01 1.640029362559999981e+01 7.709359999999999502e+01 6.079619999999999891e+01
2.299321800000000238e+01 1.640084886640000050e+01 7.709399999999999409e+01 6.079630000000000223e+01
2.300198400000000021e+01 1.640137488399999910e+01 7.709560000000000457e+01 6.079560000000000031e+01
2.301075000000000159e+01 1.640190090159999770e+01 7.709600000000000364e+01 6.079569999999999652e+01
2.301951599999999942e+01 1.640260225839999819e+01 7.705970000000000653e+01 6.074320000000000164e+01
2.302828199999999725e+01 1.640306982959999971e+01 7.705910000000000082e+01 6.074349999999999739e+01
2.303704800000000219e+01 1.640356662399999976e+01 7.705970000000000653e+01 6.074969999999999715e+01
2.304581400000000002e+01 1.640406341839999982e+01 7.706130000000000280e+01 6.075500000000000256e+01
2.305457999999999785e+01 1.640456021279999987e+01 7.706319999999999482e+01 6.075950000000000273e+01
2.306334599999999924e+01 1.640508623039999847e+01 7.706489999999999441e+01 6.076359999999999673e+01
2.307211200000000062e+01 1.640561224799999707e+01 7.706690000000000396e+01 6.076659999999999684e+01
2.308087799999999845e+01 1.640613826559999922e+01 7.706839999999999691e+01 6.076970000000000027e+01
2.308964399999999983e+01 1.640666428319999781e+01 7.707030000000000314e+01 6.077190000000000225e+01
2.309840999999999767e+01 1.640719030079999996e+01 7.707139999999999702e+01 6.077450000000000330e+01
2.310717600000000260e+01 1.640771631839999856e+01 7.707309999999999661e+01 6.077640000000000242e+01
2.311594200000000043e+01 1.640824233599999715e+01 7.707399999999999807e+01 6.077870000000000061e+01
2.312470799999999826e+01 1.640876835359999930e+01 7.707559999999999434e+01 6.078029999999999688e+01
2.313347399999999965e+01 1.640929437119999790e+01 7.707640000000000668e+01 6.078240000000000265e+01
2.314224000000000103e+01 1.640982038880000005e+01 7.707800000000000296e+01 6.078379999999999939e+01
2.315100599999999886e+01 1.641034640640000219e+01 7.707859999999999445e+01 6.078569999999999851e+01
2.315977200000000025e+01 1.641087242400000079e+01 7.708010000000000161e+01 6.078679999999999950e+01
2.316853799999999808e+01 1.641139844159999939e+01 7.708069999999999311e+01 6.078860000000000241e+01
2.317730399999999946e+01 1.641192445920000154e+01 7.708220000000000027e+01 6.078970000000000340e+01
2.318607000000000085e+01 1.641245047680000013e+01 7.708280000000000598e+01 6.079149999999999920e+01
2.319483599999999868e+01 1.641297649439999873e+01 7.708429999999999893e+01 6.079249999999999687e+01
2.320360199999999651e+01 1.641347328879999878e+01 7.708480000000000132e+01 6.079429999999999978e+01
2.321236800000000144e+01 1.641399930639999738e+01 7.708620000000000516e+01 6.079370000000000118e+01
2.322113399999999928e+01 1.641452532399999953e+01 7.708669999999999334e+01 6.079370000000000118e+01
2.322990000000000066e+01 1.641505134159999812e+01 7.708820000000000050e+01 6.079299999999999926e+01
2.323866599999999849e+01 1.641581114479999925e+01 7.704919999999999902e+01 6.072800000000000153e+01
2.324743199999999987e+01 1.641624949279999868e+01 7.704940000000000566e+01 6.072789999999999822e+01
2.325619800000000126e+01 1.641671706400000019e+01 7.704890000000000327e+01 6.073319999999999652e+01
2.326496399999999909e+01 1.641721385840000025e+01 7.705159999999999343e+01 6.073700000000000188e+01
2.327372999999999692e+01 1.641771065279999675e+01 7.705240000000000578e+01 6.074119999999999919e+01
2.328249600000000186e+01 1.641820744720000036e+01 7.705509999999999593e+01 6.074399999999999977e+01
2.329126199999999969e+01 1.641873346479999896e+01 7.705610000000000070e+01 6.074710000000000321e+01
2.330002800000000107e+01 1.641923025919999901e+01 7.705859999999999843e+01 6.074909999999999854e+01
2.330879399999999890e+01 1.641975627679999761e+01 7.705939999999999657e+01 6.075150000000000006e+01
2.331756000000000029e+01 1.642025307120000122e+01 7.706159999999999854e+01 6.075249999999999773e+01
2.332632600000000167e+01 1.642077908879999981e+01 7.706220000000000425e+01 6.075359999999999872e+01
2.333509199999999950e+01 1.642127588319999987e+01 7.706409999999999627e+01 6.075390000000000157e+01
2.334385799999999733e+01 1.642180190079999846e+01 7.706470000000000198e+01 6.075480000000000302e+01
2.335262400000000227e+01 1.642229869520000207e+01 7.706650000000000489e+01 6.075500000000000256e+01
2.336139000000000010e+01 1.642282471280000067e+01 7.706690000000000396e+01 6.075580000000000069e+01
2.337015599999999793e+01 1.642332150720000072e+01 7.706860000000000355e+01 6.075580000000000069e+01
2.337892199999999931e+01 1.642381830159999723e+01 7.706910000000000593e+01 6.075769999999999982e+01
2.338768800000000070e+01 1.642434431919999938e+01 7.707070000000000221e+01 6.075900000000000034e+01
2.339645400000000208e+01 1.642484111359999943e+01 7.707110000000000127e+01 6.076100000000000279e+01
2.340521999999999991e+01 1.642533790799999949e+01 7.707269999999999754e+01 6.076219999999999999e+01
2.341398599999999774e+01 1.642586392559999808e+01 7.707309999999999661e+01 6.076409999999999911e+01
2.342275200000000268e+01 1.642636072000000169e+01 7.707460000000000377e+01 6.076530000000000342e+01
2.343151800000000051e+01 1.642685751439999819e+01 7.707500000000000284e+01 6.076720000000000255e+01
2.344028399999999834e+01 1.642738353200000034e+01 7.707649999999999579e+01 6.076830000000000354e+01
2.344904999999999973e+01 1.642788032640000040e+01 7.707689999999999486e+01 6.077020000000000266e+01
2.345781600000000111e+01 1.642864012959999798e+01 7.703929999999999723e+01 6.071450000000000102e+01
2.346658199999999894e+01 1.642907847760000095e+01 7.703789999999999338e+01 6.071450000000000102e+01
2.347534800000000033e+01 1.642954604879999891e+01 7.703830000000000666e+01 6.071829999999999927e+01
2.348411399999999816e+01 1.643001361999999688e+01 7.703979999999999961e+01 6.072229999999999706e+01
2.349288000000000309e+01 1.643051041440000049e+01 7.704170000000000584e+01 6.072549999999999670e+01
2.350164600000000092e+01 1.643100720879999699e+01 7.704330000000000211e+01 6.072870000000000346e+01
2.351041199999999876e+01 1.643150400320000060e+01 7.704540000000000077e+01 6.073100000000000165e+01
2.351917800000000014e+01 1.643200079760000065e+01 7.704680000000000462e+01 6.073349999999999937e+01
2.352794400000000152e+01 1.643249759199999716e+01 7.704859999999999332e+01 6.073519999999999897e+01
2.353670999999999935e+01 1.643299438640000076e+01 7.704970000000000141e+01 6.073740000000000094e+01
2.354547600000000074e+01 1.643349118079999727e+01 7.705140000000000100e+01 6.073879999999999768e+01
2.355424199999999857e+01 1.643398797520000088e+01 7.705219999999999914e+01 6.074069999999999681e+01
2.356300799999999995e+01 1.643448476960000093e+01 7.705379999999999541e+01 6.074190000000000111e+01
2.357177400000000134e+01 1.643498156399999743e+01 7.705450000000000443e+01 6.074369999999999692e+01
2.358053999999999917e+01 1.643547835840000104e+01 7.705610000000000070e+01 6.074479999999999791e+01
2.358930599999999700e+01 1.643597515279999755e+01 7.705670000000000641e+01 6.074649999999999750e+01
2.359807200000000194e+01 1.643647194719999760e+01 7.705809999999999604e+01 6.074750000000000227e+01
2.360683799999999977e+01 1.643696874160000121e+01 7.705870000000000175e+01 6.074909999999999854e+01
2.361560400000000115e+01 1.643746553599999771e+01 7.706010000000000559e+01 6.074960000000000093e+01
2.362436999999999898e+01 1.643793310719999923e+01 7.706059999999999377e+01 6.075019999999999953e+01
2.363313600000000037e+01 1.643842990159999928e+01 7.706210000000000093e+01 6.075010000000000332e+01
2.364190200000000175e+01 1.643892669599999934e+01 7.706250000000000000e+01 6.075070000000000192e+01
2.365066799999999958e+01 1.643942349039999939e+01 7.706390000000000384e+01 6.075059999999999860e+01
2.365943399999999741e+01 1.643992028479999945e+01 7.706440000000000623e+01 6.075119999999999720e+01
2.366820000000000235e+01 1.644038785599999741e+01 7.706579999999999586e+01 6.075110000000000099e+01
2.367696600000000018e+01 1.644187823919999758e+01 7.692000000000000171e+01 6.070159999999999911e+01
2.368573199999999801e+01 1.644208280159999802e+01 7.690649999999999409e+01 6.070080000000000098e+01
2.369449799999999939e+01 1.644240425679999618e+01 7.690789999999999793e+01 6.070470000000000255e+01
2.370326400000000078e+01 1.644278415839999852e+01 7.691020000000000323e+01 6.070790000000000219e+01
2.371203000000000216e+01 1.644322250639999794e+01 7.691440000000000055e+01 6.071150000000000091e+01
2.372079599999999999e+01 1.644369007759999946e+01 7.691840000000000543e+01 6.071399999999999864e+01
2.372956199999999782e+01 1.644415764880000097e+01 7.692210000000000036e+01 6.071679999999999922e+01
2.373832800000000276e+01 1.644465444319999747e+01 7.692529999999999291e+01 6.071869999999999834e+01
2.374709400000000059e+01 1.644515123759999753e+01 7.692759999999999820e+01 6.072099999999999653e+01
2.375585999999999842e+01 1.644564803200000114e+01 7.692980000000000018e+01 6.072249999999999659e+01
2.376462599999999981e+01 1.644611560319999910e+01 7.693099999999999739e+01 6.072449999999999903e+01
2.377339200000000119e+01 1.644661239759999916e+01 7.693250000000000455e+01 6.072579999999999956e+01
2.378215799999999902e+01 1.644710919199999921e+01 7.693309999999999604e+01 6.072760000000000247e+01
2.379092400000000040e+01 1.644760598639999927e+01 7.693410000000000082e+01 6.072870000000000346e+01
2.379968999999999824e+01 1.644810278079999932e+01 7.693429999999999325e+01 6.073049999999999926e+01
2.380845600000000317e+01 1.644859957519999583e+01 7.693510000000000559e+01 6.073149999999999693e+01
2.381722200000000100e+01 1.644906714639999734e+01 7.693500000000000227e+01 6.073310000000000031e+01
2.382598799999999883e+01 1.644956394080000095e+01 7.693559999999999377e+01 6.073409999999999798e+01
2.383475400000000022e+01 1.645006073520000101e+01 7.693529999999999802e+01 6.073570000000000135e+01
2.384352000000000160e+01 1.645052830639999897e+01 7.693569999999999709e+01 6.073660000000000281e+01
2.385228599999999943e+01 1.645102510079999902e+01 7.693540000000000134e+01 6.073819999999999908e+01
2.386105200000000082e+01 1.645152189519999908e+01 7.693569999999999709e+01 6.073910000000000053e+01
2.386981799999999865e+01 1.645198946639999704e+01 7.693529999999999802e+01 6.074060000000000059e+01
2.387858400000000003e+01 1.645248626080000065e+01 7.693559999999999377e+01 6.074139999999999873e+01
2.388735000000000142e+01 1.645295383199999861e+01 7.693500000000000227e+01 6.074289999999999878e+01
2.389611599999999925e+01 1.645383052799999746e+01 7.690890000000000271e+01 6.075180000000000291e+01
2.390488200000000063e+01 1.645421042959999980e+01 7.691500000000000625e+01 6.075610000000000355e+01
2.391364800000000201e+01 1.645464877759999922e+01 7.691769999999999641e+01 6.076509999999999678e+01
2.392241399999999985e+01 1.645508712559999864e+01 7.692059999999999320e+01 6.077159999999999940e+01
2.393118000000000123e+01 1.645555469680000016e+01 7.692289999999999850e+01 6.077700000000000102e+01
2.393994599999999906e+01 1.645602226800000167e+01 7.692459999999999809e+01 6.078099999999999881e+01
2.394871200000000044e+01 1.645651906239999818e+01 7.692659999999999343e+01 6.078359999999999985e+01
2.395747800000000183e+01 1.645698663359999969e+01 7.692759999999999820e+01 6.078600000000000136e+01
2.396624399999999966e+01 1.645748342799999975e+01 7.692889999999999873e+01 6.078719999999999857e+01
2.397500999999999749e+01 1.645795099920000126e+01 7.692929999999999779e+01 6.078860000000000241e+01
2.398377600000000243e+01 1.645841857039999923e+01 7.693030000000000257e+01 6.078909999999999769e+01
2.399254200000000026e+01 1.645891536479999928e+01 7.693030000000000257e+01 6.079010000000000247e+01
2.400130800000000164e+01 1.645938293600000080e+01 7.693099999999999739e+01 6.079010000000000247e+01
2.401007399999999947e+01 1.645985050719999876e+01 7.693080000000000496e+01 6.079079999999999728e+01
2.401884000000000086e+01 1.646031807840000027e+01 7.693139999999999645e+01 6.079059999999999775e+01
2.402760600000000224e+01 1.646081487279999678e+01 7.693099999999999739e+01 6.079110000000000014e+01
2.403637200000000007e+01 1.646128244399999829e+01 7.693149999999999977e+01 6.079070000000000107e+01
2.404513799999999790e+01 1.646175001519999981e+01 7.693110000000000070e+01 6.079120000000000346e+01
2.405390400000000284e+01 1.646221758640000132e+01 7.693149999999999977e+01 6.079070000000000107e+01
2.406267000000000067e+01 1.646268515759999929e+01 7.693099999999999739e+01 6.079110000000000014e+01
2.407143599999999850e+01 1.646315272880000080e+01 7.693139999999999645e+01 6.079050000000000153e+01
2.408020199999999988e+01 1.646364952319999730e+01 7.693089999999999407e+01 6.079090000000000060e+01
2.408896800000000127e+01 1.646411709439999882e+01 7.693120000000000402e+01 6.079030000000000200e+01
2.409773400000000265e+01 1.646458466560000033e+01 7.693059999999999832e+01 6.079059999999999775e+01
2.410650000000000048e+01 1.646505223680000185e+01 7.693089999999999407e+01 6.078990000000000293e+01
2.411526599999999831e+01 1.646560747759999899e+01 7.690630000000000166e+01 6.060090000000000288e+01
2.412403199999999970e+01 1.646598737919999778e+01 7.690890000000000271e+01 6.060750000000000171e+01
2.413279800000000108e+01 1.646639650399999866e+01 7.690760000000000218e+01 6.062389999999999901e+01
2.414156399999999891e+01 1.646683485199999808e+01 7.690909999999999513e+01 6.063280000000000314e+01
2.415033000000000030e+01 1.646730242319999959e+01 7.690879999999999939e+01 6.064269999999999783e+01
2.415909599999999813e+01 1.646774077119999902e+01 7.690989999999999327e+01 6.064770000000000039e+01
2.416786199999999951e+01 1.646820834240000053e+01 7.690980000000000416e+01 6.065330000000000155e+01
2.417662800000000090e+01 1.646867591360000205e+01 7.691060000000000230e+01 6.065590000000000259e+01
2.418539399999999873e+01 1.646911426160000147e+01 7.691039999999999566e+01 6.065919999999999845e+01
2.419415999999999656e+01 1.646958183279999943e+01 7.691100000000000136e+01 6.066069999999999851e+01
2.420292600000000149e+01 1.647004940399999739e+01 7.691070000000000562e+01 6.066279999999999717e+01
2.421169199999999933e+01 1.647048775200000037e+01 7.691119999999999379e+01 6.066360000000000241e+01
2.422045800000000071e+01 1.647095532319999833e+01 7.691079999999999472e+01 6.066499999999999915e+01
2.422922399999999854e+01 1.647139367119999775e+01 7.691119999999999379e+01 6.066550000000000153e+01
2.423798999999999992e+01 1.647186124239999927e+01 7.691079999999999472e+01 6.066649999999999920e+01
2.424675600000000131e+01 1.647232881359999723e+01 7.691110000000000468e+01 6.066669999999999874e+01
2.425552199999999914e+01 1.647276716159999665e+01 7.691070000000000562e+01 6.066749999999999687e+01
2.426428799999999697e+01 1.647323473279999817e+01 7.691100000000000136e+01 6.066760000000000019e+01
2.427305400000000191e+01 1.647367308079999759e+01 7.691049999999999898e+01 6.066819999999999879e+01
2.428181999999999974e+01 1.647414065199999911e+01 7.691079999999999472e+01 6.066819999999999879e+01
2.429058599999999757e+01 1.647457899999999853e+01 7.691030000000000655e+01 6.066870000000000118e+01
2.429935199999999895e+01 1.647504657120000005e+01 7.691060000000000230e+01 6.066859999999999786e+01
2.430811800000000034e+01 1.647548491919999947e+01 7.691009999999999991e+01 6.066910000000000025e+01
2.431688400000000172e+01 1.647592326719999889e+01 7.691030000000000655e+01 6.066899999999999693e+01
2.432564999999999955e+01 1.647639083839999685e+01 7.690980000000000416e+01 6.066940000000000310e+01
2.433441599999999738e+01 1.647723831120000071e+01 7.690399999999999636e+01 6.061610000000000298e+01
2.434318200000000232e+01 1.647761821279999950e+01 7.690349999999999397e+01 6.061730000000000018e+01
2.435194800000000015e+01 1.647802733760000038e+01 7.690269999999999584e+01 6.062530000000000285e+01
2.436071399999999798e+01 1.647843646239999771e+01 7.690319999999999823e+01 6.063069999999999737e+01
2.436947999999999936e+01 1.647890403359999922e+01 7.690370000000000061e+01 6.063569999999999993e+01
2.437824600000000075e+01 1.647934238159999865e+01 7.690399999999999636e+01 6.063920000000000243e+01
2.438701199999999858e+01 1.647978072959999807e+01 7.690470000000000539e+01 6.064200000000000301e+01
2.439577799999999996e+01 1.648021907759999749e+01 7.690489999999999782e+01 6.064410000000000167e+01
2.440454399999999779e+01 1.648065742559999691e+01 7.690540000000000020e+01 6.064549999999999841e+01
2.441331000000000273e+01 1.648109577359999633e+01 7.690540000000000020e+01 6.064690000000000225e+01
2.442207600000000056e+01 1.648156334479999785e+01 7.690579999999999927e+01 6.064770000000000039e+01
2.443084199999999839e+01 1.648200169279999727e+01 7.690560000000000684e+01 6.064860000000000184e+01
2.443960799999999978e+01 1.648244004080000025e+01 7.690590000000000259e+01 6.064900000000000091e+01
2.444837400000000116e+01 1.648287838879999967e+01 7.690569999999999595e+01 6.064970000000000283e+01
2.445713999999999899e+01 1.648331673679999909e+01 7.690600000000000591e+01 6.064990000000000236e+01
2.446590600000000038e+01 1.648375508479999851e+01 7.690569999999999595e+01 6.065050000000000097e+01
2.447467199999999821e+01 1.648422265600000003e+01 7.690590000000000259e+01 6.065059999999999718e+01
2.448343799999999959e+01 1.648466100399999945e+01 7.690560000000000684e+01 6.065120000000000289e+01
2.449220400000000097e+01 1.648509935199999887e+01 7.690579999999999927e+01 6.065120000000000289e+01
2.450096999999999881e+01 1.648553769999999830e+01 7.690540000000000020e+01 6.065169999999999817e+01
2.450973600000000019e+01 1.648597604799999772e+01 7.690569999999999595e+01 6.065169999999999817e+01
2.451850200000000157e+01 1.648641439599999714e+01 7.690529999999999688e+01 6.065209999999999724e+01
2.452726799999999940e+01 1.648685274399999656e+01 7.690550000000000352e+01 6.065209999999999724e+01
2.453603400000000079e+01 1.648729109199999954e+01 7.690510000000000446e+01 6.065240000000000009e+01
2.454479999999999862e+01 1.648772943999999896e+01 7.690529999999999688e+01 6.065240000000000009e+01
2.455356600000000000e+01 1.648860613599999780e+01 7.690709999999999980e+01 6.063199999999999790e+01
2.456233200000000139e+01 1.648892759119999951e+01 7.690619999999999834e+01 6.067090000000000316e+01
2.457109799999999922e+01 1.648930749280000185e+01 7.690470000000000539e+01 6.068650000000000233e+01
2.457986399999999705e+01 1.648974584080000128e+01 7.690600000000000591e+01 6.069669999999999987e+01
2.458863000000000198e+01 1.649015496559999860e+01 7.690600000000000591e+01 6.070300000000000296e+01
2.459739599999999982e+01 1.649059331359999803e+01 7.690730000000000643e+01 6.070850000000000080e+01
2.460616200000000120e+01 1.649103166159999745e+01 7.690749999999999886e+01 6.071189999999999998e+01
2.461492799999999903e+01 1.649147000960000042e+01 7.690850000000000364e+01 6.071500000000000341e+01
2.462369400000000041e+01 1.649187913439999775e+01 7.690850000000000364e+01 6.071690000000000254e+01
2.463246000000000180e+01 1.649231748240000073e+01 7.690930000000000177e+01 6.071869999999999834e+01
2.464122599999999963e+01 1.649275583040000015e+01 7.690909999999999513e+01 6.071990000000000265e+01
2.464999199999999746e+01 1.649319417839999957e+01 7.690959999999999752e+01 6.072099999999999653e+01
2.465875800000000240e+01 1.649360330320000045e+01 7.690940000000000509e+01 6.072180000000000177e+01
2.466752400000000023e+01 1.649404165119999988e+01 7.690980000000000416e+01 6.072240000000000038e+01
2.467628999999999806e+01 1.649447999919999930e+01 7.690949999999999420e+01 6.072299999999999898e+01
2.468505599999999944e+01 1.649491834719999872e+01 7.690989999999999327e+01 6.072339999999999804e+01
2.469382200000000083e+01 1.649532747199999960e+01 7.690949999999999420e+01 6.072390000000000043e+01
2.470258800000000221e+01 1.649576581999999902e+01 7.690980000000000416e+01 6.072399999999999665e+01
2.471135400000000004e+01 1.649617494479999991e+01 7.690949999999999420e+01 6.072449999999999903e+01
2.472011999999999787e+01 1.649661329279999933e+01 7.690970000000000084e+01 6.072449999999999903e+01
2.472888600000000281e+01 1.649702241759999666e+01 7.690930000000000177e+01 6.072489999999999810e+01
2.473765200000000064e+01 1.649746076559999608e+01 7.690959999999999752e+01 6.072480000000000189e+01
2.474641799999999847e+01 1.649786989040000051e+01 7.690919999999999845e+01 6.072520000000000095e+01
2.475518399999999986e+01 1.649830823839999994e+01 7.690940000000000509e+01 6.072500000000000142e+01
2.476395000000000124e+01 1.649874658639999936e+01 7.690900000000000603e+01 6.072540000000000049e+01
2.477271599999999907e+01 1.649930182720000005e+01 7.691230000000000189e+01 6.068229999999999791e+01
2.478148200000000045e+01 1.649962328239999820e+01 7.691110000000000468e+01 6.070199999999999818e+01
2.479024799999999829e+01 1.650000318400000054e+01 7.691039999999999566e+01 6.071829999999999927e+01
2.479901400000000322e+01 1.650038308559999933e+01 7.691119999999999379e+01 6.072970000000000113e+01
2.480778000000000105e+01 1.650079221040000022e+01 7.691200000000000614e+01 6.073850000000000193e+01
2.481654599999999888e+01 1.650120133519999754e+01 7.691280000000000427e+01 6.074539999999999651e+01
2.482531200000000027e+01 1.650163968319999697e+01 7.691360000000000241e+01 6.074980000000000047e+01
2.483407800000000165e+01 1.650204880800000140e+01 7.691419999999999391e+01 6.075410000000000110e+01
2.484284399999999948e+01 1.650245793279999873e+01 7.691479999999999961e+01 6.075630000000000308e+01
2.485161000000000087e+01 1.650289628079999815e+01 7.691500000000000625e+01 6.075909999999999656e+01
2.486037599999999870e+01 1.650330540559999903e+01 7.691549999999999443e+01 6.076019999999999754e+01
2.486914200000000008e+01 1.650371453039999992e+01 7.691549999999999443e+01 6.076230000000000331e+01
2.487790800000000146e+01 1.650415287839999934e+01 7.691580000000000439e+01 6.076270000000000238e+01
2.488667399999999930e+01 1.650456200319999667e+01 7.691570000000000107e+01 6.076440000000000197e+01
2.489543999999999713e+01 1.650500035119999964e+01 7.691599999999999682e+01 6.076440000000000197e+01
2.490420600000000206e+01 1.650540947600000052e+01 7.691580000000000439e+01 6.076579999999999870e+01
2.491297199999999989e+01 1.650581860079999785e+01 7.691610000000000014e+01 6.076559999999999917e+01
2.492173800000000128e+01 1.650622772559999873e+01 7.691580000000000439e+01 6.076680000000000348e+01
2.493050399999999911e+01 1.650666607359999816e+01 7.691599999999999682e+01 6.076639999999999731e+01
2.493927000000000049e+01 1.650707519839999904e+01 7.691570000000000107e+01 6.076760000000000161e+01
2.494803600000000188e+01 1.650748432319999992e+01 7.691589999999999350e+01 6.076709999999999923e+01
2.495680199999999971e+01 1.650789344800000080e+01 7.691559999999999775e+01 6.076820000000000022e+01
2.496556799999999754e+01 1.650830257279999813e+01 7.691580000000000439e+01 6.076760000000000161e+01
2.497433400000000248e+01 1.650871169759999901e+01 7.691540000000000532e+01 6.076859999999999928e+01
2.498310000000000031e+01 1.650915004559999844e+01 7.691559999999999775e+01 6.076800000000000068e+01
2.499186599999999814e+01 1.650976373279999621e+01 7.691849999999999454e+01 6.075090000000000146e+01
2.500063199999999952e+01 1.651014363439999855e+01 7.691729999999999734e+01 6.074849999999999994e+01
2.500939800000000091e+01 1.651052353600000089e+01 7.691610000000000014e+01 6.074819999999999709e+01
2.501816400000000229e+01 1.651093266079999822e+01 7.691750000000000398e+01 6.074869999999999948e+01
2.502693000000000012e+01 1.651134178559999910e+01 7.691779999999999973e+01 6.075030000000000285e+01
2.503569599999999795e+01 1.651175091039999998e+01 7.691920000000000357e+01 6.075079999999999814e+01
2.504446200000000289e+01 1.651216003519999731e+01 7.691960000000000264e+01 6.075220000000000198e+01
2.505322800000000072e+01 1.651256916000000174e+01 7.692069999999999652e+01 6.075220000000000198e+01
2.506199399999999855e+01 1.651297828479999907e+01 7.692079999999999984e+01 6.075339999999999918e+01
2.507075999999999993e+01 1.651341663279999850e+01 7.692159999999999798e+01 6.075319999999999965e+01
2.507952600000000132e+01 1.651379653440000084e+01 7.692149999999999466e+01 6.075419999999999732e+01
2.508829199999999915e+01 1.651423488240000026e+01 7.692220000000000368e+01 6.075390000000000157e+01
2.509705800000000053e+01 1.651464400719999759e+01 7.692199999999999704e+01 6.075489999999999924e+01
2.510582399999999836e+01 1.651505313200000202e+01 7.692239999999999611e+01 6.075439999999999685e+01
2.511459000000000330e+01 1.651546225679999935e+01 7.692220000000000368e+01 6.075540000000000163e+01
2.512335600000000113e+01 1.651587138159999668e+01 7.692260000000000275e+01 6.075489999999999924e+01
2.513212199999999896e+01 1.651628050640000112e+01 7.692220000000000368e+01 6.075580000000000069e+01
2.514088800000000035e+01 1.651668963119999844e+01 7.692260000000000275e+01 6.075529999999999831e+01
2.514965400000000173e+01 1.651709875599999933e+01 7.692220000000000368e+01 6.075619999999999976e+01
2.515841999999999956e+01 1.651750788080000021e+01 7.692249999999999943e+01 6.075560000000000116e+01
2.516718600000000094e+01 1.651791700559999754e+01 7.692210000000000036e+01 6.075650000000000261e+01
2.517595199999999878e+01 1.651832613040000197e+01 7.692239999999999611e+01 6.075589999999999691e+01
2.518471800000000371e+01 1.651870603199999721e+01 7.692199999999999704e+01 6.075679999999999836e+01
2.519348400000000154e+01 1.651911515680000164e+01 7.692220000000000368e+01 6.075560000000000116e+01
2.520224999999999937e+01 1.651952428159999897e+01 7.692180000000000462e+01 6.075589999999999691e+01
2.521101600000000076e+01 1.652022563839999947e+01 7.692289999999999850e+01 6.067179999999999751e+01
2.521978199999999859e+01 1.652051787039999908e+01 7.692130000000000223e+01 6.067849999999999966e+01
2.522854799999999997e+01 1.652089777200000142e+01 7.692029999999999745e+01 6.068939999999999912e+01
2.523731400000000136e+01 1.652124845040000167e+01 7.692100000000000648e+01 6.069650000000000034e+01
2.524607999999999919e+01 1.652165757519999900e+01 7.692170000000000130e+01 6.070289999999999964e+01
2.525484599999999702e+01 1.652206669999999633e+01 7.692260000000000275e+01 6.070739999999999981e+01
2.526361200000000196e+01 1.652247582480000077e+01 7.692340000000000089e+01 6.071059999999999945e+01
2.527237799999999979e+01 1.652285572639999955e+01 7.692400000000000659e+01 6.071340000000000003e+01
2.528114399999999762e+01 1.652326485120000044e+01 7.692459999999999809e+01 6.071500000000000341e+01
2.528990999999999900e+01 1.652367397599999777e+01 7.692480000000000473e+01 6.071679999999999922e+01
2.529867600000000039e+01 1.652408310079999865e+01 7.692529999999999291e+01 6.071759999999999735e+01
2.530744200000000177e+01 1.652446300239999744e+01 7.692529999999999291e+01 6.071900000000000119e+01
2.531620799999999960e+01 1.652487212719999832e+01 7.692570000000000618e+01 6.071929999999999694e+01
2.532497399999999743e+01 1.652525202879999711e+01 7.692560000000000286e+01 6.072039999999999793e+01
2.533374000000000237e+01 1.652566115359999799e+01 7.692589999999999861e+01 6.072039999999999793e+01
2.534250600000000020e+01 1.652607027839999887e+01 7.692570000000000618e+01 6.072140000000000271e+01
2.535127199999999803e+01 1.652647940319999975e+01 7.692589999999999861e+01 6.072120000000000317e+01
2.536003799999999941e+01 1.652685930479999854e+01 7.692570000000000618e+01 6.072209999999999752e+01
2.536880400000000080e+01 1.652726842959999942e+01 7.692589999999999861e+01 6.072180000000000177e+01
2.537756999999999863e+01 1.652764833119999821e+01 7.692570000000000618e+01 6.072259999999999991e+01
2.538633600000000001e+01 1.652805745599999909e+01 7.692589999999999861e+01 6.072220000000000084e+01
2.539510199999999784e+01 1.652843735759999788e+01 7.692560000000000286e+01 6.072299999999999898e+01
2.540386800000000278e+01 1.652884648239999876e+01 7.692570000000000618e+01 6.072259999999999991e+01
2.541263400000000061e+01 1.652922638400000110e+01 7.692539999999999623e+01 6.072339999999999804e+01
2.542139999999999844e+01 1.652963550879999843e+01 7.692560000000000286e+01 6.072290000000000276e+01
2.543016599999999983e+01 1.653027841920000185e+01 7.692820000000000391e+01 6.071289999999999765e+01
2.543893200000000121e+01 1.653062909759999854e+01 7.692709999999999582e+01 6.071000000000000085e+01
2.544769799999999904e+01 1.653100899919999733e+01 7.692579999999999529e+01 6.071179999999999666e+01
2.545646400000000042e+01 1.653138890079999967e+01 7.692730000000000246e+01 6.071269999999999811e+01
2.546522999999999826e+01 1.653176880239999846e+01 7.692759999999999820e+01 6.071520000000000294e+01
2.547399599999999964e+01 1.653214870400000081e+01 7.692919999999999447e+01 6.071589999999999776e+01
2.548276200000000102e+01 1.653252860559999959e+01 7.692950000000000443e+01 6.071779999999999688e+01
2.549152799999999885e+01 1.653293773040000048e+01 7.693080000000000496e+01 6.071800000000000352e+01
2.550029399999999669e+01 1.653331763199999926e+01 7.693089999999999407e+01 6.071940000000000026e+01
2.550906000000000162e+01 1.653372675680000015e+01 7.693179999999999552e+01 6.071929999999999694e+01
2.551782599999999945e+01 1.653410665839999893e+01 7.693170000000000641e+01 6.072039999999999793e+01
2.552659200000000084e+01 1.653448655999999772e+01 7.693229999999999791e+01 6.072019999999999840e+01
2.553535799999999867e+01 1.653489568479999861e+01 7.693219999999999459e+01 6.072120000000000317e+01
2.554412400000000005e+01 1.653527558639999739e+01 7.693269999999999698e+01 6.072079999999999700e+01
2.555289000000000144e+01 1.653565548799999974e+01 7.693250000000000455e+01 6.072169999999999845e+01
2.556165599999999927e+01 1.653606461279999706e+01 7.693290000000000362e+01 6.072129999999999939e+01
2.557042199999999710e+01 1.653644451439999941e+01 7.693259999999999366e+01 6.072220000000000084e+01
2.557918800000000203e+01 1.653682441600000175e+01 7.693290000000000362e+01 6.072169999999999845e+01
2.558795399999999987e+01 1.653720431759999698e+01 7.693259999999999366e+01 6.072249999999999659e+01
2.559671999999999770e+01 1.653758421919999932e+01 7.693290000000000362e+01 6.072200000000000131e+01
2.560548599999999908e+01 1.653796412079999811e+01 7.693259999999999366e+01 6.072279999999999944e+01
2.561425200000000046e+01 1.653837324559999900e+01 7.693280000000000030e+01 6.072229999999999706e+01
2.562301800000000185e+01 1.653875314719999778e+01 7.693250000000000455e+01 6.072310000000000230e+01
2.563178399999999968e+01 1.653913304880000013e+01 7.693269999999999698e+01 6.072249999999999659e+01
2.564054999999999751e+01 1.653951295039999891e+01 7.693229999999999791e+01 6.072330000000000183e+01
2.564931600000000245e+01 1.654021430719999941e+01 7.693519999999999470e+01 6.069879999999999853e+01
2.565808200000000028e+01 1.654053576240000112e+01 7.693370000000000175e+01 6.069879999999999853e+01
2.566684799999999811e+01 1.654091566399999991e+01 7.693269999999999698e+01 6.070080000000000098e+01
2.567561399999999949e+01 1.654126634240000016e+01 7.693349999999999511e+01 6.070349999999999824e+01
2.568438000000000088e+01 1.654164624399999894e+01 7.693420000000000414e+01 6.070510000000000161e+01
2.569314599999999871e+01 1.654202614559999773e+01 7.693510000000000559e+01 6.070729999999999649e+01
2.570191200000000009e+01 1.654240604720000007e+01 7.693590000000000373e+01 6.070810000000000173e+01
2.571067799999999792e+01 1.654278594879999886e+01 7.693649999999999523e+01 6.070969999999999800e+01
2.571944400000000286e+01 1.654316585039999765e+01 7.693710000000000093e+01 6.070989999999999753e+01
2.572821000000000069e+01 1.654354575199999999e+01 7.693739999999999668e+01 6.071119999999999806e+01
2.573697599999999852e+01 1.654392565359999878e+01 7.693789999999999907e+01 6.071110000000000184e+01
2.574574199999999990e+01 1.654430555519999757e+01 7.693800000000000239e+01 6.071220000000000283e+01
2.575450800000000129e+01 1.654468545679999991e+01 7.693829999999999814e+01 6.071189999999999998e+01
2.576327399999999912e+01 1.654506535840000225e+01 7.693829999999999814e+01 6.071289999999999765e+01
2.577204000000000050e+01 1.654544525999999749e+01 7.693850000000000477e+01 6.071249999999999858e+01
2.578080599999999833e+01 1.654582516159999983e+01 7.693840000000000146e+01 6.071340000000000003e+01
2.578957200000000327e+01 1.654620506319999862e+01 7.693869999999999720e+01 6.071300000000000097e+01
2.579833800000000110e+01 1.654655574159999887e+01 7.693850000000000477e+01 6.071379999999999910e+01
2.580710399999999893e+01 1.654693564319999766e+01 7.693869999999999720e+01 6.071329999999999671e+01
2.581587000000000032e+01 1.654731554480000000e+01 7.693850000000000477e+01 6.071410000000000196e+01
2.582463600000000170e+01 1.654769544639999879e+01 7.693859999999999388e+01 6.071359999999999957e+01
2.583340199999999953e+01 1.654807534800000113e+01 7.693840000000000146e+01 6.071439999999999770e+01
2.584216800000000092e+01 1.654845524959999636e+01 7.693859999999999388e+01 6.071390000000000242e+01
2.585093399999999875e+01 1.654880592799999661e+01 7.693829999999999814e+01 6.071459999999999724e+01
2.585970000000000013e+01 1.654918582959999895e+01 7.693840000000000146e+01 6.071410000000000196e+01
2.586846600000000151e+01 1.654997485599999862e+01 7.694070000000000675e+01 6.067719999999999914e+01
2.587723199999999935e+01 1.655026708799999824e+01 7.693989999999999441e+01 6.067819999999999681e+01
2.588599799999999718e+01 1.655061776639999849e+01 7.693850000000000477e+01 6.068439999999999657e+01
2.589476400000000211e+01 1.655096844479999874e+01 7.693989999999999441e+01 6.068710000000000093e+01
2.590352999999999994e+01 1.655131912319999898e+01 7.694020000000000437e+01 6.069149999999999778e+01
2.591229600000000133e+01 1.655169902480000133e+01 7.694159999999999400e+01 6.069310000000000116e+01
2.592106199999999916e+01 1.655204970320000157e+01 7.694199999999999307e+01 6.069590000000000174e+01
2.592982800000000054e+01 1.655242960479999681e+01 7.694320000000000448e+01 6.069650000000000034e+01
2.593859400000000193e+01 1.655280950639999915e+01 7.694329999999999359e+01 6.069850000000000279e+01
2.594735999999999976e+01 1.655316018479999940e+01 7.694410000000000593e+01 6.069859999999999900e+01
2.595612599999999759e+01 1.655354008639999819e+01 7.694410000000000593e+01 6.070000000000000284e+01
2.596489200000000253e+01 1.655389076479999844e+01 7.694469999999999743e+01 6.069989999999999952e+01
2.597365800000000036e+01 1.655427066640000078e+01 7.694459999999999411e+01 6.070109999999999673e+01
2.598242399999999819e+01 1.655465056799999957e+01 7.694509999999999650e+01 6.070080000000000098e+01
2.599118999999999957e+01 1.655500124639999626e+01 7.694490000000000407e+01 6.070179999999999865e+01
2.599995600000000096e+01 1.655538114799999860e+01 7.694530000000000314e+01 6.070139999999999958e+01
2.600872200000000234e+01 1.655573182639999885e+01 7.694499999999999318e+01 6.070230000000000103e+01
2.601748800000000017e+01 1.655611172800000119e+01 7.694540000000000646e+01 6.070179999999999865e+01
2.602625399999999800e+01 1.655646240639999789e+01 7.694509999999999650e+01 6.070259999999999678e+01
2.603502000000000294e+01 1.655684230800000023e+01 7.694540000000000646e+01 6.070210000000000150e+01
2.604378600000000077e+01 1.655719298640000048e+01 7.694509999999999650e+01 6.070289999999999964e+01
2.605255199999999860e+01 1.655757288799999927e+01 7.694530000000000314e+01 6.070230000000000103e+01
2.606131799999999998e+01 1.655792356639999952e+01 7.694499999999999318e+01 6.070309999999999917e+01
2.607008400000000137e+01 1.655827424479999621e+01 7.694519999999999982e+01 6.070250000000000057e+01
2.607884999999999920e+01 1.655865414639999855e+01 7.694490000000000407e+01 6.070329999999999870e+01
2.608761600000000058e+01 1.655935550319999905e+01 7.694679999999999609e+01 6.068390000000000128e+01
2.609638199999999841e+01 1.655967695840000076e+01 7.694519999999999982e+01 6.068289999999999651e+01
2.610514800000000335e+01 1.656002763680000101e+01 7.694419999999999504e+01 6.068500000000000227e+01
2.611391400000000118e+01 1.656034909199999916e+01 7.694519999999999982e+01 6.068750000000000000e+01
2.612267999999999901e+01 1.656072899360000150e+01 7.694599999999999795e+01 6.068919999999999959e+01
2.613144600000000040e+01 1.656107967200000175e+01 7.694700000000000273e+01 6.069140000000000157e+01
2.614021200000000178e+01 1.656143035039999845e+01 7.694780000000000086e+01 6.069219999999999970e+01
2.614897799999999961e+01 1.656178102879999869e+01 7.694849999999999568e+01 6.069369999999999976e+01
2.615774400000000099e+01 1.656216093039999748e+01 7.694920000000000471e+01 6.069389999999999930e+01
2.616650999999999883e+01 1.656251160880000128e+01 7.694950000000000045e+01 6.069509999999999650e+01
2.617527600000000021e+01 1.656286228720000153e+01 7.695000000000000284e+01 6.069509999999999650e+01
2.618404200000000159e+01 1.656321296560000178e+01 7.695019999999999527e+01 6.069599999999999795e+01
2.619280799999999942e+01 1.656359286719999702e+01 7.695050000000000523e+01 6.069579999999999842e+01
2.620157399999999726e+01 1.656394354559999726e+01 7.695050000000000523e+01 6.069669999999999987e+01
2.621034000000000219e+01 1.656429422399999751e+01 7.695080000000000098e+01 6.069630000000000081e+01
2.621910600000000002e+01 1.656464490239999776e+01 7.695069999999999766e+01 6.069709999999999894e+01
2.622787200000000141e+01 1.656502480400000010e+01 7.695099999999999341e+01 6.069669999999999987e+01
2.623663799999999924e+01 1.656537548240000035e+01 7.695080000000000098e+01 6.069740000000000180e+01
2.624540400000000062e+01 1.656572616079999705e+01 7.695099999999999341e+01 6.069689999999999941e+01
2.625417000000000201e+01 1.656607683919999729e+01 7.695080000000000098e+01 6.069760000000000133e+01
2.626293599999999984e+01 1.656642751759999754e+01 7.695099999999999341e+01 6.069709999999999894e+01
2.627170199999999767e+01 1.656677819599999779e+01 7.695080000000000098e+01 6.069780000000000086e+01
2.628046800000000260e+01 1.656712887439999804e+01 7.695090000000000430e+01 6.069729999999999848e+01
2.628923400000000044e+01 1.656747955279999829e+01 7.695069999999999766e+01 6.069789999999999708e+01
2.629800000000000182e+01 1.656785945439999708e+01 7.695080000000000098e+01 6.069740000000000180e+01
2.630676599999999965e+01 1.656850236480000049e+01 7.695099999999999341e+01 6.069219999999999970e+01
2.631553199999999748e+01 1.656879459680000011e+01 7.695010000000000616e+01 6.068849999999999767e+01
2.632429800000000242e+01 1.656914527520000036e+01 7.694880000000000564e+01 6.068959999999999866e+01
2.633306400000000025e+01 1.656946673039999851e+01 7.695040000000000191e+01 6.069010000000000105e+01
2.634182999999999808e+01 1.656981740879999876e+01 7.695069999999999766e+01 6.069180000000000064e+01
2.635059599999999946e+01 1.657016808719999901e+01 7.695210000000000150e+01 6.069239999999999924e+01
2.635936200000000085e+01 1.657051876559999926e+01 7.695260000000000389e+01 6.069369999999999976e+01
2.636812799999999868e+01 1.657086944399999950e+01 7.695369999999999777e+01 6.069389999999999930e+01
2.637689400000000006e+01 1.657122012239999975e+01 7.695390000000000441e+01 6.069489999999999696e+01
2.638565999999999789e+01 1.657157080080000000e+01 7.695480000000000587e+01 6.069480000000000075e+01
2.639442600000000283e+01 1.657192147919999670e+01 7.695480000000000587e+01 6.069570000000000221e+01
2.640319200000000066e+01 1.657227215759999694e+01 7.695539999999999736e+01 6.069550000000000267e+01
2.641195799999999849e+01 1.657262283599999719e+01 7.695529999999999404e+01 6.069630000000000081e+01
2.642072399999999988e+01 1.657297351439999744e+01 7.695579999999999643e+01 6.069590000000000174e+01
2.642949000000000126e+01 1.657332419279999769e+01 7.695560000000000400e+01 6.069659999999999656e+01
2.643825599999999909e+01 1.657367487119999794e+01 7.695600000000000307e+01 6.069619999999999749e+01
2.644702200000000047e+01 1.657402554959999819e+01 7.695579999999999643e+01 6.069689999999999941e+01
2.645578799999999831e+01 1.657437622799999843e+01 7.695610000000000639e+01 6.069639999999999702e+01
2.646455399999999969e+01 1.657472690639999868e+01 7.695579999999999643e+01 6.069709999999999894e+01
2.647332000000000107e+01 1.657507758480000248e+01 7.695610000000000639e+01 6.069659999999999656e+01
2.648208599999999890e+01 1.657539904000000064e+01 7.695579999999999643e+01 6.069720000000000226e+01
2.649085199999999674e+01 1.657574971840000089e+01 7.695610000000000639e+01 6.069669999999999987e+01
2.649961800000000167e+01 1.657610039679999758e+01 7.695579999999999643e+01 6.069729999999999848e+01
2.650838399999999950e+01 1.657645107519999783e+01 7.695600000000000307e+01 6.069680000000000319e+01
2.651715000000000089e+01 1.657680175359999808e+01 7.695569999999999311e+01 6.069740000000000180e+01
2.652591599999999872e+01 1.657744466400000150e+01 7.695229999999999393e+01 6.068650000000000233e+01
2.653468200000000010e+01 1.657773689600000111e+01 7.695080000000000098e+01 6.068489999999999895e+01
2.654344800000000149e+01 1.657808757440000136e+01 7.694970000000000709e+01 6.068549999999999756e+01
2.655221399999999932e+01 1.657840902959999951e+01 7.695080000000000098e+01 6.068750000000000000e+01
2.656097999999999715e+01 1.657875970799999976e+01 7.695159999999999911e+01 6.068849999999999767e+01
2.656974600000000208e+01 1.657908116319999792e+01 7.695289999999999964e+01 6.069030000000000058e+01
2.657851199999999992e+01 1.657943184159999817e+01 7.695380000000000109e+01 6.069069999999999965e+01
2.658727799999999775e+01 1.657978251999999841e+01 7.695470000000000255e+01 6.069210000000000349e+01
2.659604399999999913e+01 1.658010397520000012e+01 7.695550000000000068e+01 6.069210000000000349e+01
2.660481000000000051e+01 1.658045465360000037e+01 7.695610000000000639e+01 6.069319999999999737e+01
2.661357600000000190e+01 1.658080533200000062e+01 7.695669999999999789e+01 6.069299999999999784e+01
2.662234199999999973e+01 1.658115601040000087e+01 7.695699999999999363e+01 6.069389999999999930e+01
2.663110799999999756e+01 1.658147746559999902e+01 7.695749999999999602e+01 6.069360000000000355e+01
2.663987400000000250e+01 1.658182814399999927e+01 7.695780000000000598e+01 6.069429999999999836e+01
2.664864000000000033e+01 1.658217882239999952e+01 7.695820000000000505e+01 6.069400000000000261e+01
2.665740599999999816e+01 1.658250027760000123e+01 7.695829999999999416e+01 6.069469999999999743e+01
2.666617199999999954e+01 1.658285095600000147e+01 7.695869999999999322e+01 6.069429999999999836e+01
2.667493800000000093e+01 1.658317241119999963e+01 7.695879999999999654e+01 6.069489999999999696e+01
2.668370399999999876e+01 1.658352308959999988e+01 7.695910000000000650e+01 6.069440000000000168e+01
2.669247000000000014e+01 1.658387376800000013e+01 7.695919999999999561e+01 6.069509999999999650e+01
2.670123599999999797e+01 1.658419522320000183e+01 7.695950000000000557e+01 6.069460000000000122e+01
2.671000200000000291e+01 1.658454590160000208e+01 7.695950000000000557e+01 6.069519999999999982e+01
2.671876800000000074e+01 1.658486735680000024e+01 7.695980000000000132e+01 6.069469999999999743e+01
2.672753399999999857e+01 1.658521803520000049e+01 7.695980000000000132e+01 6.069519999999999982e+01
2.673629999999999995e+01 1.658553949039999864e+01 7.696009999999999707e+01 6.069469999999999743e+01
2.674506600000000134e+01 1.658615317759999641e+01 7.695359999999999445e+01 6.069270000000000209e+01
2.675383199999999917e+01 1.658644540959999958e+01 7.695239999999999725e+01 6.068860000000000099e+01
2.676259800000000055e+01 1.658676686479999773e+01 7.695109999999999673e+01 6.068840000000000146e+01
2.677136399999999838e+01 1.658708831999999944e+01 7.695260000000000389e+01 6.068849999999999767e+01
2.678012999999999977e+01 1.658740977519999760e+01 7.695310000000000628e+01 6.068959999999999866e+01
2.678889600000000115e+01 1.658776045359999785e+01 7.695470000000000255e+01 6.068999999999999773e+01
2.679766199999999898e+01 1.658808190879999955e+01 7.695529999999999404e+01 6.069100000000000250e+01
2.680642799999999681e+01 1.658843258719999980e+01 7.695650000000000546e+01 6.069109999999999872e+01
2.681519400000000175e+01 1.658875404239999796e+01 7.695690000000000452e+01 6.069189999999999685e+01
2.682395999999999958e+01 1.658910472079999820e+01 7.695789999999999509e+01 6.069180000000000064e+01
2.683272600000000097e+01 1.658942617599999636e+01 7.695810000000000173e+01 6.069259999999999877e+01
2.684149199999999880e+01 1.658974763119999807e+01 7.695879999999999654e+01 6.069230000000000302e+01
2.685025800000000018e+01 1.659009830959999832e+01 7.695889999999999986e+01 6.069299999999999784e+01
2.685902400000000156e+01 1.659041976480000002e+01 7.695950000000000557e+01 6.069270000000000209e+01
2.686778999999999940e+01 1.659074122000000173e+01 7.695950000000000557e+01 6.069330000000000069e+01
2.687655599999999723e+01 1.659109189840000198e+01 7.695999999999999375e+01 6.069290000000000163e+01
2.688532200000000216e+01 1.659141335360000014e+01 7.695999999999999375e+01 6.069350000000000023e+01
2.689408799999999999e+01 1.659176403200000038e+01 7.696040000000000703e+01 6.069310000000000116e+01
2.690285400000000138e+01 1.659208548719999854e+01 7.696040000000000703e+01 6.069360000000000355e+01
2.691161999999999921e+01 1.659240694240000025e+01 7.696080000000000609e+01 6.069319999999999737e+01
2.692038600000000059e+01 1.659272839759999840e+01 7.696070000000000277e+01 6.069369999999999976e+01
2.692915200000000198e+01 1.659307907599999865e+01 7.696110000000000184e+01 6.069330000000000069e+01
2.693791799999999981e+01 1.659340053120000036e+01 7.696099999999999852e+01 6.069380000000000308e+01
2.694668399999999764e+01 1.659372198639999851e+01 7.696129999999999427e+01 6.069330000000000069e+01
2.695545000000000258e+01 1.659404344159999667e+01 7.696120000000000516e+01 6.069380000000000308e+01
2.696421600000000041e+01 1.659468635200000008e+01 7.695699999999999363e+01 6.067880000000000251e+01
2.697298199999999824e+01 1.659497858399999970e+01 7.695560000000000400e+01 6.067819999999999681e+01
2.698174799999999962e+01 1.659527081599999931e+01 7.695449999999999591e+01 6.067949999999999733e+01
2.699051400000000100e+01 1.659559227120000102e+01 7.695560000000000400e+01 6.068149999999999977e+01
2.699928000000000239e+01 1.659591372639999918e+01 7.695640000000000214e+01 6.068280000000000030e+01
2.700804600000000022e+01 1.659623518160000089e+01 7.695759999999999934e+01 6.068460000000000321e+01
2.701681199999999805e+01 1.659655663679999904e+01 7.695839999999999748e+01 6.068520000000000181e+01
2.702557800000000299e+01 1.659687809199999720e+01 7.695929999999999893e+01 6.068639999999999901e+01
2.703434400000000082e+01 1.659722877039999744e+01 7.695999999999999375e+01 6.068659999999999854e+01
2.704310999999999865e+01 1.659755022559999915e+01 7.696059999999999945e+01 6.068760000000000332e+01
2.705187600000000003e+01 1.659787168079999731e+01 7.696110000000000184e+01 6.068750000000000000e+01
2.706064200000000142e+01 1.659819313599999901e+01 7.696139999999999759e+01 6.068829999999999814e+01
2.706940799999999925e+01 1.659851459120000072e+01 7.696179999999999666e+01 6.068809999999999860e+01
2.707817400000000063e+01 1.659883604639999888e+01 7.696200000000000330e+01 6.068880000000000052e+01
2.708693999999999846e+01 1.659915750160000059e+01 7.696240000000000236e+01 6.068849999999999767e+01
2.709570600000000340e+01 1.659947895679999874e+01 7.696250000000000568e+01 6.068910000000000338e+01
2.710447200000000123e+01 1.659980041199999690e+01 7.696280000000000143e+01 6.068869999999999720e+01
2.711323799999999906e+01 1.660012186720000216e+01 7.696290000000000475e+01 6.068930000000000291e+01
2.712200400000000045e+01 1.660044332240000031e+01 7.696320000000000050e+01 6.068889999999999674e+01
2.713077000000000183e+01 1.660076477759999847e+01 7.696320000000000050e+01 6.068939999999999912e+01
2.713953599999999966e+01 1.660108623280000018e+01 7.696339999999999293e+01 6.068900000000000006e+01
2.714830200000000104e+01 1.660140768799999833e+01 7.696339999999999293e+01 6.068950000000000244e+01
2.715706799999999888e+01 1.660172914319999649e+01 7.696370000000000289e+01 6.068910000000000338e+01
2.716583400000000026e+01 1.660205059839999819e+01 7.696359999999999957e+01 6.068959999999999866e+01
2.717460000000000164e+01 1.660237205359999990e+01 7.696389999999999532e+01 6.068910000000000338e+01
2.718336599999999947e+01 1.660298574079999767e+01 7.695810000000000173e+01 6.067629999999999768e+01
2.719213199999999730e+01 1.660327797280000084e+01 7.695669999999999789e+01 6.067499999999999716e+01
2.720089800000000224e+01 1.660357020480000045e+01 7.695510000000000161e+01 6.067669999999999675e+01
2.720966400000000007e+01 1.660386243679999652e+01 7.695650000000000546e+01 6.067750000000000199e+01
2.721843000000000146e+01 1.660418389200000178e+01 7.695680000000000121e+01 6.067960000000000065e+01
2.722719599999999929e+01 1.660450534719999993e+01 7.695829999999999416e+01 6.068030000000000257e+01
2.723596200000000067e+01 1.660482680239999809e+01 7.695879999999999654e+01 6.068180000000000263e+01
2.724472800000000206e+01 1.660514825759999979e+01 7.695999999999999375e+01 6.068209999999999837e+01
2.725349399999999989e+01 1.660544048959999941e+01 7.696030000000000371e+01 6.068310000000000315e+01
2.726225999999999772e+01 1.660576194480000112e+01 7.696120000000000516e+01 6.068319999999999936e+01
2.727102600000000265e+01 1.660608339999999927e+01 7.696129999999999427e+01 6.068399999999999750e+01
2.727979200000000048e+01 1.660640485520000098e+01 7.696200000000000330e+01 6.068390000000000128e+01
2.728855799999999832e+01 1.660672631039999914e+01 7.696200000000000330e+01 6.068460000000000321e+01
2.729732399999999970e+01 1.660701854239999875e+01 7.696259999999999479e+01 6.068439999999999657e+01
2.730609000000000108e+01 1.660733999760000046e+01 7.696250000000000568e+01 6.068500000000000227e+01
2.731485600000000247e+01 1.660766145279999861e+01 7.696299999999999386e+01 6.068469999999999942e+01
2.732362200000000030e+01 1.660795368479999823e+01 7.696290000000000475e+01 6.068529999999999802e+01
2.733238799999999813e+01 1.660827513999999994e+01 7.696330000000000382e+01 6.068489999999999895e+01
2.734115400000000307e+01 1.660859659519999809e+01 7.696320000000000050e+01 6.068540000000000134e+01
2.734992000000000090e+01 1.660891805039999980e+01 7.696359999999999957e+01 6.068500000000000227e+01
2.735868599999999873e+01 1.660921028239999941e+01 7.696339999999999293e+01 6.068560000000000088e+01
2.736745200000000011e+01 1.660953173759999757e+01 7.696380000000000621e+01 6.068509999999999849e+01
2.737621800000000150e+01 1.660982396960000074e+01 7.696359999999999957e+01 6.068560000000000088e+01
2.738498399999999933e+01 1.661014542479999889e+01 7.696389999999999532e+01 6.068520000000000181e+01
2.739375000000000071e+01 1.661046688000000060e+01 7.696380000000000621e+01 6.068569999999999709e+01
2.740251599999999854e+01 1.661108056719999837e+01 7.696219999999999573e+01 6.067399999999999949e+01
2.741128199999999637e+01 1.661134357599999944e+01 7.696099999999999852e+01 6.067280000000000229e+01
2.742004800000000131e+01 1.661163580799999906e+01 7.695969999999999800e+01 6.067320000000000135e+01
2.742881399999999914e+01 1.661192803999999867e+01 7.696070000000000277e+01 6.067479999999999762e+01
2.743758000000000052e+01 1.661224949520000038e+01 7.696139999999999759e+01 6.067609999999999815e+01
2.744634599999999836e+01 1.661254172719999644e+01 7.696250000000000568e+01 6.067770000000000152e+01
2.745511199999999974e+01 1.661286318240000170e+01 7.696330000000000382e+01 6.067830000000000013e+01
2.746387800000000112e+01 1.661315541439999777e+01 7.696410000000000196e+01 6.067949999999999733e+01
2.747264399999999895e+01 1.661347686959999947e+01 7.696479999999999677e+01 6.067969999999999686e+01
2.748140999999999678e+01 1.661376910159999909e+01 7.696529999999999916e+01 6.068070000000000164e+01
2.749017600000000172e+01 1.661409055680000080e+01 7.696580000000000155e+01 6.068059999999999832e+01
2.749894199999999955e+01 1.661438278880000041e+01 7.696599999999999397e+01 6.068139999999999645e+01
2.750770800000000094e+01 1.661470424399999857e+01 7.696639999999999304e+01 6.068119999999999692e+01
2.751647399999999877e+01 1.661499647600000173e+01 7.696659999999999968e+01 6.068189999999999884e+01
2.752524000000000015e+01 1.661531793119999989e+01 7.696689999999999543e+01 6.068160000000000309e+01
2.753400600000000153e+01 1.661561016319999950e+01 7.696699999999999875e+01 6.068229999999999791e+01
2.754277199999999937e+01 1.661593161839999766e+01 7.696720000000000539e+01 6.068189999999999884e+01
2.755153799999999720e+01 1.661622385040000083e+01 7.696720000000000539e+01 6.068249999999999744e+01
2.756030400000000213e+01 1.661654530559999898e+01 7.696750000000000114e+01 6.068209999999999837e+01
2.756906999999999996e+01 1.661683753759999860e+01 7.696750000000000114e+01 6.068260000000000076e+01
2.757783599999999780e+01 1.661715899280000031e+01 7.696769999999999357e+01 6.068220000000000169e+01
2.758660199999999918e+01 1.661745122479999992e+01 7.696760000000000446e+01 6.068269999999999698e+01
2.759536800000000056e+01 1.661774345679999954e+01 7.696779999999999688e+01 6.068220000000000169e+01
2.760413400000000195e+01 1.661806491200000124e+01 7.696769999999999357e+01 6.068269999999999698e+01
2.761289999999999978e+01 1.661835714400000086e+01 7.696790000000000020e+01 6.068220000000000169e+01
2.762166599999999761e+01 1.661900005439999717e+01 7.695749999999999602e+01 6.067260000000000275e+01
2.763043200000000255e+01 1.661926306319999824e+01 7.695610000000000639e+01 6.067049999999999699e+01
2.763919800000000038e+01 1.661952607199999932e+01 7.695539999999999736e+01 6.067210000000000036e+01
2.764796399999999821e+01 1.661981830399999893e+01 7.695709999999999695e+01 6.067309999999999803e+01
2.765672999999999959e+01 1.662011053599999855e+01 7.695829999999999416e+01 6.067519999999999669e+01
2.766549600000000098e+01 1.662040276799999816e+01 7.696030000000000371e+01 6.067589999999999861e+01
2.767426199999999881e+01 1.662072422319999987e+01 7.696160000000000423e+01 6.067739999999999867e+01
2.768302800000000019e+01 1.662101645519999948e+01 7.696339999999999293e+01 6.067770000000000152e+01
2.769179399999999802e+01 1.662130868719999910e+01 7.696439999999999770e+01 6.067869999999999919e+01
2.770056000000000296e+01 1.662163014240000081e+01 7.696590000000000487e+01 6.067869999999999919e+01
2.770932600000000079e+01 1.662192237439999687e+01 7.696680000000000632e+01 6.067960000000000065e+01
2.771809199999999862e+01 1.662221460640000004e+01 7.696810000000000684e+01 6.067940000000000111e+01
2.772685800000000000e+01 1.662253606159999819e+01 7.696880000000000166e+01 6.068010000000000304e+01
2.773562400000000139e+01 1.662282829359999781e+01 7.696999999999999886e+01 6.067980000000000018e+01
2.774438999999999922e+01 1.662312052560000097e+01 7.697060000000000457e+01 6.068039999999999878e+01
2.775315600000000060e+01 1.662344198079999913e+01 7.697169999999999845e+01 6.068010000000000304e+01
2.776192199999999843e+01 1.662373421279999874e+01 7.697230000000000416e+01 6.068059999999999832e+01
2.777068799999999982e+01 1.662402644480000191e+01 7.697289999999999566e+01 6.068019999999999925e+01
2.777945400000000120e+01 1.662431867679999797e+01 7.697280000000000655e+01 6.068070000000000164e+01
2.778821999999999903e+01 1.662461090879999759e+01 7.697310000000000230e+01 6.068030000000000257e+01
2.779698599999999686e+01 1.662493236399999930e+01 7.697289999999999566e+01 6.068079999999999785e+01
2.780575200000000180e+01 1.662522459599999891e+01 7.697320000000000562e+01 6.068030000000000257e+01
2.781451799999999963e+01 1.662551682799999853e+01 7.697310000000000230e+01 6.068079999999999785e+01
2.782328400000000101e+01 1.662580905999999814e+01 7.697329999999999472e+01 6.068030000000000257e+01
2.783204999999999885e+01 1.662610129199999776e+01 7.697310000000000230e+01 6.068070000000000164e+01
2.784081600000000023e+01 1.662674420240000117e+01 7.693429999999999325e+01 6.067170000000000130e+01
2.784958200000000161e+01 1.662697798800000015e+01 7.693250000000000455e+01 6.067079999999999984e+01
2.785834799999999944e+01 1.662724099679999767e+01 7.693200000000000216e+01 6.067139999999999844e+01
2.786711399999999728e+01 1.662753322880000084e+01 7.693359999999999843e+01 6.067309999999999803e+01
2.787588000000000221e+01 1.662782546080000046e+01 7.693519999999999470e+01 6.067410000000000281e+01
2.788464600000000004e+01 1.662808846960000153e+01 7.693710000000000093e+01 6.067569999999999908e+01
2.789341199999999787e+01 1.662840992479999969e+01 7.693869999999999720e+01 6.067609999999999815e+01
2.790217799999999926e+01 1.662870215679999930e+01 7.694029999999999347e+01 6.067719999999999914e+01
2.791094400000000064e+01 1.662899438879999892e+01 7.694169999999999732e+01 6.067730000000000246e+01
2.791971000000000203e+01 1.662928662079999853e+01 7.694299999999999784e+01 6.067810000000000059e+01
2.792847599999999986e+01 1.662957885279999815e+01 7.694419999999999504e+01 6.067799999999999727e+01
2.793724199999999769e+01 1.662987108480000131e+01 7.694519999999999982e+01 6.067869999999999919e+01
2.794600800000000262e+01 1.663016331679999738e+01 7.694629999999999370e+01 6.067840000000000344e+01
2.795477400000000046e+01 1.663045554880000054e+01 7.694710000000000605e+01 6.067900000000000205e+01
2.796353999999999829e+01 1.663074778080000016e+01 7.694809999999999661e+01 6.067860000000000298e+01
2.797230599999999967e+01 1.663104001279999977e+01 7.694880000000000564e+01 6.067909999999999826e+01
2.798107200000000105e+01 1.663133224479999939e+01 7.694979999999999620e+01 6.067869999999999919e+01
2.798983799999999889e+01 1.663162447679999900e+01 7.695040000000000191e+01 6.067920000000000158e+01
2.799860400000000027e+01 1.663191670879999862e+01 7.695130000000000337e+01 6.067880000000000251e+01
2.800736999999999810e+01 1.663220894079999823e+01 7.695189999999999486e+01 6.067920000000000158e+01
2.801613600000000304e+01 1.663250117280000140e+01 7.695279999999999632e+01 6.067869999999999919e+01
2.802490200000000087e+01 1.663279340480000101e+01 7.695340000000000202e+01 6.067909999999999826e+01
2.803366799999999870e+01 1.663308563679999708e+01 7.695420000000000016e+01 6.067869999999999919e+01
2.804243400000000008e+01 1.663337786880000024e+01 7.695480000000000587e+01 6.067909999999999826e+01
2.805120000000000147e+01 1.663367010079999986e+01 7.695560000000000400e+01 6.067869999999999919e+01
2.805996599999999930e+01 1.663428378800000118e+01 7.690460000000000207e+01 6.067439999999999856e+01
2.806873200000000068e+01 1.663451757360000016e+01 7.690300000000000580e+01 6.067170000000000130e+01
2.807749799999999851e+01 1.663478058239999768e+01 7.690240000000000009e+01 6.067309999999999803e+01
2.808626399999999990e+01 1.663504359119999876e+01 7.690439999999999543e+01 6.067379999999999995e+01
2.809503000000000128e+01 1.663533582319999837e+01 7.690560000000000684e+01 6.067569999999999908e+01
2.810379599999999911e+01 1.663562805519999799e+01 7.690789999999999793e+01 6.067629999999999768e+01
2.811256200000000049e+01 1.663589106399999906e+01 7.690919999999999845e+01 6.067759999999999820e+01
2.812132800000000188e+01 1.663618329599999868e+01 7.691119999999999379e+01 6.067779999999999774e+01
2.813009399999999971e+01 1.663647552799999829e+01 7.691230000000000189e+01 6.067869999999999919e+01
2.813886000000000109e+01 1.663676776000000146e+01 7.691389999999999816e+01 6.067860000000000298e+01
2.814762599999999892e+01 1.663705999199999752e+01 7.691479999999999961e+01 6.067929999999999779e+01
2.815639200000000031e+01 1.663735222400000069e+01 7.691620000000000346e+01 6.067900000000000205e+01
2.816515800000000169e+01 1.663764445600000030e+01 7.691689999999999827e+01 6.067960000000000065e+01
2.817392399999999952e+01 1.663793668799999637e+01 7.691809999999999548e+01 6.067929999999999779e+01
2.818268999999999735e+01 1.663819969679999744e+01 7.691880000000000450e+01 6.067980000000000018e+01
2.819145600000000229e+01 1.663849192879999705e+01 7.691989999999999839e+01 6.067940000000000111e+01
2.820022200000000012e+01 1.663878416080000022e+01 7.692050000000000409e+01 6.067980000000000018e+01
2.820898800000000151e+01 1.663907639279999984e+01 7.692149999999999466e+01 6.067940000000000111e+01
2.821775399999999934e+01 1.663933940160000091e+01 7.692210000000000036e+01 6.067980000000000018e+01
2.822652000000000072e+01 1.663963163359999697e+01 7.692310000000000514e+01 6.067929999999999779e+01
2.823528600000000210e+01 1.663992386560000014e+01 7.692359999999999332e+01 6.067969999999999686e+01
2.824405199999999994e+01 1.664018687439999766e+01 7.692449999999999477e+01 6.067920000000000158e+01
2.825281799999999777e+01 1.664047910640000083e+01 7.692499999999999716e+01 6.067960000000000065e+01
2.826158400000000270e+01 1.664077133839999689e+01 7.692589999999999861e+01 6.067909999999999826e+01
2.827035000000000053e+01 1.664103434719999797e+01 7.692640000000000100e+01 6.067940000000000111e+01
2.827911599999999837e+01 1.664161881120000075e+01 7.687369999999999948e+01 6.067490000000000094e+01
2.828788199999999975e+01 1.664182337359999764e+01 7.687170000000000414e+01 6.067329999999999757e+01
2.829664800000000113e+01 1.664208638239999871e+01 7.687120000000000175e+01 6.067349999999999710e+01
2.830541400000000252e+01 1.664234939119999979e+01 7.687290000000000134e+01 6.067490000000000094e+01
2.831418000000000035e+01 1.664264162319999940e+01 7.687449999999999761e+01 6.067549999999999955e+01
2.832294599999999818e+01 1.664290463199999692e+01 7.687649999999999295e+01 6.067690000000000339e+01
2.833171200000000312e+01 1.664319686400000009e+01 7.687820000000000675e+01 6.067719999999999914e+01
2.834047800000000095e+01 1.664345987279999761e+01 7.687990000000000634e+01 6.067819999999999681e+01
2.834924399999999878e+01 1.664375210480000078e+01 7.688129999999999598e+01 6.067819999999999681e+01
2.835801000000000016e+01 1.664404433679999684e+01 7.688259999999999650e+01 6.067889999999999873e+01
2.836677600000000155e+01 1.664430734559999792e+01 7.688379999999999370e+01 6.067869999999999919e+01
2.837554199999999938e+01 1.664459957759999753e+01 7.688490000000000180e+01 6.067929999999999779e+01
2.838430800000000076e+01 1.664486258639999861e+01 7.688599999999999568e+01 6.067900000000000205e+01
2.839307399999999859e+01 1.664515481839999822e+01 7.688689999999999714e+01 6.067949999999999733e+01
2.840184000000000353e+01 1.664541782719999929e+01 7.688790000000000191e+01 6.067909999999999826e+01
2.841060600000000136e+01 1.664571005919999891e+01 7.688859999999999673e+01 6.067960000000000065e+01
2.841937199999999919e+01 1.664597306799999998e+01 7.688960000000000150e+01 6.067909999999999826e+01
2.842813800000000057e+01 1.664626529999999960e+01 7.689029999999999632e+01 6.067949999999999733e+01
2.843690400000000196e+01 1.664652830879999712e+01 7.689119999999999777e+01 6.067909999999999826e+01
2.844566999999999979e+01 1.664682054080000029e+01 7.689180000000000348e+01 6.067949999999999733e+01
2.845443600000000117e+01 1.664708354959999781e+01 7.689270000000000493e+01 6.067900000000000205e+01
2.846320199999999900e+01 1.664737578160000098e+01 7.689329999999999643e+01 6.067929999999999779e+01
2.847196800000000039e+01 1.664763879039999850e+01 7.689419999999999789e+01 6.067880000000000251e+01
2.848073400000000177e+01 1.664790179919999957e+01 7.689470000000000027e+01 6.067920000000000158e+01
2.848949999999999960e+01 1.664819403119999919e+01 7.689560000000000173e+01 6.067869999999999919e+01
2.849826599999999743e+01 1.664869082559999924e+01 7.684019999999999584e+01 6.067840000000000344e+01
2.850703199999999882e+01 1.664892461119999822e+01 7.683870000000000289e+01 6.067519999999999669e+01
2.851579800000000020e+01 1.664918761999999930e+01 7.683769999999999811e+01 6.067549999999999955e+01
2.852456400000000158e+01 1.664945062879999682e+01 7.683969999999999345e+01 6.067569999999999908e+01
2.853332999999999942e+01 1.664971363759999790e+01 7.684090000000000487e+01 6.067690000000000339e+01
2.854209599999999725e+01 1.664997664639999897e+01 7.684319999999999595e+01 6.067730000000000246e+01
2.855086200000000218e+01 1.665026887839999858e+01 7.684449999999999648e+01 6.067830000000000013e+01
2.855962800000000001e+01 1.665053188719999966e+01 7.684650000000000603e+01 6.067840000000000344e+01
2.856839399999999785e+01 1.665082411919999927e+01 7.684749999999999659e+01 6.067900000000000205e+01
2.857715999999999923e+01 1.665108712800000035e+01 7.684919999999999618e+01 6.067889999999999873e+01
2.858592600000000061e+01 1.665135013680000142e+01 7.684999999999999432e+01 6.067940000000000111e+01
2.859469199999999844e+01 1.665164236880000104e+01 7.685139999999999816e+01 6.067920000000000158e+01
2.860345799999999983e+01 1.665190537760000211e+01 7.685219999999999629e+01 6.067960000000000065e+01
2.861222399999999766e+01 1.665219760959999817e+01 7.685339999999999350e+01 6.067929999999999779e+01
2.862099000000000260e+01 1.665246061839999925e+01 7.685399999999999920e+01 6.067969999999999686e+01
2.862975600000000043e+01 1.665272362719999677e+01 7.685519999999999641e+01 6.067929999999999779e+01
2.863852199999999826e+01 1.665298663599999784e+01 7.685580000000000211e+01 6.067960000000000065e+01
2.864728799999999964e+01 1.665327886799999746e+01 7.685680000000000689e+01 6.067920000000000158e+01
2.865605400000000103e+01 1.665354187679999853e+01 7.685739999999999839e+01 6.067949999999999733e+01
2.866481999999999886e+01 1.665380488559999961e+01 7.685829999999999984e+01 6.067909999999999826e+01
2.867358600000000024e+01 1.665409711759999922e+01 7.685890000000000555e+01 6.067940000000000111e+01
2.868235199999999807e+01 1.665436012640000030e+01 7.685980000000000700e+01 6.067889999999999873e+01
2.869111799999999945e+01 1.665462313519999782e+01 7.686029999999999518e+01 6.067920000000000158e+01
2.869988400000000084e+01 1.665488614399999889e+01 7.686119999999999663e+01 6.067869999999999919e+01
2.870864999999999867e+01 1.665514915279999997e+01 7.686169999999999902e+01 6.067900000000000205e+01
2.871741600000000005e+01 1.665564594719999647e+01 7.681000000000000227e+01 6.067609999999999815e+01
2.872618200000000144e+01 1.665587973279999900e+01 7.680780000000000030e+01 6.067419999999999902e+01
2.873494799999999927e+01 1.665611351839999799e+01 7.680700000000000216e+01 6.067390000000000327e+01
2.874371400000000065e+01 1.665637652719999906e+01 7.680859999999999843e+01 6.067499999999999716e+01
2.875247999999999848e+01 1.665663953600000013e+01 7.681010000000000559e+01 6.067549999999999955e+01
2.876124599999999987e+01 1.665690254479999766e+01 7.681199999999999761e+01 6.067680000000000007e+01
2.877001200000000125e+01 1.665716555359999873e+01 7.681359999999999388e+01 6.067699999999999960e+01
2.877877799999999908e+01 1.665742856239999981e+01 7.681520000000000437e+01 6.067790000000000106e+01
2.878754399999999691e+01 1.665769157119999733e+01 7.681669999999999732e+01 6.067779999999999774e+01
2.879631000000000185e+01 1.665798380320000049e+01 7.681789999999999452e+01 6.067840000000000344e+01
2.880507599999999968e+01 1.665824681199999802e+01 7.681910000000000593e+01 6.067819999999999681e+01
2.881384200000000106e+01 1.665850982079999909e+01 7.682019999999999982e+01 6.067869999999999919e+01
2.882260799999999890e+01 1.665877282960000016e+01 7.682120000000000459e+01 6.067840000000000344e+01
2.883137400000000028e+01 1.665903583839999769e+01 7.682210000000000605e+01 6.067880000000000251e+01
2.884014000000000166e+01 1.665929884719999876e+01 7.682309999999999661e+01 6.067849999999999966e+01
2.884890599999999949e+01 1.665956185599999984e+01 7.682389999999999475e+01 6.067880000000000251e+01
2.885767199999999733e+01 1.665982486479999736e+01 7.682479999999999620e+01 6.067840000000000344e+01
2.886643800000000226e+01 1.666008787359999843e+01 7.682550000000000523e+01 6.067869999999999919e+01
2.887520400000000009e+01 1.666035088239999951e+01 7.682640000000000668e+01 6.067830000000000013e+01
2.888396999999999792e+01 1.666061389119999703e+01 7.682710000000000150e+01 6.067860000000000298e+01
2.889273599999999931e+01 1.666087689999999810e+01 7.682789999999999964e+01 6.067810000000000059e+01
2.890150200000000069e+01 1.666113990879999918e+01 7.682850000000000534e+01 6.067840000000000344e+01
2.891026800000000208e+01 1.666140291759999670e+01 7.682940000000000680e+01 6.067790000000000106e+01
2.891903399999999991e+01 1.666166592639999777e+01 7.682999999999999829e+01 6.067819999999999681e+01
2.892779999999999774e+01 1.666192893519999885e+01 7.683079999999999643e+01 6.067770000000000152e+01
2.893656600000000267e+01 1.666239650640000036e+01 7.680719999999999459e+01 6.067589999999999861e+01
2.894533200000000051e+01 1.666263029199999934e+01 7.680570000000000164e+01 6.067360000000000042e+01
2.895409799999999834e+01 1.666286407759999832e+01 7.680429999999999779e+01 6.067419999999999902e+01
2.896286399999999972e+01 1.666309786319999731e+01 7.680610000000000070e+01 6.067459999999999809e+01
2.897163000000000110e+01 1.666336087199999838e+01 7.680679999999999552e+01 6.067589999999999861e+01
2.898039599999999893e+01 1.666362388079999945e+01 7.680859999999999843e+01 6.067640000000000100e+01
2.898916200000000032e+01 1.666388688959999698e+01 7.680920000000000414e+01 6.067730000000000246e+01
2.899792799999999815e+01 1.666414989839999805e+01 7.681040000000000134e+01 6.067750000000000199e+01
2.900669400000000309e+01 1.666441290719999913e+01 7.681059999999999377e+01 6.067810000000000059e+01
2.901546000000000092e+01 1.666467591599999665e+01 7.681140000000000612e+01 6.067799999999999727e+01
2.902422599999999875e+01 1.666493892479999772e+01 7.681140000000000612e+01 6.067849999999999966e+01
2.903299200000000013e+01 1.666520193359999880e+01 7.681189999999999429e+01 6.067830000000000013e+01
2.904175800000000152e+01 1.666543571920000133e+01 7.681180000000000518e+01 6.067869999999999919e+01
2.905052399999999935e+01 1.666569872799999885e+01 7.681220000000000425e+01 6.067840000000000344e+01
2.905929000000000073e+01 1.666596173679999993e+01 7.681199999999999761e+01 6.067880000000000251e+01
2.906805599999999856e+01 1.666622474560000100e+01 7.681220000000000425e+01 6.067840000000000344e+01
2.907682199999999995e+01 1.666648775439999852e+01 7.681199999999999761e+01 6.067869999999999919e+01
2.908558800000000133e+01 1.666675076319999960e+01 7.681210000000000093e+01 6.067830000000000013e+01
2.909435399999999916e+01 1.666701377200000067e+01 7.681189999999999429e+01 6.067860000000000298e+01
2.910311999999999699e+01 1.666727678079999819e+01 7.681199999999999761e+01 6.067810000000000059e+01
2.911188600000000193e+01 1.666751056639999717e+01 7.681170000000000186e+01 6.067840000000000344e+01
2.912065199999999976e+01 1.666777357519999825e+01 7.681180000000000518e+01 6.067790000000000106e+01
2.912941800000000114e+01 1.666803658399999932e+01 7.681140000000000612e+01 6.067819999999999681e+01
2.913818399999999897e+01 1.666829959279999684e+01 7.681149999999999523e+01 6.067770000000000152e+01
2.914695000000000036e+01 1.666853337839999938e+01 7.681109999999999616e+01 6.067799999999999727e+01
2.915571600000000174e+01 1.666894250320000026e+01 7.678900000000000148e+01 6.067750000000000199e+01
2.916448199999999957e+01 1.666917628879999924e+01 7.678799999999999670e+01 6.067549999999999955e+01
2.917324799999999740e+01 1.666941007439999822e+01 7.678730000000000189e+01 6.067519999999999669e+01
2.918201400000000234e+01 1.666967308319999930e+01 7.678889999999999816e+01 6.067609999999999815e+01
2.919078000000000017e+01 1.666993609200000037e+01 7.678990000000000293e+01 6.067660000000000053e+01
2.919954599999999800e+01 1.667016987759999935e+01 7.679130000000000678e+01 6.067770000000000152e+01
2.920831199999999939e+01 1.667043288639999687e+01 7.679219999999999402e+01 6.067779999999999774e+01
2.921707800000000077e+01 1.667069589519999795e+01 7.679319999999999879e+01 6.067860000000000298e+01
2.922584400000000215e+01 1.667095890399999902e+01 7.679389999999999361e+01 6.067849999999999966e+01
2.923460999999999999e+01 1.667119268960000156e+01 7.679439999999999600e+01 6.067909999999999826e+01
2.924337599999999782e+01 1.667145569839999908e+01 7.679489999999999839e+01 6.067880000000000251e+01
2.925214200000000275e+01 1.667171870720000015e+01 7.679519999999999413e+01 6.067929999999999779e+01
2.926090800000000058e+01 1.667195249279999913e+01 7.679550000000000409e+01 6.067900000000000205e+01
2.926967399999999841e+01 1.667221550160000021e+01 7.679569999999999652e+01 6.067940000000000111e+01
2.927843999999999980e+01 1.667247851039999773e+01 7.679600000000000648e+01 6.067900000000000205e+01
2.928720600000000118e+01 1.667271229600000026e+01 7.679600000000000648e+01 6.067929999999999779e+01
2.929597199999999901e+01 1.667297530480000134e+01 7.679630000000000223e+01 6.067889999999999873e+01
2.930473800000000040e+01 1.667323831360000241e+01 7.679630000000000223e+01 6.067920000000000158e+01
2.931350399999999823e+01 1.667347209919999784e+01 7.679649999999999466e+01 6.067880000000000251e+01
2.932227000000000317e+01 1.667373510799999892e+01 7.679640000000000555e+01 6.067900000000000205e+01
2.933103600000000100e+01 1.667396889359999790e+01 7.679659999999999798e+01 6.067860000000000298e+01
2.933980199999999883e+01 1.667423190239999897e+01 7.679649999999999466e+01 6.067880000000000251e+01
2.934856800000000021e+01 1.667446568800000151e+01 7.679659999999999798e+01 6.067840000000000344e+01
2.935733400000000159e+01 1.667472869679999903e+01 7.679649999999999466e+01 6.067860000000000298e+01
2.936609999999999943e+01 1.667496248239999801e+01 7.679659999999999798e+01 6.067819999999999681e+01
2.937486600000000081e+01 1.667537160719999889e+01 7.679479999999999507e+01 6.067880000000000251e+01
2.938363199999999864e+01 1.667560539280000143e+01 7.679330000000000211e+01 6.067629999999999768e+01
2.939239800000000358e+01 1.667583917839999685e+01 7.679099999999999682e+01 6.067669999999999675e+01
2.940116400000000141e+01 1.667607296399999939e+01 7.679200000000000159e+01 6.067699999999999960e+01
2.940992999999999924e+01 1.667633597280000046e+01 7.679200000000000159e+01 6.067810000000000059e+01
2.941869600000000062e+01 1.667656975839999944e+01 7.679330000000000211e+01 6.067849999999999966e+01
2.942746200000000201e+01 1.667683276720000052e+01 7.679349999999999454e+01 6.067940000000000111e+01
2.943622799999999984e+01 1.667706655279999950e+01 7.679439999999999600e+01 6.067940000000000111e+01
2.944499400000000122e+01 1.667732956159999702e+01 7.679460000000000264e+01 6.067999999999999972e+01
2.945375999999999905e+01 1.667756334719999955e+01 7.679529999999999745e+01 6.067990000000000350e+01
2.946252600000000044e+01 1.667782635600000063e+01 7.679529999999999745e+01 6.068039999999999878e+01
2.947129200000000182e+01 1.667806014159999961e+01 7.679579999999999984e+01 6.068019999999999925e+01
2.948005799999999965e+01 1.667832315039999713e+01 7.679569999999999652e+01 6.068050000000000210e+01
2.948882399999999748e+01 1.667855693599999967e+01 7.679619999999999891e+01 6.068019999999999925e+01
2.949759000000000242e+01 1.667881994480000074e+01 7.679609999999999559e+01 6.068050000000000210e+01
2.950635600000000025e+01 1.667905373039999972e+01 7.679640000000000555e+01 6.068019999999999925e+01
2.951512200000000163e+01 1.667931673920000080e+01 7.679630000000000223e+01 6.068039999999999878e+01
2.952388799999999947e+01 1.667955052479999978e+01 7.679659999999999798e+01 6.068010000000000304e+01
2.953265400000000085e+01 1.667978431039999876e+01 7.679640000000000555e+01 6.068030000000000257e+01
2.954142000000000223e+01 1.668004731919999983e+01 7.679670000000000130e+01 6.067990000000000350e+01
2.955018600000000006e+01 1.668028110479999881e+01 7.679649999999999466e+01 6.068010000000000304e+01
2.955895199999999789e+01 1.668051489039999780e+01 7.679670000000000130e+01 6.067969999999999686e+01
2.956771800000000283e+01 1.668077789919999887e+01 7.679659999999999798e+01 6.067990000000000350e+01
2.957648400000000066e+01 1.668101168480000140e+01 7.679680000000000462e+01 6.067940000000000111e+01
2.958524999999999849e+01 1.668124547040000039e+01 7.679659999999999798e+01 6.067960000000000065e+01
2.959401599999999988e+01 1.668147925599999937e+01 7.698260000000000502e+01 6.067819999999999681e+01
2.960278199999999771e+01 1.668165459519999771e+01 7.701269999999999527e+01 6.067649999999999721e+01
2.961154800000000265e+01 1.668185915759999816e+01 7.703060000000000684e+01 6.067629999999999768e+01
2.962031400000000048e+01 1.668206371999999860e+01 7.704670000000000130e+01 6.067719999999999914e+01
2.962907999999999831e+01 1.668229750559999758e+01 7.705729999999999791e+01 6.067770000000000152e+01
2.963784599999999969e+01 1.668253129120000011e+01 7.706719999999999970e+01 6.067869999999999919e+01
2.964661200000000107e+01 1.668279430000000119e+01 7.707349999999999568e+01 6.067889999999999873e+01
2.965537799999999891e+01 1.668302808560000017e+01 7.707949999999999591e+01 6.067969999999999686e+01
2.966414400000000029e+01 1.668329109439999769e+01 7.708320000000000505e+01 6.067960000000000065e+01
2.967290999999999812e+01 1.668355410319999876e+01 7.708679999999999666e+01 6.068010000000000304e+01
2.968167599999999950e+01 1.668378788879999775e+01 7.708910000000000196e+01 6.067990000000000350e+01
2.969044200000000089e+01 1.668405089759999882e+01 7.709130000000000393e+01 6.068030000000000257e+01
2.969920799999999872e+01 1.668428468320000135e+01 7.709279999999999688e+01 6.067999999999999972e+01
2.970797399999999655e+01 1.668454769199999888e+01 7.709430000000000405e+01 6.068039999999999878e+01
2.971674000000000149e+01 1.668478147759999786e+01 7.709529999999999461e+01 6.067999999999999972e+01
2.972550599999999932e+01 1.668501526320000039e+01 7.709629999999999939e+01 6.068030000000000257e+01
2.973427200000000070e+01 1.668527827200000146e+01 7.709709999999999752e+01 6.067990000000000350e+01
2.974303799999999853e+01 1.668551205760000045e+01 7.709770000000000323e+01 6.068019999999999925e+01
2.975180399999999992e+01 1.668574584319999943e+01 7.709839999999999804e+01 6.067969999999999686e+01
2.976057000000000130e+01 1.668600885199999695e+01 7.709879999999999711e+01 6.067999999999999972e+01
2.976933599999999913e+01 1.668624263759999948e+01 7.709929999999999950e+01 6.067949999999999733e+01
2.977810199999999696e+01 1.668647642319999846e+01 7.709959999999999525e+01 6.067969999999999686e+01
2.978686800000000190e+01 1.668671020879999745e+01 7.710009999999999764e+01 6.067929999999999779e+01
2.979563399999999973e+01 1.668694399439999998e+01 7.710030000000000427e+01 6.067949999999999733e+01
2.980439999999999756e+01 1.668720700320000105e+01 7.710070000000000334e+01 6.067909999999999826e+01
2.981316599999999895e+01 1.668720700320000105e+01 7.680360000000000298e+01 6.068010000000000304e+01
2.982193200000000033e+01 1.668741156559999794e+01 7.680700000000000216e+01 6.067759999999999820e+01
2.983069800000000171e+01 1.668764535120000048e+01 7.681629999999999825e+01 6.067759999999999820e+01
2.983946399999999954e+01 1.668787913679999946e+01 7.682229999999999848e+01 6.067779999999999774e+01
2.984822999999999737e+01 1.668811292240000199e+01 7.682899999999999352e+01 6.067869999999999919e+01
2.985699600000000231e+01 1.668834670800000097e+01 7.683289999999999509e+01 6.067900000000000205e+01
2.986576200000000014e+01 1.668860971679999849e+01 7.683679999999999666e+01 6.067969999999999686e+01
2.987452799999999797e+01 1.668884350239999748e+01 7.683880000000000621e+01 6.067980000000000018e+01
2.988329399999999936e+01 1.668907728800000001e+01 7.684099999999999397e+01 6.068030000000000257e+01
2.989206000000000074e+01 1.668934029680000108e+01 7.684189999999999543e+01 6.068019999999999925e+01
2.990082599999999857e+01 1.668957408240000007e+01 7.684310000000000684e+01 6.068059999999999832e+01
2.990959199999999996e+01 1.668980786799999905e+01 7.684329999999999927e+01 6.068039999999999878e+01
2.991835799999999779e+01 1.669004165360000158e+01 7.684399999999999409e+01 6.068070000000000164e+01
2.992712400000000272e+01 1.669030466239999910e+01 7.684390000000000498e+01 6.068039999999999878e+01
2.993589000000000055e+01 1.669053844799999808e+01 7.684409999999999741e+01 6.068070000000000164e+01
2.994465599999999839e+01 1.669077223359999707e+01 7.684390000000000498e+01 6.068030000000000257e+01
2.995342199999999977e+01 1.669100601919999960e+01 7.684390000000000498e+01 6.068059999999999832e+01
2.996218800000000115e+01 1.669123980479999858e+01 7.684350000000000591e+01 6.068019999999999925e+01
2.997095399999999898e+01 1.669147359040000111e+01 7.684329999999999927e+01 6.068039999999999878e+01
2.997972000000000037e+01 1.669170737600000010e+01 7.684290000000000020e+01 6.067999999999999972e+01
2.998848599999999820e+01 1.669194116159999908e+01 7.684310000000000684e+01 6.068019999999999925e+01
2.999725200000000314e+01 1.669220417039999660e+01 7.684319999999999595e+01 6.067980000000000018e+01
3.000601800000000097e+01 1.669240873280000059e+01 7.684340000000000259e+01 6.067990000000000350e+01
3.001478399999999880e+01 1.669267174159999811e+01 7.684340000000000259e+01 6.067949999999999733e+01
3.002355000000000018e+01 1.669287630399999856e+01 7.684350000000000591e+01 6.067969999999999686e+01
3.003231600000000157e+01 1.669322698239999880e+01 7.685620000000000118e+01 6.068149999999999977e+01
3.004108199999999940e+01 1.669334387519999652e+01 7.686679999999999779e+01 6.067940000000000111e+01
3.004984800000000078e+01 1.669351921439999842e+01 7.688450000000000273e+01 6.067889999999999873e+01
3.005861399999999861e+01 1.669369455359999677e+01 7.689530000000000598e+01 6.067960000000000065e+01
3.006738000000000000e+01 1.669389911599999721e+01 7.690649999999999409e+01 6.067999999999999972e+01
3.007614600000000138e+01 1.669410367840000120e+01 7.691330000000000666e+01 6.068079999999999785e+01
3.008491199999999921e+01 1.669433746399999663e+01 7.692010000000000502e+01 6.068099999999999739e+01
3.009367799999999704e+01 1.669457124959999916e+01 7.692369999999999663e+01 6.068160000000000309e+01
3.010244400000000198e+01 1.669480503519999814e+01 7.692770000000000152e+01 6.068149999999999977e+01
3.011120999999999981e+01 1.669503882079999713e+01 7.692950000000000443e+01 6.068200000000000216e+01
3.011997600000000119e+01 1.669527260639999966e+01 7.693189999999999884e+01 6.068180000000000263e+01
3.012874199999999902e+01 1.669547716879999655e+01 7.693250000000000455e+01 6.068209999999999837e+01
3.013750800000000041e+01 1.669571095439999908e+01 7.693410000000000082e+01 6.068180000000000263e+01
3.014627400000000179e+01 1.669594473999999806e+01 7.693410000000000082e+01 6.068209999999999837e+01
3.015503999999999962e+01 1.669617852559999704e+01 7.693510000000000559e+01 6.068180000000000263e+01
3.016380599999999745e+01 1.669641231119999958e+01 7.693470000000000653e+01 6.068200000000000216e+01
3.017257200000000239e+01 1.669664609679999856e+01 7.693540000000000134e+01 6.068169999999999931e+01
3.018133800000000022e+01 1.669687988239999754e+01 7.693470000000000653e+01 6.068189999999999884e+01
3.019010399999999805e+01 1.669708444479999798e+01 7.693519999999999470e+01 6.068149999999999977e+01
3.019886999999999944e+01 1.669731823040000052e+01 7.693439999999999657e+01 6.068169999999999931e+01
3.020763600000000082e+01 1.669755201599999950e+01 7.693479999999999563e+01 6.068130000000000024e+01
3.021640200000000220e+01 1.669775657839999994e+01 7.693389999999999418e+01 6.068139999999999645e+01
3.022516800000000003e+01 1.669799036399999892e+01 7.693410000000000082e+01 6.068099999999999739e+01
3.023393399999999787e+01 1.669822414959999790e+01 7.693309999999999604e+01 6.068119999999999692e+01
3.024270000000000280e+01 1.669845793520000043e+01 7.693330000000000268e+01 6.068070000000000164e+01
3.025146600000000063e+01 1.669910084559999675e+01 7.697159999999999513e+01 6.068099999999999739e+01
3.026023199999999846e+01 1.669921773839999801e+01 7.699439999999999884e+01 6.067909999999999826e+01
3.026899799999999985e+01 1.669939307759999991e+01 7.701340000000000430e+01 6.067929999999999779e+01
3.027776400000000123e+01 1.669959764000000035e+01 7.702630000000000621e+01 6.067949999999999733e+01
3.028652999999999906e+01 1.669980220239999724e+01 7.703730000000000189e+01 6.068039999999999878e+01
3.029529600000000045e+01 1.670000676479999768e+01 7.704569999999999652e+01 6.068079999999999785e+01
3.030406199999999828e+01 1.670024055040000022e+01 7.705240000000000578e+01 6.068149999999999977e+01
3.031282800000000321e+01 1.670047433599999920e+01 7.705759999999999366e+01 6.068149999999999977e+01
3.032159400000000105e+01 1.670067889839999964e+01 7.706149999999999523e+01 6.068200000000000216e+01
3.033035999999999888e+01 1.670091268399999862e+01 7.706480000000000530e+01 6.068189999999999884e+01
3.033912600000000026e+01 1.670114646959999760e+01 7.706709999999999638e+01 6.068220000000000169e+01
3.034789200000000164e+01 1.670138025520000014e+01 7.706929999999999836e+01 6.068200000000000216e+01
3.035665799999999948e+01 1.670158481759999702e+01 7.707070000000000221e+01 6.068229999999999791e+01
3.036542400000000086e+01 1.670181860319999956e+01 7.707219999999999516e+01 6.068200000000000216e+01
3.037418999999999869e+01 1.670205238879999854e+01 7.707309999999999661e+01 6.068229999999999791e+01
3.038295600000000007e+01 1.670225695119999898e+01 7.707420000000000471e+01 6.068189999999999884e+01
3.039172200000000146e+01 1.670249073679999796e+01 7.707470000000000709e+01 6.068209999999999837e+01
3.040048799999999929e+01 1.670269529919999840e+01 7.707559999999999434e+01 6.068180000000000263e+01
3.040925399999999712e+01 1.670292908479999738e+01 7.707590000000000430e+01 6.068189999999999884e+01
3.041802000000000206e+01 1.670313364720000138e+01 7.707659999999999911e+01 6.068160000000000309e+01
3.042678599999999989e+01 1.670336743279999681e+01 7.707680000000000575e+01 6.068169999999999931e+01
3.043555200000000127e+01 1.670357199520000080e+01 7.707739999999999725e+01 6.068130000000000024e+01
3.044431799999999910e+01 1.670380578079999978e+01 7.707750000000000057e+01 6.068149999999999977e+01
3.045308400000000049e+01 1.670401034320000022e+01 7.707800000000000296e+01 6.068110000000000070e+01
3.046185000000000187e+01 1.670421490560000066e+01 7.707800000000000296e+01 6.068119999999999692e+01
3.047061599999999970e+01 1.670491626240000116e+01 7.695420000000000016e+01 6.067949999999999733e+01
3.047938199999999753e+01 1.670500393200000033e+01 7.697690000000000055e+01 6.067810000000000059e+01
3.048814800000000247e+01 1.670517927119999868e+01 7.700140000000000384e+01 6.067790000000000106e+01
3.049691400000000030e+01 1.670535461040000058e+01 7.701630000000000109e+01 6.067889999999999873e+01
3.050567999999999813e+01 1.670555917279999747e+01 7.703119999999999834e+01 6.067949999999999733e+01
3.051444599999999951e+01 1.670576373519999791e+01 7.704049999999999443e+01 6.068070000000000164e+01
3.052321200000000090e+01 1.670599752079999689e+01 7.704970000000000141e+01 6.068119999999999692e+01
3.053197800000000228e+01 1.670623130639999943e+01 7.705500000000000682e+01 6.068209999999999837e+01
3.054074400000000011e+01 1.670643586879999987e+01 7.706069999999999709e+01 6.068229999999999791e+01
3.054950999999999794e+01 1.670666965439999885e+01 7.706359999999999388e+01 6.068310000000000315e+01
3.055827600000000288e+01 1.670690343999999783e+01 7.706740000000000634e+01 6.068319999999999936e+01
3.056704200000000071e+01 1.670710800239999827e+01 7.706889999999999930e+01 6.068379999999999797e+01
3.057580799999999854e+01 1.670734178799999725e+01 7.707150000000000034e+01 6.068359999999999843e+01
3.058457399999999993e+01 1.670754635039999769e+01 7.707229999999999848e+01 6.068390000000000128e+01
3.059334000000000131e+01 1.670778013599999667e+01 7.707420000000000471e+01 6.068350000000000222e+01
3.060210600000000269e+01 1.670798469840000067e+01 7.707460000000000377e+01 6.068370000000000175e+01
3.061087200000000053e+01 1.670821848399999610e+01 7.707609999999999673e+01 6.068339999999999890e+01
3.061963799999999836e+01 1.670842304640000009e+01 7.707609999999999673e+01 6.068359999999999843e+01
3.062840400000000329e+01 1.670862760880000053e+01 7.707739999999999725e+01 6.068319999999999936e+01
3.063717000000000112e+01 1.670886139439999951e+01 7.707720000000000482e+01 6.068330000000000268e+01
3.064593599999999896e+01 1.670906595679999995e+01 7.707829999999999870e+01 6.068299999999999983e+01
3.065470200000000034e+01 1.670927051920000039e+01 7.707810000000000628e+01 6.068310000000000315e+01
3.066346800000000172e+01 1.670950430479999937e+01 7.707899999999999352e+01 6.068269999999999698e+01
3.067223399999999955e+01 1.670970886719999982e+01 7.707869999999999777e+01 6.068280000000000030e+01
3.068100000000000094e+01 1.670991342959999670e+01 7.707949999999999591e+01 6.068240000000000123e+01
3.068976599999999877e+01 1.671017643839999778e+01 7.676779999999999404e+01 6.067430000000000234e+01
3.069853199999999660e+01 1.671000109919999943e+01 7.674949999999999761e+01 6.067269999999999897e+01
3.070729800000000154e+01 1.671000109919999943e+01 7.676319999999999766e+01 6.067320000000000135e+01
3.071606399999999937e+01 1.671011799200000070e+01 7.677200000000000557e+01 6.067369999999999663e+01
3.072483000000000075e+01 1.671026410799999695e+01 7.678409999999999513e+01 6.067490000000000094e+01
3.073359599999999858e+01 1.671046867040000095e+01 7.679189999999999827e+01 6.067560000000000286e+01
3.074236199999999997e+01 1.671067323280000139e+01 7.680010000000000048e+01 6.067660000000000053e+01
3.075112800000000135e+01 1.671090701840000037e+01 7.680500000000000682e+01 6.067699999999999960e+01
3.075989399999999918e+01 1.671114080399999935e+01 7.681010000000000559e+01 6.067779999999999774e+01
3.076865999999999701e+01 1.671137458959999833e+01 7.681279999999999575e+01 6.067799999999999727e+01
3.077742600000000195e+01 1.671160837519999731e+01 7.681600000000000250e+01 6.067869999999999919e+01
3.078619199999999978e+01 1.671184216079999629e+01 7.681740000000000634e+01 6.067880000000000251e+01
3.079495799999999761e+01 1.671204672320000029e+01 7.681929999999999836e+01 6.067940000000000111e+01
3.080372399999999899e+01 1.671228050879999927e+01 7.681999999999999318e+01 6.067940000000000111e+01
3.081249000000000038e+01 1.671251429439999825e+01 7.682120000000000459e+01 6.067999999999999972e+01
3.082125600000000176e+01 1.671274807999999723e+01 7.682129999999999370e+01 6.067999999999999972e+01
3.083002199999999959e+01 1.671298186559999976e+01 7.682200000000000273e+01 6.068050000000000210e+01
3.083878799999999742e+01 1.671321565119999875e+01 7.682189999999999941e+01 6.068050000000000210e+01
3.084755400000000236e+01 1.671342021359999919e+01 7.682229999999999848e+01 6.068099999999999739e+01
3.085632000000000019e+01 1.671365399919999817e+01 7.682200000000000273e+01 6.068090000000000117e+01
3.086508599999999802e+01 1.671385856159999861e+01 7.682219999999999516e+01 6.068139999999999645e+01
3.087385199999999941e+01 1.671409234719999759e+01 7.682170000000000698e+01 6.068130000000000024e+01
3.088261800000000079e+01 1.671432613279999657e+01 7.682179999999999609e+01 6.068180000000000263e+01
3.089138399999999862e+01 1.671453069520000057e+01 7.682120000000000459e+01 6.068169999999999931e+01
3.090015000000000001e+01 1.671476448079999599e+01 7.682120000000000459e+01 6.068209999999999837e+01
3.090891599999999784e+01 1.671569962319999902e+01 7.691580000000000439e+01 6.067079999999999984e+01
3.091768200000000277e+01 1.671584573919999883e+01 7.695000000000000284e+01 6.066940000000000310e+01
3.092644800000000060e+01 1.671602107839999718e+01 7.696710000000000207e+01 6.066940000000000310e+01
3.093521399999999844e+01 1.671619641759999908e+01 7.698250000000000171e+01 6.067040000000000077e+01
3.094397999999999982e+01 1.671640097999999952e+01 7.699200000000000443e+01 6.067110000000000269e+01
3.095274600000000120e+01 1.671660554239999996e+01 7.700180000000000291e+01 6.067229999999999990e+01
3.096151199999999903e+01 1.671681010479999685e+01 7.700769999999999982e+01 6.067280000000000229e+01
3.097027800000000042e+01 1.671704389039999938e+01 7.701390000000000668e+01 6.067360000000000042e+01
3.097904399999999825e+01 1.671724845279999627e+01 7.701770000000000493e+01 6.067390000000000327e+01
3.098780999999999963e+01 1.671745301520000027e+01 7.702179999999999893e+01 6.067459999999999809e+01
3.099657600000000102e+01 1.671768680079999925e+01 7.702419999999999334e+01 6.067479999999999762e+01
3.100534199999999885e+01 1.671789136319999969e+01 7.702710000000000434e+01 6.067540000000000333e+01
3.101410799999999668e+01 1.671812514879999867e+01 7.702870000000000061e+01 6.067549999999999955e+01
3.102287400000000162e+01 1.671832971119999911e+01 7.703090000000000259e+01 6.067609999999999815e+01
3.103163999999999945e+01 1.671853427359999955e+01 7.703209999999999980e+01 6.067609999999999815e+01
3.104040600000000083e+01 1.671873883599999999e+01 7.703369999999999607e+01 6.067669999999999675e+01
3.104917199999999866e+01 1.671897262159999897e+01 7.703470000000000084e+01 6.067669999999999675e+01
3.105793800000000005e+01 1.671917718399999941e+01 7.703600000000000136e+01 6.067710000000000292e+01
3.106670400000000143e+01 1.671938174639999986e+01 7.703679999999999950e+01 6.067710000000000292e+01
3.107546999999999926e+01 1.671958630880000030e+01 7.703789999999999338e+01 6.067759999999999820e+01
3.108423599999999709e+01 1.671979087120000074e+01 7.703860000000000241e+01 6.067750000000000199e+01
3.109300200000000203e+01 1.671999543359999763e+01 7.703950000000000387e+01 6.067799999999999727e+01
3.110176799999999986e+01 1.672022921920000016e+01 7.704009999999999536e+01 6.067790000000000106e+01
3.111053399999999769e+01 1.672043378159999705e+01 7.704099999999999682e+01 6.067840000000000344e+01
3.111929999999999907e+01 1.672063834399999749e+01 7.704149999999999920e+01 6.067830000000000013e+01
3.112806600000000046e+01 1.672087212959999647e+01 7.684640000000000271e+01 6.066879999999999740e+01
3.113683200000000184e+01 1.672081368319999939e+01 7.686860000000000070e+01 6.066720000000000113e+01
3.114559799999999967e+01 1.672087212959999647e+01 7.689679999999999893e+01 6.066760000000000019e+01
3.115436399999999750e+01 1.672101824559999983e+01 7.691540000000000532e+01 6.066790000000000305e+01
3.116313000000000244e+01 1.672116436159999964e+01 7.693269999999999698e+01 6.066890000000000072e+01
3.117189600000000027e+01 1.672136892400000008e+01 7.694530000000000314e+01 6.066949999999999932e+01
3.118066199999999810e+01 1.672157348640000052e+01 7.695669999999999789e+01 6.067029999999999745e+01
3.118942799999999949e+01 1.672180727199999950e+01 7.696479999999999677e+01 6.067060000000000031e+01
3.119819400000000087e+01 1.672201183439999994e+01 7.697220000000000084e+01 6.067130000000000223e+01
3.120696000000000225e+01 1.672224561999999892e+01 7.697729999999999961e+01 6.067139999999999844e+01
3.121572600000000008e+01 1.672247940559999790e+01 7.698229999999999507e+01 6.067199999999999704e+01
3.122449199999999792e+01 1.672268396799999834e+01 7.698560000000000514e+01 6.067199999999999704e+01
3.123325800000000285e+01 1.672291775359999733e+01 7.698919999999999675e+01 6.067249999999999943e+01
3.124202400000000068e+01 1.672312231599999777e+01 7.699139999999999873e+01 6.067240000000000322e+01
3.125078999999999851e+01 1.672335610159999675e+01 7.699420000000000641e+01 6.067289999999999850e+01
3.125955599999999990e+01 1.672356066399999719e+01 7.699569999999999936e+01 6.067280000000000229e+01
3.126832200000000128e+01 1.672379444959999617e+01 7.699790000000000134e+01 6.067329999999999757e+01
3.127708799999999911e+01 1.672399901200000016e+01 7.699899999999999523e+01 6.067329999999999757e+01
3.128585400000000050e+01 1.672420357440000060e+01 7.700079999999999814e+01 6.067379999999999995e+01
3.129461999999999833e+01 1.672443735999999959e+01 7.700159999999999627e+01 6.067379999999999995e+01
3.130338600000000326e+01 1.672464192240000003e+01 7.700320000000000675e+01 6.067419999999999902e+01
3.131215200000000110e+01 1.672484648480000047e+01 7.700369999999999493e+01 6.067419999999999902e+01
3.132091799999999893e+01 1.672505104719999736e+01 7.700520000000000209e+01 6.067459999999999809e+01
3.132968400000000031e+01 1.672525560959999780e+01 7.700560000000000116e+01 6.067459999999999809e+01
3.133845000000000169e+01 1.672546017200000179e+01 7.700690000000000168e+01 6.067499999999999716e+01
3.134721599999999953e+01 1.672689210879999777e+01 7.697259999999999991e+01 6.066830000000000211e+01
3.135598200000000091e+01 1.672695055519999840e+01 7.698629999999999995e+01 6.066669999999999874e+01
3.136474799999999874e+01 1.672706744799999612e+01 7.699630000000000507e+01 6.066660000000000252e+01
3.137351400000000012e+01 1.672721356399999948e+01 7.700759999999999650e+01 6.066720000000000113e+01
3.138228000000000151e+01 1.672738890320000138e+01 7.701510000000000389e+01 6.066760000000000019e+01
3.139104599999999934e+01 1.672759346559999827e+01 7.702320000000000277e+01 6.066859999999999786e+01
3.139981199999999717e+01 1.672779802799999871e+01 7.702819999999999823e+01 6.066890000000000072e+01
3.140857800000000211e+01 1.672800259039999915e+01 7.703350000000000364e+01 6.066960000000000264e+01
3.141734399999999994e+01 1.672823637599999813e+01 7.703650000000000375e+01 6.066969999999999885e+01
3.142611000000000132e+01 1.672844093839999857e+01 7.704000000000000625e+01 6.067029999999999745e+01
3.143487599999999915e+01 1.672864550079999901e+01 7.704189999999999827e+01 6.067040000000000077e+01
3.144364200000000054e+01 1.672885006319999945e+01 7.704430000000000689e+01 6.067090000000000316e+01
3.145240800000000192e+01 1.672905462559999989e+01 7.704540000000000077e+01 6.067079999999999984e+01
3.146117399999999975e+01 1.672925918800000034e+01 7.704720000000000368e+01 6.067130000000000223e+01
3.146993999999999758e+01 1.672946375039999722e+01 7.704789999999999850e+01 6.067119999999999891e+01
3.147870600000000252e+01 1.672966831279999766e+01 7.704919999999999902e+01 6.067159999999999798e+01
3.148747200000000035e+01 1.672990209839999665e+01 7.704970000000000141e+01 6.067159999999999798e+01
3.149623799999999818e+01 1.673007743759999855e+01 7.705079999999999529e+01 6.067190000000000083e+01
3.150500399999999956e+01 1.673028199999999899e+01 7.705110000000000525e+01 6.067179999999999751e+01
3.151377000000000095e+01 1.673048656239999943e+01 7.705190000000000339e+01 6.067219999999999658e+01
3.152253600000000233e+01 1.673069112479999987e+01 7.705209999999999582e+01 6.067199999999999704e+01
3.153130200000000016e+01 1.673089568719999676e+01 7.705280000000000484e+01 6.067240000000000322e+01
3.154006799999999799e+01 1.673110024960000075e+01 7.705299999999999727e+01 6.067219999999999658e+01
3.154883400000000293e+01 1.673130481200000119e+01 7.705360000000000298e+01 6.067249999999999943e+01
3.155760000000000076e+01 1.673150937439999808e+01 7.705370000000000630e+01 6.067240000000000322e+01
3.156636599999999859e+01 1.673145092800000100e+01 7.700620000000000687e+01 6.066539999999999822e+01
3.157513199999999998e+01 1.673156782080000227e+01 7.700700000000000500e+01 6.066380000000000194e+01
3.158389800000000136e+01 1.673174316000000061e+01 7.700769999999999982e+01 6.066400000000000148e+01
3.159266399999999919e+01 1.673191849919999896e+01 7.701170000000000471e+01 6.066420000000000101e+01
3.160143000000000058e+01 1.673212306159999940e+01 7.701460000000000150e+01 6.066510000000000247e+01
3.161019599999999841e+01 1.673232762399999984e+01 7.701779999999999404e+01 6.066559999999999775e+01
3.161896200000000334e+01 1.673253218640000028e+01 7.701999999999999602e+01 6.066629999999999967e+01
3.162772800000000117e+01 1.673273674879999717e+01 7.702209999999999468e+01 6.066660000000000252e+01
3.163649399999999901e+01 1.673291208799999907e+01 7.702370000000000516e+01 6.066720000000000113e+01
3.164526000000000039e+01 1.673311665039999951e+01 7.702500000000000568e+01 6.066729999999999734e+01
3.165402600000000177e+01 1.673332121279999996e+01 7.702620000000000289e+01 6.066779999999999973e+01
3.166279199999999960e+01 1.673352577519999684e+01 7.702710000000000434e+01 6.066790000000000305e+01
3.167155800000000099e+01 1.673373033759999728e+01 7.702809999999999491e+01 6.066830000000000211e+01
3.168032399999999882e+01 1.673393490000000128e+01 7.702859999999999729e+01 6.066830000000000211e+01
3.168909000000000020e+01 1.673411023919999963e+01 7.702949999999999875e+01 6.066879999999999740e+01
3.169785600000000159e+01 1.673431480160000007e+01 7.702979999999999450e+01 6.066870000000000118e+01
3.170662199999999942e+01 1.673451936399999695e+01 7.703060000000000684e+01 6.066910000000000025e+01
3.171538799999999725e+01 1.673472392640000095e+01 7.703079999999999927e+01 6.066899999999999693e+01
3.172415400000000218e+01 1.673489926559999930e+01 7.703149999999999409e+01 6.066940000000000310e+01
3.173292000000000002e+01 1.673510382799999974e+01 7.703159999999999741e+01 6.066929999999999978e+01
3.174168600000000140e+01 1.673527916720000164e+01 7.703220000000000312e+01 6.066960000000000264e+01
3.175045199999999923e+01 1.673548372959999853e+01 7.703239999999999554e+01 6.066949999999999932e+01
3.175921800000000061e+01 1.673568829199999897e+01 7.703289999999999793e+01 6.066980000000000217e+01
3.176798400000000200e+01 1.673586363119999731e+01 7.703300000000000125e+01 6.066969999999999885e+01
3.177674999999999983e+01 1.673606819360000131e+01 7.703350000000000364e+01 6.067000000000000171e+01
3.178551599999999766e+01 1.673548372959999853e+01 7.686140000000000327e+01 6.063550000000000040e+01
3.179428199999999904e+01 1.673560062239999979e+01 7.687369999999999948e+01 6.063730000000000331e+01
3.180304800000000043e+01 1.673574673839999605e+01 7.688519999999999754e+01 6.064070000000000249e+01
3.181181400000000181e+01 1.673592207759999795e+01 7.689329999999999643e+01 6.064320000000000022e+01
3.182057999999999964e+01 1.673612663999999839e+01 7.690080000000000382e+01 6.064549999999999841e+01
3.182934599999999747e+01 1.673630197920000029e+01 7.690609999999999502e+01 6.064739999999999753e+01
3.183811200000000241e+01 1.673650654160000073e+01 7.691100000000000136e+01 6.064869999999999806e+01
3.184687800000000024e+01 1.673671110399999762e+01 7.691429999999999723e+01 6.064990000000000236e+01
3.185564399999999807e+01 1.673691566639999806e+01 7.691729999999999734e+01 6.065070000000000050e+01
3.186440999999999946e+01 1.673712022879999850e+01 7.691970000000000596e+01 6.065149999999999864e+01
3.187317600000000084e+01 1.673732479119999894e+01 7.692210000000000036e+01 6.065200000000000102e+01
3.188194199999999867e+01 1.673750013040000084e+01 7.692369999999999663e+01 6.065259999999999962e+01
3.189070800000000006e+01 1.673770469279999773e+01 7.692549999999999955e+01 6.065290000000000248e+01
3.189947399999999789e+01 1.673790925519999817e+01 7.692680000000000007e+01 6.065350000000000108e+01
3.190824000000000282e+01 1.673811381760000216e+01 7.692820000000000391e+01 6.065359999999999729e+01
3.191700600000000065e+01 1.673828915680000051e+01 7.692910000000000537e+01 6.065409999999999968e+01
3.192577199999999849e+01 1.673849371919999740e+01 7.693030000000000257e+01 6.065409999999999968e+01
3.193453799999999987e+01 1.673869828159999784e+01 7.693110000000000070e+01 6.065460000000000207e+01
3.194330400000000125e+01 1.673887362079999974e+01 7.693210000000000548e+01 6.065460000000000207e+01
3.195206999999999908e+01 1.673907818320000018e+01 7.693280000000000030e+01 6.065500000000000114e+01
3.196083600000000047e+01 1.673928274559999707e+01 7.693359999999999843e+01 6.065500000000000114e+01
3.196960199999999830e+01 1.673945808479999897e+01 7.693420000000000414e+01 6.065529999999999688e+01
3.197836799999999968e+01 1.673966264719999941e+01 7.693500000000000227e+01 6.065529999999999688e+01
3.198713400000000107e+01 1.673983798639999776e+01 7.693559999999999377e+01 6.065570000000000306e+01
3.199589999999999890e+01 1.674004254879999820e+01 7.693630000000000280e+01 6.065559999999999974e+01
3.200466600000000028e+01 1.674039322719999845e+01 7.692149999999999466e+01 6.060979999999999990e+01
3.201343200000000166e+01 1.674048089680000118e+01 7.692700000000000671e+01 6.061160000000000281e+01
3.202219800000000305e+01 1.674062701279999743e+01 7.693439999999999657e+01 6.061699999999999733e+01
3.203096399999999733e+01 1.674077312880000079e+01 7.693940000000000623e+01 6.061970000000000169e+01
3.203972999999999871e+01 1.674094846799999914e+01 7.694509999999999650e+01 6.062319999999999709e+01
3.204849600000000009e+01 1.674112380720000104e+01 7.694920000000000471e+01 6.062500000000000000e+01
3.205726200000000148e+01 1.674132836959999793e+01 7.695340000000000202e+01 6.062729999999999819e+01
3.206602800000000286e+01 1.674150370879999628e+01 7.695619999999999550e+01 6.062830000000000297e+01
3.207479399999999714e+01 1.674170827120000027e+01 7.695910000000000650e+01 6.062980000000000302e+01
3.208355999999999852e+01 1.674191283360000071e+01 7.696099999999999852e+01 6.063029999999999831e+01
3.209232599999999991e+01 1.674208817279999906e+01 7.696309999999999718e+01 6.063139999999999930e+01
3.210109200000000129e+01 1.674229273519999595e+01 7.696439999999999770e+01 6.063170000000000215e+01
3.210985799999999557e+01 1.674249729759999994e+01 7.696599999999999397e+01 6.063259999999999650e+01
3.211862400000000406e+01 1.674267263679999829e+01 7.696699999999999875e+01 6.063280000000000314e+01
3.212738999999999834e+01 1.674287719919999873e+01 7.696840000000000259e+01 6.063349999999999795e+01
3.213615599999999972e+01 1.674305253840000063e+01 7.696909999999999741e+01 6.063360000000000127e+01
3.214492200000000111e+01 1.674325710080000107e+01 7.697029999999999461e+01 6.063419999999999987e+01
3.215368800000000249e+01 1.674343243999999942e+01 7.697090000000000032e+01 6.063419999999999987e+01
3.216245400000000387e+01 1.674363700239999986e+01 7.697190000000000509e+01 6.063479999999999848e+01
3.217121999999999815e+01 1.674381234159999821e+01 7.697239999999999327e+01 6.063479999999999848e+01
3.217998599999999954e+01 1.674398768079999655e+01 7.697329999999999472e+01 6.063530000000000086e+01
3.218875200000000092e+01 1.674419224320000055e+01 7.697379999999999711e+01 6.063519999999999754e+01
3.219751800000000230e+01 1.674436758239999889e+01 7.697459999999999525e+01 6.063569999999999993e+01
3.220628399999999658e+01 1.674454292160000080e+01 7.697499999999999432e+01 6.063569999999999993e+01
3.221504999999999797e+01 1.674474748400000124e+01 7.697580000000000666e+01 6.063609999999999900e+01
3.222381599999999935e+01 1.674515660879999857e+01 7.697499999999999432e+01 6.059770000000000323e+01
3.223258200000000073e+01 1.674527350159999983e+01 7.697620000000000573e+01 6.059920000000000329e+01
3.224134800000000212e+01 1.674544884079999818e+01 7.697490000000000521e+01 6.060410000000000252e+01
3.225011399999999639e+01 1.674562418000000008e+01 7.697560000000000002e+01 6.060730000000000217e+01
3.225888000000000488e+01 1.674582874239999697e+01 7.697650000000000148e+01 6.061039999999999850e+01
3.226764599999999916e+01 1.674600408159999887e+01 7.697790000000000532e+01 6.061269999999999669e+01
3.227641200000000055e+01 1.674617942080000077e+01 7.697880000000000678e+01 6.061449999999999960e+01
3.228517800000000193e+01 1.674635475999999912e+01 7.698000000000000398e+01 6.061599999999999966e+01
3.229394400000000331e+01 1.674655932239999956e+01 7.698080000000000211e+01 6.061690000000000111e+01
3.230270999999999759e+01 1.674673466159999791e+01 7.698170000000000357e+01 6.061769999999999925e+01
3.231147599999999898e+01 1.674691000079999981e+01 7.698239999999999839e+01 6.061809999999999832e+01
3.232024200000000036e+01 1.674708533999999815e+01 7.698319999999999652e+01 6.061869999999999692e+01
3.232900800000000174e+01 1.674728990239999860e+01 7.698380000000000223e+01 6.061889999999999645e+01
3.233777400000000313e+01 1.674746524160000050e+01 7.698449999999999704e+01 6.061930000000000263e+01
3.234653999999999741e+01 1.674764058079999884e+01 7.698510000000000275e+01 6.061939999999999884e+01
3.235530599999999879e+01 1.674781592000000074e+01 7.698569999999999425e+01 6.061970000000000169e+01
3.236407200000000017e+01 1.674799125919999909e+01 7.698619999999999663e+01 6.061970000000000169e+01
3.237283800000000156e+01 1.674819582159999953e+01 7.698690000000000566e+01 6.061990000000000123e+01
3.238160400000000294e+01 1.674837116080000143e+01 7.698730000000000473e+01 6.061979999999999791e+01
3.239036999999999722e+01 1.674854649999999978e+01 7.698789999999999623e+01 6.061999999999999744e+01
3.239913599999999860e+01 1.674872183919999813e+01 7.698839999999999861e+01 6.061990000000000123e+01
3.240790199999999999e+01 1.674889717840000003e+01 7.698900000000000432e+01 6.062010000000000076e+01
3.241666800000000137e+01 1.674907251759999838e+01 7.698930000000000007e+01 6.061990000000000123e+01
3.242543399999999565e+01 1.674924785680000028e+01 7.698990000000000578e+01 6.062010000000000076e+01
3.243420000000000414e+01 1.674945241920000072e+01 7.699030000000000484e+01 6.061990000000000123e+01
3.244296599999999842e+01 1.674974465119999678e+01 7.699649999999999750e+01 6.059519999999999840e+01
3.245173199999999980e+01 1.674989076720000014e+01 7.699760000000000559e+01 6.059409999999999741e+01
3.246049800000000118e+01 1.675006610640000204e+01 7.699649999999999750e+01 6.059790000000000276e+01
3.246926400000000257e+01 1.675021222239999830e+01 7.699670000000000414e+01 6.059989999999999810e+01
3.247803000000000395e+01 1.675038756160000020e+01 7.699769999999999470e+01 6.060269999999999868e+01
3.248679599999999823e+01 1.675056290079999854e+01 7.699850000000000705e+01 6.060419999999999874e+01
3.249556199999999961e+01 1.675076746319999899e+01 7.699960000000000093e+01 6.060609999999999786e+01
3.250432800000000100e+01 1.675094280240000089e+01 7.700029999999999575e+01 6.060699999999999932e+01
3.251309400000000238e+01 1.675111814159999923e+01 7.700119999999999720e+01 6.060819999999999652e+01
3.252185999999999666e+01 1.675129348080000113e+01 7.700180000000000291e+01 6.060869999999999891e+01
3.253062599999999804e+01 1.675146881999999948e+01 7.700260000000000105e+01 6.060960000000000036e+01
3.253939199999999943e+01 1.675164415920000138e+01 7.700310000000000343e+01 6.060990000000000322e+01
3.254815800000000081e+01 1.675181949839999973e+01 7.700379999999999825e+01 6.061059999999999803e+01
3.255692400000000220e+01 1.675199483759999808e+01 7.700430000000000064e+01 6.061070000000000135e+01
3.256568999999999647e+01 1.675217017679999998e+01 7.700499999999999545e+01 6.061129999999999995e+01
3.257445600000000496e+01 1.675234551599999833e+01 7.700539999999999452e+01 6.061140000000000327e+01
3.258322199999999924e+01 1.675252085520000023e+01 7.700600000000000023e+01 6.061189999999999856e+01
3.259198800000000062e+01 1.675269619439999857e+01 7.700639999999999930e+01 6.061189999999999856e+01
3.260075400000000201e+01 1.675287153360000048e+01 7.700700000000000500e+01 6.061240000000000094e+01
3.260952000000000339e+01 1.675304687279999882e+01 7.700740000000000407e+01 6.061229999999999762e+01
3.261828599999999767e+01 1.675322221200000072e+01 7.700799999999999557e+01 6.061280000000000001e+01
3.262705199999999905e+01 1.675339755119999907e+01 7.700830000000000553e+01 6.061269999999999669e+01
3.263581800000000044e+01 1.675357289039999742e+01 7.700889999999999702e+01 6.061310000000000286e+01
3.264458400000000182e+01 1.675374822959999932e+01 7.700920000000000698e+01 6.061299999999999955e+01
3.265335000000000321e+01 1.675392356879999767e+01 7.700979999999999848e+01 6.061339999999999861e+01
3.266211599999999748e+01 1.675427424719999792e+01 7.701149999999999807e+01 6.059129999999999683e+01
3.267088199999999887e+01 1.675442036319999772e+01 7.701170000000000471e+01 6.058789999999999765e+01
3.267964800000000025e+01 1.675456647920000108e+01 7.700929999999999609e+01 6.058899999999999864e+01
3.268841400000000164e+01 1.675471259519999734e+01 7.700900000000000034e+01 6.059129999999999683e+01
3.269718000000000302e+01 1.675488793439999924e+01 7.700900000000000034e+01 6.059300000000000352e+01
3.270594599999999730e+01 1.675503405039999905e+01 7.700969999999999516e+01 6.059499999999999886e+01
3.271471199999999868e+01 1.675520938960000095e+01 7.701000000000000512e+01 6.059599999999999653e+01
3.272347800000000007e+01 1.675538472879999929e+01 7.701080000000000325e+01 6.059740000000000038e+01
3.273224400000000145e+01 1.675553084479999910e+01 7.701120000000000232e+01 6.059790000000000276e+01
3.274100999999999573e+01 1.675570618400000100e+01 7.701189999999999714e+01 6.059890000000000043e+01
3.274977600000000422e+01 1.675588152319999935e+01 7.701229999999999620e+01 6.059920000000000329e+01
3.275854199999999850e+01 1.675605686239999770e+01 7.701290000000000191e+01 6.060000000000000142e+01
3.276730799999999988e+01 1.675620297839999751e+01 7.701330000000000098e+01 6.060020000000000095e+01
3.277607400000000126e+01 1.675637831759999941e+01 7.701390000000000668e+01 6.060070000000000334e+01
3.278484000000000265e+01 1.675655365679999775e+01 7.701430000000000575e+01 6.060090000000000288e+01
3.279360600000000403e+01 1.675669977280000111e+01 7.701489999999999725e+01 6.060130000000000194e+01
3.280237199999999831e+01 1.675687511199999946e+01 7.701529999999999632e+01 6.060139999999999816e+01
3.281113799999999969e+01 1.675705045120000136e+01 7.701590000000000202e+01 6.060179999999999723e+01
3.281990400000000108e+01 1.675719656719999762e+01 7.701619999999999777e+01 6.060179999999999723e+01
3.282867000000000246e+01 1.675737190639999952e+01 7.701680000000000348e+01 6.060220000000000340e+01
3.283743599999999674e+01 1.675754724559999786e+01 7.701709999999999923e+01 6.060220000000000340e+01
3.284620199999999812e+01 1.675769336159999767e+01 7.701770000000000493e+01 6.060249999999999915e+01
3.285496799999999951e+01 1.675786870079999602e+01 7.701800000000000068e+01 6.060249999999999915e+01
3.286373400000000089e+01 1.675804403999999792e+01 7.701850000000000307e+01 6.060280000000000200e+01
3.287250000000000227e+01 1.675819015600000128e+01 7.701890000000000214e+01 6.060280000000000200e+01
3.288126599999999655e+01 1.675865772719999924e+01 7.701519999999999300e+01 6.059040000000000248e+01
3.289003199999999794e+01 1.675883306640000114e+01 7.701519999999999300e+01 6.058299999999999841e+01
3.289879799999999932e+01 1.675897918240000095e+01 7.701330000000000098e+01 6.058299999999999841e+01
3.290756400000000070e+01 1.675915452159999930e+01 7.701300000000000523e+01 6.058550000000000324e+01
3.291633000000000209e+01 1.675932986079999765e+01 7.701330000000000098e+01 6.058679999999999666e+01
3.292509599999999637e+01 1.675950519999999955e+01 7.701380000000000337e+01 6.058919999999999817e+01
3.293386199999999775e+01 1.675968053919999790e+01 7.701439999999999486e+01 6.059000000000000341e+01
3.294262799999999913e+01 1.675985587839999980e+01 7.701500000000000057e+01 6.059159999999999968e+01
3.295139400000000052e+01 1.676000199439999960e+01 7.701560000000000628e+01 6.059210000000000207e+01
3.296015999999999480e+01 1.676017733359999795e+01 7.701609999999999445e+01 6.059320000000000306e+01
3.296892600000000328e+01 1.676035267279999630e+01 7.701680000000000348e+01 6.059349999999999881e+01
3.297769199999999756e+01 1.676052801199999820e+01 7.701720000000000255e+01 6.059429999999999694e+01
3.298645799999999895e+01 1.676067412800000156e+01 7.701779999999999404e+01 6.059449999999999648e+01
3.299522400000000033e+01 1.676084946719999991e+01 7.701819999999999311e+01 6.059499999999999886e+01
3.300399000000000171e+01 1.676102480639999825e+01 7.701879999999999882e+01 6.059519999999999840e+01
3.301275600000000310e+01 1.676120014560000016e+01 7.701919999999999789e+01 6.059559999999999746e+01
3.302152199999999738e+01 1.676137548479999850e+01 7.701980000000000359e+01 6.059570000000000078e+01
3.303028799999999876e+01 1.676152160079999831e+01 7.702009999999999934e+01 6.059599999999999653e+01
3.303905400000000014e+01 1.676169693999999666e+01 7.702070000000000505e+01 6.059609999999999985e+01
3.304782000000000153e+01 1.676187227919999856e+01 7.702100000000000080e+01 6.059629999999999939e+01
3.305658599999999581e+01 1.676201839520000192e+01 7.702160000000000650e+01 6.059649999999999892e+01
3.306535199999999719e+01 1.676219373440000027e+01 7.702190000000000225e+01 6.059660000000000224e+01
3.307411799999999857e+01 1.676236907360000217e+01 7.702240000000000464e+01 6.059680000000000177e+01
3.308288399999999996e+01 1.676254441280000052e+01 7.702270000000000039e+01 6.059680000000000177e+01
3.309165000000000134e+01 1.676269052880000032e+01 7.702330000000000609e+01 6.059700000000000131e+01
3.310041599999999562e+01 1.676309965359999765e+01 7.701439999999999486e+01 6.058220000000000027e+01
3.310918200000000411e+01 1.676324576960000101e+01 7.701449999999999818e+01 6.057759999999999678e+01
3.311794799999999839e+01 1.676339188559999727e+01 7.701260000000000616e+01 6.057900000000000063e+01
3.312671399999999977e+01 1.676356722479999917e+01 7.701260000000000616e+01 6.058100000000000307e+01
3.313548000000000116e+01 1.676371334079999897e+01 7.701269999999999527e+01 6.058279999999999887e+01
3.314424600000000254e+01 1.676388867999999732e+01 7.701349999999999341e+01 6.058469999999999800e+01
3.315301199999999682e+01 1.676403479600000068e+01 7.701390000000000668e+01 6.058570000000000277e+01
3.316177799999999820e+01 1.676421013519999903e+01 7.701479999999999393e+01 6.058700000000000330e+01
3.317054399999999958e+01 1.676435625119999884e+01 7.701519999999999300e+01 6.058749999999999858e+01
3.317931000000000097e+01 1.676453159039999719e+01 7.701590000000000202e+01 6.058850000000000335e+01
3.318807600000000235e+01 1.676470692959999909e+01 7.701640000000000441e+01 6.058879999999999910e+01
3.319684199999999663e+01 1.676485304560000245e+01 7.701699999999999591e+01 6.058950000000000102e+01
3.320560799999999801e+01 1.676502838480000079e+01 7.701739999999999498e+01 6.058959999999999724e+01
3.321437399999999940e+01 1.676520372399999914e+01 7.701810000000000400e+01 6.059020000000000294e+01
3.322314000000000078e+01 1.676534983999999895e+01 7.701839999999999975e+01 6.059020000000000294e+01
3.323190600000000217e+01 1.676552517920000085e+01 7.701900000000000546e+01 6.059069999999999823e+01
3.324067199999999644e+01 1.676570051839999920e+01 7.701940000000000452e+01 6.059060000000000201e+01
3.324943799999999783e+01 1.676584663439999900e+01 7.701990000000000691e+01 6.059109999999999729e+01
3.325820399999999921e+01 1.676602197359999735e+01 7.702030000000000598e+01 6.059100000000000108e+01
3.326697000000000060e+01 1.676616808960000071e+01 7.702079999999999416e+01 6.059129999999999683e+01
3.327573600000000198e+01 1.676634342879999906e+01 7.702119999999999322e+01 6.059120000000000061e+01
3.328450200000000336e+01 1.676651876800000096e+01 7.702169999999999561e+01 6.059159999999999968e+01
3.329326799999999764e+01 1.676666488399999722e+01 7.702200000000000557e+01 6.059140000000000015e+01
3.330203399999999903e+01 1.676684022319999912e+01 7.702249999999999375e+01 6.059170000000000300e+01
3.331080000000000041e+01 1.676698633919999892e+01 7.702290000000000703e+01 6.059159999999999968e+01
3.331956600000000179e+01 1.676736624079999771e+01 7.701290000000000191e+01 6.057920000000000016e+01
3.332833200000000318e+01 1.676751235680000107e+01 7.701279999999999859e+01 6.057520000000000238e+01
3.333709799999999746e+01 1.676765847280000088e+01 7.701099999999999568e+01 6.057670000000000243e+01
3.334586399999999884e+01 1.676780458879999713e+01 7.701099999999999568e+01 6.057829999999999870e+01
3.335463000000000022e+01 1.676797992799999903e+01 7.701120000000000232e+01 6.058039999999999736e+01
3.336339600000000161e+01 1.676812604400000239e+01 7.701189999999999714e+01 6.058180000000000121e+01
3.337216200000000299e+01 1.676830138320000074e+01 7.701250000000000284e+01 6.058319999999999794e+01
3.338092799999999727e+01 1.676844749920000055e+01 7.701319999999999766e+01 6.058409999999999940e+01
3.338969399999999865e+01 1.676862283839999890e+01 7.701380000000000337e+01 6.058500000000000085e+01
3.339846000000000004e+01 1.676876895439999871e+01 7.701439999999999486e+01 6.058550000000000324e+01
3.340722600000000142e+01 1.676894429359999705e+01 7.701500000000000057e+01 6.058610000000000184e+01
3.341599199999999570e+01 1.676909040960000041e+01 7.701550000000000296e+01 6.058639999999999759e+01
3.342475800000000419e+01 1.676926574879999876e+01 7.701609999999999445e+01 6.058689999999999998e+01
3.343352399999999847e+01 1.676941186479999857e+01 7.701649999999999352e+01 6.058709999999999951e+01
3.344228999999999985e+01 1.676958720400000047e+01 7.701709999999999923e+01 6.058749999999999858e+01
3.345105600000000123e+01 1.676973331999999672e+01 7.701749999999999829e+01 6.058749999999999858e+01
3.345982200000000262e+01 1.676990865919999862e+01 7.701800000000000068e+01 6.058789999999999765e+01
3.346858800000000400e+01 1.677005477519999843e+01 7.701839999999999975e+01 6.058780000000000143e+01
3.347735399999999828e+01 1.677023011440000033e+01 7.701890000000000214e+01 6.058809999999999718e+01
3.348611999999999966e+01 1.677037623040000014e+01 7.701930000000000121e+01 6.058809999999999718e+01
3.349488600000000105e+01 1.677052234639999995e+01 7.701980000000000359e+01 6.058840000000000003e+01
3.350365200000000243e+01 1.677069768560000185e+01 7.702009999999999934e+01 6.058829999999999671e+01
3.351241799999999671e+01 1.677084380159999810e+01 7.702060000000000173e+01 6.058850000000000335e+01
3.352118399999999809e+01 1.677101914080000000e+01 7.702089999999999748e+01 6.058840000000000003e+01
3.352994999999999948e+01 1.677116525679999981e+01 7.702139999999999986e+01 6.058870000000000289e+01
3.353871600000000086e+01 1.677154515839999860e+01 7.700799999999999557e+01 6.057789999999999964e+01
3.354748200000000224e+01 1.677166205119999987e+01 7.700799999999999557e+01 6.057480000000000331e+01
3.355624799999999652e+01 1.677180816719999967e+01 7.700650000000000261e+01 6.057580000000000098e+01
3.356501400000000501e+01 1.677195428319999948e+01 7.700660000000000593e+01 6.057770000000000010e+01
3.357377999999999929e+01 1.677212962239999783e+01 7.700679999999999836e+01 6.057920000000000016e+01
3.358254600000000067e+01 1.677227573840000119e+01 7.700769999999999982e+01 6.058100000000000307e+01
3.359131200000000206e+01 1.677242185439999744e+01 7.700820000000000221e+01 6.058189999999999742e+01
3.360007800000000344e+01 1.677259719359999934e+01 7.700910000000000366e+01 6.058310000000000173e+01
3.360884399999999772e+01 1.677274330959999915e+01 7.700960000000000605e+01 6.058359999999999701e+01
3.361760999999999910e+01 1.677291864879999750e+01 7.701030000000000086e+01 6.058440000000000225e+01
3.362637600000000049e+01 1.677306476480000086e+01 7.701080000000000325e+01 6.058460000000000178e+01
3.363514200000000187e+01 1.677321088079999711e+01 7.701139999999999475e+01 6.058520000000000039e+01
3.364390800000000326e+01 1.677338621999999901e+01 7.701179999999999382e+01 6.058529999999999660e+01
3.365267399999999753e+01 1.677353233599999882e+01 7.701239999999999952e+01 6.058579999999999899e+01
3.366143999999999892e+01 1.677367845199999863e+01 7.701279999999999859e+01 6.058579999999999899e+01
3.367020600000000030e+01 1.677385379120000053e+01 7.701340000000000430e+01 6.058619999999999806e+01
3.367897200000000169e+01 1.677399990719999678e+01 7.701380000000000337e+01 6.058619999999999806e+01
3.368773800000000307e+01 1.677417524639999868e+01 7.701430000000000575e+01 6.058650000000000091e+01
3.369650399999999735e+01 1.677432136240000204e+01 7.701470000000000482e+01 6.058639999999999759e+01
3.370526999999999873e+01 1.677446747839999830e+01 7.701519999999999300e+01 6.058670000000000044e+01
3.371403600000000012e+01 1.677464281760000020e+01 7.701550000000000296e+01 6.058659999999999712e+01
3.372280200000000150e+01 1.677478893359999645e+01 7.701600000000000534e+01 6.058689999999999998e+01
3.373156799999999578e+01 1.677493504959999981e+01 7.701640000000000441e+01 6.058670000000000044e+01
3.374033400000000427e+01 1.677511038880000172e+01 7.701680000000000348e+01 6.058700000000000330e+01
3.374909999999999854e+01 1.677525650479999797e+01 7.701720000000000255e+01 6.058679999999999666e+01
3.375786599999999993e+01 1.677560718319999822e+01 7.700270000000000437e+01 6.057789999999999964e+01
3.376663200000000131e+01 1.677575329919999803e+01 7.700249999999999773e+01 6.057489999999999952e+01
3.377539800000000270e+01 1.677587019199999929e+01 7.700119999999999720e+01 6.057620000000000005e+01
3.378416400000000408e+01 1.677601630799999910e+01 7.700130000000000052e+01 6.057759999999999678e+01
3.379292999999999836e+01 1.677616242399999891e+01 7.700159999999999627e+01 6.057950000000000301e+01
3.380169599999999974e+01 1.677633776320000081e+01 7.700239999999999441e+01 6.058070000000000022e+01
3.381046200000000113e+01 1.677648387919999706e+01 7.700300000000000011e+01 6.058200000000000074e+01
3.381922800000000251e+01 1.677662999520000042e+01 7.700379999999999825e+01 6.058270000000000266e+01
3.382799399999999679e+01 1.677677611120000023e+01 7.700440000000000396e+01 6.058359999999999701e+01
3.383675999999999817e+01 1.677695145039999858e+01 7.700499999999999545e+01 6.058400000000000318e+01
3.384552599999999956e+01 1.677709756639999839e+01 7.700560000000000116e+01 6.058460000000000178e+01
3.385429200000000094e+01 1.677724368240000175e+01 7.700610000000000355e+01 6.058480000000000132e+01
3.386305800000000232e+01 1.677741902160000009e+01 7.700669999999999504e+01 6.058520000000000039e+01
3.387182399999999660e+01 1.677756513759999990e+01 7.700719999999999743e+01 6.058529999999999660e+01
3.388059000000000509e+01 1.677771125359999971e+01 7.700769999999999982e+01 6.058570000000000277e+01
3.388935599999999937e+01 1.677785736959999952e+01 7.700809999999999889e+01 6.058570000000000277e+01
3.389812200000000075e+01 1.677803270880000142e+01 7.700860000000000127e+01 6.058599999999999852e+01
3.390688800000000214e+01 1.677817882479999767e+01 7.700900000000000034e+01 6.058590000000000231e+01
3.391565400000000352e+01 1.677832494079999748e+01 7.700950000000000273e+01 6.058619999999999806e+01
3.392441999999999780e+01 1.677847105680000084e+01 7.700990000000000180e+01 6.058610000000000184e+01
3.393318599999999918e+01 1.677864639599999919e+01 7.701030000000000086e+01 6.058630000000000138e+01
3.394195200000000057e+01 1.677879251199999899e+01 7.701069999999999993e+01 6.058619999999999806e+01
3.395071800000000195e+01 1.677893862799999880e+01 7.701109999999999900e+01 6.058639999999999759e+01
3.395948400000000333e+01 1.677908474399999861e+01 7.701149999999999807e+01 6.058630000000000138e+01
3.396824999999999761e+01 1.677923085999999842e+01 7.701189999999999714e+01 6.058650000000000091e+01
3.397701599999999900e+01 1.677958153839999866e+01 7.699500000000000455e+01 6.057920000000000016e+01
3.398578200000000038e+01 1.677972765439999847e+01 7.699490000000000123e+01 6.057659999999999911e+01
3.399454800000000176e+01 1.677984454719999974e+01 7.699349999999999739e+01 6.057750000000000057e+01
3.400331400000000315e+01 1.677999066319999955e+01 7.699389999999999645e+01 6.057909999999999684e+01
3.401207999999999743e+01 1.678013677919999935e+01 7.699410000000000309e+01 6.058059999999999690e+01
3.402084599999999881e+01 1.678028289519999916e+01 7.699509999999999366e+01 6.058209999999999695e+01
3.402961200000000019e+01 1.678042901119999897e+01 7.699559999999999604e+01 6.058290000000000219e+01
3.403837800000000158e+01 1.678060435040000087e+01 7.699649999999999750e+01 6.058389999999999986e+01
3.404714399999999586e+01 1.678075046640000068e+01 7.699710000000000321e+01 6.058440000000000225e+01
3.405590999999999724e+01 1.678089658239999693e+01 7.699779999999999802e+01 6.058509999999999707e+01
3.406467599999999862e+01 1.678104269840000029e+01 7.699830000000000041e+01 6.058529999999999660e+01
3.407344200000000001e+01 1.678118881440000010e+01 7.699890000000000612e+01 6.058579999999999899e+01
3.408220800000000139e+01 1.678133493039999635e+01 7.699939999999999429e+01 6.058590000000000231e+01
3.409097399999999567e+01 1.678151026959999825e+01 7.700000000000000000e+01 6.058630000000000138e+01
3.409974000000000416e+01 1.678165638560000161e+01 7.700039999999999907e+01 6.058630000000000138e+01
3.410850599999999844e+01 1.678180250159999787e+01 7.700090000000000146e+01 6.058659999999999712e+01
3.411727199999999982e+01 1.678194861759999768e+01 7.700130000000000052e+01 6.058659999999999712e+01
3.412603800000000120e+01 1.678209473360000104e+01 7.700180000000000291e+01 6.058679999999999666e+01
3.413480400000000259e+01 1.678224084959999729e+01 7.700220000000000198e+01 6.058679999999999666e+01
3.414356999999999687e+01 1.678241618879999919e+01 7.700260000000000105e+01 6.058700000000000330e+01
3.415233599999999825e+01 1.678256230479999900e+01 7.700300000000000011e+01 6.058689999999999998e+01
3.416110199999999963e+01 1.678270842079999881e+01 7.700350000000000250e+01 6.058700000000000330e+01
3.416986800000000102e+01 1.678285453679999861e+01 7.700379999999999825e+01 6.058689999999999998e+01
3.417863400000000240e+01 1.678300065280000197e+01 7.700430000000000064e+01 6.058709999999999951e+01
3.418739999999999668e+01 1.678314676879999823e+01 7.700459999999999638e+01 6.058689999999999998e+01
3.419616599999999806e+01 1.678346822399999994e+01 7.698699999999999477e+01 6.058570000000000277e+01
3.420493199999999945e+01 1.678361433999999974e+01 7.698669999999999902e+01 6.058279999999999887e+01
3.421369800000000083e+01 1.678373123279999746e+01 7.698560000000000514e+01 6.058359999999999701e+01
3.422246400000000222e+01 1.678387734880000082e+01 7.698579999999999757e+01 6.058460000000000178e+01
3.423122999999999649e+01 1.678402346480000062e+01 7.698609999999999332e+01 6.058610000000000184e+01
3.423999599999999788e+01 1.678416958079999688e+01 7.698699999999999477e+01 6.058709999999999951e+01
3.424876199999999926e+01 1.678431569680000024e+01 7.698770000000000380e+01 6.058800000000000097e+01
3.425752800000000065e+01 1.678446181280000005e+01 7.698850000000000193e+01 6.058859999999999957e+01
3.426629399999999492e+01 1.678460792879999630e+01 7.698909999999999343e+01 6.058910000000000196e+01
3.427506000000000341e+01 1.678475404479999966e+01 7.698980000000000246e+01 6.058939999999999770e+01
3.428382599999999769e+01 1.678490016079999947e+01 7.699030000000000484e+01 6.058970000000000056e+01
3.429259199999999908e+01 1.678504627679999928e+01 7.699089999999999634e+01 6.058979999999999677e+01
3.430135800000000046e+01 1.678519239279999908e+01 7.699139999999999873e+01 6.059000000000000341e+01
3.431012400000000184e+01 1.678533850879999889e+01 7.699190000000000111e+01 6.058990000000000009e+01
3.431889000000000323e+01 1.678551384799999724e+01 7.699240000000000350e+01 6.059009999999999962e+01
3.432765599999999750e+01 1.678565996399999705e+01 7.699290000000000589e+01 6.058990000000000009e+01
3.433642199999999889e+01 1.678580608000000041e+01 7.699330000000000496e+01 6.059000000000000341e+01
3.434518800000000027e+01 1.678595219600000021e+01 7.699370000000000402e+01 6.058979999999999677e+01
3.435395400000000166e+01 1.678609831200000002e+01 7.699420000000000641e+01 6.058990000000000009e+01
3.436271999999999593e+01 1.678624442799999983e+01 7.699460000000000548e+01 6.058970000000000056e+01
3.437148599999999732e+01 1.678639054399999964e+01 7.699500000000000455e+01 6.058970000000000056e+01
3.438025199999999870e+01 1.678653665999999944e+01 7.699540000000000362e+01 6.058950000000000102e+01
3.438901800000000009e+01 1.678668277599999925e+01 7.699580000000000268e+01 6.058950000000000102e+01
3.439778400000000147e+01 1.678682889199999906e+01 7.699620000000000175e+01 6.058919999999999817e+01
3.440654999999999575e+01 1.678697500799999887e+01 7.699660000000000082e+01 6.058919999999999817e+01
3.441531600000000424e+01 1.678729646320000057e+01 7.697679999999999723e+01 6.059729999999999706e+01
3.442408199999999852e+01 1.678741335600000184e+01 7.697660000000000480e+01 6.059470000000000312e+01
3.443284799999999990e+01 1.678755947199999810e+01 7.697549999999999670e+01 6.059530000000000172e+01
3.444161400000000128e+01 1.678767636479999936e+01 7.697599999999999909e+01 6.059669999999999845e+01
3.445038000000000267e+01 1.678782248079999917e+01 7.697639999999999816e+01 6.059779999999999944e+01
3.445914599999999695e+01 1.678796859679999898e+01 7.697740000000000293e+01 6.059890000000000043e+01
3.446791199999999833e+01 1.678811471279999878e+01 7.697799999999999443e+01 6.059949999999999903e+01
3.447667799999999971e+01 1.678826082879999859e+01 7.697889999999999588e+01 6.060029999999999717e+01
3.448544400000000110e+01 1.678840694479999840e+01 7.697950000000000159e+01 6.060060000000000002e+01
3.449421000000000248e+01 1.678855306079999821e+01 7.698019999999999641e+01 6.060099999999999909e+01
3.450297599999999676e+01 1.678869917679999801e+01 7.698069999999999879e+01 6.060110000000000241e+01
3.451174199999999814e+01 1.678884529279999782e+01 7.698139999999999361e+01 6.060139999999999816e+01
3.452050799999999953e+01 1.678899140880000118e+01 7.698180000000000689e+01 6.060139999999999816e+01
3.452927400000000091e+01 1.678913752479999744e+01 7.698239999999999839e+01 6.060159999999999769e+01
3.453804000000000229e+01 1.678928364080000080e+01 7.698279999999999745e+01 6.060139999999999816e+01
3.454680599999999657e+01 1.678942975680000060e+01 7.698340000000000316e+01 6.060159999999999769e+01
3.455557200000000506e+01 1.678957587279999686e+01 7.698380000000000223e+01 6.060139999999999816e+01
3.456433799999999934e+01 1.678972198880000022e+01 7.698430000000000462e+01 6.060150000000000148e+01
3.457310400000000072e+01 1.678986810480000003e+01 7.698460000000000036e+01 6.060130000000000194e+01
3.458187000000000211e+01 1.678998499760000129e+01 7.698510000000000275e+01 6.060130000000000194e+01
3.459063600000000349e+01 1.679013111359999755e+01 7.698550000000000182e+01 6.060099999999999909e+01
3.459940199999999777e+01 1.679027722959999736e+01 7.698590000000000089e+01 6.060099999999999909e+01
3.460816799999999915e+01 1.679042334560000072e+01 7.698629999999999995e+01 6.060079999999999956e+01
3.461693400000000054e+01 1.679056946160000052e+01 7.698669999999999902e+01 6.060079999999999956e+01
3.462570000000000192e+01 1.679071557759999678e+01 7.698709999999999809e+01 6.060049999999999670e+01
3.463446600000000331e+01 1.679118314879999829e+01 7.696720000000000539e+01 6.054590000000000316e+01
3.464323199999999758e+01 1.679138771119999873e+01 7.696680000000000632e+01 6.054299999999999926e+01
3.465199799999999897e+01 1.679156305040000063e+01 7.696580000000000155e+01 6.054520000000000124e+01
3.466076400000000035e+01 1.679170916639999689e+01 7.696630000000000393e+01 6.054930000000000234e+01
3.466953000000000173e+01 1.679185528240000025e+01 7.696670000000000300e+01 6.055199999999999960e+01
3.467829600000000312e+01 1.679200139840000006e+01 7.696760000000000446e+01 6.055530000000000257e+01
3.468706199999999740e+01 1.679214751439999986e+01 7.696829999999999927e+01 6.055660000000000309e+01
3.469582799999999878e+01 1.679229363039999967e+01 7.696920000000000073e+01 6.055879999999999797e+01
3.470459400000000016e+01 1.679243974639999948e+01 7.696980000000000643e+01 6.055919999999999703e+01
3.471336000000000155e+01 1.679258586239999929e+01 7.697050000000000125e+01 6.056069999999999709e+01
3.472212599999999583e+01 1.679273197839999909e+01 7.697100000000000364e+01 6.056060000000000088e+01
3.473089200000000432e+01 1.679287809439999890e+01 7.697159999999999513e+01 6.056159999999999854e+01
3.473965799999999859e+01 1.679302421039999871e+01 7.697209999999999752e+01 6.056130000000000280e+01
3.474842399999999998e+01 1.679317032640000207e+01 7.697259999999999991e+01 6.056210000000000093e+01
3.475719000000000136e+01 1.679331644239999832e+01 7.697310000000000230e+01 6.056159999999999854e+01
3.476595600000000275e+01 1.679346255839999813e+01 7.697350000000000136e+01 6.056219999999999715e+01
3.477472200000000413e+01 1.679357945119999940e+01 7.697400000000000375e+01 6.056159999999999854e+01
3.478348799999999841e+01 1.679372556719999920e+01 7.697440000000000282e+01 6.056210000000000093e+01
3.479225399999999979e+01 1.679387168319999901e+01 7.697480000000000189e+01 6.056139999999999901e+01
3.480102000000000118e+01 1.679401779919999882e+01 7.697530000000000427e+01 6.056179999999999808e+01
3.480978600000000256e+01 1.679416391519999863e+01 7.697570000000000334e+01 6.056119999999999948e+01
3.481855199999999684e+01 1.679431003119999843e+01 7.697610000000000241e+01 6.056150000000000233e+01
3.482731799999999822e+01 1.679445614719999824e+01 7.697650000000000148e+01 6.056080000000000041e+01
3.483608399999999961e+01 1.679460226319999805e+01 7.697679999999999723e+01 6.056110000000000326e+01
3.484485000000000099e+01 1.679471915599999932e+01 7.697719999999999629e+01 6.056040000000000134e+01
3.485361600000000237e+01 1.679504061120000102e+01 7.695680000000000121e+01 6.051809999999999690e+01
3.486238199999999665e+01 1.679515750399999874e+01 7.695640000000000214e+01 6.051870000000000260e+01
3.487114800000000514e+01 1.679527439680000001e+01 7.695539999999999736e+01 6.052020000000000266e+01
3.487991399999999942e+01 1.679539128960000127e+01 7.695600000000000307e+01 6.052259999999999707e+01
3.488868000000000080e+01 1.679553740560000108e+01 7.695629999999999882e+01 6.052429999999999666e+01
3.489744600000000219e+01 1.679568352159999733e+01 7.695740000000000691e+01 6.052620000000000289e+01
3.490621200000000357e+01 1.679582963760000069e+01 7.695799999999999841e+01 6.052740000000000009e+01
3.491497799999999785e+01 1.679597575360000050e+01 7.695889999999999986e+01 6.052870000000000061e+01
3.492374399999999923e+01 1.679609264640000177e+01 7.695950000000000557e+01 6.052949999999999875e+01
3.493251000000000062e+01 1.679623876239999802e+01 7.696030000000000371e+01 6.053029999999999688e+01
3.494127600000000200e+01 1.679638487839999783e+01 7.696070000000000277e+01 6.053090000000000259e+01
3.495004200000000338e+01 1.679653099440000119e+01 7.696139999999999759e+01 6.053139999999999787e+01
3.495880799999999766e+01 1.679667711039999745e+01 7.696179999999999666e+01 6.053190000000000026e+01
3.496757399999999905e+01 1.679682322639999725e+01 7.696240000000000236e+01 6.053229999999999933e+01
3.497634000000000043e+01 1.679694011919999852e+01 7.696280000000000143e+01 6.053269999999999840e+01
3.498510600000000181e+01 1.679708623519999833e+01 7.696330000000000382e+01 6.053300000000000125e+01
3.499387200000000320e+01 1.679723235120000169e+01 7.696370000000000289e+01 6.053340000000000032e+01
3.500263799999999748e+01 1.679737846719999794e+01 7.696420000000000528e+01 6.053349999999999653e+01
3.501140399999999886e+01 1.679752458319999775e+01 7.696460000000000434e+01 6.053390000000000271e+01
3.502017000000000024e+01 1.679764147599999902e+01 7.696500000000000341e+01 6.053399999999999892e+01
3.502893600000000163e+01 1.679778759199999882e+01 7.696540000000000248e+01 6.053430000000000177e+01
3.503770199999999591e+01 1.679793370799999863e+01 7.696580000000000155e+01 6.053439999999999799e+01
3.504646800000000439e+01 1.679807982399999844e+01 7.696620000000000061e+01 6.053470000000000084e+01
3.505523399999999867e+01 1.679822594000000180e+01 7.696659999999999968e+01 6.053479999999999706e+01
3.506400000000000006e+01 1.679834283279999951e+01 7.696689999999999543e+01 6.053509999999999991e+01
3.507276600000000144e+01 1.679857661840000205e+01 7.694530000000000314e+01 6.050889999999999702e+01
3.508153199999999572e+01 1.679869351119999976e+01 7.694490000000000407e+01 6.052109999999999701e+01
3.509029800000000421e+01 1.679881040400000103e+01 7.694410000000000593e+01 6.052080000000000126e+01
3.509906399999999849e+01 1.679895651999999728e+01 7.694459999999999411e+01 6.052270000000000039e+01
3.510782999999999987e+01 1.679907341279999855e+01 7.694499999999999318e+01 6.052270000000000039e+01
3.511659600000000125e+01 1.679921952879999836e+01 7.694599999999999795e+01 6.052389999999999759e+01
3.512536199999999553e+01 1.679936564480000172e+01 7.694670000000000698e+01 6.052450000000000330e+01
3.513412799999999692e+01 1.679948253759999943e+01 7.694759999999999422e+01 6.052510000000000190e+01
3.514289400000000541e+01 1.679962865359999924e+01 7.694819999999999993e+01 6.052570000000000050e+01
3.515165999999999968e+01 1.679977476959999905e+01 7.694889999999999475e+01 6.052600000000000335e+01
3.516042600000000107e+01 1.679989166240000031e+01 7.694939999999999714e+01 6.052649999999999864e+01
3.516919199999999535e+01 1.680003777840000012e+01 7.695000000000000284e+01 6.052669999999999817e+01
3.517795799999999673e+01 1.680018389439999638e+01 7.695050000000000523e+01 6.052709999999999724e+01
3.518672400000000522e+01 1.680030078719999764e+01 7.695099999999999341e+01 6.052720000000000056e+01
3.519548999999999950e+01 1.680044690319999745e+01 7.695140000000000668e+01 6.052759999999999962e+01
3.520425600000000088e+01 1.680059301920000081e+01 7.695189999999999486e+01 6.052770000000000294e+01
3.521302200000000227e+01 1.680070991199999852e+01 7.695229999999999393e+01 6.052810000000000201e+01
3.522178799999999654e+01 1.680085602799999833e+01 7.695279999999999632e+01 6.052810000000000201e+01
3.523055399999999793e+01 1.680100214399999814e+01 7.695319999999999538e+01 6.052839999999999776e+01
3.523931999999999931e+01 1.680111903679999941e+01 7.695359999999999445e+01 6.052850000000000108e+01
3.524808600000000069e+01 1.680126515279999921e+01 7.695399999999999352e+01 6.052870000000000061e+01
3.525685200000000208e+01 1.680141126879999902e+01 7.695440000000000680e+01 6.052879999999999683e+01
3.526561799999999636e+01 1.680152816159999674e+01 7.695470000000000255e+01 6.052900000000000347e+01
3.527438399999999774e+01 1.680167427760000010e+01 7.695510000000000161e+01 6.052909999999999968e+01
3.528315000000000623e+01 1.680179117039999781e+01 7.695550000000000068e+01 6.052929999999999922e+01
3.529191600000000051e+01 1.680208340240000098e+01 7.694509999999999650e+01 6.051389999999999958e+01
3.530068200000000189e+01 1.680220029520000224e+01 7.694440000000000168e+01 6.051409999999999911e+01
3.530944799999999617e+01 1.680231718799999641e+01 7.694339999999999691e+01 6.051400000000000290e+01
3.531821399999999755e+01 1.680243408079999767e+01 7.694379999999999598e+01 6.051420000000000243e+01
3.532697999999999894e+01 1.680258019679999748e+01 7.694400000000000261e+01 6.051480000000000103e+01
3.533574600000000032e+01 1.680269708959999875e+01 7.694480000000000075e+01 6.051509999999999678e+01
3.534451200000000171e+01 1.680284320559999856e+01 7.694509999999999650e+01 6.051550000000000296e+01
3.535327800000000309e+01 1.680296009839999982e+01 7.694580000000000553e+01 6.051559999999999917e+01
3.536204399999999737e+01 1.680310621439999608e+01 7.694610000000000127e+01 6.051590000000000202e+01
3.537080999999999875e+01 1.680322310719999734e+01 7.694660000000000366e+01 6.051619999999999777e+01
3.537957599999999303e+01 1.680336922319999715e+01 7.694679999999999609e+01 6.051680000000000348e+01
3.538834200000000152e+01 1.680351533920000051e+01 7.694719999999999516e+01 6.051700000000000301e+01
3.539710800000000290e+01 1.680363223199999823e+01 7.694729999999999848e+01 6.051740000000000208e+01
3.540587399999999718e+01 1.680377834800000159e+01 7.694759999999999422e+01 6.051760000000000161e+01
3.541463999999999857e+01 1.680389524079999930e+01 7.694780000000000086e+01 6.051789999999999736e+01
3.542340599999999995e+01 1.680404135679999911e+01 7.694799999999999329e+01 6.051800000000000068e+01
3.543217200000000133e+01 1.680415824960000037e+01 7.694809999999999661e+01 6.051839999999999975e+01
3.544093800000000272e+01 1.680430436560000018e+01 7.694830000000000325e+01 6.051839999999999975e+01
3.544970399999999700e+01 1.680445048159999999e+01 7.694849999999999568e+01 6.051870000000000260e+01
3.545846999999999838e+01 1.680456737440000126e+01 7.694859999999999900e+01 6.051879999999999882e+01
3.546723599999999976e+01 1.680471349039999751e+01 7.694870000000000232e+01 6.051910000000000167e+01
3.547600199999999404e+01 1.680483038319999878e+01 7.694889999999999475e+01 6.051910000000000167e+01
3.548476800000000253e+01 1.680497649919999859e+01 7.694899999999999807e+01 6.051939999999999742e+01
3.549353400000000391e+01 1.680509339199999985e+01 7.694910000000000139e+01 6.051939999999999742e+01
3.550229999999999819e+01 1.680523950799999966e+01 7.694920000000000471e+01 6.051970000000000027e+01
3.551106599999999958e+01 1.680556096320000137e+01 7.694580000000000553e+01 6.052049999999999841e+01
3.551983199999999385e+01 1.680567785599999908e+01 7.694499999999999318e+01 6.051950000000000074e+01
3.552859800000000234e+01 1.680579474880000035e+01 7.694389999999999930e+01 6.051979999999999649e+01
3.553736400000000373e+01 1.680591164160000162e+01 7.694419999999999504e+01 6.052000000000000313e+01
3.554612999999999801e+01 1.680602853439999933e+01 7.694419999999999504e+01 6.052080000000000126e+01
3.555489599999999939e+01 1.680617465039999914e+01 7.694480000000000075e+01 6.052129999999999654e+01
3.556366200000000077e+01 1.680629154319999685e+01 7.694499999999999318e+01 6.052179999999999893e+01
3.557242799999999505e+01 1.680640843599999812e+01 7.694549999999999557e+01 6.052199999999999847e+01
3.558119400000000354e+01 1.680655455199999793e+01 7.694559999999999889e+01 6.052230000000000132e+01
3.558995999999999782e+01 1.680667144479999919e+01 7.694589999999999463e+01 6.052230000000000132e+01
3.559872599999999920e+01 1.680681756079999900e+01 7.694599999999999795e+01 6.052239999999999753e+01
3.560749200000000059e+01 1.680693445360000027e+01 7.694629999999999370e+01 6.052239999999999753e+01
3.561625799999999487e+01 1.680708056960000008e+01 7.694639999999999702e+01 6.052239999999999753e+01
3.562502400000000335e+01 1.680719746239999779e+01 7.694670000000000698e+01 6.052219999999999800e+01
3.563379000000000474e+01 1.680734357840000115e+01 7.694689999999999941e+01 6.052219999999999800e+01
3.564255599999999902e+01 1.680746047119999886e+01 7.694710000000000605e+01 6.052199999999999847e+01
3.565132200000000040e+01 1.680760658720000222e+01 7.694719999999999516e+01 6.052190000000000225e+01
3.566008799999999468e+01 1.680772347999999994e+01 7.694740000000000180e+01 6.052170000000000272e+01
3.566885400000000317e+01 1.680784037280000121e+01 7.694750000000000512e+01 6.052150000000000318e+01
3.567762000000000455e+01 1.680798648879999746e+01 7.694759999999999422e+01 6.052129999999999654e+01
3.568638599999999883e+01 1.680810338159999873e+01 7.694780000000000086e+01 6.052109999999999701e+01
3.569515200000000021e+01 1.680824949759999853e+01 7.694790000000000418e+01 6.052089999999999748e+01
3.570391800000000160e+01 1.680836639039999980e+01 7.694799999999999329e+01 6.052069999999999794e+01
3.571268399999999588e+01 1.680851250639999961e+01 7.694809999999999661e+01 6.052049999999999841e+01
3.572145000000000437e+01 1.680862939920000088e+01 7.694819999999999993e+01 6.052020000000000266e+01
3.573021599999999864e+01 1.680898007759999757e+01 7.695199999999999818e+01 6.052879999999999683e+01
3.573898200000000003e+01 1.680906774720000030e+01 7.695120000000000005e+01 6.052720000000000056e+01
3.574774800000000141e+01 1.680921386319999655e+01 7.695010000000000616e+01 6.052779999999999916e+01
3.575651399999999569e+01 1.680933075599999782e+01 7.695050000000000523e+01 6.052819999999999823e+01
3.576528000000000418e+01 1.680944764879999909e+01 7.695050000000000523e+01 6.052920000000000300e+01
3.577404600000000556e+01 1.680956454159999680e+01 7.695109999999999673e+01 6.052980000000000160e+01
3.578281199999999984e+01 1.680968143439999807e+01 7.695140000000000668e+01 6.053050000000000352e+01
3.579157800000000123e+01 1.680982755039999788e+01 7.695189999999999486e+01 6.053079999999999927e+01
3.580034399999999550e+01 1.680994444319999914e+01 7.695199999999999818e+01 6.053119999999999834e+01
3.580910999999999689e+01 1.681006133600000041e+01 7.695229999999999393e+01 6.053130000000000166e+01
3.581787600000000538e+01 1.681020745200000022e+01 7.695239999999999725e+01 6.053150000000000119e+01
3.582664199999999965e+01 1.681032434479999793e+01 7.695260000000000389e+01 6.053150000000000119e+01
3.583540800000000104e+01 1.681047046079999774e+01 7.695260000000000389e+01 6.053159999999999741e+01
3.584417400000000242e+01 1.681058735359999901e+01 7.695269999999999300e+01 6.053150000000000119e+01
3.585293999999999670e+01 1.681070424640000027e+01 7.695269999999999300e+01 6.053159999999999741e+01
3.586170600000000519e+01 1.681085036240000008e+01 7.695279999999999632e+01 6.053150000000000119e+01
3.587047199999999947e+01 1.681096725520000135e+01 7.695269999999999300e+01 6.053150000000000119e+01
3.587923800000000085e+01 1.681108414799999906e+01 7.695279999999999632e+01 6.053130000000000166e+01
3.588800400000000224e+01 1.681123026399999887e+01 7.695269999999999300e+01 6.053130000000000166e+01
3.589676999999999651e+01 1.681134715679999658e+01 7.695269999999999300e+01 6.053110000000000213e+01
3.590553599999999790e+01 1.681146404959999785e+01 7.695269999999999300e+01 6.053110000000000213e+01
3.591430200000000639e+01 1.681161016559999766e+01 7.695260000000000389e+01 6.053090000000000259e+01
3.592306800000000067e+01 1.681172705839999892e+01 7.695260000000000389e+01 6.053079999999999927e+01
3.593183400000000205e+01 1.681184395120000019e+01 7.695250000000000057e+01 6.053059999999999974e+01
3.594059999999999633e+01 1.681196084399999791e+01 7.695250000000000057e+01 6.053050000000000352e+01
3.594936599999999771e+01 1.681234074560000025e+01 7.695799999999999841e+01 6.053690000000000282e+01
3.595813200000000620e+01 1.681242841519999942e+01 7.695690000000000452e+01 6.053529999999999944e+01
3.596689800000000048e+01 1.681254530800000069e+01 7.695589999999999975e+01 6.053589999999999804e+01
3.597566400000000186e+01 1.681266220079999840e+01 7.695619999999999550e+01 6.053640000000000043e+01
3.598443000000000325e+01 1.681277909359999967e+01 7.695629999999999882e+01 6.053739999999999810e+01
3.599319599999999753e+01 1.681289598640000094e+01 7.695699999999999363e+01 6.053810000000000002e+01
3.600196199999999891e+01 1.681304210239999719e+01 7.695720000000000027e+01 6.053880000000000194e+01
3.601072800000000029e+01 1.681315899519999846e+01 7.695770000000000266e+01 6.053920000000000101e+01
3.601949400000000168e+01 1.681327588799999972e+01 7.695789999999999509e+01 6.053960000000000008e+01
3.602826000000000306e+01 1.681339278079999744e+01 7.695829999999999416e+01 6.053979999999999961e+01
3.603702599999999734e+01 1.681353889680000080e+01 7.695839999999999748e+01 6.053999999999999915e+01
3.604579199999999872e+01 1.681365578959999851e+01 7.695860000000000412e+01 6.054010000000000247e+01
3.605455800000000721e+01 1.681377268239999978e+01 7.695860000000000412e+01 6.054019999999999868e+01
3.606332400000000149e+01 1.681391879839999959e+01 7.695879999999999654e+01 6.054019999999999868e+01
3.607209000000000287e+01 1.681403569120000085e+01 7.695879999999999654e+01 6.054019999999999868e+01
3.608085599999999715e+01 1.681415258400000212e+01 7.695889999999999986e+01 6.054019999999999868e+01
3.608962199999999854e+01 1.681426947679999984e+01 7.695889999999999986e+01 6.054019999999999868e+01
3.609838799999999992e+01 1.681438636959999755e+01 7.695889999999999986e+01 6.054010000000000247e+01
3.610715400000000130e+01 1.681453248559999736e+01 7.695889999999999986e+01 6.053999999999999915e+01
3.611592000000000269e+01 1.681464937839999862e+01 7.695889999999999986e+01 6.053990000000000293e+01
3.612468600000000407e+01 1.681476627119999989e+01 7.695889999999999986e+01 6.053979999999999961e+01
3.613345199999999835e+01 1.681488316399999761e+01 7.695889999999999986e+01 6.053970000000000340e+01
3.614221799999999973e+01 1.681502928000000097e+01 7.695879999999999654e+01 6.053960000000000008e+01
3.615098399999999401e+01 1.681514617279999868e+01 7.695879999999999654e+01 6.053949999999999676e+01
3.615975000000000250e+01 1.681526306559999995e+01 7.695879999999999654e+01 6.053940000000000055e+01
3.616851600000000388e+01 1.681564296719999874e+01 7.696250000000000568e+01 6.054520000000000124e+01
3.617728199999999816e+01 1.681573063680000146e+01 7.696179999999999666e+01 6.054330000000000211e+01
3.618604799999999955e+01 1.681584752959999918e+01 7.696089999999999520e+01 6.054359999999999786e+01
3.619481399999999383e+01 1.681596442240000044e+01 7.696129999999999427e+01 6.054410000000000025e+01
3.620358000000000231e+01 1.681608131519999816e+01 7.696139999999999759e+01 6.054500000000000171e+01
3.621234600000000370e+01 1.681619820799999943e+01 7.696210000000000662e+01 6.054569999999999652e+01
3.622111199999999798e+01 1.681631510079999714e+01 7.696240000000000236e+01 6.054630000000000223e+01
3.622987799999999936e+01 1.681643199359999841e+01 7.696299999999999386e+01 6.054670000000000130e+01
3.623864400000000074e+01 1.681654888639999967e+01 7.696320000000000050e+01 6.054710000000000036e+01
3.624740999999999502e+01 1.681666577919999739e+01 7.696349999999999625e+01 6.054729999999999990e+01
3.625617600000000351e+01 1.681681189520000075e+01 7.696359999999999957e+01 6.054760000000000275e+01
3.626494199999999779e+01 1.681692878799999846e+01 7.696389999999999532e+01 6.054769999999999897e+01
3.627370799999999917e+01 1.681704568079999973e+01 7.696389999999999532e+01 6.054780000000000229e+01
3.628247400000000056e+01 1.681716257360000100e+01 7.696410000000000196e+01 6.054780000000000229e+01
3.629123999999999484e+01 1.681727946639999871e+01 7.696410000000000196e+01 6.054789999999999850e+01
3.630000600000000333e+01 1.681739635919999998e+01 7.696420000000000528e+01 6.054780000000000229e+01
3.630877200000000471e+01 1.681754247519999979e+01 7.696420000000000528e+01 6.054789999999999850e+01
3.631753799999999899e+01 1.681765936799999750e+01 7.696429999999999438e+01 6.054780000000000229e+01
3.632630400000000037e+01 1.681777626079999877e+01 7.696420000000000528e+01 6.054780000000000229e+01
3.633506999999999465e+01 1.681789315359999648e+01 7.696429999999999438e+01 6.054769999999999897e+01
3.634383599999999603e+01 1.681801004639999775e+01 7.696420000000000528e+01 6.054760000000000275e+01
3.635260200000000452e+01 1.681812693919999901e+01 7.696429999999999438e+01 6.054749999999999943e+01
3.636136799999999880e+01 1.681824383199999673e+01 7.696420000000000528e+01 6.054749999999999943e+01
3.637013400000000019e+01 1.681836072479999800e+01 7.696420000000000528e+01 6.054729999999999990e+01
3.637890000000000157e+01 1.681847761759999926e+01 7.696420000000000528e+01 6.054729999999999990e+01
3.638766599999999585e+01 1.681882829599999951e+01 7.696859999999999502e+01 6.055519999999999925e+01
3.639643200000000434e+01 1.681891596559999869e+01 7.696779999999999688e+01 6.055230000000000246e+01
3.640519799999999861e+01 1.681903285839999640e+01 7.696680000000000632e+01 6.055169999999999675e+01
3.641396400000000000e+01 1.681914975119999767e+01 7.696720000000000539e+01 6.055169999999999675e+01
3.642273000000000138e+01 1.681926664399999893e+01 7.696729999999999450e+01 6.055199999999999960e+01
3.643149599999999566e+01 1.681938353680000020e+01 7.696810000000000684e+01 6.055250000000000199e+01
3.644026199999999704e+01 1.681950042959999791e+01 7.696829999999999927e+01 6.055290000000000106e+01
3.644902800000000553e+01 1.681961732239999918e+01 7.696890000000000498e+01 6.055319999999999681e+01
3.645779399999999981e+01 1.681973421520000045e+01 7.696909999999999741e+01 6.055340000000000344e+01
3.646656000000000120e+01 1.681985110799999816e+01 7.696939999999999316e+01 6.055360000000000298e+01
3.647532599999999547e+01 1.681996800079999943e+01 7.696949999999999648e+01 6.055369999999999919e+01
3.648409199999999686e+01 1.682008489360000070e+01 7.696980000000000643e+01 6.055380000000000251e+01
3.649285800000000535e+01 1.682020178639999841e+01 7.696980000000000643e+01 6.055380000000000251e+01
3.650162399999999963e+01 1.682031867919999968e+01 7.696999999999999886e+01 6.055389999999999873e+01
3.651039000000000101e+01 1.682043557200000095e+01 7.696999999999999886e+01 6.055389999999999873e+01
3.651915600000000239e+01 1.682055246479999866e+01 7.697010000000000218e+01 6.055389999999999873e+01
3.652792199999999667e+01 1.682066935759999993e+01 7.697010000000000218e+01 6.055380000000000251e+01
3.653668799999999806e+01 1.682078625040000119e+01 7.697020000000000550e+01 6.055380000000000251e+01
3.654545399999999944e+01 1.682090314319999891e+01 7.697020000000000550e+01 6.055369999999999919e+01
3.655422000000000082e+01 1.682104925919999872e+01 7.697020000000000550e+01 6.055369999999999919e+01
3.656298600000000221e+01 1.682116615199999643e+01 7.697020000000000550e+01 6.055360000000000298e+01
3.657175199999999649e+01 1.682128304479999770e+01 7.697020000000000550e+01 6.055349999999999966e+01
3.658051799999999787e+01 1.682139993759999896e+01 7.697020000000000550e+01 6.055349999999999966e+01
3.658928400000000636e+01 1.682151683039999668e+01 7.697020000000000550e+01 6.055340000000000344e+01
3.659805000000000064e+01 1.682163372319999795e+01 7.697010000000000218e+01 6.055330000000000013e+01
3.660681600000000202e+01 1.682189673199999902e+01 7.697310000000000230e+01 6.056269999999999953e+01
3.661558199999999630e+01 1.682201362480000029e+01 7.697230000000000416e+01 6.055919999999999703e+01
3.662434799999999768e+01 1.682213051759999800e+01 7.697140000000000271e+01 6.055769999999999698e+01
3.663311399999999907e+01 1.682224741039999927e+01 7.697180000000000177e+01 6.055729999999999791e+01
3.664188000000000045e+01 1.682236430320000053e+01 7.697190000000000509e+01 6.055720000000000169e+01
3.665064600000000183e+01 1.682245197279999971e+01 7.697259999999999991e+01 6.055749999999999744e+01
3.665941200000000322e+01 1.682256886560000098e+01 7.697299999999999898e+01 6.055760000000000076e+01
3.666817799999999750e+01 1.682268575839999869e+01 7.697350000000000136e+01 6.055780000000000030e+01
3.667694399999999888e+01 1.682280265119999996e+01 7.697369999999999379e+01 6.055789999999999651e+01
3.668570999999999316e+01 1.682291954400000122e+01 7.697410000000000707e+01 6.055799999999999983e+01
3.669447600000000165e+01 1.682303643679999894e+01 7.697419999999999618e+01 6.055799999999999983e+01
3.670324200000000303e+01 1.682315332960000021e+01 7.697440000000000282e+01 6.055810000000000315e+01
3.671200799999999731e+01 1.682327022240000147e+01 7.697450000000000614e+01 6.055810000000000315e+01
3.672077399999999869e+01 1.682338711519999919e+01 7.697469999999999857e+01 6.055810000000000315e+01
3.672954000000000008e+01 1.682350400800000045e+01 7.697469999999999857e+01 6.055799999999999983e+01
3.673830600000000146e+01 1.682362090080000172e+01 7.697480000000000189e+01 6.055799999999999983e+01
3.674707200000000284e+01 1.682373779359999943e+01 7.697480000000000189e+01 6.055799999999999983e+01
3.675583799999999712e+01 1.682385468640000070e+01 7.697490000000000521e+01 6.055789999999999651e+01
3.676460399999999851e+01 1.682397157920000197e+01 7.697490000000000521e+01 6.055789999999999651e+01
3.677336999999999989e+01 1.682408847199999968e+01 7.697490000000000521e+01 6.055780000000000030e+01
3.678213599999999417e+01 1.682420536479999740e+01 7.697490000000000521e+01 6.055769999999999698e+01
3.679090200000000266e+01 1.682432225759999866e+01 7.697490000000000521e+01 6.055760000000000076e+01
3.679966800000000404e+01 1.682443915039999638e+01 7.697490000000000521e+01 6.055760000000000076e+01
3.680843399999999832e+01 1.682455604319999765e+01 7.697490000000000521e+01 6.055749999999999744e+01
3.681719999999999970e+01 1.682467293599999891e+01 7.697490000000000521e+01 6.055740000000000123e+01
3.682596599999999398e+01 1.682493594479999999e+01 7.697849999999999682e+01 6.056569999999999965e+01
3.683473200000000247e+01 1.682505283759999770e+01 7.697769999999999868e+01 6.056250000000000000e+01
3.684349800000000386e+01 1.682514050719999688e+01 7.697679999999999723e+01 6.056089999999999662e+01
3.685226399999999813e+01 1.682525739999999814e+01 7.697729999999999961e+01 6.056049999999999756e+01
3.686102999999999952e+01 1.682537429279999941e+01 7.697740000000000293e+01 6.056040000000000134e+01
3.686979600000000090e+01 1.682549118560000068e+01 7.697809999999999775e+01 6.056060000000000088e+01
3.687856200000000229e+01 1.682560807839999839e+01 7.697839999999999350e+01 6.056069999999999709e+01
3.688732800000000367e+01 1.682572497119999966e+01 7.697899999999999920e+01 6.056080000000000041e+01
3.689609399999999795e+01 1.682584186400000092e+01 7.697920000000000584e+01 6.056089999999999662e+01
3.690485999999999933e+01 1.682592953360000010e+01 7.697960000000000491e+01 6.056099999999999994e+01
3.691362600000000072e+01 1.682604642639999781e+01 7.697969999999999402e+01 6.056099999999999994e+01
3.692239199999999499e+01 1.682616331919999908e+01 7.697990000000000066e+01 6.056099999999999994e+01
3.693115800000000348e+01 1.682628021200000035e+01 7.698000000000000398e+01 6.056099999999999994e+01
3.693992400000000487e+01 1.682639710479999806e+01 7.698019999999999641e+01 6.056099999999999994e+01
3.694868999999999915e+01 1.682651399759999933e+01 7.698019999999999641e+01 6.056099999999999994e+01
3.695745600000000053e+01 1.682663089040000060e+01 7.698029999999999973e+01 6.056099999999999994e+01
3.696622199999999481e+01 1.682674778319999831e+01 7.698029999999999973e+01 6.056089999999999662e+01
3.697498800000000330e+01 1.682686467599999958e+01 7.698040000000000305e+01 6.056089999999999662e+01
3.698375400000000468e+01 1.682695234559999875e+01 7.698040000000000305e+01 6.056080000000000041e+01
3.699251999999999896e+01 1.682706923840000002e+01 7.698040000000000305e+01 6.056069999999999709e+01
3.700128600000000034e+01 1.682718613119999773e+01 7.698040000000000305e+01 6.056069999999999709e+01
3.701005200000000173e+01 1.682730302399999900e+01 7.698040000000000305e+01 6.056060000000000088e+01
3.701881799999999600e+01 1.682741991680000027e+01 7.698040000000000305e+01 6.056049999999999756e+01
3.702758400000000449e+01 1.682753680959999798e+01 7.698040000000000305e+01 6.056040000000000134e+01
3.703634999999999877e+01 1.682762447919999715e+01 7.698040000000000305e+01 6.056029999999999802e+01
3.704511600000000016e+01 1.682791671120000032e+01 7.698309999999999320e+01 6.056790000000000163e+01
3.705388200000000154e+01 1.682800438079999950e+01 7.698210000000000264e+01 6.056499999999999773e+01
3.706264799999999582e+01 1.682812127360000076e+01 7.698130000000000450e+01 6.056340000000000146e+01
3.707141400000000431e+01 1.682823816639999848e+01 7.698170000000000357e+01 6.056300000000000239e+01
3.708018000000000569e+01 1.682832583599999765e+01 7.698189999999999600e+01 6.056289999999999907e+01
3.708894599999999997e+01 1.682844272879999892e+01 7.698260000000000502e+01 6.056309999999999860e+01
3.709771200000000135e+01 1.682855962160000018e+01 7.698290000000000077e+01 6.056309999999999860e+01
3.710647799999999563e+01 1.682867651439999790e+01 7.698350000000000648e+01 6.056329999999999814e+01
3.711524399999999702e+01 1.682879340719999917e+01 7.698369999999999891e+01 6.056329999999999814e+01
3.712401000000000550e+01 1.682888107679999834e+01 7.698409999999999798e+01 6.056340000000000146e+01
3.713277599999999978e+01 1.682899796959999961e+01 7.698420000000000130e+01 6.056340000000000146e+01
3.714154200000000117e+01 1.682911486240000087e+01 7.698449999999999704e+01 6.056349999999999767e+01
3.715030800000000255e+01 1.682923175519999859e+01 7.698460000000000036e+01 6.056340000000000146e+01
3.715907399999999683e+01 1.682934864799999986e+01 7.698470000000000368e+01 6.056340000000000146e+01
3.716784000000000532e+01 1.682943631759999903e+01 7.698480000000000700e+01 6.056340000000000146e+01
3.717660599999999960e+01 1.682955321040000030e+01 7.698489999999999611e+01 6.056340000000000146e+01
3.718537200000000098e+01 1.682967010319999801e+01 7.698489999999999611e+01 6.056329999999999814e+01
3.719413800000000236e+01 1.682978699599999928e+01 7.698499999999999943e+01 6.056329999999999814e+01
3.720290399999999664e+01 1.682990388880000054e+01 7.698499999999999943e+01 6.056320000000000192e+01
3.721166999999999803e+01 1.682999155839999972e+01 7.698499999999999943e+01 6.056320000000000192e+01
3.722043600000000652e+01 1.683010845119999743e+01 7.698499999999999943e+01 6.056309999999999860e+01
3.722920200000000079e+01 1.683022534399999870e+01 7.698499999999999943e+01 6.056300000000000239e+01
3.723796800000000218e+01 1.683034223679999997e+01 7.698499999999999943e+01 6.056289999999999907e+01
3.724673399999999646e+01 1.683042990639999914e+01 7.698499999999999943e+01 6.056289999999999907e+01
3.725549999999999784e+01 1.683054679919999685e+01 7.698499999999999943e+01 6.056280000000000285e+01
3.726426600000000633e+01 1.683080980799999793e+01 7.698789999999999623e+01 6.056949999999999790e+01
3.727303200000000061e+01 1.683092670079999920e+01 7.698709999999999809e+01 6.056689999999999685e+01
3.728179800000000199e+01 1.683101437039999837e+01 7.698609999999999332e+01 6.056539999999999679e+01
3.729056399999999627e+01 1.683113126319999964e+01 7.698669999999999902e+01 6.056510000000000105e+01
3.729932999999999765e+01 1.683124815599999735e+01 7.698680000000000234e+01 6.056499999999999773e+01
3.730809599999999904e+01 1.683133582559999653e+01 7.698749999999999716e+01 6.056519999999999726e+01
3.731686200000000042e+01 1.683145271839999779e+01 7.698779999999999291e+01 6.056530000000000058e+01
3.732562800000000180e+01 1.683156961119999906e+01 7.698839999999999861e+01 6.056550000000000011e+01
3.733439400000000319e+01 1.683165728079999823e+01 7.698860000000000525e+01 6.056550000000000011e+01
3.734315999999999747e+01 1.683177417359999950e+01 7.698890000000000100e+01 6.056560000000000343e+01
3.735192599999999885e+01 1.683189106639999721e+01 7.698900000000000432e+01 6.056560000000000343e+01
3.736069199999999313e+01 1.683200795919999848e+01 7.698930000000000007e+01 6.056560000000000343e+01
3.736945800000000162e+01 1.683209562880000121e+01 7.698940000000000339e+01 6.056569999999999965e+01
3.737822400000000300e+01 1.683221252160000247e+01 7.698950000000000671e+01 6.056560000000000343e+01
3.738698999999999728e+01 1.683232941439999664e+01 7.698959999999999582e+01 6.056560000000000343e+01
3.739575599999999866e+01 1.683244630719999790e+01 7.698969999999999914e+01 6.056560000000000343e+01
3.740452200000000005e+01 1.683253397680000063e+01 7.698969999999999914e+01 6.056560000000000343e+01
3.741328800000000143e+01 1.683265086960000190e+01 7.698980000000000246e+01 6.056550000000000011e+01
3.742205400000000282e+01 1.683276776239999961e+01 7.698980000000000246e+01 6.056550000000000011e+01
3.743081999999999709e+01 1.683285543199999879e+01 7.698980000000000246e+01 6.056539999999999679e+01
3.743958599999999848e+01 1.683297232480000005e+01 7.698980000000000246e+01 6.056530000000000058e+01
3.744835199999999986e+01 1.683308921760000132e+01 7.698980000000000246e+01 6.056530000000000058e+01
3.745711799999999414e+01 1.683317688720000049e+01 7.698980000000000246e+01 6.056519999999999726e+01
3.746588400000000263e+01 1.683329377999999821e+01 7.698980000000000246e+01 6.056510000000000105e+01
3.747465000000000401e+01 1.683341067279999947e+01 7.698980000000000246e+01 6.056499999999999773e+01
3.748341599999999829e+01 1.683364445839999846e+01 7.699110000000000298e+01 6.057150000000000034e+01
3.749218199999999968e+01 1.683376135119999972e+01 7.699009999999999820e+01 6.056909999999999883e+01
3.750094799999999395e+01 1.683384902079999890e+01 7.698919999999999675e+01 6.056759999999999877e+01
3.750971400000000244e+01 1.683396591360000016e+01 7.698959999999999582e+01 6.056719999999999970e+01
3.751848000000000383e+01 1.683408280639999788e+01 7.698969999999999914e+01 6.056710000000000349e+01
3.752724599999999811e+01 1.683417047599999705e+01 7.699039999999999395e+01 6.056739999999999924e+01
3.753601199999999949e+01 1.683428736879999832e+01 7.699070000000000391e+01 6.056739999999999924e+01
3.754477800000000087e+01 1.683440426159999959e+01 7.699120000000000630e+01 6.056759999999999877e+01
3.755354399999999515e+01 1.683449193119999876e+01 7.699139999999999873e+01 6.056759999999999877e+01
3.756231000000000364e+01 1.683460882400000003e+01 7.699169999999999447e+01 6.056770000000000209e+01
3.757107599999999792e+01 1.683472571679999774e+01 7.699190000000000111e+01 6.056770000000000209e+01
3.757984199999999930e+01 1.683481338639999692e+01 7.699209999999999354e+01 6.056779999999999831e+01
3.758860800000000069e+01 1.683493027919999818e+01 7.699219999999999686e+01 6.056779999999999831e+01
3.759737399999999496e+01 1.683501794880000091e+01 7.699230000000000018e+01 6.056779999999999831e+01
3.760614000000000345e+01 1.683513484160000218e+01 7.699240000000000350e+01 6.056770000000000209e+01
3.761490600000000484e+01 1.683525173439999989e+01 7.699250000000000682e+01 6.056770000000000209e+01
3.762367199999999912e+01 1.683533940399999906e+01 7.699250000000000682e+01 6.056770000000000209e+01
3.763243800000000050e+01 1.683545629680000033e+01 7.699259999999999593e+01 6.056759999999999877e+01
3.764120399999999478e+01 1.683557318960000160e+01 7.699259999999999593e+01 6.056759999999999877e+01
3.764996999999999616e+01 1.683566085920000077e+01 7.699259999999999593e+01 6.056750000000000256e+01
3.765873600000000465e+01 1.683577775199999849e+01 7.699259999999999593e+01 6.056750000000000256e+01
3.766750199999999893e+01 1.683586542159999766e+01 7.699259999999999593e+01 6.056739999999999924e+01
3.767626800000000031e+01 1.683598231439999893e+01 7.699259999999999593e+01 6.056730000000000302e+01
3.768503400000000170e+01 1.683609920720000019e+01 7.699259999999999593e+01 6.056719999999999970e+01
3.769379999999999598e+01 1.683618687679999937e+01 7.699259999999999593e+01 6.056719999999999970e+01
3.770256600000000446e+01 1.683644988560000044e+01 7.699479999999999791e+01 6.057280000000000086e+01
3.771133199999999874e+01 1.683653755519999962e+01 7.699399999999999977e+01 6.057070000000000221e+01
3.772009800000000013e+01 1.683665444799999733e+01 7.699299999999999500e+01 6.056940000000000168e+01
3.772886400000000151e+01 1.683674211759999650e+01 7.699349999999999739e+01 6.056909999999999883e+01
3.773762999999999579e+01 1.683685901039999777e+01 7.699360000000000070e+01 6.056909999999999883e+01
3.774639599999999717e+01 1.683694668000000050e+01 7.699429999999999552e+01 6.056929999999999836e+01
3.775516200000000566e+01 1.683706357280000177e+01 7.699450000000000216e+01 6.056940000000000168e+01
3.776392799999999994e+01 1.683715124240000094e+01 7.699509999999999366e+01 6.056949999999999790e+01
3.777269400000000132e+01 1.683726813519999865e+01 7.699530000000000030e+01 6.056960000000000122e+01
3.778145999999999560e+01 1.683738502799999992e+01 7.699559999999999604e+01 6.056969999999999743e+01
3.779022599999999699e+01 1.683747269759999909e+01 7.699569999999999936e+01 6.056969999999999743e+01
3.779899200000000548e+01 1.683758959040000036e+01 7.699599999999999511e+01 6.056980000000000075e+01
3.780775799999999975e+01 1.683767725999999954e+01 7.699609999999999843e+01 6.056980000000000075e+01
3.781652400000000114e+01 1.683779415280000080e+01 7.699620000000000175e+01 6.056980000000000075e+01
3.782529000000000252e+01 1.683791104559999852e+01 7.699630000000000507e+01 6.056980000000000075e+01
3.783405599999999680e+01 1.683799871519999769e+01 7.699639999999999418e+01 6.056969999999999743e+01
3.784282199999999818e+01 1.683811560799999896e+01 7.699639999999999418e+01 6.056969999999999743e+01
3.785158799999999957e+01 1.683820327759999813e+01 7.699649999999999750e+01 6.056969999999999743e+01
3.786035400000000095e+01 1.683832017039999940e+01 7.699649999999999750e+01 6.056960000000000122e+01
3.786912000000000234e+01 1.683840784000000212e+01 7.699660000000000082e+01 6.056960000000000122e+01
3.787788599999999661e+01 1.683852473279999984e+01 7.699649999999999750e+01 6.056949999999999790e+01
3.788665199999999800e+01 1.683861240239999901e+01 7.699660000000000082e+01 6.056940000000000168e+01
3.789541800000000649e+01 1.683872929520000028e+01 7.699660000000000082e+01 6.056940000000000168e+01
3.790418400000000076e+01 1.683881696479999945e+01 7.699660000000000082e+01 6.056929999999999836e+01
3.791295000000000215e+01 1.683893385760000072e+01 7.699660000000000082e+01 6.056920000000000215e+01
3.792171599999999643e+01 1.683919686640000180e+01 7.699729999999999563e+01 6.057399999999999807e+01
3.793048199999999781e+01 1.683928453600000097e+01 7.699639999999999418e+01 6.057209999999999894e+01
3.793924799999999919e+01 1.683937220560000014e+01 7.699540000000000362e+01 6.057110000000000127e+01
3.794801400000000058e+01 1.683948909839999786e+01 7.699580000000000268e+01 6.057090000000000174e+01
3.795678000000000196e+01 1.683957676799999703e+01 7.699590000000000600e+01 6.057090000000000174e+01
3.796554600000000335e+01 1.683969366079999830e+01 7.699660000000000082e+01 6.057110000000000127e+01
3.797431199999999762e+01 1.683978133039999747e+01 7.699689999999999657e+01 6.057130000000000081e+01
3.798307799999999901e+01 1.683989822319999874e+01 7.699739999999999895e+01 6.057150000000000034e+01
3.799184399999999329e+01 1.683998589280000147e+01 7.699760000000000559e+01 6.057150000000000034e+01
3.800061000000000178e+01 1.684010278559999918e+01 7.699790000000000134e+01 6.057159999999999656e+01
3.800937600000000316e+01 1.684019045519999835e+01 7.699800000000000466e+01 6.057169999999999987e+01
3.801814199999999744e+01 1.684030734799999962e+01 7.699830000000000041e+01 6.057169999999999987e+01
3.802690799999999882e+01 1.684039501759999879e+01 7.699840000000000373e+01 6.057180000000000319e+01
3.803567400000000021e+01 1.684051191040000006e+01 7.699850000000000705e+01 6.057180000000000319e+01
3.804444000000000159e+01 1.684059957999999924e+01 7.699859999999999616e+01 6.057180000000000319e+01
3.805320600000000297e+01 1.684071647279999695e+01 7.699869999999999948e+01 6.057180000000000319e+01
3.806197199999999725e+01 1.684080414239999968e+01 7.699869999999999948e+01 6.057169999999999987e+01
3.807073799999999864e+01 1.684092103519999739e+01 7.699880000000000280e+01 6.057169999999999987e+01
3.807950400000000002e+01 1.684100870480000012e+01 7.699880000000000280e+01 6.057159999999999656e+01
3.808827000000000140e+01 1.684112559760000138e+01 7.699880000000000280e+01 6.057159999999999656e+01
3.809703600000000279e+01 1.684121326720000056e+01 7.699880000000000280e+01 6.057159999999999656e+01
3.810580200000000417e+01 1.684133016000000183e+01 7.699890000000000612e+01 6.057150000000000034e+01
3.811456799999999845e+01 1.684141782960000100e+01 7.699890000000000612e+01 6.057139999999999702e+01
3.812333399999999983e+01 1.684150549920000017e+01 7.699890000000000612e+01 6.057139999999999702e+01
3.813209999999999411e+01 1.684162239199999789e+01 7.699890000000000612e+01 6.057130000000000081e+01
3.814086600000000260e+01 1.684188540079999896e+01 7.700079999999999814e+01 6.057549999999999812e+01
3.814963200000000398e+01 1.684197307039999814e+01 7.700000000000000000e+01 6.057370000000000232e+01
3.815839799999999826e+01 1.684206073999999731e+01 7.699909999999999854e+01 6.057289999999999708e+01
3.816716399999999965e+01 1.684214840959999648e+01 7.699960000000000093e+01 6.057269999999999754e+01
3.817593000000000103e+01 1.684226530239999775e+01 7.699970000000000425e+01 6.057280000000000086e+01
3.818469600000000241e+01 1.684235297200000048e+01 7.700039999999999907e+01 6.057309999999999661e+01
3.819346200000000380e+01 1.684246986480000174e+01 7.700060000000000571e+01 6.057319999999999993e+01
3.820222799999999808e+01 1.684255753440000092e+01 7.700119999999999720e+01 6.057339999999999947e+01
3.821099399999999946e+01 1.684267442719999863e+01 7.700130000000000052e+01 6.057350000000000279e+01
3.821976000000000084e+01 1.684276209679999781e+01 7.700169999999999959e+01 6.057359999999999900e+01
3.822852599999999512e+01 1.684287898959999907e+01 7.700180000000000291e+01 6.057370000000000232e+01
3.823729200000000361e+01 1.684296665919999825e+01 7.700209999999999866e+01 6.057379999999999853e+01
3.824605800000000499e+01 1.684305432879999742e+01 7.700209999999999866e+01 6.057379999999999853e+01
3.825482399999999927e+01 1.684317122159999869e+01 7.700230000000000530e+01 6.057379999999999853e+01
3.826359000000000066e+01 1.684325889120000141e+01 7.700239999999999441e+01 6.057379999999999853e+01
3.827235599999999494e+01 1.684337578399999913e+01 7.700249999999999773e+01 6.057379999999999853e+01
3.828112200000000342e+01 1.684346345359999830e+01 7.700249999999999773e+01 6.057379999999999853e+01
3.828988800000000481e+01 1.684358034639999957e+01 7.700260000000000105e+01 6.057379999999999853e+01
3.829865399999999909e+01 1.684366801599999874e+01 7.700260000000000105e+01 6.057379999999999853e+01
3.830742000000000047e+01 1.684375568559999792e+01 7.700270000000000437e+01 6.057370000000000232e+01
3.831618600000000185e+01 1.684387257839999918e+01 7.700270000000000437e+01 6.057370000000000232e+01
3.832495199999999613e+01 1.684396024799999836e+01 7.700270000000000437e+01 6.057359999999999900e+01
3.833371800000000462e+01 1.684404791760000109e+01 7.700270000000000437e+01 6.057359999999999900e+01
3.834248399999999890e+01 1.684416481039999880e+01 7.700270000000000437e+01 6.057350000000000279e+01
3.835125000000000028e+01 1.684425248000000153e+01 7.700270000000000437e+01 6.057339999999999947e+01
3.836001600000000167e+01 1.684451548879999905e+01 7.700329999999999586e+01 6.057730000000000103e+01
3.836878199999999595e+01 1.684460315840000177e+01 7.700239999999999441e+01 6.057569999999999766e+01
3.837754800000000444e+01 1.684469082800000095e+01 7.700149999999999295e+01 6.057489999999999952e+01
3.838631399999999871e+01 1.684477849760000012e+01 7.700190000000000623e+01 6.057469999999999999e+01
3.839508000000000010e+01 1.684489539039999784e+01 7.700209999999999866e+01 6.057480000000000331e+01
3.840384600000000148e+01 1.684498305999999701e+01 7.700270000000000437e+01 6.057509999999999906e+01
3.841261199999999576e+01 1.684509995279999828e+01 7.700300000000000011e+01 6.057520000000000238e+01
3.842137799999999714e+01 1.684518762240000100e+01 7.700350000000000250e+01 6.057549999999999812e+01
3.843014400000000563e+01 1.684527529200000018e+01 7.700379999999999825e+01 6.057549999999999812e+01
3.843890999999999991e+01 1.684539218480000144e+01 7.700409999999999400e+01 6.057569999999999766e+01
3.844767600000000130e+01 1.684547985440000062e+01 7.700419999999999732e+01 6.057569999999999766e+01
3.845644199999999557e+01 1.684556752399999979e+01 7.700449999999999307e+01 6.057580000000000098e+01
3.846520799999999696e+01 1.684568441679999751e+01 7.700459999999999638e+01 6.057580000000000098e+01
3.847397400000000545e+01 1.684577208639999668e+01 7.700469999999999970e+01 6.057589999999999719e+01
3.848273999999999972e+01 1.684585975599999941e+01 7.700480000000000302e+01 6.057589999999999719e+01
3.849150600000000111e+01 1.684597664880000067e+01 7.700490000000000634e+01 6.057589999999999719e+01
3.850027200000000249e+01 1.684606431839999985e+01 7.700490000000000634e+01 6.057580000000000098e+01
3.850903799999999677e+01 1.684615198799999902e+01 7.700499999999999545e+01 6.057580000000000098e+01
3.851780399999999815e+01 1.684626888080000029e+01 7.700499999999999545e+01 6.057580000000000098e+01
3.852656999999999954e+01 1.684635655039999946e+01 7.700509999999999877e+01 6.057580000000000098e+01
3.853533600000000092e+01 1.684644421999999864e+01 7.700509999999999877e+01 6.057569999999999766e+01
3.854410200000000231e+01 1.684656111279999635e+01 7.700509999999999877e+01 6.057569999999999766e+01
3.855286799999999658e+01 1.684664878239999908e+01 7.700509999999999877e+01 6.057560000000000144e+01
3.856163399999999797e+01 1.684673645199999825e+01 7.700509999999999877e+01 6.057560000000000144e+01
3.857040000000000646e+01 1.684685334479999952e+01 7.700509999999999877e+01 6.057549999999999812e+01
3.857916600000000074e+01 1.684708713039999850e+01 7.700190000000000623e+01 6.057990000000000208e+01
3.858793200000000212e+01 1.684717480000000123e+01 7.700119999999999720e+01 6.057809999999999917e+01
3.859669799999999640e+01 1.684726246960000040e+01 7.700039999999999907e+01 6.057719999999999771e+01
3.860546399999999778e+01 1.684735013919999957e+01 7.700109999999999388e+01 6.057699999999999818e+01
3.861422999999999917e+01 1.684746703199999729e+01 7.700130000000000052e+01 6.057699999999999818e+01
3.862299600000000055e+01 1.684755470160000002e+01 7.700220000000000198e+01 6.057719999999999771e+01
3.863176200000000193e+01 1.684764237119999919e+01 7.700260000000000105e+01 6.057730000000000103e+01
3.864052800000000332e+01 1.684775926400000046e+01 7.700329999999999586e+01 6.057750000000000057e+01
3.864929399999999760e+01 1.684784693359999963e+01 7.700369999999999493e+01 6.057759999999999678e+01
3.865805999999999898e+01 1.684793460319999880e+01 7.700419999999999732e+01 6.057770000000000010e+01
3.866682599999999326e+01 1.684802227279999798e+01 7.700449999999999307e+01 6.057770000000000010e+01
3.867559200000000175e+01 1.684813916559999925e+01 7.700490000000000634e+01 6.057780000000000342e+01
3.868435800000000313e+01 1.684822683520000197e+01 7.700509999999999877e+01 6.057780000000000342e+01
3.869312399999999741e+01 1.684831450480000115e+01 7.700539999999999452e+01 6.057780000000000342e+01
3.870188999999999879e+01 1.684843139759999886e+01 7.700560000000000116e+01 6.057789999999999964e+01
3.871065600000000018e+01 1.684851906719999803e+01 7.700589999999999691e+01 6.057789999999999964e+01
3.871942200000000156e+01 1.684860673679999721e+01 7.700610000000000355e+01 6.057789999999999964e+01
3.872818800000000294e+01 1.684869440639999638e+01 7.700629999999999598e+01 6.057780000000000342e+01
3.873695399999999722e+01 1.684881129919999765e+01 7.700650000000000261e+01 6.057780000000000342e+01
3.874571999999999861e+01 1.684889896880000038e+01 7.700669999999999504e+01 6.057780000000000342e+01
3.875448599999999999e+01 1.684898663839999955e+01 7.700679999999999836e+01 6.057780000000000342e+01
3.876325199999999427e+01 1.684910353120000082e+01 7.700700000000000500e+01 6.057770000000000010e+01
3.877201800000000276e+01 1.684919120079999999e+01 7.700719999999999743e+01 6.057770000000000010e+01
3.878078400000000414e+01 1.684927887039999916e+01 7.700730000000000075e+01 6.057759999999999678e+01
3.878954999999999842e+01 1.684936653999999834e+01 7.700749999999999318e+01 6.057759999999999678e+01
3.879831599999999980e+01 1.684962954879999941e+01 7.699460000000000548e+01 6.058200000000000074e+01
3.880708199999999408e+01 1.684971721839999859e+01 7.699320000000000164e+01 6.058019999999999783e+01
3.881584800000000257e+01 1.684980488800000131e+01 7.699349999999999739e+01 6.057920000000000016e+01
3.882461400000000395e+01 1.684989255760000049e+01 7.699439999999999884e+01 6.057900000000000063e+01
3.883337999999999823e+01 1.684998022719999966e+01 7.699500000000000455e+01 6.057900000000000063e+01
3.884214599999999962e+01 1.685006789679999883e+01 7.699599999999999511e+01 6.057920000000000016e+01
3.885091200000000100e+01 1.685015556639999801e+01 7.699649999999999750e+01 6.057920000000000016e+01
3.885967799999999528e+01 1.685024323600000073e+01 7.699729999999999563e+01 6.057939999999999969e+01
3.886844400000000377e+01 1.685036012880000200e+01 7.699769999999999470e+01 6.057939999999999969e+01
3.887720999999999805e+01 1.685044779840000118e+01 7.699830000000000041e+01 6.057950000000000301e+01
3.888597599999999943e+01 1.685053546800000035e+01 7.699859999999999616e+01 6.057950000000000301e+01
3.889474200000000081e+01 1.685062313759999952e+01 7.699909999999999854e+01 6.057959999999999923e+01
3.890350799999999509e+01 1.685071080720000225e+01 7.699930000000000518e+01 6.057959999999999923e+01
3.891227400000000358e+01 1.685082769999999996e+01 7.699970000000000425e+01 6.057970000000000255e+01
3.892104000000000497e+01 1.685091536959999914e+01 7.699989999999999668e+01 6.057959999999999923e+01
3.892980599999999924e+01 1.685100303919999831e+01 7.700020000000000664e+01 6.057970000000000255e+01
3.893857200000000063e+01 1.685109070879999749e+01 7.700029999999999575e+01 6.057959999999999923e+01
3.894733799999999491e+01 1.685117837839999666e+01 7.700060000000000571e+01 6.057959999999999923e+01
3.895610399999999629e+01 1.685129527119999793e+01 7.700069999999999482e+01 6.057959999999999923e+01
3.896487000000000478e+01 1.685138294080000065e+01 7.700090000000000146e+01 6.057959999999999923e+01
3.897363599999999906e+01 1.685147061039999983e+01 7.700109999999999388e+01 6.057950000000000301e+01
3.898240200000000044e+01 1.685155827999999900e+01 7.700119999999999720e+01 6.057950000000000301e+01
3.899116800000000183e+01 1.685164594959999818e+01 7.700140000000000384e+01 6.057939999999999969e+01
3.899993399999999610e+01 1.685173361919999735e+01 7.700149999999999295e+01 6.057939999999999969e+01
3.900870000000000459e+01 1.685182128880000008e+01 7.700169999999999959e+01 6.057930000000000348e+01
3.901746599999999887e+01 1.685214274399999823e+01 7.699290000000000589e+01 6.058160000000000167e+01
3.902623200000000026e+01 1.685223041359999741e+01 7.699129999999999541e+01 6.058019999999999783e+01
3.903499800000000164e+01 1.685228886000000159e+01 7.699200000000000443e+01 6.057970000000000255e+01
3.904376399999999592e+01 1.685237652960000077e+01 7.699299999999999500e+01 6.057970000000000255e+01
3.905252999999999730e+01 1.685246419919999994e+01 7.699370000000000402e+01 6.057979999999999876e+01
3.906129600000000579e+01 1.685255186879999911e+01 7.699490000000000123e+01 6.058010000000000161e+01
3.907006200000000007e+01 1.685266876159999683e+01 7.699550000000000693e+01 6.058030000000000115e+01
3.907882800000000145e+01 1.685275643119999955e+01 7.699639999999999418e+01 6.058039999999999736e+01
3.908759399999999573e+01 1.685284410079999873e+01 7.699679999999999325e+01 6.058059999999999690e+01
3.909635999999999711e+01 1.685293177039999790e+01 7.699739999999999895e+01 6.058070000000000022e+01
3.910512600000000560e+01 1.685301944000000063e+01 7.699769999999999470e+01 6.058080000000000354e+01
3.911389199999999988e+01 1.685310710959999980e+01 7.699819999999999709e+01 6.058080000000000354e+01
3.912265800000000127e+01 1.685322400239999752e+01 7.699830000000000041e+01 6.058089999999999975e+01
3.913142400000000265e+01 1.685331167199999669e+01 7.699869999999999948e+01 6.058089999999999975e+01
3.914018999999999693e+01 1.685339934159999942e+01 7.699880000000000280e+01 6.058100000000000307e+01
3.914895599999999831e+01 1.685348701119999859e+01 7.699909999999999854e+01 6.058089999999999975e+01
3.915772199999999970e+01 1.685357468079999776e+01 7.699920000000000186e+01 6.058100000000000307e+01
3.916648800000000108e+01 1.685366235039999694e+01 7.699939999999999429e+01 6.058089999999999975e+01
3.917525400000000246e+01 1.685375001999999967e+01 7.699939999999999429e+01 6.058100000000000307e+01
3.918401999999999674e+01 1.685383768959999884e+01 7.699960000000000093e+01 6.058089999999999975e+01
3.919278599999999813e+01 1.685392535919999801e+01 7.699970000000000425e+01 6.058089999999999975e+01
3.920155200000000661e+01 1.685404225199999928e+01 7.699979999999999336e+01 6.058089999999999975e+01
3.921031800000000089e+01 1.685412992159999845e+01 7.699989999999999668e+01 6.058089999999999975e+01
3.921908400000000228e+01 1.685421759119999763e+01 7.700000000000000000e+01 6.058080000000000354e+01
3.922784999999999656e+01 1.685430526080000035e+01 7.700000000000000000e+01 6.058080000000000354e+01
3.923661599999999794e+01 1.685459749279999997e+01 7.699379999999999313e+01 6.058270000000000266e+01
3.924538199999999932e+01 1.685465593920000060e+01 7.699240000000000350e+01 6.058140000000000214e+01
3.925414800000000071e+01 1.685474360879999978e+01 7.699290000000000589e+01 6.058080000000000354e+01
3.926291400000000209e+01 1.685483127839999895e+01 7.699389999999999645e+01 6.058080000000000354e+01
3.927168000000000347e+01 1.685491894799999812e+01 7.699479999999999791e+01 6.058100000000000307e+01
3.928044599999999775e+01 1.685500661759999730e+01 7.699590000000000600e+01 6.058140000000000214e+01
3.928921199999999914e+01 1.685509428720000002e+01 7.699670000000000414e+01 6.058169999999999789e+01
3.929797800000000052e+01 1.685518195679999920e+01 7.699760000000000559e+01 6.058209999999999695e+01
3.930674400000000190e+01 1.685526962639999837e+01 7.699809999999999377e+01 6.058229999999999649e+01
3.931551000000000329e+01 1.685535729599999755e+01 7.699869999999999948e+01 6.058250000000000313e+01
3.932427599999999757e+01 1.685544496560000027e+01 7.699899999999999523e+01 6.058250000000000313e+01
3.933304199999999895e+01 1.685553263519999945e+01 7.699949999999999761e+01 6.058259999999999934e+01
3.934180800000000033e+01 1.685562030479999862e+01 7.699970000000000425e+01 6.058250000000000313e+01
3.935057400000000172e+01 1.685570797439999779e+01 7.700000000000000000e+01 6.058259999999999934e+01
3.935934000000000310e+01 1.685579564399999697e+01 7.700020000000000664e+01 6.058259999999999934e+01
3.936810599999999738e+01 1.685591253679999824e+01 7.700039999999999907e+01 6.058259999999999934e+01
3.937687199999999876e+01 1.685600020640000096e+01 7.700050000000000239e+01 6.058259999999999934e+01
3.938563800000000015e+01 1.685608787600000014e+01 7.700069999999999482e+01 6.058259999999999934e+01
3.939440400000000153e+01 1.685617554559999931e+01 7.700079999999999814e+01 6.058259999999999934e+01
3.940317000000000291e+01 1.685626321519999848e+01 7.700090000000000146e+01 6.058259999999999934e+01
3.941193600000000430e+01 1.685635088480000121e+01 7.700100000000000477e+01 6.058250000000000313e+01
3.942070199999999858e+01 1.685643855440000038e+01 7.700109999999999388e+01 6.058250000000000313e+01
3.942946799999999996e+01 1.685652622399999956e+01 7.700119999999999720e+01 6.058250000000000313e+01
3.943823399999999424e+01 1.685661389359999873e+01 7.700130000000000052e+01 6.058250000000000313e+01
3.944700000000000273e+01 1.685670156319999791e+01 7.700140000000000384e+01 6.058239999999999981e+01
3.945576600000000411e+01 1.685702301839999961e+01 7.699530000000000030e+01 6.057379999999999853e+01
3.946453199999999839e+01 1.685708146480000025e+01 7.699410000000000309e+01 6.057300000000000040e+01
3.947329799999999977e+01 1.685713991120000088e+01 7.699439999999999884e+01 6.057300000000000040e+01
3.948206399999999405e+01 1.685722758080000006e+01 7.699559999999999604e+01 6.057330000000000325e+01
3.949083000000000254e+01 1.685731525039999923e+01 7.699649999999999750e+01 6.057379999999999853e+01
3.949959600000000393e+01 1.685740291999999840e+01 7.699769999999999470e+01 6.057430000000000092e+01
3.950836199999999820e+01 1.685749058959999758e+01 7.699850000000000705e+01 6.057480000000000331e+01
3.951712799999999959e+01 1.685757825920000030e+01 7.699939999999999429e+01 6.057520000000000238e+01
3.952589400000000097e+01 1.685766592879999948e+01 7.699989999999999668e+01 6.057549999999999812e+01
3.953465999999999525e+01 1.685775359839999865e+01 7.700050000000000239e+01 6.057589999999999719e+01
3.954342600000000374e+01 1.685784126799999783e+01 7.700090000000000146e+01 6.057620000000000005e+01
3.955219199999999802e+01 1.685792893760000055e+01 7.700130000000000052e+01 6.057639999999999958e+01
3.956095799999999940e+01 1.685801660719999973e+01 7.700149999999999295e+01 6.057670000000000243e+01
3.956972400000000079e+01 1.685810427679999890e+01 7.700190000000000623e+01 6.057690000000000197e+01
3.957848999999999506e+01 1.685819194639999807e+01 7.700199999999999534e+01 6.057719999999999771e+01
3.958725600000000355e+01 1.685827961599999725e+01 7.700230000000000530e+01 6.057739999999999725e+01
3.959602200000000494e+01 1.685836728559999997e+01 7.700239999999999441e+01 6.057759999999999678e+01
3.960478799999999922e+01 1.685845495519999915e+01 7.700260000000000105e+01 6.057780000000000342e+01
3.961355400000000060e+01 1.685854262479999832e+01 7.700260000000000105e+01 6.057800000000000296e+01
3.962231999999999488e+01 1.685863029439999750e+01 7.700279999999999347e+01 6.057809999999999917e+01
3.963108599999999626e+01 1.685871796400000022e+01 7.700279999999999347e+01 6.057829999999999870e+01
3.963985200000000475e+01 1.685880563359999940e+01 7.700300000000000011e+01 6.057849999999999824e+01
3.964861799999999903e+01 1.685889330319999857e+01 7.700300000000000011e+01 6.057869999999999777e+01
3.965738400000000041e+01 1.685898097279999774e+01 7.700310000000000343e+01 6.057880000000000109e+01
3.966615000000000180e+01 1.685906864239999692e+01 7.700310000000000343e+01 6.057900000000000063e+01
3.967491599999999607e+01 1.685936087440000009e+01 7.699880000000000280e+01 6.056710000000000349e+01
3.968368200000000456e+01 1.685941932079999717e+01 7.699750000000000227e+01 6.056629999999999825e+01
3.969244799999999884e+01 1.685947776720000135e+01 7.699750000000000227e+01 6.056629999999999825e+01
3.970121400000000023e+01 1.685956543680000053e+01 7.699869999999999948e+01 6.056660000000000110e+01
3.970998000000000161e+01 1.685965310639999970e+01 7.699949999999999761e+01 6.056710000000000349e+01
3.971874599999999589e+01 1.685974077600000243e+01 7.700069999999999482e+01 6.056759999999999877e+01
3.972751199999999727e+01 1.685982844560000160e+01 7.700140000000000384e+01 6.056799999999999784e+01
3.973627800000000576e+01 1.685991611520000077e+01 7.700230000000000530e+01 6.056850000000000023e+01
3.974504400000000004e+01 1.686000378479999995e+01 7.700279999999999347e+01 6.056880000000000308e+01
3.975381000000000142e+01 1.686009145439999912e+01 7.700350000000000250e+01 6.056920000000000215e+01
3.976257599999999570e+01 1.686017912400000185e+01 7.700379999999999825e+01 6.056940000000000168e+01
3.977134199999999709e+01 1.686026679360000102e+01 7.700419999999999732e+01 6.056969999999999743e+01
3.978010800000000557e+01 1.686035446320000020e+01 7.700440000000000396e+01 6.056989999999999696e+01
3.978887399999999985e+01 1.686044213279999937e+01 7.700469999999999970e+01 6.057019999999999982e+01
3.979764000000000124e+01 1.686052980240000210e+01 7.700490000000000634e+01 6.057039999999999935e+01
3.980640600000000262e+01 1.686061747200000127e+01 7.700509999999999877e+01 6.057059999999999889e+01
3.981517199999999690e+01 1.686070514160000045e+01 7.700520000000000209e+01 6.057079999999999842e+01
3.982393799999999828e+01 1.686079281119999962e+01 7.700539999999999452e+01 6.057099999999999795e+01
3.983270399999999967e+01 1.686088048079999879e+01 7.700549999999999784e+01 6.057119999999999749e+01
3.984147000000000105e+01 1.686093892719999943e+01 7.700560000000000116e+01 6.057139999999999702e+01
3.985023600000000243e+01 1.686102659679999860e+01 7.700570000000000448e+01 6.057150000000000034e+01
3.985900199999999671e+01 1.686111426639999777e+01 7.700570000000000448e+01 6.057169999999999987e+01
3.986776799999999810e+01 1.686120193600000050e+01 7.700579999999999359e+01 6.057189999999999941e+01
3.987653400000000659e+01 1.686128960559999967e+01 7.700589999999999691e+01 6.057200000000000273e+01
3.988530000000000086e+01 1.686137727519999885e+01 7.700589999999999691e+01 6.057220000000000226e+01
3.989406600000000225e+01 1.686164028399999992e+01 7.699979999999999336e+01 6.056069999999999709e+01
3.990283199999999653e+01 1.686169873039999700e+01 7.699840000000000373e+01 6.055969999999999942e+01
3.991159799999999791e+01 1.686175717680000119e+01 7.699800000000000466e+01 6.055980000000000274e+01
3.992036399999999929e+01 1.686184484640000036e+01 7.699909999999999854e+01 6.056000000000000227e+01
3.992913000000000068e+01 1.686193251599999954e+01 7.699979999999999336e+01 6.056049999999999756e+01
3.993789600000000206e+01 1.686202018559999871e+01 7.700109999999999388e+01 6.056099999999999994e+01
3.994666200000000345e+01 1.686210785520000144e+01 7.700180000000000291e+01 6.056139999999999901e+01
3.995542799999999772e+01 1.686219552480000061e+01 7.700289999999999679e+01 6.056179999999999808e+01
3.996419399999999911e+01 1.686228319439999979e+01 7.700350000000000250e+01 6.056219999999999715e+01
3.997295999999999339e+01 1.686237086399999896e+01 7.700430000000000064e+01 6.056250000000000000e+01
3.998172600000000187e+01 1.686245853359999813e+01 7.700480000000000302e+01 6.056280000000000285e+01
3.999049200000000326e+01 1.686251697999999877e+01 7.700539999999999452e+01 6.056300000000000239e+01
3.999925799999999754e+01 1.686260464959999794e+01 7.700579999999999359e+01 6.056329999999999814e+01
4.000802399999999892e+01 1.686269231919999712e+01 7.700639999999999930e+01 6.056349999999999767e+01
4.001679000000000030e+01 1.686277998879999984e+01 7.700669999999999504e+01 6.056380000000000052e+01
4.002555600000000169e+01 1.686286765839999902e+01 7.700700000000000500e+01 6.056400000000000006e+01
4.003432200000000307e+01 1.686295532799999819e+01 7.700709999999999411e+01 6.056419999999999959e+01
4.004308799999999735e+01 1.686304299759999736e+01 7.700730000000000075e+01 6.056439999999999912e+01
4.005185399999999873e+01 1.686313066719999654e+01 7.700730000000000075e+01 6.056459999999999866e+01
4.006062000000000012e+01 1.686321833679999926e+01 7.700740000000000407e+01 6.056470000000000198e+01
4.006938599999999440e+01 1.686327678319999990e+01 7.700749999999999318e+01 6.056490000000000151e+01
4.007815200000000289e+01 1.686336445279999907e+01 7.700759999999999650e+01 6.056510000000000105e+01
4.008691800000000427e+01 1.686345212240000180e+01 7.700759999999999650e+01 6.056530000000000058e+01
4.009568399999999855e+01 1.686353979200000097e+01 7.700769999999999982e+01 6.056539999999999679e+01
4.010444999999999993e+01 1.686362746160000015e+01 7.700769999999999982e+01 6.056560000000000343e+01
4.011321599999999421e+01 1.686386124719999913e+01 7.697629999999999484e+01 6.055389999999999873e+01
4.012198200000000270e+01 1.686391969359999621e+01 7.697469999999999857e+01 6.055299999999999727e+01
4.013074800000000408e+01 1.686400736319999893e+01 7.697410000000000707e+01 6.055299999999999727e+01
4.013951399999999836e+01 1.686406580959999957e+01 7.697509999999999764e+01 6.055330000000000013e+01
4.014827999999999975e+01 1.686415347919999874e+01 7.697580000000000666e+01 6.055369999999999919e+01
4.015704600000000113e+01 1.686424114880000147e+01 7.697690000000000055e+01 6.055420000000000158e+01
4.016581199999999541e+01 1.686432881840000064e+01 7.697769999999999868e+01 6.055460000000000065e+01
4.017457800000000390e+01 1.686441648799999982e+01 7.697860000000000014e+01 6.055510000000000304e+01
4.018334399999999818e+01 1.686447493440000045e+01 7.697920000000000584e+01 6.055539999999999878e+01
4.019210999999999956e+01 1.686456260399999962e+01 7.697990000000000066e+01 6.055570000000000164e+01
4.020087600000000094e+01 1.686465027359999880e+01 7.698040000000000305e+01 6.055599999999999739e+01
4.020964199999999522e+01 1.686473794319999797e+01 7.698099999999999454e+01 6.055630000000000024e+01
4.021840800000000371e+01 1.686482561279999715e+01 7.698139999999999361e+01 6.055649999999999977e+01
4.022717400000000509e+01 1.686491328239999987e+01 7.698189999999999600e+01 6.055669999999999931e+01
4.023593999999999937e+01 1.686500095199999905e+01 7.698229999999999507e+01 6.055689999999999884e+01
4.024470600000000076e+01 1.686505939839999968e+01 7.698269999999999413e+01 6.055720000000000169e+01
4.025347199999999503e+01 1.686514706799999885e+01 7.698309999999999320e+01 6.055729999999999791e+01
4.026223799999999642e+01 1.686523473759999803e+01 7.698350000000000648e+01 6.055760000000000076e+01
4.027100400000000491e+01 1.686532240720000075e+01 7.698380000000000223e+01 6.055769999999999698e+01
4.027976999999999919e+01 1.686541007679999993e+01 7.698409999999999798e+01 6.055789999999999651e+01
4.028853600000000057e+01 1.686546852320000056e+01 7.698449999999999704e+01 6.055810000000000315e+01
4.029730200000000195e+01 1.686555619279999974e+01 7.698480000000000700e+01 6.055830000000000268e+01
4.030606799999999623e+01 1.686564386239999891e+01 7.698510000000000275e+01 6.055839999999999890e+01
4.031483400000000472e+01 1.686573153199999808e+01 7.698539999999999850e+01 6.055859999999999843e+01
4.032359999999999900e+01 1.686581920160000081e+01 7.698569999999999425e+01 6.055870000000000175e+01
4.033236600000000038e+01 1.686602376400000125e+01 7.695300000000000296e+01 6.054899999999999949e+01
4.034113200000000177e+01 1.686608221039999833e+01 7.695159999999999911e+01 6.054789999999999850e+01
4.034989799999999605e+01 1.686616988000000106e+01 7.695080000000000098e+01 6.054789999999999850e+01
4.035866399999999743e+01 1.686622832639999814e+01 7.695180000000000575e+01 6.054809999999999803e+01
4.036743000000000592e+01 1.686631599599999731e+01 7.695229999999999393e+01 6.054840000000000089e+01
4.037619600000000020e+01 1.686640366559999649e+01 7.695350000000000534e+01 6.054890000000000327e+01
4.038496200000000158e+01 1.686649133519999921e+01 7.695420000000000016e+01 6.054919999999999902e+01
4.039372799999999586e+01 1.686657900479999839e+01 7.695510000000000161e+01 6.054959999999999809e+01
4.040249399999999724e+01 1.686663745119999902e+01 7.695569999999999311e+01 6.054990000000000094e+01
4.041126000000000573e+01 1.686672512080000175e+01 7.695640000000000214e+01 6.055010000000000048e+01
4.042002600000000001e+01 1.686681279040000092e+01 7.695690000000000452e+01 6.055040000000000333e+01
4.042879200000000139e+01 1.686690046000000009e+01 7.695749999999999602e+01 6.055060000000000286e+01
4.043755800000000278e+01 1.686698812959999927e+01 7.695780000000000598e+01 6.055089999999999861e+01
4.044632399999999706e+01 1.686704657599999990e+01 7.695839999999999748e+01 6.055109999999999815e+01
4.045508999999999844e+01 1.686713424559999908e+01 7.695869999999999322e+01 6.055129999999999768e+01
4.046385599999999982e+01 1.686722191519999825e+01 7.695919999999999561e+01 6.055140000000000100e+01
4.047262200000000121e+01 1.686730958479999742e+01 7.695950000000000557e+01 6.055160000000000053e+01
4.048138800000000259e+01 1.686736803119999806e+01 7.695990000000000464e+01 6.055180000000000007e+01
4.049015399999999687e+01 1.686745570079999723e+01 7.696020000000000039e+01 6.055199999999999960e+01
4.049891999999999825e+01 1.686754337039999641e+01 7.696059999999999945e+01 6.055210000000000292e+01
4.050768600000000674e+01 1.686763103999999913e+01 7.696080000000000609e+01 6.055230000000000246e+01
4.051645200000000102e+01 1.686768948639999977e+01 7.696120000000000516e+01 6.055239999999999867e+01
4.052521800000000241e+01 1.686777715599999894e+01 7.696139999999999759e+01 6.055259999999999820e+01
4.053398399999999668e+01 1.686786482560000167e+01 7.696179999999999666e+01 6.055270000000000152e+01
4.054274999999999807e+01 1.686795249520000084e+01 7.696200000000000330e+01 6.055290000000000106e+01
4.055151599999999945e+01 1.686812783439999919e+01 7.693019999999999925e+01 6.054500000000000171e+01
4.056028200000000083e+01 1.686818628079999982e+01 7.692860000000000298e+01 6.054390000000000072e+01
4.056904800000000222e+01 1.686827395039999899e+01 7.692770000000000152e+01 6.054359999999999786e+01
4.057781399999999650e+01 1.686833239679999963e+01 7.692870000000000630e+01 6.054379999999999740e+01
4.058657999999999788e+01 1.686842006639999880e+01 7.692929999999999779e+01 6.054410000000000025e+01
4.059534599999999926e+01 1.686850773599999798e+01 7.693040000000000589e+01 6.054449999999999932e+01
4.060411200000000065e+01 1.686859540560000070e+01 7.693110000000000070e+01 6.054480000000000217e+01
4.061287800000000203e+01 1.686865385200000134e+01 7.693200000000000216e+01 6.054520000000000124e+01
4.062164400000000342e+01 1.686874152160000051e+01 7.693259999999999366e+01 6.054540000000000077e+01
4.063040999999999769e+01 1.686882919119999968e+01 7.693330000000000268e+01 6.054569999999999652e+01
4.063917599999999908e+01 1.686891686079999886e+01 7.693380000000000507e+01 6.054590000000000316e+01
4.064794199999999336e+01 1.686897530719999949e+01 7.693429999999999325e+01 6.054619999999999891e+01
4.065670800000000185e+01 1.686906297679999867e+01 7.693479999999999563e+01 6.054639999999999844e+01
4.066547400000000323e+01 1.686915064639999784e+01 7.693529999999999802e+01 6.054659999999999798e+01
4.067423999999999751e+01 1.686923831599999701e+01 7.693559999999999377e+01 6.054679999999999751e+01
4.068300599999999889e+01 1.686929676240000120e+01 7.693609999999999616e+01 6.054699999999999704e+01
4.069177200000000028e+01 1.686938443200000037e+01 7.693640000000000612e+01 6.054710000000000036e+01
4.070053800000000166e+01 1.686947210159999955e+01 7.693680000000000518e+01 6.054729999999999990e+01
4.070930400000000304e+01 1.686953054800000018e+01 7.693710000000000093e+01 6.054749999999999943e+01
4.071806999999999732e+01 1.686961821759999935e+01 7.693739999999999668e+01 6.054760000000000275e+01
4.072683599999999871e+01 1.686970588719999853e+01 7.693779999999999575e+01 6.054780000000000229e+01
4.073560200000000009e+01 1.686979355679999770e+01 7.693810000000000571e+01 6.054789999999999850e+01
4.074436799999999437e+01 1.686985200319999834e+01 7.693840000000000146e+01 6.054809999999999803e+01
4.075313400000000286e+01 1.686993967279999751e+01 7.693869999999999720e+01 6.054820000000000135e+01
4.076190000000000424e+01 1.687002734239999668e+01 7.693899999999999295e+01 6.054829999999999757e+01
4.077066599999999852e+01 1.687020268159999858e+01 7.690789999999999793e+01 6.053970000000000340e+01
4.077943199999999990e+01 1.687026112799999922e+01 7.690640000000000498e+01 6.053860000000000241e+01
4.078819799999999418e+01 1.687034879759999839e+01 7.690550000000000352e+01 6.053849999999999909e+01
4.079696400000000267e+01 1.687040724399999903e+01 7.690640000000000498e+01 6.053869999999999862e+01
4.080573000000000405e+01 1.687049491359999820e+01 7.690689999999999316e+01 6.053900000000000148e+01
4.081449599999999833e+01 1.687058258319999737e+01 7.690800000000000125e+01 6.053940000000000055e+01
4.082326199999999972e+01 1.687064102959999801e+01 7.690860000000000696e+01 6.053979999999999961e+01
4.083202800000000110e+01 1.687072869919999718e+01 7.690949999999999420e+01 6.054019999999999868e+01
4.084079399999999538e+01 1.687081636879999635e+01 7.690999999999999659e+01 6.054050000000000153e+01
4.084956000000000387e+01 1.687087481520000054e+01 7.691070000000000562e+01 6.054070000000000107e+01
4.085832599999999815e+01 1.687096248479999971e+01 7.691119999999999379e+01 6.054099999999999682e+01
4.086709199999999953e+01 1.687105015439999889e+01 7.691179999999999950e+01 6.054120000000000346e+01
4.087585800000000091e+01 1.687110860079999952e+01 7.691209999999999525e+01 6.054140000000000299e+01
4.088462399999999519e+01 1.687119627039999870e+01 7.691270000000000095e+01 6.054160000000000252e+01
4.089339000000000368e+01 1.687128393999999787e+01 7.691299999999999670e+01 6.054180000000000206e+01
4.090215600000000506e+01 1.687137160959999704e+01 7.691339999999999577e+01 6.054200000000000159e+01
4.091092199999999934e+01 1.687143005599999768e+01 7.691370000000000573e+01 6.054220000000000113e+01
4.091968800000000073e+01 1.687151772560000040e+01 7.691419999999999391e+01 6.054229999999999734e+01
4.092845399999999501e+01 1.687157617200000104e+01 7.691440000000000055e+01 6.054249999999999687e+01
4.093721999999999639e+01 1.687166384160000021e+01 7.691479999999999961e+01 6.054260000000000019e+01
4.094598600000000488e+01 1.687175151119999938e+01 7.691509999999999536e+01 6.054279999999999973e+01
4.095475199999999916e+01 1.687180995760000002e+01 7.691540000000000532e+01 6.054290000000000305e+01
4.096351800000000054e+01 1.687189762719999919e+01 7.691570000000000107e+01 6.054310000000000258e+01
4.097228400000000192e+01 1.687198529679999837e+01 7.691599999999999682e+01 6.054319999999999879e+01
4.098104999999999620e+01 1.687204374319999900e+01 7.691630000000000678e+01 6.054330000000000211e+01
4.098981600000000469e+01 1.687224830559999944e+01 7.688509999999999422e+01 6.053150000000000119e+01
4.099858199999999897e+01 1.687230675200000007e+01 7.688339999999999463e+01 6.053070000000000306e+01
4.100734800000000035e+01 1.687236519840000071e+01 7.688240000000000407e+01 6.053090000000000259e+01
4.101611400000000174e+01 1.687245286799999988e+01 7.688330000000000553e+01 6.053130000000000166e+01
4.102487999999999602e+01 1.687254053759999906e+01 7.688379999999999370e+01 6.053179999999999694e+01
4.103364599999999740e+01 1.687259898399999969e+01 7.688490000000000180e+01 6.053229999999999933e+01
4.104241200000000589e+01 1.687268665359999886e+01 7.688559999999999661e+01 6.053269999999999840e+01
4.105117800000000017e+01 1.687274509999999950e+01 7.688649999999999807e+01 6.053320000000000078e+01
4.105994400000000155e+01 1.687283276959999867e+01 7.688710000000000377e+01 6.053349999999999653e+01
4.106870999999999583e+01 1.687292043920000140e+01 7.688779999999999859e+01 6.053379999999999939e+01
4.107747599999999721e+01 1.687300810880000057e+01 7.688830000000000098e+01 6.053399999999999892e+01
4.108624200000000570e+01 1.687306655519999765e+01 7.688880000000000337e+01 6.053430000000000177e+01
4.109500799999999998e+01 1.687315422480000038e+01 7.688930000000000575e+01 6.053450000000000131e+01
4.110377400000000137e+01 1.687321267119999746e+01 7.688970000000000482e+01 6.053470000000000084e+01
4.111254000000000275e+01 1.687330034079999663e+01 7.689010000000000389e+01 6.053490000000000038e+01
4.112130599999999703e+01 1.687338801039999936e+01 7.689050000000000296e+01 6.053509999999999991e+01
4.113007199999999841e+01 1.687344645679999999e+01 7.689090000000000202e+01 6.053529999999999944e+01
4.113883799999999979e+01 1.687353412639999917e+01 7.689119999999999777e+01 6.053549999999999898e+01
4.114760400000000118e+01 1.687362179599999834e+01 7.689159999999999684e+01 6.053560000000000230e+01
4.115637000000000256e+01 1.687368024239999897e+01 7.689190000000000680e+01 6.053580000000000183e+01
4.116513599999999684e+01 1.687376791199999815e+01 7.689220000000000255e+01 6.053589999999999804e+01
4.117390199999999822e+01 1.687382635839999878e+01 7.689249999999999829e+01 6.053600000000000136e+01
4.118266800000000671e+01 1.687391402799999796e+01 7.689279999999999404e+01 6.053620000000000090e+01
4.119143400000000099e+01 1.687400169759999713e+01 7.689310000000000400e+01 6.053629999999999711e+01
4.120020000000000238e+01 1.687406014400000132e+01 7.689339999999999975e+01 6.053640000000000043e+01
4.120896599999999665e+01 1.687385558159999732e+01 7.694140000000000157e+01 6.052049999999999841e+01
4.121773199999999804e+01 1.687385558159999732e+01 7.696519999999999584e+01 6.052009999999999934e+01
4.122649799999999942e+01 1.687388480479999942e+01 7.698080000000000211e+01 6.052069999999999794e+01
4.123526400000000081e+01 1.687391402799999796e+01 7.699519999999999698e+01 6.052120000000000033e+01
4.124403000000000219e+01 1.687400169759999713e+01 7.700440000000000396e+01 6.052190000000000225e+01
4.125279600000000357e+01 1.687406014400000132e+01 7.701349999999999341e+01 6.052250000000000085e+01
4.126156199999999785e+01 1.687417703679999903e+01 7.701900000000000546e+01 6.052309999999999945e+01
4.127032799999999924e+01 1.687423548319999966e+01 7.702450000000000330e+01 6.052349999999999852e+01
4.127909399999999351e+01 1.687432315279999884e+01 7.702769999999999584e+01 6.052389999999999759e+01
4.128786000000000200e+01 1.687441082239999801e+01 7.703109999999999502e+01 6.052420000000000044e+01
4.129662600000000339e+01 1.687449849200000074e+01 7.703300000000000125e+01 6.052459999999999951e+01
4.130539199999999767e+01 1.687458616159999991e+01 7.703520000000000323e+01 6.052479999999999905e+01
4.131415799999999905e+01 1.687467383119999909e+01 7.703640000000000043e+01 6.052510000000000190e+01
4.132292400000000043e+01 1.687476150079999826e+01 7.703789999999999338e+01 6.052530000000000143e+01
4.133169000000000182e+01 1.687484917040000099e+01 7.703860000000000241e+01 6.052550000000000097e+01
4.134045600000000320e+01 1.687493684000000016e+01 7.703959999999999297e+01 6.052559999999999718e+01
4.134922199999999748e+01 1.687502450959999933e+01 7.704009999999999536e+01 6.052590000000000003e+01
4.135798799999999886e+01 1.687511217919999851e+01 7.704089999999999350e+01 6.052600000000000335e+01
4.136675400000000025e+01 1.687517062559999914e+01 7.704120000000000346e+01 6.052620000000000289e+01
4.137551999999999452e+01 1.687525829519999832e+01 7.704179999999999495e+01 6.052629999999999910e+01
4.138428600000000301e+01 1.687534596479999749e+01 7.704200000000000159e+01 6.052649999999999864e+01
4.139305200000000440e+01 1.687543363439999666e+01 7.704240000000000066e+01 6.052660000000000196e+01
4.140181799999999868e+01 1.687549208080000085e+01 7.704259999999999309e+01 6.052680000000000149e+01
4.141058400000000006e+01 1.687557975040000002e+01 7.704290000000000305e+01 6.052689999999999770e+01
4.141934999999999434e+01 1.687566741999999920e+01 7.704309999999999548e+01 6.052700000000000102e+01
4.142811600000000283e+01 1.687578431279999691e+01 7.690819999999999368e+01 6.051500000000000057e+01
4.143688200000000421e+01 1.687575508960000192e+01 7.690909999999999513e+01 6.051460000000000150e+01
4.144564799999999849e+01 1.687575508960000192e+01 7.691330000000000666e+01 6.051520000000000010e+01
4.145441399999999987e+01 1.687581353599999900e+01 7.692149999999999466e+01 6.051579999999999870e+01
4.146318000000000126e+01 1.687587198239999964e+01 7.692619999999999436e+01 6.051650000000000063e+01
4.147194599999999554e+01 1.687595965199999881e+01 7.693229999999999791e+01 6.051709999999999923e+01
4.148071200000000402e+01 1.687604732159999799e+01 7.693510000000000559e+01 6.051760000000000161e+01
4.148947799999999830e+01 1.687610576799999862e+01 7.693909999999999627e+01 6.051800000000000068e+01
4.149824399999999969e+01 1.687619343760000135e+01 7.694079999999999586e+01 6.051830000000000354e+01
4.150701000000000107e+01 1.687628110720000052e+01 7.694350000000000023e+01 6.051859999999999928e+01
4.151577599999999535e+01 1.687636877679999969e+01 7.694440000000000168e+01 6.051879999999999882e+01
4.152454200000000384e+01 1.687645644639999887e+01 7.694629999999999370e+01 6.051899999999999835e+01
4.153330800000000522e+01 1.687654411600000159e+01 7.694679999999999609e+01 6.051919999999999789e+01
4.154207399999999950e+01 1.687663178560000077e+01 7.694809999999999661e+01 6.051939999999999742e+01
4.155084000000000088e+01 1.687669023199999785e+01 7.694840000000000657e+01 6.051950000000000074e+01
4.155960599999999516e+01 1.687677790160000058e+01 7.694939999999999714e+01 6.051959999999999695e+01
4.156837199999999655e+01 1.687686557119999975e+01 7.694960000000000377e+01 6.051970000000000027e+01
4.157713800000000504e+01 1.687695324079999892e+01 7.695029999999999859e+01 6.051989999999999981e+01
4.158590399999999931e+01 1.687701168719999600e+01 7.695040000000000191e+01 6.051989999999999981e+01
4.159467000000000070e+01 1.687709935679999873e+01 7.695099999999999341e+01 6.052000000000000313e+01
4.160343600000000208e+01 1.687718702639999790e+01 7.695099999999999341e+01 6.052009999999999934e+01
4.161220199999999636e+01 1.687727469599999708e+01 7.695149999999999579e+01 6.052020000000000266e+01
4.162096800000000485e+01 1.687733314240000126e+01 7.695149999999999579e+01 6.052020000000000266e+01
4.162973399999999913e+01 1.687742081200000044e+01 7.695189999999999486e+01 6.052029999999999887e+01
4.163850000000000051e+01 1.687750848159999961e+01 7.695189999999999486e+01 6.052040000000000219e+01
4.164726600000000190e+01 1.687747925839999752e+01 7.692359999999999332e+01 6.051100000000000279e+01
4.165603199999999617e+01 1.687753770479999815e+01 7.692109999999999559e+01 6.051030000000000086e+01
4.166479799999999756e+01 1.687762537440000088e+01 7.692109999999999559e+01 6.051100000000000279e+01
4.167356399999999894e+01 1.687768382079999796e+01 7.692440000000000566e+01 6.051160000000000139e+01
4.168233000000000033e+01 1.687777149040000069e+01 7.692629999999999768e+01 6.051239999999999952e+01
4.169109600000000171e+01 1.687785915999999986e+01 7.692870000000000630e+01 6.051299999999999812e+01
4.169986199999999599e+01 1.687791760639999694e+01 7.692990000000000350e+01 6.051350000000000051e+01
4.170862799999999737e+01 1.687800527599999967e+01 7.693139999999999645e+01 6.051389999999999958e+01
4.171739400000000586e+01 1.687809294559999884e+01 7.693219999999999459e+01 6.051429999999999865e+01
4.172616000000000014e+01 1.687818061519999802e+01 7.693309999999999604e+01 6.051449999999999818e+01
4.173492600000000152e+01 1.687823906160000220e+01 7.693359999999999843e+01 6.051480000000000103e+01
4.174369199999999580e+01 1.687832673120000138e+01 7.693420000000000414e+01 6.051489999999999725e+01
4.175245799999999718e+01 1.687841440080000055e+01 7.693460000000000321e+01 6.051520000000000010e+01
4.176122400000000567e+01 1.687850207039999972e+01 7.693500000000000227e+01 6.051530000000000342e+01
4.176998999999999995e+01 1.687856051680000036e+01 7.693529999999999802e+01 6.051539999999999964e+01
4.177875600000000134e+01 1.687864818639999953e+01 7.693550000000000466e+01 6.051550000000000296e+01
4.178752200000000272e+01 1.687873585599999871e+01 7.693569999999999709e+01 6.051570000000000249e+01
4.179628799999999700e+01 1.687879430239999934e+01 7.693590000000000373e+01 6.051570000000000249e+01
4.180505399999999838e+01 1.687888197199999851e+01 7.693609999999999616e+01 6.051590000000000202e+01
4.181381999999999977e+01 1.687894041839999915e+01 7.693619999999999948e+01 6.051590000000000202e+01
4.182258600000000115e+01 1.687902808800000187e+01 7.693630000000000280e+01 6.051599999999999824e+01
4.183135200000000253e+01 1.687911575760000105e+01 7.693640000000000612e+01 6.051599999999999824e+01
4.184011799999999681e+01 1.687917420399999813e+01 7.693649999999999523e+01 6.051610000000000156e+01
4.184888399999999820e+01 1.687926187359999730e+01 7.693649999999999523e+01 6.051619999999999777e+01
4.185765000000000668e+01 1.687932031999999793e+01 7.693670000000000186e+01 6.051630000000000109e+01
4.186641600000000096e+01 1.687949565919999628e+01 7.695399999999999352e+01 6.050710000000000122e+01
4.187518200000000235e+01 1.687952488239999838e+01 7.694960000000000377e+01 6.050630000000000308e+01
4.188394799999999663e+01 1.687961255199999755e+01 7.694499999999999318e+01 6.050699999999999790e+01
4.189271399999999801e+01 1.687967099839999818e+01 7.694620000000000459e+01 6.050769999999999982e+01
4.190147999999999939e+01 1.687975866799999736e+01 7.694570000000000221e+01 6.050849999999999795e+01
4.191024600000000078e+01 1.687981711440000154e+01 7.694700000000000273e+01 6.050909999999999656e+01
4.191901200000000216e+01 1.687990478400000072e+01 7.694670000000000698e+01 6.050970000000000226e+01
4.192777800000000354e+01 1.687996323039999780e+01 7.694759999999999422e+01 6.051010000000000133e+01
4.193654399999999782e+01 1.688005090000000052e+01 7.694729999999999848e+01 6.051039999999999708e+01
4.194530999999999921e+01 1.688013856959999970e+01 7.694790000000000418e+01 6.051069999999999993e+01
4.195407599999999348e+01 1.688019701599999678e+01 7.694769999999999754e+01 6.051089999999999947e+01
4.196284200000000197e+01 1.688028468559999951e+01 7.694809999999999661e+01 6.051120000000000232e+01
4.197160800000000336e+01 1.688037235519999868e+01 7.694769999999999754e+01 6.051129999999999853e+01
4.198037399999999764e+01 1.688043080159999931e+01 7.694799999999999329e+01 6.051149999999999807e+01
4.198913999999999902e+01 1.688051847119999849e+01 7.694769999999999754e+01 6.051160000000000139e+01
4.199790600000000040e+01 1.688057691759999912e+01 7.694790000000000418e+01 6.051169999999999760e+01
4.200667200000000179e+01 1.688066458719999829e+01 7.694759999999999422e+01 6.051180000000000092e+01
4.201543800000000317e+01 1.688072303359999893e+01 7.694769999999999754e+01 6.051189999999999714e+01
4.202420399999999745e+01 1.688081070320000165e+01 7.694740000000000180e+01 6.051200000000000045e+01
4.203296999999999883e+01 1.688086914959999874e+01 7.694740000000000180e+01 6.051209999999999667e+01
4.204173600000000022e+01 1.688095681919999791e+01 7.694710000000000605e+01 6.051209999999999667e+01
4.205050199999999450e+01 1.688104448880000064e+01 7.694719999999999516e+01 6.051219999999999999e+01
4.205926800000000298e+01 1.688110293519999772e+01 7.694689999999999941e+01 6.051230000000000331e+01
4.206803400000000437e+01 1.688119060479999689e+01 7.694689999999999941e+01 6.051230000000000331e+01
4.207679999999999865e+01 1.688124905120000108e+01 7.694650000000000034e+01 6.051239999999999952e+01
4.208556600000000003e+01 1.688145361359999796e+01 7.696880000000000166e+01 6.050370000000000203e+01
4.209433199999999431e+01 1.688148283680000006e+01 7.696559999999999491e+01 6.050280000000000058e+01
4.210309800000000280e+01 1.688154128319999714e+01 7.696229999999999905e+01 6.050350000000000250e+01
4.211186400000000418e+01 1.688159972960000133e+01 7.696339999999999293e+01 6.050419999999999732e+01
4.212062999999999846e+01 1.688168739920000050e+01 7.696359999999999957e+01 6.050500000000000256e+01
4.212939599999999984e+01 1.688174584559999758e+01 7.696490000000000009e+01 6.050560000000000116e+01
4.213816200000000123e+01 1.688183351520000031e+01 7.696519999999999584e+01 6.050619999999999976e+01
4.214692799999999551e+01 1.688189196159999739e+01 7.696609999999999729e+01 6.050659999999999883e+01
4.215569400000000400e+01 1.688197963119999656e+01 7.696639999999999304e+01 6.050690000000000168e+01
4.216445999999999827e+01 1.688203807760000075e+01 7.696699999999999875e+01 6.050719999999999743e+01
4.217322599999999966e+01 1.688212574719999992e+01 7.696729999999999450e+01 6.050739999999999696e+01
4.218199200000000104e+01 1.688221341679999910e+01 7.696769999999999357e+01 6.050759999999999650e+01
4.219075799999999532e+01 1.688227186319999973e+01 7.696790000000000020e+01 6.050780000000000314e+01
4.219952400000000381e+01 1.688235953279999890e+01 7.696819999999999595e+01 6.050789999999999935e+01
4.220829000000000519e+01 1.688241797919999954e+01 7.696829999999999927e+01 6.050809999999999889e+01
4.221705599999999947e+01 1.688250564879999871e+01 7.696850000000000591e+01 6.050820000000000221e+01
4.222582200000000086e+01 1.688256409519999934e+01 7.696869999999999834e+01 6.050829999999999842e+01
4.223458799999999513e+01 1.688265176479999852e+01 7.696880000000000166e+01 6.050840000000000174e+01
4.224335399999999652e+01 1.688271021119999915e+01 7.696880000000000166e+01 6.050849999999999795e+01
4.225212000000000501e+01 1.688279788079999832e+01 7.696869999999999834e+01 6.050849999999999795e+01
4.226088599999999929e+01 1.688285632719999896e+01 7.696859999999999502e+01 6.050860000000000127e+01
4.226965200000000067e+01 1.688294399679999813e+01 7.696840000000000259e+01 6.050860000000000127e+01
4.227841800000000205e+01 1.688300244319999877e+01 7.696829999999999927e+01 6.050869999999999749e+01
4.228718399999999633e+01 1.688309011280000149e+01 7.696810000000000684e+01 6.050869999999999749e+01
4.229595000000000482e+01 1.688314855919999857e+01 7.696800000000000352e+01 6.050880000000000081e+01
4.230471599999999910e+01 1.688335312159999901e+01 7.696930000000000405e+01 6.050070000000000192e+01
4.231348200000000048e+01 1.688338234479999755e+01 7.696699999999999875e+01 6.049980000000000047e+01
4.232224800000000187e+01 1.688344079119999819e+01 7.696359999999999957e+01 6.050039999999999907e+01
4.233101399999999614e+01 1.688349923759999882e+01 7.696460000000000434e+01 6.050099999999999767e+01
4.233977999999999753e+01 1.688358690719999800e+01 7.696460000000000434e+01 6.050169999999999959e+01
4.234854600000000602e+01 1.688364535359999863e+01 7.696590000000000487e+01 6.050240000000000151e+01
4.235731200000000030e+01 1.688373302319999780e+01 7.696599999999999397e+01 6.050289999999999679e+01
4.236607800000000168e+01 1.688379146959999844e+01 7.696689999999999543e+01 6.050330000000000297e+01
4.237484399999999596e+01 1.688387913920000116e+01 7.696710000000000207e+01 6.050370000000000203e+01
4.238360999999999734e+01 1.688393758559999824e+01 7.696769999999999357e+01 6.050399999999999778e+01
4.239237600000000583e+01 1.688402525519999742e+01 7.696779999999999688e+01 6.050419999999999732e+01
4.240114200000000011e+01 1.688408370160000160e+01 7.696829999999999927e+01 6.050439999999999685e+01
4.240990800000000149e+01 1.688417137120000078e+01 7.696840000000000259e+01 6.050460000000000349e+01
4.241867400000000288e+01 1.688422981759999786e+01 7.696880000000000166e+01 6.050469999999999970e+01
4.242743999999999716e+01 1.688431748720000058e+01 7.696880000000000166e+01 6.050480000000000302e+01
4.243620599999999854e+01 1.688437593359999767e+01 7.696909999999999741e+01 6.050500000000000256e+01
4.244497199999999992e+01 1.688446360319999684e+01 7.696909999999999741e+01 6.050509999999999877e+01
4.245373800000000131e+01 1.688452204960000103e+01 7.696939999999999316e+01 6.050520000000000209e+01
4.246250400000000269e+01 1.688460971920000020e+01 7.696939999999999316e+01 6.050520000000000209e+01
4.247126999999999697e+01 1.688466816560000083e+01 7.696959999999999980e+01 6.050529999999999831e+01
4.248003599999999835e+01 1.688475583520000001e+01 7.696959999999999980e+01 6.050540000000000163e+01
4.248880200000000684e+01 1.688481428159999709e+01 7.696980000000000643e+01 6.050540000000000163e+01
4.249756800000000112e+01 1.688487272800000127e+01 7.696980000000000643e+01 6.050549999999999784e+01
4.250633400000000250e+01 1.688496039760000045e+01 7.696999999999999886e+01 6.050560000000000116e+01
4.251509999999999678e+01 1.688501884399999753e+01 7.696999999999999886e+01 6.050560000000000116e+01
4.252386599999999817e+01 1.688522340640000152e+01 7.697050000000000125e+01 6.049799999999999756e+01
4.253263199999999955e+01 1.688525262959999651e+01 7.696859999999999502e+01 6.049689999999999657e+01
4.254139800000000093e+01 1.688534029919999924e+01 7.696569999999999823e+01 6.049759999999999849e+01
4.255016400000000232e+01 1.688539874559999987e+01 7.696639999999999304e+01 6.049819999999999709e+01
4.255893000000000370e+01 1.688545719200000050e+01 7.696649999999999636e+01 6.049889999999999901e+01
4.256769599999999798e+01 1.688554486159999968e+01 7.696750000000000114e+01 6.049949999999999761e+01
4.257646199999999936e+01 1.688560330799999676e+01 7.696790000000000020e+01 6.050000000000000000e+01
4.258522799999999364e+01 1.688569097759999948e+01 7.696859999999999502e+01 6.050039999999999907e+01
4.259399400000000213e+01 1.688574942400000012e+01 7.696880000000000166e+01 6.050070000000000192e+01
4.260276000000000352e+01 1.688580787039999720e+01 7.696930000000000405e+01 6.050099999999999767e+01
4.261152599999999779e+01 1.688589553999999993e+01 7.696949999999999648e+01 6.050119999999999720e+01
4.262029199999999918e+01 1.688595398639999701e+01 7.696980000000000643e+01 6.050139999999999674e+01
4.262905800000000056e+01 1.688604165599999618e+01 7.697010000000000218e+01 6.050160000000000338e+01
4.263782400000000194e+01 1.688610010240000037e+01 7.697029999999999461e+01 6.050169999999999959e+01
4.264659000000000333e+01 1.688618777199999954e+01 7.697050000000000125e+01 6.050189999999999912e+01
4.265535599999999761e+01 1.688624621840000017e+01 7.697060000000000457e+01 6.050200000000000244e+01
4.266412199999999899e+01 1.688630466479999725e+01 7.697079999999999700e+01 6.050209999999999866e+01
4.267288800000000037e+01 1.688639233439999643e+01 7.697090000000000032e+01 6.050209999999999866e+01
4.268165399999999465e+01 1.688645078080000062e+01 7.697110000000000696e+01 6.050220000000000198e+01
4.269042000000000314e+01 1.688653845039999979e+01 7.697110000000000696e+01 6.050229999999999819e+01
4.269918600000000453e+01 1.688659689679999687e+01 7.697129999999999939e+01 6.050240000000000151e+01
4.270795199999999880e+01 1.688665534319999750e+01 7.697129999999999939e+01 6.050240000000000151e+01
4.271671800000000019e+01 1.688674301280000023e+01 7.697140000000000271e+01 6.050249999999999773e+01
4.272548399999999447e+01 1.688680145920000086e+01 7.697150000000000603e+01 6.050249999999999773e+01
4.273425000000000296e+01 1.688688912880000004e+01 7.697159999999999513e+01 6.050260000000000105e+01
4.274301600000000434e+01 1.688706446799999839e+01 7.697069999999999368e+01 6.049569999999999936e+01
4.275178199999999862e+01 1.688712291439999902e+01 7.696930000000000405e+01 6.049459999999999837e+01
4.276054800000000000e+01 1.688718136079999965e+01 7.696649999999999636e+01 6.049510000000000076e+01
4.276931399999999428e+01 1.688723980720000029e+01 7.696729999999999450e+01 6.049569999999999936e+01
4.277807999999999566e+01 1.688729825359999737e+01 7.696729999999999450e+01 6.049640000000000128e+01
4.278684600000000415e+01 1.688738592319999654e+01 7.696840000000000259e+01 6.049699999999999989e+01
4.279561199999999843e+01 1.688744436960000073e+01 7.696859999999999502e+01 6.049739999999999895e+01
4.280437799999999982e+01 1.688750281599999781e+01 7.696939999999999316e+01 6.049790000000000134e+01
4.281314400000000120e+01 1.688759048560000053e+01 7.696959999999999980e+01 6.049819999999999709e+01
4.282190999999999548e+01 1.688764893199999761e+01 7.697020000000000550e+01 6.049849999999999994e+01
4.283067600000000397e+01 1.688770737840000180e+01 7.697029999999999461e+01 6.049869999999999948e+01
4.283944199999999825e+01 1.688779504800000097e+01 7.697069999999999368e+01 6.049889999999999901e+01
4.284820799999999963e+01 1.688785349439999806e+01 7.697079999999999700e+01 6.049900000000000233e+01
4.285697400000000101e+01 1.688794116400000078e+01 7.697110000000000696e+01 6.049920000000000186e+01
4.286573999999999529e+01 1.688799961039999786e+01 7.697119999999999607e+01 6.049929999999999808e+01
4.287450599999999667e+01 1.688805805680000205e+01 7.697150000000000603e+01 6.049940000000000140e+01
4.288327200000000516e+01 1.688814572640000122e+01 7.697150000000000603e+01 6.049949999999999761e+01
4.289203799999999944e+01 1.688820417279999830e+01 7.697169999999999845e+01 6.049960000000000093e+01
4.290080400000000083e+01 1.688826261919999894e+01 7.697169999999999845e+01 6.049960000000000093e+01
4.290956999999999510e+01 1.688835028879999811e+01 7.697190000000000509e+01 6.049969999999999715e+01
4.291833599999999649e+01 1.688840873519999874e+01 7.697190000000000509e+01 6.049980000000000047e+01
4.292710200000000498e+01 1.688846718159999938e+01 7.697209999999999752e+01 6.049980000000000047e+01
4.293586799999999926e+01 1.688855485119999855e+01 7.697209999999999752e+01 6.049989999999999668e+01
4.294463400000000064e+01 1.688861329759999919e+01 7.697230000000000416e+01 6.049989999999999668e+01
4.295340000000000202e+01 1.688867174399999982e+01 7.697230000000000416e+01 6.050000000000000000e+01
4.296216599999999630e+01 1.688887630639999671e+01 7.697100000000000364e+01 6.049389999999999645e+01
4.297093200000000479e+01 1.688890552959999880e+01 7.696939999999999316e+01 6.049269999999999925e+01
4.297969799999999907e+01 1.688896397599999943e+01 7.696699999999999875e+01 6.049320000000000164e+01
4.298846400000000045e+01 1.688902242240000007e+01 7.696750000000000114e+01 6.049369999999999692e+01
4.299723000000000184e+01 1.688911009199999924e+01 7.696779999999999688e+01 6.049430000000000263e+01
4.300599599999999612e+01 1.688916853839999987e+01 7.696869999999999834e+01 6.049490000000000123e+01
4.301476199999999750e+01 1.688922698479999696e+01 7.696899999999999409e+01 6.049530000000000030e+01
4.302352800000000599e+01 1.688928543120000114e+01 7.696959999999999980e+01 6.049569999999999936e+01
4.303229400000000027e+01 1.688937310080000032e+01 7.696999999999999886e+01 6.049600000000000222e+01
4.304106000000000165e+01 1.688943154719999740e+01 7.697039999999999793e+01 6.049629999999999797e+01
4.304982599999999593e+01 1.688948999359999803e+01 7.697060000000000457e+01 6.049649999999999750e+01
4.305859199999999731e+01 1.688957766319999720e+01 7.697090000000000032e+01 6.049669999999999703e+01
4.306735800000000580e+01 1.688963610960000139e+01 7.697110000000000696e+01 6.049680000000000035e+01
4.307612400000000008e+01 1.688969455599999847e+01 7.697129999999999939e+01 6.049689999999999657e+01
4.308489000000000146e+01 1.688978222559999764e+01 7.697150000000000603e+01 6.049710000000000321e+01
4.309365600000000285e+01 1.688984067199999828e+01 7.697159999999999513e+01 6.049719999999999942e+01
4.310242199999999713e+01 1.688989911839999891e+01 7.697180000000000177e+01 6.049730000000000274e+01
4.311118799999999851e+01 1.688995756479999955e+01 7.697190000000000509e+01 6.049730000000000274e+01
4.311995399999999989e+01 1.689004523439999872e+01 7.697199999999999420e+01 6.049739999999999895e+01
4.312872000000000128e+01 1.689010368079999935e+01 7.697209999999999752e+01 6.049750000000000227e+01
4.313748600000000266e+01 1.689016212719999999e+01 7.697220000000000084e+01 6.049759999999999849e+01
4.314625199999999694e+01 1.689022057359999707e+01 7.697220000000000084e+01 6.049759999999999849e+01
4.315501799999999832e+01 1.689030824319999979e+01 7.697239999999999327e+01 6.049770000000000181e+01
4.316378400000000681e+01 1.689036668960000043e+01 7.697239999999999327e+01 6.049770000000000181e+01
4.317255000000000109e+01 1.689042513600000106e+01 7.697249999999999659e+01 6.049770000000000181e+01
4.318131600000000248e+01 1.689062969840000150e+01 7.697220000000000084e+01 6.049190000000000111e+01
4.319008199999999675e+01 1.689065892159999649e+01 7.697110000000000696e+01 6.049080000000000013e+01
4.319884799999999814e+01 1.689071736800000068e+01 7.696859999999999502e+01 6.049119999999999919e+01
4.320761399999999952e+01 1.689077581439999776e+01 7.696920000000000073e+01 6.049170000000000158e+01
4.321638000000000090e+01 1.689083426079999839e+01 7.696930000000000405e+01 6.049230000000000018e+01
4.322514600000000229e+01 1.689092193039999756e+01 7.697020000000000550e+01 6.049289999999999878e+01
4.323391200000000367e+01 1.689098037680000175e+01 7.697050000000000125e+01 6.049329999999999785e+01
4.324267799999999795e+01 1.689103882319999883e+01 7.697119999999999607e+01 6.049369999999999692e+01
4.325144399999999933e+01 1.689109726959999946e+01 7.697129999999999939e+01 6.049399999999999977e+01
4.326020999999999361e+01 1.689118493919999864e+01 7.697190000000000509e+01 6.049430000000000263e+01
4.326897600000000210e+01 1.689124338559999927e+01 7.697199999999999420e+01 6.049439999999999884e+01
4.327774200000000349e+01 1.689130183199999991e+01 7.697239999999999327e+01 6.049459999999999837e+01
4.328650799999999776e+01 1.689136027839999699e+01 7.697239999999999327e+01 6.049479999999999791e+01
4.329527399999999915e+01 1.689144794799999616e+01 7.697270000000000323e+01 6.049490000000000123e+01
4.330404000000000053e+01 1.689150639440000035e+01 7.697280000000000655e+01 6.049499999999999744e+01
4.331280600000000192e+01 1.689156484079999743e+01 7.697299999999999898e+01 6.049510000000000076e+01
4.332157200000000330e+01 1.689162328719999806e+01 7.697310000000000230e+01 6.049519999999999698e+01
4.333033799999999758e+01 1.689171095679999723e+01 7.697329999999999472e+01 6.049530000000000030e+01
4.333910399999999896e+01 1.689176940320000142e+01 7.697329999999999472e+01 6.049539999999999651e+01
4.334787000000000035e+01 1.689182784959999850e+01 7.697350000000000136e+01 6.049539999999999651e+01
4.335663599999999462e+01 1.689188629599999913e+01 7.697350000000000136e+01 6.049549999999999983e+01
4.336540200000000311e+01 1.689194474239999977e+01 7.697360000000000468e+01 6.049560000000000315e+01
4.337416800000000450e+01 1.689203241199999894e+01 7.697360000000000468e+01 6.049560000000000315e+01
4.338293399999999878e+01 1.689209085839999958e+01 7.697379999999999711e+01 6.049560000000000315e+01
4.339170000000000016e+01 1.689214930479999666e+01 7.697369999999999379e+01 6.049569999999999936e+01
4.340046599999999444e+01 1.689235386719999710e+01 7.697280000000000655e+01 6.049020000000000152e+01
4.340923200000000293e+01 1.689238309039999919e+01 7.697159999999999513e+01 6.048899999999999721e+01
4.341799800000000431e+01 1.689244153679999982e+01 7.696949999999999648e+01 6.048940000000000339e+01
4.342676399999999859e+01 1.689249998319999690e+01 7.696989999999999554e+01 6.048989999999999867e+01
4.343552999999999997e+01 1.689255842960000109e+01 7.697010000000000218e+01 6.049049999999999727e+01
4.344429600000000136e+01 1.689261687599999817e+01 7.697090000000000032e+01 6.049110000000000298e+01
4.345306199999999563e+01 1.689267532239999881e+01 7.697129999999999939e+01 6.049150000000000205e+01
4.346182800000000412e+01 1.689276299199999798e+01 7.697190000000000509e+01 6.049190000000000111e+01
4.347059399999999840e+01 1.689282143839999861e+01 7.697220000000000084e+01 6.049219999999999686e+01
4.347935999999999979e+01 1.689287988479999925e+01 7.697249999999999659e+01 6.049240000000000350e+01
4.348812600000000117e+01 1.689293833119999988e+01 7.697280000000000655e+01 6.049260000000000304e+01
4.349689199999999545e+01 1.689302600079999905e+01 7.697299999999999898e+01 6.049280000000000257e+01
4.350565800000000394e+01 1.689308444719999969e+01 7.697320000000000562e+01 6.049300000000000210e+01
4.351442400000000532e+01 1.689314289359999677e+01 7.697339999999999804e+01 6.049309999999999832e+01
4.352318999999999960e+01 1.689320134000000095e+01 7.697350000000000136e+01 6.049320000000000164e+01
4.353195600000000098e+01 1.689325978639999803e+01 7.697360000000000468e+01 6.049329999999999785e+01
4.354072199999999526e+01 1.689334745600000076e+01 7.697379999999999711e+01 6.049340000000000117e+01
4.354948799999999665e+01 1.689340590239999784e+01 7.697390000000000043e+01 6.049340000000000117e+01
4.355825400000000514e+01 1.689346434880000203e+01 7.697400000000000375e+01 6.049349999999999739e+01
4.356701999999999941e+01 1.689352279519999911e+01 7.697400000000000375e+01 6.049360000000000070e+01
4.357578600000000080e+01 1.689358124159999974e+01 7.697419999999999618e+01 6.049369999999999692e+01
4.358455200000000218e+01 1.689363968800000038e+01 7.697419999999999618e+01 6.049369999999999692e+01
4.359331799999999646e+01 1.689372735759999955e+01 7.697429999999999950e+01 6.049369999999999692e+01
4.360208400000000495e+01 1.689378580400000018e+01 7.697429999999999950e+01 6.049380000000000024e+01
4.361084999999999923e+01 1.689384425039999726e+01 7.697440000000000282e+01 6.049380000000000024e+01
4.361961600000000061e+01 1.689404881279999771e+01 7.697329999999999472e+01 6.048870000000000147e+01
4.362838200000000199e+01 1.689407803599999980e+01 7.697220000000000084e+01 6.048749999999999716e+01
4.363714799999999627e+01 1.689413648240000043e+01 7.697010000000000218e+01 6.048780000000000001e+01
4.364591399999999766e+01 1.689419492879999751e+01 7.697050000000000125e+01 6.048839999999999861e+01
4.365468000000000615e+01 1.689425337520000170e+01 7.697060000000000457e+01 6.048890000000000100e+01
4.366344600000000042e+01 1.689431182159999878e+01 7.697150000000000603e+01 6.048949999999999960e+01
4.367221200000000181e+01 1.689437026799999941e+01 7.697169999999999845e+01 6.048989999999999867e+01
4.368097799999999609e+01 1.689442871440000005e+01 7.697239999999999327e+01 6.049029999999999774e+01
4.368974399999999747e+01 1.689448716080000068e+01 7.697249999999999659e+01 6.049049999999999727e+01
4.369851000000000596e+01 1.689457483039999985e+01 7.697299999999999898e+01 6.049080000000000013e+01
4.370727600000000024e+01 1.689463327679999693e+01 7.697310000000000230e+01 6.049099999999999966e+01
4.371604200000000162e+01 1.689469172320000112e+01 7.697350000000000136e+01 6.049119999999999919e+01
4.372480800000000301e+01 1.689475016959999820e+01 7.697350000000000136e+01 6.049130000000000251e+01
4.373357399999999728e+01 1.689480861599999884e+01 7.697379999999999711e+01 6.049139999999999873e+01
4.374233999999999867e+01 1.689486706239999947e+01 7.697379999999999711e+01 6.049150000000000205e+01
4.375110600000000005e+01 1.689495473199999864e+01 7.697410000000000707e+01 6.049170000000000158e+01
4.375987200000000144e+01 1.689501317839999928e+01 7.697410000000000707e+01 6.049170000000000158e+01
4.376863800000000282e+01 1.689507162479999636e+01 7.697429999999999950e+01 6.049179999999999779e+01
4.377740399999999710e+01 1.689513007120000054e+01 7.697429999999999950e+01 6.049190000000000111e+01
4.378616999999999848e+01 1.689518851759999762e+01 7.697450000000000614e+01 6.049190000000000111e+01
4.379493600000000697e+01 1.689524696399999826e+01 7.697450000000000614e+01 6.049199999999999733e+01
4.380370200000000125e+01 1.689530541039999889e+01 7.697459999999999525e+01 6.049199999999999733e+01
4.381246800000000263e+01 1.689536385679999952e+01 7.697459999999999525e+01 6.049210000000000065e+01
4.382123399999999691e+01 1.689545152639999870e+01 7.697469999999999857e+01 6.049210000000000065e+01
4.382999999999999829e+01 1.689550997279999578e+01 7.697469999999999857e+01 6.049219999999999686e+01
4.383876599999999968e+01 1.689571453519999977e+01 7.697480000000000189e+01 6.048729999999999762e+01
4.384753200000000106e+01 1.689574375839999831e+01 7.697379999999999711e+01 6.048610000000000042e+01
4.385629800000000245e+01 1.689580220479999895e+01 7.697190000000000509e+01 6.048640000000000327e+01
4.386506399999999672e+01 1.689586065119999958e+01 7.697230000000000416e+01 6.048689999999999856e+01
4.387382999999999811e+01 1.689591909760000021e+01 7.697239999999999327e+01 6.048749999999999716e+01
4.388259599999999949e+01 1.689597754399999729e+01 7.697320000000000562e+01 6.048799999999999955e+01
4.389136199999999377e+01 1.689603599039999793e+01 7.697350000000000136e+01 6.048839999999999861e+01
4.390012800000000226e+01 1.689609443679999856e+01 7.697400000000000375e+01 6.048879999999999768e+01
4.390889400000000364e+01 1.689615288319999920e+01 7.697429999999999950e+01 6.048899999999999721e+01
4.391765999999999792e+01 1.689621132959999983e+01 7.697469999999999857e+01 6.048930000000000007e+01
4.392642599999999931e+01 1.689626977600000046e+01 7.697490000000000521e+01 6.048949999999999960e+01
4.393519199999999358e+01 1.689632822239999754e+01 7.697509999999999764e+01 6.048960000000000292e+01
4.394395800000000207e+01 1.689641589199999672e+01 7.697530000000000427e+01 6.048980000000000246e+01
4.395272400000000346e+01 1.689647433840000090e+01 7.697539999999999338e+01 6.048989999999999867e+01
4.396148999999999774e+01 1.689653278479999798e+01 7.697560000000000002e+01 6.049009999999999820e+01
4.397025599999999912e+01 1.689659123119999862e+01 7.697570000000000334e+01 6.049009999999999820e+01
4.397902200000000050e+01 1.689664967759999925e+01 7.697580000000000666e+01 6.049020000000000152e+01
4.398778799999999478e+01 1.689670812399999988e+01 7.697589999999999577e+01 6.049029999999999774e+01
4.399655400000000327e+01 1.689676657039999697e+01 7.697599999999999909e+01 6.049040000000000106e+01
4.400531999999999755e+01 1.689682501680000115e+01 7.697610000000000241e+01 6.049040000000000106e+01
4.401408599999999893e+01 1.689688346319999823e+01 7.697620000000000573e+01 6.049049999999999727e+01
4.402285200000000032e+01 1.689694190959999887e+01 7.697620000000000573e+01 6.049049999999999727e+01
4.403161799999999459e+01 1.689702957919999804e+01 7.697629999999999484e+01 6.049060000000000059e+01
4.404038400000000308e+01 1.689708802560000223e+01 7.697629999999999484e+01 6.049060000000000059e+01
4.404915000000000447e+01 1.689714647199999931e+01 7.697639999999999816e+01 6.049060000000000059e+01
4.405791599999999875e+01 1.689732181119999765e+01 7.697589999999999577e+01 6.048649999999999949e+01
4.406668200000000013e+01 1.689735103439999975e+01 7.697509999999999764e+01 6.048530000000000229e+01
4.407544799999999441e+01 1.689740948080000038e+01 7.697320000000000562e+01 6.048539999999999850e+01
4.408421399999999579e+01 1.689746792719999746e+01 7.697360000000000468e+01 6.048590000000000089e+01
4.409298000000000428e+01 1.689752637360000165e+01 7.697369999999999379e+01 6.048629999999999995e+01
4.410174599999999856e+01 1.689758481999999873e+01 7.697450000000000614e+01 6.048689999999999856e+01
4.411051199999999994e+01 1.689764326639999936e+01 7.697469999999999857e+01 6.048720000000000141e+01
4.411927800000000133e+01 1.689770171280000000e+01 7.697530000000000427e+01 6.048760000000000048e+01
4.412804399999999561e+01 1.689776015920000063e+01 7.697549999999999670e+01 6.048780000000000001e+01
4.413681000000000409e+01 1.689784782879999980e+01 7.697589999999999577e+01 6.048810000000000286e+01
4.414557599999999837e+01 1.689790627519999688e+01 7.697599999999999909e+01 6.048830000000000240e+01
4.415434199999999976e+01 1.689796472160000107e+01 7.697639999999999816e+01 6.048850000000000193e+01
4.416310800000000114e+01 1.689802316799999815e+01 7.697639999999999816e+01 6.048859999999999815e+01
4.417187399999999542e+01 1.689808161439999878e+01 7.697669999999999391e+01 6.048870000000000147e+01
4.418064000000000391e+01 1.689814006079999942e+01 7.697669999999999391e+01 6.048879999999999768e+01
4.418940600000000529e+01 1.689819850720000005e+01 7.697690000000000055e+01 6.048890000000000100e+01
4.419817199999999957e+01 1.689825695359999713e+01 7.697700000000000387e+01 6.048899999999999721e+01
4.420693800000000095e+01 1.689831540000000132e+01 7.697709999999999297e+01 6.048910000000000053e+01
4.421570399999999523e+01 1.689837384639999840e+01 7.697709999999999297e+01 6.048910000000000053e+01
4.422446999999999662e+01 1.689843229279999903e+01 7.697729999999999961e+01 6.048919999999999675e+01
4.423323600000000511e+01 1.689849073919999967e+01 7.697729999999999961e+01 6.048919999999999675e+01
4.424200199999999938e+01 1.689854918560000030e+01 7.697740000000000293e+01 6.048930000000000007e+01
4.425076800000000077e+01 1.689860763199999738e+01 7.697740000000000293e+01 6.048930000000000007e+01
4.425953400000000215e+01 1.689866607840000157e+01 7.697750000000000625e+01 6.048940000000000339e+01
4.426829999999999643e+01 1.689872452479999865e+01 7.697750000000000625e+01 6.048940000000000339e+01
4.427706600000000492e+01 1.689895831039999763e+01 7.697690000000000055e+01 6.048329999999999984e+01
4.428583199999999920e+01 1.689898753359999972e+01 7.697589999999999577e+01 6.048250000000000171e+01
4.429459800000000058e+01 1.689904598000000036e+01 7.697410000000000707e+01 6.048310000000000031e+01
4.430336400000000197e+01 1.689907520319999890e+01 7.697440000000000282e+01 6.048360000000000269e+01
4.431212999999999624e+01 1.689913364959999953e+01 7.697459999999999525e+01 6.048420000000000130e+01
4.432089599999999763e+01 1.689919209600000016e+01 7.697530000000000427e+01 6.048479999999999990e+01
4.432966200000000612e+01 1.689925054239999724e+01 7.697560000000000002e+01 6.048530000000000229e+01
4.433842800000000040e+01 1.689930898880000143e+01 7.697610000000000241e+01 6.048570000000000135e+01
4.434719400000000178e+01 1.689936743519999851e+01 7.697639999999999816e+01 6.048599999999999710e+01
4.435595999999999606e+01 1.689942588159999914e+01 7.697669999999999391e+01 6.048619999999999663e+01
4.436472599999999744e+01 1.689948432799999978e+01 7.697690000000000055e+01 6.048649999999999949e+01
4.437349200000000593e+01 1.689957199759999895e+01 7.697709999999999297e+01 6.048660000000000281e+01
4.438225800000000021e+01 1.689963044399999959e+01 7.697729999999999961e+01 6.048680000000000234e+01
4.439102400000000159e+01 1.689968889039999667e+01 7.697740000000000293e+01 6.048689999999999856e+01
4.439979000000000298e+01 1.689974733680000085e+01 7.697759999999999536e+01 6.048709999999999809e+01
4.440855599999999725e+01 1.689980578319999793e+01 7.697759999999999536e+01 6.048709999999999809e+01
4.441732199999999864e+01 1.689986422959999857e+01 7.697780000000000200e+01 6.048720000000000141e+01
4.442608800000000002e+01 1.689992267599999920e+01 7.697780000000000200e+01 6.048729999999999762e+01
4.443485400000000141e+01 1.689998112239999983e+01 7.697790000000000532e+01 6.048740000000000094e+01
4.444362000000000279e+01 1.690003956879999691e+01 7.697799999999999443e+01 6.048740000000000094e+01
4.445238599999999707e+01 1.690009801520000110e+01 7.697809999999999775e+01 6.048749999999999716e+01
4.446115199999999845e+01 1.690015646159999818e+01 7.697809999999999775e+01 6.048749999999999716e+01
4.446991800000000694e+01 1.690021490799999881e+01 7.697820000000000107e+01 6.048760000000000048e+01
4.447868400000000122e+01 1.690027335439999945e+01 7.697820000000000107e+01 6.048760000000000048e+01
4.448745000000000260e+01 1.690033180080000008e+01 7.697830000000000439e+01 6.048769999999999669e+01
4.449621599999999688e+01 1.690053636320000052e+01 7.697820000000000107e+01 6.048120000000000118e+01
4.450498199999999827e+01 1.690056558639999906e+01 7.697750000000000625e+01 6.048049999999999926e+01
4.451374799999999965e+01 1.690062403279999970e+01 7.697570000000000334e+01 6.048109999999999786e+01
4.452251400000000103e+01 1.690068247920000033e+01 7.697620000000000573e+01 6.048169999999999646e+01
4.453128000000000242e+01 1.690074092559999741e+01 7.697620000000000573e+01 6.048250000000000171e+01
4.454004600000000380e+01 1.690077014879999950e+01 7.697700000000000387e+01 6.048310000000000031e+01
4.454881199999999808e+01 1.690082859519999658e+01 7.697719999999999629e+01 6.048360000000000269e+01
4.455757799999999946e+01 1.690088704160000077e+01 7.697780000000000200e+01 6.048409999999999798e+01
4.456634399999999374e+01 1.690094548799999785e+01 7.697790000000000532e+01 6.048440000000000083e+01
4.457511000000000223e+01 1.690100393439999849e+01 7.697839999999999350e+01 6.048469999999999658e+01
4.458387600000000361e+01 1.690106238079999912e+01 7.697839999999999350e+01 6.048490000000000322e+01
4.459264199999999789e+01 1.690112082719999975e+01 7.697880000000000678e+01 6.048510000000000275e+01
4.460140799999999928e+01 1.690117927359999683e+01 7.697880000000000678e+01 6.048530000000000229e+01
4.461017400000000066e+01 1.690123772000000102e+01 7.697910000000000252e+01 6.048539999999999850e+01
4.461894000000000204e+01 1.690129616639999810e+01 7.697910000000000252e+01 6.048550000000000182e+01
4.462770600000000343e+01 1.690135461279999873e+01 7.697929999999999495e+01 6.048570000000000135e+01
4.463647199999999771e+01 1.690141305919999937e+01 7.697929999999999495e+01 6.048570000000000135e+01
4.464523799999999909e+01 1.690147150560000000e+01 7.697950000000000159e+01 6.048579999999999757e+01
4.465400400000000047e+01 1.690152995199999708e+01 7.697950000000000159e+01 6.048590000000000089e+01
4.466276999999999475e+01 1.690158839840000127e+01 7.697960000000000491e+01 6.048590000000000089e+01
4.467153600000000324e+01 1.690164684479999835e+01 7.697960000000000491e+01 6.048599999999999710e+01
4.468030200000000463e+01 1.690170529119999898e+01 7.697969999999999402e+01 6.048599999999999710e+01
4.468906799999999890e+01 1.690176373759999962e+01 7.697969999999999402e+01 6.048610000000000042e+01
4.469783400000000029e+01 1.690182218400000025e+01 7.697979999999999734e+01 6.048610000000000042e+01
4.470659999999999457e+01 1.690188063039999733e+01 7.697979999999999734e+01 6.048619999999999663e+01
4.471536600000000305e+01 1.690211441599999986e+01 7.697969999999999402e+01 6.047890000000000299e+01
4.472413200000000444e+01 1.690214363919999840e+01 7.697880000000000678e+01 6.047820000000000107e+01
4.473289799999999872e+01 1.690217286239999694e+01 7.697729999999999961e+01 6.047919999999999874e+01
4.474166400000000010e+01 1.690223130880000113e+01 7.697759999999999536e+01 6.047999999999999687e+01
4.475043000000000148e+01 1.690228975519999821e+01 7.697780000000000200e+01 6.048089999999999833e+01
4.475919599999999576e+01 1.690234820159999884e+01 7.697839999999999350e+01 6.048160000000000025e+01
4.476796200000000425e+01 1.690240664799999948e+01 7.697880000000000678e+01 6.048219999999999885e+01
4.477672799999999853e+01 1.690243587119999802e+01 7.697929999999999495e+01 6.048270000000000124e+01
4.478549399999999991e+01 1.690249431760000220e+01 7.697950000000000159e+01 6.048310000000000031e+01
4.479426000000000130e+01 1.690255276399999929e+01 7.697979999999999734e+01 6.048340000000000316e+01
4.480302599999999558e+01 1.690261121039999992e+01 7.698009999999999309e+01 6.048360000000000269e+01
4.481179200000000407e+01 1.690266965680000055e+01 7.698019999999999641e+01 6.048380000000000223e+01
4.482055800000000545e+01 1.690272810320000119e+01 7.698040000000000305e+01 6.048400000000000176e+01
4.482932399999999973e+01 1.690278654959999827e+01 7.698059999999999548e+01 6.048409999999999798e+01
4.483809000000000111e+01 1.690284499599999890e+01 7.698069999999999879e+01 6.048429999999999751e+01
4.484685599999999539e+01 1.690290344239999953e+01 7.698080000000000211e+01 6.048440000000000083e+01
4.485562199999999677e+01 1.690296188879999661e+01 7.698090000000000543e+01 6.048449999999999704e+01
4.486438800000000526e+01 1.690302033520000080e+01 7.698099999999999454e+01 6.048449999999999704e+01
4.487315399999999954e+01 1.690307878159999788e+01 7.698109999999999786e+01 6.048460000000000036e+01
4.488192000000000093e+01 1.690313722799999852e+01 7.698109999999999786e+01 6.048469999999999658e+01
4.489068600000000231e+01 1.690319567439999915e+01 7.698120000000000118e+01 6.048469999999999658e+01
4.489945199999999659e+01 1.690322489759999769e+01 7.698120000000000118e+01 6.048479999999999990e+01
4.490821800000000508e+01 1.690328334400000188e+01 7.698130000000000450e+01 6.048479999999999990e+01
4.491698399999999936e+01 1.690334179039999896e+01 7.698130000000000450e+01 6.048490000000000322e+01
4.492575000000000074e+01 1.690340023679999959e+01 7.698139999999999361e+01 6.048490000000000322e+01
4.493451600000000212e+01 1.690363402239999857e+01 7.698130000000000450e+01 6.048129999999999740e+01
4.494328199999999640e+01 1.690366324559999711e+01 7.698050000000000637e+01 6.048049999999999926e+01
4.495204799999999778e+01 1.690372169200000130e+01 7.697899999999999920e+01 6.048140000000000072e+01
4.496081399999999917e+01 1.690375091519999629e+01 7.697939999999999827e+01 6.048219999999999885e+01
4.496958000000000055e+01 1.690380936160000047e+01 7.697950000000000159e+01 6.048299999999999699e+01
4.497834600000000194e+01 1.690386780799999755e+01 7.698029999999999973e+01 6.048369999999999891e+01
4.498711199999999621e+01 1.690392625439999819e+01 7.698050000000000637e+01 6.048420000000000130e+01
4.499587799999999760e+01 1.690398470079999882e+01 7.698109999999999786e+01 6.048460000000000036e+01
4.500464400000000609e+01 1.690404314719999945e+01 7.698120000000000118e+01 6.048490000000000322e+01
4.501341000000000037e+01 1.690407237040000155e+01 7.698160000000000025e+01 6.048510000000000275e+01
4.502217600000000175e+01 1.690413081679999863e+01 7.698170000000000357e+01 6.048530000000000229e+01
4.503094199999999603e+01 1.690418926319999926e+01 7.698199999999999932e+01 6.048550000000000182e+01
4.503970799999999741e+01 1.690424770959999989e+01 7.698210000000000264e+01 6.048559999999999803e+01
4.504847399999999880e+01 1.690430615600000053e+01 7.698229999999999507e+01 6.048570000000000135e+01
4.505724000000000018e+01 1.690436460239999761e+01 7.698229999999999507e+01 6.048570000000000135e+01
4.506600600000000156e+01 1.690442304879999824e+01 7.698250000000000171e+01 6.048579999999999757e+01
4.507477200000000295e+01 1.690448149519999888e+01 7.698250000000000171e+01 6.048579999999999757e+01
4.508353799999999723e+01 1.690453994159999596e+01 7.698269999999999413e+01 6.048590000000000089e+01
4.509230399999999861e+01 1.690456916479999805e+01 7.698269999999999413e+01 6.048590000000000089e+01
4.510106999999999289e+01 1.690462761119999868e+01 7.698279999999999745e+01 6.048590000000000089e+01
4.510983600000000138e+01 1.690468605759999932e+01 7.698279999999999745e+01 6.048590000000000089e+01
4.511860200000000276e+01 1.690474450399999995e+01 7.698290000000000077e+01 6.048590000000000089e+01
4.512736799999999704e+01 1.690480295039999703e+01 7.698290000000000077e+01 6.048590000000000089e+01
4.513613399999999842e+01 1.690486139680000122e+01 7.698300000000000409e+01 6.048579999999999757e+01
4.514489999999999981e+01 1.690491984319999830e+01 7.698290000000000077e+01 6.048579999999999757e+01
4.515366600000000119e+01 1.690512440559999874e+01 7.698319999999999652e+01 6.048850000000000193e+01
4.516243200000000257e+01 1.690515362880000083e+01 7.698229999999999507e+01 6.048740000000000094e+01
4.517119799999999685e+01 1.690521207519999791e+01 7.698099999999999454e+01 6.048830000000000240e+01
4.517996399999999824e+01 1.690524129840000001e+01 7.698120000000000118e+01 6.048899999999999721e+01
4.518872999999999962e+01 1.690529974480000064e+01 7.698139999999999361e+01 6.048980000000000246e+01
4.519749599999999390e+01 1.690535819119999772e+01 7.698199999999999932e+01 6.049040000000000106e+01
4.520626200000000239e+01 1.690541663760000191e+01 7.698239999999999839e+01 6.049090000000000344e+01
4.521502800000000377e+01 1.690547508399999899e+01 7.698279999999999745e+01 6.049130000000000251e+01
4.522379399999999805e+01 1.690553353039999962e+01 7.698309999999999320e+01 6.049159999999999826e+01
4.523255999999999943e+01 1.690556275359999816e+01 7.698340000000000316e+01 6.049179999999999779e+01
4.524132599999999371e+01 1.690562119999999879e+01 7.698359999999999559e+01 6.049199999999999733e+01
4.525009200000000220e+01 1.690567964639999943e+01 7.698380000000000223e+01 6.049210000000000065e+01
4.525885800000000359e+01 1.690573809280000006e+01 7.698390000000000555e+01 6.049230000000000018e+01
4.526762399999999786e+01 1.690579653919999714e+01 7.698399999999999466e+01 6.049230000000000018e+01
4.527638999999999925e+01 1.690585498560000133e+01 7.698420000000000130e+01 6.049240000000000350e+01
4.528515600000000063e+01 1.690591343199999841e+01 7.698420000000000130e+01 6.049240000000000350e+01
4.529392199999999491e+01 1.690597187839999904e+01 7.698430000000000462e+01 6.049249999999999972e+01
4.530268800000000340e+01 1.690600110160000114e+01 7.698439999999999372e+01 6.049249999999999972e+01
4.531145399999999768e+01 1.690605954799999822e+01 7.698449999999999704e+01 6.049249999999999972e+01
4.532021999999999906e+01 1.690611799439999885e+01 7.698449999999999704e+01 6.049249999999999972e+01
4.532898600000000044e+01 1.690617644079999948e+01 7.698460000000000036e+01 6.049249999999999972e+01
4.533775199999999472e+01 1.690623488719999656e+01 7.698460000000000036e+01 6.049249999999999972e+01
4.534651800000000321e+01 1.690629333360000075e+01 7.698470000000000368e+01 6.049249999999999972e+01
4.535528400000000460e+01 1.690632255679999929e+01 7.698470000000000368e+01 6.049249999999999972e+01
4.536404999999999887e+01 1.690638100319999992e+01 7.698470000000000368e+01 6.049249999999999972e+01
4.537281600000000026e+01 1.690661478879999891e+01 7.698499999999999943e+01 6.049580000000000268e+01
4.538158199999999454e+01 1.690664401200000100e+01 7.698420000000000130e+01 6.049470000000000169e+01
4.539034800000000303e+01 1.690667323519999954e+01 7.698269999999999413e+01 6.049539999999999651e+01
4.539911400000000441e+01 1.690673168160000017e+01 7.698309999999999320e+01 6.049609999999999843e+01
4.540787999999999869e+01 1.690679012800000081e+01 7.698319999999999652e+01 6.049680000000000035e+01
4.541664600000000007e+01 1.690681935119999935e+01 7.698399999999999466e+01 6.049750000000000227e+01
4.542541200000000146e+01 1.690687779759999998e+01 7.698420000000000130e+01 6.049799999999999756e+01
4.543417799999999573e+01 1.690693624399999706e+01 7.698480000000000700e+01 6.049839999999999662e+01
4.544294400000000422e+01 1.690699469040000125e+01 7.698499999999999943e+01 6.049860000000000326e+01
4.545170999999999850e+01 1.690705313679999833e+01 7.698539999999999850e+01 6.049889999999999901e+01
4.546047599999999989e+01 1.690711158319999896e+01 7.698550000000000182e+01 6.049900000000000233e+01
4.546924200000000127e+01 1.690714080639999750e+01 7.698579999999999757e+01 6.049920000000000186e+01
4.547800799999999555e+01 1.690719925279999813e+01 7.698579999999999757e+01 6.049929999999999808e+01
4.548677400000000404e+01 1.690725769919999877e+01 7.698609999999999332e+01 6.049940000000000140e+01
4.549554000000000542e+01 1.690731614559999940e+01 7.698609999999999332e+01 6.049940000000000140e+01
4.550430599999999970e+01 1.690737459199999648e+01 7.698629999999999995e+01 6.049949999999999761e+01
4.551307200000000108e+01 1.690740381519999858e+01 7.698629999999999995e+01 6.049949999999999761e+01
4.552183799999999536e+01 1.690746226159999921e+01 7.698640000000000327e+01 6.049949999999999761e+01
4.553060399999999674e+01 1.690752070799999984e+01 7.698640000000000327e+01 6.049949999999999761e+01
4.553937000000000523e+01 1.690757915440000048e+01 7.698659999999999570e+01 6.049960000000000093e+01
4.554813599999999951e+01 1.690763760079999756e+01 7.698650000000000659e+01 6.049960000000000093e+01
4.555690200000000090e+01 1.690769604719999819e+01 7.698659999999999570e+01 6.049960000000000093e+01
4.556566800000000228e+01 1.690772527039999673e+01 7.698659999999999570e+01 6.049949999999999761e+01
4.557443399999999656e+01 1.690778371680000092e+01 7.698669999999999902e+01 6.049949999999999761e+01
4.558320000000000505e+01 1.690784216319999800e+01 7.698669999999999902e+01 6.049949999999999761e+01
4.559196599999999933e+01 1.690804672559999844e+01 7.698050000000000637e+01 6.050350000000000250e+01
4.560073200000000071e+01 1.690807594880000053e+01 7.697960000000000491e+01 6.050220000000000198e+01
4.560949800000000209e+01 1.690813439520000117e+01 7.697839999999999350e+01 6.050280000000000058e+01
4.561826399999999637e+01 1.690816361839999971e+01 7.697870000000000346e+01 6.050339999999999918e+01
4.562702999999999776e+01 1.690822206480000034e+01 7.697899999999999920e+01 6.050410000000000110e+01
4.563579600000000625e+01 1.690828051119999742e+01 7.697969999999999402e+01 6.050460000000000349e+01
4.564456200000000052e+01 1.690830973439999951e+01 7.698019999999999641e+01 6.050509999999999877e+01
4.565332800000000191e+01 1.690836818080000015e+01 7.698069999999999879e+01 6.050540000000000163e+01
4.566209399999999619e+01 1.690842662720000078e+01 7.698109999999999786e+01 6.050569999999999737e+01
4.567085999999999757e+01 1.690848507359999786e+01 7.698149999999999693e+01 6.050589999999999691e+01
4.567962600000000606e+01 1.690854351999999849e+01 7.698180000000000689e+01 6.050610000000000355e+01
4.568839200000000034e+01 1.690857274320000059e+01 7.698210000000000264e+01 6.050619999999999976e+01
4.569715800000000172e+01 1.690863118959999767e+01 7.698229999999999507e+01 6.050630000000000308e+01
4.570592400000000310e+01 1.690868963600000185e+01 7.698250000000000171e+01 6.050639999999999930e+01
4.571468999999999738e+01 1.690874808239999894e+01 7.698279999999999745e+01 6.050650000000000261e+01
4.572345599999999877e+01 1.690880652879999957e+01 7.698300000000000409e+01 6.050650000000000261e+01
4.573222200000000015e+01 1.690883575199999811e+01 7.698319999999999652e+01 6.050650000000000261e+01
4.574098800000000153e+01 1.690889419839999874e+01 7.698329999999999984e+01 6.050650000000000261e+01
4.574975400000000292e+01 1.690895264479999938e+01 7.698350000000000648e+01 6.050659999999999883e+01
4.575851999999999720e+01 1.690901109120000001e+01 7.698359999999999559e+01 6.050659999999999883e+01
4.576728599999999858e+01 1.690904031440000210e+01 7.698380000000000223e+01 6.050659999999999883e+01
4.577605200000000707e+01 1.690909876079999918e+01 7.698390000000000555e+01 6.050650000000000261e+01
4.578481800000000135e+01 1.690915720719999982e+01 7.698409999999999798e+01 6.050659999999999883e+01
4.579358400000000273e+01 1.690921565360000045e+01 7.698420000000000130e+01 6.050650000000000261e+01
4.580234999999999701e+01 1.690924487679999899e+01 7.698430000000000462e+01 6.050650000000000261e+01
4.581111599999999839e+01 1.690947866240000153e+01 7.697410000000000707e+01 6.051080000000000325e+01
4.581988199999999978e+01 1.690950788559999651e+01 7.697329999999999472e+01 6.050959999999999894e+01
4.582864800000000116e+01 1.690953710879999861e+01 7.697199999999999420e+01 6.051019999999999754e+01
4.583741400000000255e+01 1.690959555519999924e+01 7.697239999999999327e+01 6.051080000000000325e+01
4.584618000000000393e+01 1.690962477839999778e+01 7.697259999999999991e+01 6.051149999999999807e+01
4.585494599999999821e+01 1.690968322479999841e+01 7.697339999999999804e+01 6.051209999999999667e+01
4.586371199999999959e+01 1.690974167119999905e+01 7.697379999999999711e+01 6.051250000000000284e+01
4.587247799999999387e+01 1.690980011759999968e+01 7.697440000000000282e+01 6.051290000000000191e+01
4.588124400000000236e+01 1.690982934080000177e+01 7.697469999999999857e+01 6.051310000000000144e+01
4.589001000000000374e+01 1.690988778719999885e+01 7.697509999999999764e+01 6.051339999999999719e+01
4.589877599999999802e+01 1.690994623359999949e+01 7.697530000000000427e+01 6.051350000000000051e+01
4.590754199999999940e+01 1.691000468000000012e+01 7.697570000000000334e+01 6.051359999999999673e+01
4.591630800000000079e+01 1.691003390319999866e+01 7.697589999999999577e+01 6.051370000000000005e+01
4.592507400000000217e+01 1.691009234959999930e+01 7.697620000000000573e+01 6.051380000000000337e+01
4.593384000000000356e+01 1.691015079599999993e+01 7.697629999999999484e+01 6.051389999999999958e+01
4.594260599999999783e+01 1.691020924239999701e+01 7.697660000000000480e+01 6.051389999999999958e+01
4.595137199999999922e+01 1.691023846559999910e+01 7.697669999999999391e+01 6.051400000000000290e+01
4.596013800000000060e+01 1.691029691199999618e+01 7.697700000000000387e+01 6.051400000000000290e+01
4.596890399999999488e+01 1.691035535840000037e+01 7.697700000000000387e+01 6.051400000000000290e+01
4.597767000000000337e+01 1.691041380479999745e+01 7.697729999999999961e+01 6.051400000000000290e+01
4.598643600000000475e+01 1.691044302799999954e+01 7.697729999999999961e+01 6.051400000000000290e+01
4.599520199999999903e+01 1.691050147440000018e+01 7.697750000000000625e+01 6.051400000000000290e+01
4.600396800000000042e+01 1.691055992079999726e+01 7.697759999999999536e+01 6.051400000000000290e+01
4.601273399999999469e+01 1.691061836720000144e+01 7.697780000000000200e+01 6.051400000000000290e+01
4.602150000000000318e+01 1.691064759039999643e+01 7.697790000000000532e+01 6.051389999999999958e+01
4.603026600000000457e+01 1.691088137599999897e+01 7.696680000000000632e+01 6.051749999999999829e+01
4.603903199999999885e+01 1.691088137599999897e+01 7.696580000000000155e+01 6.051639999999999731e+01
4.604779800000000023e+01 1.691093982239999960e+01 7.696469999999999345e+01 6.051709999999999923e+01
4.605656399999999451e+01 1.691096904559999814e+01 7.696500000000000341e+01 6.051769999999999783e+01
4.606532999999999589e+01 1.691102749199999877e+01 7.696529999999999916e+01 6.051839999999999975e+01
4.607409600000000438e+01 1.691108593839999941e+01 7.696609999999999729e+01 6.051899999999999835e+01
4.608286199999999866e+01 1.691111516159999795e+01 7.696659999999999968e+01 6.051950000000000074e+01
4.609162800000000004e+01 1.691117360799999858e+01 7.696710000000000207e+01 6.051979999999999649e+01
4.610039400000000143e+01 1.691123205439999921e+01 7.696760000000000446e+01 6.052009999999999934e+01
4.610915999999999570e+01 1.691129050079999985e+01 7.696800000000000352e+01 6.052029999999999887e+01
4.611792600000000419e+01 1.691131972399999839e+01 7.696829999999999927e+01 6.052049999999999841e+01
4.612669199999999847e+01 1.691137817039999902e+01 7.696869999999999834e+01 6.052069999999999794e+01
4.613545799999999986e+01 1.691143661679999965e+01 7.696899999999999409e+01 6.052080000000000126e+01
4.614422400000000124e+01 1.691149506320000029e+01 7.696920000000000073e+01 6.052089999999999748e+01
4.615298999999999552e+01 1.691152428639999883e+01 7.696949999999999648e+01 6.052100000000000080e+01
4.616175599999999690e+01 1.691158273279999946e+01 7.696970000000000312e+01 6.052100000000000080e+01
4.617052200000000539e+01 1.691164117920000010e+01 7.696999999999999886e+01 6.052109999999999701e+01
4.617928799999999967e+01 1.691167040239999864e+01 7.697010000000000218e+01 6.052109999999999701e+01
4.618805400000000105e+01 1.691172884879999927e+01 7.697039999999999793e+01 6.052109999999999701e+01
4.619681999999999533e+01 1.691178729519999990e+01 7.697050000000000125e+01 6.052109999999999701e+01
4.620558599999999672e+01 1.691184574160000054e+01 7.697079999999999700e+01 6.052109999999999701e+01
4.621435200000000521e+01 1.691187496479999908e+01 7.697090000000000032e+01 6.052109999999999701e+01
4.622311799999999948e+01 1.691193341119999971e+01 7.697110000000000696e+01 6.052109999999999701e+01
4.623188400000000087e+01 1.691199185759999679e+01 7.697119999999999607e+01 6.052109999999999701e+01
4.624065000000000225e+01 1.691202108079999888e+01 7.697140000000000271e+01 6.052109999999999701e+01
4.624941599999999653e+01 1.691219642000000078e+01 7.695659999999999457e+01 6.052199999999999847e+01
4.625818199999999791e+01 1.691222564319999933e+01 7.695569999999999311e+01 6.052029999999999887e+01
4.626694799999999930e+01 1.691225486639999787e+01 7.695440000000000680e+01 6.052040000000000219e+01
4.627571400000000068e+01 1.691231331280000205e+01 7.695489999999999498e+01 6.052080000000000126e+01
4.628448000000000206e+01 1.691234253599999704e+01 7.695510000000000161e+01 6.052129999999999654e+01
4.629324599999999634e+01 1.691240098240000123e+01 7.695589999999999975e+01 6.052190000000000225e+01
4.630201199999999773e+01 1.691245942879999831e+01 7.695629999999999882e+01 6.052230000000000132e+01
4.631077800000000622e+01 1.691251787519999894e+01 7.695699999999999363e+01 6.052259999999999707e+01
4.631954400000000049e+01 1.691254709839999748e+01 7.695730000000000359e+01 6.052289999999999992e+01
4.632831000000000188e+01 1.691260554479999811e+01 7.695780000000000598e+01 6.052309999999999945e+01
4.633707599999999616e+01 1.691266399119999875e+01 7.695810000000000173e+01 6.052329999999999899e+01
4.634584199999999754e+01 1.691269321439999729e+01 7.695850000000000080e+01 6.052349999999999852e+01
4.635460799999999892e+01 1.691275166080000147e+01 7.695869999999999322e+01 6.052360000000000184e+01
4.636337400000000031e+01 1.691281010719999855e+01 7.695910000000000650e+01 6.052380000000000138e+01
4.637214000000000169e+01 1.691286855359999919e+01 7.695919999999999561e+01 6.052389999999999759e+01
4.638090600000000308e+01 1.691289777679999773e+01 7.695959999999999468e+01 6.052400000000000091e+01
4.638967199999999735e+01 1.691295622319999836e+01 7.695969999999999800e+01 6.052409999999999712e+01
4.639843799999999874e+01 1.691301466959999900e+01 7.695999999999999375e+01 6.052420000000000044e+01
4.640720399999999302e+01 1.691304389279999754e+01 7.696009999999999707e+01 6.052420000000000044e+01
4.641597000000000151e+01 1.691310233920000172e+01 7.696040000000000703e+01 6.052429999999999666e+01
4.642473600000000289e+01 1.691316078559999880e+01 7.696049999999999613e+01 6.052439999999999998e+01
4.643350199999999717e+01 1.691319000880000090e+01 7.696080000000000609e+01 6.052439999999999998e+01
4.644226799999999855e+01 1.691324845519999798e+01 7.696089999999999520e+01 6.052450000000000330e+01
4.645103399999999993e+01 1.691330690159999861e+01 7.696110000000000184e+01 6.052450000000000330e+01
4.645980000000000132e+01 1.691333612479999715e+01 7.696120000000000516e+01 6.052450000000000330e+01
4.646856600000000270e+01 1.691345301759999842e+01 7.694679999999999609e+01 6.053009999999999735e+01
4.647733199999999698e+01 1.691351146399999905e+01 7.694589999999999463e+01 6.052740000000000009e+01
4.648609799999999836e+01 1.691354068720000114e+01 7.694490000000000407e+01 6.052609999999999957e+01
4.649486399999999975e+01 1.691359913359999823e+01 7.694519999999999982e+01 6.052579999999999671e+01
4.650363000000000113e+01 1.691362835680000032e+01 7.694549999999999557e+01 6.052570000000000050e+01
4.651239600000000252e+01 1.691368680319999740e+01 7.694620000000000459e+01 6.052579999999999671e+01
4.652116200000000390e+01 1.691374524959999803e+01 7.694670000000000698e+01 6.052570000000000050e+01
4.652992799999999818e+01 1.691377447280000013e+01 7.694719999999999516e+01 6.052590000000000003e+01
4.653869399999999956e+01 1.691383291919999721e+01 7.694759999999999422e+01 6.052590000000000003e+01
4.654745999999999384e+01 1.691389136560000139e+01 7.694799999999999329e+01 6.052590000000000003e+01
4.655622600000000233e+01 1.691392058879999638e+01 7.694840000000000657e+01 6.052590000000000003e+01
4.656499200000000371e+01 1.691397903520000057e+01 7.694870000000000232e+01 6.052600000000000335e+01
4.657375799999999799e+01 1.691403748159999765e+01 7.694899999999999807e+01 6.052600000000000335e+01
4.658252399999999938e+01 1.691409592799999828e+01 7.694920000000000471e+01 6.052600000000000335e+01
4.659129000000000076e+01 1.691412515120000037e+01 7.694950000000000045e+01 6.052600000000000335e+01
4.660005600000000214e+01 1.691418359759999746e+01 7.694970000000000709e+01 6.052600000000000335e+01
4.660882200000000353e+01 1.691424204399999809e+01 7.695000000000000284e+01 6.052609999999999957e+01
4.661758799999999781e+01 1.691427126720000018e+01 7.695010000000000616e+01 6.052600000000000335e+01
4.662635399999999919e+01 1.691432971360000082e+01 7.695040000000000191e+01 6.052600000000000335e+01
4.663512000000000057e+01 1.691438815999999790e+01 7.695050000000000523e+01 6.052600000000000335e+01
4.664388599999999485e+01 1.691441738319999999e+01 7.695069999999999766e+01 6.052600000000000335e+01
4.665265200000000334e+01 1.691447582959999707e+01 7.695090000000000430e+01 6.052600000000000335e+01
4.666141800000000472e+01 1.691453427600000126e+01 7.695109999999999673e+01 6.052600000000000335e+01
4.667018399999999900e+01 1.691456349919999980e+01 7.695120000000000005e+01 6.052600000000000335e+01
4.667895000000000039e+01 1.691462194560000043e+01 7.695140000000000668e+01 6.052590000000000003e+01
4.668771599999999466e+01 1.691482650799999732e+01 7.693689999999999429e+01 6.051579999999999870e+01
4.669648200000000315e+01 1.691485573119999941e+01 7.693600000000000705e+01 6.051559999999999917e+01
4.670524800000000454e+01 1.691491417760000004e+01 7.693479999999999563e+01 6.051650000000000063e+01
4.671401399999999882e+01 1.691494340079999859e+01 7.693519999999999470e+01 6.051729999999999876e+01
4.672278000000000020e+01 1.691500184719999922e+01 7.693540000000000134e+01 6.051820000000000022e+01
4.673154600000000158e+01 1.691503107039999776e+01 7.693619999999999948e+01 6.051890000000000214e+01
4.674031199999999586e+01 1.691508951679999839e+01 7.693659999999999854e+01 6.051950000000000074e+01
4.674907800000000435e+01 1.691511874000000049e+01 7.693729999999999336e+01 6.051989999999999981e+01
4.675784399999999863e+01 1.691517718639999757e+01 7.693750000000000000e+01 6.052020000000000266e+01
4.676661000000000001e+01 1.691523563280000175e+01 7.693810000000000571e+01 6.052049999999999841e+01
4.677537600000000140e+01 1.691526485599999674e+01 7.693829999999999814e+01 6.052069999999999794e+01
4.678414199999999568e+01 1.691532330240000093e+01 7.693869999999999720e+01 6.052100000000000080e+01
4.679290800000000417e+01 1.691538174879999801e+01 7.693890000000000384e+01 6.052109999999999701e+01
4.680167400000000555e+01 1.691541097200000010e+01 7.693930000000000291e+01 6.052129999999999654e+01
4.681043999999999983e+01 1.691546941840000073e+01 7.693940000000000623e+01 6.052139999999999986e+01
4.681920600000000121e+01 1.691552786479999781e+01 7.693970000000000198e+01 6.052150000000000318e+01
4.682797199999999549e+01 1.691555708799999991e+01 7.693989999999999441e+01 6.052159999999999940e+01
4.683673799999999687e+01 1.691561553439999699e+01 7.694020000000000437e+01 6.052159999999999940e+01
4.684550400000000536e+01 1.691567398080000117e+01 7.694029999999999347e+01 6.052170000000000272e+01
4.685426999999999964e+01 1.691570320399999972e+01 7.694060000000000343e+01 6.052179999999999893e+01
4.686303600000000102e+01 1.691576165040000035e+01 7.694070000000000675e+01 6.052179999999999893e+01
4.687180200000000241e+01 1.691582009679999743e+01 7.694089999999999918e+01 6.052190000000000225e+01
4.688056799999999669e+01 1.691584931999999952e+01 7.694110000000000582e+01 6.052190000000000225e+01
4.688933400000000518e+01 1.691590776640000016e+01 7.694129999999999825e+01 6.052199999999999847e+01
4.689809999999999945e+01 1.691593698959999870e+01 7.694140000000000157e+01 6.052199999999999847e+01
4.690686600000000084e+01 1.691619999839999977e+01 7.692640000000000100e+01 6.050769999999999982e+01
4.691563200000000222e+01 1.691619999839999977e+01 7.692549999999999955e+01 6.050759999999999650e+01
4.692439799999999650e+01 1.691622922159999831e+01 7.692449999999999477e+01 6.050880000000000081e+01
4.693316399999999788e+01 1.691628766799999894e+01 7.692489999999999384e+01 6.050970000000000226e+01
4.694193000000000637e+01 1.691631689119999749e+01 7.692520000000000380e+01 6.051080000000000325e+01
4.695069600000000065e+01 1.691637533760000167e+01 7.692589999999999861e+01 6.051160000000000139e+01
4.695946200000000204e+01 1.691643378399999875e+01 7.692640000000000100e+01 6.051230000000000331e+01
4.696822799999999631e+01 1.691646300720000085e+01 7.692690000000000339e+01 6.051270000000000238e+01
4.697699399999999770e+01 1.691652145359999793e+01 7.692730000000000246e+01 6.051310000000000144e+01
4.698576000000000619e+01 1.691655067680000002e+01 7.692780000000000484e+01 6.051339999999999719e+01
4.699452600000000047e+01 1.691660912319999710e+01 7.692810000000000059e+01 6.051370000000000005e+01
4.700329200000000185e+01 1.691666756959999773e+01 7.692839999999999634e+01 6.051380000000000337e+01
4.701205800000000323e+01 1.691669679279999983e+01 7.692870000000000630e+01 6.051400000000000290e+01
4.702082399999999751e+01 1.691675523919999691e+01 7.692900000000000205e+01 6.051409999999999911e+01
4.702958999999999889e+01 1.691681368560000109e+01 7.692919999999999447e+01 6.051429999999999865e+01
4.703835600000000028e+01 1.691684290879999608e+01 7.692950000000000443e+01 6.051429999999999865e+01
4.704712200000000166e+01 1.691690135520000027e+01 7.692969999999999686e+01 6.051449999999999818e+01
4.705588800000000305e+01 1.691693057839999881e+01 7.692990000000000350e+01 6.051449999999999818e+01
4.706465399999999732e+01 1.691698902479999944e+01 7.693009999999999593e+01 6.051460000000000150e+01
4.707341999999999871e+01 1.691704747120000007e+01 7.693030000000000257e+01 6.051460000000000150e+01
4.708218600000000720e+01 1.691707669439999862e+01 7.693049999999999500e+01 6.051469999999999771e+01
4.709095200000000148e+01 1.691713514079999925e+01 7.693070000000000164e+01 6.051469999999999771e+01
4.709971800000000286e+01 1.691716436400000134e+01 7.693089999999999407e+01 6.051469999999999771e+01
4.710848399999999714e+01 1.691722281039999842e+01 7.693099999999999739e+01 6.051469999999999771e+01
4.711724999999999852e+01 1.691728125679999906e+01 7.693120000000000402e+01 6.051480000000000103e+01
4.712601599999999991e+01 1.691748581919999950e+01 7.691559999999999775e+01 6.050849999999999795e+01
4.713478200000000129e+01 1.691751504239999804e+01 7.691469999999999629e+01 6.050789999999999935e+01
4.714354800000000267e+01 1.691754426560000013e+01 7.691360000000000241e+01 6.050889999999999702e+01
4.715231399999999695e+01 1.691760271200000076e+01 7.691410000000000480e+01 6.050979999999999848e+01
4.716107999999999834e+01 1.691763193519999930e+01 7.691429999999999723e+01 6.051069999999999993e+01
4.716984599999999972e+01 1.691769038159999994e+01 7.691509999999999536e+01 6.051140000000000185e+01
4.717861199999999400e+01 1.691771960480000203e+01 7.691549999999999443e+01 6.051189999999999714e+01
4.718737800000000249e+01 1.691777805119999911e+01 7.691610000000000014e+01 6.051239999999999952e+01
4.719614400000000387e+01 1.691780727440000121e+01 7.691639999999999588e+01 6.051270000000000238e+01
4.720490999999999815e+01 1.691786572079999829e+01 7.691689999999999827e+01 6.051299999999999812e+01
4.721367599999999953e+01 1.691792416719999892e+01 7.691719999999999402e+01 6.051319999999999766e+01
4.722244199999999381e+01 1.691795339040000101e+01 7.691759999999999309e+01 6.051350000000000051e+01
4.723120800000000230e+01 1.691801183679999809e+01 7.691779999999999973e+01 6.051359999999999673e+01
4.723997400000000368e+01 1.691804106000000019e+01 7.691819999999999879e+01 6.051380000000000337e+01
4.724873999999999796e+01 1.691809950639999727e+01 7.691830000000000211e+01 6.051389999999999958e+01
4.725750599999999935e+01 1.691815795280000145e+01 7.691859999999999786e+01 6.051400000000000290e+01
4.726627200000000073e+01 1.691818717599999644e+01 7.691880000000000450e+01 6.051409999999999911e+01
4.727503799999999501e+01 1.691824562240000063e+01 7.691910000000000025e+01 6.051420000000000243e+01
4.728380400000000350e+01 1.691827484559999917e+01 7.691920000000000357e+01 6.051429999999999865e+01
4.729256999999999778e+01 1.691833329199999980e+01 7.691949999999999932e+01 6.051429999999999865e+01
4.730133599999999916e+01 1.691839173840000043e+01 7.691960000000000264e+01 6.051440000000000197e+01
4.731010200000000054e+01 1.691842096159999898e+01 7.691989999999999839e+01 6.051440000000000197e+01
4.731886799999999482e+01 1.691847940799999961e+01 7.692000000000000171e+01 6.051449999999999818e+01
4.732763400000000331e+01 1.691850863120000170e+01 7.692019999999999413e+01 6.051449999999999818e+01
4.733640000000000470e+01 1.691856707759999878e+01 7.692029999999999745e+01 6.051449999999999818e+01
4.734516599999999897e+01 1.691877163999999922e+01 7.690479999999999450e+01 6.050829999999999842e+01
4.735393200000000036e+01 1.691880086319999776e+01 7.690389999999999304e+01 6.050750000000000028e+01
4.736269799999999464e+01 1.691883008639999986e+01 7.690290000000000248e+01 6.050840000000000174e+01
4.737146399999999602e+01 1.691885930960000195e+01 7.690330000000000155e+01 6.050919999999999987e+01
4.738023000000000451e+01 1.691891775599999903e+01 7.690359999999999729e+01 6.051010000000000133e+01
4.738899599999999879e+01 1.691894697920000112e+01 7.690430000000000632e+01 6.051069999999999993e+01
4.739776200000000017e+01 1.691900542559999820e+01 7.690479999999999450e+01 6.051129999999999853e+01
4.740652800000000155e+01 1.691906387199999884e+01 7.690529999999999688e+01 6.051160000000000139e+01
4.741529399999999583e+01 1.691909309519999738e+01 7.690569999999999595e+01 6.051200000000000045e+01
4.742406000000000432e+01 1.691915154159999801e+01 7.690609999999999502e+01 6.051219999999999999e+01
4.743282599999999860e+01 1.691918076480000011e+01 7.690649999999999409e+01 6.051239999999999952e+01
4.744159199999999998e+01 1.691923921119999719e+01 7.690680000000000405e+01 6.051259999999999906e+01
4.745035800000000137e+01 1.691929765760000137e+01 7.690709999999999980e+01 6.051279999999999859e+01
4.745912399999999565e+01 1.691932688079999636e+01 7.690730000000000643e+01 6.051290000000000191e+01
4.746788999999999703e+01 1.691938532720000055e+01 7.690760000000000218e+01 6.051299999999999812e+01
4.747665600000000552e+01 1.691941455039999909e+01 7.690779999999999461e+01 6.051310000000000144e+01
4.748542199999999980e+01 1.691947299679999972e+01 7.690810000000000457e+01 6.051319999999999766e+01
4.749418800000000118e+01 1.691950221999999826e+01 7.690829999999999700e+01 6.051319999999999766e+01
4.750295399999999546e+01 1.691956066639999889e+01 7.690850000000000364e+01 6.051330000000000098e+01
4.751171999999999684e+01 1.691961911279999953e+01 7.690869999999999607e+01 6.051339999999999719e+01
4.752048600000000533e+01 1.691964833600000162e+01 7.690890000000000271e+01 6.051339999999999719e+01
4.752925199999999961e+01 1.691970678239999870e+01 7.690909999999999513e+01 6.051350000000000051e+01
4.753801800000000100e+01 1.691973600560000079e+01 7.690930000000000177e+01 6.051350000000000051e+01
4.754678400000000238e+01 1.691979445199999788e+01 7.690940000000000509e+01 6.051350000000000051e+01
4.755554999999999666e+01 1.691982367519999997e+01 7.690959999999999752e+01 6.051359999999999673e+01
4.756431599999999804e+01 1.691999901439999832e+01 7.689379999999999882e+01 6.051239999999999952e+01
4.757308199999999943e+01 1.692002823759999686e+01 7.689300000000000068e+01 6.051069999999999993e+01
4.758184800000000081e+01 1.692005746079999895e+01 7.689190000000000680e+01 6.051050000000000040e+01
4.759061400000000219e+01 1.692011590719999958e+01 7.689230000000000587e+01 6.051089999999999947e+01
4.759937999999999647e+01 1.692014513039999812e+01 7.689249999999999829e+01 6.051129999999999853e+01
4.760814599999999785e+01 1.692020357679999876e+01 7.689329999999999643e+01 6.051169999999999760e+01
4.761691200000000634e+01 1.692023279999999730e+01 7.689369999999999550e+01 6.051200000000000045e+01
4.762567800000000062e+01 1.692029124639999793e+01 7.689430000000000121e+01 6.051230000000000331e+01
4.763444400000000201e+01 1.692032046960000002e+01 7.689459999999999695e+01 6.051250000000000284e+01
4.764320999999999628e+01 1.692037891600000066e+01 7.689509999999999934e+01 6.051270000000000238e+01
4.765197599999999767e+01 1.692040813919999920e+01 7.689539999999999509e+01 6.051279999999999859e+01
4.766074199999999905e+01 1.692046658559999983e+01 7.689579999999999416e+01 6.051299999999999812e+01
4.766950800000000044e+01 1.692049580879999837e+01 7.689600000000000080e+01 6.051310000000000144e+01
4.767827400000000182e+01 1.692055425519999901e+01 7.689639999999999986e+01 6.051319999999999766e+01
4.768704000000000320e+01 1.692061270159999964e+01 7.689650000000000318e+01 6.051330000000000098e+01
4.769580599999999748e+01 1.692064192480000173e+01 7.689679999999999893e+01 6.051339999999999719e+01
4.770457199999999887e+01 1.692070037119999881e+01 7.689700000000000557e+01 6.051350000000000051e+01
4.771333800000000025e+01 1.692072959440000091e+01 7.689730000000000132e+01 6.051350000000000051e+01
4.772210400000000163e+01 1.692078804079999799e+01 7.689740000000000464e+01 6.051359999999999673e+01
4.773087000000000302e+01 1.692081726400000008e+01 7.689770000000000039e+01 6.051359999999999673e+01
4.773963599999999730e+01 1.692087571040000071e+01 7.689780000000000371e+01 6.051370000000000005e+01
4.774840199999999868e+01 1.692090493359999925e+01 7.689809999999999945e+01 6.051370000000000005e+01
4.775716800000000006e+01 1.692096337999999989e+01 7.689820000000000277e+01 6.051370000000000005e+01
4.776593400000000145e+01 1.692099260320000198e+01 7.689839999999999520e+01 6.051380000000000337e+01
4.777470000000000283e+01 1.692105104959999906e+01 7.689860000000000184e+01 6.051380000000000337e+01
4.778346599999999711e+01 1.692122638880000096e+01 7.689140000000000441e+01 6.051080000000000325e+01
4.779223199999999849e+01 1.692125561199999950e+01 7.689050000000000296e+01 6.050939999999999941e+01
4.780099799999999988e+01 1.692128483519999804e+01 7.688960000000000150e+01 6.050970000000000226e+01
4.780976400000000126e+01 1.692134328160000223e+01 7.688989999999999725e+01 6.051019999999999754e+01
4.781853000000000264e+01 1.692137250479999722e+01 7.689019999999999300e+01 6.051059999999999661e+01
4.782729600000000403e+01 1.692140172799999931e+01 7.689069999999999538e+01 6.051100000000000279e+01
4.783606199999999831e+01 1.692146017439999639e+01 7.689109999999999445e+01 6.051129999999999853e+01
4.784482799999999969e+01 1.692151862080000058e+01 7.689149999999999352e+01 6.051160000000000139e+01
4.785359399999999397e+01 1.692154784399999912e+01 7.689180000000000348e+01 6.051180000000000092e+01
4.786236000000000246e+01 1.692160629039999975e+01 7.689209999999999923e+01 6.051200000000000045e+01
4.787112600000000384e+01 1.692163551359999829e+01 7.689230000000000587e+01 6.051219999999999999e+01
4.787989199999999812e+01 1.692169395999999892e+01 7.689249999999999829e+01 6.051239999999999952e+01
4.788865799999999950e+01 1.692172318319999746e+01 7.689270000000000493e+01 6.051259999999999906e+01
4.789742400000000089e+01 1.692178162960000165e+01 7.689289999999999736e+01 6.051270000000000238e+01
4.790619000000000227e+01 1.692181085279999664e+01 7.689300000000000068e+01 6.051279999999999859e+01
4.791495600000000366e+01 1.692186929920000082e+01 7.689310000000000400e+01 6.051290000000000191e+01
4.792372199999999793e+01 1.692189852239999937e+01 7.689329999999999643e+01 6.051299999999999812e+01
4.793248799999999932e+01 1.692195696880000000e+01 7.689329999999999643e+01 6.051310000000000144e+01
4.794125400000000070e+01 1.692198619199999854e+01 7.689350000000000307e+01 6.051319999999999766e+01
4.795001999999999498e+01 1.692204463839999917e+01 7.689350000000000307e+01 6.051319999999999766e+01
4.795878600000000347e+01 1.692207386159999771e+01 7.689360000000000639e+01 6.051330000000000098e+01
4.796755200000000485e+01 1.692213230800000190e+01 7.689369999999999550e+01 6.051339999999999719e+01
4.797631799999999913e+01 1.692216153119999689e+01 7.689379999999999882e+01 6.051339999999999719e+01
4.798508400000000051e+01 1.692221997760000107e+01 7.689379999999999882e+01 6.051350000000000051e+01
4.799384999999999479e+01 1.692227842399999815e+01 7.689390000000000214e+01 6.051350000000000051e+01
4.800261600000000328e+01 1.692245376320000005e+01 7.689019999999999300e+01 6.051059999999999661e+01
4.801138200000000467e+01 1.692245376320000005e+01 7.688960000000000150e+01 6.050919999999999987e+01
4.802014799999999894e+01 1.692251220959999714e+01 7.688859999999999673e+01 6.050939999999999941e+01
4.802891400000000033e+01 1.692254143279999923e+01 7.688899999999999579e+01 6.050990000000000180e+01
4.803768000000000171e+01 1.692259987919999631e+01 7.688920000000000243e+01 6.051030000000000086e+01
4.804644599999999599e+01 1.692262910239999840e+01 7.688979999999999393e+01 6.051069999999999993e+01
4.805521200000000448e+01 1.692268754879999904e+01 7.689010000000000389e+01 6.051100000000000279e+01
4.806397799999999876e+01 1.692271677199999758e+01 7.689060000000000628e+01 6.051120000000000232e+01
4.807274400000000014e+01 1.692277521839999821e+01 7.689079999999999870e+01 6.051140000000000185e+01
4.808151000000000153e+01 1.692280444160000030e+01 7.689119999999999777e+01 6.051160000000000139e+01
4.809027599999999580e+01 1.692286288799999738e+01 7.689140000000000441e+01 6.051169999999999760e+01
4.809904200000000429e+01 1.692289211119999948e+01 7.689159999999999684e+01 6.051189999999999714e+01
4.810780800000000568e+01 1.692295055759999656e+01 7.689170000000000016e+01 6.051200000000000045e+01
4.811657399999999996e+01 1.692297978079999865e+01 7.689199999999999591e+01 6.051209999999999667e+01
4.812534000000000134e+01 1.692303822719999928e+01 7.689199999999999591e+01 6.051219999999999999e+01
4.813410599999999562e+01 1.692306745039999782e+01 7.689220000000000255e+01 6.051219999999999999e+01
4.814287199999999700e+01 1.692312589679999846e+01 7.689230000000000587e+01 6.051230000000000331e+01
4.815163800000000549e+01 1.692315511999999700e+01 7.689239999999999498e+01 6.051239999999999952e+01
4.816040399999999977e+01 1.692321356639999763e+01 7.689249999999999829e+01 6.051239999999999952e+01
4.816917000000000115e+01 1.692324278959999972e+01 7.689260000000000161e+01 6.051250000000000284e+01
4.817793600000000254e+01 1.692330123599999681e+01 7.689260000000000161e+01 6.051250000000000284e+01
4.818670199999999681e+01 1.692333045919999890e+01 7.689270000000000493e+01 6.051259999999999906e+01
4.819546800000000530e+01 1.692338890559999953e+01 7.689279999999999404e+01 6.051259999999999906e+01
4.820423399999999958e+01 1.692341812879999807e+01 7.689279999999999404e+01 6.051270000000000238e+01
4.821300000000000097e+01 1.692347657519999871e+01 7.689289999999999736e+01 6.051270000000000238e+01
4.822176600000000235e+01 1.692365191440000061e+01 7.688960000000000150e+01 6.050939999999999941e+01
4.823053199999999663e+01 1.692365191440000061e+01 7.688890000000000668e+01 6.050809999999999889e+01
4.823929799999999801e+01 1.692371036080000124e+01 7.688790000000000191e+01 6.050809999999999889e+01
4.824806399999999940e+01 1.692373958399999978e+01 7.688819999999999766e+01 6.050849999999999795e+01
4.825683000000000078e+01 1.692376880719999832e+01 7.688840000000000430e+01 6.050900000000000034e+01
4.826559600000000216e+01 1.692382725359999895e+01 7.688890000000000668e+01 6.050939999999999941e+01
4.827436199999999644e+01 1.692385647679999749e+01 7.688930000000000575e+01 6.050979999999999848e+01
4.828312799999999783e+01 1.692391492320000168e+01 7.688970000000000482e+01 6.051010000000000133e+01
4.829189400000000632e+01 1.692394414639999667e+01 7.689000000000000057e+01 6.051030000000000086e+01
4.830066000000000059e+01 1.692400259280000085e+01 7.689029999999999632e+01 6.051050000000000040e+01
4.830942600000000198e+01 1.692403181599999940e+01 7.689050000000000296e+01 6.051069999999999993e+01
4.831819199999999626e+01 1.692409026240000003e+01 7.689069999999999538e+01 6.051080000000000325e+01
4.832695799999999764e+01 1.692411948559999857e+01 7.689090000000000202e+01 6.051089999999999947e+01
4.833572399999999902e+01 1.692417793199999920e+01 7.689100000000000534e+01 6.051100000000000279e+01
4.834449000000000041e+01 1.692420715519999774e+01 7.689119999999999777e+01 6.051109999999999900e+01
4.835325600000000179e+01 1.692426560160000193e+01 7.689130000000000109e+01 6.051120000000000232e+01
4.836202200000000317e+01 1.692429482479999692e+01 7.689140000000000441e+01 6.051129999999999853e+01
4.837078799999999745e+01 1.692435327120000110e+01 7.689149999999999352e+01 6.051129999999999853e+01
4.837955399999999884e+01 1.692438249439999964e+01 7.689159999999999684e+01 6.051140000000000185e+01
4.838831999999999312e+01 1.692444094080000028e+01 7.689159999999999684e+01 6.051140000000000185e+01
4.839708600000000160e+01 1.692447016399999882e+01 7.689170000000000016e+01 6.051149999999999807e+01
4.840585200000000299e+01 1.692452861039999945e+01 7.689180000000000348e+01 6.051149999999999807e+01
4.841461799999999727e+01 1.692455783359999799e+01 7.689180000000000348e+01 6.051160000000000139e+01
4.842338399999999865e+01 1.692461628000000218e+01 7.689190000000000680e+01 6.051160000000000139e+01
4.843215000000000003e+01 1.692464550319999717e+01 7.689199999999999591e+01 6.051160000000000139e+01
4.844091600000000142e+01 1.692482084239999907e+01 7.688809999999999434e+01 6.050840000000000174e+01
4.844968200000000280e+01 1.692482084239999907e+01 7.688720000000000709e+01 6.050710000000000122e+01
4.845844799999999708e+01 1.692485006559999761e+01 7.688620000000000232e+01 6.050710000000000122e+01
4.846721399999999846e+01 1.692490851199999824e+01 7.688649999999999807e+01 6.050750000000000028e+01
4.847597999999999985e+01 1.692493773520000033e+01 7.688670000000000471e+01 6.050789999999999935e+01
4.848474599999999413e+01 1.692499618159999741e+01 7.688729999999999620e+01 6.050829999999999842e+01
4.849351200000000262e+01 1.692502540479999951e+01 7.688760000000000616e+01 6.050860000000000127e+01
4.850227800000000400e+01 1.692508385119999659e+01 7.688809999999999434e+01 6.050889999999999702e+01
4.851104399999999828e+01 1.692511307439999868e+01 7.688830000000000098e+01 6.050909999999999656e+01
4.851980999999999966e+01 1.692514229760000077e+01 7.688859999999999673e+01 6.050930000000000319e+01
4.852857599999999394e+01 1.692520074399999785e+01 7.688880000000000337e+01 6.050939999999999941e+01
4.853734200000000243e+01 1.692522996719999995e+01 7.688899999999999579e+01 6.050959999999999894e+01
4.854610800000000381e+01 1.692528841360000058e+01 7.688909999999999911e+01 6.050970000000000226e+01
4.855487399999999809e+01 1.692531763679999912e+01 7.688939999999999486e+01 6.050979999999999848e+01
4.856363999999999947e+01 1.692537608319999975e+01 7.688939999999999486e+01 6.050990000000000180e+01
4.857240600000000086e+01 1.692540530640000185e+01 7.688960000000000150e+01 6.050999999999999801e+01
4.858117199999999514e+01 1.692546375279999893e+01 7.688960000000000150e+01 6.050999999999999801e+01
4.858993800000000363e+01 1.692549297600000102e+01 7.688979999999999393e+01 6.051010000000000133e+01
4.859870399999999790e+01 1.692555142239999810e+01 7.688979999999999393e+01 6.051010000000000133e+01
4.860746999999999929e+01 1.692558064560000020e+01 7.688989999999999725e+01 6.051019999999999754e+01
4.861623600000000067e+01 1.692563909199999728e+01 7.689000000000000057e+01 6.051019999999999754e+01
4.862500199999999495e+01 1.692566831519999937e+01 7.689010000000000389e+01 6.051030000000000086e+01
4.863376800000000344e+01 1.692569753839999791e+01 7.689010000000000389e+01 6.051030000000000086e+01
4.864253400000000482e+01 1.692575598479999854e+01 7.689019999999999300e+01 6.051039999999999708e+01
4.865129999999999910e+01 1.692578520799999708e+01 7.689019999999999300e+01 6.051039999999999708e+01
4.866006600000000049e+01 1.692596054719999898e+01 7.688779999999999859e+01 6.050690000000000168e+01
4.866883199999999476e+01 1.692598977039999752e+01 7.688700000000000045e+01 6.050560000000000116e+01
4.867759799999999615e+01 1.692601899359999962e+01 7.688599999999999568e+01 6.050560000000000116e+01
4.868636400000000464e+01 1.692604821679999816e+01 7.688630000000000564e+01 6.050600000000000023e+01
4.869512999999999892e+01 1.692607744000000025e+01 7.688649999999999807e+01 6.050639999999999930e+01
4.870389600000000030e+01 1.692613588639999733e+01 7.688710000000000377e+01 6.050679999999999836e+01
4.871266200000000168e+01 1.692616510959999943e+01 7.688750000000000284e+01 6.050719999999999743e+01
4.872142799999999596e+01 1.692622355599999651e+01 7.688790000000000191e+01 6.050750000000000028e+01
4.873019400000000445e+01 1.692625277919999860e+01 7.688819999999999766e+01 6.050769999999999982e+01
4.873895999999999873e+01 1.692631122559999923e+01 7.688849999999999341e+01 6.050789999999999935e+01
4.874772600000000011e+01 1.692634044879999777e+01 7.688870000000000005e+01 6.050800000000000267e+01
4.875649200000000150e+01 1.692636967199999987e+01 7.688890000000000668e+01 6.050820000000000221e+01
4.876525799999999577e+01 1.692642811839999695e+01 7.688899999999999579e+01 6.050829999999999842e+01
4.877402399999999716e+01 1.692645734159999904e+01 7.688920000000000243e+01 6.050840000000000174e+01
4.878279000000000565e+01 1.692651578799999967e+01 7.688930000000000575e+01 6.050849999999999795e+01
4.879155599999999993e+01 1.692654501119999821e+01 7.688939999999999486e+01 6.050849999999999795e+01
4.880032200000000131e+01 1.692660345759999885e+01 7.688949999999999818e+01 6.050860000000000127e+01
4.880908799999999559e+01 1.692663268080000094e+01 7.688960000000000150e+01 6.050869999999999749e+01
4.881785399999999697e+01 1.692669112719999802e+01 7.688970000000000482e+01 6.050869999999999749e+01
4.882662000000000546e+01 1.692672035040000011e+01 7.688970000000000482e+01 6.050880000000000081e+01
4.883538599999999974e+01 1.692674957359999866e+01 7.688979999999999393e+01 6.050880000000000081e+01
4.884415200000000112e+01 1.692680801999999929e+01 7.688989999999999725e+01 6.050880000000000081e+01
4.885291800000000251e+01 1.692683724320000138e+01 7.688989999999999725e+01 6.050889999999999702e+01
4.886168399999999679e+01 1.692689568959999846e+01 7.689000000000000057e+01 6.050889999999999702e+01
4.887044999999999817e+01 1.692692491280000056e+01 7.689000000000000057e+01 6.050900000000000034e+01
4.887921599999999955e+01 1.692704180559999827e+01 7.688700000000000045e+01 6.051319999999999766e+01
4.888798200000000094e+01 1.692707102880000036e+01 7.688630000000000564e+01 6.051120000000000232e+01
4.889674800000000232e+01 1.692710025200000246e+01 7.688530000000000086e+01 6.051030000000000086e+01
4.890551399999999660e+01 1.692712947519999744e+01 7.688569999999999993e+01 6.051030000000000086e+01
4.891427999999999798e+01 1.692715869839999954e+01 7.688590000000000657e+01 6.051030000000000086e+01
4.892304600000000647e+01 1.692721714479999662e+01 7.688649999999999807e+01 6.051059999999999661e+01
4.893181200000000075e+01 1.692724636799999871e+01 7.688679999999999382e+01 6.051069999999999993e+01
4.894057800000000213e+01 1.692730481439999934e+01 7.688729999999999620e+01 6.051089999999999947e+01
4.894934399999999641e+01 1.692733403759999788e+01 7.688760000000000616e+01 6.051100000000000279e+01
4.895810999999999780e+01 1.692739248399999852e+01 7.688790000000000191e+01 6.051120000000000232e+01
4.896687599999999918e+01 1.692742170720000061e+01 7.688809999999999434e+01 6.051120000000000232e+01
4.897564200000000056e+01 1.692745093039999915e+01 7.688830000000000098e+01 6.051140000000000185e+01
4.898440800000000195e+01 1.692750937679999979e+01 7.688840000000000430e+01 6.051140000000000185e+01
4.899317400000000333e+01 1.692753860000000188e+01 7.688870000000000005e+01 6.051149999999999807e+01
4.900193999999999761e+01 1.692759704639999896e+01 7.688870000000000005e+01 6.051160000000000139e+01
4.901070599999999899e+01 1.692762626960000105e+01 7.688890000000000668e+01 6.051169999999999760e+01
4.901947200000000038e+01 1.692765549279999959e+01 7.688890000000000668e+01 6.051169999999999760e+01
4.902823800000000176e+01 1.692771393920000023e+01 7.688909999999999911e+01 6.051180000000000092e+01
4.903700400000000315e+01 1.692774316239999877e+01 7.688909999999999911e+01 6.051180000000000092e+01
4.904576999999999742e+01 1.692780160879999940e+01 7.688920000000000243e+01 6.051189999999999714e+01
4.905453599999999881e+01 1.692783083199999794e+01 7.688930000000000575e+01 6.051189999999999714e+01
4.906330200000000730e+01 1.692786005520000003e+01 7.688939999999999486e+01 6.051189999999999714e+01
4.907206800000000158e+01 1.692791850159999711e+01 7.688939999999999486e+01 6.051189999999999714e+01
4.908083400000000296e+01 1.692794772479999921e+01 7.688949999999999818e+01 6.051200000000000045e+01
4.908959999999999724e+01 1.692800617119999629e+01 7.688949999999999818e+01 6.051200000000000045e+01
4.909836599999999862e+01 1.692815228719999965e+01 7.688689999999999714e+01 6.050379999999999825e+01
4.910713200000000001e+01 1.692818151039999819e+01 7.688620000000000232e+01 6.050339999999999918e+01
4.911589800000000139e+01 1.692821073360000028e+01 7.688519999999999754e+01 6.050390000000000157e+01
4.912466400000000277e+01 1.692823995679999882e+01 7.688549999999999329e+01 6.050439999999999685e+01
4.913343000000000416e+01 1.692829840319999946e+01 7.688559999999999661e+01 6.050509999999999877e+01
4.914219599999999843e+01 1.692832762640000155e+01 7.688609999999999900e+01 6.050560000000000116e+01
4.915096199999999982e+01 1.692835684959999654e+01 7.688639999999999475e+01 6.050600000000000023e+01
4.915972799999999410e+01 1.692841529600000072e+01 7.688679999999999382e+01 6.050630000000000308e+01
4.916849400000000259e+01 1.692844451919999926e+01 7.688700000000000045e+01 6.050659999999999883e+01
4.917726000000000397e+01 1.692850296559999990e+01 7.688729999999999620e+01 6.050679999999999836e+01
4.918602599999999825e+01 1.692853218879999844e+01 7.688750000000000284e+01 6.050699999999999790e+01
4.919479199999999963e+01 1.692856141200000053e+01 7.688760000000000616e+01 6.050710000000000122e+01
4.920355800000000102e+01 1.692861985839999761e+01 7.688779999999999859e+01 6.050730000000000075e+01
4.921232400000000240e+01 1.692864908159999970e+01 7.688790000000000191e+01 6.050739999999999696e+01
4.922109000000000378e+01 1.692867830480000180e+01 7.688800000000000523e+01 6.050750000000000028e+01
4.922985599999999806e+01 1.692873675119999888e+01 7.688809999999999434e+01 6.050759999999999650e+01
4.923862199999999945e+01 1.692876597440000097e+01 7.688819999999999766e+01 6.050759999999999650e+01
4.924738800000000083e+01 1.692879519759999596e+01 7.688830000000000098e+01 6.050769999999999982e+01
4.925615399999999511e+01 1.692885364400000014e+01 7.688840000000000430e+01 6.050780000000000314e+01
4.926492000000000360e+01 1.692888286719999869e+01 7.688840000000000430e+01 6.050780000000000314e+01
4.927368600000000498e+01 1.692894131359999932e+01 7.688849999999999341e+01 6.050789999999999935e+01
4.928245199999999926e+01 1.692897053679999786e+01 7.688849999999999341e+01 6.050789999999999935e+01
4.929121800000000064e+01 1.692899975999999995e+01 7.688859999999999673e+01 6.050800000000000267e+01
4.929998399999999492e+01 1.692905820639999703e+01 7.688859999999999673e+01 6.050800000000000267e+01
4.930875000000000341e+01 1.692908742959999913e+01 7.688870000000000005e+01 6.050800000000000267e+01
4.931751600000000479e+01 1.692923354559999893e+01 7.688630000000000564e+01 6.049819999999999709e+01
4.932628199999999907e+01 1.692926276879999747e+01 7.688569999999999993e+01 6.049750000000000227e+01
4.933504800000000046e+01 1.692929199199999957e+01 7.688460000000000605e+01 6.049770000000000181e+01
4.934381399999999473e+01 1.692932121519999811e+01 7.688490000000000180e+01 6.049819999999999709e+01
4.935257999999999612e+01 1.692935043840000020e+01 7.688500000000000512e+01 6.049869999999999948e+01
4.936134600000000461e+01 1.692940888479999728e+01 7.688549999999999329e+01 6.049920000000000186e+01
4.937011199999999889e+01 1.692943810799999937e+01 7.688580000000000325e+01 6.049949999999999761e+01
4.937887800000000027e+01 1.692946733120000147e+01 7.688620000000000232e+01 6.049989999999999668e+01
4.938764400000000165e+01 1.692952577759999855e+01 7.688639999999999475e+01 6.050010000000000332e+01
4.939640999999999593e+01 1.692955500080000064e+01 7.688670000000000471e+01 6.050039999999999907e+01
4.940517600000000442e+01 1.692958422399999918e+01 7.688679999999999382e+01 6.050050000000000239e+01
4.941394199999999870e+01 1.692964267039999982e+01 7.688700000000000045e+01 6.050070000000000192e+01
4.942270800000000008e+01 1.692967189359999836e+01 7.688710000000000377e+01 6.050090000000000146e+01
4.943147400000000147e+01 1.692970111679999690e+01 7.688729999999999620e+01 6.050099999999999767e+01
4.944023999999999575e+01 1.692975956320000108e+01 7.688739999999999952e+01 6.050110000000000099e+01
4.944900599999999713e+01 1.692978878639999962e+01 7.688750000000000284e+01 6.050130000000000052e+01
4.945777200000000562e+01 1.692981800959999816e+01 7.688760000000000616e+01 6.050139999999999674e+01
4.946653799999999990e+01 1.692987645599999880e+01 7.688769999999999527e+01 6.050150000000000006e+01
4.947530400000000128e+01 1.692990567920000089e+01 7.688769999999999527e+01 6.050160000000000338e+01
4.948406999999999556e+01 1.692993490239999943e+01 7.688779999999999859e+01 6.050169999999999959e+01
4.949283599999999694e+01 1.692999334880000006e+01 7.688790000000000191e+01 6.050169999999999959e+01
4.950160200000000543e+01 1.693002257200000216e+01 7.688800000000000523e+01 6.050180000000000291e+01
4.951036799999999971e+01 1.693005179519999714e+01 7.688800000000000523e+01 6.050189999999999912e+01
4.951913400000000109e+01 1.693011024160000133e+01 7.688809999999999434e+01 6.050200000000000244e+01
4.952790000000000248e+01 1.693013946479999987e+01 7.688809999999999434e+01 6.050200000000000244e+01
4.953666599999999676e+01 1.693028558079999968e+01 7.688580000000000325e+01 6.049389999999999645e+01
4.954543199999999814e+01 1.693028558079999968e+01 7.688509999999999422e+01 6.049280000000000257e+01
4.955419799999999952e+01 1.693034402720000031e+01 7.688410000000000366e+01 6.049280000000000257e+01
4.956296400000000091e+01 1.693037325039999885e+01 7.688429999999999609e+01 6.049300000000000210e+01
4.957173000000000229e+01 1.693040247359999739e+01 7.688450000000000273e+01 6.049340000000000117e+01
4.958049599999999657e+01 1.693043169679999949e+01 7.688490000000000180e+01 6.049380000000000024e+01
4.958926199999999795e+01 1.693049014319999657e+01 7.688519999999999754e+01 6.049410000000000309e+01
4.959802800000000644e+01 1.693051936639999866e+01 7.688559999999999661e+01 6.049439999999999884e+01
4.960679400000000072e+01 1.693054858960000075e+01 7.688580000000000325e+01 6.049459999999999837e+01
4.961556000000000211e+01 1.693060703599999783e+01 7.688609999999999900e+01 6.049479999999999791e+01
4.962432599999999638e+01 1.693063625919999993e+01 7.688620000000000232e+01 6.049499999999999744e+01
4.963309199999999777e+01 1.693066548239999847e+01 7.688639999999999475e+01 6.049510000000000076e+01
4.964185799999999915e+01 1.693069470560000056e+01 7.688649999999999807e+01 6.049530000000000030e+01
4.965062400000000054e+01 1.693075315199999764e+01 7.688670000000000471e+01 6.049539999999999651e+01
4.965939000000000192e+01 1.693078237519999973e+01 7.688679999999999382e+01 6.049549999999999983e+01
4.966815600000000330e+01 1.693081159840000183e+01 7.688689999999999714e+01 6.049560000000000315e+01
4.967692199999999758e+01 1.693087004479999891e+01 7.688700000000000045e+01 6.049569999999999936e+01
4.968568799999999896e+01 1.693089926800000100e+01 7.688700000000000045e+01 6.049580000000000268e+01
4.969445399999999324e+01 1.693092849119999954e+01 7.688710000000000377e+01 6.049589999999999890e+01
4.970322000000000173e+01 1.693098693760000018e+01 7.688720000000000709e+01 6.049600000000000222e+01
4.971198600000000312e+01 1.693101616079999872e+01 7.688729999999999620e+01 6.049609999999999843e+01
4.972075199999999739e+01 1.693104538400000081e+01 7.688729999999999620e+01 6.049620000000000175e+01
4.972951799999999878e+01 1.693107460719999935e+01 7.688739999999999952e+01 6.049620000000000175e+01
4.973828400000000016e+01 1.693113305359999998e+01 7.688739999999999952e+01 6.049629999999999797e+01
4.974705000000000155e+01 1.693116227679999852e+01 7.688750000000000284e+01 6.049640000000000128e+01
4.975581600000000293e+01 1.693127916959999624e+01 7.688549999999999329e+01 6.048930000000000007e+01
4.976458199999999721e+01 1.693130839279999833e+01 7.688479999999999848e+01 6.048810000000000286e+01
4.977334799999999859e+01 1.693133761600000042e+01 7.688370000000000459e+01 6.048799999999999955e+01
4.978211399999999998e+01 1.693136683919999896e+01 7.688389999999999702e+01 6.048819999999999908e+01
4.979087999999999425e+01 1.693142528559999960e+01 7.688389999999999702e+01 6.048850000000000193e+01
4.979964600000000274e+01 1.693145450879999814e+01 7.688439999999999941e+01 6.048879999999999768e+01
4.980841200000000413e+01 1.693148373200000023e+01 7.688460000000000605e+01 6.048910000000000053e+01
4.981717799999999841e+01 1.693151295519999877e+01 7.688500000000000512e+01 6.048940000000000339e+01
4.982594399999999979e+01 1.693157140159999940e+01 7.688509999999999422e+01 6.048949999999999960e+01
4.983470999999999407e+01 1.693160062480000150e+01 7.688540000000000418e+01 6.048980000000000246e+01
4.984347600000000256e+01 1.693162984799999649e+01 7.688549999999999329e+01 6.048989999999999867e+01
4.985224200000000394e+01 1.693168829440000067e+01 7.688569999999999993e+01 6.049009999999999820e+01
4.986100799999999822e+01 1.693171751759999921e+01 7.688580000000000325e+01 6.049020000000000152e+01
4.986977399999999960e+01 1.693174674079999775e+01 7.688599999999999568e+01 6.049029999999999774e+01
4.987854000000000099e+01 1.693177596399999985e+01 7.688599999999999568e+01 6.049040000000000106e+01
4.988730599999999527e+01 1.693183441040000048e+01 7.688620000000000232e+01 6.049060000000000059e+01
4.989607200000000375e+01 1.693186363359999902e+01 7.688620000000000232e+01 6.049060000000000059e+01
4.990483799999999803e+01 1.693189285679999756e+01 7.688630000000000564e+01 6.049080000000000013e+01
4.991360399999999942e+01 1.693195130320000175e+01 7.688630000000000564e+01 6.049080000000000013e+01
4.992237000000000080e+01 1.693198052639999673e+01 7.688639999999999475e+01 6.049090000000000344e+01
4.993113599999999508e+01 1.693200974959999883e+01 7.688649999999999807e+01 6.049099999999999966e+01
4.993990200000000357e+01 1.693203897280000092e+01 7.688660000000000139e+01 6.049110000000000298e+01
4.994866800000000495e+01 1.693209741919999800e+01 7.688660000000000139e+01 6.049110000000000298e+01
4.995743399999999923e+01 1.693212664240000009e+01 7.688660000000000139e+01 6.049119999999999919e+01
4.996620000000000061e+01 1.693215586559999863e+01 7.688670000000000471e+01 6.049130000000000251e+01
4.997496599999999489e+01 1.693227275839999990e+01 7.688500000000000512e+01 6.048680000000000234e+01
4.998373199999999628e+01 1.693230198159999844e+01 7.688429999999999609e+01 6.048550000000000182e+01
4.999249800000000477e+01 1.693233120479999698e+01 7.688330000000000553e+01 6.048510000000000275e+01
5.000126399999999904e+01 1.693236042799999908e+01 7.688339999999999463e+01 6.048519999999999897e+01
5.001003000000000043e+01 1.693238965120000117e+01 7.688339999999999463e+01 6.048539999999999850e+01
5.001879600000000181e+01 1.693244809759999825e+01 7.688379999999999370e+01 6.048559999999999803e+01
5.002756199999999609e+01 1.693247732080000034e+01 7.688410000000000366e+01 6.048579999999999757e+01
5.003632800000000458e+01 1.693250654399999888e+01 7.688439999999999941e+01 6.048599999999999710e+01
5.004509399999999886e+01 1.693253576719999742e+01 7.688460000000000605e+01 6.048610000000000042e+01
5.005386000000000024e+01 1.693259421359999806e+01 7.688479999999999848e+01 6.048629999999999995e+01
5.006262600000000162e+01 1.693262343680000015e+01 7.688490000000000180e+01 6.048640000000000327e+01
5.007139199999999590e+01 1.693265265999999869e+01 7.688509999999999422e+01 6.048649999999999949e+01
5.008015799999999729e+01 1.693271110639999932e+01 7.688519999999999754e+01 6.048660000000000281e+01
5.008892400000000578e+01 1.693274032960000142e+01 7.688530000000000086e+01 6.048669999999999902e+01
5.009769000000000005e+01 1.693276955279999996e+01 7.688549999999999329e+01 6.048680000000000234e+01
5.010645600000000144e+01 1.693279877599999850e+01 7.688549999999999329e+01 6.048680000000000234e+01
5.011522199999999572e+01 1.693285722239999913e+01 7.688559999999999661e+01 6.048689999999999856e+01
5.012398799999999710e+01 1.693288644559999767e+01 7.688569999999999993e+01 6.048700000000000188e+01
5.013275400000000559e+01 1.693291566879999976e+01 7.688580000000000325e+01 6.048700000000000188e+01
5.014151999999999987e+01 1.693294489200000186e+01 7.688580000000000325e+01 6.048709999999999809e+01
5.015028600000000125e+01 1.693300333839999894e+01 7.688590000000000657e+01 6.048709999999999809e+01
5.015905200000000264e+01 1.693303256160000103e+01 7.688590000000000657e+01 6.048720000000000141e+01
5.016781799999999691e+01 1.693306178479999957e+01 7.688599999999999568e+01 6.048720000000000141e+01
5.017658399999999830e+01 1.693309100799999811e+01 7.688599999999999568e+01 6.048729999999999762e+01
5.018534999999999968e+01 1.693314945439999875e+01 7.688609999999999900e+01 6.048740000000000094e+01
5.019411600000000107e+01 1.693323712399999792e+01 7.688450000000000273e+01 6.048610000000000042e+01
5.020288200000000245e+01 1.693326634720000001e+01 7.688389999999999702e+01 6.048490000000000322e+01
5.021164799999999673e+01 1.693329557040000211e+01 7.688280000000000314e+01 6.048449999999999704e+01
5.022041399999999811e+01 1.693332479359999709e+01 7.688299999999999557e+01 6.048449999999999704e+01
5.022918000000000660e+01 1.693338324000000128e+01 7.688299999999999557e+01 6.048460000000000036e+01
5.023794600000000088e+01 1.693341246319999982e+01 7.688339999999999463e+01 6.048490000000000322e+01
5.024671200000000226e+01 1.693344168639999836e+01 7.688360000000000127e+01 6.048499999999999943e+01
5.025547799999999654e+01 1.693347090960000045e+01 7.688400000000000034e+01 6.048519999999999897e+01
5.026424399999999792e+01 1.693352935600000109e+01 7.688410000000000366e+01 6.048530000000000229e+01
5.027301000000000641e+01 1.693355857919999963e+01 7.688439999999999941e+01 6.048550000000000182e+01
5.028177600000000069e+01 1.693358780239999817e+01 7.688439999999999941e+01 6.048559999999999803e+01
5.029054200000000208e+01 1.693361702560000026e+01 7.688469999999999516e+01 6.048570000000000135e+01
5.029930800000000346e+01 1.693367547199999734e+01 7.688469999999999516e+01 6.048579999999999757e+01
5.030807399999999774e+01 1.693370469519999943e+01 7.688490000000000180e+01 6.048590000000000089e+01
5.031683999999999912e+01 1.693373391840000153e+01 7.688490000000000180e+01 6.048590000000000089e+01
5.032560600000000051e+01 1.693376314159999652e+01 7.688509999999999422e+01 6.048599999999999710e+01
5.033437200000000189e+01 1.693382158800000070e+01 7.688509999999999422e+01 6.048610000000000042e+01
5.034313800000000327e+01 1.693385081119999924e+01 7.688519999999999754e+01 6.048619999999999663e+01
5.035190399999999755e+01 1.693388003439999778e+01 7.688519999999999754e+01 6.048619999999999663e+01
5.036066999999999894e+01 1.693390925759999988e+01 7.688530000000000086e+01 6.048619999999999663e+01
5.036943600000000743e+01 1.693393848079999842e+01 7.688540000000000418e+01 6.048629999999999995e+01
5.037820200000000170e+01 1.693399692719999905e+01 7.688540000000000418e+01 6.048629999999999995e+01
5.038696800000000309e+01 1.693402615039999759e+01 7.688549999999999329e+01 6.048640000000000327e+01
5.039573399999999737e+01 1.693405537359999968e+01 7.688549999999999329e+01 6.048640000000000327e+01
5.040449999999999875e+01 1.693408459680000178e+01 7.688549999999999329e+01 6.048640000000000327e+01
5.041326600000000013e+01 1.693420148959999949e+01 7.688420000000000698e+01 6.048570000000000135e+01
5.042203200000000152e+01 1.693423071279999803e+01 7.688349999999999795e+01 6.048449999999999704e+01
5.043079800000000290e+01 1.693425993600000012e+01 7.688249999999999318e+01 6.048409999999999798e+01
5.043956399999999718e+01 1.693428915919999866e+01 7.688259999999999650e+01 6.048400000000000176e+01
5.044832999999999856e+01 1.693431838240000076e+01 7.688259999999999650e+01 6.048409999999999798e+01
5.045709599999999995e+01 1.693434760559999930e+01 7.688299999999999557e+01 6.048429999999999751e+01
5.046586199999999423e+01 1.693440605199999993e+01 7.688320000000000221e+01 6.048440000000000083e+01
5.047462800000000271e+01 1.693443527519999847e+01 7.688360000000000127e+01 6.048460000000000036e+01
5.048339400000000410e+01 1.693446449839999701e+01 7.688370000000000459e+01 6.048469999999999658e+01
5.049215999999999838e+01 1.693449372159999911e+01 7.688400000000000034e+01 6.048479999999999990e+01
5.050092599999999976e+01 1.693455216799999619e+01 7.688410000000000366e+01 6.048490000000000322e+01
5.050969199999999404e+01 1.693458139119999828e+01 7.688420000000000698e+01 6.048499999999999943e+01
5.051845800000000253e+01 1.693461061440000037e+01 7.688439999999999941e+01 6.048510000000000275e+01
5.052722400000000391e+01 1.693463983759999891e+01 7.688450000000000273e+01 6.048519999999999897e+01
5.053598999999999819e+01 1.693469828399999955e+01 7.688460000000000605e+01 6.048530000000000229e+01
5.054475599999999957e+01 1.693472750719999809e+01 7.688469999999999516e+01 6.048530000000000229e+01
5.055352200000000096e+01 1.693475673040000018e+01 7.688469999999999516e+01 6.048539999999999850e+01
5.056228799999999524e+01 1.693478595359999872e+01 7.688479999999999848e+01 6.048539999999999850e+01
5.057105400000000373e+01 1.693481517679999726e+01 7.688490000000000180e+01 6.048550000000000182e+01
5.057981999999999800e+01 1.693487362320000145e+01 7.688490000000000180e+01 6.048550000000000182e+01
5.058858599999999939e+01 1.693490284639999643e+01 7.688500000000000512e+01 6.048559999999999803e+01
5.059735200000000077e+01 1.693493206959999853e+01 7.688500000000000512e+01 6.048559999999999803e+01
5.060611799999999505e+01 1.693496129280000062e+01 7.688509999999999422e+01 6.048570000000000135e+01
5.061488400000000354e+01 1.693499051599999916e+01 7.688509999999999422e+01 6.048570000000000135e+01
5.062365000000000492e+01 1.693504896239999979e+01 7.688519999999999754e+01 6.048570000000000135e+01
5.063241599999999920e+01 1.693513663199999897e+01 7.688379999999999370e+01 6.048290000000000077e+01
5.064118200000000058e+01 1.693516585519999751e+01 7.688320000000000221e+01 6.048199999999999932e+01
5.064994799999999486e+01 1.693519507839999960e+01 7.688219999999999743e+01 6.048179999999999978e+01
5.065871399999999625e+01 1.693522430159999814e+01 7.688240000000000407e+01 6.048199999999999932e+01
5.066748000000000474e+01 1.693528274799999878e+01 7.688230000000000075e+01 6.048210000000000264e+01
5.067624599999999901e+01 1.693531197120000087e+01 7.688280000000000314e+01 6.048239999999999839e+01
5.068501200000000040e+01 1.693534119439999941e+01 7.688290000000000646e+01 6.048259999999999792e+01
5.069377800000000178e+01 1.693537041759999795e+01 7.688330000000000553e+01 6.048279999999999745e+01
5.070254399999999606e+01 1.693539964080000004e+01 7.688339999999999463e+01 6.048290000000000077e+01
5.071131000000000455e+01 1.693545808719999712e+01 7.688370000000000459e+01 6.048310000000000031e+01
5.072007599999999883e+01 1.693548731039999922e+01 7.688379999999999370e+01 6.048310000000000031e+01
5.072884200000000021e+01 1.693551653359999776e+01 7.688400000000000034e+01 6.048329999999999984e+01
5.073760800000000160e+01 1.693554575679999985e+01 7.688400000000000034e+01 6.048340000000000316e+01
5.074637399999999587e+01 1.693557497999999839e+01 7.688420000000000698e+01 6.048349999999999937e+01
5.075513999999999726e+01 1.693563342639999902e+01 7.688420000000000698e+01 6.048349999999999937e+01
5.076390600000000575e+01 1.693566264960000112e+01 7.688439999999999941e+01 6.048360000000000269e+01
5.077267200000000003e+01 1.693569187279999966e+01 7.688439999999999941e+01 6.048369999999999891e+01
5.078143800000000141e+01 1.693572109599999820e+01 7.688450000000000273e+01 6.048369999999999891e+01
5.079020399999999569e+01 1.693575031920000029e+01 7.688450000000000273e+01 6.048380000000000223e+01
5.079896999999999707e+01 1.693577954239999883e+01 7.688460000000000605e+01 6.048380000000000223e+01
5.080773600000000556e+01 1.693583798879999947e+01 7.688460000000000605e+01 6.048389999999999844e+01
5.081650199999999984e+01 1.693586721200000156e+01 7.688469999999999516e+01 6.048389999999999844e+01
5.082526800000000122e+01 1.693589643520000010e+01 7.688469999999999516e+01 6.048389999999999844e+01
5.083403400000000261e+01 1.693592565839999864e+01 7.688479999999999848e+01 6.048400000000000176e+01
5.084279999999999688e+01 1.693595488160000073e+01 7.688479999999999848e+01 6.048400000000000176e+01
5.085156599999999827e+01 1.693607177439999845e+01 7.688439999999999941e+01 6.048120000000000118e+01
5.086033199999999965e+01 1.693610099760000054e+01 7.688379999999999370e+01 6.048040000000000305e+01
5.086909800000000104e+01 1.693613022079999908e+01 7.688280000000000314e+01 6.048029999999999973e+01
5.087786400000000242e+01 1.693615944399999762e+01 7.688280000000000314e+01 6.048040000000000305e+01
5.088662999999999670e+01 1.693618866719999971e+01 7.688280000000000314e+01 6.048049999999999926e+01
5.089539599999999808e+01 1.693621789040000181e+01 7.688309999999999889e+01 6.048080000000000211e+01
5.090416200000000657e+01 1.693627633679999889e+01 7.688330000000000553e+01 6.048100000000000165e+01
5.091292800000000085e+01 1.693630556000000098e+01 7.688349999999999795e+01 6.048120000000000118e+01
5.092169400000000223e+01 1.693633478319999952e+01 7.688370000000000459e+01 6.048129999999999740e+01
5.093045999999999651e+01 1.693636400639999806e+01 7.688389999999999702e+01 6.048140000000000072e+01
5.093922599999999790e+01 1.693639322960000015e+01 7.688389999999999702e+01 6.048149999999999693e+01
5.094799199999999928e+01 1.693642245279999869e+01 7.688400000000000034e+01 6.048160000000000025e+01
5.095675800000000066e+01 1.693648089919999933e+01 7.688410000000000366e+01 6.048179999999999978e+01
5.096552400000000205e+01 1.693651012239999787e+01 7.688420000000000698e+01 6.048179999999999978e+01
5.097429000000000343e+01 1.693653934559999996e+01 7.688420000000000698e+01 6.048190000000000310e+01
5.098305599999999771e+01 1.693656856880000205e+01 7.688429999999999609e+01 6.048199999999999932e+01
5.099182199999999909e+01 1.693659779199999704e+01 7.688429999999999609e+01 6.048199999999999932e+01
5.100058799999999337e+01 1.693662701519999914e+01 7.688429999999999609e+01 6.048210000000000264e+01
5.100935400000000186e+01 1.693668546159999977e+01 7.688439999999999941e+01 6.048219999999999885e+01
5.101812000000000324e+01 1.693671468479999831e+01 7.688439999999999941e+01 6.048219999999999885e+01
5.102688599999999752e+01 1.693674390800000040e+01 7.688439999999999941e+01 6.048230000000000217e+01
5.103565199999999891e+01 1.693677313119999894e+01 7.688450000000000273e+01 6.048230000000000217e+01
5.104441800000000029e+01 1.693680235440000104e+01 7.688450000000000273e+01 6.048230000000000217e+01
5.105318400000000167e+01 1.693683157759999958e+01 7.688450000000000273e+01 6.048239999999999839e+01
5.106195000000000306e+01 1.693689002400000021e+01 7.688460000000000605e+01 6.048239999999999839e+01
5.107071599999999734e+01 1.693697769359999938e+01 7.688670000000000471e+01 6.048199999999999932e+01
5.107948199999999872e+01 1.693700691680000148e+01 7.688609999999999900e+01 6.048089999999999833e+01
5.108824800000000010e+01 1.693703613999999646e+01 7.688509999999999422e+01 6.048060000000000258e+01
5.109701399999999438e+01 1.693706536319999856e+01 7.688530000000000086e+01 6.048060000000000258e+01
5.110578000000000287e+01 1.693709458640000065e+01 7.688519999999999754e+01 6.048060000000000258e+01
5.111454600000000426e+01 1.693712380959999919e+01 7.688559999999999661e+01 6.048080000000000211e+01
5.112331199999999853e+01 1.693715303279999773e+01 7.688569999999999993e+01 6.048089999999999833e+01
5.113207799999999992e+01 1.693721147919999837e+01 7.688599999999999568e+01 6.048109999999999786e+01
5.114084399999999420e+01 1.693724070240000046e+01 7.688609999999999900e+01 6.048109999999999786e+01
5.114961000000000269e+01 1.693726992559999900e+01 7.688630000000000564e+01 6.048129999999999740e+01
5.115837600000000407e+01 1.693729914879999754e+01 7.688639999999999475e+01 6.048140000000000072e+01
5.116714199999999835e+01 1.693732837199999963e+01 7.688649999999999807e+01 6.048149999999999693e+01
5.117590799999999973e+01 1.693735759520000173e+01 7.688649999999999807e+01 6.048160000000000025e+01
5.118467400000000112e+01 1.693741604159999881e+01 7.688670000000000471e+01 6.048169999999999646e+01
5.119343999999999539e+01 1.693744526480000090e+01 7.688670000000000471e+01 6.048169999999999646e+01
5.120220600000000388e+01 1.693747448799999944e+01 7.688670000000000471e+01 6.048179999999999978e+01
5.121097199999999816e+01 1.693750371119999798e+01 7.688670000000000471e+01 6.048179999999999978e+01
5.121973799999999954e+01 1.693753293440000007e+01 7.688679999999999382e+01 6.048190000000000310e+01
5.122850400000000093e+01 1.693756215759999861e+01 7.688679999999999382e+01 6.048190000000000310e+01
5.123726999999999521e+01 1.693759138080000071e+01 7.688679999999999382e+01 6.048199999999999932e+01
5.124603600000000370e+01 1.693764982719999779e+01 7.688679999999999382e+01 6.048199999999999932e+01
5.125480200000000508e+01 1.693767905039999988e+01 7.688679999999999382e+01 6.048199999999999932e+01
5.126356799999999936e+01 1.693770827359999842e+01 7.688679999999999382e+01 6.048210000000000264e+01
5.127233400000000074e+01 1.693773749679999696e+01 7.688679999999999382e+01 6.048210000000000264e+01
5.128109999999999502e+01 1.693776671999999905e+01 7.688679999999999382e+01 6.048210000000000264e+01
5.128986599999999640e+01 1.693788361280000032e+01 7.688899999999999579e+01 6.047879999999999967e+01
5.129863200000000489e+01 1.693791283599999886e+01 7.688840000000000430e+01 6.047809999999999775e+01
5.130739799999999917e+01 1.693794205919999740e+01 7.688739999999999952e+01 6.047809999999999775e+01
5.131616400000000056e+01 1.693797128239999950e+01 7.688750000000000284e+01 6.047820000000000107e+01
5.132493000000000194e+01 1.693800050559999804e+01 7.688750000000000284e+01 6.047840000000000060e+01
5.133369599999999622e+01 1.693802972880000013e+01 7.688779999999999859e+01 6.047860000000000014e+01
5.134246200000000471e+01 1.693805895199999867e+01 7.688800000000000523e+01 6.047879999999999967e+01
5.135122799999999899e+01 1.693808817519999721e+01 7.688819999999999766e+01 6.047890000000000299e+01
5.135999400000000037e+01 1.693814662160000140e+01 7.688840000000000430e+01 6.047910000000000252e+01
5.136876000000000175e+01 1.693817584479999638e+01 7.688849999999999341e+01 6.047919999999999874e+01
5.137752599999999603e+01 1.693820506799999848e+01 7.688859999999999673e+01 6.047930000000000206e+01
5.138629199999999742e+01 1.693823429120000057e+01 7.688870000000000005e+01 6.047939999999999827e+01
5.139505800000000590e+01 1.693826351439999911e+01 7.688880000000000337e+01 6.047950000000000159e+01
5.140382400000000018e+01 1.693829273759999765e+01 7.688890000000000668e+01 6.047959999999999781e+01
5.141259000000000157e+01 1.693832196079999974e+01 7.688890000000000668e+01 6.047970000000000113e+01
5.142135599999999584e+01 1.693835118399999828e+01 7.688899999999999579e+01 6.047970000000000113e+01
5.143012199999999723e+01 1.693840963039999892e+01 7.688899999999999579e+01 6.047979999999999734e+01
5.143888800000000572e+01 1.693843885359999746e+01 7.688899999999999579e+01 6.047979999999999734e+01
5.144765400000000000e+01 1.693846807679999955e+01 7.688909999999999911e+01 6.047990000000000066e+01
5.145642000000000138e+01 1.693849729999999809e+01 7.688909999999999911e+01 6.047990000000000066e+01
5.146518600000000276e+01 1.693852652319999663e+01 7.688909999999999911e+01 6.047999999999999687e+01
5.147395199999999704e+01 1.693855574639999872e+01 7.688909999999999911e+01 6.047999999999999687e+01
5.148271800000000553e+01 1.693858496960000082e+01 7.688909999999999911e+01 6.047999999999999687e+01
5.149148399999999981e+01 1.693861419279999936e+01 7.688909999999999911e+01 6.048010000000000019e+01
5.150025000000000119e+01 1.693864341599999790e+01 7.688909999999999911e+01 6.048010000000000019e+01
5.150901600000000258e+01 1.693876030879999917e+01 7.689109999999999445e+01 6.047930000000000206e+01
5.151778199999999686e+01 1.693878953199999771e+01 7.689060000000000628e+01 6.047829999999999728e+01
5.152654799999999824e+01 1.693881875519999980e+01 7.688960000000000150e+01 6.047800000000000153e+01
5.153531399999999962e+01 1.693884797839999834e+01 7.688970000000000482e+01 6.047789999999999822e+01
5.154408000000000101e+01 1.693887720160000043e+01 7.688960000000000150e+01 6.047800000000000153e+01
5.155284600000000239e+01 1.693890642479999897e+01 7.689000000000000057e+01 6.047809999999999775e+01
5.156161199999999667e+01 1.693893564800000107e+01 7.689010000000000389e+01 6.047820000000000107e+01
5.157037799999999805e+01 1.693896487119999961e+01 7.689039999999999964e+01 6.047840000000000060e+01
5.157914400000000654e+01 1.693899409439999815e+01 7.689050000000000296e+01 6.047849999999999682e+01
5.158791000000000082e+01 1.693902331760000024e+01 7.689069999999999538e+01 6.047860000000000014e+01
5.159667600000000220e+01 1.693905254079999878e+01 7.689079999999999870e+01 6.047870000000000346e+01
5.160544199999999648e+01 1.693908176399999732e+01 7.689090000000000202e+01 6.047879999999999967e+01
5.161420799999999787e+01 1.693914021040000151e+01 7.689100000000000534e+01 6.047890000000000299e+01
5.162297399999999925e+01 1.693916943360000005e+01 7.689109999999999445e+01 6.047890000000000299e+01
5.163174000000000063e+01 1.693919865679999859e+01 7.689109999999999445e+01 6.047899999999999920e+01
5.164050600000000202e+01 1.693922788000000068e+01 7.689119999999999777e+01 6.047910000000000252e+01
5.164927200000000340e+01 1.693925710319999922e+01 7.689119999999999777e+01 6.047910000000000252e+01
5.165803799999999768e+01 1.693928632639999776e+01 7.689119999999999777e+01 6.047919999999999874e+01
5.166680399999999906e+01 1.693931554959999985e+01 7.689119999999999777e+01 6.047919999999999874e+01
5.167556999999999334e+01 1.693934477279999840e+01 7.689130000000000109e+01 6.047930000000000206e+01
5.168433600000000183e+01 1.693937399600000049e+01 7.689119999999999777e+01 6.047930000000000206e+01
5.169310200000000322e+01 1.693940321919999903e+01 7.689130000000000109e+01 6.047939999999999827e+01
5.170186799999999749e+01 1.693943244239999757e+01 7.689119999999999777e+01 6.047939999999999827e+01
5.171063399999999888e+01 1.693946166559999966e+01 7.689130000000000109e+01 6.047939999999999827e+01
5.171940000000000026e+01 1.693952011199999674e+01 7.689119999999999777e+01 6.047939999999999827e+01
5.172816600000000165e+01 1.693992923680000118e+01 7.689350000000000307e+01 6.041640000000000299e+01
5.173693200000000303e+01 1.693987079039999699e+01 7.689279999999999404e+01 6.042770000000000152e+01
5.174569799999999731e+01 1.693987079039999699e+01 7.689190000000000680e+01 6.044420000000000215e+01
5.175446399999999869e+01 1.693987079039999699e+01 7.689190000000000680e+01 6.045239999999999725e+01
5.176323000000000008e+01 1.693992923680000118e+01 7.689190000000000680e+01 6.046119999999999806e+01
5.177199599999999435e+01 1.693992923680000118e+01 7.689220000000000255e+01 6.046569999999999823e+01
5.178076200000000284e+01 1.693998768319999826e+01 7.689239999999999498e+01 6.047050000000000125e+01
5.178952800000000423e+01 1.693998768319999826e+01 7.689270000000000493e+01 6.047290000000000276e+01
5.179829399999999850e+01 1.694004612959999889e+01 7.689279999999999404e+01 6.047560000000000002e+01
5.180705999999999989e+01 1.694007535280000099e+01 7.689300000000000068e+01 6.047699999999999676e+01
5.181582599999999417e+01 1.694010457599999953e+01 7.689310000000000400e+01 6.047860000000000014e+01
5.182459200000000266e+01 1.694013379919999807e+01 7.689310000000000400e+01 6.047939999999999827e+01
5.183335800000000404e+01 1.694016302240000016e+01 7.689319999999999311e+01 6.048040000000000305e+01
5.184212399999999832e+01 1.694019224559999870e+01 7.689329999999999643e+01 6.048089999999999833e+01
5.185088999999999970e+01 1.694022146879999724e+01 7.689329999999999643e+01 6.048149999999999693e+01
5.185965600000000109e+01 1.694025069199999933e+01 7.689339999999999975e+01 6.048190000000000310e+01
5.186842199999999536e+01 1.694027991520000143e+01 7.689339999999999975e+01 6.048230000000000217e+01
5.187718800000000385e+01 1.694030913839999641e+01 7.689339999999999975e+01 6.048259999999999792e+01
5.188595399999999813e+01 1.694033836159999851e+01 7.689350000000000307e+01 6.048279999999999745e+01
5.189471999999999952e+01 1.694036758480000060e+01 7.689350000000000307e+01 6.048299999999999699e+01
5.190348600000000090e+01 1.694039680799999914e+01 7.689350000000000307e+01 6.048319999999999652e+01
5.191225199999999518e+01 1.694042603119999768e+01 7.689350000000000307e+01 6.048329999999999984e+01
5.192101800000000367e+01 1.694045525439999977e+01 7.689350000000000307e+01 6.048340000000000316e+01
5.192978400000000505e+01 1.694048447759999831e+01 7.689350000000000307e+01 6.048349999999999937e+01
5.193854999999999933e+01 1.694051370080000041e+01 7.689350000000000307e+01 6.048360000000000269e+01
5.194731600000000071e+01 1.694042603119999768e+01 7.689520000000000266e+01 6.058319999999999794e+01
5.195608199999999499e+01 1.694025069199999933e+01 7.689449999999999363e+01 6.062319999999999709e+01
5.196484799999999638e+01 1.694019224559999870e+01 7.689360000000000639e+01 6.064979999999999905e+01
5.197361400000000486e+01 1.694016302240000016e+01 7.689369999999999550e+01 6.066270000000000095e+01
5.198237999999999914e+01 1.694016302240000016e+01 7.689369999999999550e+01 6.067320000000000135e+01
5.199114600000000053e+01 1.694019224559999870e+01 7.689400000000000546e+01 6.067940000000000111e+01
5.199991200000000191e+01 1.694019224559999870e+01 7.689409999999999457e+01 6.068480000000000274e+01
5.200867799999999619e+01 1.694022146879999724e+01 7.689440000000000452e+01 6.068820000000000192e+01
5.201744400000000468e+01 1.694025069199999933e+01 7.689449999999999363e+01 6.069120000000000203e+01
5.202620999999999896e+01 1.694027991520000143e+01 7.689470000000000027e+01 6.069299999999999784e+01
5.203497600000000034e+01 1.694030913839999641e+01 7.689480000000000359e+01 6.069489999999999696e+01
5.204374200000000172e+01 1.694036758480000060e+01 7.689490000000000691e+01 6.069599999999999795e+01
5.205250799999999600e+01 1.694039680799999914e+01 7.689490000000000691e+01 6.069720000000000226e+01
5.206127399999999739e+01 1.694042603119999768e+01 7.689499999999999602e+01 6.069780000000000086e+01
5.207004000000000588e+01 1.694045525439999977e+01 7.689499999999999602e+01 6.069859999999999900e+01
5.207880600000000015e+01 1.694048447759999831e+01 7.689509999999999934e+01 6.069899999999999807e+01
5.208757200000000154e+01 1.694051370080000041e+01 7.689509999999999934e+01 6.069959999999999667e+01
5.209633799999999582e+01 1.694054292399999895e+01 7.689520000000000266e+01 6.069980000000000331e+01
5.210510399999999720e+01 1.694057214719999749e+01 7.689520000000000266e+01 6.070029999999999859e+01
5.211387000000000569e+01 1.694060137039999958e+01 7.689520000000000266e+01 6.070040000000000191e+01
5.212263599999999997e+01 1.694063059360000167e+01 7.689520000000000266e+01 6.070080000000000098e+01
5.213140200000000135e+01 1.694068903999999876e+01 7.689520000000000266e+01 6.070080000000000098e+01
5.214016800000000273e+01 1.694071826320000085e+01 7.689520000000000266e+01 6.070109999999999673e+01
5.214893399999999701e+01 1.694074748639999939e+01 7.689520000000000266e+01 6.070109999999999673e+01
5.215769999999999840e+01 1.694077670959999793e+01 7.689520000000000266e+01 6.070130000000000337e+01
5.216646599999999978e+01 1.694083515599999856e+01 7.689740000000000464e+01 6.053520000000000323e+01
5.217523200000000116e+01 1.694060137039999958e+01 7.689679999999999893e+01 6.056560000000000343e+01
5.218399800000000255e+01 1.694054292399999895e+01 7.689600000000000080e+01 6.059819999999999851e+01
5.219276399999999683e+01 1.694051370080000041e+01 7.689610000000000412e+01 6.061569999999999681e+01
5.220152999999999821e+01 1.694051370080000041e+01 7.689619999999999322e+01 6.063190000000000168e+01
5.221029600000000670e+01 1.694051370080000041e+01 7.689650000000000318e+01 6.064130000000000109e+01
5.221906200000000098e+01 1.694054292399999895e+01 7.689679999999999893e+01 6.064970000000000283e+01
5.222782800000000236e+01 1.694057214719999749e+01 7.689700000000000557e+01 6.065489999999999782e+01
5.223659399999999664e+01 1.694060137039999958e+01 7.689719999999999800e+01 6.065939999999999799e+01
5.224535999999999802e+01 1.694063059360000167e+01 7.689730000000000132e+01 6.066259999999999764e+01
5.225412599999999941e+01 1.694065981679999666e+01 7.689740000000000464e+01 6.066510000000000247e+01
5.226289200000000079e+01 1.694068903999999876e+01 7.689749999999999375e+01 6.066720000000000113e+01
5.227165800000000218e+01 1.694071826320000085e+01 7.689759999999999707e+01 6.066850000000000165e+01
5.228042400000000356e+01 1.694074748639999939e+01 7.689759999999999707e+01 6.067000000000000171e+01
5.228918999999999784e+01 1.694077670959999793e+01 7.689770000000000039e+01 6.067079999999999984e+01
5.229795599999999922e+01 1.694080593280000002e+01 7.689770000000000039e+01 6.067190000000000083e+01
5.230672199999999350e+01 1.694083515599999856e+01 7.689780000000000371e+01 6.067219999999999658e+01
5.231548800000000199e+01 1.694086437920000066e+01 7.689780000000000371e+01 6.067320000000000135e+01
5.232425400000000337e+01 1.694092282559999774e+01 7.689780000000000371e+01 6.067329999999999757e+01
5.233301999999999765e+01 1.694092282559999774e+01 7.689780000000000371e+01 6.067410000000000281e+01
5.234178599999999904e+01 1.694098127199999837e+01 7.689790000000000703e+01 6.067399999999999949e+01
5.235055200000000042e+01 1.694101049519999691e+01 7.689790000000000703e+01 6.067479999999999762e+01
5.235931800000000180e+01 1.694103971839999900e+01 7.689790000000000703e+01 6.067450000000000188e+01
5.236808400000000319e+01 1.694106894160000110e+01 7.689790000000000703e+01 6.067519999999999669e+01
5.237684999999999746e+01 1.694109816479999608e+01 7.689790000000000703e+01 6.067490000000000094e+01
5.238561599999999885e+01 1.694121505759999735e+01 7.689950000000000330e+01 6.053159999999999741e+01
5.239438200000000023e+01 1.694109816479999608e+01 7.689870000000000516e+01 6.056110000000000326e+01
5.240314799999999451e+01 1.694103971839999900e+01 7.689790000000000703e+01 6.059320000000000306e+01
5.241191400000000300e+01 1.694103971839999900e+01 7.689809999999999945e+01 6.061070000000000135e+01
5.242068000000000438e+01 1.694103971839999900e+01 7.689809999999999945e+01 6.062749999999999773e+01
5.242944599999999866e+01 1.694106894160000110e+01 7.689849999999999852e+01 6.063689999999999714e+01
5.243821200000000005e+01 1.694109816479999608e+01 7.689860000000000184e+01 6.064589999999999748e+01
5.244697799999999432e+01 1.694112738799999818e+01 7.689889999999999759e+01 6.065100000000000335e+01
5.245574400000000281e+01 1.694115661120000027e+01 7.689900000000000091e+01 6.065610000000000213e+01
5.246451000000000420e+01 1.694118583439999881e+01 7.689919999999999334e+01 6.065890000000000271e+01
5.247327599999999848e+01 1.694121505759999735e+01 7.689929999999999666e+01 6.066199999999999903e+01
5.248204199999999986e+01 1.694124428079999944e+01 7.689939999999999998e+01 6.066369999999999862e+01
5.249080800000000124e+01 1.694127350399999798e+01 7.689939999999999998e+01 6.066570000000000107e+01
5.249957399999999552e+01 1.694130272720000008e+01 7.689950000000000330e+01 6.066669999999999874e+01
5.250834000000000401e+01 1.694133195039999862e+01 7.689950000000000330e+01 6.066799999999999926e+01
5.251710599999999829e+01 1.694136117359999716e+01 7.689960000000000662e+01 6.066870000000000118e+01
5.252587199999999967e+01 1.694139039679999925e+01 7.689960000000000662e+01 6.066960000000000264e+01
5.253463800000000106e+01 1.694141962000000134e+01 7.689969999999999573e+01 6.067000000000000171e+01
5.254340399999999534e+01 1.694144884319999633e+01 7.689969999999999573e+01 6.067069999999999652e+01
5.255217000000000382e+01 1.694147806639999843e+01 7.689969999999999573e+01 6.067090000000000316e+01
5.256093600000000521e+01 1.694150728960000052e+01 7.689969999999999573e+01 6.067150000000000176e+01
5.256970199999999949e+01 1.694153651279999906e+01 7.689969999999999573e+01 6.067159999999999798e+01
5.257846800000000087e+01 1.694159495919999969e+01 7.689969999999999573e+01 6.067199999999999704e+01
5.258723399999999515e+01 1.694162418239999823e+01 7.689979999999999905e+01 6.067210000000000036e+01
5.259600000000000364e+01 1.694165340560000033e+01 7.689969999999999573e+01 6.067249999999999943e+01
5.260476600000000502e+01 1.694171185199999741e+01 7.690120000000000289e+01 6.058599999999999852e+01
5.261353199999999930e+01 1.694165340560000033e+01 7.690049999999999386e+01 6.060479999999999734e+01
5.262229800000000068e+01 1.694162418239999823e+01 7.689979999999999905e+01 6.062429999999999808e+01
5.263106399999999496e+01 1.694162418239999823e+01 7.690000000000000568e+01 6.063609999999999900e+01
5.263982999999999635e+01 1.694165340560000033e+01 7.690000000000000568e+01 6.064659999999999940e+01
5.264859600000000484e+01 1.694165340560000033e+01 7.690040000000000475e+01 6.065319999999999823e+01
5.265736199999999911e+01 1.694168262879999887e+01 7.690049999999999386e+01 6.065870000000000317e+01
5.266612800000000050e+01 1.694171185199999741e+01 7.690080000000000382e+01 6.066250000000000142e+01
5.267489400000000188e+01 1.694174107519999950e+01 7.690099999999999625e+01 6.066539999999999822e+01
5.268365999999999616e+01 1.694177029839999804e+01 7.690109999999999957e+01 6.066770000000000351e+01
5.269242600000000465e+01 1.694182874479999867e+01 7.690120000000000289e+01 6.066919999999999646e+01
5.270119199999999893e+01 1.694185796800000077e+01 7.690130000000000621e+01 6.067079999999999984e+01
5.270995800000000031e+01 1.694188719119999931e+01 7.690139999999999532e+01 6.067159999999999798e+01
5.271872400000000169e+01 1.694191641439999785e+01 7.690139999999999532e+01 6.067280000000000229e+01
5.272748999999999597e+01 1.694194563759999994e+01 7.690149999999999864e+01 6.067320000000000135e+01
5.273625599999999736e+01 1.694197486079999848e+01 7.690149999999999864e+01 6.067410000000000281e+01
5.274502200000000585e+01 1.694200408399999702e+01 7.690160000000000196e+01 6.067419999999999902e+01
5.275378800000000012e+01 1.694203330719999911e+01 7.690160000000000196e+01 6.067499999999999716e+01
5.276255400000000151e+01 1.694206253040000121e+01 7.690160000000000196e+01 6.067490000000000094e+01
5.277131999999999579e+01 1.694209175359999975e+01 7.690160000000000196e+01 6.067560000000000286e+01
5.278008599999999717e+01 1.694212097679999829e+01 7.690170000000000528e+01 6.067540000000000333e+01
5.278885200000000566e+01 1.694215020000000038e+01 7.690170000000000528e+01 6.067609999999999815e+01
5.279761799999999994e+01 1.694220864640000102e+01 7.690170000000000528e+01 6.067580000000000240e+01
5.280638400000000132e+01 1.694220864640000102e+01 7.690170000000000528e+01 6.067640000000000100e+01
5.281515000000000271e+01 1.694226709279999810e+01 7.690170000000000528e+01 6.067609999999999815e+01
5.282391599999999698e+01 1.694238398559999936e+01 7.690279999999999916e+01 6.056309999999999860e+01
5.283268199999999837e+01 1.694229631600000019e+01 7.690200000000000102e+01 6.058149999999999835e+01
5.284144799999999975e+01 1.694229631600000019e+01 7.690149999999999864e+01 6.060419999999999874e+01
5.285021400000000114e+01 1.694229631600000019e+01 7.690170000000000528e+01 6.061610000000000298e+01
5.285898000000000252e+01 1.694229631600000019e+01 7.690160000000000196e+01 6.062850000000000250e+01
5.286774599999999680e+01 1.694232553920000228e+01 7.690200000000000102e+01 6.063490000000000180e+01
5.287651199999999818e+01 1.694235476239999727e+01 7.690219999999999345e+01 6.064159999999999684e+01
5.288527800000000667e+01 1.694238398559999936e+01 7.690250000000000341e+01 6.064500000000000313e+01
5.289404400000000095e+01 1.694241320880000146e+01 7.690260000000000673e+01 6.064889999999999759e+01
5.290281000000000233e+01 1.694244243200000000e+01 7.690279999999999916e+01 6.065070000000000050e+01
5.291157599999999661e+01 1.694250087840000063e+01 7.690290000000000248e+01 6.065310000000000201e+01
5.292034199999999800e+01 1.694253010159999917e+01 7.690300000000000580e+01 6.065409999999999968e+01
5.292910799999999938e+01 1.694255932479999771e+01 7.690300000000000580e+01 6.065559999999999974e+01
5.293787400000000076e+01 1.694258854799999980e+01 7.690319999999999823e+01 6.065619999999999834e+01
5.294664000000000215e+01 1.694261777119999834e+01 7.690319999999999823e+01 6.065729999999999933e+01
5.295540600000000353e+01 1.694264699440000044e+01 7.690330000000000155e+01 6.065760000000000218e+01
5.296417199999999781e+01 1.694267621759999898e+01 7.690330000000000155e+01 6.065840000000000032e+01
5.297293799999999919e+01 1.694270544079999752e+01 7.690330000000000155e+01 6.065859999999999985e+01
5.298170399999999347e+01 1.694273466399999961e+01 7.690330000000000155e+01 6.065910000000000224e+01
5.299047000000000196e+01 1.694276388720000170e+01 7.690340000000000487e+01 6.065919999999999845e+01
5.299923600000000334e+01 1.694279311039999669e+01 7.690340000000000487e+01 6.065970000000000084e+01
5.300800199999999762e+01 1.694282233359999879e+01 7.690340000000000487e+01 6.065970000000000084e+01
5.301676799999999901e+01 1.694285155680000088e+01 7.690340000000000487e+01 6.066009999999999991e+01
5.302553400000000039e+01 1.694291000319999796e+01 7.690340000000000487e+01 6.066009999999999991e+01
5.303430000000000177e+01 1.694293922640000005e+01 7.690340000000000487e+01 6.066040000000000276e+01
5.304306600000000316e+01 1.694255932479999771e+01 7.690449999999999875e+01 6.067680000000000007e+01
5.305183199999999744e+01 1.694250087840000063e+01 7.690389999999999304e+01 6.069950000000000045e+01
5.306059799999999882e+01 1.694247165519999854e+01 7.690330000000000155e+01 6.071929999999999694e+01
5.306936400000000020e+01 1.694250087840000063e+01 7.690349999999999397e+01 6.073149999999999693e+01
5.307812999999999448e+01 1.694253010159999917e+01 7.690349999999999397e+01 6.074170000000000158e+01
5.308689600000000297e+01 1.694253010159999917e+01 7.690380000000000393e+01 6.074860000000000326e+01
5.309566200000000435e+01 1.694258854799999980e+01 7.690409999999999968e+01 6.075379999999999825e+01
5.310442799999999863e+01 1.694261777119999834e+01 7.690430000000000632e+01 6.075780000000000314e+01
5.311319400000000002e+01 1.694264699440000044e+01 7.690449999999999875e+01 6.076059999999999661e+01
5.312195999999999430e+01 1.694267621759999898e+01 7.690460000000000207e+01 6.076310000000000144e+01
5.313072600000000278e+01 1.694270544079999752e+01 7.690470000000000539e+01 6.076460000000000150e+01
5.313949200000000417e+01 1.694273466399999961e+01 7.690479999999999450e+01 6.076639999999999731e+01
5.314825799999999845e+01 1.694276388720000170e+01 7.690489999999999782e+01 6.076709999999999923e+01
5.315702399999999983e+01 1.694279311039999669e+01 7.690500000000000114e+01 6.076839999999999975e+01
5.316579000000000121e+01 1.694282233359999879e+01 7.690500000000000114e+01 6.076870000000000260e+01
5.317455599999999549e+01 1.694285155680000088e+01 7.690510000000000446e+01 6.076970000000000027e+01
5.318332200000000398e+01 1.694291000319999796e+01 7.690510000000000446e+01 6.076979999999999649e+01
5.319208799999999826e+01 1.694293922640000005e+01 7.690510000000000446e+01 6.077069999999999794e+01
5.320085399999999964e+01 1.694296844959999859e+01 7.690519999999999357e+01 6.077060000000000173e+01
5.320962000000000103e+01 1.694299767280000069e+01 7.690519999999999357e+01 6.077129999999999654e+01
5.321838599999999531e+01 1.694302689599999923e+01 7.690519999999999357e+01 6.077109999999999701e+01
5.322715200000000380e+01 1.694305611919999777e+01 7.690519999999999357e+01 6.077179999999999893e+01
5.323591800000000518e+01 1.694308534239999986e+01 7.690529999999999688e+01 6.077150000000000318e+01
5.324468399999999946e+01 1.694311456560000195e+01 7.690519999999999357e+01 6.077219999999999800e+01
5.325345000000000084e+01 1.694314378879999694e+01 7.690529999999999688e+01 6.077179999999999893e+01
5.326221599999999512e+01 1.694308534239999986e+01 7.690670000000000073e+01 6.075869999999999749e+01
5.327098199999999650e+01 1.694311456560000195e+01 7.690609999999999502e+01 6.076160000000000139e+01
5.327974800000000499e+01 1.694314378879999694e+01 7.690550000000000352e+01 6.076590000000000202e+01
5.328851399999999927e+01 1.694317301199999903e+01 7.690569999999999595e+01 6.076800000000000068e+01
5.329728000000000065e+01 1.694320223520000113e+01 7.690569999999999595e+01 6.077060000000000173e+01
5.330604600000000204e+01 1.694326068159999821e+01 7.690609999999999502e+01 6.077190000000000225e+01
5.331481199999999632e+01 1.694328990480000030e+01 7.690619999999999834e+01 6.077360000000000184e+01
5.332357800000000481e+01 1.694331912799999884e+01 7.690649999999999409e+01 6.077420000000000044e+01
5.333234399999999908e+01 1.694334835119999738e+01 7.690659999999999741e+01 6.077550000000000097e+01
5.334111000000000047e+01 1.694337757439999947e+01 7.690680000000000405e+01 6.077570000000000050e+01
5.334987600000000185e+01 1.694340679759999801e+01 7.690689999999999316e+01 6.077669999999999817e+01
5.335864199999999613e+01 1.694343602080000011e+01 7.690699999999999648e+01 6.077669999999999817e+01
5.336740799999999751e+01 1.694346524399999865e+01 7.690709999999999980e+01 6.077750000000000341e+01
5.337617400000000600e+01 1.694349446719999719e+01 7.690720000000000312e+01 6.077740000000000009e+01
5.338494000000000028e+01 1.694352369039999928e+01 7.690720000000000312e+01 6.077810000000000201e+01
5.339370600000000167e+01 1.694358213679999636e+01 7.690730000000000643e+01 6.077790000000000248e+01
5.340247199999999594e+01 1.694358213679999636e+01 7.690730000000000643e+01 6.077850000000000108e+01
5.341123799999999733e+01 1.694364058320000055e+01 7.690739999999999554e+01 6.077819999999999823e+01
5.342000400000000582e+01 1.694366980639999909e+01 7.690739999999999554e+01 6.077879999999999683e+01
5.342877000000000010e+01 1.694369902959999763e+01 7.690739999999999554e+01 6.077850000000000108e+01
5.343753600000000148e+01 1.694372825279999972e+01 7.690739999999999554e+01 6.077900000000000347e+01
5.344630200000000286e+01 1.694375747599999826e+01 7.690749999999999886e+01 6.077870000000000061e+01
5.345506799999999714e+01 1.694378669920000036e+01 7.690739999999999554e+01 6.077920000000000300e+01
5.346383399999999853e+01 1.694381592239999890e+01 7.690749999999999886e+01 6.077879999999999683e+01
5.347259999999999991e+01 1.694384514559999744e+01 7.690749999999999886e+01 6.077940000000000254e+01
5.348136600000000129e+01 1.694407893119999997e+01 7.690619999999999834e+01 6.073919999999999675e+01
5.349013200000000268e+01 1.694410815439999851e+01 7.690560000000000684e+01 6.074159999999999826e+01
5.349889799999999696e+01 1.694413737759999705e+01 7.690510000000000446e+01 6.074280000000000257e+01
5.350766399999999834e+01 1.694416660079999915e+01 7.690519999999999357e+01 6.074430000000000263e+01
5.351643000000000683e+01 1.694419582399999769e+01 7.690529999999999688e+01 6.074490000000000123e+01
5.352519600000000111e+01 1.694422504719999978e+01 7.690569999999999595e+01 6.074609999999999843e+01
5.353396200000000249e+01 1.694425427039999832e+01 7.690590000000000259e+01 6.074629999999999797e+01
5.354272799999999677e+01 1.694428349359999686e+01 7.690619999999999834e+01 6.074719999999999942e+01
5.355149399999999815e+01 1.694431271679999895e+01 7.690649999999999409e+01 6.074710000000000321e+01
5.356025999999999954e+01 1.694434194000000105e+01 7.690670000000000073e+01 6.074790000000000134e+01
5.356902600000000092e+01 1.694437116319999603e+01 7.690680000000000405e+01 6.074770000000000181e+01
5.357779200000000230e+01 1.694440038639999813e+01 7.690699999999999648e+01 6.074830000000000041e+01
5.358655800000000369e+01 1.694442960960000022e+01 7.690709999999999980e+01 6.074799999999999756e+01
5.359532399999999797e+01 1.694445883279999876e+01 7.690730000000000643e+01 6.074869999999999948e+01
5.360408999999999935e+01 1.694451727919999939e+01 7.690739999999999554e+01 6.074830000000000041e+01
5.361285599999999363e+01 1.694454650239999793e+01 7.690749999999999886e+01 6.074889999999999901e+01
5.362162200000000212e+01 1.694457572560000003e+01 7.690760000000000218e+01 6.074849999999999994e+01
5.363038800000000350e+01 1.694460494879999857e+01 7.690770000000000550e+01 6.074900000000000233e+01
5.363915399999999778e+01 1.694463417199999711e+01 7.690779999999999461e+01 6.074860000000000326e+01
5.364791999999999916e+01 1.694466339519999920e+01 7.690779999999999461e+01 6.074920000000000186e+01
5.365668600000000055e+01 1.694469261840000129e+01 7.690789999999999793e+01 6.074869999999999948e+01
5.366545200000000193e+01 1.694472184159999983e+01 7.690789999999999793e+01 6.074929999999999808e+01
5.367421800000000331e+01 1.694475106479999837e+01 7.690800000000000125e+01 6.074880000000000280e+01
5.368298399999999759e+01 1.694478028800000047e+01 7.690810000000000457e+01 6.074940000000000140e+01
5.369174999999999898e+01 1.694480951119999901e+01 7.690819999999999368e+01 6.074889999999999901e+01
5.370051600000000036e+01 1.694501407359999945e+01 7.690439999999999543e+01 6.071990000000000265e+01
5.370928199999999464e+01 1.694501407359999945e+01 7.690389999999999304e+01 6.072319999999999851e+01
5.371804800000000313e+01 1.694504329679999799e+01 7.690330000000000155e+01 6.072599999999999909e+01
5.372681399999999741e+01 1.694507252000000008e+01 7.690359999999999729e+01 6.072670000000000101e+01
5.373557999999999879e+01 1.694510174319999862e+01 7.690359999999999729e+01 6.072840000000000060e+01
5.374434600000000017e+01 1.694513096640000072e+01 7.690399999999999636e+01 6.072849999999999682e+01
5.375311199999999445e+01 1.694518941279999780e+01 7.690420000000000300e+01 6.072970000000000113e+01
5.376187800000000294e+01 1.694521863599999989e+01 7.690460000000000207e+01 6.072950000000000159e+01
5.377064400000000433e+01 1.694524785920000198e+01 7.690470000000000539e+01 6.073040000000000305e+01
5.377940999999999860e+01 1.694527708239999697e+01 7.690500000000000114e+01 6.073010000000000019e+01
5.378817599999999999e+01 1.694530630559999906e+01 7.690510000000000446e+01 6.073089999999999833e+01
5.379694199999999427e+01 1.694533552880000116e+01 7.690529999999999688e+01 6.073049999999999926e+01
5.380570800000000276e+01 1.694536475199999970e+01 7.690540000000000020e+01 6.073120000000000118e+01
5.381447400000000414e+01 1.694539397519999824e+01 7.690560000000000684e+01 6.073080000000000211e+01
5.382323999999999842e+01 1.694542319840000033e+01 7.690569999999999595e+01 6.073140000000000072e+01
5.383200599999999980e+01 1.694545242159999887e+01 7.690579999999999927e+01 6.073100000000000165e+01
5.384077200000000119e+01 1.694548164480000096e+01 7.690590000000000259e+01 6.073149999999999693e+01
5.384953799999999546e+01 1.694551086799999950e+01 7.690600000000000591e+01 6.073109999999999786e+01
5.385830400000000395e+01 1.694554009119999805e+01 7.690600000000000591e+01 6.073160000000000025e+01
5.386706999999999823e+01 1.694556931440000014e+01 7.690609999999999502e+01 6.073120000000000118e+01
5.387583599999999961e+01 1.694559853760000223e+01 7.690619999999999834e+01 6.073169999999999646e+01
5.388460200000000100e+01 1.694562776079999722e+01 7.690630000000000166e+01 6.073129999999999740e+01
5.389336799999999528e+01 1.694565698399999931e+01 7.690630000000000166e+01 6.073179999999999978e+01
5.390213400000000377e+01 1.694568620720000141e+01 7.690640000000000498e+01 6.073129999999999740e+01
5.391090000000000515e+01 1.694571543039999995e+01 7.690640000000000498e+01 6.073179999999999978e+01
5.391966599999999943e+01 1.694586154639999975e+01 7.690279999999999916e+01 6.072050000000000125e+01
5.392843200000000081e+01 1.694586154639999975e+01 7.690210000000000434e+01 6.072299999999999898e+01
5.393719799999999509e+01 1.694589076959999829e+01 7.690160000000000196e+01 6.072370000000000090e+01
5.394596399999999647e+01 1.694591999280000039e+01 7.690170000000000528e+01 6.072449999999999903e+01
5.395473000000000496e+01 1.694594921599999893e+01 7.690179999999999438e+01 6.072460000000000235e+01
5.396349599999999924e+01 1.694597843919999747e+01 7.690219999999999345e+01 6.072520000000000095e+01
5.397226200000000063e+01 1.694603688560000165e+01 7.690240000000000009e+01 6.072509999999999764e+01
5.398102800000000201e+01 1.694606610879999664e+01 7.690279999999999916e+01 6.072570000000000334e+01
5.398979399999999629e+01 1.694609533199999873e+01 7.690300000000000580e+01 6.072540000000000049e+01
5.399856000000000478e+01 1.694612455520000083e+01 7.690319999999999823e+01 6.072590000000000288e+01
5.400732599999999906e+01 1.694615377839999937e+01 7.690330000000000155e+01 6.072560000000000002e+01
5.401609200000000044e+01 1.694618300159999791e+01 7.690349999999999397e+01 6.072610000000000241e+01
5.402485800000000182e+01 1.694621222480000000e+01 7.690359999999999729e+01 6.072579999999999956e+01
5.403362399999999610e+01 1.694624144799999854e+01 7.690380000000000393e+01 6.072619999999999862e+01
5.404238999999999749e+01 1.694627067120000063e+01 7.690389999999999304e+01 6.072590000000000288e+01
5.405115600000000597e+01 1.694629989439999918e+01 7.690399999999999636e+01 6.072630000000000194e+01
5.405992200000000025e+01 1.694632911759999772e+01 7.690409999999999968e+01 6.072590000000000288e+01
5.406868800000000164e+01 1.694635834079999981e+01 7.690420000000000300e+01 6.072639999999999816e+01
5.407745399999999592e+01 1.694638756400000190e+01 7.690430000000000632e+01 6.072599999999999909e+01
5.408621999999999730e+01 1.694641678719999689e+01 7.690430000000000632e+01 6.072650000000000148e+01
5.409498600000000579e+01 1.694644601039999898e+01 7.690439999999999543e+01 6.072599999999999909e+01
5.410375200000000007e+01 1.694647523360000108e+01 7.690439999999999543e+01 6.072650000000000148e+01
5.411251800000000145e+01 1.694650445679999962e+01 7.690449999999999875e+01 6.072610000000000241e+01
5.412128400000000283e+01 1.694653367999999816e+01 7.690460000000000207e+01 6.072650000000000148e+01
5.413004999999999711e+01 1.694656290320000025e+01 7.690460000000000207e+01 6.072610000000000241e+01
5.413881599999999850e+01 1.694667979599999796e+01 7.690120000000000289e+01 6.072169999999999845e+01
5.414758199999999988e+01 1.694667979599999796e+01 7.690080000000000382e+01 6.072220000000000084e+01
5.415634800000000126e+01 1.694670901920000006e+01 7.690019999999999811e+01 6.072330000000000183e+01
5.416511400000000265e+01 1.694673824239999860e+01 7.690049999999999386e+01 6.072290000000000276e+01
5.417387999999999693e+01 1.694676746559999714e+01 7.690049999999999386e+01 6.072359999999999758e+01
5.418264599999999831e+01 1.694682591200000132e+01 7.690089999999999293e+01 6.072330000000000183e+01
5.419141200000000680e+01 1.694685513519999631e+01 7.690109999999999957e+01 6.072390000000000043e+01
5.420017800000000108e+01 1.694688435839999840e+01 7.690139999999999532e+01 6.072359999999999758e+01
5.420894400000000246e+01 1.694691358160000050e+01 7.690160000000000196e+01 6.072409999999999997e+01
5.421770999999999674e+01 1.694694280479999904e+01 7.690189999999999770e+01 6.072370000000000090e+01
5.422647599999999812e+01 1.694697202799999758e+01 7.690200000000000102e+01 6.072420000000000329e+01
5.423524199999999951e+01 1.694700125119999967e+01 7.690219999999999345e+01 6.072379999999999711e+01
5.424400800000000089e+01 1.694703047439999821e+01 7.690229999999999677e+01 6.072429999999999950e+01
5.425277400000000227e+01 1.694705969760000031e+01 7.690240000000000009e+01 6.072390000000000043e+01
5.426154000000000366e+01 1.694708892079999885e+01 7.690250000000000341e+01 6.072440000000000282e+01
5.427030599999999794e+01 1.694711814399999739e+01 7.690260000000000673e+01 6.072390000000000043e+01
5.427907199999999932e+01 1.694714736719999948e+01 7.690269999999999584e+01 6.072440000000000282e+01
5.428783799999999360e+01 1.694717659040000157e+01 7.690279999999999916e+01 6.072399999999999665e+01
5.429660400000000209e+01 1.694720581359999656e+01 7.690290000000000248e+01 6.072440000000000282e+01
5.430537000000000347e+01 1.694723503679999865e+01 7.690300000000000580e+01 6.072399999999999665e+01
5.431413599999999775e+01 1.694726426000000075e+01 7.690300000000000580e+01 6.072449999999999903e+01
5.432290199999999913e+01 1.694729348319999929e+01 7.690309999999999491e+01 6.072409999999999997e+01
5.433166800000000052e+01 1.694732270639999783e+01 7.690309999999999491e+01 6.072449999999999903e+01
5.434043400000000190e+01 1.694735192959999992e+01 7.690319999999999823e+01 6.072409999999999997e+01
5.434920000000000329e+01 1.694738115279999846e+01 7.690319999999999823e+01 6.072449999999999903e+01
5.435796599999999756e+01 1.694746882239999763e+01 7.689969999999999573e+01 6.072090000000000032e+01
5.436673199999999895e+01 1.694749804559999973e+01 7.689910000000000423e+01 6.072169999999999845e+01
5.437549800000000033e+01 1.694752726879999827e+01 7.689860000000000184e+01 6.072180000000000177e+01
5.438426399999999461e+01 1.694755649199999681e+01 7.689870000000000516e+01 6.072229999999999706e+01
5.439303000000000310e+01 1.694758571519999890e+01 7.689879999999999427e+01 6.072209999999999752e+01
5.440179600000000448e+01 1.694761493840000099e+01 7.689919999999999334e+01 6.072259999999999991e+01
5.441056199999999876e+01 1.694764416159999953e+01 7.689939999999999998e+01 6.072240000000000038e+01
5.441932800000000015e+01 1.694767338479999808e+01 7.689969999999999573e+01 6.072290000000000276e+01
5.442809399999999442e+01 1.694770260800000017e+01 7.689990000000000236e+01 6.072249999999999659e+01
5.443686000000000291e+01 1.694773183119999871e+01 7.690009999999999479e+01 6.072299999999999898e+01
5.444562600000000430e+01 1.694776105439999725e+01 7.690030000000000143e+01 6.072259999999999991e+01
5.445439199999999857e+01 1.694779027759999934e+01 7.690049999999999386e+01 6.072310000000000230e+01
5.446315799999999996e+01 1.694781950079999788e+01 7.690059999999999718e+01 6.072270000000000323e+01
5.447192400000000134e+01 1.694784872399999998e+01 7.690070000000000050e+01 6.072310000000000230e+01
5.448068999999999562e+01 1.694787794719999852e+01 7.690080000000000382e+01 6.072270000000000323e+01
5.448945600000000411e+01 1.694790717040000061e+01 7.690089999999999293e+01 6.072319999999999851e+01
5.449822199999999839e+01 1.694793639359999915e+01 7.690099999999999625e+01 6.072279999999999944e+01
5.450698799999999977e+01 1.694796561680000124e+01 7.690109999999999957e+01 6.072319999999999851e+01
5.451575400000000116e+01 1.694799483999999978e+01 7.690120000000000289e+01 6.072279999999999944e+01
5.452451999999999543e+01 1.694802406319999832e+01 7.690120000000000289e+01 6.072319999999999851e+01
5.453328600000000392e+01 1.694805328640000042e+01 7.690130000000000621e+01 6.072279999999999944e+01
5.454205200000000531e+01 1.694808250959999896e+01 7.690139999999999532e+01 6.072319999999999851e+01
5.455081799999999959e+01 1.694811173279999750e+01 7.690139999999999532e+01 6.072279999999999944e+01
5.455958400000000097e+01 1.694814095599999959e+01 7.690149999999999864e+01 6.072330000000000183e+01
5.456834999999999525e+01 1.694817017920000168e+01 7.690149999999999864e+01 6.072279999999999944e+01
5.457711599999999663e+01 1.694828707199999940e+01 7.689849999999999852e+01 6.072019999999999840e+01
5.458588200000000512e+01 1.694828707199999940e+01 7.689809999999999945e+01 6.072010000000000218e+01
5.459464799999999940e+01 1.694831629519999794e+01 7.689749999999999375e+01 6.072099999999999653e+01
5.460341400000000078e+01 1.694834551840000003e+01 7.689770000000000039e+01 6.072070000000000078e+01
5.461218000000000217e+01 1.694837474159999857e+01 7.689770000000000039e+01 6.072140000000000271e+01
5.462094599999999645e+01 1.694840396480000067e+01 7.689809999999999945e+01 6.072109999999999985e+01
5.462971200000000493e+01 1.694843318799999921e+01 7.689830000000000609e+01 6.072160000000000224e+01
5.463847799999999921e+01 1.694846241119999775e+01 7.689870000000000516e+01 6.072129999999999939e+01
5.464724400000000060e+01 1.694849163439999984e+01 7.689879999999999427e+01 6.072180000000000177e+01
5.465601000000000198e+01 1.694852085760000193e+01 7.689910000000000423e+01 6.072140000000000271e+01
5.466477599999999626e+01 1.694855008079999692e+01 7.689919999999999334e+01 6.072189999999999799e+01
5.467354199999999764e+01 1.694857930399999901e+01 7.689939999999999998e+01 6.072149999999999892e+01
5.468230800000000613e+01 1.694860852720000111e+01 7.689950000000000330e+01 6.072189999999999799e+01
5.469107400000000041e+01 1.694863775039999965e+01 7.689969999999999573e+01 6.072160000000000224e+01
5.469984000000000179e+01 1.694866697359999819e+01 7.689969999999999573e+01 6.072200000000000131e+01
5.470860599999999607e+01 1.694869619680000028e+01 7.689990000000000236e+01 6.072160000000000224e+01
5.471737199999999746e+01 1.694872541999999882e+01 7.689990000000000236e+01 6.072200000000000131e+01
5.472613800000000595e+01 1.694875464320000091e+01 7.690000000000000568e+01 6.072160000000000224e+01
5.473490400000000022e+01 1.694878386639999945e+01 7.690009999999999479e+01 6.072200000000000131e+01
5.474367000000000161e+01 1.694881308959999799e+01 7.690019999999999811e+01 6.072169999999999845e+01
5.475243600000000299e+01 1.694884231280000009e+01 7.690019999999999811e+01 6.072209999999999752e+01
5.476120199999999727e+01 1.694887153600000218e+01 7.690030000000000143e+01 6.072169999999999845e+01
5.476996799999999865e+01 1.694890075919999717e+01 7.690030000000000143e+01 6.072209999999999752e+01
5.477873400000000004e+01 1.694892998239999926e+01 7.690040000000000475e+01 6.072169999999999845e+01
5.478750000000000142e+01 1.694895920560000135e+01 7.690040000000000475e+01 6.072209999999999752e+01
5.479626600000000280e+01 1.694904687520000053e+01 7.689749999999999375e+01 6.071929999999999694e+01
5.480503199999999708e+01 1.694907609839999907e+01 7.689690000000000225e+01 6.071979999999999933e+01
5.481379799999999847e+01 1.694910532159999761e+01 7.689639999999999986e+01 6.071990000000000265e+01
5.482256399999999275e+01 1.694913454479999970e+01 7.689650000000000318e+01 6.072039999999999793e+01
5.483133000000000123e+01 1.694916376799999824e+01 7.689660000000000650e+01 6.072019999999999840e+01
5.484009600000000262e+01 1.694919299120000034e+01 7.689690000000000225e+01 6.072070000000000078e+01
5.484886199999999690e+01 1.694922221439999888e+01 7.689709999999999468e+01 6.072039999999999793e+01
5.485762799999999828e+01 1.694925143759999742e+01 7.689740000000000464e+01 6.072090000000000032e+01
5.486639399999999966e+01 1.694928066079999951e+01 7.689759999999999707e+01 6.072059999999999746e+01
5.487516000000000105e+01 1.694930988400000160e+01 7.689780000000000371e+01 6.072099999999999653e+01
5.488392600000000243e+01 1.694933910719999659e+01 7.689799999999999613e+01 6.072070000000000078e+01
5.489269199999999671e+01 1.694936833039999868e+01 7.689809999999999945e+01 6.072109999999999985e+01
5.490145799999999809e+01 1.694939755360000078e+01 7.689820000000000277e+01 6.072070000000000078e+01
5.491022399999999948e+01 1.694942677679999932e+01 7.689830000000000609e+01 6.072109999999999985e+01
5.491898999999999376e+01 1.694945599999999786e+01 7.689849999999999852e+01 6.072079999999999700e+01
5.492775600000000225e+01 1.694948522319999995e+01 7.689849999999999852e+01 6.072120000000000317e+01
5.493652200000000363e+01 1.694951444639999849e+01 7.689860000000000184e+01 6.072079999999999700e+01
5.494528799999999791e+01 1.694954366960000058e+01 7.689870000000000516e+01 6.072120000000000317e+01
5.495405399999999929e+01 1.694957289279999912e+01 7.689879999999999427e+01 6.072079999999999700e+01
5.496281999999999357e+01 1.694960211599999766e+01 7.689879999999999427e+01 6.072120000000000317e+01
5.497158600000000206e+01 1.694963133919999976e+01 7.689889999999999759e+01 6.072090000000000032e+01
5.498035200000000344e+01 1.694966056240000185e+01 7.689900000000000091e+01 6.072129999999999939e+01
5.498911799999999772e+01 1.694968978559999684e+01 7.689900000000000091e+01 6.072090000000000032e+01
5.499788399999999911e+01 1.694971900879999893e+01 7.689910000000000423e+01 6.072129999999999939e+01
5.500665000000000049e+01 1.694974823200000102e+01 7.689910000000000423e+01 6.072090000000000032e+01
5.501541600000000187e+01 1.694980667839999811e+01 7.689600000000000080e+01 6.071949999999999648e+01
5.502418200000000326e+01 1.694983590160000020e+01 7.689560000000000173e+01 6.071909999999999741e+01
5.503294799999999753e+01 1.694986512479999874e+01 7.689499999999999602e+01 6.071990000000000265e+01
5.504171399999999892e+01 1.694989434799999728e+01 7.689520000000000266e+01 6.071959999999999980e+01
5.505048000000000030e+01 1.694992357119999937e+01 7.689530000000000598e+01 6.072010000000000218e+01
5.505924599999999458e+01 1.694995279439999791e+01 7.689560000000000173e+01 6.071990000000000265e+01
5.506801200000000307e+01 1.694998201760000001e+01 7.689579999999999416e+01 6.072039999999999793e+01
5.507677800000000445e+01 1.695001124079999855e+01 7.689619999999999322e+01 6.071999999999999886e+01
5.508554399999999873e+01 1.695004046399999709e+01 7.689629999999999654e+01 6.072050000000000125e+01
5.509431000000000012e+01 1.695006968719999918e+01 7.689660000000000650e+01 6.072010000000000218e+01
5.510307599999999439e+01 1.695009891040000127e+01 7.689669999999999561e+01 6.072059999999999746e+01
5.511184200000000288e+01 1.695012813359999626e+01 7.689679999999999893e+01 6.072019999999999840e+01
5.512060800000000427e+01 1.695015735679999835e+01 7.689690000000000225e+01 6.072059999999999746e+01
5.512937399999999855e+01 1.695018658000000045e+01 7.689709999999999468e+01 6.072030000000000172e+01
5.513813999999999993e+01 1.695021580319999899e+01 7.689709999999999468e+01 6.072070000000000078e+01
5.514690600000000131e+01 1.695024502639999753e+01 7.689730000000000132e+01 6.072030000000000172e+01
5.515567199999999559e+01 1.695027424959999962e+01 7.689730000000000132e+01 6.072070000000000078e+01
5.516443800000000408e+01 1.695030347279999816e+01 7.689740000000000464e+01 6.072030000000000172e+01
5.517320399999999836e+01 1.695033269600000025e+01 7.689749999999999375e+01 6.072070000000000078e+01
5.518196999999999974e+01 1.695036191919999879e+01 7.689759999999999707e+01 6.072039999999999793e+01
5.519073600000000113e+01 1.695039114239999734e+01 7.689759999999999707e+01 6.072070000000000078e+01
5.519950199999999541e+01 1.695042036559999943e+01 7.689770000000000039e+01 6.072039999999999793e+01
5.520826800000000389e+01 1.695044958880000152e+01 7.689770000000000039e+01 6.072079999999999700e+01
5.521703400000000528e+01 1.695047881199999651e+01 7.689780000000000371e+01 6.072039999999999793e+01
5.522579999999999956e+01 1.695050803519999860e+01 7.689780000000000371e+01 6.072079999999999700e+01
5.523456600000000094e+01 1.695062492799999987e+01 7.689490000000000691e+01 6.070850000000000080e+01
5.524333199999999522e+01 1.695062492799999987e+01 7.689440000000000452e+01 6.071000000000000085e+01
5.525209799999999660e+01 1.695065415119999841e+01 7.689390000000000214e+01 6.071119999999999806e+01
5.526086400000000509e+01 1.695068337439999695e+01 7.689400000000000546e+01 6.071229999999999905e+01
5.526962999999999937e+01 1.695071259759999904e+01 7.689409999999999457e+01 6.071260000000000190e+01
5.527839600000000075e+01 1.695074182079999758e+01 7.689440000000000452e+01 6.071340000000000003e+01
5.528716200000000214e+01 1.695077104399999968e+01 7.689470000000000027e+01 6.071350000000000335e+01
5.529592799999999642e+01 1.695080026719999822e+01 7.689490000000000691e+01 6.071410000000000196e+01
5.530469400000000491e+01 1.695082949039999676e+01 7.689509999999999934e+01 6.071399999999999864e+01
5.531345999999999918e+01 1.695085871359999885e+01 7.689530000000000598e+01 6.071450000000000102e+01
5.532222600000000057e+01 1.695088793680000094e+01 7.689549999999999841e+01 6.071430000000000149e+01
5.533099200000000195e+01 1.695091715999999948e+01 7.689560000000000173e+01 6.071479999999999677e+01
5.533975799999999623e+01 1.695094638319999802e+01 7.689579999999999416e+01 6.071450000000000102e+01
5.534852399999999761e+01 1.695097560640000012e+01 7.689589999999999748e+01 6.071490000000000009e+01
5.535729000000000610e+01 1.695100482959999866e+01 7.689600000000000080e+01 6.071459999999999724e+01
5.536605600000000038e+01 1.695103405279999720e+01 7.689610000000000412e+01 6.071500000000000341e+01
5.537482200000000176e+01 1.695106327599999929e+01 7.689610000000000412e+01 6.071470000000000056e+01
5.538358799999999604e+01 1.695109249919999783e+01 7.689619999999999322e+01 6.071509999999999962e+01
5.539235399999999743e+01 1.695112172239999992e+01 7.689629999999999654e+01 6.071479999999999677e+01
5.540112000000000592e+01 1.695112172239999992e+01 7.689629999999999654e+01 6.071520000000000294e+01
5.540988600000000019e+01 1.695115094559999847e+01 7.689639999999999986e+01 6.071479999999999677e+01
5.541865200000000158e+01 1.695118016880000056e+01 7.689650000000000318e+01 6.071520000000000294e+01
5.542741800000000296e+01 1.695120939199999910e+01 7.689650000000000318e+01 6.071479999999999677e+01
5.543618399999999724e+01 1.695123861520000119e+01 7.689660000000000650e+01 6.071520000000000294e+01
5.544494999999999862e+01 1.695126783839999973e+01 7.689660000000000650e+01 6.071490000000000009e+01
5.545371600000000001e+01 1.695135550799999891e+01 7.689350000000000307e+01 6.071719999999999828e+01
5.546248200000000139e+01 1.695135550799999891e+01 7.689310000000000400e+01 6.071620000000000061e+01
5.547124800000000278e+01 1.695138473119999745e+01 7.689260000000000161e+01 6.071670000000000300e+01
5.548001399999999705e+01 1.695141395439999954e+01 7.689279999999999404e+01 6.071620000000000061e+01
5.548877999999999844e+01 1.695144317760000163e+01 7.689279999999999404e+01 6.071670000000000300e+01
5.549754600000000693e+01 1.695147240079999662e+01 7.689319999999999311e+01 6.071640000000000015e+01
5.550631200000000121e+01 1.695150162399999871e+01 7.689339999999999975e+01 6.071679999999999922e+01
5.551507800000000259e+01 1.695153084720000081e+01 7.689369999999999550e+01 6.071650000000000347e+01
5.552384399999999687e+01 1.695156007039999935e+01 7.689379999999999882e+01 6.071690000000000254e+01
5.553260999999999825e+01 1.695158929359999789e+01 7.689409999999999457e+01 6.071659999999999968e+01
5.554137599999999964e+01 1.695161851679999998e+01 7.689419999999999789e+01 6.071699999999999875e+01
5.555014200000000102e+01 1.695164773999999852e+01 7.689440000000000452e+01 6.071659999999999968e+01
5.555890800000000240e+01 1.695167696320000061e+01 7.689449999999999363e+01 6.071699999999999875e+01
5.556767400000000379e+01 1.695170618639999915e+01 7.689459999999999695e+01 6.071670000000000300e+01
5.557643999999999807e+01 1.695173540959999769e+01 7.689470000000000027e+01 6.071710000000000207e+01
5.558520599999999945e+01 1.695173540959999769e+01 7.689480000000000359e+01 6.071670000000000300e+01
5.559397199999999373e+01 1.695176463279999979e+01 7.689490000000000691e+01 6.071710000000000207e+01
5.560273800000000222e+01 1.695179385600000188e+01 7.689499999999999602e+01 6.071679999999999922e+01
5.561150400000000360e+01 1.695182307919999687e+01 7.689499999999999602e+01 6.071710000000000207e+01
5.562026999999999788e+01 1.695185230239999896e+01 7.689509999999999934e+01 6.071679999999999922e+01
5.562903599999999926e+01 1.695188152560000105e+01 7.689509999999999934e+01 6.071719999999999828e+01
5.563780200000000065e+01 1.695191074879999960e+01 7.689520000000000266e+01 6.071679999999999922e+01
5.564656800000000203e+01 1.695193997199999814e+01 7.689520000000000266e+01 6.071719999999999828e+01
5.565533400000000341e+01 1.695196919520000023e+01 7.689530000000000598e+01 6.071679999999999922e+01
5.566409999999999769e+01 1.695199841839999877e+01 7.689530000000000598e+01 6.071719999999999828e+01
5.567286599999999908e+01 1.695205686479999940e+01 7.689230000000000587e+01 6.071690000000000254e+01
5.568163200000000046e+01 1.695208608799999794e+01 7.689180000000000348e+01 6.071690000000000254e+01
5.569039799999999474e+01 1.695211531120000004e+01 7.689130000000000109e+01 6.071659999999999968e+01
5.569916400000000323e+01 1.695214453440000213e+01 7.689140000000000441e+01 6.071699999999999875e+01
5.570793000000000461e+01 1.695217375759999712e+01 7.689149999999999352e+01 6.071670000000000300e+01
5.571669599999999889e+01 1.695220298079999921e+01 7.689180000000000348e+01 6.071719999999999828e+01
5.572546200000000027e+01 1.695223220400000130e+01 7.689199999999999591e+01 6.071690000000000254e+01
5.573422799999999455e+01 1.695223220400000130e+01 7.689230000000000587e+01 6.071739999999999782e+01
5.574299400000000304e+01 1.695226142719999629e+01 7.689249999999999829e+01 6.071710000000000207e+01
5.575176000000000442e+01 1.695229065039999838e+01 7.689270000000000493e+01 6.071750000000000114e+01
5.576052599999999870e+01 1.695231987360000048e+01 7.689279999999999404e+01 6.071710000000000207e+01
5.576929200000000009e+01 1.695234909679999902e+01 7.689300000000000068e+01 6.071759999999999735e+01
5.577805800000000147e+01 1.695237831999999756e+01 7.689310000000000400e+01 6.071719999999999828e+01
5.578682399999999575e+01 1.695240754319999965e+01 7.689319999999999311e+01 6.071759999999999735e+01
5.579559000000000424e+01 1.695243676639999819e+01 7.689329999999999643e+01 6.071730000000000160e+01
5.580435599999999852e+01 1.695246598960000028e+01 7.689339999999999975e+01 6.071770000000000067e+01
5.581312199999999990e+01 1.695249521279999882e+01 7.689350000000000307e+01 6.071730000000000160e+01
5.582188800000000128e+01 1.695252443599999737e+01 7.689350000000000307e+01 6.071770000000000067e+01
5.583065399999999556e+01 1.695255365919999946e+01 7.689360000000000639e+01 6.071739999999999782e+01
5.583942000000000405e+01 1.695258288240000155e+01 7.689369999999999550e+01 6.071770000000000067e+01
5.584818600000000544e+01 1.695258288240000155e+01 7.689369999999999550e+01 6.071739999999999782e+01
5.585695199999999971e+01 1.695261210559999654e+01 7.689379999999999882e+01 6.071779999999999688e+01
5.586571800000000110e+01 1.695264132879999863e+01 7.689379999999999882e+01 6.071739999999999782e+01
5.587448399999999538e+01 1.695267055200000073e+01 7.689390000000000214e+01 6.071779999999999688e+01
5.588324999999999676e+01 1.695269977519999927e+01 7.689390000000000214e+01 6.071739999999999782e+01
5.589201600000000525e+01 1.695278744479999844e+01 7.689149999999999352e+01 6.071710000000000207e+01
5.590078199999999953e+01 1.695278744479999844e+01 7.689109999999999445e+01 6.071650000000000347e+01
5.590954800000000091e+01 1.695281666800000053e+01 7.689050000000000296e+01 6.071699999999999875e+01
5.591831399999999519e+01 1.695284589119999907e+01 7.689069999999999538e+01 6.071670000000000300e+01
5.592707999999999657e+01 1.695287511439999761e+01 7.689079999999999870e+01 6.071710000000000207e+01
5.593584600000000506e+01 1.695290433759999971e+01 7.689109999999999445e+01 6.071690000000000254e+01
5.594461199999999934e+01 1.695293356080000180e+01 7.689130000000000109e+01 6.071739999999999782e+01
5.595337800000000072e+01 1.695296278399999679e+01 7.689159999999999684e+01 6.071710000000000207e+01
5.596214400000000211e+01 1.695299200719999888e+01 7.689180000000000348e+01 6.071750000000000114e+01
5.597090999999999639e+01 1.695302123040000097e+01 7.689199999999999591e+01 6.071719999999999828e+01
5.597967599999999777e+01 1.695305045359999951e+01 7.689209999999999923e+01 6.071759999999999735e+01
5.598844199999999915e+01 1.695305045359999951e+01 7.689230000000000587e+01 6.071730000000000160e+01
5.599720800000000054e+01 1.695307967679999805e+01 7.689239999999999498e+01 6.071770000000000067e+01
5.600597400000000192e+01 1.695310890000000015e+01 7.689249999999999829e+01 6.071739999999999782e+01
5.601473999999999620e+01 1.695313812319999869e+01 7.689260000000000161e+01 6.071770000000000067e+01
5.602350599999999758e+01 1.695316734639999723e+01 7.689270000000000493e+01 6.071739999999999782e+01
5.603227200000000607e+01 1.695319656959999932e+01 7.689270000000000493e+01 6.071779999999999688e+01
5.604103800000000035e+01 1.695322579279999786e+01 7.689279999999999404e+01 6.071750000000000114e+01
5.604980400000000174e+01 1.695325501599999996e+01 7.689289999999999736e+01 6.071779999999999688e+01
5.605856999999999601e+01 1.695328423919999850e+01 7.689289999999999736e+01 6.071750000000000114e+01
5.606733599999999740e+01 1.695331346239999704e+01 7.689300000000000068e+01 6.071779999999999688e+01
5.607610199999999878e+01 1.695331346239999704e+01 7.689310000000000400e+01 6.071750000000000114e+01
5.608486800000000017e+01 1.695334268559999913e+01 7.689310000000000400e+01 6.071790000000000020e+01
5.609363400000000155e+01 1.695337190880000122e+01 7.689319999999999311e+01 6.071750000000000114e+01
5.610240000000000293e+01 1.695340113199999621e+01 7.689319999999999311e+01 6.071790000000000020e+01
5.611116599999999721e+01 1.695348880159999894e+01 7.689090000000000202e+01 6.071640000000000015e+01
5.611993199999999860e+01 1.695348880159999894e+01 7.689039999999999964e+01 6.071650000000000347e+01
5.612869799999999287e+01 1.695351802479999748e+01 7.688979999999999393e+01 6.071629999999999683e+01
5.613746400000000136e+01 1.695354724799999957e+01 7.689000000000000057e+01 6.071679999999999922e+01
5.614623000000000275e+01 1.695357647119999811e+01 7.689000000000000057e+01 6.071650000000000347e+01
5.615499599999999703e+01 1.695360569440000020e+01 7.689029999999999632e+01 6.071699999999999875e+01
5.616376199999999841e+01 1.695363491759999874e+01 7.689050000000000296e+01 6.071679999999999922e+01
5.617252799999999979e+01 1.695366414079999728e+01 7.689069999999999538e+01 6.071719999999999828e+01
5.618129400000000118e+01 1.695369336399999938e+01 7.689090000000000202e+01 6.071690000000000254e+01
5.619006000000000256e+01 1.695369336399999938e+01 7.689109999999999445e+01 6.071730000000000160e+01
5.619882599999999684e+01 1.695372258720000147e+01 7.689119999999999777e+01 6.071699999999999875e+01
5.620759199999999822e+01 1.695375181039999646e+01 7.689130000000000109e+01 6.071739999999999782e+01
5.621635799999999961e+01 1.695378103359999855e+01 7.689140000000000441e+01 6.071710000000000207e+01
5.622512400000000099e+01 1.695381025680000064e+01 7.689159999999999684e+01 6.071750000000000114e+01
5.623389000000000237e+01 1.695383947999999918e+01 7.689159999999999684e+01 6.071719999999999828e+01
5.624265600000000376e+01 1.695386870319999773e+01 7.689170000000000016e+01 6.071759999999999735e+01
5.625142199999999804e+01 1.695389792639999982e+01 7.689180000000000348e+01 6.071719999999999828e+01
5.626018799999999942e+01 1.695392714959999836e+01 7.689190000000000680e+01 6.071759999999999735e+01
5.626895399999999370e+01 1.695392714959999836e+01 7.689190000000000680e+01 6.071730000000000160e+01
5.627772000000000219e+01 1.695395637279999690e+01 7.689199999999999591e+01 6.071759999999999735e+01
5.628648600000000357e+01 1.695398559599999899e+01 7.689199999999999591e+01 6.071730000000000160e+01
5.629525199999999785e+01 1.695401481919999753e+01 7.689209999999999923e+01 6.071770000000000067e+01
5.630401799999999923e+01 1.695404404239999963e+01 7.689209999999999923e+01 6.071730000000000160e+01
5.631278400000000062e+01 1.695407326559999817e+01 7.689220000000000255e+01 6.071770000000000067e+01
5.632155000000000200e+01 1.695410248880000026e+01 7.689220000000000255e+01 6.071739999999999782e+01
5.633031600000000338e+01 1.695416093520000089e+01 7.689000000000000057e+01 6.071679999999999922e+01
5.633908199999999766e+01 1.695419015839999943e+01 7.688960000000000150e+01 6.071620000000000061e+01
5.634784799999999905e+01 1.695421938159999797e+01 7.688899999999999579e+01 6.071670000000000300e+01
5.635661400000000043e+01 1.695421938159999797e+01 7.688909999999999911e+01 6.071640000000000015e+01
5.636537999999999471e+01 1.695424860480000007e+01 7.688909999999999911e+01 6.071690000000000254e+01
5.637414600000000320e+01 1.695427782799999861e+01 7.688949999999999818e+01 6.071670000000000300e+01
5.638291200000000458e+01 1.695430705119999715e+01 7.688960000000000150e+01 6.071710000000000207e+01
5.639167799999999886e+01 1.695433627439999924e+01 7.688989999999999725e+01 6.071690000000000254e+01
5.640044400000000024e+01 1.695436549760000133e+01 7.689010000000000389e+01 6.071730000000000160e+01
5.640920999999999452e+01 1.695439472079999987e+01 7.689029999999999632e+01 6.071699999999999875e+01
5.641797600000000301e+01 1.695442394399999841e+01 7.689039999999999964e+01 6.071739999999999782e+01
5.642674200000000440e+01 1.695445316720000051e+01 7.689050000000000296e+01 6.071710000000000207e+01
5.643550799999999867e+01 1.695445316720000051e+01 7.689060000000000628e+01 6.071750000000000114e+01
5.644427400000000006e+01 1.695448239039999905e+01 7.689069999999999538e+01 6.071719999999999828e+01
5.645304000000000144e+01 1.695451161360000114e+01 7.689079999999999870e+01 6.071750000000000114e+01
5.646180599999999572e+01 1.695454083679999968e+01 7.689090000000000202e+01 6.071719999999999828e+01
5.647057200000000421e+01 1.695457005999999822e+01 7.689090000000000202e+01 6.071759999999999735e+01
5.647933799999999849e+01 1.695459928320000031e+01 7.689100000000000534e+01 6.071730000000000160e+01
5.648810399999999987e+01 1.695462850640000241e+01 7.689109999999999445e+01 6.071759999999999735e+01
5.649687000000000126e+01 1.695465772959999740e+01 7.689119999999999777e+01 6.071730000000000160e+01
5.650563599999999553e+01 1.695465772959999740e+01 7.689119999999999777e+01 6.071770000000000067e+01
5.651440200000000402e+01 1.695468695279999949e+01 7.689130000000000109e+01 6.071730000000000160e+01
5.652316800000000541e+01 1.695471617600000158e+01 7.689130000000000109e+01 6.071770000000000067e+01
5.653193399999999968e+01 1.695474539919999657e+01 7.689140000000000441e+01 6.071739999999999782e+01
5.654070000000000107e+01 1.695477462239999866e+01 7.689140000000000441e+01 6.071770000000000067e+01
5.654946599999999535e+01 1.695483306879999930e+01 7.688960000000000150e+01 6.071640000000000015e+01
5.655823199999999673e+01 1.695486229199999784e+01 7.688909999999999911e+01 6.071640000000000015e+01
5.656699800000000522e+01 1.695489151519999993e+01 7.688859999999999673e+01 6.071620000000000061e+01
5.657576399999999950e+01 1.695492073839999847e+01 7.688870000000000005e+01 6.071659999999999968e+01
5.658453000000000088e+01 1.695492073839999847e+01 7.688870000000000005e+01 6.071650000000000347e+01
5.659329600000000227e+01 1.695494996160000056e+01 7.688899999999999579e+01 6.071690000000000254e+01
5.660206199999999654e+01 1.695497918479999910e+01 7.688920000000000243e+01 6.071670000000000300e+01
5.661082800000000503e+01 1.695500840799999764e+01 7.688939999999999486e+01 6.071710000000000207e+01
5.661959399999999931e+01 1.695503763119999974e+01 7.688960000000000150e+01 6.071690000000000254e+01
5.662836000000000070e+01 1.695506685440000183e+01 7.688970000000000482e+01 6.071730000000000160e+01
5.663712600000000208e+01 1.695509607759999682e+01 7.688979999999999393e+01 6.071699999999999875e+01
5.664589199999999636e+01 1.695512530079999891e+01 7.689000000000000057e+01 6.071730000000000160e+01
5.665465799999999774e+01 1.695515452400000100e+01 7.689000000000000057e+01 6.071710000000000207e+01
5.666342400000000623e+01 1.695515452400000100e+01 7.689010000000000389e+01 6.071739999999999782e+01
5.667219000000000051e+01 1.695518374719999954e+01 7.689019999999999300e+01 6.071710000000000207e+01
5.668095600000000189e+01 1.695521297039999808e+01 7.689029999999999632e+01 6.071750000000000114e+01
5.668972199999999617e+01 1.695524219360000018e+01 7.689029999999999632e+01 6.071719999999999828e+01
5.669848799999999756e+01 1.695527141679999872e+01 7.689039999999999964e+01 6.071750000000000114e+01
5.670725400000000604e+01 1.695530064000000081e+01 7.689039999999999964e+01 6.071719999999999828e+01
5.671602000000000032e+01 1.695532986319999935e+01 7.689039999999999964e+01 6.071750000000000114e+01
5.672478600000000171e+01 1.695532986319999935e+01 7.689050000000000296e+01 6.071719999999999828e+01
5.673355200000000309e+01 1.695535908639999789e+01 7.689050000000000296e+01 6.071759999999999735e+01
5.674231799999999737e+01 1.695538830959999999e+01 7.689050000000000296e+01 6.071730000000000160e+01
5.675108399999999875e+01 1.695541753280000208e+01 7.689050000000000296e+01 6.071759999999999735e+01
5.675985000000000014e+01 1.695544675599999707e+01 7.689060000000000628e+01 6.071730000000000160e+01
5.676861600000000152e+01 1.695550520240000125e+01 7.689019999999999300e+01 6.071589999999999776e+01
5.677738200000000290e+01 1.695553442559999624e+01 7.688979999999999393e+01 6.071529999999999916e+01
5.678614799999999718e+01 1.695556364879999833e+01 7.688920000000000243e+01 6.071589999999999776e+01
5.679491399999999857e+01 1.695556364879999833e+01 7.688939999999999486e+01 6.071569999999999823e+01
5.680368000000000706e+01 1.695559287200000043e+01 7.688930000000000575e+01 6.071620000000000061e+01
5.681244600000000133e+01 1.695562209519999897e+01 7.688960000000000150e+01 6.071600000000000108e+01
5.682121200000000272e+01 1.695565131839999751e+01 7.688979999999999393e+01 6.071650000000000347e+01
5.682997799999999700e+01 1.695568054159999960e+01 7.689010000000000389e+01 6.071629999999999683e+01
5.683874399999999838e+01 1.695570976479999814e+01 7.689019999999999300e+01 6.071670000000000300e+01
5.684750999999999976e+01 1.695573898800000023e+01 7.689039999999999964e+01 6.071640000000000015e+01
5.685627600000000115e+01 1.695576821119999877e+01 7.689050000000000296e+01 6.071679999999999922e+01
5.686504200000000253e+01 1.695579743439999731e+01 7.689060000000000628e+01 6.071650000000000347e+01
5.687380800000000391e+01 1.695579743439999731e+01 7.689069999999999538e+01 6.071690000000000254e+01
5.688257399999999819e+01 1.695582665759999941e+01 7.689079999999999870e+01 6.071659999999999968e+01
5.689133999999999958e+01 1.695585588080000150e+01 7.689079999999999870e+01 6.071699999999999875e+01
5.690010599999999386e+01 1.695588510399999649e+01 7.689090000000000202e+01 6.071670000000000300e+01
5.690887200000000234e+01 1.695591432719999858e+01 7.689090000000000202e+01 6.071699999999999875e+01
5.691763800000000373e+01 1.695594355040000067e+01 7.689100000000000534e+01 6.071670000000000300e+01
5.692640399999999801e+01 1.695594355040000067e+01 7.689100000000000534e+01 6.071710000000000207e+01
5.693516999999999939e+01 1.695597277359999921e+01 7.689109999999999445e+01 6.071679999999999922e+01
5.694393600000000077e+01 1.695600199679999776e+01 7.689109999999999445e+01 6.071710000000000207e+01
5.695270200000000216e+01 1.695603121999999985e+01 7.689109999999999445e+01 6.071679999999999922e+01
5.696146800000000354e+01 1.695606044319999839e+01 7.689109999999999445e+01 6.071710000000000207e+01
5.697023399999999782e+01 1.695608966640000048e+01 7.689119999999999777e+01 6.071679999999999922e+01
5.697899999999999920e+01 1.695608966640000048e+01 7.689119999999999777e+01 6.071710000000000207e+01
5.698776600000000059e+01 1.695617733599999966e+01 7.689090000000000202e+01 6.071370000000000289e+01
5.699653199999999487e+01 1.695620655920000175e+01 7.689050000000000296e+01 6.071399999999999864e+01
5.700529800000000336e+01 1.695620655920000175e+01 7.689000000000000057e+01 6.071410000000000196e+01
5.701406399999999763e+01 1.695623578239999674e+01 7.689010000000000389e+01 6.071459999999999724e+01
5.702282999999999902e+01 1.695626500559999883e+01 7.689000000000000057e+01 6.071459999999999724e+01
5.703159600000000040e+01 1.695629422880000092e+01 7.689029999999999632e+01 6.071509999999999962e+01
5.704036199999999468e+01 1.695632345199999591e+01 7.689039999999999964e+01 6.071500000000000341e+01
5.704912800000000317e+01 1.695635267519999800e+01 7.689069999999999538e+01 6.071540000000000248e+01
5.705789400000000455e+01 1.695638189840000010e+01 7.689079999999999870e+01 6.071520000000000294e+01
5.706665999999999883e+01 1.695638189840000010e+01 7.689090000000000202e+01 6.071560000000000201e+01
5.707542600000000022e+01 1.695641112159999864e+01 7.689100000000000534e+01 6.071540000000000248e+01
5.708419199999999449e+01 1.695644034479999718e+01 7.689109999999999445e+01 6.071580000000000155e+01
5.709295799999999588e+01 1.695646956799999927e+01 7.689119999999999777e+01 6.071549999999999869e+01
5.710172400000000437e+01 1.695649879119999781e+01 7.689130000000000109e+01 6.071589999999999776e+01
5.711048999999999864e+01 1.695652801439999990e+01 7.689130000000000109e+01 6.071560000000000201e+01
5.711925600000000003e+01 1.695652801439999990e+01 7.689140000000000441e+01 6.071589999999999776e+01
5.712802200000000141e+01 1.695655723759999844e+01 7.689140000000000441e+01 6.071569999999999823e+01
5.713678799999999569e+01 1.695658646079999698e+01 7.689149999999999352e+01 6.071600000000000108e+01
5.714555400000000418e+01 1.695661568399999908e+01 7.689149999999999352e+01 6.071569999999999823e+01
5.715431999999999846e+01 1.695664490720000117e+01 7.689149999999999352e+01 6.071600000000000108e+01
5.716308599999999984e+01 1.695667413039999616e+01 7.689159999999999684e+01 6.071580000000000155e+01
5.717185200000000123e+01 1.695667413039999616e+01 7.689159999999999684e+01 6.071609999999999729e+01
5.718061799999999550e+01 1.695670335359999825e+01 7.689159999999999684e+01 6.071580000000000155e+01
5.718938399999999689e+01 1.695673257680000034e+01 7.689159999999999684e+01 6.071609999999999729e+01
5.719815000000000538e+01 1.695676179999999889e+01 7.689170000000000016e+01 6.071580000000000155e+01
5.720691599999999966e+01 1.695682024639999952e+01 7.689149999999999352e+01 6.071430000000000149e+01
5.721568200000000104e+01 1.695684946959999806e+01 7.689109999999999445e+01 6.071379999999999910e+01
5.722444799999999532e+01 1.695687869280000015e+01 7.689060000000000628e+01 6.071430000000000149e+01
5.723321399999999670e+01 1.695687869280000015e+01 7.689069999999999538e+01 6.071410000000000196e+01
5.724198000000000519e+01 1.695690791599999869e+01 7.689060000000000628e+01 6.071459999999999724e+01
5.725074599999999947e+01 1.695693713919999723e+01 7.689090000000000202e+01 6.071450000000000102e+01
5.725951200000000085e+01 1.695696636239999933e+01 7.689100000000000534e+01 6.071490000000000009e+01
5.726827800000000224e+01 1.695699558560000142e+01 7.689119999999999777e+01 6.071479999999999677e+01
5.727704399999999652e+01 1.695702480879999996e+01 7.689130000000000109e+01 6.071520000000000294e+01
5.728580999999999790e+01 1.695702480879999996e+01 7.689149999999999352e+01 6.071490000000000009e+01
5.729457599999999928e+01 1.695705403199999850e+01 7.689159999999999684e+01 6.071529999999999916e+01
5.730334200000000067e+01 1.695708325520000059e+01 7.689170000000000016e+01 6.071509999999999962e+01
5.731210800000000205e+01 1.695711247839999913e+01 7.689170000000000016e+01 6.071540000000000248e+01
5.732087399999999633e+01 1.695714170159999767e+01 7.689180000000000348e+01 6.071520000000000294e+01
5.732963999999999771e+01 1.695717092479999977e+01 7.689190000000000680e+01 6.071549999999999869e+01
5.733840600000000620e+01 1.695717092479999977e+01 7.689199999999999591e+01 6.071520000000000294e+01
5.734717200000000048e+01 1.695720014799999831e+01 7.689199999999999591e+01 6.071560000000000201e+01
5.735593800000000186e+01 1.695722937119999685e+01 7.689199999999999591e+01 6.071529999999999916e+01
5.736470399999999614e+01 1.695725859439999894e+01 7.689209999999999923e+01 6.071560000000000201e+01
5.737346999999999753e+01 1.695728781760000103e+01 7.689209999999999923e+01 6.071540000000000248e+01
5.738223599999999891e+01 1.695728781760000103e+01 7.689209999999999923e+01 6.071569999999999823e+01
5.739100200000000029e+01 1.695731704079999957e+01 7.689220000000000255e+01 6.071540000000000248e+01
5.739976800000000168e+01 1.695734626399999811e+01 7.689220000000000255e+01 6.071569999999999823e+01
5.740853400000000306e+01 1.695737548720000021e+01 7.689220000000000255e+01 6.071540000000000248e+01
5.741729999999999734e+01 1.695740471039999875e+01 7.689220000000000255e+01 6.071569999999999823e+01
5.742606599999999872e+01 1.695746315679999938e+01 7.689220000000000255e+01 6.071309999999999718e+01
5.743483200000000011e+01 1.695749237999999792e+01 7.689170000000000016e+01 6.071329999999999671e+01
5.744359800000000149e+01 1.695749237999999792e+01 7.689119999999999777e+01 6.071329999999999671e+01
5.745236400000000287e+01 1.695752160320000002e+01 7.689130000000000109e+01 6.071359999999999957e+01
5.746112999999999715e+01 1.695755082640000211e+01 7.689119999999999777e+01 6.071350000000000335e+01
5.746989599999999854e+01 1.695758004959999710e+01 7.689140000000000441e+01 6.071399999999999864e+01
5.747866199999999992e+01 1.695760927279999919e+01 7.689149999999999352e+01 6.071390000000000242e+01
5.748742800000000130e+01 1.695760927279999919e+01 7.689170000000000016e+01 6.071430000000000149e+01
5.749619400000000269e+01 1.695763849600000128e+01 7.689190000000000680e+01 6.071410000000000196e+01
5.750495999999999697e+01 1.695766771919999982e+01 7.689199999999999591e+01 6.071450000000000102e+01
5.751372599999999835e+01 1.695769694239999836e+01 7.689209999999999923e+01 6.071430000000000149e+01
5.752249199999999973e+01 1.695772616560000046e+01 7.689220000000000255e+01 6.071459999999999724e+01
5.753125800000000112e+01 1.695775538879999900e+01 7.689220000000000255e+01 6.071439999999999770e+01
5.754002400000000250e+01 1.695775538879999900e+01 7.689230000000000587e+01 6.071470000000000056e+01
5.754879000000000389e+01 1.695778461200000109e+01 7.689239999999999498e+01 6.071450000000000102e+01
5.755755599999999816e+01 1.695781383519999963e+01 7.689239999999999498e+01 6.071479999999999677e+01
5.756632199999999955e+01 1.695784305839999817e+01 7.689249999999999829e+01 6.071459999999999724e+01
5.757508799999999383e+01 1.695787228160000026e+01 7.689249999999999829e+01 6.071490000000000009e+01
5.758385400000000232e+01 1.695787228160000026e+01 7.689249999999999829e+01 6.071459999999999724e+01
5.759262000000000370e+01 1.695790150480000236e+01 7.689260000000000161e+01 6.071490000000000009e+01
5.760138599999999798e+01 1.695793072799999734e+01 7.689260000000000161e+01 6.071470000000000056e+01
5.761015199999999936e+01 1.695795995119999944e+01 7.689260000000000161e+01 6.071500000000000341e+01
5.761891800000000075e+01 1.695798917440000153e+01 7.689260000000000161e+01 6.071470000000000056e+01
5.762768400000000213e+01 1.695798917440000153e+01 7.689270000000000493e+01 6.071500000000000341e+01
5.763645000000000351e+01 1.695801839759999652e+01 7.689270000000000493e+01 6.071470000000000056e+01
5.764521599999999779e+01 1.695810606719999925e+01 7.689260000000000161e+01 6.071260000000000190e+01
5.765398199999999918e+01 1.695810606719999925e+01 7.689220000000000255e+01 6.071220000000000283e+01
5.766274800000000056e+01 1.695813529039999779e+01 7.689170000000000016e+01 6.071269999999999811e+01
5.767151399999999484e+01 1.695816451359999988e+01 7.689180000000000348e+01 6.071260000000000190e+01
5.768028000000000333e+01 1.695819373679999842e+01 7.689180000000000348e+01 6.071309999999999718e+01
5.768904600000000471e+01 1.695819373679999842e+01 7.689209999999999923e+01 6.071309999999999718e+01
5.769781199999999899e+01 1.695822296000000051e+01 7.689230000000000587e+01 6.071350000000000335e+01
5.770657800000000037e+01 1.695825218319999905e+01 7.689260000000000161e+01 6.071340000000000003e+01
5.771534399999999465e+01 1.695828140639999759e+01 7.689270000000000493e+01 6.071379999999999910e+01
5.772411000000000314e+01 1.695831062959999969e+01 7.689289999999999736e+01 6.071359999999999957e+01
5.773287600000000452e+01 1.695831062959999969e+01 7.689300000000000068e+01 6.071390000000000242e+01
5.774164199999999880e+01 1.695833985280000178e+01 7.689310000000000400e+01 6.071370000000000289e+01
5.775040800000000019e+01 1.695836907599999677e+01 7.689319999999999311e+01 6.071410000000000196e+01
5.775917400000000157e+01 1.695839829919999886e+01 7.689329999999999643e+01 6.071390000000000242e+01
5.776793999999999585e+01 1.695842752240000095e+01 7.689329999999999643e+01 6.071419999999999817e+01
5.777670600000000434e+01 1.695845674559999949e+01 7.689339999999999975e+01 6.071399999999999864e+01
5.778547199999999862e+01 1.695845674559999949e+01 7.689339999999999975e+01 6.071430000000000149e+01
5.779423800000000000e+01 1.695848596879999803e+01 7.689350000000000307e+01 6.071399999999999864e+01
5.780300400000000138e+01 1.695851519200000013e+01 7.689350000000000307e+01 6.071430000000000149e+01
5.781176999999999566e+01 1.695854441519999867e+01 7.689360000000000639e+01 6.071410000000000196e+01
5.782053600000000415e+01 1.695854441519999867e+01 7.689360000000000639e+01 6.071439999999999770e+01
5.782930200000000553e+01 1.695857363840000076e+01 7.689360000000000639e+01 6.071419999999999817e+01
5.783806799999999981e+01 1.695860286159999930e+01 7.689360000000000639e+01 6.071450000000000102e+01
5.784683400000000120e+01 1.695863208479999784e+01 7.689369999999999550e+01 6.071419999999999817e+01
5.785559999999999548e+01 1.695866130799999993e+01 7.689369999999999550e+01 6.071450000000000102e+01
5.786436599999999686e+01 1.695874897759999911e+01 7.689360000000000639e+01 6.071220000000000283e+01
5.787313200000000535e+01 1.695874897759999911e+01 7.689310000000000400e+01 6.071229999999999905e+01
5.788189799999999963e+01 1.695877820080000120e+01 7.689270000000000493e+01 6.071220000000000283e+01
5.789066400000000101e+01 1.695877820080000120e+01 7.689289999999999736e+01 6.071260000000000190e+01
5.789943000000000239e+01 1.695880742399999619e+01 7.689300000000000068e+01 6.071249999999999858e+01
5.790819599999999667e+01 1.695883664719999828e+01 7.689329999999999643e+01 6.071300000000000097e+01
5.791696200000000516e+01 1.695886587040000038e+01 7.689350000000000307e+01 6.071289999999999765e+01
5.792572799999999944e+01 1.695886587040000038e+01 7.689379999999999882e+01 6.071329999999999671e+01
5.793449400000000082e+01 1.695889509359999892e+01 7.689390000000000214e+01 6.071309999999999718e+01
5.794326000000000221e+01 1.695892431679999746e+01 7.689409999999999457e+01 6.071350000000000335e+01
5.795202599999999649e+01 1.695895353999999955e+01 7.689419999999999789e+01 6.071329999999999671e+01
5.796079199999999787e+01 1.695898276319999809e+01 7.689440000000000452e+01 6.071370000000000289e+01
5.796955800000000636e+01 1.695898276319999809e+01 7.689449999999999363e+01 6.071350000000000335e+01
5.797832400000000064e+01 1.695901198640000018e+01 7.689449999999999363e+01 6.071379999999999910e+01
5.798709000000000202e+01 1.695904120959999872e+01 7.689459999999999695e+01 6.071359999999999957e+01
5.799585599999999630e+01 1.695907043279999726e+01 7.689470000000000027e+01 6.071390000000000242e+01
5.800462199999999768e+01 1.695909965599999936e+01 7.689470000000000027e+01 6.071359999999999957e+01
5.801338800000000617e+01 1.695909965599999936e+01 7.689480000000000359e+01 6.071390000000000242e+01
5.802215400000000045e+01 1.695912887920000145e+01 7.689480000000000359e+01 6.071370000000000289e+01
5.803092000000000183e+01 1.695915810239999644e+01 7.689490000000000691e+01 6.071399999999999864e+01
5.803968600000000322e+01 1.695918732559999853e+01 7.689490000000000691e+01 6.071379999999999910e+01
5.804845199999999750e+01 1.695921654880000062e+01 7.689490000000000691e+01 6.071410000000000196e+01
5.805721799999999888e+01 1.695921654880000062e+01 7.689499999999999602e+01 6.071379999999999910e+01
5.806598400000000026e+01 1.695924577199999916e+01 7.689499999999999602e+01 6.071410000000000196e+01
5.807475000000000165e+01 1.695927499519999770e+01 7.689499999999999602e+01 6.071379999999999910e+01
5.808351600000000303e+01 1.695936266480000043e+01 7.689440000000000452e+01 6.071229999999999905e+01
5.809228199999999731e+01 1.695936266480000043e+01 7.689390000000000214e+01 6.071179999999999666e+01
5.810104799999999869e+01 1.695939188799999897e+01 7.689360000000000639e+01 6.071220000000000283e+01
5.810981399999999297e+01 1.695942111119999751e+01 7.689379999999999882e+01 6.071209999999999951e+01
5.811858000000000146e+01 1.695942111119999751e+01 7.689400000000000546e+01 6.071260000000000190e+01
5.812734600000000285e+01 1.695945033439999960e+01 7.689430000000000121e+01 6.071249999999999858e+01
5.813611199999999712e+01 1.695947955760000170e+01 7.689449999999999363e+01 6.071289999999999765e+01
5.814487799999999851e+01 1.695950878079999669e+01 7.689490000000000691e+01 6.071280000000000143e+01
5.815364399999999989e+01 1.695950878079999669e+01 7.689499999999999602e+01 6.071320000000000050e+01
5.816241000000000128e+01 1.695953800399999878e+01 7.689520000000000266e+01 6.071300000000000097e+01
5.817117600000000266e+01 1.695956722720000087e+01 7.689539999999999509e+01 6.071329999999999671e+01
5.817994199999999694e+01 1.695959645039999586e+01 7.689549999999999841e+01 6.071309999999999718e+01
5.818870799999999832e+01 1.695962567359999795e+01 7.689560000000000173e+01 6.071350000000000335e+01
5.819747399999999971e+01 1.695962567359999795e+01 7.689570000000000505e+01 6.071320000000000050e+01
5.820623999999999398e+01 1.695965489680000005e+01 7.689579999999999416e+01 6.071359999999999957e+01
5.821500600000000247e+01 1.695968411999999859e+01 7.689579999999999416e+01 6.071329999999999671e+01
5.822377200000000386e+01 1.695971334319999713e+01 7.689589999999999748e+01 6.071359999999999957e+01
5.823253799999999814e+01 1.695974256639999922e+01 7.689600000000000080e+01 6.071340000000000003e+01
5.824130399999999952e+01 1.695974256639999922e+01 7.689600000000000080e+01 6.071370000000000289e+01
5.825006999999999380e+01 1.695977178959999776e+01 7.689600000000000080e+01 6.071340000000000003e+01
5.825883600000000229e+01 1.695980101279999985e+01 7.689610000000000412e+01 6.071370000000000289e+01
5.826760200000000367e+01 1.695983023599999839e+01 7.689610000000000412e+01 6.071350000000000335e+01
5.827636799999999795e+01 1.695983023599999839e+01 7.689610000000000412e+01 6.071379999999999910e+01
5.828513399999999933e+01 1.695985945919999693e+01 7.689610000000000412e+01 6.071350000000000335e+01
5.829390000000000072e+01 1.695988868239999903e+01 7.689619999999999322e+01 6.071379999999999910e+01
5.830266599999999499e+01 1.695997635199999820e+01 7.689619999999999322e+01 6.071139999999999759e+01
5.831143200000000348e+01 1.695997635199999820e+01 7.689570000000000505e+01 6.071139999999999759e+01
5.832019799999999776e+01 1.696000557520000029e+01 7.689539999999999509e+01 6.071130000000000138e+01
5.832896399999999915e+01 1.696000557520000029e+01 7.689570000000000505e+01 6.071179999999999666e+01
5.833773000000000053e+01 1.696003479839999883e+01 7.689579999999999416e+01 6.071179999999999666e+01
5.834649599999999481e+01 1.696006402159999737e+01 7.689619999999999322e+01 6.071220000000000283e+01
5.835526200000000330e+01 1.696009324479999947e+01 7.689639999999999986e+01 6.071209999999999951e+01
5.836402800000000468e+01 1.696012246799999801e+01 7.689669999999999561e+01 6.071249999999999858e+01
5.837279399999999896e+01 1.696012246799999801e+01 7.689690000000000225e+01 6.071240000000000236e+01
5.838156000000000034e+01 1.696015169120000010e+01 7.689709999999999468e+01 6.071269999999999811e+01
5.839032599999999462e+01 1.696018091439999864e+01 7.689719999999999800e+01 6.071260000000000190e+01
5.839909199999999601e+01 1.696021013760000073e+01 7.689740000000000464e+01 6.071289999999999765e+01
5.840785800000000449e+01 1.696023936079999928e+01 7.689749999999999375e+01 6.071269999999999811e+01
5.841662399999999877e+01 1.696023936079999928e+01 7.689759999999999707e+01 6.071300000000000097e+01
5.842539000000000016e+01 1.696026858400000137e+01 7.689770000000000039e+01 6.071280000000000143e+01
5.843415600000000154e+01 1.696029780719999991e+01 7.689770000000000039e+01 6.071309999999999718e+01
5.844292199999999582e+01 1.696032703039999845e+01 7.689780000000000371e+01 6.071289999999999765e+01
5.845168800000000431e+01 1.696032703039999845e+01 7.689780000000000371e+01 6.071309999999999718e+01
5.846045399999999859e+01 1.696035625360000054e+01 7.689790000000000703e+01 6.071289999999999765e+01
5.846921999999999997e+01 1.696038547679999908e+01 7.689790000000000703e+01 6.071320000000000050e+01
5.847798600000000135e+01 1.696041469999999762e+01 7.689790000000000703e+01 6.071300000000000097e+01
5.848675199999999563e+01 1.696041469999999762e+01 7.689799999999999613e+01 6.071320000000000050e+01
5.849551799999999702e+01 1.696044392319999972e+01 7.689799999999999613e+01 6.071300000000000097e+01
5.850428400000000551e+01 1.696047314640000181e+01 7.689799999999999613e+01 6.071329999999999671e+01
5.851304999999999978e+01 1.696050236959999680e+01 7.689799999999999613e+01 6.071300000000000097e+01
5.852181600000000117e+01 1.696059003919999952e+01 7.689780000000000371e+01 6.071099999999999852e+01
5.853058199999999545e+01 1.696059003919999952e+01 7.689730000000000132e+01 6.071050000000000324e+01
5.853934799999999683e+01 1.696061926239999806e+01 7.689700000000000557e+01 6.071110000000000184e+01
5.854811400000000532e+01 1.696061926239999806e+01 7.689730000000000132e+01 6.071099999999999852e+01
5.855687999999999960e+01 1.696064848560000016e+01 7.689740000000000464e+01 6.071139999999999759e+01
5.856564600000000098e+01 1.696067770879999870e+01 7.689780000000000371e+01 6.071139999999999759e+01
5.857441200000000237e+01 1.696067770879999870e+01 7.689799999999999613e+01 6.071179999999999666e+01
5.858317799999999664e+01 1.696070693200000079e+01 7.689839999999999520e+01 6.071170000000000044e+01
5.859194399999999803e+01 1.696073615519999933e+01 7.689860000000000184e+01 6.071209999999999951e+01
5.860070999999999941e+01 1.696076537839999787e+01 7.689879999999999427e+01 6.071189999999999998e+01
5.860947600000000079e+01 1.696079460159999996e+01 7.689889999999999759e+01 6.071220000000000283e+01
5.861824200000000218e+01 1.696079460159999996e+01 7.689910000000000423e+01 6.071209999999999951e+01
5.862700799999999646e+01 1.696082382480000206e+01 7.689910000000000423e+01 6.071240000000000236e+01
5.863577399999999784e+01 1.696085304799999705e+01 7.689929999999999666e+01 6.071220000000000283e+01
5.864454000000000633e+01 1.696088227119999914e+01 7.689929999999999666e+01 6.071249999999999858e+01
5.865330600000000061e+01 1.696091149440000123e+01 7.689939999999999998e+01 6.071229999999999905e+01
5.866207200000000199e+01 1.696091149440000123e+01 7.689939999999999998e+01 6.071249999999999858e+01
5.867083799999999627e+01 1.696094071759999977e+01 7.689950000000000330e+01 6.071229999999999905e+01
5.867960399999999765e+01 1.696096994079999831e+01 7.689950000000000330e+01 6.071260000000000190e+01
5.868836999999999904e+01 1.696099916400000041e+01 7.689960000000000662e+01 6.071240000000000236e+01
5.869713600000000042e+01 1.696099916400000041e+01 7.689960000000000662e+01 6.071260000000000190e+01
5.870590200000000181e+01 1.696102838719999895e+01 7.689969999999999573e+01 6.071240000000000236e+01
5.871466800000000319e+01 1.696105761040000104e+01 7.689969999999999573e+01 6.071269999999999811e+01
5.872343399999999747e+01 1.696108683359999958e+01 7.689969999999999573e+01 6.071240000000000236e+01
5.873219999999999885e+01 1.696108683359999958e+01 7.689969999999999573e+01 6.071269999999999811e+01
5.874096600000000024e+01 1.696117450319999875e+01 7.689939999999999998e+01 6.071029999999999660e+01
5.874973200000000162e+01 1.696117450319999875e+01 7.689879999999999427e+01 6.071029999999999660e+01
5.875849800000000300e+01 1.696120372639999729e+01 7.689839999999999520e+01 6.071039999999999992e+01
5.876726399999999728e+01 1.696123294959999939e+01 7.689870000000000516e+01 6.071079999999999899e+01
5.877602999999999867e+01 1.696123294959999939e+01 7.689879999999999427e+01 6.071079999999999899e+01
5.878479600000000715e+01 1.696126217280000148e+01 7.689919999999999334e+01 6.071130000000000138e+01
5.879356200000000143e+01 1.696129139599999647e+01 7.689939999999999998e+01 6.071119999999999806e+01
5.880232800000000282e+01 1.696132061919999856e+01 7.689969999999999573e+01 6.071159999999999712e+01
5.881109399999999710e+01 1.696132061919999856e+01 7.689990000000000236e+01 6.071139999999999759e+01
5.881985999999999848e+01 1.696134984240000065e+01 7.690009999999999479e+01 6.071179999999999666e+01
5.882862599999999986e+01 1.696137906559999919e+01 7.690030000000000143e+01 6.071159999999999712e+01
5.883739200000000125e+01 1.696140828879999773e+01 7.690040000000000475e+01 6.071189999999999998e+01
5.884615800000000263e+01 1.696143751199999983e+01 7.690049999999999386e+01 6.071170000000000044e+01
5.885492400000000401e+01 1.696143751199999983e+01 7.690059999999999718e+01 6.071200000000000330e+01
5.886368999999999829e+01 1.696146673519999837e+01 7.690070000000000050e+01 6.071179999999999666e+01
5.887245599999999968e+01 1.696149595840000046e+01 7.690070000000000050e+01 6.071209999999999951e+01
5.888122199999999395e+01 1.696152518159999900e+01 7.690080000000000382e+01 6.071189999999999998e+01
5.888998800000000244e+01 1.696152518159999900e+01 7.690080000000000382e+01 6.071220000000000283e+01
5.889875400000000383e+01 1.696155440479999754e+01 7.690089999999999293e+01 6.071200000000000330e+01
5.890751999999999811e+01 1.696158362799999963e+01 7.690089999999999293e+01 6.071220000000000283e+01
5.891628599999999949e+01 1.696161285120000173e+01 7.690089999999999293e+01 6.071200000000000330e+01
5.892505200000000087e+01 1.696161285120000173e+01 7.690099999999999625e+01 6.071229999999999905e+01
5.893381800000000226e+01 1.696164207439999672e+01 7.690099999999999625e+01 6.071200000000000330e+01
5.894258400000000364e+01 1.696167129759999881e+01 7.690099999999999625e+01 6.071229999999999905e+01
5.895134999999999792e+01 1.696170052080000090e+01 7.690099999999999625e+01 6.071209999999999951e+01
5.896011599999999930e+01 1.696175896719999798e+01 7.689650000000000318e+01 6.070909999999999940e+01
5.896888200000000069e+01 1.696178819040000008e+01 7.689579999999999416e+01 6.070870000000000033e+01
5.897764799999999497e+01 1.696178819040000008e+01 7.689539999999999509e+01 6.070949999999999847e+01
5.898641400000000345e+01 1.696181741359999862e+01 7.689570000000000505e+01 6.070949999999999847e+01
5.899518000000000484e+01 1.696181741359999862e+01 7.689579999999999416e+01 6.071009999999999707e+01
5.900394599999999912e+01 1.696184663680000071e+01 7.689629999999999654e+01 6.071009999999999707e+01
5.901271200000000050e+01 1.696187585999999925e+01 7.689660000000000650e+01 6.071050000000000324e+01
5.902147799999999478e+01 1.696190508319999779e+01 7.689700000000000557e+01 6.071039999999999992e+01
5.903024400000000327e+01 1.696193430639999988e+01 7.689719999999999800e+01 6.071079999999999899e+01
5.903901000000000465e+01 1.696193430639999988e+01 7.689749999999999375e+01 6.071059999999999945e+01
5.904777599999999893e+01 1.696196352960000198e+01 7.689770000000000039e+01 6.071090000000000231e+01
5.905654200000000031e+01 1.696199275279999696e+01 7.689790000000000703e+01 6.071079999999999899e+01
5.906530800000000170e+01 1.696202197599999906e+01 7.689809999999999945e+01 6.071110000000000184e+01
5.907407399999999598e+01 1.696202197599999906e+01 7.689830000000000609e+01 6.071090000000000231e+01
5.908284000000000447e+01 1.696205119920000115e+01 7.689839999999999520e+01 6.071119999999999806e+01
5.909160599999999874e+01 1.696208042239999614e+01 7.689860000000000184e+01 6.071099999999999852e+01
5.910037200000000013e+01 1.696210964559999823e+01 7.689870000000000516e+01 6.071119999999999806e+01
5.910913800000000151e+01 1.696210964559999823e+01 7.689889999999999759e+01 6.071099999999999852e+01
5.911790399999999579e+01 1.696213886880000032e+01 7.689900000000000091e+01 6.071130000000000138e+01
5.912667000000000428e+01 1.696216809199999886e+01 7.689910000000000423e+01 6.071110000000000184e+01
5.913543600000000566e+01 1.696219731519999740e+01 7.689919999999999334e+01 6.071130000000000138e+01
5.914420199999999994e+01 1.696219731519999740e+01 7.689929999999999666e+01 6.071110000000000184e+01
5.915296800000000133e+01 1.696222653839999950e+01 7.689939999999999998e+01 6.071139999999999759e+01
5.916173399999999560e+01 1.696225576159999804e+01 7.689950000000000330e+01 6.071110000000000184e+01
5.917049999999999699e+01 1.696228498480000013e+01 7.689960000000000662e+01 6.071139999999999759e+01
5.917926600000000548e+01 1.696234343119999721e+01 7.688639999999999475e+01 6.070720000000000027e+01
5.918803199999999975e+01 1.696234343119999721e+01 7.688559999999999661e+01 6.070720000000000027e+01
5.919679800000000114e+01 1.696237265439999931e+01 7.688519999999999754e+01 6.070779999999999887e+01
5.920556399999999542e+01 1.696240187760000140e+01 7.688549999999999329e+01 6.070830000000000126e+01
5.921432999999999680e+01 1.696240187760000140e+01 7.688569999999999993e+01 6.070839999999999748e+01
5.922309600000000529e+01 1.696243110079999639e+01 7.688609999999999900e+01 6.070889999999999986e+01
5.923186199999999957e+01 1.696246032399999848e+01 7.688639999999999475e+01 6.070889999999999986e+01
5.924062800000000095e+01 1.696248954720000057e+01 7.688679999999999382e+01 6.070929999999999893e+01
5.924939400000000234e+01 1.696248954720000057e+01 7.688700000000000045e+01 6.070920000000000272e+01
5.925815999999999661e+01 1.696251877039999911e+01 7.688729999999999620e+01 6.070960000000000178e+01
5.926692599999999800e+01 1.696254799359999765e+01 7.688750000000000284e+01 6.070940000000000225e+01
5.927569199999999938e+01 1.696257721679999975e+01 7.688769999999999527e+01 6.070969999999999800e+01
5.928445800000000077e+01 1.696257721679999975e+01 7.688790000000000191e+01 6.070949999999999847e+01
5.929322400000000215e+01 1.696260643999999829e+01 7.688809999999999434e+01 6.070980000000000132e+01
5.930198999999999643e+01 1.696263566320000038e+01 7.688830000000000098e+01 6.070960000000000178e+01
5.931075599999999781e+01 1.696266488639999892e+01 7.688840000000000430e+01 6.070989999999999753e+01
5.931952200000000630e+01 1.696266488639999892e+01 7.688849999999999341e+01 6.070969999999999800e+01
5.932828800000000058e+01 1.696269410959999746e+01 7.688870000000000005e+01 6.071000000000000085e+01
5.933705400000000196e+01 1.696272333279999955e+01 7.688880000000000337e+01 6.070980000000000132e+01
5.934581999999999624e+01 1.696275255600000165e+01 7.688890000000000668e+01 6.071000000000000085e+01
5.935458599999999763e+01 1.696275255600000165e+01 7.688899999999999579e+01 6.070980000000000132e+01
5.936335199999999901e+01 1.696278177919999663e+01 7.688920000000000243e+01 6.071009999999999707e+01
5.937211800000000039e+01 1.696281100239999873e+01 7.688930000000000575e+01 6.070989999999999753e+01
5.938088400000000178e+01 1.696284022560000082e+01 7.688939999999999486e+01 6.071009999999999707e+01
5.938965000000000316e+01 1.696284022560000082e+01 7.688949999999999818e+01 6.070989999999999753e+01
5.939841599999999744e+01 1.696292789519999999e+01 7.687640000000000384e+01 6.070580000000000354e+01
5.940718199999999882e+01 1.696292789519999999e+01 7.687560000000000571e+01 6.070539999999999736e+01
5.941594799999999310e+01 1.696295711839999854e+01 7.687520000000000664e+01 6.070649999999999835e+01
5.942471400000000159e+01 1.696295711839999854e+01 7.687550000000000239e+01 6.070660000000000167e+01
5.943348000000000297e+01 1.696298634159999708e+01 7.687560000000000571e+01 6.070720000000000027e+01
5.944224599999999725e+01 1.696301556479999917e+01 7.687609999999999388e+01 6.070720000000000027e+01
5.945101199999999864e+01 1.696301556479999917e+01 7.687630000000000052e+01 6.070759999999999934e+01
5.945977800000000002e+01 1.696304478799999771e+01 7.687669999999999959e+01 6.070759999999999934e+01
5.946854400000000140e+01 1.696307401119999980e+01 7.687699999999999534e+01 6.070790000000000219e+01
5.947731000000000279e+01 1.696310323439999834e+01 7.687730000000000530e+01 6.070779999999999887e+01
5.948607599999999707e+01 1.696310323439999834e+01 7.687739999999999441e+01 6.070810000000000173e+01
5.949484199999999845e+01 1.696313245760000044e+01 7.687770000000000437e+01 6.070799999999999841e+01
5.950360799999999983e+01 1.696316168079999898e+01 7.687779999999999347e+01 6.070830000000000126e+01
5.951237399999999411e+01 1.696319090400000107e+01 7.687800000000000011e+01 6.070810000000000173e+01
5.952114000000000260e+01 1.696319090400000107e+01 7.687820000000000675e+01 6.070839999999999748e+01
5.952990600000000398e+01 1.696322012719999961e+01 7.687829999999999586e+01 6.070819999999999794e+01
5.953867199999999826e+01 1.696324935039999815e+01 7.687850000000000250e+01 6.070839999999999748e+01
5.954743799999999965e+01 1.696327857360000024e+01 7.687860000000000582e+01 6.070819999999999794e+01
5.955620399999999393e+01 1.696327857360000024e+01 7.687869999999999493e+01 6.070850000000000080e+01
5.956497000000000241e+01 1.696330779679999878e+01 7.687890000000000157e+01 6.070830000000000126e+01
5.957373600000000380e+01 1.696333701999999732e+01 7.687900000000000489e+01 6.070850000000000080e+01
5.958250199999999808e+01 1.696336624319999942e+01 7.687909999999999400e+01 6.070830000000000126e+01
5.959126799999999946e+01 1.696336624319999942e+01 7.687919999999999732e+01 6.070859999999999701e+01
5.960003400000000084e+01 1.696339546640000151e+01 7.687930000000000064e+01 6.070839999999999748e+01
5.960879999999999512e+01 1.696342468960000005e+01 7.687940000000000396e+01 6.070859999999999701e+01
5.961756600000000361e+01 1.696348313600000068e+01 7.686629999999999541e+01 6.070459999999999923e+01
5.962633199999999789e+01 1.696348313600000068e+01 7.686560000000000059e+01 6.070459999999999923e+01
5.963509799999999927e+01 1.696351235919999922e+01 7.686509999999999820e+01 6.070519999999999783e+01
5.964386400000000066e+01 1.696351235919999922e+01 7.686539999999999395e+01 6.070570000000000022e+01
5.965262999999999494e+01 1.696354158240000132e+01 7.686560000000000059e+01 6.070580000000000354e+01
5.966139600000000343e+01 1.696357080559999986e+01 7.686599999999999966e+01 6.070629999999999882e+01
5.967016200000000481e+01 1.696360002879999840e+01 7.686629999999999541e+01 6.070629999999999882e+01
5.967892799999999909e+01 1.696360002879999840e+01 7.686660000000000537e+01 6.070669999999999789e+01
5.968769400000000047e+01 1.696362925200000049e+01 7.686690000000000111e+01 6.070660000000000167e+01
5.969645999999999475e+01 1.696365847519999903e+01 7.686719999999999686e+01 6.070689999999999742e+01
5.970522599999999613e+01 1.696368769839999757e+01 7.686740000000000350e+01 6.070680000000000121e+01
5.971399200000000462e+01 1.696368769839999757e+01 7.686759999999999593e+01 6.070700000000000074e+01
5.972275799999999890e+01 1.696371692159999967e+01 7.686780000000000257e+01 6.070689999999999742e+01
5.973152400000000029e+01 1.696374614480000176e+01 7.686790000000000589e+01 6.070720000000000027e+01
5.974029000000000167e+01 1.696377536799999675e+01 7.686809999999999832e+01 6.070700000000000074e+01
5.974905599999999595e+01 1.696377536799999675e+01 7.686820000000000164e+01 6.070720000000000027e+01
5.975782200000000444e+01 1.696380459119999884e+01 7.686839999999999407e+01 6.070709999999999695e+01
5.976658799999999871e+01 1.696383381440000093e+01 7.686849999999999739e+01 6.070729999999999649e+01
5.977535400000000010e+01 1.696386303759999947e+01 7.686860000000000070e+01 6.070709999999999695e+01
5.978412000000000148e+01 1.696386303759999947e+01 7.686879999999999313e+01 6.070739999999999981e+01
5.979288599999999576e+01 1.696389226079999801e+01 7.686889999999999645e+01 6.070720000000000027e+01
5.980165199999999714e+01 1.696392148400000011e+01 7.686899999999999977e+01 6.070739999999999981e+01
5.981041800000000563e+01 1.696395070719999865e+01 7.686910000000000309e+01 6.070720000000000027e+01
5.981918399999999991e+01 1.696395070719999865e+01 7.686920000000000641e+01 6.070739999999999981e+01
5.982795000000000130e+01 1.696397993040000074e+01 7.686929999999999552e+01 6.070720000000000027e+01
5.983671599999999557e+01 1.696403837679999782e+01 7.685639999999999361e+01 6.070389999999999731e+01
5.984548199999999696e+01 1.696403837679999782e+01 7.685569999999999879e+01 6.070340000000000202e+01
5.985424800000000545e+01 1.696406759999999991e+01 7.685519999999999641e+01 6.070430000000000348e+01
5.986301399999999973e+01 1.696406759999999991e+01 7.685550000000000637e+01 6.070439999999999969e+01
5.987178000000000111e+01 1.696409682320000201e+01 7.685569999999999879e+01 6.070499999999999829e+01
5.988054600000000249e+01 1.696412604639999699e+01 7.685609999999999786e+01 6.070499999999999829e+01
5.988931199999999677e+01 1.696415526959999909e+01 7.685639999999999361e+01 6.070539999999999736e+01
5.989807800000000526e+01 1.696415526959999909e+01 7.685670000000000357e+01 6.070530000000000115e+01
5.990684399999999954e+01 1.696418449280000118e+01 7.685699999999999932e+01 6.070570000000000022e+01
5.991561000000000092e+01 1.696421371599999972e+01 7.685729999999999507e+01 6.070559999999999690e+01
5.992437600000000231e+01 1.696424293919999826e+01 7.685750000000000171e+01 6.070589999999999975e+01
5.993314199999999659e+01 1.696424293919999826e+01 7.685769999999999413e+01 6.070570000000000022e+01
5.994190799999999797e+01 1.696427216240000035e+01 7.685779999999999745e+01 6.070600000000000307e+01
5.995067400000000646e+01 1.696430138559999889e+01 7.685800000000000409e+01 6.070580000000000354e+01
5.995944000000000074e+01 1.696433060880000099e+01 7.685819999999999652e+01 6.070609999999999928e+01
5.996820600000000212e+01 1.696433060880000099e+01 7.685829999999999984e+01 6.070589999999999975e+01
5.997697199999999640e+01 1.696435983199999953e+01 7.685850000000000648e+01 6.070620000000000260e+01
5.998573799999999778e+01 1.696438905519999807e+01 7.685859999999999559e+01 6.070600000000000307e+01
5.999450400000000627e+01 1.696438905519999807e+01 7.685869999999999891e+01 6.070620000000000260e+01
6.000327000000000055e+01 1.696441827840000016e+01 7.685890000000000555e+01 6.070600000000000307e+01
6.001203600000000193e+01 1.696444750159999870e+01 7.685899999999999466e+01 6.070629999999999882e+01
6.002080200000000332e+01 1.696447672479999724e+01 7.685909999999999798e+01 6.070609999999999928e+01
6.002956799999999760e+01 1.696447672479999724e+01 7.685920000000000130e+01 6.070629999999999882e+01
6.003833399999999898e+01 1.696450594799999934e+01 7.685930000000000462e+01 6.070609999999999928e+01
6.004710000000000036e+01 1.696453517120000143e+01 7.685939999999999372e+01 6.070629999999999882e+01
6.005586600000000175e+01 1.696459361759999851e+01 7.684669999999999845e+01 6.070300000000000296e+01
6.006463200000000313e+01 1.696459361759999851e+01 7.684590000000000032e+01 6.070300000000000296e+01
6.007339799999999741e+01 1.696462284080000060e+01 7.684539999999999793e+01 6.070340000000000202e+01
6.008216399999999879e+01 1.696462284080000060e+01 7.684569999999999368e+01 6.070389999999999731e+01
6.009093000000000728e+01 1.696465206399999914e+01 7.684579999999999700e+01 6.070400000000000063e+01
6.009969600000000156e+01 1.696468128719999768e+01 7.684619999999999607e+01 6.070439999999999969e+01
6.010846200000000294e+01 1.696468128719999768e+01 7.684650000000000603e+01 6.070439999999999969e+01
6.011722799999999722e+01 1.696471051039999978e+01 7.684680000000000177e+01 6.070479999999999876e+01
6.012599399999999861e+01 1.696473973359999832e+01 7.684709999999999752e+01 6.070470000000000255e+01
6.013475999999999999e+01 1.696476895680000041e+01 7.684739999999999327e+01 6.070499999999999829e+01
6.014352600000000137e+01 1.696476895680000041e+01 7.684759999999999991e+01 6.070479999999999876e+01
6.015229200000000276e+01 1.696479817999999895e+01 7.684780000000000655e+01 6.070510000000000161e+01
6.016105800000000414e+01 1.696482740319999749e+01 7.684789999999999566e+01 6.070490000000000208e+01
6.016982399999999842e+01 1.696485662639999958e+01 7.684810000000000230e+01 6.070519999999999783e+01
6.017858999999999980e+01 1.696485662639999958e+01 7.684829999999999472e+01 6.070499999999999829e+01
6.018735599999999408e+01 1.696488584960000168e+01 7.684839999999999804e+01 6.070530000000000115e+01
6.019612200000000257e+01 1.696491507279999666e+01 7.684860000000000468e+01 6.070510000000000161e+01
6.020488800000000396e+01 1.696491507279999666e+01 7.684869999999999379e+01 6.070530000000000115e+01
6.021365399999999823e+01 1.696494429599999876e+01 7.684879999999999711e+01 6.070519999999999783e+01
6.022241999999999962e+01 1.696497351920000085e+01 7.684890000000000043e+01 6.070539999999999736e+01
6.023118600000000100e+01 1.696500274239999939e+01 7.684900000000000375e+01 6.070519999999999783e+01
6.023995200000000239e+01 1.696500274239999939e+01 7.684919999999999618e+01 6.070539999999999736e+01
6.024871800000000377e+01 1.696503196559999793e+01 7.684929999999999950e+01 6.070519999999999783e+01
6.025748399999999805e+01 1.696506118880000002e+01 7.684940000000000282e+01 6.070550000000000068e+01
6.026624999999999943e+01 1.696506118880000002e+01 7.684950000000000614e+01 6.070530000000000115e+01
6.027501600000000082e+01 1.696514885839999920e+01 7.683700000000000330e+01 6.070219999999999771e+01
6.028378199999999509e+01 1.696514885839999920e+01 7.683629999999999427e+01 6.070179999999999865e+01
6.029254800000000358e+01 1.696514885839999920e+01 7.683580000000000609e+01 6.070250000000000057e+01
6.030131399999999786e+01 1.696517808159999774e+01 7.683610000000000184e+01 6.070259999999999678e+01
6.031007999999999925e+01 1.696517808159999774e+01 7.683620000000000516e+01 6.070309999999999917e+01
6.031884600000000063e+01 1.696520730479999983e+01 7.683660000000000423e+01 6.070309999999999917e+01
6.032761199999999491e+01 1.696523652799999837e+01 7.683689999999999998e+01 6.070349999999999824e+01
6.033637800000000340e+01 1.696526575119999691e+01 7.683729999999999905e+01 6.070349999999999824e+01
6.034514400000000478e+01 1.696526575119999691e+01 7.683750000000000568e+01 6.070380000000000109e+01
6.035390999999999906e+01 1.696529497439999901e+01 7.683780000000000143e+01 6.070369999999999777e+01
6.036267600000000044e+01 1.696532419760000110e+01 7.683799999999999386e+01 6.070389999999999731e+01
6.037144199999999472e+01 1.696535342079999609e+01 7.683820000000000050e+01 6.070380000000000109e+01
6.038020799999999610e+01 1.696535342079999609e+01 7.683839999999999293e+01 6.070409999999999684e+01
6.038897400000000459e+01 1.696538264399999818e+01 7.683859999999999957e+01 6.070389999999999731e+01
6.039773999999999887e+01 1.696541186720000027e+01 7.683870000000000289e+01 6.070420000000000016e+01
6.040650600000000026e+01 1.696544109039999881e+01 7.683889999999999532e+01 6.070400000000000063e+01
6.041527200000000164e+01 1.696544109039999881e+01 7.683899999999999864e+01 6.070420000000000016e+01
6.042403799999999592e+01 1.696547031359999735e+01 7.683910000000000196e+01 6.070409999999999684e+01
6.043280400000000441e+01 1.696549953679999945e+01 7.683920000000000528e+01 6.070430000000000348e+01
6.044156999999999869e+01 1.696549953679999945e+01 7.683939999999999770e+01 6.070409999999999684e+01
6.045033600000000007e+01 1.696552875999999799e+01 7.683950000000000102e+01 6.070430000000000348e+01
6.045910200000000145e+01 1.696555798320000008e+01 7.683960000000000434e+01 6.070420000000000016e+01
6.046786799999999573e+01 1.696555798320000008e+01 7.683969999999999345e+01 6.070439999999999969e+01
6.047663399999999712e+01 1.696558720639999862e+01 7.683979999999999677e+01 6.070420000000000016e+01
6.048540000000000560e+01 1.696561642959999716e+01 7.683990000000000009e+01 6.070439999999999969e+01
6.049416599999999988e+01 1.696567487600000135e+01 7.682729999999999393e+01 6.070130000000000337e+01
6.050293200000000127e+01 1.696567487600000135e+01 7.682659999999999911e+01 6.070130000000000337e+01
6.051169799999999555e+01 1.696570409919999634e+01 7.682599999999999341e+01 6.070159999999999911e+01
6.052046399999999693e+01 1.696570409919999634e+01 7.682630000000000337e+01 6.070199999999999818e+01
6.052923000000000542e+01 1.696573332239999843e+01 7.682640000000000668e+01 6.070210000000000150e+01
6.053799599999999970e+01 1.696576254560000052e+01 7.682680000000000575e+01 6.070250000000000057e+01
6.054676200000000108e+01 1.696576254560000052e+01 7.682710000000000150e+01 6.070250000000000057e+01
6.055552800000000246e+01 1.696579176879999906e+01 7.682750000000000057e+01 6.070280000000000342e+01
6.056429399999999674e+01 1.696582099199999760e+01 7.682769999999999300e+01 6.070270000000000010e+01
6.057305999999999813e+01 1.696582099199999760e+01 7.682800000000000296e+01 6.070300000000000296e+01
6.058182599999999951e+01 1.696585021519999970e+01 7.682819999999999538e+01 6.070289999999999964e+01
6.059059200000000089e+01 1.696587943839999824e+01 7.682840000000000202e+01 6.070320000000000249e+01
6.059935800000000228e+01 1.696590866160000033e+01 7.682859999999999445e+01 6.070300000000000296e+01
6.060812399999999656e+01 1.696590866160000033e+01 7.682869999999999777e+01 6.070329999999999870e+01
6.061688999999999794e+01 1.696593788479999887e+01 7.682890000000000441e+01 6.070309999999999917e+01
6.062565600000000643e+01 1.696596710799999741e+01 7.682899999999999352e+01 6.070340000000000202e+01
6.063442200000000071e+01 1.696596710799999741e+01 7.682920000000000016e+01 6.070320000000000249e+01
6.064318800000000209e+01 1.696599633119999950e+01 7.682930000000000348e+01 6.070340000000000202e+01
6.065195399999999637e+01 1.696602555440000160e+01 7.682940000000000680e+01 6.070329999999999870e+01
6.066071999999999775e+01 1.696605477759999658e+01 7.682959999999999923e+01 6.070349999999999824e+01
6.066948599999999914e+01 1.696605477759999658e+01 7.682970000000000255e+01 6.070329999999999870e+01
6.067825200000000052e+01 1.696608400079999868e+01 7.682980000000000587e+01 6.070349999999999824e+01
6.068701800000000190e+01 1.696611322400000077e+01 7.682989999999999498e+01 6.070329999999999870e+01
6.069578400000000329e+01 1.696611322400000077e+01 7.682999999999999829e+01 6.070349999999999824e+01
6.070454999999999757e+01 1.696614244719999931e+01 7.683010000000000161e+01 6.070340000000000202e+01
6.071331599999999895e+01 1.696620089359999994e+01 7.681759999999999877e+01 6.070130000000000337e+01
6.072208199999999323e+01 1.696620089359999994e+01 7.681690000000000396e+01 6.070080000000000098e+01
6.073084800000000172e+01 1.696623011679999848e+01 7.681640000000000157e+01 6.070139999999999958e+01
6.073961400000000310e+01 1.696623011679999848e+01 7.681669999999999732e+01 6.070139999999999958e+01
6.074837999999999738e+01 1.696625933999999702e+01 7.681680000000000064e+01 6.070179999999999865e+01
6.075714599999999876e+01 1.696628856319999912e+01 7.681719999999999970e+01 6.070179999999999865e+01
6.076591200000000015e+01 1.696628856319999912e+01 7.681740000000000634e+01 6.070219999999999771e+01
6.077467800000000153e+01 1.696631778639999766e+01 7.681780000000000541e+01 6.070210000000000150e+01
6.078344400000000292e+01 1.696634700959999975e+01 7.681799999999999784e+01 6.070239999999999725e+01
6.079220999999999719e+01 1.696634700959999975e+01 7.681829999999999359e+01 6.070230000000000103e+01
6.080097599999999858e+01 1.696637623279999829e+01 7.681850000000000023e+01 6.070259999999999678e+01
6.080974199999999996e+01 1.696640545600000038e+01 7.681870000000000687e+01 6.070239999999999725e+01
6.081850799999999424e+01 1.696643467919999893e+01 7.681889999999999930e+01 6.070270000000000010e+01
6.082727400000000273e+01 1.696643467919999893e+01 7.681910000000000593e+01 6.070250000000000057e+01
6.083604000000000411e+01 1.696646390240000102e+01 7.681919999999999504e+01 6.070280000000000342e+01
6.084480599999999839e+01 1.696649312559999956e+01 7.681940000000000168e+01 6.070259999999999678e+01
6.085357199999999978e+01 1.696649312559999956e+01 7.681950000000000500e+01 6.070280000000000342e+01
6.086233799999999405e+01 1.696652234879999810e+01 7.681959999999999411e+01 6.070270000000000010e+01
6.087110400000000254e+01 1.696655157200000019e+01 7.681969999999999743e+01 6.070289999999999964e+01
6.087987000000000393e+01 1.696658079519999873e+01 7.681990000000000407e+01 6.070270000000000010e+01
6.088863599999999821e+01 1.696658079519999873e+01 7.681999999999999318e+01 6.070289999999999964e+01
6.089740199999999959e+01 1.696661001839999727e+01 7.682009999999999650e+01 6.070280000000000342e+01
6.090616800000000097e+01 1.696663924159999937e+01 7.682019999999999982e+01 6.070300000000000296e+01
6.091493399999999525e+01 1.696663924159999937e+01 7.682030000000000314e+01 6.070280000000000342e+01
6.092370000000000374e+01 1.696666846480000146e+01 7.682040000000000646e+01 6.070300000000000296e+01
6.093246599999999802e+01 1.696672691119999854e+01 7.680790000000000362e+01 6.070060000000000144e+01
6.094123199999999940e+01 1.696672691119999854e+01 7.680710000000000548e+01 6.070040000000000191e+01
6.094999800000000079e+01 1.696675613440000063e+01 7.680660000000000309e+01 6.070060000000000144e+01
6.095876399999999506e+01 1.696675613440000063e+01 7.680679999999999552e+01 6.070100000000000051e+01
6.096753000000000355e+01 1.696678535759999917e+01 7.680700000000000216e+01 6.070100000000000051e+01
6.097629600000000494e+01 1.696678535759999917e+01 7.680729999999999791e+01 6.070139999999999958e+01
6.098506199999999922e+01 1.696681458080000127e+01 7.680759999999999366e+01 6.070130000000000337e+01
6.099382800000000060e+01 1.696684380399999981e+01 7.680800000000000693e+01 6.070159999999999911e+01
6.100259399999999488e+01 1.696687302719999835e+01 7.680819999999999936e+01 6.070150000000000290e+01
6.101135999999999626e+01 1.696687302719999835e+01 7.680849999999999511e+01 6.070179999999999865e+01
6.102012600000000475e+01 1.696690225040000044e+01 7.680870000000000175e+01 6.070170000000000243e+01
6.102889199999999903e+01 1.696693147359999898e+01 7.680889999999999418e+01 6.070190000000000197e+01
6.103765800000000041e+01 1.696693147359999898e+01 7.680899999999999750e+01 6.070179999999999865e+01
6.104642400000000180e+01 1.696696069679999752e+01 7.680920000000000414e+01 6.070199999999999818e+01
6.105518999999999608e+01 1.696698991999999961e+01 7.680939999999999657e+01 6.070190000000000197e+01
6.106395600000000456e+01 1.696698991999999961e+01 7.680949999999999989e+01 6.070210000000000150e+01
6.107272199999999884e+01 1.696701914320000171e+01 7.680960000000000321e+01 6.070199999999999818e+01
6.108148800000000023e+01 1.696704836639999670e+01 7.680979999999999563e+01 6.070219999999999771e+01
6.109025400000000161e+01 1.696707758959999879e+01 7.680989999999999895e+01 6.070199999999999818e+01
6.109901999999999589e+01 1.696707758959999879e+01 7.681000000000000227e+01 6.070219999999999771e+01
6.110778600000000438e+01 1.696710681280000088e+01 7.681010000000000559e+01 6.070199999999999818e+01
6.111655200000000576e+01 1.696713603599999942e+01 7.681019999999999470e+01 6.070230000000000103e+01
6.112531800000000004e+01 1.696713603599999942e+01 7.681029999999999802e+01 6.070210000000000150e+01
6.113408400000000142e+01 1.696716525919999796e+01 7.681040000000000134e+01 6.070230000000000103e+01
6.114284999999999570e+01 1.696719448240000006e+01 7.681050000000000466e+01 6.070210000000000150e+01
6.115161599999999709e+01 1.696722370559999860e+01 7.679760000000000275e+01 6.070029999999999859e+01
6.116038200000000558e+01 1.696725292880000069e+01 7.679689999999999372e+01 6.069980000000000331e+01
6.116914799999999985e+01 1.696725292880000069e+01 7.679640000000000555e+01 6.070020000000000238e+01
6.117791400000000124e+01 1.696728215199999923e+01 7.679670000000000130e+01 6.070020000000000238e+01
6.118668000000000262e+01 1.696728215199999923e+01 7.679680000000000462e+01 6.070060000000000144e+01
6.119544599999999690e+01 1.696731137519999777e+01 7.679720000000000368e+01 6.070060000000000144e+01
6.120421200000000539e+01 1.696734059839999986e+01 7.679749999999999943e+01 6.070089999999999719e+01
6.121297799999999967e+01 1.696734059839999986e+01 7.679789999999999850e+01 6.070089999999999719e+01
6.122174400000000105e+01 1.696736982160000196e+01 7.679810000000000514e+01 6.070109999999999673e+01
6.123051000000000244e+01 1.696739904479999694e+01 7.679840000000000089e+01 6.070109999999999673e+01
6.123927599999999671e+01 1.696742826799999904e+01 7.679859999999999332e+01 6.070130000000000337e+01
6.124804199999999810e+01 1.696742826799999904e+01 7.679879999999999995e+01 6.070120000000000005e+01
6.125680800000000659e+01 1.696745749120000113e+01 7.679890000000000327e+01 6.070139999999999958e+01
6.126557400000000086e+01 1.696748671439999967e+01 7.679909999999999570e+01 6.070130000000000337e+01
6.127434000000000225e+01 1.696748671439999967e+01 7.679930000000000234e+01 6.070150000000000290e+01
6.128310599999999653e+01 1.696751593759999821e+01 7.679940000000000566e+01 6.070130000000000337e+01
6.129187199999999791e+01 1.696754516080000030e+01 7.679959999999999809e+01 6.070150000000000290e+01
6.130063800000000640e+01 1.696754516080000030e+01 7.679970000000000141e+01 6.070139999999999958e+01
6.130940400000000068e+01 1.696757438399999884e+01 7.679980000000000473e+01 6.070159999999999911e+01
6.131817000000000206e+01 1.696760360720000094e+01 7.679989999999999384e+01 6.070139999999999958e+01
6.132693600000000345e+01 1.696760360720000094e+01 7.679999999999999716e+01 6.070159999999999911e+01
6.133570199999999772e+01 1.696763283039999948e+01 7.680020000000000380e+01 6.070150000000000290e+01
6.134446799999999911e+01 1.696766205359999802e+01 7.680029999999999291e+01 6.070170000000000243e+01
6.135323400000000049e+01 1.696769127680000011e+01 7.680039999999999623e+01 6.070150000000000290e+01
6.136200000000000188e+01 1.696769127680000011e+01 7.680049999999999955e+01 6.070170000000000243e+01
6.137076600000000326e+01 1.696774972319999719e+01 7.678700000000000614e+01 6.069939999999999714e+01
6.137953199999999754e+01 1.696774972319999719e+01 7.678619999999999379e+01 6.069930000000000092e+01
6.138829799999999892e+01 1.696777894639999928e+01 7.678570000000000562e+01 6.069939999999999714e+01
6.139706399999999320e+01 1.696777894639999928e+01 7.678600000000000136e+01 6.069980000000000331e+01
6.140583000000000169e+01 1.696780816960000138e+01 7.678610000000000468e+01 6.069980000000000331e+01
6.141459600000000307e+01 1.696783739279999637e+01 7.678660000000000707e+01 6.070020000000000238e+01
6.142336199999999735e+01 1.696783739279999637e+01 7.678679999999999950e+01 6.070009999999999906e+01
6.143212799999999874e+01 1.696786661599999846e+01 7.678719999999999857e+01 6.070040000000000191e+01
6.144089400000000012e+01 1.696789583920000055e+01 7.678749999999999432e+01 6.070029999999999859e+01
6.144966000000000150e+01 1.696789583920000055e+01 7.678770000000000095e+01 6.070060000000000144e+01
6.145842600000000289e+01 1.696792506239999909e+01 7.678789999999999338e+01 6.070049999999999812e+01
6.146719199999999717e+01 1.696795428559999763e+01 7.678810000000000002e+01 6.070069999999999766e+01
6.147595799999999855e+01 1.696795428559999763e+01 7.678830000000000666e+01 6.070060000000000144e+01
6.148472399999999993e+01 1.696798350879999973e+01 7.678849999999999909e+01 6.070080000000000098e+01
6.149348999999999421e+01 1.696801273199999827e+01 7.678860000000000241e+01 6.070069999999999766e+01
6.150225600000000270e+01 1.696801273199999827e+01 7.678879999999999484e+01 6.070089999999999719e+01
6.151102200000000408e+01 1.696804195520000036e+01 7.678889999999999816e+01 6.070069999999999766e+01
6.151978799999999836e+01 1.696807117839999890e+01 7.678910000000000480e+01 6.070089999999999719e+01
6.152855399999999975e+01 1.696807117839999890e+01 7.678919999999999391e+01 6.070080000000000098e+01
6.153731999999999402e+01 1.696810040159999744e+01 7.678929999999999723e+01 6.070100000000000051e+01
6.154608600000000251e+01 1.696812962479999953e+01 7.678940000000000055e+01 6.070080000000000098e+01
6.155485200000000390e+01 1.696812962479999953e+01 7.678950000000000387e+01 6.070100000000000051e+01
6.156361799999999818e+01 1.696815884800000163e+01 7.678959999999999297e+01 6.070080000000000098e+01
6.157238399999999956e+01 1.696818807119999661e+01 7.678969999999999629e+01 6.070100000000000051e+01
6.158115000000000094e+01 1.696818807119999661e+01 7.678979999999999961e+01 6.070089999999999719e+01
6.158991599999999522e+01 1.696824651760000080e+01 7.677679999999999438e+01 6.069870000000000232e+01
6.159868200000000371e+01 1.696824651760000080e+01 7.677599999999999625e+01 6.069830000000000325e+01
6.160744799999999799e+01 1.696827574079999934e+01 7.677549999999999386e+01 6.069870000000000232e+01
6.161621399999999937e+01 1.696827574079999934e+01 7.677580000000000382e+01 6.069870000000000232e+01
6.162498000000000076e+01 1.696830496399999788e+01 7.677589999999999293e+01 6.069910000000000139e+01
6.163374599999999504e+01 1.696833418719999997e+01 7.677630000000000621e+01 6.069910000000000139e+01
6.164251200000000352e+01 1.696833418719999997e+01 7.677649999999999864e+01 6.069939999999999714e+01
6.165127800000000491e+01 1.696836341039999851e+01 7.677689999999999770e+01 6.069939999999999714e+01
6.166004399999999919e+01 1.696839263360000061e+01 7.677710000000000434e+01 6.069959999999999667e+01
6.166881000000000057e+01 1.696839263360000061e+01 7.677740000000000009e+01 6.069950000000000045e+01
6.167757599999999485e+01 1.696842185679999915e+01 7.677760000000000673e+01 6.069980000000000331e+01
6.168634199999999623e+01 1.696845107999999769e+01 7.677779999999999916e+01 6.069959999999999667e+01
6.169510800000000472e+01 1.696845107999999769e+01 7.677800000000000580e+01 6.069989999999999952e+01
6.170387399999999900e+01 1.696848030319999978e+01 7.677819999999999823e+01 6.069969999999999999e+01
6.171264000000000038e+01 1.696850952639999832e+01 7.677830000000000155e+01 6.070000000000000284e+01
6.172140600000000177e+01 1.696853874959999686e+01 7.677849999999999397e+01 6.069980000000000331e+01
6.173017199999999605e+01 1.696853874959999686e+01 7.677859999999999729e+01 6.070000000000000284e+01
6.173893800000000454e+01 1.696856797279999896e+01 7.677870000000000061e+01 6.069989999999999952e+01
6.174770399999999881e+01 1.696859719600000105e+01 7.677880000000000393e+01 6.070009999999999906e+01
6.175647000000000020e+01 1.696859719600000105e+01 7.677899999999999636e+01 6.069989999999999952e+01
6.176523600000000158e+01 1.696862641919999604e+01 7.677909999999999968e+01 6.070009999999999906e+01
6.177400199999999586e+01 1.696865564239999813e+01 7.677920000000000300e+01 6.069989999999999952e+01
6.178276799999999724e+01 1.696865564239999813e+01 7.677930000000000632e+01 6.070009999999999906e+01
6.179153400000000573e+01 1.696868486560000022e+01 7.677939999999999543e+01 6.070000000000000284e+01
6.180030000000000001e+01 1.696868486560000022e+01 7.677949999999999875e+01 6.070020000000000238e+01
6.180906600000000140e+01 1.696874331199999730e+01 7.676659999999999684e+01 6.069469999999999743e+01
6.181783199999999567e+01 1.696874331199999730e+01 7.676590000000000202e+01 6.069489999999999696e+01
6.182659799999999706e+01 1.696877253519999940e+01 7.676529999999999632e+01 6.069530000000000314e+01
6.183536400000000555e+01 1.696877253519999940e+01 7.676560000000000628e+01 6.069590000000000174e+01
6.184412999999999982e+01 1.696880175839999794e+01 7.676569999999999538e+01 6.069610000000000127e+01
6.185289600000000121e+01 1.696883098160000003e+01 7.676609999999999445e+01 6.069650000000000034e+01
6.186166200000000259e+01 1.696883098160000003e+01 7.676640000000000441e+01 6.069659999999999656e+01
6.187042799999999687e+01 1.696886020479999857e+01 7.676680000000000348e+01 6.069689999999999941e+01
6.187919399999999825e+01 1.696888942799999711e+01 7.676699999999999591e+01 6.069689999999999941e+01
6.188795999999999964e+01 1.696888942799999711e+01 7.676730000000000587e+01 6.069720000000000226e+01
6.189672600000000102e+01 1.696891865119999920e+01 7.676739999999999498e+01 6.069709999999999894e+01
6.190549200000000241e+01 1.696894787440000130e+01 7.676770000000000493e+01 6.069729999999999848e+01
6.191425799999999668e+01 1.696894787440000130e+01 7.676779999999999404e+01 6.069720000000000226e+01
6.192302399999999807e+01 1.696897709759999628e+01 7.676800000000000068e+01 6.069740000000000180e+01
6.193179000000000656e+01 1.696900632079999838e+01 7.676810000000000400e+01 6.069729999999999848e+01
6.194055600000000084e+01 1.696900632079999838e+01 7.676829999999999643e+01 6.069749999999999801e+01
6.194932200000000222e+01 1.696903554400000047e+01 7.676839999999999975e+01 6.069740000000000180e+01
6.195808799999999650e+01 1.696906476719999901e+01 7.676860000000000639e+01 6.069760000000000133e+01
6.196685399999999788e+01 1.696906476719999901e+01 7.676869999999999550e+01 6.069740000000000180e+01
6.197561999999999927e+01 1.696909399039999755e+01 7.676879999999999882e+01 6.069760000000000133e+01
6.198438600000000065e+01 1.696912321359999964e+01 7.676890000000000214e+01 6.069749999999999801e+01
6.199315200000000203e+01 1.696912321359999964e+01 7.676900000000000546e+01 6.069769999999999754e+01
6.200191800000000342e+01 1.696915243679999818e+01 7.676909999999999457e+01 6.069749999999999801e+01
6.201068399999999770e+01 1.696918166000000028e+01 7.676919999999999789e+01 6.069769999999999754e+01
6.201944999999999908e+01 1.696918166000000028e+01 7.676930000000000121e+01 6.069760000000000133e+01
6.202821599999999336e+01 1.696924010639999736e+01 7.675629999999999598e+01 6.068800000000000239e+01
6.203698200000000185e+01 1.696924010639999736e+01 7.675549999999999784e+01 6.068820000000000192e+01
6.204574800000000323e+01 1.696926932959999945e+01 7.675499999999999545e+01 6.068959999999999866e+01
6.205451399999999751e+01 1.696926932959999945e+01 7.675530000000000541e+01 6.069010000000000105e+01
6.206327999999999889e+01 1.696929855279999799e+01 7.675539999999999452e+01 6.069089999999999918e+01
6.207204600000000028e+01 1.696932777600000009e+01 7.675579999999999359e+01 6.069120000000000203e+01
6.208081200000000166e+01 1.696932777600000009e+01 7.675600000000000023e+01 6.069169999999999732e+01
6.208957800000000304e+01 1.696935699919999863e+01 7.675639999999999930e+01 6.069180000000000064e+01
6.209834399999999732e+01 1.696938622240000072e+01 7.675660000000000593e+01 6.069219999999999970e+01
6.210710999999999871e+01 1.696938622240000072e+01 7.675690000000000168e+01 6.069219999999999970e+01
6.211587600000000009e+01 1.696941544559999926e+01 7.675709999999999411e+01 6.069250000000000256e+01
6.212464199999999437e+01 1.696944466879999780e+01 7.675730000000000075e+01 6.069250000000000256e+01
6.213340800000000286e+01 1.696944466879999780e+01 7.675740000000000407e+01 6.069270000000000209e+01
6.214217400000000424e+01 1.696947389199999989e+01 7.675759999999999650e+01 6.069270000000000209e+01
6.215093999999999852e+01 1.696947389199999989e+01 7.675780000000000314e+01 6.069290000000000163e+01
6.215970599999999990e+01 1.696950311519999843e+01 7.675790000000000646e+01 6.069279999999999831e+01
6.216847199999999418e+01 1.696953233839999697e+01 7.675799999999999557e+01 6.069299999999999784e+01
6.217723800000000267e+01 1.696953233839999697e+01 7.675820000000000221e+01 6.069290000000000163e+01
6.218600400000000405e+01 1.696956156159999907e+01 7.675830000000000553e+01 6.069310000000000116e+01
6.219476999999999833e+01 1.696959078480000116e+01 7.675839999999999463e+01 6.069290000000000163e+01
6.220353599999999972e+01 1.696959078480000116e+01 7.675849999999999795e+01 6.069310000000000116e+01
6.221230200000000110e+01 1.696962000799999970e+01 7.675870000000000459e+01 6.069299999999999784e+01
6.222106799999999538e+01 1.696964923119999824e+01 7.675879999999999370e+01 6.069319999999999737e+01
6.222983400000000387e+01 1.696964923119999824e+01 7.675889999999999702e+01 6.069299999999999784e+01
6.223859999999999815e+01 1.696967845440000033e+01 7.675900000000000034e+01 6.069319999999999737e+01
6.224736599999999953e+01 1.696970767759999887e+01 7.674699999999999989e+01 6.069149999999999778e+01
6.225613200000000091e+01 1.696973690080000097e+01 7.674620000000000175e+01 6.069109999999999872e+01
6.226489799999999519e+01 1.696973690080000097e+01 7.674569999999999936e+01 6.069120000000000203e+01
6.227366400000000368e+01 1.696976612399999951e+01 7.674590000000000600e+01 6.069149999999999778e+01
6.228243000000000507e+01 1.696976612399999951e+01 7.674599999999999511e+01 6.069160000000000110e+01
6.229119599999999934e+01 1.696979534719999805e+01 7.674639999999999418e+01 6.069200000000000017e+01
6.229996200000000073e+01 1.696982457040000014e+01 7.674660000000000082e+01 6.069200000000000017e+01
6.230872799999999501e+01 1.696982457040000014e+01 7.674699999999999989e+01 6.069230000000000302e+01
6.231749400000000350e+01 1.696985379360000223e+01 7.674720000000000653e+01 6.069219999999999970e+01
6.232626000000000488e+01 1.696988301679999722e+01 7.674750000000000227e+01 6.069239999999999924e+01
6.233502599999999916e+01 1.696988301679999722e+01 7.674769999999999470e+01 6.069230000000000302e+01
6.234379200000000054e+01 1.696991223999999931e+01 7.674790000000000134e+01 6.069259999999999877e+01
6.235255800000000193e+01 1.696994146320000141e+01 7.674800000000000466e+01 6.069250000000000256e+01
6.236132399999999620e+01 1.696994146320000141e+01 7.674819999999999709e+01 6.069270000000000209e+01
6.237009000000000469e+01 1.696997068639999995e+01 7.674830000000000041e+01 6.069259999999999877e+01
6.237885599999999897e+01 1.696997068639999995e+01 7.674850000000000705e+01 6.069279999999999831e+01
6.238762200000000036e+01 1.696999990959999849e+01 7.674859999999999616e+01 6.069259999999999877e+01
6.239638800000000174e+01 1.697002913280000058e+01 7.674880000000000280e+01 6.069279999999999831e+01
6.240515399999999602e+01 1.697002913280000058e+01 7.674890000000000612e+01 6.069270000000000209e+01
6.241392000000000451e+01 1.697005835599999912e+01 7.674899999999999523e+01 6.069290000000000163e+01
6.242268600000000589e+01 1.697008757920000122e+01 7.674909999999999854e+01 6.069270000000000209e+01
6.243145200000000017e+01 1.697008757920000122e+01 7.674920000000000186e+01 6.069290000000000163e+01
6.244021800000000155e+01 1.697011680239999976e+01 7.674930000000000518e+01 6.069279999999999831e+01
6.244898399999999583e+01 1.697014602559999830e+01 7.674939999999999429e+01 6.069290000000000163e+01
6.245774999999999721e+01 1.697014602559999830e+01 7.674949999999999761e+01 6.069279999999999831e+01
6.246651600000000570e+01 1.697020447199999893e+01 7.674790000000000134e+01 6.068359999999999843e+01
6.247528199999999998e+01 1.697020447199999893e+01 7.674729999999999563e+01 6.068370000000000175e+01
6.248404800000000137e+01 1.697023369519999747e+01 7.674679999999999325e+01 6.068489999999999895e+01
6.249281399999999564e+01 1.697023369519999747e+01 7.674710000000000321e+01 6.068520000000000181e+01
6.250157999999999703e+01 1.697026291839999956e+01 7.674710000000000321e+01 6.068599999999999994e+01
6.251034600000000552e+01 1.697026291839999956e+01 7.674750000000000227e+01 6.068639999999999901e+01
6.251911199999999980e+01 1.697029214160000166e+01 7.674760000000000559e+01 6.068690000000000140e+01
6.252787800000000118e+01 1.697029214160000166e+01 7.674790000000000134e+01 6.068699999999999761e+01
6.253664400000000256e+01 1.697032136479999664e+01 7.674800000000000466e+01 6.068750000000000000e+01
6.254540999999999684e+01 1.697035058799999874e+01 7.674819999999999709e+01 6.068750000000000000e+01
6.255417599999999823e+01 1.697035058799999874e+01 7.674830000000000041e+01 6.068780000000000285e+01
6.256294199999999961e+01 1.697037981120000083e+01 7.674840000000000373e+01 6.068780000000000285e+01
6.257170800000000099e+01 1.697040903439999937e+01 7.674840000000000373e+01 6.068800000000000239e+01
6.258047400000000238e+01 1.697040903439999937e+01 7.674850000000000705e+01 6.068800000000000239e+01
6.258923999999999666e+01 1.697043825759999791e+01 7.674859999999999616e+01 6.068820000000000192e+01
6.259800599999999804e+01 1.697046748080000000e+01 7.674859999999999616e+01 6.068809999999999860e+01
6.260677200000000653e+01 1.697046748080000000e+01 7.674859999999999616e+01 6.068829999999999814e+01
6.261553800000000081e+01 1.697049670399999854e+01 7.674869999999999948e+01 6.068820000000000192e+01
6.262430400000000219e+01 1.697052592720000064e+01 7.674869999999999948e+01 6.068840000000000146e+01
6.263306999999999647e+01 1.697052592720000064e+01 7.674869999999999948e+01 6.068829999999999814e+01
6.264183599999999785e+01 1.697055515039999918e+01 7.674869999999999948e+01 6.068840000000000146e+01
6.265060199999999924e+01 1.697058437359999772e+01 7.674880000000000280e+01 6.068829999999999814e+01
6.265936800000000062e+01 1.697058437359999772e+01 7.674880000000000280e+01 6.068849999999999767e+01
6.266813400000000200e+01 1.697061359679999981e+01 7.674880000000000280e+01 6.068840000000000146e+01
6.267690000000000339e+01 1.697064282000000190e+01 7.674880000000000280e+01 6.068849999999999767e+01
6.268566599999999767e+01 1.697070126639999899e+01 7.675090000000000146e+01 6.068869999999999720e+01
6.269443199999999905e+01 1.697070126639999899e+01 7.675029999999999575e+01 6.068939999999999912e+01
6.270319799999999333e+01 1.697070126639999899e+01 7.674989999999999668e+01 6.069050000000000011e+01
6.271196400000000182e+01 1.697070126639999899e+01 7.675010000000000332e+01 6.069140000000000157e+01
6.272073000000000320e+01 1.697073048960000108e+01 7.675020000000000664e+01 6.069200000000000017e+01
6.272949599999999748e+01 1.697075971279999962e+01 7.675050000000000239e+01 6.069259999999999877e+01
6.273826199999999886e+01 1.697075971279999962e+01 7.675069999999999482e+01 6.069290000000000163e+01
6.274702800000000025e+01 1.697078893599999816e+01 7.675100000000000477e+01 6.069330000000000069e+01
6.275579400000000163e+01 1.697081815920000025e+01 7.675109999999999388e+01 6.069339999999999691e+01
6.276456000000000301e+01 1.697081815920000025e+01 7.675130000000000052e+01 6.069369999999999976e+01
6.277332599999999729e+01 1.697084738239999879e+01 7.675140000000000384e+01 6.069369999999999976e+01
6.278209199999999868e+01 1.697084738239999879e+01 7.675149999999999295e+01 6.069389999999999930e+01
6.279085800000000006e+01 1.697087660560000089e+01 7.675149999999999295e+01 6.069380000000000308e+01
6.279962399999999434e+01 1.697090582879999943e+01 7.675159999999999627e+01 6.069400000000000261e+01
6.280839000000000283e+01 1.697090582879999943e+01 7.675169999999999959e+01 6.069389999999999930e+01
6.281715600000000421e+01 1.697093505199999797e+01 7.675169999999999959e+01 6.069409999999999883e+01
6.282592199999999849e+01 1.697096427520000006e+01 7.675169999999999959e+01 6.069400000000000261e+01
6.283468799999999987e+01 1.697096427520000006e+01 7.675180000000000291e+01 6.069409999999999883e+01
6.284345399999999415e+01 1.697099349839999860e+01 7.675180000000000291e+01 6.069400000000000261e+01
6.285222000000000264e+01 1.697102272159999714e+01 7.675180000000000291e+01 6.069409999999999883e+01
6.286098600000000403e+01 1.697102272159999714e+01 7.675180000000000291e+01 6.069389999999999930e+01
6.286975199999999830e+01 1.697105194479999923e+01 7.675180000000000291e+01 6.069409999999999883e+01
6.287851799999999969e+01 1.697105194479999923e+01 7.675190000000000623e+01 6.069389999999999930e+01
6.288728400000000107e+01 1.697108116800000133e+01 7.675190000000000623e+01 6.069409999999999883e+01
6.289604999999999535e+01 1.697111039119999631e+01 7.675190000000000623e+01 6.069389999999999930e+01
6.290481600000000384e+01 1.697116883760000050e+01 7.675660000000000593e+01 6.070159999999999911e+01
6.291358199999999812e+01 1.697116883760000050e+01 7.675600000000000023e+01 6.070139999999999958e+01
6.292234799999999950e+01 1.697116883760000050e+01 7.675570000000000448e+01 6.070250000000000057e+01
6.293111400000000089e+01 1.697116883760000050e+01 7.675610000000000355e+01 6.070300000000000296e+01
6.293987999999999516e+01 1.697119806079999904e+01 7.675629999999999598e+01 6.070369999999999777e+01
6.294864600000000365e+01 1.697119806079999904e+01 7.675669999999999504e+01 6.070389999999999731e+01
6.295741200000000504e+01 1.697122728399999758e+01 7.675700000000000500e+01 6.070439999999999969e+01
6.296617799999999932e+01 1.697125650719999967e+01 7.675730000000000075e+01 6.070450000000000301e+01
6.297494400000000070e+01 1.697125650719999967e+01 7.675749999999999318e+01 6.070479999999999876e+01
6.298370999999999498e+01 1.697128573039999822e+01 7.675769999999999982e+01 6.070479999999999876e+01
6.299247599999999636e+01 1.697128573039999822e+01 7.675780000000000314e+01 6.070510000000000161e+01
6.300124200000000485e+01 1.697131495360000031e+01 7.675790000000000646e+01 6.070499999999999829e+01
6.301000799999999913e+01 1.697134417679999885e+01 7.675799999999999557e+01 6.070519999999999783e+01
6.301877400000000051e+01 1.697134417679999885e+01 7.675809999999999889e+01 6.070510000000000161e+01
6.302754000000000190e+01 1.697137339999999739e+01 7.675809999999999889e+01 6.070530000000000115e+01
6.303630599999999617e+01 1.697140262319999948e+01 7.675820000000000221e+01 6.070519999999999783e+01
6.304507200000000466e+01 1.697140262319999948e+01 7.675820000000000221e+01 6.070530000000000115e+01
6.305383799999999894e+01 1.697143184640000158e+01 7.675830000000000553e+01 6.070519999999999783e+01
6.306260400000000033e+01 1.697143184640000158e+01 7.675830000000000553e+01 6.070530000000000115e+01
6.307137000000000171e+01 1.697146106959999656e+01 7.675830000000000553e+01 6.070519999999999783e+01
6.308013599999999599e+01 1.697149029279999866e+01 7.675830000000000553e+01 6.070530000000000115e+01
6.308890199999999737e+01 1.697149029279999866e+01 7.675830000000000553e+01 6.070519999999999783e+01
6.309766800000000586e+01 1.697151951600000075e+01 7.675839999999999463e+01 6.070530000000000115e+01
6.310643400000000014e+01 1.697154873919999929e+01 7.675839999999999463e+01 6.070519999999999783e+01
6.311520000000000152e+01 1.697154873919999929e+01 7.675839999999999463e+01 6.070530000000000115e+01
6.312396599999999580e+01 1.697160718559999992e+01 7.676260000000000616e+01 6.071260000000000190e+01
6.313273199999999719e+01 1.697160718559999992e+01 7.676189999999999714e+01 6.071240000000000236e+01
6.314149800000000567e+01 1.697160718559999992e+01 7.676170000000000471e+01 6.071280000000000143e+01
6.315026399999999995e+01 1.697160718559999992e+01 7.676210000000000377e+01 6.071340000000000003e+01
6.315903000000000134e+01 1.697163640879999846e+01 7.676229999999999620e+01 6.071359999999999957e+01
6.316779600000000272e+01 1.697163640879999846e+01 7.676279999999999859e+01 6.071410000000000196e+01
6.317656199999999700e+01 1.697166563200000056e+01 7.676300000000000523e+01 6.071419999999999817e+01
6.318532799999999838e+01 1.697169485519999910e+01 7.676340000000000430e+01 6.071450000000000102e+01
6.319409399999999977e+01 1.697169485519999910e+01 7.676359999999999673e+01 6.071450000000000102e+01
6.320286000000000115e+01 1.697172407839999764e+01 7.676380000000000337e+01 6.071470000000000056e+01
6.321162600000000253e+01 1.697172407839999764e+01 7.676390000000000668e+01 6.071459999999999724e+01
6.322039199999999681e+01 1.697175330159999973e+01 7.676409999999999911e+01 6.071479999999999677e+01
6.322915799999999820e+01 1.697178252479999827e+01 7.676420000000000243e+01 6.071470000000000056e+01
6.323792400000000669e+01 1.697178252479999827e+01 7.676430000000000575e+01 6.071490000000000009e+01
6.324669000000000096e+01 1.697181174799999681e+01 7.676430000000000575e+01 6.071479999999999677e+01
6.325545600000000235e+01 1.697184097119999890e+01 7.676439999999999486e+01 6.071500000000000341e+01
6.326422199999999663e+01 1.697184097119999890e+01 7.676439999999999486e+01 6.071479999999999677e+01
6.327298799999999801e+01 1.697187019440000100e+01 7.676449999999999818e+01 6.071500000000000341e+01
6.328175399999999939e+01 1.697187019440000100e+01 7.676449999999999818e+01 6.071479999999999677e+01
6.329052000000000078e+01 1.697189941759999599e+01 7.676449999999999818e+01 6.071500000000000341e+01
6.329928600000000216e+01 1.697192864079999808e+01 7.676449999999999818e+01 6.071479999999999677e+01
6.330805200000000355e+01 1.697192864079999808e+01 7.676460000000000150e+01 6.071500000000000341e+01
6.331681799999999782e+01 1.697195786400000017e+01 7.676460000000000150e+01 6.071479999999999677e+01
6.332558399999999921e+01 1.697195786400000017e+01 7.676460000000000150e+01 6.071500000000000341e+01
6.333434999999999349e+01 1.697198708719999871e+01 7.676460000000000150e+01 6.071479999999999677e+01
6.334311600000000197e+01 1.697201631039999725e+01 7.676560000000000628e+01 6.072180000000000177e+01
6.335188200000000336e+01 1.697201631039999725e+01 7.676510000000000389e+01 6.072099999999999653e+01
6.336064799999999764e+01 1.697204553359999935e+01 7.676460000000000150e+01 6.072140000000000271e+01
6.336941399999999902e+01 1.697204553359999935e+01 7.676489999999999725e+01 6.072160000000000224e+01
6.337818000000000040e+01 1.697207475679999789e+01 7.676489999999999725e+01 6.072189999999999799e+01
6.338694600000000179e+01 1.697207475679999789e+01 7.676529999999999632e+01 6.072200000000000131e+01
6.339571200000000317e+01 1.697210397999999998e+01 7.676539999999999964e+01 6.072229999999999706e+01
6.340447799999999745e+01 1.697213320319999852e+01 7.676569999999999538e+01 6.072229999999999706e+01
6.341324399999999883e+01 1.697213320319999852e+01 7.676579999999999870e+01 6.072249999999999659e+01
6.342201000000000022e+01 1.697216242639999706e+01 7.676600000000000534e+01 6.072240000000000038e+01
6.343077599999999450e+01 1.697216242639999706e+01 7.676609999999999445e+01 6.072259999999999991e+01
6.343954200000000299e+01 1.697219164959999915e+01 7.676619999999999777e+01 6.072249999999999659e+01
6.344830800000000437e+01 1.697222087280000125e+01 7.676619999999999777e+01 6.072270000000000323e+01
6.345707399999999865e+01 1.697222087280000125e+01 7.676630000000000109e+01 6.072259999999999991e+01
6.346584000000000003e+01 1.697225009599999979e+01 7.676640000000000441e+01 6.072270000000000323e+01
6.347460599999999431e+01 1.697225009599999979e+01 7.676640000000000441e+01 6.072259999999999991e+01
6.348337200000000280e+01 1.697227931919999833e+01 7.676640000000000441e+01 6.072279999999999944e+01
6.349213800000000418e+01 1.697230854240000042e+01 7.676649999999999352e+01 6.072259999999999991e+01
6.350090399999999846e+01 1.697230854240000042e+01 7.676649999999999352e+01 6.072279999999999944e+01
6.350966999999999985e+01 1.697233776559999896e+01 7.676649999999999352e+01 6.072259999999999991e+01
6.351843600000000123e+01 1.697233776559999896e+01 7.676649999999999352e+01 6.072279999999999944e+01
6.352720200000000261e+01 1.697236698879999750e+01 7.676649999999999352e+01 6.072259999999999991e+01
6.353596800000000400e+01 1.697239621199999959e+01 7.676649999999999352e+01 6.072270000000000323e+01
6.354473399999999828e+01 1.697239621199999959e+01 7.676649999999999352e+01 6.072259999999999991e+01
6.355349999999999966e+01 1.697242543519999813e+01 7.676649999999999352e+01 6.072270000000000323e+01
6.356226600000000104e+01 1.697245465840000023e+01 7.676699999999999591e+01 6.072930000000000206e+01
6.357103199999999532e+01 1.697245465840000023e+01 7.676640000000000441e+01 6.072879999999999967e+01
6.357979800000000381e+01 1.697245465840000023e+01 7.676590000000000202e+01 6.072870000000000346e+01
6.358856399999999809e+01 1.697248388159999877e+01 7.676609999999999445e+01 6.072910000000000252e+01
6.359732999999999947e+01 1.697251310480000086e+01 7.676619999999999777e+01 6.072910000000000252e+01
6.360609600000000086e+01 1.697251310480000086e+01 7.676649999999999352e+01 6.072939999999999827e+01
6.361486199999999513e+01 1.697254232799999940e+01 7.676670000000000016e+01 6.072939999999999827e+01
6.362362800000000362e+01 1.697254232799999940e+01 7.676690000000000680e+01 6.072970000000000113e+01
6.363239400000000501e+01 1.697257155119999794e+01 7.676699999999999591e+01 6.072959999999999781e+01
6.364115999999999929e+01 1.697260077440000003e+01 7.676720000000000255e+01 6.072979999999999734e+01
6.364992600000000067e+01 1.697260077440000003e+01 7.676730000000000587e+01 6.072970000000000113e+01
6.365869199999999495e+01 1.697262999759999857e+01 7.676739999999999498e+01 6.072990000000000066e+01
6.366745799999999633e+01 1.697262999759999857e+01 7.676749999999999829e+01 6.072979999999999734e+01
6.367622400000000482e+01 1.697265922080000067e+01 7.676760000000000161e+01 6.072990000000000066e+01
6.368498999999999910e+01 1.697268844399999921e+01 7.676760000000000161e+01 6.072979999999999734e+01
6.369375600000000048e+01 1.697268844399999921e+01 7.676770000000000493e+01 6.072990000000000066e+01
6.370252200000000187e+01 1.697271766719999775e+01 7.676770000000000493e+01 6.072979999999999734e+01
6.371128799999999615e+01 1.697271766719999775e+01 7.676770000000000493e+01 6.072990000000000066e+01
6.372005400000000463e+01 1.697274689039999984e+01 7.676779999999999404e+01 6.072979999999999734e+01
6.372881999999999891e+01 1.697274689039999984e+01 7.676779999999999404e+01 6.072990000000000066e+01
6.373758600000000030e+01 1.697277611360000193e+01 7.676779999999999404e+01 6.072979999999999734e+01
6.374635200000000168e+01 1.697280533679999692e+01 7.676779999999999404e+01 6.072990000000000066e+01
6.375511799999999596e+01 1.697280533679999692e+01 7.676779999999999404e+01 6.072979999999999734e+01
6.376388399999999734e+01 1.697283455999999902e+01 7.676789999999999736e+01 6.072990000000000066e+01
6.377265000000000583e+01 1.697283455999999902e+01 7.676789999999999736e+01 6.072979999999999734e+01
6.378141600000000011e+01 1.697286378320000111e+01 7.676839999999999975e+01 6.073570000000000135e+01
6.379018200000000149e+01 1.697289300639999965e+01 7.676779999999999404e+01 6.073490000000000322e+01
6.379894799999999577e+01 1.697289300639999965e+01 7.676720000000000255e+01 6.073510000000000275e+01
6.380771399999999716e+01 1.697289300639999965e+01 7.676749999999999829e+01 6.073510000000000275e+01
6.381648000000000565e+01 1.697292222959999819e+01 7.676749999999999829e+01 6.073539999999999850e+01
6.382524599999999992e+01 1.697295145280000028e+01 7.676789999999999736e+01 6.073539999999999850e+01
6.383401200000000131e+01 1.697295145280000028e+01 7.676800000000000068e+01 6.073570000000000135e+01
6.384277800000000269e+01 1.697298067599999882e+01 7.676829999999999643e+01 6.073559999999999803e+01
6.385154399999999697e+01 1.697298067599999882e+01 7.676839999999999975e+01 6.073579999999999757e+01
6.386030999999999835e+01 1.697300989920000092e+01 7.676860000000000639e+01 6.073570000000000135e+01
6.386907599999999974e+01 1.697303912239999946e+01 7.676869999999999550e+01 6.073590000000000089e+01
6.387784200000000112e+01 1.697303912239999946e+01 7.676879999999999882e+01 6.073579999999999757e+01
6.388660800000000251e+01 1.697306834559999800e+01 7.676890000000000214e+01 6.073590000000000089e+01
6.389537399999999678e+01 1.697306834559999800e+01 7.676900000000000546e+01 6.073579999999999757e+01
6.390413999999999817e+01 1.697309756880000009e+01 7.676900000000000546e+01 6.073599999999999710e+01
6.391290600000000666e+01 1.697312679200000218e+01 7.676909999999999457e+01 6.073590000000000089e+01
6.392167200000000093e+01 1.697312679200000218e+01 7.676909999999999457e+01 6.073599999999999710e+01
6.393043800000000232e+01 1.697315601519999717e+01 7.676919999999999789e+01 6.073579999999999757e+01
6.393920399999999660e+01 1.697315601519999717e+01 7.676919999999999789e+01 6.073599999999999710e+01
6.394796999999999798e+01 1.697318523839999926e+01 7.676919999999999789e+01 6.073579999999999757e+01
6.395673599999999936e+01 1.697321446160000136e+01 7.676919999999999789e+01 6.073599999999999710e+01
6.396550200000000075e+01 1.697321446160000136e+01 7.676930000000000121e+01 6.073579999999999757e+01
6.397426800000000213e+01 1.697324368479999990e+01 7.676930000000000121e+01 6.073590000000000089e+01
6.398303400000000352e+01 1.697324368479999990e+01 7.676930000000000121e+01 6.073579999999999757e+01
6.399179999999999779e+01 1.697327290799999844e+01 7.676930000000000121e+01 6.073590000000000089e+01
6.400056600000000628e+01 1.697330213120000053e+01 7.676999999999999602e+01 6.074130000000000251e+01
6.400933200000000056e+01 1.697330213120000053e+01 7.676940000000000452e+01 6.074090000000000344e+01
6.401809799999999484e+01 1.697330213120000053e+01 7.676890000000000214e+01 6.074069999999999681e+01
6.402686400000000333e+01 1.697333135439999907e+01 7.676919999999999789e+01 6.074099999999999966e+01
6.403562999999999761e+01 1.697333135439999907e+01 7.676930000000000121e+01 6.074099999999999966e+01
6.404439600000000610e+01 1.697336057759999761e+01 7.676959999999999695e+01 6.074130000000000251e+01
6.405316200000000038e+01 1.697338980079999970e+01 7.676970000000000027e+01 6.074130000000000251e+01
6.406192799999999465e+01 1.697338980079999970e+01 7.676999999999999602e+01 6.074150000000000205e+01
6.407069400000000314e+01 1.697341902399999825e+01 7.677009999999999934e+01 6.074139999999999873e+01
6.407945999999999742e+01 1.697341902399999825e+01 7.677030000000000598e+01 6.074159999999999826e+01
6.408822600000000591e+01 1.697344824720000034e+01 7.677039999999999509e+01 6.074150000000000205e+01
6.409699200000000019e+01 1.697347747039999888e+01 7.677049999999999841e+01 6.074170000000000158e+01
6.410575799999999447e+01 1.697347747039999888e+01 7.677060000000000173e+01 6.074150000000000205e+01
6.411452400000000296e+01 1.697350669359999742e+01 7.677070000000000505e+01 6.074170000000000158e+01
6.412328999999999724e+01 1.697350669359999742e+01 7.677070000000000505e+01 6.074159999999999826e+01
6.413205600000000572e+01 1.697353591679999951e+01 7.677079999999999416e+01 6.074170000000000158e+01
6.414082200000000000e+01 1.697356514000000161e+01 7.677079999999999416e+01 6.074159999999999826e+01
6.414958799999999428e+01 1.697356514000000161e+01 7.677089999999999748e+01 6.074170000000000158e+01
6.415835400000000277e+01 1.697359436319999659e+01 7.677089999999999748e+01 6.074159999999999826e+01
6.416711999999999705e+01 1.697359436319999659e+01 7.677089999999999748e+01 6.074170000000000158e+01
6.417588599999999133e+01 1.697362358639999869e+01 7.677089999999999748e+01 6.074150000000000205e+01
6.418465199999999982e+01 1.697362358639999869e+01 7.677100000000000080e+01 6.074170000000000158e+01
6.419341800000000831e+01 1.697365280960000078e+01 7.677100000000000080e+01 6.074150000000000205e+01
6.420218400000000258e+01 1.697368203279999932e+01 7.677100000000000080e+01 6.074159999999999826e+01
6.421094999999999686e+01 1.697368203279999932e+01 7.677100000000000080e+01 6.074150000000000205e+01
6.421971599999999114e+01 1.697371125599999786e+01 7.677179999999999893e+01 6.074600000000000222e+01
6.422848199999999963e+01 1.697371125599999786e+01 7.677119999999999322e+01 6.074519999999999698e+01
6.423724800000000812e+01 1.697374047919999995e+01 7.677070000000000505e+01 6.074510000000000076e+01
6.424601400000000240e+01 1.697374047919999995e+01 7.677089999999999748e+01 6.074499999999999744e+01
6.425477999999999668e+01 1.697376970239999849e+01 7.677100000000000080e+01 6.074519999999999698e+01
6.426354600000000517e+01 1.697376970239999849e+01 7.677129999999999654e+01 6.074519999999999698e+01
6.427231199999999944e+01 1.697379892560000059e+01 7.677150000000000318e+01 6.074539999999999651e+01
6.428107800000000793e+01 1.697379892560000059e+01 7.677179999999999893e+01 6.074530000000000030e+01
6.428984400000000221e+01 1.697382814879999913e+01 7.677190000000000225e+01 6.074549999999999983e+01
6.429860999999999649e+01 1.697385737199999767e+01 7.677209999999999468e+01 6.074539999999999651e+01
6.430737600000000498e+01 1.697385737199999767e+01 7.677209999999999468e+01 6.074549999999999983e+01
6.431614199999999926e+01 1.697388659519999976e+01 7.677230000000000132e+01 6.074539999999999651e+01
6.432490800000000775e+01 1.697388659519999976e+01 7.677230000000000132e+01 6.074549999999999983e+01
6.433367400000000202e+01 1.697391581840000185e+01 7.677240000000000464e+01 6.074539999999999651e+01
6.434243999999999630e+01 1.697394504159999684e+01 7.677249999999999375e+01 6.074549999999999983e+01
6.435120600000000479e+01 1.697394504159999684e+01 7.677249999999999375e+01 6.074539999999999651e+01
6.435997199999999907e+01 1.697397426479999893e+01 7.677249999999999375e+01 6.074549999999999983e+01
6.436873799999999335e+01 1.697397426479999893e+01 7.677259999999999707e+01 6.074539999999999651e+01
6.437750400000000184e+01 1.697400348800000103e+01 7.677259999999999707e+01 6.074549999999999983e+01
6.438626999999999612e+01 1.697400348800000103e+01 7.677270000000000039e+01 6.074539999999999651e+01
6.439503600000000461e+01 1.697403271119999957e+01 7.677270000000000039e+01 6.074549999999999983e+01
6.440380199999999888e+01 1.697406193439999811e+01 7.677270000000000039e+01 6.074539999999999651e+01
6.441256799999999316e+01 1.697406193439999811e+01 7.677270000000000039e+01 6.074549999999999983e+01
6.442133400000000165e+01 1.697409115760000020e+01 7.677270000000000039e+01 6.074530000000000030e+01
6.443009999999999593e+01 1.697409115760000020e+01 7.677270000000000039e+01 6.074539999999999651e+01
6.443886600000000442e+01 1.697412038079999874e+01 7.677339999999999520e+01 6.074629999999999797e+01
6.444763199999999870e+01 1.697412038079999874e+01 7.677290000000000703e+01 6.074600000000000222e+01
6.445639799999999298e+01 1.697414960399999728e+01 7.677240000000000464e+01 6.074569999999999936e+01
6.446516400000000147e+01 1.697414960399999728e+01 7.677259999999999707e+01 6.074600000000000222e+01
6.447393000000000995e+01 1.697417882719999938e+01 7.677270000000000039e+01 6.074589999999999890e+01
6.448269600000000423e+01 1.697417882719999938e+01 7.677290000000000703e+01 6.074620000000000175e+01
6.449146199999999851e+01 1.697420805039999792e+01 7.677309999999999945e+01 6.074609999999999843e+01
6.450022799999999279e+01 1.697420805039999792e+01 7.677339999999999520e+01 6.074629999999999797e+01
6.450899400000000128e+01 1.697423727360000001e+01 7.677349999999999852e+01 6.074620000000000175e+01
6.451776000000000977e+01 1.697426649679999855e+01 7.677370000000000516e+01 6.074640000000000128e+01
6.452652600000000405e+01 1.697426649679999855e+01 7.677370000000000516e+01 6.074629999999999797e+01
6.453529199999999832e+01 1.697429571999999709e+01 7.677389999999999759e+01 6.074640000000000128e+01
6.454405800000000681e+01 1.697429571999999709e+01 7.677389999999999759e+01 6.074629999999999797e+01
6.455282400000000109e+01 1.697432494319999918e+01 7.677400000000000091e+01 6.074640000000000128e+01
6.456158999999999537e+01 1.697435416640000128e+01 7.677400000000000091e+01 6.074629999999999797e+01
6.457035600000000386e+01 1.697435416640000128e+01 7.677410000000000423e+01 6.074640000000000128e+01
6.457912199999999814e+01 1.697438338959999626e+01 7.677410000000000423e+01 6.074629999999999797e+01
6.458788800000000663e+01 1.697438338959999626e+01 7.677419999999999334e+01 6.074640000000000128e+01
6.459665400000000091e+01 1.697441261279999836e+01 7.677419999999999334e+01 6.074629999999999797e+01
6.460541999999999518e+01 1.697441261279999836e+01 7.677419999999999334e+01 6.074640000000000128e+01
6.461418600000000367e+01 1.697444183600000045e+01 7.677419999999999334e+01 6.074629999999999797e+01
6.462295199999999795e+01 1.697444183600000045e+01 7.677429999999999666e+01 6.074640000000000128e+01
6.463171800000000644e+01 1.697447105919999899e+01 7.677429999999999666e+01 6.074620000000000175e+01
6.464048400000000072e+01 1.697450028239999753e+01 7.677429999999999666e+01 6.074640000000000128e+01
6.464924999999999500e+01 1.697450028239999753e+01 7.677429999999999666e+01 6.074620000000000175e+01
6.465801600000000349e+01 1.697452950559999962e+01 7.677509999999999479e+01 6.074860000000000326e+01
6.466678199999999777e+01 1.697452950559999962e+01 7.677460000000000662e+01 6.074790000000000134e+01
6.467554800000000625e+01 1.697452950559999962e+01 7.677410000000000423e+01 6.074759999999999849e+01
6.468431400000000053e+01 1.697455872879999816e+01 7.677429999999999666e+01 6.074739999999999895e+01
6.469307999999999481e+01 1.697458795200000026e+01 7.677429999999999666e+01 6.074750000000000227e+01
6.470184600000000330e+01 1.697458795200000026e+01 7.677460000000000662e+01 6.074739999999999895e+01
6.471061199999999758e+01 1.697461717519999880e+01 7.677479999999999905e+01 6.074750000000000227e+01
6.471937800000000607e+01 1.697461717519999880e+01 7.677500000000000568e+01 6.074739999999999895e+01
6.472814400000000035e+01 1.697464639839999734e+01 7.677519999999999811e+01 6.074750000000000227e+01
6.473690999999999462e+01 1.697467562159999943e+01 7.677530000000000143e+01 6.074739999999999895e+01
6.474567600000000311e+01 1.697467562159999943e+01 7.677540000000000475e+01 6.074750000000000227e+01
6.475444199999999739e+01 1.697470484480000152e+01 7.677549999999999386e+01 6.074739999999999895e+01
6.476320800000000588e+01 1.697470484480000152e+01 7.677559999999999718e+01 6.074750000000000227e+01
6.477197400000000016e+01 1.697473406799999651e+01 7.677570000000000050e+01 6.074739999999999895e+01
6.478073999999999444e+01 1.697473406799999651e+01 7.677570000000000050e+01 6.074750000000000227e+01
6.478950600000000293e+01 1.697476329119999860e+01 7.677580000000000382e+01 6.074739999999999895e+01
6.479827199999999721e+01 1.697479251440000070e+01 7.677580000000000382e+01 6.074750000000000227e+01
6.480703799999999148e+01 1.697479251440000070e+01 7.677580000000000382e+01 6.074739999999999895e+01
6.481580399999999997e+01 1.697482173759999924e+01 7.677589999999999293e+01 6.074750000000000227e+01
6.482456999999999425e+01 1.697482173759999924e+01 7.677589999999999293e+01 6.074730000000000274e+01
6.483333600000000274e+01 1.697485096079999778e+01 7.677589999999999293e+01 6.074739999999999895e+01
6.484210199999999702e+01 1.697485096079999778e+01 7.677589999999999293e+01 6.074730000000000274e+01
6.485086799999999130e+01 1.697488018399999987e+01 7.677589999999999293e+01 6.074739999999999895e+01
6.485963399999999979e+01 1.697490940719999841e+01 7.677599999999999625e+01 6.074730000000000274e+01
6.486840000000000828e+01 1.697490940719999841e+01 7.677599999999999625e+01 6.074739999999999895e+01
6.487716600000000255e+01 1.697493863040000051e+01 7.678220000000000312e+01 6.075030000000000285e+01
6.488593199999999683e+01 1.697493863040000051e+01 7.678159999999999741e+01 6.075010000000000332e+01
6.489469799999999111e+01 1.697493863040000051e+01 7.678109999999999502e+01 6.074960000000000093e+01
6.490346399999999960e+01 1.697496785359999905e+01 7.678119999999999834e+01 6.074969999999999715e+01
6.491223000000000809e+01 1.697496785359999905e+01 7.678119999999999834e+01 6.074960000000000093e+01
6.492099600000000237e+01 1.697499707679999759e+01 7.678140000000000498e+01 6.074969999999999715e+01
6.492976199999999665e+01 1.697502629999999968e+01 7.678149999999999409e+01 6.074960000000000093e+01
6.493852800000000514e+01 1.697502629999999968e+01 7.678170000000000073e+01 6.074980000000000047e+01
6.494729399999999941e+01 1.697505552319999822e+01 7.678180000000000405e+01 6.074969999999999715e+01
6.495606000000000790e+01 1.697505552319999822e+01 7.678189999999999316e+01 6.074980000000000047e+01
6.496482600000000218e+01 1.697508474639999676e+01 7.678189999999999316e+01 6.074969999999999715e+01
6.497359199999999646e+01 1.697511396959999885e+01 7.678199999999999648e+01 6.074980000000000047e+01
6.498235800000000495e+01 1.697511396959999885e+01 7.678199999999999648e+01 6.074969999999999715e+01
6.499112399999999923e+01 1.697514319280000095e+01 7.678199999999999648e+01 6.074980000000000047e+01
6.499988999999999351e+01 1.697514319280000095e+01 7.678199999999999648e+01 6.074969999999999715e+01
6.500865600000000200e+01 1.697517241599999949e+01 7.678199999999999648e+01 6.074980000000000047e+01
6.501742199999999627e+01 1.697517241599999949e+01 7.678199999999999648e+01 6.074969999999999715e+01
6.502618800000000476e+01 1.697520163919999803e+01 7.678199999999999648e+01 6.074980000000000047e+01
6.503495399999999904e+01 1.697523086240000012e+01 7.678199999999999648e+01 6.074960000000000093e+01
6.504371999999999332e+01 1.697523086240000012e+01 7.678189999999999316e+01 6.074980000000000047e+01
6.505248600000000181e+01 1.697526008559999866e+01 7.678189999999999316e+01 6.074960000000000093e+01
6.506125199999999609e+01 1.697526008559999866e+01 7.678189999999999316e+01 6.074969999999999715e+01
6.507001800000000458e+01 1.697528930879999720e+01 7.678180000000000405e+01 6.074960000000000093e+01
6.507878399999999885e+01 1.697528930879999720e+01 7.678180000000000405e+01 6.074969999999999715e+01
6.508754999999999313e+01 1.697531853199999929e+01 7.678170000000000073e+01 6.074960000000000093e+01
6.509631600000000162e+01 1.697531853199999929e+01 7.679110000000000014e+01 6.075310000000000343e+01
6.510508199999999590e+01 1.697534775519999783e+01 7.679040000000000532e+01 6.075269999999999726e+01
6.511384800000000439e+01 1.697534775519999783e+01 7.678990000000000293e+01 6.075269999999999726e+01
6.512261399999999867e+01 1.697537697839999993e+01 7.679009999999999536e+01 6.075260000000000105e+01
6.513137999999999295e+01 1.697537697839999993e+01 7.679009999999999536e+01 6.075269999999999726e+01
6.514014600000000144e+01 1.697540620159999847e+01 7.679030000000000200e+01 6.075260000000000105e+01
6.514891200000000993e+01 1.697540620159999847e+01 7.679040000000000532e+01 6.075280000000000058e+01
6.515767800000000420e+01 1.697543542480000056e+01 7.679059999999999775e+01 6.075269999999999726e+01
6.516644399999999848e+01 1.697543542480000056e+01 7.679070000000000107e+01 6.075289999999999679e+01
6.517520999999999276e+01 1.697546464799999910e+01 7.679080000000000439e+01 6.075280000000000058e+01
6.518397600000000125e+01 1.697549387120000119e+01 7.679089999999999350e+01 6.075289999999999679e+01
6.519274199999999553e+01 1.697549387120000119e+01 7.679089999999999350e+01 6.075280000000000058e+01
6.520150800000000402e+01 1.697552309439999974e+01 7.679089999999999350e+01 6.075289999999999679e+01
6.521027399999999830e+01 1.697552309439999974e+01 7.679099999999999682e+01 6.075280000000000058e+01
6.521904000000000678e+01 1.697555231759999828e+01 7.679099999999999682e+01 6.075289999999999679e+01
6.522780600000000106e+01 1.697555231759999828e+01 7.679099999999999682e+01 6.075280000000000058e+01
6.523657199999999534e+01 1.697558154080000037e+01 7.679089999999999350e+01 6.075289999999999679e+01
6.524533800000000383e+01 1.697561076399999891e+01 7.679089999999999350e+01 6.075280000000000058e+01
6.525410399999999811e+01 1.697561076399999891e+01 7.679089999999999350e+01 6.075289999999999679e+01
6.526287000000000660e+01 1.697563998719999745e+01 7.679089999999999350e+01 6.075280000000000058e+01
6.527163600000000088e+01 1.697563998719999745e+01 7.679080000000000439e+01 6.075289999999999679e+01
6.528040199999999516e+01 1.697566921039999954e+01 7.679080000000000439e+01 6.075269999999999726e+01
6.528916800000000364e+01 1.697566921039999954e+01 7.679080000000000439e+01 6.075289999999999679e+01
6.529793399999999792e+01 1.697569843360000164e+01 7.679070000000000107e+01 6.075269999999999726e+01
6.530670000000000641e+01 1.697569843360000164e+01 7.679070000000000107e+01 6.075280000000000058e+01
6.531546600000000069e+01 1.697572765680000018e+01 7.679779999999999518e+01 6.075630000000000308e+01
6.532423199999999497e+01 1.697572765680000018e+01 7.679730000000000700e+01 6.075619999999999976e+01
6.533299800000000346e+01 1.697575687999999872e+01 7.679670000000000130e+01 6.075600000000000023e+01
6.534176399999999774e+01 1.697575687999999872e+01 7.679689999999999372e+01 6.075619999999999976e+01
6.535053000000000623e+01 1.697578610320000081e+01 7.679689999999999372e+01 6.075610000000000355e+01
6.535929600000000050e+01 1.697578610320000081e+01 7.679720000000000368e+01 6.075630000000000308e+01
6.536806199999999478e+01 1.697581532639999935e+01 7.679730000000000700e+01 6.075619999999999976e+01
6.537682800000000327e+01 1.697581532639999935e+01 7.679749999999999943e+01 6.075639999999999930e+01
6.538559399999999755e+01 1.697584454959999789e+01 7.679760000000000275e+01 6.075630000000000308e+01
6.539436000000000604e+01 1.697587377279999998e+01 7.679770000000000607e+01 6.075639999999999930e+01
6.540312600000000032e+01 1.697587377279999998e+01 7.679770000000000607e+01 6.075630000000000308e+01
6.541189199999999460e+01 1.697590299599999852e+01 7.679779999999999518e+01 6.075639999999999930e+01
6.542065800000000309e+01 1.697590299599999852e+01 7.679779999999999518e+01 6.075630000000000308e+01
6.542942399999999736e+01 1.697593221920000062e+01 7.679789999999999850e+01 6.075639999999999930e+01
6.543819000000000585e+01 1.697593221920000062e+01 7.679789999999999850e+01 6.075630000000000308e+01
6.544695600000000013e+01 1.697596144239999916e+01 7.679789999999999850e+01 6.075650000000000261e+01
6.545572199999999441e+01 1.697596144239999916e+01 7.679789999999999850e+01 6.075630000000000308e+01
6.546448800000000290e+01 1.697599066559999770e+01 7.679789999999999850e+01 6.075639999999999930e+01
6.547325399999999718e+01 1.697601988879999979e+01 7.679789999999999850e+01 6.075630000000000308e+01
6.548201999999999146e+01 1.697601988879999979e+01 7.679779999999999518e+01 6.075639999999999930e+01
6.549078599999999994e+01 1.697604911200000188e+01 7.679779999999999518e+01 6.075630000000000308e+01
6.549955200000000843e+01 1.697604911200000188e+01 7.679779999999999518e+01 6.075639999999999930e+01
6.550831800000000271e+01 1.697607833519999687e+01 7.679779999999999518e+01 6.075630000000000308e+01
6.551708399999999699e+01 1.697607833519999687e+01 7.679779999999999518e+01 6.075639999999999930e+01
6.552584999999999127e+01 1.697610755839999896e+01 7.679770000000000607e+01 6.075619999999999976e+01
6.553461599999999976e+01 1.697610755839999896e+01 7.680429999999999779e+01 6.076010000000000133e+01
6.554338200000000825e+01 1.697613678160000106e+01 7.680370000000000630e+01 6.075979999999999848e+01
6.555214800000000253e+01 1.697613678160000106e+01 7.680320000000000391e+01 6.075990000000000180e+01
6.556091399999999680e+01 1.697613678160000106e+01 7.680329999999999302e+01 6.075979999999999848e+01
6.556968000000000529e+01 1.697616600479999960e+01 7.680329999999999302e+01 6.075999999999999801e+01
6.557844599999999957e+01 1.697619522799999814e+01 7.680360000000000298e+01 6.075990000000000180e+01
6.558721200000000806e+01 1.697619522799999814e+01 7.680370000000000630e+01 6.076010000000000133e+01
6.559597800000000234e+01 1.697622445120000023e+01 7.680389999999999873e+01 6.075999999999999801e+01
6.560474399999999662e+01 1.697622445120000023e+01 7.680400000000000205e+01 6.076019999999999754e+01
6.561351000000000511e+01 1.697625367439999877e+01 7.680410000000000537e+01 6.076010000000000133e+01
6.562227599999999939e+01 1.697625367439999877e+01 7.680410000000000537e+01 6.076019999999999754e+01
6.563104200000000787e+01 1.697628289760000087e+01 7.680419999999999447e+01 6.076010000000000133e+01
6.563980800000000215e+01 1.697628289760000087e+01 7.680419999999999447e+01 6.076019999999999754e+01
6.564857399999999643e+01 1.697631212079999941e+01 7.680429999999999779e+01 6.076010000000000133e+01
6.565734000000000492e+01 1.697634134399999795e+01 7.680429999999999779e+01 6.076019999999999754e+01
6.566610599999999920e+01 1.697634134399999795e+01 7.680429999999999779e+01 6.076010000000000133e+01
6.567487199999999348e+01 1.697637056720000004e+01 7.680429999999999779e+01 6.076019999999999754e+01
6.568363800000000197e+01 1.697637056720000004e+01 7.680429999999999779e+01 6.076010000000000133e+01
6.569240399999999624e+01 1.697639979040000213e+01 7.680429999999999779e+01 6.076019999999999754e+01
6.570117000000000473e+01 1.697639979040000213e+01 7.680429999999999779e+01 6.076010000000000133e+01
6.570993599999999901e+01 1.697642901359999712e+01 7.680429999999999779e+01 6.076019999999999754e+01
6.571870199999999329e+01 1.697642901359999712e+01 7.680419999999999447e+01 6.076010000000000133e+01
6.572746800000000178e+01 1.697645823679999921e+01 7.680419999999999447e+01 6.076019999999999754e+01
6.573623399999999606e+01 1.697645823679999921e+01 7.680419999999999447e+01 6.076010000000000133e+01
6.574500000000000455e+01 1.697648746000000131e+01 7.680419999999999447e+01 6.076019999999999754e+01
6.575376599999999883e+01 1.697651668319999985e+01 7.681040000000000134e+01 6.076389999999999958e+01
6.576253199999999310e+01 1.697651668319999985e+01 7.680979999999999563e+01 6.076380000000000337e+01
6.577129800000000159e+01 1.697651668319999985e+01 7.680929999999999325e+01 6.076370000000000005e+01
6.578006399999999587e+01 1.697654590639999839e+01 7.680939999999999657e+01 6.076380000000000337e+01
6.578883000000000436e+01 1.697654590639999839e+01 7.680939999999999657e+01 6.076380000000000337e+01
6.579759599999999864e+01 1.697657512960000048e+01 7.680970000000000653e+01 6.076400000000000290e+01
6.580636199999999292e+01 1.697657512960000048e+01 7.680979999999999563e+01 6.076389999999999958e+01
6.581512800000000141e+01 1.697660435279999902e+01 7.681000000000000227e+01 6.076409999999999911e+01
6.582389400000000990e+01 1.697660435279999902e+01 7.681010000000000559e+01 6.076400000000000290e+01
6.583266000000000417e+01 1.697663357599999756e+01 7.681019999999999470e+01 6.076409999999999911e+01
6.584142599999999845e+01 1.697666279919999965e+01 7.681029999999999802e+01 6.076400000000000290e+01
6.585019199999999273e+01 1.697666279919999965e+01 7.681029999999999802e+01 6.076409999999999911e+01
6.585895800000000122e+01 1.697669202239999819e+01 7.681040000000000134e+01 6.076400000000000290e+01
6.586772399999999550e+01 1.697669202239999819e+01 7.681040000000000134e+01 6.076420000000000243e+01
6.587649000000000399e+01 1.697672124560000029e+01 7.681040000000000134e+01 6.076400000000000290e+01
6.588525599999999827e+01 1.697672124560000029e+01 7.681040000000000134e+01 6.076420000000000243e+01
6.589402200000000676e+01 1.697675046879999883e+01 7.681040000000000134e+01 6.076400000000000290e+01
6.590278800000000103e+01 1.697675046879999883e+01 7.681040000000000134e+01 6.076409999999999911e+01
6.591155399999999531e+01 1.697677969199999737e+01 7.681040000000000134e+01 6.076400000000000290e+01
6.592031999999998959e+01 1.697677969199999737e+01 7.681040000000000134e+01 6.076409999999999911e+01
6.592908599999999808e+01 1.697680891519999946e+01 7.681040000000000134e+01 6.076400000000000290e+01
6.593785200000000657e+01 1.697680891519999946e+01 7.681040000000000134e+01 6.076409999999999911e+01
6.594661800000000085e+01 1.697683813840000155e+01 7.681040000000000134e+01 6.076400000000000290e+01
6.595538399999999513e+01 1.697686736159999654e+01 7.681029999999999802e+01 6.076409999999999911e+01
6.596415000000000362e+01 1.697686736159999654e+01 7.681029999999999802e+01 6.076389999999999958e+01
6.597291599999999789e+01 1.697686736159999654e+01 7.681640000000000157e+01 6.076789999999999736e+01
6.598168200000000638e+01 1.697689658479999864e+01 7.681579999999999586e+01 6.076760000000000161e+01
6.599044800000000066e+01 1.697689658479999864e+01 7.681529999999999347e+01 6.076760000000000161e+01
6.599921399999999494e+01 1.697692580800000073e+01 7.681539999999999679e+01 6.076760000000000161e+01
6.600798000000000343e+01 1.697692580800000073e+01 7.681539999999999679e+01 6.076769999999999783e+01
6.601674599999999771e+01 1.697695503119999927e+01 7.681570000000000675e+01 6.076769999999999783e+01
6.602551200000000620e+01 1.697695503119999927e+01 7.681579999999999586e+01 6.076780000000000115e+01
6.603427800000000047e+01 1.697698425439999781e+01 7.681600000000000250e+01 6.076780000000000115e+01
6.604304399999999475e+01 1.697698425439999781e+01 7.681610000000000582e+01 6.076789999999999736e+01
6.605181000000000324e+01 1.697701347759999990e+01 7.681619999999999493e+01 6.076780000000000115e+01
6.606057599999999752e+01 1.697701347759999990e+01 7.681619999999999493e+01 6.076789999999999736e+01
6.606934200000000601e+01 1.697704270079999844e+01 7.681629999999999825e+01 6.076780000000000115e+01
6.607810800000000029e+01 1.697707192400000054e+01 7.681629999999999825e+01 6.076800000000000068e+01
6.608687399999999457e+01 1.697707192400000054e+01 7.681640000000000157e+01 6.076780000000000115e+01
6.609564000000000306e+01 1.697710114719999908e+01 7.681640000000000157e+01 6.076800000000000068e+01
6.610440599999999733e+01 1.697710114719999908e+01 7.681640000000000157e+01 6.076780000000000115e+01
6.611317199999999161e+01 1.697713037039999762e+01 7.681640000000000157e+01 6.076800000000000068e+01
6.612193800000000010e+01 1.697713037039999762e+01 7.681640000000000157e+01 6.076780000000000115e+01
6.613070399999999438e+01 1.697715959359999971e+01 7.681640000000000157e+01 6.076800000000000068e+01
6.613947000000000287e+01 1.697715959359999971e+01 7.681640000000000157e+01 6.076780000000000115e+01
6.614823599999999715e+01 1.697718881680000180e+01 7.681640000000000157e+01 6.076789999999999736e+01
6.615700199999999143e+01 1.697718881680000180e+01 7.681629999999999825e+01 6.076780000000000115e+01
6.616576799999999992e+01 1.697721803999999679e+01 7.681629999999999825e+01 6.076789999999999736e+01
6.617453400000000840e+01 1.697721803999999679e+01 7.681629999999999825e+01 6.076780000000000115e+01
6.618330000000000268e+01 1.697724726319999888e+01 7.681629999999999825e+01 6.076789999999999736e+01
6.619206599999999696e+01 1.697724726319999888e+01 7.682189999999999941e+01 6.077139999999999986e+01
6.620083199999999124e+01 1.697724726319999888e+01 7.682139999999999702e+01 6.077129999999999654e+01
6.620959799999999973e+01 1.697727648640000098e+01 7.682089999999999463e+01 6.077120000000000033e+01
6.621836400000000822e+01 1.697727648640000098e+01 7.682099999999999795e+01 6.077129999999999654e+01
6.622713000000000250e+01 1.697730570959999952e+01 7.682080000000000553e+01 6.077129999999999654e+01
6.623589599999999677e+01 1.697730570959999952e+01 7.682099999999999795e+01 6.077150000000000318e+01
6.624466200000000526e+01 1.697733493279999806e+01 7.682120000000000459e+01 6.077139999999999986e+01
6.625342799999999954e+01 1.697733493279999806e+01 7.682139999999999702e+01 6.077159999999999940e+01
6.626219400000000803e+01 1.697736415600000015e+01 7.682150000000000034e+01 6.077150000000000318e+01
6.627096000000000231e+01 1.697736415600000015e+01 7.682160000000000366e+01 6.077159999999999940e+01
6.627972599999999659e+01 1.697739337919999869e+01 7.682160000000000366e+01 6.077150000000000318e+01
6.628849200000000508e+01 1.697742260239999723e+01 7.682170000000000698e+01 6.077170000000000272e+01
6.629725799999999936e+01 1.697742260239999723e+01 7.682170000000000698e+01 6.077159999999999940e+01
6.630602399999999363e+01 1.697745182559999932e+01 7.682179999999999609e+01 6.077170000000000272e+01
6.631479000000000212e+01 1.697745182559999932e+01 7.682179999999999609e+01 6.077159999999999940e+01
6.632355599999999640e+01 1.697748104879999786e+01 7.682179999999999609e+01 6.077170000000000272e+01
6.633232200000000489e+01 1.697748104879999786e+01 7.682179999999999609e+01 6.077159999999999940e+01
6.634108799999999917e+01 1.697751027199999996e+01 7.682179999999999609e+01 6.077170000000000272e+01
6.634985399999999345e+01 1.697751027199999996e+01 7.682170000000000698e+01 6.077159999999999940e+01
6.635862000000000194e+01 1.697753949519999850e+01 7.682170000000000698e+01 6.077170000000000272e+01
6.636738599999999622e+01 1.697753949519999850e+01 7.682170000000000698e+01 6.077159999999999940e+01
6.637615200000000470e+01 1.697756871839999704e+01 7.682170000000000698e+01 6.077170000000000272e+01
6.638491799999999898e+01 1.697756871839999704e+01 7.682170000000000698e+01 6.077159999999999940e+01
6.639368399999999326e+01 1.697759794159999913e+01 7.682160000000000366e+01 6.077170000000000272e+01
6.640245000000000175e+01 1.697762716480000122e+01 7.682160000000000366e+01 6.077150000000000318e+01
6.641121599999999603e+01 1.697762716480000122e+01 7.682949999999999591e+01 6.077539999999999765e+01
6.641998200000000452e+01 1.697762716480000122e+01 7.682880000000000109e+01 6.077510000000000190e+01
6.642874799999999880e+01 1.697762716480000122e+01 7.682840000000000202e+01 6.077530000000000143e+01
6.643751399999999308e+01 1.697765638799999621e+01 7.682859999999999445e+01 6.077530000000000143e+01
6.644628000000000156e+01 1.697765638799999621e+01 7.682859999999999445e+01 6.077550000000000097e+01
6.645504600000001005e+01 1.697768561119999831e+01 7.682890000000000441e+01 6.077550000000000097e+01
6.646381200000000433e+01 1.697768561119999831e+01 7.682909999999999684e+01 6.077559999999999718e+01
6.647257799999999861e+01 1.697771483440000040e+01 7.682930000000000348e+01 6.077559999999999718e+01
6.648134399999999289e+01 1.697771483440000040e+01 7.682940000000000680e+01 6.077579999999999671e+01
6.649011000000000138e+01 1.697774405759999894e+01 7.682959999999999923e+01 6.077570000000000050e+01
6.649887599999999566e+01 1.697777328079999748e+01 7.682970000000000255e+01 6.077579999999999671e+01
6.650764200000000415e+01 1.697777328079999748e+01 7.682970000000000255e+01 6.077570000000000050e+01
6.651640799999999842e+01 1.697780250399999957e+01 7.682980000000000587e+01 6.077590000000000003e+01
6.652517400000000691e+01 1.697780250399999957e+01 7.682980000000000587e+01 6.077579999999999671e+01
6.653394000000000119e+01 1.697783172719999811e+01 7.682989999999999498e+01 6.077590000000000003e+01
6.654270599999999547e+01 1.697783172719999811e+01 7.682989999999999498e+01 6.077579999999999671e+01
6.655147200000000396e+01 1.697786095040000021e+01 7.682989999999999498e+01 6.077590000000000003e+01
6.656023799999999824e+01 1.697789017359999875e+01 7.682989999999999498e+01 6.077579999999999671e+01
6.656900400000000673e+01 1.697789017359999875e+01 7.682989999999999498e+01 6.077590000000000003e+01
6.657777000000000100e+01 1.697791939679999729e+01 7.682989999999999498e+01 6.077579999999999671e+01
6.658653599999999528e+01 1.697791939679999729e+01 7.682980000000000587e+01 6.077590000000000003e+01
6.659530200000000377e+01 1.697794861999999938e+01 7.682980000000000587e+01 6.077579999999999671e+01
6.660406799999999805e+01 1.697794861999999938e+01 7.682980000000000587e+01 6.077579999999999671e+01
6.661283400000000654e+01 1.697797784320000147e+01 7.682980000000000587e+01 6.077570000000000050e+01
6.662160000000000082e+01 1.697797784320000147e+01 7.682980000000000587e+01 6.077579999999999671e+01
6.663036599999999510e+01 1.697800706639999646e+01 7.683459999999999468e+01 6.077980000000000160e+01
6.663913200000000359e+01 1.697800706639999646e+01 7.683410000000000650e+01 6.077989999999999782e+01
6.664789799999999786e+01 1.697800706639999646e+01 7.683350000000000080e+01 6.078000000000000114e+01
6.665666400000000635e+01 1.697803628959999855e+01 7.683360000000000412e+01 6.078029999999999688e+01
6.666543000000000063e+01 1.697803628959999855e+01 7.683360000000000412e+01 6.078040000000000020e+01
6.667419599999999491e+01 1.697806551280000065e+01 7.683379999999999654e+01 6.078070000000000306e+01
6.668296200000000340e+01 1.697809473599999919e+01 7.683389999999999986e+01 6.078070000000000306e+01
6.669172799999999768e+01 1.697809473599999919e+01 7.683410000000000650e+01 6.078090000000000259e+01
6.670049400000000617e+01 1.697812395919999773e+01 7.683419999999999561e+01 6.078079999999999927e+01
6.670926000000000045e+01 1.697812395919999773e+01 7.683429999999999893e+01 6.078099999999999881e+01
6.671802599999999472e+01 1.697815318239999982e+01 7.683429999999999893e+01 6.078090000000000259e+01
6.672679200000000321e+01 1.697815318239999982e+01 7.683440000000000225e+01 6.078110000000000213e+01
6.673555799999999749e+01 1.697818240559999836e+01 7.683440000000000225e+01 6.078099999999999881e+01
6.674432400000000598e+01 1.697821162879999690e+01 7.683450000000000557e+01 6.078110000000000213e+01
6.675309000000000026e+01 1.697821162879999690e+01 7.683450000000000557e+01 6.078099999999999881e+01
6.676185599999999454e+01 1.697824085199999899e+01 7.683450000000000557e+01 6.078110000000000213e+01
6.677062200000000303e+01 1.697824085199999899e+01 7.683450000000000557e+01 6.078099999999999881e+01
6.677938799999999731e+01 1.697827007519999754e+01 7.683450000000000557e+01 6.078110000000000213e+01
6.678815399999999158e+01 1.697827007519999754e+01 7.683450000000000557e+01 6.078099999999999881e+01
6.679692000000000007e+01 1.697829929839999963e+01 7.683450000000000557e+01 6.078110000000000213e+01
6.680568600000000856e+01 1.697832852159999817e+01 7.683440000000000225e+01 6.078099999999999881e+01
6.681445200000000284e+01 1.697832852159999817e+01 7.683440000000000225e+01 6.078110000000000213e+01
6.682321799999999712e+01 1.697835774479999671e+01 7.683440000000000225e+01 6.078099999999999881e+01
6.683198399999999140e+01 1.697835774479999671e+01 7.683440000000000225e+01 6.078110000000000213e+01
6.684074999999999989e+01 1.697838696799999880e+01 7.683440000000000225e+01 6.078099999999999881e+01
6.684951600000000838e+01 1.697838696799999880e+01 7.683880000000000621e+01 6.078379999999999939e+01
6.685828200000000265e+01 1.697838696799999880e+01 7.683820000000000050e+01 6.078390000000000271e+01
6.686704799999999693e+01 1.697841619120000090e+01 7.683769999999999811e+01 6.078439999999999799e+01
6.687581399999999121e+01 1.697841619120000090e+01 7.683780000000000143e+01 6.078459999999999752e+01
6.688457999999999970e+01 1.697844541439999944e+01 7.683780000000000143e+01 6.078499999999999659e+01
6.689334600000000819e+01 1.697844541439999944e+01 7.683799999999999386e+01 6.078509999999999991e+01
6.690211200000000247e+01 1.697847463759999798e+01 7.683809999999999718e+01 6.078540000000000276e+01
6.691087799999999675e+01 1.697847463759999798e+01 7.683830000000000382e+01 6.078540000000000276e+01
6.691964400000000524e+01 1.697850386080000007e+01 7.683839999999999293e+01 6.078560000000000230e+01
6.692840999999999951e+01 1.697853308399999861e+01 7.683849999999999625e+01 6.078560000000000230e+01
6.693717600000000800e+01 1.697853308399999861e+01 7.683849999999999625e+01 6.078580000000000183e+01
6.694594200000000228e+01 1.697856230719999715e+01 7.683859999999999957e+01 6.078569999999999851e+01
6.695470799999999656e+01 1.697856230719999715e+01 7.683859999999999957e+01 6.078589999999999804e+01
6.696347400000000505e+01 1.697859153039999924e+01 7.683859999999999957e+01 6.078580000000000183e+01
6.697223999999999933e+01 1.697859153039999924e+01 7.683859999999999957e+01 6.078589999999999804e+01
6.698100599999999361e+01 1.697862075359999778e+01 7.683870000000000289e+01 6.078589999999999804e+01
6.698977200000000209e+01 1.697864997679999988e+01 7.683870000000000289e+01 6.078600000000000136e+01
6.699853799999999637e+01 1.697864997679999988e+01 7.683870000000000289e+01 6.078589999999999804e+01
6.700730400000000486e+01 1.697867919999999842e+01 7.683870000000000289e+01 6.078600000000000136e+01
6.701606999999999914e+01 1.697867919999999842e+01 7.683859999999999957e+01 6.078600000000000136e+01
6.702483599999999342e+01 1.697870842320000051e+01 7.683859999999999957e+01 6.078609999999999758e+01
6.703360200000000191e+01 1.697870842320000051e+01 7.683859999999999957e+01 6.078600000000000136e+01
6.704236799999999619e+01 1.697873764639999905e+01 7.683859999999999957e+01 6.078609999999999758e+01
6.705113400000000468e+01 1.697873764639999905e+01 7.683859999999999957e+01 6.078600000000000136e+01
6.705989999999999895e+01 1.697876686960000114e+01 7.683859999999999957e+01 6.078609999999999758e+01
6.706866599999999323e+01 1.697876686960000114e+01 7.684350000000000591e+01 6.078540000000000276e+01
6.707743200000000172e+01 1.697876686960000114e+01 7.684290000000000020e+01 6.078569999999999851e+01
6.708619799999999600e+01 1.697879609279999968e+01 7.684239999999999782e+01 6.078600000000000136e+01
6.709496400000000449e+01 1.697879609279999968e+01 7.684250000000000114e+01 6.078640000000000043e+01
6.710372999999999877e+01 1.697882531599999822e+01 7.684250000000000114e+01 6.078659999999999997e+01
6.711249599999999305e+01 1.697882531599999822e+01 7.684269999999999357e+01 6.078690000000000282e+01
6.712126200000000154e+01 1.697885453920000032e+01 7.684290000000000020e+01 6.078699999999999903e+01
6.713002800000001002e+01 1.697888376239999886e+01 7.684310000000000684e+01 6.078730000000000189e+01
6.713879400000000430e+01 1.697888376239999886e+01 7.684310000000000684e+01 6.078730000000000189e+01
6.714755999999999858e+01 1.697891298559999740e+01 7.684329999999999927e+01 6.078750000000000142e+01
6.715632599999999286e+01 1.697891298559999740e+01 7.684329999999999927e+01 6.078739999999999810e+01
6.716509200000000135e+01 1.697894220879999949e+01 7.684340000000000259e+01 6.078759999999999764e+01
6.717385799999999563e+01 1.697894220879999949e+01 7.684340000000000259e+01 6.078750000000000142e+01
6.718262400000000412e+01 1.697897143200000158e+01 7.684340000000000259e+01 6.078770000000000095e+01
6.719138999999999839e+01 1.697900065520000012e+01 7.684340000000000259e+01 6.078759999999999764e+01
6.720015600000000688e+01 1.697900065520000012e+01 7.684350000000000591e+01 6.078779999999999717e+01
6.720892200000000116e+01 1.697902987839999867e+01 7.684350000000000591e+01 6.078770000000000095e+01
6.721768799999999544e+01 1.697902987839999867e+01 7.684350000000000591e+01 6.078779999999999717e+01
6.722645399999998972e+01 1.697905910160000076e+01 7.684350000000000591e+01 6.078770000000000095e+01
6.723521999999999821e+01 1.697905910160000076e+01 7.684350000000000591e+01 6.078779999999999717e+01
6.724398600000000670e+01 1.697908832479999930e+01 7.684340000000000259e+01 6.078770000000000095e+01
6.725275200000000098e+01 1.697908832479999930e+01 7.684340000000000259e+01 6.078790000000000049e+01
6.726151799999999525e+01 1.697911754799999784e+01 7.684340000000000259e+01 6.078779999999999717e+01
6.727028400000000374e+01 1.697911754799999784e+01 7.684340000000000259e+01 6.078790000000000049e+01
6.727904999999999802e+01 1.697914677119999993e+01 7.684340000000000259e+01 6.078779999999999717e+01
6.728781600000000651e+01 1.697914677119999993e+01 7.684799999999999898e+01 6.078770000000000095e+01
6.729658200000000079e+01 1.697914677119999993e+01 7.684749999999999659e+01 6.078770000000000095e+01
6.730534799999999507e+01 1.697917599439999847e+01 7.684690000000000509e+01 6.078820000000000334e+01
6.731411400000000356e+01 1.697917599439999847e+01 7.684709999999999752e+01 6.078840000000000288e+01
6.732287999999999784e+01 1.697920521760000057e+01 7.684709999999999752e+01 6.078889999999999816e+01
6.733164600000000632e+01 1.697920521760000057e+01 7.684730000000000416e+01 6.078900000000000148e+01
6.734041200000000060e+01 1.697923444079999911e+01 7.684749999999999659e+01 6.078929999999999723e+01
6.734917799999999488e+01 1.697923444079999911e+01 7.684759999999999991e+01 6.078940000000000055e+01
6.735794400000000337e+01 1.697926366399999765e+01 7.684770000000000323e+01 6.078960000000000008e+01
6.736670999999999765e+01 1.697929288719999974e+01 7.684780000000000655e+01 6.078960000000000008e+01
6.737547600000000614e+01 1.697929288719999974e+01 7.684789999999999566e+01 6.078970000000000340e+01
6.738424200000000042e+01 1.697932211040000183e+01 7.684799999999999898e+01 6.078970000000000340e+01
6.739300799999999469e+01 1.697932211040000183e+01 7.684799999999999898e+01 6.078979999999999961e+01
6.740177400000000318e+01 1.697935133359999682e+01 7.684799999999999898e+01 6.078979999999999961e+01
6.741053999999999746e+01 1.697935133359999682e+01 7.684810000000000230e+01 6.078990000000000293e+01
6.741930599999999174e+01 1.697938055679999891e+01 7.684810000000000230e+01 6.078990000000000293e+01
6.742807200000000023e+01 1.697938055679999891e+01 7.684810000000000230e+01 6.078999999999999915e+01
6.743683799999999451e+01 1.697940978000000101e+01 7.684810000000000230e+01 6.078990000000000293e+01
6.744560400000000300e+01 1.697943900319999955e+01 7.684810000000000230e+01 6.078999999999999915e+01
6.745436999999999728e+01 1.697943900319999955e+01 7.684810000000000230e+01 6.078990000000000293e+01
6.746313599999999155e+01 1.697946822639999809e+01 7.684810000000000230e+01 6.078999999999999915e+01
6.747190200000000004e+01 1.697946822639999809e+01 7.684799999999999898e+01 6.078990000000000293e+01
6.748066800000000853e+01 1.697949744960000018e+01 7.684799999999999898e+01 6.079010000000000247e+01
6.748943400000000281e+01 1.697949744960000018e+01 7.684799999999999898e+01 6.078999999999999915e+01
6.749819999999999709e+01 1.697952667279999872e+01 7.684799999999999898e+01 6.079010000000000247e+01
6.750696599999999137e+01 1.697952667279999872e+01 7.685269999999999868e+01 6.078269999999999840e+01
6.751573199999999986e+01 1.697952667279999872e+01 7.685219999999999629e+01 6.078289999999999793e+01
6.752449800000000835e+01 1.697955589600000081e+01 7.685169999999999391e+01 6.078320000000000078e+01
6.753326400000000262e+01 1.697955589600000081e+01 7.685179999999999723e+01 6.078359999999999985e+01
6.754202999999999690e+01 1.697958511919999935e+01 7.685179999999999723e+01 6.078379999999999939e+01
6.755079600000000539e+01 1.697958511919999935e+01 7.685209999999999297e+01 6.078419999999999845e+01
6.755956199999999967e+01 1.697961434239999789e+01 7.685219999999999629e+01 6.078430000000000177e+01
6.756832800000000816e+01 1.697961434239999789e+01 7.685240000000000293e+01 6.078459999999999752e+01
6.757709400000000244e+01 1.697964356559999999e+01 7.685240000000000293e+01 6.078459999999999752e+01
6.758585999999999672e+01 1.697964356559999999e+01 7.685259999999999536e+01 6.078479999999999706e+01
6.759462600000000521e+01 1.697967278880000208e+01 7.685259999999999536e+01 6.078479999999999706e+01
6.760339199999999948e+01 1.697967278880000208e+01 7.685269999999999868e+01 6.078499999999999659e+01
6.761215799999999376e+01 1.697970201199999707e+01 7.685269999999999868e+01 6.078490000000000038e+01
6.762092400000000225e+01 1.697973123519999916e+01 7.685280000000000200e+01 6.078509999999999991e+01
6.762968999999999653e+01 1.697973123519999916e+01 7.685280000000000200e+01 6.078509999999999991e+01
6.763845600000000502e+01 1.697976045840000126e+01 7.685280000000000200e+01 6.078520000000000323e+01
6.764722199999999930e+01 1.697976045840000126e+01 7.685280000000000200e+01 6.078509999999999991e+01
6.765598799999999358e+01 1.697978968159999980e+01 7.685280000000000200e+01 6.078529999999999944e+01
6.766475400000000207e+01 1.697978968159999980e+01 7.685280000000000200e+01 6.078520000000000323e+01
6.767351999999999634e+01 1.697981890479999834e+01 7.685280000000000200e+01 6.078540000000000276e+01
6.768228600000000483e+01 1.697981890479999834e+01 7.685280000000000200e+01 6.078529999999999944e+01
6.769105199999999911e+01 1.697984812800000043e+01 7.685280000000000200e+01 6.078540000000000276e+01
6.769981799999999339e+01 1.697984812800000043e+01 7.685280000000000200e+01 6.078529999999999944e+01
6.770858400000000188e+01 1.697987735119999897e+01 7.685280000000000200e+01 6.078549999999999898e+01
6.771734999999999616e+01 1.697987735119999897e+01 7.685280000000000200e+01 6.078540000000000276e+01
6.772611600000000465e+01 1.697990657439999751e+01 7.685699999999999932e+01 6.077720000000000056e+01
6.773488199999999892e+01 1.697990657439999751e+01 7.685639999999999361e+01 6.077709999999999724e+01
6.774364799999999320e+01 1.697990657439999751e+01 7.685590000000000543e+01 6.077759999999999962e+01
6.775241400000000169e+01 1.697993579759999960e+01 7.685599999999999454e+01 6.077779999999999916e+01
6.776118000000001018e+01 1.697993579759999960e+01 7.685609999999999786e+01 6.077819999999999823e+01
6.776994600000000446e+01 1.697996502079999814e+01 7.685630000000000450e+01 6.077839999999999776e+01
6.777871199999999874e+01 1.697996502079999814e+01 7.685639999999999361e+01 6.077870000000000061e+01
6.778747799999999302e+01 1.697999424400000024e+01 7.685660000000000025e+01 6.077870000000000061e+01
6.779624400000000151e+01 1.697999424400000024e+01 7.685670000000000357e+01 6.077900000000000347e+01
6.780501000000001000e+01 1.698002346719999878e+01 7.685680000000000689e+01 6.077900000000000347e+01
6.781377600000000427e+01 1.698002346719999878e+01 7.685689999999999600e+01 6.077920000000000300e+01
6.782254199999999855e+01 1.698005269039999732e+01 7.685689999999999600e+01 6.077920000000000300e+01
6.783130800000000704e+01 1.698008191359999941e+01 7.685699999999999932e+01 6.077929999999999922e+01
6.784007400000000132e+01 1.698008191359999941e+01 7.685699999999999932e+01 6.077929999999999922e+01
6.784883999999999560e+01 1.698011113680000150e+01 7.685699999999999932e+01 6.077940000000000254e+01
6.785760600000000409e+01 1.698011113680000150e+01 7.685710000000000264e+01 6.077940000000000254e+01
6.786637199999999837e+01 1.698014035999999649e+01 7.685710000000000264e+01 6.077949999999999875e+01
6.787513800000000685e+01 1.698014035999999649e+01 7.685710000000000264e+01 6.077949999999999875e+01
6.788390400000000113e+01 1.698016958319999858e+01 7.685710000000000264e+01 6.077960000000000207e+01
6.789266999999999541e+01 1.698016958319999858e+01 7.685710000000000264e+01 6.077949999999999875e+01
6.790143600000000390e+01 1.698019880640000068e+01 7.685710000000000264e+01 6.077969999999999828e+01
6.791020199999999818e+01 1.698019880640000068e+01 7.685699999999999932e+01 6.077960000000000207e+01
6.791896800000000667e+01 1.698022802959999922e+01 7.685699999999999932e+01 6.077969999999999828e+01
6.792773400000000095e+01 1.698022802959999922e+01 7.685699999999999932e+01 6.077969999999999828e+01
6.793649999999999523e+01 1.698025725279999776e+01 7.685699999999999932e+01 6.077980000000000160e+01
6.794526600000000371e+01 1.698028647599999985e+01 7.686209999999999809e+01 6.077170000000000272e+01
6.795403199999999799e+01 1.698028647599999985e+01 7.686159999999999570e+01 6.077179999999999893e+01
6.796279800000000648e+01 1.698028647599999985e+01 7.686109999999999332e+01 6.077210000000000178e+01
6.797156400000000076e+01 1.698028647599999985e+01 7.686119999999999663e+01 6.077250000000000085e+01
6.798032999999999504e+01 1.698031569919999839e+01 7.686129999999999995e+01 6.077270000000000039e+01
6.798909600000000353e+01 1.698031569919999839e+01 7.686150000000000659e+01 6.077309999999999945e+01
6.799786199999999781e+01 1.698034492240000048e+01 7.686159999999999570e+01 6.077320000000000277e+01
6.800662800000000630e+01 1.698037414559999903e+01 7.686180000000000234e+01 6.077340000000000231e+01
6.801539400000000057e+01 1.698037414559999903e+01 7.686190000000000566e+01 6.077340000000000231e+01
6.802415999999999485e+01 1.698040336879999757e+01 7.686199999999999477e+01 6.077369999999999806e+01
6.803292600000000334e+01 1.698040336879999757e+01 7.686199999999999477e+01 6.077360000000000184e+01
6.804169199999999762e+01 1.698043259199999966e+01 7.686209999999999809e+01 6.077380000000000138e+01
6.805045800000000611e+01 1.698043259199999966e+01 7.686209999999999809e+01 6.077380000000000138e+01
6.805922400000000039e+01 1.698046181520000175e+01 7.686220000000000141e+01 6.077400000000000091e+01
6.806798999999999467e+01 1.698046181520000175e+01 7.686220000000000141e+01 6.077389999999999759e+01
6.807675600000000316e+01 1.698049103839999674e+01 7.686220000000000141e+01 6.077409999999999712e+01
6.808552199999999743e+01 1.698049103839999674e+01 7.686220000000000141e+01 6.077400000000000091e+01
6.809428799999999171e+01 1.698052026159999883e+01 7.686220000000000141e+01 6.077409999999999712e+01
6.810305400000000020e+01 1.698052026159999883e+01 7.686220000000000141e+01 6.077409999999999712e+01
6.811181999999999448e+01 1.698054948480000093e+01 7.686220000000000141e+01 6.077420000000000044e+01
6.812058600000000297e+01 1.698054948480000093e+01 7.686209999999999809e+01 6.077409999999999712e+01
6.812935199999999725e+01 1.698057870799999947e+01 7.686209999999999809e+01 6.077429999999999666e+01
6.813811799999999153e+01 1.698060793119999801e+01 7.686209999999999809e+01 6.077420000000000044e+01
6.814688400000000001e+01 1.698060793119999801e+01 7.686209999999999809e+01 6.077429999999999666e+01
6.815565000000000850e+01 1.698063715440000010e+01 7.686199999999999477e+01 6.077420000000000044e+01
6.816441600000000278e+01 1.698066637759999864e+01 7.686740000000000350e+01 6.076650000000000063e+01
6.817318199999999706e+01 1.698066637759999864e+01 7.686679999999999779e+01 6.076630000000000109e+01
6.818194799999999134e+01 1.698066637759999864e+01 7.686629999999999541e+01 6.076670000000000016e+01
6.819071399999999983e+01 1.698066637759999864e+01 7.686639999999999873e+01 6.076689999999999969e+01
6.819948000000000832e+01 1.698069560079999718e+01 7.686650000000000205e+01 6.076729999999999876e+01
6.820824600000000260e+01 1.698069560079999718e+01 7.686669999999999447e+01 6.076749999999999829e+01
6.821701199999999687e+01 1.698072482399999927e+01 7.686679999999999779e+01 6.076780000000000115e+01
6.822577800000000536e+01 1.698072482399999927e+01 7.686700000000000443e+01 6.076789999999999736e+01
6.823454399999999964e+01 1.698075404719999781e+01 7.686709999999999354e+01 6.076809999999999690e+01
6.824331000000000813e+01 1.698078327039999991e+01 7.686719999999999686e+01 6.076809999999999690e+01
6.825207600000000241e+01 1.698078327039999991e+01 7.686719999999999686e+01 6.076830000000000354e+01
6.826084199999999669e+01 1.698081249359999845e+01 7.686730000000000018e+01 6.076830000000000354e+01
6.826960800000000518e+01 1.698081249359999845e+01 7.686730000000000018e+01 6.076839999999999975e+01
6.827837399999999946e+01 1.698084171679999699e+01 7.686740000000000350e+01 6.076839999999999975e+01
6.828713999999999373e+01 1.698084171679999699e+01 7.686740000000000350e+01 6.076850000000000307e+01
6.829590600000000222e+01 1.698087093999999908e+01 7.686740000000000350e+01 6.076850000000000307e+01
6.830467199999999650e+01 1.698087093999999908e+01 7.686740000000000350e+01 6.076859999999999928e+01
6.831343800000000499e+01 1.698090016320000117e+01 7.686740000000000350e+01 6.076859999999999928e+01
6.832220399999999927e+01 1.698090016320000117e+01 7.686740000000000350e+01 6.076870000000000260e+01
6.833096999999999355e+01 1.698092938639999616e+01 7.686740000000000350e+01 6.076870000000000260e+01
6.833973600000000204e+01 1.698092938639999616e+01 7.686740000000000350e+01 6.076879999999999882e+01
6.834850199999999631e+01 1.698095860959999825e+01 7.686730000000000018e+01 6.076870000000000260e+01
6.835726800000000480e+01 1.698095860959999825e+01 7.686730000000000018e+01 6.076879999999999882e+01
6.836603399999999908e+01 1.698098783280000035e+01 7.686730000000000018e+01 6.076879999999999882e+01
6.837479999999999336e+01 1.698098783280000035e+01 7.686730000000000018e+01 6.076890000000000214e+01
6.838356600000000185e+01 1.698101705599999889e+01 7.687260000000000559e+01 6.076120000000000232e+01
6.839233199999999613e+01 1.698101705599999889e+01 7.687210000000000321e+01 6.076120000000000232e+01
6.840109800000000462e+01 1.698104627919999743e+01 7.687160000000000082e+01 6.076140000000000185e+01
6.840986399999999890e+01 1.698104627919999743e+01 7.687170000000000414e+01 6.076180000000000092e+01
6.841862999999999317e+01 1.698107550239999952e+01 7.687170000000000414e+01 6.076200000000000045e+01
6.842739600000000166e+01 1.698107550239999952e+01 7.687189999999999657e+01 6.076230000000000331e+01
6.843616200000001015e+01 1.698110472559999806e+01 7.687199999999999989e+01 6.076239999999999952e+01
6.844492800000000443e+01 1.698110472559999806e+01 7.687220000000000653e+01 6.076270000000000238e+01
6.845369399999999871e+01 1.698113394880000016e+01 7.687229999999999563e+01 6.076270000000000238e+01
6.846245999999999299e+01 1.698113394880000016e+01 7.687239999999999895e+01 6.076290000000000191e+01
6.847122600000000148e+01 1.698116317199999870e+01 7.687250000000000227e+01 6.076290000000000191e+01
6.847999199999999576e+01 1.698116317199999870e+01 7.687250000000000227e+01 6.076310000000000144e+01
6.848875800000000424e+01 1.698119239519999724e+01 7.687250000000000227e+01 6.076310000000000144e+01
6.849752399999999852e+01 1.698119239519999724e+01 7.687260000000000559e+01 6.076319999999999766e+01
6.850629000000000701e+01 1.698122161839999933e+01 7.687260000000000559e+01 6.076319999999999766e+01
6.851505600000000129e+01 1.698122161839999933e+01 7.687260000000000559e+01 6.076330000000000098e+01
6.852382199999999557e+01 1.698125084160000142e+01 7.687260000000000559e+01 6.076330000000000098e+01
6.853258799999998985e+01 1.698125084160000142e+01 7.687260000000000559e+01 6.076339999999999719e+01
6.854135399999999834e+01 1.698128006479999641e+01 7.687260000000000559e+01 6.076330000000000098e+01
6.855012000000000683e+01 1.698130928799999850e+01 7.687260000000000559e+01 6.076350000000000051e+01
6.855888600000000110e+01 1.698130928799999850e+01 7.687260000000000559e+01 6.076339999999999719e+01
6.856765199999999538e+01 1.698133851120000060e+01 7.687260000000000559e+01 6.076350000000000051e+01
6.857641800000000387e+01 1.698133851120000060e+01 7.687250000000000227e+01 6.076350000000000051e+01
6.858518399999999815e+01 1.698136773439999914e+01 7.687250000000000227e+01 6.076359999999999673e+01
6.859395000000000664e+01 1.698136773439999914e+01 7.687250000000000227e+01 6.076350000000000051e+01
6.860271600000000092e+01 1.698139695759999768e+01 7.687760000000000105e+01 6.075589999999999691e+01
6.861148199999999520e+01 1.698139695759999768e+01 7.687699999999999534e+01 6.075569999999999737e+01
6.862024800000000369e+01 1.698142618079999977e+01 7.687659999999999627e+01 6.075610000000000355e+01
6.862901399999999796e+01 1.698142618079999977e+01 7.687669999999999959e+01 6.075630000000000308e+01
6.863778000000000645e+01 1.698142618079999977e+01 7.687669999999999959e+01 6.075670000000000215e+01
6.864654600000000073e+01 1.698145540399999831e+01 7.687690000000000623e+01 6.075690000000000168e+01
6.865531199999999501e+01 1.698145540399999831e+01 7.687699999999999534e+01 6.075719999999999743e+01
6.866407800000000350e+01 1.698148462719999685e+01 7.687720000000000198e+01 6.075719999999999743e+01
6.867284399999999778e+01 1.698151385039999894e+01 7.687730000000000530e+01 6.075739999999999696e+01
6.868161000000000627e+01 1.698151385039999894e+01 7.687739999999999441e+01 6.075750000000000028e+01
6.869037600000000054e+01 1.698154307359999748e+01 7.687739999999999441e+01 6.075759999999999650e+01
6.869914199999999482e+01 1.698154307359999748e+01 7.687749999999999773e+01 6.075759999999999650e+01
6.870790800000000331e+01 1.698157229679999958e+01 7.687749999999999773e+01 6.075780000000000314e+01
6.871667399999999759e+01 1.698157229679999958e+01 7.687760000000000105e+01 6.075780000000000314e+01
6.872543999999999187e+01 1.698160151999999812e+01 7.687760000000000105e+01 6.075789999999999935e+01
6.873420600000000036e+01 1.698160151999999812e+01 7.687760000000000105e+01 6.075789999999999935e+01
6.874297199999999464e+01 1.698163074320000021e+01 7.687760000000000105e+01 6.075800000000000267e+01
6.875173800000000313e+01 1.698163074320000021e+01 7.687760000000000105e+01 6.075789999999999935e+01
6.876050399999999740e+01 1.698165996639999875e+01 7.687760000000000105e+01 6.075809999999999889e+01
6.876926999999999168e+01 1.698165996639999875e+01 7.687760000000000105e+01 6.075800000000000267e+01
6.877803600000000017e+01 1.698168918960000084e+01 7.687760000000000105e+01 6.075809999999999889e+01
6.878680200000000866e+01 1.698168918960000084e+01 7.687749999999999773e+01 6.075809999999999889e+01
6.879556800000000294e+01 1.698171841279999938e+01 7.687749999999999773e+01 6.075820000000000221e+01
6.880433399999999722e+01 1.698171841279999938e+01 7.687749999999999773e+01 6.075809999999999889e+01
6.881309999999999150e+01 1.698174763599999793e+01 7.687749999999999773e+01 6.075820000000000221e+01
6.882186599999999999e+01 1.698177685920000002e+01 7.688269999999999982e+01 6.075059999999999860e+01
6.883063200000000847e+01 1.698177685920000002e+01 7.688219999999999743e+01 6.075050000000000239e+01
6.883939800000000275e+01 1.698177685920000002e+01 7.688169999999999504e+01 6.075070000000000192e+01
6.884816399999999703e+01 1.698180608239999856e+01 7.688179999999999836e+01 6.075110000000000099e+01
6.885693000000000552e+01 1.698180608239999856e+01 7.688179999999999836e+01 6.075130000000000052e+01
6.886569599999999980e+01 1.698183530559999710e+01 7.688209999999999411e+01 6.075169999999999959e+01
6.887446200000000829e+01 1.698183530559999710e+01 7.688219999999999743e+01 6.075180000000000291e+01
6.888322800000000257e+01 1.698186452879999919e+01 7.688230000000000075e+01 6.075200000000000244e+01
6.889199399999999684e+01 1.698186452879999919e+01 7.688240000000000407e+01 6.075209999999999866e+01
6.890076000000000533e+01 1.698189375200000129e+01 7.688249999999999318e+01 6.075229999999999819e+01
6.890952599999999961e+01 1.698189375200000129e+01 7.688259999999999650e+01 6.075229999999999819e+01
6.891829199999999389e+01 1.698192297519999983e+01 7.688269999999999982e+01 6.075240000000000151e+01
6.892705800000000238e+01 1.698192297519999983e+01 7.688269999999999982e+01 6.075240000000000151e+01
6.893582399999999666e+01 1.698195219839999837e+01 7.688269999999999982e+01 6.075249999999999773e+01
6.894459000000000515e+01 1.698195219839999837e+01 7.688269999999999982e+01 6.075249999999999773e+01
6.895335599999999943e+01 1.698198142160000046e+01 7.688269999999999982e+01 6.075260000000000105e+01
6.896212199999999370e+01 1.698198142160000046e+01 7.688269999999999982e+01 6.075260000000000105e+01
6.897088800000000219e+01 1.698201064479999900e+01 7.688269999999999982e+01 6.075269999999999726e+01
6.897965399999999647e+01 1.698201064479999900e+01 7.688269999999999982e+01 6.075269999999999726e+01
6.898842000000000496e+01 1.698203986800000109e+01 7.688269999999999982e+01 6.075280000000000058e+01
6.899718599999999924e+01 1.698203986800000109e+01 7.688269999999999982e+01 6.075269999999999726e+01
6.900595199999999352e+01 1.698206909119999963e+01 7.688269999999999982e+01 6.075280000000000058e+01
6.901471800000000201e+01 1.698206909119999963e+01 7.688269999999999982e+01 6.075280000000000058e+01
6.902348399999999629e+01 1.698209831439999817e+01 7.688269999999999982e+01 6.075289999999999679e+01
6.903225000000000477e+01 1.698209831439999817e+01 7.688259999999999650e+01 6.075280000000000058e+01
6.904101599999999905e+01 1.698212753760000027e+01 7.688760000000000616e+01 6.075110000000000099e+01
6.904978199999999333e+01 1.698212753760000027e+01 7.688700000000000045e+01 6.075079999999999814e+01
6.905854800000000182e+01 1.698215676080000236e+01 7.688649999999999807e+01 6.075110000000000099e+01
6.906731399999999610e+01 1.698215676080000236e+01 7.688660000000000139e+01 6.075130000000000052e+01
6.907608000000000459e+01 1.698218598399999735e+01 7.688660000000000139e+01 6.075169999999999959e+01
6.908484599999999887e+01 1.698218598399999735e+01 7.688689999999999714e+01 6.075180000000000291e+01
6.909361199999999315e+01 1.698221520719999944e+01 7.688700000000000045e+01 6.075209999999999866e+01
6.910237800000000163e+01 1.698221520719999944e+01 7.688720000000000709e+01 6.075209999999999866e+01
6.911114400000001012e+01 1.698224443040000153e+01 7.688720000000000709e+01 6.075229999999999819e+01
6.911991000000000440e+01 1.698224443040000153e+01 7.688729999999999620e+01 6.075229999999999819e+01
6.912867599999999868e+01 1.698227365359999652e+01 7.688739999999999952e+01 6.075249999999999773e+01
6.913744199999999296e+01 1.698227365359999652e+01 7.688750000000000284e+01 6.075249999999999773e+01
6.914620800000000145e+01 1.698230287679999861e+01 7.688750000000000284e+01 6.075260000000000105e+01
6.915497399999999573e+01 1.698230287679999861e+01 7.688750000000000284e+01 6.075260000000000105e+01
6.916374000000000422e+01 1.698233210000000071e+01 7.688750000000000284e+01 6.075269999999999726e+01
6.917250599999999849e+01 1.698233210000000071e+01 7.688750000000000284e+01 6.075260000000000105e+01
6.918127200000000698e+01 1.698236132319999925e+01 7.688750000000000284e+01 6.075269999999999726e+01
6.919003800000000126e+01 1.698236132319999925e+01 7.688750000000000284e+01 6.075269999999999726e+01
6.919880399999999554e+01 1.698239054639999779e+01 7.688750000000000284e+01 6.075280000000000058e+01
6.920756999999998982e+01 1.698239054639999779e+01 7.688750000000000284e+01 6.075269999999999726e+01
6.921633599999999831e+01 1.698241976959999988e+01 7.688750000000000284e+01 6.075280000000000058e+01
6.922510200000000680e+01 1.698241976959999988e+01 7.688750000000000284e+01 6.075269999999999726e+01
6.923386800000000108e+01 1.698244899279999842e+01 7.688750000000000284e+01 6.075280000000000058e+01
6.924263399999999535e+01 1.698244899279999842e+01 7.688750000000000284e+01 6.075280000000000058e+01
6.925140000000000384e+01 1.698247821600000051e+01 7.688739999999999952e+01 6.075289999999999679e+01
6.926016599999999812e+01 1.698250743919999906e+01 7.689249999999999829e+01 6.075150000000000006e+01
6.926893200000000661e+01 1.698250743919999906e+01 7.689199999999999591e+01 6.075130000000000052e+01
6.927769800000000089e+01 1.698250743919999906e+01 7.689149999999999352e+01 6.075150000000000006e+01
6.928646399999999517e+01 1.698253666239999760e+01 7.689159999999999684e+01 6.075180000000000291e+01
6.929523000000000366e+01 1.698253666239999760e+01 7.689159999999999684e+01 6.075200000000000244e+01
6.930399599999999793e+01 1.698256588559999969e+01 7.689180000000000348e+01 6.075229999999999819e+01
6.931276200000000642e+01 1.698256588559999969e+01 7.689199999999999591e+01 6.075240000000000151e+01
6.932152800000000070e+01 1.698259510880000178e+01 7.689209999999999923e+01 6.075260000000000105e+01
6.933029399999999498e+01 1.698259510880000178e+01 7.689220000000000255e+01 6.075269999999999726e+01
6.933906000000000347e+01 1.698262433199999677e+01 7.689230000000000587e+01 6.075280000000000058e+01
6.934782599999999775e+01 1.698262433199999677e+01 7.689239999999999498e+01 6.075280000000000058e+01
6.935659200000000624e+01 1.698265355519999886e+01 7.689239999999999498e+01 6.075300000000000011e+01
6.936535800000000052e+01 1.698265355519999886e+01 7.689249999999999829e+01 6.075289999999999679e+01
6.937412399999999479e+01 1.698268277840000096e+01 7.689249999999999829e+01 6.075310000000000343e+01
6.938289000000000328e+01 1.698268277840000096e+01 7.689249999999999829e+01 6.075300000000000011e+01
6.939165599999999756e+01 1.698271200159999950e+01 7.689249999999999829e+01 6.075310000000000343e+01
6.940042199999999184e+01 1.698271200159999950e+01 7.689249999999999829e+01 6.075310000000000343e+01
6.940918800000000033e+01 1.698274122479999804e+01 7.689249999999999829e+01 6.075319999999999965e+01
6.941795399999999461e+01 1.698274122479999804e+01 7.689249999999999829e+01 6.075310000000000343e+01
6.942672000000000310e+01 1.698277044800000013e+01 7.689249999999999829e+01 6.075319999999999965e+01
6.943548599999999738e+01 1.698277044800000013e+01 7.689249999999999829e+01 6.075310000000000343e+01
6.944425199999999165e+01 1.698277044800000013e+01 7.689249999999999829e+01 6.075319999999999965e+01
6.945301800000000014e+01 1.698279967119999867e+01 7.689249999999999829e+01 6.075319999999999965e+01
6.946178400000000863e+01 1.698279967119999867e+01 7.689239999999999498e+01 6.075330000000000297e+01
6.947055000000000291e+01 1.698282889440000076e+01 7.689239999999999498e+01 6.075319999999999965e+01
6.947931599999999719e+01 1.698285811759999930e+01 7.689730000000000132e+01 6.075200000000000244e+01
6.948808199999999147e+01 1.698285811759999930e+01 7.689679999999999893e+01 6.075169999999999959e+01
6.949684799999999996e+01 1.698288734079999784e+01 7.689629999999999654e+01 6.075200000000000244e+01
6.950561400000000845e+01 1.698288734079999784e+01 7.689639999999999986e+01 6.075220000000000198e+01
6.951438000000000272e+01 1.698288734079999784e+01 7.689650000000000318e+01 6.075249999999999773e+01
6.952314599999999700e+01 1.698291656399999994e+01 7.689669999999999561e+01 6.075269999999999726e+01
6.953191200000000549e+01 1.698291656399999994e+01 7.689679999999999893e+01 6.075289999999999679e+01
6.954067799999999977e+01 1.698294578720000203e+01 7.689700000000000557e+01 6.075300000000000011e+01
6.954944400000000826e+01 1.698294578720000203e+01 7.689700000000000557e+01 6.075319999999999965e+01
6.955821000000000254e+01 1.698297501039999702e+01 7.689709999999999468e+01 6.075319999999999965e+01
6.956697599999999682e+01 1.698297501039999702e+01 7.689719999999999800e+01 6.075330000000000297e+01
6.957574200000000531e+01 1.698300423359999911e+01 7.689730000000000132e+01 6.075330000000000297e+01
6.958450799999999958e+01 1.698300423359999911e+01 7.689730000000000132e+01 6.075339999999999918e+01
6.959327399999999386e+01 1.698303345680000120e+01 7.689730000000000132e+01 6.075339999999999918e+01
6.960204000000000235e+01 1.698303345680000120e+01 7.689730000000000132e+01 6.075350000000000250e+01
6.961080599999999663e+01 1.698306267999999974e+01 7.689730000000000132e+01 6.075350000000000250e+01
6.961957200000000512e+01 1.698306267999999974e+01 7.689730000000000132e+01 6.075359999999999872e+01
6.962833799999999940e+01 1.698309190319999828e+01 7.689730000000000132e+01 6.075350000000000250e+01
6.963710399999999368e+01 1.698309190319999828e+01 7.689730000000000132e+01 6.075359999999999872e+01
6.964587000000000216e+01 1.698312112640000038e+01 7.689730000000000132e+01 6.075359999999999872e+01
6.965463599999999644e+01 1.698312112640000038e+01 7.689730000000000132e+01 6.075370000000000203e+01
6.966340200000000493e+01 1.698315034959999892e+01 7.689730000000000132e+01 6.075359999999999872e+01
6.967216799999999921e+01 1.698315034959999892e+01 7.689730000000000132e+01 6.075370000000000203e+01
6.968093399999999349e+01 1.698317957279999746e+01 7.689730000000000132e+01 6.075359999999999872e+01
6.968970000000000198e+01 1.698317957279999746e+01 7.689719999999999800e+01 6.075370000000000203e+01
6.969846599999999626e+01 1.698320879599999955e+01 7.690210000000000434e+01 6.075240000000000151e+01
6.970723200000000475e+01 1.698320879599999955e+01 7.690160000000000196e+01 6.075220000000000198e+01
6.971599799999999902e+01 1.698323801919999809e+01 7.690109999999999957e+01 6.075240000000000151e+01
6.972476399999999330e+01 1.698323801919999809e+01 7.690120000000000289e+01 6.075269999999999726e+01
6.973353000000000179e+01 1.698326724240000019e+01 7.690130000000000621e+01 6.075289999999999679e+01
6.974229600000001028e+01 1.698326724240000019e+01 7.690149999999999864e+01 6.075319999999999965e+01
6.975106200000000456e+01 1.698329646559999873e+01 7.690160000000000196e+01 6.075330000000000297e+01
6.975982799999999884e+01 1.698329646559999873e+01 7.690179999999999438e+01 6.075350000000000250e+01
6.976859399999999312e+01 1.698332568879999727e+01 7.690189999999999770e+01 6.075350000000000250e+01
6.977736000000000161e+01 1.698332568879999727e+01 7.690200000000000102e+01 6.075370000000000203e+01
6.978612599999999588e+01 1.698335491199999936e+01 7.690200000000000102e+01 6.075370000000000203e+01
6.979489200000000437e+01 1.698335491199999936e+01 7.690210000000000434e+01 6.075379999999999825e+01
6.980365799999999865e+01 1.698338413520000145e+01 7.690210000000000434e+01 6.075379999999999825e+01
6.981242400000000714e+01 1.698338413520000145e+01 7.690210000000000434e+01 6.075390000000000157e+01
6.982119000000000142e+01 1.698338413520000145e+01 7.690210000000000434e+01 6.075390000000000157e+01
6.982995599999999570e+01 1.698341335839999644e+01 7.690219999999999345e+01 6.075399999999999778e+01
6.983872199999998998e+01 1.698341335839999644e+01 7.690219999999999345e+01 6.075390000000000157e+01
6.984748799999999846e+01 1.698344258159999853e+01 7.690219999999999345e+01 6.075399999999999778e+01
6.985625400000000695e+01 1.698344258159999853e+01 7.690219999999999345e+01 6.075399999999999778e+01
6.986502000000000123e+01 1.698347180480000063e+01 7.690219999999999345e+01 6.075410000000000110e+01
6.987378599999999551e+01 1.698347180480000063e+01 7.690210000000000434e+01 6.075399999999999778e+01
6.988255200000000400e+01 1.698350102799999917e+01 7.690210000000000434e+01 6.075410000000000110e+01
6.989131799999999828e+01 1.698350102799999917e+01 7.690210000000000434e+01 6.075399999999999778e+01
6.990008400000000677e+01 1.698353025119999771e+01 7.690210000000000434e+01 6.075410000000000110e+01
6.990885000000000105e+01 1.698353025119999771e+01 7.690210000000000434e+01 6.075410000000000110e+01
6.991761599999999532e+01 1.698355947439999980e+01 7.690670000000000073e+01 6.075289999999999679e+01
6.992638200000000381e+01 1.698358869759999834e+01 7.690619999999999834e+01 6.075260000000000105e+01
6.993514799999999809e+01 1.698358869759999834e+01 7.690579999999999927e+01 6.075289999999999679e+01
6.994391400000000658e+01 1.698358869759999834e+01 7.690590000000000259e+01 6.075310000000000343e+01
6.995268000000000086e+01 1.698361792080000043e+01 7.690590000000000259e+01 6.075339999999999918e+01
6.996144599999999514e+01 1.698361792080000043e+01 7.690609999999999502e+01 6.075359999999999872e+01
6.997021200000000363e+01 1.698364714399999897e+01 7.690619999999999834e+01 6.075379999999999825e+01
6.997897799999999791e+01 1.698364714399999897e+01 7.690640000000000498e+01 6.075379999999999825e+01
6.998774400000000639e+01 1.698367636719999751e+01 7.690649999999999409e+01 6.075399999999999778e+01
6.999651000000000067e+01 1.698367636719999751e+01 7.690659999999999741e+01 6.075399999999999778e+01
7.000527599999999495e+01 1.698370559039999961e+01 7.690659999999999741e+01 6.075419999999999732e+01
7.001404200000000344e+01 1.698370559039999961e+01 7.690670000000000073e+01 6.075410000000000110e+01
7.002280799999999772e+01 1.698373481360000170e+01 7.690670000000000073e+01 6.075430000000000064e+01
7.003157399999999200e+01 1.698373481360000170e+01 7.690670000000000073e+01 6.075419999999999732e+01
7.004034000000000049e+01 1.698376403679999669e+01 7.690680000000000405e+01 6.075430000000000064e+01
7.004910599999999476e+01 1.698376403679999669e+01 7.690680000000000405e+01 6.075430000000000064e+01
7.005787200000000325e+01 1.698379325999999878e+01 7.690680000000000405e+01 6.075439999999999685e+01
7.006663799999999753e+01 1.698379325999999878e+01 7.690680000000000405e+01 6.075439999999999685e+01
7.007540399999999181e+01 1.698382248320000087e+01 7.690680000000000405e+01 6.075450000000000017e+01
7.008417000000000030e+01 1.698382248320000087e+01 7.690680000000000405e+01 6.075439999999999685e+01
7.009293600000000879e+01 1.698385170639999941e+01 7.690670000000000073e+01 6.075450000000000017e+01
7.010170200000000307e+01 1.698385170639999941e+01 7.690670000000000073e+01 6.075439999999999685e+01
7.011046799999999735e+01 1.698388092959999796e+01 7.690670000000000073e+01 6.075450000000000017e+01
7.011923399999999162e+01 1.698388092959999796e+01 7.690670000000000073e+01 6.075439999999999685e+01
7.012800000000000011e+01 1.698391015280000005e+01 7.690670000000000073e+01 6.075450000000000017e+01
7.013676599999999439e+01 1.698396859919999713e+01 7.691110000000000468e+01 6.074349999999999739e+01
7.014553200000000288e+01 1.698396859919999713e+01 7.691060000000000230e+01 6.074439999999999884e+01
7.015429799999999716e+01 1.698396859919999713e+01 7.691020000000000323e+01 6.074580000000000268e+01
7.016306399999999144e+01 1.698396859919999713e+01 7.691030000000000655e+01 6.074669999999999703e+01
7.017182999999999993e+01 1.698399782239999922e+01 7.691030000000000655e+01 6.074750000000000227e+01
7.018059600000000842e+01 1.698399782239999922e+01 7.691060000000000230e+01 6.074810000000000088e+01
7.018936200000000269e+01 1.698402704559999776e+01 7.691070000000000562e+01 6.074839999999999662e+01
7.019812799999999697e+01 1.698402704559999776e+01 7.691089999999999804e+01 6.074880000000000280e+01
7.020689400000000546e+01 1.698405626879999986e+01 7.691089999999999804e+01 6.074900000000000233e+01
7.021565999999999974e+01 1.698405626879999986e+01 7.691100000000000136e+01 6.074929999999999808e+01
7.022442599999999402e+01 1.698408549199999840e+01 7.691110000000000468e+01 6.074929999999999808e+01
7.023319200000000251e+01 1.698408549199999840e+01 7.691119999999999379e+01 6.074960000000000093e+01
7.024195799999999679e+01 1.698411471519999694e+01 7.691119999999999379e+01 6.074960000000000093e+01
7.025072399999999107e+01 1.698411471519999694e+01 7.691119999999999379e+01 6.074980000000000047e+01
7.025948999999999955e+01 1.698411471519999694e+01 7.691119999999999379e+01 6.074969999999999715e+01
7.026825599999999383e+01 1.698414393839999903e+01 7.691119999999999379e+01 6.074989999999999668e+01
7.027702200000000232e+01 1.698414393839999903e+01 7.691119999999999379e+01 6.074980000000000047e+01
7.028578800000001081e+01 1.698417316160000112e+01 7.691119999999999379e+01 6.075000000000000000e+01
7.029455400000000509e+01 1.698417316160000112e+01 7.691119999999999379e+01 6.074989999999999668e+01
7.030331999999999937e+01 1.698420238479999611e+01 7.691119999999999379e+01 6.075010000000000332e+01
7.031208600000000786e+01 1.698420238479999611e+01 7.691119999999999379e+01 6.075000000000000000e+01
7.032085200000000214e+01 1.698423160799999820e+01 7.691119999999999379e+01 6.075010000000000332e+01
7.032961799999999641e+01 1.698423160799999820e+01 7.691119999999999379e+01 6.075000000000000000e+01
7.033838399999999069e+01 1.698426083120000030e+01 7.691119999999999379e+01 6.075010000000000332e+01
7.034714999999999918e+01 1.698426083120000030e+01 7.691110000000000468e+01 6.075010000000000332e+01
7.035591599999999346e+01 1.698431927759999738e+01 7.691580000000000439e+01 6.074810000000000088e+01
7.036468199999998774e+01 1.698431927759999738e+01 7.691540000000000532e+01 6.074779999999999802e+01
7.037344800000001044e+01 1.698431927759999738e+01 7.691490000000000293e+01 6.074860000000000326e+01
7.038221400000000472e+01 1.698431927759999738e+01 7.691500000000000625e+01 6.074889999999999901e+01
7.039097999999999900e+01 1.698434850079999947e+01 7.691500000000000625e+01 6.074940000000000140e+01
7.039974600000000748e+01 1.698434850079999947e+01 7.691519999999999868e+01 6.074969999999999715e+01
7.040851200000000176e+01 1.698437772399999801e+01 7.691540000000000532e+01 6.075000000000000000e+01
7.041727799999999604e+01 1.698437772399999801e+01 7.691549999999999443e+01 6.075010000000000332e+01
7.042604400000000453e+01 1.698440694720000010e+01 7.691559999999999775e+01 6.075030000000000285e+01
7.043480999999999881e+01 1.698440694720000010e+01 7.691570000000000107e+01 6.075039999999999907e+01
7.044357599999999309e+01 1.698443617039999864e+01 7.691580000000000439e+01 6.075050000000000239e+01
7.045234200000000158e+01 1.698443617039999864e+01 7.691580000000000439e+01 6.075050000000000239e+01
7.046110799999999585e+01 1.698446539359999718e+01 7.691589999999999350e+01 6.075070000000000192e+01
7.046987400000000434e+01 1.698446539359999718e+01 7.691589999999999350e+01 6.075070000000000192e+01
7.047863999999999862e+01 1.698449461679999928e+01 7.691589999999999350e+01 6.075079999999999814e+01
7.048740600000000711e+01 1.698449461679999928e+01 7.691589999999999350e+01 6.075079999999999814e+01
7.049617200000000139e+01 1.698449461679999928e+01 7.691589999999999350e+01 6.075090000000000146e+01
7.050493799999999567e+01 1.698452384000000137e+01 7.691589999999999350e+01 6.075079999999999814e+01
7.051370400000000416e+01 1.698452384000000137e+01 7.691589999999999350e+01 6.075090000000000146e+01
7.052246999999999844e+01 1.698455306319999991e+01 7.691589999999999350e+01 6.075090000000000146e+01
7.053123599999999271e+01 1.698455306319999991e+01 7.691589999999999350e+01 6.075099999999999767e+01
7.054000200000000120e+01 1.698458228639999845e+01 7.691589999999999350e+01 6.075090000000000146e+01
7.054876799999999548e+01 1.698458228639999845e+01 7.691589999999999350e+01 6.075099999999999767e+01
7.055753399999998976e+01 1.698461150960000055e+01 7.691580000000000439e+01 6.075090000000000146e+01
7.056630000000001246e+01 1.698461150960000055e+01 7.691580000000000439e+01 6.075099999999999767e+01
7.057506600000000674e+01 1.698464073279999909e+01 7.692019999999999413e+01 6.075460000000000349e+01
7.058383200000000102e+01 1.698464073279999909e+01 7.691970000000000596e+01 6.075399999999999778e+01
7.059259800000000951e+01 1.698466995599999763e+01 7.691930000000000689e+01 6.075399999999999778e+01
7.060136400000000378e+01 1.698466995599999763e+01 7.691939999999999600e+01 6.075410000000000110e+01
7.061012999999999806e+01 1.698466995599999763e+01 7.691939999999999600e+01 6.075410000000000110e+01
7.061889599999999234e+01 1.698469917919999972e+01 7.691960000000000264e+01 6.075430000000000064e+01
7.062766200000000083e+01 1.698469917919999972e+01 7.691970000000000596e+01 6.075419999999999732e+01
7.063642799999999511e+01 1.698472840239999826e+01 7.691989999999999839e+01 6.075439999999999685e+01
7.064519399999998939e+01 1.698472840239999826e+01 7.692000000000000171e+01 6.075439999999999685e+01
7.065395999999999788e+01 1.698475762559999680e+01 7.692010000000000502e+01 6.075450000000000017e+01
7.066272600000000637e+01 1.698475762559999680e+01 7.692010000000000502e+01 6.075450000000000017e+01
7.067149200000000064e+01 1.698478684879999889e+01 7.692019999999999413e+01 6.075460000000000349e+01
7.068025800000000913e+01 1.698478684879999889e+01 7.692019999999999413e+01 6.075460000000000349e+01
7.068902400000000341e+01 1.698481607200000099e+01 7.692029999999999745e+01 6.075469999999999970e+01
7.069778999999999769e+01 1.698481607200000099e+01 7.692029999999999745e+01 6.075460000000000349e+01
7.070655600000000618e+01 1.698484529519999953e+01 7.692029999999999745e+01 6.075469999999999970e+01
7.071532200000000046e+01 1.698484529519999953e+01 7.692029999999999745e+01 6.075469999999999970e+01
7.072408799999999474e+01 1.698487451839999807e+01 7.692029999999999745e+01 6.075480000000000302e+01
7.073285400000000323e+01 1.698487451839999807e+01 7.692029999999999745e+01 6.075469999999999970e+01
7.074161999999999750e+01 1.698490374160000016e+01 7.692029999999999745e+01 6.075480000000000302e+01
7.075038599999999178e+01 1.698490374160000016e+01 7.692019999999999413e+01 6.075469999999999970e+01
7.075915199999998606e+01 1.698490374160000016e+01 7.692019999999999413e+01 6.075480000000000302e+01
7.076791800000000876e+01 1.698493296479999870e+01 7.692019999999999413e+01 6.075480000000000302e+01
7.077668400000000304e+01 1.698493296479999870e+01 7.692019999999999413e+01 6.075489999999999924e+01
7.078544999999999732e+01 1.698496218800000079e+01 7.692019999999999413e+01 6.075480000000000302e+01
7.079421600000000581e+01 1.698499141119999933e+01 7.692459999999999809e+01 6.075800000000000267e+01
7.080298200000000008e+01 1.698499141119999933e+01 7.692419999999999902e+01 6.075730000000000075e+01
7.081174799999999436e+01 1.698499141119999933e+01 7.692369999999999663e+01 6.075730000000000075e+01
7.082051400000000285e+01 1.698502063439999787e+01 7.692379999999999995e+01 6.075719999999999743e+01
7.082927999999999713e+01 1.698502063439999787e+01 7.692379999999999995e+01 6.075730000000000075e+01
7.083804599999999141e+01 1.698502063439999787e+01 7.692400000000000659e+01 6.075730000000000075e+01
7.084681199999999990e+01 1.698504985759999997e+01 7.692419999999999902e+01 6.075739999999999696e+01
7.085557800000000839e+01 1.698504985759999997e+01 7.692430000000000234e+01 6.075739999999999696e+01
7.086434400000000267e+01 1.698507908080000206e+01 7.692440000000000566e+01 6.075750000000000028e+01
7.087311000000001115e+01 1.698507908080000206e+01 7.692449999999999477e+01 6.075739999999999696e+01
7.088187600000000543e+01 1.698510830399999705e+01 7.692449999999999477e+01 6.075759999999999650e+01
7.089064199999999971e+01 1.698510830399999705e+01 7.692459999999999809e+01 6.075750000000000028e+01
7.089940799999999399e+01 1.698513752719999914e+01 7.692459999999999809e+01 6.075759999999999650e+01
7.090817400000000248e+01 1.698513752719999914e+01 7.692470000000000141e+01 6.075759999999999650e+01
7.091693999999999676e+01 1.698516675040000123e+01 7.692470000000000141e+01 6.075769999999999982e+01
7.092570599999999104e+01 1.698516675040000123e+01 7.692470000000000141e+01 6.075759999999999650e+01
7.093447199999999953e+01 1.698519597359999977e+01 7.692470000000000141e+01 6.075769999999999982e+01
7.094323799999999380e+01 1.698519597359999977e+01 7.692470000000000141e+01 6.075759999999999650e+01
7.095200399999998808e+01 1.698522519679999832e+01 7.692470000000000141e+01 6.075769999999999982e+01
7.096077000000001078e+01 1.698522519679999832e+01 7.692470000000000141e+01 6.075769999999999982e+01
7.096953600000000506e+01 1.698525442000000041e+01 7.692470000000000141e+01 6.075780000000000314e+01
7.097830199999999934e+01 1.698525442000000041e+01 7.692459999999999809e+01 6.075769999999999982e+01
7.098706800000000783e+01 1.698528364319999895e+01 7.692459999999999809e+01 6.075780000000000314e+01
7.099583400000000211e+01 1.698528364319999895e+01 7.692459999999999809e+01 6.075769999999999982e+01
7.100459999999999638e+01 1.698528364319999895e+01 7.692459999999999809e+01 6.075780000000000314e+01
7.101336600000000487e+01 1.698531286640000104e+01 7.692879999999999541e+01 6.075979999999999848e+01
7.102213199999999915e+01 1.698531286640000104e+01 7.692829999999999302e+01 6.075930000000000319e+01
7.103089799999999343e+01 1.698534208959999958e+01 7.692789999999999395e+01 6.075919999999999987e+01
7.103966399999998771e+01 1.698534208959999958e+01 7.692799999999999727e+01 6.075919999999999987e+01
7.104843000000001041e+01 1.698537131279999812e+01 7.692799999999999727e+01 6.075909999999999656e+01
7.105719600000000469e+01 1.698537131279999812e+01 7.692820000000000391e+01 6.075919999999999987e+01
7.106596199999999897e+01 1.698540053600000022e+01 7.692829999999999302e+01 6.075919999999999987e+01
7.107472800000000746e+01 1.698540053600000022e+01 7.692839999999999634e+01 6.075930000000000319e+01
7.108349400000000173e+01 1.698540053600000022e+01 7.692849999999999966e+01 6.075919999999999987e+01
7.109225999999999601e+01 1.698542975920000231e+01 7.692860000000000298e+01 6.075930000000000319e+01
7.110102600000000450e+01 1.698542975920000231e+01 7.692870000000000630e+01 6.075930000000000319e+01
7.110979199999999878e+01 1.698545898239999730e+01 7.692870000000000630e+01 6.075939999999999941e+01
7.111855799999999306e+01 1.698545898239999730e+01 7.692870000000000630e+01 6.075930000000000319e+01
7.112732400000000155e+01 1.698548820559999939e+01 7.692879999999999541e+01 6.075939999999999941e+01
7.113608999999999583e+01 1.698548820559999939e+01 7.692879999999999541e+01 6.075939999999999941e+01
7.114485599999999010e+01 1.698551742880000148e+01 7.692879999999999541e+01 6.075950000000000273e+01
7.115362200000001280e+01 1.698551742880000148e+01 7.692879999999999541e+01 6.075939999999999941e+01
7.116238800000000708e+01 1.698554665199999647e+01 7.692879999999999541e+01 6.075950000000000273e+01
7.117115400000000136e+01 1.698554665199999647e+01 7.692879999999999541e+01 6.075939999999999941e+01
7.117991999999999564e+01 1.698557587519999856e+01 7.692879999999999541e+01 6.075950000000000273e+01
7.118868600000000413e+01 1.698557587519999856e+01 7.692879999999999541e+01 6.075939999999999941e+01
7.119745199999999841e+01 1.698560509840000066e+01 7.692879999999999541e+01 6.075950000000000273e+01
7.120621799999999268e+01 1.698560509840000066e+01 7.692870000000000630e+01 6.075939999999999941e+01
7.121498400000000117e+01 1.698563432159999920e+01 7.692870000000000630e+01 6.075950000000000273e+01
7.122374999999999545e+01 1.698563432159999920e+01 7.692870000000000630e+01 6.075950000000000273e+01
7.123251599999998973e+01 1.698566354479999774e+01 7.693340000000000600e+01 6.075990000000000180e+01
7.124128200000001243e+01 1.698566354479999774e+01 7.693290000000000362e+01 6.075950000000000273e+01
7.125004800000000671e+01 1.698566354479999774e+01 7.693250000000000455e+01 6.075959999999999894e+01
7.125881400000000099e+01 1.698569276799999983e+01 7.693250000000000455e+01 6.075950000000000273e+01
7.126758000000000948e+01 1.698569276799999983e+01 7.693250000000000455e+01 6.075970000000000226e+01
7.127634600000000376e+01 1.698572199119999837e+01 7.693269999999999698e+01 6.075970000000000226e+01
7.128511199999999803e+01 1.698572199119999837e+01 7.693280000000000030e+01 6.075979999999999848e+01
7.129387799999999231e+01 1.698575121440000046e+01 7.693300000000000693e+01 6.075979999999999848e+01
7.130264400000000080e+01 1.698575121440000046e+01 7.693309999999999604e+01 6.075990000000000180e+01
7.131140999999999508e+01 1.698578043759999900e+01 7.693309999999999604e+01 6.075990000000000180e+01
7.132017599999998936e+01 1.698578043759999900e+01 7.693319999999999936e+01 6.075999999999999801e+01
7.132894199999999785e+01 1.698580966079999754e+01 7.693319999999999936e+01 6.075990000000000180e+01
7.133770800000000634e+01 1.698580966079999754e+01 7.693330000000000268e+01 6.075999999999999801e+01
7.134647400000000061e+01 1.698583888399999964e+01 7.693330000000000268e+01 6.075999999999999801e+01
7.135524000000000910e+01 1.698583888399999964e+01 7.693330000000000268e+01 6.076010000000000133e+01
7.136400600000000338e+01 1.698586810720000173e+01 7.693330000000000268e+01 6.075999999999999801e+01
7.137277199999999766e+01 1.698586810720000173e+01 7.693330000000000268e+01 6.076010000000000133e+01
7.138153800000000615e+01 1.698589733039999672e+01 7.693330000000000268e+01 6.075999999999999801e+01
7.139030400000000043e+01 1.698589733039999672e+01 7.693319999999999936e+01 6.076010000000000133e+01
7.139906999999999471e+01 1.698589733039999672e+01 7.693319999999999936e+01 6.075999999999999801e+01
7.140783600000000320e+01 1.698592655359999881e+01 7.693319999999999936e+01 6.076010000000000133e+01
7.141660199999999747e+01 1.698592655359999881e+01 7.693319999999999936e+01 6.075999999999999801e+01
7.142536799999999175e+01 1.698595577680000090e+01 7.693319999999999936e+01 6.076010000000000133e+01
7.143413399999998603e+01 1.698595577680000090e+01 7.693309999999999604e+01 6.075999999999999801e+01
7.144290000000000873e+01 1.698598499999999945e+01 7.693309999999999604e+01 6.076010000000000133e+01
7.145166600000000301e+01 1.698601422319999799e+01 7.693800000000000239e+01 6.075939999999999941e+01
7.146043199999999729e+01 1.698601422319999799e+01 7.693760000000000332e+01 6.075930000000000319e+01
7.146919800000000578e+01 1.698601422319999799e+01 7.693710000000000093e+01 6.075950000000000273e+01
7.147796400000000006e+01 1.698604344640000008e+01 7.693720000000000425e+01 6.075959999999999894e+01
7.148672999999999433e+01 1.698604344640000008e+01 7.693720000000000425e+01 6.075970000000000226e+01
7.149549600000000282e+01 1.698604344640000008e+01 7.693739999999999668e+01 6.075979999999999848e+01
7.150426199999999710e+01 1.698607266959999862e+01 7.693750000000000000e+01 6.075979999999999848e+01
7.151302799999999138e+01 1.698607266959999862e+01 7.693770000000000664e+01 6.075999999999999801e+01
7.152179399999999987e+01 1.698610189280000071e+01 7.693770000000000664e+01 6.075999999999999801e+01
7.153056000000000836e+01 1.698610189280000071e+01 7.693779999999999575e+01 6.076010000000000133e+01
7.153932600000000264e+01 1.698613111599999925e+01 7.693789999999999907e+01 6.076010000000000133e+01
7.154809200000001113e+01 1.698613111599999925e+01 7.693789999999999907e+01 6.076019999999999754e+01
7.155685800000000540e+01 1.698616033919999779e+01 7.693789999999999907e+01 6.076010000000000133e+01
7.156562399999999968e+01 1.698616033919999779e+01 7.693800000000000239e+01 6.076019999999999754e+01
7.157438999999999396e+01 1.698618956239999989e+01 7.693789999999999907e+01 6.076019999999999754e+01
7.158315600000000245e+01 1.698618956239999989e+01 7.693800000000000239e+01 6.076030000000000086e+01
7.159192199999999673e+01 1.698621878560000198e+01 7.693800000000000239e+01 6.076019999999999754e+01
7.160068799999999101e+01 1.698621878560000198e+01 7.693800000000000239e+01 6.076030000000000086e+01
7.160945399999999950e+01 1.698624800879999697e+01 7.693789999999999907e+01 6.076019999999999754e+01
7.161821999999999377e+01 1.698624800879999697e+01 7.693789999999999907e+01 6.076030000000000086e+01
7.162698599999998805e+01 1.698627723199999906e+01 7.693789999999999907e+01 6.076019999999999754e+01
7.163575200000001075e+01 1.698627723199999906e+01 7.693789999999999907e+01 6.076030000000000086e+01
7.164451800000000503e+01 1.698630645520000115e+01 7.693789999999999907e+01 6.076030000000000086e+01
7.165328399999999931e+01 1.698630645520000115e+01 7.693779999999999575e+01 6.076030000000000086e+01
7.166205000000000780e+01 1.698630645520000115e+01 7.693779999999999575e+01 6.076030000000000086e+01
7.167081600000000208e+01 1.698633567839999614e+01 7.694289999999999452e+01 6.075909999999999656e+01
7.167958199999999636e+01 1.698636490159999823e+01 7.694240000000000634e+01 6.075900000000000034e+01
7.168834800000000484e+01 1.698636490159999823e+01 7.694199999999999307e+01 6.075930000000000319e+01
7.169711399999999912e+01 1.698636490159999823e+01 7.694209999999999638e+01 6.075939999999999941e+01
7.170587999999999340e+01 1.698639412480000033e+01 7.694209999999999638e+01 6.075959999999999894e+01
7.171464599999998768e+01 1.698639412480000033e+01 7.694230000000000302e+01 6.075970000000000226e+01
7.172341200000001038e+01 1.698642334799999887e+01 7.694249999999999545e+01 6.075990000000000180e+01
7.173217800000000466e+01 1.698642334799999887e+01 7.694259999999999877e+01 6.075990000000000180e+01
7.174094399999999894e+01 1.698645257119999741e+01 7.694270000000000209e+01 6.075999999999999801e+01
7.174971000000000743e+01 1.698645257119999741e+01 7.694280000000000541e+01 6.075999999999999801e+01
7.175847600000000170e+01 1.698645257119999741e+01 7.694289999999999452e+01 6.076019999999999754e+01
7.176724199999999598e+01 1.698648179439999950e+01 7.694289999999999452e+01 6.076010000000000133e+01
7.177600800000000447e+01 1.698648179439999950e+01 7.694299999999999784e+01 6.076019999999999754e+01
7.178477399999999875e+01 1.698651101759999804e+01 7.694299999999999784e+01 6.076019999999999754e+01
7.179353999999999303e+01 1.698651101759999804e+01 7.694299999999999784e+01 6.076030000000000086e+01
7.180230600000000152e+01 1.698654024080000013e+01 7.694299999999999784e+01 6.076019999999999754e+01
7.181107199999999580e+01 1.698654024080000013e+01 7.694299999999999784e+01 6.076030000000000086e+01
7.181983799999999007e+01 1.698656946399999867e+01 7.694299999999999784e+01 6.076030000000000086e+01
7.182860400000001277e+01 1.698656946399999867e+01 7.694299999999999784e+01 6.076039999999999708e+01
7.183737000000000705e+01 1.698659868719999722e+01 7.694299999999999784e+01 6.076030000000000086e+01
7.184613600000000133e+01 1.698659868719999722e+01 7.694299999999999784e+01 6.076039999999999708e+01
7.185490199999999561e+01 1.698659868719999722e+01 7.694299999999999784e+01 6.076030000000000086e+01
7.186366800000000410e+01 1.698662791039999931e+01 7.694299999999999784e+01 6.076039999999999708e+01
7.187243399999999838e+01 1.698662791039999931e+01 7.694299999999999784e+01 6.076039999999999708e+01
7.188119999999999266e+01 1.698665713360000140e+01 7.694289999999999452e+01 6.076039999999999708e+01
7.188996600000000115e+01 1.698668635679999639e+01 7.694889999999999475e+01 6.075880000000000081e+01
7.189873199999999542e+01 1.698668635679999639e+01 7.694849999999999568e+01 6.075880000000000081e+01
7.190749799999998970e+01 1.698668635679999639e+01 7.694809999999999661e+01 6.075909999999999656e+01
7.191626400000001240e+01 1.698671557999999848e+01 7.694819999999999993e+01 6.075930000000000319e+01
7.192503000000000668e+01 1.698671557999999848e+01 7.694830000000000325e+01 6.075939999999999941e+01
7.193379600000000096e+01 1.698671557999999848e+01 7.694849999999999568e+01 6.075970000000000226e+01
7.194256200000000945e+01 1.698674480320000058e+01 7.694859999999999900e+01 6.075970000000000226e+01
7.195132800000000373e+01 1.698674480320000058e+01 7.694880000000000564e+01 6.075990000000000180e+01
7.196009399999999800e+01 1.698677402639999912e+01 7.694889999999999475e+01 6.075990000000000180e+01
7.196886000000000649e+01 1.698677402639999912e+01 7.694899999999999807e+01 6.075999999999999801e+01
7.197762600000000077e+01 1.698680324959999766e+01 7.694899999999999807e+01 6.075999999999999801e+01
7.198639199999999505e+01 1.698680324959999766e+01 7.694910000000000139e+01 6.076010000000000133e+01
7.199515799999998933e+01 1.698683247279999975e+01 7.694910000000000139e+01 6.076010000000000133e+01
7.200392399999999782e+01 1.698683247279999975e+01 7.694910000000000139e+01 6.076019999999999754e+01
7.201268999999999210e+01 1.698686169599999829e+01 7.694910000000000139e+01 6.076010000000000133e+01
7.202145600000000059e+01 1.698686169599999829e+01 7.694920000000000471e+01 6.076019999999999754e+01
7.203022200000000907e+01 1.698686169599999829e+01 7.694910000000000139e+01 6.076010000000000133e+01
7.203898800000000335e+01 1.698689091920000038e+01 7.694920000000000471e+01 6.076019999999999754e+01
7.204775399999999763e+01 1.698689091920000038e+01 7.694910000000000139e+01 6.076019999999999754e+01
7.205652000000000612e+01 1.698692014239999892e+01 7.694910000000000139e+01 6.076030000000000086e+01
7.206528600000000040e+01 1.698692014239999892e+01 7.694910000000000139e+01 6.076019999999999754e+01
7.207405199999999468e+01 1.698694936559999746e+01 7.694910000000000139e+01 6.076030000000000086e+01
7.208281800000000317e+01 1.698694936559999746e+01 7.694910000000000139e+01 6.076019999999999754e+01
7.209158399999999745e+01 1.698697858879999956e+01 7.694910000000000139e+01 6.076030000000000086e+01
7.210034999999999172e+01 1.698697858879999956e+01 7.694899999999999807e+01 6.076019999999999754e+01
7.210911600000001442e+01 1.698700781200000165e+01 7.695449999999999591e+01 6.075840000000000174e+01
7.211788200000000870e+01 1.698700781200000165e+01 7.695409999999999684e+01 6.075840000000000174e+01
7.212664800000000298e+01 1.698703703519999664e+01 7.695369999999999777e+01 6.075880000000000081e+01
7.213541399999999726e+01 1.698703703519999664e+01 7.695380000000000109e+01 6.075889999999999702e+01
7.214418000000000575e+01 1.698703703519999664e+01 7.695390000000000441e+01 6.075919999999999987e+01
7.215294600000000003e+01 1.698706625839999873e+01 7.695409999999999684e+01 6.075930000000000319e+01
7.216171199999999430e+01 1.698706625839999873e+01 7.695420000000000016e+01 6.075950000000000273e+01
7.217047800000000279e+01 1.698709548160000082e+01 7.695440000000000680e+01 6.075959999999999894e+01
7.217924399999999707e+01 1.698709548160000082e+01 7.695440000000000680e+01 6.075970000000000226e+01
7.218800999999999135e+01 1.698712470479999581e+01 7.695449999999999591e+01 6.075970000000000226e+01
7.219677599999999984e+01 1.698712470479999581e+01 7.695459999999999923e+01 6.075979999999999848e+01
7.220554199999999412e+01 1.698712470479999581e+01 7.695459999999999923e+01 6.075979999999999848e+01
7.221430800000000261e+01 1.698715392799999790e+01 7.695470000000000255e+01 6.075990000000000180e+01
7.222307400000001110e+01 1.698715392799999790e+01 7.695470000000000255e+01 6.075990000000000180e+01
7.223184000000000538e+01 1.698718315120000000e+01 7.695470000000000255e+01 6.075999999999999801e+01
7.224060599999999965e+01 1.698718315120000000e+01 7.695470000000000255e+01 6.075990000000000180e+01
7.224937200000000814e+01 1.698721237439999854e+01 7.695470000000000255e+01 6.075999999999999801e+01
7.225813800000000242e+01 1.698721237439999854e+01 7.695470000000000255e+01 6.075999999999999801e+01
7.226690399999999670e+01 1.698724159759999708e+01 7.695470000000000255e+01 6.075999999999999801e+01
7.227566999999999098e+01 1.698724159759999708e+01 7.695470000000000255e+01 6.075999999999999801e+01
7.228443599999999947e+01 1.698724159759999708e+01 7.695470000000000255e+01 6.076010000000000133e+01
7.229320199999999375e+01 1.698727082079999917e+01 7.695470000000000255e+01 6.075999999999999801e+01
7.230196799999998802e+01 1.698727082079999917e+01 7.695470000000000255e+01 6.076010000000000133e+01
7.231073400000001072e+01 1.698730004399999771e+01 7.695459999999999923e+01 6.075999999999999801e+01
7.231950000000000500e+01 1.698730004399999771e+01 7.695459999999999923e+01 6.076010000000000133e+01
7.232826599999999928e+01 1.698732926719999980e+01 7.695969999999999800e+01 6.075809999999999889e+01
7.233703200000000777e+01 1.698732926719999980e+01 7.695919999999999561e+01 6.075820000000000221e+01
7.234579800000000205e+01 1.698735849039999835e+01 7.695879999999999654e+01 6.075849999999999795e+01
7.235456399999999633e+01 1.698735849039999835e+01 7.695889999999999986e+01 6.075880000000000081e+01
7.236333000000000482e+01 1.698735849039999835e+01 7.695889999999999986e+01 6.075900000000000034e+01
7.237209599999999909e+01 1.698738771359999689e+01 7.695919999999999561e+01 6.075919999999999987e+01
7.238086199999999337e+01 1.698738771359999689e+01 7.695929999999999893e+01 6.075930000000000319e+01
7.238962799999998765e+01 1.698741693679999898e+01 7.695940000000000225e+01 6.075950000000000273e+01
7.239839399999999614e+01 1.698741693679999898e+01 7.695950000000000557e+01 6.075950000000000273e+01
7.240716000000000463e+01 1.698744616000000107e+01 7.695959999999999468e+01 6.075959999999999894e+01
7.241592599999999891e+01 1.698744616000000107e+01 7.695959999999999468e+01 6.075959999999999894e+01
7.242469200000000740e+01 1.698747538319999961e+01 7.695969999999999800e+01 6.075970000000000226e+01
7.243345800000000168e+01 1.698747538319999961e+01 7.695969999999999800e+01 6.075970000000000226e+01
7.244222399999999595e+01 1.698747538319999961e+01 7.695980000000000132e+01 6.075979999999999848e+01
7.245099000000000444e+01 1.698750460639999815e+01 7.695969999999999800e+01 6.075970000000000226e+01
7.245975599999999872e+01 1.698750460639999815e+01 7.695980000000000132e+01 6.075979999999999848e+01
7.246852199999999300e+01 1.698753382960000025e+01 7.695980000000000132e+01 6.075979999999999848e+01
7.247728800000000149e+01 1.698753382960000025e+01 7.695980000000000132e+01 6.075990000000000180e+01
7.248605399999999577e+01 1.698756305279999879e+01 7.695969999999999800e+01 6.075979999999999848e+01
7.249481999999999005e+01 1.698756305279999879e+01 7.695969999999999800e+01 6.075990000000000180e+01
7.250358600000001275e+01 1.698756305279999879e+01 7.695969999999999800e+01 6.075979999999999848e+01
7.251235200000000702e+01 1.698759227599999733e+01 7.695969999999999800e+01 6.075990000000000180e+01
7.252111800000000130e+01 1.698759227599999733e+01 7.695969999999999800e+01 6.075990000000000180e+01
7.252988399999999558e+01 1.698762149919999942e+01 7.695969999999999800e+01 6.075990000000000180e+01
7.253865000000000407e+01 1.698762149919999942e+01 7.695969999999999800e+01 6.075990000000000180e+01
7.254741599999999835e+01 1.698765072239999796e+01 7.696450000000000102e+01 6.075789999999999935e+01
7.255618199999999263e+01 1.698765072239999796e+01 7.696410000000000196e+01 6.075780000000000314e+01
7.256494800000000112e+01 1.698767994560000005e+01 7.696370000000000289e+01 6.075829999999999842e+01
7.257371399999999539e+01 1.698767994560000005e+01 7.696380000000000621e+01 6.075849999999999795e+01
7.258247999999998967e+01 1.698767994560000005e+01 7.696380000000000621e+01 6.075880000000000081e+01
7.259124599999999816e+01 1.698770916879999859e+01 7.696399999999999864e+01 6.075889999999999702e+01
7.260001200000000665e+01 1.698770916879999859e+01 7.696410000000000196e+01 6.075909999999999656e+01
7.260877800000000093e+01 1.698773839200000069e+01 7.696429999999999438e+01 6.075919999999999987e+01
7.261754400000000942e+01 1.698773839200000069e+01 7.696429999999999438e+01 6.075930000000000319e+01
7.262631000000000370e+01 1.698776761519999923e+01 7.696439999999999770e+01 6.075930000000000319e+01
7.263507599999999798e+01 1.698776761519999923e+01 7.696450000000000102e+01 6.075950000000000273e+01
7.264384200000000646e+01 1.698776761519999923e+01 7.696450000000000102e+01 6.075939999999999941e+01
7.265260800000000074e+01 1.698779683840000132e+01 7.696460000000000434e+01 6.075959999999999894e+01
7.266137399999999502e+01 1.698779683840000132e+01 7.696460000000000434e+01 6.075950000000000273e+01
7.267013999999998930e+01 1.698782606159999986e+01 7.696460000000000434e+01 6.075959999999999894e+01
7.267890599999999779e+01 1.698782606159999986e+01 7.696460000000000434e+01 6.075959999999999894e+01
7.268767199999999207e+01 1.698785528479999840e+01 7.696460000000000434e+01 6.075970000000000226e+01
7.269643800000000056e+01 1.698785528479999840e+01 7.696460000000000434e+01 6.075959999999999894e+01
7.270520400000000905e+01 1.698788450800000049e+01 7.696460000000000434e+01 6.075970000000000226e+01
7.271397000000000332e+01 1.698788450800000049e+01 7.696460000000000434e+01 6.075959999999999894e+01
7.272273599999999760e+01 1.698788450800000049e+01 7.696460000000000434e+01 6.075970000000000226e+01
7.273150200000000609e+01 1.698791373119999903e+01 7.696460000000000434e+01 6.075970000000000226e+01
7.274026800000000037e+01 1.698791373119999903e+01 7.696450000000000102e+01 6.075970000000000226e+01
7.274903399999999465e+01 1.698794295439999757e+01 7.696450000000000102e+01 6.075970000000000226e+01
7.275780000000000314e+01 1.698794295439999757e+01 7.696450000000000102e+01 6.075979999999999848e+01
7.276656599999999742e+01 1.698797217759999967e+01 7.696930000000000405e+01 6.075769999999999982e+01
7.277533199999999169e+01 1.698797217759999967e+01 7.696890000000000498e+01 6.075769999999999982e+01
7.278409800000001439e+01 1.698800140080000176e+01 7.696840000000000259e+01 6.075800000000000267e+01
7.279286400000000867e+01 1.698800140080000176e+01 7.696850000000000591e+01 6.075829999999999842e+01
7.280163000000000295e+01 1.698800140080000176e+01 7.696859999999999502e+01 6.075849999999999795e+01
7.281039599999999723e+01 1.698803062399999675e+01 7.696880000000000166e+01 6.075880000000000081e+01
7.281916200000000572e+01 1.698803062399999675e+01 7.696880000000000166e+01 6.075889999999999702e+01
7.282792800000000000e+01 1.698805984719999884e+01 7.696899999999999409e+01 6.075909999999999656e+01
7.283669399999999428e+01 1.698805984719999884e+01 7.696909999999999741e+01 6.075909999999999656e+01
7.284546000000000276e+01 1.698805984719999884e+01 7.696920000000000073e+01 6.075919999999999987e+01
7.285422599999999704e+01 1.698808907040000094e+01 7.696920000000000073e+01 6.075919999999999987e+01
7.286299199999999132e+01 1.698808907040000094e+01 7.696930000000000405e+01 6.075939999999999941e+01
7.287175799999999981e+01 1.698811829359999948e+01 7.696930000000000405e+01 6.075930000000000319e+01
7.288052399999999409e+01 1.698811829359999948e+01 7.696930000000000405e+01 6.075939999999999941e+01
7.288929000000000258e+01 1.698814751679999802e+01 7.696930000000000405e+01 6.075939999999999941e+01
7.289805600000001107e+01 1.698814751679999802e+01 7.696930000000000405e+01 6.075950000000000273e+01
7.290682200000000535e+01 1.698814751679999802e+01 7.696930000000000405e+01 6.075939999999999941e+01
7.291558799999999962e+01 1.698817674000000011e+01 7.696930000000000405e+01 6.075950000000000273e+01
7.292435400000000811e+01 1.698817674000000011e+01 7.696930000000000405e+01 6.075950000000000273e+01
7.293312000000000239e+01 1.698820596319999865e+01 7.696930000000000405e+01 6.075959999999999894e+01
7.294188599999999667e+01 1.698820596319999865e+01 7.696930000000000405e+01 6.075950000000000273e+01
7.295065199999999095e+01 1.698823518640000074e+01 7.696930000000000405e+01 6.075959999999999894e+01
7.295941799999999944e+01 1.698823518640000074e+01 7.696930000000000405e+01 6.075950000000000273e+01
7.296818399999999372e+01 1.698823518640000074e+01 7.696930000000000405e+01 6.075959999999999894e+01
7.297694999999998799e+01 1.698826440959999928e+01 7.696920000000000073e+01 6.075950000000000273e+01
7.298571600000001069e+01 1.698829363279999782e+01 7.697410000000000707e+01 6.075710000000000122e+01
7.299448200000000497e+01 1.698829363279999782e+01 7.697369999999999379e+01 6.075710000000000122e+01
7.300324799999999925e+01 1.698829363279999782e+01 7.697320000000000562e+01 6.075759999999999650e+01
7.301201400000000774e+01 1.698832285599999992e+01 7.697339999999999804e+01 6.075780000000000314e+01
7.302078000000000202e+01 1.698832285599999992e+01 7.697339999999999804e+01 6.075820000000000221e+01
7.302954599999999630e+01 1.698835207920000201e+01 7.697360000000000468e+01 6.075829999999999842e+01
7.303831200000000479e+01 1.698835207920000201e+01 7.697369999999999379e+01 6.075849999999999795e+01
7.304707799999999907e+01 1.698835207920000201e+01 7.697379999999999711e+01 6.075860000000000127e+01
7.305584399999999334e+01 1.698838130239999700e+01 7.697390000000000043e+01 6.075880000000000081e+01
7.306461000000000183e+01 1.698838130239999700e+01 7.697400000000000375e+01 6.075880000000000081e+01
7.307337599999999611e+01 1.698841052559999909e+01 7.697400000000000375e+01 6.075889999999999702e+01
7.308214200000000460e+01 1.698841052559999909e+01 7.697410000000000707e+01 6.075889999999999702e+01
7.309090799999999888e+01 1.698843974880000118e+01 7.697410000000000707e+01 6.075900000000000034e+01
7.309967400000000737e+01 1.698843974880000118e+01 7.697419999999999618e+01 6.075900000000000034e+01
7.310844000000000165e+01 1.698843974880000118e+01 7.697419999999999618e+01 6.075909999999999656e+01
7.311720599999999592e+01 1.698846897199999972e+01 7.697419999999999618e+01 6.075909999999999656e+01
7.312597200000000441e+01 1.698846897199999972e+01 7.697419999999999618e+01 6.075919999999999987e+01
7.313473799999999869e+01 1.698849819519999826e+01 7.697419999999999618e+01 6.075909999999999656e+01
7.314350399999999297e+01 1.698849819519999826e+01 7.697419999999999618e+01 6.075919999999999987e+01
7.315227000000000146e+01 1.698852741840000036e+01 7.697419999999999618e+01 6.075909999999999656e+01
7.316103599999999574e+01 1.698852741840000036e+01 7.697419999999999618e+01 6.075919999999999987e+01
7.316980199999999002e+01 1.698852741840000036e+01 7.697410000000000707e+01 6.075919999999999987e+01
7.317856800000001272e+01 1.698855664159999890e+01 7.697410000000000707e+01 6.075919999999999987e+01
7.318733400000000699e+01 1.698855664159999890e+01 7.697410000000000707e+01 6.075919999999999987e+01
7.319610000000000127e+01 1.698858586480000099e+01 7.697410000000000707e+01 6.075930000000000319e+01
7.320486600000000976e+01 1.698861508799999953e+01 7.697880000000000678e+01 6.075639999999999930e+01
7.321363200000000404e+01 1.698861508799999953e+01 7.697839999999999350e+01 6.075639999999999930e+01
7.322239799999999832e+01 1.698861508799999953e+01 7.697799999999999443e+01 6.075690000000000168e+01
7.323116399999999260e+01 1.698864431119999807e+01 7.697809999999999775e+01 6.075730000000000075e+01
7.323993000000000109e+01 1.698864431119999807e+01 7.697809999999999775e+01 6.075750000000000028e+01
7.324869599999999537e+01 1.698864431119999807e+01 7.697830000000000439e+01 6.075780000000000314e+01
7.325746199999998964e+01 1.698867353440000016e+01 7.697839999999999350e+01 6.075800000000000267e+01
7.326622799999999813e+01 1.698867353440000016e+01 7.697860000000000014e+01 6.075820000000000221e+01
7.327499400000000662e+01 1.698870275760000226e+01 7.697860000000000014e+01 6.075820000000000221e+01
7.328376000000000090e+01 1.698870275760000226e+01 7.697880000000000678e+01 6.075840000000000174e+01
7.329252600000000939e+01 1.698870275760000226e+01 7.697880000000000678e+01 6.075840000000000174e+01
7.330129200000000367e+01 1.698873198079999725e+01 7.697880000000000678e+01 6.075849999999999795e+01
7.331005799999999795e+01 1.698873198079999725e+01 7.697889999999999588e+01 6.075849999999999795e+01
7.331882400000000644e+01 1.698876120399999934e+01 7.697889999999999588e+01 6.075860000000000127e+01
7.332759000000000071e+01 1.698876120399999934e+01 7.697889999999999588e+01 6.075860000000000127e+01
7.333635599999999499e+01 1.698879042720000143e+01 7.697889999999999588e+01 6.075869999999999749e+01
7.334512200000000348e+01 1.698879042720000143e+01 7.697889999999999588e+01 6.075860000000000127e+01
7.335388799999999776e+01 1.698879042720000143e+01 7.697889999999999588e+01 6.075869999999999749e+01
7.336265399999999204e+01 1.698881965039999642e+01 7.697889999999999588e+01 6.075869999999999749e+01
7.337141999999998632e+01 1.698881965039999642e+01 7.697889999999999588e+01 6.075869999999999749e+01
7.338018600000000902e+01 1.698884887359999851e+01 7.697889999999999588e+01 6.075869999999999749e+01
7.338895200000000330e+01 1.698884887359999851e+01 7.697889999999999588e+01 6.075880000000000081e+01
7.339771799999999757e+01 1.698884887359999851e+01 7.697889999999999588e+01 6.075869999999999749e+01
7.340648400000000606e+01 1.698887809680000061e+01 7.697880000000000678e+01 6.075880000000000081e+01
7.341525000000000034e+01 1.698887809680000061e+01 7.697880000000000678e+01 6.075869999999999749e+01
7.342401599999999462e+01 1.698893654319999769e+01 7.698369999999999891e+01 6.075589999999999691e+01
7.343278200000000311e+01 1.698893654319999769e+01 7.698329999999999984e+01 6.075580000000000069e+01
7.344154799999999739e+01 1.698893654319999769e+01 7.698290000000000077e+01 6.075639999999999930e+01
7.345031399999999167e+01 1.698893654319999769e+01 7.698300000000000409e+01 6.075670000000000215e+01
7.345908000000000015e+01 1.698896576639999978e+01 7.698300000000000409e+01 6.075710000000000122e+01
7.346784600000000864e+01 1.698896576639999978e+01 7.698319999999999652e+01 6.075719999999999743e+01
7.347661200000000292e+01 1.698899498959999832e+01 7.698329999999999984e+01 6.075750000000000028e+01
7.348537799999999720e+01 1.698899498959999832e+01 7.698340000000000316e+01 6.075759999999999650e+01
7.349414400000000569e+01 1.698899498959999832e+01 7.698350000000000648e+01 6.075780000000000314e+01
7.350290999999999997e+01 1.698902421280000041e+01 7.698359999999999559e+01 6.075780000000000314e+01
7.351167599999999425e+01 1.698902421280000041e+01 7.698369999999999891e+01 6.075800000000000267e+01
7.352044200000000274e+01 1.698905343599999895e+01 7.698369999999999891e+01 6.075800000000000267e+01
7.352920799999999701e+01 1.698905343599999895e+01 7.698369999999999891e+01 6.075809999999999889e+01
7.353797399999999129e+01 1.698905343599999895e+01 7.698380000000000223e+01 6.075809999999999889e+01
7.354673999999999978e+01 1.698908265919999749e+01 7.698380000000000223e+01 6.075820000000000221e+01
7.355550599999999406e+01 1.698908265919999749e+01 7.698380000000000223e+01 6.075809999999999889e+01
7.356427199999998834e+01 1.698911188239999959e+01 7.698380000000000223e+01 6.075820000000000221e+01
7.357303800000001104e+01 1.698911188239999959e+01 7.698380000000000223e+01 6.075820000000000221e+01
7.358180400000000532e+01 1.698911188239999959e+01 7.698380000000000223e+01 6.075829999999999842e+01
7.359056999999999960e+01 1.698914110560000168e+01 7.698380000000000223e+01 6.075820000000000221e+01
7.359933600000000808e+01 1.698914110560000168e+01 7.698380000000000223e+01 6.075829999999999842e+01
7.360810200000000236e+01 1.698917032879999667e+01 7.698380000000000223e+01 6.075820000000000221e+01
7.361686799999999664e+01 1.698917032879999667e+01 7.698369999999999891e+01 6.075829999999999842e+01
7.362563399999999092e+01 1.698917032879999667e+01 7.698369999999999891e+01 6.075829999999999842e+01
7.363439999999999941e+01 1.698919955199999876e+01 7.698369999999999891e+01 6.075829999999999842e+01
7.364316599999999369e+01 1.698922877520000085e+01 7.698829999999999529e+01 6.075569999999999737e+01
7.365193199999998797e+01 1.698922877520000085e+01 7.698789999999999623e+01 6.075569999999999737e+01
7.366069800000001067e+01 1.698925799839999939e+01 7.698749999999999716e+01 6.075619999999999976e+01
7.366946400000000494e+01 1.698925799839999939e+01 7.698760000000000048e+01 6.075650000000000261e+01
7.367822999999999922e+01 1.698925799839999939e+01 7.698760000000000048e+01 6.075679999999999836e+01
7.368699600000000771e+01 1.698928722159999793e+01 7.698779999999999291e+01 6.075710000000000122e+01
7.369576200000000199e+01 1.698928722159999793e+01 7.698789999999999623e+01 6.075730000000000075e+01
7.370452799999999627e+01 1.698931644480000003e+01 7.698810000000000286e+01 6.075750000000000028e+01
7.371329400000000476e+01 1.698931644480000003e+01 7.698820000000000618e+01 6.075750000000000028e+01
7.372205999999999904e+01 1.698931644480000003e+01 7.698829999999999529e+01 6.075769999999999982e+01
7.373082599999999331e+01 1.698934566799999857e+01 7.698829999999999529e+01 6.075769999999999982e+01
7.373959200000000180e+01 1.698934566799999857e+01 7.698829999999999529e+01 6.075780000000000314e+01
7.374835799999999608e+01 1.698937489120000066e+01 7.698839999999999861e+01 6.075780000000000314e+01
7.375712400000000457e+01 1.698937489120000066e+01 7.698839999999999861e+01 6.075789999999999935e+01
7.376588999999999885e+01 1.698937489120000066e+01 7.698839999999999861e+01 6.075789999999999935e+01
7.377465600000000734e+01 1.698940411439999920e+01 7.698839999999999861e+01 6.075800000000000267e+01
7.378342200000000162e+01 1.698940411439999920e+01 7.698839999999999861e+01 6.075789999999999935e+01
7.379218799999999590e+01 1.698943333759999774e+01 7.698839999999999861e+01 6.075800000000000267e+01
7.380095400000000438e+01 1.698943333759999774e+01 7.698839999999999861e+01 6.075800000000000267e+01
7.380971999999999866e+01 1.698943333759999774e+01 7.698839999999999861e+01 6.075809999999999889e+01
7.381848599999999294e+01 1.698946256079999984e+01 7.698839999999999861e+01 6.075800000000000267e+01
7.382725200000000143e+01 1.698946256079999984e+01 7.698839999999999861e+01 6.075809999999999889e+01
7.383601799999999571e+01 1.698949178400000193e+01 7.698839999999999861e+01 6.075800000000000267e+01
7.384478399999998999e+01 1.698949178400000193e+01 7.698829999999999529e+01 6.075809999999999889e+01
7.385355000000001269e+01 1.698949178400000193e+01 7.698829999999999529e+01 6.075809999999999889e+01
7.386231600000000697e+01 1.698955023039999901e+01 7.699160000000000537e+01 6.075600000000000023e+01
7.387108200000000124e+01 1.698955023039999901e+01 7.699120000000000630e+01 6.075580000000000069e+01
7.387984800000000973e+01 1.698955023039999901e+01 7.699070000000000391e+01 6.075630000000000308e+01
7.388861400000000401e+01 1.698955023039999901e+01 7.699079999999999302e+01 6.075650000000000261e+01
7.389737999999999829e+01 1.698957945360000110e+01 7.699079999999999302e+01 6.075690000000000168e+01
7.390614599999999257e+01 1.698957945360000110e+01 7.699089999999999634e+01 6.075710000000000122e+01
7.391491200000000106e+01 1.698960867679999609e+01 7.699099999999999966e+01 6.075730000000000075e+01
7.392367799999999534e+01 1.698960867679999609e+01 7.699110000000000298e+01 6.075739999999999696e+01
7.393244399999998961e+01 1.698960867679999609e+01 7.699120000000000630e+01 6.075759999999999650e+01
7.394120999999999810e+01 1.698963789999999818e+01 7.699129999999999541e+01 6.075759999999999650e+01
7.394997600000000659e+01 1.698963789999999818e+01 7.699129999999999541e+01 6.075780000000000314e+01
7.395874200000000087e+01 1.698966712320000028e+01 7.699139999999999873e+01 6.075780000000000314e+01
7.396750800000000936e+01 1.698966712320000028e+01 7.699139999999999873e+01 6.075789999999999935e+01
7.397627400000000364e+01 1.698969634639999882e+01 7.699139999999999873e+01 6.075789999999999935e+01
7.398503999999999792e+01 1.698969634639999882e+01 7.699139999999999873e+01 6.075800000000000267e+01
7.399380600000000641e+01 1.698969634639999882e+01 7.699139999999999873e+01 6.075789999999999935e+01
7.400257200000000068e+01 1.698972556959999736e+01 7.699139999999999873e+01 6.075800000000000267e+01
7.401133799999999496e+01 1.698972556959999736e+01 7.699139999999999873e+01 6.075800000000000267e+01
7.402010400000000345e+01 1.698972556959999736e+01 7.699139999999999873e+01 6.075809999999999889e+01
7.402886999999999773e+01 1.698975479279999945e+01 7.699139999999999873e+01 6.075800000000000267e+01
7.403763599999999201e+01 1.698975479279999945e+01 7.699139999999999873e+01 6.075809999999999889e+01
7.404640199999998629e+01 1.698978401599999799e+01 7.699139999999999873e+01 6.075800000000000267e+01
7.405516800000000899e+01 1.698978401599999799e+01 7.699129999999999541e+01 6.075809999999999889e+01
7.406393400000000327e+01 1.698978401599999799e+01 7.699129999999999541e+01 6.075800000000000267e+01
7.407269999999999754e+01 1.698981323920000008e+01 7.699129999999999541e+01 6.075809999999999889e+01
7.408146600000000603e+01 1.698984246239999862e+01 7.699290000000000589e+01 6.075339999999999918e+01
7.409023200000000031e+01 1.698984246239999862e+01 7.699250000000000682e+01 6.075350000000000250e+01
7.409899799999999459e+01 1.698987168559999716e+01 7.699200000000000443e+01 6.075419999999999732e+01
7.410776400000000308e+01 1.698987168559999716e+01 7.699200000000000443e+01 6.075469999999999970e+01
7.411652999999999736e+01 1.698987168559999716e+01 7.699190000000000111e+01 6.075509999999999877e+01
7.412529599999999164e+01 1.698990090879999926e+01 7.699200000000000443e+01 6.075540000000000163e+01
7.413406200000000013e+01 1.698990090879999926e+01 7.699200000000000443e+01 6.075560000000000116e+01
7.414282800000000861e+01 1.698993013200000135e+01 7.699209999999999354e+01 6.075589999999999691e+01
7.415159400000000289e+01 1.698993013200000135e+01 7.699219999999999686e+01 6.075589999999999691e+01
7.416036000000001138e+01 1.698995935519999634e+01 7.699219999999999686e+01 6.075610000000000355e+01
7.416912600000000566e+01 1.698995935519999634e+01 7.699219999999999686e+01 6.075610000000000355e+01
7.417789199999999994e+01 1.698995935519999634e+01 7.699230000000000018e+01 6.075630000000000308e+01
7.418665799999999422e+01 1.698998857839999843e+01 7.699230000000000018e+01 6.075630000000000308e+01
7.419542400000000271e+01 1.698998857839999843e+01 7.699230000000000018e+01 6.075639999999999930e+01
7.420418999999999699e+01 1.699001780160000052e+01 7.699230000000000018e+01 6.075639999999999930e+01
7.421295599999999126e+01 1.699001780160000052e+01 7.699230000000000018e+01 6.075650000000000261e+01
7.422172199999999975e+01 1.699001780160000052e+01 7.699230000000000018e+01 6.075639999999999930e+01
7.423048799999999403e+01 1.699004702479999906e+01 7.699230000000000018e+01 6.075650000000000261e+01
7.423925399999998831e+01 1.699004702479999906e+01 7.699230000000000018e+01 6.075650000000000261e+01
7.424802000000001101e+01 1.699007624799999761e+01 7.699230000000000018e+01 6.075659999999999883e+01
7.425678600000000529e+01 1.699007624799999761e+01 7.699219999999999686e+01 6.075650000000000261e+01
7.426555199999999957e+01 1.699007624799999761e+01 7.699219999999999686e+01 6.075659999999999883e+01
7.427431800000000806e+01 1.699010547119999970e+01 7.699219999999999686e+01 6.075659999999999883e+01
7.428308400000000233e+01 1.699010547119999970e+01 7.699219999999999686e+01 6.075659999999999883e+01
7.429184999999999661e+01 1.699010547119999970e+01 7.699219999999999686e+01 6.075659999999999883e+01
7.430061600000000510e+01 1.699001780160000052e+01 7.699410000000000309e+01 6.075999999999999801e+01
7.430938199999999938e+01 1.699001780160000052e+01 7.699370000000000402e+01 6.076899999999999835e+01
7.431814799999999366e+01 1.699001780160000052e+01 7.699320000000000164e+01 6.077649999999999864e+01
7.432691399999998794e+01 1.699001780160000052e+01 7.699309999999999832e+01 6.078070000000000306e+01
7.433568000000001064e+01 1.699004702479999906e+01 7.699309999999999832e+01 6.078430000000000177e+01
7.434444600000000491e+01 1.699004702479999906e+01 7.699320000000000164e+01 6.078649999999999665e+01
7.435321199999999919e+01 1.699007624799999761e+01 7.699320000000000164e+01 6.078840000000000288e+01
7.436197800000000768e+01 1.699007624799999761e+01 7.699330000000000496e+01 6.078970000000000340e+01
7.437074400000000196e+01 1.699010547119999970e+01 7.699330000000000496e+01 6.079079999999999728e+01
7.437950999999999624e+01 1.699010547119999970e+01 7.699339999999999407e+01 6.079160000000000252e+01
7.438827600000000473e+01 1.699010547119999970e+01 7.699339999999999407e+01 6.079220000000000113e+01
7.439704199999999901e+01 1.699013469439999824e+01 7.699339999999999407e+01 6.079279999999999973e+01
7.440580799999999329e+01 1.699013469439999824e+01 7.699339999999999407e+01 6.079319999999999879e+01
7.441457400000000177e+01 1.699013469439999824e+01 7.699339999999999407e+01 6.079350000000000165e+01
7.442333999999999605e+01 1.699016391760000033e+01 7.699339999999999407e+01 6.079379999999999740e+01
7.443210599999999033e+01 1.699016391760000033e+01 7.699339999999999407e+01 6.079399999999999693e+01
7.444087200000001303e+01 1.699019314079999887e+01 7.699339999999999407e+01 6.079419999999999646e+01
7.444963800000000731e+01 1.699019314079999887e+01 7.699339999999999407e+01 6.079440000000000310e+01
7.445840400000000159e+01 1.699019314079999887e+01 7.699339999999999407e+01 6.079449999999999932e+01
7.446716999999999587e+01 1.699022236399999741e+01 7.699339999999999407e+01 6.079460000000000264e+01
7.447593600000000436e+01 1.699022236399999741e+01 7.699330000000000496e+01 6.079469999999999885e+01
7.448470199999999863e+01 1.699025158719999951e+01 7.699330000000000496e+01 6.079480000000000217e+01
7.449346799999999291e+01 1.699025158719999951e+01 7.699330000000000496e+01 6.079480000000000217e+01
7.450223400000000140e+01 1.699025158719999951e+01 7.699330000000000496e+01 6.079500000000000171e+01
7.451099999999999568e+01 1.699028081040000160e+01 7.699330000000000496e+01 6.079489999999999839e+01
7.451976599999998996e+01 1.699031003359999659e+01 7.699500000000000455e+01 6.078309999999999746e+01
7.452853200000001266e+01 1.699031003359999659e+01 7.699460000000000548e+01 6.078280000000000172e+01
7.453729800000000694e+01 1.699033925679999868e+01 7.699410000000000309e+01 6.078289999999999793e+01
7.454606400000000122e+01 1.699033925679999868e+01 7.699410000000000309e+01 6.078300000000000125e+01
7.455483000000000970e+01 1.699036848000000077e+01 7.699399999999999977e+01 6.078320000000000078e+01
7.456359600000000398e+01 1.699036848000000077e+01 7.699410000000000309e+01 6.078340000000000032e+01
7.457236199999999826e+01 1.699036848000000077e+01 7.699410000000000309e+01 6.078359999999999985e+01
7.458112799999999254e+01 1.699039770319999931e+01 7.699420000000000641e+01 6.078370000000000317e+01
7.458989400000000103e+01 1.699039770319999931e+01 7.699420000000000641e+01 6.078379999999999939e+01
7.459865999999999531e+01 1.699042692639999785e+01 7.699429999999999552e+01 6.078390000000000271e+01
7.460742599999998959e+01 1.699042692639999785e+01 7.699429999999999552e+01 6.078399999999999892e+01
7.461619199999999807e+01 1.699042692639999785e+01 7.699429999999999552e+01 6.078399999999999892e+01
7.462495799999999235e+01 1.699045614959999995e+01 7.699429999999999552e+01 6.078410000000000224e+01
7.463372400000000084e+01 1.699045614959999995e+01 7.699439999999999884e+01 6.078410000000000224e+01
7.464249000000000933e+01 1.699048537279999849e+01 7.699429999999999552e+01 6.078419999999999845e+01
7.465125600000000361e+01 1.699048537279999849e+01 7.699439999999999884e+01 6.078410000000000224e+01
7.466002199999999789e+01 1.699048537279999849e+01 7.699429999999999552e+01 6.078419999999999845e+01
7.466878800000000638e+01 1.699051459599999703e+01 7.699429999999999552e+01 6.078419999999999845e+01
7.467755400000000066e+01 1.699051459599999703e+01 7.699429999999999552e+01 6.078430000000000177e+01
7.468631999999999493e+01 1.699051459599999703e+01 7.699429999999999552e+01 6.078419999999999845e+01
7.469508600000000342e+01 1.699054381919999912e+01 7.699429999999999552e+01 6.078430000000000177e+01
7.470385199999999770e+01 1.699054381919999912e+01 7.699429999999999552e+01 6.078430000000000177e+01
7.471261799999999198e+01 1.699057304239999766e+01 7.699429999999999552e+01 6.078430000000000177e+01
7.472138399999998626e+01 1.699057304239999766e+01 7.699420000000000641e+01 6.078430000000000177e+01
7.473015000000000896e+01 1.699057304239999766e+01 7.699420000000000641e+01 6.078439999999999799e+01
7.473891600000000324e+01 1.699060226559999975e+01 7.699609999999999843e+01 6.077870000000000061e+01
7.474768199999999752e+01 1.699063148879999829e+01 7.699580000000000268e+01 6.077890000000000015e+01
7.475644800000000600e+01 1.699063148879999829e+01 7.699530000000000030e+01 6.077890000000000015e+01
7.476521400000000028e+01 1.699063148879999829e+01 7.699530000000000030e+01 6.077909999999999968e+01
7.477397999999999456e+01 1.699066071200000039e+01 7.699519999999999698e+01 6.077909999999999968e+01
7.478274600000000305e+01 1.699066071200000039e+01 7.699530000000000030e+01 6.077929999999999922e+01
7.479151199999999733e+01 1.699068993519999893e+01 7.699530000000000030e+01 6.077929999999999922e+01
7.480027799999999161e+01 1.699068993519999893e+01 7.699540000000000362e+01 6.077940000000000254e+01
7.480904400000000010e+01 1.699068993519999893e+01 7.699550000000000693e+01 6.077940000000000254e+01
7.481780999999999437e+01 1.699071915840000102e+01 7.699550000000000693e+01 6.077949999999999875e+01
7.482657600000000286e+01 1.699071915840000102e+01 7.699550000000000693e+01 6.077949999999999875e+01
7.483534200000001135e+01 1.699074838159999956e+01 7.699550000000000693e+01 6.077960000000000207e+01
7.484410800000000563e+01 1.699074838159999956e+01 7.699550000000000693e+01 6.077960000000000207e+01
7.485287399999999991e+01 1.699074838159999956e+01 7.699559999999999604e+01 6.077969999999999828e+01
7.486163999999999419e+01 1.699077760479999810e+01 7.699559999999999604e+01 6.077960000000000207e+01
7.487040600000000268e+01 1.699077760479999810e+01 7.699550000000000693e+01 6.077969999999999828e+01
7.487917199999999696e+01 1.699080682800000019e+01 7.699559999999999604e+01 6.077960000000000207e+01
7.488793799999999123e+01 1.699080682800000019e+01 7.699550000000000693e+01 6.077969999999999828e+01
7.489670399999999972e+01 1.699080682800000019e+01 7.699550000000000693e+01 6.077969999999999828e+01
7.490546999999999400e+01 1.699083605119999874e+01 7.699550000000000693e+01 6.077969999999999828e+01
7.491423599999998828e+01 1.699083605119999874e+01 7.699550000000000693e+01 6.077969999999999828e+01
7.492300200000001098e+01 1.699083605119999874e+01 7.699550000000000693e+01 6.077969999999999828e+01
7.493176800000000526e+01 1.699086527439999728e+01 7.699550000000000693e+01 6.077969999999999828e+01
7.494053399999999954e+01 1.699086527439999728e+01 7.699540000000000362e+01 6.077980000000000160e+01
7.494930000000000803e+01 1.699089449759999937e+01 7.699540000000000362e+01 6.077969999999999828e+01


==> anc/Fig8/PF_ca95_Ca0.20_stats.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.382999999999999743e-03 4.494002142399999844e-02 9.501040000000000418e+01 9.495239999999999725e+01
8.765999999999999487e-03 8.987069142399999044e-02 9.502639999999999532e+01 9.508110000000000639e+01
1.314900000000000097e-02 1.379910737039999891e-01 9.499200000000000443e+01 9.516920000000000357e+01
1.753199999999999897e-02 1.833408043920000119e-01 9.495810000000000173e+01 9.506640000000000157e+01
2.191500000000000045e-02 2.278646874480000084e-01 9.493030000000000257e+01 9.495250000000000057e+01
2.629800000000000193e-02 2.702587836879999927e-01 9.503679999999999950e+01 9.491670000000000584e+01
3.068099999999999994e-02 3.118553787999999716e-01 9.515579999999999927e+01 9.488559999999999661e+01
3.506399999999999795e-02 3.521395599999999626e-01 9.515160000000000196e+01 9.480169999999999675e+01
3.944699999999999596e-02 3.919094128799999743e-01 9.515940000000000509e+01 9.471370000000000289e+01
4.383000000000000090e-02 4.308931616799999698e-01 9.517910000000000537e+01 9.464019999999999300e+01
4.821299999999999891e-02 4.696022123999999964e-01 9.527429999999999666e+01 9.464490000000000691e+01
5.259600000000000386e-02 5.078699927999998920e-01 9.535710000000000264e+01 9.474099999999999966e+01
5.697899999999999493e-02 5.460501035999999475e-01 9.539509999999999934e+01 9.482550000000000523e+01
6.136199999999999988e-02 5.839321377599999696e-01 9.528979999999999961e+01 9.492430000000000234e+01
6.574499999999999789e-02 6.215102506399999838e-01 9.518859999999999388e+01 9.503709999999999525e+01
7.012799999999999589e-02 6.586733940800000298e-01 9.510660000000000025e+01 9.499979999999999336e+01
7.451100000000000778e-02 6.953426654400000073e-01 9.502429999999999666e+01 9.492369999999999663e+01
7.889399999999999191e-02 7.315034531199999801e-01 9.499930000000000518e+01 9.484229999999999450e+01
8.327700000000000380e-02 7.672726499199999939e-01 9.505639999999999645e+01 9.479760000000000275e+01
8.766000000000000181e-02 8.026736343999999468e-01 9.513360000000000127e+01 9.478109999999999502e+01
9.204299999999999982e-02 8.377911538399999136e-01 9.518420000000000414e+01 9.478919999999999391e+01
9.642599999999999782e-02 8.726631983999999509e-01 9.516330000000000666e+01 9.469880000000000564e+01
1.008089999999999958e-01 9.073482144800000260e-01 9.514520000000000266e+01 9.460890000000000555e+01
1.051920000000000077e-01 9.418958815199999224e-01 9.521099999999999852e+01 9.455200000000000671e+01
1.095750000000000057e-01 9.763441896799999187e-01 9.529859999999999332e+01 9.463200000000000500e+01
1.139579999999999899e-01 1.011958503520000052e+00 9.512139999999999418e+01 9.489379999999999882e+01
1.183410000000000017e-01 1.046231472479999924e+00 9.516030000000000655e+01 9.482099999999999795e+01
1.227239999999999998e-01 1.079975501519999881e+00 9.523529999999999518e+01 9.486299999999999955e+01
1.271069999999999978e-01 1.113424376240000013e+00 9.530800000000000693e+01 9.490510000000000446e+01
1.314899999999999958e-01 1.146677455519999889e+00 9.534279999999999688e+01 9.488379999999999370e+01
1.358729999999999938e-01 1.179690904559999920e+00 9.530599999999999739e+01 9.477970000000000539e+01
1.402559999999999918e-01 1.212640062560000009e+00 9.528740000000000521e+01 9.465909999999999513e+01
1.446390000000000176e-01 1.245399269760000038e+00 9.533540000000000703e+01 9.457750000000000057e+01
1.490220000000000156e-01 1.278196467120000124e+00 9.541419999999999391e+01 9.458809999999999718e+01
1.534050000000000136e-01 1.310859237759999907e+00 9.548980000000000246e+01 9.460320000000000107e+01
1.577879999999999838e-01 1.343717803839999947e+00 9.549060000000000059e+01 9.460519999999999641e+01
1.621709999999999818e-01 1.376304594159999839e+00 9.537909999999999400e+01 9.461050000000000182e+01
1.665540000000000076e-01 1.408838782719999960e+00 9.528740000000000521e+01 9.470019999999999527e+01
1.709370000000000056e-01 1.441139185679999990e+00 9.520730000000000359e+01 9.472119999999999607e+01
1.753200000000000036e-01 1.473214569999999890e+00 9.511589999999999634e+01 9.470980000000000132e+01
1.797030000000000016e-01 1.504860373279999886e+00 9.508820000000000050e+01 9.468399999999999750e+01
1.840859999999999996e-01 1.536351293599999890e+00 9.512460000000000093e+01 9.466840000000000543e+01
1.884689999999999976e-01 1.567482768559999906e+00 9.513870000000000005e+01 9.466469999999999629e+01
1.928519999999999956e-01 1.598526573920000082e+00 9.518189999999999884e+01 9.468919999999999959e+01
1.972349999999999937e-01 1.629281069599999743e+00 9.519639999999999702e+01 9.471150000000000091e+01
2.016179999999999917e-01 1.660009264399999962e+00 9.519950000000000045e+01 9.469159999999999400e+01
2.060009999999999897e-01 1.690512440559999829e+00 9.519499999999999318e+01 9.460190000000000055e+01
2.103840000000000154e-01 1.721047762240000001e+00 9.525029999999999575e+01 9.449729999999999563e+01
2.147670000000000134e-01 1.751422356319999984e+00 9.524790000000000134e+01 9.449360000000000070e+01
2.191500000000000115e-01 1.781884620000000030e+00 9.531749999999999545e+01 9.449410000000000309e+01
2.235329999999999817e-01 1.814185022959999838e+00 9.532219999999999516e+01 9.450100000000000477e+01
2.279159999999999797e-01 1.844381355520000154e+00 9.537149999999999750e+01 9.447270000000000323e+01
2.322990000000000055e-01 1.874221165040000026e+00 9.535529999999999973e+01 9.442140000000000555e+01
2.366820000000000035e-01 1.903955771039999689e+00 9.532110000000000127e+01 9.435160000000000480e+01
2.410650000000000015e-01 1.933573484239999640e+00 9.527750000000000341e+01 9.429630000000000223e+01
2.454479999999999995e-01 1.963121061759999675e+00 9.527429999999999666e+01 9.424500000000000455e+01
2.498309999999999975e-01 1.992633571440000084e+00 9.531459999999999866e+01 9.432899999999999352e+01
2.542139999999999955e-01 2.022116857919999955e+00 9.533209999999999695e+01 9.442249999999999943e+01
2.585969999999999658e-01 2.051629367599999920e+00 9.534350000000000591e+01 9.451130000000000564e+01
2.629799999999999915e-01 2.081138954959999676e+00 9.531730000000000302e+01 9.457769999999999300e+01
2.673630000000000173e-01 2.110528727199999732e+00 9.523980000000000246e+01 9.465460000000000207e+01
2.717459999999999876e-01 2.139775305760000190e+00 9.515500000000000114e+01 9.472750000000000625e+01
2.761290000000000133e-01 2.168954670959999831e+00 9.515139999999999532e+01 9.465940000000000509e+01
2.805119999999999836e-01 2.197973308559999950e+00 9.514870000000000516e+01 9.460190000000000055e+01
2.848950000000000093e-01 2.226778616799999888e+00 9.513049999999999784e+01 9.454879999999999995e+01
2.892780000000000351e-01 2.255326760880000059e+00 9.514700000000000557e+01 9.449089999999999634e+01
2.936610000000000054e-01 2.283717099680000029e+00 9.525669999999999504e+01 9.451290000000000191e+01
2.980440000000000311e-01 2.311902876080000002e+00 9.536220000000000141e+01 9.453130000000000166e+01
3.024270000000000014e-01 2.339977604319999571e+00 9.546859999999999502e+01 9.455129999999999768e+01
3.068100000000000271e-01 2.367888682639999853e+00 9.549909999999999854e+01 9.452030000000000598e+01
3.111929999999999974e-01 2.395741314559999946e+00 9.548900000000000432e+01 9.449339999999999407e+01
3.155759999999999676e-01 2.423474131359999895e+00 9.546179999999999666e+01 9.445889999999999986e+01
3.199589999999999934e-01 2.451195258879999894e+00 9.544129999999999825e+01 9.442040000000000077e+01
3.243419999999999637e-01 2.478837483760000016e+00 9.550520000000000209e+01 9.448940000000000339e+01
3.287249999999999894e-01 2.506514776479999984e+00 9.553449999999999420e+01 9.457810000000000628e+01
3.331080000000000152e-01 2.534285583439999989e+00 9.527389999999999759e+01 9.460689999999999600e+01
3.374909999999999854e-01 2.561279053279999829e+00 9.520640000000000214e+01 9.460790000000000077e+01
3.418740000000000112e-01 2.588345581120000016e+00 9.517149999999999466e+01 9.458799999999999386e+01
3.462569999999999815e-01 2.615169556399999706e+00 9.514140000000000441e+01 9.454800000000000182e+01
3.506400000000000072e-01 2.642098735199999826e+00 9.516509999999999536e+01 9.453340000000000032e+01
3.550230000000000330e-01 2.668843807839999638e+00 9.520560000000000400e+01 9.445629999999999882e+01
3.594060000000000032e-01 2.695702850960000063e+00 9.529030000000000200e+01 9.441230000000000189e+01
3.637890000000000290e-01 2.722427467359999742e+00 9.536929999999999552e+01 9.443670000000000186e+01
3.681719999999999993e-01 2.749289432799999933e+00 9.538009999999999877e+01 9.445720000000000027e+01
3.725550000000000250e-01 2.776072495599999801e+00 9.534709999999999752e+01 9.452660000000000196e+01
3.769379999999999953e-01 2.803071810080000059e+00 9.533050000000000068e+01 9.459869999999999379e+01
3.813209999999999655e-01 2.829860717519999902e+00 9.526229999999999620e+01 9.467659999999999343e+01
3.857039999999999913e-01 2.856553188399999943e+00 9.519559999999999889e+01 9.475459999999999638e+01
3.900869999999999616e-01 2.882921281759999843e+00 9.512420000000000186e+01 9.474120000000000630e+01
3.944699999999999873e-01 2.909192938559999497e+00 9.512460000000000093e+01 9.469960000000000377e+01
3.988530000000000131e-01 2.935178207999999955e+00 9.514740000000000464e+01 9.466570000000000107e+01
4.032359999999999833e-01 2.961099186399999805e+00 9.519280000000000541e+01 9.462030000000000030e+01
4.076190000000000091e-01 2.986786379199999786e+00 9.523430000000000462e+01 9.462380000000000280e+01
4.120019999999999794e-01 3.012473571999999766e+00 9.529980000000000473e+01 9.464409999999999457e+01
4.163850000000000051e-01 3.037926979199999877e+00 9.529590000000000316e+01 9.467000000000000171e+01
4.207680000000000309e-01 3.063380386399999988e+00 9.529559999999999320e+01 9.466459999999999297e+01
4.251510000000000011e-01 3.088687677599999848e+00 9.527719999999999345e+01 9.458660000000000423e+01
4.295340000000000269e-01 3.114053415199999897e+00 9.527889999999999304e+01 9.450709999999999411e+01
4.339169999999999972e-01 3.139243813599999822e+00 9.528679999999999950e+01 9.445130000000000337e+01
4.383000000000000229e-01 3.164551104799999681e+00 9.536180000000000234e+01 9.439270000000000493e+01
4.426830000000000487e-01 3.192546930399999816e+00 9.550159999999999627e+01 9.436520000000000152e+01
4.470659999999999634e-01 3.217649659199999679e+00 9.555769999999999698e+01 9.436509999999999820e+01
4.514489999999999892e-01 3.242693941599999796e+00 9.557779999999999632e+01 9.439190000000000680e+01
4.558319999999999594e-01 3.267533661599999917e+00 9.559050000000000580e+01 9.440089999999999293e+01
4.602149999999999852e-01 3.292373381599999593e+00 9.560500000000000398e+01 9.435809999999999320e+01
4.645980000000000110e-01 3.317008539199999717e+00 9.559810000000000230e+01 9.429699999999999704e+01
4.689809999999999812e-01 3.341731366399999903e+00 9.559489999999999554e+01 9.426370000000000005e+01
4.733640000000000070e-01 3.366278854399999965e+00 9.560049999999999670e+01 9.424550000000000693e+01
4.777469999999999772e-01 3.390914011999999644e+00 9.564390000000000214e+01 9.429370000000000118e+01
4.821300000000000030e-01 3.415461500000000150e+00 9.568489999999999895e+01 9.439050000000000296e+01
4.865130000000000288e-01 3.440067434399999957e+00 9.572020000000000550e+01 9.447899999999999920e+01
4.908959999999999990e-01 3.464644145599999892e+00 9.571790000000000020e+01 9.456319999999999482e+01
4.952790000000000248e-01 3.489308526399999444e+00 9.570770000000000266e+01 9.462139999999999418e+01
4.996619999999999950e-01 3.513797567999999760e+00 9.563949999999999818e+01 9.463479999999999848e+01
5.040450000000000763e-01 3.538257386399999760e+00 9.557739999999999725e+01 9.465139999999999532e+01
5.084279999999999911e-01 3.562600311999999825e+00 9.551420000000000243e+01 9.462250000000000227e+01
5.128110000000000168e-01 3.586943237599999890e+00 9.545489999999999498e+01 9.456829999999999359e+01
5.171939999999999316e-01 3.611052377599999641e+00 9.538370000000000459e+01 9.451670000000000016e+01
5.215769999999999573e-01 3.635073847999999774e+00 9.535999999999999943e+01 9.444519999999999982e+01
5.259599999999999831e-01 3.658861532800000038e+00 9.539319999999999311e+01 9.436579999999999302e+01
5.303430000000000089e-01 3.682590771199999669e+00 9.545359999999999445e+01 9.431889999999999930e+01
5.347260000000000346e-01 3.706144670399999619e+00 9.551220000000000709e+01 9.433249999999999602e+01
5.391089999999999494e-01 3.729640123199999380e+00 9.558820000000000050e+01 9.434329999999999927e+01
5.434919999999999751e-01 3.753018683200000094e+00 9.562430000000000518e+01 9.435479999999999734e+01
5.478750000000000009e-01 3.776338796800000175e+00 9.562569999999999482e+01 9.432340000000000657e+01
5.522580000000000267e-01 3.800097258400000122e+00 9.551290000000000191e+01 9.421609999999999729e+01
5.566410000000000524e-01 3.823388148799999886e+00 9.539249999999999829e+01 9.421599999999999397e+01
5.610239999999999672e-01 3.846766708799999712e+00 9.529500000000000171e+01 9.424519999999999698e+01
5.654069999999999929e-01 3.869853036799999479e+00 9.524670000000000414e+01 9.427339999999999520e+01
5.697900000000000187e-01 3.892939364799999691e+00 9.525000000000000000e+01 9.426839999999999975e+01
5.741730000000000445e-01 3.915850353599999778e+00 9.528679999999999950e+01 9.422180000000000177e+01
5.785560000000000702e-01 3.938761342400000309e+00 9.533299999999999841e+01 9.416889999999999361e+01
5.829389999999999850e-01 3.961496992000000272e+00 9.537579999999999814e+01 9.414539999999999509e+01
5.873220000000000107e-01 3.984261864799999664e+00 9.541370000000000573e+01 9.414249999999999829e+01
5.917050000000000365e-01 4.006880621600000580e+00 9.539140000000000441e+01 9.415040000000000475e+01
5.960880000000000623e-01 4.029557824800000354e+00 9.536069999999999425e+01 9.422480000000000189e+01
6.004710000000000880e-01 4.052118135199999749e+00 9.532819999999999538e+01 9.430870000000000175e+01
6.048540000000000028e-01 4.074736891999999777e+00 9.533220000000000027e+01 9.437640000000000384e+01
6.092370000000000285e-01 4.097297202400000060e+00 9.535139999999999816e+01 9.438649999999999807e+01
6.136200000000000543e-01 4.119915959200000088e+00 9.541989999999999839e+01 9.438880000000000337e+01
6.180029999999999690e-01 4.142388599999999421e+00 9.547360000000000468e+01 9.439459999999999695e+01
6.223859999999999948e-01 4.164832017600000214e+00 9.553489999999999327e+01 9.441589999999999350e+01
6.267689999999999095e-01 4.187129319199999422e+00 9.556850000000000023e+01 9.441939999999999600e+01
6.311519999999999353e-01 4.209397397600000090e+00 9.554590000000000316e+01 9.435479999999999734e+01
6.355349999999999611e-01 4.231548583200000380e+00 9.552809999999999491e+01 9.429099999999999682e+01
6.399179999999999868e-01 4.253728991999999209e+00 9.551860000000000639e+01 9.421779999999999688e+01
6.443010000000000126e-01 4.275821731199999753e+00 9.550990000000000180e+01 9.416910000000000025e+01
6.486839999999999273e-01 4.297914470400000297e+00 9.548569999999999425e+01 9.415399999999999636e+01
6.530669999999999531e-01 4.319773424000000084e+00 9.539490000000000691e+01 9.417170000000000130e+01
6.574499999999999789e-01 4.341603154399999553e+00 9.530679999999999552e+01 9.419169999999999732e+01
6.618330000000000046e-01 4.362936090399999856e+00 9.563420000000000698e+01 9.415279999999999916e+01
6.662160000000000304e-01 4.384532035199999456e+00 9.561039999999999850e+01 9.408480000000000132e+01
6.705989999999999451e-01 4.406127979999999944e+00 9.560360000000000014e+01 9.408469999999999800e+01
6.749819999999999709e-01 4.427577808799999737e+00 9.558199999999999363e+01 9.412359999999999616e+01
6.793649999999999967e-01 4.449056860799999846e+00 9.555800000000000693e+01 9.421939999999999316e+01
6.837480000000000224e-01 4.470477466400000210e+00 9.557259999999999422e+01 9.431149999999999523e+01
6.881310000000000482e-01 4.491956518399999432e+00 9.556419999999999959e+01 9.439650000000000318e+01
6.925139999999999629e-01 4.513318677600000051e+00 9.553489999999999327e+01 9.448050000000000637e+01
6.968969999999999887e-01 4.534622390400000036e+00 9.550990000000000180e+01 9.455039999999999623e+01
7.012800000000000145e-01 4.555779987200000214e+00 9.549250000000000682e+01 9.457829999999999870e+01
7.056630000000000402e-01 4.576908360800000075e+00 9.552169999999999561e+01 9.454699999999999704e+01
7.100460000000000660e-01 4.597919841599999558e+00 9.550079999999999814e+01 9.448980000000000246e+01
7.144289999999999807e-01 4.618931322399999928e+00 9.548390000000000555e+01 9.443550000000000466e+01
7.188120000000000065e-01 4.639825910399999920e+00 9.545780000000000598e+01 9.440380000000000393e+01
7.231950000000000323e-01 4.660778944799999657e+00 9.543940000000000623e+01 9.437890000000000157e+01
7.275780000000000580e-01 4.681615086399999903e+00 9.541930000000000689e+01 9.435899999999999466e+01
7.319610000000000838e-01 4.702392781599999516e+00 9.539820000000000277e+01 9.436350000000000193e+01
7.363439999999999985e-01 4.723024360800000210e+00 9.537619999999999720e+01 9.435339999999999350e+01
7.407270000000000243e-01 4.743626716799999699e+00 9.542379999999999995e+01 9.432970000000000255e+01
7.451100000000000501e-01 4.764053733599999951e+00 9.547849999999999682e+01 9.430719999999999459e+01
7.494930000000000758e-01 4.784451527199999887e+00 9.553239999999999554e+01 9.427030000000000598e+01
7.538759999999999906e-01 4.804761651199999761e+00 9.557689999999999486e+01 9.423579999999999757e+01
7.582589999999999053e-01 4.825042552000000207e+00 9.557120000000000459e+01 9.420310000000000628e+01
7.626419999999999311e-01 4.845206560000000273e+00 9.555249999999999488e+01 9.417600000000000193e+01
7.670249999999999568e-01 4.865399791199999768e+00 9.552309999999999945e+01 9.416160000000000707e+01
7.714079999999999826e-01 4.886528164799999630e+00 9.553010000000000446e+01 9.425109999999999388e+01
7.757910000000000084e-01 4.906429163999999510e+00 9.549190000000000111e+01 9.423170000000000357e+01
7.801739999999999231e-01 4.926417832800000340e+00 9.548059999999999548e+01 9.420680000000000121e+01
7.845569999999999489e-01 4.946260385599999587e+00 9.547780000000000200e+01 9.417829999999999302e+01
7.889399999999999746e-01 4.966161384800000356e+00 9.551269999999999527e+01 9.415009999999999479e+01
7.933230000000000004e-01 4.985974714399999286e+00 9.551949999999999363e+01 9.411899999999999977e+01
7.977060000000000262e-01 5.005846490399999738e+00 9.552190000000000225e+01 9.409579999999999700e+01
8.020889999999999409e-01 5.025630596799999239e+00 9.550749999999999318e+01 9.414310000000000400e+01
8.064719999999999667e-01 5.045502372799999691e+00 9.548539999999999850e+01 9.420569999999999311e+01
8.108549999999999924e-01 5.065286479200000080e+00 9.546439999999999770e+01 9.426879999999999882e+01
8.152380000000000182e-01 5.085187478399999961e+00 9.539260000000000161e+01 9.433280000000000598e+01
8.196210000000000440e-01 5.105059254399999524e+00 9.536950000000000216e+01 9.437050000000000693e+01
8.240039999999999587e-01 5.124960253599999405e+00 9.536620000000000630e+01 9.438150000000000261e+01
8.283869999999999845e-01 5.144744359999999794e+00 9.536430000000000007e+01 9.439140000000000441e+01
8.327700000000000102e-01 5.164499243199999867e+00 9.536759999999999593e+01 9.439990000000000236e+01
8.371530000000000360e-01 5.184078787199999816e+00 9.536199999999999477e+01 9.437839999999999918e+01
8.415360000000000618e-01 5.203570661599999703e+00 9.534690000000000509e+01 9.431350000000000477e+01
8.459189999999999765e-01 5.222857973599999148e+00 9.533950000000000102e+01 9.425459999999999638e+01
8.503020000000000023e-01 5.242116062400000054e+00 9.540359999999999729e+01 9.419670000000000698e+01
8.546850000000000280e-01 5.261228035199999375e+00 9.547360000000000468e+01 9.416880000000000450e+01
8.590680000000000538e-01 5.280281561599998952e+00 9.554760000000000275e+01 9.416570000000000107e+01
8.634510000000000796e-01 5.299188971999999609e+00 9.561719999999999686e+01 9.417199999999999704e+01
8.678339999999999943e-01 5.318096382400000266e+00 9.569070000000000675e+01 9.417860000000000298e+01
8.722170000000000201e-01 5.336857676800000228e+00 9.572079999999999700e+01 9.418359999999999843e+01
8.766000000000000458e-01 5.355589747999999872e+00 9.572450000000000614e+01 9.418699999999999761e+01
8.809830000000000716e-01 5.372919105599999412e+00 9.565770000000000550e+01 9.415049999999999386e+01
8.853660000000000974e-01 5.391651176799999945e+00 9.567740000000000578e+01 9.410420000000000584e+01
8.897490000000000121e-01 5.410324801599999844e+00 9.571569999999999823e+01 9.406369999999999720e+01
8.941319999999999268e-01 5.428939979999999998e+00 9.576300000000000523e+01 9.402410000000000423e+01
8.985149999999999526e-01 5.447555158399999264e+00 9.580920000000000414e+01 9.408710000000000662e+01
9.028979999999999784e-01 5.466141113599999102e+00 9.585639999999999361e+01 9.414939999999999998e+01
9.072810000000000041e-01 5.484756291999999256e+00 9.584850000000000136e+01 9.420749999999999602e+01
9.116639999999999189e-01 5.503342247199999093e+00 9.578910000000000480e+01 9.425740000000000407e+01
9.160469999999999446e-01 5.521986648799999564e+00 9.571150000000000091e+01 9.430100000000000193e+01
9.204299999999999704e-01 5.540631050399999147e+00 9.563389999999999702e+01 9.434120000000000061e+01
9.248129999999999962e-01 5.559246228799999301e+00 9.555570000000000164e+01 9.438249999999999318e+01
9.291960000000000219e-01 5.577802960799999710e+00 9.549209999999999354e+01 9.442690000000000339e+01
9.335789999999999367e-01 5.596242799999999740e+00 9.542470000000000141e+01 9.447230000000000416e+01
9.379619999999999624e-01 5.614565746399999391e+00 9.539669999999999561e+01 9.448279999999999745e+01
9.423449999999999882e-01 5.632771799999999551e+00 9.538120000000000687e+01 9.443160000000000309e+01
9.467280000000000140e-01 5.650890183999999650e+00 9.541740000000000066e+01 9.440260000000000673e+01
9.511110000000000397e-01 5.668891675199999369e+00 9.547150000000000603e+01 9.437109999999999843e+01
9.554939999999999545e-01 5.686834719999999344e+00 9.550700000000000500e+01 9.433820000000000050e+01
9.598769999999999802e-01 5.704660871999999827e+00 9.553390000000000271e+01 9.428499999999999659e+01
9.642600000000000060e-01 5.722428577599999677e+00 9.556329999999999814e+01 9.423659999999999570e+01
9.686430000000000318e-01 5.740108613599999465e+00 9.559350000000000591e+01 9.420799999999999841e+01
9.730260000000000575e-01 5.757730203199999508e+00 9.562770000000000437e+01 9.420080000000000098e+01
9.774089999999999723e-01 5.775293346399999805e+00 9.565109999999999957e+01 9.420990000000000464e+01
9.817919999999999980e-01 5.792798043200000357e+00 9.567839999999999634e+01 9.421949999999999648e+01
9.861750000000000238e-01 5.810244293599999388e+00 9.567690000000000339e+01 9.422429999999999950e+01
9.905580000000000496e-01 5.827164526399999822e+00 9.572079999999999700e+01 9.406300000000000239e+01
9.949410000000000753e-01 5.845253687199999604e+00 9.568880000000000052e+01 9.408750000000000568e+01
9.993239999999999901e-01 5.863109062399999516e+00 9.563410000000000366e+01 9.416450000000000387e+01
1.003707000000000127e+00 5.880818321599999621e+00 9.557340000000000657e+01 9.424379999999999313e+01
1.008090000000000153e+00 5.898439911199999663e+00 9.551489999999999725e+01 9.432510000000000616e+01
1.012472999999999956e+00 5.915915384799999899e+00 9.545059999999999434e+01 9.437030000000000030e+01
1.016855999999999982e+00 5.933332411999999501e+00 9.546169999999999334e+01 9.437619999999999720e+01
1.021239000000000008e+00 5.950574099999999866e+00 9.546110000000000184e+01 9.436690000000000111e+01
1.025622000000000034e+00 5.967815788000000232e+00 9.546899999999999409e+01 9.433979999999999677e+01
1.030004999999999837e+00 5.984882136799999586e+00 9.548130000000000450e+01 9.431180000000000518e+01
1.034387999999999863e+00 6.001948485599999827e+00 9.550079999999999814e+01 9.428140000000000498e+01
1.038770999999999889e+00 6.018868718400000262e+00 9.553329999999999700e+01 9.425050000000000239e+01
1.043153999999999915e+00 6.035788951199999808e+00 9.557399999999999807e+01 9.423730000000000473e+01
1.047536999999999940e+00 6.052592291199999863e+00 9.557869999999999777e+01 9.425100000000000477e+01
1.051919999999999966e+00 6.069395631199999031e+00 9.556180000000000518e+01 9.428189999999999316e+01
1.056302999999999992e+00 6.086082078399999595e+00 9.553889999999999816e+01 9.431000000000000227e+01
1.060686000000000018e+00 6.102768525599999272e+00 9.552419999999999334e+01 9.433440000000000225e+01
1.065069000000000043e+00 6.119367303199999775e+00 9.550499999999999545e+01 9.433969999999999345e+01
1.069452000000000069e+00 6.135966080799999389e+00 9.552460000000000662e+01 9.432259999999999422e+01
1.073834999999999873e+00 6.152506411999999258e+00 9.553759999999999764e+01 9.428189999999999316e+01
1.078217999999999899e+00 6.169046743200000016e+00 9.556000000000000227e+01 9.423269999999999413e+01
1.082600999999999924e+00 6.185528627999999252e+00 9.559789999999999566e+01 9.418429999999999325e+01
1.086983999999999950e+00 6.202010512799999375e+00 9.564319999999999311e+01 9.413389999999999702e+01
1.091366999999999976e+00 6.218463174400000071e+00 9.568399999999999750e+01 9.408429999999999893e+01
1.095750000000000002e+00 6.234945059199999307e+00 9.573220000000000596e+01 9.407590000000000430e+01
1.100133000000000028e+00 6.252537425599999921e+00 9.572650000000000148e+01 9.442189999999999372e+01
1.104516000000000053e+00 6.269369988799999405e+00 9.570159999999999911e+01 9.442650000000000432e+01
1.108899000000000079e+00 6.285997989599999336e+00 9.570329999999999870e+01 9.443569999999999709e+01
1.113282000000000105e+00 6.302479874399999460e+00 9.569889999999999475e+01 9.437699999999999534e+01
1.117665000000000131e+00 6.318903312799999838e+00 9.567140000000000555e+01 9.431250000000000000e+01
1.122047999999999934e+00 6.335209858399999838e+00 9.564849999999999852e+01 9.424830000000000041e+01
1.126430999999999960e+00 6.351457957600000093e+00 9.564740000000000464e+01 9.418649999999999523e+01
1.130813999999999986e+00 6.367559940799999652e+00 9.564050000000000296e+01 9.412529999999999575e+01
1.135197000000000012e+00 6.383661924000000099e+00 9.563630000000000564e+01 9.406589999999999918e+01
1.139580000000000037e+00 6.399647014399999279e+00 9.562770000000000437e+01 9.404240000000000066e+01
1.143963000000000063e+00 6.415602881599999918e+00 9.562560000000000571e+01 9.405289999999999395e+01
1.148346000000000089e+00 6.431441855999999291e+00 9.562449999999999761e+01 9.407129999999999370e+01
1.152729000000000115e+00 6.447280830400000440e+00 9.564109999999999445e+01 9.409430000000000405e+01
1.157112000000000140e+00 6.463002911999999434e+00 9.564019999999999300e+01 9.410689999999999600e+01
1.161495000000000166e+00 6.478724993600000204e+00 9.563760000000000616e+01 9.410349999999999682e+01
1.165877999999999970e+00 6.494359405600000024e+00 9.563609999999999900e+01 9.409359999999999502e+01
1.170260999999999996e+00 6.509993817599999844e+00 9.563739999999999952e+01 9.405230000000000246e+01
1.174644000000000021e+00 6.525540559999999601e+00 9.561750000000000682e+01 9.401390000000000668e+01
1.179027000000000047e+00 6.541116525599999676e+00 9.560859999999999559e+01 9.397639999999999816e+01
1.183410000000000073e+00 6.556604821599999688e+00 9.560540000000000305e+01 9.394729999999999848e+01
1.187793000000000099e+00 6.572122340800000018e+00 9.560500000000000398e+01 9.393899999999999295e+01
1.192176000000000125e+00 6.587581413599999713e+00 9.560020000000000095e+01 9.393189999999999884e+01
1.196559000000000150e+00 6.603040486399999409e+00 9.559810000000000230e+01 9.394089999999999918e+01
1.200942000000000176e+00 6.618470335999999676e+00 9.559659999999999513e+01 9.401239999999999952e+01
1.205325000000000202e+00 6.633900185599999055e+00 9.561140000000000327e+01 9.408230000000000359e+01
1.209708000000000006e+00 6.649826829599999378e+00 9.567610000000000525e+01 9.416580000000000439e+01
1.214091000000000031e+00 6.665373572000000024e+00 9.568550000000000466e+01 9.422020000000000550e+01
1.218474000000000057e+00 6.680832644799999720e+00 9.572950000000000159e+01 9.425860000000000127e+01
1.222857000000000083e+00 6.696233271199999670e+00 9.577020000000000266e+01 9.426919999999999789e+01
1.227240000000000109e+00 6.711546227999999559e+00 9.581340000000000146e+01 9.428379999999999939e+01
1.231623000000000134e+00 6.726829961600000019e+00 9.585389999999999588e+01 9.429410000000000025e+01
1.236005999999999938e+00 6.742026025599999528e+00 9.589770000000000039e+01 9.430750000000000455e+01
1.240388999999999964e+00 6.757192866399999609e+00 9.594100000000000250e+01 9.429219999999999402e+01
1.244771999999999990e+00 6.772330484000000261e+00 9.598109999999999786e+01 9.425639999999999930e+01
1.249154999999999793e+00 6.787409655199999392e+00 9.595589999999999975e+01 9.422799999999999443e+01
1.253537999999999819e+00 6.802430379999999666e+00 9.593770000000000664e+01 9.420300000000000296e+01
1.257920999999999845e+00 6.817451104799999939e+00 9.589839999999999520e+01 9.417449999999999477e+01
1.262303999999999871e+00 6.832442606399999896e+00 9.585500000000000398e+01 9.414770000000000039e+01
1.266686999999999896e+00 6.847375661599999219e+00 9.581380000000000052e+01 9.411750000000000682e+01
1.271069999999999922e+00 6.862337939999999747e+00 9.577859999999999729e+01 9.407999999999999829e+01
1.275452999999999948e+00 6.877241771999999642e+00 9.574299999999999500e+01 9.404989999999999384e+01
1.279835999999999974e+00 6.892087157599999792e+00 9.570680000000000121e+01 9.403010000000000446e+01
1.284218999999999999e+00 6.906844873599999879e+00 9.566910000000000025e+01 9.402849999999999397e+01
1.288602000000000025e+00 6.921573366399999649e+00 9.563689999999999714e+01 9.403969999999999629e+01
1.292984999999999829e+00 6.936214189600000246e+00 9.563970000000000482e+01 9.404800000000000182e+01
1.297367999999999855e+00 6.950796566400000209e+00 9.567100000000000648e+01 9.405819999999999936e+01
1.301750999999999880e+00 6.965349719999999856e+00 9.569870000000000232e+01 9.404569999999999652e+01
1.306133999999999906e+00 6.979844427199999757e+00 9.572150000000000603e+01 9.403180000000000405e+01
1.310516999999999932e+00 6.994280687999999913e+00 9.574030000000000484e+01 9.401200000000000045e+01
1.314899999999999958e+00 7.008687725599999752e+00 9.577009999999999934e+01 9.398139999999999361e+01
1.319282999999999983e+00 7.022831754399999404e+00 9.592239999999999611e+01 9.430089999999999861e+01
1.323666000000000009e+00 7.037121899199999753e+00 9.587789999999999679e+01 9.430530000000000257e+01
1.328049000000000035e+00 7.051675052799999399e+00 9.585949999999999704e+01 9.431810000000000116e+01
1.332432000000000061e+00 7.066023643999999493e+00 9.583029999999999404e+01 9.431650000000000489e+01
1.336814999999999864e+00 7.080518351199999394e+00 9.581149999999999523e+01 9.431850000000000023e+01
1.341197999999999890e+00 7.094866942399999488e+00 9.578560000000000230e+01 9.433249999999999602e+01
1.345580999999999916e+00 7.109332426399999072e+00 9.576560000000000628e+01 9.434380000000000166e+01
1.349963999999999942e+00 7.123564124799999675e+00 9.575929999999999609e+01 9.434839999999999804e+01
1.354346999999999968e+00 7.137883492799999452e+00 9.576179999999999382e+01 9.434699999999999420e+01
1.358729999999999993e+00 7.151998298399999676e+00 9.575679999999999836e+01 9.434820000000000562e+01
1.363113000000000019e+00 7.166200773599999962e+00 9.580190000000000339e+01 9.434239999999999782e+01
1.367496000000000045e+00 7.180227909600000125e+00 9.584590000000000032e+01 9.431740000000000634e+01
1.371879000000000071e+00 7.194313491999999144e+00 9.589509999999999934e+01 9.430400000000000205e+01
1.376262000000000096e+00 7.208223735199999815e+00 9.589050000000000296e+01 9.429900000000000659e+01
1.380645000000000122e+00 7.222250871199999978e+00 9.589100000000000534e+01 9.430960000000000321e+01
1.385027999999999926e+00 7.236073444799999699e+00 9.589289999999999736e+01 9.432250000000000512e+01
1.389410999999999952e+00 7.249983687999999482e+00 9.590600000000000591e+01 9.433029999999999404e+01
1.393793999999999977e+00 7.263777038399999775e+00 9.591370000000000573e+01 9.431520000000000437e+01
1.398177000000000003e+00 7.277628835199999813e+00 9.592919999999999447e+01 9.427800000000000580e+01
1.402560000000000029e+00 7.291334516000000043e+00 9.592010000000000502e+01 9.428090000000000259e+01
1.406943000000000055e+00 7.305127866399999448e+00 9.591790000000000305e+01 9.428019999999999357e+01
1.411326000000000080e+00 7.318775100799999933e+00 9.591379999999999484e+01 9.428230000000000643e+01
1.415709000000000106e+00 7.332510004800000480e+00 9.591620000000000346e+01 9.427889999999999304e+01
1.420092000000000132e+00 7.346157239200000078e+00 9.591310000000000002e+01 9.427849999999999397e+01
1.424475000000000158e+00 7.359833696799999103e+00 9.591630000000000678e+01 9.427240000000000464e+01
1.428857999999999961e+00 7.374737528799999886e+00 9.581889999999999930e+01 9.424949999999999761e+01
1.433240999999999987e+00 7.388297093600000309e+00 9.581730000000000302e+01 9.422410000000000707e+01
1.437624000000000013e+00 7.401798211999999211e+00 9.585380000000000678e+01 9.419440000000000168e+01
1.442007000000000039e+00 7.415211660800000715e+00 9.588779999999999859e+01 9.415980000000000416e+01
1.446390000000000065e+00 7.428595886399999237e+00 9.592749999999999488e+01 9.413129999999999598e+01
1.450773000000000090e+00 7.441892442400000363e+00 9.596420000000000528e+01 9.408920000000000528e+01
1.455156000000000116e+00 7.455159775199998506e+00 9.599550000000000693e+01 9.405100000000000193e+01
1.459539000000000142e+00 7.468397884799999886e+00 9.598489999999999611e+01 9.400730000000000075e+01
1.463922000000000168e+00 7.481577547999999744e+00 9.597480000000000189e+01 9.396790000000000020e+01
1.468305000000000193e+00 7.494727987999999286e+00 9.596280000000000143e+01 9.392579999999999529e+01
1.472687999999999997e+00 7.507819981599999970e+00 9.595359999999999445e+01 9.392140000000000555e+01
1.477071000000000023e+00 7.520882751999998561e+00 9.594259999999999877e+01 9.393099999999999739e+01
1.481454000000000049e+00 7.533887076000000071e+00 9.593049999999999500e+01 9.394540000000000646e+01
1.485837000000000074e+00 7.546891399999998917e+00 9.593710000000000093e+01 9.395589999999999975e+01
1.490220000000000100e+00 7.559837277599999794e+00 9.594379999999999598e+01 9.397129999999999939e+01
1.494603000000000126e+00 7.572783155199998895e+00 9.594670000000000698e+01 9.398279999999999745e+01
1.498986000000000152e+00 7.585670586400000026e+00 9.594950000000000045e+01 9.399699999999999989e+01
1.503369000000000177e+00 7.598558017600000269e+00 9.596899999999999409e+01 9.396739999999999782e+01
1.507751999999999981e+00 7.611416225600000196e+00 9.600679999999999836e+01 9.394100000000000250e+01
1.512134999999999785e+00 7.624274433600000123e+00 9.604359999999999786e+01 9.391060000000000230e+01
1.516517999999999811e+00 7.637074195200000304e+00 9.608280000000000598e+01 9.388450000000000273e+01
1.520900999999999836e+00 7.649903179999999026e+00 9.612090000000000600e+01 9.385439999999999827e+01
1.525283999999999862e+00 7.662702941599999207e+00 9.612149999999999750e+01 9.382869999999999777e+01
1.529666999999999888e+00 7.675473479999999071e+00 9.610920000000000130e+01 9.379900000000000659e+01
1.534049999999999914e+00 7.688244018399999824e+00 9.609929999999999950e+01 9.378189999999999316e+01
1.538432999999999939e+00 7.701131449599999179e+00 9.605119999999999436e+01 9.416630000000000678e+01
1.542815999999999965e+00 7.713960434399999677e+00 9.603629999999999711e+01 9.421800000000000352e+01
1.547198999999999991e+00 7.726993981599999728e+00 9.601980000000000359e+01 9.426940000000000452e+01
1.551582000000000017e+00 7.739793743199999909e+00 9.596729999999999450e+01 9.432380000000000564e+01
1.555964999999999820e+00 7.752651951199999836e+00 9.591710000000000491e+01 9.434640000000000271e+01
1.560347999999999846e+00 7.765305596800000210e+00 9.586669999999999447e+01 9.437050000000000693e+01
1.564730999999999872e+00 7.778046911999999757e+00 9.582040000000000646e+01 9.436920000000000641e+01
1.569113999999999898e+00 7.790583664800000641e+00 9.582040000000000646e+01 9.434210000000000207e+01
1.573496999999999924e+00 7.803178863999998605e+00 9.581919999999999504e+01 9.430410000000000537e+01
1.577879999999999949e+00 7.815598723999999109e+00 9.581520000000000437e+01 9.427909999999999968e+01
1.582262999999999975e+00 7.828106253600000564e+00 9.580960000000000321e+01 9.424339999999999407e+01
1.586646000000000001e+00 7.840409220799998913e+00 9.581449999999999534e+01 9.422039999999999793e+01
1.591029000000000027e+00 7.852799857599999989e+00 9.583429999999999893e+01 9.419979999999999620e+01
1.595412000000000052e+00 7.865044378400000369e+00 9.585460000000000491e+01 9.419750000000000512e+01
1.599794999999999856e+00 7.877318122399999289e+00 9.587600000000000477e+01 9.418149999999999977e+01
1.604177999999999882e+00 7.889474973600000496e+00 9.589790000000000703e+01 9.417520000000000380e+01
1.608560999999999908e+00 7.901661048000000243e+00 9.592069999999999652e+01 9.417520000000000380e+01
1.612943999999999933e+00 7.913730229600000499e+00 9.592789999999999395e+01 9.418670000000000186e+01
1.617326999999999959e+00 7.925828634399999295e+00 9.593189999999999884e+01 9.418800000000000239e+01
1.621709999999999985e+00 7.937839369599998918e+00 9.592369999999999663e+01 9.418880000000000052e+01
1.626093000000000011e+00 7.949879327999999745e+00 9.590519999999999357e+01 9.417170000000000130e+01
1.630476000000000036e+00 7.961802393600000194e+00 9.588739999999999952e+01 9.416440000000000055e+01
1.634859000000000062e+00 7.973783905599999500e+00 9.587050000000000693e+01 9.414570000000000505e+01
1.639242000000000088e+00 7.985648524800000203e+00 9.586010000000000275e+01 9.412220000000000653e+01
1.643625000000000114e+00 7.997600813599999192e+00 9.586979999999999791e+01 9.408400000000000318e+01
1.648007999999999917e+00 8.011481833599999547e+00 9.577519999999999811e+01 9.428319999999999368e+01
1.652390999999999943e+00 8.023492568800000058e+00 9.575889999999999702e+01 9.426579999999999870e+01
1.656773999999999969e+00 8.035561750399999426e+00 9.576200000000000045e+01 9.426149999999999807e+01
1.661156999999999995e+00 8.047543262399999620e+00 9.575830000000000553e+01 9.420619999999999550e+01
1.665540000000000020e+00 8.059495551199999497e+00 9.576789999999999736e+01 9.415999999999999659e+01
1.669923000000000046e+00 8.071389393599998741e+00 9.580610000000000070e+01 9.410800000000000409e+01
1.674306000000000072e+00 8.083224789599999127e+00 9.585080000000000666e+01 9.406449999999999534e+01
1.678689000000000098e+00 8.095001739199998880e+00 9.588769999999999527e+01 9.401539999999999964e+01
1.683072000000000124e+00 8.106749465600000093e+00 9.592990000000000350e+01 9.398369999999999891e+01
1.687455000000000149e+00 8.118438745599998896e+00 9.594700000000000273e+01 9.397180000000000177e+01
1.691837999999999953e+00 8.130098802399999158e+00 9.594629999999999370e+01 9.396599999999999397e+01
1.696220999999999979e+00 8.141671189599998470e+00 9.594169999999999732e+01 9.395239999999999725e+01
1.700604000000000005e+00 8.153243576799999559e+00 9.594339999999999691e+01 9.395380000000000109e+01
1.704987000000000030e+00 8.164757517600000014e+00 9.593930000000000291e+01 9.396359999999999957e+01
1.709370000000000056e+00 8.176242235199998376e+00 9.593540000000000134e+01 9.398369999999999891e+01
1.713753000000000082e+00 8.187668506399999657e+00 9.591759999999999309e+01 9.399129999999999541e+01
1.718136000000000108e+00 8.199065554400000622e+00 9.589419999999999789e+01 9.399320000000000164e+01
1.722519000000000133e+00 8.210433379199999493e+00 9.587099999999999511e+01 9.398770000000000380e+01
1.726902000000000159e+00 8.221771980799999824e+00 9.586169999999999902e+01 9.398739999999999384e+01
1.731285000000000185e+00 8.233081359199999838e+00 9.584770000000000323e+01 9.397979999999999734e+01
1.735667999999999989e+00 8.244361514399999535e+00 9.583809999999999718e+01 9.396599999999999397e+01
1.740051000000000014e+00 8.255612446399998916e+00 9.582389999999999475e+01 9.393410000000000082e+01
1.744434000000000040e+00 8.266834155199999756e+00 9.582739999999999725e+01 9.390989999999999327e+01
1.748817000000000066e+00 8.278026640799998503e+00 9.585190000000000055e+01 9.389480000000000359e+01
1.753200000000000092e+00 8.289189903199998710e+00 9.588049999999999784e+01 9.388639999999999475e+01
1.757583000000000117e+00 8.299944040799999811e+00 9.564019999999999300e+01 9.426680000000000348e+01
1.761966000000000143e+00 8.311107303200000018e+00 9.562609999999999388e+01 9.424020000000000152e+01
1.766349000000000169e+00 8.322358235199999399e+00 9.563660000000000139e+01 9.421460000000000434e+01
1.770732000000000195e+00 8.333463051199998972e+00 9.564039999999999964e+01 9.423319999999999652e+01
1.775115000000000220e+00 8.344626313600000955e+00 9.564849999999999852e+01 9.424389999999999645e+01
1.779498000000000024e+00 8.355643459999999578e+00 9.565319999999999823e+01 9.426359999999999673e+01
1.783880999999999828e+00 8.366719052799998835e+00 9.566779999999999973e+01 9.427270000000000039e+01
1.788263999999999854e+00 8.377677752800000377e+00 9.568300000000000693e+01 9.429030000000000200e+01
1.792646999999999879e+00 8.388665676000000460e+00 9.569209999999999638e+01 9.429829999999999757e+01
1.797029999999999905e+00 8.399565929599999592e+00 9.570090000000000430e+01 9.431470000000000198e+01
1.801412999999999931e+00 8.410495406399999041e+00 9.571359999999999957e+01 9.431709999999999638e+01
1.805795999999999957e+00 8.421337213599999316e+00 9.572620000000000573e+01 9.429059999999999775e+01
1.810178999999999983e+00 8.432208243999999908e+00 9.572690000000000055e+01 9.425050000000000239e+01
1.814562000000000008e+00 8.442991604799999550e+00 9.572469999999999857e+01 9.421959999999999980e+01
1.818944999999999812e+00 8.453833411999999825e+00 9.572410000000000707e+01 9.418009999999999593e+01
1.823327999999999838e+00 8.464558326400000610e+00 9.572140000000000271e+01 9.414960000000000662e+01
1.827710999999999864e+00 8.475341687199998475e+00 9.572029999999999461e+01 9.411379999999999768e+01
1.832093999999999889e+00 8.486037378399998943e+00 9.571710000000000207e+01 9.409149999999999636e+01
1.836476999999999915e+00 8.496762292799999727e+00 9.571210000000000662e+01 9.406050000000000466e+01
1.840859999999999941e+00 8.507428760799999878e+00 9.571219999999999573e+01 9.403759999999999764e+01
1.845242999999999967e+00 8.518124451999998570e+00 9.572020000000000550e+01 9.400610000000000355e+01
1.849625999999999992e+00 8.528761696800000180e+00 9.572520000000000095e+01 9.401909999999999457e+01
1.854009000000000018e+00 8.539428164799998555e+00 9.573069999999999879e+01 9.403019999999999357e+01
1.858392000000000044e+00 8.550006963199999532e+00 9.573340000000000316e+01 9.404940000000000566e+01
1.862774999999999848e+00 8.560673431199999683e+00 9.573640000000000327e+01 9.405599999999999739e+01
1.867157999999999873e+00 8.573736201599999163e+00 9.571949999999999648e+01 9.402249999999999375e+01
1.871540999999999899e+00 8.584227330399999190e+00 9.569370000000000687e+01 9.397480000000000189e+01
1.875923999999999925e+00 8.594806128800000167e+00 9.572509999999999764e+01 9.394270000000000209e+01
1.880306999999999951e+00 8.605268034399998101e+00 9.574979999999999336e+01 9.391970000000000596e+01
1.884689999999999976e+00 8.615759163199998127e+00 9.578079999999999927e+01 9.393070000000000164e+01
1.889073000000000002e+00 8.626162622399998980e+00 9.580519999999999925e+01 9.393600000000000705e+01
1.893456000000000028e+00 8.636566081599999833e+00 9.583389999999999986e+01 9.394719999999999516e+01
1.897839000000000054e+00 8.646940317600000370e+00 9.585750000000000171e+01 9.395340000000000202e+01
1.902222000000000079e+00 8.657256107200000272e+00 9.587340000000000373e+01 9.396479999999999677e+01
1.906604999999999883e+00 8.667571896800000175e+00 9.586360000000000525e+01 9.397169999999999845e+01
1.910987999999999909e+00 8.677829239999999444e+00 9.585769999999999413e+01 9.398579999999999757e+01
1.915370999999999935e+00 8.688057360000000173e+00 9.584999999999999432e+01 9.399609999999999843e+01
1.919753999999999960e+00 8.698285480000000902e+00 9.584600000000000364e+01 9.399490000000000123e+01
1.924136999999999986e+00 8.708455153599999221e+00 9.584019999999999584e+01 9.397140000000000271e+01
1.928520000000000012e+00 8.718624827199999316e+00 9.583280000000000598e+01 9.394989999999999952e+01
1.932903000000000038e+00 8.728765277599999095e+00 9.581850000000000023e+01 9.392480000000000473e+01
1.937286000000000064e+00 8.738876504800000333e+00 9.580599999999999739e+01 9.390349999999999397e+01
1.941669000000000089e+00 8.748987731999999795e+00 9.579019999999999868e+01 9.387869999999999493e+01
1.946052000000000115e+00 8.759069735999998940e+00 9.577599999999999625e+01 9.385750000000000171e+01
1.950435000000000141e+00 8.769122516799999545e+00 9.575860000000000127e+01 9.384390000000000498e+01
1.954817999999999945e+00 8.779146074399999833e+00 9.575509999999999877e+01 9.384050000000000580e+01
1.959200999999999970e+00 8.789169632000000121e+00 9.575249999999999773e+01 9.383329999999999416e+01
1.963583999999999996e+00 8.799163966399998316e+00 9.576959999999999695e+01 9.382840000000000202e+01
1.967967000000000022e+00 8.809158300800000063e+00 9.578579999999999472e+01 9.384980000000000189e+01
1.972350000000000048e+00 8.819123411999999718e+00 9.580310000000000059e+01 9.389180000000000348e+01
1.976733000000000073e+00 8.830374343999999098e+00 9.565829999999999700e+01 9.434919999999999618e+01
1.981116000000000099e+00 8.840134892800000088e+00 9.564339999999999975e+01 9.432129999999999370e+01
1.985499000000000125e+00 8.850187673599998917e+00 9.566219999999999857e+01 9.428900000000000148e+01
1.989882000000000151e+00 8.860065115199999397e+00 9.567010000000000502e+01 9.426200000000000045e+01
1.994265000000000176e+00 8.870001003200000511e+00 9.568940000000000623e+01 9.423170000000000357e+01
1.998647999999999980e+00 8.879819998400000358e+00 9.569849999999999568e+01 9.420619999999999550e+01
2.003031000000000006e+00 8.889697440000000839e+00 9.571630000000000393e+01 9.417709999999999582e+01
2.007414000000000254e+00 8.899457988800000052e+00 9.572530000000000427e+01 9.415260000000000673e+01
2.011797000000000057e+00 8.909247760799999583e+00 9.574160000000000537e+01 9.412690000000000623e+01
2.016180000000000305e+00 8.918949863199999939e+00 9.574989999999999668e+01 9.412099999999999511e+01
2.020563000000000109e+00 8.928681188799998836e+00 9.575879999999999370e+01 9.411039999999999850e+01
2.024945999999999913e+00 8.938324844800000335e+00 9.575889999999999702e+01 9.410269999999999868e+01
2.029329000000000160e+00 8.947968500800000058e+00 9.575320000000000675e+01 9.409380000000000166e+01
2.033711999999999964e+00 8.957553710399999147e+00 9.574160000000000537e+01 9.409910000000000707e+01
2.038095000000000212e+00 8.967168143199998553e+00 9.573600000000000421e+01 9.410089999999999577e+01
2.042478000000000016e+00 8.976694906399998786e+00 9.572469999999999857e+01 9.410649999999999693e+01
2.046861000000000264e+00 8.986250892799999335e+00 9.571909999999999741e+01 9.410869999999999891e+01
2.051244000000000067e+00 8.995719209599998933e+00 9.570829999999999416e+01 9.411459999999999582e+01
2.055626999999999871e+00 9.005216749600000625e+00 9.570269999999999300e+01 9.410660000000000025e+01
2.060009999999999675e+00 9.014655843199998131e+00 9.571089999999999520e+01 9.409539999999999793e+01
2.064392999999999923e+00 9.024124159999999506e+00 9.574299999999999500e+01 9.408029999999999404e+01
2.068775999999999726e+00 9.033504807199998154e+00 9.576860000000000639e+01 9.406759999999999877e+01
2.073158999999999974e+00 9.042914677600000672e+00 9.579290000000000305e+01 9.403340000000000032e+01
2.077541999999999778e+00 9.052295324799999321e+00 9.581210000000000093e+01 9.399670000000000414e+01
2.081925000000000026e+00 9.061646748799999429e+00 9.583599999999999852e+01 9.395820000000000505e+01
2.086307999999999829e+00 9.072693118400000145e+00 9.589770000000000039e+01 9.410039999999999338e+01
2.090691000000000077e+00 9.081752310399998862e+00 9.590290000000000248e+01 9.407789999999999964e+01
2.095073999999999881e+00 9.091074511200000430e+00 9.592900000000000205e+01 9.406250000000000000e+01
2.099457000000000129e+00 9.100250595999998637e+00 9.595220000000000482e+01 9.405049999999999955e+01
2.103839999999999932e+00 9.109543573599998112e+00 9.598120000000000118e+01 9.404189999999999827e+01
2.108222999999999736e+00 9.118690435199999555e+00 9.600730000000000075e+01 9.404789999999999850e+01
2.112605999999999984e+00 9.127924966400000173e+00 9.602549999999999386e+01 9.405110000000000525e+01
2.116988999999999788e+00 9.137013381600000983e+00 9.602710000000000434e+01 9.405679999999999552e+01
2.121372000000000035e+00 9.146218689599999507e+00 9.602249999999999375e+01 9.405880000000000507e+01
2.125754999999999839e+00 9.155277881600000001e+00 9.601590000000000202e+01 9.406399999999999295e+01
2.130138000000000087e+00 9.164395519999999351e+00 9.601139999999999475e+01 9.404640000000000555e+01
2.134520999999999891e+00 9.173425488799999528e+00 9.600509999999999877e+01 9.403650000000000375e+01
2.138904000000000138e+00 9.182513904000000338e+00 9.600069999999999482e+01 9.402389999999999759e+01
2.143286999999999942e+00 9.191514649599998421e+00 9.599469999999999459e+01 9.401649999999999352e+01
2.147669999999999746e+00 9.200573841599998914e+00 9.599049999999999727e+01 9.400459999999999638e+01
2.152052999999999994e+00 9.209516140799998141e+00 9.600320000000000675e+01 9.399250000000000682e+01
2.156435999999999797e+00 9.218546109599998317e+00 9.601649999999999352e+01 9.396930000000000405e+01
2.160819000000000045e+00 9.227488408799999320e+00 9.602500000000000568e+01 9.395090000000000430e+01
2.165201999999999849e+00 9.236459931200000639e+00 9.604449999999999932e+01 9.392919999999999447e+01
2.169585000000000097e+00 9.245373007199999549e+00 9.606260000000000332e+01 9.391620000000000346e+01
2.173967999999999900e+00 9.254315306399998775e+00 9.608249999999999602e+01 9.389669999999999561e+01
2.178351000000000148e+00 9.263199159199999144e+00 9.610099999999999909e+01 9.388209999999999411e+01
2.182733999999999952e+00 9.272141458399998371e+00 9.612130000000000507e+01 9.388400000000000034e+01
2.187117000000000200e+00 9.280996087999998423e+00 9.614029999999999632e+01 9.390009999999999479e+01
2.191500000000000004e+00 9.289909163999999109e+00 9.616100000000000136e+01 9.391070000000000562e+01
2.195882999999999807e+00 9.300049614400000664e+00 9.571189999999999998e+01 9.419270000000000209e+01
2.200266000000000055e+00 9.308728904800000592e+00 9.569219999999999970e+01 9.417650000000000432e+01
2.204648999999999859e+00 9.317612757599999185e+00 9.571240000000000236e+01 9.417130000000000223e+01
2.209032000000000107e+00 9.326350494399999747e+00 9.572090000000000032e+01 9.416419999999999391e+01
2.213414999999999910e+00 9.335146677599999165e+00 9.573029999999999973e+01 9.416509999999999536e+01
2.217798000000000158e+00 9.343884414399999727e+00 9.572780000000000200e+01 9.416320000000000334e+01
2.222180999999999962e+00 9.352622151200000289e+00 9.573529999999999518e+01 9.415229999999999677e+01
2.226564000000000210e+00 9.361301441600000217e+00 9.573279999999999745e+01 9.413620000000000232e+01
2.230947000000000013e+00 9.369980732000000145e+00 9.573850000000000193e+01 9.412359999999999616e+01
2.235330000000000261e+00 9.378601575999999440e+00 9.572419999999999618e+01 9.410689999999999600e+01
2.239713000000000065e+00 9.387222419999998735e+00 9.571219999999999573e+01 9.409369999999999834e+01
2.244095999999999869e+00 9.395814040799999489e+00 9.569429999999999836e+01 9.407630000000000337e+01
2.248479000000000116e+00 9.404405661600000244e+00 9.568420000000000414e+01 9.406250000000000000e+01
2.252861999999999920e+00 9.412938835999998588e+00 9.568359999999999843e+01 9.404449999999999932e+01
2.257245000000000168e+00 9.421472010399998709e+00 9.569320000000000448e+01 9.404710000000000036e+01
2.261627999999999972e+00 9.429946738399999973e+00 9.569589999999999463e+01 9.406140000000000612e+01
2.266011000000000220e+00 9.438450689599999777e+00 9.570430000000000348e+01 9.407940000000000680e+01
2.270394000000000023e+00 9.446896194400000724e+00 9.570550000000000068e+01 9.409350000000000591e+01
2.274777000000000271e+00 9.455341699199999894e+00 9.570879999999999654e+01 9.411109999999999332e+01
2.279160000000000075e+00 9.463757980800000524e+00 9.570619999999999550e+01 9.412479999999999336e+01
2.283542999999999878e+00 9.472174262399999378e+00 9.570860000000000412e+01 9.414209999999999923e+01
2.287926000000000126e+00 9.480561320799999692e+00 9.571550000000000580e+01 9.415550000000000352e+01
2.292308999999999930e+00 9.488948379200000005e+00 9.574089999999999634e+01 9.417249999999999943e+01
2.296692000000000178e+00 9.497306214400000002e+00 9.576200000000000045e+01 9.418559999999999377e+01
2.301074999999999982e+00 9.505634826399999682e+00 9.578870000000000573e+01 9.418940000000000623e+01
2.305458000000000229e+00 9.513203635200000008e+00 9.595149999999999579e+01 9.408150000000000546e+01
2.309841000000000033e+00 9.521386131199999880e+00 9.597169999999999845e+01 9.404309999999999548e+01
2.314224000000000281e+00 9.529743966399999877e+00 9.598749999999999716e+01 9.400749999999999318e+01
2.318607000000000085e+00 9.538014131999998924e+00 9.598329999999999984e+01 9.399280000000000257e+01
2.322990000000000332e+00 9.546342744000000380e+00 9.597660000000000480e+01 9.398590000000000089e+01
2.327373000000000136e+00 9.554612909599999426e+00 9.597010000000000218e+01 9.398629999999999995e+01
2.331755999999999940e+00 9.562941521599999106e+00 9.596040000000000703e+01 9.398080000000000211e+01
2.336139000000000188e+00 9.571182463999999612e+00 9.595770000000000266e+01 9.398300000000000409e+01
2.340521999999999991e+00 9.579481852799998975e+00 9.595229999999999393e+01 9.398229999999999507e+01
2.344905000000000239e+00 9.587722795199999481e+00 9.595080000000000098e+01 9.399089999999999634e+01
2.349288000000000043e+00 9.596022183999998845e+00 9.594650000000000034e+01 9.399200000000000443e+01
2.353671000000000291e+00 9.604263126399999351e+00 9.594610000000000127e+01 9.399989999999999668e+01
2.358054000000000094e+00 9.612562515200000490e+00 9.594549999999999557e+01 9.400010000000000332e+01
2.362437000000000342e+00 9.620803457599999220e+00 9.594759999999999422e+01 9.400709999999999411e+01
2.366820000000000146e+00 9.629073623200000043e+00 9.593850000000000477e+01 9.401330000000000098e+01
2.371202999999999950e+00 9.637314565599998772e+00 9.590749999999999886e+01 9.404309999999999548e+01
2.375586000000000197e+00 9.645526284800000738e+00 9.587380000000000280e+01 9.406560000000000343e+01
2.379969000000000001e+00 9.653708780800000611e+00 9.584390000000000498e+01 9.409470000000000312e+01
2.384352000000000249e+00 9.661862053600000166e+00 9.581140000000000612e+01 9.411650000000000205e+01
2.388735000000000053e+00 9.669956880000000865e+00 9.578260000000000218e+01 9.414459999999999695e+01
2.393118000000000301e+00 9.678080929599998328e+00 9.575190000000000623e+01 9.416110000000000468e+01
2.397501000000000104e+00 9.686117309600000169e+00 9.575839999999999463e+01 9.418240000000000123e+01
2.401884000000000352e+00 9.694153689600000234e+00 9.576109999999999900e+01 9.419419999999999504e+01
2.406267000000000156e+00 9.702131623199999666e+00 9.576619999999999777e+01 9.421290000000000475e+01
2.410650000000000404e+00 9.710138779999999414e+00 9.576760000000000161e+01 9.422150000000000603e+01
2.415033000000000207e+00 9.717619919200000567e+00 9.616429999999999723e+01 9.392780000000000484e+01
2.419416000000000011e+00 9.725539406399999365e+00 9.617270000000000607e+01 9.390409999999999968e+01
2.423799000000000259e+00 9.733458893599999939e+00 9.619299999999999784e+01 9.389170000000000016e+01
2.428182000000000063e+00 9.741319934399999880e+00 9.620709999999999695e+01 9.387609999999999388e+01
2.432565000000000310e+00 9.749180975199999821e+00 9.622849999999999682e+01 9.386339999999999861e+01
2.436948000000000114e+00 9.757042015999999762e+00 9.624379999999999313e+01 9.384749999999999659e+01
2.441331000000000362e+00 9.764873833599999386e+00 9.625010000000000332e+01 9.383360000000000412e+01
2.445714000000000166e+00 9.772705651199999011e+00 9.624399999999999977e+01 9.381680000000000064e+01
2.450097000000000413e+00 9.780537468799998635e+00 9.624439999999999884e+01 9.380159999999999343e+01
2.454480000000000217e+00 9.788310839999999402e+00 9.622289999999999566e+01 9.379810000000000514e+01
2.458863000000000021e+00 9.796142657600000803e+00 9.619700000000000273e+01 9.380870000000000175e+01
2.463246000000000269e+00 9.803916028799999793e+00 9.616589999999999350e+01 9.381810000000000116e+01
2.467628999999999628e+00 9.811689399999998784e+00 9.614039999999999964e+01 9.382949999999999591e+01
2.472011999999999876e+00 9.819462771199999551e+00 9.610970000000000368e+01 9.383990000000000009e+01
2.476394999999999680e+00 9.827236142400000318e+00 9.608459999999999468e+01 9.385209999999999297e+01
2.480777999999999928e+00 9.834980290399998992e+00 9.605429999999999779e+01 9.386339999999999861e+01
2.485160999999999731e+00 9.842753661599997983e+00 9.602960000000000207e+01 9.387649999999999295e+01
2.489543999999999979e+00 9.850497809599998433e+00 9.599960000000000093e+01 9.388469999999999516e+01
2.493926999999999783e+00 9.858271180799999200e+00 9.597530000000000427e+01 9.389369999999999550e+01
2.498309999999999587e+00 9.865986105599999334e+00 9.594679999999999609e+01 9.390160000000000196e+01
2.502692999999999834e+00 9.873759476800000101e+00 9.592340000000000089e+01 9.391020000000000323e+01
2.507075999999999638e+00 9.881503624800000551e+00 9.589490000000000691e+01 9.391710000000000491e+01
2.511458999999999886e+00 9.889247772799999225e+00 9.587369999999999948e+01 9.393129999999999313e+01
2.515841999999999690e+00 9.896904251200000502e+00 9.585590000000000543e+01 9.394830000000000325e+01
2.520224999999999937e+00 9.904589952799998542e+00 9.585360000000000014e+01 9.396689999999999543e+01
2.524607999999999741e+00 9.910697601599999018e+00 9.590300000000000580e+01 9.401539999999999964e+01
2.528990999999999989e+00 9.917886508800000556e+00 9.588689999999999714e+01 9.402920000000000300e+01
2.533373999999999793e+00 9.925338424799999615e+00 9.588989999999999725e+01 9.403690000000000282e+01
2.537757000000000041e+00 9.932644224799998867e+00 9.588859999999999673e+01 9.404630000000000223e+01
2.542139999999999844e+00 9.940066917599999385e+00 9.589230000000000587e+01 9.404699999999999704e+01
2.546522999999999648e+00 9.947401940799998954e+00 9.589199999999999591e+01 9.405270000000000152e+01
2.550905999999999896e+00 9.954795410399999156e+00 9.589459999999999695e+01 9.405259999999999820e+01
2.555288999999999699e+00 9.962071987199998091e+00 9.589879999999999427e+01 9.405769999999999698e+01
2.559671999999999947e+00 9.969436233599999753e+00 9.592059999999999320e+01 9.405670000000000641e+01
2.564054999999999751e+00 9.976712810400000464e+00 9.594110000000000582e+01 9.404879999999999995e+01
2.568437999999999999e+00 9.984047833600000033e+00 9.596359999999999957e+01 9.403459999999999752e+01
2.572820999999999803e+00 9.991324410399998968e+00 9.598499999999999943e+01 9.402719999999999345e+01
2.577204000000000050e+00 9.998630210399998219e+00 9.600830000000000553e+01 9.401449999999999818e+01
2.581586999999999854e+00 1.000587756400000039e+01 9.603060000000000684e+01 9.400839999999999463e+01
2.585969999999999658e+00 1.001315414079999933e+01 9.605459999999999354e+01 9.399720000000000653e+01
2.590352999999999906e+00 1.002040149439999794e+01 9.605429999999999779e+01 9.399250000000000682e+01
2.594735999999999709e+00 1.002767807119999866e+01 9.605329999999999302e+01 9.396760000000000446e+01
2.599118999999999957e+00 1.003486697840000019e+01 9.605039999999999623e+01 9.394580000000000553e+01
2.603501999999999761e+00 1.004211433200000059e+01 9.604879999999999995e+01 9.391819999999999879e+01
2.607885000000000009e+00 1.004933246240000067e+01 9.604510000000000502e+01 9.389600000000000080e+01
2.612267999999999812e+00 1.005655059280000074e+01 9.604309999999999548e+01 9.386820000000000164e+01
2.616651000000000060e+00 1.006373949999999873e+01 9.604030000000000200e+01 9.384579999999999700e+01
2.621033999999999864e+00 1.007095763039999881e+01 9.603910000000000480e+01 9.381780000000000541e+01
2.625417000000000112e+00 1.007814653760000034e+01 9.603730000000000189e+01 9.379659999999999798e+01
2.629799999999999915e+00 1.008536466800000042e+01 9.603700000000000614e+01 9.376930000000000121e+01
2.634182999999999719e+00 1.009307959279999878e+01 9.612040000000000362e+01 9.393229999999999791e+01
2.638565999999999967e+00 1.010012238399999873e+01 9.612059999999999604e+01 9.390659999999999741e+01
2.642948999999999771e+00 1.010719439839999900e+01 9.613890000000000668e+01 9.389419999999999789e+01
2.647332000000000019e+00 1.011420796640000042e+01 9.615049999999999386e+01 9.387959999999999638e+01
2.651714999999999822e+00 1.012119231119999974e+01 9.616960000000000264e+01 9.387399999999999523e+01
2.656098000000000070e+00 1.012817665599999906e+01 9.618229999999999791e+01 9.387449999999999761e+01
2.660480999999999874e+00 1.013516100079999838e+01 9.620449999999999591e+01 9.387829999999999586e+01
2.664864000000000122e+00 1.014208689919999884e+01 9.622039999999999793e+01 9.387640000000000384e+01
2.669246999999999925e+00 1.014904202079999962e+01 9.624240000000000350e+01 9.387690000000000623e+01
2.673629999999999729e+00 1.015593869599999977e+01 9.626009999999999422e+01 9.387340000000000373e+01
2.678012999999999977e+00 1.016286459439999845e+01 9.628340000000000032e+01 9.387290000000000134e+01
2.682395999999999781e+00 1.016976126960000038e+01 9.628719999999999857e+01 9.386849999999999739e+01
2.686779000000000028e+00 1.017665794480000052e+01 9.628730000000000189e+01 9.386690000000000111e+01
2.691161999999999832e+00 1.018352539680000035e+01 9.628260000000000218e+01 9.386150000000000659e+01
2.695545000000000080e+00 1.019042207200000050e+01 9.628239999999999554e+01 9.385880000000000223e+01
2.699927999999999884e+00 1.019726030079999823e+01 9.627750000000000341e+01 9.385729999999999507e+01
2.704311000000000131e+00 1.020412775279999984e+01 9.627700000000000102e+01 9.387980000000000302e+01
2.708693999999999935e+00 1.021096598159999935e+01 9.627200000000000557e+01 9.389979999999999905e+01
2.713077000000000183e+00 1.021780421039999887e+01 9.627079999999999416e+01 9.392319999999999425e+01
2.717459999999999987e+00 1.022461321599999984e+01 9.626030000000000086e+01 9.394410000000000593e+01
2.721842999999999790e+00 1.023145144479999935e+01 9.625419999999999732e+01 9.396840000000000259e+01
2.726226000000000038e+00 1.023823122720000001e+01 9.624410000000000309e+01 9.399020000000000152e+01
2.730608999999999842e+00 1.024506945599999952e+01 9.622920000000000584e+01 9.400849999999999795e+01
2.734992000000000090e+00 1.025187846159999872e+01 9.620229999999999393e+01 9.401869999999999550e+01
2.739374999999999893e+00 1.025868746719999969e+01 9.617929999999999779e+01 9.403189999999999316e+01
2.743758000000000141e+00 1.026622705279999970e+01 9.593489999999999895e+01 9.379380000000000450e+01
2.748140999999999945e+00 1.027271460319999896e+01 9.590550000000000352e+01 9.377930000000000632e+01
2.752524000000000193e+00 1.027943593919999898e+01 9.590590000000000259e+01 9.376269999999999527e+01
2.756906999999999996e+00 1.028601115919999920e+01 9.590640000000000498e+01 9.375440000000000396e+01
2.761290000000000244e+00 1.029270327200000068e+01 9.590829999999999700e+01 9.373990000000000578e+01
2.765673000000000048e+00 1.029924926880000058e+01 9.590250000000000341e+01 9.373300000000000409e+01
2.770055999999999852e+00 1.030591215839999819e+01 9.590260000000000673e+01 9.371959999999999980e+01
2.774439000000000100e+00 1.031242893199999955e+01 9.589889999999999759e+01 9.371370000000000289e+01
2.778821999999999903e+00 1.031903337520000008e+01 9.590229999999999677e+01 9.370120000000000005e+01
2.783205000000000151e+00 1.032555014879999966e+01 9.590139999999999532e+01 9.369620000000000459e+01
2.787587999999999955e+00 1.033212536879999988e+01 9.590489999999999782e+01 9.368460000000000321e+01
2.791971000000000203e+00 1.033861291919999914e+01 9.590439999999999543e+01 9.368030000000000257e+01
2.796354000000000006e+00 1.034515891599999904e+01 9.590800000000000125e+01 9.366330000000000666e+01
2.800737000000000254e+00 1.035164646640000008e+01 9.590789999999999793e+01 9.364549999999999841e+01
2.805120000000000058e+00 1.035816323999999966e+01 9.591160000000000707e+01 9.362059999999999604e+01
2.809502999999999862e+00 1.036462156720000038e+01 9.591200000000000614e+01 9.361599999999999966e+01
2.813886000000000109e+00 1.037110911759999965e+01 9.592690000000000339e+01 9.361599999999999966e+01
2.818268999999999913e+00 1.037753822160000006e+01 9.593919999999999959e+01 9.362309999999999377e+01
2.822652000000000161e+00 1.038402577199999932e+01 9.595399999999999352e+01 9.362569999999999482e+01
2.827034999999999965e+00 1.039042565279999941e+01 9.595099999999999341e+01 9.363389999999999702e+01
2.831418000000000212e+00 1.039688398000000014e+01 9.595090000000000430e+01 9.364010000000000389e+01
2.835801000000000016e+00 1.040328386079999845e+01 9.594769999999999754e+01 9.365250000000000341e+01
2.840184000000000264e+00 1.040974218799999917e+01 9.594740000000000180e+01 9.365829999999999700e+01
2.844567000000000068e+00 1.041611284559999895e+01 9.594419999999999504e+01 9.367010000000000502e+01
2.848950000000000315e+00 1.042254194959999936e+01 9.594379999999999598e+01 9.367520000000000380e+01
2.853333000000000119e+00 1.043025687439999949e+01 9.604739999999999611e+01 9.370879999999999654e+01
2.857715999999999923e+00 1.043645219279999914e+01 9.602589999999999293e+01 9.371569999999999823e+01
2.862099000000000171e+00 1.044276440400000006e+01 9.602909999999999968e+01 9.372929999999999495e+01
2.866481999999999974e+00 1.044898894559999825e+01 9.602570000000000050e+01 9.374079999999999302e+01
2.870865000000000222e+00 1.045524271039999853e+01 9.602949999999999875e+01 9.375539999999999452e+01
2.875248000000000026e+00 1.046146725200000027e+01 9.602710000000000434e+01 9.376810000000000400e+01
2.879631000000000274e+00 1.046769179360000024e+01 9.602979999999999450e+01 9.378279999999999461e+01
2.884014000000000078e+00 1.047388711199999989e+01 9.602559999999999718e+01 9.379590000000000316e+01
2.888397000000000325e+00 1.048011165359999985e+01 9.602490000000000236e+01 9.380519999999999925e+01
2.892780000000000129e+00 1.048627774879999919e+01 9.602930000000000632e+01 9.380469999999999686e+01
2.897162999999999933e+00 1.049247306719999884e+01 9.604420000000000357e+01 9.379730000000000700e+01
2.901546000000000181e+00 1.049860993919999963e+01 9.605620000000000402e+01 9.378260000000000218e+01
2.905928999999999984e+00 1.050477603439999896e+01 9.607160000000000366e+01 9.376949999999999363e+01
2.910312000000000232e+00 1.051088368319999944e+01 9.608429999999999893e+01 9.375379999999999825e+01
2.914695000000000036e+00 1.051702055519999846e+01 9.610020000000000095e+01 9.373420000000000130e+01
2.919078000000000284e+00 1.052312820399999893e+01 9.611360000000000525e+01 9.371359999999999957e+01
2.923461000000000087e+00 1.052926507599999972e+01 9.612999999999999545e+01 9.369700000000000273e+01
2.927844000000000335e+00 1.053534350159999811e+01 9.614409999999999457e+01 9.368120000000000402e+01
2.932227000000000139e+00 1.054145115039999858e+01 9.616089999999999804e+01 9.367000000000000171e+01
2.936610000000000387e+00 1.054750035280000020e+01 9.617539999999999623e+01 9.365739999999999554e+01
2.940993000000000190e+00 1.055357877839999858e+01 9.617180000000000462e+01 9.364509999999999934e+01
2.945375999999999994e+00 1.055962798080000020e+01 9.616549999999999443e+01 9.363150000000000261e+01
2.949759000000000242e+00 1.056570640639999858e+01 9.616110000000000468e+01 9.361809999999999832e+01
2.954142000000000046e+00 1.057172638559999989e+01 9.615439999999999543e+01 9.360360000000000014e+01
2.958525000000000293e+00 1.057777558799999973e+01 9.615149999999999864e+01 9.358910000000000196e+01
2.962908000000000097e+00 1.058379556719999925e+01 9.616479999999999961e+01 9.378839999999999577e+01
2.967291000000000345e+00 1.058981554639999878e+01 9.616179999999999950e+01 9.376810000000000400e+01
2.971674000000000149e+00 1.059586474880000040e+01 9.617400000000000659e+01 9.375509999999999877e+01
2.976057000000000397e+00 1.060182628159999929e+01 9.618219999999999459e+01 9.374299999999999500e+01
2.980440000000000200e+00 1.060781703760000028e+01 9.619549999999999557e+01 9.373069999999999879e+01
2.984823000000000004e+00 1.061377857039999917e+01 9.620489999999999498e+01 9.371959999999999980e+01
2.989206000000000252e+00 1.061976932640000015e+01 9.621810000000000684e+01 9.372769999999999868e+01
2.993589000000000055e+00 1.062570163600000051e+01 9.622790000000000532e+01 9.373760000000000048e+01
2.997972000000000303e+00 1.063166316879999940e+01 9.624089999999999634e+01 9.374599999999999511e+01
3.002355000000000107e+00 1.063756625519999943e+01 9.625090000000000146e+01 9.375650000000000261e+01
3.006738000000000355e+00 1.064349856479999978e+01 9.626489999999999725e+01 9.376510000000000389e+01
3.011121000000000159e+00 1.064940165119999982e+01 9.627870000000000061e+01 9.378040000000000020e+01
3.015503999999999962e+00 1.065533396080000017e+01 9.629000000000000625e+01 9.379410000000000025e+01
3.019886999999999766e+00 1.066120782399999811e+01 9.629110000000000014e+01 9.380970000000000653e+01
3.024269999999999570e+00 1.066711091039999992e+01 9.628310000000000457e+01 9.382299999999999329e+01
3.028652999999999818e+00 1.067298477359999964e+01 9.626380000000000337e+01 9.383839999999999293e+01
3.033035999999999621e+00 1.067885863679999936e+01 9.624569999999999936e+01 9.385129999999999484e+01
3.037418999999999869e+00 1.068473249999999908e+01 9.622549999999999670e+01 9.386629999999999541e+01
3.041801999999999673e+00 1.069060636319999880e+01 9.620829999999999416e+01 9.387890000000000157e+01
3.046184999999999921e+00 1.069645100319999997e+01 9.618890000000000384e+01 9.389360000000000639e+01
3.050567999999999724e+00 1.070229564319999938e+01 9.617239999999999611e+01 9.390579999999999927e+01
3.054950999999999972e+00 1.070816950639999909e+01 9.615380000000000393e+01 9.391830000000000211e+01
3.059333999999999776e+00 1.071401414639999849e+01 9.613809999999999434e+01 9.392879999999999541e+01
3.063717000000000024e+00 1.071985878639999967e+01 9.612019999999999698e+01 9.394209999999999638e+01
3.068099999999999827e+00 1.072570342639999907e+01 9.610529999999999973e+01 9.395359999999999445e+01
3.072482999999999631e+00 1.073201563759999821e+01 9.607330000000000325e+01 9.381839999999999691e+01
3.076865999999999879e+00 1.073771416159999958e+01 9.607309999999999661e+01 9.380049999999999955e+01
3.081248999999999683e+00 1.074344190879999950e+01 9.607850000000000534e+01 9.379489999999999839e+01
3.085631999999999930e+00 1.074908198640000023e+01 9.608610000000000184e+01 9.378820000000000334e+01
3.090014999999999734e+00 1.075472206399999919e+01 9.609510000000000218e+01 9.378350000000000364e+01
3.094397999999999982e+00 1.076036214159999993e+01 9.610399999999999920e+01 9.377719999999999345e+01
3.098780999999999786e+00 1.076597299599999857e+01 9.611289999999999623e+01 9.377009999999999934e+01
3.103164000000000033e+00 1.077158385039999899e+01 9.612229999999999563e+01 9.376239999999999952e+01
3.107546999999999837e+00 1.077716548159999910e+01 9.613100000000000023e+01 9.377589999999999293e+01
3.111929999999999641e+00 1.078274711279999920e+01 9.614060000000000628e+01 9.378950000000000387e+01
3.116312999999999889e+00 1.078829952080000076e+01 9.614929999999999666e+01 9.380339999999999634e+01
3.120695999999999692e+00 1.079385192879999877e+01 9.615900000000000603e+01 9.381810000000000116e+01
3.125078999999999940e+00 1.079940433680000034e+01 9.616190000000000282e+01 9.383280000000000598e+01
3.129461999999999744e+00 1.080492752159999981e+01 9.616190000000000282e+01 9.384839999999999804e+01
3.133844999999999992e+00 1.081045070639999928e+01 9.616140000000000043e+01 9.386039999999999850e+01
3.138227999999999795e+00 1.081597389119999875e+01 9.616249999999999432e+01 9.386369999999999436e+01
3.142611000000000043e+00 1.082146785279999968e+01 9.616310000000000002e+01 9.386650000000000205e+01
3.146993999999999847e+00 1.082696181439999883e+01 9.616519999999999868e+01 9.386979999999999791e+01
3.151377000000000095e+00 1.083245577599999976e+01 9.616679999999999495e+01 9.387250000000000227e+01
3.155759999999999899e+00 1.083794973759999891e+01 9.617000000000000171e+01 9.387590000000000146e+01
3.160142999999999702e+00 1.084338525279999921e+01 9.617249999999999943e+01 9.387869999999999493e+01
3.164525999999999950e+00 1.084887921440000014e+01 9.615980000000000416e+01 9.388209999999999411e+01
3.168908999999999754e+00 1.085431472959999866e+01 9.614230000000000587e+01 9.388479999999999848e+01
3.173292000000000002e+00 1.085977946799999927e+01 9.612579999999999814e+01 9.388819999999999766e+01
3.177674999999999805e+00 1.086521498319999957e+01 9.610819999999999652e+01 9.388979999999999393e+01
3.182058000000000053e+00 1.087161486399999966e+01 9.618420000000000414e+01 9.389660000000000650e+01
3.186440999999999857e+00 1.087678737039999888e+01 9.617300000000000182e+01 9.387940000000000396e+01
3.190824000000000105e+00 1.088225210879999949e+01 9.617619999999999436e+01 9.386390000000000100e+01
3.195206999999999908e+00 1.088754150799999820e+01 9.617449999999999477e+01 9.385009999999999764e+01
3.199589999999999712e+00 1.089297702320000027e+01 9.617940000000000111e+01 9.383650000000000091e+01
3.203972999999999960e+00 1.089826642239999899e+01 9.617980000000000018e+01 9.382470000000000709e+01
3.208355999999999764e+00 1.090367271439999897e+01 9.618529999999999802e+01 9.381149999999999523e+01
3.212739000000000011e+00 1.090896211359999946e+01 9.618670000000000186e+01 9.379970000000000141e+01
3.217121999999999815e+00 1.091430995919999880e+01 9.619289999999999452e+01 9.378629999999999711e+01
3.221505000000000063e+00 1.091959935839999929e+01 9.618340000000000600e+01 9.377450000000000330e+01
3.225887999999999867e+00 1.092494720399999864e+01 9.616779999999999973e+01 9.376090000000000657e+01
3.230271000000000114e+00 1.093020737999999881e+01 9.614790000000000703e+01 9.374890000000000612e+01
3.234653999999999918e+00 1.093552600239999961e+01 9.613200000000000500e+01 9.373510000000000275e+01
3.239037000000000166e+00 1.094075695519999947e+01 9.611220000000000141e+01 9.372289999999999566e+01
3.243419999999999970e+00 1.094607557760000027e+01 9.609739999999999327e+01 9.370889999999999986e+01
3.247802999999999773e+00 1.095130653040000013e+01 9.607840000000000202e+01 9.369650000000000034e+01
3.252186000000000021e+00 1.095659592959999884e+01 9.606319999999999482e+01 9.368389999999999418e+01
3.256568999999999825e+00 1.096179765920000015e+01 9.604399999999999693e+01 9.368750000000000000e+01
3.260952000000000073e+00 1.096708705839999887e+01 9.602849999999999397e+01 9.368630000000000280e+01
3.265334999999999877e+00 1.097228878799999841e+01 9.600900000000000034e+01 9.368760000000000332e+01
3.269718000000000124e+00 1.097754896400000035e+01 9.599309999999999832e+01 9.369320000000000448e+01
3.274100999999999928e+00 1.098275069359999989e+01 9.597329999999999472e+01 9.370040000000000191e+01
3.278484000000000176e+00 1.098798164639999975e+01 9.595720000000000027e+01 9.370589999999999975e+01
3.282866999999999980e+00 1.099315415279999897e+01 9.593710000000000093e+01 9.371290000000000475e+01
3.287250000000000227e+00 1.099841432879999914e+01 9.592449999999999477e+01 9.372499999999999432e+01
3.291633000000000031e+00 1.100542789680000055e+01 9.605259999999999820e+01 9.377500000000000568e+01
3.296015999999999835e+00 1.101036661759999902e+01 9.603069999999999595e+01 9.376680000000000348e+01
3.300399000000000083e+00 1.101548067759999938e+01 9.603230000000000643e+01 9.376019999999999754e+01
3.304781999999999886e+00 1.102053629119999911e+01 9.602970000000000539e+01 9.374930000000000518e+01
3.309165000000000134e+00 1.102562112799999916e+01 9.603260000000000218e+01 9.373919999999999675e+01
3.313547999999999938e+00 1.103067674159999889e+01 9.603130000000000166e+01 9.372920000000000584e+01
3.317931000000000186e+00 1.103573235520000040e+01 9.603369999999999607e+01 9.371980000000000643e+01
3.322313999999999989e+00 1.104078796880000013e+01 9.603279999999999461e+01 9.371049999999999613e+01
3.326697000000000237e+00 1.104581435919999954e+01 9.603170000000000073e+01 9.370159999999999911e+01
3.331080000000000041e+00 1.105084074960000073e+01 9.602219999999999800e+01 9.369289999999999452e+01
3.335462999999999845e+00 1.105583791679999983e+01 9.601539999999999964e+01 9.368449999999999989e+01
3.339846000000000092e+00 1.106083508400000071e+01 9.600639999999999930e+01 9.367210000000000036e+01
3.344228999999999896e+00 1.106583225119999980e+01 9.599979999999999336e+01 9.365840000000000032e+01
3.348612000000000144e+00 1.107082941839999890e+01 9.599110000000000298e+01 9.364480000000000359e+01
3.352994999999999948e+00 1.107579736239999946e+01 9.598460000000000036e+01 9.363120000000000687e+01
3.357378000000000196e+00 1.108076530639999824e+01 9.597629999999999484e+01 9.361759999999999593e+01
3.361760999999999999e+00 1.108573325039999879e+01 9.597719999999999629e+01 9.360399999999999920e+01
3.366144000000000247e+00 1.109067197120000081e+01 9.597979999999999734e+01 9.359329999999999927e+01
3.370527000000000051e+00 1.109561069199999928e+01 9.598409999999999798e+01 9.358769999999999811e+01
3.374910000000000299e+00 1.110054941279999952e+01 9.598600000000000421e+01 9.358190000000000452e+01
3.379293000000000102e+00 1.110545891039999944e+01 9.598950000000000671e+01 9.357569999999999766e+01
3.383675999999999906e+00 1.111036840799999936e+01 9.599079999999999302e+01 9.357340000000000657e+01
3.388059000000000154e+00 1.111527790559999929e+01 9.599360000000000070e+01 9.357410000000000139e+01
3.392441999999999958e+00 1.112018740319999921e+01 9.599420000000000641e+01 9.357439999999999714e+01
3.396825000000000205e+00 1.112506767759999882e+01 9.599630000000000507e+01 9.358570000000000277e+01
3.401208000000000009e+00 1.112959727359999995e+01 9.598189999999999600e+01 9.414860000000000184e+01
3.405591000000000257e+00 1.113424376239999880e+01 9.596699999999999875e+01 9.414809999999999945e+01
3.409974000000000061e+00 1.113918248319999904e+01 9.597990000000000066e+01 9.414000000000000057e+01
3.414357000000000308e+00 1.114397508799999947e+01 9.598480000000000700e+01 9.413689999999999714e+01
3.418740000000000112e+00 1.114888458559999940e+01 9.599830000000000041e+01 9.413049999999999784e+01
3.423122999999999916e+00 1.115367719039999983e+01 9.600549999999999784e+01 9.412550000000000239e+01
3.427506000000000164e+00 1.115855746479999944e+01 9.601930000000000121e+01 9.411450000000000671e+01
3.431888999999999967e+00 1.116335006959999809e+01 9.602779999999999916e+01 9.410760000000000502e+01
3.436272000000000215e+00 1.116820112079999916e+01 9.604210000000000491e+01 9.409629999999999939e+01
3.440655000000000019e+00 1.117296450239999928e+01 9.605159999999999343e+01 9.408910000000000196e+01
3.445038000000000267e+00 1.117778633039999825e+01 9.606629999999999825e+01 9.407760000000000389e+01
3.449421000000000070e+00 1.118254971200000014e+01 9.607659999999999911e+01 9.406999999999999318e+01
3.453804000000000318e+00 1.118737154000000089e+01 9.607779999999999632e+01 9.406340000000000146e+01
3.458187000000000122e+00 1.119210569840000069e+01 9.607280000000000086e+01 9.406189999999999429e+01
3.462570000000000370e+00 1.119689830319999935e+01 9.607229999999999848e+01 9.405649999999999977e+01
3.466953000000000173e+00 1.120160323839999883e+01 9.606730000000000302e+01 9.405540000000000589e+01
3.471335999999999977e+00 1.120639584319999926e+01 9.606659999999999400e+01 9.405039999999999623e+01
3.475719000000000225e+00 1.121110077839999875e+01 9.606159999999999854e+01 9.404959999999999809e+01
3.480102000000000029e+00 1.121583493680000032e+01 9.606140000000000612e+01 9.404500000000000171e+01
3.484485000000000277e+00 1.122053987199999980e+01 9.605859999999999843e+01 9.404949999999999477e+01
3.488868000000000080e+00 1.122527403039999960e+01 9.605649999999999977e+01 9.405490000000000350e+01
3.493251000000000328e+00 1.122994974240000055e+01 9.604160000000000252e+01 9.406390000000000384e+01
3.497634000000000132e+00 1.123468390080000034e+01 9.603060000000000684e+01 9.406889999999999930e+01
3.502017000000000380e+00 1.123933038959999919e+01 9.601619999999999777e+01 9.407760000000000389e+01
3.506400000000000183e+00 1.124406454800000077e+01 9.600579999999999359e+01 9.408220000000000027e+01
3.510782999999999987e+00 1.124920783119999790e+01 9.593040000000000589e+01 9.396399999999999864e+01
3.515166000000000235e+00 1.125376665039999935e+01 9.588630000000000564e+01 9.396229999999999905e+01
3.519549000000000039e+00 1.125844236240000029e+01 9.587470000000000425e+01 9.396479999999999677e+01
3.523932000000000286e+00 1.126305962799999882e+01 9.585479999999999734e+01 9.396699999999999875e+01
3.528315000000000090e+00 1.126770611679999945e+01 9.584539999999999793e+01 9.397079999999999700e+01
3.532698000000000338e+00 1.127232338239999976e+01 9.582800000000000296e+01 9.397360000000000468e+01
3.537081000000000142e+00 1.127694064800000007e+01 9.581839999999999691e+01 9.397759999999999536e+01
3.541464000000000389e+00 1.128155791360000038e+01 9.580190000000000339e+01 9.398050000000000637e+01
3.545847000000000193e+00 1.128614595600000037e+01 9.579219999999999402e+01 9.398890000000000100e+01
3.550230000000000441e+00 1.129073399839999858e+01 9.577639999999999532e+01 9.399689999999999657e+01
3.554613000000000245e+00 1.129532204080000035e+01 9.576659999999999684e+01 9.399790000000000134e+01
3.558996000000000048e+00 1.129985163679999971e+01 9.575130000000000052e+01 9.399580000000000268e+01
3.563378999999999852e+00 1.130441045599999939e+01 9.574479999999999791e+01 9.398579999999999757e+01
3.567761999999999656e+00 1.130894005200000052e+01 9.574790000000000134e+01 9.397429999999999950e+01
3.572144999999999904e+00 1.131349887120000020e+01 9.575629999999999598e+01 9.396429999999999438e+01
3.576527999999999707e+00 1.131799924399999924e+01 9.575900000000000034e+01 9.395300000000000296e+01
3.580910999999999955e+00 1.132249961679999828e+01 9.576649999999999352e+01 9.394310000000000116e+01
3.585293999999999759e+00 1.132699998959999910e+01 9.576869999999999550e+01 9.393189999999999884e+01
3.589677000000000007e+00 1.133150036239999991e+01 9.577930000000000632e+01 9.392220000000000368e+01
3.594059999999999810e+00 1.133597151199999864e+01 9.578509999999999991e+01 9.391110000000000468e+01
3.598442999999999614e+00 1.134044266159999914e+01 9.579540000000000077e+01 9.390149999999999864e+01
3.602825999999999862e+00 1.134488458799999933e+01 9.580119999999999436e+01 9.389050000000000296e+01
3.607208999999999666e+00 1.134932651439999951e+01 9.581130000000000280e+01 9.388100000000000023e+01
3.611591999999999913e+00 1.135376844079999969e+01 9.581699999999999307e+01 9.387009999999999366e+01
3.615974999999999717e+00 1.135821036719999988e+01 9.582680000000000575e+01 9.386079999999999757e+01
3.620357999999999965e+00 1.136256462399999911e+01 9.584850000000000136e+01 9.388620000000000232e+01
3.624740999999999769e+00 1.136688965759999803e+01 9.581270000000000664e+01 9.387730000000000530e+01
3.629124000000000017e+00 1.137133158399999999e+01 9.580029999999999291e+01 9.386579999999999302e+01
3.633506999999999820e+00 1.137568584079999923e+01 9.578230000000000643e+01 9.385809999999999320e+01
3.637889999999999624e+00 1.138012776719999941e+01 9.577160000000000650e+01 9.384730000000000416e+01
3.642272999999999872e+00 1.138451124719999896e+01 9.575589999999999691e+01 9.384010000000000673e+01
3.646655999999999676e+00 1.138892395040000061e+01 9.574469999999999459e+01 9.382980000000000587e+01
3.651038999999999923e+00 1.139330743040000016e+01 9.573000000000000398e+01 9.382290000000000418e+01
3.655421999999999727e+00 1.139772013360000003e+01 9.571850000000000591e+01 9.381130000000000280e+01
3.659804999999999975e+00 1.140210361359999958e+01 9.570430000000000348e+01 9.380159999999999343e+01
3.664187999999999779e+00 1.140648709359999913e+01 9.569270000000000209e+01 9.378870000000000573e+01
3.668571000000000026e+00 1.141084135039999836e+01 9.567900000000000205e+01 9.377889999999999304e+01
3.672953999999999830e+00 1.141522483039999969e+01 9.567889999999999873e+01 9.376609999999999445e+01
3.677337000000000078e+00 1.141957908719999892e+01 9.567839999999999634e+01 9.375629999999999598e+01
3.681719999999999882e+00 1.142393334399999993e+01 9.567900000000000205e+01 9.374429999999999552e+01
3.686102999999999685e+00 1.142825837760000063e+01 9.567849999999999966e+01 9.373609999999999332e+01
3.690485999999999933e+00 1.143258341119999955e+01 9.567889999999999873e+01 9.372480000000000189e+01
3.694868999999999737e+00 1.143687922159999992e+01 9.567849999999999966e+01 9.371609999999999729e+01
3.699251999999999985e+00 1.144120425519999884e+01 9.567870000000000630e+01 9.371139999999999759e+01
3.703634999999999788e+00 1.144550006559999922e+01 9.567829999999999302e+01 9.370929999999999893e+01
3.708018000000000036e+00 1.144979587599999959e+01 9.567839999999999634e+01 9.370409999999999684e+01
3.712400999999999840e+00 1.145406246319999966e+01 9.567789999999999395e+01 9.370130000000000337e+01
3.716784000000000088e+00 1.145832905039999794e+01 9.567789999999999395e+01 9.370489999999999498e+01
3.721166999999999891e+00 1.146256641439999946e+01 9.567740000000000578e+01 9.371590000000000487e+01
3.725549999999999695e+00 1.146683300159999952e+01 9.567730000000000246e+01 9.372429999999999950e+01
3.729932999999999943e+00 1.147156715999999932e+01 9.590229999999999677e+01 9.381709999999999638e+01
3.734315999999999747e+00 1.147554151519999799e+01 9.587409999999999854e+01 9.379819999999999425e+01
3.738698999999999995e+00 1.147977887919999951e+01 9.586289999999999623e+01 9.378749999999999432e+01
3.743081999999999798e+00 1.148389935039999976e+01 9.584640000000000271e+01 9.377519999999999811e+01
3.747465000000000046e+00 1.148813671439999951e+01 9.583620000000000516e+01 9.376569999999999538e+01
3.751847999999999850e+00 1.149228640880000007e+01 9.583020000000000493e+01 9.375560000000000116e+01
3.756231000000000098e+00 1.149649454959999950e+01 9.583140000000000214e+01 9.374760000000000559e+01
3.760613999999999901e+00 1.150067346720000039e+01 9.582949999999999591e+01 9.374259999999999593e+01
3.764997000000000149e+00 1.150485238479999950e+01 9.583079999999999643e+01 9.373959999999999582e+01
3.769379999999999953e+00 1.150903130240000038e+01 9.582949999999999591e+01 9.373449999999999704e+01
3.773762999999999757e+00 1.151321021999999950e+01 9.583100000000000307e+01 9.373099999999999454e+01
3.778146000000000004e+00 1.151735991440000006e+01 9.583039999999999736e+01 9.372570000000000334e+01
3.782528999999999808e+00 1.152150960880000063e+01 9.583209999999999695e+01 9.372180000000000177e+01
3.786912000000000056e+00 1.152565930319999943e+01 9.583190000000000452e+01 9.371609999999999729e+01
3.791294999999999860e+00 1.152980899759999822e+01 9.583419999999999561e+01 9.371179999999999666e+01
3.795678000000000107e+00 1.153395869199999879e+01 9.583459999999999468e+01 9.370579999999999643e+01
3.800060999999999911e+00 1.153807916319999904e+01 9.583660000000000423e+01 9.370109999999999673e+01
3.804444000000000159e+00 1.154219963439999930e+01 9.583689999999999998e+01 9.369490000000000407e+01
3.808826999999999963e+00 1.154632010559999955e+01 9.583849999999999625e+01 9.368980000000000530e+01
3.813209999999999766e+00 1.155041135359999949e+01 9.583849999999999625e+01 9.368319999999999936e+01
3.817593000000000014e+00 1.155450260159999942e+01 9.583809999999999718e+01 9.368429999999999325e+01
3.821975999999999818e+00 1.155859384959999936e+01 9.583570000000000277e+01 9.369110000000000582e+01
3.826359000000000066e+00 1.156268509759999930e+01 9.583459999999999468e+01 9.369910000000000139e+01
3.830741999999999869e+00 1.156674712240000069e+01 9.583220000000000027e+01 9.370610000000000639e+01
3.835125000000000117e+00 1.157080914720000031e+01 9.583089999999999975e+01 9.371490000000000009e+01
3.839507999999999921e+00 1.157601087679999807e+01 9.608100000000000307e+01 9.375879999999999370e+01
3.843891000000000169e+00 1.157972222319999922e+01 9.605750000000000455e+01 9.373940000000000339e+01
3.848273999999999972e+00 1.158378424800000062e+01 9.607019999999999982e+01 9.373460000000000036e+01
3.852657000000000220e+00 1.158764171039999979e+01 9.607129999999999370e+01 9.373109999999999786e+01
3.857040000000000024e+00 1.159167451199999910e+01 9.608549999999999613e+01 9.372780000000000200e+01
3.861422999999999828e+00 1.159553197439999828e+01 9.608859999999999957e+01 9.372580000000000666e+01
3.865806000000000076e+00 1.159953555279999904e+01 9.610219999999999629e+01 9.372230000000000416e+01
3.870188999999999879e+00 1.160342223840000031e+01 9.610599999999999454e+01 9.372079999999999700e+01
3.874572000000000127e+00 1.160739659359999898e+01 9.611899999999999977e+01 9.371649999999999636e+01
3.878954999999999931e+00 1.161125405599999993e+01 9.612309999999999377e+01 9.371750000000000114e+01
3.883338000000000179e+00 1.161519918800000006e+01 9.613559999999999661e+01 9.371609999999999729e+01
3.887720999999999982e+00 1.161905665039999924e+01 9.613979999999999393e+01 9.371729999999999450e+01
3.892104000000000230e+00 1.162300178239999937e+01 9.615189999999999770e+01 9.371599999999999397e+01
3.896487000000000034e+00 1.162683002160000001e+01 9.615619999999999834e+01 9.371729999999999450e+01
3.900870000000000282e+00 1.163074593039999982e+01 9.616740000000000066e+01 9.371599999999999397e+01
3.905253000000000085e+00 1.163457416959999868e+01 9.617050000000000409e+01 9.371750000000000114e+01
3.909635999999999889e+00 1.163846085519999818e+01 9.618080000000000496e+01 9.371620000000000061e+01
3.914019000000000137e+00 1.164228909440000059e+01 9.618420000000000414e+01 9.371779999999999688e+01
3.918401999999999941e+00 1.164617578000000009e+01 9.619450000000000500e+01 9.371659999999999968e+01
3.922785000000000188e+00 1.164997479599999863e+01 9.619809999999999661e+01 9.371829999999999927e+01
3.927167999999999992e+00 1.165383225839999959e+01 9.620860000000000412e+01 9.371720000000000539e+01
3.931551000000000240e+00 1.165763127439999991e+01 9.621590000000000487e+01 9.371890000000000498e+01
3.935934000000000044e+00 1.166145951360000055e+01 9.622979999999999734e+01 9.371790000000000020e+01
3.940317000000000291e+00 1.166525852959999909e+01 9.623749999999999716e+01 9.371970000000000312e+01
3.944700000000000095e+00 1.166908676879999973e+01 9.625169999999999959e+01 9.371869999999999834e+01
3.949082999999999899e+00 1.167235976719999968e+01 9.614730000000000132e+01 9.385070000000000334e+01
3.953466000000000147e+00 1.167595422079999956e+01 9.613949999999999818e+01 9.383710000000000662e+01
3.957848999999999950e+00 1.167978246000000020e+01 9.614199999999999591e+01 9.383400000000000318e+01
3.962232000000000198e+00 1.168352302959999989e+01 9.614939999999999998e+01 9.383110000000000639e+01
3.966615000000000002e+00 1.168732204559999843e+01 9.615640000000000498e+01 9.382959999999999923e+01
3.970998000000000250e+00 1.169106261519999990e+01 9.616419999999999391e+01 9.382789999999999964e+01
3.975381000000000054e+00 1.169486163120000022e+01 9.617069999999999652e+01 9.382609999999999673e+01
3.979764000000000301e+00 1.169857297759999959e+01 9.617849999999999966e+01 9.382470000000000709e+01
3.984147000000000105e+00 1.170234277039999959e+01 9.618439999999999657e+01 9.382269999999999754e+01
3.988530000000000353e+00 1.170605411679999897e+01 9.619190000000000396e+01 9.382129999999999370e+01
3.992913000000000157e+00 1.170979468639999865e+01 9.619719999999999516e+01 9.381910000000000593e+01
3.997295999999999960e+00 1.171347680959999948e+01 9.620340000000000202e+01 9.381770000000000209e+01
4.001679000000000208e+00 1.171721737919999917e+01 9.620749999999999602e+01 9.381520000000000437e+01
4.006062000000000012e+00 1.172089950240000000e+01 9.621370000000000289e+01 9.382139999999999702e+01
4.010444999999999816e+00 1.172461084879999937e+01 9.621760000000000446e+01 9.383129999999999882e+01
4.014828000000000507e+00 1.172829297200000020e+01 9.622360000000000468e+01 9.384220000000000539e+01
4.019211000000000311e+00 1.173197509519999926e+01 9.623109999999999786e+01 9.385190000000000055e+01
4.023594000000000115e+00 1.173565721840000009e+01 9.624110000000000298e+01 9.386320000000000618e+01
4.027976999999999919e+00 1.173933934159999914e+01 9.624890000000000612e+01 9.387319999999999709e+01
4.032360000000000610e+00 1.174299224159999788e+01 9.625900000000000034e+01 9.388479999999999848e+01
4.036743000000000414e+00 1.174664514160000017e+01 9.626690000000000680e+01 9.389509999999999934e+01
4.041126000000000218e+00 1.175029804159999891e+01 9.627719999999999345e+01 9.390699999999999648e+01
4.045509000000000022e+00 1.175395094159999942e+01 9.628509999999999991e+01 9.391759999999999309e+01
4.049891999999999825e+00 1.175757461839999962e+01 9.629550000000000409e+01 9.392980000000000018e+01
4.054275000000000517e+00 1.176122751839999836e+01 9.630360000000000298e+01 9.393540000000000134e+01
4.058658000000000321e+00 1.176748128319999864e+01 9.625730000000000075e+01 9.369809999999999661e+01
4.063041000000000125e+00 1.177081272799999923e+01 9.624110000000000298e+01 9.370170000000000243e+01
4.067423999999999928e+00 1.177443640479999942e+01 9.624089999999999634e+01 9.370369999999999777e+01
4.071807000000000620e+00 1.177794318880000013e+01 9.623420000000000130e+01 9.370969999999999800e+01
4.076190000000000424e+00 1.178153764239999823e+01 9.623499999999999943e+01 9.371269999999999811e+01
4.080573000000000228e+00 1.178507364959999926e+01 9.622960000000000491e+01 9.371920000000000073e+01
4.084956000000000031e+00 1.178866810319999914e+01 9.623009999999999309e+01 9.372220000000000084e+01
4.089338999999999835e+00 1.179217488719999984e+01 9.622509999999999764e+01 9.372870000000000346e+01
4.093722000000000527e+00 1.179574011759999941e+01 9.622539999999999338e+01 9.373170000000000357e+01
4.098105000000000331e+00 1.179924690159999834e+01 9.622029999999999461e+01 9.373799999999999955e+01
4.102488000000000135e+00 1.180281213199999968e+01 9.621970000000000312e+01 9.373340000000000316e+01
4.106870999999999938e+00 1.180631891599999861e+01 9.621439999999999770e+01 9.373139999999999361e+01
4.111253999999999742e+00 1.180985492319999963e+01 9.621380000000000621e+01 9.372599999999999909e+01
4.115636999999999546e+00 1.181333248400000002e+01 9.620879999999999654e+01 9.372440000000000282e+01
4.120019999999999349e+00 1.181686849119999927e+01 9.621460000000000434e+01 9.371949999999999648e+01
4.124403000000000041e+00 1.182034605199999966e+01 9.622069999999999368e+01 9.371810000000000684e+01
4.128785999999999845e+00 1.182385283599999859e+01 9.623199999999999932e+01 9.371370000000000289e+01
4.133168999999999649e+00 1.182733039679999898e+01 9.623879999999999768e+01 9.371269999999999811e+01
4.137551999999999452e+00 1.183083718079999969e+01 9.624989999999999668e+01 9.370860000000000412e+01
4.141935000000000144e+00 1.183428551839999976e+01 9.625679999999999836e+01 9.370799999999999841e+01
4.146317999999999948e+00 1.183776307920000015e+01 9.626760000000000161e+01 9.370430000000000348e+01
4.150700999999999752e+00 1.184121141679999845e+01 9.627439999999999998e+01 9.370399999999999352e+01
4.155083999999999556e+00 1.184468897760000061e+01 9.628520000000000323e+01 9.370069999999999766e+01
4.159467000000000247e+00 1.184810809199999859e+01 9.629189999999999827e+01 9.370080000000000098e+01
4.163850000000000051e+00 1.185158565280000076e+01 9.630249999999999488e+01 9.369790000000000418e+01
4.168232999999999855e+00 1.185520932959999918e+01 9.637359999999999616e+01 9.375759999999999650e+01
4.172615999999999659e+00 1.185839465839999995e+01 9.636920000000000641e+01 9.375230000000000530e+01
4.176998999999999462e+00 1.186187221919999857e+01 9.637800000000000011e+01 9.375020000000000664e+01
4.181382000000000154e+00 1.186523288719999947e+01 9.638490000000000180e+01 9.375199999999999534e+01
4.185764999999999958e+00 1.186871044799999986e+01 9.639490000000000691e+01 9.375600000000000023e+01
4.190147999999999762e+00 1.187210033919999930e+01 9.640349999999999397e+01 9.375979999999999848e+01
4.194530999999999565e+00 1.187554867679999937e+01 9.641349999999999909e+01 9.376399999999999579e+01
4.198914000000000257e+00 1.187893856800000059e+01 9.641230000000000189e+01 9.376810000000000400e+01
4.203297000000000061e+00 1.188238690560000066e+01 9.640819999999999368e+01 9.377240000000000464e+01
4.207679999999999865e+00 1.188577679679999832e+01 9.639809999999999945e+01 9.377660000000000196e+01
4.212062999999999668e+00 1.188916668799999954e+01 9.638660000000000139e+01 9.378090000000000259e+01
4.216445999999999472e+00 1.189255657919999898e+01 9.637300000000000466e+01 9.378530000000000655e+01
4.220829000000000164e+00 1.189594647039999842e+01 9.635970000000000368e+01 9.378969999999999629e+01
4.225211999999999968e+00 1.189930713839999932e+01 9.634650000000000603e+01 9.379410000000000025e+01
4.229594999999999771e+00 1.190269702960000053e+01 9.633329999999999416e+01 9.379859999999999332e+01
4.233977999999999575e+00 1.190605769759999966e+01 9.632030000000000314e+01 9.380310000000000059e+01
4.238361000000000267e+00 1.190941836559999878e+01 9.630729999999999791e+01 9.380780000000000030e+01
4.242744000000000071e+00 1.191277903359999968e+01 9.629460000000000264e+01 9.381229999999999336e+01
4.247126999999999875e+00 1.191613970159999880e+01 9.628180000000000405e+01 9.381699999999999307e+01
4.251509999999999678e+00 1.191947114639999938e+01 9.626930000000000121e+01 9.382170000000000698e+01
4.255892999999999482e+00 1.192280259119999997e+01 9.625669999999999504e+01 9.382649999999999579e+01
4.260276000000000174e+00 1.192613403599999877e+01 9.624450000000000216e+01 9.383119999999999550e+01
4.264658999999999978e+00 1.192946548079999936e+01 9.623199999999999932e+01 9.383469999999999800e+01
4.269041999999999781e+00 1.193279692559999994e+01 9.621999999999999886e+01 9.383459999999999468e+01
4.273424999999999585e+00 1.193609914719999843e+01 9.620780000000000598e+01 9.383520000000000039e+01
4.277808000000000277e+00 1.193884612799999978e+01 9.637560000000000571e+01 9.372020000000000550e+01
4.282191000000000081e+00 1.194206067999999910e+01 9.637170000000000414e+01 9.371569999999999823e+01
4.286573999999999884e+00 1.194539212479999968e+01 9.638030000000000541e+01 9.371380000000000621e+01
4.290956999999999688e+00 1.194863589999999931e+01 9.638439999999999941e+01 9.371370000000000289e+01
4.295339999999999492e+00 1.195193812159999958e+01 9.639400000000000546e+01 9.371299999999999386e+01
4.299723000000000184e+00 1.195521111999999953e+01 9.639939999999999998e+01 9.371359999999999957e+01
4.304105999999999987e+00 1.195848411839999947e+01 9.640879999999999939e+01 9.371309999999999718e+01
4.308488999999999791e+00 1.196172789359999911e+01 9.641469999999999629e+01 9.371420000000000528e+01
4.312871999999999595e+00 1.196500089199999906e+01 9.641939999999999600e+01 9.371370000000000289e+01
4.317255000000000287e+00 1.196824466720000046e+01 9.642059999999999320e+01 9.371500000000000341e+01
4.321638000000000090e+00 1.197151766560000041e+01 9.642369999999999663e+01 9.371469999999999345e+01
4.326020999999999894e+00 1.197473221759999973e+01 9.642059999999999320e+01 9.372140000000000271e+01
4.330403999999999698e+00 1.197800521599999968e+01 9.642040000000000077e+01 9.373109999999999786e+01
4.334787000000000390e+00 1.198121976800000077e+01 9.641779999999999973e+01 9.374230000000000018e+01
4.339170000000000194e+00 1.198446354319999863e+01 9.641779999999999973e+01 9.375159999999999627e+01
4.343552999999999997e+00 1.198764887199999940e+01 9.641559999999999775e+01 9.376250000000000284e+01
4.347935999999999801e+00 1.199089264719999903e+01 9.641599999999999682e+01 9.377150000000000318e+01
4.352318999999999605e+00 1.199410719919999835e+01 9.641419999999999391e+01 9.378220000000000312e+01
4.356702000000000297e+00 1.199732175119999944e+01 9.641500000000000625e+01 9.379089999999999350e+01
4.361085000000000100e+00 1.200050708000000022e+01 9.641360000000000241e+01 9.380129999999999768e+01
4.365467999999999904e+00 1.200372163199999953e+01 9.640569999999999595e+01 9.380970000000000653e+01
4.369850999999999708e+00 1.200690696079999853e+01 9.639319999999999311e+01 9.381990000000000407e+01
4.374234000000000400e+00 1.201012151279999962e+01 9.638309999999999889e+01 9.382789999999999964e+01
4.378617000000000203e+00 1.201330684160000040e+01 9.637059999999999604e+01 9.383790000000000475e+01
4.383000000000000007e+00 1.201649217039999940e+01 9.636050000000000182e+01 9.384560000000000457e+01
4.387382999999999811e+00 1.202075875759999946e+01 9.645279999999999632e+01 9.365600000000000591e+01
4.391765999999999615e+00 1.202365185439999884e+01 9.644970000000000709e+01 9.364199999999999591e+01
4.396148999999999418e+00 1.202680795999999930e+01 9.645080000000000098e+01 9.363120000000000687e+01
4.400532000000000110e+00 1.202987639599999881e+01 9.645040000000000191e+01 9.362120000000000175e+01
4.404914999999999914e+00 1.203300327840000072e+01 9.644740000000000180e+01 9.361140000000000327e+01
4.409297999999999718e+00 1.203610093760000055e+01 9.644580000000000553e+01 9.360169999999999391e+01
4.413680999999999521e+00 1.203922781999999891e+01 9.644320000000000448e+01 9.359420000000000073e+01
4.418064000000000213e+00 1.204232547919999874e+01 9.644209999999999638e+01 9.359000000000000341e+01
4.422446999999999129e+00 1.204542313840000034e+01 9.643970000000000198e+01 9.358889999999999532e+01
4.426829999999999821e+00 1.204852079760000017e+01 9.643899999999999295e+01 9.358750000000000568e+01
4.431212999999999624e+00 1.205158923359999967e+01 9.643689999999999429e+01 9.358599999999999852e+01
4.435596000000000316e+00 1.205468689279999950e+01 9.643649999999999523e+01 9.358920000000000528e+01
4.439978999999999232e+00 1.205775532879999901e+01 9.643470000000000653e+01 9.359789999999999566e+01
4.444361999999999924e+00 1.206082376480000029e+01 9.643460000000000321e+01 9.360670000000000357e+01
4.448744999999999727e+00 1.206389220079999980e+01 9.643309999999999604e+01 9.361530000000000484e+01
4.453128000000000419e+00 1.206696063679999931e+01 9.643330000000000268e+01 9.362399999999999523e+01
4.457510999999999335e+00 1.207002907279999881e+01 9.643189999999999884e+01 9.363249999999999318e+01
4.461894000000000027e+00 1.207306828559999801e+01 9.643240000000000123e+01 9.364109999999999445e+01
4.466276999999999830e+00 1.207613672159999929e+01 9.643129999999999313e+01 9.364950000000000330e+01
4.470660000000000522e+00 1.207917593439999848e+01 9.643110000000000070e+01 9.365810000000000457e+01
4.475042999999999438e+00 1.208221514719999945e+01 9.641949999999999932e+01 9.366639999999999588e+01
4.479426000000000130e+00 1.208525435999999864e+01 9.640949999999999420e+01 9.367489999999999384e+01
4.483808999999999934e+00 1.208829357279999961e+01 9.639790000000000703e+01 9.368319999999999936e+01
4.488191999999999737e+00 1.209133278560000058e+01 9.638790000000000191e+01 9.369150000000000489e+01
4.492574999999999541e+00 1.209434277519999945e+01 9.637619999999999720e+01 9.369979999999999620e+01
4.496958000000000233e+00 1.209749888079999813e+01 9.605759999999999366e+01 9.362930000000000064e+01
4.501341000000000037e+00 1.210027508479999980e+01 9.603709999999999525e+01 9.361419999999999675e+01
4.505723999999999840e+00 1.210328507440000045e+01 9.603350000000000364e+01 9.360439999999999827e+01
4.510106999999999644e+00 1.210620739440000015e+01 9.602740000000000009e+01 9.359730000000000416e+01
4.514490000000000336e+00 1.210918816079999871e+01 9.602490000000000236e+01 9.359290000000000020e+01
4.518872999999999251e+00 1.211213970399999873e+01 9.602009999999999934e+01 9.359170000000000300e+01
4.523255999999999943e+00 1.211509124720000052e+01 9.601760000000000161e+01 9.359080000000000155e+01
4.527638999999999747e+00 1.211804279039999876e+01 9.601319999999999766e+01 9.358950000000000102e+01
4.532022000000000439e+00 1.212099433359999878e+01 9.601059999999999661e+01 9.358820000000000050e+01
4.536404999999999355e+00 1.212391665359999848e+01 9.600650000000000261e+01 9.358669999999999334e+01
4.540788000000000046e+00 1.212686819680000028e+01 9.600379999999999825e+01 9.358509999999999707e+01
4.545170999999999850e+00 1.212979051679999998e+01 9.600239999999999441e+01 9.358350000000000080e+01
4.549554000000000542e+00 1.213271283679999968e+01 9.600809999999999889e+01 9.358150000000000546e+01
4.553936999999999458e+00 1.213563515679999938e+01 9.601300000000000523e+01 9.357959999999999923e+01
4.558320000000000149e+00 1.213855747680000086e+01 9.601900000000000546e+01 9.357729999999999393e+01
4.562702999999999953e+00 1.214145057359999846e+01 9.602429999999999666e+01 9.357519999999999527e+01
4.567085999999999757e+00 1.214437289359999994e+01 9.603050000000000352e+01 9.357330000000000325e+01
4.571468999999999561e+00 1.214726599039999932e+01 9.603610000000000468e+01 9.358119999999999550e+01
4.575852000000000253e+00 1.215015908719999871e+01 9.604259999999999309e+01 9.358849999999999625e+01
4.580235000000000056e+00 1.215305218399999987e+01 9.604850000000000421e+01 9.359629999999999939e+01
4.584617999999999860e+00 1.215594528079999925e+01 9.605530000000000257e+01 9.360360000000000014e+01
4.589000999999999664e+00 1.215880915440000010e+01 9.606149999999999523e+01 9.361150000000000659e+01
4.593384000000000356e+00 1.216170225119999948e+01 9.606850000000000023e+01 9.361879999999999313e+01
4.597766999999999271e+00 1.216456612480000032e+01 9.607500000000000284e+01 9.362659999999999627e+01
4.602149999999999963e+00 1.216745922159999971e+01 9.608230000000000359e+01 9.363389999999999702e+01
4.606532999999999767e+00 1.217119979119999940e+01 9.609399999999999409e+01 9.361589999999999634e+01
4.610916000000000459e+00 1.217377143279999885e+01 9.608259999999999934e+01 9.360089999999999577e+01
4.615298999999999374e+00 1.217663530639999969e+01 9.609090000000000487e+01 9.359459999999999980e+01
4.619682000000000066e+00 1.217941151039999781e+01 9.609300000000000352e+01 9.358979999999999677e+01
4.624064999999999870e+00 1.218224616079999834e+01 9.610229999999999961e+01 9.358960000000000434e+01
4.628448000000000562e+00 1.218505158799999855e+01 9.610590000000000543e+01 9.358759999999999479e+01
4.632830999999999477e+00 1.218788623839999907e+01 9.611509999999999820e+01 9.358719999999999573e+01
4.637214000000000169e+00 1.219069166559999928e+01 9.611920000000000641e+01 9.358530000000000371e+01
4.641596999999999973e+00 1.219352631599999981e+01 9.612820000000000675e+01 9.358450000000000557e+01
4.645980000000000665e+00 1.219630251999999970e+01 9.613269999999999982e+01 9.358259999999999934e+01
4.650362999999999580e+00 1.219913717040000023e+01 9.614159999999999684e+01 9.358150000000000546e+01
4.654746000000000272e+00 1.220191337440000012e+01 9.614629999999999654e+01 9.357949999999999591e+01
4.659129000000000076e+00 1.220471880160000033e+01 9.615500000000000114e+01 9.357810000000000628e+01
4.663511999999999880e+00 1.220749500560000023e+01 9.615999999999999659e+01 9.357590000000000430e+01
4.667894999999999683e+00 1.221030043280000044e+01 9.616859999999999786e+01 9.357429999999999382e+01
4.672278000000000375e+00 1.221307663680000033e+01 9.617369999999999663e+01 9.357200000000000273e+01
4.676661000000000179e+00 1.221585284079999845e+01 9.618219999999999459e+01 9.357019999999999982e+01
4.681043999999999983e+00 1.221859982159999980e+01 9.618750000000000000e+01 9.356770000000000209e+01
4.685426999999999786e+00 1.222137602559999969e+01 9.619599999999999795e+01 9.356560000000000343e+01
4.689810000000000478e+00 1.222415222959999959e+01 9.620130000000000337e+01 9.356300000000000239e+01
4.694192999999999394e+00 1.222689921039999916e+01 9.620969999999999800e+01 9.356069999999999709e+01
4.698576000000000086e+00 1.222964619119999874e+01 9.621519999999999584e+01 9.355780000000000030e+01
4.702958999999999889e+00 1.223242239520000041e+01 9.622360000000000468e+01 9.356019999999999470e+01
4.707342000000000581e+00 1.223514015279999967e+01 9.622910000000000252e+01 9.356680000000000064e+01
4.711724999999999497e+00 1.223788713359999925e+01 9.623739999999999384e+01 9.357389999999999475e+01
4.716108000000000189e+00 1.224107246239999824e+01 9.627700000000000102e+01 9.363760000000000616e+01
4.720490999999999993e+00 1.224352721119999998e+01 9.626309999999999434e+01 9.363160000000000593e+01
4.724874000000000684e+00 1.224624496879999924e+01 9.626930000000000121e+01 9.362789999999999679e+01
4.729256999999999600e+00 1.224887505679999933e+01 9.626149999999999807e+01 9.362569999999999482e+01
4.733640000000000292e+00 1.225159281440000036e+01 9.626279999999999859e+01 9.362269999999999470e+01
4.738023000000000096e+00 1.225425212559999899e+01 9.625719999999999743e+01 9.362130000000000507e+01
4.742405999999999899e+00 1.225696988320000003e+01 9.625799999999999557e+01 9.361809999999999832e+01
4.746788999999999703e+00 1.225962919439999865e+01 9.625329999999999586e+01 9.361679999999999779e+01
4.751172000000000395e+00 1.226234695199999969e+01 9.625379999999999825e+01 9.361339999999999861e+01
4.755555000000000199e+00 1.226500626319999832e+01 9.624970000000000425e+01 9.361209999999999809e+01
4.759938000000000002e+00 1.226769479760000081e+01 9.624989999999999668e+01 9.360850000000000648e+01
4.764320999999999806e+00 1.227035410879999944e+01 9.624620000000000175e+01 9.360720000000000596e+01
4.768704000000000498e+00 1.227304264320000016e+01 9.624630000000000507e+01 9.360349999999999682e+01
4.773087000000000302e+00 1.227570195440000056e+01 9.624280000000000257e+01 9.360200000000000387e+01
4.777470000000000105e+00 1.227836126559999919e+01 9.624269999999999925e+01 9.359810000000000230e+01
4.781852999999999909e+00 1.228102057679999959e+01 9.623950000000000671e+01 9.359650000000000603e+01
4.786236000000000601e+00 1.228367988799999999e+01 9.623940000000000339e+01 9.359250000000000114e+01
4.790618999999999517e+00 1.228630997600000008e+01 9.623629999999999995e+01 9.359069999999999823e+01
4.795002000000000209e+00 1.228896928719999870e+01 9.623609999999999332e+01 9.358660000000000423e+01
4.799385000000000012e+00 1.229162859839999911e+01 9.623319999999999652e+01 9.358469999999999800e+01
4.803768000000000704e+00 1.229425868639999919e+01 9.623290000000000077e+01 9.358050000000000068e+01
4.808150999999999620e+00 1.229688877439999928e+01 9.623019999999999641e+01 9.357850000000000534e+01
4.812534000000000312e+00 1.229951886239999936e+01 9.622979999999999734e+01 9.357410000000000139e+01
4.816917000000000115e+00 1.230214895039999945e+01 9.622719999999999629e+01 9.357189999999999941e+01
4.821300000000000807e+00 1.230477903839999954e+01 9.622690000000000055e+01 9.356749999999999545e+01
4.825682999999999723e+00 1.230819815279999929e+01 9.636750000000000682e+01 9.361860000000000070e+01
4.830066000000000415e+00 1.231059445519999862e+01 9.636740000000000350e+01 9.360760000000000502e+01
4.834449000000000218e+00 1.231325376639999902e+01 9.637350000000000705e+01 9.360559999999999548e+01
4.838832000000000022e+00 1.231579618479999993e+01 9.637890000000000157e+01 9.360099999999999909e+01
4.843214999999999826e+00 1.231839704959999970e+01 9.638630000000000564e+01 9.359990000000000521e+01
4.847598000000000518e+00 1.232096869119999916e+01 9.639220000000000255e+01 9.359619999999999607e+01
4.851981000000000321e+00 1.232356955599999893e+01 9.639979999999999905e+01 9.359489999999999554e+01
4.856364000000000125e+00 1.232614119759999838e+01 9.640609999999999502e+01 9.359139999999999304e+01
4.860746999999999929e+00 1.232871283919999961e+01 9.641389999999999816e+01 9.359000000000000341e+01
4.865130000000000621e+00 1.233125525760000052e+01 9.642040000000000077e+01 9.358650000000000091e+01
4.869512999999999536e+00 1.233385612240000029e+01 9.642829999999999302e+01 9.358490000000000464e+01
4.873896000000000228e+00 1.233639854079999942e+01 9.643510000000000559e+01 9.358150000000000546e+01
4.878279000000000032e+00 1.233894095920000034e+01 9.643470000000000653e+01 9.357970000000000255e+01
4.882662000000000724e+00 1.234148337759999947e+01 9.643269999999999698e+01 9.357630000000000337e+01
4.887044999999999639e+00 1.234405501919999892e+01 9.643179999999999552e+01 9.357439999999999714e+01
4.891428000000000331e+00 1.234656821439999952e+01 9.642980000000000018e+01 9.357080000000000553e+01
4.895811000000000135e+00 1.234911063279999865e+01 9.642870000000000630e+01 9.356879999999999598e+01
4.900194000000000827e+00 1.235162382799999925e+01 9.642669999999999675e+01 9.356520000000000437e+01
4.904576999999999742e+00 1.235416624640000016e+01 9.642549999999999955e+01 9.356310000000000571e+01
4.908960000000000434e+00 1.235667944159999898e+01 9.642350000000000421e+01 9.355949999999999989e+01
4.913343000000000238e+00 1.235922185999999989e+01 9.642220000000000368e+01 9.355719999999999459e+01
4.917726000000000042e+00 1.236170583200000017e+01 9.642010000000000502e+01 9.355349999999999966e+01
4.922108999999999845e+00 1.236424825039999931e+01 9.641880000000000450e+01 9.355119999999999436e+01
4.926492000000000537e+00 1.236673222239999959e+01 9.641660000000000252e+01 9.354739999999999611e+01
4.930875000000000341e+00 1.236924541759999840e+01 9.641519999999999868e+01 9.354489999999999839e+01
4.935257999999999257e+00 1.237240152319999886e+01 9.640760000000000218e+01 9.361620000000000630e+01
4.939640999999999948e+00 1.237468093279999870e+01 9.640649999999999409e+01 9.360760000000000502e+01
4.944023999999999752e+00 1.237719412799999930e+01 9.641209999999999525e+01 9.360360000000000014e+01
4.948407000000000444e+00 1.237959043039999862e+01 9.641660000000000252e+01 9.360060000000000002e+01
4.952789999999999360e+00 1.238210362559999922e+01 9.642340000000000089e+01 9.359709999999999752e+01
4.957173000000000052e+00 1.238452915119999886e+01 9.642849999999999966e+01 9.359510000000000218e+01
4.961555999999999855e+00 1.238701312319999914e+01 9.643559999999999377e+01 9.359149999999999636e+01
4.965938999999999659e+00 1.238943864879999879e+01 9.644100000000000250e+01 9.358969999999999345e+01
4.970321999999999463e+00 1.239192262079999907e+01 9.644809999999999661e+01 9.358610000000000184e+01
4.974705000000000155e+00 1.239431892320000017e+01 9.645369999999999777e+01 9.358429999999999893e+01
4.979087999999999958e+00 1.239680289519999867e+01 9.646080000000000609e+01 9.358060000000000400e+01
4.983470999999999762e+00 1.239919919759999800e+01 9.646659999999999968e+01 9.357890000000000441e+01
4.987853999999999566e+00 1.240165394639999974e+01 9.647379999999999711e+01 9.357500000000000284e+01
4.992237000000000258e+00 1.240405024879999907e+01 9.647960000000000491e+01 9.357330000000000325e+01
4.996619999999999173e+00 1.240647577439999871e+01 9.648690000000000566e+01 9.356940000000000168e+01
5.001002999999999865e+00 1.240890129999999836e+01 9.649290000000000589e+01 9.356759999999999877e+01
5.005385999999999669e+00 1.241132682559999800e+01 9.650020000000000664e+01 9.356359999999999388e+01
5.009769000000000361e+00 1.241372312799999911e+01 9.650320000000000675e+01 9.356180000000000518e+01
5.014151999999999276e+00 1.241611943040000021e+01 9.650220000000000198e+01 9.355780000000000030e+01
5.018534999999999968e+00 1.241851573279999954e+01 9.649989999999999668e+01 9.355599999999999739e+01
5.022917999999999772e+00 1.242091203520000064e+01 9.649880000000000280e+01 9.355190000000000339e+01
5.027301000000000464e+00 1.242330833759999997e+01 9.649639999999999418e+01 9.354999999999999716e+01
5.031683999999999379e+00 1.242570463999999930e+01 9.649509999999999366e+01 9.354579999999999984e+01
5.036067000000000071e+00 1.242807171920000009e+01 9.649259999999999593e+01 9.354389999999999361e+01
5.040449999999999875e+00 1.243046802159999942e+01 9.648980000000000246e+01 9.353969999999999629e+01
5.044832999999999679e+00 1.243239675279999901e+01 9.643569999999999709e+01 9.401659999999999684e+01
5.049215999999999482e+00 1.243467616240000062e+01 9.643529999999999802e+01 9.401040000000000418e+01
5.053599000000000174e+00 1.243707246479999995e+01 9.643999999999999773e+01 9.400929999999999609e+01
5.057981999999999978e+00 1.243943954399999896e+01 9.644469999999999743e+01 9.400539999999999452e+01
5.062364999999999782e+00 1.244183584640000007e+01 9.645059999999999434e+01 9.400499999999999545e+01
5.066747999999999585e+00 1.244420292559999908e+01 9.645589999999999975e+01 9.400190000000000623e+01
5.071131000000000277e+00 1.244659922799999840e+01 9.646200000000000330e+01 9.400149999999999295e+01
5.075514000000000081e+00 1.244893708399999888e+01 9.646750000000000114e+01 9.399859999999999616e+01
5.079896999999999885e+00 1.245130416319999966e+01 9.647360000000000468e+01 9.399819999999999709e+01
5.084279999999999688e+00 1.245364201919999836e+01 9.647929999999999495e+01 9.399540000000000362e+01
5.088663000000000380e+00 1.245600909839999915e+01 9.648539999999999850e+01 9.399500000000000455e+01
5.093045999999999296e+00 1.245834695439999962e+01 9.649120000000000630e+01 9.399230000000000018e+01
5.097428999999999988e+00 1.246068481040000009e+01 9.649729999999999563e+01 9.399190000000000111e+01
5.101811999999999792e+00 1.246302266639999878e+01 9.650320000000000675e+01 9.398909999999999343e+01
5.106195000000000483e+00 1.246536052239999925e+01 9.650929999999999609e+01 9.398869999999999436e+01
5.110577999999999399e+00 1.246766915519999941e+01 9.651519999999999300e+01 9.398600000000000421e+01
5.114961000000000091e+00 1.247000701119999810e+01 9.652139999999999986e+01 9.398560000000000514e+01
5.119343999999999895e+00 1.247231564399999826e+01 9.652740000000000009e+01 9.398290000000000077e+01
5.123727000000000587e+00 1.247462427679999841e+01 9.653350000000000364e+01 9.398239999999999839e+01
5.128109999999999502e+00 1.247693290960000034e+01 9.653959999999999297e+01 9.397969999999999402e+01
5.132493000000000194e+00 1.247924154240000050e+01 9.654579999999999984e+01 9.397929999999999495e+01
5.136875999999999998e+00 1.248155017520000065e+01 9.654330000000000211e+01 9.397660000000000480e+01
5.141258999999999801e+00 1.248385880799999903e+01 9.653889999999999816e+01 9.397610000000000241e+01
5.145641999999999605e+00 1.248613821759999887e+01 9.653249999999999886e+01 9.397339999999999804e+01
5.150025000000000297e+00 1.248844685039999902e+01 9.652309999999999945e+01 9.396790000000000020e+01
5.154408000000000101e+00 1.249090159919999898e+01 9.645829999999999416e+01 9.398919999999999675e+01
5.158790999999999904e+00 1.249288877679999921e+01 9.645650000000000546e+01 9.398550000000000182e+01
5.163173999999999708e+00 1.249525585599999999e+01 9.646179999999999666e+01 9.398000000000000398e+01
5.167557000000000400e+00 1.249744759599999888e+01 9.646510000000000673e+01 9.398029999999999973e+01
5.171939999999999316e+00 1.249978545199999935e+01 9.647150000000000603e+01 9.397580000000000666e+01
5.176323000000000008e+00 1.250200641519999856e+01 9.647560000000000002e+01 9.397650000000000148e+01
5.180705999999999811e+00 1.250431504799999871e+01 9.648199999999999932e+01 9.397220000000000084e+01
5.185089000000000503e+00 1.250653601119999969e+01 9.648650000000000659e+01 9.397289999999999566e+01
5.189471999999999419e+00 1.250881542079999953e+01 9.649280000000000257e+01 9.396869999999999834e+01
5.193855000000000111e+00 1.251106560719999905e+01 9.649739999999999895e+01 9.396939999999999316e+01
5.198237999999999914e+00 1.251331579360000035e+01 9.650369999999999493e+01 9.396529999999999916e+01
5.202621000000000606e+00 1.251556597999999987e+01 9.650849999999999795e+01 9.396580000000000155e+01
5.207003999999999522e+00 1.251781616639999939e+01 9.651470000000000482e+01 9.396179999999999666e+01
5.211387000000000214e+00 1.252003712959999859e+01 9.651949999999999363e+01 9.396229999999999905e+01
5.215770000000000017e+00 1.252228731599999989e+01 9.652570000000000050e+01 9.395829999999999416e+01
5.220153000000000709e+00 1.252450827919999909e+01 9.653060000000000684e+01 9.395869999999999322e+01
5.224535999999999625e+00 1.252672924240000008e+01 9.653679999999999950e+01 9.395480000000000587e+01
5.228919000000000317e+00 1.252895020559999928e+01 9.654170000000000584e+01 9.395510000000000161e+01
5.233302000000000120e+00 1.253117116879999848e+01 9.654779999999999518e+01 9.395120000000000005e+01
5.237684999999999924e+00 1.253339213199999946e+01 9.655020000000000380e+01 9.395149999999999579e+01
5.242067999999999728e+00 1.253561309519999867e+01 9.655360000000000298e+01 9.394759999999999422e+01
5.246451000000000420e+00 1.253780483519999933e+01 9.655209999999999582e+01 9.394780000000000086e+01
5.250834000000000223e+00 1.254002579839999854e+01 9.655129999999999768e+01 9.394400000000000261e+01
5.255217000000000027e+00 1.254221753839999920e+01 9.654980000000000473e+01 9.394410000000000593e+01
5.259599999999999831e+00 1.254443850160000018e+01 9.654919999999999902e+01 9.394029999999999347e+01
5.263983000000000523e+00 1.254654257199999989e+01 9.650060000000000571e+01 9.390689999999999316e+01
5.268365999999999438e+00 1.254852974959999834e+01 9.650209999999999866e+01 9.389279999999999404e+01
5.272749000000000130e+00 1.255077993599999786e+01 9.650629999999999598e+01 9.388530000000000086e+01
5.277131999999999934e+00 1.255291322959999967e+01 9.651080000000000325e+01 9.388120000000000687e+01
5.281515000000000626e+00 1.255513419279999887e+01 9.651579999999999870e+01 9.388009999999999877e+01
5.285897999999999541e+00 1.255726748639999890e+01 9.652100000000000080e+01 9.387669999999999959e+01
5.290281000000000233e+00 1.255945922639999957e+01 9.652609999999999957e+01 9.387579999999999814e+01
5.294664000000000037e+00 1.256162174319999814e+01 9.653159999999999741e+01 9.387260000000000559e+01
5.299047000000000729e+00 1.256378426000000026e+01 9.653660000000000707e+01 9.387170000000000414e+01
5.303429999999999644e+00 1.256594677680000061e+01 9.654219999999999402e+01 9.386849999999999739e+01
5.307813000000000336e+00 1.256810929359999918e+01 9.654670000000000130e+01 9.386769999999999925e+01
5.312196000000000140e+00 1.257024258719999921e+01 9.654980000000000473e+01 9.386459999999999582e+01
5.316578999999999944e+00 1.257237588079999924e+01 9.655129999999999768e+01 9.386379999999999768e+01
5.320961999999999748e+00 1.257450917439999927e+01 9.655049999999999955e+01 9.386069999999999425e+01
5.325345000000000439e+00 1.257667169119999961e+01 9.654890000000000327e+01 9.385999999999999943e+01
5.329728000000000243e+00 1.257880498479999964e+01 9.654829999999999757e+01 9.385689999999999600e+01
5.334111000000000047e+00 1.258093827839999967e+01 9.654689999999999372e+01 9.385620000000000118e+01
5.338493999999999851e+00 1.258304234879999939e+01 9.654649999999999466e+01 9.385309999999999775e+01
5.342877000000000542e+00 1.258517564239999942e+01 9.654420000000000357e+01 9.385240000000000293e+01
5.347259999999999458e+00 1.258727971279999913e+01 9.653660000000000707e+01 9.384940000000000282e+01
5.351643000000000150e+00 1.258941300639999916e+01 9.652819999999999823e+01 9.384869999999999379e+01
5.356025999999999954e+00 1.259151707679999888e+01 9.652070000000000505e+01 9.384569999999999368e+01
5.360409000000000646e+00 1.259362114719999859e+01 9.651239999999999952e+01 9.384510000000000218e+01
5.364791999999999561e+00 1.259572521760000008e+01 9.650499999999999545e+01 9.384210000000000207e+01
5.369175000000000253e+00 1.259782928799999802e+01 9.649670000000000414e+01 9.384149999999999636e+01
5.373558000000000057e+00 1.260066393839999854e+01 9.648629999999999995e+01 9.388700000000000045e+01
5.377941000000000749e+00 1.260244655360000010e+01 9.648040000000000305e+01 9.387640000000000384e+01
5.382323999999999664e+00 1.260460907039999867e+01 9.648579999999999757e+01 9.386679999999999779e+01
5.386707000000000356e+00 1.260662547119999921e+01 9.648739999999999384e+01 9.386050000000000182e+01
5.391090000000000160e+00 1.260872954159999892e+01 9.649370000000000402e+01 9.385160000000000480e+01
5.395473000000000852e+00 1.261077516559999978e+01 9.649660000000000082e+01 9.384579999999999700e+01
5.399855999999999767e+00 1.261287923599999949e+01 9.650279999999999347e+01 9.383700000000000330e+01
5.404239000000000459e+00 1.261489563680000003e+01 9.650610000000000355e+01 9.383129999999999882e+01
5.408622000000000263e+00 1.261697048399999943e+01 9.651210000000000377e+01 9.382250000000000512e+01
5.413005000000000067e+00 1.261901610800000029e+01 9.651560000000000628e+01 9.381669999999999732e+01
5.417387999999999870e+00 1.262109095519999968e+01 9.652150000000000318e+01 9.380790000000000362e+01
5.421771000000000562e+00 1.262310735599999845e+01 9.652509999999999479e+01 9.380480000000000018e+01
5.426154000000000366e+00 1.262518220319999962e+01 9.653090000000000259e+01 9.380119999999999436e+01
5.430537000000000170e+00 1.262719860400000016e+01 9.653459999999999752e+01 9.380070000000000618e+01
5.434919999999999973e+00 1.262924422799999924e+01 9.654030000000000200e+01 9.379720000000000368e+01
5.439303000000000665e+00 1.263126062879999978e+01 9.654399999999999693e+01 9.379670000000000130e+01
5.443685999999999581e+00 1.263330625280000064e+01 9.654959999999999809e+01 9.379330000000000211e+01
5.448069000000000273e+00 1.263532265359999940e+01 9.655329999999999302e+01 9.379279999999999973e+01
5.452452000000000076e+00 1.263733905439999994e+01 9.655880000000000507e+01 9.378940000000000055e+01
5.456835000000000768e+00 1.263935545519999870e+01 9.656250000000000000e+01 9.378900000000000148e+01
5.461217999999999684e+00 1.264137185599999924e+01 9.656600000000000250e+01 9.378570000000000562e+01
5.465601000000000376e+00 1.264338825679999978e+01 9.656610000000000582e+01 9.378520000000000323e+01
5.469984000000000179e+00 1.264540465759999854e+01 9.656560000000000343e+01 9.378199999999999648e+01
5.474367000000000871e+00 1.264739183519999877e+01 9.656350000000000477e+01 9.378159999999999741e+01
5.478749999999999787e+00 1.264940823599999931e+01 9.656310000000000571e+01 9.377840000000000487e+01
5.483132999999999591e+00 1.265095706560000011e+01 9.651130000000000564e+01 9.354720000000000368e+01
5.487516000000000282e+00 1.265273968079999989e+01 9.651139999999999475e+01 9.353799999999999670e+01
5.491898999999999198e+00 1.265475608159999865e+01 9.651439999999999486e+01 9.353189999999999316e+01
5.496281999999999890e+00 1.265671403600000033e+01 9.651850000000000307e+01 9.352389999999999759e+01
5.500664999999999694e+00 1.265870121359999878e+01 9.652200000000000557e+01 9.351879999999999882e+01
5.505048000000000386e+00 1.266065916800000046e+01 9.652710000000000434e+01 9.351130000000000564e+01
5.509430999999999301e+00 1.266264634560000069e+01 9.653060000000000684e+01 9.350629999999999598e+01
5.513813999999999993e+00 1.266460429999999882e+01 9.653600000000000136e+01 9.349890000000000612e+01
5.518196999999999797e+00 1.266656225439999872e+01 9.653950000000000387e+01 9.349389999999999645e+01
5.522580000000000489e+00 1.266852020879999863e+01 9.654500000000000171e+01 9.348650000000000659e+01
5.526962999999999404e+00 1.267047816320000031e+01 9.654840000000000089e+01 9.348149999999999693e+01
5.531346000000000096e+00 1.267243611760000022e+01 9.655389999999999873e+01 9.347400000000000375e+01
5.535728999999999900e+00 1.267439407199999835e+01 9.655729999999999791e+01 9.346899999999999409e+01
5.540111999999999703e+00 1.267632280319999971e+01 9.656289999999999907e+01 9.346380000000000621e+01
5.544494999999999507e+00 1.267828075759999962e+01 9.656619999999999493e+01 9.346490000000000009e+01
5.548878000000000199e+00 1.268020948879999921e+01 9.656910000000000593e+01 9.346330000000000382e+01
5.553261000000000003e+00 1.268213821999999880e+01 9.656879999999999598e+01 9.346450000000000102e+01
5.557643999999999807e+00 1.268406695120000016e+01 9.656860000000000355e+01 9.346299999999999386e+01
5.562026999999999610e+00 1.268599568239999975e+01 9.656629999999999825e+01 9.346420000000000528e+01
5.566410000000000302e+00 1.268792441359999934e+01 9.656619999999999493e+01 9.346370000000000289e+01
5.570792999999999218e+00 1.268985314479999893e+01 9.656399999999999295e+01 9.346739999999999782e+01
5.575175999999999910e+00 1.269178187599999852e+01 9.656399999999999295e+01 9.346829999999999927e+01
5.579558999999999713e+00 1.269368138399999957e+01 9.656199999999999761e+01 9.347199999999999420e+01
5.583942000000000405e+00 1.269561011519999916e+01 9.656210000000000093e+01 9.347299999999999898e+01
5.588324999999999321e+00 1.269750962320000021e+01 9.656019999999999470e+01 9.347669999999999391e+01
5.592708000000000013e+00 1.269970136319999909e+01 9.656999999999999318e+01 9.345940000000000225e+01
5.597090999999999816e+00 1.270139630879999970e+01 9.656929999999999836e+01 9.345399999999999352e+01
5.601474000000000508e+00 1.270332503999999929e+01 9.656829999999999359e+01 9.344559999999999889e+01
5.605856999999999424e+00 1.270516610159999971e+01 9.656589999999999918e+01 9.344180000000000064e+01
5.610240000000000116e+00 1.270709483279999930e+01 9.656510000000000105e+01 9.343420000000000414e+01
5.614622999999999919e+00 1.270896511759999825e+01 9.656319999999999482e+01 9.343080000000000496e+01
5.619005999999999723e+00 1.271086462559999930e+01 9.656270000000000664e+01 9.342329999999999757e+01
5.623388999999999527e+00 1.271273491040000003e+01 9.656109999999999616e+01 9.341989999999999839e+01
5.627772000000000219e+00 1.271463441839999930e+01 9.656080000000000041e+01 9.341249999999999432e+01
5.632155000000000022e+00 1.271650470320000004e+01 9.655939999999999657e+01 9.340909999999999513e+01
5.636537999999999826e+00 1.271837498800000077e+01 9.655929999999999325e+01 9.340389999999999304e+01
5.640920999999999630e+00 1.272024527279999973e+01 9.655800000000000693e+01 9.340300000000000580e+01
5.645304000000000322e+00 1.272211555759999868e+01 9.655800000000000693e+01 9.339820000000000277e+01
5.649686999999999237e+00 1.272398584239999941e+01 9.655689999999999884e+01 9.340279999999999916e+01
5.654069999999999929e+00 1.272585612720000015e+01 9.655480000000000018e+01 9.340370000000000061e+01
5.658452999999999733e+00 1.272769718879999878e+01 9.654720000000000368e+01 9.340840000000000032e+01
5.662836000000000425e+00 1.272956747359999952e+01 9.654099999999999682e+01 9.340930000000000177e+01
5.667218999999999340e+00 1.273140853519999993e+01 9.653350000000000364e+01 9.341400000000000148e+01
5.671602000000000032e+00 1.273324959679999857e+01 9.652729999999999677e+01 9.341490000000000293e+01
5.675984999999999836e+00 1.273509065839999899e+01 9.651970000000000027e+01 9.341960000000000264e+01
5.680368000000000528e+00 1.273693171999999940e+01 9.651359999999999673e+01 9.342059999999999320e+01
5.684750999999999443e+00 1.273877278159999982e+01 9.650610000000000355e+01 9.342520000000000380e+01
5.689134000000000135e+00 1.274061384319999846e+01 9.649989999999999668e+01 9.342619999999999436e+01
5.693516999999999939e+00 1.274245490479999887e+01 9.649250000000000682e+01 9.343080000000000496e+01
5.697900000000000631e+00 1.274429596639999929e+01 9.648640000000000327e+01 9.343179999999999552e+01
5.702282999999999547e+00 1.274651692960000027e+01 9.656740000000000634e+01 9.342279999999999518e+01
5.706666000000000238e+00 1.274815342880000024e+01 9.656560000000000343e+01 9.341320000000000334e+01
5.711049000000000042e+00 1.274996526720000034e+01 9.656340000000000146e+01 9.340930000000000177e+01
5.715431999999999846e+00 1.275174788239999835e+01 9.656310000000000571e+01 9.340319999999999823e+01
5.719814999999999650e+00 1.275355972080000022e+01 9.656149999999999523e+01 9.340240000000000009e+01
5.724198000000000341e+00 1.275534233599999823e+01 9.655790000000000362e+01 9.339839999999999520e+01
5.728581000000000145e+00 1.275715417439999833e+01 9.655020000000000380e+01 9.339759999999999707e+01
5.732963999999999949e+00 1.275893678959999988e+01 9.654420000000000357e+01 9.339360000000000639e+01
5.737346999999999753e+00 1.276074862799999998e+01 9.653660000000000707e+01 9.339270000000000493e+01
5.741730000000000445e+00 1.276253124319999976e+01 9.653079999999999927e+01 9.338870000000000005e+01
5.746112999999999360e+00 1.276434308159999986e+01 9.652320000000000277e+01 9.338769999999999527e+01
5.750496000000000052e+00 1.276612569679999964e+01 9.651739999999999498e+01 9.338370000000000459e+01
5.754878999999999856e+00 1.276790831199999943e+01 9.650979999999999848e+01 9.338769999999999527e+01
5.759262000000000548e+00 1.276969092719999921e+01 9.650409999999999400e+01 9.338909999999999911e+01
5.763644999999999463e+00 1.277147354239999899e+01 9.649660000000000082e+01 9.339339999999999975e+01
5.768028000000000155e+00 1.277322693439999846e+01 9.649089999999999634e+01 9.339490000000000691e+01
5.772410999999999959e+00 1.277500954960000001e+01 9.648340000000000316e+01 9.339919999999999334e+01
5.776794000000000651e+00 1.277679216479999980e+01 9.647769999999999868e+01 9.340059999999999718e+01
5.781176999999999566e+00 1.277854555679999926e+01 9.647020000000000550e+01 9.340500000000000114e+01
5.785560000000000258e+00 1.278029894879999873e+01 9.646460000000000434e+01 9.340649999999999409e+01
5.789943000000000062e+00 1.278208156399999851e+01 9.645720000000000027e+01 9.341079999999999472e+01
5.794325999999999866e+00 1.278383495599999797e+01 9.645159999999999911e+01 9.341230000000000189e+01
5.798708999999999669e+00 1.278558834799999921e+01 9.644410000000000593e+01 9.341670000000000584e+01
5.803092000000000361e+00 1.278734173999999868e+01 9.643850000000000477e+01 9.341819999999999879e+01
5.807475000000000165e+00 1.278909513199999992e+01 9.643110000000000070e+01 9.342249999999999943e+01
5.811857999999999969e+00 1.279125764880000027e+01 9.657030000000000314e+01 9.339000000000000057e+01
5.816240999999999772e+00 1.279280647839999929e+01 9.656610000000000582e+01 9.338569999999999993e+01
5.820624000000000464e+00 1.279455987039999876e+01 9.656589999999999918e+01 9.338120000000000687e+01
5.825007000000000268e+00 1.279625481599999937e+01 9.655780000000000030e+01 9.337980000000000302e+01
5.829390000000000072e+00 1.279797898480000029e+01 9.655209999999999582e+01 9.337609999999999388e+01
5.833772999999999875e+00 1.279970315359999944e+01 9.654460000000000264e+01 9.337590000000000146e+01
5.838156000000000567e+00 1.280142732239999859e+01 9.653900000000000148e+01 9.337739999999999441e+01
5.842538999999999483e+00 1.280312226799999920e+01 9.653170000000000073e+01 9.338150000000000261e+01
5.846922000000000175e+00 1.280487565999999866e+01 9.652620000000000289e+01 9.338309999999999889e+01
5.851304999999999978e+00 1.280657060559999927e+01 9.651900000000000546e+01 9.338729999999999620e+01
5.855688000000000670e+00 1.280829477440000019e+01 9.651349999999999341e+01 9.338890000000000668e+01
5.860070999999999586e+00 1.280998971999999902e+01 9.650639999999999930e+01 9.339310000000000400e+01
5.864454000000000278e+00 1.281168466559999963e+01 9.650090000000000146e+01 9.339470000000000027e+01
5.868837000000000081e+00 1.281337961120000024e+01 9.649379999999999313e+01 9.339889999999999759e+01
5.873220000000000773e+00 1.281510377999999939e+01 9.648839999999999861e+01 9.340049999999999386e+01
5.877602999999999689e+00 1.281679872560000000e+01 9.648130000000000450e+01 9.340479999999999450e+01
5.881986000000000381e+00 1.281849367119999883e+01 9.647589999999999577e+01 9.340640000000000498e+01
5.886369000000000185e+00 1.282018861679999944e+01 9.646880000000000166e+01 9.341070000000000562e+01
5.890751999999999988e+00 1.282188356240000005e+01 9.646349999999999625e+01 9.341349999999999909e+01
5.895134999999999792e+00 1.282354928479999856e+01 9.645640000000000214e+01 9.342119999999999891e+01
5.899518000000000484e+00 1.282524423039999917e+01 9.645099999999999341e+01 9.342629999999999768e+01
5.903901000000000288e+00 1.282690995279999946e+01 9.644400000000000261e+01 9.343399999999999750e+01
5.908284000000000091e+00 1.282860489840000007e+01 9.643869999999999720e+01 9.343899999999999295e+01
5.912666999999999895e+00 1.283027062079999858e+01 9.643160000000000309e+01 9.344670000000000698e+01
5.917050000000000587e+00 1.283196556639999919e+01 9.642629999999999768e+01 9.345170000000000243e+01
5.921432999999999502e+00 1.283398196719999795e+01 9.656799999999999784e+01 9.337820000000000675e+01
5.925816000000000194e+00 1.283547235039999990e+01 9.655880000000000507e+01 9.337030000000000030e+01
5.930198999999999998e+00 1.283713807279999841e+01 9.655079999999999529e+01 9.337099999999999511e+01
5.934582000000000690e+00 1.283877457199999839e+01 9.654470000000000596e+01 9.337199999999999989e+01
5.938964999999999606e+00 1.284044029439999868e+01 9.653749999999999432e+01 9.337590000000000146e+01
5.943348000000000297e+00 1.284207679359999865e+01 9.653199999999999648e+01 9.337739999999999441e+01
5.947731000000000101e+00 1.284371329279999863e+01 9.652500000000000568e+01 9.338150000000000261e+01
5.952114000000000793e+00 1.284537901519999892e+01 9.651970000000000027e+01 9.338299999999999557e+01
5.956496999999999709e+00 1.284701551439999889e+01 9.651269999999999527e+01 9.338710000000000377e+01
5.960880000000000400e+00 1.284865201359999887e+01 9.650759999999999650e+01 9.338880000000000337e+01
5.965263000000000204e+00 1.285028851279999884e+01 9.650060000000000571e+01 9.339289999999999736e+01
5.969646000000000008e+00 1.285192501199999882e+01 9.649550000000000693e+01 9.339459999999999695e+01
5.974028999999999812e+00 1.285356151119999879e+01 9.648860000000000525e+01 9.340019999999999811e+01
5.978412000000000504e+00 1.285516878720000022e+01 9.648350000000000648e+01 9.340510000000000446e+01
5.982795000000000307e+00 1.285680528640000020e+01 9.647660000000000480e+01 9.341249999999999432e+01
5.987178000000000111e+00 1.285844178560000017e+01 9.647150000000000603e+01 9.341740000000000066e+01
5.991560999999999915e+00 1.286004906159999805e+01 9.646460000000000434e+01 9.342470000000000141e+01
5.995944000000000607e+00 1.286165633759999949e+01 9.645959999999999468e+01 9.342959999999999354e+01
6.000327000000000410e+00 1.286329283679999946e+01 9.645269999999999300e+01 9.343689999999999429e+01
6.004710000000000214e+00 1.286490011279999912e+01 9.644769999999999754e+01 9.344180000000000064e+01
6.009093000000000018e+00 1.286650738879999878e+01 9.644079999999999586e+01 9.344899999999999807e+01
6.013476000000000710e+00 1.286811466479999844e+01 9.643590000000000373e+01 9.345390000000000441e+01
6.017858999999999625e+00 1.286972194079999987e+01 9.642900000000000205e+01 9.346110000000000184e+01
6.022242000000000317e+00 1.287132921679999953e+01 9.642400000000000659e+01 9.346590000000000487e+01
6.026625000000000121e+00 1.287293649279999919e+01 9.641710000000000491e+01 9.347310000000000230e+01
6.031007999999999925e+00 1.287483600079999846e+01 9.655899999999999750e+01 9.337350000000000705e+01
6.035390999999999728e+00 1.287626793759999977e+01 9.654829999999999757e+01 9.337319999999999709e+01
6.039773999999999532e+00 1.287787521359999943e+01 9.654229999999999734e+01 9.337409999999999854e+01
6.044157000000000224e+00 1.287939481999999813e+01 9.653459999999999752e+01 9.337730000000000530e+01
6.048539999999999139e+00 1.288100209599999957e+01 9.652949999999999875e+01 9.337900000000000489e+01
6.052922999999999831e+00 1.288258014879999891e+01 9.652249999999999375e+01 9.338269999999999982e+01
6.057305999999999635e+00 1.288415820160000003e+01 9.651749999999999829e+01 9.338450000000000273e+01
6.061689000000000327e+00 1.288570703120000083e+01 9.651080000000000325e+01 9.338830000000000098e+01
6.066071999999999242e+00 1.288731430719999871e+01 9.650579999999999359e+01 9.339209999999999923e+01
6.070454999999999934e+00 1.288886313679999951e+01 9.649930000000000518e+01 9.339910000000000423e+01
6.074837999999999738e+00 1.289044118960000063e+01 9.649429999999999552e+01 9.340389999999999304e+01
6.079221000000000430e+00 1.289199001919999965e+01 9.648779999999999291e+01 9.341089999999999804e+01
6.083603999999999346e+00 1.289356807199999899e+01 9.648279999999999745e+01 9.341559999999999775e+01
6.087987000000000037e+00 1.289508767839999948e+01 9.647629999999999484e+01 9.342260000000000275e+01
6.092369999999999841e+00 1.289666573119999882e+01 9.647140000000000271e+01 9.342740000000000578e+01
6.096752999999999645e+00 1.289821456079999962e+01 9.646490000000000009e+01 9.343429999999999325e+01
6.101135999999999449e+00 1.289976339039999864e+01 9.645999999999999375e+01 9.343899999999999295e+01
6.105519000000000140e+00 1.290131221999999944e+01 9.645359999999999445e+01 9.344589999999999463e+01
6.109901999999999944e+00 1.290286104959999847e+01 9.644859999999999900e+01 9.345059999999999434e+01
6.114284999999999748e+00 1.290438065599999895e+01 9.644219999999999970e+01 9.345749999999999602e+01
6.118667999999999552e+00 1.290592948559999975e+01 9.643729999999999336e+01 9.346219999999999573e+01
6.123051000000000244e+00 1.290747831520000055e+01 9.643089999999999407e+01 9.346899999999999409e+01
6.127434000000000047e+00 1.290902714479999958e+01 9.642600000000000193e+01 9.347360000000000468e+01
6.131816999999999851e+00 1.291054675119999828e+01 9.641960000000000264e+01 9.348050000000000637e+01
6.136199999999999655e+00 1.291206635759999877e+01 9.641469999999999629e+01 9.348510000000000275e+01
6.140583000000000347e+00 1.291387819599999887e+01 9.654840000000000089e+01 9.338339999999999463e+01
6.144965999999999262e+00 1.291528090959999808e+01 9.653969999999999629e+01 9.338070000000000448e+01
6.149348999999999954e+00 1.291680051599999857e+01 9.653230000000000643e+01 9.338599999999999568e+01
6.153731999999999758e+00 1.291829089919999873e+01 9.652660000000000196e+01 9.338949999999999818e+01
6.158115000000000450e+00 1.291981050559999922e+01 9.651999999999999602e+01 9.339629999999999654e+01
6.162497999999999365e+00 1.292130088879999938e+01 9.651510000000000389e+01 9.340040000000000475e+01
6.166881000000000057e+00 1.292282049519999987e+01 9.650860000000000127e+01 9.340730000000000643e+01
6.171263999999999861e+00 1.292431087839999826e+01 9.650390000000000157e+01 9.341160000000000707e+01
6.175647000000000553e+00 1.292583048479999874e+01 9.649750000000000227e+01 9.341840000000000543e+01
6.180029999999999468e+00 1.292732086799999891e+01 9.649290000000000589e+01 9.342279999999999518e+01
6.184413000000000160e+00 1.292881125119999908e+01 9.648650000000000659e+01 9.342950000000000443e+01
6.188795999999999964e+00 1.293033085759999778e+01 9.648189999999999600e+01 9.343389999999999418e+01
6.193178999999999768e+00 1.293179201759999941e+01 9.647560000000000002e+01 9.344060000000000343e+01
6.197561999999999571e+00 1.293331162399999990e+01 9.647100000000000364e+01 9.344499999999999318e+01
6.201945000000000263e+00 1.293477278399999975e+01 9.646469999999999345e+01 9.345159999999999911e+01
6.206328000000000067e+00 1.293626316719999814e+01 9.646009999999999707e+01 9.345600000000000307e+01
6.210710999999999871e+00 1.293775355040000008e+01 9.645380000000000109e+01 9.346259999999999479e+01
6.215093999999999674e+00 1.293924393360000025e+01 9.644929999999999382e+01 9.346699999999999875e+01
6.219477000000000366e+00 1.294070509360000010e+01 9.644299999999999784e+01 9.347360000000000468e+01
6.223859999999999282e+00 1.294219547679999849e+01 9.643850000000000477e+01 9.347790000000000532e+01
6.228242999999999974e+00 1.294365663679999834e+01 9.643219999999999459e+01 9.348449999999999704e+01
6.232625999999999777e+00 1.294514702000000028e+01 9.642759999999999820e+01 9.348879999999999768e+01
6.237009000000000469e+00 1.294660818000000013e+01 9.642140000000000555e+01 9.349530000000000030e+01
6.241391999999999385e+00 1.294806933999999998e+01 9.641679999999999495e+01 9.349960000000000093e+01
6.245775000000000077e+00 1.294953049999999983e+01 9.641060000000000230e+01 9.350610000000000355e+01
6.250157999999999880e+00 1.295122544559999866e+01 9.653040000000000020e+01 9.340170000000000528e+01
6.254541000000000572e+00 1.295254048960000048e+01 9.652060000000000173e+01 9.340290000000000248e+01
6.258923999999999488e+00 1.295400164960000033e+01 9.651500000000000057e+01 9.340659999999999741e+01
6.263307000000000180e+00 1.295540436319999955e+01 9.650820000000000221e+01 9.341200000000000614e+01
6.267689999999999984e+00 1.295689474639999972e+01 9.650329999999999586e+01 9.341639999999999588e+01
6.272072999999999787e+00 1.295829745999999894e+01 9.649720000000000653e+01 9.342249999999999943e+01
6.276455999999999591e+00 1.295975861999999879e+01 9.649250000000000682e+01 9.342690000000000339e+01
6.280839000000000283e+00 1.296119055679999832e+01 9.648650000000000659e+01 9.343309999999999604e+01
6.285222000000000087e+00 1.296265171679999995e+01 9.648189999999999600e+01 9.343750000000000000e+01
6.289604999999999890e+00 1.296408365359999948e+01 9.647599999999999909e+01 9.344379999999999598e+01
6.293987999999999694e+00 1.296551559039999901e+01 9.647140000000000271e+01 9.344809999999999661e+01
6.298371000000000386e+00 1.296694752719999855e+01 9.646550000000000580e+01 9.345440000000000680e+01
6.302754000000000190e+00 1.296837946399999986e+01 9.646089999999999520e+01 9.345869999999999322e+01
6.307136999999999993e+00 1.296978217759999907e+01 9.645510000000000161e+01 9.346500000000000341e+01
6.311519999999999797e+00 1.297121411440000038e+01 9.645059999999999434e+01 9.346930000000000405e+01
6.315903000000000489e+00 1.297264605119999814e+01 9.644480000000000075e+01 9.347549999999999670e+01
6.320285999999999405e+00 1.297407798799999945e+01 9.644020000000000437e+01 9.347979999999999734e+01
6.324669000000000096e+00 1.297548070159999867e+01 9.643439999999999657e+01 9.348600000000000421e+01
6.329051999999999900e+00 1.297688341519999966e+01 9.642980000000000018e+01 9.349030000000000484e+01
6.333435000000000592e+00 1.297831535199999919e+01 9.642409999999999570e+01 9.349639999999999418e+01
6.337817999999999508e+00 1.297971806559999841e+01 9.641949999999999932e+01 9.350069999999999482e+01
6.342201000000000199e+00 1.298112077919999940e+01 9.641379999999999484e+01 9.350679999999999836e+01
6.346584000000000003e+00 1.298252349279999862e+01 9.640919999999999845e+01 9.351099999999999568e+01
6.350967000000000695e+00 1.298392620639999784e+01 9.640349999999999397e+01 9.351720000000000255e+01
6.355349999999999611e+00 1.298532892000000061e+01 9.639889999999999759e+01 9.352139999999999986e+01
6.359733000000000303e+00 1.298693619599999849e+01 9.653159999999999741e+01 9.342810000000000059e+01
6.364116000000000106e+00 1.298819279359999967e+01 9.652330000000000609e+01 9.342730000000000246e+01
6.368498999999999910e+00 1.298959550719999889e+01 9.651659999999999684e+01 9.343259999999999366e+01
6.372881999999999714e+00 1.299093977439999925e+01 9.651130000000000564e+01 9.343580000000000041e+01
6.377265000000000406e+00 1.299234248799999847e+01 9.650530000000000541e+01 9.344190000000000396e+01
6.381648000000000209e+00 1.299371597839999914e+01 9.650069999999999482e+01 9.344570000000000221e+01
6.386031000000000013e+00 1.299508946879999982e+01 9.649490000000000123e+01 9.345189999999999486e+01
6.390413999999999817e+00 1.299649218239999904e+01 9.649060000000000059e+01 9.345579999999999643e+01
6.394797000000000509e+00 1.299786567279999794e+01 9.648470000000000368e+01 9.346200000000000330e+01
6.399179999999999424e+00 1.299923916319999861e+01 9.648050000000000637e+01 9.346599999999999397e+01
6.403563000000000116e+00 1.300061265359999929e+01 9.647469999999999857e+01 9.347209999999999752e+01
6.407945999999999920e+00 1.300198614399999819e+01 9.647050000000000125e+01 9.347610000000000241e+01
6.412329000000000612e+00 1.300335963439999887e+01 9.646479999999999677e+01 9.348220000000000596e+01
6.416711999999999527e+00 1.300470390159999923e+01 9.646059999999999945e+01 9.348609999999999332e+01
6.421095000000000219e+00 1.300607739199999990e+01 9.645480000000000587e+01 9.349219999999999686e+01
6.425478000000000023e+00 1.300745088239999880e+01 9.645069999999999766e+01 9.349620000000000175e+01
6.429861000000000715e+00 1.300879514959999916e+01 9.644499999999999318e+01 9.350220000000000198e+01
6.434243999999999630e+00 1.301016863999999806e+01 9.644079999999999586e+01 9.350620000000000687e+01
6.438627000000000322e+00 1.301151290719999842e+01 9.643510000000000559e+01 9.351220000000000709e+01
6.443010000000000126e+00 1.301285717440000056e+01 9.643089999999999407e+01 9.351609999999999445e+01
6.447393000000000818e+00 1.301420144159999914e+01 9.642520000000000380e+01 9.352209999999999468e+01
6.451775999999999733e+00 1.301557493199999804e+01 9.642109999999999559e+01 9.352599999999999625e+01
6.456159000000000425e+00 1.301691919920000018e+01 9.641540000000000532e+01 9.353199999999999648e+01
6.460542000000000229e+00 1.301826346640000054e+01 9.641119999999999379e+01 9.353589999999999804e+01
6.464925000000000033e+00 1.301960773359999912e+01 9.640550000000000352e+01 9.354179999999999495e+01
6.469307999999999836e+00 1.302118578640000024e+01 9.657150000000000034e+01 9.345889999999999986e+01
6.473691000000000528e+00 1.302235471439999870e+01 9.656159999999999854e+01 9.346009999999999707e+01
6.478074000000000332e+00 1.302369898159999906e+01 9.655660000000000309e+01 9.346330000000000382e+01
6.482457000000000136e+00 1.302498480240000056e+01 9.654989999999999384e+01 9.346819999999999595e+01
6.486839999999999939e+00 1.302632906959999914e+01 9.654569999999999652e+01 9.347220000000000084e+01
6.491223000000000631e+00 1.302761489039999887e+01 9.653979999999999961e+01 9.347759999999999536e+01
6.495605999999999547e+00 1.302895915759999923e+01 9.653570000000000562e+01 9.348160000000000025e+01
6.499989000000000239e+00 1.303027420159999927e+01 9.653010000000000446e+01 9.348720000000000141e+01
6.504372000000000043e+00 1.303158924559999932e+01 9.652599999999999625e+01 9.349120000000000630e+01
6.508755000000000734e+00 1.303290428959999936e+01 9.652049999999999841e+01 9.349679999999999325e+01
6.513137999999999650e+00 1.303421933359999940e+01 9.651640000000000441e+01 9.350079999999999814e+01
6.517521000000000342e+00 1.303553437759999944e+01 9.651099999999999568e+01 9.350639999999999930e+01
6.521904000000000146e+00 1.303684942159999949e+01 9.650690000000000168e+01 9.351040000000000418e+01
6.526287000000000837e+00 1.303813524239999921e+01 9.650159999999999627e+01 9.351600000000000534e+01
6.530669999999999753e+00 1.303945028639999926e+01 9.649750000000000227e+01 9.351990000000000691e+01
6.535053000000000445e+00 1.304076533039999930e+01 9.649209999999999354e+01 9.352549999999999386e+01
6.539436000000000249e+00 1.304205115119999903e+01 9.648799999999999955e+01 9.352939999999999543e+01
6.543819000000000052e+00 1.304333697199999875e+01 9.648269999999999413e+01 9.353499999999999659e+01
6.548201999999999856e+00 1.304465201599999880e+01 9.647860000000000014e+01 9.353889999999999816e+01
6.552585000000000548e+00 1.304593783679999852e+01 9.647329999999999472e+01 9.354449999999999932e+01
6.556968000000000352e+00 1.304725288080000034e+01 9.646920000000000073e+01 9.354829999999999757e+01
6.561351000000000155e+00 1.304853870159999829e+01 9.646389999999999532e+01 9.355389999999999873e+01
6.565733999999999959e+00 1.304982452239999802e+01 9.645980000000000132e+01 9.355769999999999698e+01
6.570117000000000651e+00 1.305111034319999952e+01 9.645449999999999591e+01 9.356319999999999482e+01
6.574500000000000455e+00 1.305239616399999925e+01 9.645040000000000191e+01 9.356709999999999638e+01
6.578882999999999370e+00 1.305391577039999973e+01 9.659369999999999834e+01 9.346930000000000405e+01
6.583266000000000062e+00 1.305505547519999965e+01 9.658669999999999334e+01 9.346840000000000259e+01
6.587648999999999866e+00 1.305634129599999937e+01 9.658050000000000068e+01 9.347310000000000230e+01
6.592031999999999670e+00 1.305756867039999847e+01 9.657559999999999434e+01 9.347599999999999909e+01
6.596414999999999473e+00 1.305885449119999819e+01 9.657019999999999982e+01 9.348149999999999693e+01
6.600798000000000165e+00 1.306011108879999938e+01 9.656600000000000250e+01 9.348499999999999943e+01
6.605180999999999969e+00 1.306139690959999911e+01 9.656080000000000041e+01 9.349060000000000059e+01
6.609563999999999773e+00 1.306265350720000029e+01 9.655689999999999884e+01 9.349420000000000641e+01
6.613946999999999576e+00 1.306391010479999970e+01 9.655159999999999343e+01 9.349979999999999336e+01
6.618330000000000268e+00 1.306516670239999911e+01 9.654779999999999518e+01 9.350350000000000250e+01
6.622712999999999184e+00 1.306642329999999852e+01 9.654259999999999309e+01 9.350900000000000034e+01
6.627095999999999876e+00 1.306767989759999971e+01 9.653879999999999484e+01 9.351269999999999527e+01
6.631478999999999679e+00 1.306893649520000089e+01 9.653360000000000696e+01 9.351819999999999311e+01
6.635862000000000371e+00 1.307019309279999852e+01 9.652989999999999782e+01 9.352190000000000225e+01
6.640244999999999287e+00 1.307142046719999939e+01 9.652460000000000662e+01 9.352740000000000009e+01
6.644627999999999979e+00 1.307267706479999880e+01 9.652100000000000080e+01 9.353109999999999502e+01
6.649010999999999783e+00 1.307393366239999999e+01 9.651569999999999538e+01 9.353650000000000375e+01
6.653394000000000474e+00 1.307516103679999908e+01 9.651200000000000045e+01 9.354019999999999868e+01
6.657776999999999390e+00 1.307641763440000027e+01 9.650679999999999836e+01 9.354559999999999320e+01
6.662160000000000082e+00 1.307764500879999936e+01 9.650310000000000343e+01 9.354930000000000234e+01
6.666542999999999886e+00 1.307890160639999877e+01 9.649790000000000134e+01 9.355469999999999686e+01
6.670925999999999689e+00 1.308012898079999964e+01 9.649420000000000641e+01 9.355840000000000600e+01
6.675308999999999493e+00 1.308135635519999873e+01 9.648900000000000432e+01 9.356369999999999720e+01
6.679692000000000185e+00 1.308258372959999960e+01 9.648529999999999518e+01 9.356740000000000634e+01
6.684074999999999989e+00 1.308381110399999869e+01 9.648009999999999309e+01 9.357269999999999754e+01
6.688457999999999792e+00 1.308518459439999937e+01 9.656889999999999930e+01 9.347700000000000387e+01
6.692840999999999596e+00 1.308629507599999897e+01 9.655929999999999325e+01 9.347780000000000200e+01
6.697224000000000288e+00 1.308752245039999984e+01 9.655469999999999686e+01 9.348059999999999548e+01
6.701606999999999204e+00 1.308872060160000039e+01 9.654850000000000421e+01 9.348499999999999943e+01
6.705989999999999895e+00 1.308994797599999949e+01 9.654470000000000596e+01 9.348860000000000525e+01
6.710372999999999699e+00 1.309114612720000004e+01 9.653929999999999723e+01 9.349349999999999739e+01
6.714756000000000391e+00 1.309240272479999945e+01 9.653560000000000230e+01 9.349720000000000653e+01
6.719138999999999307e+00 1.309360087599999822e+01 9.653040000000000020e+01 9.350230000000000530e+01
6.723521999999999998e+00 1.309479902719999878e+01 9.652679999999999438e+01 9.350600000000000023e+01
6.727904999999999802e+00 1.309599717839999933e+01 9.652169999999999561e+01 9.351099999999999568e+01
6.732288000000000494e+00 1.309722455279999842e+01 9.651810000000000400e+01 9.351470000000000482e+01
6.736670999999999410e+00 1.309842270399999897e+01 9.651309999999999434e+01 9.351980000000000359e+01
6.741054000000000102e+00 1.309962085519999953e+01 9.650950000000000273e+01 9.352339999999999520e+01
6.745436999999999905e+00 1.310081900639999830e+01 9.650449999999999307e+01 9.352849999999999397e+01
6.749820000000000597e+00 1.310201715759999885e+01 9.650090000000000146e+01 9.353220000000000312e+01
6.754202999999999513e+00 1.310321530879999941e+01 9.649599999999999511e+01 9.353730000000000189e+01
6.758586000000000205e+00 1.310441345999999996e+01 9.649240000000000350e+01 9.354089999999999350e+01
6.762969000000000008e+00 1.310561161119999873e+01 9.648739999999999384e+01 9.354590000000000316e+01
6.767351999999999812e+00 1.310678053919999897e+01 9.648380000000000223e+01 9.354949999999999477e+01
6.771734999999999616e+00 1.310797869039999775e+01 9.647889999999999588e+01 9.355459999999999354e+01
6.776118000000000308e+00 1.310917684159999830e+01 9.647530000000000427e+01 9.355809999999999604e+01
6.780501000000000111e+00 1.311034576960000031e+01 9.647029999999999461e+01 9.356319999999999482e+01
6.784883999999999915e+00 1.311154392079999909e+01 9.646670000000000300e+01 9.356669999999999732e+01
6.789266999999999719e+00 1.311271284879999932e+01 9.646179999999999666e+01 9.357179999999999609e+01
6.793650000000000411e+00 1.311388177679999956e+01 9.645820000000000505e+01 9.357529999999999859e+01
6.798032999999999326e+00 1.311525526719999846e+01 9.655800000000000693e+01 9.347639999999999816e+01
6.802416000000000018e+00 1.311633652559999952e+01 9.655289999999999395e+01 9.347530000000000427e+01
6.806798999999999822e+00 1.311750545359999975e+01 9.654619999999999891e+01 9.347950000000000159e+01
6.811182000000000514e+00 1.311864515839999790e+01 9.654250000000000398e+01 9.348199999999999932e+01
6.815564999999999429e+00 1.311981408639999991e+01 9.653669999999999618e+01 9.348699999999999477e+01
6.819948000000000121e+00 1.312098301440000014e+01 9.653350000000000364e+01 9.349009999999999820e+01
6.824330999999999925e+00 1.312215194239999860e+01 9.652790000000000248e+01 9.349509999999999366e+01
6.828714000000000617e+00 1.312332087040000062e+01 9.652490000000000236e+01 9.349850000000000705e+01
6.833096999999999532e+00 1.312448979839999907e+01 9.651940000000000452e+01 9.350350000000000250e+01
6.837480000000000224e+00 1.312565872639999931e+01 9.651640000000000441e+01 9.350679999999999836e+01
6.841863000000000028e+00 1.312679843119999923e+01 9.651099999999999568e+01 9.351179999999999382e+01
6.846245999999999832e+00 1.312796735919999946e+01 9.650799999999999557e+01 9.351519999999999300e+01
6.850628999999999635e+00 1.312910706399999938e+01 9.650270000000000437e+01 9.352009999999999934e+01
6.855012000000000327e+00 1.313027599199999962e+01 9.649960000000000093e+01 9.352349999999999852e+01
6.859395000000000131e+00 1.313141569679999954e+01 9.649439999999999884e+01 9.352840000000000487e+01
6.863777999999999935e+00 1.313255540159999946e+01 9.649129999999999541e+01 9.353180000000000405e+01
6.868160999999999738e+00 1.313369510639999937e+01 9.648609999999999332e+01 9.353669999999999618e+01
6.872544000000000430e+00 1.313486403439999961e+01 9.648290000000000077e+01 9.354009999999999536e+01
6.876927000000000234e+00 1.313600373919999953e+01 9.647780000000000200e+01 9.354500000000000171e+01
6.881310000000000038e+00 1.313714344399999767e+01 9.647459999999999525e+01 9.354829999999999757e+01
6.885692999999999842e+00 1.313828314879999937e+01 9.646949999999999648e+01 9.355320000000000391e+01
6.890076000000000533e+00 1.313942285359999929e+01 9.646630000000000393e+01 9.355649999999999977e+01
6.894458999999999449e+00 1.314053333519999889e+01 9.646120000000000516e+01 9.356140000000000612e+01
6.898842000000000141e+00 1.314167303999999881e+01 9.645799999999999841e+01 9.356470000000000198e+01
6.903224999999999945e+00 1.314281274479999873e+01 9.645300000000000296e+01 9.356950000000000500e+01
6.907608000000000636e+00 1.314427390479999858e+01 9.660439999999999827e+01 9.346989999999999554e+01
6.911990999999999552e+00 1.314526749359999869e+01 9.659600000000000364e+01 9.347010000000000218e+01
6.916374000000000244e+00 1.314640719839999861e+01 9.659120000000000061e+01 9.347270000000000323e+01
6.920757000000000048e+00 1.314751767999999998e+01 9.658589999999999520e+01 9.347650000000000148e+01
6.925140000000000740e+00 1.314862816159999959e+01 9.658190000000000452e+01 9.347979999999999734e+01
6.929522999999999655e+00 1.314973864319999919e+01 9.657729999999999393e+01 9.348420000000000130e+01
6.933906000000000347e+00 1.315087834799999911e+01 9.657359999999999900e+01 9.348760000000000048e+01
6.938289000000000151e+00 1.315195960640000017e+01 9.656919999999999504e+01 9.349219999999999686e+01
6.942671999999999954e+00 1.315307008799999977e+01 9.656550000000000011e+01 9.349550000000000693e+01
6.947054999999999758e+00 1.315418056959999937e+01 9.656119999999999948e+01 9.350010000000000332e+01
6.951438000000000450e+00 1.315529105119999898e+01 9.655750000000000455e+01 9.350350000000000250e+01
6.955821000000000254e+00 1.315640153279999858e+01 9.655329999999999302e+01 9.350809999999999889e+01
6.960204000000000057e+00 1.315748279119999964e+01 9.654959999999999809e+01 9.351139999999999475e+01
6.964586999999999861e+00 1.315859327279999924e+01 9.654540000000000077e+01 9.351609999999999445e+01
6.968970000000000553e+00 1.315967453119999853e+01 9.654170000000000584e+01 9.351940000000000452e+01
6.973352999999999469e+00 1.316078501279999813e+01 9.653749999999999432e+01 9.352400000000000091e+01
6.977736000000000161e+00 1.316186627119999919e+01 9.653390000000000271e+01 9.352729999999999677e+01
6.982118999999999964e+00 1.316294752959999848e+01 9.652960000000000207e+01 9.353189999999999316e+01
6.986502000000000656e+00 1.316405801119999808e+01 9.652599999999999625e+01 9.353520000000000323e+01
6.990884999999999572e+00 1.316513926959999914e+01 9.652179999999999893e+01 9.353979999999999961e+01
6.995268000000000264e+00 1.316622052799999842e+01 9.651819999999999311e+01 9.354300000000000637e+01
6.999651000000000067e+00 1.316730178639999949e+01 9.651390000000000668e+01 9.354760000000000275e+01
7.004034000000000759e+00 1.316838304480000055e+01 9.651040000000000418e+01 9.355089999999999861e+01
7.008416999999999675e+00 1.316946430319999983e+01 9.650610000000000355e+01 9.355540000000000589e+01
7.012800000000000367e+00 1.317054556159999912e+01 9.650260000000000105e+01 9.355870000000000175e+01
7.017183000000000170e+00 1.317174371279999967e+01 9.659199999999999875e+01 9.346510000000000673e+01
7.021565999999999974e+00 1.317267885519999915e+01 9.658389999999999986e+01 9.346370000000000289e+01
7.025948999999999778e+00 1.317378933679999875e+01 9.657840000000000202e+01 9.346739999999999782e+01
7.030332000000000470e+00 1.317484137199999950e+01 9.657399999999999807e+01 9.346970000000000312e+01
7.034715000000000273e+00 1.317592263039999878e+01 9.656929999999999836e+01 9.347419999999999618e+01
7.039098000000000077e+00 1.317697466559999775e+01 9.656579999999999586e+01 9.347700000000000387e+01
7.043480999999999881e+00 1.317805592399999881e+01 9.656119999999999948e+01 9.348160000000000025e+01
7.047864000000000573e+00 1.317910795919999956e+01 9.655800000000000693e+01 9.348460000000000036e+01
7.052247000000000376e+00 1.318018921759999884e+01 9.655339999999999634e+01 9.348919999999999675e+01
7.056630000000000180e+00 1.318124125279999959e+01 9.655039999999999623e+01 9.349219999999999686e+01
7.061012999999999984e+00 1.318232251120000065e+01 9.654569999999999652e+01 9.349670000000000414e+01
7.065396000000000676e+00 1.318337454639999962e+01 9.654279999999999973e+01 9.349979999999999336e+01
7.069778999999999591e+00 1.318442658159999858e+01 9.653810000000000002e+01 9.350430000000000064e+01
7.074162000000000283e+00 1.318547861679999933e+01 9.653520000000000323e+01 9.350740000000000407e+01
7.078545000000000087e+00 1.318653065200000007e+01 9.653050000000000352e+01 9.351189999999999714e+01
7.082928000000000779e+00 1.318758268719999904e+01 9.652760000000000673e+01 9.351500000000000057e+01
7.087310999999999694e+00 1.318863472239999979e+01 9.652290000000000703e+01 9.351949999999999363e+01
7.091694000000000386e+00 1.318968675759999876e+01 9.652009999999999934e+01 9.352249999999999375e+01
7.096077000000000190e+00 1.319070956959999918e+01 9.651539999999999964e+01 9.352700000000000102e+01
7.100460000000000882e+00 1.319176160479999815e+01 9.651250000000000284e+01 9.353000000000000114e+01
7.104842999999999797e+00 1.319278441679999858e+01 9.650790000000000646e+01 9.353449999999999420e+01
7.109226000000000489e+00 1.319383645199999933e+01 9.650499999999999545e+01 9.353749999999999432e+01
7.113609000000000293e+00 1.319488848720000007e+01 9.650039999999999907e+01 9.354200000000000159e+01
7.117992000000000097e+00 1.319591129920000050e+01 9.649750000000000227e+01 9.354500000000000171e+01
7.122374999999999901e+00 1.319693411119999915e+01 9.649290000000000589e+01 9.354940000000000566e+01
7.126757999999999704e+00 1.319813226239999793e+01 9.658400000000000318e+01 9.346250000000000568e+01
7.131141000000000396e+00 1.319903818159999886e+01 9.657620000000000005e+01 9.346269999999999811e+01
7.135523999999999312e+00 1.320009021679999961e+01 9.657210000000000605e+01 9.346490000000000009e+01
7.139907000000000004e+00 1.320108380559999972e+01 9.656690000000000396e+01 9.346829999999999927e+01
7.144289999999999807e+00 1.320213584079999869e+01 9.656350000000000477e+01 9.347129999999999939e+01
7.148672999999999611e+00 1.320315865279999912e+01 9.655899999999999750e+01 9.347530000000000427e+01
7.153055999999999415e+00 1.320418146479999955e+01 9.655570000000000164e+01 9.347839999999999350e+01
7.157439000000000107e+00 1.320520427679999997e+01 9.655140000000000100e+01 9.348260000000000502e+01
7.161821999999999910e+00 1.320622708879999863e+01 9.654819999999999425e+01 9.348569999999999425e+01
7.166204999999999714e+00 1.320722067759999874e+01 9.654389999999999361e+01 9.348990000000000578e+01
7.170587999999999518e+00 1.320824348959999917e+01 9.654080000000000439e+01 9.349299999999999500e+01
7.174971000000000210e+00 1.320926630159999959e+01 9.653660000000000707e+01 9.349720000000000653e+01
7.179354000000000013e+00 1.321028911360000002e+01 9.653340000000000032e+01 9.350020000000000664e+01
7.183736999999999817e+00 1.321128270239999836e+01 9.652920000000000300e+01 9.350440000000000396e+01
7.188119999999999621e+00 1.321230551439999878e+01 9.652609999999999957e+01 9.350749999999999318e+01
7.192503000000000313e+00 1.321329910320000067e+01 9.652190000000000225e+01 9.351170000000000471e+01
7.196885999999999228e+00 1.321429269199999901e+01 9.651879999999999882e+01 9.351470000000000482e+01
7.201268999999999920e+00 1.321528628079999912e+01 9.651460000000000150e+01 9.351890000000000214e+01
7.205651999999999724e+00 1.321630909279999955e+01 9.651149999999999807e+01 9.352190000000000225e+01
7.210035000000000416e+00 1.321730268159999966e+01 9.650740000000000407e+01 9.352609999999999957e+01
7.214417999999999331e+00 1.321829627039999977e+01 9.650430000000000064e+01 9.352909999999999968e+01
7.218801000000000023e+00 1.321928985919999811e+01 9.650010000000000332e+01 9.353329999999999700e+01
7.223183999999999827e+00 1.322028344799999999e+01 9.649699999999999989e+01 9.353629999999999711e+01
7.227567000000000519e+00 1.322127703679999833e+01 9.649290000000000589e+01 9.354049999999999443e+01
7.231949999999999434e+00 1.322227062560000022e+01 9.648980000000000246e+01 9.354340000000000543e+01
7.236333000000000126e+00 1.322341033039999836e+01 9.657890000000000441e+01 9.346479999999999677e+01
7.240715999999999930e+00 1.322431624959999930e+01 9.657290000000000418e+01 9.346330000000000382e+01
7.245098999999999734e+00 1.322530983839999941e+01 9.656759999999999877e+01 9.346659999999999968e+01
7.249481999999999537e+00 1.322627420399999920e+01 9.656390000000000384e+01 9.346859999999999502e+01
7.253865000000000229e+00 1.322726779279999931e+01 9.655929999999999325e+01 9.347270000000000323e+01
7.258248000000000033e+00 1.322823215839999911e+01 9.655620000000000402e+01 9.347530000000000427e+01
7.262630999999999837e+00 1.322922574719999922e+01 9.655180000000000007e+01 9.347950000000000159e+01
7.267013999999999641e+00 1.323019011279999901e+01 9.654890000000000327e+01 9.348220000000000596e+01
7.271397000000000332e+00 1.323118370160000090e+01 9.654449999999999932e+01 9.348650000000000659e+01
7.275779999999999248e+00 1.323214806719999892e+01 9.654170000000000584e+01 9.348919999999999675e+01
7.280162999999999940e+00 1.323311243279999871e+01 9.653730000000000189e+01 9.349339999999999407e+01
7.284545999999999744e+00 1.323410602160000060e+01 9.653459999999999752e+01 9.349620000000000175e+01
7.288929000000000435e+00 1.323507038720000040e+01 9.653019999999999357e+01 9.350039999999999907e+01
7.293311999999999351e+00 1.323603475280000019e+01 9.652750000000000341e+01 9.350310000000000343e+01
7.297695000000000043e+00 1.323699911839999821e+01 9.652309999999999945e+01 9.350730000000000075e+01
7.302077999999999847e+00 1.323796348399999800e+01 9.652039999999999509e+01 9.351009999999999422e+01
7.306461000000000539e+00 1.323892784959999958e+01 9.651609999999999445e+01 9.351420000000000243e+01
7.310843999999999454e+00 1.323989221519999937e+01 9.651340000000000430e+01 9.351699999999999591e+01
7.315227000000000146e+00 1.324085658079999916e+01 9.650910000000000366e+01 9.352110000000000412e+01
7.319609999999999950e+00 1.324182094639999896e+01 9.650629999999999598e+01 9.352389999999999759e+01
7.323992999999999753e+00 1.324275608879999844e+01 9.650209999999999866e+01 9.352800000000000580e+01
7.328375999999999557e+00 1.324372045439999823e+01 9.649930000000000518e+01 9.353069999999999595e+01
7.332759000000000249e+00 1.324465559679999949e+01 9.649509999999999366e+01 9.353480000000000416e+01
7.337142000000000053e+00 1.324561996239999928e+01 9.649230000000000018e+01 9.353759999999999764e+01
7.341524999999999856e+00 1.324658432800000085e+01 9.648810000000000286e+01 9.354160000000000252e+01
7.345907999999999660e+00 1.324766558639999836e+01 9.657450000000000045e+01 9.346750000000000114e+01
7.350291000000000352e+00 1.324851305919999866e+01 9.656759999999999877e+01 9.346729999999999450e+01
7.354674000000000156e+00 1.324947742479999846e+01 9.656380000000000052e+01 9.346930000000000405e+01
7.359056999999999960e+00 1.325038334399999940e+01 9.655910000000000082e+01 9.347230000000000416e+01
7.363439999999999763e+00 1.325134770959999919e+01 9.655589999999999407e+01 9.347509999999999764e+01
7.367823000000000455e+00 1.325228285200000045e+01 9.655169999999999675e+01 9.347870000000000346e+01
7.372205999999999371e+00 1.325321799439999992e+01 9.654869999999999663e+01 9.348160000000000025e+01
7.376589000000000063e+00 1.325415313679999940e+01 9.654470000000000596e+01 9.348539999999999850e+01
7.380971999999999866e+00 1.325508827919999888e+01 9.654170000000000584e+01 9.348820000000000618e+01
7.385355000000000558e+00 1.325602342159999836e+01 9.653780000000000427e+01 9.349200000000000443e+01
7.389737999999999474e+00 1.325695856399999961e+01 9.653480000000000416e+01 9.349490000000000123e+01
7.394121000000000166e+00 1.325789370639999909e+01 9.653090000000000259e+01 9.349869999999999948e+01
7.398503999999999969e+00 1.325882884879999857e+01 9.652800000000000580e+01 9.350149999999999295e+01
7.402887000000000661e+00 1.325973476799999951e+01 9.652410000000000423e+01 9.350530000000000541e+01
7.407269999999999577e+00 1.326066991039999898e+01 9.652119999999999322e+01 9.350820000000000221e+01
7.411653000000000269e+00 1.326160505279999846e+01 9.651739999999999498e+01 9.351200000000000045e+01
7.416036000000000072e+00 1.326251097199999940e+01 9.651449999999999818e+01 9.351479999999999393e+01
7.420418999999999876e+00 1.326344611440000065e+01 9.651059999999999661e+01 9.351860000000000639e+01
7.424801999999999680e+00 1.326435203359999981e+01 9.650780000000000314e+01 9.352129999999999654e+01
7.429185000000000372e+00 1.326525795280000075e+01 9.650390000000000157e+01 9.352509999999999479e+01
7.433568000000000175e+00 1.326619309520000023e+01 9.650109999999999388e+01 9.352790000000000248e+01
7.437950999999999979e+00 1.326709901439999939e+01 9.649720000000000653e+01 9.353170000000000073e+01
7.442333999999999783e+00 1.326800493360000033e+01 9.649429999999999552e+01 9.353440000000000509e+01
7.446717000000000475e+00 1.326891085279999949e+01 9.649049999999999727e+01 9.353820000000000334e+01
7.451099999999999390e+00 1.326984599519999897e+01 9.648770000000000380e+01 9.354099999999999682e+01
7.455483000000000082e+00 1.327089803039999971e+01 9.656980000000000075e+01 9.346970000000000312e+01
7.459865999999999886e+00 1.327171627999999970e+01 9.656459999999999866e+01 9.346859999999999502e+01
7.464249000000000578e+00 1.327262219919999886e+01 9.655970000000000653e+01 9.347159999999999513e+01
7.468631999999999493e+00 1.327349889519999948e+01 9.655639999999999645e+01 9.347339999999999804e+01
7.473015000000000185e+00 1.327443403759999896e+01 9.655209999999999582e+01 9.347709999999999297e+01
7.477397999999999989e+00 1.327531073359999958e+01 9.654930000000000234e+01 9.347950000000000159e+01
7.481781000000000681e+00 1.327621665279999874e+01 9.654510000000000502e+01 9.348340000000000316e+01
7.486163999999999596e+00 1.327712257199999968e+01 9.654250000000000398e+01 9.348590000000000089e+01
7.490547000000000288e+00 1.327802849119999884e+01 9.653839999999999577e+01 9.348969999999999914e+01
7.494930000000000092e+00 1.327890518719999946e+01 9.653579999999999472e+01 9.349230000000000018e+01
7.499313000000000784e+00 1.327981110640000040e+01 9.653180000000000405e+01 9.349609999999999843e+01
7.503695999999999700e+00 1.328068780239999924e+01 9.652930000000000632e+01 9.349869999999999948e+01
7.508079000000000391e+00 1.328159372160000018e+01 9.652530000000000143e+01 9.350249999999999773e+01
7.512462000000000195e+00 1.328247041759999902e+01 9.652270000000000039e+01 9.350509999999999877e+01
7.516844999999999999e+00 1.328334711359999964e+01 9.651879999999999882e+01 9.350889999999999702e+01
7.521227999999999803e+00 1.328425303279999881e+01 9.651619999999999777e+01 9.351149999999999807e+01
7.525611000000000494e+00 1.328512972879999943e+01 9.651229999999999620e+01 9.351519999999999300e+01
7.529994000000000298e+00 1.328600642480000005e+01 9.650979999999999848e+01 9.351779999999999404e+01
7.534377000000000102e+00 1.328688312079999889e+01 9.650579999999999359e+01 9.352150000000000318e+01
7.538759999999999906e+00 1.328775981679999951e+01 9.650329999999999586e+01 9.352410000000000423e+01
7.543143000000000598e+00 1.328863651279999836e+01 9.649939999999999429e+01 9.352790000000000248e+01
7.547525999999999513e+00 1.328951320880000075e+01 9.649679999999999325e+01 9.353040000000000020e+01
7.551909000000000205e+00 1.329038990479999960e+01 9.649290000000000589e+01 9.353409999999999513e+01
7.556292000000000009e+00 1.329126660079999844e+01 9.649039999999999395e+01 9.353669999999999618e+01
7.560675000000000701e+00 1.329214329679999906e+01 9.648650000000000659e+01 9.354040000000000532e+01
7.565057999999999616e+00 1.329316610879999949e+01 9.657299999999999329e+01 9.347429999999999950e+01
7.569441000000000308e+00 1.329395513519999916e+01 9.656669999999999732e+01 9.347390000000000043e+01
7.573824000000000112e+00 1.329483183119999801e+01 9.656310000000000571e+01 9.347570000000000334e+01
7.578207000000000804e+00 1.329567930399999831e+01 9.655870000000000175e+01 9.347839999999999350e+01
7.582589999999999719e+00 1.329655599999999893e+01 9.655570000000000164e+01 9.348099999999999454e+01
7.586973000000000411e+00 1.329740347279999924e+01 9.655190000000000339e+01 9.348420000000000130e+01
7.591356000000000215e+00 1.329828016879999986e+01 9.654909999999999570e+01 9.348690000000000566e+01
7.595739000000000019e+00 1.329912764159999838e+01 9.654529999999999745e+01 9.349030000000000484e+01
7.600121999999999822e+00 1.330000433760000078e+01 9.654259999999999309e+01 9.349299999999999500e+01
7.604505000000000514e+00 1.330085181039999931e+01 9.653900000000000148e+01 9.349639999999999418e+01
7.608888000000000318e+00 1.330169928319999961e+01 9.653629999999999711e+01 9.349909999999999854e+01
7.613271000000000122e+00 1.330254675599999992e+01 9.653260000000000218e+01 9.350249999999999773e+01
7.617653999999999925e+00 1.330339422880000022e+01 9.653000000000000114e+01 9.350520000000000209e+01
7.622037000000000617e+00 1.330424170159999875e+01 9.652639999999999532e+01 9.350860000000000127e+01
7.626419999999999533e+00 1.330511839759999937e+01 9.652370000000000516e+01 9.351120000000000232e+01
7.630803000000000225e+00 1.330593664719999936e+01 9.652009999999999934e+01 9.351470000000000482e+01
7.635186000000000028e+00 1.330681334319999998e+01 9.651749999999999829e+01 9.351730000000000587e+01
7.639569000000000720e+00 1.330763159279999819e+01 9.651390000000000668e+01 9.352070000000000505e+01
7.643951999999999636e+00 1.330847906559999849e+01 9.651120000000000232e+01 9.352330000000000609e+01
7.648335000000000328e+00 1.330932653839999880e+01 9.650769999999999982e+01 9.352670000000000528e+01
7.652718000000000131e+00 1.331017401119999910e+01 9.650499999999999545e+01 9.352930000000000632e+01
7.657101000000000823e+00 1.331099226079999909e+01 9.650149999999999295e+01 9.353270000000000550e+01
7.661483999999999739e+00 1.331183973359999939e+01 9.649880000000000280e+01 9.353530000000000655e+01
7.665867000000000431e+00 1.331268720639999970e+01 9.649530000000000030e+01 9.353870000000000573e+01
7.670250000000000234e+00 1.331350545599999968e+01 9.649269999999999925e+01 9.354130000000000678e+01
7.674632999999999150e+00 1.331446982159999948e+01 9.657200000000000273e+01 9.347969999999999402e+01
7.679015999999999842e+00 1.331520040159999851e+01 9.656699999999999307e+01 9.347889999999999588e+01
7.683398999999999646e+00 1.331604787439999882e+01 9.656239999999999668e+01 9.348139999999999361e+01
7.687782000000000338e+00 1.331686612400000058e+01 9.655920000000000414e+01 9.348319999999999652e+01
7.692164999999999253e+00 1.331771359679999911e+01 9.655530000000000257e+01 9.348650000000000659e+01
7.696547999999999945e+00 1.331853184639999910e+01 9.655270000000000152e+01 9.348879999999999768e+01
7.700930999999999749e+00 1.331937931919999940e+01 9.654890000000000327e+01 9.349219999999999686e+01
7.705314000000000441e+00 1.332019756879999939e+01 9.654640000000000555e+01 9.349460000000000548e+01
7.709696999999999356e+00 1.332101581839999938e+01 9.654269999999999641e+01 9.349800000000000466e+01
7.714080000000000048e+00 1.332183406799999936e+01 9.654030000000000200e+01 9.350039999999999907e+01
7.718462999999999852e+00 1.332265231759999935e+01 9.653669999999999618e+01 9.350379999999999825e+01
7.722845999999999655e+00 1.332347056719999934e+01 9.653430000000000177e+01 9.350629999999999598e+01
7.727228999999999459e+00 1.332428881679999932e+01 9.653060000000000684e+01 9.350969999999999516e+01
7.731612000000000151e+00 1.332510706639999931e+01 9.652830000000000155e+01 9.351210000000000377e+01
7.735994999999999955e+00 1.332592531599999930e+01 9.652469999999999573e+01 9.351550000000000296e+01
7.740377999999999759e+00 1.332674356559999929e+01 9.652230000000000132e+01 9.351789999999999736e+01
7.744760999999999562e+00 1.332756181519999927e+01 9.651869999999999550e+01 9.352129999999999654e+01
7.749144000000000254e+00 1.332835084159999894e+01 9.651630000000000109e+01 9.352370000000000516e+01
7.753526999999999170e+00 1.332916909120000071e+01 9.651279999999999859e+01 9.352710000000000434e+01
7.757909999999999862e+00 1.332998734079999892e+01 9.651040000000000418e+01 9.352949999999999875e+01
7.762292999999999665e+00 1.333077636719999859e+01 9.650679999999999836e+01 9.353289999999999793e+01
7.766676000000000357e+00 1.333159461680000035e+01 9.650449999999999307e+01 9.353530000000000655e+01
7.771058999999999273e+00 1.333238364320000002e+01 9.650090000000000146e+01 9.353860000000000241e+01
7.775441999999999965e+00 1.333320189279999823e+01 9.649850000000000705e+01 9.354099999999999682e+01
7.779824999999999768e+00 1.333399091919999968e+01 9.649500000000000455e+01 9.354430000000000689e+01
7.784208000000000460e+00 1.333489683839999884e+01 9.656789999999999452e+01 9.353180000000000405e+01
7.788590999999999376e+00 1.333562741839999966e+01 9.656239999999999668e+01 9.353230000000000643e+01
7.792974000000000068e+00 1.333644566799999964e+01 9.655889999999999418e+01 9.353400000000000603e+01
7.797356999999999871e+00 1.333723469439999931e+01 9.655490000000000350e+01 9.353650000000000375e+01
7.801740000000000563e+00 1.333802372080000076e+01 9.655209999999999582e+01 9.353879999999999484e+01
7.806122999999999479e+00 1.333881274720000043e+01 9.654859999999999332e+01 9.354179999999999495e+01
7.810506000000000171e+00 1.333963099679999864e+01 9.654590000000000316e+01 9.354430000000000689e+01
7.814888999999999974e+00 1.334042002319999831e+01 9.654259999999999309e+01 9.354739999999999611e+01
7.819271999999999778e+00 1.334120904959999976e+01 9.654000000000000625e+01 9.354989999999999384e+01
7.823654999999999582e+00 1.334199807599999943e+01 9.653669999999999618e+01 9.355289999999999395e+01
7.828038000000000274e+00 1.334278710239999910e+01 9.653409999999999513e+01 9.355540000000000589e+01
7.832421000000000078e+00 1.334357612879999877e+01 9.653079999999999927e+01 9.355849999999999511e+01
7.836803999999999881e+00 1.334436515519999844e+01 9.652830000000000155e+01 9.356100000000000705e+01
7.841186999999999685e+00 1.334512495839999957e+01 9.652509999999999479e+01 9.356409999999999627e+01
7.845570000000000377e+00 1.334591398479999924e+01 9.652249999999999375e+01 9.356659999999999400e+01
7.849952999999999292e+00 1.334670301119999891e+01 9.651930000000000121e+01 9.356969999999999743e+01
7.854335999999999984e+00 1.334749203760000036e+01 9.651680000000000348e+01 9.357210000000000605e+01
7.858718999999999788e+00 1.334825184079999794e+01 9.651359999999999673e+01 9.357519999999999527e+01
7.863102000000000480e+00 1.334904086719999938e+01 9.651109999999999900e+01 9.357760000000000389e+01
7.867484999999999395e+00 1.334980067039999874e+01 9.650790000000000646e+01 9.358069999999999311e+01
7.871868000000000087e+00 1.335058969680000018e+01 9.650539999999999452e+01 9.358310000000000173e+01
7.876250999999999891e+00 1.335134949999999776e+01 9.650220000000000198e+01 9.358620000000000516e+01
7.880634000000000583e+00 1.335213852639999921e+01 9.649970000000000425e+01 9.358859999999999957e+01
7.885016999999999499e+00 1.335289832959999856e+01 9.649649999999999750e+01 9.359159999999999968e+01
7.889400000000000190e+00 1.335368735600000001e+01 9.649399999999999977e+01 9.359399999999999409e+01
7.893782999999999994e+00 1.335453482879999854e+01 9.656610000000000582e+01 9.352750000000000341e+01
7.898165999999999798e+00 1.335523618560000081e+01 9.656159999999999854e+01 9.352660000000000196e+01
7.902548999999999602e+00 1.335599598879999839e+01 9.655729999999999791e+01 9.352880000000000393e+01
7.906932000000000293e+00 1.335675579199999952e+01 9.655440000000000111e+01 9.353050000000000352e+01
7.911315000000000097e+00 1.335751559519999887e+01 9.655070000000000618e+01 9.353340000000000032e+01
7.915697999999999901e+00 1.335827539840000000e+01 9.654829999999999757e+01 9.353549999999999898e+01
7.920080999999999705e+00 1.335903520159999935e+01 9.654479999999999507e+01 9.353860000000000241e+01
7.924464000000000397e+00 1.335979500480000048e+01 9.654240000000000066e+01 9.354089999999999350e+01
7.928846999999999312e+00 1.336055480799999806e+01 9.653910000000000480e+01 9.354389999999999361e+01
7.933230000000000004e+00 1.336131461119999919e+01 9.653679999999999950e+01 9.354619999999999891e+01
7.937612999999999808e+00 1.336207441439999855e+01 9.653340000000000032e+01 9.354919999999999902e+01
7.941996000000000500e+00 1.336283421759999968e+01 9.653109999999999502e+01 9.355150000000000432e+01
7.946378999999999415e+00 1.336359402079999903e+01 9.652779999999999916e+01 9.355459999999999354e+01
7.950762000000000107e+00 1.336432460079999807e+01 9.652559999999999718e+01 9.355689999999999884e+01
7.955144999999999911e+00 1.336508440399999920e+01 9.652219999999999800e+01 9.355989999999999895e+01
7.959528000000000603e+00 1.336584420720000033e+01 9.651999999999999602e+01 9.356220000000000425e+01
7.963910999999999518e+00 1.336657478719999936e+01 9.651670000000000016e+01 9.356520000000000437e+01
7.968294000000000210e+00 1.336733459039999872e+01 9.651449999999999818e+01 9.356749999999999545e+01
7.972677000000000014e+00 1.336806517039999953e+01 9.651120000000000232e+01 9.357040000000000646e+01
7.977060000000000706e+00 1.336882497360000066e+01 9.650900000000000034e+01 9.357269999999999754e+01
7.981442999999999621e+00 1.336955555359999970e+01 9.650570000000000448e+01 9.357569999999999766e+01
7.985826000000000313e+00 1.337031535679999905e+01 9.650350000000000250e+01 9.357800000000000296e+01
7.990209000000000117e+00 1.337104593679999809e+01 9.650020000000000664e+01 9.358089999999999975e+01
7.994591999999999921e+00 1.337177651679999890e+01 9.649800000000000466e+01 9.358320000000000505e+01
7.998974999999999724e+00 1.337253632000000003e+01 9.649469999999999459e+01 9.358610000000000184e+01
8.003358000000000416e+00 1.337364680159999963e+01 9.620069999999999766e+01 9.352009999999999934e+01
8.007740999999999332e+00 1.337426048879999918e+01 9.618080000000000496e+01 9.351970000000000027e+01
8.012124000000000024e+00 1.337502029200000031e+01 9.618460000000000321e+01 9.352119999999999322e+01
8.016507000000000716e+00 1.337569242559999871e+01 9.618089999999999407e+01 9.352330000000000609e+01
8.020889999999999631e+00 1.337645222879999807e+01 9.618640000000000612e+01 9.352549999999999386e+01
8.025273000000000323e+00 1.337715358559999856e+01 9.618439999999999657e+01 9.352819999999999823e+01
8.029656000000001015e+00 1.337791338879999969e+01 9.618980000000000530e+01 9.353050000000000352e+01
8.034038999999999930e+00 1.337861474559999841e+01 9.618840000000000146e+01 9.353319999999999368e+01
8.038422000000000622e+00 1.337937454879999954e+01 9.619350000000000023e+01 9.353560000000000230e+01
8.042804999999999538e+00 1.338007590559999826e+01 9.619259999999999877e+01 9.353830000000000666e+01
8.047188000000000230e+00 1.338080648559999908e+01 9.619740000000000180e+01 9.354070000000000107e+01
8.051570999999999145e+00 1.338150784239999957e+01 9.619670000000000698e+01 9.354340000000000543e+01
8.055953999999999837e+00 1.338226764559999893e+01 9.620140000000000668e+01 9.354569999999999652e+01
8.060337000000000529e+00 1.338296900239999943e+01 9.620090000000000430e+01 9.354850000000000421e+01
8.064720000000001221e+00 1.338369958239999846e+01 9.620539999999999736e+01 9.355079999999999529e+01
8.069103000000000137e+00 1.338440093920000074e+01 9.620499999999999829e+01 9.355360000000000298e+01
8.073486000000000828e+00 1.338513151919999977e+01 9.620940000000000225e+01 9.355589999999999407e+01
8.077868999999999744e+00 1.338583287599999849e+01 9.620910000000000650e+01 9.355870000000000175e+01
8.082252000000000436e+00 1.338656345599999931e+01 9.621339999999999293e+01 9.356090000000000373e+01
8.086634999999999351e+00 1.338726481279999980e+01 9.621309999999999718e+01 9.356369999999999720e+01
8.091018000000000043e+00 1.338796616959999852e+01 9.621729999999999450e+01 9.356600000000000250e+01
8.095401000000000735e+00 1.338866752639999902e+01 9.621720000000000539e+01 9.356870000000000687e+01
8.099783999999999651e+00 1.338939810639999983e+01 9.622129999999999939e+01 9.357099999999999795e+01
8.104167000000000343e+00 1.339009946320000033e+01 9.622119999999999607e+01 9.357370000000000232e+01
8.108550000000001035e+00 1.339080081999999905e+01 9.622520000000000095e+01 9.357599999999999341e+01
8.112932999999999950e+00 1.339156062320000018e+01 9.645879999999999654e+01 9.352320000000000277e+01
8.117316000000000642e+00 1.339217431039999973e+01 9.644769999999999754e+01 9.352240000000000464e+01
8.121698999999999558e+00 1.339293411359999908e+01 9.644360000000000355e+01 9.352439999999999998e+01
8.126082000000000249e+00 1.339360624719999926e+01 9.643949999999999534e+01 9.352589999999999293e+01
8.130464999999999165e+00 1.339433682719999830e+01 9.643670000000000186e+01 9.352859999999999729e+01
8.134847999999999857e+00 1.339500896080000025e+01 9.643359999999999843e+01 9.353050000000000352e+01
8.139231000000000549e+00 1.339573954079999929e+01 9.643089999999999407e+01 9.353329999999999700e+01
8.143614000000001241e+00 1.339644089759999979e+01 9.642810000000000059e+01 9.353539999999999566e+01
8.147997000000000156e+00 1.339714225440000028e+01 9.642539999999999623e+01 9.353820000000000334e+01
8.152380000000000848e+00 1.339784361119999900e+01 9.642279999999999518e+01 9.354030000000000200e+01
8.156762999999999764e+00 1.339854496799999950e+01 9.642000000000000171e+01 9.354309999999999548e+01
8.161146000000000456e+00 1.339924632479999822e+01 9.641759999999999309e+01 9.354519999999999413e+01
8.165528999999999371e+00 1.339994768159999872e+01 9.641469999999999629e+01 9.354789999999999850e+01
8.169912000000000063e+00 1.340061981519999890e+01 9.641230000000000189e+01 9.355010000000000048e+01
8.174295000000000755e+00 1.340132117199999939e+01 9.640949999999999420e+01 9.355280000000000484e+01
8.178677999999999670e+00 1.340202252879999811e+01 9.640720000000000312e+01 9.355500000000000682e+01
8.183061000000000362e+00 1.340269466239999829e+01 9.640420000000000300e+01 9.355769999999999698e+01
8.187444000000001054e+00 1.340339601919999879e+01 9.640200000000000102e+01 9.355979999999999563e+01
8.191826999999999970e+00 1.340409737599999929e+01 9.639910000000000423e+01 9.356250000000000000e+01
8.196210000000000662e+00 1.340476950959999947e+01 9.639679999999999893e+01 9.356459999999999866e+01
8.200592999999999577e+00 1.340547086639999996e+01 9.639390000000000214e+01 9.356730000000000302e+01
8.204976000000000269e+00 1.340614299999999837e+01 9.639170000000000016e+01 9.356950000000000500e+01
8.209358999999999185e+00 1.340684435680000064e+01 9.638880000000000337e+01 9.357219999999999516e+01
8.213741999999999877e+00 1.340751649039999904e+01 9.638660000000000139e+01 9.357429999999999382e+01
8.218125000000000568e+00 1.340818862399999922e+01 9.638360000000000127e+01 9.357689999999999486e+01
8.222507999999999484e+00 1.340891920400000004e+01 9.645730000000000359e+01 9.352580000000000382e+01
8.226891000000000176e+00 1.340950366799999927e+01 9.645130000000000337e+01 9.352549999999999386e+01
8.231273999999999091e+00 1.341020502479999976e+01 9.644840000000000657e+01 9.352689999999999770e+01
8.235656999999999783e+00 1.341084793519999963e+01 9.644459999999999411e+01 9.352880000000000393e+01
8.240039999999998699e+00 1.341154929199999835e+01 9.644230000000000302e+01 9.353090000000000259e+01
8.244422999999999391e+00 1.341222142559999853e+01 9.643909999999999627e+01 9.353319999999999368e+01
8.248806000000000083e+00 1.341289355919999871e+01 9.643689999999999429e+01 9.353539999999999566e+01
8.253189000000000775e+00 1.341356569280000066e+01 9.643389999999999418e+01 9.353789999999999338e+01
8.257571999999999690e+00 1.341423782639999907e+01 9.643179999999999552e+01 9.354000000000000625e+01
8.261955000000000382e+00 1.341490995999999924e+01 9.642879999999999541e+01 9.354250000000000398e+01
8.266337999999999298e+00 1.341558209359999942e+01 9.642669999999999675e+01 9.354470000000000596e+01
8.270720999999999989e+00 1.341625422719999960e+01 9.642379999999999995e+01 9.354720000000000368e+01
8.275103999999998905e+00 1.341692636079999978e+01 9.642170000000000130e+01 9.354940000000000566e+01
8.279486999999999597e+00 1.341759849439999996e+01 9.641889999999999361e+01 9.355190000000000339e+01
8.283870000000000289e+00 1.341824140479999983e+01 9.641670000000000584e+01 9.355400000000000205e+01
8.288252999999999204e+00 1.341891353840000001e+01 9.641389999999999816e+01 9.355649999999999977e+01
8.292635999999999896e+00 1.341958567200000019e+01 9.641179999999999950e+01 9.355870000000000175e+01
8.297019000000000588e+00 1.342022858239999827e+01 9.640900000000000603e+01 9.356119999999999948e+01
8.301401999999999504e+00 1.342090071600000023e+01 9.640689999999999316e+01 9.356329999999999814e+01
8.305785000000000196e+00 1.342157284960000041e+01 9.640409999999999968e+01 9.356579999999999586e+01
8.310167999999999111e+00 1.342221575999999850e+01 9.640200000000000102e+01 9.356789999999999452e+01
8.314550999999999803e+00 1.342288789359999868e+01 9.639919999999999334e+01 9.357040000000000646e+01
8.318934000000000495e+00 1.342353080399999854e+01 9.639709999999999468e+01 9.357250000000000512e+01
8.323316999999999410e+00 1.342417371440000018e+01 9.639430000000000121e+01 9.357500000000000284e+01
8.327700000000000102e+00 1.342484584800000036e+01 9.639220000000000255e+01 9.357710000000000150e+01
8.332083000000000794e+00 1.342551798160000054e+01 9.641440000000000055e+01 9.352790000000000248e+01
8.336465999999999710e+00 1.342610244559999799e+01 9.641089999999999804e+01 9.352700000000000102e+01
8.340849000000000402e+00 1.342677457919999817e+01 9.640720000000000312e+01 9.352880000000000393e+01
8.345231999999999317e+00 1.342741748959999981e+01 9.640470000000000539e+01 9.353010000000000446e+01
8.349615000000000009e+00 1.342808962319999999e+01 9.640149999999999864e+01 9.353260000000000218e+01
8.353997999999998925e+00 1.342873253359999985e+01 9.639939999999999998e+01 9.353430000000000177e+01
8.358380999999999617e+00 1.342937544399999794e+01 9.639639999999999986e+01 9.353690000000000282e+01
8.362764000000000308e+00 1.343004757759999812e+01 9.639440000000000452e+01 9.353879999999999484e+01
8.367147000000001000e+00 1.343069048799999976e+01 9.639140000000000441e+01 9.354130000000000678e+01
8.371529999999999916e+00 1.343133339839999962e+01 9.638949999999999818e+01 9.354319999999999879e+01
8.375913000000000608e+00 1.343197630879999949e+01 9.638649999999999807e+01 9.354579999999999984e+01
8.380295999999999523e+00 1.343261921919999935e+01 9.638460000000000605e+01 9.354770000000000607e+01
8.384679000000000215e+00 1.343326212959999921e+01 9.638169999999999504e+01 9.355020000000000380e+01
8.389061999999999131e+00 1.343390503999999908e+01 9.637980000000000302e+01 9.355219999999999914e+01
8.393444999999999823e+00 1.343454795040000072e+01 9.637690000000000623e+01 9.355469999999999686e+01
8.397828000000000515e+00 1.343519086079999880e+01 9.637500000000000000e+01 9.355660000000000309e+01
8.402210999999999430e+00 1.343580454799999835e+01 9.637210000000000321e+01 9.355910000000000082e+01
8.406594000000000122e+00 1.343644745839999999e+01 9.637019999999999698e+01 9.356109999999999616e+01
8.410977000000000814e+00 1.343709036879999985e+01 9.636730000000000018e+01 9.356350000000000477e+01
8.415359999999999729e+00 1.343773327919999971e+01 9.636549999999999727e+01 9.356550000000000011e+01
8.419743000000000421e+00 1.343834696639999926e+01 9.636260000000000048e+01 9.356789999999999452e+01
8.424125999999999337e+00 1.343898987679999912e+01 9.636079999999999757e+01 9.356990000000000407e+01
8.428509000000000029e+00 1.343963278720000076e+01 9.635790000000000077e+01 9.357229999999999848e+01
8.432891999999998944e+00 1.344024647440000031e+01 9.635609999999999786e+01 9.357429999999999382e+01
8.437274999999999636e+00 1.344088938479999840e+01 9.635320000000000107e+01 9.357670000000000243e+01
8.441658000000000328e+00 1.344150307199999794e+01 9.639149999999999352e+01 9.352840000000000487e+01
8.446041000000001020e+00 1.344208753599999895e+01 9.638720000000000709e+01 9.352800000000000580e+01
8.450423999999999936e+00 1.344273044640000059e+01 9.638450000000000273e+01 9.352920000000000300e+01
8.454807000000000627e+00 1.344334413360000013e+01 9.638129999999999598e+01 9.353090000000000259e+01
8.459189999999999543e+00 1.344398704399999822e+01 9.637900000000000489e+01 9.353279999999999461e+01
8.463573000000000235e+00 1.344460073119999777e+01 9.637609999999999388e+01 9.353489999999999327e+01
8.467955999999999150e+00 1.344524364159999941e+01 9.637409999999999854e+01 9.353690000000000282e+01
8.472338999999999842e+00 1.344585732879999895e+01 9.637130000000000507e+01 9.353919999999999391e+01
8.476722000000000534e+00 1.344647101599999850e+01 9.636929999999999552e+01 9.354120000000000346e+01
8.481104999999999450e+00 1.344708470319999805e+01 9.636660000000000537e+01 9.354349999999999454e+01
8.485488000000000142e+00 1.344772761359999969e+01 9.636459999999999582e+01 9.354540000000000077e+01
8.489871000000000834e+00 1.344834130079999923e+01 9.636190000000000566e+01 9.354770000000000607e+01
8.494253999999999749e+00 1.344895498799999878e+01 9.635999999999999943e+01 9.354970000000000141e+01
8.498637000000000441e+00 1.344956867519999832e+01 9.635729999999999507e+01 9.355200000000000671e+01
8.503019999999999357e+00 1.345018236239999965e+01 9.635540000000000305e+01 9.355400000000000205e+01
8.507403000000000048e+00 1.345079604959999919e+01 9.635269999999999868e+01 9.355629999999999313e+01
8.511785999999998964e+00 1.345140973680000052e+01 9.635080000000000666e+01 9.355819999999999936e+01
8.516168999999999656e+00 1.345202342400000006e+01 9.634810000000000230e+01 9.356050000000000466e+01
8.520552000000000348e+00 1.345263711119999961e+01 9.634629999999999939e+01 9.356250000000000000e+01
8.524935000000001040e+00 1.345325079839999916e+01 9.634390000000000498e+01 9.356470000000000198e+01
8.529317999999999955e+00 1.345386448559999870e+01 9.634220000000000539e+01 9.356669999999999732e+01
8.533701000000000647e+00 1.345447817279999825e+01 9.633969999999999345e+01 9.356900000000000261e+01
8.538083999999999563e+00 1.345509185999999779e+01 9.633809999999999718e+01 9.357089999999999463e+01
8.542467000000000255e+00 1.345567632399999880e+01 9.633559999999999945e+01 9.357309999999999661e+01
8.546849999999999170e+00 1.345629001119999835e+01 9.633389999999999986e+01 9.357510000000000616e+01
8.551232999999999862e+00 1.345687447519999935e+01 9.637409999999999854e+01 9.353109999999999502e+01
8.555616000000000554e+00 1.345742971600000004e+01 9.637090000000000600e+01 9.353029999999999688e+01
8.559998999999999469e+00 1.345804340319999959e+01 9.636740000000000350e+01 9.353189999999999316e+01
8.564382000000000161e+00 1.345865709039999913e+01 9.636509999999999820e+01 9.353310000000000457e+01
8.568765000000000853e+00 1.345927077759999868e+01 9.636209999999999809e+01 9.353530000000000655e+01
8.573147999999999769e+00 1.345985524159999969e+01 9.636020000000000607e+01 9.353690000000000282e+01
8.577531000000000461e+00 1.346046892879999923e+01 9.635729999999999507e+01 9.353929999999999723e+01
8.581913999999999376e+00 1.346105339280000024e+01 9.635550000000000637e+01 9.354099999999999682e+01
8.586297000000000068e+00 1.346166707999999979e+01 9.635269999999999868e+01 9.354330000000000211e+01
8.590679999999998984e+00 1.346225154400000079e+01 9.635089999999999577e+01 9.354510000000000502e+01
8.595062999999999676e+00 1.346286523120000034e+01 9.634820000000000562e+01 9.354739999999999611e+01
8.599446000000000367e+00 1.346344969519999957e+01 9.634650000000000603e+01 9.354919999999999902e+01
8.603829000000001059e+00 1.346406338239999911e+01 9.634399999999999409e+01 9.355150000000000432e+01
8.608211999999999975e+00 1.346464784639999834e+01 9.634250000000000114e+01 9.355329999999999302e+01
8.612595000000000667e+00 1.346523231039999935e+01 9.634000000000000341e+01 9.355559999999999832e+01
8.616977999999999582e+00 1.346584599759999890e+01 9.633839999999999293e+01 9.355729999999999791e+01
8.621361000000000274e+00 1.346643046159999813e+01 9.633589999999999520e+01 9.355960000000000321e+01
8.625743999999999190e+00 1.346701492559999913e+01 9.633440000000000225e+01 9.356140000000000612e+01
8.630126999999999882e+00 1.346759938960000014e+01 9.633180000000000121e+01 9.356369999999999720e+01
8.634510000000000574e+00 1.346818385359999937e+01 9.633029999999999404e+01 9.356550000000000011e+01
8.638893000000001265e+00 1.346876831759999860e+01 9.632779999999999632e+01 9.356770000000000209e+01
8.643276000000000181e+00 1.346938200479999992e+01 9.632620000000000005e+01 9.356950000000000500e+01
8.647659000000000873e+00 1.346993724559999883e+01 9.632370000000000232e+01 9.357170000000000698e+01
8.652041999999999788e+00 1.347055093279999838e+01 9.632210000000000605e+01 9.357349999999999568e+01
8.656425000000000480e+00 1.347110617359999907e+01 9.631959999999999411e+01 9.357569999999999766e+01
8.660807999999999396e+00 1.347166141439999976e+01 9.636440000000000339e+01 9.353570000000000562e+01
8.665191000000000088e+00 1.347218743199999835e+01 9.636039999999999850e+01 9.353530000000000655e+01
8.669574000000000780e+00 1.347277189599999936e+01 9.635790000000000077e+01 9.353640000000000043e+01
8.673956999999999695e+00 1.347335636000000036e+01 9.635479999999999734e+01 9.353789999999999338e+01
8.678340000000000387e+00 1.347394082399999959e+01 9.635280000000000200e+01 9.353969999999999629e+01
8.682723000000001079e+00 1.347452528799999882e+01 9.635009999999999764e+01 9.354160000000000252e+01
8.687105999999999995e+00 1.347510975199999983e+01 9.634839999999999804e+01 9.354340000000000543e+01
8.691489000000000686e+00 1.347566499280000052e+01 9.634600000000000364e+01 9.354550000000000409e+01
8.695871999999999602e+00 1.347624945679999797e+01 9.634430000000000405e+01 9.354730000000000700e+01
8.700255000000000294e+00 1.347683392079999898e+01 9.634189999999999543e+01 9.354940000000000566e+01
8.704637999999999209e+00 1.347741838479999998e+01 9.634029999999999916e+01 9.355119999999999436e+01
8.709020999999999901e+00 1.347797362559999890e+01 9.633799999999999386e+01 9.355329999999999302e+01
8.713404000000000593e+00 1.347855808959999990e+01 9.633629999999999427e+01 9.355519999999999925e+01
8.717787000000001285e+00 1.347911333040000059e+01 9.633400000000000318e+01 9.355719999999999459e+01
8.722170000000000201e+00 1.347969779439999805e+01 9.633230000000000359e+01 9.355910000000000082e+01
8.726553000000000893e+00 1.348025303519999873e+01 9.632999999999999829e+01 9.356109999999999616e+01
8.730935999999999808e+00 1.348083749919999974e+01 9.632840000000000202e+01 9.356300000000000239e+01
8.735319000000000500e+00 1.348139273999999865e+01 9.632599999999999341e+01 9.356499999999999773e+01
8.739701999999999416e+00 1.348197720399999966e+01 9.632439999999999714e+01 9.356680000000000064e+01
8.744085000000000107e+00 1.348253244479999857e+01 9.632200000000000273e+01 9.356889999999999930e+01
8.748468000000000799e+00 1.348308768559999926e+01 9.632040000000000646e+01 9.357070000000000221e+01
8.752850999999999715e+00 1.348367214960000027e+01 9.631799999999999784e+01 9.357280000000000086e+01
8.757234000000000407e+00 1.348422739039999918e+01 9.631640000000000157e+01 9.357450000000000045e+01
8.761617000000001099e+00 1.348478263119999987e+01 9.631399999999999295e+01 9.357659999999999911e+01
8.766000000000000014e+00 1.348533787199999878e+01 9.631369999999999720e+01 9.357840000000000202e+01
8.770382999999998930e+00 1.348583466640000061e+01 9.635469999999999402e+01 9.353940000000000055e+01
8.774765999999999622e+00 1.348636068399999921e+01 9.635160000000000480e+01 9.353870000000000573e+01
8.779149000000000314e+00 1.348691592479999812e+01 9.634860000000000468e+01 9.354009999999999536e+01
8.783531999999999229e+00 1.348747116560000059e+01 9.634659999999999513e+01 9.354130000000000678e+01
8.787914999999999921e+00 1.348805562959999982e+01 9.634399999999999409e+01 9.354330000000000211e+01
8.792297999999998837e+00 1.348861087039999873e+01 9.634239999999999782e+01 9.354479999999999507e+01
8.796681000000001305e+00 1.348916611119999942e+01 9.633990000000000009e+01 9.354689999999999372e+01
8.801064000000000220e+00 1.348972135200000011e+01 9.633839999999999293e+01 9.354850000000000421e+01
8.805446999999999136e+00 1.349027659279999902e+01 9.633599999999999852e+01 9.355060000000000286e+01
8.809829999999999828e+00 1.349083183359999971e+01 9.633450000000000557e+01 9.355219999999999914e+01
8.814213000000000520e+00 1.349138707439999862e+01 9.633209999999999695e+01 9.355429999999999779e+01
8.818595999999999435e+00 1.349194231519999931e+01 9.633060000000000400e+01 9.355599999999999739e+01
8.822979000000000127e+00 1.349249755599999823e+01 9.632819999999999538e+01 9.355809999999999604e+01
8.827361999999999043e+00 1.349305279680000069e+01 9.632670000000000243e+01 9.355970000000000653e+01
8.831744999999999735e+00 1.349360803759999961e+01 9.632439999999999714e+01 9.356180000000000518e+01
8.836128000000000426e+00 1.349413405519999820e+01 9.632290000000000418e+01 9.356350000000000477e+01
8.840510999999999342e+00 1.349468929600000067e+01 9.632049999999999557e+01 9.356560000000000343e+01
8.844893999999998258e+00 1.349524453679999958e+01 9.631900000000000261e+01 9.356719999999999970e+01
8.849277000000000726e+00 1.349577055439999818e+01 9.631669999999999732e+01 9.356929999999999836e+01
8.853659999999999641e+00 1.349632579520000064e+01 9.631520000000000437e+01 9.357089999999999463e+01
8.858043000000000333e+00 1.349685181279999924e+01 9.631279999999999575e+01 9.357299999999999329e+01
8.862425999999999249e+00 1.349740705359999815e+01 9.631149999999999523e+01 9.357460000000000377e+01
8.866808999999999941e+00 1.349793307119999852e+01 9.631050000000000466e+01 9.357670000000000243e+01
8.871192000000000633e+00 1.349848831199999921e+01 9.631040000000000134e+01 9.357829999999999870e+01
8.875574999999999548e+00 1.349901432959999958e+01 9.630939999999999657e+01 9.358029999999999404e+01
8.879957999999998464e+00 1.349951112399999964e+01 9.634879999999999711e+01 9.354389999999999361e+01
8.884341000000000932e+00 1.349997869519999938e+01 9.634510000000000218e+01 9.354340000000000543e+01
8.888723999999999847e+00 1.350053393600000007e+01 9.634290000000000020e+01 9.354449999999999932e+01
8.893106999999998763e+00 1.350105995360000044e+01 9.634019999999999584e+01 9.354590000000000316e+01
8.897489999999999455e+00 1.350161519439999935e+01 9.633839999999999293e+01 9.354749999999999943e+01
8.901873000000000147e+00 1.350214121199999795e+01 9.633610000000000184e+01 9.354919999999999902e+01
8.906256000000000839e+00 1.350269645280000042e+01 9.633450000000000557e+01 9.355089999999999861e+01
8.910638999999999754e+00 1.350322247039999901e+01 9.633220000000000027e+01 9.355280000000000484e+01
8.915021999999998670e+00 1.350377771119999792e+01 9.633060000000000400e+01 9.355450000000000443e+01
8.919405000000001138e+00 1.350430372879999830e+01 9.632840000000000202e+01 9.355629999999999313e+01
8.923788000000000054e+00 1.350482974640000045e+01 9.632680000000000575e+01 9.355800000000000693e+01
8.928170999999998969e+00 1.350535576399999904e+01 9.632460000000000377e+01 9.355989999999999895e+01
8.932553999999999661e+00 1.350588178159999941e+01 9.632309999999999661e+01 9.356159999999999854e+01
8.936937000000000353e+00 1.350640779919999979e+01 9.632089999999999463e+01 9.356350000000000477e+01
8.941320000000001045e+00 1.350693381680000016e+01 9.631929999999999836e+01 9.356520000000000437e+01
8.945702999999999960e+00 1.350745983439999875e+01 9.631709999999999638e+01 9.356709999999999638e+01
8.950085999999998876e+00 1.350798585199999913e+01 9.631560000000000343e+01 9.356879999999999598e+01
8.954469000000001344e+00 1.350851186959999950e+01 9.631340000000000146e+01 9.357059999999999889e+01
8.958852000000000260e+00 1.350903788719999810e+01 9.631180000000000518e+01 9.357229999999999848e+01
8.963234999999999175e+00 1.350956390480000024e+01 9.630960000000000321e+01 9.357420000000000471e+01
8.967617999999999867e+00 1.351006069919999852e+01 9.630920000000000414e+01 9.357580000000000098e+01
8.972001000000000559e+00 1.351058671679999890e+01 9.630830000000000268e+01 9.357769999999999300e+01
8.976383999999999475e+00 1.351111273439999927e+01 9.630809999999999604e+01 9.357930000000000348e+01
8.980767000000000166e+00 1.351163875199999964e+01 9.630719999999999459e+01 9.358119999999999550e+01
8.985149999999999082e+00 1.351213554639999792e+01 9.630689999999999884e+01 9.358280000000000598e+01
8.989533000000001550e+00 1.351260311759999944e+01 9.634449999999999648e+01 9.354770000000000607e+01
8.993916000000000466e+00 1.351309991199999949e+01 9.634170000000000300e+01 9.354699999999999704e+01
8.998298999999999381e+00 1.351362592959999986e+01 9.633880000000000621e+01 9.354829999999999757e+01
9.002682000000000073e+00 1.351412272399999992e+01 9.633689999999999998e+01 9.354930000000000234e+01
9.007065000000000765e+00 1.351464874160000029e+01 9.633450000000000557e+01 9.355110000000000525e+01
9.011447999999999681e+00 1.351517475919999889e+01 9.633289999999999509e+01 9.355249999999999488e+01
9.015831000000000373e+00 1.351570077679999926e+01 9.633060000000000400e+01 9.355440000000000111e+01
9.020213999999999288e+00 1.351619757119999932e+01 9.632909999999999684e+01 9.355589999999999407e+01
9.024596999999999980e+00 1.351672358879999969e+01 9.632680000000000575e+01 9.355780000000000030e+01
9.028980000000000672e+00 1.351722038319999974e+01 9.632540000000000191e+01 9.355929999999999325e+01
9.033362999999999587e+00 1.351774640080000012e+01 9.632319999999999993e+01 9.356119999999999948e+01
9.037745999999998503e+00 1.351824319519999840e+01 9.632179999999999609e+01 9.356279999999999575e+01
9.042129000000000971e+00 1.351873998959999845e+01 9.631950000000000500e+01 9.356470000000000198e+01
9.046511999999999887e+00 1.351926600719999882e+01 9.631810000000000116e+01 9.356619999999999493e+01
9.050895000000000579e+00 1.351976280159999888e+01 9.631589999999999918e+01 9.356810000000000116e+01
9.055277999999999494e+00 1.352025959599999894e+01 9.631449999999999534e+01 9.356959999999999411e+01
9.059661000000000186e+00 1.352075639040000077e+01 9.631229999999999336e+01 9.357150000000000034e+01
9.064044000000000878e+00 1.352128240799999936e+01 9.631080000000000041e+01 9.357299999999999329e+01
9.068426999999999794e+00 1.352177920239999942e+01 9.630989999999999895e+01 9.357489999999999952e+01
9.072809999999998709e+00 1.352227599679999948e+01 9.630970000000000653e+01 9.357640000000000668e+01
9.077193000000001177e+00 1.352277279119999953e+01 9.630880000000000507e+01 9.357829999999999870e+01
9.081576000000000093e+00 1.352326958559999959e+01 9.630859999999999843e+01 9.357980000000000587e+01
9.085958999999999008e+00 1.352376637999999964e+01 9.630769999999999698e+01 9.358159999999999457e+01
9.090341999999999700e+00 1.352426317439999792e+01 9.630759999999999366e+01 9.358310000000000173e+01
9.094725000000000392e+00 1.352475996879999975e+01 9.630660000000000309e+01 9.358499999999999375e+01
9.099108000000001084e+00 1.352522753999999949e+01 9.633920000000000528e+01 9.355150000000000432e+01
9.103491000000000000e+00 1.352566588799999892e+01 9.633580000000000609e+01 9.355119999999999436e+01
9.107873999999998915e+00 1.352619190559999929e+01 9.633369999999999322e+01 9.355209999999999582e+01
9.112257000000001383e+00 1.352668869999999934e+01 9.633119999999999550e+01 9.355329999999999302e+01
9.116640000000000299e+00 1.352718549439999940e+01 9.632949999999999591e+01 9.355480000000000018e+01
9.121022999999999215e+00 1.352768228879999945e+01 9.632729999999999393e+01 9.355639999999999645e+01
9.125405999999999906e+00 1.352817908319999951e+01 9.632569999999999766e+01 9.355790000000000362e+01
9.129789000000000598e+00 1.352867587759999957e+01 9.632359999999999900e+01 9.355960000000000321e+01
9.134171999999999514e+00 1.352917267199999962e+01 9.632210000000000605e+01 9.356119999999999948e+01
9.138555000000000206e+00 1.352966946639999968e+01 9.631999999999999318e+01 9.356289999999999907e+01
9.142937999999999121e+00 1.353013703759999942e+01 9.631850000000000023e+01 9.356440000000000623e+01
9.147321000000001590e+00 1.353063383199999947e+01 9.631640000000000157e+01 9.356619999999999493e+01
9.151704000000000505e+00 1.353113062639999953e+01 9.631499999999999773e+01 9.356770000000000209e+01
9.156086999999999421e+00 1.353159819759999927e+01 9.631289999999999907e+01 9.356940000000000168e+01
9.160470000000000113e+00 1.353209499199999932e+01 9.631140000000000612e+01 9.357099999999999795e+01
9.164853000000000804e+00 1.353256256319999906e+01 9.630949999999999989e+01 9.357269999999999754e+01
9.169235999999999720e+00 1.353305935759999912e+01 9.630920000000000414e+01 9.357420000000000471e+01
9.173619000000000412e+00 1.353352692879999886e+01 9.630840000000000600e+01 9.357599999999999341e+01
9.178001999999999327e+00 1.353402372319999891e+01 9.630809999999999604e+01 9.357750000000000057e+01
9.182385000000000019e+00 1.353449129439999865e+01 9.630729999999999791e+01 9.357920000000000016e+01
9.186768000000000711e+00 1.353498808879999871e+01 9.630710000000000548e+01 9.358069999999999311e+01
9.191150999999999627e+00 1.353545566000000022e+01 9.630629999999999313e+01 9.358240000000000691e+01
9.195533999999998542e+00 1.353595245439999850e+01 9.630599999999999739e+01 9.358389999999999986e+01
9.199917000000001011e+00 1.353642002560000002e+01 9.630519999999999925e+01 9.358559999999999945e+01
9.204299999999999926e+00 1.353688759679999976e+01 9.630500000000000682e+01 9.358710000000000662e+01
9.208683000000000618e+00 1.353732594479999918e+01 9.633299999999999841e+01 9.355519999999999925e+01
9.213065999999999534e+00 1.353776429279999860e+01 9.633029999999999404e+01 9.355440000000000111e+01
9.217449000000000225e+00 1.353826108719999866e+01 9.632760000000000389e+01 9.355559999999999832e+01
9.221832000000000917e+00 1.353872865840000017e+01 9.632580000000000098e+01 9.355639999999999645e+01
9.226214999999999833e+00 1.353922545279999845e+01 9.632349999999999568e+01 9.355809999999999604e+01
9.230597999999998748e+00 1.353969302399999997e+01 9.632200000000000273e+01 9.355929999999999325e+01
9.234981000000001217e+00 1.354016059519999970e+01 9.631980000000000075e+01 9.356109999999999616e+01
9.239364000000000132e+00 1.354062816639999944e+01 9.631839999999999691e+01 9.356239999999999668e+01
9.243747000000000824e+00 1.354112496079999772e+01 9.631619999999999493e+01 9.356419999999999959e+01
9.248129999999999740e+00 1.354159253199999924e+01 9.631489999999999441e+01 9.356550000000000011e+01
9.252513000000000432e+00 1.354206010319999898e+01 9.631279999999999575e+01 9.356730000000000302e+01
9.256896000000001123e+00 1.354252767440000049e+01 9.631149999999999523e+01 9.356860000000000355e+01
9.261279000000000039e+00 1.354299524559999846e+01 9.630929999999999325e+01 9.357040000000000646e+01
9.265661999999998955e+00 1.354346281679999997e+01 9.630800000000000693e+01 9.357179999999999609e+01
9.270045000000001423e+00 1.354393038799999971e+01 9.630649999999999977e+01 9.357349999999999568e+01
9.274428000000000338e+00 1.354439795919999945e+01 9.630639999999999645e+01 9.357489999999999952e+01
9.278810999999999254e+00 1.354483630720000065e+01 9.630549999999999500e+01 9.357659999999999911e+01
9.283193999999999946e+00 1.354530387839999861e+01 9.630530000000000257e+01 9.357800000000000296e+01
9.287577000000000638e+00 1.354577144959999835e+01 9.630440000000000111e+01 9.357970000000000255e+01
9.291960000000001330e+00 1.354623902079999986e+01 9.630429999999999779e+01 9.358110000000000639e+01
9.296343000000000245e+00 1.354670659199999960e+01 9.630339999999999634e+01 9.358280000000000598e+01
9.300725999999999161e+00 1.354714493999999902e+01 9.630320000000000391e+01 9.358419999999999561e+01
9.305109000000001629e+00 1.354761251119999876e+01 9.630230000000000246e+01 9.358589999999999520e+01
9.309492000000000544e+00 1.354808008239999850e+01 9.630219999999999914e+01 9.358719999999999573e+01
9.313874999999999460e+00 1.354851843039999792e+01 9.630129999999999768e+01 9.358889999999999532e+01
9.318258000000000152e+00 1.354895677839999912e+01 9.632899999999999352e+01 9.355849999999999511e+01
9.322640999999999067e+00 1.354936590319999823e+01 9.632580000000000098e+01 9.355809999999999604e+01
9.327023999999999759e+00 1.354983347439999974e+01 9.632380000000000564e+01 9.355889999999999418e+01
9.331407000000000451e+00 1.355030104559999948e+01 9.632139999999999702e+01 9.356000000000000227e+01
9.335789999999999367e+00 1.355076861679999922e+01 9.631969999999999743e+01 9.356130000000000280e+01
9.340172999999998282e+00 1.355120696480000042e+01 9.631770000000000209e+01 9.356279999999999575e+01
9.344556000000000751e+00 1.355167453599999838e+01 9.631619999999999493e+01 9.356419999999999959e+01
9.348938999999999666e+00 1.355214210719999990e+01 9.631419999999999959e+01 9.356570000000000675e+01
9.353322000000000358e+00 1.355260967839999964e+01 9.631270000000000664e+01 9.356719999999999970e+01
9.357704999999999274e+00 1.355304802639999906e+01 9.631080000000000041e+01 9.356870000000000687e+01
9.362087999999999965e+00 1.355351559759999880e+01 9.630929999999999325e+01 9.357009999999999650e+01
9.366471000000000657e+00 1.355395394560000000e+01 9.630740000000000123e+01 9.357170000000000698e+01
9.370853999999999573e+00 1.355439229359999942e+01 9.630610000000000070e+01 9.357309999999999661e+01
9.375236999999998488e+00 1.355485986479999916e+01 9.630530000000000257e+01 9.357470000000000709e+01
9.379620000000000957e+00 1.355529821279999858e+01 9.630500000000000682e+01 9.357609999999999673e+01
9.384002999999999872e+00 1.355573656079999800e+01 9.630429999999999779e+01 9.357769999999999300e+01
9.388385999999998788e+00 1.355620413199999952e+01 9.630400000000000205e+01 9.357909999999999684e+01
9.392768999999999480e+00 1.355664247999999894e+01 9.630320000000000391e+01 9.358060000000000400e+01
9.397152000000000172e+00 1.355708082800000014e+01 9.630289999999999395e+01 9.358199999999999363e+01
9.401535000000000863e+00 1.355751917599999956e+01 9.630219999999999914e+01 9.358360000000000412e+01
9.405917999999999779e+00 1.355795752399999898e+01 9.630190000000000339e+01 9.358499999999999375e+01
9.410300999999998695e+00 1.355842509520000050e+01 9.630119999999999436e+01 9.358650000000000091e+01
9.414684000000001163e+00 1.355886344319999992e+01 9.630089999999999861e+01 9.358790000000000475e+01
9.419067000000000078e+00 1.355930179119999934e+01 9.630010000000000048e+01 9.358950000000000102e+01
9.423449999999998994e+00 1.355974013919999877e+01 9.629980000000000473e+01 9.359080000000000155e+01
9.427832999999999686e+00 1.356014926399999965e+01 9.632420000000000471e+01 9.356189999999999429e+01
9.432216000000000378e+00 1.356055838879999875e+01 9.632160000000000366e+01 9.356130000000000280e+01
9.436598999999999293e+00 1.356099673679999817e+01 9.631900000000000261e+01 9.356229999999999336e+01
9.440981999999999985e+00 1.356143508479999937e+01 9.631730000000000302e+01 9.356310000000000571e+01
9.445364999999998901e+00 1.356190265599999911e+01 9.631510000000000105e+01 9.356459999999999866e+01
9.449748000000001369e+00 1.356234100399999853e+01 9.631369999999999720e+01 9.356570000000000675e+01
9.454131000000000284e+00 1.356277935199999973e+01 9.631159999999999854e+01 9.356730000000000302e+01
9.458513999999999200e+00 1.356321769999999916e+01 9.631029999999999802e+01 9.356850000000000023e+01
9.462896999999999892e+00 1.356365604799999858e+01 9.630830000000000268e+01 9.357009999999999650e+01
9.467280000000000584e+00 1.356409439599999800e+01 9.630700000000000216e+01 9.357139999999999702e+01
9.471662999999999499e+00 1.356453274400000097e+01 9.630500000000000682e+01 9.357299999999999329e+01
9.476046000000000191e+00 1.356497109200000040e+01 9.630440000000000111e+01 9.357420000000000471e+01
9.480428999999999107e+00 1.356538021679999773e+01 9.630349999999999966e+01 9.357580000000000098e+01
9.484811999999999799e+00 1.356581856479999892e+01 9.630329999999999302e+01 9.357710000000000150e+01
9.489195000000000491e+00 1.356625691280000012e+01 9.630249999999999488e+01 9.357869999999999777e+01
9.493577999999999406e+00 1.356669526079999955e+01 9.630230000000000246e+01 9.357989999999999498e+01
9.497960999999998322e+00 1.356710438559999865e+01 9.630150000000000432e+01 9.358150000000000546e+01
9.502344000000000790e+00 1.356754273359999985e+01 9.630129999999999768e+01 9.358270000000000266e+01
9.506726999999999705e+00 1.356798108159999927e+01 9.630039999999999623e+01 9.358429999999999893e+01
9.511110000000000397e+00 1.356839020639999838e+01 9.630029999999999291e+01 9.358559999999999945e+01
9.515492999999999313e+00 1.356882855439999958e+01 9.629940000000000566e+01 9.358710000000000662e+01
9.519876000000000005e+00 1.356923767919999868e+01 9.629930000000000234e+01 9.358839999999999293e+01
9.524259000000000697e+00 1.356967602719999810e+01 9.629840000000000089e+01 9.358990000000000009e+01
9.528641999999999612e+00 1.357008515199999898e+01 9.629819999999999425e+01 9.359120000000000061e+01
9.533024999999998528e+00 1.357052349999999841e+01 9.629739999999999611e+01 9.359269999999999357e+01
9.537408000000000996e+00 1.357090340160000075e+01 9.632009999999999650e+01 9.356539999999999679e+01
9.541790999999999912e+00 1.357128330319999954e+01 9.631699999999999307e+01 9.356520000000000437e+01
9.546174000000000603e+00 1.357172165119999896e+01 9.631499999999999773e+01 9.356589999999999918e+01
9.550556999999999519e+00 1.357213077599999984e+01 9.631270000000000664e+01 9.356690000000000396e+01
9.554940000000000211e+00 1.357256912399999926e+01 9.631119999999999948e+01 9.356810000000000116e+01
9.559323000000000903e+00 1.357300747199999869e+01 9.630920000000000414e+01 9.356940000000000168e+01
9.563705999999999818e+00 1.357341659679999957e+01 9.630780000000000030e+01 9.357070000000000221e+01
9.568088999999998734e+00 1.357385494479999899e+01 9.630599999999999739e+01 9.357210000000000605e+01
9.572472000000001202e+00 1.357426406959999987e+01 9.630459999999999354e+01 9.357340000000000657e+01
9.576855000000000118e+00 1.357470241759999929e+01 9.630329999999999302e+01 9.357479999999999620e+01
9.581237999999999033e+00 1.357511154240000018e+01 9.630299999999999727e+01 9.357609999999999673e+01
9.585620999999999725e+00 1.357552066719999928e+01 9.630230000000000246e+01 9.357760000000000389e+01
9.590004000000000417e+00 1.357595901519999870e+01 9.630200000000000671e+01 9.357880000000000109e+01
9.594387000000001109e+00 1.357636813999999958e+01 9.630129999999999768e+01 9.358029999999999404e+01
9.598770000000000024e+00 1.357677726479999869e+01 9.630100000000000193e+01 9.358150000000000546e+01
9.603152999999998940e+00 1.357718638959999957e+01 9.630029999999999291e+01 9.358299999999999841e+01
9.607536000000001408e+00 1.357759551439999868e+01 9.629999999999999716e+01 9.358419999999999561e+01
9.611919000000000324e+00 1.357800463919999956e+01 9.629930000000000234e+01 9.358570000000000277e+01
9.616301999999999239e+00 1.357841376399999866e+01 9.629900000000000659e+01 9.358689999999999998e+01
9.620684999999999931e+00 1.357882288879999955e+01 9.629829999999999757e+01 9.358839999999999293e+01
9.625068000000000623e+00 1.357923201359999865e+01 9.629800000000000182e+01 9.358960000000000434e+01
9.629450999999999539e+00 1.357964113839999953e+01 9.629730000000000700e+01 9.359109999999999729e+01
9.633834000000000231e+00 1.358005026319999864e+01 9.629699999999999704e+01 9.359229999999999450e+01
9.638216999999999146e+00 1.358045938799999952e+01 9.629630000000000223e+01 9.359369999999999834e+01
9.642600000000001614e+00 1.358086851279999863e+01 9.629600000000000648e+01 9.359499999999999886e+01
9.646983000000000530e+00 1.358124841439999919e+01 9.631579999999999586e+01 9.356999999999999318e+01
9.651365999999999445e+00 1.358162831599999798e+01 9.631319999999999482e+01 9.356929999999999836e+01
9.655749000000000137e+00 1.358203744079999886e+01 9.631080000000000041e+01 9.357019999999999982e+01
9.660132000000000829e+00 1.358244656559999974e+01 9.630910000000000082e+01 9.357089999999999463e+01
9.664514999999999745e+00 1.358285569040000063e+01 9.630710000000000548e+01 9.357219999999999516e+01
9.668898000000000437e+00 1.358326481519999795e+01 9.630570000000000164e+01 9.357319999999999993e+01
9.673280999999999352e+00 1.358367393999999884e+01 9.630379999999999541e+01 9.357470000000000709e+01
9.677664000000000044e+00 1.358408306479999972e+01 9.630249999999999488e+01 9.357580000000000098e+01
9.682047000000000736e+00 1.358449218960000060e+01 9.630089999999999861e+01 9.357729999999999393e+01
9.686429999999999652e+00 1.358490131439999793e+01 9.630070000000000618e+01 9.357840000000000202e+01
9.690812999999998567e+00 1.358528121600000027e+01 9.629989999999999384e+01 9.357989999999999498e+01
9.695196000000001035e+00 1.358569034079999938e+01 9.629970000000000141e+01 9.358100000000000307e+01
9.699578999999999951e+00 1.358609946559999848e+01 9.629879999999999995e+01 9.358249999999999602e+01
9.703962000000000643e+00 1.358647936719999905e+01 9.629869999999999663e+01 9.358360000000000412e+01
9.708344999999999558e+00 1.358688849199999815e+01 9.629779999999999518e+01 9.358509999999999707e+01
9.712728000000000250e+00 1.358729761679999903e+01 9.629770000000000607e+01 9.358620000000000516e+01
9.717111000000000942e+00 1.358767751839999960e+01 9.629689999999999372e+01 9.358769999999999811e+01
9.721493999999999858e+00 1.358808664319999870e+01 9.629670000000000130e+01 9.358880000000000621e+01
9.725876999999998773e+00 1.358846654479999927e+01 9.629590000000000316e+01 9.359029999999999916e+01
9.730260000000001241e+00 1.358887566960000015e+01 9.629569999999999652e+01 9.359139999999999304e+01
9.734643000000000157e+00 1.358925557119999894e+01 9.629489999999999839e+01 9.359290000000000020e+01
9.739025999999999073e+00 1.358966469599999982e+01 9.629470000000000596e+01 9.359399999999999409e+01
9.743408999999999764e+00 1.359004459759999861e+01 9.629389999999999361e+01 9.359539999999999793e+01
9.747792000000000456e+00 1.359045372239999949e+01 9.629370000000000118e+01 9.359659999999999513e+01
9.752175000000001148e+00 1.359083362399999828e+01 9.629290000000000305e+01 9.359799999999999898e+01
9.756558000000000064e+00 1.359118430239999853e+01 9.631329999999999814e+01 9.357189999999999941e+01
9.760940999999998979e+00 1.359153498079999878e+01 9.631029999999999802e+01 9.357150000000000034e+01
9.765324000000001448e+00 1.359194410559999966e+01 9.630840000000000600e+01 9.357219999999999516e+01
9.769707000000000363e+00 1.359232400720000022e+01 9.630629999999999313e+01 9.357299999999999329e+01
9.774089999999999279e+00 1.359273313199999933e+01 9.630480000000000018e+01 9.357410000000000139e+01
9.778472999999999971e+00 1.359314225679999844e+01 9.630299999999999727e+01 9.357529999999999859e+01
9.782856000000000662e+00 1.359352215840000078e+01 9.630159999999999343e+01 9.357649999999999579e+01
9.787238999999999578e+00 1.359393128319999811e+01 9.629989999999999384e+01 9.357779999999999632e+01
9.791622000000000270e+00 1.359431118480000045e+01 9.629919999999999902e+01 9.357890000000000441e+01
9.796004999999999185e+00 1.359469108639999924e+01 9.629850000000000421e+01 9.358029999999999404e+01
9.800388000000001654e+00 1.359510021120000012e+01 9.629810000000000514e+01 9.358140000000000214e+01
9.804771000000000569e+00 1.359548011279999891e+01 9.629749999999999943e+01 9.358280000000000598e+01
9.809153999999999485e+00 1.359586001439999947e+01 9.629720000000000368e+01 9.358389999999999986e+01
9.813537000000000177e+00 1.359623991599999826e+01 9.629649999999999466e+01 9.358530000000000371e+01
9.817920000000000869e+00 1.359664904079999914e+01 9.629619999999999891e+01 9.358639999999999759e+01
9.822302999999999784e+00 1.359702894239999793e+01 9.629550000000000409e+01 9.358780000000000143e+01
9.826686000000000476e+00 1.359740884400000027e+01 9.629519999999999413e+01 9.358889999999999532e+01
9.831068999999999392e+00 1.359778874559999906e+01 9.629449999999999932e+01 9.359019999999999584e+01
9.835452000000000083e+00 1.359816864719999963e+01 9.629420000000000357e+01 9.359139999999999304e+01
9.839835000000000775e+00 1.359854854880000019e+01 9.629359999999999786e+01 9.359269999999999357e+01
9.844217999999999691e+00 1.359892845039999898e+01 9.629330000000000211e+01 9.359380000000000166e+01
9.848601000000000383e+00 1.359930835199999954e+01 9.629259999999999309e+01 9.359520000000000550e+01
9.852984000000001075e+00 1.359968825359999833e+01 9.629229999999999734e+01 9.359619999999999607e+01
9.857366999999999990e+00 1.360006815520000067e+01 9.629160000000000252e+01 9.359739999999999327e+01
9.861750000000000682e+00 1.360044805679999946e+01 9.629139999999999588e+01 9.359839999999999804e+01
9.866132999999999598e+00 1.360079873519999971e+01 9.631069999999999709e+01 9.357609999999999673e+01
9.870515999999998513e+00 1.360112019039999964e+01 9.630819999999999936e+01 9.357540000000000191e+01
9.874899000000000981e+00 1.360152931520000053e+01 9.630589999999999407e+01 9.357640000000000668e+01
9.879281999999999897e+00 1.360190921679999931e+01 9.630440000000000111e+01 9.357689999999999486e+01
9.883664999999998813e+00 1.360228911839999810e+01 9.630249999999999488e+01 9.357829999999999870e+01
9.888047999999999504e+00 1.360266902000000044e+01 9.630119999999999436e+01 9.357909999999999684e+01
9.892431000000000196e+00 1.360304892159999923e+01 9.629940000000000566e+01 9.358050000000000068e+01
9.896814000000000888e+00 1.360342882319999980e+01 9.629819999999999425e+01 9.358150000000000546e+01
9.901196999999999804e+00 1.360380872479999859e+01 9.629720000000000368e+01 9.358289999999999509e+01
9.905579999999998719e+00 1.360418862639999915e+01 9.629689999999999372e+01 9.358389999999999986e+01
9.909963000000001188e+00 1.360453930479999940e+01 9.629619999999999891e+01 9.358530000000000371e+01
9.914346000000000103e+00 1.360491920639999996e+01 9.629600000000000648e+01 9.358629999999999427e+01
9.918728999999999019e+00 1.360529910799999875e+01 9.629519999999999413e+01 9.358769999999999811e+01
9.923111999999999711e+00 1.360567900959999932e+01 9.629500000000000171e+01 9.358880000000000621e+01
9.927495000000000402e+00 1.360602968799999957e+01 9.629430000000000689e+01 9.359010000000000673e+01
9.931877999999999318e+00 1.360640958959999836e+01 9.629410000000000025e+01 9.359120000000000061e+01
9.936261000000000010e+00 1.360678949119999892e+01 9.629330000000000211e+01 9.359250000000000114e+01
9.940643999999998925e+00 1.360714016959999917e+01 9.629309999999999548e+01 9.359350000000000591e+01
9.945027000000001394e+00 1.360752007119999973e+01 9.629240000000000066e+01 9.359470000000000312e+01
9.949410000000000309e+00 1.360787074959999821e+01 9.629219999999999402e+01 9.359560000000000457e+01
9.953792999999999225e+00 1.360825065120000055e+01 9.629139999999999588e+01 9.359680000000000177e+01
9.958175999999999917e+00 1.360860132959999902e+01 9.629120000000000346e+01 9.359780000000000655e+01
9.962559000000000609e+00 1.360898123119999958e+01 9.629049999999999443e+01 9.359900000000000375e+01
9.966941999999999524e+00 1.360933190959999806e+01 9.629030000000000200e+01 9.359990000000000521e+01
9.971325000000000216e+00 1.360971181120000040e+01 9.628959999999999297e+01 9.360110000000000241e+01
9.975707999999999132e+00 1.361003326639999855e+01 9.630629999999999313e+01 9.357949999999999591e+01
9.980090999999999823e+00 1.361035472159999848e+01 9.630349999999999966e+01 9.357920000000000016e+01
9.984474000000000515e+00 1.361073462320000083e+01 9.630169999999999675e+01 9.357980000000000587e+01
9.988856999999999431e+00 1.361111452479999961e+01 9.629970000000000141e+01 9.358060000000000400e+01
9.993239999999998346e+00 1.361149442639999840e+01 9.629829999999999757e+01 9.358159999999999457e+01
9.997623000000000815e+00 1.361184510480000043e+01 9.629659999999999798e+01 9.358270000000000266e+01
1.000200599999999973e+01 1.361222500639999922e+01 9.629529999999999745e+01 9.358379999999999654e+01
1.000638900000000042e+01 1.361257568479999946e+01 9.629470000000000596e+01 9.358490000000000464e+01
1.001077199999999934e+01 1.361295558639999825e+01 9.629430000000000689e+01 9.358599999999999852e+01
1.001515500000000003e+01 1.361330626480000028e+01 9.629370000000000118e+01 9.358719999999999573e+01
1.001953800000000072e+01 1.361365694320000053e+01 9.629330000000000211e+01 9.358830000000000382e+01
1.002392099999999964e+01 1.361403684479999932e+01 9.629269999999999641e+01 9.358950000000000102e+01
1.002830399999999855e+01 1.361438752319999956e+01 9.629240000000000066e+01 9.359059999999999491e+01
1.003268700000000102e+01 1.361473820159999981e+01 9.629170000000000584e+01 9.359170000000000300e+01
1.003706999999999994e+01 1.361508887999999828e+01 9.629139999999999588e+01 9.359269999999999357e+01
1.004145299999999885e+01 1.361546878160000063e+01 9.629080000000000439e+01 9.359380000000000166e+01
1.004583599999999954e+01 1.361581945999999910e+01 9.629049999999999443e+01 9.359470000000000312e+01
1.005021900000000024e+01 1.361617013839999935e+01 9.628990000000000293e+01 9.359579999999999700e+01
1.005460200000000093e+01 1.361652081679999959e+01 9.628959999999999297e+01 9.359680000000000177e+01
1.005898499999999984e+01 1.361687149519999984e+01 9.628889999999999816e+01 9.359789999999999566e+01
1.006336799999999876e+01 1.361722217360000009e+01 9.628860000000000241e+01 9.359879999999999711e+01
1.006775100000000123e+01 1.361757285199999856e+01 9.628799999999999670e+01 9.359999999999999432e+01
1.007213400000000014e+01 1.361792353039999881e+01 9.628770000000000095e+01 9.360089999999999577e+01
1.007651699999999906e+01 1.361827420879999906e+01 9.628709999999999525e+01 9.360200000000000387e+01
1.008089999999999975e+01 1.361862488719999931e+01 9.628679999999999950e+01 9.360299999999999443e+01
1.008528300000000044e+01 1.361894634239999924e+01 9.630230000000000246e+01 9.358320000000000505e+01
1.008966599999999936e+01 1.361926779759999917e+01 9.630010000000000048e+01 9.358259999999999934e+01
1.009404900000000005e+01 1.361964769919999974e+01 9.629789999999999850e+01 9.358339999999999748e+01
1.009843199999999896e+01 1.361999837759999821e+01 9.629640000000000555e+01 9.358389999999999986e+01
1.010281500000000143e+01 1.362034905599999846e+01 9.629460000000000264e+01 9.358509999999999707e+01
1.010719800000000035e+01 1.362069973439999870e+01 9.629340000000000543e+01 9.358589999999999520e+01
1.011158099999999926e+01 1.362105041280000073e+01 9.629259999999999309e+01 9.358710000000000662e+01
1.011596399999999996e+01 1.362140109119999920e+01 9.629229999999999734e+01 9.358799999999999386e+01
1.012034700000000065e+01 1.362175176959999945e+01 9.629160000000000252e+01 9.358920000000000528e+01
1.012472999999999956e+01 1.362210244799999970e+01 9.629130000000000678e+01 9.359000000000000341e+01
1.012911300000000026e+01 1.362245312639999995e+01 9.629059999999999775e+01 9.359120000000000061e+01
1.013349599999999917e+01 1.362280380480000019e+01 9.629040000000000532e+01 9.359199999999999875e+01
1.013787899999999986e+01 1.362315448319999867e+01 9.628969999999999629e+01 9.359310000000000684e+01
1.014226200000000055e+01 1.362350516159999891e+01 9.628940000000000055e+01 9.359399999999999409e+01
1.014664499999999947e+01 1.362382661679999885e+01 9.628870000000000573e+01 9.359510000000000218e+01
1.015102800000000016e+01 1.362417729519999909e+01 9.628849999999999909e+01 9.359600000000000364e+01
1.015541100000000085e+01 1.362452797359999934e+01 9.628780000000000427e+01 9.359709999999999752e+01
1.015979399999999977e+01 1.362487865199999959e+01 9.628759999999999764e+01 9.359799999999999898e+01
1.016417700000000046e+01 1.362520010719999952e+01 9.628690000000000282e+01 9.359910000000000707e+01
1.016855999999999938e+01 1.362555078559999977e+01 9.628669999999999618e+01 9.359999999999999432e+01
1.017294300000000007e+01 1.362587224079999970e+01 9.628600000000000136e+01 9.360110000000000241e+01
1.017732600000000076e+01 1.362622291919999995e+01 9.628579999999999472e+01 9.360190000000000055e+01
1.018170899999999968e+01 1.362657359760000020e+01 9.628509999999999991e+01 9.360309999999999775e+01
1.018609199999999859e+01 1.362689505279999835e+01 9.628489999999999327e+01 9.360389999999999588e+01
1.019047500000000106e+01 1.362724573120000038e+01 9.628419999999999845e+01 9.360509999999999309e+01
1.019485799999999998e+01 1.362753796319999999e+01 9.629949999999999477e+01 9.358729999999999905e+01
1.019924100000000067e+01 1.362785941839999992e+01 9.629680000000000462e+01 9.358689999999999998e+01
1.020362399999999958e+01 1.362821009680000017e+01 9.629510000000000502e+01 9.358729999999999905e+01
1.020800700000000028e+01 1.362853155199999833e+01 9.629319999999999879e+01 9.358790000000000475e+01
1.021239000000000097e+01 1.362888223040000035e+01 9.629189999999999827e+01 9.358870000000000289e+01
1.021677299999999988e+01 1.362923290880000060e+01 9.629080000000000439e+01 9.358960000000000434e+01
1.022115599999999880e+01 1.362958358719999907e+01 9.629040000000000532e+01 9.359050000000000580e+01
1.022553900000000127e+01 1.362990504239999900e+01 9.628979999999999961e+01 9.359139999999999304e+01
1.022992200000000018e+01 1.363025572079999925e+01 9.628940000000000055e+01 9.359229999999999450e+01
1.023430499999999910e+01 1.363057717599999918e+01 9.628879999999999484e+01 9.359329999999999927e+01
1.023868799999999979e+01 1.363092785439999943e+01 9.628849999999999909e+01 9.359420000000000073e+01
1.024307100000000048e+01 1.363124930959999936e+01 9.628789999999999338e+01 9.359520000000000550e+01
1.024745400000000117e+01 1.363159998799999961e+01 9.628759999999999764e+01 9.359610000000000696e+01
1.025183700000000009e+01 1.363192144319999954e+01 9.628700000000000614e+01 9.359720000000000084e+01
1.025621999999999900e+01 1.363224289839999948e+01 9.628669999999999618e+01 9.359810000000000230e+01
1.026060300000000147e+01 1.363259357679999972e+01 9.628600000000000136e+01 9.359910000000000707e+01
1.026498600000000039e+01 1.363291503199999788e+01 9.628579999999999472e+01 9.359999999999999432e+01
1.026936899999999930e+01 1.363323648719999959e+01 9.628509999999999991e+01 9.360099999999999909e+01
1.027375200000000000e+01 1.363358716559999806e+01 9.628489999999999327e+01 9.360190000000000055e+01
1.027813500000000069e+01 1.363390862079999977e+01 9.628419999999999845e+01 9.360290000000000532e+01
1.028251799999999960e+01 1.363423007599999970e+01 9.628400000000000603e+01 9.360380000000000678e+01
1.028690100000000029e+01 1.363455153119999963e+01 9.628340000000000032e+01 9.360479999999999734e+01
1.029128399999999921e+01 1.363487298639999956e+01 9.628310000000000457e+01 9.360569999999999879e+01
1.029566700000000168e+01 1.363522366479999803e+01 9.628249999999999886e+01 9.360680000000000689e+01
1.030005000000000059e+01 1.363554511999999974e+01 9.628220000000000312e+01 9.360760000000000502e+01
1.030443299999999951e+01 1.363580812879999904e+01 9.629579999999999984e+01 9.359029999999999916e+01
1.030881600000000020e+01 1.363612958399999897e+01 9.629380000000000450e+01 9.358960000000000434e+01
1.031319900000000089e+01 1.363645103920000068e+01 9.629170000000000584e+01 9.359019999999999584e+01
1.031758199999999981e+01 1.363677249439999883e+01 9.629030000000000200e+01 9.359059999999999491e+01
1.032196500000000050e+01 1.363712317279999908e+01 9.628900000000000148e+01 9.359159999999999968e+01
1.032634799999999942e+01 1.363744462799999901e+01 9.628870000000000573e+01 9.359220000000000539e+01
1.033073100000000011e+01 1.363779530639999926e+01 9.628789999999999338e+01 9.359319999999999595e+01
1.033511400000000080e+01 1.363811676159999919e+01 9.628770000000000095e+01 9.359399999999999409e+01
1.033949699999999972e+01 1.363843821679999913e+01 9.628700000000000614e+01 9.359499999999999886e+01
1.034387999999999863e+01 1.363875967199999906e+01 9.628679999999999950e+01 9.359579999999999700e+01
1.034826300000000110e+01 1.363908112719999899e+01 9.628600000000000136e+01 9.359690000000000509e+01
1.035264600000000002e+01 1.363940258239999892e+01 9.628579999999999472e+01 9.359759999999999991e+01
1.035702900000000071e+01 1.363972403760000063e+01 9.628520000000000323e+01 9.359869999999999379e+01
1.036141199999999962e+01 1.364004549279999878e+01 9.628489999999999327e+01 9.359950000000000614e+01
1.036579500000000031e+01 1.364036694799999871e+01 9.628430000000000177e+01 9.360049999999999670e+01
1.037017800000000101e+01 1.364068840320000042e+01 9.628409999999999513e+01 9.360129999999999484e+01
1.037456099999999992e+01 1.364100985840000035e+01 9.628340000000000032e+01 9.360240000000000293e+01
1.037894399999999884e+01 1.364133131359999851e+01 9.628319999999999368e+01 9.360320000000000107e+01
1.038332700000000131e+01 1.364162354559999990e+01 9.628249999999999886e+01 9.360420000000000584e+01
1.038771000000000022e+01 1.364194500079999806e+01 9.628230000000000643e+01 9.360500000000000398e+01
1.039209299999999914e+01 1.364226645599999976e+01 9.628159999999999741e+01 9.360609999999999786e+01
1.039647599999999983e+01 1.364258791119999970e+01 9.628140000000000498e+01 9.360689999999999600e+01
1.040085900000000052e+01 1.364288014319999931e+01 9.628079999999999927e+01 9.360790000000000077e+01
1.040524200000000121e+01 1.364320159839999924e+01 9.628060000000000684e+01 9.360869999999999891e+01
1.040962500000000013e+01 1.364352305359999917e+01 9.627989999999999782e+01 9.360980000000000700e+01
1.041400799999999904e+01 1.364378606240000025e+01 9.629300000000000637e+01 9.359260000000000446e+01
1.041839099999999974e+01 1.364407829439999809e+01 9.629049999999999443e+01 9.359220000000000539e+01
1.042277400000000043e+01 1.364439974959999979e+01 9.628900000000000148e+01 9.359250000000000114e+01
1.042715699999999934e+01 1.364472120479999973e+01 9.628719999999999857e+01 9.359310000000000684e+01
1.043154000000000003e+01 1.364504265999999788e+01 9.628679999999999950e+01 9.359380000000000166e+01
1.043592299999999895e+01 1.364536411519999959e+01 9.628610000000000468e+01 9.359459999999999980e+01
1.044030600000000142e+01 1.364568557039999952e+01 9.628570000000000562e+01 9.359539999999999793e+01
1.044468900000000033e+01 1.364600702559999945e+01 9.628509999999999991e+01 9.359629999999999939e+01
1.044907199999999925e+01 1.364632848079999938e+01 9.628480000000000416e+01 9.359709999999999752e+01
1.045345499999999994e+01 1.364662071279999900e+01 9.628419999999999845e+01 9.359810000000000230e+01
1.045783800000000063e+01 1.364694216799999893e+01 9.628390000000000271e+01 9.359890000000000043e+01
1.046222099999999955e+01 1.364723440000000032e+01 9.628329999999999700e+01 9.359990000000000521e+01
1.046660400000000024e+01 1.364755585520000025e+01 9.628300000000000125e+01 9.360070000000000334e+01
1.047098699999999916e+01 1.364787731039999841e+01 9.628239999999999554e+01 9.360160000000000480e+01
1.047536999999999985e+01 1.364816954239999980e+01 9.628209999999999980e+01 9.360250000000000625e+01
1.047975300000000054e+01 1.364849099759999973e+01 9.628159999999999741e+01 9.360339999999999350e+01
1.048413599999999946e+01 1.364878322959999934e+01 9.628130000000000166e+01 9.360420000000000584e+01
1.048851899999999837e+01 1.364907546159999896e+01 9.628069999999999595e+01 9.360519999999999641e+01
1.049290200000000084e+01 1.364939691679999889e+01 9.628040000000000020e+01 9.360599999999999454e+01
1.049728499999999976e+01 1.364968914879999851e+01 9.627979999999999450e+01 9.360699999999999932e+01
1.050166800000000045e+01 1.365001060399999844e+01 9.627960000000000207e+01 9.360779999999999745e+01
1.050605099999999936e+01 1.365030283599999983e+01 9.627899999999999636e+01 9.360869999999999891e+01
1.051043400000000005e+01 1.365059506799999944e+01 9.627870000000000061e+01 9.360960000000000036e+01
1.051481700000000075e+01 1.365091652319999938e+01 9.627809999999999491e+01 9.361050000000000182e+01
1.051919999999999966e+01 1.365120875519999899e+01 9.627790000000000248e+01 9.361129999999999995e+01
1.052358299999999858e+01 1.365147176399999829e+01 9.629040000000000532e+01 9.359629999999999939e+01
1.052796600000000105e+01 1.365176399599999968e+01 9.628830000000000666e+01 9.359560000000000457e+01
1.053234899999999996e+01 1.365208545119999961e+01 9.628650000000000375e+01 9.359619999999999607e+01
1.053673199999999888e+01 1.365237768319999923e+01 9.628539999999999566e+01 9.359650000000000603e+01
1.054111499999999957e+01 1.365269913839999916e+01 9.628459999999999752e+01 9.359739999999999327e+01
1.054549800000000026e+01 1.365299137039999877e+01 9.628430000000000177e+01 9.359799999999999898e+01
1.054988100000000095e+01 1.365331282560000048e+01 9.628360000000000696e+01 9.359900000000000375e+01
1.055426399999999987e+01 1.365360505760000009e+01 9.628340000000000032e+01 9.359969999999999857e+01
1.055864699999999878e+01 1.365389728959999793e+01 9.628270000000000550e+01 9.360070000000000334e+01
1.056303000000000125e+01 1.365421874479999964e+01 9.628249999999999886e+01 9.360139999999999816e+01
1.056741300000000017e+01 1.365451097679999926e+01 9.628180000000000405e+01 9.360240000000000293e+01
1.057179599999999908e+01 1.365480320879999887e+01 9.628159999999999741e+01 9.360309999999999775e+01
1.057617899999999977e+01 1.365509544079999849e+01 9.628090000000000259e+01 9.360410000000000252e+01
1.058056200000000047e+01 1.365538767279999988e+01 9.628069999999999595e+01 9.360479999999999734e+01
1.058494499999999938e+01 1.365567990479999949e+01 9.628010000000000446e+01 9.360580000000000211e+01
1.058932800000000007e+01 1.365600135999999942e+01 9.627989999999999782e+01 9.360649999999999693e+01
1.059371099999999899e+01 1.365629359199999904e+01 9.627930000000000632e+01 9.360750000000000171e+01
1.059809400000000146e+01 1.365658582400000043e+01 9.627899999999999636e+01 9.360819999999999652e+01
1.060247700000000037e+01 1.365687805600000004e+01 9.627840000000000487e+01 9.360920000000000130e+01
1.060685999999999929e+01 1.365717028799999788e+01 9.627819999999999823e+01 9.360989999999999611e+01
1.061124299999999998e+01 1.365746251999999927e+01 9.627760000000000673e+01 9.361090000000000089e+01
1.061562600000000067e+01 1.365775475199999889e+01 9.627740000000000009e+01 9.361159999999999570e+01
1.062000899999999959e+01 1.365804698400000028e+01 9.627679999999999438e+01 9.361260000000000048e+01
1.062439200000000028e+01 1.365830999279999958e+01 9.627649999999999864e+01 9.361329999999999529e+01
1.062877499999999920e+01 1.365860222479999919e+01 9.627589999999999293e+01 9.361430000000000007e+01
1.063315799999999989e+01 1.365886523359999849e+01 9.628759999999999764e+01 9.359869999999999379e+01
1.063754100000000058e+01 1.365912824239999956e+01 9.628530000000000655e+01 9.359829999999999472e+01
1.064192399999999950e+01 1.365944969759999950e+01 9.628379999999999939e+01 9.359860000000000468e+01
1.064630699999999841e+01 1.365974192959999911e+01 9.628279999999999461e+01 9.359910000000000707e+01
1.065069000000000088e+01 1.366003416160000050e+01 9.628239999999999554e+01 9.359980000000000189e+01
1.065507299999999979e+01 1.366032639359999834e+01 9.628170000000000073e+01 9.360060000000000002e+01
1.065945600000000049e+01 1.366061862559999973e+01 9.628140000000000498e+01 9.360129999999999484e+01
1.066383899999999940e+01 1.366091085759999935e+01 9.628079999999999927e+01 9.360219999999999629e+01
1.066822200000000009e+01 1.366120308959999896e+01 9.628050000000000352e+01 9.360290000000000532e+01
1.067260500000000079e+01 1.366149532160000035e+01 9.627989999999999782e+01 9.360380000000000678e+01
1.067698799999999970e+01 1.366178755359999997e+01 9.627960000000000207e+01 9.360460000000000491e+01
1.068137099999999862e+01 1.366207978559999958e+01 9.627899999999999636e+01 9.360540000000000305e+01
1.068575400000000108e+01 1.366237201759999920e+01 9.627880000000000393e+01 9.360620000000000118e+01
1.069013700000000000e+01 1.366263502640000027e+01 9.627819999999999823e+01 9.360710000000000264e+01
1.069451999999999892e+01 1.366292725839999811e+01 9.627790000000000248e+01 9.360790000000000077e+01
1.069890299999999961e+01 1.366321949039999950e+01 9.627740000000000009e+01 9.360869999999999891e+01
1.070328600000000030e+01 1.366348249920000058e+01 9.627710000000000434e+01 9.360949999999999704e+01
1.070766900000000099e+01 1.366377473119999841e+01 9.627660000000000196e+01 9.361039999999999850e+01
1.071205199999999991e+01 1.366406696319999980e+01 9.627630000000000621e+01 9.361119999999999663e+01
1.071643499999999882e+01 1.366432997199999910e+01 9.627570000000000050e+01 9.361199999999999477e+01
1.072081800000000129e+01 1.366462220399999872e+01 9.627549999999999386e+01 9.361279999999999291e+01
1.072520100000000021e+01 1.366491443599999833e+01 9.627490000000000236e+01 9.361369999999999436e+01
1.072958399999999912e+01 1.366517744479999941e+01 9.627469999999999573e+01 9.361450000000000671e+01
1.073396699999999981e+01 1.366546967679999902e+01 9.627410000000000423e+01 9.361530000000000484e+01
1.073835000000000051e+01 1.366573268560000010e+01 9.627379999999999427e+01 9.361610000000000298e+01
1.074273300000000120e+01 1.366599569439999939e+01 9.628409999999999513e+01 9.360120000000000573e+01
1.074711600000000011e+01 1.366625870319999869e+01 9.628230000000000643e+01 9.360060000000000002e+01
1.075149899999999903e+01 1.366655093519999831e+01 9.628090000000000259e+01 9.360110000000000241e+01
1.075588200000000150e+01 1.366684316719999970e+01 9.628040000000000020e+01 9.360139999999999816e+01
1.076026500000000041e+01 1.366710617599999900e+01 9.627970000000000539e+01 9.360219999999999629e+01
1.076464799999999933e+01 1.366739840799999861e+01 9.627939999999999543e+01 9.360280000000000200e+01
1.076903100000000002e+01 1.366769064000000000e+01 9.627870000000000061e+01 9.360370000000000346e+01
1.077341400000000071e+01 1.366795364879999930e+01 9.627840000000000487e+01 9.360429999999999495e+01
1.077779699999999963e+01 1.366824588079999891e+01 9.627779999999999916e+01 9.360519999999999641e+01
1.078218000000000032e+01 1.366850888959999821e+01 9.627760000000000673e+01 9.360590000000000543e+01
1.078656299999999924e+01 1.366880112159999960e+01 9.627689999999999770e+01 9.360680000000000689e+01
1.079094600000000170e+01 1.366906413040000068e+01 9.627670000000000528e+01 9.360750000000000171e+01
1.079532900000000062e+01 1.366935636239999852e+01 9.627609999999999957e+01 9.360840000000000316e+01
1.079971199999999953e+01 1.366961937119999959e+01 9.627589999999999293e+01 9.360909999999999798e+01
1.080409500000000023e+01 1.366991160319999921e+01 9.627530000000000143e+01 9.360999999999999943e+01
1.080847800000000092e+01 1.367017461200000028e+01 9.627509999999999479e+01 9.361060000000000514e+01
1.081286099999999983e+01 1.367043762079999958e+01 9.627450000000000330e+01 9.361159999999999570e+01
1.081724400000000053e+01 1.367072985279999919e+01 9.627429999999999666e+01 9.361220000000000141e+01
1.082162699999999944e+01 1.367099286159999849e+01 9.627370000000000516e+01 9.361310000000000286e+01
1.082601000000000013e+01 1.367125587039999957e+01 9.627349999999999852e+01 9.361379999999999768e+01
1.083039300000000082e+01 1.367151887919999886e+01 9.627290000000000703e+01 9.361469999999999914e+01
1.083477599999999974e+01 1.367181111120000025e+01 9.627270000000000039e+01 9.361539999999999395e+01
1.083915899999999866e+01 1.367207411999999955e+01 9.627209999999999468e+01 9.361629999999999541e+01
1.084354200000000112e+01 1.367233712880000063e+01 9.627190000000000225e+01 9.361700000000000443e+01
1.084792500000000004e+01 1.367260013759999993e+01 9.627129999999999654e+01 9.361790000000000589e+01
1.085230800000000073e+01 1.367286314639999922e+01 9.628100000000000591e+01 9.360420000000000584e+01
1.085669099999999965e+01 1.367309693199999998e+01 9.627909999999999968e+01 9.360380000000000678e+01
1.086107400000000034e+01 1.367338916399999960e+01 9.627760000000000673e+01 9.360399999999999920e+01
1.086545700000000103e+01 1.367365217279999889e+01 9.627679999999999438e+01 9.360450000000000159e+01
1.086983999999999995e+01 1.367394440479999851e+01 9.627630000000000621e+01 9.360509999999999309e+01
1.087422299999999886e+01 1.367420741359999781e+01 9.627570000000000050e+01 9.360580000000000211e+01
1.087860600000000133e+01 1.367447042239999888e+01 9.627530000000000143e+01 9.360649999999999693e+01
1.088298900000000025e+01 1.367473343119999996e+01 9.627479999999999905e+01 9.360729999999999507e+01
1.088737199999999916e+01 1.367502566319999957e+01 9.627439999999999998e+01 9.360800000000000409e+01
1.089175499999999985e+01 1.367528867199999887e+01 9.627389999999999759e+01 9.360880000000000223e+01
1.089613800000000055e+01 1.367555168079999994e+01 9.627360000000000184e+01 9.360949999999999704e+01
1.090052100000000124e+01 1.367581468959999924e+01 9.627309999999999945e+01 9.361029999999999518e+01
1.090490400000000015e+01 1.367607769839999854e+01 9.627280000000000371e+01 9.361100000000000421e+01
1.090928699999999907e+01 1.367634070719999961e+01 9.627230000000000132e+01 9.361190000000000566e+01
1.091367000000000154e+01 1.367660371599999891e+01 9.627200000000000557e+01 9.361260000000000048e+01
1.091805300000000045e+01 1.367686672479999821e+01 9.627150000000000318e+01 9.361339999999999861e+01
1.092243599999999937e+01 1.367712973359999928e+01 9.627119999999999322e+01 9.361409999999999343e+01
1.092681900000000006e+01 1.367739274239999858e+01 9.627070000000000505e+01 9.361490000000000578e+01
1.093120200000000075e+01 1.367765575119999966e+01 9.627039999999999509e+01 9.361560000000000059e+01
1.093558499999999967e+01 1.367791876000000073e+01 9.626990000000000691e+01 9.361639999999999873e+01
1.093996800000000036e+01 1.367818176880000003e+01 9.626959999999999695e+01 9.361719999999999686e+01
1.094435099999999927e+01 1.367844477759999933e+01 9.626919999999999789e+01 9.361799999999999500e+01
1.094873400000000174e+01 1.367870778640000040e+01 9.626890000000000214e+01 9.361870000000000402e+01
1.095311700000000066e+01 1.367897079519999970e+01 9.626839999999999975e+01 9.361950000000000216e+01
1.095749999999999957e+01 1.367923380399999900e+01 9.626810000000000400e+01 9.362019999999999698e+01
1.096188300000000027e+01 1.367946758959999976e+01 9.627909999999999968e+01 9.360649999999999693e+01
1.096626599999999918e+01 1.367970137519999874e+01 9.627729999999999677e+01 9.360590000000000543e+01
1.097064899999999987e+01 1.367996438399999803e+01 9.627630000000000621e+01 9.360630000000000450e+01
1.097503200000000056e+01 1.368022739279999911e+01 9.627580000000000382e+01 9.360660000000000025e+01
1.097941499999999948e+01 1.368051962480000050e+01 9.627509999999999479e+01 9.360739999999999839e+01
1.098379799999999840e+01 1.368078263359999980e+01 9.627479999999999905e+01 9.360790000000000077e+01
1.098818100000000086e+01 1.368104564239999910e+01 9.627419999999999334e+01 9.360869999999999891e+01
1.099256399999999978e+01 1.368130865120000017e+01 9.627389999999999759e+01 9.360930000000000462e+01
1.099694699999999870e+01 1.368157165999999947e+01 9.627330000000000609e+01 9.361010000000000275e+01
1.100132999999999939e+01 1.368180544560000023e+01 9.627309999999999945e+01 9.361069999999999425e+01
1.100571300000000008e+01 1.368206845439999952e+01 9.627249999999999375e+01 9.361159999999999570e+01
1.101009600000000077e+01 1.368233146319999882e+01 9.627230000000000132e+01 9.361220000000000141e+01
1.101447899999999969e+01 1.368259447199999990e+01 9.627169999999999561e+01 9.361310000000000286e+01
1.101886199999999860e+01 1.368285748079999919e+01 9.627150000000000318e+01 9.361369999999999436e+01
1.102324500000000107e+01 1.368309126639999995e+01 9.627089999999999748e+01 9.361459999999999582e+01
1.102762799999999999e+01 1.368335427519999925e+01 9.627070000000000505e+01 9.361520000000000152e+01
1.103201099999999890e+01 1.368361728400000032e+01 9.627020000000000266e+01 9.361599999999999966e+01
1.103639399999999959e+01 1.368385106959999931e+01 9.626990000000000691e+01 9.361669999999999447e+01
1.104077700000000029e+01 1.368411407840000038e+01 9.626940000000000452e+01 9.361750000000000682e+01
1.104516000000000098e+01 1.368437708719999968e+01 9.626909999999999457e+01 9.361809999999999832e+01
1.104954299999999989e+01 1.368461087279999866e+01 9.626860000000000639e+01 9.361899999999999977e+01
1.105392599999999881e+01 1.368487388159999796e+01 9.626839999999999975e+01 9.361960000000000548e+01
1.105830900000000128e+01 1.368510766719999872e+01 9.626789999999999736e+01 9.362050000000000693e+01
1.106269200000000019e+01 1.368537067599999979e+01 9.626760000000000161e+01 9.362109999999999843e+01
1.106707499999999911e+01 1.368560446159999877e+01 9.626709999999999923e+01 9.362189999999999657e+01
1.107145799999999980e+01 1.368583824719999953e+01 9.627540000000000475e+01 9.360909999999999798e+01
1.107584100000000049e+01 1.368607203279999851e+01 9.627410000000000423e+01 9.360869999999999891e+01
1.108022399999999941e+01 1.368633504159999781e+01 9.627339999999999520e+01 9.360890000000000555e+01
1.108460700000000010e+01 1.368659805039999888e+01 9.627270000000000039e+01 9.360930000000000462e+01
1.108898999999999901e+01 1.368686105919999996e+01 9.627219999999999800e+01 9.360989999999999611e+01
1.109337300000000148e+01 1.368712406799999926e+01 9.627169999999999561e+01 9.361060000000000514e+01
1.109775600000000040e+01 1.368735785359999824e+01 9.627129999999999654e+01 9.361119999999999663e+01
1.110213899999999931e+01 1.368762086239999931e+01 9.627079999999999416e+01 9.361190000000000566e+01
1.110652200000000001e+01 1.368788387119999861e+01 9.627049999999999841e+01 9.361260000000000048e+01
1.111090500000000070e+01 1.368811765679999937e+01 9.626999999999999602e+01 9.361329999999999529e+01
1.111528799999999961e+01 1.368838066559999866e+01 9.626970000000000027e+01 9.361400000000000432e+01
1.111967100000000030e+01 1.368861445119999942e+01 9.626919999999999789e+01 9.361469999999999914e+01
1.112405399999999922e+01 1.368887745999999872e+01 9.626890000000000214e+01 9.361539999999999395e+01
1.112843699999999991e+01 1.368911124559999948e+01 9.626839999999999975e+01 9.361620000000000630e+01
1.113282000000000060e+01 1.368937425440000055e+01 9.626810000000000400e+01 9.361679999999999779e+01
1.113720299999999952e+01 1.368960803999999953e+01 9.626760000000000161e+01 9.361759999999999593e+01
1.114158599999999844e+01 1.368984182559999851e+01 9.626730000000000587e+01 9.361830000000000496e+01
1.114596900000000090e+01 1.369010483439999959e+01 9.626690000000000680e+01 9.361899999999999977e+01
1.115035199999999982e+01 1.369033861999999857e+01 9.626659999999999684e+01 9.361969999999999459e+01
1.115473500000000051e+01 1.369057240559999933e+01 9.626609999999999445e+01 9.362040000000000362e+01
1.115911799999999943e+01 1.369083541440000040e+01 9.626579999999999870e+01 9.362109999999999843e+01
1.116350100000000012e+01 1.369106919999999938e+01 9.626539999999999964e+01 9.362189999999999657e+01
1.116788400000000081e+01 1.369130298559999837e+01 9.626510000000000389e+01 9.362250000000000227e+01
1.117226699999999973e+01 1.369153677119999912e+01 9.626460000000000150e+01 9.362330000000000041e+01
1.117664999999999864e+01 1.369179978000000020e+01 9.626430000000000575e+01 9.362390000000000612e+01
1.118103300000000111e+01 1.369203356559999918e+01 9.627299999999999613e+01 9.361190000000000566e+01
1.118541600000000003e+01 1.369223812799999962e+01 9.627219999999999800e+01 9.361140000000000327e+01
1.118979899999999894e+01 1.369250113679999892e+01 9.627129999999999654e+01 9.361169999999999902e+01
1.119418199999999963e+01 1.369273492239999968e+01 9.627079999999999416e+01 9.361199999999999477e+01
1.119856500000000032e+01 1.369299793119999897e+01 9.627009999999999934e+01 9.361270000000000380e+01
1.120294800000000102e+01 1.369323171679999973e+01 9.626980000000000359e+01 9.361320000000000618e+01
1.120733099999999993e+01 1.369349472560000081e+01 9.626919999999999789e+01 9.361390000000000100e+01
1.121171399999999885e+01 1.369372851119999801e+01 9.626900000000000546e+01 9.361450000000000671e+01
1.121609700000000132e+01 1.369396229679999877e+01 9.626839999999999975e+01 9.361530000000000484e+01
1.122048000000000023e+01 1.369422530559999984e+01 9.626810000000000400e+01 9.361579999999999302e+01
1.122486299999999915e+01 1.369445909119999882e+01 9.626760000000000161e+01 9.361660000000000537e+01
1.122924599999999984e+01 1.369469287679999958e+01 9.626739999999999498e+01 9.361719999999999686e+01
1.123362900000000053e+01 1.369492666239999856e+01 9.626680000000000348e+01 9.361799999999999500e+01
1.123801199999999945e+01 1.369516044799999932e+01 9.626659999999999684e+01 9.361860000000000070e+01
1.124239500000000014e+01 1.369542345679999862e+01 9.626609999999999445e+01 9.361939999999999884e+01
1.124677799999999905e+01 1.369565724239999938e+01 9.626579999999999870e+01 9.361990000000000123e+01
1.125116100000000152e+01 1.369589102800000013e+01 9.626529999999999632e+01 9.362069999999999936e+01
1.125554400000000044e+01 1.369612481359999911e+01 9.626510000000000389e+01 9.362130000000000507e+01
1.125992699999999935e+01 1.369635859919999987e+01 9.626460000000000150e+01 9.362210000000000321e+01
1.126431000000000004e+01 1.369659238480000063e+01 9.626439999999999486e+01 9.362269999999999470e+01
1.126869300000000074e+01 1.369682617039999784e+01 9.626380000000000337e+01 9.362350000000000705e+01
1.127307599999999965e+01 1.369705995599999859e+01 9.626359999999999673e+01 9.362399999999999523e+01
1.127745900000000034e+01 1.369729374159999935e+01 9.626309999999999434e+01 9.362479999999999336e+01
1.128184199999999926e+01 1.369752752720000011e+01 9.626290000000000191e+01 9.362539999999999907e+01
1.128622499999999995e+01 1.369776131279999909e+01 9.626239999999999952e+01 9.362619999999999720e+01
1.129060800000000064e+01 1.369796587519999953e+01 9.627150000000000318e+01 9.361430000000000007e+01
1.129499099999999956e+01 1.369819966079999851e+01 9.627030000000000598e+01 9.361400000000000432e+01
1.129937399999999847e+01 1.369843344639999927e+01 9.626970000000000027e+01 9.361419999999999675e+01
1.130375700000000094e+01 1.369866723200000003e+01 9.626890000000000214e+01 9.361459999999999582e+01
1.130813999999999986e+01 1.369893024079999932e+01 9.626850000000000307e+01 9.361509999999999820e+01
1.131252300000000055e+01 1.369916402640000008e+01 9.626800000000000068e+01 9.361570000000000391e+01
1.131690599999999947e+01 1.369939781199999906e+01 9.626760000000000161e+01 9.361629999999999541e+01
1.132128900000000016e+01 1.369963159759999982e+01 9.626709999999999923e+01 9.361690000000000111e+01
1.132567200000000085e+01 1.369986538320000058e+01 9.626680000000000348e+01 9.361759999999999593e+01
1.133005499999999977e+01 1.370009916879999778e+01 9.626630000000000109e+01 9.361820000000000164e+01
1.133443799999999868e+01 1.370033295439999854e+01 9.626609999999999445e+01 9.361889999999999645e+01
1.133882100000000115e+01 1.370056673999999930e+01 9.626560000000000628e+01 9.361960000000000548e+01
1.134320400000000006e+01 1.370080052560000006e+01 9.626529999999999632e+01 9.362019999999999698e+01
1.134758700000000076e+01 1.370103431119999904e+01 9.626479999999999393e+01 9.362090000000000600e+01
1.135196999999999967e+01 1.370126809679999980e+01 9.626460000000000150e+01 9.362149999999999750e+01
1.135635300000000036e+01 1.370147265919999846e+01 9.626409999999999911e+01 9.362220000000000653e+01
1.136073600000000106e+01 1.370170644479999922e+01 9.626380000000000337e+01 9.362279999999999802e+01
1.136511899999999997e+01 1.370194023039999998e+01 9.626340000000000430e+01 9.362350000000000705e+01
1.136950199999999889e+01 1.370217401600000073e+01 9.626309999999999434e+01 9.362420000000000186e+01
1.137388500000000136e+01 1.370240780159999971e+01 9.626260000000000616e+01 9.362479999999999336e+01
1.137826800000000027e+01 1.370261236400000016e+01 9.626239999999999952e+01 9.362550000000000239e+01
1.138265099999999919e+01 1.370284614959999914e+01 9.626189999999999714e+01 9.362619999999999720e+01
1.138703399999999988e+01 1.370307993519999989e+01 9.626170000000000471e+01 9.362680000000000291e+01
1.139141700000000057e+01 1.370328449759999856e+01 9.626120000000000232e+01 9.362749999999999773e+01
1.139580000000000126e+01 1.370351828319999932e+01 9.626090000000000657e+01 9.362810000000000343e+01
1.140018300000000018e+01 1.370372284559999976e+01 9.626949999999999363e+01 9.361709999999999354e+01
1.140456599999999909e+01 1.370395663119999874e+01 9.626850000000000307e+01 9.361660000000000537e+01
1.140894900000000156e+01 1.370419041679999950e+01 9.626770000000000493e+01 9.361690000000000111e+01
1.141333200000000048e+01 1.370442420240000025e+01 9.626720000000000255e+01 9.361709999999999354e+01
1.141771499999999939e+01 1.370465798799999924e+01 9.626659999999999684e+01 9.361780000000000257e+01
1.142209800000000008e+01 1.370486255039999968e+01 9.626630000000000109e+01 9.361820000000000164e+01
1.142648100000000078e+01 1.370509633599999866e+01 9.626569999999999538e+01 9.361889999999999645e+01
1.143086399999999969e+01 1.370533012159999942e+01 9.626539999999999964e+01 9.361939999999999884e+01
1.143524700000000038e+01 1.370556390720000017e+01 9.626489999999999725e+01 9.362019999999999698e+01
1.143962999999999930e+01 1.370579769279999915e+01 9.626470000000000482e+01 9.362069999999999936e+01
1.144401300000000177e+01 1.370600225519999960e+01 9.626409999999999911e+01 9.362139999999999418e+01
1.144839600000000068e+01 1.370623604080000035e+01 9.626390000000000668e+01 9.362199999999999989e+01
1.145277899999999960e+01 1.370646982639999933e+01 9.626340000000000430e+01 9.362269999999999470e+01
1.145716200000000029e+01 1.370667438879999978e+01 9.626309999999999434e+01 9.362330000000000041e+01
1.146154500000000098e+01 1.370690817440000053e+01 9.626260000000000616e+01 9.362399999999999523e+01
1.146592799999999990e+01 1.370711273679999920e+01 9.626239999999999952e+01 9.362449999999999761e+01
1.147031100000000059e+01 1.370734652239999996e+01 9.626189999999999714e+01 9.362529999999999575e+01
1.147469399999999951e+01 1.370758030799999894e+01 9.626170000000000471e+01 9.362579999999999814e+01
1.147907700000000020e+01 1.370778487039999938e+01 9.626109999999999900e+01 9.362659999999999627e+01
1.148346000000000089e+01 1.370801865599999836e+01 9.626090000000000657e+01 9.362709999999999866e+01
1.148784299999999980e+01 1.370822321839999880e+01 9.626040000000000418e+01 9.362779999999999347e+01
1.149222599999999872e+01 1.370845700399999956e+01 9.626019999999999754e+01 9.362839999999999918e+01
1.149660900000000119e+01 1.370866156640000000e+01 9.625969999999999516e+01 9.362909999999999400e+01
1.150099200000000010e+01 1.370889535200000076e+01 9.625950000000000273e+01 9.362959999999999638e+01
1.150537500000000080e+01 1.370909991439999942e+01 9.625900000000000034e+01 9.363039999999999452e+01
1.150975799999999971e+01 1.370930447679999808e+01 9.626619999999999777e+01 9.362030000000000030e+01
1.151414099999999863e+01 1.370950903920000030e+01 9.626510000000000389e+01 9.361990000000000123e+01
1.151852400000000110e+01 1.370974282479999928e+01 9.626449999999999818e+01 9.362009999999999366e+01
1.152290700000000001e+01 1.370997661039999826e+01 9.626380000000000337e+01 9.362050000000000693e+01
1.152728999999999893e+01 1.371021039599999902e+01 9.626340000000000430e+01 9.362099999999999511e+01
1.153167299999999962e+01 1.371041495839999946e+01 9.626279999999999859e+01 9.362149999999999750e+01
1.153605600000000031e+01 1.371064874399999844e+01 9.626250000000000284e+01 9.362210000000000321e+01
1.154043899999999923e+01 1.371088252959999920e+01 9.626200000000000045e+01 9.362269999999999470e+01
1.154482199999999992e+01 1.371108709199999964e+01 9.626170000000000471e+01 9.362330000000000041e+01
1.154920499999999883e+01 1.371132087760000040e+01 9.626120000000000232e+01 9.362390000000000612e+01
1.155358800000000130e+01 1.371152543999999907e+01 9.626090000000000657e+01 9.362449999999999761e+01
1.155797100000000022e+01 1.371175922559999982e+01 9.626049999999999329e+01 9.362510000000000332e+01
1.156235399999999913e+01 1.371196378799999849e+01 9.626019999999999754e+01 9.362569999999999482e+01
1.156673699999999982e+01 1.371219757359999925e+01 9.625979999999999848e+01 9.362630000000000052e+01
1.157112000000000052e+01 1.371240213599999791e+01 9.625950000000000273e+01 9.362690000000000623e+01
1.157550299999999943e+01 1.371260669840000013e+01 9.625910000000000366e+01 9.362749999999999773e+01
1.157988600000000012e+01 1.371284048399999911e+01 9.625879999999999370e+01 9.362810000000000343e+01
1.158426899999999904e+01 1.371304504639999955e+01 9.625839999999999463e+01 9.362879999999999825e+01
1.158865199999999973e+01 1.371324960879999821e+01 9.625809999999999889e+01 9.362930000000000064e+01
1.159303500000000042e+01 1.371348339439999897e+01 9.625769999999999982e+01 9.362999999999999545e+01
1.159741799999999934e+01 1.371368795679999941e+01 9.625740000000000407e+01 9.363049999999999784e+01
1.160180099999999825e+01 1.371389251919999985e+01 9.625700000000000500e+01 9.363120000000000687e+01
1.160618400000000072e+01 1.371409708159999852e+01 9.625669999999999504e+01 9.363179999999999836e+01
1.161056699999999964e+01 1.371433086719999928e+01 9.625629999999999598e+01 9.363240000000000407e+01
1.161495000000000033e+01 1.371453542959999972e+01 9.625600000000000023e+01 9.363299999999999557e+01
1.161933299999999925e+01 1.371473999200000016e+01 9.626409999999999911e+01 9.362250000000000227e+01
1.162371599999999994e+01 1.371491533120000028e+01 9.626300000000000523e+01 9.362199999999999989e+01
1.162809900000000063e+01 1.371514911679999926e+01 9.626220000000000709e+01 9.362229999999999563e+01
1.163248199999999954e+01 1.371535367919999970e+01 9.626179999999999382e+01 9.362250000000000227e+01
1.163686499999999846e+01 1.371558746479999868e+01 9.626109999999999900e+01 9.362309999999999377e+01
1.164124800000000093e+01 1.371579202719999913e+01 9.626080000000000325e+01 9.362350000000000705e+01
1.164563099999999984e+01 1.371602581279999988e+01 9.626030000000000086e+01 9.362420000000000186e+01
1.165001400000000054e+01 1.371623037519999855e+01 9.626000000000000512e+01 9.362460000000000093e+01
1.165439699999999945e+01 1.371643493759999899e+01 9.625950000000000273e+01 9.362529999999999575e+01
1.165878000000000014e+01 1.371663949999999943e+01 9.625929999999999609e+01 9.362579999999999814e+01
1.166316300000000084e+01 1.371687328559999841e+01 9.625879999999999370e+01 9.362649999999999295e+01
1.166754599999999975e+01 1.371707784799999885e+01 9.625860000000000127e+01 9.362699999999999534e+01
1.167192899999999867e+01 1.371728241039999929e+01 9.625809999999999889e+01 9.362760000000000105e+01
1.167631200000000113e+01 1.371748697279999973e+01 9.625790000000000646e+01 9.362810000000000343e+01
1.168069500000000005e+01 1.371769153520000017e+01 9.625740000000000407e+01 9.362879999999999825e+01
1.168507799999999897e+01 1.371789609759999884e+01 9.625719999999999743e+01 9.362930000000000064e+01
1.168946099999999966e+01 1.371810065999999928e+01 9.625669999999999504e+01 9.362999999999999545e+01
1.169384400000000035e+01 1.371830522239999972e+01 9.625650000000000261e+01 9.363049999999999784e+01
1.169822700000000104e+01 1.371850978479999839e+01 9.625600000000000023e+01 9.363110000000000355e+01
1.170260999999999996e+01 1.371871434719999883e+01 9.625579999999999359e+01 9.363160000000000593e+01
1.170699299999999887e+01 1.371891890959999927e+01 9.625530000000000541e+01 9.363230000000000075e+01
1.171137600000000134e+01 1.371912347199999971e+01 9.625509999999999877e+01 9.363280000000000314e+01
1.171575900000000026e+01 1.371932803440000015e+01 9.625459999999999638e+01 9.363349999999999795e+01
1.172014199999999917e+01 1.371953259679999881e+01 9.625440000000000396e+01 9.363400000000000034e+01
1.172452499999999986e+01 1.371973715919999925e+01 9.625400000000000489e+01 9.363460000000000605e+01
1.172890800000000056e+01 1.371994172159999970e+01 9.626200000000000045e+01 9.362449999999999761e+01
1.173329099999999947e+01 1.372011706079999982e+01 9.626120000000000232e+01 9.362420000000000186e+01
1.173767400000000016e+01 1.372032162319999848e+01 9.626059999999999661e+01 9.362430000000000518e+01
1.174205699999999908e+01 1.372052618559999893e+01 9.625990000000000180e+01 9.362470000000000425e+01
1.174644000000000155e+01 1.372075997119999968e+01 9.625950000000000273e+01 9.362510000000000332e+01
1.175082300000000046e+01 1.372096453360000012e+01 9.625900000000000034e+01 9.362560000000000571e+01
1.175520599999999938e+01 1.372116909599999879e+01 9.625870000000000459e+01 9.362609999999999388e+01
1.175958900000000007e+01 1.372137365839999923e+01 9.625830000000000553e+01 9.362669999999999959e+01
1.176397200000000076e+01 1.372157822079999967e+01 9.625799999999999557e+01 9.362720000000000198e+01
1.176835499999999968e+01 1.372178278319999833e+01 9.625749999999999318e+01 9.362779999999999347e+01
1.177273800000000037e+01 1.372198734559999878e+01 9.625719999999999743e+01 9.362829999999999586e+01
1.177712099999999928e+01 1.372219190799999922e+01 9.625679999999999836e+01 9.362890000000000157e+01
1.178150399999999998e+01 1.372239647039999966e+01 9.625650000000000261e+01 9.362940000000000396e+01
1.178588700000000067e+01 1.372257180959999978e+01 9.625610000000000355e+01 9.362999999999999545e+01
1.179026999999999958e+01 1.372277637199999845e+01 9.625589999999999691e+01 9.363060000000000116e+01
1.179465299999999850e+01 1.372298093439999889e+01 9.625539999999999452e+01 9.363120000000000687e+01
1.179903600000000097e+01 1.372318549679999933e+01 9.625520000000000209e+01 9.363169999999999504e+01
1.180341899999999988e+01 1.372339005919999977e+01 9.625480000000000302e+01 9.363230000000000075e+01
1.180780200000000058e+01 1.372356539839999812e+01 9.625449999999999307e+01 9.363280000000000314e+01
1.181218499999999949e+01 1.372376996080000033e+01 9.625409999999999400e+01 9.363339999999999463e+01
1.181656800000000018e+01 1.372397452319999900e+01 9.625379999999999825e+01 9.363389999999999702e+01
1.182095100000000087e+01 1.372417908559999944e+01 9.625339999999999918e+01 9.363450000000000273e+01
1.182533399999999979e+01 1.372435442479999779e+01 9.625320000000000675e+01 9.363509999999999422e+01
1.182971699999999871e+01 1.372455898720000000e+01 9.625270000000000437e+01 9.363559999999999661e+01
1.183410000000000117e+01 1.372476354959999867e+01 9.625249999999999773e+01 9.363620000000000232e+01
1.183848300000000009e+01 1.372493888879999879e+01 9.625969999999999516e+01 9.362709999999999866e+01
1.184286599999999900e+01 1.372511422799999892e+01 9.625910000000000366e+01 9.362659999999999627e+01
1.184724899999999970e+01 1.372531879039999936e+01 9.625830000000000553e+01 9.362690000000000623e+01
1.185163200000000039e+01 1.372552335279999980e+01 9.625790000000000646e+01 9.362709999999999866e+01
1.185601500000000108e+01 1.372572791519999846e+01 9.625730000000000075e+01 9.362760000000000105e+01
1.186039800000000000e+01 1.372593247760000068e+01 9.625700000000000500e+01 9.362800000000000011e+01
1.186478099999999891e+01 1.372613703999999935e+01 9.625650000000000261e+01 9.362860000000000582e+01
1.186916400000000138e+01 1.372634160239999801e+01 9.625620000000000687e+01 9.362909999999999400e+01
1.187354700000000030e+01 1.372651694159999991e+01 9.625570000000000448e+01 9.362969999999999970e+01
1.187792999999999921e+01 1.372672150400000035e+01 9.625549999999999784e+01 9.363009999999999877e+01
1.188231299999999990e+01 1.372692606639999902e+01 9.625499999999999545e+01 9.363079999999999359e+01
1.188669600000000059e+01 1.372713062879999946e+01 9.625480000000000302e+01 9.363120000000000687e+01
1.189107899999999951e+01 1.372730596799999958e+01 9.625430000000000064e+01 9.363179999999999836e+01
1.189546200000000020e+01 1.372751053040000002e+01 9.625409999999999400e+01 9.363230000000000075e+01
1.189984499999999912e+01 1.372768586959999837e+01 9.625369999999999493e+01 9.363290000000000646e+01
1.190422800000000159e+01 1.372789043199999881e+01 9.625350000000000250e+01 9.363339999999999463e+01
1.190861100000000050e+01 1.372806577119999893e+01 9.625300000000000011e+01 9.363400000000000034e+01
1.191299399999999942e+01 1.372827033359999938e+01 9.625279999999999347e+01 9.363450000000000273e+01
1.191737700000000011e+01 1.372847489599999804e+01 9.625230000000000530e+01 9.363509999999999422e+01
1.192176000000000080e+01 1.372865023519999816e+01 9.625220000000000198e+01 9.363559999999999661e+01
1.192614299999999972e+01 1.372885479760000038e+01 9.625169999999999959e+01 9.363620000000000232e+01
1.193052600000000041e+01 1.372903013680000051e+01 9.625149999999999295e+01 9.363660000000000139e+01
1.193490899999999932e+01 1.372923469919999917e+01 9.625100000000000477e+01 9.363729999999999620e+01
1.193929200000000002e+01 1.372941003839999929e+01 9.625079999999999814e+01 9.363769999999999527e+01
1.194367500000000071e+01 1.372961460079999974e+01 9.625039999999999907e+01 9.363830000000000098e+01
1.194805799999999962e+01 1.372978993999999986e+01 9.625749999999999318e+01 9.363009999999999877e+01
1.195244100000000032e+01 1.372996527919999998e+01 9.625650000000000261e+01 9.362969999999999970e+01
1.195682400000000101e+01 1.373016984159999865e+01 9.625589999999999691e+01 9.362990000000000634e+01
1.196120699999999992e+01 1.373037440399999909e+01 9.625530000000000541e+01 9.363020000000000209e+01
1.196559000000000061e+01 1.373054974319999921e+01 9.625490000000000634e+01 9.363060000000000116e+01
1.196997299999999953e+01 1.373075430559999965e+01 9.625440000000000396e+01 9.363100000000000023e+01
1.197435600000000022e+01 1.373095886799999832e+01 9.625409999999999400e+01 9.363150000000000261e+01
1.197873900000000091e+01 1.373113420719999844e+01 9.625369999999999493e+01 9.363200000000000500e+01
1.198312199999999983e+01 1.373133876960000066e+01 9.625339999999999918e+01 9.363249999999999318e+01
1.198750499999999874e+01 1.373151410880000078e+01 9.625300000000000011e+01 9.363309999999999889e+01
1.199188800000000121e+01 1.373171867119999945e+01 9.625270000000000437e+01 9.363360000000000127e+01
1.199627100000000013e+01 1.373189401039999957e+01 9.625230000000000530e+01 9.363410000000000366e+01
1.200065400000000082e+01 1.373209857279999824e+01 9.625209999999999866e+01 9.363460000000000605e+01
1.200503699999999974e+01 1.373227391199999836e+01 9.625159999999999627e+01 9.363519999999999754e+01
1.200942000000000043e+01 1.373244925119999849e+01 9.625140000000000384e+01 9.363569999999999993e+01
1.201380300000000112e+01 1.373265381359999893e+01 9.625100000000000477e+01 9.363620000000000232e+01
1.201818600000000004e+01 1.373282915279999905e+01 9.625069999999999482e+01 9.363670000000000471e+01
1.202256899999999895e+01 1.373300449199999917e+01 9.625029999999999575e+01 9.363729999999999620e+01
1.202695200000000142e+01 1.373320905439999962e+01 9.625010000000000332e+01 9.363779999999999859e+01
1.203133500000000033e+01 1.373338439359999796e+01 9.624970000000000425e+01 9.363830000000000098e+01
1.203571799999999925e+01 1.373355973279999809e+01 9.624949999999999761e+01 9.363880000000000337e+01
1.204010099999999994e+01 1.373376429520000030e+01 9.624899999999999523e+01 9.363939999999999486e+01
1.204448400000000063e+01 1.373393963440000043e+01 9.624880000000000280e+01 9.363989999999999725e+01
1.204886700000000133e+01 1.373411497359999878e+01 9.624840000000000373e+01 9.364039999999999964e+01
1.205325000000000024e+01 1.373429031279999890e+01 9.624819999999999709e+01 9.364090000000000202e+01
1.205763299999999916e+01 1.373446565199999903e+01 9.625530000000000541e+01 9.363230000000000075e+01
1.206201599999999985e+01 1.373464099119999915e+01 9.625469999999999970e+01 9.363179999999999836e+01
1.206639900000000054e+01 1.373484555359999959e+01 9.625400000000000489e+01 9.363209999999999411e+01
1.207078199999999946e+01 1.373502089279999794e+01 9.625360000000000582e+01 9.363219999999999743e+01
1.207516500000000015e+01 1.373522545520000016e+01 9.625300000000000011e+01 9.363269999999999982e+01
1.207954799999999906e+01 1.373540079440000028e+01 9.625279999999999347e+01 9.363309999999999889e+01
1.208393099999999976e+01 1.373560535679999894e+01 9.625230000000000530e+01 9.363360000000000127e+01
1.208831400000000045e+01 1.373578069599999907e+01 9.625199999999999534e+01 9.363400000000000034e+01
1.209269699999999936e+01 1.373595603519999919e+01 9.625149999999999295e+01 9.363460000000000605e+01
1.209707999999999828e+01 1.373616059759999963e+01 9.625130000000000052e+01 9.363500000000000512e+01
1.210146300000000075e+01 1.373633593679999976e+01 9.625090000000000146e+01 9.363559999999999661e+01
1.210584599999999966e+01 1.373651127599999988e+01 9.625069999999999482e+01 9.363599999999999568e+01
1.211022900000000035e+01 1.373668661520000001e+01 9.625020000000000664e+01 9.363660000000000139e+01
1.211461199999999927e+01 1.373686195440000013e+01 9.625000000000000000e+01 9.363700000000000045e+01
1.211899499999999996e+01 1.373706651679999879e+01 9.624960000000000093e+01 9.363760000000000616e+01
1.212337800000000065e+01 1.373724185599999892e+01 9.624939999999999429e+01 9.363809999999999434e+01
1.212776099999999957e+01 1.373741719519999904e+01 9.624890000000000612e+01 9.363859999999999673e+01
1.213214399999999848e+01 1.373759253439999917e+01 9.624869999999999948e+01 9.363909999999999911e+01
1.213652700000000095e+01 1.373776787359999929e+01 9.624830000000000041e+01 9.363970000000000482e+01
1.214090999999999987e+01 1.373794321279999942e+01 9.624809999999999377e+01 9.364010000000000389e+01
1.214529299999999878e+01 1.373811855199999776e+01 9.624769999999999470e+01 9.364069999999999538e+01
1.214967599999999948e+01 1.373829389119999789e+01 9.624750000000000227e+01 9.364109999999999445e+01
1.215405900000000017e+01 1.373846923039999801e+01 9.624699999999999989e+01 9.364170000000000016e+01
1.215844200000000086e+01 1.373864456959999814e+01 9.624689999999999657e+01 9.364209999999999923e+01
1.216282499999999978e+01 1.373881990880000004e+01 9.624639999999999418e+01 9.364270000000000493e+01
1.216720799999999869e+01 1.373899524800000016e+01 9.625260000000000105e+01 9.363439999999999941e+01
1.217159100000000116e+01 1.373917058720000028e+01 9.625190000000000623e+01 9.363410000000000366e+01
1.217597400000000007e+01 1.373937514959999895e+01 9.625130000000000052e+01 9.363429999999999609e+01
1.218035699999999899e+01 1.373955048879999907e+01 9.625069999999999482e+01 9.363450000000000273e+01
1.218473999999999968e+01 1.373972582799999920e+01 9.625039999999999907e+01 9.363490000000000180e+01
1.218912300000000037e+01 1.373990116719999932e+01 9.624989999999999668e+01 9.363530000000000086e+01
1.219350599999999929e+01 1.374007650639999945e+01 9.624960000000000093e+01 9.363580000000000325e+01
1.219788899999999998e+01 1.374028106879999989e+01 9.624920000000000186e+01 9.363630000000000564e+01
1.220227199999999890e+01 1.374045640800000001e+01 9.624890000000000612e+01 9.363670000000000471e+01
1.220665500000000137e+01 1.374063174720000013e+01 9.624850000000000705e+01 9.363720000000000709e+01
1.221103800000000028e+01 1.374080708640000026e+01 9.624830000000000041e+01 9.363769999999999527e+01
1.221542099999999920e+01 1.374098242560000038e+01 9.624790000000000134e+01 9.363819999999999766e+01
1.221980399999999989e+01 1.374115776480000051e+01 9.624760000000000559e+01 9.363859999999999673e+01
1.222418700000000058e+01 1.374133310400000063e+01 9.624720000000000653e+01 9.363920000000000243e+01
1.222856999999999950e+01 1.374150844319999898e+01 9.624699999999999989e+01 9.363960000000000150e+01
1.223295300000000019e+01 1.374168378239999910e+01 9.624660000000000082e+01 9.364010000000000389e+01
1.223733599999999910e+01 1.374185912159999923e+01 9.624639999999999418e+01 9.364060000000000628e+01
1.224171899999999980e+01 1.374200523760000081e+01 9.624599999999999511e+01 9.364109999999999445e+01
1.224610200000000049e+01 1.374218057679999916e+01 9.624569999999999936e+01 9.364159999999999684e+01
1.225048499999999940e+01 1.374235591599999928e+01 9.624540000000000362e+01 9.364209999999999923e+01
1.225486800000000009e+01 1.374253125519999941e+01 9.624509999999999366e+01 9.364260000000000161e+01
1.225925100000000079e+01 1.374270659439999953e+01 9.624469999999999459e+01 9.364310000000000400e+01
1.226363399999999970e+01 1.374288193359999966e+01 9.624450000000000216e+01 9.364350000000000307e+01
1.226801700000000039e+01 1.374305727279999978e+01 9.624410000000000309e+01 9.364400000000000546e+01
1.227239999999999931e+01 1.374323261199999990e+01 9.624389999999999645e+01 9.364449999999999363e+01
1.227678300000000000e+01 1.374337872799999971e+01 9.625069999999999482e+01 9.363710000000000377e+01
1.228116600000000069e+01 1.374355406719999984e+01 9.625020000000000664e+01 9.363670000000000471e+01
1.228554899999999961e+01 1.374372940639999996e+01 9.624939999999999429e+01 9.363689999999999714e+01
1.228993199999999852e+01 1.374390474560000008e+01 9.624909999999999854e+01 9.363710000000000377e+01
1.229431500000000099e+01 1.374408008480000021e+01 9.624850000000000705e+01 9.363750000000000284e+01
1.229869799999999991e+01 1.374425542400000033e+01 9.624830000000000041e+01 9.363779999999999859e+01
1.230308100000000060e+01 1.374443076320000046e+01 9.624779999999999802e+01 9.363840000000000430e+01
1.230746399999999952e+01 1.374460610239999880e+01 9.624760000000000559e+01 9.363870000000000005e+01
1.231184700000000021e+01 1.374478144159999893e+01 9.624710000000000321e+01 9.363930000000000575e+01
1.231623000000000090e+01 1.374495678079999905e+01 9.624689999999999657e+01 9.363970000000000482e+01
1.232061299999999981e+01 1.374513211999999918e+01 9.624649999999999750e+01 9.364019999999999300e+01
1.232499599999999873e+01 1.374527823600000076e+01 9.624630000000000507e+01 9.364060000000000628e+01
1.232937900000000120e+01 1.374545357519999911e+01 9.624580000000000268e+01 9.364109999999999445e+01
1.233376200000000011e+01 1.374562891439999923e+01 9.624559999999999604e+01 9.364149999999999352e+01
1.233814499999999903e+01 1.374580425359999936e+01 9.624519999999999698e+01 9.364209999999999923e+01
1.234252799999999972e+01 1.374595036959999916e+01 9.624500000000000455e+01 9.364249999999999829e+01
1.234691100000000041e+01 1.374612570879999929e+01 9.624460000000000548e+01 9.364300000000000068e+01
1.235129400000000111e+01 1.374630104799999941e+01 9.624439999999999884e+01 9.364339999999999975e+01
1.235567700000000002e+01 1.374647638719999954e+01 9.624399999999999977e+01 9.364390000000000214e+01
1.236005999999999894e+01 1.374662250319999934e+01 9.624379999999999313e+01 9.364430000000000121e+01
1.236444300000000140e+01 1.374679784239999947e+01 9.624339999999999407e+01 9.364490000000000691e+01
1.236882600000000032e+01 1.374697318159999959e+01 9.624320000000000164e+01 9.364530000000000598e+01
1.237320899999999924e+01 1.374711929759999940e+01 9.624280000000000257e+01 9.364579999999999416e+01
1.237759199999999993e+01 1.374729463679999952e+01 9.624259999999999593e+01 9.364619999999999322e+01
1.238197500000000062e+01 1.374746997599999965e+01 9.624219999999999686e+01 9.364669999999999561e+01
1.238635799999999954e+01 1.374761609199999945e+01 9.624890000000000612e+01 9.363909999999999911e+01
1.239074100000000023e+01 1.374776220799999926e+01 9.624809999999999377e+01 9.363870000000000005e+01
1.239512399999999914e+01 1.374793754719999939e+01 9.624760000000000559e+01 9.363890000000000668e+01
1.239950700000000161e+01 1.374811288639999951e+01 9.624699999999999989e+01 9.363909999999999911e+01
1.240389000000000053e+01 1.374828822559999963e+01 9.624670000000000414e+01 9.363949999999999818e+01
1.240827299999999944e+01 1.374846356479999976e+01 9.624630000000000507e+01 9.363979999999999393e+01
1.241265600000000013e+01 1.374863890399999988e+01 9.624599999999999511e+01 9.364029999999999632e+01
1.241703900000000083e+01 1.374881424320000001e+01 9.624559999999999604e+01 9.364069999999999538e+01
1.242142199999999974e+01 1.374896035919999804e+01 9.624530000000000030e+01 9.364109999999999445e+01
1.242580500000000043e+01 1.374913569839999816e+01 9.624490000000000123e+01 9.364159999999999684e+01
1.243018799999999935e+01 1.374931103759999829e+01 9.624469999999999459e+01 9.364199999999999591e+01
1.243457100000000004e+01 1.374945715359999987e+01 9.624429999999999552e+01 9.364249999999999829e+01
1.243895400000000073e+01 1.374963249279999822e+01 9.624410000000000309e+01 9.364289999999999736e+01
1.244333699999999965e+01 1.374977860879999980e+01 9.624370000000000402e+01 9.364339999999999975e+01
1.244771999999999856e+01 1.374995394799999993e+01 9.624349999999999739e+01 9.364379999999999882e+01
1.245210300000000103e+01 1.375010006399999973e+01 9.624309999999999832e+01 9.364430000000000121e+01
1.245648599999999995e+01 1.375027540319999986e+01 9.624290000000000589e+01 9.364470000000000027e+01
1.246086900000000064e+01 1.375045074239999998e+01 9.624250000000000682e+01 9.364520000000000266e+01
1.246525199999999955e+01 1.375059685839999801e+01 9.624230000000000018e+01 9.364560000000000173e+01
1.246963500000000025e+01 1.375077219759999814e+01 9.624190000000000111e+01 9.364610000000000412e+01
1.247401800000000094e+01 1.375091831359999972e+01 9.624169999999999447e+01 9.364650000000000318e+01
1.247840099999999985e+01 1.375109365279999807e+01 9.624129999999999541e+01 9.364700000000000557e+01
1.248278399999999877e+01 1.375123976879999965e+01 9.624110000000000298e+01 9.364740000000000464e+01
1.248716700000000124e+01 1.375138588479999946e+01 9.624070000000000391e+01 9.364790000000000703e+01
1.249155000000000015e+01 1.375156122399999958e+01 9.624049999999999727e+01 9.364830000000000609e+01
1.249593299999999907e+01 1.375170733999999939e+01 9.624670000000000414e+01 9.364149999999999352e+01
1.250031599999999976e+01 1.375188267919999952e+01 9.624620000000000175e+01 9.364100000000000534e+01
1.250469900000000045e+01 1.375202879519999932e+01 9.624550000000000693e+01 9.364130000000000109e+01
1.250908200000000114e+01 1.375220413439999945e+01 9.624509999999999366e+01 9.364140000000000441e+01
1.251346500000000006e+01 1.375237947359999957e+01 9.624460000000000548e+01 9.364180000000000348e+01
1.251784799999999898e+01 1.375252558959999938e+01 9.624439999999999884e+01 9.364209999999999923e+01
1.252223100000000144e+01 1.375270092879999950e+01 9.624389999999999645e+01 9.364260000000000161e+01
1.252661400000000036e+01 1.375287626799999963e+01 9.624370000000000402e+01 9.364289999999999736e+01
1.253099699999999928e+01 1.375302238399999943e+01 9.624320000000000164e+01 9.364339999999999975e+01
1.253537999999999997e+01 1.375319772319999956e+01 9.624299999999999500e+01 9.364379999999999882e+01
1.253976300000000066e+01 1.375334383919999937e+01 9.624259999999999593e+01 9.364430000000000121e+01
1.254414599999999957e+01 1.375351917839999949e+01 9.624240000000000350e+01 9.364459999999999695e+01
1.254852900000000027e+01 1.375366529439999930e+01 9.624200000000000443e+01 9.364509999999999934e+01
1.255291199999999918e+01 1.375381141039999910e+01 9.624179999999999779e+01 9.364549999999999841e+01
1.255729500000000165e+01 1.375398674959999923e+01 9.624139999999999873e+01 9.364600000000000080e+01
1.256167800000000057e+01 1.375413286559999904e+01 9.624120000000000630e+01 9.364639999999999986e+01
1.256606099999999948e+01 1.375430820480000094e+01 9.624079999999999302e+01 9.364690000000000225e+01
1.257044400000000017e+01 1.375445432079999897e+01 9.624060000000000059e+01 9.364719999999999800e+01
1.257482700000000087e+01 1.375460043679999877e+01 9.624020000000000152e+01 9.364770000000000039e+01
1.257920999999999978e+01 1.375477577599999890e+01 9.623999999999999488e+01 9.364809999999999945e+01
1.258359300000000047e+01 1.375492189200000048e+01 9.623959999999999582e+01 9.364860000000000184e+01
1.258797599999999939e+01 1.375506800799999851e+01 9.623950000000000671e+01 9.364900000000000091e+01
1.259235900000000186e+01 1.375524334719999864e+01 9.623909999999999343e+01 9.364950000000000330e+01
1.259674200000000077e+01 1.375538946319999845e+01 9.623890000000000100e+01 9.364979999999999905e+01
1.260112499999999969e+01 1.375553557920000003e+01 9.623850000000000193e+01 9.365030000000000143e+01
1.260550800000000038e+01 1.375571091840000015e+01 9.624420000000000641e+01 9.364339999999999975e+01
1.260989099999999929e+01 1.375582781119999964e+01 9.624360000000000070e+01 9.364310000000000400e+01
1.261427399999999999e+01 1.375600315039999799e+01 9.624309999999999832e+01 9.364319999999999311e+01
1.261865700000000068e+01 1.375617848959999812e+01 9.624259999999999593e+01 9.364339999999999975e+01
1.262303999999999959e+01 1.375632460559999970e+01 9.624219999999999686e+01 9.364369999999999550e+01
1.262742299999999851e+01 1.375649994479999982e+01 9.624179999999999779e+01 9.364409999999999457e+01
1.263180600000000098e+01 1.375664606079999963e+01 9.624150000000000205e+01 9.364449999999999363e+01
1.263618899999999989e+01 1.375679217679999766e+01 9.624120000000000630e+01 9.364490000000000691e+01
1.264057199999999881e+01 1.375696751599999956e+01 9.624089999999999634e+01 9.364530000000000598e+01
1.264495499999999950e+01 1.375711363199999937e+01 9.624049999999999727e+01 9.364570000000000505e+01
1.264933800000000019e+01 1.375725974799999918e+01 9.624030000000000484e+01 9.364610000000000412e+01
1.265372100000000088e+01 1.375743508719999930e+01 9.623990000000000578e+01 9.364660000000000650e+01
1.265810399999999980e+01 1.375758120319999911e+01 9.623969999999999914e+01 9.364690000000000225e+01
1.266248699999999872e+01 1.375772731919999892e+01 9.623940000000000339e+01 9.364740000000000464e+01
1.266687000000000118e+01 1.375787343519999872e+01 9.623909999999999343e+01 9.364780000000000371e+01
1.267125300000000010e+01 1.375804877439999885e+01 9.623879999999999768e+01 9.364820000000000277e+01
1.267563599999999902e+01 1.375819489040000043e+01 9.623860000000000525e+01 9.364860000000000184e+01
1.268001899999999971e+01 1.375834100639999846e+01 9.623820000000000618e+01 9.364910000000000423e+01
1.268440200000000040e+01 1.375848712239999827e+01 9.623799999999999955e+01 9.364939999999999998e+01
1.268878499999999931e+01 1.375863323839999985e+01 9.623760000000000048e+01 9.364990000000000236e+01
1.269316800000000001e+01 1.375877935439999966e+01 9.623739999999999384e+01 9.365030000000000143e+01
1.269755099999999892e+01 1.375892547039999947e+01 9.623709999999999809e+01 9.365070000000000050e+01
1.270193400000000139e+01 1.375910080959999959e+01 9.623690000000000566e+01 9.365109999999999957e+01
1.270631700000000031e+01 1.375924692559999940e+01 9.623650000000000659e+01 9.365149999999999864e+01
1.271069999999999922e+01 1.375939304159999921e+01 9.623629999999999995e+01 9.365189999999999770e+01
1.271508299999999991e+01 1.375953915759999902e+01 9.624259999999999593e+01 9.364600000000000080e+01
1.271946600000000061e+01 1.375968527359999882e+01 9.624200000000000443e+01 9.364549999999999841e+01
1.272384899999999952e+01 1.375983138960000041e+01 9.624129999999999541e+01 9.364570000000000505e+01
1.272823200000000021e+01 1.375997750559999844e+01 9.624099999999999966e+01 9.364579999999999416e+01
1.273261499999999913e+01 1.376015284479999856e+01 9.624049999999999727e+01 9.364619999999999322e+01
1.273699799999999982e+01 1.376029896079999837e+01 9.624020000000000152e+01 9.364650000000000318e+01
1.274138100000000051e+01 1.376044507679999995e+01 9.623980000000000246e+01 9.364700000000000557e+01
1.274576399999999943e+01 1.376059119279999976e+01 9.623959999999999582e+01 9.364719999999999800e+01
1.275014699999999834e+01 1.376076653199999988e+01 9.623919999999999675e+01 9.364770000000000039e+01
1.275453000000000081e+01 1.376091264799999792e+01 9.623900000000000432e+01 9.364799999999999613e+01
1.275891299999999973e+01 1.376105876399999950e+01 9.623860000000000525e+01 9.364849999999999852e+01
1.276329600000000042e+01 1.376120487999999931e+01 9.623839999999999861e+01 9.364879999999999427e+01
1.276767899999999933e+01 1.376135099599999911e+01 9.623799999999999955e+01 9.364929999999999666e+01
1.277206200000000003e+01 1.376149711199999892e+01 9.623779999999999291e+01 9.364960000000000662e+01
1.277644500000000072e+01 1.376164322799999873e+01 9.623739999999999384e+01 9.365009999999999479e+01
1.278082799999999963e+01 1.376178934400000031e+01 9.623720000000000141e+01 9.365040000000000475e+01
1.278521099999999855e+01 1.376193545999999834e+01 9.623680000000000234e+01 9.365089999999999293e+01
1.278959400000000102e+01 1.376208157599999993e+01 9.623669999999999902e+01 9.365120000000000289e+01
1.279397699999999993e+01 1.376222769199999973e+01 9.623629999999999995e+01 9.365170000000000528e+01
1.279835999999999885e+01 1.376237380799999954e+01 9.623609999999999332e+01 9.365200000000000102e+01
1.280274299999999954e+01 1.376251992399999935e+01 9.623569999999999425e+01 9.365240000000000009e+01
1.280712600000000023e+01 1.376266603999999916e+01 9.623560000000000514e+01 9.365279999999999916e+01
1.281150900000000092e+01 1.376281215599999896e+01 9.623520000000000607e+01 9.365319999999999823e+01
1.281589199999999984e+01 1.376295827199999877e+01 9.623499999999999943e+01 9.365359999999999729e+01
1.282027499999999876e+01 1.376310438800000036e+01 9.623460000000000036e+01 9.365399999999999636e+01
1.282465800000000122e+01 1.376325050400000016e+01 9.624099999999999966e+01 9.364919999999999334e+01
1.282904100000000014e+01 1.376336739679999965e+01 9.624030000000000484e+01 9.364879999999999427e+01
1.283342399999999905e+01 1.376354273599999978e+01 9.623990000000000578e+01 9.364900000000000091e+01
1.283780699999999975e+01 1.376368885199999959e+01 9.623940000000000339e+01 9.364910000000000423e+01
1.284219000000000044e+01 1.376383496799999939e+01 9.623900000000000432e+01 9.364939999999999998e+01
1.284657299999999935e+01 1.376398108399999920e+01 9.623860000000000525e+01 9.364979999999999905e+01
1.285095600000000005e+01 1.376412719999999901e+01 9.623839999999999861e+01 9.365009999999999479e+01
1.285533899999999896e+01 1.376427331599999881e+01 9.623799999999999955e+01 9.365049999999999386e+01
1.285972200000000143e+01 1.376441943199999862e+01 9.623770000000000380e+01 9.365080000000000382e+01
1.286410500000000035e+01 1.376456554800000021e+01 9.623739999999999384e+01 9.365120000000000289e+01
1.286848799999999926e+01 1.376471166400000001e+01 9.623720000000000141e+01 9.365160000000000196e+01
1.287287099999999995e+01 1.376485777999999982e+01 9.623680000000000234e+01 9.365200000000000102e+01
1.287725400000000064e+01 1.376500389599999963e+01 9.623659999999999570e+01 9.365240000000000009e+01
1.288163699999999956e+01 1.376515001199999944e+01 9.623619999999999663e+01 9.365279999999999916e+01
1.288602000000000025e+01 1.376529612799999924e+01 9.623600000000000421e+01 9.365309999999999491e+01
1.289040299999999917e+01 1.376544224399999905e+01 9.623569999999999425e+01 9.365349999999999397e+01
1.289478600000000164e+01 1.376555913679999854e+01 9.623550000000000182e+01 9.365389999999999304e+01
1.289916900000000055e+01 1.376570525279999835e+01 9.623510000000000275e+01 9.365430000000000632e+01
1.290355199999999947e+01 1.376585136879999993e+01 9.623489999999999611e+01 9.365460000000000207e+01
1.290793500000000016e+01 1.376599748479999796e+01 9.623460000000000036e+01 9.365500000000000114e+01
1.291231800000000085e+01 1.376614360079999955e+01 9.623439999999999372e+01 9.365540000000000020e+01
1.291670099999999977e+01 1.376626049359999904e+01 9.623399999999999466e+01 9.365579999999999927e+01
1.292108400000000046e+01 1.376640660959999884e+01 9.623380000000000223e+01 9.365609999999999502e+01
1.292546699999999937e+01 1.376655272559999865e+01 9.623350000000000648e+01 9.365659999999999741e+01
1.292985000000000007e+01 1.376669884160000024e+01 9.623329999999999984e+01 9.365689999999999316e+01
1.293423300000000076e+01 1.376684495759999827e+01 9.623860000000000525e+01 9.365149999999999864e+01
1.293861599999999967e+01 1.376696185039999953e+01 9.623820000000000618e+01 9.365109999999999957e+01
1.294299899999999859e+01 1.376710796639999934e+01 9.623749999999999716e+01 9.365139999999999532e+01
1.294738200000000106e+01 1.376725408239999915e+01 9.623720000000000141e+01 9.365139999999999532e+01
1.295176499999999997e+01 1.376740019839999896e+01 9.623669999999999902e+01 9.365179999999999438e+01
1.295614800000000066e+01 1.376754631439999876e+01 9.623650000000000659e+01 9.365200000000000102e+01
1.296053099999999958e+01 1.376769243039999857e+01 9.623600000000000421e+01 9.365250000000000341e+01
1.296491400000000027e+01 1.376783854640000015e+01 9.623590000000000089e+01 9.365269999999999584e+01
1.296929700000000096e+01 1.376798466239999996e+01 9.623539999999999850e+01 9.365319999999999823e+01
1.297367999999999988e+01 1.376813077839999799e+01 9.623529999999999518e+01 9.365340000000000487e+01
1.297806299999999879e+01 1.376824767119999926e+01 9.623489999999999611e+01 9.365389999999999304e+01
1.298244600000000126e+01 1.376839378719999907e+01 9.623470000000000368e+01 9.365420000000000300e+01
1.298682900000000018e+01 1.376853990319999888e+01 9.623430000000000462e+01 9.365460000000000207e+01
1.299121199999999909e+01 1.376868601920000046e+01 9.623420000000000130e+01 9.365489999999999782e+01
1.299559499999999979e+01 1.376880291199999995e+01 9.623369999999999891e+01 9.365540000000000020e+01
1.299997800000000048e+01 1.376894902799999976e+01 9.623359999999999559e+01 9.365560000000000684e+01
1.300436100000000117e+01 1.376909514399999779e+01 9.623319999999999652e+01 9.365609999999999502e+01
1.300874400000000009e+01 1.376924125999999937e+01 9.623309999999999320e+01 9.365640000000000498e+01
1.301312699999999900e+01 1.376935815279999886e+01 9.623269999999999413e+01 9.365680000000000405e+01
1.301751000000000147e+01 1.376950426879999867e+01 9.623250000000000171e+01 9.365709999999999980e+01
1.302189300000000038e+01 1.376962116159999994e+01 9.623210000000000264e+01 9.365749999999999886e+01
1.302627599999999930e+01 1.376976727759999797e+01 9.623199999999999932e+01 9.365779999999999461e+01
1.303065899999999999e+01 1.376991339359999955e+01 9.623160000000000025e+01 9.365829999999999700e+01
1.303504200000000068e+01 1.377003028639999904e+01 9.623149999999999693e+01 9.365860000000000696e+01
1.303942499999999960e+01 1.377017640239999885e+01 9.623109999999999786e+01 9.365900000000000603e+01
1.304380800000000029e+01 1.377032251840000043e+01 9.623629999999999995e+01 9.365319999999999823e+01
1.304819099999999921e+01 1.377043941119999992e+01 9.623569999999999425e+01 9.365290000000000248e+01
1.305257400000000167e+01 1.377058552719999973e+01 9.623529999999999518e+01 9.365300000000000580e+01
1.305695700000000059e+01 1.377073164319999954e+01 9.623480000000000700e+01 9.365309999999999491e+01
1.306133999999999951e+01 1.377087775919999935e+01 9.623449999999999704e+01 9.365340000000000487e+01
1.306572300000000020e+01 1.377099465200000061e+01 9.623409999999999798e+01 9.365370000000000061e+01
1.307010600000000089e+01 1.377114076799999864e+01 9.623380000000000223e+01 9.365399999999999636e+01
1.307448899999999981e+01 1.377128688400000023e+01 9.623350000000000648e+01 9.365439999999999543e+01
1.307887200000000050e+01 1.377143300000000004e+01 9.623319999999999652e+01 9.365470000000000539e+01
1.308325499999999941e+01 1.377154989279999953e+01 9.623290000000000077e+01 9.365510000000000446e+01
1.308763800000000010e+01 1.377169600879999933e+01 9.623269999999999413e+01 9.365540000000000020e+01
1.309202100000000080e+01 1.377184212479999914e+01 9.623229999999999507e+01 9.365579999999999927e+01
1.309640399999999971e+01 1.377195901760000041e+01 9.623210000000000264e+01 9.365609999999999502e+01
1.310078699999999863e+01 1.377210513359999844e+01 9.623180000000000689e+01 9.365649999999999409e+01
1.310517000000000110e+01 1.377222202639999971e+01 9.623160000000000025e+01 9.365680000000000405e+01
1.310955300000000001e+01 1.377236814239999951e+01 9.623120000000000118e+01 9.365720000000000312e+01
1.311393600000000070e+01 1.377251425839999932e+01 9.623099999999999454e+01 9.365749999999999886e+01
1.311831899999999962e+01 1.377263115120000059e+01 9.623069999999999879e+01 9.365789999999999793e+01
1.312270200000000031e+01 1.377277726719999862e+01 9.623050000000000637e+01 9.365819999999999368e+01
1.312708500000000100e+01 1.377289415999999989e+01 9.623019999999999641e+01 9.365860000000000696e+01
1.313146799999999992e+01 1.377304027599999792e+01 9.623000000000000398e+01 9.365890000000000271e+01
1.313585099999999883e+01 1.377315716879999918e+01 9.622960000000000491e+01 9.365930000000000177e+01
1.314023400000000130e+01 1.377330328479999899e+01 9.622939999999999827e+01 9.365959999999999752e+01
1.314461700000000022e+01 1.377342017760000026e+01 9.622910000000000252e+01 9.365999999999999659e+01
1.314900000000000091e+01 1.377356629359999829e+01 9.622889999999999588e+01 9.366030000000000655e+01
1.315338299999999983e+01 1.377368318639999956e+01 9.623470000000000368e+01 9.365519999999999357e+01
1.315776599999999874e+01 1.377380007919999905e+01 9.623420000000000130e+01 9.365489999999999782e+01
1.316214900000000121e+01 1.377394619519999885e+01 9.623359999999999559e+01 9.365500000000000114e+01
1.316653200000000012e+01 1.377409231120000044e+01 9.623329999999999984e+01 9.365510000000000446e+01
1.317091499999999904e+01 1.377423842719999847e+01 9.623279999999999745e+01 9.365540000000000020e+01
1.317529799999999973e+01 1.377435531999999974e+01 9.623260000000000502e+01 9.365560000000000684e+01
1.317968100000000042e+01 1.377450143599999954e+01 9.623210000000000264e+01 9.365600000000000591e+01
1.318406399999999934e+01 1.377464755199999935e+01 9.623199999999999932e+01 9.365630000000000166e+01
1.318844700000000003e+01 1.377476444479999884e+01 9.623160000000000025e+01 9.365670000000000073e+01
1.319282999999999895e+01 1.377491056079999865e+01 9.623139999999999361e+01 9.365699999999999648e+01
1.319721300000000141e+01 1.377502745359999814e+01 9.623099999999999454e+01 9.365739999999999554e+01
1.320159600000000033e+01 1.377517356959999972e+01 9.623080000000000211e+01 9.365760000000000218e+01
1.320597899999999925e+01 1.377529046239999921e+01 9.623050000000000637e+01 9.365800000000000125e+01
1.321036199999999994e+01 1.377543657839999902e+01 9.623029999999999973e+01 9.365829999999999700e+01
1.321474500000000063e+01 1.377555347120000029e+01 9.622990000000000066e+01 9.365869999999999607e+01
1.321912799999999955e+01 1.377567036399999978e+01 9.622979999999999734e+01 9.365900000000000603e+01
1.322351100000000024e+01 1.377581647999999959e+01 9.622939999999999827e+01 9.365940000000000509e+01
1.322789399999999915e+01 1.377593337279999908e+01 9.622929999999999495e+01 9.365970000000000084e+01
1.323227699999999984e+01 1.377607948880000066e+01 9.622889999999999588e+01 9.366009999999999991e+01
1.323666000000000054e+01 1.377619638160000015e+01 9.622870000000000346e+01 9.366030000000000655e+01
1.324104299999999945e+01 1.377631327439999787e+01 9.622839999999999350e+01 9.366079999999999472e+01
1.324542599999999837e+01 1.377645939039999945e+01 9.622820000000000107e+01 9.366100000000000136e+01
1.324980900000000084e+01 1.377657628319999894e+01 9.622790000000000532e+01 9.366140000000000043e+01
1.325419199999999975e+01 1.377669317600000021e+01 9.622769999999999868e+01 9.366169999999999618e+01
1.325857500000000044e+01 1.377683929199999824e+01 9.622740000000000293e+01 9.366209999999999525e+01
1.326295799999999936e+01 1.377695618479999951e+01 9.623269999999999413e+01 9.365720000000000312e+01
1.326734100000000005e+01 1.377707307759999900e+01 9.623210000000000264e+01 9.365699999999999648e+01
1.327172400000000074e+01 1.377721919359999880e+01 9.623160000000000025e+01 9.365709999999999980e+01
1.327610699999999966e+01 1.377733608639999829e+01 9.623120000000000118e+01 9.365720000000000312e+01
1.328048999999999857e+01 1.377748220239999988e+01 9.623090000000000543e+01 9.365749999999999886e+01
1.328487300000000104e+01 1.377762831839999969e+01 9.623050000000000637e+01 9.365770000000000550e+01
1.328925599999999996e+01 1.377774521119999918e+01 9.623019999999999641e+01 9.365800000000000125e+01
1.329363899999999887e+01 1.377789132719999898e+01 9.622990000000000066e+01 9.365840000000000032e+01
1.329802199999999957e+01 1.377800821999999847e+01 9.622969999999999402e+01 9.365869999999999607e+01
1.330240500000000026e+01 1.377812511279999796e+01 9.622929999999999495e+01 9.365900000000000603e+01
1.330678800000000095e+01 1.377827122879999955e+01 9.622910000000000252e+01 9.365930000000000177e+01
1.331117099999999986e+01 1.377838812159999904e+01 9.622880000000000678e+01 9.365959999999999752e+01
1.331555399999999878e+01 1.377853423759999885e+01 9.622860000000000014e+01 9.365999999999999659e+01
1.331993700000000125e+01 1.377865113040000011e+01 9.622830000000000439e+01 9.366030000000000655e+01
1.332432000000000016e+01 1.377876802319999960e+01 9.622809999999999775e+01 9.366060000000000230e+01
1.332870299999999908e+01 1.377888491599999909e+01 9.622780000000000200e+01 9.366100000000000136e+01
1.333308599999999977e+01 1.377903103199999890e+01 9.622759999999999536e+01 9.366129999999999711e+01
1.333746900000000046e+01 1.377914792479999839e+01 9.622719999999999629e+01 9.366160000000000707e+01
1.334185199999999938e+01 1.377926481759999966e+01 9.622700000000000387e+01 9.366190000000000282e+01
1.334623500000000007e+01 1.377938171039999915e+01 9.622669999999999391e+01 9.366230000000000189e+01
1.335061799999999899e+01 1.377952782639999896e+01 9.622650000000000148e+01 9.366259999999999764e+01
1.335500100000000145e+01 1.377964471919999845e+01 9.622620000000000573e+01 9.366289999999999338e+01
1.335938400000000037e+01 1.377976161199999794e+01 9.622599999999999909e+01 9.366320000000000334e+01
1.336376699999999929e+01 1.377987850479999921e+01 9.622570000000000334e+01 9.366360000000000241e+01
1.336814999999999998e+01 1.378002462079999901e+01 9.622549999999999670e+01 9.366389999999999816e+01
1.337253300000000067e+01 1.378014151360000028e+01 9.623080000000000211e+01 9.365919999999999845e+01
1.337691599999999958e+01 1.378025840639999977e+01 9.623029999999999973e+01 9.365890000000000271e+01
1.338129900000000028e+01 1.378037529919999926e+01 9.622979999999999734e+01 9.365909999999999513e+01
1.338568199999999919e+01 1.378052141519999907e+01 9.622950000000000159e+01 9.365909999999999513e+01
1.339006499999999988e+01 1.378063830800000034e+01 9.622899999999999920e+01 9.365940000000000509e+01
1.339444800000000058e+01 1.378078442399999837e+01 9.622880000000000678e+01 9.365959999999999752e+01
1.339883099999999949e+01 1.378090131679999963e+01 9.622839999999999350e+01 9.365999999999999659e+01
1.340321399999999841e+01 1.378101820959999912e+01 9.622820000000000107e+01 9.366020000000000323e+01
1.340759700000000088e+01 1.378116432559999893e+01 9.622780000000000200e+01 9.366060000000000230e+01
1.341197999999999979e+01 1.378128121839999842e+01 9.622769999999999868e+01 9.366089999999999804e+01
1.341636300000000048e+01 1.378139811119999791e+01 9.622729999999999961e+01 9.366119999999999379e+01
1.342074599999999940e+01 1.378151500399999918e+01 9.622709999999999297e+01 9.366150000000000375e+01
1.342512900000000009e+01 1.378166111999999899e+01 9.622679999999999723e+01 9.366190000000000282e+01
1.342951200000000078e+01 1.378177801280000025e+01 9.622660000000000480e+01 9.366209999999999525e+01
1.343389499999999970e+01 1.378189490559999975e+01 9.622629999999999484e+01 9.366249999999999432e+01
1.343827799999999861e+01 1.378201179839999924e+01 9.622610000000000241e+01 9.366280000000000427e+01
1.344266100000000108e+01 1.378212869119999873e+01 9.622580000000000666e+01 9.366310000000000002e+01
1.344704400000000000e+01 1.378224558399999822e+01 9.622560000000000002e+01 9.366339999999999577e+01
1.345142700000000069e+01 1.378239169999999980e+01 9.622530000000000427e+01 9.366379999999999484e+01
1.345580999999999960e+01 1.378250859279999929e+01 9.622509999999999764e+01 9.366400000000000148e+01
1.346019300000000030e+01 1.378262548560000056e+01 9.622480000000000189e+01 9.366440000000000055e+01
1.346457600000000099e+01 1.378274237839999827e+01 9.622459999999999525e+01 9.366469999999999629e+01
1.346895899999999990e+01 1.378285927119999776e+01 9.622429999999999950e+01 9.366509999999999536e+01
1.347334199999999882e+01 1.378297616399999903e+01 9.622410000000000707e+01 9.366530000000000200e+01
1.347772500000000129e+01 1.378309305679999852e+01 9.622379999999999711e+01 9.366570000000000107e+01
1.348210800000000020e+01 1.378323917280000011e+01 9.622889999999999588e+01 9.366150000000000375e+01
1.348649099999999912e+01 1.378332684239999928e+01 9.622839999999999350e+01 9.366129999999999711e+01
1.349087399999999981e+01 1.378347295840000086e+01 9.622790000000000532e+01 9.366129999999999711e+01
1.349525700000000050e+01 1.378358985119999858e+01 9.622750000000000625e+01 9.366150000000000375e+01
1.349964000000000119e+01 1.378370674399999807e+01 9.622719999999999629e+01 9.366169999999999618e+01
1.350402300000000011e+01 1.378385285999999965e+01 9.622690000000000055e+01 9.366200000000000614e+01
1.350840599999999903e+01 1.378396975279999914e+01 9.622660000000000480e+01 9.366219999999999857e+01
1.351278900000000149e+01 1.378408664560000041e+01 9.622629999999999484e+01 9.366249999999999432e+01
1.351717200000000041e+01 1.378420353839999990e+01 9.622610000000000241e+01 9.366280000000000427e+01
1.352155499999999932e+01 1.378432043119999939e+01 9.622580000000000666e+01 9.366310000000000002e+01
1.352593800000000002e+01 1.378443732399999888e+01 9.622549999999999670e+01 9.366339999999999577e+01
1.353032100000000071e+01 1.378458343999999869e+01 9.622520000000000095e+01 9.366379999999999484e+01
1.353470399999999962e+01 1.378470033279999996e+01 9.622499999999999432e+01 9.366410000000000480e+01
1.353908700000000032e+01 1.378481722559999945e+01 9.622469999999999857e+01 9.366440000000000055e+01
1.354346999999999923e+01 1.378493411840000071e+01 9.622450000000000614e+01 9.366469999999999629e+01
1.354785300000000170e+01 1.378505101120000020e+01 9.622419999999999618e+01 9.366500000000000625e+01
1.355223600000000062e+01 1.378516790399999792e+01 9.622400000000000375e+01 9.366530000000000200e+01
1.355661899999999953e+01 1.378528479679999919e+01 9.622379999999999711e+01 9.366559999999999775e+01
1.356100200000000022e+01 1.378540168959999868e+01 9.622360000000000468e+01 9.366589999999999350e+01
1.356538500000000091e+01 1.378551858239999817e+01 9.622329999999999472e+01 9.366620000000000346e+01
1.356976799999999983e+01 1.378563547519999943e+01 9.622310000000000230e+01 9.366649999999999920e+01
1.357415100000000052e+01 1.378575236799999892e+01 9.622280000000000655e+01 9.366679999999999495e+01
1.357853399999999944e+01 1.378586926079999841e+01 9.622259999999999991e+01 9.366710000000000491e+01
1.358291700000000013e+01 1.378598615359999968e+01 9.622230000000000416e+01 9.366750000000000398e+01
1.358730000000000082e+01 1.378610304639999917e+01 9.622209999999999752e+01 9.366769999999999641e+01
1.359168299999999974e+01 1.378621993919999866e+01 9.622709999999999297e+01 9.366379999999999484e+01
1.359606599999999865e+01 1.378633683199999993e+01 9.622660000000000480e+01 9.366349999999999909e+01
1.360044900000000112e+01 1.378645372479999942e+01 9.622610000000000241e+01 9.366360000000000241e+01
1.360483200000000004e+01 1.378657061760000069e+01 9.622580000000000666e+01 9.366370000000000573e+01
1.360921500000000073e+01 1.378668751040000018e+01 9.622530000000000427e+01 9.366400000000000148e+01
1.361359799999999964e+01 1.378680440319999789e+01 9.622509999999999764e+01 9.366410000000000480e+01
1.361798100000000034e+01 1.378695051919999948e+01 9.622480000000000189e+01 9.366450000000000387e+01
1.362236400000000103e+01 1.378706741199999897e+01 9.622459999999999525e+01 9.366469999999999629e+01
1.362674699999999994e+01 1.378718430480000023e+01 9.622419999999999618e+01 9.366509999999999536e+01
1.363112999999999886e+01 1.378730119759999972e+01 9.622410000000000707e+01 9.366530000000000200e+01
1.363551300000000133e+01 1.378741809039999922e+01 9.622369999999999379e+01 9.366570000000000107e+01
1.363989600000000024e+01 1.378753498320000048e+01 9.622360000000000468e+01 9.366589999999999350e+01
1.364427899999999916e+01 1.378765187599999820e+01 9.622320000000000562e+01 9.366630000000000678e+01
1.364866199999999985e+01 1.378776876879999946e+01 9.622310000000000230e+01 9.366649999999999920e+01
1.365304500000000054e+01 1.378785643840000041e+01 9.622280000000000655e+01 9.366679999999999495e+01
1.365742800000000123e+01 1.378797333119999990e+01 9.622259999999999991e+01 9.366710000000000491e+01
1.366181100000000015e+01 1.378809022399999940e+01 9.622230000000000416e+01 9.366740000000000066e+01
1.366619399999999906e+01 1.378820711680000066e+01 9.622209999999999752e+01 9.366769999999999641e+01
1.367057700000000153e+01 1.378832400960000015e+01 9.622180000000000177e+01 9.366800000000000637e+01
1.367496000000000045e+01 1.378844090239999787e+01 9.622169999999999845e+01 9.366830000000000211e+01
1.367934299999999936e+01 1.378855779519999913e+01 9.622129999999999939e+01 9.366859999999999786e+01
1.368372600000000006e+01 1.378867468799999862e+01 9.622119999999999607e+01 9.366889999999999361e+01
1.368810900000000075e+01 1.378876235759999958e+01 9.622090000000000032e+01 9.366920000000000357e+01
1.369249199999999966e+01 1.378887925039999907e+01 9.622069999999999368e+01 9.366949999999999932e+01
1.369687500000000036e+01 1.378899614320000033e+01 9.622039999999999793e+01 9.366979999999999507e+01
1.370125799999999927e+01 1.378911303599999982e+01 9.622480000000000189e+01 9.366580000000000439e+01
1.370564099999999819e+01 1.378922992879999931e+01 9.622429999999999950e+01 9.366549999999999443e+01
1.371002400000000065e+01 1.378934682159999880e+01 9.622390000000000043e+01 9.366559999999999775e+01
1.371440699999999957e+01 1.378946371439999830e+01 9.622350000000000136e+01 9.366570000000000107e+01
1.371879000000000026e+01 1.378958060719999956e+01 9.622320000000000562e+01 9.366589999999999350e+01
1.372317299999999918e+01 1.378969749999999905e+01 9.622280000000000655e+01 9.366620000000000346e+01
1.372755599999999987e+01 1.378981439279999854e+01 9.622259999999999991e+01 9.366639999999999588e+01
1.373193900000000056e+01 1.378993128559999981e+01 9.622230000000000416e+01 9.366670000000000584e+01
1.373632199999999948e+01 1.379004817839999930e+01 9.622209999999999752e+01 9.366700000000000159e+01
1.374070499999999839e+01 1.379016507119999879e+01 9.622180000000000177e+01 9.366729999999999734e+01
1.374508800000000086e+01 1.379028196400000006e+01 9.622159999999999513e+01 9.366759999999999309e+01
1.374947099999999978e+01 1.379039885679999955e+01 9.622129999999999939e+01 9.366790000000000305e+01
1.375385400000000047e+01 1.379048652639999872e+01 9.622110000000000696e+01 9.366809999999999548e+01
1.375823699999999938e+01 1.379060341919999821e+01 9.622079999999999700e+01 9.366840000000000543e+01
1.376262000000000008e+01 1.379072031199999948e+01 9.622060000000000457e+01 9.366870000000000118e+01
1.376700300000000077e+01 1.379083720479999897e+01 9.622039999999999793e+01 9.366899999999999693e+01
1.377138599999999968e+01 1.379095409760000024e+01 9.622020000000000550e+01 9.366930000000000689e+01
1.377576899999999860e+01 1.379104176719999941e+01 9.621989999999999554e+01 9.366960000000000264e+01
1.378015200000000107e+01 1.379115865999999890e+01 9.621970000000000312e+01 9.366989999999999839e+01
1.378453499999999998e+01 1.379127555279999839e+01 9.621939999999999316e+01 9.367019999999999413e+01
1.378891799999999890e+01 1.379139244559999966e+01 9.621920000000000073e+01 9.367050000000000409e+01
1.379330099999999959e+01 1.379148011520000061e+01 9.621899999999999409e+01 9.367079999999999984e+01
1.379768400000000028e+01 1.379159700800000010e+01 9.621880000000000166e+01 9.367100000000000648e+01
1.380206700000000097e+01 1.379171390079999782e+01 9.621850000000000591e+01 9.367130000000000223e+01
1.380644999999999989e+01 1.379183079359999908e+01 9.621829999999999927e+01 9.367159999999999798e+01
1.381083299999999880e+01 1.379194768639999857e+01 9.622259999999999991e+01 9.366779999999999973e+01
1.381521600000000127e+01 1.379203535599999952e+01 9.622230000000000416e+01 9.366750000000000398e+01
1.381959900000000019e+01 1.379215224879999901e+01 9.622169999999999845e+01 9.366759999999999309e+01
1.382398199999999910e+01 1.379226914160000028e+01 9.622150000000000603e+01 9.366769999999999641e+01
1.382836499999999980e+01 1.379238603439999977e+01 9.622110000000000696e+01 9.366800000000000637e+01
1.383274800000000049e+01 1.379250292719999926e+01 9.622090000000000032e+01 9.366809999999999548e+01
1.383713099999999940e+01 1.379261981999999875e+01 9.622050000000000125e+01 9.366849999999999454e+01
1.384151400000000010e+01 1.379270748959999970e+01 9.622029999999999461e+01 9.366859999999999786e+01
1.384589699999999901e+01 1.379282438239999919e+01 9.621999999999999886e+01 9.366899999999999693e+01
1.385028000000000148e+01 1.379294127520000046e+01 9.621980000000000643e+01 9.366920000000000357e+01
1.385466300000000039e+01 1.379305816799999995e+01 9.621949999999999648e+01 9.366949999999999932e+01
1.385904599999999931e+01 1.379317506079999944e+01 9.621930000000000405e+01 9.366979999999999507e+01
1.386342900000000000e+01 1.379326273039999862e+01 9.621899999999999409e+01 9.367010000000000502e+01
1.386781200000000069e+01 1.379337962319999988e+01 9.621890000000000498e+01 9.367029999999999745e+01
1.387219499999999961e+01 1.379349651599999937e+01 9.621859999999999502e+01 9.367059999999999320e+01
1.387657800000000030e+01 1.379358418559999855e+01 9.621840000000000259e+01 9.367090000000000316e+01
1.388096099999999922e+01 1.379370107839999804e+01 9.621810000000000684e+01 9.367119999999999891e+01
1.388534399999999991e+01 1.379381797119999931e+01 9.621800000000000352e+01 9.367140000000000555e+01
1.388972700000000060e+01 1.379390564080000026e+01 9.621760000000000446e+01 9.367180000000000462e+01
1.389410999999999952e+01 1.379402253359999975e+01 9.621750000000000114e+01 9.367199999999999704e+01
1.389849299999999843e+01 1.379413942639999924e+01 9.621720000000000539e+01 9.367230000000000700e+01
1.390287600000000090e+01 1.379422709600000019e+01 9.621710000000000207e+01 9.367249999999999943e+01
1.390725899999999982e+01 1.379434398879999968e+01 9.621680000000000632e+01 9.367289999999999850e+01
1.391164200000000051e+01 1.379443165839999885e+01 9.621659999999999968e+01 9.367310000000000514e+01
1.391602499999999942e+01 1.379454855119999834e+01 9.621630000000000393e+01 9.367340000000000089e+01
1.392040800000000011e+01 1.379466544399999961e+01 9.622069999999999368e+01 9.367010000000000502e+01
1.392479100000000081e+01 1.379475311360000056e+01 9.622020000000000550e+01 9.366989999999999839e+01
1.392917399999999972e+01 1.379487000640000005e+01 9.621989999999999554e+01 9.366989999999999839e+01
1.393355699999999864e+01 1.379498689919999777e+01 9.621949999999999648e+01 9.367010000000000502e+01
1.393794000000000111e+01 1.379510379199999903e+01 9.621920000000000073e+01 9.367019999999999413e+01
1.394232300000000002e+01 1.379522068479999852e+01 9.621890000000000498e+01 9.367050000000000409e+01
1.394670599999999894e+01 1.379530835439999947e+01 9.621859999999999502e+01 9.367069999999999652e+01
1.395108899999999963e+01 1.379542524719999896e+01 9.621829999999999927e+01 9.367100000000000648e+01
1.395547200000000032e+01 1.379554214000000023e+01 9.621810000000000684e+01 9.367119999999999891e+01
1.395985500000000101e+01 1.379562980959999940e+01 9.621790000000000020e+01 9.367149999999999466e+01
1.396423799999999993e+01 1.379574670239999890e+01 9.621769999999999357e+01 9.367180000000000462e+01
1.396862099999999884e+01 1.379586359520000016e+01 9.621739999999999782e+01 9.367199999999999704e+01
1.397300400000000131e+01 1.379595126479999934e+01 9.621720000000000539e+01 9.367230000000000700e+01
1.397738700000000023e+01 1.379606815759999883e+01 9.621689999999999543e+01 9.367260000000000275e+01
1.398176999999999914e+01 1.379618505039999832e+01 9.621670000000000300e+01 9.367279999999999518e+01
1.398615299999999984e+01 1.379627271999999927e+01 9.621649999999999636e+01 9.367310000000000514e+01
1.399053600000000053e+01 1.379638961280000053e+01 9.621630000000000393e+01 9.367340000000000089e+01
1.399491899999999944e+01 1.379647728239999971e+01 9.621599999999999397e+01 9.367369999999999663e+01
1.399930200000000013e+01 1.379659417519999920e+01 9.621580000000000155e+01 9.367390000000000327e+01
1.400368499999999905e+01 1.379668184479999837e+01 9.621559999999999491e+01 9.367419999999999902e+01
1.400806800000000152e+01 1.379679873759999964e+01 9.621540000000000248e+01 9.367449999999999477e+01
1.401245100000000043e+01 1.379688640719999881e+01 9.621510000000000673e+01 9.367470000000000141e+01
1.401683399999999935e+01 1.379700330000000008e+01 9.621500000000000341e+01 9.367499999999999716e+01
1.402121700000000004e+01 1.379709096959999926e+01 9.621469999999999345e+01 9.367529999999999291e+01
1.402560000000000073e+01 1.379720786239999875e+01 9.621450000000000102e+01 9.367549999999999955e+01
1.402998299999999965e+01 1.379732475520000001e+01 9.621859999999999502e+01 9.367230000000000700e+01
1.403436600000000034e+01 1.379741242479999919e+01 9.621829999999999927e+01 9.367199999999999704e+01
1.403874899999999926e+01 1.379752931759999868e+01 9.621779999999999688e+01 9.367210000000000036e+01
1.404313199999999995e+01 1.379761698719999963e+01 9.621760000000000446e+01 9.367220000000000368e+01
1.404751500000000064e+01 1.379773387999999912e+01 9.621720000000000539e+01 9.367239999999999611e+01
1.405189799999999956e+01 1.379785077280000039e+01 9.621699999999999875e+01 9.367260000000000275e+01
1.405628100000000025e+01 1.379793844239999956e+01 9.621659999999999968e+01 9.367289999999999850e+01
1.406066400000000094e+01 1.379805533519999905e+01 9.621649999999999636e+01 9.367310000000000514e+01
1.406504699999999985e+01 1.379817222799999854e+01 9.621620000000000061e+01 9.367340000000000089e+01
1.406943000000000055e+01 1.379825989759999949e+01 9.621599999999999397e+01 9.367359999999999332e+01
1.407381299999999946e+01 1.379837679039999898e+01 9.621569999999999823e+01 9.367390000000000327e+01
1.407819600000000015e+01 1.379846445999999993e+01 9.621559999999999491e+01 9.367409999999999570e+01
1.408257900000000085e+01 1.379858135279999942e+01 9.621519999999999584e+01 9.367440000000000566e+01
1.408696199999999976e+01 1.379866902239999860e+01 9.621510000000000673e+01 9.367459999999999809e+01
1.409134499999999868e+01 1.379878591519999986e+01 9.621479999999999677e+01 9.367499999999999716e+01
1.409572800000000115e+01 1.379887358480000081e+01 9.621469999999999345e+01 9.367520000000000380e+01
1.410011100000000006e+01 1.379899047759999853e+01 9.621439999999999770e+01 9.367549999999999955e+01
1.410449400000000075e+01 1.379907814719999948e+01 9.621420000000000528e+01 9.367570000000000618e+01
1.410887699999999967e+01 1.379916581679999865e+01 9.621389999999999532e+01 9.367600000000000193e+01
1.411326000000000036e+01 1.379928270959999814e+01 9.621380000000000621e+01 9.367619999999999436e+01
1.411764300000000105e+01 1.379937037919999909e+01 9.621349999999999625e+01 9.367650000000000432e+01
1.412202599999999997e+01 1.379948727200000036e+01 9.621339999999999293e+01 9.367669999999999675e+01
1.412640899999999888e+01 1.379957494159999953e+01 9.621309999999999718e+01 9.367700000000000671e+01
1.413079200000000135e+01 1.379966261120000048e+01 9.621299999999999386e+01 9.367719999999999914e+01
1.413517500000000027e+01 1.379977950399999820e+01 9.621269999999999811e+01 9.367749999999999488e+01
1.413955799999999918e+01 1.379986717359999915e+01 9.621670000000000300e+01 9.367459999999999809e+01
1.414394099999999987e+01 1.379998406639999864e+01 9.621630000000000393e+01 9.367430000000000234e+01
1.414832400000000057e+01 1.380007173599999959e+01 9.621599999999999397e+01 9.367440000000000566e+01
1.415270700000000126e+01 1.380018862879999908e+01 9.621559999999999491e+01 9.367449999999999477e+01
1.415709000000000017e+01 1.380027629840000003e+01 9.621529999999999916e+01 9.367470000000000141e+01
1.416147299999999909e+01 1.380039319119999952e+01 9.621500000000000341e+01 9.367489999999999384e+01
1.416585600000000156e+01 1.380051008400000079e+01 9.621479999999999677e+01 9.367510000000000048e+01
1.417023900000000047e+01 1.380059775359999996e+01 9.621450000000000102e+01 9.367539999999999623e+01
1.417462199999999939e+01 1.380071464639999945e+01 9.621429999999999438e+01 9.367560000000000286e+01
1.417900500000000008e+01 1.380080231599999863e+01 9.621410000000000196e+01 9.367589999999999861e+01
1.418338800000000077e+01 1.380088998559999958e+01 9.621389999999999532e+01 9.367610000000000525e+01
1.418777099999999969e+01 1.380100687839999907e+01 9.621359999999999957e+01 9.367640000000000100e+01
1.419215400000000038e+01 1.380109454799999824e+01 9.621339999999999293e+01 9.367659999999999343e+01
1.419653699999999930e+01 1.380121144079999951e+01 9.621320000000000050e+01 9.367690000000000339e+01
1.420092000000000176e+01 1.380129911040000046e+01 9.621299999999999386e+01 9.367709999999999582e+01
1.420530300000000068e+01 1.380138677999999963e+01 9.621269999999999811e+01 9.367740000000000578e+01
1.420968599999999959e+01 1.380150367279999912e+01 9.621259999999999479e+01 9.367759999999999820e+01
1.421406900000000029e+01 1.380159134239999830e+01 9.621229999999999905e+01 9.367789999999999395e+01
1.421845200000000098e+01 1.380167901199999925e+01 9.621210000000000662e+01 9.367810000000000059e+01
1.422283499999999989e+01 1.380179590480000051e+01 9.621189999999999998e+01 9.367839999999999634e+01
1.422721800000000059e+01 1.380188357439999969e+01 9.621169999999999334e+01 9.367860000000000298e+01
1.423160099999999950e+01 1.380197124400000064e+01 9.621150000000000091e+01 9.367889999999999873e+01
1.423598400000000019e+01 1.380208813680000013e+01 9.621129999999999427e+01 9.367910000000000537e+01
1.424036700000000089e+01 1.380217580639999930e+01 9.621099999999999852e+01 9.367940000000000111e+01
1.424474999999999980e+01 1.380226347599999848e+01 9.621089999999999520e+01 9.367959999999999354e+01
1.424913299999999872e+01 1.380238036879999797e+01 9.621469999999999345e+01 9.367680000000000007e+01
1.425351599999999941e+01 1.380246803839999892e+01 9.621450000000000102e+01 9.367650000000000432e+01
1.425789900000000010e+01 1.380255570799999809e+01 9.621399999999999864e+01 9.367659999999999343e+01
1.426228200000000079e+01 1.380267260079999936e+01 9.621380000000000621e+01 9.367669999999999675e+01
1.426666499999999971e+01 1.380276027040000031e+01 9.621339999999999293e+01 9.367690000000000339e+01
1.427104799999999862e+01 1.380287716319999980e+01 9.621320000000000050e+01 9.367700000000000671e+01
1.427543100000000109e+01 1.380296483279999897e+01 9.621280000000000143e+01 9.367730000000000246e+01
1.427981400000000001e+01 1.380308172560000024e+01 9.621269999999999811e+01 9.367749999999999488e+01
1.428419699999999892e+01 1.380316939519999941e+01 9.621240000000000236e+01 9.367780000000000484e+01
1.428857999999999961e+01 1.380325706480000036e+01 9.621219999999999573e+01 9.367789999999999395e+01
1.429296300000000031e+01 1.380337395759999986e+01 9.621189999999999998e+01 9.367820000000000391e+01
1.429734599999999922e+01 1.380346162719999903e+01 9.621179999999999666e+01 9.367839999999999634e+01
1.430172899999999991e+01 1.380354929679999998e+01 9.621150000000000091e+01 9.367870000000000630e+01
1.430611199999999883e+01 1.380366618959999947e+01 9.621139999999999759e+01 9.367889999999999873e+01
1.431049500000000130e+01 1.380375385919999864e+01 9.621110000000000184e+01 9.367919999999999447e+01
1.431487800000000021e+01 1.380384152879999782e+01 9.621089999999999520e+01 9.367940000000000111e+01
1.431926099999999913e+01 1.380392919839999877e+01 9.621059999999999945e+01 9.367969999999999686e+01
1.432364399999999982e+01 1.380404609120000003e+01 9.621049999999999613e+01 9.367990000000000350e+01
1.432802700000000051e+01 1.380413376079999921e+01 9.621020000000000039e+01 9.368019999999999925e+01
1.433240999999999943e+01 1.380422143040000016e+01 9.621009999999999707e+01 9.368040000000000589e+01
1.433679300000000012e+01 1.380430909999999933e+01 9.620980000000000132e+01 9.368070000000000164e+01
1.434117599999999904e+01 1.380442599279999882e+01 9.620969999999999800e+01 9.368080000000000496e+01
1.434555899999999973e+01 1.380451366239999977e+01 9.620940000000000225e+01 9.368110000000000070e+01
1.434994200000000042e+01 1.380460133199999895e+01 9.620929999999999893e+01 9.368129999999999313e+01
1.435432499999999933e+01 1.380468900159999812e+01 9.620900000000000318e+01 9.368160000000000309e+01
1.435870800000000003e+01 1.380480589439999939e+01 9.621299999999999386e+01 9.367889999999999873e+01
1.436309100000000072e+01 1.380489356400000034e+01 9.621259999999999479e+01 9.367870000000000630e+01
1.436747399999999963e+01 1.380498123359999951e+01 9.621229999999999905e+01 9.367870000000000630e+01
1.437185700000000033e+01 1.380506890320000046e+01 9.621189999999999998e+01 9.367879999999999541e+01
1.437623999999999924e+01 1.380518579599999995e+01 9.621160000000000423e+01 9.367900000000000205e+01
1.438062299999999993e+01 1.380527346559999913e+01 9.621129999999999427e+01 9.367919999999999447e+01
1.438500600000000063e+01 1.380539035839999862e+01 9.621110000000000184e+01 9.367940000000000111e+01
1.438938899999999954e+01 1.380547802799999779e+01 9.621089999999999520e+01 9.367959999999999354e+01
1.439377199999999846e+01 1.380556569759999874e+01 9.621070000000000277e+01 9.367980000000000018e+01
1.439815500000000092e+01 1.380565336719999792e+01 9.621040000000000703e+01 9.368000000000000682e+01
1.440253799999999984e+01 1.380577025999999918e+01 9.621020000000000039e+01 9.368030000000000257e+01
1.440692100000000053e+01 1.380585792960000013e+01 9.620999999999999375e+01 9.368049999999999500e+01
1.441130399999999945e+01 1.380594559919999931e+01 9.620980000000000132e+01 9.368070000000000164e+01
1.441568700000000014e+01 1.380603326880000026e+01 9.620959999999999468e+01 9.368099999999999739e+01
1.442007000000000083e+01 1.380612093839999943e+01 9.620940000000000225e+01 9.368120000000000402e+01
1.442445299999999975e+01 1.380623783119999892e+01 9.620910000000000650e+01 9.368139999999999645e+01
1.442883599999999866e+01 1.380632550079999810e+01 9.620900000000000318e+01 9.368160000000000309e+01
1.443321900000000113e+01 1.380641317039999905e+01 9.620869999999999322e+01 9.368189999999999884e+01
1.443760200000000005e+01 1.380650083999999822e+01 9.620850000000000080e+01 9.368210000000000548e+01
1.444198499999999896e+01 1.380658850959999917e+01 9.620829999999999416e+01 9.368240000000000123e+01
1.444636799999999965e+01 1.380667617919999834e+01 9.620810000000000173e+01 9.368259999999999366e+01
1.445075100000000035e+01 1.380676384879999929e+01 9.620789999999999509e+01 9.368280000000000030e+01
1.445513400000000104e+01 1.380688074160000056e+01 9.620770000000000266e+01 9.368300000000000693e+01
1.445951699999999995e+01 1.380696841119999974e+01 9.620749999999999602e+01 9.368330000000000268e+01
1.446389999999999887e+01 1.380705608079999891e+01 9.620730000000000359e+01 9.368349999999999511e+01
1.446828300000000134e+01 1.380714375039999986e+01 9.621150000000000091e+01 9.368089999999999407e+01
1.447266600000000025e+01 1.380723141999999903e+01 9.621120000000000516e+01 9.368059999999999832e+01
1.447704899999999917e+01 1.380731908959999998e+01 9.621080000000000609e+01 9.368070000000000164e+01
1.448143199999999986e+01 1.380740675919999916e+01 9.621049999999999613e+01 9.368080000000000496e+01
1.448581500000000055e+01 1.380752365199999865e+01 9.621009999999999707e+01 9.368099999999999739e+01
1.449019799999999947e+01 1.380761132159999960e+01 9.620990000000000464e+01 9.368110000000000070e+01
1.449458100000000016e+01 1.380769899119999877e+01 9.620959999999999468e+01 9.368139999999999645e+01
1.449896399999999907e+01 1.380778666079999972e+01 9.620940000000000225e+01 9.368149999999999977e+01
1.450334700000000154e+01 1.380787433039999890e+01 9.620910000000000650e+01 9.368179999999999552e+01
1.450773000000000046e+01 1.380799122320000016e+01 9.620900000000000318e+01 9.368200000000000216e+01
1.451211299999999937e+01 1.380807889279999934e+01 9.620869999999999322e+01 9.368219999999999459e+01
1.451649600000000007e+01 1.380816656240000029e+01 9.620860000000000412e+01 9.368240000000000123e+01
1.452087900000000076e+01 1.380825423199999946e+01 9.620829999999999416e+01 9.368269999999999698e+01
1.452526199999999967e+01 1.380834190160000041e+01 9.620820000000000505e+01 9.368290000000000362e+01
1.452964500000000037e+01 1.380842957119999959e+01 9.620789999999999509e+01 9.368309999999999604e+01
1.453402799999999928e+01 1.380851724080000054e+01 9.620770000000000266e+01 9.368330000000000268e+01
1.453841099999999997e+01 1.380860491039999971e+01 9.620749999999999602e+01 9.368359999999999843e+01
1.454279400000000066e+01 1.380869257999999888e+01 9.620730000000000359e+01 9.368380000000000507e+01
1.454717699999999958e+01 1.380878024959999983e+01 9.620709999999999695e+01 9.368410000000000082e+01
1.455155999999999850e+01 1.380889714239999932e+01 9.620690000000000452e+01 9.368420000000000414e+01
1.455594300000000096e+01 1.380898481199999850e+01 9.620669999999999789e+01 9.368449999999999989e+01
1.456032599999999988e+01 1.380907248159999945e+01 9.620650000000000546e+01 9.368470000000000653e+01
1.456470900000000057e+01 1.380916015119999862e+01 9.620629999999999882e+01 9.368500000000000227e+01
1.456909199999999949e+01 1.380924782079999957e+01 9.620610000000000639e+01 9.368510000000000559e+01
1.457347500000000018e+01 1.380933549039999875e+01 9.620589999999999975e+01 9.368540000000000134e+01
1.457785800000000087e+01 1.380942315999999970e+01 9.620980000000000132e+01 9.368290000000000362e+01
1.458224099999999979e+01 1.380951082959999887e+01 9.620940000000000225e+01 9.368280000000000030e+01
1.458662399999999870e+01 1.380959849919999805e+01 9.620900000000000318e+01 9.368280000000000030e+01
1.459100700000000117e+01 1.380968616879999900e+01 9.620869999999999322e+01 9.368290000000000362e+01
1.459539000000000009e+01 1.380977383839999817e+01 9.620839999999999748e+01 9.368309999999999604e+01
1.459977299999999900e+01 1.380986150799999912e+01 9.620820000000000505e+01 9.368319999999999936e+01
1.460415599999999969e+01 1.380994917759999829e+01 9.620789999999999509e+01 9.368340000000000600e+01
1.460853900000000039e+01 1.381006607039999956e+01 9.620770000000000266e+01 9.368370000000000175e+01
1.461292200000000108e+01 1.381015374000000051e+01 9.620749999999999602e+01 9.368389999999999418e+01
1.461730499999999999e+01 1.381024140959999968e+01 9.620730000000000359e+01 9.368410000000000082e+01
1.462168799999999891e+01 1.381032907919999886e+01 9.620709999999999695e+01 9.368429999999999325e+01
1.462607100000000138e+01 1.381041674879999981e+01 9.620690000000000452e+01 9.368449999999999989e+01
1.463045400000000029e+01 1.381050441839999898e+01 9.620669999999999789e+01 9.368470000000000653e+01
1.463483699999999921e+01 1.381059208799999993e+01 9.620650000000000546e+01 9.368500000000000227e+01
1.463921999999999990e+01 1.381067975759999911e+01 9.620629999999999882e+01 9.368519999999999470e+01
1.464360300000000059e+01 1.381076742720000006e+01 9.620610000000000639e+01 9.368540000000000134e+01
1.464798599999999951e+01 1.381085509679999923e+01 9.620589999999999975e+01 9.368559999999999377e+01
1.465236900000000020e+01 1.381094276640000018e+01 9.620569999999999311e+01 9.368590000000000373e+01
1.465675199999999911e+01 1.381103043599999936e+01 9.620550000000000068e+01 9.368609999999999616e+01
1.466113500000000158e+01 1.381111810559999853e+01 9.620529999999999404e+01 9.368630000000000280e+01
1.466551800000000050e+01 1.381120577519999948e+01 9.620510000000000161e+01 9.368649999999999523e+01
1.466990099999999941e+01 1.381129344479999865e+01 9.620489999999999498e+01 9.368680000000000518e+01
1.467428400000000011e+01 1.381138111439999960e+01 9.620470000000000255e+01 9.368699999999999761e+01
1.467866700000000080e+01 1.381146878399999878e+01 9.620449999999999591e+01 9.368720000000000425e+01
1.468304999999999971e+01 1.381155645359999973e+01 9.620430000000000348e+01 9.368739999999999668e+01
1.468743300000000040e+01 1.381164412319999890e+01 9.620759999999999934e+01 9.368510000000000559e+01
1.469181599999999932e+01 1.381170256959999953e+01 9.620720000000000027e+01 9.368489999999999895e+01
1.469619900000000179e+01 1.381181946239999903e+01 9.620680000000000121e+01 9.368500000000000227e+01
1.470058200000000070e+01 1.381190713199999998e+01 9.620659999999999457e+01 9.368500000000000227e+01
1.470496499999999962e+01 1.381199480159999915e+01 9.620629999999999882e+01 9.368519999999999470e+01
1.470934800000000031e+01 1.381208247119999832e+01 9.620610000000000639e+01 9.368529999999999802e+01
1.471373100000000100e+01 1.381217014079999927e+01 9.620579999999999643e+01 9.368559999999999377e+01
1.471811399999999992e+01 1.381225781039999845e+01 9.620560000000000400e+01 9.368569999999999709e+01
1.472249700000000061e+01 1.381234547999999940e+01 9.620529999999999404e+01 9.368600000000000705e+01
1.472687999999999953e+01 1.381243314959999857e+01 9.620520000000000493e+01 9.368609999999999616e+01
1.473126300000000022e+01 1.381252081919999952e+01 9.620489999999999498e+01 9.368640000000000612e+01
1.473564600000000091e+01 1.381260848879999870e+01 9.620480000000000587e+01 9.368659999999999854e+01
1.474002899999999983e+01 1.381269615839999965e+01 9.620449999999999591e+01 9.368680000000000518e+01
1.474441199999999874e+01 1.381278382799999882e+01 9.620440000000000680e+01 9.368699999999999761e+01
1.474879500000000121e+01 1.381287149759999799e+01 9.620409999999999684e+01 9.368729999999999336e+01
1.475317800000000013e+01 1.381295916719999894e+01 9.620399999999999352e+01 9.368739999999999668e+01
1.475756100000000082e+01 1.381304683679999812e+01 9.620380000000000109e+01 9.368770000000000664e+01
1.476194399999999973e+01 1.381313450639999907e+01 9.620359999999999445e+01 9.368789999999999907e+01
1.476632700000000042e+01 1.381322217599999824e+01 9.620340000000000202e+01 9.368810000000000571e+01
1.477071000000000112e+01 1.381328062239999888e+01 9.620329999999999870e+01 9.368829999999999814e+01
1.477509300000000003e+01 1.381336829199999983e+01 9.620300000000000296e+01 9.368859999999999388e+01
1.477947599999999895e+01 1.381345596159999900e+01 9.620289999999999964e+01 9.368869999999999720e+01
1.478385900000000142e+01 1.381354363119999817e+01 9.620260000000000389e+01 9.368899999999999295e+01
1.478824200000000033e+01 1.381363130079999912e+01 9.620250000000000057e+01 9.368919999999999959e+01
1.479262499999999925e+01 1.381371897039999830e+01 9.620220000000000482e+01 9.368940000000000623e+01
1.479700799999999994e+01 1.381380663999999925e+01 9.620600000000000307e+01 9.368710000000000093e+01
1.480139099999999885e+01 1.381386508639999988e+01 9.620560000000000400e+01 9.368689999999999429e+01
1.480577400000000132e+01 1.381395275599999906e+01 9.620529999999999404e+01 9.368699999999999761e+01
1.481015700000000024e+01 1.381404042560000001e+01 9.620499999999999829e+01 9.368710000000000093e+01
1.481453999999999915e+01 1.381415731839999950e+01 9.620480000000000587e+01 9.368720000000000425e+01
1.481892299999999985e+01 1.381424498799999867e+01 9.620449999999999591e+01 9.368739999999999668e+01
1.482330600000000054e+01 1.381433265759999962e+01 9.620430000000000348e+01 9.368760000000000332e+01
1.482768899999999945e+01 1.381442032719999879e+01 9.620409999999999684e+01 9.368779999999999575e+01
1.483207200000000014e+01 1.381450799679999797e+01 9.620390000000000441e+01 9.368800000000000239e+01
1.483645499999999906e+01 1.381459566639999892e+01 9.620369999999999777e+01 9.368819999999999482e+01
1.484083799999999975e+01 1.381465411279999955e+01 9.620350000000000534e+01 9.368840000000000146e+01
1.484522100000000044e+01 1.381474178239999873e+01 9.620329999999999870e+01 9.368859999999999388e+01
1.484960399999999936e+01 1.381482945199999968e+01 9.620310000000000628e+01 9.368880000000000052e+01
1.485398699999999828e+01 1.381491712159999885e+01 9.620289999999999964e+01 9.368899999999999295e+01
1.485837000000000074e+01 1.381500479119999980e+01 9.620269999999999300e+01 9.368919999999999959e+01
1.486275299999999966e+01 1.381509246079999897e+01 9.620250000000000057e+01 9.368940000000000623e+01
1.486713600000000035e+01 1.381518013039999815e+01 9.620229999999999393e+01 9.368959999999999866e+01
1.487151899999999927e+01 1.381523857679999878e+01 9.620210000000000150e+01 9.368980000000000530e+01
1.487590199999999996e+01 1.381532624639999973e+01 9.620189999999999486e+01 9.368999999999999773e+01
1.488028500000000065e+01 1.381541391599999891e+01 9.620170000000000243e+01 9.369020000000000437e+01
1.488466799999999957e+01 1.381550158559999986e+01 9.620159999999999911e+01 9.369039999999999679e+01
1.488905099999999848e+01 1.381558925519999903e+01 9.620140000000000668e+01 9.369070000000000675e+01
1.489343400000000095e+01 1.381564770159999966e+01 9.620120000000000005e+01 9.369079999999999586e+01
1.489781699999999987e+01 1.381573537120000061e+01 9.620099999999999341e+01 9.369110000000000582e+01
1.490219999999999878e+01 1.381582304079999979e+01 9.620080000000000098e+01 9.369129999999999825e+01
1.490658299999999947e+01 1.381591071040000074e+01 9.620420000000000016e+01 9.368919999999999959e+01
1.491096600000000016e+01 1.381596915679999960e+01 9.620390000000000441e+01 9.368890000000000384e+01
1.491534900000000086e+01 1.381605682639999877e+01 9.620350000000000534e+01 9.368899999999999295e+01
1.491973199999999977e+01 1.381614449599999794e+01 9.620319999999999538e+01 9.368909999999999627e+01
1.492411499999999869e+01 1.381623216559999889e+01 9.620289999999999964e+01 9.368930000000000291e+01
1.492849800000000116e+01 1.381631983519999807e+01 9.620279999999999632e+01 9.368940000000000623e+01
1.493288100000000007e+01 1.381640750479999902e+01 9.620250000000000057e+01 9.368959999999999866e+01
1.493726399999999899e+01 1.381649517439999819e+01 9.620229999999999393e+01 9.368970000000000198e+01
1.494164699999999968e+01 1.381658284399999914e+01 9.620199999999999818e+01 9.368999999999999773e+01
1.494603000000000037e+01 1.381667051359999832e+01 9.620189999999999486e+01 9.369010000000000105e+01
1.495041299999999929e+01 1.381675818319999927e+01 9.620170000000000243e+01 9.369039999999999679e+01
1.495479599999999998e+01 1.381684585280000022e+01 9.620149999999999579e+01 9.369050000000000011e+01
1.495917899999999889e+01 1.381690429919999907e+01 9.620130000000000337e+01 9.369079999999999586e+01
1.496356200000000136e+01 1.381699196879999825e+01 9.620120000000000005e+01 9.369089999999999918e+01
1.496794500000000028e+01 1.381707963839999920e+01 9.620090000000000430e+01 9.369119999999999493e+01
1.497232799999999919e+01 1.381716730799999837e+01 9.620080000000000098e+01 9.369129999999999825e+01
1.497671099999999988e+01 1.381725497759999932e+01 9.620050000000000523e+01 9.369159999999999400e+01
1.498109400000000058e+01 1.381731342399999996e+01 9.620040000000000191e+01 9.369180000000000064e+01
1.498547699999999949e+01 1.381740109359999913e+01 9.620019999999999527e+01 9.369199999999999307e+01
1.498986000000000018e+01 1.381748876320000008e+01 9.620000000000000284e+01 9.369219999999999970e+01
1.499424299999999910e+01 1.381754720960000071e+01 9.619979999999999620e+01 9.369240000000000634e+01
1.499862600000000157e+01 1.381763487919999989e+01 9.619970000000000709e+01 9.369259999999999877e+01
1.500300900000000048e+01 1.381772254879999906e+01 9.619939999999999714e+01 9.369280000000000541e+01
1.500739199999999940e+01 1.381781021840000001e+01 9.619929999999999382e+01 9.369299999999999784e+01
1.501177500000000009e+01 1.381786866479999887e+01 9.619910000000000139e+01 9.369320000000000448e+01
1.501615800000000078e+01 1.381795633439999804e+01 9.620239999999999725e+01 9.369129999999999825e+01
1.502054099999999970e+01 1.381804400399999899e+01 9.620210000000000150e+01 9.369110000000000582e+01
1.502492400000000039e+01 1.381813167359999817e+01 9.620180000000000575e+01 9.369110000000000582e+01
1.502930699999999931e+01 1.381821934319999912e+01 9.620149999999999579e+01 9.369119999999999493e+01
1.503369000000000000e+01 1.381830701280000007e+01 9.620120000000000005e+01 9.369129999999999825e+01
1.503807300000000069e+01 1.381839468239999924e+01 9.620099999999999341e+01 9.369150000000000489e+01
1.504245599999999961e+01 1.381845312879999810e+01 9.620080000000000098e+01 9.369169999999999732e+01
1.504683899999999852e+01 1.381854079839999905e+01 9.620050000000000523e+01 9.369190000000000396e+01
1.505122200000000099e+01 1.381862846799999822e+01 9.620040000000000191e+01 9.369199999999999307e+01
1.505560499999999990e+01 1.381871613759999917e+01 9.620019999999999527e+01 9.369230000000000302e+01
1.505998800000000060e+01 1.381880380719999835e+01 9.620000000000000284e+01 9.369240000000000634e+01
1.506437099999999951e+01 1.381886225359999898e+01 9.619979999999999620e+01 9.369259999999999877e+01
1.506875400000000020e+01 1.381894992319999993e+01 9.619960000000000377e+01 9.369280000000000541e+01
1.507313700000000090e+01 1.381903759279999910e+01 9.619939999999999714e+01 9.369299999999999784e+01
1.507751999999999981e+01 1.381909603919999974e+01 9.619920000000000471e+01 9.369320000000000448e+01
1.508190299999999873e+01 1.381918370880000069e+01 9.619899999999999807e+01 9.369339999999999691e+01
1.508628600000000120e+01 1.381927137839999986e+01 9.619889999999999475e+01 9.369360000000000355e+01
1.509066900000000011e+01 1.381935904799999904e+01 9.619870000000000232e+01 9.369379999999999598e+01
1.509505199999999903e+01 1.381941749439999789e+01 9.619849999999999568e+01 9.369400000000000261e+01
1.509943499999999972e+01 1.381950516399999884e+01 9.619830000000000325e+01 9.369419999999999504e+01
1.510381800000000041e+01 1.381959283359999802e+01 9.619809999999999661e+01 9.369440000000000168e+01
1.510820100000000110e+01 1.381965127999999865e+01 9.619790000000000418e+01 9.369459999999999411e+01
1.511258400000000002e+01 1.381973894959999960e+01 9.619780000000000086e+01 9.369480000000000075e+01
1.511696699999999893e+01 1.381979739600000023e+01 9.619759999999999422e+01 9.369499999999999318e+01
1.512135000000000140e+01 1.381988506559999941e+01 9.619740000000000180e+01 9.369519999999999982e+01
1.512573300000000032e+01 1.381997273520000036e+01 9.620059999999999434e+01 9.369310000000000116e+01
1.513011599999999923e+01 1.382006040479999953e+01 9.620040000000000191e+01 9.369289999999999452e+01
1.513449899999999992e+01 1.382011885120000017e+01 9.620000000000000284e+01 9.369299999999999784e+01
1.513888200000000062e+01 1.382020652079999934e+01 9.619979999999999620e+01 9.369299999999999784e+01
1.514326499999999953e+01 1.382029419040000029e+01 9.619939999999999714e+01 9.369320000000000448e+01
1.514764800000000022e+01 1.382038185999999946e+01 9.619929999999999382e+01 9.369329999999999359e+01
1.515203099999999914e+01 1.382046952960000041e+01 9.619899999999999807e+01 9.369350000000000023e+01
1.515641400000000161e+01 1.382052797599999927e+01 9.619889999999999475e+01 9.369370000000000687e+01
1.516079700000000052e+01 1.382061564559999844e+01 9.619859999999999900e+01 9.369389999999999930e+01
1.516517999999999944e+01 1.382070331519999939e+01 9.619849999999999568e+01 9.369400000000000261e+01
1.516956300000000013e+01 1.382079098479999857e+01 9.619819999999999993e+01 9.369429999999999836e+01
1.517394600000000082e+01 1.382084943119999920e+01 9.619809999999999661e+01 9.369440000000000168e+01
1.517832899999999974e+01 1.382093710079999838e+01 9.619780000000000086e+01 9.369469999999999743e+01
1.518271200000000043e+01 1.382102477039999933e+01 9.619769999999999754e+01 9.369480000000000075e+01
1.518709499999999935e+01 1.382108321679999996e+01 9.619750000000000512e+01 9.369499999999999318e+01
1.519147800000000004e+01 1.382117088639999913e+01 9.619729999999999848e+01 9.369519999999999982e+01
1.519586100000000073e+01 1.382122933279999799e+01 9.619710000000000605e+01 9.369540000000000646e+01
1.520024399999999964e+01 1.382131700239999894e+01 9.619700000000000273e+01 9.369559999999999889e+01
1.520462699999999856e+01 1.382140467199999989e+01 9.619670000000000698e+01 9.369580000000000553e+01
1.520901000000000103e+01 1.382146311839999875e+01 9.619660000000000366e+01 9.369599999999999795e+01
1.521339299999999994e+01 1.382155078799999970e+01 9.619639999999999702e+01 9.369620000000000459e+01
1.521777600000000064e+01 1.382163845759999887e+01 9.619629999999999370e+01 9.369629999999999370e+01
1.522215899999999955e+01 1.382169690399999951e+01 9.619599999999999795e+01 9.369660000000000366e+01
1.522654200000000024e+01 1.382178457359999868e+01 9.619589999999999463e+01 9.369670000000000698e+01
1.523092500000000094e+01 1.382184301999999931e+01 9.619570000000000221e+01 9.369700000000000273e+01
1.523530799999999985e+01 1.382193068960000026e+01 9.619880000000000564e+01 9.369499999999999318e+01
1.523969099999999877e+01 1.382201835919999944e+01 9.619849999999999568e+01 9.369490000000000407e+01
1.524407400000000123e+01 1.382207680559999829e+01 9.619819999999999993e+01 9.369490000000000407e+01
1.524845700000000015e+01 1.382216447519999925e+01 9.619790000000000418e+01 9.369499999999999318e+01
1.525283999999999907e+01 1.382225214479999842e+01 9.619769999999999754e+01 9.369509999999999650e+01
1.525722299999999976e+01 1.382233981439999937e+01 9.619740000000000180e+01 9.369530000000000314e+01
1.526160600000000045e+01 1.382239826080000000e+01 9.619719999999999516e+01 9.369540000000000646e+01
1.526598900000000114e+01 1.382248593039999918e+01 9.619700000000000273e+01 9.369559999999999889e+01
1.527037200000000006e+01 1.382257359999999835e+01 9.619679999999999609e+01 9.369580000000000553e+01
1.527475499999999897e+01 1.382263204639999898e+01 9.619660000000000366e+01 9.369589999999999463e+01
1.527913800000000144e+01 1.382271971599999993e+01 9.619639999999999702e+01 9.369610000000000127e+01
1.528352100000000036e+01 1.382280738559999911e+01 9.619620000000000459e+01 9.369629999999999370e+01
1.528790399999999927e+01 1.382286583199999974e+01 9.619610000000000127e+01 9.369650000000000034e+01
1.529228699999999996e+01 1.382295350159999892e+01 9.619589999999999463e+01 9.369670000000000698e+01
1.529667000000000066e+01 1.382301194799999955e+01 9.619570000000000221e+01 9.369679999999999609e+01
1.530105300000000135e+01 1.382309961759999872e+01 9.619549999999999557e+01 9.369700000000000273e+01
1.530543600000000026e+01 1.382318728719999967e+01 9.619530000000000314e+01 9.369719999999999516e+01
1.530981899999999918e+01 1.382324573360000031e+01 9.619509999999999650e+01 9.369740000000000180e+01
1.531420200000000165e+01 1.382333340319999948e+01 9.619499999999999318e+01 9.369759999999999422e+01
1.531858500000000056e+01 1.382339184960000011e+01 9.619480000000000075e+01 9.369780000000000086e+01
1.532296799999999948e+01 1.382347951919999929e+01 9.619459999999999411e+01 9.369790000000000418e+01
1.532735100000000017e+01 1.382353796559999815e+01 9.619440000000000168e+01 9.369809999999999661e+01
1.533173400000000086e+01 1.382362563519999910e+01 9.619429999999999836e+01 9.369830000000000325e+01
1.533611699999999978e+01 1.382368408159999973e+01 9.619410000000000593e+01 9.369849999999999568e+01
1.534050000000000047e+01 1.382377175119999890e+01 9.619389999999999930e+01 9.369870000000000232e+01
1.534488299999999938e+01 1.382385942079999985e+01 9.619729999999999848e+01 9.369679999999999609e+01
1.534926599999999830e+01 1.382391786720000049e+01 9.619700000000000273e+01 9.369660000000000366e+01
1.535364900000000077e+01 1.382400553679999966e+01 9.619670000000000698e+01 9.369670000000000698e+01
1.535803199999999968e+01 1.382409320639999883e+01 9.619650000000000034e+01 9.369670000000000698e+01
1.536241500000000038e+01 1.382415165279999769e+01 9.619610000000000127e+01 9.369689999999999941e+01
1.536679799999999929e+01 1.382423932239999864e+01 9.619599999999999795e+01 9.369700000000000273e+01
1.537118099999999998e+01 1.382432699199999959e+01 9.619570000000000221e+01 9.369719999999999516e+01
1.537556400000000068e+01 1.382438543839999845e+01 9.619559999999999889e+01 9.369729999999999848e+01
1.537994699999999959e+01 1.382447310799999940e+01 9.619530000000000314e+01 9.369759999999999422e+01
1.538432999999999851e+01 1.382456077759999857e+01 9.619519999999999982e+01 9.369769999999999754e+01
1.538871300000000097e+01 1.382461922399999921e+01 9.619490000000000407e+01 9.369790000000000418e+01
1.539309599999999989e+01 1.382470689360000016e+01 9.619480000000000075e+01 9.369799999999999329e+01
1.539747899999999881e+01 1.382476534000000079e+01 9.619459999999999411e+01 9.369830000000000325e+01
1.540186199999999950e+01 1.382485300959999996e+01 9.619450000000000500e+01 9.369840000000000657e+01
1.540624500000000019e+01 1.382491145599999882e+01 9.619419999999999504e+01 9.369859999999999900e+01
1.541062800000000088e+01 1.382499912559999800e+01 9.619410000000000593e+01 9.369870000000000232e+01
1.541501099999999980e+01 1.382505757199999863e+01 9.619389999999999930e+01 9.369899999999999807e+01
1.541939399999999871e+01 1.382514524159999958e+01 9.619379999999999598e+01 9.369910000000000139e+01
1.542377700000000118e+01 1.382520368800000021e+01 9.619350000000000023e+01 9.369929999999999382e+01
1.542816000000000010e+01 1.382529135759999939e+01 9.619339999999999691e+01 9.369939999999999714e+01
1.543254299999999901e+01 1.382534980399999824e+01 9.619320000000000448e+01 9.369970000000000709e+01
1.543692599999999970e+01 1.382543747359999919e+01 9.619310000000000116e+01 9.369979999999999620e+01
1.544130900000000040e+01 1.382549591999999983e+01 9.619280000000000541e+01 9.370000000000000284e+01
1.544569199999999931e+01 1.382558358959999900e+01 9.619270000000000209e+01 9.370010000000000616e+01
1.545007500000000000e+01 1.382564203599999964e+01 9.619249999999999545e+01 9.370040000000000191e+01
1.545445799999999892e+01 1.382572970559999881e+01 9.619580000000000553e+01 9.369889999999999475e+01
1.545884100000000139e+01 1.382578815199999944e+01 9.619549999999999557e+01 9.369870000000000232e+01
1.546322400000000030e+01 1.382587582159999862e+01 9.619519999999999982e+01 9.369870000000000232e+01
1.546760699999999922e+01 1.382593426799999925e+01 9.619490000000000407e+01 9.369880000000000564e+01
1.547198999999999991e+01 1.382602193759999842e+01 9.619469999999999743e+01 9.369889999999999475e+01
1.547637300000000060e+01 1.382610960719999937e+01 9.619450000000000500e+01 9.369910000000000139e+01
1.548075599999999952e+01 1.382616805360000001e+01 9.619429999999999836e+01 9.369920000000000471e+01
1.548513900000000021e+01 1.382625572319999918e+01 9.619410000000000593e+01 9.369939999999999714e+01
1.548952199999999912e+01 1.382634339280000013e+01 9.619389999999999930e+01 9.369950000000000045e+01
1.549390499999999982e+01 1.382640183920000077e+01 9.619370000000000687e+01 9.369970000000000709e+01
1.549828800000000051e+01 1.382648950879999994e+01 9.619350000000000023e+01 9.369989999999999952e+01
1.550267099999999942e+01 1.382654795519999880e+01 9.619329999999999359e+01 9.370000000000000284e+01
1.550705399999999834e+01 1.382663562479999797e+01 9.619320000000000448e+01 9.370019999999999527e+01
1.551143700000000081e+01 1.382669407119999860e+01 9.619299999999999784e+01 9.370040000000000191e+01
1.551581999999999972e+01 1.382675251759999924e+01 9.619280000000000541e+01 9.370050000000000523e+01
1.552020300000000042e+01 1.382684018720000019e+01 9.619259999999999877e+01 9.370069999999999766e+01
1.552458599999999933e+01 1.382689863359999904e+01 9.619249999999999545e+01 9.370090000000000430e+01
1.552896900000000002e+01 1.382698630319999822e+01 9.619230000000000302e+01 9.370109999999999673e+01
1.553335200000000071e+01 1.382704474959999885e+01 9.619209999999999638e+01 9.370120000000000005e+01
1.553773499999999963e+01 1.382713241919999980e+01 9.619190000000000396e+01 9.370140000000000668e+01
1.554211799999999855e+01 1.382719086560000044e+01 9.619180000000000064e+01 9.370149999999999579e+01
1.554650100000000101e+01 1.382724931199999929e+01 9.619159999999999400e+01 9.370170000000000243e+01
1.555088399999999993e+01 1.382733698159999847e+01 9.619140000000000157e+01 9.370189999999999486e+01
1.555526699999999884e+01 1.382739542799999910e+01 9.619129999999999825e+01 9.370210000000000150e+01
1.555964999999999954e+01 1.382748309759999827e+01 9.619110000000000582e+01 9.370220000000000482e+01
1.556403300000000023e+01 1.382754154399999891e+01 9.619389999999999930e+01 9.370069999999999766e+01
1.556841600000000092e+01 1.382762921359999986e+01 9.619370000000000687e+01 9.370050000000000523e+01
1.557279899999999984e+01 1.382768766000000049e+01 9.619339999999999691e+01 9.370059999999999434e+01
1.557718199999999875e+01 1.382777532959999967e+01 9.619320000000000448e+01 9.370059999999999434e+01
1.558156500000000122e+01 1.382783377599999852e+01 9.619289999999999452e+01 9.370080000000000098e+01
1.558594800000000014e+01 1.382792144559999947e+01 9.619270000000000209e+01 9.370090000000000430e+01
1.559033099999999905e+01 1.382797989200000011e+01 9.619240000000000634e+01 9.370099999999999341e+01
1.559471399999999974e+01 1.382806756159999928e+01 9.619230000000000302e+01 9.370120000000000005e+01
1.559909700000000043e+01 1.382812600799999991e+01 9.619209999999999638e+01 9.370140000000000668e+01
1.560348000000000113e+01 1.382821367759999909e+01 9.619190000000000396e+01 9.370149999999999579e+01
1.560786300000000004e+01 1.382827212399999794e+01 9.619169999999999732e+01 9.370170000000000243e+01
1.561224599999999896e+01 1.382835979359999889e+01 9.619159999999999400e+01 9.370180000000000575e+01
1.561662900000000143e+01 1.382841823999999953e+01 9.619140000000000157e+01 9.370199999999999818e+01
1.562101200000000034e+01 1.382850590959999870e+01 9.619119999999999493e+01 9.370210000000000150e+01
1.562539499999999926e+01 1.382856435599999934e+01 9.619100000000000250e+01 9.370229999999999393e+01
1.562977799999999995e+01 1.382862280239999819e+01 9.619089999999999918e+01 9.370250000000000057e+01
1.563416100000000064e+01 1.382871047199999914e+01 9.619070000000000675e+01 9.370269999999999300e+01
1.563854399999999956e+01 1.382876891839999978e+01 9.619060000000000343e+01 9.370279999999999632e+01
1.564292700000000025e+01 1.382882736480000041e+01 9.619029999999999347e+01 9.370300000000000296e+01
1.564730999999999916e+01 1.382891503439999958e+01 9.619020000000000437e+01 9.370310000000000628e+01
1.565169300000000163e+01 1.382897348079999844e+01 9.618999999999999773e+01 9.370329999999999870e+01
1.565607600000000055e+01 1.382906115039999939e+01 9.618989999999999441e+01 9.370340000000000202e+01
1.566045899999999946e+01 1.382911959679999825e+01 9.618970000000000198e+01 9.370359999999999445e+01
1.566484200000000016e+01 1.382917804319999888e+01 9.618949999999999534e+01 9.370380000000000109e+01
1.566922500000000085e+01 1.382926571279999983e+01 9.618930000000000291e+01 9.370399999999999352e+01
1.567360799999999976e+01 1.382932415920000047e+01 9.619259999999999877e+01 9.370250000000000057e+01
1.567799100000000045e+01 1.382938260559999932e+01 9.619230000000000302e+01 9.370229999999999393e+01
1.568237399999999937e+01 1.382947027519999850e+01 9.619199999999999307e+01 9.370239999999999725e+01
1.568675700000000006e+01 1.382952872159999913e+01 9.619180000000000064e+01 9.370239999999999725e+01
1.569114000000000075e+01 1.382961639120000008e+01 9.619150000000000489e+01 9.370250000000000057e+01
1.569552299999999967e+01 1.382967483760000071e+01 9.619129999999999825e+01 9.370269999999999300e+01
1.569990599999999858e+01 1.382976250719999989e+01 9.619110000000000582e+01 9.370279999999999632e+01
1.570428900000000105e+01 1.382982095359999875e+01 9.619089999999999918e+01 9.370289999999999964e+01
1.570867199999999997e+01 1.382990862319999792e+01 9.619079999999999586e+01 9.370310000000000628e+01
1.571305500000000066e+01 1.382996706959999855e+01 9.619060000000000343e+01 9.370329999999999870e+01
1.571743799999999958e+01 1.383005473919999950e+01 9.619039999999999679e+01 9.370340000000000202e+01
1.572182100000000027e+01 1.383011318560000014e+01 9.619020000000000437e+01 9.370359999999999445e+01
1.572620400000000096e+01 1.383017163199999899e+01 9.619010000000000105e+01 9.370369999999999777e+01
1.573058699999999988e+01 1.383025930159999817e+01 9.618989999999999441e+01 9.370390000000000441e+01
1.573496999999999879e+01 1.383031774799999880e+01 9.618970000000000198e+01 9.370399999999999352e+01
1.573935300000000126e+01 1.383037619439999943e+01 9.618949999999999534e+01 9.370420000000000016e+01
1.574373600000000017e+01 1.383046386400000038e+01 9.618940000000000623e+01 9.370430000000000348e+01
1.574811899999999909e+01 1.383052231039999924e+01 9.618919999999999959e+01 9.370449999999999591e+01
1.575250199999999978e+01 1.383058075679999810e+01 9.618899999999999295e+01 9.370470000000000255e+01
1.575688500000000047e+01 1.383066842639999905e+01 9.618890000000000384e+01 9.370480000000000587e+01
1.576126800000000117e+01 1.383072687279999968e+01 9.618869999999999720e+01 9.370499999999999829e+01
1.576565100000000008e+01 1.383078531920000032e+01 9.618850000000000477e+01 9.370520000000000493e+01
1.577003399999999900e+01 1.383084376559999917e+01 9.618840000000000146e+01 9.370529999999999404e+01
1.577441700000000147e+01 1.383093143519999835e+01 9.618819999999999482e+01 9.370550000000000068e+01
1.577880000000000038e+01 1.383098988159999898e+01 9.618810000000000571e+01 9.370560000000000400e+01
1.578318299999999930e+01 1.383107755119999993e+01 9.619119999999999493e+01 9.370440000000000680e+01
1.578756599999999999e+01 1.383113599760000056e+01 9.619100000000000250e+01 9.370420000000000016e+01
1.579194900000000068e+01 1.383119444399999942e+01 9.619070000000000675e+01 9.370430000000000348e+01
1.579633199999999960e+01 1.383128211359999860e+01 9.619039999999999679e+01 9.370430000000000348e+01
1.580071500000000029e+01 1.383134055999999923e+01 9.619020000000000437e+01 9.370440000000000680e+01
1.580509799999999920e+01 1.383142822959999840e+01 9.618999999999999773e+01 9.370449999999999591e+01
1.580948100000000167e+01 1.383148667599999904e+01 9.618980000000000530e+01 9.370470000000000255e+01
1.581386400000000059e+01 1.383154512239999789e+01 9.618959999999999866e+01 9.370480000000000587e+01
1.581824699999999950e+01 1.383163279199999884e+01 9.618940000000000623e+01 9.370499999999999829e+01
1.582263000000000019e+01 1.383169123839999948e+01 9.618930000000000291e+01 9.370510000000000161e+01
1.582701300000000089e+01 1.383174968480000011e+01 9.618899999999999295e+01 9.370529999999999404e+01
1.583139599999999980e+01 1.383183735439999928e+01 9.618890000000000384e+01 9.370539999999999736e+01
1.583577900000000049e+01 1.383189580079999814e+01 9.618869999999999720e+01 9.370560000000000400e+01
1.584016199999999941e+01 1.383195424719999878e+01 9.618859999999999388e+01 9.370569999999999311e+01
1.584454500000000010e+01 1.383204191679999973e+01 9.618840000000000146e+01 9.370589999999999975e+01
1.584892800000000079e+01 1.383210036320000036e+01 9.618829999999999814e+01 9.370600000000000307e+01
1.585331099999999971e+01 1.383215880959999922e+01 9.618800000000000239e+01 9.370619999999999550e+01
1.585769399999999862e+01 1.383221725599999807e+01 9.618789999999999907e+01 9.370629999999999882e+01
1.586207700000000109e+01 1.383230492559999902e+01 9.618770000000000664e+01 9.370650000000000546e+01
1.586646000000000001e+01 1.383236337199999966e+01 9.618760000000000332e+01 9.370659999999999457e+01
1.587084300000000070e+01 1.383242181840000029e+01 9.618739999999999668e+01 9.370680000000000121e+01
1.587522599999999962e+01 1.383248026479999915e+01 9.618729999999999336e+01 9.370690000000000452e+01
1.587960900000000031e+01 1.383256793439999832e+01 9.618710000000000093e+01 9.370709999999999695e+01
1.588399200000000100e+01 1.383262638079999896e+01 9.618699999999999761e+01 9.370720000000000027e+01
1.588837499999999991e+01 1.383268482719999959e+01 9.618680000000000518e+01 9.370740000000000691e+01
1.589275799999999883e+01 1.383277249680000054e+01 9.618989999999999441e+01 9.370610000000000639e+01
1.589714099999999952e+01 1.383283094319999940e+01 9.618970000000000198e+01 9.370600000000000307e+01
1.590152400000000021e+01 1.383288938960000003e+01 9.618940000000000623e+01 9.370600000000000307e+01
1.590590700000000091e+01 1.383294783600000066e+01 9.618909999999999627e+01 9.370610000000000639e+01
1.591028999999999982e+01 1.383303550559999984e+01 9.618890000000000384e+01 9.370619999999999550e+01
1.591467299999999874e+01 1.383309395199999869e+01 9.618869999999999720e+01 9.370629999999999882e+01
1.591905600000000121e+01 1.383315239839999933e+01 9.618850000000000477e+01 9.370640000000000214e+01
1.592343900000000012e+01 1.383324006799999850e+01 9.618829999999999814e+01 9.370659999999999457e+01
1.592782199999999904e+01 1.383329851439999914e+01 9.618819999999999482e+01 9.370669999999999789e+01
1.593220499999999973e+01 1.383335696079999799e+01 9.618800000000000239e+01 9.370680000000000121e+01
1.593658800000000042e+01 1.383344463039999894e+01 9.618779999999999575e+01 9.370699999999999363e+01
1.594097099999999934e+01 1.383350307679999958e+01 9.618760000000000332e+01 9.370709999999999695e+01
1.594535400000000003e+01 1.383356152320000021e+01 9.618750000000000000e+01 9.370730000000000359e+01
1.594973699999999894e+01 1.383361996959999907e+01 9.618729999999999336e+01 9.370740000000000691e+01
1.595412000000000141e+01 1.383370763920000002e+01 9.618720000000000425e+01 9.370759999999999934e+01
1.595850300000000033e+01 1.383376608559999887e+01 9.618699999999999761e+01 9.370770000000000266e+01
1.596288599999999924e+01 1.383382453199999951e+01 9.618680000000000518e+01 9.370789999999999509e+01
1.596726899999999993e+01 1.383388297840000014e+01 9.618670000000000186e+01 9.370799999999999841e+01
1.597165200000000063e+01 1.383394142479999900e+01 9.618649999999999523e+01 9.370820000000000505e+01
1.597603499999999954e+01 1.383399987119999963e+01 9.618640000000000612e+01 9.370829999999999416e+01
1.598041800000000023e+01 1.383408754079999881e+01 9.618619999999999948e+01 9.370850000000000080e+01
1.598480099999999915e+01 1.383414598719999944e+01 9.618600000000000705e+01 9.370860000000000412e+01
1.598918399999999984e+01 1.383420443359999830e+01 9.618590000000000373e+01 9.370879999999999654e+01
1.599356700000000053e+01 1.383426287999999893e+01 9.618569999999999709e+01 9.370889999999999986e+01
1.599794999999999945e+01 1.383432132639999956e+01 9.618559999999999377e+01 9.370900000000000318e+01
1.600233300000000014e+01 1.383440899600000051e+01 9.618829999999999814e+01 9.370799999999999841e+01
1.600671600000000083e+01 1.383446744239999937e+01 9.618819999999999482e+01 9.370780000000000598e+01
1.601109900000000152e+01 1.383452588880000000e+01 9.618779999999999575e+01 9.370789999999999509e+01
1.601548199999999866e+01 1.383458433520000064e+01 9.618760000000000332e+01 9.370789999999999509e+01
1.601986499999999936e+01 1.383467200479999981e+01 9.618729999999999336e+01 9.370799999999999841e+01
1.602424800000000005e+01 1.383473045119999867e+01 9.618720000000000425e+01 9.370810000000000173e+01
1.602863100000000074e+01 1.383478889759999930e+01 9.618699999999999761e+01 9.370829999999999416e+01
1.603301400000000143e+01 1.383487656719999848e+01 9.618680000000000518e+01 9.370829999999999416e+01
1.603739699999999857e+01 1.383493501359999911e+01 9.618659999999999854e+01 9.370850000000000080e+01
1.604177999999999926e+01 1.383499345999999797e+01 9.618649999999999523e+01 9.370860000000000412e+01
1.604616299999999995e+01 1.383505190639999860e+01 9.618630000000000280e+01 9.370879999999999654e+01
1.605054600000000065e+01 1.383513957599999955e+01 9.618619999999999948e+01 9.370889999999999986e+01
1.605492899999999779e+01 1.383519802240000018e+01 9.618600000000000705e+01 9.370910000000000650e+01
1.605931200000000203e+01 1.383525646879999904e+01 9.618590000000000373e+01 9.370919999999999561e+01
1.606369499999999917e+01 1.383531491519999967e+01 9.618559999999999377e+01 9.370940000000000225e+01
1.606807799999999986e+01 1.383537336160000031e+01 9.618550000000000466e+01 9.370950000000000557e+01
1.607246100000000055e+01 1.383543180800000094e+01 9.618529999999999802e+01 9.370959999999999468e+01
1.607684400000000124e+01 1.383549025439999802e+01 9.618519999999999470e+01 9.370969999999999800e+01
1.608122700000000194e+01 1.383554870079999866e+01 9.618500000000000227e+01 9.370990000000000464e+01
1.608560999999999908e+01 1.383563637039999961e+01 9.618489999999999895e+01 9.370999999999999375e+01
1.608999299999999977e+01 1.383569481680000024e+01 9.618470000000000653e+01 9.371020000000000039e+01
1.609437600000000046e+01 1.383575326319999910e+01 9.618460000000000321e+01 9.371030000000000371e+01
1.609875900000000115e+01 1.383581170959999973e+01 9.618439999999999657e+01 9.371049999999999613e+01
1.610314199999999829e+01 1.383587015600000036e+01 9.618429999999999325e+01 9.371059999999999945e+01
1.610752499999999898e+01 1.383592860239999922e+01 9.618410000000000082e+01 9.371080000000000609e+01
1.611190799999999967e+01 1.383598704879999985e+01 9.618689999999999429e+01 9.370959999999999468e+01
1.611629100000000037e+01 1.383604549520000049e+01 9.618670000000000186e+01 9.370950000000000557e+01
1.612067400000000106e+01 1.383613316479999966e+01 9.618640000000000612e+01 9.370950000000000557e+01
1.612505699999999820e+01 1.383619161119999852e+01 9.618619999999999948e+01 9.370950000000000557e+01
1.612944000000000244e+01 1.383625005759999915e+01 9.618600000000000705e+01 9.370959999999999468e+01
1.613382299999999958e+01 1.383630850399999979e+01 9.618580000000000041e+01 9.370969999999999800e+01
1.613820600000000027e+01 1.383639617359999896e+01 9.618559999999999377e+01 9.370990000000000464e+01
1.614258900000000096e+01 1.383645461999999782e+01 9.618540000000000134e+01 9.370999999999999375e+01
1.614697200000000166e+01 1.383651306639999845e+01 9.618529999999999802e+01 9.371009999999999707e+01
1.615135499999999880e+01 1.383657151279999908e+01 9.618510000000000559e+01 9.371030000000000371e+01
1.615573799999999949e+01 1.383662995919999972e+01 9.618489999999999895e+01 9.371040000000000703e+01
1.616012100000000018e+01 1.383668840559999857e+01 9.618479999999999563e+01 9.371049999999999613e+01
1.616450400000000087e+01 1.383677607519999953e+01 9.618460000000000321e+01 9.371070000000000277e+01
1.616888700000000156e+01 1.383683452160000016e+01 9.618449999999999989e+01 9.371080000000000609e+01
1.617326999999999870e+01 1.383689296800000079e+01 9.618429999999999325e+01 9.371089999999999520e+01
1.617765299999999939e+01 1.383695141439999965e+01 9.618420000000000414e+01 9.371110000000000184e+01
1.618203600000000009e+01 1.383700986080000028e+01 9.618399999999999750e+01 9.371120000000000516e+01
1.618641900000000078e+01 1.383706830719999914e+01 9.618389999999999418e+01 9.371139999999999759e+01
1.619080200000000147e+01 1.383712675359999800e+01 9.618370000000000175e+01 9.371150000000000091e+01
1.619518499999999861e+01 1.383718519999999863e+01 9.618349999999999511e+01 9.371160000000000423e+01
1.619956799999999930e+01 1.383724364639999926e+01 9.618340000000000600e+01 9.371179999999999666e+01
1.620395099999999999e+01 1.383730209279999812e+01 9.618319999999999936e+01 9.371189999999999998e+01
1.620833400000000069e+01 1.383736053919999875e+01 9.618309999999999604e+01 9.371200000000000330e+01
1.621271699999999782e+01 1.383741898559999939e+01 9.618290000000000362e+01 9.371219999999999573e+01
1.621710000000000207e+01 1.383747743199999825e+01 9.618280000000000030e+01 9.371229999999999905e+01
1.622148299999999921e+01 1.383756510159999920e+01 9.618559999999999377e+01 9.371129999999999427e+01
1.622586599999999990e+01 1.383762354799999983e+01 9.618529999999999802e+01 9.371110000000000184e+01
1.623024900000000059e+01 1.383768199440000046e+01 9.618500000000000227e+01 9.371120000000000516e+01
1.623463200000000128e+01 1.383774044079999932e+01 9.618479999999999563e+01 9.371120000000000516e+01
1.623901500000000198e+01 1.383779888719999995e+01 9.618460000000000321e+01 9.371129999999999427e+01
1.624339799999999912e+01 1.383785733360000059e+01 9.618439999999999657e+01 9.371139999999999759e+01
1.624778099999999981e+01 1.383791577999999767e+01 9.618420000000000414e+01 9.371150000000000091e+01
1.625216400000000050e+01 1.383800344959999862e+01 9.618410000000000082e+01 9.371160000000000423e+01
1.625654700000000119e+01 1.383806189599999925e+01 9.618389999999999418e+01 9.371179999999999666e+01
1.626092999999999833e+01 1.383812034239999988e+01 9.618380000000000507e+01 9.371189999999999998e+01
1.626531299999999902e+01 1.383817878879999874e+01 9.618359999999999843e+01 9.371210000000000662e+01
1.626969599999999971e+01 1.383823723519999938e+01 9.618340000000000600e+01 9.371219999999999573e+01
1.627407900000000041e+01 1.383829568160000001e+01 9.618330000000000268e+01 9.371229999999999905e+01
1.627846200000000110e+01 1.383835412800000064e+01 9.618309999999999604e+01 9.371240000000000236e+01
1.628284499999999824e+01 1.383841257439999950e+01 9.618290000000000362e+01 9.371259999999999479e+01
1.628722800000000248e+01 1.383847102080000013e+01 9.618280000000000030e+01 9.371269999999999811e+01
1.629161099999999962e+01 1.383852946720000077e+01 9.618269999999999698e+01 9.371290000000000475e+01
1.629599400000000031e+01 1.383858791359999962e+01 9.618250000000000455e+01 9.371299999999999386e+01
1.630037700000000100e+01 1.383864636000000026e+01 9.618240000000000123e+01 9.371309999999999718e+01
1.630476000000000170e+01 1.383870480639999911e+01 9.618229999999999791e+01 9.371320000000000050e+01
1.630914299999999884e+01 1.383876325279999797e+01 9.618210000000000548e+01 9.371339999999999293e+01
1.631352599999999953e+01 1.383882169919999860e+01 9.618200000000000216e+01 9.371349999999999625e+01
1.631790900000000022e+01 1.383888014559999924e+01 9.618179999999999552e+01 9.371370000000000289e+01
1.632229200000000091e+01 1.383893859199999810e+01 9.618170000000000641e+01 9.371380000000000621e+01
1.632667500000000160e+01 1.383899703839999873e+01 9.618149999999999977e+01 9.371389999999999532e+01
1.633105799999999874e+01 1.383905548479999936e+01 9.618429999999999325e+01 9.371299999999999386e+01
1.633544099999999943e+01 1.383911393119999822e+01 9.618389999999999418e+01 9.371290000000000475e+01
1.633982400000000013e+01 1.383917237759999885e+01 9.618370000000000175e+01 9.371290000000000475e+01
1.634420700000000082e+01 1.383923082399999949e+01 9.618349999999999511e+01 9.371290000000000475e+01
1.634859000000000151e+01 1.383931849360000044e+01 9.618330000000000268e+01 9.371299999999999386e+01
1.635297299999999865e+01 1.383937693999999929e+01 9.618309999999999604e+01 9.371309999999999718e+01
1.635735599999999934e+01 1.383943538639999993e+01 9.618290000000000362e+01 9.371320000000000050e+01
1.636173900000000003e+01 1.383949383280000056e+01 9.618269999999999698e+01 9.371339999999999293e+01
1.636612200000000072e+01 1.383955227919999942e+01 9.618259999999999366e+01 9.371349999999999625e+01
1.637050499999999786e+01 1.383961072559999828e+01 9.618240000000000123e+01 9.371359999999999957e+01
1.637488800000000211e+01 1.383966917199999891e+01 9.618229999999999791e+01 9.371370000000000289e+01
1.637927099999999925e+01 1.383972761839999954e+01 9.618210000000000548e+01 9.371389999999999532e+01
1.638365399999999994e+01 1.383978606479999840e+01 9.618200000000000216e+01 9.371399999999999864e+01
1.638803700000000063e+01 1.383984451119999903e+01 9.618179999999999552e+01 9.371410000000000196e+01
1.639242000000000132e+01 1.383990295759999967e+01 9.618170000000000641e+01 9.371420000000000528e+01
1.639680300000000202e+01 1.383996140399999852e+01 9.618149999999999977e+01 9.371439999999999770e+01
1.640118599999999915e+01 1.384001985039999916e+01 9.618139999999999645e+01 9.371450000000000102e+01
1.640556899999999985e+01 1.384007829679999979e+01 9.618120000000000402e+01 9.371460000000000434e+01
1.640995200000000054e+01 1.384013674319999865e+01 9.618110000000000070e+01 9.371479999999999677e+01
1.641433500000000123e+01 1.384019518959999928e+01 9.618089999999999407e+01 9.371490000000000009e+01
1.641871799999999837e+01 1.384025363599999991e+01 9.618080000000000496e+01 9.371500000000000341e+01
1.642310099999999906e+01 1.384031208239999877e+01 9.618070000000000164e+01 9.371519999999999584e+01
1.642748399999999975e+01 1.384034130559999909e+01 9.618049999999999500e+01 9.371529999999999916e+01
1.643186700000000044e+01 1.384039975199999795e+01 9.618040000000000589e+01 9.371540000000000248e+01
1.643625000000000114e+01 1.384045819839999858e+01 9.618019999999999925e+01 9.371550000000000580e+01
1.644063299999999828e+01 1.384054586799999953e+01 9.618319999999999936e+01 9.371450000000000102e+01
1.644501599999999897e+01 1.384057509119999807e+01 9.618290000000000362e+01 9.371439999999999770e+01
1.644939899999999966e+01 1.384063353759999870e+01 9.618250000000000455e+01 9.371439999999999770e+01
1.645378200000000035e+01 1.384069198399999934e+01 9.618210000000000548e+01 9.371439999999999770e+01
1.645816500000000104e+01 1.384077965360000029e+01 9.618189999999999884e+01 9.371450000000000102e+01
1.646254799999999818e+01 1.384083809999999914e+01 9.618179999999999552e+01 9.371460000000000434e+01
1.646693099999999887e+01 1.384089654639999978e+01 9.618149999999999977e+01 9.371469999999999345e+01
1.647131399999999957e+01 1.384095499280000041e+01 9.618139999999999645e+01 9.371479999999999677e+01
1.647569700000000026e+01 1.384101343919999927e+01 9.618120000000000402e+01 9.371500000000000341e+01
1.648007999999999740e+01 1.384107188559999990e+01 9.618110000000000070e+01 9.371510000000000673e+01
1.648446300000000164e+01 1.384113033199999876e+01 9.618089999999999407e+01 9.371519999999999584e+01
1.648884599999999878e+01 1.384118877839999939e+01 9.618080000000000496e+01 9.371529999999999916e+01
1.649322899999999947e+01 1.384121800159999971e+01 9.618059999999999832e+01 9.371550000000000580e+01
1.649761200000000017e+01 1.384127644799999857e+01 9.618049999999999500e+01 9.371559999999999491e+01
1.650199500000000086e+01 1.384133489439999920e+01 9.618030000000000257e+01 9.371569999999999823e+01
1.650637800000000155e+01 1.384139334079999983e+01 9.618019999999999925e+01 9.371580000000000155e+01
1.651076099999999869e+01 1.384145178720000047e+01 9.618000000000000682e+01 9.371599999999999397e+01
1.651514399999999938e+01 1.384151023359999932e+01 9.617990000000000350e+01 9.371609999999999729e+01
1.651952700000000007e+01 1.384156867999999996e+01 9.617980000000000018e+01 9.371620000000000061e+01
1.652391000000000076e+01 1.384162712640000059e+01 9.617969999999999686e+01 9.371630000000000393e+01
1.652829299999999790e+01 1.384168557279999945e+01 9.617950000000000443e+01 9.371649999999999636e+01
1.653267599999999860e+01 1.384174401920000008e+01 9.617940000000000111e+01 9.371659999999999968e+01
1.653705899999999929e+01 1.384177324239999862e+01 9.617919999999999447e+01 9.371670000000000300e+01
1.654144199999999998e+01 1.384183168879999926e+01 9.617910000000000537e+01 9.371680000000000632e+01
1.654582500000000067e+01 1.384189013519999989e+01 9.617889999999999873e+01 9.371699999999999875e+01
1.655020799999999781e+01 1.384194858159999875e+01 9.618179999999999552e+01 9.371599999999999397e+01
1.655459100000000205e+01 1.384200702799999938e+01 9.618139999999999645e+01 9.371590000000000487e+01
1.655897399999999919e+01 1.384206547440000001e+01 9.618099999999999739e+01 9.371590000000000487e+01
1.656335699999999989e+01 1.384212392079999887e+01 9.618080000000000496e+01 9.371599999999999397e+01
1.656774000000000058e+01 1.384218236719999950e+01 9.618059999999999832e+01 9.371599999999999397e+01
1.657212300000000127e+01 1.384224081360000014e+01 9.618040000000000589e+01 9.371609999999999729e+01
1.657650599999999841e+01 1.384229925999999899e+01 9.618019999999999925e+01 9.371620000000000061e+01
1.658088899999999910e+01 1.384235770639999963e+01 9.618009999999999593e+01 9.371639999999999304e+01
1.658527199999999979e+01 1.384241615280000026e+01 9.617990000000000350e+01 9.371649999999999636e+01
1.658965500000000048e+01 1.384247459919999912e+01 9.617969999999999686e+01 9.371659999999999968e+01
1.659403800000000118e+01 1.384253304559999975e+01 9.617959999999999354e+01 9.371670000000000300e+01
1.659842099999999832e+01 1.384259149200000039e+01 9.617950000000000443e+01 9.371680000000000632e+01
1.660280399999999901e+01 1.384264993839999924e+01 9.617929999999999779e+01 9.371689999999999543e+01
1.660718699999999970e+01 1.384270838479999988e+01 9.617919999999999447e+01 9.371710000000000207e+01
1.661157000000000039e+01 1.384276683119999873e+01 9.617900000000000205e+01 9.371720000000000539e+01
1.661595300000000108e+01 1.384279605439999905e+01 9.617889999999999873e+01 9.371729999999999450e+01
1.662033599999999822e+01 1.384285450079999968e+01 9.617870000000000630e+01 9.371739999999999782e+01
1.662471899999999891e+01 1.384291294720000032e+01 9.617860000000000298e+01 9.371760000000000446e+01
1.662910199999999961e+01 1.384297139359999917e+01 9.617849999999999966e+01 9.371769999999999357e+01
1.663348500000000030e+01 1.384302983999999981e+01 9.617829999999999302e+01 9.371779999999999688e+01
1.663786800000000099e+01 1.384308828640000044e+01 9.617820000000000391e+01 9.371790000000000020e+01
1.664225100000000168e+01 1.384314673279999930e+01 9.617799999999999727e+01 9.371800000000000352e+01
1.664663399999999882e+01 1.384317595599999962e+01 9.617789999999999395e+01 9.371810000000000684e+01
1.665101699999999951e+01 1.384323440239999847e+01 9.617780000000000484e+01 9.371829999999999927e+01
1.665540000000000020e+01 1.384329284879999911e+01 9.617759999999999820e+01 9.371840000000000259e+01
1.665978300000000090e+01 1.384335129519999974e+01 9.618019999999999925e+01 9.371760000000000446e+01
1.666416600000000159e+01 1.384340974159999860e+01 9.617990000000000350e+01 9.371739999999999782e+01
1.666854899999999873e+01 1.384346818799999923e+01 9.617940000000000111e+01 9.371739999999999782e+01
1.667293199999999942e+01 1.384352663439999986e+01 9.617929999999999779e+01 9.371739999999999782e+01
1.667731500000000011e+01 1.384358508079999872e+01 9.617900000000000205e+01 9.371760000000000446e+01
1.668169800000000080e+01 1.384364352719999935e+01 9.617889999999999873e+01 9.371760000000000446e+01
1.668608100000000150e+01 1.384370197359999999e+01 9.617870000000000630e+01 9.371769999999999357e+01
1.669046399999999863e+01 1.384376041999999885e+01 9.617860000000000298e+01 9.371779999999999688e+01
1.669484699999999933e+01 1.384381886639999948e+01 9.617839999999999634e+01 9.371800000000000352e+01
1.669923000000000002e+01 1.384387731280000011e+01 9.617829999999999302e+01 9.371800000000000352e+01
1.670361300000000071e+01 1.384390653599999865e+01 9.617810000000000059e+01 9.371819999999999595e+01
1.670799599999999785e+01 1.384396498239999929e+01 9.617799999999999727e+01 9.371829999999999927e+01
1.671237900000000209e+01 1.384402342879999814e+01 9.617780000000000484e+01 9.371840000000000259e+01
1.671676199999999923e+01 1.384408187519999878e+01 9.617770000000000152e+01 9.371850000000000591e+01
1.672114499999999992e+01 1.384414032159999941e+01 9.617749999999999488e+01 9.371869999999999834e+01
1.672552800000000062e+01 1.384419876799999827e+01 9.617740000000000578e+01 9.371869999999999834e+01
1.672991100000000131e+01 1.384422799120000036e+01 9.617719999999999914e+01 9.371890000000000498e+01
1.673429400000000200e+01 1.384428643759999922e+01 9.617709999999999582e+01 9.371899999999999409e+01
1.673867699999999914e+01 1.384434488399999985e+01 9.617700000000000671e+01 9.371909999999999741e+01
1.674305999999999983e+01 1.384440333039999871e+01 9.617690000000000339e+01 9.371920000000000073e+01
1.674744300000000052e+01 1.384446177679999934e+01 9.617669999999999675e+01 9.371939999999999316e+01
1.675182600000000122e+01 1.384449099999999966e+01 9.617659999999999343e+01 9.371939999999999316e+01
1.675620899999999835e+01 1.384454944640000029e+01 9.617640000000000100e+01 9.371959999999999980e+01
1.676059199999999905e+01 1.384460789279999915e+01 9.617629999999999768e+01 9.371970000000000312e+01
1.676497499999999974e+01 1.384466633919999978e+01 9.617610000000000525e+01 9.371980000000000643e+01
1.676935800000000043e+01 1.384472478560000042e+01 9.617929999999999779e+01 9.371899999999999409e+01
1.677374100000000112e+01 1.384478323199999927e+01 9.617900000000000205e+01 9.371890000000000498e+01
1.677812399999999826e+01 1.384481245519999959e+01 9.617860000000000298e+01 9.371890000000000498e+01
1.678250700000000251e+01 1.384487090159999845e+01 9.617820000000000391e+01 9.371890000000000498e+01
1.678688999999999965e+01 1.384492934799999908e+01 9.617799999999999727e+01 9.371899999999999409e+01
1.679127300000000034e+01 1.384498779439999971e+01 9.617780000000000484e+01 9.371909999999999741e+01
1.679565600000000103e+01 1.384504624079999857e+01 9.617770000000000152e+01 9.371920000000000073e+01
1.680003900000000172e+01 1.384510468719999920e+01 9.617749999999999488e+01 9.371930000000000405e+01
1.680442199999999886e+01 1.384516313359999984e+01 9.617740000000000578e+01 9.371939999999999316e+01
1.680880499999999955e+01 1.384522157999999870e+01 9.617719999999999914e+01 9.371949999999999648e+01
1.681318800000000024e+01 1.384528002639999933e+01 9.617709999999999582e+01 9.371959999999999980e+01
1.681757100000000094e+01 1.384530924959999787e+01 9.617690000000000339e+01 9.371970000000000312e+01
1.682195400000000163e+01 1.384536769599999850e+01 9.617680000000000007e+01 9.371980000000000643e+01
1.682633699999999877e+01 1.384542614239999914e+01 9.617669999999999675e+01 9.371999999999999886e+01
1.683071999999999946e+01 1.384548458879999799e+01 9.617650000000000432e+01 9.372010000000000218e+01
1.683510300000000015e+01 1.384554303519999863e+01 9.617640000000000100e+01 9.372020000000000550e+01
1.683948600000000084e+01 1.384557225839999894e+01 9.617619999999999436e+01 9.372029999999999461e+01
1.684386900000000153e+01 1.384563070479999958e+01 9.617610000000000525e+01 9.372039999999999793e+01
1.684825199999999867e+01 1.384568915120000021e+01 9.617600000000000193e+01 9.372050000000000125e+01
1.685263499999999937e+01 1.384574759759999907e+01 9.617579999999999529e+01 9.372060000000000457e+01
1.685701800000000006e+01 1.384577682079999938e+01 9.617570000000000618e+01 9.372069999999999368e+01
1.686140100000000075e+01 1.384583526720000002e+01 9.617560000000000286e+01 9.372090000000000032e+01
1.686578399999999789e+01 1.384589371359999888e+01 9.617549999999999955e+01 9.372100000000000364e+01
1.687016700000000213e+01 1.384595215999999951e+01 9.617529999999999291e+01 9.372110000000000696e+01
1.687454999999999927e+01 1.384598138319999983e+01 9.617520000000000380e+01 9.372119999999999607e+01
1.687893299999999996e+01 1.384603982959999868e+01 9.617799999999999727e+01 9.372069999999999368e+01
1.688331600000000066e+01 1.384609827599999932e+01 9.617770000000000152e+01 9.372050000000000125e+01
1.688769900000000135e+01 1.384615672239999817e+01 9.617730000000000246e+01 9.372050000000000125e+01
1.689208200000000204e+01 1.384621516879999881e+01 9.617700000000000671e+01 9.372050000000000125e+01
1.689646499999999918e+01 1.384627361519999944e+01 9.617669999999999675e+01 9.372069999999999368e+01
1.690084799999999987e+01 1.384633206159999830e+01 9.617650000000000432e+01 9.372069999999999368e+01
1.690523100000000056e+01 1.384639050799999893e+01 9.617629999999999768e+01 9.372079999999999700e+01
1.690961400000000125e+01 1.384641973119999925e+01 9.617619999999999436e+01 9.372090000000000032e+01
1.691399699999999839e+01 1.384647817759999988e+01 9.617600000000000193e+01 9.372100000000000364e+01
1.691837999999999909e+01 1.384653662400000051e+01 9.617589999999999861e+01 9.372110000000000696e+01
1.692276299999999978e+01 1.384659507039999937e+01 9.617570000000000618e+01 9.372129999999999939e+01
1.692714600000000047e+01 1.384665351680000001e+01 9.617560000000000286e+01 9.372129999999999939e+01
1.693152900000000116e+01 1.384668273999999855e+01 9.617549999999999955e+01 9.372150000000000603e+01
1.693591199999999830e+01 1.384674118639999918e+01 9.617539999999999623e+01 9.372159999999999513e+01
1.694029500000000255e+01 1.384679963279999981e+01 9.617520000000000380e+01 9.372169999999999845e+01
1.694467799999999968e+01 1.384685807919999867e+01 9.617510000000000048e+01 9.372180000000000177e+01
1.694906100000000038e+01 1.384688730239999899e+01 9.617489999999999384e+01 9.372190000000000509e+01
1.695344400000000107e+01 1.384694574879999784e+01 9.617480000000000473e+01 9.372199999999999420e+01
1.695782700000000176e+01 1.384700419519999848e+01 9.617470000000000141e+01 9.372209999999999752e+01
1.696220999999999890e+01 1.384706264159999911e+01 9.617459999999999809e+01 9.372220000000000084e+01
1.696659299999999959e+01 1.384709186479999943e+01 9.617440000000000566e+01 9.372239999999999327e+01
1.697097600000000028e+01 1.384715031120000006e+01 9.617430000000000234e+01 9.372239999999999327e+01
1.697535900000000098e+01 1.384720875759999892e+01 9.617409999999999570e+01 9.372259999999999991e+01
1.697974200000000167e+01 1.384723798079999924e+01 9.617409999999999570e+01 9.372270000000000323e+01
1.698412499999999881e+01 1.384729642719999987e+01 9.617390000000000327e+01 9.372280000000000655e+01
1.698850799999999950e+01 1.384735487359999873e+01 9.617700000000000671e+01 9.372220000000000084e+01
1.699289100000000019e+01 1.384741331999999936e+01 9.617659999999999343e+01 9.372209999999999752e+01
1.699727400000000088e+01 1.384744254319999968e+01 9.617629999999999768e+01 9.372209999999999752e+01
1.700165700000000157e+01 1.384750098960000031e+01 9.617589999999999861e+01 9.372220000000000084e+01
1.700603999999999871e+01 1.384755943600000094e+01 9.617560000000000286e+01 9.372220000000000084e+01
1.701042299999999940e+01 1.384761788239999802e+01 9.617529999999999291e+01 9.372230000000000416e+01
1.701480600000000010e+01 1.384767632879999866e+01 9.617520000000000380e+01 9.372239999999999327e+01
1.701918900000000079e+01 1.384773477519999929e+01 9.617499999999999716e+01 9.372249999999999659e+01
1.702357199999999793e+01 1.384776399839999961e+01 9.617489999999999384e+01 9.372259999999999991e+01
1.702795499999999862e+01 1.384782244480000024e+01 9.617470000000000141e+01 9.372270000000000323e+01
1.703233799999999931e+01 1.384788089119999910e+01 9.617459999999999809e+01 9.372280000000000655e+01
1.703672100000000000e+01 1.384793933759999973e+01 9.617440000000000566e+01 9.372299999999999898e+01
1.704110400000000070e+01 1.384796856079999827e+01 9.617430000000000234e+01 9.372310000000000230e+01
1.704548699999999783e+01 1.384802700719999891e+01 9.617419999999999902e+01 9.372320000000000562e+01
1.704987000000000208e+01 1.384808545359999954e+01 9.617409999999999570e+01 9.372329999999999472e+01
1.705425299999999922e+01 1.384814389999999840e+01 9.617390000000000327e+01 9.372339999999999804e+01
1.705863599999999991e+01 1.384817312320000049e+01 9.617379999999999995e+01 9.372350000000000136e+01
1.706301900000000060e+01 1.384823156959999935e+01 9.617359999999999332e+01 9.372360000000000468e+01
1.706740200000000129e+01 1.384829001599999998e+01 9.617350000000000421e+01 9.372369999999999379e+01
1.707178499999999843e+01 1.384831923919999852e+01 9.617340000000000089e+01 9.372379999999999711e+01
1.707616799999999913e+01 1.384837768559999915e+01 9.617329999999999757e+01 9.372390000000000043e+01
1.708055099999999982e+01 1.384843613199999979e+01 9.617310000000000514e+01 9.372400000000000375e+01
1.708493400000000051e+01 1.384846535519999833e+01 9.617300000000000182e+01 9.372410000000000707e+01
1.708931700000000120e+01 1.384852380159999896e+01 9.617289999999999850e+01 9.372429999999999950e+01
1.709369999999999834e+01 1.384858224799999782e+01 9.617279999999999518e+01 9.372429999999999950e+01
1.709808299999999903e+01 1.384864069439999845e+01 9.617570000000000618e+01 9.372379999999999711e+01
1.710246599999999972e+01 1.384866991759999877e+01 9.617549999999999955e+01 9.372369999999999379e+01
1.710684900000000042e+01 1.384872836399999940e+01 9.617499999999999716e+01 9.372369999999999379e+01
1.711123200000000111e+01 1.384878681040000004e+01 9.617470000000000141e+01 9.372369999999999379e+01
1.711561499999999825e+01 1.384884525679999889e+01 9.617440000000000566e+01 9.372379999999999711e+01
1.711999799999999894e+01 1.384887447999999921e+01 9.617419999999999902e+01 9.372379999999999711e+01
1.712438099999999963e+01 1.384893292639999984e+01 9.617400000000000659e+01 9.372400000000000375e+01
1.712876400000000032e+01 1.384899137279999870e+01 9.617390000000000327e+01 9.372400000000000375e+01
1.713314699999999746e+01 1.384904981919999933e+01 9.617369999999999663e+01 9.372419999999999618e+01
1.713753000000000171e+01 1.384907904239999965e+01 9.617359999999999332e+01 9.372419999999999618e+01
1.714191299999999885e+01 1.384913748880000028e+01 9.617340000000000089e+01 9.372440000000000282e+01
1.714629599999999954e+01 1.384919593520000092e+01 9.617329999999999757e+01 9.372440000000000282e+01
1.715067900000000023e+01 1.384922515839999946e+01 9.617319999999999425e+01 9.372459999999999525e+01
1.715506200000000092e+01 1.384928360480000009e+01 9.617310000000000514e+01 9.372459999999999525e+01
1.715944500000000161e+01 1.384934205119999895e+01 9.617289999999999850e+01 9.372480000000000189e+01
1.716382799999999875e+01 1.384940049759999958e+01 9.617279999999999518e+01 9.372480000000000189e+01
1.716821099999999944e+01 1.384942972079999812e+01 9.617260000000000275e+01 9.372499999999999432e+01
1.717259400000000014e+01 1.384948816719999876e+01 9.617260000000000275e+01 9.372499999999999432e+01
1.717697700000000083e+01 1.384951739039999907e+01 9.617239999999999611e+01 9.372520000000000095e+01
1.718135999999999797e+01 1.384957583679999971e+01 9.617230000000000700e+01 9.372530000000000427e+01
1.718574299999999866e+01 1.384963428320000034e+01 9.617210000000000036e+01 9.372539999999999338e+01
1.719012599999999935e+01 1.384966350639999888e+01 9.617199999999999704e+01 9.372549999999999670e+01
1.719450900000000004e+01 1.384972195279999951e+01 9.617189999999999372e+01 9.372560000000000002e+01
1.719889200000000073e+01 1.384978039919999837e+01 9.617180000000000462e+01 9.372570000000000334e+01
1.720327499999999787e+01 1.384980962240000046e+01 9.617159999999999798e+01 9.372580000000000666e+01
1.720765800000000212e+01 1.384986806879999932e+01 9.617459999999999809e+01 9.372520000000000095e+01
1.721204099999999926e+01 1.384992651519999995e+01 9.617419999999999902e+01 9.372509999999999764e+01
1.721642399999999995e+01 1.384995573839999849e+01 9.617390000000000327e+01 9.372509999999999764e+01
1.722080700000000064e+01 1.385001418479999913e+01 9.617350000000000421e+01 9.372509999999999764e+01
1.722519000000000133e+01 1.385007263119999976e+01 9.617319999999999425e+01 9.372520000000000095e+01
1.722957299999999847e+01 1.385013107759999862e+01 9.617289999999999850e+01 9.372520000000000095e+01
1.723395599999999916e+01 1.385016030079999894e+01 9.617279999999999518e+01 9.372530000000000427e+01
1.723833899999999986e+01 1.385021874719999779e+01 9.617260000000000275e+01 9.372539999999999338e+01
1.724272200000000055e+01 1.385027719359999843e+01 9.617249999999999943e+01 9.372549999999999670e+01
1.724710500000000124e+01 1.385033563999999906e+01 9.617239999999999611e+01 9.372560000000000002e+01
1.725148799999999838e+01 1.385036486319999938e+01 9.617220000000000368e+01 9.372570000000000334e+01
1.725587099999999907e+01 1.385042330960000001e+01 9.617210000000000036e+01 9.372580000000000666e+01
1.726025399999999976e+01 1.385048175599999887e+01 9.617199999999999704e+01 9.372589999999999577e+01
1.726463700000000046e+01 1.385051097919999918e+01 9.617180000000000462e+01 9.372599999999999909e+01
1.726902000000000115e+01 1.385056942559999982e+01 9.617170000000000130e+01 9.372610000000000241e+01
1.727340299999999829e+01 1.385059864880000013e+01 9.617159999999999798e+01 9.372620000000000573e+01
1.727778600000000253e+01 1.385065709520000077e+01 9.617149999999999466e+01 9.372629999999999484e+01
1.728216899999999967e+01 1.385071554159999963e+01 9.617130000000000223e+01 9.372639999999999816e+01
1.728655200000000036e+01 1.385074476479999994e+01 9.617119999999999891e+01 9.372650000000000148e+01
1.729093500000000105e+01 1.385080321119999880e+01 9.617109999999999559e+01 9.372660000000000480e+01
1.729531800000000175e+01 1.385083243440000089e+01 9.617090000000000316e+01 9.372669999999999391e+01
1.729970099999999888e+01 1.385089088079999797e+01 9.617079999999999984e+01 9.372679999999999723e+01
1.730408399999999958e+01 1.385094932719999861e+01 9.617069999999999652e+01 9.372690000000000055e+01
1.730846700000000027e+01 1.385097855039999892e+01 9.617059999999999320e+01 9.372700000000000387e+01
1.731285000000000096e+01 1.385103699679999956e+01 9.617040000000000077e+01 9.372700000000000387e+01
1.731723300000000165e+01 1.385109544320000019e+01 9.617350000000000421e+01 9.372669999999999391e+01
1.732161599999999879e+01 1.385112466639999873e+01 9.617319999999999425e+01 9.372650000000000148e+01
1.732599899999999948e+01 1.385118311279999936e+01 9.617279999999999518e+01 9.372660000000000480e+01
1.733038200000000018e+01 1.385124155919999822e+01 9.617249999999999943e+01 9.372660000000000480e+01
1.733476500000000087e+01 1.385127078240000031e+01 9.617220000000000368e+01 9.372669999999999391e+01
1.733914800000000156e+01 1.385132922879999917e+01 9.617189999999999372e+01 9.372669999999999391e+01
1.734353099999999870e+01 1.385138767519999980e+01 9.617159999999999798e+01 9.372679999999999723e+01
1.734791399999999939e+01 1.385141689839999835e+01 9.617149999999999466e+01 9.372690000000000055e+01
1.735229700000000008e+01 1.385147534479999898e+01 9.617130000000000223e+01 9.372700000000000387e+01
1.735668000000000077e+01 1.385153379119999961e+01 9.617130000000000223e+01 9.372709999999999297e+01
1.736106299999999791e+01 1.385156301439999993e+01 9.617109999999999559e+01 9.372719999999999629e+01
1.736544600000000216e+01 1.385162146080000056e+01 9.617100000000000648e+01 9.372729999999999961e+01
1.736982899999999930e+01 1.385167990719999764e+01 9.617079999999999984e+01 9.372740000000000293e+01
1.737421199999999999e+01 1.385170913039999974e+01 9.617069999999999652e+01 9.372750000000000625e+01
1.737859500000000068e+01 1.385176757679999859e+01 9.617059999999999320e+01 9.372759999999999536e+01
1.738297800000000137e+01 1.385179679999999891e+01 9.617050000000000409e+01 9.372769999999999868e+01
1.738736100000000206e+01 1.385185524639999954e+01 9.617029999999999745e+01 9.372780000000000200e+01
1.739174399999999920e+01 1.385188446959999986e+01 9.617019999999999413e+01 9.372790000000000532e+01
1.739612699999999990e+01 1.385194291599999872e+01 9.617010000000000502e+01 9.372799999999999443e+01
1.740051000000000059e+01 1.385200136239999935e+01 9.617000000000000171e+01 9.372809999999999775e+01
1.740489300000000128e+01 1.385203058559999967e+01 9.616979999999999507e+01 9.372820000000000107e+01
1.740927599999999842e+01 1.385208903199999853e+01 9.616979999999999507e+01 9.372820000000000107e+01
1.741365899999999911e+01 1.385211825520000062e+01 9.616960000000000264e+01 9.372839999999999350e+01
1.741804199999999980e+01 1.385217670159999948e+01 9.616949999999999932e+01 9.372839999999999350e+01
1.742242500000000049e+01 1.385220592479999979e+01 9.616939999999999600e+01 9.372860000000000014e+01
1.742680800000000119e+01 1.385226437119999865e+01 9.617230000000000700e+01 9.372820000000000107e+01
1.743119099999999833e+01 1.385232281759999928e+01 9.617199999999999704e+01 9.372809999999999775e+01
1.743557400000000257e+01 1.385235204079999960e+01 9.617170000000000130e+01 9.372809999999999775e+01
1.743995699999999971e+01 1.385241048720000023e+01 9.617140000000000555e+01 9.372809999999999775e+01
1.744434000000000040e+01 1.385246893360000087e+01 9.617109999999999559e+01 9.372820000000000107e+01
1.744872300000000109e+01 1.385249815679999941e+01 9.617079999999999984e+01 9.372820000000000107e+01
1.745310600000000179e+01 1.385255660320000004e+01 9.617050000000000409e+01 9.372830000000000439e+01
1.745748899999999892e+01 1.385261504959999890e+01 9.617029999999999745e+01 9.372839999999999350e+01
1.746187199999999962e+01 1.385264427279999921e+01 9.617010000000000502e+01 9.372849999999999682e+01
1.746625500000000031e+01 1.385270271919999807e+01 9.617000000000000171e+01 9.372860000000000014e+01
1.747063800000000100e+01 1.385276116559999871e+01 9.616989999999999839e+01 9.372870000000000346e+01
1.747502100000000169e+01 1.385279038879999902e+01 9.616970000000000596e+01 9.372880000000000678e+01
1.747940399999999883e+01 1.385284883519999966e+01 9.616960000000000264e+01 9.372889999999999588e+01
1.748378699999999952e+01 1.385287805839999820e+01 9.616949999999999932e+01 9.372899999999999920e+01
1.748817000000000021e+01 1.385293650479999883e+01 9.616939999999999600e+01 9.372910000000000252e+01
1.749255300000000091e+01 1.385296572799999915e+01 9.616920000000000357e+01 9.372920000000000584e+01
1.749693600000000160e+01 1.385302417439999978e+01 9.616910000000000025e+01 9.372920000000000584e+01
1.750131899999999874e+01 1.385305339759999832e+01 9.616899999999999693e+01 9.372929999999999495e+01
1.750570199999999943e+01 1.385311184399999895e+01 9.616889999999999361e+01 9.372939999999999827e+01
1.751008500000000012e+01 1.385317029039999959e+01 9.616880000000000450e+01 9.372950000000000159e+01
1.751446800000000081e+01 1.385319951359999990e+01 9.616859999999999786e+01 9.372960000000000491e+01
1.751885099999999795e+01 1.385325796000000054e+01 9.616849999999999454e+01 9.372969999999999402e+01
1.752323400000000220e+01 1.385328718319999908e+01 9.616840000000000543e+01 9.372979999999999734e+01
1.752761699999999934e+01 1.385334562959999971e+01 9.616830000000000211e+01 9.372990000000000066e+01
1.753200000000000003e+01 1.385337485279999825e+01 9.616819999999999879e+01 9.373000000000000398e+01
1.753638300000000072e+01 1.385343329919999888e+01 9.617119999999999891e+01 9.372960000000000491e+01
1.754076599999999786e+01 1.385346252239999920e+01 9.617090000000000316e+01 9.372939999999999827e+01
1.754514900000000210e+01 1.385352096879999984e+01 9.617059999999999320e+01 9.372950000000000159e+01
1.754953199999999924e+01 1.385357941520000047e+01 9.617029999999999745e+01 9.372950000000000159e+01
1.755391499999999994e+01 1.385360863839999901e+01 9.616989999999999839e+01 9.372960000000000491e+01
1.755829800000000063e+01 1.385366708479999964e+01 9.616970000000000596e+01 9.372960000000000491e+01
1.756268099999999777e+01 1.385372553119999850e+01 9.616939999999999600e+01 9.372969999999999402e+01
1.756706399999999846e+01 1.385375475440000059e+01 9.616920000000000357e+01 9.372979999999999734e+01
1.757144700000000270e+01 1.385381320079999945e+01 9.616889999999999361e+01 9.372990000000000066e+01
1.757582999999999984e+01 1.385384242399999977e+01 9.616880000000000450e+01 9.372990000000000066e+01
1.758021300000000053e+01 1.385390087039999862e+01 9.616870000000000118e+01 9.373000000000000398e+01
1.758459599999999767e+01 1.385393009360000072e+01 9.616859999999999786e+01 9.373009999999999309e+01
1.758897899999999836e+01 1.385398853999999957e+01 9.616840000000000543e+01 9.373019999999999641e+01
1.759336200000000261e+01 1.385401776319999989e+01 9.616830000000000211e+01 9.373029999999999973e+01
1.759774499999999975e+01 1.385407620959999875e+01 9.616819999999999879e+01 9.373040000000000305e+01
1.760212800000000044e+01 1.385410543279999906e+01 9.616809999999999548e+01 9.373050000000000637e+01
1.760651100000000113e+01 1.385416387919999792e+01 9.616790000000000305e+01 9.373059999999999548e+01
1.761089399999999827e+01 1.385419310240000001e+01 9.616790000000000305e+01 9.373059999999999548e+01
1.761527699999999896e+01 1.385425154879999887e+01 9.616769999999999641e+01 9.373080000000000211e+01
1.761965999999999966e+01 1.385428077199999919e+01 9.616759999999999309e+01 9.373080000000000211e+01
1.762404300000000035e+01 1.385433921839999805e+01 9.616750000000000398e+01 9.373090000000000543e+01
1.762842600000000104e+01 1.385436844160000014e+01 9.616740000000000066e+01 9.373099999999999454e+01
1.763280899999999818e+01 1.385442688799999900e+01 9.616719999999999402e+01 9.373109999999999786e+01
1.763719199999999887e+01 1.385445611119999931e+01 9.616719999999999402e+01 9.373120000000000118e+01
1.764157500000000312e+01 1.385451455759999817e+01 9.616700000000000159e+01 9.373130000000000450e+01
1.764595800000000025e+01 1.385457300399999880e+01 9.617010000000000502e+01 9.373099999999999454e+01
1.765034100000000095e+01 1.385460222719999912e+01 9.616979999999999507e+01 9.373090000000000543e+01
1.765472399999999809e+01 1.385466067359999975e+01 9.616949999999999932e+01 9.373090000000000543e+01
1.765910699999999878e+01 1.385468989679999829e+01 9.616920000000000357e+01 9.373090000000000543e+01
1.766348999999999947e+01 1.385474834319999893e+01 9.616889999999999361e+01 9.373090000000000543e+01
1.766787300000000016e+01 1.385477756639999924e+01 9.616859999999999786e+01 9.373099999999999454e+01
1.767225600000000085e+01 1.385483601279999988e+01 9.616840000000000543e+01 9.373109999999999786e+01
1.767663900000000154e+01 1.385489445920000051e+01 9.616809999999999548e+01 9.373109999999999786e+01
1.768102199999999868e+01 1.385492368239999905e+01 9.616790000000000305e+01 9.373120000000000118e+01
1.768540499999999938e+01 1.385498212879999969e+01 9.616769999999999641e+01 9.373130000000000450e+01
1.768978799999999652e+01 1.385501135199999823e+01 9.616750000000000398e+01 9.373139999999999361e+01
1.769417100000000076e+01 1.385506979839999886e+01 9.616740000000000066e+01 9.373149999999999693e+01
1.769855400000000145e+01 1.385509902159999918e+01 9.616729999999999734e+01 9.373160000000000025e+01
1.770293699999999859e+01 1.385515746799999981e+01 9.616719999999999402e+01 9.373170000000000357e+01
1.770731999999999928e+01 1.385518669119999835e+01 9.616710000000000491e+01 9.373170000000000357e+01
1.771170299999999997e+01 1.385524513759999898e+01 9.616689999999999827e+01 9.373180000000000689e+01
1.771608600000000067e+01 1.385527436079999930e+01 9.616679999999999495e+01 9.373189999999999600e+01
1.772046900000000136e+01 1.385530358399999962e+01 9.616670000000000584e+01 9.373199999999999932e+01
1.772485199999999850e+01 1.385536203039999847e+01 9.616660000000000252e+01 9.373210000000000264e+01
1.772923499999999919e+01 1.385539125360000057e+01 9.616649999999999920e+01 9.373220000000000596e+01
1.773361799999999988e+01 1.385544969999999942e+01 9.616630000000000678e+01 9.373229999999999507e+01
1.773800099999999702e+01 1.385547892319999974e+01 9.616620000000000346e+01 9.373239999999999839e+01
1.774238400000000127e+01 1.385553736959999860e+01 9.616610000000000014e+01 9.373239999999999839e+01
1.774676700000000196e+01 1.385556659280000069e+01 9.616599999999999682e+01 9.373250000000000171e+01
1.775114999999999910e+01 1.385562503919999955e+01 9.616589999999999350e+01 9.373260000000000502e+01
1.775553299999999979e+01 1.385565426239999987e+01 9.616880000000000450e+01 9.373239999999999839e+01
1.775991599999999693e+01 1.385571270879999872e+01 9.616849999999999454e+01 9.373229999999999507e+01
1.776429900000000117e+01 1.385574193199999904e+01 9.616819999999999879e+01 9.373229999999999507e+01
1.776868200000000186e+01 1.385580037839999790e+01 9.616790000000000305e+01 9.373229999999999507e+01
1.777306499999999900e+01 1.385582960159999999e+01 9.616759999999999309e+01 9.373239999999999839e+01
1.777744799999999969e+01 1.385588804799999885e+01 9.616740000000000066e+01 9.373239999999999839e+01
1.778183100000000039e+01 1.385591727119999916e+01 9.616710000000000491e+01 9.373250000000000171e+01
1.778621399999999753e+01 1.385597571759999802e+01 9.616689999999999827e+01 9.373260000000000502e+01
1.779059700000000177e+01 1.385603416399999865e+01 9.616660000000000252e+01 9.373269999999999413e+01
1.779497999999999891e+01 1.385606338719999897e+01 9.616639999999999588e+01 9.373279999999999745e+01
1.779936299999999960e+01 1.385612183359999960e+01 9.616620000000000346e+01 9.373290000000000077e+01
1.780374600000000029e+01 1.385615105679999814e+01 9.616620000000000346e+01 9.373290000000000077e+01
1.780812899999999743e+01 1.385618028000000024e+01 9.616599999999999682e+01 9.373300000000000409e+01
1.781251200000000168e+01 1.385623872639999909e+01 9.616589999999999350e+01 9.373309999999999320e+01
1.781689500000000237e+01 1.385626794959999941e+01 9.616580000000000439e+01 9.373319999999999652e+01
1.782127799999999951e+01 1.385632639599999827e+01 9.616570000000000107e+01 9.373329999999999984e+01
1.782566100000000020e+01 1.385635561920000036e+01 9.616549999999999443e+01 9.373340000000000316e+01
1.783004399999999734e+01 1.385641406559999922e+01 9.616540000000000532e+01 9.373340000000000316e+01
1.783442700000000158e+01 1.385644328879999954e+01 9.616530000000000200e+01 9.373359999999999559e+01
1.783881000000000228e+01 1.385650173519999839e+01 9.616519999999999868e+01 9.373359999999999559e+01
1.784319299999999942e+01 1.385653095839999871e+01 9.616509999999999536e+01 9.373369999999999891e+01
1.784757600000000011e+01 1.385656018159999903e+01 9.616500000000000625e+01 9.373380000000000223e+01
1.785195900000000080e+01 1.385661862799999966e+01 9.616479999999999961e+01 9.373390000000000555e+01
1.785634199999999794e+01 1.385664785119999820e+01 9.616479999999999961e+01 9.373399999999999466e+01
1.786072500000000218e+01 1.385670629759999883e+01 9.616459999999999297e+01 9.373409999999999798e+01
1.786510799999999932e+01 1.385673552079999915e+01 9.616750000000000398e+01 9.373380000000000223e+01
1.786949100000000001e+01 1.385679396719999978e+01 9.616719999999999402e+01 9.373369999999999891e+01
1.787387400000000071e+01 1.385682319039999832e+01 9.616689999999999827e+01 9.373369999999999891e+01
1.787825699999999784e+01 1.385688163679999896e+01 9.616660000000000252e+01 9.373369999999999891e+01
1.788264000000000209e+01 1.385691085999999927e+01 9.616630000000000678e+01 9.373369999999999891e+01
1.788702300000000278e+01 1.385696930639999991e+01 9.616610000000000014e+01 9.373380000000000223e+01
1.789140599999999992e+01 1.385699852959999845e+01 9.616580000000000439e+01 9.373390000000000555e+01
1.789578900000000061e+01 1.385705697599999908e+01 9.616559999999999775e+01 9.373390000000000555e+01
1.790017199999999775e+01 1.385708619919999940e+01 9.616530000000000200e+01 9.373399999999999466e+01
1.790455499999999844e+01 1.385714464560000003e+01 9.616509999999999536e+01 9.373409999999999798e+01
1.790893800000000269e+01 1.385717386879999857e+01 9.616500000000000625e+01 9.373420000000000130e+01
1.791332099999999983e+01 1.385723231519999921e+01 9.616479999999999961e+01 9.373430000000000462e+01
1.791770400000000052e+01 1.385726153839999952e+01 9.616469999999999629e+01 9.373430000000000462e+01
1.792208700000000121e+01 1.385731998480000016e+01 9.616459999999999297e+01 9.373439999999999372e+01
1.792646999999999835e+01 1.385734920799999870e+01 9.616450000000000387e+01 9.373449999999999704e+01
1.793085300000000260e+01 1.385737843119999901e+01 9.616440000000000055e+01 9.373460000000000036e+01
1.793523599999999973e+01 1.385743687759999787e+01 9.616429999999999723e+01 9.373470000000000368e+01
1.793961900000000043e+01 1.385746610079999996e+01 9.616410000000000480e+01 9.373480000000000700e+01
1.794400200000000112e+01 1.385752454719999882e+01 9.616400000000000148e+01 9.373480000000000700e+01
1.794838499999999826e+01 1.385755377039999914e+01 9.616389999999999816e+01 9.373489999999999611e+01
1.795276799999999895e+01 1.385758299359999945e+01 9.616379999999999484e+01 9.373499999999999943e+01
1.795715100000000319e+01 1.385764144000000009e+01 9.616370000000000573e+01 9.373510000000000275e+01
1.796153400000000033e+01 1.385767066319999863e+01 9.616360000000000241e+01 9.373520000000000607e+01
1.796591700000000102e+01 1.385772910959999926e+01 9.616349999999999909e+01 9.373529999999999518e+01
1.797029999999999816e+01 1.385775833279999958e+01 9.616339999999999577e+01 9.373529999999999518e+01
1.797468299999999886e+01 1.385781677920000021e+01 9.616649999999999920e+01 9.373489999999999611e+01
1.797906600000000310e+01 1.385784600239999875e+01 9.616630000000000678e+01 9.373480000000000700e+01
1.798344900000000024e+01 1.385787522559999907e+01 9.616589999999999350e+01 9.373480000000000700e+01
1.798783200000000093e+01 1.385793367199999970e+01 9.616570000000000107e+01 9.373480000000000700e+01
1.799221500000000162e+01 1.385799211840000034e+01 9.616540000000000532e+01 9.373489999999999611e+01
1.799659799999999876e+01 1.385802134159999888e+01 9.616509999999999536e+01 9.373489999999999611e+01
1.800098099999999945e+01 1.385807978799999951e+01 9.616479999999999961e+01 9.373499999999999943e+01
1.800536400000000015e+01 1.385810901119999983e+01 9.616459999999999297e+01 9.373510000000000275e+01
1.800974700000000084e+01 1.385813823440000014e+01 9.616440000000000055e+01 9.373520000000000607e+01
1.801413000000000153e+01 1.385819668079999900e+01 9.616419999999999391e+01 9.373520000000000607e+01
1.801851299999999867e+01 1.385822590399999932e+01 9.616389999999999816e+01 9.373529999999999518e+01
1.802289599999999936e+01 1.385828435039999817e+01 9.616379999999999484e+01 9.373539999999999850e+01
1.802727900000000361e+01 1.385831357360000027e+01 9.616370000000000573e+01 9.373550000000000182e+01
1.803166200000000075e+01 1.385837201999999913e+01 9.616360000000000241e+01 9.373550000000000182e+01
1.803604500000000144e+01 1.385840124319999944e+01 9.616339999999999577e+01 9.373560000000000514e+01
1.804042799999999858e+01 1.385843046639999976e+01 9.616339999999999577e+01 9.373569999999999425e+01
1.804481099999999927e+01 1.385848891280000039e+01 9.616320000000000334e+01 9.373579999999999757e+01
1.804919399999999996e+01 1.385851813599999893e+01 9.616310000000000002e+01 9.373590000000000089e+01
1.805357700000000065e+01 1.385857658239999957e+01 9.616299999999999670e+01 9.373600000000000421e+01
1.805796000000000134e+01 1.385860580559999988e+01 9.616289999999999338e+01 9.373600000000000421e+01
1.806234300000000204e+01 1.385863502879999842e+01 9.616280000000000427e+01 9.373609999999999332e+01
1.806672599999999917e+01 1.385869347519999906e+01 9.616270000000000095e+01 9.373619999999999663e+01
1.807110899999999987e+01 1.385872269839999937e+01 9.616249999999999432e+01 9.373629999999999995e+01
1.807549199999999701e+01 1.385875192159999969e+01 9.616240000000000521e+01 9.373629999999999995e+01
1.807987500000000125e+01 1.385881036799999855e+01 9.616230000000000189e+01 9.373640000000000327e+01
1.808425800000000194e+01 1.385883959120000064e+01 9.616559999999999775e+01 9.373609999999999332e+01
1.808864099999999908e+01 1.385889803759999950e+01 9.616530000000000200e+01 9.373600000000000421e+01
1.809302399999999977e+01 1.385892726079999981e+01 9.616500000000000625e+01 9.373600000000000421e+01
1.809740699999999691e+01 1.385898570719999867e+01 9.616469999999999629e+01 9.373600000000000421e+01
1.810179000000000116e+01 1.385901493039999899e+01 9.616440000000000055e+01 9.373609999999999332e+01
1.810617300000000185e+01 1.385907337679999785e+01 9.616410000000000480e+01 9.373609999999999332e+01
1.811055599999999899e+01 1.385910259999999994e+01 9.616389999999999816e+01 9.373619999999999663e+01
1.811493899999999968e+01 1.385916104639999880e+01 9.616370000000000573e+01 9.373629999999999995e+01
1.811932200000000037e+01 1.385919026959999911e+01 9.616339999999999577e+01 9.373629999999999995e+01
1.812370499999999751e+01 1.385921949279999943e+01 9.616320000000000334e+01 9.373640000000000327e+01
1.812808800000000176e+01 1.385927793920000006e+01 9.616299999999999670e+01 9.373650000000000659e+01
1.813247099999999890e+01 1.385930716239999860e+01 9.616270000000000095e+01 9.373650000000000659e+01
1.813685399999999959e+01 1.385936560879999924e+01 9.616259999999999764e+01 9.373659999999999570e+01
1.814123700000000028e+01 1.385939483199999955e+01 9.616249999999999432e+01 9.373669999999999902e+01
1.814561999999999742e+01 1.385942405519999809e+01 9.616240000000000521e+01 9.373680000000000234e+01
1.815000300000000166e+01 1.385948250159999873e+01 9.616230000000000189e+01 9.373680000000000234e+01
1.815438600000000235e+01 1.385951172479999904e+01 9.616219999999999857e+01 9.373690000000000566e+01
1.815876899999999949e+01 1.385954094799999936e+01 9.616209999999999525e+01 9.373699999999999477e+01
1.816315200000000019e+01 1.385959939439999999e+01 9.616190000000000282e+01 9.373699999999999477e+01
1.816753499999999732e+01 1.385962861760000031e+01 9.616179999999999950e+01 9.373709999999999809e+01
1.817191799999999802e+01 1.385965784079999885e+01 9.616169999999999618e+01 9.373720000000000141e+01
1.817630100000000226e+01 1.385971628719999948e+01 9.616160000000000707e+01 9.373730000000000473e+01
1.818068399999999940e+01 1.385974551039999980e+01 9.616150000000000375e+01 9.373730000000000473e+01
1.818506700000000009e+01 1.385977473360000012e+01 9.616140000000000043e+01 9.373739999999999384e+01
1.818945000000000078e+01 1.385983317999999898e+01 9.616129999999999711e+01 9.373749999999999716e+01
1.819383299999999792e+01 1.385986240319999929e+01 9.616440000000000055e+01 9.373730000000000473e+01
1.819821600000000217e+01 1.385992084959999815e+01 9.616419999999999391e+01 9.373709999999999809e+01
1.820259899999999931e+01 1.385995007280000024e+01 9.616389999999999816e+01 9.373720000000000141e+01
1.820698200000000000e+01 1.386000851919999910e+01 9.616360000000000241e+01 9.373720000000000141e+01
1.821136500000000069e+01 1.386003774239999942e+01 9.616330000000000666e+01 9.373720000000000141e+01
1.821574799999999783e+01 1.386006696559999973e+01 9.616310000000000002e+01 9.373720000000000141e+01
1.822013099999999852e+01 1.386012541200000037e+01 9.616280000000000427e+01 9.373730000000000473e+01
1.822451400000000277e+01 1.386015463519999891e+01 9.616259999999999764e+01 9.373739999999999384e+01
1.822889699999999991e+01 1.386021308159999954e+01 9.616230000000000189e+01 9.373749999999999716e+01
1.823328000000000060e+01 1.386024230479999986e+01 9.616209999999999525e+01 9.373749999999999716e+01
1.823766299999999774e+01 1.386030075120000049e+01 9.616190000000000282e+01 9.373760000000000048e+01
1.824204599999999843e+01 1.386032997439999903e+01 9.616169999999999618e+01 9.373760000000000048e+01
1.824642900000000267e+01 1.386035919759999935e+01 9.616150000000000375e+01 9.373770000000000380e+01
1.825081199999999981e+01 1.386041764399999998e+01 9.616140000000000043e+01 9.373779999999999291e+01
1.825519500000000050e+01 1.386044686719999852e+01 9.616129999999999711e+01 9.373789999999999623e+01
1.825957800000000120e+01 1.386047609040000061e+01 9.616119999999999379e+01 9.373789999999999623e+01
1.826396099999999834e+01 1.386053453679999947e+01 9.616100000000000136e+01 9.373799999999999955e+01
1.826834399999999903e+01 1.386056375999999979e+01 9.616100000000000136e+01 9.373810000000000286e+01
1.827272699999999972e+01 1.386059298319999833e+01 9.616079999999999472e+01 9.373820000000000618e+01
1.827711000000000041e+01 1.386065142959999896e+01 9.616070000000000562e+01 9.373820000000000618e+01
1.828149300000000110e+01 1.386068065279999928e+01 9.616060000000000230e+01 9.373829999999999529e+01
1.828587599999999824e+01 1.386070987599999782e+01 9.616049999999999898e+01 9.373839999999999861e+01
1.829025899999999893e+01 1.386076832239999845e+01 9.616039999999999566e+01 9.373839999999999861e+01
1.829464200000000318e+01 1.386079754559999877e+01 9.616030000000000655e+01 9.373850000000000193e+01
1.829902500000000032e+01 1.386082676879999909e+01 9.616009999999999991e+01 9.373860000000000525e+01
1.830340800000000101e+01 1.386088521519999794e+01 9.616349999999999909e+01 9.373820000000000618e+01
1.830779099999999815e+01 1.386091443840000004e+01 9.616320000000000334e+01 9.373810000000000286e+01
1.831217399999999884e+01 1.386094366159999858e+01 9.616289999999999338e+01 9.373810000000000286e+01
1.831655699999999953e+01 1.386100210799999921e+01 9.616259999999999764e+01 9.373810000000000286e+01
1.832094000000000023e+01 1.386103133119999953e+01 9.616240000000000521e+01 9.373810000000000286e+01
1.832532300000000092e+01 1.386108977760000016e+01 9.616209999999999525e+01 9.373820000000000618e+01
1.832970600000000161e+01 1.386111900079999870e+01 9.616190000000000282e+01 9.373829999999999529e+01
1.833408899999999875e+01 1.386117744719999934e+01 9.616160000000000707e+01 9.373829999999999529e+01
1.833847199999999944e+01 1.386120667039999965e+01 9.616140000000000043e+01 9.373839999999999861e+01
1.834285499999999658e+01 1.386123589359999997e+01 9.616119999999999379e+01 9.373839999999999861e+01
1.834723800000000082e+01 1.386129433999999883e+01 9.616100000000000136e+01 9.373850000000000193e+01
1.835162100000000152e+01 1.386132356320000092e+01 9.616070000000000562e+01 9.373860000000000525e+01
1.835600399999999865e+01 1.386135278639999946e+01 9.616049999999999898e+01 9.373860000000000525e+01
1.836038699999999935e+01 1.386141123280000009e+01 9.616039999999999566e+01 9.373869999999999436e+01
1.836477000000000004e+01 1.386144045599999863e+01 9.616030000000000655e+01 9.373879999999999768e+01
1.836915300000000073e+01 1.386146967919999895e+01 9.616009999999999991e+01 9.373890000000000100e+01
1.837353600000000142e+01 1.386152812559999958e+01 9.615999999999999659e+01 9.373890000000000100e+01
1.837791899999999856e+01 1.386155734879999812e+01 9.615989999999999327e+01 9.373900000000000432e+01
1.838230199999999925e+01 1.386158657200000022e+01 9.615980000000000416e+01 9.373909999999999343e+01
1.838668499999999995e+01 1.386164501839999907e+01 9.615970000000000084e+01 9.373909999999999343e+01
1.839106799999999708e+01 1.386167424159999939e+01 9.615959999999999752e+01 9.373919999999999675e+01
1.839545100000000133e+01 1.386170346479999971e+01 9.615949999999999420e+01 9.373930000000000007e+01
1.839983400000000202e+01 1.386173268799999825e+01 9.615940000000000509e+01 9.373930000000000007e+01
1.840421699999999916e+01 1.386179113439999888e+01 9.615930000000000177e+01 9.373940000000000339e+01
1.840859999999999985e+01 1.386182035759999920e+01 9.615919999999999845e+01 9.373950000000000671e+01
1.841298299999999699e+01 1.386187880399999983e+01 9.616259999999999764e+01 9.373909999999999343e+01
1.841736600000000124e+01 1.386190802719999837e+01 9.616230000000000189e+01 9.373900000000000432e+01
1.842174900000000193e+01 1.386193725040000047e+01 9.616200000000000614e+01 9.373900000000000432e+01
1.842613199999999907e+01 1.386199569679999932e+01 9.616179999999999950e+01 9.373900000000000432e+01
1.843051499999999976e+01 1.386202491999999964e+01 9.616150000000000375e+01 9.373909999999999343e+01
1.843489800000000045e+01 1.386205414319999996e+01 9.616129999999999711e+01 9.373909999999999343e+01
1.843928100000000114e+01 1.386211258960000059e+01 9.616100000000000136e+01 9.373919999999999675e+01
1.844366400000000183e+01 1.386214181279999913e+01 9.616079999999999472e+01 9.373919999999999675e+01
1.844804699999999897e+01 1.386220025919999976e+01 9.616049999999999898e+01 9.373930000000000007e+01
1.845242999999999967e+01 1.386222948239999830e+01 9.616030000000000655e+01 9.373930000000000007e+01
1.845681300000000036e+01 1.386225870559999862e+01 9.616009999999999991e+01 9.373940000000000339e+01
1.846119599999999750e+01 1.386231715199999925e+01 9.615989999999999327e+01 9.373950000000000671e+01
1.846557900000000174e+01 1.386234637519999779e+01 9.615970000000000084e+01 9.373959999999999582e+01
1.846996200000000243e+01 1.386237559839999989e+01 9.615949999999999420e+01 9.373959999999999582e+01
1.847434499999999957e+01 1.386240482159999843e+01 9.615930000000000177e+01 9.373969999999999914e+01
1.847872800000000026e+01 1.386246326799999906e+01 9.615919999999999845e+01 9.373969999999999914e+01
1.848311099999999740e+01 1.386249249119999938e+01 9.615909999999999513e+01 9.373980000000000246e+01
1.848749400000000165e+01 1.386252171439999792e+01 9.615900000000000603e+01 9.373990000000000578e+01
1.849187700000000234e+01 1.386258016079999855e+01 9.615890000000000271e+01 9.373999999999999488e+01
1.849625999999999948e+01 1.386260938399999887e+01 9.615879999999999939e+01 9.373999999999999488e+01
1.850064300000000017e+01 1.386263860719999919e+01 9.615869999999999607e+01 9.374009999999999820e+01
1.850502600000000086e+01 1.386266783039999950e+01 9.615860000000000696e+01 9.374009999999999820e+01
1.850940899999999800e+01 1.386272627680000014e+01 9.615840000000000032e+01 9.374020000000000152e+01
1.851379200000000225e+01 1.386275549999999868e+01 9.615840000000000032e+01 9.374030000000000484e+01
1.851817499999999939e+01 1.386278472319999899e+01 9.615819999999999368e+01 9.374039999999999395e+01
1.852255800000000008e+01 1.386284316959999963e+01 9.616100000000000136e+01 9.374020000000000152e+01
1.852694100000000077e+01 1.386287239279999994e+01 9.616070000000000562e+01 9.374020000000000152e+01
1.853132399999999791e+01 1.386290161600000026e+01 9.616039999999999566e+01 9.374009999999999820e+01
1.853570700000000215e+01 1.386296006240000089e+01 9.616020000000000323e+01 9.374009999999999820e+01
1.854009000000000285e+01 1.386298928559999943e+01 9.615989999999999327e+01 9.374020000000000152e+01
1.854447299999999998e+01 1.386301850879999797e+01 9.615970000000000084e+01 9.374020000000000152e+01
1.854885600000000068e+01 1.386307695519999861e+01 9.615940000000000509e+01 9.374030000000000484e+01
1.855323899999999782e+01 1.386310617839999892e+01 9.615919999999999845e+01 9.374030000000000484e+01
1.855762199999999851e+01 1.386313540159999924e+01 9.615900000000000603e+01 9.374039999999999395e+01
1.856200500000000275e+01 1.386319384799999810e+01 9.615879999999999939e+01 9.374049999999999727e+01
1.856638799999999989e+01 1.386322307120000019e+01 9.615860000000000696e+01 9.374049999999999727e+01
1.857077100000000058e+01 1.386325229439999873e+01 9.615829999999999700e+01 9.374060000000000059e+01
1.857515400000000128e+01 1.386331074079999937e+01 9.615810000000000457e+01 9.374060000000000059e+01
1.857953699999999841e+01 1.386333996399999968e+01 9.615800000000000125e+01 9.374070000000000391e+01
1.858392000000000266e+01 1.386336918719999822e+01 9.615789999999999793e+01 9.374079999999999302e+01
1.858830299999999980e+01 1.386339841040000032e+01 9.615779999999999461e+01 9.374079999999999302e+01
1.859268600000000049e+01 1.386345685679999917e+01 9.615770000000000550e+01 9.374089999999999634e+01
1.859706900000000118e+01 1.386348607999999949e+01 9.615760000000000218e+01 9.374099999999999966e+01
1.860145199999999832e+01 1.386351530319999981e+01 9.615739999999999554e+01 9.374099999999999966e+01
1.860583499999999901e+01 1.386354452639999835e+01 9.615730000000000643e+01 9.374110000000000298e+01
1.861021800000000326e+01 1.386360297279999898e+01 9.615720000000000312e+01 9.374120000000000630e+01
1.861460100000000040e+01 1.386363219599999930e+01 9.615709999999999980e+01 9.374120000000000630e+01
1.861898400000000109e+01 1.386366141919999961e+01 9.615699999999999648e+01 9.374129999999999541e+01
1.862336699999999823e+01 1.386369064239999993e+01 9.615689999999999316e+01 9.374139999999999873e+01
1.862774999999999892e+01 1.386374908880000056e+01 9.615680000000000405e+01 9.374139999999999873e+01
1.863213300000000316e+01 1.386377831199999910e+01 9.615940000000000509e+01 9.374139999999999873e+01
1.863651600000000030e+01 1.386380753519999942e+01 9.615919999999999845e+01 9.374129999999999541e+01
1.864089900000000100e+01 1.386386598159999828e+01 9.615879999999999939e+01 9.374129999999999541e+01
1.864528199999999813e+01 1.386389520479999860e+01 9.615860000000000696e+01 9.374129999999999541e+01
1.864966499999999883e+01 1.386392442799999891e+01 9.615829999999999700e+01 9.374139999999999873e+01
1.865404799999999952e+01 1.386398287439999777e+01 9.615810000000000457e+01 9.374139999999999873e+01
1.865843100000000021e+01 1.386401209759999986e+01 9.615789999999999793e+01 9.374150000000000205e+01
1.866281400000000090e+01 1.386404132079999840e+01 9.615770000000000550e+01 9.374150000000000205e+01
1.866719700000000159e+01 1.386409976719999904e+01 9.615739999999999554e+01 9.374160000000000537e+01
1.867157999999999873e+01 1.386412899039999935e+01 9.615720000000000312e+01 9.374160000000000537e+01
1.867596299999999943e+01 1.386415821359999967e+01 9.615699999999999648e+01 9.374169999999999447e+01
1.868034599999999656e+01 1.386418743679999999e+01 9.615680000000000405e+01 9.374169999999999447e+01
1.868472900000000081e+01 1.386424588319999884e+01 9.615670000000000073e+01 9.374179999999999779e+01
1.868911200000000150e+01 1.386427510639999916e+01 9.615659999999999741e+01 9.374190000000000111e+01
1.869349499999999864e+01 1.386430432959999948e+01 9.615649999999999409e+01 9.374200000000000443e+01
1.869787799999999933e+01 1.386433355279999979e+01 9.615640000000000498e+01 9.374200000000000443e+01
1.870226100000000002e+01 1.386439199919999865e+01 9.615630000000000166e+01 9.374209999999999354e+01
1.870664400000000072e+01 1.386442122240000074e+01 9.615619999999999834e+01 9.374209999999999354e+01
1.871102700000000141e+01 1.386445044559999928e+01 9.615600000000000591e+01 9.374219999999999686e+01
1.871540999999999855e+01 1.386447966879999960e+01 9.615600000000000591e+01 9.374219999999999686e+01
1.871979299999999924e+01 1.386450889199999992e+01 9.615579999999999927e+01 9.374230000000000018e+01
1.872417599999999993e+01 1.386456733839999877e+01 9.615579999999999927e+01 9.374240000000000350e+01
1.872855899999999707e+01 1.386459656160000087e+01 9.615560000000000684e+01 9.374250000000000682e+01
1.873294200000000131e+01 1.386462578479999941e+01 9.615550000000000352e+01 9.374250000000000682e+01
1.873732500000000201e+01 1.386465500799999795e+01 9.615540000000000020e+01 9.374259999999999593e+01
1.874170799999999915e+01 1.386471345439999858e+01 9.615860000000000696e+01 9.374250000000000682e+01
1.874609099999999984e+01 1.386474267759999890e+01 9.615840000000000032e+01 9.374240000000000350e+01
1.875047399999999698e+01 1.386477190079999922e+01 9.615810000000000457e+01 9.374240000000000350e+01
1.875485700000000122e+01 1.386480112399999953e+01 9.615789999999999793e+01 9.374240000000000350e+01
1.875924000000000191e+01 1.386485957040000017e+01 9.615760000000000218e+01 9.374250000000000682e+01
1.876362299999999905e+01 1.386488879359999871e+01 9.615739999999999554e+01 9.374250000000000682e+01
1.876800599999999974e+01 1.386491801679999902e+01 9.615720000000000312e+01 9.374259999999999593e+01
1.877238900000000044e+01 1.386497646319999966e+01 9.615699999999999648e+01 9.374259999999999593e+01
1.877677199999999758e+01 1.386500568639999820e+01 9.615670000000000073e+01 9.374269999999999925e+01
1.878115500000000182e+01 1.386503490960000029e+01 9.615649999999999409e+01 9.374269999999999925e+01
1.878553799999999896e+01 1.386509335599999915e+01 9.615630000000000166e+01 9.374280000000000257e+01
1.878992099999999965e+01 1.386512257919999946e+01 9.615609999999999502e+01 9.374290000000000589e+01
1.879430400000000034e+01 1.386515180239999978e+01 9.615600000000000591e+01 9.374290000000000589e+01
1.879868699999999748e+01 1.386518102559999832e+01 9.615590000000000259e+01 9.374299999999999500e+01
1.880307000000000173e+01 1.386521024880000041e+01 9.615569999999999595e+01 9.374299999999999500e+01
1.880745300000000242e+01 1.386526869519999927e+01 9.615560000000000684e+01 9.374309999999999832e+01
1.881183599999999956e+01 1.386529791839999959e+01 9.615550000000000352e+01 9.374320000000000164e+01
1.881621900000000025e+01 1.386532714159999990e+01 9.615540000000000020e+01 9.374320000000000164e+01
1.882060199999999739e+01 1.386535636479999845e+01 9.615529999999999688e+01 9.374330000000000496e+01
1.882498499999999808e+01 1.386538558800000054e+01 9.615519999999999357e+01 9.374339999999999407e+01
1.882936800000000233e+01 1.386544403439999940e+01 9.615510000000000446e+01 9.374339999999999407e+01
1.883375099999999946e+01 1.386547325759999971e+01 9.615500000000000114e+01 9.374349999999999739e+01
1.883813400000000016e+01 1.386550248079999825e+01 9.615489999999999782e+01 9.374349999999999739e+01
1.884251700000000085e+01 1.386553170399999857e+01 9.615479999999999450e+01 9.374360000000000070e+01
1.884689999999999799e+01 1.386556092719999889e+01 9.615470000000000539e+01 9.374370000000000402e+01
1.885128300000000223e+01 1.386561937359999952e+01 9.615670000000000073e+01 9.374360000000000070e+01
1.885566599999999937e+01 1.386564859679999984e+01 9.615649999999999409e+01 9.374349999999999739e+01
1.886004900000000006e+01 1.386567781999999838e+01 9.615619999999999834e+01 9.374349999999999739e+01
1.886443200000000076e+01 1.386570704319999869e+01 9.615600000000000591e+01 9.374349999999999739e+01
1.886881499999999789e+01 1.386576548959999933e+01 9.615569999999999595e+01 9.374360000000000070e+01
1.887319799999999859e+01 1.386579471279999964e+01 9.615550000000000352e+01 9.374360000000000070e+01
1.887758100000000283e+01 1.386582393599999996e+01 9.615519999999999357e+01 9.374370000000000402e+01
1.888196399999999997e+01 1.386588238240000059e+01 9.615510000000000446e+01 9.374370000000000402e+01
1.888634700000000066e+01 1.386591160559999913e+01 9.615479999999999450e+01 9.374379999999999313e+01
1.889072999999999780e+01 1.386594082879999945e+01 9.615470000000000539e+01 9.374379999999999313e+01
1.889511299999999849e+01 1.386597005199999977e+01 9.615449999999999875e+01 9.374389999999999645e+01
1.889949600000000274e+01 1.386599927520000008e+01 9.615439999999999543e+01 9.374389999999999645e+01
1.890387899999999988e+01 1.386605772160000072e+01 9.615430000000000632e+01 9.374399999999999977e+01
1.890826200000000057e+01 1.386608694479999926e+01 9.615420000000000300e+01 9.374399999999999977e+01
1.891264500000000126e+01 1.386611616799999958e+01 9.615409999999999968e+01 9.374410000000000309e+01
1.891702799999999840e+01 1.386614539119999989e+01 9.615399999999999636e+01 9.374410000000000309e+01
1.892141099999999909e+01 1.386617461440000021e+01 9.615389999999999304e+01 9.374420000000000641e+01
1.892579399999999978e+01 1.386620383759999875e+01 9.615380000000000393e+01 9.374429999999999552e+01
1.893017700000000048e+01 1.386626228399999938e+01 9.615370000000000061e+01 9.374429999999999552e+01
1.893456000000000117e+01 1.386629150719999792e+01 9.615359999999999729e+01 9.374439999999999884e+01
1.893894299999999831e+01 1.386632073040000002e+01 9.615349999999999397e+01 9.374450000000000216e+01
1.894332599999999900e+01 1.386634995359999856e+01 9.615340000000000487e+01 9.374450000000000216e+01
1.894770900000000324e+01 1.386637917679999887e+01 9.615330000000000155e+01 9.374460000000000548e+01
1.895209200000000038e+01 1.386640839999999919e+01 9.615319999999999823e+01 9.374460000000000548e+01
1.895647500000000107e+01 1.386643762319999951e+01 9.615309999999999491e+01 9.374469999999999459e+01
1.896085799999999821e+01 1.386649606960000014e+01 9.615510000000000446e+01 9.374469999999999459e+01
1.896524099999999891e+01 1.386652529279999868e+01 9.615489999999999782e+01 9.374460000000000548e+01
1.896962399999999960e+01 1.386655451599999900e+01 9.615460000000000207e+01 9.374460000000000548e+01
1.897400700000000029e+01 1.386658373919999931e+01 9.615439999999999543e+01 9.374469999999999459e+01
1.897839000000000098e+01 1.386664218559999817e+01 9.615420000000000300e+01 9.374469999999999459e+01
1.898277300000000167e+01 1.386667140880000026e+01 9.615399999999999636e+01 9.374469999999999459e+01
1.898715599999999881e+01 1.386670063199999881e+01 9.615370000000000061e+01 9.374479999999999791e+01
1.899153899999999950e+01 1.386672985519999912e+01 9.615349999999999397e+01 9.374479999999999791e+01
1.899592199999999664e+01 1.386678830159999976e+01 9.615330000000000155e+01 9.374490000000000123e+01
1.900030500000000089e+01 1.386681752479999830e+01 9.615319999999999823e+01 9.374490000000000123e+01
1.900468800000000158e+01 1.386684674800000039e+01 9.615309999999999491e+01 9.374500000000000455e+01
1.900907099999999872e+01 1.386687597119999893e+01 9.615300000000000580e+01 9.374509999999999366e+01
1.901345399999999941e+01 1.386690519439999925e+01 9.615290000000000248e+01 9.374509999999999366e+01
1.901783700000000010e+01 1.386696364079999988e+01 9.615279999999999916e+01 9.374519999999999698e+01
1.902222000000000079e+01 1.386699286399999842e+01 9.615269999999999584e+01 9.374519999999999698e+01
1.902660300000000149e+01 1.386702208720000051e+01 9.615260000000000673e+01 9.374530000000000030e+01
1.903098599999999863e+01 1.386705131039999905e+01 9.615250000000000341e+01 9.374530000000000030e+01
1.903536899999999932e+01 1.386708053359999937e+01 9.615240000000000009e+01 9.374540000000000362e+01
1.903975200000000001e+01 1.386710975679999969e+01 9.615229999999999677e+01 9.374550000000000693e+01
1.904413500000000070e+01 1.386713897999999823e+01 9.615219999999999345e+01 9.374550000000000693e+01
1.904851800000000139e+01 1.386716820319999854e+01 9.615210000000000434e+01 9.374559999999999604e+01
1.905290100000000209e+01 1.386722664959999918e+01 9.615200000000000102e+01 9.374559999999999604e+01
1.905728399999999922e+01 1.386725587279999949e+01 9.615189999999999770e+01 9.374569999999999936e+01
1.906166699999999992e+01 1.386728509599999981e+01 9.615179999999999438e+01 9.374580000000000268e+01
1.906604999999999706e+01 1.386731431919999835e+01 9.615170000000000528e+01 9.374580000000000268e+01
1.907043300000000130e+01 1.386734354240000044e+01 9.615380000000000393e+01 9.374569999999999936e+01
1.907481600000000199e+01 1.386737276559999898e+01 9.615359999999999729e+01 9.374559999999999604e+01
1.907919899999999913e+01 1.386743121199999962e+01 9.615340000000000487e+01 9.374559999999999604e+01
1.908358199999999982e+01 1.386746043519999994e+01 9.615319999999999823e+01 9.374559999999999604e+01
1.908796500000000052e+01 1.386748965839999848e+01 9.615290000000000248e+01 9.374569999999999936e+01
1.909234800000000121e+01 1.386751888160000057e+01 9.615269999999999584e+01 9.374569999999999936e+01
1.909673100000000190e+01 1.386754810479999911e+01 9.615250000000000341e+01 9.374580000000000268e+01
1.910111399999999904e+01 1.386760655119999974e+01 9.615229999999999677e+01 9.374580000000000268e+01
1.910549699999999973e+01 1.386763577440000006e+01 9.615210000000000434e+01 9.374590000000000600e+01
1.910988000000000042e+01 1.386766499759999860e+01 9.615200000000000102e+01 9.374590000000000600e+01
1.911426299999999756e+01 1.386769422080000069e+01 9.615189999999999770e+01 9.374599999999999511e+01
1.911864600000000181e+01 1.386772344399999923e+01 9.615179999999999438e+01 9.374599999999999511e+01
1.912302900000000250e+01 1.386775266719999955e+01 9.615170000000000528e+01 9.374609999999999843e+01
1.912741199999999964e+01 1.386778189039999987e+01 9.615160000000000196e+01 9.374609999999999843e+01
1.913179500000000033e+01 1.386784033679999872e+01 9.615149999999999864e+01 9.374620000000000175e+01
1.913617799999999747e+01 1.386786956000000082e+01 9.615149999999999864e+01 9.374620000000000175e+01
1.914056100000000171e+01 1.386789878319999936e+01 9.615130000000000621e+01 9.374630000000000507e+01
1.914494400000000240e+01 1.386792800639999790e+01 9.615130000000000621e+01 9.374630000000000507e+01
1.914932699999999954e+01 1.386795722959999999e+01 9.615109999999999957e+01 9.374639999999999418e+01
1.915371000000000024e+01 1.386798645279999853e+01 9.615109999999999957e+01 9.374649999999999750e+01
1.915809300000000093e+01 1.386801567599999885e+01 9.615099999999999625e+01 9.374649999999999750e+01
1.916247599999999807e+01 1.386804489919999916e+01 9.615089999999999293e+01 9.374660000000000082e+01
1.916685900000000231e+01 1.386807412239999948e+01 9.615080000000000382e+01 9.374670000000000414e+01
1.917124199999999945e+01 1.386810334559999802e+01 9.615070000000000050e+01 9.374670000000000414e+01
1.917562500000000014e+01 1.386813256880000012e+01 9.615059999999999718e+01 9.374679999999999325e+01
1.918000800000000083e+01 1.386819101519999897e+01 9.615240000000000009e+01 9.374670000000000414e+01
1.918439099999999797e+01 1.386822023839999929e+01 9.615219999999999345e+01 9.374670000000000414e+01
1.918877400000000222e+01 1.386824946159999961e+01 9.615189999999999770e+01 9.374660000000000082e+01
1.919315699999999936e+01 1.386827868479999815e+01 9.615170000000000528e+01 9.374660000000000082e+01
1.919754000000000005e+01 1.386830790800000024e+01 9.615149999999999864e+01 9.374670000000000414e+01
1.920192300000000074e+01 1.386836635439999910e+01 9.615130000000000621e+01 9.374670000000000414e+01
1.920630599999999788e+01 1.386839557759999941e+01 9.615109999999999957e+01 9.374679999999999325e+01
1.921068899999999857e+01 1.386842480079999973e+01 9.615099999999999625e+01 9.374679999999999325e+01
1.921507200000000282e+01 1.386845402399999827e+01 9.615080000000000382e+01 9.374689999999999657e+01
1.921945499999999996e+01 1.386848324720000036e+01 9.615070000000000050e+01 9.374689999999999657e+01
1.922383800000000065e+01 1.386851247039999890e+01 9.615059999999999718e+01 9.374699999999999989e+01
1.922822099999999779e+01 1.386854169359999922e+01 9.615049999999999386e+01 9.374699999999999989e+01
1.923260399999999848e+01 1.386860013999999985e+01 9.615040000000000475e+01 9.374710000000000321e+01
1.923698700000000272e+01 1.386862936319999839e+01 9.615040000000000475e+01 9.374710000000000321e+01
1.924136999999999986e+01 1.386865858640000049e+01 9.615030000000000143e+01 9.374720000000000653e+01
1.924575300000000055e+01 1.386868780959999903e+01 9.615019999999999811e+01 9.374729999999999563e+01
1.925013600000000125e+01 1.386871703279999934e+01 9.615009999999999479e+01 9.374729999999999563e+01
1.925451899999999839e+01 1.386874625599999966e+01 9.615000000000000568e+01 9.374739999999999895e+01
1.925890199999999908e+01 1.386877547919999820e+01 9.614990000000000236e+01 9.374739999999999895e+01
1.926328499999999977e+01 1.386880470239999852e+01 9.614979999999999905e+01 9.374750000000000227e+01
1.926766800000000046e+01 1.386883392559999884e+01 9.614969999999999573e+01 9.374750000000000227e+01
1.927205100000000115e+01 1.386886314879999915e+01 9.614960000000000662e+01 9.374760000000000559e+01
1.927643399999999829e+01 1.386889237199999947e+01 9.614950000000000330e+01 9.374760000000000559e+01
1.928081699999999898e+01 1.386892159519999979e+01 9.614939999999999998e+01 9.374769999999999470e+01
1.928520000000000323e+01 1.386895081839999833e+01 9.614929999999999666e+01 9.374779999999999802e+01
1.928958300000000037e+01 1.386900926479999896e+01 9.615099999999999625e+01 9.374779999999999802e+01
1.929396600000000106e+01 1.386903848799999928e+01 9.615080000000000382e+01 9.374769999999999470e+01
1.929834899999999820e+01 1.386906771119999959e+01 9.615059999999999718e+01 9.374769999999999470e+01
1.930273199999999889e+01 1.386909693439999991e+01 9.615040000000000475e+01 9.374769999999999470e+01
1.930711499999999958e+01 1.386912615759999845e+01 9.615009999999999479e+01 9.374779999999999802e+01
1.931149800000000027e+01 1.386915538080000054e+01 9.615000000000000568e+01 9.374779999999999802e+01
1.931588100000000097e+01 1.386918460399999908e+01 9.614979999999999905e+01 9.374779999999999802e+01
1.932026400000000166e+01 1.386924305039999972e+01 9.614969999999999573e+01 9.374790000000000134e+01
1.932464699999999880e+01 1.386927227360000003e+01 9.614960000000000662e+01 9.374790000000000134e+01
1.932902999999999949e+01 1.386930149679999857e+01 9.614950000000000330e+01 9.374800000000000466e+01
1.933341299999999663e+01 1.386933072000000067e+01 9.614939999999999998e+01 9.374800000000000466e+01
1.933779600000000087e+01 1.386935994319999921e+01 9.614939999999999998e+01 9.374809999999999377e+01
1.934217900000000157e+01 1.386938916639999952e+01 9.614919999999999334e+01 9.374819999999999709e+01
1.934656199999999870e+01 1.386941838959999984e+01 9.614919999999999334e+01 9.374819999999999709e+01
1.935094499999999940e+01 1.386944761280000016e+01 9.614900000000000091e+01 9.374830000000000041e+01
1.935532800000000009e+01 1.386947683599999870e+01 9.614900000000000091e+01 9.374830000000000041e+01
1.935971100000000078e+01 1.386950605919999902e+01 9.614889999999999759e+01 9.374840000000000373e+01
1.936409400000000147e+01 1.386953528239999933e+01 9.614879999999999427e+01 9.374840000000000373e+01
1.936847699999999861e+01 1.386956450559999787e+01 9.614870000000000516e+01 9.374850000000000705e+01
1.937285999999999930e+01 1.386959372879999997e+01 9.614860000000000184e+01 9.374850000000000705e+01
1.937724299999999999e+01 1.386962295199999851e+01 9.614849999999999852e+01 9.374859999999999616e+01
1.938162599999999713e+01 1.386965217519999882e+01 9.614839999999999520e+01 9.374859999999999616e+01
1.938600900000000138e+01 1.386971062159999946e+01 9.614830000000000609e+01 9.374869999999999948e+01
1.939039200000000207e+01 1.386973984479999800e+01 9.614830000000000609e+01 9.374880000000000280e+01
1.939477499999999921e+01 1.386976906800000009e+01 9.614820000000000277e+01 9.374880000000000280e+01
1.939915799999999990e+01 1.386979829119999863e+01 9.614969999999999573e+01 9.374890000000000612e+01
1.940354099999999704e+01 1.386982751439999895e+01 9.614950000000000330e+01 9.374890000000000612e+01
1.940792400000000129e+01 1.386985673759999926e+01 9.614919999999999334e+01 9.374880000000000280e+01
1.941230700000000198e+01 1.386988596079999958e+01 9.614900000000000091e+01 9.374880000000000280e+01
1.941668999999999912e+01 1.386991518399999812e+01 9.614889999999999759e+01 9.374890000000000612e+01
1.942107299999999981e+01 1.386994440720000021e+01 9.614870000000000516e+01 9.374890000000000612e+01
1.942545600000000050e+01 1.387000285359999907e+01 9.614860000000000184e+01 9.374899999999999523e+01
1.942983899999999764e+01 1.387003207679999939e+01 9.614849999999999852e+01 9.374899999999999523e+01
1.943422200000000188e+01 1.387006129999999970e+01 9.614839999999999520e+01 9.374909999999999854e+01
1.943860499999999902e+01 1.387009052319999824e+01 9.614830000000000609e+01 9.374909999999999854e+01
1.944298799999999972e+01 1.387011974640000034e+01 9.614830000000000609e+01 9.374920000000000186e+01
1.944737100000000041e+01 1.387014896959999888e+01 9.614820000000000277e+01 9.374920000000000186e+01
1.945175399999999755e+01 1.387017819279999920e+01 9.614809999999999945e+01 9.374930000000000518e+01
1.945613700000000179e+01 1.387020741599999951e+01 9.614799999999999613e+01 9.374939999999999429e+01
1.946052000000000248e+01 1.387023663919999983e+01 9.614790000000000703e+01 9.374939999999999429e+01
1.946490299999999962e+01 1.387026586239999837e+01 9.614780000000000371e+01 9.374949999999999761e+01
1.946928600000000031e+01 1.387029508560000046e+01 9.614770000000000039e+01 9.374949999999999761e+01
1.947366899999999745e+01 1.387032430879999900e+01 9.614759999999999707e+01 9.374960000000000093e+01
1.947805199999999815e+01 1.387035353199999932e+01 9.614759999999999707e+01 9.374960000000000093e+01
1.948243500000000239e+01 1.387038275519999964e+01 9.614749999999999375e+01 9.374970000000000425e+01
1.948681799999999953e+01 1.387041197839999818e+01 9.614740000000000464e+01 9.374979999999999336e+01
1.949120100000000022e+01 1.387044120160000027e+01 9.614730000000000132e+01 9.374979999999999336e+01
1.949558400000000091e+01 1.387047042479999881e+01 9.614719999999999800e+01 9.374989999999999668e+01
1.949996699999999805e+01 1.387049964799999913e+01 9.614709999999999468e+01 9.374989999999999668e+01
1.950435000000000230e+01 1.387052887119999944e+01 9.614709999999999468e+01 9.375000000000000000e+01
1.950873299999999944e+01 1.387055809439999976e+01 9.614849999999999852e+01 9.375000000000000000e+01
1.951311600000000013e+01 1.387058731759999830e+01 9.614830000000000609e+01 9.374989999999999668e+01
1.951749900000000082e+01 1.387061654080000039e+01 9.614809999999999945e+01 9.374989999999999668e+01
1.952188199999999796e+01 1.387064576399999893e+01 9.614790000000000703e+01 9.374989999999999668e+01
1.952626499999999865e+01 1.387070421039999957e+01 9.614780000000000371e+01 9.374989999999999668e+01
1.953064800000000290e+01 1.387073343359999988e+01 9.614770000000000039e+01 9.374989999999999668e+01
1.953503100000000003e+01 1.387076265679999842e+01 9.614749999999999375e+01 9.375000000000000000e+01
1.953941400000000073e+01 1.387079188000000052e+01 9.614749999999999375e+01 9.375000000000000000e+01
1.954379699999999787e+01 1.387082110319999906e+01 9.614730000000000132e+01 9.375010000000000332e+01
1.954817999999999856e+01 1.387085032639999937e+01 9.614730000000000132e+01 9.375010000000000332e+01
1.955256300000000280e+01 1.387087954959999969e+01 9.614719999999999800e+01 9.375020000000000664e+01
1.955694599999999994e+01 1.387090877280000001e+01 9.614709999999999468e+01 9.375029999999999575e+01
1.956132900000000063e+01 1.387093799599999855e+01 9.614700000000000557e+01 9.375029999999999575e+01
1.956571200000000132e+01 1.387096721920000064e+01 9.614690000000000225e+01 9.375039999999999907e+01
1.957009499999999846e+01 1.387099644239999918e+01 9.614679999999999893e+01 9.375050000000000239e+01
1.957447799999999916e+01 1.387102566559999950e+01 9.614669999999999561e+01 9.375050000000000239e+01
1.957886099999999985e+01 1.387105488879999982e+01 9.614660000000000650e+01 9.375060000000000571e+01
1.958324400000000054e+01 1.387108411200000013e+01 9.614660000000000650e+01 9.375060000000000571e+01
1.958762700000000123e+01 1.387111333519999867e+01 9.614650000000000318e+01 9.375069999999999482e+01
1.959200999999999837e+01 1.387114255839999899e+01 9.614639999999999986e+01 9.375069999999999482e+01
1.959639299999999906e+01 1.387117178159999931e+01 9.614629999999999654e+01 9.375079999999999814e+01
1.960077600000000331e+01 1.387120100479999785e+01 9.614619999999999322e+01 9.375079999999999814e+01
1.960515900000000045e+01 1.387123022799999994e+01 9.614610000000000412e+01 9.375090000000000146e+01
1.960954200000000114e+01 1.387125945119999848e+01 9.614610000000000412e+01 9.375090000000000146e+01
1.961392499999999828e+01 1.387128867439999880e+01 9.614600000000000080e+01 9.375100000000000477e+01
1.961830799999999897e+01 1.387131789759999911e+01 9.614709999999999468e+01 9.375090000000000146e+01
1.962269099999999966e+01 1.387134712079999943e+01 9.614700000000000557e+01 9.375090000000000146e+01
1.962707400000000035e+01 1.387137634399999797e+01 9.614679999999999893e+01 9.375090000000000146e+01
1.963145700000000105e+01 1.387140556720000006e+01 9.614660000000000650e+01 9.375090000000000146e+01
1.963584000000000174e+01 1.387143479039999860e+01 9.614650000000000318e+01 9.375090000000000146e+01
1.964022299999999888e+01 1.387146401359999892e+01 9.614639999999999986e+01 9.375090000000000146e+01
1.964460599999999957e+01 1.387149323679999924e+01 9.614629999999999654e+01 9.375100000000000477e+01
1.964898900000000026e+01 1.387152245999999955e+01 9.614619999999999322e+01 9.375100000000000477e+01
1.965337200000000095e+01 1.387158090640000019e+01 9.614610000000000412e+01 9.375109999999999388e+01
1.965775500000000164e+01 1.387161012959999873e+01 9.614600000000000080e+01 9.375109999999999388e+01
1.966213799999999878e+01 1.387163935279999905e+01 9.614589999999999748e+01 9.375119999999999720e+01
1.966652099999999947e+01 1.387166857599999936e+01 9.614589999999999748e+01 9.375119999999999720e+01
1.967090400000000017e+01 1.387169779919999968e+01 9.614579999999999416e+01 9.375130000000000052e+01
1.967528700000000086e+01 1.387169779919999968e+01 9.614570000000000505e+01 9.375130000000000052e+01
1.967967000000000155e+01 1.387172702239999822e+01 9.614560000000000173e+01 9.375140000000000384e+01
1.968405299999999869e+01 1.387175624560000031e+01 9.614549999999999841e+01 9.375140000000000384e+01
1.968843599999999938e+01 1.387178546879999885e+01 9.614539999999999509e+01 9.375149999999999295e+01
1.969281900000000007e+01 1.387181469199999917e+01 9.614539999999999509e+01 9.375149999999999295e+01
1.969720200000000077e+01 1.387184391519999949e+01 9.614530000000000598e+01 9.375159999999999627e+01
1.970158500000000146e+01 1.387187313839999980e+01 9.614520000000000266e+01 9.375159999999999627e+01
1.970596800000000215e+01 1.387190236160000012e+01 9.614509999999999934e+01 9.375169999999999959e+01
1.971035099999999929e+01 1.387193158480000044e+01 9.614499999999999602e+01 9.375169999999999959e+01
1.971473399999999998e+01 1.387196080799999898e+01 9.614490000000000691e+01 9.375180000000000291e+01
1.971911699999999712e+01 1.387199003119999929e+01 9.614490000000000691e+01 9.375190000000000623e+01
1.972350000000000136e+01 1.387201925439999961e+01 9.614480000000000359e+01 9.375190000000000623e+01
1.972788300000000206e+01 1.387204847759999815e+01 9.614579999999999416e+01 9.375180000000000291e+01
1.973226599999999920e+01 1.387207770080000024e+01 9.614570000000000505e+01 9.375180000000000291e+01
1.973664899999999989e+01 1.387210692399999878e+01 9.614560000000000173e+01 9.375180000000000291e+01
1.974103199999999703e+01 1.387213614719999910e+01 9.614549999999999841e+01 9.375180000000000291e+01
1.974541500000000127e+01 1.387216537039999942e+01 9.614530000000000598e+01 9.375180000000000291e+01
1.974979800000000196e+01 1.387219459359999973e+01 9.614530000000000598e+01 9.375180000000000291e+01
1.975418099999999910e+01 1.387222381679999827e+01 9.614520000000000266e+01 9.375190000000000623e+01
1.975856399999999979e+01 1.387225304000000037e+01 9.614509999999999934e+01 9.375190000000000623e+01
1.976294700000000049e+01 1.387228226319999891e+01 9.614499999999999602e+01 9.375199999999999534e+01
1.976732999999999763e+01 1.387231148639999923e+01 9.614490000000000691e+01 9.375199999999999534e+01
1.977171300000000187e+01 1.387234070959999954e+01 9.614480000000000359e+01 9.375209999999999866e+01
1.977609599999999901e+01 1.387236993279999986e+01 9.614470000000000027e+01 9.375209999999999866e+01
1.978047899999999970e+01 1.387239915599999840e+01 9.614459999999999695e+01 9.375220000000000198e+01
1.978486200000000039e+01 1.387242837920000049e+01 9.614459999999999695e+01 9.375220000000000198e+01
1.978924499999999753e+01 1.387245760239999903e+01 9.614449999999999363e+01 9.375230000000000530e+01
1.979362800000000178e+01 1.387248682559999935e+01 9.614440000000000452e+01 9.375230000000000530e+01
1.979801100000000247e+01 1.387251604879999967e+01 9.614430000000000121e+01 9.375239999999999441e+01
1.980239399999999961e+01 1.387254527199999998e+01 9.614430000000000121e+01 9.375239999999999441e+01
1.980677700000000030e+01 1.387257449519999852e+01 9.614419999999999789e+01 9.375249999999999773e+01
1.981115999999999744e+01 1.387260371840000062e+01 9.614409999999999457e+01 9.375249999999999773e+01
1.981554299999999813e+01 1.387263294159999916e+01 9.614400000000000546e+01 9.375260000000000105e+01
1.981992600000000238e+01 1.387266216479999947e+01 9.614390000000000214e+01 9.375260000000000105e+01
1.982430899999999951e+01 1.387269138799999979e+01 9.614379999999999882e+01 9.375270000000000437e+01
1.982869200000000021e+01 1.387269138799999979e+01 9.614379999999999882e+01 9.375270000000000437e+01
1.983307500000000090e+01 1.387272061120000011e+01 9.614379999999999882e+01 9.375279999999999347e+01
1.983745799999999804e+01 1.387274983439999865e+01 9.614459999999999695e+01 9.375289999999999679e+01
1.984184100000000228e+01 1.387277905759999896e+01 9.614449999999999363e+01 9.375279999999999347e+01
1.984622399999999942e+01 1.387280828079999928e+01 9.614440000000000452e+01 9.375279999999999347e+01
1.985060700000000011e+01 1.387283750399999782e+01 9.614430000000000121e+01 9.375279999999999347e+01
1.985499000000000080e+01 1.387286672719999991e+01 9.614419999999999789e+01 9.375279999999999347e+01
1.985937299999999794e+01 1.387289595039999845e+01 9.614409999999999457e+01 9.375289999999999679e+01
1.986375599999999864e+01 1.387292517359999877e+01 9.614400000000000546e+01 9.375289999999999679e+01
1.986813900000000288e+01 1.387295439679999909e+01 9.614390000000000214e+01 9.375289999999999679e+01
1.987252200000000002e+01 1.387298361999999941e+01 9.614379999999999882e+01 9.375300000000000011e+01
1.987690500000000071e+01 1.387301284319999795e+01 9.614369999999999550e+01 9.375300000000000011e+01
1.988128799999999785e+01 1.387304206640000004e+01 9.614360000000000639e+01 9.375310000000000343e+01
1.988567099999999854e+01 1.387307128959999858e+01 9.614350000000000307e+01 9.375310000000000343e+01
1.989005400000000279e+01 1.387310051279999890e+01 9.614350000000000307e+01 9.375320000000000675e+01
1.989443699999999993e+01 1.387312973599999921e+01 9.614339999999999975e+01 9.375320000000000675e+01
1.989882000000000062e+01 1.387315895919999953e+01 9.614329999999999643e+01 9.375329999999999586e+01
1.990320300000000131e+01 1.387318818239999807e+01 9.614329999999999643e+01 9.375329999999999586e+01
1.990758599999999845e+01 1.387321740560000016e+01 9.614339999999999975e+01 9.375339999999999918e+01
1.991196899999999914e+01 1.387324662879999870e+01 9.614350000000000307e+01 9.375339999999999918e+01
1.991635199999999983e+01 1.387327585199999902e+01 9.614350000000000307e+01 9.375350000000000250e+01
1.992073500000000053e+01 1.387327585199999902e+01 9.614360000000000639e+01 9.375350000000000250e+01
1.992511800000000122e+01 1.387330507519999934e+01 9.614369999999999550e+01 9.375360000000000582e+01
1.992950099999999836e+01 1.387333429839999965e+01 9.614379999999999882e+01 9.375360000000000582e+01
1.993388399999999905e+01 1.387336352159999997e+01 9.614390000000000214e+01 9.375369999999999493e+01
1.993826700000000329e+01 1.387339274480000029e+01 9.614390000000000214e+01 9.375369999999999493e+01
1.994265000000000043e+01 1.387342196799999883e+01 9.614400000000000546e+01 9.375379999999999825e+01
1.994703300000000112e+01 1.387345119119999914e+01 9.614350000000000307e+01 9.375379999999999825e+01
1.995141599999999826e+01 1.387348041439999946e+01 9.614350000000000307e+01 9.375369999999999493e+01
1.995579899999999895e+01 1.387350963759999978e+01 9.614329999999999643e+01 9.375369999999999493e+01
1.996018199999999965e+01 1.387353886080000009e+01 9.614319999999999311e+01 9.375369999999999493e+01
1.996456500000000034e+01 1.387356808399999863e+01 9.614310000000000400e+01 9.375369999999999493e+01
1.996894800000000103e+01 1.387359730719999895e+01 9.614300000000000068e+01 9.375369999999999493e+01
1.997333100000000172e+01 1.387362653039999927e+01 9.614289999999999736e+01 9.375379999999999825e+01
1.997771399999999886e+01 1.387365575359999958e+01 9.614300000000000068e+01 9.375379999999999825e+01
1.998209699999999955e+01 1.387368497679999813e+01 9.614300000000000068e+01 9.375390000000000157e+01
1.998647999999999669e+01 1.387371420000000022e+01 9.614310000000000400e+01 9.375390000000000157e+01
1.999086300000000094e+01 1.387374342319999876e+01 9.614319999999999311e+01 9.375400000000000489e+01
1.999524600000000163e+01 1.387377264639999908e+01 9.614329999999999643e+01 9.375400000000000489e+01
1.999962899999999877e+01 1.387377264639999908e+01 9.614329999999999643e+01 9.375400000000000489e+01
2.000401199999999946e+01 1.387380186959999939e+01 9.614339999999999975e+01 9.375409999999999400e+01
2.000839500000000015e+01 1.387383109279999971e+01 9.614350000000000307e+01 9.375409999999999400e+01
2.001277800000000084e+01 1.387386031599999825e+01 9.614360000000000639e+01 9.375419999999999732e+01
2.001716100000000154e+01 1.387388953920000034e+01 9.614360000000000639e+01 9.375419999999999732e+01
2.002154399999999868e+01 1.387391876239999888e+01 9.614369999999999550e+01 9.375430000000000064e+01
2.002592699999999937e+01 1.387394798559999920e+01 9.614379999999999882e+01 9.375430000000000064e+01
2.003031000000000006e+01 1.387397720879999952e+01 9.614390000000000214e+01 9.375440000000000396e+01
2.003469299999999720e+01 1.387400643199999983e+01 9.614390000000000214e+01 9.375440000000000396e+01
2.003907600000000144e+01 1.387400643199999983e+01 9.614400000000000546e+01 9.375449999999999307e+01
2.004345900000000213e+01 1.387403565519999837e+01 9.614409999999999457e+01 9.375449999999999307e+01
2.004784199999999927e+01 1.387406487840000047e+01 9.614419999999999789e+01 9.375449999999999307e+01
2.005222499999999997e+01 1.387409410159999901e+01 9.614430000000000121e+01 9.375459999999999638e+01
2.005660799999999711e+01 1.387412332479999932e+01 9.614310000000000400e+01 9.375469999999999970e+01
2.006099100000000135e+01 1.387415254799999964e+01 9.614310000000000400e+01 9.375459999999999638e+01
2.006537400000000204e+01 1.387418177119999996e+01 9.614310000000000400e+01 9.375459999999999638e+01
2.006975699999999918e+01 1.387421099439999850e+01 9.614319999999999311e+01 9.375459999999999638e+01
2.007413999999999987e+01 1.387424021760000059e+01 9.614319999999999311e+01 9.375459999999999638e+01
2.007852300000000056e+01 1.387426944079999913e+01 9.614329999999999643e+01 9.375469999999999970e+01
2.008290599999999770e+01 1.387429866399999945e+01 9.614329999999999643e+01 9.375469999999999970e+01
2.008728900000000195e+01 1.387432788719999976e+01 9.614339999999999975e+01 9.375469999999999970e+01
2.009167199999999909e+01 1.387435711040000008e+01 9.614350000000000307e+01 9.375480000000000302e+01
2.009605499999999978e+01 1.387435711040000008e+01 9.614360000000000639e+01 9.375480000000000302e+01
2.010043800000000047e+01 1.387438633359999862e+01 9.614360000000000639e+01 9.375490000000000634e+01
2.010482099999999761e+01 1.387441555679999894e+01 9.614369999999999550e+01 9.375490000000000634e+01
2.010920400000000186e+01 1.387444477999999926e+01 9.614379999999999882e+01 9.375499999999999545e+01
2.011358700000000255e+01 1.387447400319999780e+01 9.614390000000000214e+01 9.375499999999999545e+01
2.011796999999999969e+01 1.387450322639999989e+01 9.614390000000000214e+01 9.375499999999999545e+01
2.012235300000000038e+01 1.387453244959999843e+01 9.614400000000000546e+01 9.375509999999999877e+01
2.012673599999999752e+01 1.387456167279999875e+01 9.614409999999999457e+01 9.375509999999999877e+01
2.013111899999999821e+01 1.387456167279999875e+01 9.614419999999999789e+01 9.375520000000000209e+01
2.013550200000000245e+01 1.387459089599999906e+01 9.614419999999999789e+01 9.375520000000000209e+01
2.013988499999999959e+01 1.387462011919999938e+01 9.614430000000000121e+01 9.375530000000000541e+01
2.014426800000000028e+01 1.387464934239999792e+01 9.614440000000000452e+01 9.375530000000000541e+01
2.014865100000000098e+01 1.387467856560000001e+01 9.614449999999999363e+01 9.375539999999999452e+01
2.015303399999999812e+01 1.387470778879999855e+01 9.614449999999999363e+01 9.375539999999999452e+01
2.015741700000000236e+01 1.387473701199999887e+01 9.614459999999999695e+01 9.375549999999999784e+01
2.016179999999999950e+01 1.387473701199999887e+01 9.614470000000000027e+01 9.375549999999999784e+01
2.016618300000000019e+01 1.387476623519999919e+01 9.614329999999999643e+01 9.375570000000000448e+01
2.017056600000000088e+01 1.387479545839999950e+01 9.614339999999999975e+01 9.375570000000000448e+01
2.017494899999999802e+01 1.387482468159999982e+01 9.614339999999999975e+01 9.375570000000000448e+01
2.017933199999999871e+01 1.387485390480000014e+01 9.614339999999999975e+01 9.375560000000000116e+01
2.018371500000000296e+01 1.387488312799999868e+01 9.614339999999999975e+01 9.375570000000000448e+01
2.018809800000000010e+01 1.387491235119999899e+01 9.614350000000000307e+01 9.375570000000000448e+01
2.019248100000000079e+01 1.387494157439999931e+01 9.614350000000000307e+01 9.375570000000000448e+01
2.019686399999999793e+01 1.387497079759999963e+01 9.614360000000000639e+01 9.375579999999999359e+01
2.020124699999999862e+01 1.387500002079999994e+01 9.614369999999999550e+01 9.375579999999999359e+01
2.020563000000000287e+01 1.387502924400000026e+01 9.614379999999999882e+01 9.375589999999999691e+01
2.021001300000000001e+01 1.387502924400000026e+01 9.614379999999999882e+01 9.375589999999999691e+01
2.021439600000000070e+01 1.387505846719999880e+01 9.614390000000000214e+01 9.375589999999999691e+01
2.021877900000000139e+01 1.387508769040000089e+01 9.614400000000000546e+01 9.375600000000000023e+01
2.022316199999999853e+01 1.387511691359999944e+01 9.614409999999999457e+01 9.375600000000000023e+01
2.022754499999999922e+01 1.387514613679999975e+01 9.614409999999999457e+01 9.375610000000000355e+01
2.023192799999999991e+01 1.387517536000000007e+01 9.614419999999999789e+01 9.375610000000000355e+01
2.023631100000000060e+01 1.387520458319999861e+01 9.614430000000000121e+01 9.375620000000000687e+01
2.024069400000000130e+01 1.387520458319999861e+01 9.614440000000000452e+01 9.375620000000000687e+01
2.024507699999999843e+01 1.387523380639999893e+01 9.614440000000000452e+01 9.375629999999999598e+01
2.024945999999999913e+01 1.387526302959999924e+01 9.614449999999999363e+01 9.375629999999999598e+01
2.025384300000000337e+01 1.387529225279999956e+01 9.614459999999999695e+01 9.375639999999999930e+01
2.025822600000000051e+01 1.387532147599999810e+01 9.614470000000000027e+01 9.375639999999999930e+01
2.026260900000000120e+01 1.387535069920000019e+01 9.614470000000000027e+01 9.375639999999999930e+01
2.026699199999999834e+01 1.387535069920000019e+01 9.614480000000000359e+01 9.375650000000000261e+01
2.027137499999999903e+01 1.387537992239999873e+01 9.614490000000000691e+01 9.375650000000000261e+01
2.027575799999999973e+01 1.387540914559999905e+01 9.614369999999999550e+01 9.375679999999999836e+01
2.028014100000000042e+01 1.387543836879999937e+01 9.614369999999999550e+01 9.375669999999999504e+01
2.028452400000000111e+01 1.387546759199999968e+01 9.614369999999999550e+01 9.375669999999999504e+01
2.028890699999999825e+01 1.387549681519999822e+01 9.614379999999999882e+01 9.375669999999999504e+01
2.029328999999999894e+01 1.387552603840000032e+01 9.614379999999999882e+01 9.375669999999999504e+01
2.029767299999999963e+01 1.387555526159999886e+01 9.614390000000000214e+01 9.375679999999999836e+01
2.030205600000000032e+01 1.387558448479999917e+01 9.614390000000000214e+01 9.375679999999999836e+01
2.030643900000000102e+01 1.387558448479999917e+01 9.614400000000000546e+01 9.375679999999999836e+01
2.031082200000000171e+01 1.387561370799999949e+01 9.614409999999999457e+01 9.375690000000000168e+01
2.031520499999999885e+01 1.387564293119999981e+01 9.614409999999999457e+01 9.375690000000000168e+01
2.031958799999999954e+01 1.387567215439999835e+01 9.614419999999999789e+01 9.375690000000000168e+01
2.032397099999999668e+01 1.387570137760000044e+01 9.614430000000000121e+01 9.375700000000000500e+01
2.032835400000000092e+01 1.387573060079999898e+01 9.614430000000000121e+01 9.375700000000000500e+01
2.033273700000000161e+01 1.387575982399999930e+01 9.614440000000000452e+01 9.375709999999999411e+01
2.033711999999999875e+01 1.387575982399999930e+01 9.614449999999999363e+01 9.375709999999999411e+01
2.034150299999999945e+01 1.387578904719999962e+01 9.614459999999999695e+01 9.375719999999999743e+01
2.034588600000000014e+01 1.387581827039999993e+01 9.614459999999999695e+01 9.375719999999999743e+01
2.035026900000000083e+01 1.387584749359999847e+01 9.614470000000000027e+01 9.375730000000000075e+01
2.035465200000000152e+01 1.387587671680000057e+01 9.614480000000000359e+01 9.375730000000000075e+01
2.035903499999999866e+01 1.387587671680000057e+01 9.614480000000000359e+01 9.375730000000000075e+01
2.036341799999999935e+01 1.387590593999999911e+01 9.614490000000000691e+01 9.375740000000000407e+01
2.036780100000000004e+01 1.387593516319999942e+01 9.614499999999999602e+01 9.375740000000000407e+01
2.037218399999999718e+01 1.387596438639999974e+01 9.614509999999999934e+01 9.375749999999999318e+01
2.037656700000000143e+01 1.387599360959999828e+01 9.614509999999999934e+01 9.375749999999999318e+01
2.038095000000000212e+01 1.387599360959999828e+01 9.614520000000000266e+01 9.375759999999999650e+01
2.038533299999999926e+01 1.387602283279999860e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.038971599999999995e+01 1.387605205599999891e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.039409899999999709e+01 1.387608127919999923e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.039848200000000134e+01 1.387611050239999777e+01 9.614409999999999457e+01 9.375749999999999318e+01
2.040286500000000203e+01 1.387613972559999986e+01 9.614409999999999457e+01 9.375759999999999650e+01
2.040724799999999917e+01 1.387616894879999840e+01 9.614419999999999789e+01 9.375759999999999650e+01
2.041163099999999986e+01 1.387619817199999872e+01 9.614419999999999789e+01 9.375759999999999650e+01
2.041601400000000055e+01 1.387619817199999872e+01 9.614430000000000121e+01 9.375769999999999982e+01
2.042039699999999769e+01 1.387622739519999904e+01 9.614430000000000121e+01 9.375769999999999982e+01
2.042478000000000193e+01 1.387625661839999935e+01 9.614440000000000452e+01 9.375769999999999982e+01
2.042916299999999907e+01 1.387628584159999789e+01 9.614449999999999363e+01 9.375780000000000314e+01
2.043354599999999976e+01 1.387631506479999999e+01 9.614459999999999695e+01 9.375780000000000314e+01
2.043792900000000046e+01 1.387634428799999853e+01 9.614459999999999695e+01 9.375790000000000646e+01
2.044231199999999760e+01 1.387637351119999884e+01 9.614470000000000027e+01 9.375790000000000646e+01
2.044669500000000184e+01 1.387637351119999884e+01 9.614470000000000027e+01 9.375799999999999557e+01
2.045107800000000253e+01 1.387640273439999916e+01 9.614480000000000359e+01 9.375799999999999557e+01
2.045546099999999967e+01 1.387643195759999948e+01 9.614490000000000691e+01 9.375809999999999889e+01
2.045984400000000036e+01 1.387646118079999979e+01 9.614499999999999602e+01 9.375809999999999889e+01
2.046422699999999750e+01 1.387649040400000011e+01 9.614499999999999602e+01 9.375809999999999889e+01
2.046860999999999819e+01 1.387649040400000011e+01 9.614509999999999934e+01 9.375820000000000221e+01
2.047299300000000244e+01 1.387651962719999865e+01 9.614520000000000266e+01 9.375820000000000221e+01
2.047737599999999958e+01 1.387654885039999897e+01 9.614520000000000266e+01 9.375820000000000221e+01
2.048175900000000027e+01 1.387657807359999929e+01 9.614530000000000598e+01 9.375830000000000553e+01
2.048614200000000096e+01 1.387657807359999929e+01 9.614539999999999509e+01 9.375830000000000553e+01
2.049052499999999810e+01 1.387660729679999960e+01 9.614539999999999509e+01 9.375839999999999463e+01
2.049490800000000235e+01 1.387663651999999992e+01 9.614430000000000121e+01 9.375839999999999463e+01
2.049929099999999949e+01 1.387666574320000024e+01 9.614430000000000121e+01 9.375839999999999463e+01
2.050367400000000018e+01 1.387669496639999878e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.050805700000000087e+01 1.387672418960000087e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.051243999999999801e+01 1.387675341279999941e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.051682299999999870e+01 1.387675341279999941e+01 9.614449999999999363e+01 9.375839999999999463e+01
2.052120600000000294e+01 1.387678263599999973e+01 9.614449999999999363e+01 9.375849999999999795e+01
2.052558900000000008e+01 1.387681185920000004e+01 9.614459999999999695e+01 9.375849999999999795e+01
2.052997200000000078e+01 1.387684108239999858e+01 9.614470000000000027e+01 9.375849999999999795e+01
2.053435499999999791e+01 1.387687030559999890e+01 9.614470000000000027e+01 9.375860000000000127e+01
2.053873799999999861e+01 1.387689952879999922e+01 9.614480000000000359e+01 9.375860000000000127e+01
2.054312100000000285e+01 1.387692875199999953e+01 9.614490000000000691e+01 9.375860000000000127e+01
2.054750399999999999e+01 1.387692875199999953e+01 9.614490000000000691e+01 9.375870000000000459e+01
2.055188700000000068e+01 1.387695797519999807e+01 9.614499999999999602e+01 9.375870000000000459e+01
2.055627000000000137e+01 1.387698719840000017e+01 9.614509999999999934e+01 9.375879999999999370e+01
2.056065299999999851e+01 1.387701642159999871e+01 9.614509999999999934e+01 9.375879999999999370e+01
2.056503599999999921e+01 1.387704564479999902e+01 9.614520000000000266e+01 9.375889999999999702e+01
2.056941899999999990e+01 1.387704564479999902e+01 9.614530000000000598e+01 9.375889999999999702e+01
2.057380200000000059e+01 1.387707486799999934e+01 9.614530000000000598e+01 9.375889999999999702e+01
2.057818500000000128e+01 1.387710409119999966e+01 9.614539999999999509e+01 9.375900000000000034e+01
2.058256799999999842e+01 1.387713331439999820e+01 9.614549999999999841e+01 9.375900000000000034e+01
2.058695099999999911e+01 1.387713331439999820e+01 9.614549999999999841e+01 9.375910000000000366e+01
2.059133400000000336e+01 1.387716253760000029e+01 9.614560000000000173e+01 9.375910000000000366e+01
2.059571700000000050e+01 1.387719176079999883e+01 9.614570000000000505e+01 9.375910000000000366e+01
2.060010000000000119e+01 1.387722098399999915e+01 9.614570000000000505e+01 9.375920000000000698e+01
2.060448299999999833e+01 1.387725020719999947e+01 9.614459999999999695e+01 9.375929999999999609e+01
2.060886599999999902e+01 1.387725020719999947e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.061324899999999971e+01 1.387727943039999978e+01 9.614459999999999695e+01 9.375920000000000698e+01
2.061763200000000040e+01 1.387730865359999832e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.062201500000000109e+01 1.387733787680000042e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.062639800000000179e+01 1.387736709999999896e+01 9.614480000000000359e+01 9.375920000000000698e+01
2.063078099999999893e+01 1.387739632319999927e+01 9.614480000000000359e+01 9.375929999999999609e+01
2.063516399999999962e+01 1.387739632319999927e+01 9.614490000000000691e+01 9.375929999999999609e+01
2.063954699999999676e+01 1.387742554639999959e+01 9.614490000000000691e+01 9.375939999999999941e+01
2.064393000000000100e+01 1.387745476959999991e+01 9.614499999999999602e+01 9.375939999999999941e+01
2.064831300000000169e+01 1.387748399279999845e+01 9.614499999999999602e+01 9.375950000000000273e+01
2.065269599999999883e+01 1.387751321600000054e+01 9.614509999999999934e+01 9.375950000000000273e+01
2.065707899999999952e+01 1.387751321600000054e+01 9.614520000000000266e+01 9.375950000000000273e+01
2.066146200000000022e+01 1.387754243919999908e+01 9.614530000000000598e+01 9.375960000000000605e+01
2.066584500000000091e+01 1.387757166239999940e+01 9.614530000000000598e+01 9.375960000000000605e+01
2.067022800000000160e+01 1.387760088559999971e+01 9.614539999999999509e+01 9.375960000000000605e+01
2.067461099999999874e+01 1.387763010879999825e+01 9.614539999999999509e+01 9.375969999999999516e+01
2.067899399999999943e+01 1.387763010879999825e+01 9.614549999999999841e+01 9.375969999999999516e+01
2.068337700000000012e+01 1.387765933199999857e+01 9.614560000000000173e+01 9.375979999999999848e+01
2.068775999999999726e+01 1.387768855519999889e+01 9.614570000000000505e+01 9.375979999999999848e+01
2.069214300000000151e+01 1.387771777839999920e+01 9.614570000000000505e+01 9.375990000000000180e+01
2.069652600000000220e+01 1.387774700159999774e+01 9.614579999999999416e+01 9.375990000000000180e+01
2.070090899999999934e+01 1.387774700159999774e+01 9.614579999999999416e+01 9.376000000000000512e+01
2.070529200000000003e+01 1.387777622479999984e+01 9.614589999999999748e+01 9.376000000000000512e+01
2.070967499999999717e+01 1.387780544799999838e+01 9.614600000000000080e+01 9.376000000000000512e+01
2.071405800000000141e+01 1.387783467119999870e+01 9.614490000000000691e+01 9.376019999999999754e+01
2.071844100000000211e+01 1.387783467119999870e+01 9.614490000000000691e+01 9.376019999999999754e+01
2.072282399999999924e+01 1.387786389439999901e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.072720699999999994e+01 1.387789311759999933e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.073159000000000063e+01 1.387792234079999965e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.073597299999999777e+01 1.387795156399999996e+01 9.614509999999999934e+01 9.376019999999999754e+01
2.074035600000000201e+01 1.387798078719999850e+01 9.614509999999999934e+01 9.376019999999999754e+01
2.074473899999999915e+01 1.387798078719999850e+01 9.614520000000000266e+01 9.376030000000000086e+01
2.074912199999999984e+01 1.387801001039999882e+01 9.614520000000000266e+01 9.376030000000000086e+01
2.075350500000000054e+01 1.387803923359999914e+01 9.614530000000000598e+01 9.376040000000000418e+01
2.075788799999999767e+01 1.387806845679999945e+01 9.614530000000000598e+01 9.376040000000000418e+01
2.076227100000000192e+01 1.387809767999999977e+01 9.614539999999999509e+01 9.376040000000000418e+01
2.076665400000000261e+01 1.387812690320000009e+01 9.614549999999999841e+01 9.376049999999999329e+01
2.077103699999999975e+01 1.387812690320000009e+01 9.614549999999999841e+01 9.376049999999999329e+01
2.077542000000000044e+01 1.387815612639999863e+01 9.614560000000000173e+01 9.376059999999999661e+01
2.077980299999999758e+01 1.387818534960000072e+01 9.614570000000000505e+01 9.376059999999999661e+01
2.078418599999999827e+01 1.387821457279999926e+01 9.614570000000000505e+01 9.376059999999999661e+01
2.078856900000000252e+01 1.387821457279999926e+01 9.614579999999999416e+01 9.376069999999999993e+01
2.079295199999999966e+01 1.387824379599999958e+01 9.614589999999999748e+01 9.376069999999999993e+01
2.079733500000000035e+01 1.387827301919999989e+01 9.614589999999999748e+01 9.376080000000000325e+01
2.080171800000000104e+01 1.387830224240000021e+01 9.614600000000000080e+01 9.376080000000000325e+01
2.080610099999999818e+01 1.387830224240000021e+01 9.614610000000000412e+01 9.376080000000000325e+01
2.081048400000000242e+01 1.387833146559999875e+01 9.614610000000000412e+01 9.376090000000000657e+01
2.081486699999999956e+01 1.387836068880000084e+01 9.614619999999999322e+01 9.376090000000000657e+01
2.081925000000000026e+01 1.387838991199999938e+01 9.614629999999999654e+01 9.376099999999999568e+01
2.082363300000000095e+01 1.387841913519999970e+01 9.614499999999999602e+01 9.376099999999999568e+01
2.082801599999999809e+01 1.387841913519999970e+01 9.614499999999999602e+01 9.376090000000000657e+01
2.083239899999999878e+01 1.387844835840000002e+01 9.614499999999999602e+01 9.376099999999999568e+01
2.083678199999999947e+01 1.387847758159999856e+01 9.614509999999999934e+01 9.376090000000000657e+01
2.084116500000000016e+01 1.387850680479999887e+01 9.614509999999999934e+01 9.376099999999999568e+01
2.084554800000000085e+01 1.387853602799999919e+01 9.614509999999999934e+01 9.376099999999999568e+01
2.084993099999999799e+01 1.387853602799999919e+01 9.614520000000000266e+01 9.376099999999999568e+01
2.085431399999999869e+01 1.387856525119999951e+01 9.614520000000000266e+01 9.376099999999999568e+01
2.085869700000000293e+01 1.387859447439999805e+01 9.614530000000000598e+01 9.376109999999999900e+01
2.086308000000000007e+01 1.387862369760000014e+01 9.614539999999999509e+01 9.376109999999999900e+01
2.086746300000000076e+01 1.387865292079999868e+01 9.614539999999999509e+01 9.376120000000000232e+01
2.087184599999999790e+01 1.387868214399999900e+01 9.614549999999999841e+01 9.376120000000000232e+01
2.087622899999999859e+01 1.387868214399999900e+01 9.614549999999999841e+01 9.376130000000000564e+01
2.088061200000000284e+01 1.387871136719999932e+01 9.614560000000000173e+01 9.376130000000000564e+01
2.088499499999999998e+01 1.387874059039999963e+01 9.614570000000000505e+01 9.376130000000000564e+01
2.088937800000000067e+01 1.387876981359999817e+01 9.614579999999999416e+01 9.376139999999999475e+01
2.089376100000000136e+01 1.387876981359999817e+01 9.614579999999999416e+01 9.376139999999999475e+01
2.089814399999999850e+01 1.387879903680000027e+01 9.614589999999999748e+01 9.376139999999999475e+01
2.090252699999999919e+01 1.387882825999999881e+01 9.614589999999999748e+01 9.376149999999999807e+01
2.090690999999999988e+01 1.387885748319999912e+01 9.614600000000000080e+01 9.376149999999999807e+01
2.091129300000000057e+01 1.387885748319999912e+01 9.614610000000000412e+01 9.376160000000000139e+01
2.091567600000000127e+01 1.387888670639999944e+01 9.614619999999999322e+01 9.376160000000000139e+01
2.092005899999999841e+01 1.387891592959999976e+01 9.614619999999999322e+01 9.376160000000000139e+01
2.092444199999999910e+01 1.387894515279999830e+01 9.614629999999999654e+01 9.376170000000000471e+01
2.092882500000000334e+01 1.387894515279999830e+01 9.614629999999999654e+01 9.376170000000000471e+01
2.093320800000000048e+01 1.387897437600000039e+01 9.614530000000000598e+01 9.376189999999999714e+01
2.093759100000000117e+01 1.387900359919999893e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.094197399999999831e+01 1.387903282239999925e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.094635699999999900e+01 1.387906204559999956e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.095073999999999970e+01 1.387909126879999988e+01 9.614539999999999509e+01 9.376189999999999714e+01
2.095512300000000039e+01 1.387909126879999988e+01 9.614539999999999509e+01 9.376189999999999714e+01
2.095950600000000108e+01 1.387912049199999842e+01 9.614549999999999841e+01 9.376189999999999714e+01
2.096388900000000177e+01 1.387914971520000051e+01 9.614549999999999841e+01 9.376189999999999714e+01
2.096827199999999891e+01 1.387917893839999905e+01 9.614560000000000173e+01 9.376200000000000045e+01
2.097265499999999960e+01 1.387920816159999937e+01 9.614560000000000173e+01 9.376200000000000045e+01
2.097703799999999674e+01 1.387920816159999937e+01 9.614570000000000505e+01 9.376200000000000045e+01
2.098142100000000099e+01 1.387923738479999969e+01 9.614579999999999416e+01 9.376210000000000377e+01
2.098580400000000168e+01 1.387926660799999823e+01 9.614579999999999416e+01 9.376210000000000377e+01
2.099018699999999882e+01 1.387929583119999855e+01 9.614589999999999748e+01 9.376220000000000709e+01
2.099456999999999951e+01 1.387932505439999886e+01 9.614600000000000080e+01 9.376220000000000709e+01
2.099895300000000020e+01 1.387932505439999886e+01 9.614600000000000080e+01 9.376220000000000709e+01
2.100333600000000089e+01 1.387935427759999918e+01 9.614610000000000412e+01 9.376229999999999620e+01
2.100771900000000159e+01 1.387938350079999950e+01 9.614619999999999322e+01 9.376229999999999620e+01
2.101210199999999872e+01 1.387941272399999981e+01 9.614619999999999322e+01 9.376229999999999620e+01
2.101648499999999942e+01 1.387941272399999981e+01 9.614629999999999654e+01 9.376239999999999952e+01
2.102086800000000011e+01 1.387944194719999835e+01 9.614639999999999986e+01 9.376239999999999952e+01
2.102525099999999725e+01 1.387947117039999867e+01 9.614639999999999986e+01 9.376250000000000284e+01
2.102963400000000149e+01 1.387947117039999867e+01 9.614650000000000318e+01 9.376250000000000284e+01
2.103401700000000218e+01 1.387950039359999899e+01 9.614660000000000650e+01 9.376250000000000284e+01
2.103839999999999932e+01 1.387952961679999930e+01 9.614660000000000650e+01 9.376260000000000616e+01
2.104278300000000002e+01 1.387955883999999962e+01 9.614549999999999841e+01 9.376290000000000191e+01
2.104716599999999715e+01 1.387958806319999994e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.105154900000000140e+01 1.387958806319999994e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.105593200000000209e+01 1.387961728639999848e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.106031499999999923e+01 1.387964650960000057e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.106469799999999992e+01 1.387967573279999911e+01 9.614570000000000505e+01 9.376290000000000191e+01
2.106908100000000061e+01 1.387970495599999943e+01 9.614570000000000505e+01 9.376300000000000523e+01
2.107346399999999775e+01 1.387970495599999943e+01 9.614579999999999416e+01 9.376300000000000523e+01
2.107784700000000200e+01 1.387973417919999974e+01 9.614579999999999416e+01 9.376300000000000523e+01
2.108222999999999914e+01 1.387976340240000006e+01 9.614589999999999748e+01 9.376300000000000523e+01
2.108661299999999983e+01 1.387979262559999860e+01 9.614589999999999748e+01 9.376309999999999434e+01
2.109099600000000052e+01 1.387982184880000069e+01 9.614600000000000080e+01 9.376309999999999434e+01
2.109537899999999766e+01 1.387982184880000069e+01 9.614610000000000412e+01 9.376319999999999766e+01
2.109976200000000190e+01 1.387985107199999923e+01 9.614619999999999322e+01 9.376319999999999766e+01
2.110414500000000260e+01 1.387988029519999955e+01 9.614619999999999322e+01 9.376330000000000098e+01
2.110852799999999974e+01 1.387990951839999987e+01 9.614629999999999654e+01 9.376330000000000098e+01
2.111291100000000043e+01 1.387990951839999987e+01 9.614629999999999654e+01 9.376330000000000098e+01
2.111729399999999757e+01 1.387993874160000018e+01 9.614639999999999986e+01 9.376330000000000098e+01
2.112167699999999826e+01 1.387996796479999873e+01 9.614650000000000318e+01 9.376340000000000430e+01
2.112606000000000250e+01 1.387996796479999873e+01 9.614650000000000318e+01 9.376340000000000430e+01
2.113044299999999964e+01 1.387999718800000082e+01 9.614660000000000650e+01 9.376349999999999341e+01
2.113482600000000033e+01 1.388002641119999936e+01 9.614669999999999561e+01 9.376349999999999341e+01
2.113920900000000103e+01 1.388005563439999790e+01 9.614669999999999561e+01 9.376359999999999673e+01
2.114359199999999817e+01 1.388005563439999790e+01 9.614679999999999893e+01 9.376359999999999673e+01
2.114797500000000241e+01 1.388008485759999999e+01 9.614679999999999893e+01 9.376359999999999673e+01
2.115235799999999955e+01 1.388011408079999853e+01 9.614570000000000505e+01 9.376390000000000668e+01
2.115674100000000024e+01 1.388014330399999885e+01 9.614570000000000505e+01 9.376390000000000668e+01
2.116112400000000093e+01 1.388014330399999885e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.116550699999999807e+01 1.388017252719999917e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.116988999999999876e+01 1.388020175039999948e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.117427300000000301e+01 1.388023097359999802e+01 9.614589999999999748e+01 9.376390000000000668e+01
2.117865600000000015e+01 1.388026019680000012e+01 9.614589999999999748e+01 9.376399999999999579e+01
2.118303900000000084e+01 1.388026019680000012e+01 9.614600000000000080e+01 9.376399999999999579e+01
2.118742199999999798e+01 1.388028941999999866e+01 9.614600000000000080e+01 9.376399999999999579e+01
2.119180499999999867e+01 1.388031864319999897e+01 9.614610000000000412e+01 9.376409999999999911e+01
2.119618800000000292e+01 1.388034786639999929e+01 9.614610000000000412e+01 9.376409999999999911e+01
2.120057100000000005e+01 1.388037708959999961e+01 9.614619999999999322e+01 9.376409999999999911e+01
2.120495400000000075e+01 1.388037708959999961e+01 9.614629999999999654e+01 9.376420000000000243e+01
2.120933700000000144e+01 1.388040631279999815e+01 9.614629999999999654e+01 9.376420000000000243e+01
2.121371999999999858e+01 1.388043553600000024e+01 9.614639999999999986e+01 9.376420000000000243e+01
2.121810299999999927e+01 1.388043553600000024e+01 9.614639999999999986e+01 9.376430000000000575e+01
2.122248599999999996e+01 1.388046475919999878e+01 9.614650000000000318e+01 9.376430000000000575e+01
2.122686900000000065e+01 1.388049398239999910e+01 9.614660000000000650e+01 9.376439999999999486e+01
2.123125200000000135e+01 1.388052320559999941e+01 9.614660000000000650e+01 9.376439999999999486e+01
2.123563499999999848e+01 1.388052320559999941e+01 9.614669999999999561e+01 9.376439999999999486e+01
2.124001799999999918e+01 1.388055242879999973e+01 9.614679999999999893e+01 9.376449999999999818e+01
2.124440100000000342e+01 1.388058165199999827e+01 9.614679999999999893e+01 9.376449999999999818e+01
2.124878400000000056e+01 1.388061087520000036e+01 9.614690000000000225e+01 9.376449999999999818e+01
2.125316700000000125e+01 1.388061087520000036e+01 9.614690000000000225e+01 9.376460000000000150e+01
2.125754999999999839e+01 1.388064009839999891e+01 9.614700000000000557e+01 9.376460000000000150e+01
2.126193299999999908e+01 1.388066932159999922e+01 9.614589999999999748e+01 9.376489999999999725e+01
2.126631599999999978e+01 1.388066932159999922e+01 9.614589999999999748e+01 9.376479999999999393e+01
2.127069900000000047e+01 1.388069854479999954e+01 9.614589999999999748e+01 9.376479999999999393e+01
2.127508200000000116e+01 1.388072776799999986e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.127946500000000185e+01 1.388075699119999840e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.128384799999999899e+01 1.388078621440000049e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.128823099999999968e+01 1.388078621440000049e+01 9.614610000000000412e+01 9.376489999999999725e+01
2.129261399999999682e+01 1.388081543759999903e+01 9.614619999999999322e+01 9.376489999999999725e+01
2.129699700000000107e+01 1.388084466079999935e+01 9.614619999999999322e+01 9.376489999999999725e+01
2.130138000000000176e+01 1.388087388399999966e+01 9.614629999999999654e+01 9.376500000000000057e+01
2.130576299999999890e+01 1.388087388399999966e+01 9.614629999999999654e+01 9.376500000000000057e+01
2.131014599999999959e+01 1.388090310719999820e+01 9.614639999999999986e+01 9.376500000000000057e+01
2.131452900000000028e+01 1.388093233039999852e+01 9.614639999999999986e+01 9.376510000000000389e+01
2.131891200000000097e+01 1.388096155359999884e+01 9.614650000000000318e+01 9.376510000000000389e+01
2.132329500000000166e+01 1.388096155359999884e+01 9.614650000000000318e+01 9.376519999999999300e+01
2.132767799999999880e+01 1.388099077679999915e+01 9.614660000000000650e+01 9.376519999999999300e+01
2.133206099999999950e+01 1.388101999999999947e+01 9.614669999999999561e+01 9.376519999999999300e+01
2.133644400000000019e+01 1.388104922319999979e+01 9.614669999999999561e+01 9.376529999999999632e+01
2.134082699999999733e+01 1.388104922319999979e+01 9.614679999999999893e+01 9.376529999999999632e+01
2.134521000000000157e+01 1.388107844639999833e+01 9.614690000000000225e+01 9.376529999999999632e+01
2.134959300000000226e+01 1.388110766960000042e+01 9.614690000000000225e+01 9.376539999999999964e+01
2.135397599999999940e+01 1.388110766960000042e+01 9.614700000000000557e+01 9.376539999999999964e+01
2.135835900000000009e+01 1.388113689279999896e+01 9.614700000000000557e+01 9.376550000000000296e+01
2.136274199999999723e+01 1.388116611599999928e+01 9.614709999999999468e+01 9.376550000000000296e+01
2.136712500000000148e+01 1.388116611599999928e+01 9.614719999999999800e+01 9.376550000000000296e+01
2.137150800000000217e+01 1.388119533919999959e+01 9.614610000000000412e+01 9.376569999999999538e+01
2.137589099999999931e+01 1.388122456239999991e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.138027400000000000e+01 1.388125378559999845e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.138465699999999714e+01 1.388125378559999845e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.138903999999999783e+01 1.388128300880000054e+01 9.614619999999999322e+01 9.376560000000000628e+01
2.139342300000000208e+01 1.388131223199999909e+01 9.614619999999999322e+01 9.376569999999999538e+01
2.139780599999999922e+01 1.388134145519999940e+01 9.614629999999999654e+01 9.376569999999999538e+01
2.140218899999999991e+01 1.388137067839999972e+01 9.614629999999999654e+01 9.376569999999999538e+01
2.140657200000000060e+01 1.388137067839999972e+01 9.614639999999999986e+01 9.376579999999999870e+01
2.141095499999999774e+01 1.388139990160000004e+01 9.614639999999999986e+01 9.376579999999999870e+01
2.141533800000000198e+01 1.388142912479999858e+01 9.614650000000000318e+01 9.376579999999999870e+01
2.141972099999999912e+01 1.388145834800000067e+01 9.614650000000000318e+01 9.376590000000000202e+01
2.142410399999999981e+01 1.388145834800000067e+01 9.614660000000000650e+01 9.376590000000000202e+01
2.142848700000000051e+01 1.388148757119999921e+01 9.614669999999999561e+01 9.376590000000000202e+01
2.143286999999999765e+01 1.388151679439999953e+01 9.614669999999999561e+01 9.376600000000000534e+01
2.143725299999999834e+01 1.388151679439999953e+01 9.614679999999999893e+01 9.376600000000000534e+01
2.144163600000000258e+01 1.388154601759999984e+01 9.614679999999999893e+01 9.376600000000000534e+01
2.144601899999999972e+01 1.388157524080000016e+01 9.614690000000000225e+01 9.376609999999999445e+01
2.145040200000000041e+01 1.388157524080000016e+01 9.614690000000000225e+01 9.376609999999999445e+01
2.145478499999999755e+01 1.388160446399999870e+01 9.614700000000000557e+01 9.376619999999999777e+01
2.145916799999999824e+01 1.388163368720000079e+01 9.614709999999999468e+01 9.376619999999999777e+01
2.146355100000000249e+01 1.388166291039999933e+01 9.614709999999999468e+01 9.376619999999999777e+01
2.146793399999999963e+01 1.388166291039999933e+01 9.614719999999999800e+01 9.376630000000000109e+01
2.147231700000000032e+01 1.388169213359999787e+01 9.614719999999999800e+01 9.376630000000000109e+01
2.147670000000000101e+01 1.388172135679999997e+01 9.614730000000000132e+01 9.376630000000000109e+01
2.148108299999999815e+01 1.388172135679999997e+01 9.614629999999999654e+01 9.376649999999999352e+01
2.148546600000000240e+01 1.388175057999999851e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.148984899999999953e+01 1.388177980319999882e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.149423200000000023e+01 1.388180902639999914e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.149861500000000092e+01 1.388180902639999914e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.150299799999999806e+01 1.388183824959999946e+01 9.614650000000000318e+01 9.376640000000000441e+01
2.150738099999999875e+01 1.388186747279999800e+01 9.614650000000000318e+01 9.376649999999999352e+01
2.151176400000000299e+01 1.388189669600000009e+01 9.614660000000000650e+01 9.376649999999999352e+01
2.151614700000000013e+01 1.388189669600000009e+01 9.614660000000000650e+01 9.376659999999999684e+01
2.152053000000000083e+01 1.388192591919999863e+01 9.614669999999999561e+01 9.376659999999999684e+01
2.152491299999999796e+01 1.388195514239999895e+01 9.614669999999999561e+01 9.376659999999999684e+01
2.152929599999999866e+01 1.388198436559999926e+01 9.614679999999999893e+01 9.376659999999999684e+01
2.153367900000000290e+01 1.388198436559999926e+01 9.614690000000000225e+01 9.376670000000000016e+01
2.153806200000000004e+01 1.388201358879999958e+01 9.614690000000000225e+01 9.376670000000000016e+01
2.154244500000000073e+01 1.388204281199999812e+01 9.614700000000000557e+01 9.376680000000000348e+01
2.154682800000000142e+01 1.388204281199999812e+01 9.614700000000000557e+01 9.376680000000000348e+01
2.155121099999999856e+01 1.388207203520000022e+01 9.614709999999999468e+01 9.376680000000000348e+01
2.155559399999999926e+01 1.388210125839999876e+01 9.614709999999999468e+01 9.376690000000000680e+01
2.155997699999999995e+01 1.388210125839999876e+01 9.614719999999999800e+01 9.376690000000000680e+01
2.156436000000000064e+01 1.388213048159999907e+01 9.614730000000000132e+01 9.376690000000000680e+01
2.156874300000000133e+01 1.388215970479999939e+01 9.614730000000000132e+01 9.376699999999999591e+01
2.157312599999999847e+01 1.388215970479999939e+01 9.614740000000000464e+01 9.376699999999999591e+01
2.157750899999999916e+01 1.388218892799999971e+01 9.614740000000000464e+01 9.376709999999999923e+01
2.158189200000000341e+01 1.388221815119999825e+01 9.614749999999999375e+01 9.376709999999999923e+01
2.158627500000000055e+01 1.388224737440000034e+01 9.614749999999999375e+01 9.376709999999999923e+01
2.159065800000000124e+01 1.388224737440000034e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.159504099999999838e+01 1.388227659759999888e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.159942399999999907e+01 1.388230582079999920e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.160380699999999976e+01 1.388230582079999920e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.160819000000000045e+01 1.388233504399999951e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.161257300000000114e+01 1.388236426719999983e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.161695600000000184e+01 1.388239349039999837e+01 9.614669999999999561e+01 9.376730000000000587e+01
2.162133899999999898e+01 1.388239349039999837e+01 9.614669999999999561e+01 9.376730000000000587e+01
2.162572199999999967e+01 1.388242271360000046e+01 9.614679999999999893e+01 9.376730000000000587e+01
2.163010499999999681e+01 1.388245193679999900e+01 9.614679999999999893e+01 9.376739999999999498e+01
2.163448800000000105e+01 1.388248115999999932e+01 9.614690000000000225e+01 9.376739999999999498e+01
2.163887100000000174e+01 1.388248115999999932e+01 9.614690000000000225e+01 9.376739999999999498e+01
2.164325399999999888e+01 1.388251038319999964e+01 9.614700000000000557e+01 9.376739999999999498e+01
2.164763699999999957e+01 1.388253960639999818e+01 9.614709999999999468e+01 9.376749999999999829e+01
2.165202000000000027e+01 1.388253960639999818e+01 9.614709999999999468e+01 9.376749999999999829e+01
2.165640300000000096e+01 1.388256882959999849e+01 9.614719999999999800e+01 9.376760000000000161e+01
2.166078600000000165e+01 1.388259805279999881e+01 9.614719999999999800e+01 9.376760000000000161e+01
2.166516899999999879e+01 1.388259805279999881e+01 9.614730000000000132e+01 9.376760000000000161e+01
2.166955199999999948e+01 1.388262727599999913e+01 9.614730000000000132e+01 9.376770000000000493e+01
2.167393500000000017e+01 1.388265649919999944e+01 9.614740000000000464e+01 9.376770000000000493e+01
2.167831799999999731e+01 1.388265649919999944e+01 9.614749999999999375e+01 9.376770000000000493e+01
2.168270100000000156e+01 1.388268572239999976e+01 9.614749999999999375e+01 9.376779999999999404e+01
2.168708400000000225e+01 1.388271494559999830e+01 9.614759999999999707e+01 9.376779999999999404e+01
2.169146699999999939e+01 1.388271494559999830e+01 9.614759999999999707e+01 9.376779999999999404e+01
2.169585000000000008e+01 1.388274416880000039e+01 9.614770000000000039e+01 9.376789999999999736e+01
2.170023299999999722e+01 1.388277339199999894e+01 9.614669999999999561e+01 9.376800000000000068e+01
2.170461600000000146e+01 1.388277339199999894e+01 9.614669999999999561e+01 9.376789999999999736e+01
2.170899900000000216e+01 1.388280261519999925e+01 9.614669999999999561e+01 9.376789999999999736e+01
2.171338199999999929e+01 1.388283183839999957e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.171776499999999999e+01 1.388286106159999989e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.172214800000000068e+01 1.388286106159999989e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.172653099999999782e+01 1.388289028479999843e+01 9.614690000000000225e+01 9.376800000000000068e+01
2.173091400000000206e+01 1.388291950800000052e+01 9.614690000000000225e+01 9.376800000000000068e+01
2.173529699999999920e+01 1.388294873119999906e+01 9.614700000000000557e+01 9.376800000000000068e+01
2.173967999999999989e+01 1.388294873119999906e+01 9.614700000000000557e+01 9.376810000000000400e+01
2.174406300000000059e+01 1.388297795439999938e+01 9.614709999999999468e+01 9.376810000000000400e+01
2.174844599999999772e+01 1.388300717759999969e+01 9.614719999999999800e+01 9.376810000000000400e+01
2.175282900000000197e+01 1.388300717759999969e+01 9.614719999999999800e+01 9.376819999999999311e+01
2.175721200000000266e+01 1.388303640080000001e+01 9.614730000000000132e+01 9.376819999999999311e+01
2.176159499999999980e+01 1.388306562399999855e+01 9.614730000000000132e+01 9.376819999999999311e+01
2.176597800000000049e+01 1.388306562399999855e+01 9.614740000000000464e+01 9.376829999999999643e+01
2.177036099999999763e+01 1.388309484720000064e+01 9.614740000000000464e+01 9.376829999999999643e+01
2.177474399999999832e+01 1.388312407039999918e+01 9.614749999999999375e+01 9.376829999999999643e+01
2.177912700000000257e+01 1.388312407039999918e+01 9.614749999999999375e+01 9.376839999999999975e+01
2.178350999999999971e+01 1.388315329359999950e+01 9.614759999999999707e+01 9.376839999999999975e+01
2.178789300000000040e+01 1.388315329359999950e+01 9.614759999999999707e+01 9.376839999999999975e+01
2.179227600000000109e+01 1.388318251679999982e+01 9.614770000000000039e+01 9.376850000000000307e+01
2.179665899999999823e+01 1.388321174000000013e+01 9.614770000000000039e+01 9.376850000000000307e+01
2.180104200000000247e+01 1.388321174000000013e+01 9.614780000000000371e+01 9.376850000000000307e+01
2.180542499999999961e+01 1.388324096319999867e+01 9.614780000000000371e+01 9.376860000000000639e+01
2.180980800000000031e+01 1.388327018640000077e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.181419100000000100e+01 1.388327018640000077e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.181857399999999814e+01 1.388329940959999931e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.182295699999999883e+01 1.388332863279999785e+01 9.614700000000000557e+01 9.376879999999999882e+01
2.182734000000000307e+01 1.388335785599999994e+01 9.614700000000000557e+01 9.376879999999999882e+01
2.183172300000000021e+01 1.388335785599999994e+01 9.614709999999999468e+01 9.376879999999999882e+01
2.183610600000000090e+01 1.388338707919999848e+01 9.614709999999999468e+01 9.376890000000000214e+01
2.184048899999999804e+01 1.388341630239999880e+01 9.614709999999999468e+01 9.376890000000000214e+01
2.184487199999999874e+01 1.388341630239999880e+01 9.614719999999999800e+01 9.376890000000000214e+01
2.184925500000000298e+01 1.388344552559999912e+01 9.614730000000000132e+01 9.376890000000000214e+01
2.185363800000000012e+01 1.388347474879999943e+01 9.614730000000000132e+01 9.376900000000000546e+01
2.185802100000000081e+01 1.388347474879999943e+01 9.614740000000000464e+01 9.376900000000000546e+01
2.186240400000000150e+01 1.388350397199999797e+01 9.614740000000000464e+01 9.376900000000000546e+01
2.186678699999999864e+01 1.388353319520000007e+01 9.614749999999999375e+01 9.376909999999999457e+01
2.187116999999999933e+01 1.388353319520000007e+01 9.614749999999999375e+01 9.376909999999999457e+01
2.187555300000000003e+01 1.388356241839999861e+01 9.614759999999999707e+01 9.376909999999999457e+01
2.187993600000000072e+01 1.388359164159999892e+01 9.614759999999999707e+01 9.376919999999999789e+01
2.188431900000000141e+01 1.388359164159999892e+01 9.614770000000000039e+01 9.376919999999999789e+01
2.188870199999999855e+01 1.388362086479999924e+01 9.614770000000000039e+01 9.376919999999999789e+01
2.189308499999999924e+01 1.388362086479999924e+01 9.614780000000000371e+01 9.376930000000000121e+01
2.189746800000000349e+01 1.388365008799999956e+01 9.614780000000000371e+01 9.376930000000000121e+01
2.190185100000000062e+01 1.388367931119999810e+01 9.614790000000000703e+01 9.376940000000000452e+01
2.190623400000000132e+01 1.388367931119999810e+01 9.614790000000000703e+01 9.376940000000000452e+01
2.191061699999999846e+01 1.388370853440000019e+01 9.614799999999999613e+01 9.376940000000000452e+01
2.191499999999999915e+01 1.388370853440000019e+01 9.614799999999999613e+01 9.376940000000000452e+01
2.191938299999999984e+01 1.388373775759999873e+01 9.614709999999999468e+01 9.376949999999999363e+01
2.192376600000000053e+01 1.388376698079999905e+01 9.614719999999999800e+01 9.376940000000000452e+01
2.192814900000000122e+01 1.388376698079999905e+01 9.614709999999999468e+01 9.376940000000000452e+01
2.193253199999999836e+01 1.388379620399999936e+01 9.614719999999999800e+01 9.376940000000000452e+01
2.193691499999999905e+01 1.388382542719999968e+01 9.614719999999999800e+01 9.376949999999999363e+01
2.194129799999999975e+01 1.388385465039999822e+01 9.614719999999999800e+01 9.376949999999999363e+01
2.194568099999999689e+01 1.388385465039999822e+01 9.614730000000000132e+01 9.376949999999999363e+01
2.195006400000000113e+01 1.388388387360000031e+01 9.614730000000000132e+01 9.376949999999999363e+01
2.195444700000000182e+01 1.388391309679999885e+01 9.614740000000000464e+01 9.376959999999999695e+01
2.195882999999999896e+01 1.388391309679999885e+01 9.614740000000000464e+01 9.376959999999999695e+01
2.196321299999999965e+01 1.388394231999999917e+01 9.614749999999999375e+01 9.376959999999999695e+01
2.196759599999999679e+01 1.388397154319999949e+01 9.614749999999999375e+01 9.376959999999999695e+01
2.197197900000000104e+01 1.388397154319999949e+01 9.614759999999999707e+01 9.376970000000000027e+01
2.197636200000000173e+01 1.388400076639999980e+01 9.614759999999999707e+01 9.376970000000000027e+01
2.198074499999999887e+01 1.388400076639999980e+01 9.614770000000000039e+01 9.376980000000000359e+01
2.198512799999999956e+01 1.388402998959999834e+01 9.614770000000000039e+01 9.376980000000000359e+01
2.198951100000000025e+01 1.388405921280000044e+01 9.614780000000000371e+01 9.376980000000000359e+01
2.199389399999999739e+01 1.388405921280000044e+01 9.614780000000000371e+01 9.376980000000000359e+01
2.199827700000000164e+01 1.388408843599999898e+01 9.614790000000000703e+01 9.376990000000000691e+01
2.200265999999999877e+01 1.388408843599999898e+01 9.614790000000000703e+01 9.376990000000000691e+01
2.200704299999999947e+01 1.388411765919999930e+01 9.614799999999999613e+01 9.376999999999999602e+01
2.201142600000000016e+01 1.388414688239999961e+01 9.614799999999999613e+01 9.376999999999999602e+01
2.201580899999999730e+01 1.388414688239999961e+01 9.614809999999999945e+01 9.376999999999999602e+01
2.202019200000000154e+01 1.388417610559999815e+01 9.614809999999999945e+01 9.376999999999999602e+01
2.202457500000000223e+01 1.388417610559999815e+01 9.614820000000000277e+01 9.377009999999999934e+01
2.202895799999999937e+01 1.388420532880000025e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.203334100000000007e+01 1.388423455199999879e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.203772399999999720e+01 1.388423455199999879e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.204210699999999790e+01 1.388426377519999910e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.204649000000000214e+01 1.388429299839999942e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.205087299999999928e+01 1.388429299839999942e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.205525599999999997e+01 1.388432222159999974e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.205963900000000066e+01 1.388435144479999828e+01 9.614749999999999375e+01 9.377030000000000598e+01
2.206402199999999780e+01 1.388435144479999828e+01 9.614749999999999375e+01 9.377039999999999509e+01
2.206840500000000205e+01 1.388438066800000037e+01 9.614759999999999707e+01 9.377039999999999509e+01
2.207278799999999919e+01 1.388440989119999891e+01 9.614759999999999707e+01 9.377039999999999509e+01
2.207717099999999988e+01 1.388440989119999891e+01 9.614770000000000039e+01 9.377049999999999841e+01
2.208155400000000057e+01 1.388443911439999923e+01 9.614770000000000039e+01 9.377049999999999841e+01
2.208593699999999771e+01 1.388446833759999954e+01 9.614780000000000371e+01 9.377049999999999841e+01
2.209032000000000195e+01 1.388446833759999954e+01 9.614780000000000371e+01 9.377060000000000173e+01
2.209470300000000265e+01 1.388449756079999986e+01 9.614790000000000703e+01 9.377060000000000173e+01
2.209908599999999979e+01 1.388449756079999986e+01 9.614790000000000703e+01 9.377060000000000173e+01
2.210346900000000048e+01 1.388452678399999840e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.210785199999999762e+01 1.388455600720000049e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.211223499999999831e+01 1.388455600720000049e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.211661800000000255e+01 1.388458523039999903e+01 9.614809999999999945e+01 9.377079999999999416e+01
2.212100099999999969e+01 1.388458523039999903e+01 9.614809999999999945e+01 9.377079999999999416e+01
2.212538400000000038e+01 1.388461445359999935e+01 9.614820000000000277e+01 9.377079999999999416e+01
2.212976700000000108e+01 1.388464367679999967e+01 9.614820000000000277e+01 9.377089999999999748e+01
2.213414999999999822e+01 1.388464367679999967e+01 9.614830000000000609e+01 9.377089999999999748e+01
2.213853300000000246e+01 1.388467289999999998e+01 9.614730000000000132e+01 9.377119999999999322e+01
2.214291599999999960e+01 1.388467289999999998e+01 9.614740000000000464e+01 9.377110000000000412e+01
2.214729900000000029e+01 1.388470212319999852e+01 9.614740000000000464e+01 9.377119999999999322e+01
2.215168200000000098e+01 1.388473134640000062e+01 9.614740000000000464e+01 9.377110000000000412e+01
2.215606499999999812e+01 1.388473134640000062e+01 9.614740000000000464e+01 9.377119999999999322e+01
2.216044799999999881e+01 1.388476056959999916e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.216483100000000306e+01 1.388478979279999947e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.216921400000000020e+01 1.388478979279999947e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.217359700000000089e+01 1.388481901599999979e+01 9.614759999999999707e+01 9.377129999999999654e+01
2.217797999999999803e+01 1.388484823920000011e+01 9.614759999999999707e+01 9.377129999999999654e+01
2.218236299999999872e+01 1.388484823920000011e+01 9.614770000000000039e+01 9.377129999999999654e+01
2.218674600000000297e+01 1.388487746239999865e+01 9.614770000000000039e+01 9.377139999999999986e+01
2.219112900000000010e+01 1.388487746239999865e+01 9.614780000000000371e+01 9.377139999999999986e+01
2.219551200000000080e+01 1.388490668560000074e+01 9.614780000000000371e+01 9.377139999999999986e+01
2.219989500000000149e+01 1.388493590879999928e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.220427799999999863e+01 1.388493590879999928e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.220866099999999932e+01 1.388496513199999782e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.221304400000000001e+01 1.388496513199999782e+01 9.614799999999999613e+01 9.377150000000000318e+01
2.221742700000000070e+01 1.388499435519999992e+01 9.614799999999999613e+01 9.377160000000000650e+01
2.222181000000000139e+01 1.388502357839999846e+01 9.614809999999999945e+01 9.377160000000000650e+01
2.222619299999999853e+01 1.388502357839999846e+01 9.614809999999999945e+01 9.377169999999999561e+01
2.223057599999999923e+01 1.388505280159999877e+01 9.614820000000000277e+01 9.377169999999999561e+01
2.223495900000000347e+01 1.388505280159999877e+01 9.614820000000000277e+01 9.377169999999999561e+01
2.223934200000000061e+01 1.388508202479999909e+01 9.614830000000000609e+01 9.377169999999999561e+01
2.224372500000000130e+01 1.388508202479999909e+01 9.614830000000000609e+01 9.377179999999999893e+01
2.224810799999999844e+01 1.388511124799999941e+01 9.614749999999999375e+01 9.377200000000000557e+01
2.225249099999999913e+01 1.388514047119999795e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.225687399999999982e+01 1.388514047119999795e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.226125700000000052e+01 1.388516969440000004e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.226564000000000121e+01 1.388519891759999858e+01 9.614759999999999707e+01 9.377190000000000225e+01
2.227002300000000190e+01 1.388519891759999858e+01 9.614759999999999707e+01 9.377200000000000557e+01
2.227440599999999904e+01 1.388522814079999890e+01 9.614759999999999707e+01 9.377200000000000557e+01
2.227878899999999973e+01 1.388525736399999921e+01 9.614770000000000039e+01 9.377200000000000557e+01
2.228317199999999687e+01 1.388525736399999921e+01 9.614770000000000039e+01 9.377200000000000557e+01
2.228755500000000112e+01 1.388528658719999953e+01 9.614780000000000371e+01 9.377209999999999468e+01
2.229193800000000181e+01 1.388528658719999953e+01 9.614780000000000371e+01 9.377209999999999468e+01
2.229632099999999895e+01 1.388531581039999807e+01 9.614790000000000703e+01 9.377209999999999468e+01
2.230070399999999964e+01 1.388534503360000016e+01 9.614790000000000703e+01 9.377219999999999800e+01
2.230508700000000033e+01 1.388534503360000016e+01 9.614799999999999613e+01 9.377219999999999800e+01
2.230947000000000102e+01 1.388537425679999870e+01 9.614799999999999613e+01 9.377219999999999800e+01
2.231385300000000171e+01 1.388537425679999870e+01 9.614799999999999613e+01 9.377230000000000132e+01
2.231823599999999885e+01 1.388540347999999902e+01 9.614809999999999945e+01 9.377230000000000132e+01
2.232261899999999955e+01 1.388543270319999934e+01 9.614809999999999945e+01 9.377230000000000132e+01
2.232700200000000024e+01 1.388543270319999934e+01 9.614820000000000277e+01 9.377230000000000132e+01
2.233138499999999738e+01 1.388546192639999965e+01 9.614820000000000277e+01 9.377240000000000464e+01
2.233576800000000162e+01 1.388546192639999965e+01 9.614830000000000609e+01 9.377240000000000464e+01
2.234015100000000231e+01 1.388549114959999820e+01 9.614830000000000609e+01 9.377240000000000464e+01
2.234453399999999945e+01 1.388549114959999820e+01 9.614839999999999520e+01 9.377249999999999375e+01
2.234891700000000014e+01 1.388552037280000029e+01 9.614839999999999520e+01 9.377249999999999375e+01
2.235329999999999728e+01 1.388554959599999883e+01 9.614849999999999852e+01 9.377249999999999375e+01
2.235768300000000153e+01 1.388554959599999883e+01 9.614770000000000039e+01 9.377270000000000039e+01
2.236206600000000222e+01 1.388557881919999915e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.236644899999999936e+01 1.388557881919999915e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.237083200000000005e+01 1.388560804239999946e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.237521500000000074e+01 1.388563726559999978e+01 9.614770000000000039e+01 9.377270000000000039e+01
2.237959799999999788e+01 1.388563726559999978e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.238398100000000213e+01 1.388566648880000010e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.238836399999999927e+01 1.388569571200000041e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.239274699999999996e+01 1.388569571200000041e+01 9.614790000000000703e+01 9.377280000000000371e+01
2.239713000000000065e+01 1.388572493519999895e+01 9.614790000000000703e+01 9.377280000000000371e+01
2.240151299999999779e+01 1.388572493519999895e+01 9.614799999999999613e+01 9.377280000000000371e+01
2.240589600000000203e+01 1.388575415839999927e+01 9.614799999999999613e+01 9.377280000000000371e+01
2.241027900000000272e+01 1.388578338159999959e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.241466199999999986e+01 1.388578338159999959e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.241904500000000056e+01 1.388581260479999813e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.242342799999999770e+01 1.388581260479999813e+01 9.614820000000000277e+01 9.377299999999999613e+01
2.242781099999999839e+01 1.388584182800000022e+01 9.614820000000000277e+01 9.377299999999999613e+01
2.243219400000000263e+01 1.388587105119999876e+01 9.614830000000000609e+01 9.377299999999999613e+01
2.243657699999999977e+01 1.388587105119999876e+01 9.614830000000000609e+01 9.377309999999999945e+01
2.244096000000000046e+01 1.388590027439999908e+01 9.614839999999999520e+01 9.377309999999999945e+01
2.244534300000000115e+01 1.388590027439999908e+01 9.614839999999999520e+01 9.377309999999999945e+01
2.244972599999999829e+01 1.388592949759999939e+01 9.614849999999999852e+01 9.377309999999999945e+01
2.245410900000000254e+01 1.388592949759999939e+01 9.614849999999999852e+01 9.377320000000000277e+01
2.245849199999999968e+01 1.388595872079999971e+01 9.614860000000000184e+01 9.377320000000000277e+01
2.246287500000000037e+01 1.388595872079999971e+01 9.614860000000000184e+01 9.377320000000000277e+01
2.246725800000000106e+01 1.388598794399999825e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.247164099999999820e+01 1.388601716720000034e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.247602399999999889e+01 1.388601716720000034e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.248040699999999958e+01 1.388604639039999888e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.248479000000000028e+01 1.388607561359999920e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.248917300000000097e+01 1.388607561359999920e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.249355599999999811e+01 1.388610483679999952e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.249793899999999880e+01 1.388610483679999952e+01 9.614799999999999613e+01 9.377349999999999852e+01
2.250232200000000304e+01 1.388613405999999983e+01 9.614799999999999613e+01 9.377349999999999852e+01
2.250670500000000018e+01 1.388616328319999838e+01 9.614809999999999945e+01 9.377349999999999852e+01
2.251108800000000087e+01 1.388616328319999838e+01 9.614809999999999945e+01 9.377360000000000184e+01
2.251547099999999801e+01 1.388619250640000047e+01 9.614820000000000277e+01 9.377360000000000184e+01
2.251985399999999871e+01 1.388619250640000047e+01 9.614820000000000277e+01 9.377360000000000184e+01
2.252423699999999940e+01 1.388622172959999901e+01 9.614820000000000277e+01 9.377370000000000516e+01
2.252862000000000009e+01 1.388625095279999933e+01 9.614830000000000609e+01 9.377370000000000516e+01
2.253300300000000078e+01 1.388625095279999933e+01 9.614830000000000609e+01 9.377370000000000516e+01
2.253738600000000147e+01 1.388628017599999964e+01 9.614839999999999520e+01 9.377370000000000516e+01
2.254176899999999861e+01 1.388628017599999964e+01 9.614839999999999520e+01 9.377379999999999427e+01
2.254615199999999930e+01 1.388630939919999996e+01 9.614849999999999852e+01 9.377379999999999427e+01
2.255053499999999644e+01 1.388630939919999996e+01 9.614849999999999852e+01 9.377379999999999427e+01
2.255491800000000069e+01 1.388633862239999850e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.255930100000000138e+01 1.388636784560000059e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.256368399999999852e+01 1.388636784560000059e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.256806699999999921e+01 1.388639706879999913e+01 9.614870000000000516e+01 9.377400000000000091e+01
2.257244999999999990e+01 1.388639706879999913e+01 9.614870000000000516e+01 9.377400000000000091e+01
2.257683300000000060e+01 1.388642629199999945e+01 9.614790000000000703e+01 9.377419999999999334e+01
2.258121600000000129e+01 1.388642629199999945e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.258559899999999843e+01 1.388645551519999977e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.258998199999999912e+01 1.388648473840000008e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.259436499999999981e+01 1.388648473840000008e+01 9.614790000000000703e+01 9.377419999999999334e+01
2.259874799999999695e+01 1.388651396159999862e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.260313100000000119e+01 1.388651396159999862e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.260751400000000189e+01 1.388654318479999894e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.261189699999999903e+01 1.388657240799999926e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.261627999999999972e+01 1.388657240799999926e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.262066299999999686e+01 1.388660163119999780e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.262504600000000110e+01 1.388660163119999780e+01 9.614820000000000277e+01 9.377429999999999666e+01
2.262942900000000179e+01 1.388663085439999989e+01 9.614820000000000277e+01 9.377439999999999998e+01
2.263381199999999893e+01 1.388666007759999843e+01 9.614830000000000609e+01 9.377439999999999998e+01
2.263819499999999962e+01 1.388666007759999843e+01 9.614830000000000609e+01 9.377439999999999998e+01
2.264257800000000032e+01 1.388668930079999875e+01 9.614839999999999520e+01 9.377450000000000330e+01
2.264696099999999745e+01 1.388668930079999875e+01 9.614839999999999520e+01 9.377450000000000330e+01
2.265134400000000170e+01 1.388671852399999906e+01 9.614849999999999852e+01 9.377450000000000330e+01
2.265572699999999884e+01 1.388671852399999906e+01 9.614849999999999852e+01 9.377460000000000662e+01
2.266010999999999953e+01 1.388674774719999938e+01 9.614849999999999852e+01 9.377460000000000662e+01
2.266449300000000022e+01 1.388674774719999938e+01 9.614860000000000184e+01 9.377460000000000662e+01
2.266887599999999736e+01 1.388677697039999792e+01 9.614860000000000184e+01 9.377460000000000662e+01
2.267325900000000161e+01 1.388680619360000001e+01 9.614870000000000516e+01 9.377469999999999573e+01
2.267764200000000230e+01 1.388680619360000001e+01 9.614870000000000516e+01 9.377469999999999573e+01
2.268202499999999944e+01 1.388683541679999855e+01 9.614879999999999427e+01 9.377469999999999573e+01
2.268640800000000013e+01 1.388683541679999855e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.269079099999999727e+01 1.388686463999999887e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.269517400000000151e+01 1.388686463999999887e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.269955700000000220e+01 1.388689386319999919e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.270393999999999934e+01 1.388692308639999951e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.270832300000000004e+01 1.388692308639999951e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.271270600000000073e+01 1.388695230959999805e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.271708899999999787e+01 1.388695230959999805e+01 9.614809999999999945e+01 9.377500000000000568e+01
2.272147200000000211e+01 1.388698153280000014e+01 9.614809999999999945e+01 9.377500000000000568e+01
2.272585499999999925e+01 1.388701075599999868e+01 9.614820000000000277e+01 9.377500000000000568e+01
2.273023799999999994e+01 1.388701075599999868e+01 9.614820000000000277e+01 9.377500000000000568e+01
2.273462100000000063e+01 1.388703997919999900e+01 9.614820000000000277e+01 9.377509999999999479e+01
2.273900399999999777e+01 1.388703997919999900e+01 9.614830000000000609e+01 9.377509999999999479e+01
2.274338700000000202e+01 1.388706920239999931e+01 9.614830000000000609e+01 9.377509999999999479e+01
2.274777000000000271e+01 1.388706920239999931e+01 9.614839999999999520e+01 9.377519999999999811e+01
2.275215299999999985e+01 1.388709842559999963e+01 9.614839999999999520e+01 9.377519999999999811e+01
2.275653600000000054e+01 1.388712764879999995e+01 9.614849999999999852e+01 9.377519999999999811e+01
2.276091899999999768e+01 1.388712764879999995e+01 9.614849999999999852e+01 9.377519999999999811e+01
2.276530199999999837e+01 1.388715687200000026e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.276968500000000262e+01 1.388715687200000026e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.277406799999999976e+01 1.388718609519999880e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.277845100000000045e+01 1.388718609519999880e+01 9.614870000000000516e+01 9.377540000000000475e+01
2.278283400000000114e+01 1.388721531839999912e+01 9.614870000000000516e+01 9.377540000000000475e+01
2.278721699999999828e+01 1.388721531839999912e+01 9.614879999999999427e+01 9.377540000000000475e+01
2.279160000000000252e+01 1.388724454159999944e+01 9.614879999999999427e+01 9.377540000000000475e+01
2.279598299999999966e+01 1.388724454159999944e+01 9.614809999999999945e+01 9.377570000000000050e+01
2.280036600000000035e+01 1.388727376479999975e+01 9.614809999999999945e+01 9.377559999999999718e+01
2.280474900000000105e+01 1.388730298800000007e+01 9.614809999999999945e+01 9.377559999999999718e+01
2.280913199999999819e+01 1.388730298800000007e+01 9.614820000000000277e+01 9.377559999999999718e+01
2.281351499999999888e+01 1.388733221120000039e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.281789800000000312e+01 1.388733221120000039e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.282228100000000026e+01 1.388736143439999893e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.282666400000000095e+01 1.388739065759999924e+01 9.614830000000000609e+01 9.377570000000000050e+01
2.283104699999999809e+01 1.388739065759999924e+01 9.614830000000000609e+01 9.377570000000000050e+01
2.283542999999999878e+01 1.388741988079999956e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.283981300000000303e+01 1.388741988079999956e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.284419600000000017e+01 1.388744910399999810e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.284857900000000086e+01 1.388744910399999810e+01 9.614849999999999852e+01 9.377589999999999293e+01
2.285296200000000155e+01 1.388747832720000019e+01 9.614849999999999852e+01 9.377589999999999293e+01
2.285734499999999869e+01 1.388750755039999873e+01 9.614860000000000184e+01 9.377589999999999293e+01
2.286172799999999938e+01 1.388750755039999873e+01 9.614860000000000184e+01 9.377589999999999293e+01
2.286611100000000008e+01 1.388753677359999905e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.287049400000000077e+01 1.388753677359999905e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.287487700000000146e+01 1.388756599679999937e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.287925999999999860e+01 1.388756599679999937e+01 9.614879999999999427e+01 9.377599999999999625e+01
2.288364299999999929e+01 1.388759521999999969e+01 9.614879999999999427e+01 9.377609999999999957e+01
2.288802600000000353e+01 1.388759521999999969e+01 9.614889999999999759e+01 9.377609999999999957e+01
2.289240900000000067e+01 1.388762444319999823e+01 9.614889999999999759e+01 9.377609999999999957e+01
2.289679200000000137e+01 1.388762444319999823e+01 9.614900000000000091e+01 9.377609999999999957e+01
2.290117499999999851e+01 1.388765366640000032e+01 9.614900000000000091e+01 9.377620000000000289e+01
2.290555799999999920e+01 1.388765366640000032e+01 9.614820000000000277e+01 9.377639999999999532e+01
2.290994099999999989e+01 1.388768288959999886e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.291432400000000058e+01 1.388771211279999918e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.291870700000000127e+01 1.388771211279999918e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.292309000000000196e+01 1.388774133599999949e+01 9.614820000000000277e+01 9.377639999999999532e+01
2.292747299999999910e+01 1.388774133599999949e+01 9.614830000000000609e+01 9.377639999999999532e+01
2.293185599999999980e+01 1.388777055919999981e+01 9.614830000000000609e+01 9.377639999999999532e+01
2.293623899999999693e+01 1.388777055919999981e+01 9.614839999999999520e+01 9.377639999999999532e+01
2.294062200000000118e+01 1.388779978239999835e+01 9.614839999999999520e+01 9.377639999999999532e+01
2.294500500000000187e+01 1.388782900560000044e+01 9.614839999999999520e+01 9.377649999999999864e+01
2.294938799999999901e+01 1.388782900560000044e+01 9.614849999999999852e+01 9.377649999999999864e+01
2.295377099999999970e+01 1.388785822879999898e+01 9.614849999999999852e+01 9.377649999999999864e+01
2.295815400000000039e+01 1.388785822879999898e+01 9.614860000000000184e+01 9.377649999999999864e+01
2.296253700000000109e+01 1.388788745199999930e+01 9.614860000000000184e+01 9.377660000000000196e+01
2.296692000000000178e+01 1.388788745199999930e+01 9.614860000000000184e+01 9.377660000000000196e+01
2.297130299999999892e+01 1.388791667519999962e+01 9.614870000000000516e+01 9.377660000000000196e+01
2.297568599999999961e+01 1.388791667519999962e+01 9.614870000000000516e+01 9.377660000000000196e+01
2.298006900000000030e+01 1.388794589839999993e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.298445199999999744e+01 1.388794589839999993e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.298883500000000168e+01 1.388797512159999847e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.299321800000000238e+01 1.388797512159999847e+01 9.614889999999999759e+01 9.377670000000000528e+01
2.299760099999999952e+01 1.388800434480000057e+01 9.614889999999999759e+01 9.377679999999999438e+01
2.300198400000000021e+01 1.388800434480000057e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.300636699999999735e+01 1.388803356799999911e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.301075000000000159e+01 1.388803356799999911e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.301513300000000228e+01 1.388806279119999942e+01 9.614809999999999945e+01 9.373319999999999652e+01
2.301951599999999942e+01 1.388806279119999942e+01 9.614820000000000277e+01 9.373319999999999652e+01
2.302389900000000011e+01 1.388809201439999974e+01 9.614820000000000277e+01 9.373300000000000409e+01
2.302828199999999725e+01 1.388809201439999974e+01 9.614820000000000277e+01 9.373309999999999320e+01
2.303266499999999795e+01 1.388812123760000006e+01 9.614820000000000277e+01 9.373290000000000077e+01
2.303704800000000219e+01 1.388812123760000006e+01 9.614820000000000277e+01 9.373309999999999320e+01
2.304143099999999933e+01 1.388815046079999860e+01 9.614830000000000609e+01 9.373290000000000077e+01
2.304581400000000002e+01 1.388815046079999860e+01 9.614830000000000609e+01 9.373309999999999320e+01
2.305019700000000071e+01 1.388817968399999891e+01 9.614830000000000609e+01 9.373300000000000409e+01
2.305457999999999785e+01 1.388817968399999891e+01 9.614839999999999520e+01 9.373319999999999652e+01
2.305896300000000210e+01 1.388820890719999923e+01 9.614839999999999520e+01 9.373300000000000409e+01
2.306334599999999924e+01 1.388820890719999923e+01 9.614849999999999852e+01 9.373319999999999652e+01
2.306772899999999993e+01 1.388823813039999777e+01 9.614849999999999852e+01 9.373309999999999320e+01
2.307211200000000062e+01 1.388823813039999777e+01 9.614849999999999852e+01 9.373319999999999652e+01
2.307649499999999776e+01 1.388826735359999986e+01 9.614860000000000184e+01 9.373309999999999320e+01
2.308087799999999845e+01 1.388826735359999986e+01 9.614860000000000184e+01 9.373329999999999984e+01
2.308526100000000270e+01 1.388829657679999841e+01 9.614860000000000184e+01 9.373319999999999652e+01
2.308964399999999983e+01 1.388829657679999841e+01 9.614870000000000516e+01 9.373329999999999984e+01
2.309402700000000053e+01 1.388832579999999872e+01 9.614870000000000516e+01 9.373319999999999652e+01
2.309840999999999767e+01 1.388832579999999872e+01 9.614879999999999427e+01 9.373340000000000316e+01
2.310279299999999836e+01 1.388835502319999904e+01 9.614879999999999427e+01 9.373329999999999984e+01
2.310717600000000260e+01 1.388835502319999904e+01 9.614889999999999759e+01 9.373340000000000316e+01
2.311155899999999974e+01 1.388838424639999936e+01 9.614889999999999759e+01 9.373329999999999984e+01
2.311594200000000043e+01 1.388838424639999936e+01 9.614889999999999759e+01 9.373350000000000648e+01
2.312032500000000113e+01 1.388841346959999790e+01 9.614900000000000091e+01 9.373329999999999984e+01
2.312470799999999826e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369270000000000209e+01
2.312909099999999896e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369209999999999638e+01
2.313347399999999965e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369209999999999638e+01
2.313785700000000034e+01 1.388844269279999999e+01 9.614809999999999945e+01 9.369190000000000396e+01
2.314224000000000103e+01 1.388844269279999999e+01 9.614809999999999945e+01 9.369199999999999307e+01
2.314662299999999817e+01 1.388847191599999853e+01 9.614809999999999945e+01 9.369190000000000396e+01
2.315100599999999886e+01 1.388847191599999853e+01 9.614809999999999945e+01 9.369199999999999307e+01
2.315538900000000311e+01 1.388850113919999885e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.315977200000000025e+01 1.388850113919999885e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.316415500000000094e+01 1.388853036239999916e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.316853799999999808e+01 1.388853036239999916e+01 9.614830000000000609e+01 9.369199999999999307e+01
2.317292099999999877e+01 1.388855958559999948e+01 9.614830000000000609e+01 9.369209999999999638e+01
2.317730399999999946e+01 1.388855958559999948e+01 9.614830000000000609e+01 9.369209999999999638e+01
2.318168700000000015e+01 1.388858880879999980e+01 9.614839999999999520e+01 9.369209999999999638e+01
2.318607000000000085e+01 1.388858880879999980e+01 9.614839999999999520e+01 9.369209999999999638e+01
2.319045300000000154e+01 1.388861803200000011e+01 9.614849999999999852e+01 9.369209999999999638e+01
2.319483599999999868e+01 1.388861803200000011e+01 9.614849999999999852e+01 9.369219999999999970e+01
2.319921899999999937e+01 1.388864725519999865e+01 9.614849999999999852e+01 9.369219999999999970e+01
2.320360199999999651e+01 1.388864725519999865e+01 9.614860000000000184e+01 9.369219999999999970e+01
2.320798500000000075e+01 1.388867647839999897e+01 9.614860000000000184e+01 9.369219999999999970e+01
2.321236800000000144e+01 1.388867647839999897e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.321675099999999858e+01 1.388870570159999929e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.322113399999999928e+01 1.388870570159999929e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.322551699999999997e+01 1.388873492479999960e+01 9.614879999999999427e+01 9.369230000000000302e+01
2.322990000000000066e+01 1.388873492479999960e+01 9.614879999999999427e+01 9.369240000000000634e+01
2.323428300000000135e+01 1.388873492479999960e+01 9.614790000000000703e+01 9.368179999999999552e+01
2.323866599999999849e+01 1.388876414799999992e+01 9.614799999999999613e+01 9.368120000000000402e+01
2.324304899999999918e+01 1.388876414799999992e+01 9.614790000000000703e+01 9.368120000000000402e+01
2.324743199999999987e+01 1.388879337120000024e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.325181500000000057e+01 1.388879337120000024e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.325619800000000126e+01 1.388882259439999878e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.326058100000000195e+01 1.388882259439999878e+01 9.614799999999999613e+01 9.368120000000000402e+01
2.326496399999999909e+01 1.388885181760000087e+01 9.614809999999999945e+01 9.368110000000000070e+01
2.326934699999999978e+01 1.388885181760000087e+01 9.614809999999999945e+01 9.368120000000000402e+01
2.327372999999999692e+01 1.388888104079999941e+01 9.614809999999999945e+01 9.368120000000000402e+01
2.327811300000000116e+01 1.388888104079999941e+01 9.614820000000000277e+01 9.368120000000000402e+01
2.328249600000000186e+01 1.388891026399999973e+01 9.614820000000000277e+01 9.368120000000000402e+01
2.328687899999999900e+01 1.388891026399999973e+01 9.614820000000000277e+01 9.368129999999999313e+01
2.329126199999999969e+01 1.388893948720000004e+01 9.614830000000000609e+01 9.368129999999999313e+01
2.329564500000000038e+01 1.388893948720000004e+01 9.614830000000000609e+01 9.368129999999999313e+01
2.330002800000000107e+01 1.388896871039999859e+01 9.614839999999999520e+01 9.368129999999999313e+01
2.330441100000000176e+01 1.388896871039999859e+01 9.614839999999999520e+01 9.368129999999999313e+01
2.330879399999999890e+01 1.388899793359999890e+01 9.614839999999999520e+01 9.368139999999999645e+01
2.331317699999999959e+01 1.388899793359999890e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.331756000000000029e+01 1.388902715679999922e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.332194299999999743e+01 1.388902715679999922e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.332632600000000167e+01 1.388905637999999954e+01 9.614860000000000184e+01 9.368139999999999645e+01
2.333070900000000236e+01 1.388905637999999954e+01 9.614860000000000184e+01 9.368149999999999977e+01
2.333509199999999950e+01 1.388905637999999954e+01 9.614870000000000516e+01 9.368149999999999977e+01
2.333947500000000019e+01 1.388908560319999808e+01 9.614870000000000516e+01 9.368149999999999977e+01
2.334385799999999733e+01 1.388908560319999808e+01 9.614780000000000371e+01 9.367889999999999873e+01
2.334824100000000158e+01 1.388911482640000017e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.335262400000000227e+01 1.388911482640000017e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.335700699999999941e+01 1.388914404959999871e+01 9.614790000000000703e+01 9.367829999999999302e+01
2.336139000000000010e+01 1.388914404959999871e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.336577300000000079e+01 1.388917327279999903e+01 9.614790000000000703e+01 9.367829999999999302e+01
2.337015599999999793e+01 1.388917327279999903e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.337453900000000218e+01 1.388920249599999934e+01 9.614799999999999613e+01 9.367829999999999302e+01
2.337892199999999931e+01 1.388920249599999934e+01 9.614799999999999613e+01 9.367839999999999634e+01
2.338330500000000001e+01 1.388923171919999966e+01 9.614809999999999945e+01 9.367839999999999634e+01
2.338768800000000070e+01 1.388923171919999966e+01 9.614809999999999945e+01 9.367849999999999966e+01
2.339207099999999784e+01 1.388926094239999820e+01 9.614809999999999945e+01 9.367839999999999634e+01
2.339645400000000208e+01 1.388926094239999820e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.340083700000000277e+01 1.388929016560000029e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.340521999999999991e+01 1.388929016560000029e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.340960300000000061e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367849999999999966e+01
2.341398599999999774e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367860000000000298e+01
2.341836899999999844e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367860000000000298e+01
2.342275200000000268e+01 1.388934861199999915e+01 9.614839999999999520e+01 9.367860000000000298e+01
2.342713499999999982e+01 1.388934861199999915e+01 9.614839999999999520e+01 9.367860000000000298e+01
2.343151800000000051e+01 1.388937783519999947e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.343590100000000120e+01 1.388937783519999947e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.344028399999999834e+01 1.388940705839999978e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.344466700000000259e+01 1.388940705839999978e+01 9.614860000000000184e+01 9.367870000000000630e+01
2.344904999999999973e+01 1.388943628159999832e+01 9.614860000000000184e+01 9.367879999999999541e+01
2.345343300000000042e+01 1.388943628159999832e+01 9.614780000000000371e+01 9.367740000000000578e+01
2.345781600000000111e+01 1.388943628159999832e+01 9.614780000000000371e+01 9.367709999999999582e+01
2.346219899999999825e+01 1.388946550480000042e+01 9.614780000000000371e+01 9.367709999999999582e+01
2.346658199999999894e+01 1.388946550480000042e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.347096500000000319e+01 1.388949472799999896e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.347534800000000033e+01 1.388949472799999896e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.347973100000000102e+01 1.388952395119999927e+01 9.614790000000000703e+01 9.367709999999999582e+01
2.348411399999999816e+01 1.388952395119999927e+01 9.614790000000000703e+01 9.367700000000000671e+01
2.348849699999999885e+01 1.388955317439999959e+01 9.614790000000000703e+01 9.367709999999999582e+01
2.349288000000000309e+01 1.388955317439999959e+01 9.614799999999999613e+01 9.367709999999999582e+01
2.349726300000000023e+01 1.388958239759999991e+01 9.614799999999999613e+01 9.367709999999999582e+01
2.350164600000000092e+01 1.388958239759999991e+01 9.614809999999999945e+01 9.367709999999999582e+01
2.350602900000000162e+01 1.388961162079999845e+01 9.614809999999999945e+01 9.367719999999999914e+01
2.351041199999999876e+01 1.388961162079999845e+01 9.614809999999999945e+01 9.367719999999999914e+01
2.351479499999999945e+01 1.388964084400000054e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.351917800000000014e+01 1.388964084400000054e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.352356100000000083e+01 1.388967006719999908e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.352794400000000152e+01 1.388967006719999908e+01 9.614830000000000609e+01 9.367730000000000246e+01
2.353232699999999866e+01 1.388969929039999940e+01 9.614830000000000609e+01 9.367730000000000246e+01
2.353670999999999935e+01 1.388969929039999940e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.354109300000000360e+01 1.388972851359999972e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.354547600000000074e+01 1.388972851359999972e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.354985900000000143e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.355424199999999857e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.355862499999999926e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.356300799999999995e+01 1.388978695999999857e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.356739100000000064e+01 1.388978695999999857e+01 9.614759999999999707e+01 9.367680000000000007e+01
2.357177400000000134e+01 1.388981618319999889e+01 9.614759999999999707e+01 9.367680000000000007e+01
2.357615699999999848e+01 1.388981618319999889e+01 9.614759999999999707e+01 9.367669999999999675e+01
2.358053999999999917e+01 1.388984540639999921e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.358492299999999986e+01 1.388984540639999921e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.358930599999999700e+01 1.388987462959999775e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.359368900000000124e+01 1.388987462959999775e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.359807200000000194e+01 1.388990385279999984e+01 9.614780000000000371e+01 9.367680000000000007e+01
2.360245499999999907e+01 1.388990385279999984e+01 9.614780000000000371e+01 9.367680000000000007e+01
2.360683799999999977e+01 1.388993307599999838e+01 9.614780000000000371e+01 9.367690000000000339e+01
2.361122099999999691e+01 1.388993307599999838e+01 9.614790000000000703e+01 9.367690000000000339e+01
2.361560400000000115e+01 1.388996229919999870e+01 9.614790000000000703e+01 9.367690000000000339e+01
2.361998700000000184e+01 1.388996229919999870e+01 9.614799999999999613e+01 9.367690000000000339e+01
2.362436999999999898e+01 1.388999152239999901e+01 9.614799999999999613e+01 9.367700000000000671e+01
2.362875299999999967e+01 1.388999152239999901e+01 9.614799999999999613e+01 9.367700000000000671e+01
2.363313600000000037e+01 1.388999152239999901e+01 9.614809999999999945e+01 9.367700000000000671e+01
2.363751899999999750e+01 1.389002074559999933e+01 9.614809999999999945e+01 9.367700000000000671e+01
2.364190200000000175e+01 1.389002074559999933e+01 9.614809999999999945e+01 9.367709999999999582e+01
2.364628499999999889e+01 1.389004996879999787e+01 9.614820000000000277e+01 9.367709999999999582e+01
2.365066799999999958e+01 1.389004996879999787e+01 9.614820000000000277e+01 9.367709999999999582e+01
2.365505100000000027e+01 1.389007919199999996e+01 9.614830000000000609e+01 9.367709999999999582e+01
2.365943399999999741e+01 1.389007919199999996e+01 9.614830000000000609e+01 9.367719999999999914e+01
2.366381700000000166e+01 1.389010841519999850e+01 9.614830000000000609e+01 9.367709999999999582e+01
2.366820000000000235e+01 1.389010841519999850e+01 9.614839999999999520e+01 9.367719999999999914e+01
2.367258299999999949e+01 1.389010841519999850e+01 9.614759999999999707e+01 9.367730000000000246e+01
2.367696600000000018e+01 1.389013763839999882e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.368134899999999732e+01 1.389013763839999882e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.368573199999999801e+01 1.389016686159999914e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.369011500000000225e+01 1.389016686159999914e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.369449799999999939e+01 1.389019608479999945e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.369888100000000009e+01 1.389019608479999945e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.370326400000000078e+01 1.389022530799999977e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.370764699999999792e+01 1.389022530799999977e+01 9.614770000000000039e+01 9.367719999999999914e+01
2.371203000000000216e+01 1.389025453120000009e+01 9.614780000000000371e+01 9.367719999999999914e+01
2.371641299999999930e+01 1.389025453120000009e+01 9.614780000000000371e+01 9.367719999999999914e+01
2.372079599999999999e+01 1.389028375439999863e+01 9.614790000000000703e+01 9.367719999999999914e+01
2.372517900000000068e+01 1.389028375439999863e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.372956199999999782e+01 1.389031297759999894e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.373394499999999852e+01 1.389031297759999894e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.373832800000000276e+01 1.389034220079999926e+01 9.614799999999999613e+01 9.367730000000000246e+01
2.374271099999999990e+01 1.389034220079999926e+01 9.614799999999999613e+01 9.367740000000000578e+01
2.374709400000000059e+01 1.389034220079999926e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.375147699999999773e+01 1.389037142399999958e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.375585999999999842e+01 1.389037142399999958e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.376024300000000267e+01 1.389040064719999990e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.376462599999999981e+01 1.389040064719999990e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.376900900000000050e+01 1.389042987040000021e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.377339200000000119e+01 1.389042987040000021e+01 9.614830000000000609e+01 9.367749999999999488e+01
2.377777499999999833e+01 1.389045909359999875e+01 9.614830000000000609e+01 9.367749999999999488e+01
2.378215799999999902e+01 1.389045909359999875e+01 9.614749999999999375e+01 9.367799999999999727e+01
2.378654099999999971e+01 1.389045909359999875e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.379092400000000040e+01 1.389048831680000085e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.379530700000000110e+01 1.389048831680000085e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.379968999999999824e+01 1.389051753999999939e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.380407299999999893e+01 1.389051753999999939e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.380845600000000317e+01 1.389054676319999970e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.381283900000000031e+01 1.389054676319999970e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.381722200000000100e+01 1.389057598640000002e+01 9.614759999999999707e+01 9.367789999999999395e+01
2.382160499999999814e+01 1.389057598640000002e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.382598799999999883e+01 1.389060520959999856e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.383037099999999953e+01 1.389060520959999856e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.383475400000000022e+01 1.389063443279999888e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.383913700000000091e+01 1.389063443279999888e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.384352000000000160e+01 1.389066365599999919e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.384790299999999874e+01 1.389066365599999919e+01 9.614790000000000703e+01 9.367799999999999727e+01
2.385228599999999943e+01 1.389066365599999919e+01 9.614790000000000703e+01 9.367810000000000059e+01
2.385666900000000012e+01 1.389069287919999951e+01 9.614790000000000703e+01 9.367810000000000059e+01
2.386105200000000082e+01 1.389069287919999951e+01 9.614799999999999613e+01 9.367810000000000059e+01
2.386543500000000151e+01 1.389072210239999805e+01 9.614799999999999613e+01 9.367810000000000059e+01
2.386981799999999865e+01 1.389072210239999805e+01 9.614799999999999613e+01 9.367820000000000391e+01
2.387420099999999934e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.387858400000000003e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.388296700000000072e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.388735000000000142e+01 1.389078054879999868e+01 9.614820000000000277e+01 9.367829999999999302e+01
2.389173299999999855e+01 1.389078054879999868e+01 9.614790000000000703e+01 9.367879999999999541e+01
2.389611599999999925e+01 1.389078054879999868e+01 9.614809999999999945e+01 9.367860000000000298e+01
2.390049899999999994e+01 1.389075132560000014e+01 9.614730000000000132e+01 9.367860000000000298e+01
2.390488200000000063e+01 1.389078054879999868e+01 9.614730000000000132e+01 9.367860000000000298e+01
2.390926500000000132e+01 1.389078054879999868e+01 9.614709999999999468e+01 9.367860000000000298e+01
2.391364800000000201e+01 1.389080977199999900e+01 9.614709999999999468e+01 9.367860000000000298e+01
2.391803099999999915e+01 1.389083899519999932e+01 9.614719999999999800e+01 9.367860000000000298e+01
2.392241399999999985e+01 1.389083899519999932e+01 9.614709999999999468e+01 9.367870000000000630e+01
2.392679699999999698e+01 1.389086821839999963e+01 9.614730000000000132e+01 9.367870000000000630e+01
2.393118000000000123e+01 1.389086821839999963e+01 9.614719999999999800e+01 9.367870000000000630e+01
2.393556300000000192e+01 1.389089744159999817e+01 9.614740000000000464e+01 9.367870000000000630e+01
2.393994599999999906e+01 1.389092666480000027e+01 9.614730000000000132e+01 9.367879999999999541e+01
2.394432899999999975e+01 1.389092666480000027e+01 9.614749999999999375e+01 9.367879999999999541e+01
2.394871200000000044e+01 1.389095588799999881e+01 9.614740000000000464e+01 9.367879999999999541e+01
2.395309500000000114e+01 1.389098511119999912e+01 9.614749999999999375e+01 9.367879999999999541e+01
2.395747800000000183e+01 1.389098511119999912e+01 9.614749999999999375e+01 9.367889999999999873e+01
2.396186099999999897e+01 1.389101433439999944e+01 9.614759999999999707e+01 9.367889999999999873e+01
2.396624399999999966e+01 1.389101433439999944e+01 9.614759999999999707e+01 9.367889999999999873e+01
2.397062700000000035e+01 1.389104355759999976e+01 9.614770000000000039e+01 9.367889999999999873e+01
2.397500999999999749e+01 1.389104355759999976e+01 9.614780000000000371e+01 9.367900000000000205e+01
2.397939300000000173e+01 1.389107278079999830e+01 9.614780000000000371e+01 9.367900000000000205e+01
2.398377600000000243e+01 1.389107278079999830e+01 9.614790000000000703e+01 9.367900000000000205e+01
2.398815899999999957e+01 1.389110200400000039e+01 9.614790000000000703e+01 9.367900000000000205e+01
2.399254200000000026e+01 1.389110200400000039e+01 9.614799999999999613e+01 9.367910000000000537e+01
2.399692499999999740e+01 1.389113122719999893e+01 9.614799999999999613e+01 9.367910000000000537e+01
2.400130800000000164e+01 1.389113122719999893e+01 9.614759999999999707e+01 9.367959999999999354e+01
2.400569100000000233e+01 1.389113122719999893e+01 9.614780000000000371e+01 9.367950000000000443e+01
2.401007399999999947e+01 1.389113122719999893e+01 9.614759999999999707e+01 9.367950000000000443e+01
2.401445700000000016e+01 1.389116045039999925e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.401884000000000086e+01 1.389116045039999925e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.402322299999999800e+01 1.389118967359999957e+01 9.614740000000000464e+01 9.367950000000000443e+01
2.402760600000000224e+01 1.389118967359999957e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.403198899999999938e+01 1.389121889679999988e+01 9.614740000000000464e+01 9.367950000000000443e+01
2.403637200000000007e+01 1.389121889679999988e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.404075500000000076e+01 1.389124811999999842e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.404513799999999790e+01 1.389124811999999842e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.404952100000000215e+01 1.389127734320000052e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.405390400000000284e+01 1.389127734320000052e+01 9.614759999999999707e+01 9.367969999999999686e+01
2.405828699999999998e+01 1.389130656639999906e+01 9.614759999999999707e+01 9.367969999999999686e+01
2.406267000000000067e+01 1.389130656639999906e+01 9.614770000000000039e+01 9.367969999999999686e+01
2.406705299999999781e+01 1.389133578959999937e+01 9.614770000000000039e+01 9.367969999999999686e+01
2.407143599999999850e+01 1.389133578959999937e+01 9.614770000000000039e+01 9.367980000000000018e+01
2.407581900000000275e+01 1.389136501279999969e+01 9.614770000000000039e+01 9.367980000000000018e+01
2.408020199999999988e+01 1.389136501279999969e+01 9.614780000000000371e+01 9.367980000000000018e+01
2.408458500000000058e+01 1.389139423600000001e+01 9.614780000000000371e+01 9.367990000000000350e+01
2.408896800000000127e+01 1.389139423600000001e+01 9.614790000000000703e+01 9.367990000000000350e+01
2.409335099999999841e+01 1.389142345919999855e+01 9.614790000000000703e+01 9.367990000000000350e+01
2.409773400000000265e+01 1.389142345919999855e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.410211699999999979e+01 1.389145268239999886e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.410650000000000048e+01 1.389145268239999886e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.411088300000000118e+01 1.389148190559999918e+01 9.614719999999999800e+01 9.368049999999999500e+01
2.411526599999999831e+01 1.389148190559999918e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.411964899999999901e+01 1.389148190559999918e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.412403199999999970e+01 1.389151112879999772e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.412841500000000039e+01 1.389151112879999772e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.413279800000000108e+01 1.389154035199999981e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.413718099999999822e+01 1.389154035199999981e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.414156399999999891e+01 1.389156957519999835e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.414594700000000316e+01 1.389156957519999835e+01 9.614730000000000132e+01 9.368049999999999500e+01
2.415033000000000030e+01 1.389159879839999867e+01 9.614730000000000132e+01 9.368049999999999500e+01
2.415471300000000099e+01 1.389159879839999867e+01 9.614740000000000464e+01 9.368049999999999500e+01
2.415909599999999813e+01 1.389162802159999899e+01 9.614740000000000464e+01 9.368049999999999500e+01
2.416347899999999882e+01 1.389162802159999899e+01 9.614740000000000464e+01 9.368059999999999832e+01
2.416786199999999951e+01 1.389165724479999930e+01 9.614749999999999375e+01 9.368059999999999832e+01
2.417224500000000020e+01 1.389165724479999930e+01 9.614749999999999375e+01 9.368059999999999832e+01
2.417662800000000090e+01 1.389168646799999962e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.418101100000000159e+01 1.389168646799999962e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.418539399999999873e+01 1.389171569119999994e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.418977699999999942e+01 1.389171569119999994e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.419415999999999656e+01 1.389174491439999848e+01 9.614770000000000039e+01 9.368080000000000496e+01
2.419854300000000080e+01 1.389174491439999848e+01 9.614770000000000039e+01 9.368080000000000496e+01
2.420292600000000149e+01 1.389177413759999880e+01 9.614780000000000371e+01 9.368080000000000496e+01
2.420730899999999863e+01 1.389177413759999880e+01 9.614780000000000371e+01 9.368080000000000496e+01
2.421169199999999933e+01 1.389180336079999911e+01 9.614780000000000371e+01 9.368089999999999407e+01
2.421607500000000002e+01 1.389180336079999911e+01 9.614790000000000703e+01 9.368089999999999407e+01
2.422045800000000071e+01 1.389180336079999911e+01 9.614719999999999800e+01 9.368129999999999313e+01
2.422484100000000140e+01 1.389183258399999943e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.422922399999999854e+01 1.389183258399999943e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.423360699999999923e+01 1.389186180719999975e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.423798999999999992e+01 1.389186180719999975e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.424237299999999706e+01 1.389189103040000006e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.424675600000000131e+01 1.389189103040000006e+01 9.614730000000000132e+01 9.368120000000000402e+01
2.425113900000000200e+01 1.389192025359999860e+01 9.614730000000000132e+01 9.368120000000000402e+01
2.425552199999999914e+01 1.389192025359999860e+01 9.614730000000000132e+01 9.368129999999999313e+01
2.425990499999999983e+01 1.389194947680000070e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.426428799999999697e+01 1.389194947680000070e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.426867100000000121e+01 1.389197869999999924e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.427305400000000191e+01 1.389197869999999924e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.427743699999999905e+01 1.389200792319999955e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.428181999999999974e+01 1.389200792319999955e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.428620300000000043e+01 1.389203714639999987e+01 9.614759999999999707e+01 9.368139999999999645e+01
2.429058599999999757e+01 1.389203714639999987e+01 9.614759999999999707e+01 9.368149999999999977e+01
2.429496900000000181e+01 1.389206636960000019e+01 9.614759999999999707e+01 9.368149999999999977e+01
2.429935199999999895e+01 1.389206636960000019e+01 9.614770000000000039e+01 9.368149999999999977e+01
2.430373499999999964e+01 1.389206636960000019e+01 9.614770000000000039e+01 9.368160000000000309e+01
2.430811800000000034e+01 1.389209559279999873e+01 9.614770000000000039e+01 9.368160000000000309e+01
2.431250099999999748e+01 1.389209559279999873e+01 9.614780000000000371e+01 9.368160000000000309e+01
2.431688400000000172e+01 1.389212481600000082e+01 9.614780000000000371e+01 9.368170000000000641e+01
2.432126700000000241e+01 1.389212481600000082e+01 9.614780000000000371e+01 9.368170000000000641e+01
2.432564999999999955e+01 1.389215403919999936e+01 9.614790000000000703e+01 9.368170000000000641e+01
2.433003300000000024e+01 1.389215403919999936e+01 9.614709999999999468e+01 9.368210000000000548e+01
2.433441599999999738e+01 1.389215403919999936e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.433879899999999807e+01 1.389218326239999968e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.434318200000000232e+01 1.389218326239999968e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.434756499999999946e+01 1.389221248559999999e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.435194800000000015e+01 1.389221248559999999e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.435633100000000084e+01 1.389224170879999853e+01 9.614719999999999800e+01 9.368210000000000548e+01
2.436071399999999798e+01 1.389224170879999853e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.436509700000000223e+01 1.389227093199999885e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.436947999999999936e+01 1.389227093199999885e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.437386300000000006e+01 1.389230015519999917e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.437824600000000075e+01 1.389230015519999917e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.438262899999999789e+01 1.389232937839999948e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.438701199999999858e+01 1.389232937839999948e+01 9.614749999999999375e+01 9.368219999999999459e+01
2.439139500000000282e+01 1.389235860159999802e+01 9.614749999999999375e+01 9.368229999999999791e+01
2.439577799999999996e+01 1.389235860159999802e+01 9.614749999999999375e+01 9.368229999999999791e+01
2.440016100000000066e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368229999999999791e+01
2.440454399999999779e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368240000000000123e+01
2.440892699999999849e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368240000000000123e+01
2.441331000000000273e+01 1.389241704799999866e+01 9.614770000000000039e+01 9.368240000000000123e+01
2.441769299999999987e+01 1.389241704799999866e+01 9.614770000000000039e+01 9.368240000000000123e+01
2.442207600000000056e+01 1.389244627119999898e+01 9.614770000000000039e+01 9.368250000000000455e+01
2.442645900000000125e+01 1.389244627119999898e+01 9.614770000000000039e+01 9.368250000000000455e+01
2.443084199999999839e+01 1.389247549439999929e+01 9.614780000000000371e+01 9.368250000000000455e+01
2.443522499999999908e+01 1.389247549439999929e+01 9.614780000000000371e+01 9.368250000000000455e+01
2.443960799999999978e+01 1.389247549439999929e+01 9.614709999999999468e+01 9.368280000000000030e+01
2.444399100000000047e+01 1.389250471759999961e+01 9.614709999999999468e+01 9.368280000000000030e+01
2.444837400000000116e+01 1.389250471759999961e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.445275699999999830e+01 1.389253394079999815e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.445713999999999899e+01 1.389253394079999815e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.446152300000000324e+01 1.389256316400000024e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.446590600000000038e+01 1.389256316400000024e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.447028900000000107e+01 1.389259238719999878e+01 9.614730000000000132e+01 9.368280000000000030e+01
2.447467199999999821e+01 1.389259238719999878e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.447905499999999890e+01 1.389262161039999910e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.448343799999999959e+01 1.389262161039999910e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.448782100000000028e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368290000000000362e+01
2.449220400000000097e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368300000000000693e+01
2.449658700000000167e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368300000000000693e+01
2.450096999999999881e+01 1.389268005679999973e+01 9.614749999999999375e+01 9.368300000000000693e+01
2.450535299999999950e+01 1.389268005679999973e+01 9.614749999999999375e+01 9.368309999999999604e+01
2.450973600000000019e+01 1.389270927999999827e+01 9.614749999999999375e+01 9.368309999999999604e+01
2.451411900000000088e+01 1.389270927999999827e+01 9.614759999999999707e+01 9.368309999999999604e+01
2.451850200000000157e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.452288499999999871e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.452726799999999940e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.453165100000000365e+01 1.389276772639999891e+01 9.614770000000000039e+01 9.368319999999999936e+01
2.453603400000000079e+01 1.389276772639999891e+01 9.614770000000000039e+01 9.368330000000000268e+01
2.454041700000000148e+01 1.389279694959999922e+01 9.614770000000000039e+01 9.368330000000000268e+01
2.454479999999999862e+01 1.389279694959999922e+01 9.614780000000000371e+01 9.368330000000000268e+01
2.454918299999999931e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368359999999999843e+01
2.455356600000000000e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.455794900000000069e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.456233200000000139e+01 1.389285539599999986e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.456671500000000208e+01 1.389285539599999986e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.457109799999999922e+01 1.389288461919999840e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.457548099999999991e+01 1.389288461919999840e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.457986399999999705e+01 1.389291384240000049e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.458424700000000129e+01 1.389291384240000049e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.458863000000000198e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.459301299999999912e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.459739599999999982e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.460177900000000051e+01 1.389297228879999935e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.460616200000000120e+01 1.389297228879999935e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.461054500000000189e+01 1.389300151199999966e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.461492799999999903e+01 1.389300151199999966e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.461931099999999972e+01 1.389303073519999820e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.462369400000000041e+01 1.389303073519999820e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.462807699999999755e+01 1.389305995839999852e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.463246000000000180e+01 1.389305995839999852e+01 9.614759999999999707e+01 9.368389999999999418e+01
2.463684300000000249e+01 1.389305995839999852e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.464122599999999963e+01 1.389308918159999884e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.464560900000000032e+01 1.389308918159999884e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.464999199999999746e+01 1.389311840479999915e+01 9.614770000000000039e+01 9.368399999999999750e+01
2.465437500000000171e+01 1.389311840479999915e+01 9.614770000000000039e+01 9.368410000000000082e+01
2.465875800000000240e+01 1.389311840479999915e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.466314099999999954e+01 1.389314762799999947e+01 9.614709999999999468e+01 9.368420000000000414e+01
2.466752400000000023e+01 1.389314762799999947e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.467190699999999737e+01 1.389317685119999979e+01 9.614709999999999468e+01 9.368420000000000414e+01
2.467628999999999806e+01 1.389317685119999979e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.468067300000000230e+01 1.389320607439999833e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.468505599999999944e+01 1.389320607439999833e+01 9.614719999999999800e+01 9.368429999999999325e+01
2.468943900000000014e+01 1.389320607439999833e+01 9.614719999999999800e+01 9.368429999999999325e+01
2.469382200000000083e+01 1.389323529759999865e+01 9.614719999999999800e+01 9.368439999999999657e+01
2.469820499999999797e+01 1.389323529759999865e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.470258800000000221e+01 1.389326452079999896e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.470697099999999935e+01 1.389326452079999896e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.471135400000000004e+01 1.389329374399999928e+01 9.614730000000000132e+01 9.368449999999999989e+01
2.471573700000000073e+01 1.389329374399999928e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.472011999999999787e+01 1.389332296719999960e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.472450299999999856e+01 1.389332296719999960e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.472888600000000281e+01 1.389332296719999960e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.473326899999999995e+01 1.389335219039999991e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.473765200000000064e+01 1.389335219039999991e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.474203499999999778e+01 1.389338141359999845e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.474641799999999847e+01 1.389338141359999845e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.475080100000000272e+01 1.389338141359999845e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.475518399999999986e+01 1.389341063680000055e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.475956700000000055e+01 1.389341063680000055e+01 9.614770000000000039e+01 9.368470000000000653e+01
2.476395000000000124e+01 1.389343985999999909e+01 9.614770000000000039e+01 9.368479999999999563e+01
2.476833299999999838e+01 1.389343985999999909e+01 9.614700000000000557e+01 9.368510000000000559e+01
2.477271599999999907e+01 1.389343985999999909e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.477709899999999976e+01 1.389346908319999940e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.478148200000000045e+01 1.389346908319999940e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.478586500000000115e+01 1.389349830639999972e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.479024799999999829e+01 1.389349830639999972e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.479463099999999898e+01 1.389352752960000004e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.479901400000000322e+01 1.389352752960000004e+01 9.614719999999999800e+01 9.368510000000000559e+01
2.480339700000000036e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.480778000000000105e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.481216299999999819e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.481654599999999888e+01 1.389358597600000067e+01 9.614730000000000132e+01 9.368519999999999470e+01
2.482092899999999958e+01 1.389358597600000067e+01 9.614730000000000132e+01 9.368529999999999802e+01
2.482531200000000027e+01 1.389361519919999921e+01 9.614730000000000132e+01 9.368529999999999802e+01
2.482969500000000096e+01 1.389361519919999921e+01 9.614740000000000464e+01 9.368529999999999802e+01
2.483407800000000165e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368529999999999802e+01
2.483846099999999879e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368540000000000134e+01
2.484284399999999948e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368540000000000134e+01
2.484722699999999662e+01 1.389367364559999984e+01 9.614749999999999375e+01 9.368540000000000134e+01
2.485161000000000087e+01 1.389367364559999984e+01 9.614749999999999375e+01 9.368540000000000134e+01
2.485599300000000156e+01 1.389370286880000016e+01 9.614749999999999375e+01 9.368550000000000466e+01
2.486037599999999870e+01 1.389370286880000016e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.486475899999999939e+01 1.389370286880000016e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.486914200000000008e+01 1.389373209199999870e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.487352500000000077e+01 1.389373209199999870e+01 9.614759999999999707e+01 9.368559999999999377e+01
2.487790800000000146e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.488229099999999860e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.488667399999999930e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.489105699999999999e+01 1.389379053839999933e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.489543999999999713e+01 1.389379053839999933e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.489982300000000137e+01 1.389381976159999965e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.490420600000000206e+01 1.389381976159999965e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.490858899999999920e+01 1.389384898479999997e+01 9.614719999999999800e+01 9.368600000000000705e+01
2.491297199999999989e+01 1.389384898479999997e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.491735499999999703e+01 1.389387820799999851e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.492173800000000128e+01 1.389387820799999851e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.492612100000000197e+01 1.389387820799999851e+01 9.614730000000000132e+01 9.368609999999999616e+01
2.493050399999999911e+01 1.389390743119999883e+01 9.614730000000000132e+01 9.368619999999999948e+01
2.493488699999999980e+01 1.389390743119999883e+01 9.614730000000000132e+01 9.368619999999999948e+01
2.493927000000000049e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368619999999999948e+01
2.494365299999999763e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368619999999999948e+01
2.494803600000000188e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368630000000000280e+01
2.495241899999999902e+01 1.389396587759999946e+01 9.614740000000000464e+01 9.368630000000000280e+01
2.495680199999999971e+01 1.389396587759999946e+01 9.614749999999999375e+01 9.368630000000000280e+01
2.496118500000000040e+01 1.389399510079999800e+01 9.614749999999999375e+01 9.368630000000000280e+01
2.496556799999999754e+01 1.389399510079999800e+01 9.614749999999999375e+01 9.368640000000000612e+01
2.496995100000000178e+01 1.389399510079999800e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.497433400000000248e+01 1.389402432400000009e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.497871699999999962e+01 1.389402432400000009e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.498310000000000031e+01 1.389405354719999863e+01 9.614759999999999707e+01 9.368649999999999523e+01
2.498748299999999745e+01 1.389405354719999863e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.499186599999999814e+01 1.389405354719999863e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.499624900000000238e+01 1.389408277039999895e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.500063199999999952e+01 1.389408277039999895e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.500501500000000021e+01 1.389411199359999927e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.500939800000000091e+01 1.389411199359999927e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.501378099999999804e+01 1.389414121679999958e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.501816400000000229e+01 1.389414121679999958e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.502254699999999943e+01 1.389414121679999958e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.502693000000000012e+01 1.389417043999999812e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.503131300000000081e+01 1.389417043999999812e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.503569599999999795e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.504007899999999864e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.504446200000000289e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.504884500000000003e+01 1.389422888639999876e+01 9.614730000000000132e+01 9.368699999999999761e+01
2.505322800000000072e+01 1.389422888639999876e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.505761099999999786e+01 1.389425810959999907e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.506199399999999855e+01 1.389425810959999907e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.506637700000000279e+01 1.389425810959999907e+01 9.614740000000000464e+01 9.368710000000000093e+01
2.507075999999999993e+01 1.389428733279999939e+01 9.614740000000000464e+01 9.368720000000000425e+01
2.507514300000000063e+01 1.389428733279999939e+01 9.614740000000000464e+01 9.368720000000000425e+01
2.507952600000000132e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368720000000000425e+01
2.508390899999999846e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368720000000000425e+01
2.508829199999999915e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368729999999999336e+01
2.509267499999999984e+01 1.389434577919999825e+01 9.614749999999999375e+01 9.368729999999999336e+01


==> anc/Fig8/VOFDropTimeSeriesTheta127Ca060_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 -7.793929721199999161e-01
3.506399999999999795e-02 -5.566779969759999558e-01
5.259600000000000386e-02 -3.485608869279999689e-01
7.012799999999999589e-02 -1.520293145199999862e-01
8.766000000000000181e-02 3.867836635999999384e-02
1.051920000000000077e-01 2.248593735599999921e-01
1.227239999999999998e-01 4.053254917679999791e-01
1.402559999999999918e-01 5.848249065199999652e-01
1.577879999999999838e-01 7.569580292480000416e-01
1.753200000000000036e-01 9.240936925439998673e-01
1.928519999999999956e-01 1.087916613887999873e+00
2.103840000000000154e-01 1.248491084319999889e+00
2.279159999999999797e-01 1.403678257831999954e+00
2.454479999999999995e-01 1.555587172767999959e+00
2.629799999999999915e-01 1.703189172487999947e+00
2.805119999999999836e-01 1.847484567127999799e+00
2.980440000000000311e-01 1.991862663423999757e+00
3.155759999999999676e-01 2.134563348039999919e+00
3.331080000000000152e-01 2.275252015336000078e+00
3.506400000000000072e-01 2.412826950671999704e+00
3.681719999999999993e-01 2.546088249455999541e+00
3.857039999999999913e-01 2.674062779128000056e+00
4.032359999999999833e-01 2.798976470832000185e+00
4.207680000000000309e-01 2.919695756639999917e+00
4.383000000000000229e-01 3.035416706319999935e+00
4.558319999999999594e-01 3.153183279999999922e+00
4.733640000000000070e-01 3.271990199599999816e+00
4.908959999999999990e-01 3.390157131120000056e+00
5.084279999999999911e-01 3.506643728639999846e+00
5.259599999999999831e-01 3.620307365039999947e+00
5.434919999999999751e-01 3.730809051200000059e+00
5.610239999999999672e-01 3.837190266159999474e+00
5.785560000000000702e-01 3.939199690399999731e+00
5.960880000000000623e-01 4.038751443519999818e+00
6.136200000000000543e-01 4.134656141279999808e+00
6.311519999999999353e-01 4.226481280319999811e+00
6.486839999999999273e-01 4.317038132479999568e+00
6.662160000000000304e-01 4.411160215039999777e+00
6.837480000000000224e-01 4.505229695839999771e+00
7.012800000000000145e-01 4.597688978319999897e+00
7.188120000000000065e-01 4.688482538399999733e+00
7.363439999999999985e-01 4.779495272480000168e+00
7.538759999999999906e-01 4.868196451440000239e+00
7.714079999999999826e-01 4.955190995519999753e+00
7.889399999999999746e-01 5.040616253759999665e+00
8.064719999999999667e-01 5.124182916480000571e+00
8.240039999999999587e-01 5.204061611360000228e+00
8.415360000000000618e-01 5.280567948959999924e+00
8.590680000000000538e-01 5.355282904399999211e+00
8.766000000000000458e-01 5.427388228079999877e+00
8.941319999999999268e-01 5.503088005359999535e+00
9.116639999999999189e-01 5.578618288080000376e+00
9.291960000000000219e-01 5.651273007919999536e+00
9.467280000000000140e-01 5.722536703439999428e+00
9.642600000000000060e-01 5.791997327519999850e+00
9.817919999999999980e-01 5.859578899839999799e+00
9.993239999999999901e-01 5.925199595439999634e+00
1.016855999999999982e+00 5.989096122239999431e+00
1.034387999999999863e+00 6.051554867599999277e+00
1.051919999999999966e+00 6.113005412559999741e+00
1.069452000000000069e+00 6.175341420479999677e+00
1.086983999999999950e+00 6.235848056079999147e+00
1.104516000000000053e+00 6.294989968240000344e+00
1.122047999999999934e+00 6.352989253279999637e+00
1.139580000000000037e+00 6.409679338960000194e+00
1.157112000000000140e+00 6.464843973599999849e+00
1.174644000000000021e+00 6.518237682319999671e+00
1.192176000000000125e+00 6.569661747359999637e+00
1.209708000000000006e+00 6.629218628959999471e+00
1.227240000000000109e+00 6.686405509040000084e+00
1.244771999999999990e+00 6.742955323359999475e+00
1.262303999999999871e+00 6.798666431839999191e+00
1.279835999999999974e+00 6.852977749039999900e+00
1.297367999999999855e+00 6.906865329839999568e+00
1.314899999999999958e+00 6.958771577679999432e+00
1.332432000000000061e+00 7.008056504479999838e+00
1.349963999999999942e+00 7.054258383679999689e+00
1.367496000000000045e+00 7.098283134479999923e+00
1.385027999999999926e+00 7.141027909119999961e+00
1.402560000000000029e+00 7.182662202160000398e+00
1.420092000000000132e+00 7.223884448079999743e+00
1.437624000000000013e+00 7.264235842639999774e+00
1.455156000000000116e+00 7.303713463519999394e+00
1.472687999999999997e+00 7.342101059039999988e+00
1.490220000000000100e+00 7.379410318479999731e+00
1.507751999999999981e+00 7.415600329360000131e+00
1.525283999999999862e+00 7.450571732800000291e+00
1.542815999999999965e+00 7.484245626159999887e+00
1.560347999999999846e+00 7.516589863919998393e+00
1.577879999999999949e+00 7.547595679119999623e+00
1.595412000000000052e+00 7.577309828879998932e+00
1.612943999999999933e+00 7.606419058399999322e+00
1.630476000000000036e+00 7.635256512159999787e+00
1.648007999999999917e+00 7.677866860079999967e+00
1.665540000000000020e+00 7.721190254079999704e+00
1.683072000000000124e+00 7.763461612879998697e+00
1.700604000000000005e+00 7.803587988799999486e+00
1.718136000000000108e+00 7.842072020879999883e+00
1.735667999999999989e+00 7.879115349199999230e+00
1.753200000000000092e+00 7.915092030720000338e+00
1.770732000000000195e+00 7.950089735039999717e+00
1.788263999999999854e+00 7.984266267439998899e+00
1.805795999999999957e+00 8.017796967119998897e+00
1.823327999999999838e+00 8.050746125119999874e+00
1.840859999999999941e+00 8.083075751279999110e+00
1.858392000000000044e+00 8.114949495519999445e+00
1.875923999999999925e+00 8.146387814080000567e+00
1.893456000000000028e+00 8.175716217599999780e+00
1.910987999999999909e+00 8.202914249840000949e+00
1.928520000000000012e+00 8.230348989999999532e+00
1.946052000000000115e+00 8.257842176560000524e+00
1.963583999999999996e+00 8.285253538159999209e+00
1.981116000000000099e+00 8.312436958799999331e+00
1.998647999999999980e+00 8.339249244799999516e+00
2.016180000000000305e+00 8.365588114959999544e+00
2.033711999999999964e+00 8.391739956639998610e+00
2.051244000000000067e+00 8.417231354000000110e+00
2.068775999999999726e+00 8.441398940399999162e+00
2.086307999999999829e+00 8.464081988240000243e+00
2.103839999999999932e+00 8.485087624400000195e+00
2.121372000000000035e+00 8.504322334639999426e+00
2.138904000000000138e+00 8.522277068719999349e+00
2.156435999999999797e+00 8.539290815759999376e+00
2.173967999999999900e+00 8.555492157839999834e+00
2.191500000000000004e+00 8.570916162799999682e+00
2.209032000000000107e+00 8.585606665440000285e+00
2.226564000000000210e+00 8.599601655919999033e+00
2.244095999999999869e+00 8.612904056559999688e+00
2.261627999999999972e+00 8.625554779839999853e+00
2.279160000000000075e+00 8.637591815919998695e+00
2.296692000000000178e+00 8.649023931760000394e+00
2.314224000000000281e+00 8.659894962159999210e+00
2.331755999999999940e+00 8.670245819599999848e+00
2.349288000000000043e+00 8.680085271039999384e+00
2.366820000000000146e+00 8.689030492560000596e+00
2.384352000000000249e+00 8.697616268719999155e+00
2.401884000000000352e+00 8.706453364399999728e+00
2.419416000000000011e+00 8.714711840719999714e+00
2.436948000000000114e+00 8.722569959199999445e+00
2.454480000000000217e+00 8.730185525119999568e+00
2.472011999999999876e+00 8.755408069039999575e+00
2.489543999999999979e+00 8.779949712399998774e+00
2.507075999999999638e+00 8.803202612639999813e+00
2.524607999999999741e+00 8.825292429519999260e+00
2.542139999999999844e+00 8.846347745119999217e+00
2.559671999999999947e+00 8.866590655759999606e+00
2.577204000000000050e+00 8.886138054239999917e+00
2.594735999999999709e+00 8.905086377119999952e+00
2.612267999999999812e+00 8.923461925279999818e+00
2.629799999999999915e+00 8.941437115599999430e+00
2.647332000000000019e+00 8.958973957919999620e+00
2.664864000000000122e+00 8.975996471920000275e+00
2.682395999999999781e+00 8.992525113839999307e+00
2.699927999999999884e+00 9.008577417599999748e+00
2.717459999999999987e+00 9.024144616239999195e+00
2.734992000000000090e+00 9.039358214159999960e+00
2.752524000000000193e+00 9.054916645840000555e+00
2.770055999999999852e+00 9.070475077519999374e+00
2.787587999999999955e+00 9.085902004799999432e+00
2.805120000000000058e+00 9.101138981279998319e+00
2.822652000000000161e+00 9.116104181999999057e+00
2.840184000000000264e+00 9.130782995359998822e+00
2.857715999999999923e+00 9.145160809760000120e+00
2.875248000000000026e+00 9.159190868079999603e+00
2.892780000000000129e+00 9.172873170319999048e+00
2.910312000000000232e+00 9.186236939679998770e+00
2.927844000000000335e+00 9.199235419040000750e+00
2.945375999999999994e+00 9.211883219999998929e+00
2.962908000000000097e+00 9.224194954159999682e+00
2.980440000000000200e+00 9.236071262639999446e+00
2.997972000000000303e+00 9.247629038239999488e+00
3.015503999999999962e+00 9.258964717519999610e+00
3.033035999999999621e+00 9.270060766559998555e+00
3.050567999999999724e+00 9.281115903119999899e+00
3.068099999999999827e+00 9.292162272719998839e+00
3.085631999999999930e+00 9.303153118240000907e+00
3.103164000000000033e+00 9.314105973599998478e+00
3.120695999999999692e+00 9.325041295040000122e+00
3.138227999999999795e+00 9.335999995039999888e+00
3.155759999999999899e+00 9.347096044080000610e+00
3.173292000000000002e+00 9.358332364479998944e+00
3.190824000000000105e+00 9.369679733039999903e+00
3.208355999999999764e+00 9.381161528319999832e+00
3.225887999999999867e+00 9.392812818159999466e+00
3.243419999999999970e+00 9.404624835599999955e+00
3.260952000000000073e+00 9.416626803839999837e+00
3.278484000000000176e+00 9.428850868399999641e+00
3.296015999999999835e+00 9.441294106959999155e+00
3.313547999999999938e+00 9.453985742720000474e+00
3.331080000000000041e+00 9.466946231919999732e+00
3.348612000000000144e+00 9.480160962959999438e+00
3.366144000000000247e+00 9.493650392079999278e+00
3.383675999999999906e+00 9.507338538959999141e+00
3.401208000000000009e+00 9.520050630960000149e+00
3.418740000000000112e+00 9.532324374959999957e+00
3.436272000000000215e+00 9.544080868320000022e+00
3.453804000000000318e+00 9.554858384479999245e+00
3.471335999999999977e+00 9.564978378639999335e+00
3.488868000000000080e+00 9.574963946079998678e+00
3.506400000000000183e+00 9.584555000319998186e+00
3.523932000000000286e+00 9.593579124479999720e+00
3.541464000000000389e+00 9.602386996959998200e+00
3.558996000000000048e+00 9.610423376960000041e+00
3.576527999999999707e+00 9.618190903519998614e+00
3.594059999999999810e+00 9.625876605120000207e+00
3.611591999999999913e+00 9.633536005839999916e+00
3.629124000000000017e+00 9.641192484239999416e+00
3.646655999999999676e+00 9.648843118000000274e+00
3.664187999999999779e+00 9.656467450879999248e+00
3.681719999999999882e+00 9.664059638239999472e+00
3.699251999999999985e+00 9.671596301519999273e+00
3.716784000000000088e+00 9.679062829119999378e+00
3.734315999999999747e+00 9.686441687119998534e+00
3.751847999999999850e+00 9.693718263919999245e+00
3.769379999999999953e+00 9.699957417120000258e+00
3.786912000000000056e+00 9.704779245119999231e+00
3.804444000000000159e+00 9.708727299439999570e+00
3.821975999999999818e+00 9.712070433519999213e+00
3.839507999999999921e+00 9.716860115999999437e+00
3.857040000000000024e+00 9.720542239200000267e+00
3.874572000000000127e+00 9.723794781359998751e+00
3.892104000000000230e+00 9.726793081680000341e+00
3.909635999999999889e+00 9.729601431199998984e+00
3.927167999999999992e+00 9.732266587039999806e+00
3.944700000000000095e+00 9.734811927759999151e+00
3.962232000000000198e+00 9.737254987280000051e+00
3.979764000000000301e+00 9.739604532559999583e+00
3.997295999999999960e+00 9.741872252880000360e+00
4.014828000000000507e+00 9.744061070559999038e+00
4.032360000000000610e+00 9.746182674879998231e+00
4.049891999999999825e+00 9.748277978319999093e+00
4.067423999999999928e+00 9.750189175599999203e+00
4.084956000000000031e+00 9.751945489919998877e+00
4.102488000000000135e+00 9.753599523040000108e+00
4.120019999999999349e+00 9.755177575839999449e+00
4.137551999999999452e+00 9.756697182239999933e+00
4.155083999999999556e+00 9.758172953839999053e+00
4.172615999999999659e+00 9.759616579919999424e+00
4.190147999999999762e+00 9.761036827439999897e+00
4.207679999999999865e+00 9.762439541039999114e+00
4.225211999999999968e+00 9.763833487679999479e+00
4.242744000000000071e+00 9.765221589679999425e+00
4.260276000000000174e+00 9.766606769359999163e+00
4.277808000000000277e+00 9.767997793679999319e+00
4.295339999999999492e+00 9.769391740319999684e+00
4.312871999999999595e+00 9.770797376239999110e+00
4.330403999999999698e+00 9.772211779119999164e+00
4.347935999999999801e+00 9.773637871280000056e+00
4.365467999999999904e+00 9.775078575040000217e+00
4.383000000000000007e+00 9.776536812719999858e+00
4.400532000000000110e+00 9.778012584319998979e+00
4.418064000000000213e+00 9.779508812159999565e+00
4.435596000000000316e+00 9.781028418560000048e+00
4.453128000000000419e+00 9.782577248159999073e+00
4.470660000000000522e+00 9.784155300959998414e+00
4.488191999999999737e+00 9.785762576959999848e+00
4.505723999999999840e+00 9.787407843120000450e+00
4.523255999999999943e+00 9.794742866320000019e+00
4.540788000000000046e+00 9.816265753119999715e+00
4.558320000000000149e+00 9.836891487679999102e+00
4.575852000000000253e+00 9.856535322719999215e+00
4.593384000000000356e+00 9.875319995679999963e+00
4.610916000000000459e+00 9.893368243999999478e+00
4.628448000000000562e+00 9.910782348879999759e+00
4.645980000000000665e+00 9.927661669199999039e+00
4.663511999999999880e+00 9.944076340639998790e+00
4.681043999999999983e+00 9.960076042639999017e+00
4.698576000000000086e+00 9.975678309119999199e+00
4.716108000000000189e+00 9.990894829359998397e+00
4.733640000000000292e+00 1.000573144800000058e+01
4.751172000000000395e+00 1.002019108735999886e+01
4.768704000000000498e+00 1.003428543671999940e+01
4.786236000000000601e+00 1.004802326303999926e+01
4.803768000000000704e+00 1.006142794487999836e+01
4.821300000000000807e+00 1.007486477223999977e+01
4.838832000000000022e+00 1.008819639608000074e+01
4.856364000000000125e+00 1.010133514680000033e+01
4.873896000000000228e+00 1.011419919943999979e+01
4.891428000000000331e+00 1.012671257367999900e+01
4.908960000000000434e+00 1.013879344455999920e+01
4.926492000000000537e+00 1.015036583176000029e+01
4.944023999999999752e+00 1.016134498799999974e+01
4.961555999999999855e+00 1.017205236847999927e+01
4.979087999999999958e+00 1.018223080904000000e+01
4.996619999999999173e+00 1.019148871880000051e+01
5.014151999999999276e+00 1.020001312624000001e+01
5.031683999999999379e+00 1.020804658391999986e+01
5.049215999999999482e+00 1.021590762471999980e+01
5.066747999999999585e+00 1.022388263600000080e+01
5.084279999999999688e+00 1.023215280159999985e+01
5.101811999999999792e+00 1.024084085896000040e+01
5.119343999999999895e+00 1.024995265271999934e+01
5.136875999999999998e+00 1.025902937863999931e+01
5.154408000000000101e+00 1.026826683216000013e+01
5.171939999999999316e+00 1.027832545759999938e+01
5.189471999999999419e+00 1.028893932383999932e+01
5.207003999999999522e+00 1.029990679079999971e+01
5.224535999999999625e+00 1.031104959695999845e+01
5.242067999999999728e+00 1.032216025759999845e+01
5.259599999999999831e+00 1.033317740399999884e+01
5.277131999999999934e+00 1.034403674512000038e+01
5.294664000000000037e+00 1.035468275687999906e+01
5.312196000000000140e+00 1.036508913839999835e+01
5.329728000000000243e+00 1.037524420039999917e+01
5.347259999999999458e+00 1.038513625359999892e+01
5.364791999999999561e+00 1.039477114263999979e+01
5.382323999999999664e+00 1.040417224607999991e+01
5.399855999999999767e+00 1.041333956391999926e+01
5.417387999999999870e+00 1.042228770776000069e+01
5.434919999999999973e+00 1.043104297847999895e+01
5.452452000000000076e+00 1.043960245376000096e+01
5.469984000000000179e+00 1.044798074519999886e+01
5.487516000000000282e+00 1.045619246440000083e+01
5.505048000000000386e+00 1.046422592207999891e+01
5.522580000000000489e+00 1.047212495303999980e+01
5.540111999999999703e+00 1.047980480999999919e+01
5.557643999999999807e+00 1.048727133759999930e+01
5.575175999999999910e+00 1.049452745816000032e+01
5.592708000000000013e+00 1.050152933687999912e+01
5.610240000000000116e+00 1.050842016744000063e+01
5.627772000000000219e+00 1.051519118288000065e+01
5.645304000000000322e+00 1.052184238319999920e+01
5.662836000000000425e+00 1.052833577824000066e+01
5.680368000000000528e+00 1.053466844567999949e+01
5.697900000000000631e+00 1.054084038551999924e+01
5.715431999999999846e+00 1.054682529687999981e+01
5.732963999999999949e+00 1.055262610207999963e+01
5.750496000000000052e+00 1.055824572344000067e+01
5.768028000000000155e+00 1.056366370471999794e+01
5.785560000000000258e+00 1.056888881287999915e+01
5.803092000000000361e+00 1.057392981487999961e+01
5.820624000000000464e+00 1.057876333215999942e+01
5.838156000000000567e+00 1.058340689863999984e+01
5.855688000000000670e+00 1.058733741903999892e+01
5.873220000000000773e+00 1.058823164895999902e+01
5.890751999999999988e+00 1.058924569399999882e+01
5.908284000000000091e+00 1.059058996119999918e+01
5.925816000000000194e+00 1.059228198447999958e+01
5.943348000000000297e+00 1.059430715223999897e+01
5.960880000000000400e+00 1.059660994039999871e+01
5.978412000000000504e+00 1.059907930079999971e+01
5.995944000000000607e+00 1.060165386471999938e+01
6.013476000000000710e+00 1.060428395271999946e+01
6.031007999999999925e+00 1.060689942911999850e+01
6.048539999999999139e+00 1.060947691535999837e+01
6.066071999999999242e+00 1.061199887751999960e+01
6.083603999999999346e+00 1.061442148079999903e+01
6.101135999999999449e+00 1.061674180288000002e+01
6.118667999999999552e+00 1.061895692143999881e+01
6.136199999999999655e+00 1.062103469096000019e+01
6.153731999999999758e+00 1.062298095607999926e+01
6.171263999999999861e+00 1.062480740608000040e+01
6.188795999999999964e+00 1.062649942936000080e+01
6.206328000000000067e+00 1.062807455983999994e+01
6.223859999999999282e+00 1.062954740912000062e+01
6.241391999999999385e+00 1.063090921023999869e+01
6.258923999999999488e+00 1.063217457479999872e+01
6.276455999999999591e+00 1.063336395903999865e+01
6.293987999999999694e+00 1.063447444063999825e+01
6.311519999999999797e+00 1.063551186423999972e+01
6.329051999999999900e+00 1.063648207447999994e+01
6.346584000000000003e+00 1.063736461511999920e+01
6.364116000000000106e+00 1.063818286472000096e+01
6.381648000000000209e+00 1.063895435719999938e+01
6.399179999999999424e+00 1.063966448095999873e+01
6.416711999999999527e+00 1.064032492527999985e+01
6.434243999999999630e+00 1.064095614639999887e+01
6.451775999999999733e+00 1.064153768807999967e+01
6.469307999999999836e+00 1.064208708423999816e+01
6.486839999999999939e+00 1.064261017952000010e+01
6.504372000000000043e+00 1.064309528463999932e+01
6.521904000000000146e+00 1.064355408887999843e+01
6.539436000000000249e+00 1.064399535919999984e+01
6.556968000000000352e+00 1.064440448399999894e+01
6.574500000000000455e+00 1.064479023023999815e+01
6.592031999999999670e+00 1.064516720952000028e+01
6.609563999999999773e+00 1.064551496560000032e+01
6.627095999999999876e+00 1.064584518775999911e+01
6.644627999999999979e+00 1.064616956527999925e+01
6.662160000000000082e+00 1.064647056423999949e+01
6.679692000000000185e+00 1.064675402928000025e+01
6.697224000000000288e+00 1.064703749431999924e+01
6.714756000000000391e+00 1.064729758080000011e+01
6.732288000000000494e+00 1.064754305567999992e+01
6.749820000000000597e+00 1.064779145287999995e+01
6.767351999999999812e+00 1.064801647151999830e+01
6.784883999999999915e+00 1.064823272319999958e+01
6.802416000000000018e+00 1.064845189720000107e+01
6.819948000000000121e+00 1.064865061495999932e+01
6.837480000000000224e+00 1.064883764344000028e+01
6.855012000000000327e+00 1.064903051655999988e+01
6.872544000000000430e+00 1.065528428135999839e+01
6.890076000000000533e+00 1.066848732311999903e+01
6.907608000000000636e+00 1.068106206607999908e+01
6.925140000000000740e+00 1.069293837455999885e+01
6.942671999999999954e+00 1.070417469495999896e+01
6.960204000000000057e+00 1.071483239600000026e+01
6.977736000000000161e+00 1.072492316696000003e+01
6.995268000000000264e+00 1.073447038639999995e+01
7.012800000000000367e+00 1.074347697663999845e+01
7.030332000000000470e+00 1.075191079216000034e+01
7.047864000000000573e+00 1.075978352223999934e+01
7.065396000000000676e+00 1.076710977848000006e+01
7.082928000000000779e+00 1.077387787159999988e+01
7.100460000000000882e+00 1.078015209263999985e+01
7.117992000000000097e+00 1.078613408168000021e+01
7.135523999999999312e+00 1.079203132343999805e+01
7.153055999999999415e+00 1.079798116695999965e+01
7.170587999999999518e+00 1.080373813735999988e+01
7.188119999999999621e+00 1.081001528072000006e+01
7.205651999999999724e+00 1.081673661671999831e+01
7.223183999999999827e+00 1.082384369895999932e+01
7.240715999999999930e+00 1.083125470247999900e+01
7.258248000000000033e+00 1.083891410319999871e+01
7.275779999999999248e+00 1.084702061888000024e+01
7.293311999999999351e+00 1.085545443439999858e+01
7.310843999999999454e+00 1.086375966784000013e+01
7.328375999999999557e+00 1.087199184328000001e+01
7.345907999999999660e+00 1.088013050448000030e+01
7.363439999999999763e+00 1.088816396215999838e+01
7.380971999999999866e+00 1.089611267255999927e+01
7.398503999999999969e+00 1.090395910175999816e+01
7.416036000000000072e+00 1.091172078367999987e+01
7.433568000000000175e+00 1.091944447543999885e+01
7.451099999999999390e+00 1.092712141007999982e+01
7.468631999999999493e+00 1.093476327687999827e+01
7.486163999999999596e+00 1.094239929903999986e+01
7.503695999999999700e+00 1.095000609799999935e+01
7.521227999999999803e+00 1.095760705231999843e+01
7.538759999999999906e+00 1.096522261823999855e+01
7.556292000000000009e+00 1.097282941719999982e+01
7.573824000000000112e+00 1.098045082775999859e+01
7.591356000000000215e+00 1.099244695135999983e+01
7.608888000000000318e+00 1.100570551719999912e+01
7.626419999999999533e+00 1.101898161695999789e+01
7.643951999999999636e+00 1.103229278455999918e+01
7.661483999999999739e+00 1.104558057359999879e+01
7.679015999999999842e+00 1.105880991623999954e+01
7.696547999999999945e+00 1.107194866696000091e+01
7.714080000000000048e+00 1.108492376775999944e+01
7.731612000000000151e+00 1.109772352935999962e+01
7.749144000000000254e+00 1.111033918479999905e+01
7.766676000000000357e+00 1.112274151087999918e+01
7.784208000000000460e+00 1.113365053143999894e+01
7.801740000000000563e+00 1.114245255928000056e+01
7.819271999999999778e+00 1.115139193615999957e+01
7.836803999999999881e+00 1.116067906912000041e+01
7.854335999999999984e+00 1.117037240456000013e+01
7.871868000000000087e+00 1.118039596215999865e+01
7.889400000000000190e+00 1.119062700447999958e+01
7.906932000000000293e+00 1.120090480392000032e+01
7.924464000000000397e+00 1.121094589544000009e+01
7.941996000000000500e+00 1.122068014335999919e+01
7.959528000000000603e+00 1.123003156735999930e+01
7.977060000000000706e+00 1.123889496391999820e+01
7.994591999999999921e+00 1.124724110983999914e+01
8.012124000000000024e+00 1.125511968456000034e+01
8.029656000000001015e+00 1.126257452287999783e+01
8.047188000000000230e+00 1.126973128456000062e+01
8.064720000000001221e+00 1.127673316327999942e+01
8.082252000000000436e+00 1.128348372247999976e+01
8.099783999999999651e+00 1.129011446655999862e+01
8.117316000000000642e+00 1.129676858919999916e+01
8.134847999999999857e+00 1.130345485736000022e+01
8.152380000000000848e+00 1.131017034871999982e+01
8.169912000000000063e+00 1.131687122848000016e+01
8.187444000000001054e+00 1.132345813775999943e+01
8.204976000000000269e+00 1.132986678552000015e+01
8.222507999999999484e+00 1.133605041463999896e+01
8.240039999999998699e+00 1.134192720015999889e+01
8.257571999999999690e+00 1.134748253047999889e+01
8.275103999999998905e+00 1.135273686183999864e+01
8.292635999999999896e+00 1.135767266032000045e+01
8.310167999999999111e+00 1.136235129463999982e+01
8.327700000000000102e+00 1.136683413351999938e+01
8.345231999999999317e+00 1.137113871087999861e+01
8.362764000000000308e+00 1.137532639544000013e+01
8.380295999999999523e+00 1.137945271128000080e+01
8.397828000000000515e+00 1.138350889144000000e+01
8.415359999999999729e+00 1.138752123679999961e+01
8.432891999999998944e+00 1.139150435895999891e+01
8.450423999999999936e+00 1.139540273383999924e+01
8.467955999999999150e+00 1.139921636143999883e+01
8.485488000000000142e+00 1.140293355247999862e+01
8.503019999999999357e+00 1.140650170519999840e+01
8.520552000000000348e+00 1.140992081959999993e+01
8.538083999999999563e+00 1.141319381799999988e+01
8.555616000000000554e+00 1.141628563255999929e+01
8.573147999999999769e+00 1.141921087487999920e+01
8.590679999999998984e+00 1.142199876815999815e+01
8.608211999999999975e+00 1.142462885616000001e+01
8.625743999999999190e+00 1.142713328439999820e+01
8.643276000000000181e+00 1.142954712072000056e+01
8.660807999999999396e+00 1.143185575351999894e+01
8.678340000000000387e+00 1.143408548367999877e+01
8.695871999999999602e+00 1.143626261208000017e+01
8.713404000000000593e+00 1.143836376015999967e+01
8.730935999999999808e+00 1.144040646183999854e+01
8.748468000000000799e+00 1.144242870727999950e+01
8.766000000000000014e+00 1.144433990455999783e+01
8.783531999999999229e+00 1.144618973312000065e+01
8.801064000000000220e+00 1.144804540632000034e+01
8.818595999999999435e+00 1.144987770095999835e+01
8.836128000000000426e+00 1.145170707327999970e+01
8.853659999999999641e+00 1.145354813487999834e+01
8.871192000000000633e+00 1.145537166255999928e+01
8.888723999999999847e+00 1.145719811256000042e+01
8.906256000000000839e+00 1.145904501879999948e+01
8.923788000000000054e+00 1.146088315807999969e+01
8.941320000000001045e+00 1.147012645623999916e+01
8.958852000000000260e+00 1.148838803391999974e+01
8.976383999999999475e+00 1.150604176903999942e+01
8.993916000000000466e+00 1.152297369112000069e+01
9.011447999999999681e+00 1.153916918855999896e+01
9.028980000000000672e+00 1.155460780511999985e+01
9.046511999999999887e+00 1.156932168631999858e+01
9.064044000000000878e+00 1.158335466695999827e+01
9.081576000000000093e+00 1.159675058184000029e+01
9.099108000000001084e+00 1.160962924608000080e+01
9.116640000000000299e+00 1.162216307655999969e+01
9.134171999999999514e+00 1.163452156783999847e+01
9.151704000000000505e+00 1.164691220463999954e+01
9.169235999999999720e+00 1.165955708327999929e+01
9.186768000000000711e+00 1.167271336791999836e+01
9.204299999999999926e+00 1.168647749511999834e+01
9.221832000000000917e+00 1.170088745504000016e+01
9.239364000000000132e+00 1.171584096648000006e+01
9.256896000000001123e+00 1.173145199991999910e+01
9.274428000000000338e+00 1.174807123375999929e+01
9.291960000000001330e+00 1.176594998752000087e+01
9.309492000000000544e+00 1.178505027103999936e+01
9.327023999999999759e+00 1.180507985231999868e+01
9.344556000000000751e+00 1.182570850919999828e+01
9.362087999999999965e+00 1.184671414536000000e+01
9.379620000000000957e+00 1.186795648943999915e+01
9.397152000000000172e+00 1.188942677448000040e+01
9.414684000000001163e+00 1.190880175607999902e+01
9.432216000000000378e+00 1.192601714319999928e+01
9.449748000000001369e+00 1.194169538999999958e+01
9.467280000000000584e+00 1.195545075023999892e+01
9.484811999999999799e+00 1.196782969775999916e+01
9.502344000000000790e+00 1.197912446455999991e+01
9.519876000000000005e+00 1.198936427383999970e+01
9.537408000000000996e+00 1.199864848448000032e+01
9.554940000000000211e+00 1.200769890951999841e+01
9.572472000000001202e+00 1.201580542519999995e+01
9.590004000000000417e+00 1.202364893208000041e+01
9.607536000000001408e+00 1.203072971343999953e+01
9.625068000000000623e+00 1.203759716543999936e+01
9.642600000000001614e+00 1.204439155943999928e+01
9.660132000000000829e+00 1.205115673023999889e+01
9.677664000000000044e+00 1.205801833759999830e+01
9.695196000000001035e+00 1.206519847783999921e+01
9.712728000000000250e+00 1.207242829752000013e+01
9.730260000000001241e+00 1.209408853335999900e+01
9.747792000000000456e+00 1.211551206127999869e+01
9.765324000000001448e+00 1.214480539695999894e+01
9.782856000000000662e+00 1.193267711047999846e+01
9.800388000000001654e+00 1.192746076927999965e+01
9.817920000000000869e+00 1.191646115680000051e+01
9.835452000000000083e+00 1.190309738743999901e+01
9.852984000000001075e+00 1.188871080607999886e+01
9.870515999999998513e+00 1.187398231328000087e+01
9.888047999999999504e+00 1.186031170032000048e+01
9.905579999999998719e+00 1.184917766111999882e+01
9.923111999999999711e+00 1.184039024488000003e+01
9.940643999999998925e+00 1.183356078303999936e+01
9.958175999999999917e+00 1.182908378879999844e+01
9.975707999999999132e+00 1.182673132119999870e+01
9.993239999999998346e+00 1.182632804103999824e+01
1.001077199999999934e+01 1.182813987943999834e+01
1.002830399999999855e+01 1.183265486383999843e+01
1.004583599999999954e+01 1.184038440023999961e+01
1.006336799999999876e+01 1.185048101583999980e+01
1.008089999999999975e+01 1.187898824744000059e+01
1.009843199999999896e+01 1.162808077455999900e+01
1.011596399999999996e+01 1.164156728135999863e+01
1.013349599999999917e+01 1.177027209879999958e+01
1.015102800000000016e+01 1.164504776447999923e+01
1.016855999999999938e+01 1.164398696231999786e+01
1.018609199999999859e+01 1.162649687712000102e+01
1.020362399999999958e+01 1.173547311223999934e+01
1.022115599999999880e+01 1.159727075480000025e+01
1.023868799999999979e+01 1.171006353983999837e+01
1.025621999999999900e+01 1.169916036391999903e+01
1.027375200000000000e+01 1.168968035784000037e+01
1.029128399999999921e+01 1.155764994023999925e+01
1.030881600000000020e+01 1.154984442351999974e+01
1.032634799999999942e+01 1.166710835816000014e+01
1.034387999999999863e+01 1.166155595015999857e+01
1.036141199999999962e+01 1.165560902895999895e+01
1.037894399999999884e+01 1.152619116544000022e+01
1.039647599999999983e+01 1.152258794487999793e+01
1.041400799999999904e+01 1.164276251023999897e+01
1.043154000000000003e+01 1.151412490615999928e+01
1.044907199999999925e+01 1.163547716647999941e+01
1.046660400000000024e+01 1.163189440216000037e+01
1.048413599999999946e+01 1.163050045552000000e+01
1.050166800000000045e+01 1.150504525791999910e+01
1.051919999999999966e+01 1.150328602128000099e+01
1.053673199999999888e+01 1.150387632991999887e+01
1.055426399999999987e+01 1.162966759431999897e+01
1.057179599999999908e+01 1.150806401448000038e+01
1.058932800000000007e+01 1.163154956839999876e+01
1.060685999999999929e+01 1.151256730959999963e+01
1.062439200000000028e+01 1.152145408472000021e+01
1.064192399999999950e+01 1.151486133079999874e+01
1.065945600000000049e+01 1.165248506887999902e+01
1.067698799999999970e+01 1.143460565663999873e+01
1.069451999999999892e+01 1.142199876815999815e+01
1.071205199999999991e+01 1.130443383455999928e+01
1.072958399999999912e+01 1.143829070215999977e+01
1.074711600000000011e+01 1.143989797815999943e+01
1.076464799999999933e+01 1.131772454591999910e+01
1.078218000000000032e+01 1.144725637992000067e+01
1.079971199999999953e+01 1.145457971383999940e+01
1.081724400000000053e+01 1.133778335039999874e+01
1.083477599999999974e+01 1.134547197431999876e+01
1.085230800000000073e+01 1.147742056695999935e+01
1.086983999999999995e+01 1.148478773567999944e+01
1.088737199999999916e+01 1.149129281999999996e+01
1.090490400000000015e+01 1.149865998872000006e+01
1.092243599999999937e+01 1.150755260847999928e+01
1.093996800000000036e+01 1.151643061664000101e+01
1.095749999999999957e+01 1.152014196304000038e+01
1.097503200000000056e+01 1.153001940463999908e+01
1.099256399999999978e+01 1.141818514055999856e+01
1.101009600000000077e+01 1.141735227935999930e+01
1.102762799999999999e+01 1.155726127167999984e+01
1.104516000000000098e+01 1.143471670479999958e+01
1.106269200000000019e+01 1.142936301455999981e+01
1.108022399999999941e+01 1.131450122695999916e+01
1.109775600000000040e+01 1.135432075927999840e+01
1.111528799999999961e+01 1.137415162279999947e+01
1.113282000000000060e+01 1.138277246680000054e+01
1.115035199999999982e+01 1.126026589007999945e+01
1.116788400000000081e+01 1.138634938647999917e+01
1.118541600000000003e+01 1.126549976519999952e+01
1.120294800000000102e+01 1.126967576048000019e+01
1.122048000000000023e+01 1.127379915399999888e+01
1.123801199999999945e+01 1.140140810143999950e+01
1.125554400000000044e+01 1.140370796727999902e+01
1.127307599999999965e+01 1.140548766015999860e+01
1.129060800000000064e+01 1.140702480048000034e+01
1.130813999999999986e+01 1.140840705783999809e+01
1.132567200000000085e+01 1.140975424736000043e+01
1.134320400000000006e+01 1.128680932263999992e+01
1.136073600000000106e+01 1.141243401479999875e+01
1.137826800000000027e+01 1.141382796143999911e+01
1.139580000000000126e+01 1.141525405360000001e+01
1.141333200000000048e+01 1.129244940023999888e+01
1.143086399999999969e+01 1.129398654056000062e+01
1.144839600000000068e+01 1.129557043800000038e+01
1.146592799999999990e+01 1.142149028447999903e+01
1.148346000000000089e+01 1.129893402831999971e+01
1.150099200000000010e+01 1.130070495424000043e+01
1.151852400000000110e+01 1.130254601583999907e+01
1.153605600000000031e+01 1.142883699695999944e+01
1.155358800000000130e+01 1.143094106735999915e+01
1.157112000000000052e+01 1.143313572968000003e+01
1.158865199999999973e+01 1.131115224823999910e+01
1.160618400000000072e+01 1.143778221848000065e+01
1.162371599999999994e+01 1.144021066640000051e+01
1.164124800000000093e+01 1.131849603839999929e+01
1.165878000000000014e+01 1.144540070671999921e+01
1.167631200000000113e+01 1.132394032056000022e+01
1.169384400000000035e+01 1.145112553159999891e+01
1.171137600000000134e+01 1.132986094087999973e+01
1.172890800000000056e+01 1.145724779200000043e+01
1.174644000000000155e+01 1.146054124663999829e+01
1.176397200000000076e+01 1.146389022536000013e+01
1.178150399999999998e+01 1.134314872991999934e+01
1.179903600000000097e+01 1.147106744327999905e+01
1.181656800000000018e+01 1.147484015839999927e+01
1.183410000000000117e+01 1.147874145559999981e+01
1.185163200000000039e+01 1.148281809199999870e+01
1.186916400000000138e+01 1.148702331047999969e+01
1.188669600000000059e+01 1.136712052087999858e+01
1.190422800000000159e+01 1.149590131863999787e+01
1.192176000000000080e+01 1.150053319583999922e+01
1.193929200000000002e+01 1.150534333455999914e+01
1.195682400000000101e+01 1.151031127855999969e+01
1.197435600000000022e+01 1.151542826087999849e+01
1.199188800000000121e+01 1.139643723512000051e+01
1.200942000000000043e+01 1.152612102976000052e+01
1.202695200000000142e+01 1.153168804935999958e+01
1.204448400000000063e+01 1.141317043943999998e+01
1.206201599999999985e+01 1.141908521511999908e+01
1.207954799999999906e+01 1.154942360943999979e+01
1.209707999999999828e+01 1.155567737424000008e+01
1.211461199999999927e+01 1.156213570143999902e+01
1.213214399999999848e+01 1.156774947815999965e+01
1.214967599999999948e+01 1.157315869247999984e+01
1.216720799999999869e+01 1.145397771592000069e+01
1.218473999999999968e+01 1.145873525287999861e+01
1.220227199999999890e+01 1.146347233359999862e+01
1.221980399999999989e+01 1.159215669479999988e+01
1.223733599999999910e+01 1.159579790551999956e+01
1.225486800000000009e+01 1.147505348775999856e+01
1.227239999999999931e+01 1.160306279303999943e+01
1.228993199999999852e+01 1.148226285119999979e+01
1.230746399999999952e+01 1.160924934447999846e+01
1.232499599999999873e+01 1.161194664583999803e+01
1.234252799999999972e+01 1.161498293632000056e+01
1.236005999999999894e+01 1.161761886895999929e+01
1.237759199999999993e+01 1.161969663847999890e+01
1.239512399999999914e+01 1.162170427231999881e+01
1.241265600000000013e+01 1.162398952655999906e+01
1.243018799999999935e+01 1.162612282015999909e+01
1.244771999999999856e+01 1.162799018263999962e+01
1.246525199999999955e+01 1.162960330327999792e+01
1.248278399999999877e+01 1.150667299016000023e+01
1.250031599999999976e+01 1.150806401448000038e+01
1.251784799999999898e+01 1.150962745567999868e+01
1.253537999999999997e+01 1.151112952815999968e+01
1.255291199999999918e+01 1.151248548463999910e+01
1.257044400000000017e+01 1.151373623759999809e+01
1.258797599999999939e+01 1.151488178704000021e+01
1.260550800000000038e+01 1.151596304543999949e+01
1.262303999999999959e+01 1.151695078959999918e+01
1.264057199999999881e+01 1.151788885432000065e+01
1.265810399999999980e+01 1.151873632711999917e+01
1.267563599999999902e+01 1.164379116687999982e+01
1.269316800000000001e+01 1.152029976831999925e+01
1.271069999999999922e+01 1.151896426807999951e+01
1.272823200000000021e+01 1.151926526703999976e+01
1.274576399999999943e+01 1.164340834295999905e+01
1.276329600000000042e+01 1.151880354047999866e+01
1.278082799999999963e+01 1.151878308423999897e+01
1.279835999999999885e+01 1.151911622871999974e+01
1.281589199999999984e+01 1.151916298583999954e+01
1.283342399999999905e+01 1.151906362695999952e+01
1.285095600000000005e+01 1.151937339287999862e+01
1.286848799999999926e+01 1.164400157391999890e+01
1.288602000000000025e+01 1.164387591415999879e+01
1.290355199999999947e+01 1.164382623471999878e+01
1.292108400000000046e+01 1.164427627199999904e+01
1.293861599999999967e+01 1.152019748711999902e+01
1.295614800000000066e+01 1.152003383719999974e+01
1.297367999999999988e+01 1.152013611839999996e+01
1.299121199999999909e+01 1.152057738871999959e+01
1.300874400000000009e+01 1.152054524320000084e+01
1.302627599999999930e+01 1.152041373880000030e+01
1.304380800000000029e+01 1.152076441720000055e+01
1.306133999999999951e+01 1.152105080455999975e+01
1.307887200000000050e+01 1.152084624215999931e+01
1.309640399999999971e+01 1.152081994127999920e+01
1.311393600000000070e+01 1.152126413391999904e+01
1.313146799999999992e+01 1.152134303655999936e+01
1.314900000000000091e+01 1.152115893040000039e+01
1.316653200000000012e+01 1.164560884992000034e+01
1.318406399999999934e+01 1.152174923903999826e+01
1.320159600000000033e+01 1.164586309175999901e+01
1.321912799999999955e+01 1.152151837575999949e+01
1.323666000000000054e+01 1.164613194519999873e+01
1.325419199999999975e+01 1.164629559511999979e+01
1.327172400000000074e+01 1.152183398631999900e+01
1.328925599999999996e+01 1.164610856663999883e+01
1.330678800000000095e+01 1.164654691464000003e+01
1.332432000000000016e+01 1.152227817895999884e+01
1.334185199999999938e+01 1.164633066295999875e+01
1.335938400000000037e+01 1.164658198247999898e+01
1.337691599999999958e+01 1.164687421447999860e+01
1.339444800000000058e+01 1.152240383872000073e+01
1.341197999999999979e+01 1.164655860391999909e+01
1.342951200000000078e+01 1.152273698319999973e+01
1.344704400000000000e+01 1.164702617512000060e+01
1.346457600000000099e+01 1.164681869039999818e+01
1.348210800000000020e+01 1.152269899303999878e+01
1.349964000000000119e+01 1.152306136071999987e+01
1.351717200000000041e+01 1.152293862327999996e+01
1.353470399999999962e+01 1.164700571887999914e+01
1.355223600000000062e+01 1.164734763031999876e+01
1.356976799999999983e+01 1.164752296951999888e+01
1.358730000000000082e+01 1.164728041695999927e+01
1.360483200000000004e+01 1.152302629287999913e+01
1.362236400000000103e+01 1.152345002927999928e+01
1.363989600000000024e+01 1.164766031855999806e+01
1.365742800000000123e+01 1.152319870976000082e+01
1.367496000000000045e+01 1.152341496144000033e+01
1.369249199999999966e+01 1.152368965952000046e+01
1.371002400000000065e+01 1.152347925247999960e+01
1.372755599999999987e+01 1.164758726055999993e+01
1.374508800000000086e+01 1.164796423984000029e+01
1.376262000000000008e+01 1.152380362999999974e+01
1.378015200000000107e+01 1.152356692207999878e+01
1.379768400000000028e+01 1.164784442471999881e+01
1.381521600000000127e+01 1.152399358079999914e+01
1.383274800000000049e+01 1.152389714423999934e+01
1.385028000000000148e+01 1.164790871575999986e+01
1.386781200000000069e+01 1.164818341384000000e+01
1.388534399999999991e+01 1.152418353159999853e+01
1.390287600000000090e+01 1.152392344511999944e+01
1.392040800000000011e+01 1.152384746479999933e+01
1.393794000000000111e+01 1.164847272351999941e+01
1.395547200000000032e+01 1.164846103423999857e+01
1.397300400000000131e+01 1.152399358079999914e+01
1.399053600000000053e+01 1.164834121911999887e+01
1.400806800000000152e+01 1.164865975200000037e+01
1.402560000000000073e+01 1.164847856815999982e+01
1.404313199999999995e+01 1.164832076287999918e+01
1.406066400000000094e+01 1.164865682968000016e+01
1.407819600000000015e+01 1.164878541175999871e+01
1.409572800000000115e+01 1.164854285919999910e+01
1.411326000000000036e+01 1.152432088063999949e+01
1.413079200000000135e+01 1.164894613935999956e+01
1.414832400000000057e+01 1.164887015903999945e+01
1.416585600000000156e+01 1.164866267432000058e+01
1.418338800000000077e+01 1.152470954919999890e+01
1.420092000000000176e+01 1.152496671335999956e+01
1.421845200000000098e+01 1.152470078224000005e+01
1.423598400000000019e+01 1.152460434568000025e+01
1.425351599999999941e+01 1.164922668208000012e+01
1.427104799999999862e+01 1.152499593655999988e+01
1.428857999999999961e+01 1.152473877239999922e+01
1.430611199999999883e+01 1.152491703391999955e+01
1.432364399999999982e+01 1.152518588735999927e+01
1.434117599999999904e+01 1.152496671335999956e+01
1.435870800000000003e+01 1.152482351967999996e+01
1.437623999999999924e+01 1.164940786591999888e+01
1.439377199999999846e+01 1.152525017839999855e+01
1.441130399999999945e+01 1.152497840263999862e+01
1.442883599999999866e+01 1.152506607223999779e+01
1.444636799999999965e+01 1.152540506135999898e+01
1.446389999999999887e+01 1.164946923463999973e+01
1.448143199999999986e+01 1.152506022760000093e+01
1.449896399999999907e+01 1.152535830423999919e+01
1.451649600000000007e+01 1.164974685503999829e+01
1.453402799999999928e+01 1.164945170072000025e+01
1.455155999999999850e+01 1.152517712040000042e+01
1.456909199999999949e+01 1.152557747823999890e+01
1.458662399999999870e+01 1.152552779879999889e+01
1.460415599999999969e+01 1.152527647928000043e+01
1.462168799999999891e+01 1.164965918543999912e+01
1.463921999999999990e+01 1.152572943887999912e+01
1.465675199999999911e+01 1.164970302023999871e+01
1.467428400000000011e+01 1.164956274887999932e+01
1.469181599999999932e+01 1.152572651655999891e+01
1.470934800000000031e+01 1.164995433976000072e+01
1.472687999999999953e+01 1.152548104167999909e+01
1.474441199999999874e+01 1.152555117735999879e+01
1.476194399999999973e+01 1.165008584415999948e+01
1.477947599999999895e+01 1.152569437103999839e+01
1.479700799999999994e+01 1.152550442023999899e+01
1.481453999999999915e+01 1.165000986383999937e+01
1.483207200000000014e+01 1.152593400127999956e+01
1.484960399999999936e+01 1.152564469159999838e+01
1.486713600000000035e+01 1.152561839072000005e+01
1.488466799999999957e+01 1.165017935839999907e+01
1.490219999999999878e+01 1.152587555487999893e+01
1.491973199999999977e+01 1.164982867999999883e+01
1.493726399999999899e+01 1.152586094327999788e+01
1.495479599999999998e+01 1.152607135032000052e+01
1.497232799999999919e+01 1.152580541919999924e+01
1.498986000000000018e+01 1.164989004871999967e+01
1.500739199999999940e+01 1.152607719496000094e+01
1.502492400000000039e+01 1.152605966103999968e+01
1.504245599999999961e+01 1.152578788527999976e+01
1.505998800000000060e+01 1.152594276824000019e+01
1.507751999999999981e+01 1.152621746631999855e+01
1.509505199999999903e+01 1.152599536999999863e+01
1.511258400000000002e+01 1.152583464239999955e+01
1.513011599999999923e+01 1.152617070919999875e+01
1.514764800000000022e+01 1.165041022167999962e+01
1.516517999999999944e+01 1.165012675664000064e+01
1.518271200000000043e+01 1.165018228071999928e+01
1.520024399999999964e+01 1.152630513591999950e+01
1.521777600000000064e+01 1.165034593064000035e+01
1.523530799999999985e+01 1.165013260127999928e+01
1.525283999999999907e+01 1.152621454399999834e+01
1.527037200000000006e+01 1.152637527159999919e+01
1.528790399999999927e+01 1.152607135032000052e+01
1.530543600000000026e+01 1.165016766912000001e+01
1.532296799999999948e+01 1.152637527159999919e+01
1.534050000000000047e+01 1.152631390287999835e+01
1.535803199999999968e+01 1.152605966103999968e+01
1.537556400000000068e+01 1.152623207791999960e+01
1.539309599999999989e+01 1.165068199743999955e+01
1.541062800000000088e+01 1.152622623327999918e+01
1.542816000000000010e+01 1.152610057351999906e+01
1.544569199999999931e+01 1.152646001887999994e+01
1.546322400000000030e+01 1.165064692959999881e+01
1.548075599999999952e+01 1.152617947615999938e+01
1.549828800000000051e+01 1.152625253415999929e+01
1.551581999999999972e+01 1.165076090007999809e+01
1.553335200000000071e+01 1.165056218231999985e+01
1.555088399999999993e+01 1.165037515383999889e+01
1.556841600000000092e+01 1.152648047511999962e+01
1.558594800000000014e+01 1.165079304560000040e+01
1.560348000000000113e+01 1.165049789127999880e+01
1.562101200000000034e+01 1.152624668952000064e+01
1.563854399999999956e+01 1.165081642415999852e+01
1.565607600000000055e+01 1.152655061079999932e+01
1.567360799999999976e+01 1.152628467967999981e+01
1.569114000000000075e+01 1.152647463048000098e+01
1.570867199999999997e+01 1.152669964911999934e+01
1.572620400000000096e+01 1.152643079567999962e+01
1.574373600000000017e+01 1.152628467967999981e+01
1.576126800000000117e+01 1.165081642415999852e+01
1.577880000000000038e+01 1.152665289199999954e+01
1.579633199999999960e+01 1.152637234927999899e+01
1.581386400000000059e+01 1.165061186175999985e+01
1.583139599999999980e+01 1.152673763928000028e+01
1.584892800000000079e+01 1.152657691167999943e+01
1.586646000000000001e+01 1.165054464839999859e+01
1.588399200000000100e+01 1.152663828040000027e+01
1.590152400000000021e+01 1.152676686247999882e+01
1.591905600000000121e+01 1.165066446352000007e+01
1.593658800000000042e+01 1.165060017247999902e+01
1.595412000000000141e+01 1.152678147407999987e+01
1.597165200000000063e+01 1.165086025895999988e+01
1.598918399999999984e+01 1.165060309479999923e+01
1.600671600000000083e+01 1.152664120272000048e+01
1.602424800000000005e+01 1.165102975351999959e+01
1.604177999999999926e+01 1.165074628848000060e+01
1.605931200000000203e+01 1.165061478408000006e+01
1.607684400000000124e+01 1.152680193031999956e+01
1.609437600000000046e+01 1.152678147407999987e+01
1.611190799999999967e+01 1.152649800903999910e+01
1.612944000000000244e+01 1.165078720095999998e+01
1.614697200000000166e+01 1.152688959991999873e+01
1.616450400000000087e+01 1.152667042591999902e+01
1.618203600000000009e+01 1.165067030815999871e+01
1.619956799999999930e+01 1.152679900799999935e+01
1.621710000000000207e+01 1.165106482135999855e+01
1.623463200000000128e+01 1.165077551167999914e+01
1.625216400000000050e+01 1.165078427863999977e+01
1.626969599999999971e+01 1.152695681327999999e+01
1.628722800000000248e+01 1.152679316335999893e+01
1.630476000000000170e+01 1.152656522240000037e+01
1.632229200000000091e+01 1.152681069728000018e+01
1.633982400000000013e+01 1.152696850255999905e+01
1.635735599999999934e+01 1.165084564735999884e+01
1.637488800000000211e+01 1.152656814471999880e+01
1.639242000000000132e+01 1.152693927935999874e+01
1.640995200000000054e+01 1.165107358831999917e+01
1.642748399999999975e+01 1.165078135631999956e+01
1.644501599999999897e+01 1.152676101783999840e+01
1.646254799999999818e+01 1.152702694895999969e+01
1.648007999999999740e+01 1.152680193031999956e+01
1.649761200000000017e+01 1.152663535808000006e+01
1.651514399999999938e+01 1.152695973560000020e+01
1.653267599999999860e+01 1.152702402663999948e+01
1.655020799999999781e+01 1.165090409375999947e+01
1.656774000000000058e+01 1.152674056160000049e+01
1.658527199999999979e+01 1.152706786143999906e+01
1.660280399999999901e+01 1.152691005616000020e+01
1.662033599999999822e+01 1.152666458127999860e+01
1.663786800000000099e+01 1.152692466775999947e+01
1.665540000000000020e+01 1.165126061680000014e+01
1.667293199999999942e+01 1.165096254016000010e+01
1.669046399999999863e+01 1.152668211519999986e+01
1.670799599999999785e+01 1.152706786143999906e+01
1.672552800000000062e+01 1.165118463648000002e+01
1.674305999999999983e+01 1.152674640623999913e+01
1.676059199999999905e+01 1.152690421151999978e+01
1.677812399999999826e+01 1.152715845335999845e+01
1.679565600000000103e+01 1.152689836687999936e+01
1.681318800000000024e+01 1.165090117143999926e+01
1.683071999999999946e+01 1.152707662839999969e+01
1.684825199999999867e+01 1.165127815071999962e+01
1.686578399999999789e+01 1.165099468567999885e+01
1.688331600000000066e+01 1.152685453207999977e+01
1.690084799999999987e+01 1.165133659711999847e+01
1.691837999999999909e+01 1.152699188111999895e+01
1.693591199999999830e+01 1.152677855175999966e+01
1.695344400000000107e+01 1.152706201679999864e+01
1.697097600000000028e+01 1.152718475424000033e+01
1.698850799999999950e+01 1.152687498831999946e+01
1.700603999999999871e+01 1.165099176335999864e+01
1.702357199999999793e+01 1.165133951943999868e+01
1.704110400000000070e+01 1.152708247304000011e+01
1.705863599999999991e+01 1.165097130712000073e+01
1.707616799999999913e+01 1.152700649272000000e+01
1.709369999999999834e+01 1.152722274439999950e+01
1.711123200000000111e+01 1.152695096863999957e+01
1.712876400000000032e+01 1.165096254016000010e+01
1.714629599999999954e+01 1.165132490783999941e+01
1.716382799999999875e+01 1.165132198551999920e+01
1.718135999999999797e+01 1.165102683119999938e+01
1.719889200000000073e+01 1.152693927935999874e+01
1.721642399999999995e+01 1.152722858903999992e+01
1.723395599999999916e+01 1.152704156055999896e+01
1.725148799999999838e+01 1.152684868743999935e+01
1.726902000000000115e+01 1.165131614088000056e+01
1.728655200000000036e+01 1.165138335423999827e+01
1.730408399999999958e+01 1.152693051239999811e+01
1.732161599999999879e+01 1.152692759007999790e+01
1.733914800000000156e+01 1.152725781224000023e+01
1.735668000000000077e+01 1.152711461855999886e+01
1.737421199999999999e+01 1.152687206599999925e+01
1.739174399999999920e+01 1.165127522839999941e+01
1.740927599999999842e+01 1.165143595599999848e+01
1.742680800000000119e+01 1.165111450079999855e+01
1.744434000000000040e+01 1.165101514192000032e+01
1.746187199999999962e+01 1.165138627655999848e+01
1.747940399999999883e+01 1.152717014263999928e+01
1.749693600000000160e+01 1.165104728743999907e+01
1.751446800000000081e+01 1.152705617215999823e+01
1.753200000000000003e+01 1.152729288007999919e+01
1.754953199999999924e+01 1.165117294719999919e+01
1.756706399999999846e+01 1.152689252223999894e+01
1.758459599999999767e+01 1.152723151136000013e+01
1.760212800000000044e+01 1.152724904527999961e+01
1.761965999999999966e+01 1.152695096863999957e+01
1.763719199999999887e+01 1.165117002487999898e+01
1.765472399999999809e+01 1.152734840415999962e+01
1.767225600000000085e+01 1.165128983999999868e+01
1.768978799999999652e+01 1.165106774367999876e+01
1.770731999999999928e+01 1.152724027831999898e+01
1.772485199999999850e+01 1.152734255951999920e+01
1.774238400000000127e+01 1.152705909447999844e+01
1.775991599999999693e+01 1.165109988919999928e+01
1.777744799999999969e+01 1.152733963719999899e+01
1.779497999999999891e+01 1.152724904527999961e+01
1.781251200000000168e+01 1.152698603647999853e+01
1.783004399999999734e+01 1.152716137567999866e+01
1.784757600000000011e+01 1.165153531488000027e+01
1.786510799999999932e+01 1.152710585159999823e+01
1.788264000000000209e+01 1.152695681327999999e+01
1.790017199999999775e+01 1.152731041400000045e+01
1.791770400000000052e+01 1.152730164703999982e+01
1.793523599999999973e+01 1.152699772575999937e+01
1.795276799999999895e+01 1.152708247304000011e+01
1.797029999999999816e+01 1.152739516127999941e+01
1.798783200000000093e+01 1.152718767655999876e+01
1.800536400000000015e+01 1.152699188111999895e+01
1.802289599999999936e+01 1.152728995775999898e+01
1.804042799999999858e+01 1.152735424880000004e+01
1.805796000000000134e+01 1.165118171415999981e+01
1.807549199999999701e+01 1.152699480343999916e+01
1.809302399999999977e+01 1.152735132647999983e+01
1.811055599999999899e+01 1.165135413103999973e+01
1.812808800000000176e+01 1.165110281151999949e+01
1.814561999999999742e+01 1.165133951943999868e+01
1.816315200000000019e+01 1.152739516127999941e+01
1.818068399999999940e+01 1.152709708463999938e+01
1.819821600000000217e+01 1.165110573383999970e+01
1.821574799999999783e+01 1.152734255951999920e+01
1.823328000000000060e+01 1.165143303367999827e+01
1.825081199999999981e+01 1.165116418023999856e+01
1.826834399999999903e+01 1.165129276231999889e+01
1.828587599999999824e+01 1.152740100591999983e+01
1.830340800000000101e+01 1.152713799712000053e+01
1.832094000000000023e+01 1.152697434719999947e+01
1.833847199999999944e+01 1.152730164703999982e+01
1.835600399999999865e+01 1.152732210327999773e+01
1.837353600000000142e+01 1.165115249095999950e+01
1.839106799999999708e+01 1.152706201679999864e+01
1.840859999999999985e+01 1.152739223895999920e+01
1.842613199999999907e+01 1.165133659711999847e+01
1.844366400000000183e+01 1.165114080168000044e+01
1.846119599999999750e+01 1.152728411311999857e+01
1.847872800000000026e+01 1.165153823720000048e+01
1.849625999999999948e+01 1.165124016056000045e+01
1.851379200000000225e+01 1.152704740519999937e+01
1.853132399999999791e+01 1.152740977287999868e+01
1.854885600000000068e+01 1.152733671487999878e+01
1.856638799999999989e+01 1.152704156055999896e+01
1.858392000000000266e+01 1.152721982207999929e+01
1.860145199999999832e+01 1.152745945231999869e+01
1.861898400000000109e+01 1.152718183192000012e+01
1.863651600000000030e+01 1.165116125791999835e+01
1.865404799999999952e+01 1.152737762735999993e+01
1.867157999999999873e+01 1.165150901399999839e+01
1.868911200000000150e+01 1.165124892751999930e+01
1.870664400000000072e+01 1.152717306495999949e+01
1.872417599999999993e+01 1.165159376127999913e+01
1.874170799999999915e+01 1.165138043191999806e+01
1.875924000000000191e+01 1.152702694895999969e+01
1.877677199999999758e+01 1.165144472295999911e+01
1.879430400000000034e+01 1.165154992647999954e+01
1.881183599999999956e+01 1.152712338551999949e+01
1.882936800000000233e+01 1.165117586951999940e+01
1.884689999999999799e+01 1.152741561751999910e+01
1.886443200000000076e+01 1.165145056759999953e+01
1.888196399999999997e+01 1.165119048112000044e+01
1.889949600000000274e+01 1.152728119079999836e+01
1.891702799999999840e+01 1.152749159783999922e+01
1.893456000000000117e+01 1.152717890959999991e+01
1.895209200000000038e+01 1.152704448287999917e+01
1.896962399999999960e+01 1.152740100591999983e+01
1.898715599999999881e+01 1.165148271312000006e+01
1.900468800000000158e+01 1.152709124000000074e+01
1.902222000000000079e+01 1.165135120871999952e+01
1.903975200000000001e+01 1.152748867552000078e+01
1.905728399999999922e+01 1.152722274439999950e+01
1.907481600000000199e+01 1.165119924807999929e+01
1.909234800000000121e+01 1.152740685056000025e+01
1.910988000000000042e+01 1.165154700415999933e+01
1.912741199999999964e+01 1.152714676407999939e+01
1.914494400000000240e+01 1.152714676407999939e+01
1.916247599999999807e+01 1.152747406391999974e+01
1.918000800000000083e+01 1.152733087023999836e+01
1.919754000000000005e+01 1.165120509271999971e+01
1.921507200000000282e+01 1.152733087023999836e+01
1.923260399999999848e+01 1.165160837287999840e+01
1.925013600000000125e+01 1.165129568463999910e+01
1.926766800000000046e+01 1.165118463648000002e+01
1.928520000000000323e+01 1.152744191839999921e+01
1.930273199999999889e+01 1.165148271312000006e+01
1.932026400000000166e+01 1.152707662839999969e+01
1.933779600000000087e+01 1.152722566671999971e+01
1.935532800000000009e+01 1.165158791664000049e+01
1.937285999999999930e+01 1.152722566671999971e+01
1.939039200000000207e+01 1.152704156055999896e+01
1.940792400000000129e+01 1.152738639431999879e+01
1.942545600000000050e+01 1.152742146215999952e+01
1.944298799999999972e+01 1.165124600519999909e+01
1.946052000000000248e+01 1.152715845335999845e+01
1.947805199999999815e+01 1.165159960591999955e+01
1.949558400000000091e+01 1.152734548183999941e+01
1.951311600000000013e+01 1.165121678199999877e+01
1.953064800000000290e+01 1.152739808359999962e+01
1.954817999999999856e+01 1.152753251032000037e+01
1.956571200000000132e+01 1.152723735599999877e+01
1.958324400000000054e+01 1.152715260871999980e+01
1.960077600000000331e+01 1.165162882911999986e+01
1.961830799999999897e+01 1.152744776303999963e+01
1.963584000000000174e+01 1.152717014263999928e+01
1.965337200000000095e+01 1.152733671487999878e+01
1.967090400000000017e+01 1.152757342279999975e+01
1.968843599999999938e+01 1.152731625864000087e+01
1.970596800000000215e+01 1.152714676407999939e+01
1.972350000000000136e+01 1.165158207200000007e+01
1.974103199999999703e+01 1.152748867552000078e+01
1.975856399999999979e+01 1.152719352119999918e+01
1.977609599999999901e+01 1.165135997568000015e+01
1.979362800000000178e+01 1.152754712191999964e+01
1.981115999999999744e+01 1.165146517919999880e+01
1.982869200000000021e+01 1.165123723824000024e+01
1.984622399999999942e+01 1.152740977287999868e+01
1.986375599999999864e+01 1.152753251032000037e+01
1.988128799999999785e+01 1.165132783015999962e+01
1.989882000000000062e+01 1.152712923015999991e+01
1.991635199999999983e+01 1.165159960591999955e+01
1.993388399999999905e+01 1.152741269519999889e+01
1.995141599999999826e+01 1.152712338551999949e+01
1.996894800000000103e+01 1.152728119079999836e+01
1.998647999999999669e+01 1.152750620943999849e+01
2.000401199999999946e+01 1.165134536407999910e+01
2.002154399999999868e+01 1.165119048112000044e+01
2.003907600000000144e+01 1.165152362559999943e+01
2.005660799999999711e+01 1.152743607375999879e+01
2.007413999999999987e+01 1.165123723824000024e+01
2.009167199999999909e+01 1.165130445159999972e+01
2.010920400000000186e+01 1.165160252823999798e+01
2.012673599999999752e+01 1.152732794791999815e+01
2.014426800000000028e+01 1.152711754087999907e+01
2.016179999999999950e+01 1.152739516127999941e+01
2.017933199999999871e+01 1.165161713983999903e+01
2.019686399999999793e+01 1.152720521048000002e+01
2.021439600000000070e+01 1.165124016056000045e+01
2.023192799999999991e+01 1.165162006215999924e+01
2.024945999999999913e+01 1.165151193631999860e+01
2.026699199999999834e+01 1.165124892751999930e+01
2.028452400000000111e+01 1.152736593807999910e+01
2.030205600000000032e+01 1.165167266391999945e+01
2.031958799999999954e+01 1.165138919887999869e+01
2.033711999999999875e+01 1.152716137567999866e+01
2.035465200000000152e+01 1.152751789871999932e+01
2.037218399999999718e+01 1.165158791664000049e+01
2.038971599999999995e+01 1.152719936583999960e+01
2.040724799999999917e+01 1.152727534615999971e+01
2.042478000000000193e+01 1.152756465583999912e+01
2.044231199999999760e+01 1.165143595599999848e+01
2.045984400000000036e+01 1.152713799712000053e+01
2.047737599999999958e+01 1.152744191839999921e+01
2.049490800000000235e+01 1.152752374335999974e+01
2.051243999999999801e+01 1.152721689975999908e+01
2.052997200000000078e+01 1.165126938375999899e+01
2.054750399999999999e+01 1.152751789871999932e+01
2.056503599999999921e+01 1.165147686847999964e+01
2.058256799999999842e+01 1.152714384175999918e+01
2.060010000000000119e+01 1.165146517919999880e+01
2.061763200000000040e+01 1.165165220767999976e+01
2.063516399999999962e+01 1.152726657919999909e+01
2.065269599999999883e+01 1.152716137567999866e+01
2.067022800000000160e+01 1.152754419959999943e+01
2.068775999999999726e+01 1.152750036479999807e+01
2.070529200000000003e+01 1.152724027831999898e+01
2.072282399999999924e+01 1.152737470503999972e+01
2.074035600000000201e+01 1.152764355847999944e+01
2.075788799999999767e+01 1.165150024703999954e+01
2.077542000000000044e+01 1.152722274439999950e+01
2.079295199999999966e+01 1.165161713983999903e+01
2.081048400000000242e+01 1.165166974159999924e+01
2.082801599999999809e+01 1.152729580239999940e+01
2.084554800000000085e+01 1.152730164703999982e+01
2.086308000000000007e+01 1.152760264600000006e+01
2.088061200000000284e+01 1.152742730679999994e+01
2.089814399999999850e+01 1.152719644351999939e+01
2.091567600000000127e+01 1.152745652999999848e+01
2.093320800000000048e+01 1.152758218976000038e+01
2.095073999999999970e+01 1.165136874264000078e+01
2.096827199999999891e+01 1.152718767655999876e+01
2.098580400000000168e+01 1.165164636303999934e+01
2.100333600000000089e+01 1.152749452015999942e+01
2.102086800000000011e+01 1.152722274439999950e+01
2.103839999999999932e+01 1.165147979079999985e+01
2.105593200000000209e+01 1.152761725759999933e+01
2.107346399999999775e+01 1.152734840415999962e+01
2.109099600000000052e+01 1.152719644351999939e+01
2.110852799999999974e+01 1.152754712191999964e+01
2.112606000000000250e+01 1.152754712191999964e+01
2.114359199999999817e+01 1.152724320063999919e+01
2.116112400000000093e+01 1.165143303367999827e+01
2.117865600000000015e+01 1.165169312015999914e+01
2.119618800000000292e+01 1.152741561751999910e+01
2.121371999999999858e+01 1.152721105511999866e+01
2.123125200000000135e+01 1.152751497639999911e+01
2.124878400000000056e+01 1.165166097463999861e+01
2.126631599999999978e+01 1.152727826847999815e+01
2.128384799999999899e+01 1.165134536407999910e+01
2.130138000000000176e+01 1.152762310223999975e+01
2.131891200000000097e+01 1.152750036479999807e+01
2.133644400000000019e+01 1.152724320063999919e+01
2.135397599999999940e+01 1.165157622735999965e+01
2.137150800000000217e+01 1.165175741120000019e+01
2.138903999999999783e+01 1.152738347199999858e+01
2.140657200000000060e+01 1.165132490783999941e+01
2.142410399999999981e+01 1.152762894688000017e+01
2.144163600000000258e+01 1.152757926744000017e+01
2.145916799999999824e+01 1.152731333632000066e+01
2.147670000000000101e+01 1.165152070327999922e+01
2.149423200000000023e+01 1.165178078975999831e+01
2.151176400000000299e+01 1.152747114159999953e+01
2.152929599999999866e+01 1.165133659711999847e+01
2.154682800000000142e+01 1.165169312015999914e+01
2.156436000000000064e+01 1.165171357640000060e+01
2.158189200000000341e+01 1.165142718903999963e+01
2.159942399999999907e+01 1.152741269519999889e+01
2.161695600000000184e+01 1.165177202279999946e+01
2.163448800000000105e+01 1.165159668359999934e+01
2.165202000000000027e+01 1.152730164703999982e+01
2.166955199999999948e+01 1.165164928535999955e+01
2.168708400000000225e+01 1.152768447095999882e+01
2.170461600000000146e+01 1.152737762735999993e+01
2.172214800000000068e+01 1.152733671487999878e+01
2.173967999999999989e+01 1.152768739327999903e+01
2.175721200000000266e+01 1.152758511207999881e+01
2.177474399999999832e+01 1.152731041400000045e+01
2.179227600000000109e+01 1.152751497639999911e+01
2.180980800000000031e+01 1.165176910048000103e+01
2.182734000000000307e+01 1.165148563544000027e+01
2.184487199999999874e+01 1.165134536407999910e+01
2.186240400000000150e+01 1.165171357640000060e+01
2.187993600000000072e+01 1.165169604247999935e+01
2.189746800000000349e+01 1.165139796583999932e+01
2.191499999999999915e+01 1.165150316935999975e+01
2.193253199999999836e+01 1.165177494511999789e+01
2.195006400000000113e+01 1.165154700415999933e+01
2.196759599999999679e+01 1.152730164703999982e+01
2.198512799999999956e+01 1.165167266391999945e+01
2.200265999999999877e+01 1.165172526567999967e+01
2.202019200000000154e+01 1.165144764527999932e+01
2.203772399999999720e+01 1.152737178271999952e+01
2.205525599999999997e+01 1.152771077184000070e+01
2.207278799999999919e+01 1.165162006215999924e+01
2.209032000000000195e+01 1.152731041400000045e+01
2.210785199999999762e+01 1.165159376127999913e+01
2.212538400000000038e+01 1.165177786743999810e+01
2.214291599999999960e+01 1.152740977287999868e+01
2.216044799999999881e+01 1.152728703543999877e+01
2.217797999999999803e+01 1.152766401471999913e+01
2.219551200000000080e+01 1.152760264600000006e+01
2.221304400000000001e+01 1.152734255951999920e+01
2.223057599999999923e+01 1.165153239256000006e+01
2.224810799999999844e+01 1.152773122807999862e+01
2.226564000000000121e+01 1.152748283088000036e+01
2.228317199999999687e+01 1.165136289800000036e+01
2.230070399999999964e+01 1.152763771383999902e+01
2.231823599999999885e+01 1.152768154863999861e+01
2.233576800000000162e+01 1.165142134439999921e+01
2.235329999999999728e+01 1.152738931663999900e+01
2.237083200000000005e+01 1.152771953879999955e+01
2.238836399999999927e+01 1.165160837287999840e+01
2.240589600000000203e+01 1.152733963719999899e+01
2.242342799999999770e+01 1.152759387903999944e+01
2.244096000000000046e+01 1.152774876199999987e+01
2.245849199999999968e+01 1.165147979079999985e+01
2.247602399999999889e+01 1.165138043191999806e+01
2.249355599999999811e+01 1.165175448887999998e+01
2.251108800000000087e+01 1.165168435319999851e+01
2.252862000000000009e+01 1.152734548183999941e+01
2.254615199999999930e+01 1.152750620943999849e+01
2.256368399999999852e+01 1.152774291735999945e+01
2.258121600000000129e+01 1.152745360767999827e+01
2.259874799999999695e+01 1.152731333632000066e+01
2.261627999999999972e+01 1.165169604247999935e+01
2.263381199999999893e+01 1.165169019783999893e+01
2.265134400000000170e+01 1.165140381047999973e+01
2.266887599999999736e+01 1.152741269519999889e+01
2.268640800000000013e+01 1.152770784952000049e+01
2.270393999999999934e+01 1.165154992647999954e+01
2.272147200000000211e+01 1.152730456936000003e+01
2.273900399999999777e+01 1.165163759608000049e+01
2.275653600000000054e+01 1.165175156655999977e+01
2.277406799999999976e+01 1.165145641223999995e+01
2.279160000000000252e+01 1.165139796583999932e+01
2.280913199999999819e+01 1.165173403263999852e+01
2.282666400000000095e+01 1.152760264600000006e+01
2.284419600000000017e+01 1.152733963719999899e+01
2.286172799999999938e+01 1.152755881119999870e+01
2.287925999999999860e+01 1.152774583967999966e+01
2.289679200000000137e+01 1.165151778095999902e+01
2.291432400000000058e+01 1.165136289800000036e+01
2.293185599999999980e+01 1.152768447095999882e+01
2.294938799999999901e+01 1.152765524776000028e+01
2.296692000000000178e+01 1.165139796583999932e+01
2.298445199999999744e+01 1.152747406391999974e+01
2.300198400000000021e+01 1.152774291735999945e+01
2.301951599999999942e+01 1.165154408184000090e+01
2.303704800000000219e+01 1.152732210327999773e+01
2.305457999999999785e+01 1.152762602455999996e+01
2.307211200000000062e+01 1.152766985935999955e+01
2.308964399999999983e+01 1.165141549976000057e+01
2.310717600000000260e+01 1.165144764527999932e+01
2.312470799999999826e+01 1.152773999503999924e+01
2.314224000000000103e+01 1.165158791664000049e+01
2.315977200000000025e+01 1.165138627655999848e+01
2.317730399999999946e+01 1.165163759608000049e+01
2.319483599999999868e+01 1.165177786743999810e+01
2.321236800000000144e+01 1.152743607375999879e+01
2.322990000000000066e+01 1.152736301576000066e+01
2.324743199999999987e+01 1.152774583967999966e+01
2.326496399999999909e+01 1.152765817008000049e+01
2.328249600000000186e+01 1.165141842207999900e+01
2.330002800000000107e+01 1.152757342279999975e+01
2.331756000000000029e+01 1.152778382983999883e+01
2.333509199999999950e+01 1.152752082103999953e+01
2.335262400000000227e+01 1.152738347199999858e+01
2.337015599999999793e+01 1.165176910048000103e+01
2.338768800000000070e+01 1.152771661647999935e+01
2.340521999999999991e+01 1.165145933456000016e+01
2.342275200000000268e+01 1.152750913175999870e+01
2.344028399999999834e+01 1.165183339151999853e+01
2.345781600000000111e+01 1.165160837287999840e+01
2.347534800000000033e+01 1.152738054967999837e+01
2.349288000000000309e+01 1.165171942103999925e+01
2.351041199999999876e+01 1.152775168432000008e+01
2.352794400000000152e+01 1.165147102383999922e+01
2.354547600000000074e+01 1.152741561751999910e+01
2.356300799999999995e+01 1.152774876199999987e+01
2.358053999999999917e+01 1.152761433527999912e+01
2.359807200000000194e+01 1.165138627655999848e+01
2.361560400000000115e+01 1.152759387903999944e+01
2.363313600000000037e+01 1.165182462455999968e+01
2.365066799999999958e+01 1.165152070327999922e+01
2.366820000000000235e+01 1.152736593807999910e+01
2.368573199999999801e+01 1.152771661647999935e+01
2.370326400000000078e+01 1.165171649871999904e+01
2.372079599999999999e+01 1.152740685056000025e+01
2.373832800000000276e+01 1.152750328711999828e+01
2.375585999999999842e+01 1.152778382983999883e+01
2.377339200000000119e+01 1.152757634511999996e+01
2.379092400000000040e+01 1.165139212119999890e+01
2.380845600000000317e+01 1.165168143088000008e+01
2.382598799999999883e+01 1.152777506287999820e+01
2.384352000000000160e+01 1.152746821927999932e+01
2.386105200000000082e+01 1.152744776303999963e+01
2.387858400000000003e+01 1.165182462455999968e+01
2.389611599999999925e+01 1.152766985935999955e+01
2.391364800000000201e+01 1.152742730679999994e+01
2.393118000000000123e+01 1.152764063615999923e+01
2.394871200000000044e+01 1.152784227623999946e+01
2.396624399999999966e+01 1.152753835496000079e+01
2.398377600000000243e+01 1.152739516127999941e+01
2.400130800000000164e+01 1.165176325584000061e+01
2.401884000000000086e+01 1.152771661647999935e+01
2.403637200000000007e+01 1.152743607375999879e+01
2.405390400000000284e+01 1.152753251032000037e+01
2.407143599999999850e+01 1.152778675215999904e+01
2.408896800000000127e+01 1.152756757815999933e+01
2.410650000000000048e+01 1.152737178271999952e+01
2.412403199999999970e+01 1.152766985935999955e+01
2.414156399999999891e+01 1.152773122807999862e+01
2.415909599999999813e+01 1.152744484071999942e+01
2.417662800000000090e+01 1.152744484071999942e+01
2.419415999999999656e+01 1.152776337359999914e+01
2.421169199999999933e+01 1.152762602455999996e+01
2.422922399999999854e+01 1.152738054967999837e+01
2.424675600000000131e+01 1.165164344071999913e+01
2.426428799999999697e+01 1.165179832367999957e+01
2.428181999999999974e+01 1.165147686847999964e+01
2.429935199999999895e+01 1.152735717112000025e+01
2.431688400000000172e+01 1.165173987727999894e+01
2.433441599999999738e+01 1.152766693703999934e+01
2.435194800000000015e+01 1.152738054967999837e+01
2.436947999999999936e+01 1.165156453807999881e+01
2.438701199999999858e+01 1.152777214055999977e+01
2.440454399999999779e+01 1.165150901399999839e+01
2.442207600000000056e+01 1.165136874264000078e+01
2.443960799999999978e+01 1.152770784952000049e+01
2.445713999999999899e+01 1.152771661647999935e+01
2.447467199999999821e+01 1.152743022912000015e+01
2.449220400000000097e+01 1.152754127727999922e+01
2.450973600000000019e+01 1.152783643159999905e+01
2.452726799999999940e+01 1.165163175144000007e+01
2.454479999999999862e+01 1.152743899607999900e+01
2.456233200000000139e+01 1.152774583967999966e+01
2.457986399999999705e+01 1.152783643159999905e+01
2.459739599999999982e+01 1.165153239256000006e+01
2.461492799999999903e+01 1.165147394615999943e+01
2.463246000000000180e+01 1.152782181999999978e+01
2.464999199999999746e+01 1.165171065408000040e+01
2.466752400000000023e+01 1.152744776303999963e+01
2.468505599999999944e+01 1.152767278167999976e+01
2.470258800000000221e+01 1.165186845935999926e+01
2.472011999999999787e+01 1.165156161575999860e+01
2.473765200000000064e+01 1.152742438447999973e+01
2.475518399999999986e+01 1.165176910048000103e+01
2.477271599999999907e+01 1.152773415039999882e+01
2.479024799999999829e+01 1.165145348991999974e+01
2.480778000000000105e+01 1.165157914967999986e+01
2.482531200000000027e+01 1.152784519855999967e+01
2.484284399999999948e+01 1.152759972367999985e+01
2.486037599999999870e+01 1.152741561751999910e+01
2.487790800000000146e+01 1.152773999503999924e+01
2.489543999999999713e+01 1.152779844143999988e+01
2.491297199999999989e+01 1.152751205407999890e+01
2.493050399999999911e+01 1.165150316935999975e+01
2.494803600000000188e+01 1.152785104320000009e+01
2.496556799999999754e+01 1.165169019783999893e+01
2.498310000000000031e+01 1.165145348991999974e+01
2.500063199999999952e+01 1.152771077184000070e+01
2.501816400000000229e+01 1.152785396551999852e+01
2.503569599999999795e+01 1.165155577111999818e+01
2.505322800000000072e+01 1.152744776303999963e+01
2.507075999999999993e+01 1.165181877991999926e+01
2.508829199999999915e+01 1.152776337359999914e+01
2.510582399999999836e+01 1.165147394615999943e+01
2.512335600000000113e+01 1.152763771383999902e+01
2.514088800000000035e+01 1.165185969240000041e+01
2.515841999999999956e+01 1.152760264600000006e+01
2.517595199999999878e+01 1.152743899607999900e+01
2.519348400000000154e+01 1.165175448887999998e+01
2.521101600000000076e+01 1.152775752896000050e+01
2.522854799999999997e+01 1.165145348991999974e+01
2.524607999999999919e+01 1.152753251032000037e+01
2.526361200000000196e+01 1.152783350927999884e+01
2.528114399999999762e+01 1.165161129519999861e+01
2.529867600000000039e+01 1.152740685056000025e+01
2.531620799999999960e+01 1.152771369416000091e+01
2.533374000000000237e+01 1.152782181999999978e+01
2.535127199999999803e+01 1.152752958800000016e+01
2.536880400000000080e+01 1.152746821927999932e+01
2.538633600000000001e+01 1.152783058695999863e+01
2.540386800000000278e+01 1.165170480943999998e+01
2.542139999999999844e+01 1.152746529695999911e+01
2.543893200000000121e+01 1.152770200488000008e+01
2.545646400000000042e+01 1.165187722631999989e+01
2.547399599999999964e+01 1.152759095671999923e+01
2.549152799999999885e+01 1.152747406391999974e+01
2.550906000000000162e+01 1.165183046919999832e+01
2.552659200000000084e+01 1.152781597535999936e+01
2.554412400000000005e+01 1.152753543264000058e+01
2.556165599999999927e+01 1.152766985935999955e+01
2.557918800000000203e+01 1.165191229415999885e+01
2.559671999999999770e+01 1.152771369416000091e+01
2.561425200000000046e+01 1.152751205407999890e+01
2.563178399999999968e+01 1.152784227623999946e+01
2.564931600000000245e+01 1.152788318872000062e+01
2.566684799999999811e+01 1.165154992647999954e+01
2.568438000000000088e+01 1.152758803439999902e+01
2.570191200000000009e+01 1.165187722631999989e+01
2.571944400000000286e+01 1.165170480943999998e+01
2.573697599999999852e+01 1.152750036479999807e+01
2.575450800000000129e+01 1.152776337359999914e+01
2.577204000000000050e+01 1.165187138167999947e+01
2.578957200000000327e+01 1.152758803439999902e+01
2.580710399999999893e+01 1.165147102383999922e+01
2.582463600000000170e+01 1.165183923615999895e+01
2.584216800000000092e+01 1.152777214055999977e+01
2.585970000000000013e+01 1.152750328711999828e+01
2.587723199999999935e+01 1.165165805231999840e+01
2.589476400000000211e+01 1.152788903335999926e+01
2.591229600000000133e+01 1.165158499432000028e+01
2.592982800000000054e+01 1.165144472295999911e+01
2.594735999999999976e+01 1.165180709064000020e+01
2.596489200000000253e+01 1.152780428608000030e+01
2.598242399999999819e+01 1.152752082103999953e+01
2.599995600000000096e+01 1.152762602455999996e+01
2.601748800000000017e+01 1.152789780031999811e+01
2.603502000000000294e+01 1.152765817008000049e+01
2.605255199999999860e+01 1.152747406391999974e+01
2.607008400000000137e+01 1.165176910048000103e+01
2.608761600000000058e+01 1.152784227623999946e+01
2.610514800000000335e+01 1.165152654791999964e+01
2.612267999999999901e+01 1.152756173351999891e+01
2.614021200000000178e+01 1.152789487799999968e+01
2.615774400000000099e+01 1.152772538343999820e+01
2.617527600000000021e+01 1.165146810151999901e+01
2.619280799999999942e+01 1.152776337359999914e+01
2.621034000000000219e+01 1.152790364495999853e+01
2.622787200000000141e+01 1.165156746039999902e+01
2.624540400000000062e+01 1.152749159783999922e+01
2.626293599999999984e+01 1.152787442175999999e+01
2.628046800000000260e+01 1.152780428608000030e+01
2.629800000000000182e+01 1.152752374335999974e+01
2.631553199999999748e+01 1.165166681927999903e+01
2.633306400000000025e+01 1.152790948959999895e+01
2.635059599999999946e+01 1.152765232544000007e+01
2.636812799999999868e+01 1.152748283088000036e+01
2.638565999999999789e+01 1.165180709064000020e+01
2.640319200000000066e+01 1.152782474231999998e+01
2.642072399999999988e+01 1.165150316935999975e+01
2.643825599999999909e+01 1.152762310223999975e+01
2.645578799999999831e+01 1.152791241191999916e+01
2.647332000000000107e+01 1.152771077184000070e+01
2.649085199999999674e+01 1.152751205407999890e+01
2.650838399999999950e+01 1.152780428608000030e+01
2.652591599999999872e+01 1.152790072263999832e+01
2.654344800000000149e+01 1.165157330503999944e+01
2.656097999999999715e+01 1.152755296655999828e+01
2.657851199999999992e+01 1.165186553703999905e+01
2.659604399999999913e+01 1.152779259679999946e+01
2.661357600000000190e+01 1.165149148007999891e+01
2.663110799999999756e+01 1.152775168432000008e+01
2.664864000000000033e+01 1.152792702352000020e+01
2.666617199999999954e+01 1.165159083896000070e+01
2.668370399999999876e+01 1.165147102383999922e+01
2.670123599999999797e+01 1.152787149943999978e+01
2.671876800000000074e+01 1.152782766464000019e+01
2.673629999999999995e+01 1.152755004423999807e+01
2.675383199999999917e+01 1.152769908255999987e+01
2.677136399999999838e+01 1.165190644951999843e+01
2.678889600000000115e+01 1.152768739327999903e+01
2.680642799999999681e+01 1.165148563544000027e+01
2.682395999999999958e+01 1.152787149943999978e+01
2.684149199999999880e+01 1.152788611103999905e+01
2.685902400000000156e+01 1.165154115952000069e+01
2.687655599999999723e+01 1.165159083896000070e+01
2.689408799999999999e+01 1.152792410120000000e+01
2.691161999999999921e+01 1.152773707271999903e+01
2.692915200000000198e+01 1.165147102383999922e+01
2.694668399999999764e+01 1.152779551911999967e+01
2.696421600000000041e+01 1.165188014864000010e+01
2.698174799999999962e+01 1.165157038271999923e+01
2.699928000000000239e+01 1.165148855775999870e+01
2.701681199999999805e+01 1.152790948959999895e+01
2.703434400000000082e+01 1.152780136376000009e+01
2.705187600000000003e+01 1.152752958800000016e+01
2.706940799999999925e+01 1.165168435319999851e+01
2.708693999999999846e+01 1.165186845935999926e+01
2.710447200000000123e+01 1.165157038271999923e+01
2.712200400000000045e+01 1.165143011135999984e+01
2.713953599999999966e+01 1.165179540135999936e+01
2.715706799999999888e+01 1.152781013071999894e+01
2.717460000000000164e+01 1.152752082103999953e+01
2.719213199999999730e+01 1.165159376127999913e+01
2.720966400000000007e+01 1.152790948959999895e+01
2.722719599999999929e+01 1.152765524776000028e+01
2.724472800000000206e+01 1.165143011135999984e+01
2.726225999999999772e+01 1.152781889767999957e+01
2.727979200000000048e+01 1.152786565479999936e+01
2.729732399999999970e+01 1.165150609167999995e+01
2.731485600000000247e+01 1.165152947023999985e+01
2.733238799999999813e+01 1.165185384775999999e+01
2.734992000000000090e+01 1.152775752896000050e+01
2.736745200000000011e+01 1.152752666567999995e+01
2.738498399999999933e+01 1.165172234335999946e+01
2.740251599999999854e+01 1.152793286816000062e+01
2.742004800000000131e+01 1.152762017991999954e+01
2.743758000000000052e+01 1.152753543264000058e+01
2.745511199999999974e+01 1.165186553703999905e+01
2.747264399999999895e+01 1.152783058695999863e+01
2.749017600000000172e+01 1.152757926744000017e+01
2.750770800000000094e+01 1.152774583967999966e+01
2.752524000000000015e+01 1.165192690575999990e+01
2.754277199999999937e+01 1.152770492720000028e+01
2.756030400000000213e+01 1.152755296655999828e+01
2.757783599999999780e+01 1.165183046919999832e+01
2.759536800000000056e+01 1.152790656727999874e+01
2.761289999999999978e+01 1.152760264600000006e+01
2.763043200000000255e+01 1.152766985935999955e+01
2.764796399999999821e+01 1.165191229415999885e+01
2.766549600000000098e+01 1.152777506287999820e+01
2.768302800000000019e+01 1.152757342279999975e+01
2.770056000000000296e+01 1.152785981015999894e+01
2.771809199999999862e+01 1.152795624671999875e+01
2.773562400000000139e+01 1.152762894688000017e+01
2.775315600000000060e+01 1.152759680135999965e+01
2.777068799999999982e+01 1.152793871279999927e+01
2.778821999999999903e+01 1.152780136376000009e+01
2.780575200000000180e+01 1.165149440239999912e+01
2.782328400000000101e+01 1.165172234335999946e+01
2.784081600000000023e+01 1.152796501367999937e+01
2.785834799999999944e+01 1.165159668359999934e+01
2.787588000000000221e+01 1.165147979079999985e+01
2.789341199999999787e+01 1.165185969240000041e+01
2.791094400000000064e+01 1.152786565479999936e+01
2.792847599999999986e+01 1.165152070327999922e+01
2.794600800000000262e+01 1.165168727551999872e+01
2.796353999999999829e+01 1.165191813879999927e+01
2.798107200000000105e+01 1.152771661647999935e+01
2.799860400000000027e+01 1.152755588887999849e+01
2.801613600000000304e+01 1.152788903335999926e+01
2.803366799999999870e+01 1.152790656727999874e+01
2.805120000000000147e+01 1.152760849063999871e+01
2.806873200000000068e+01 1.152764940311999986e+01
2.808626399999999990e+01 1.165189768255999958e+01
2.810379599999999911e+01 1.152776629591999935e+01
2.812132800000000188e+01 1.152756465583999912e+01
2.813886000000000109e+01 1.152785104320000009e+01
2.815639200000000031e+01 1.152795040207999833e+01
2.817392399999999952e+01 1.165158791664000049e+01
2.819145600000000229e+01 1.152762310223999975e+01
2.820898800000000151e+01 1.165192398343999969e+01
2.822652000000000072e+01 1.165180124599999978e+01
2.824405199999999994e+01 1.165155284879999797e+01
2.826158400000000270e+01 1.152783643159999905e+01
2.827911599999999837e+01 1.152802638240000022e+01
2.829664800000000113e+01 1.152771953879999955e+01
2.831418000000000035e+01 1.165151778095999902e+01
2.833171200000000312e+01 1.152797378064000000e+01
2.834924399999999878e+01 1.165185677008000020e+01
2.836677600000000155e+01 1.152766109239999892e+01
2.838430800000000076e+01 1.152778382983999883e+01
2.840184000000000353e+01 1.165196781823999927e+01
2.841937199999999919e+01 1.165173111031999831e+01
2.843690400000000196e+01 1.152762017991999954e+01
2.845443600000000117e+01 1.152794163511999948e+01
2.847196800000000039e+01 1.165188891559999895e+01
2.848949999999999960e+01 1.152766693703999934e+01
2.850703199999999882e+01 1.152768739327999903e+01
2.852456400000000158e+01 1.165194151735999917e+01
2.854209599999999725e+01 1.152782766464000019e+01
2.855962800000000001e+01 1.152760849063999871e+01
2.857715999999999923e+01 1.152789780031999811e+01
2.859469199999999844e+01 1.152799131455999948e+01
2.861222399999999766e+01 1.165159668359999934e+01
2.862975600000000043e+01 1.165154992647999954e+01
2.864728799999999964e+01 1.152799423687999969e+01
2.866481999999999886e+01 1.152785981015999894e+01
2.868235199999999807e+01 1.165151485863999881e+01
2.869988400000000084e+01 1.152780720839999873e+01
2.871741600000000005e+01 1.165192398343999969e+01
2.873494799999999927e+01 1.152769616023999966e+01
2.875247999999999848e+01 1.152756465583999912e+01
2.877001200000000125e+01 1.165184508079999937e+01
2.878754399999999691e+01 1.152789195567999947e+01
2.880507599999999968e+01 1.165152947023999985e+01
2.882260799999999890e+01 1.152774583967999966e+01
2.884014000000000166e+01 1.152800300383999854e+01
2.885767199999999733e+01 1.165167558623999966e+01
2.887520400000000009e+01 1.165151193631999860e+01
2.889273599999999931e+01 1.165184508079999937e+01
2.891026800000000208e+01 1.165188014864000010e+01
2.892779999999999774e+01 1.152766985935999955e+01
2.894533200000000051e+01 1.152771661647999935e+01
2.896286399999999972e+01 1.152804099399999949e+01
2.898039599999999893e+01 1.165178078975999831e+01
2.899792799999999815e+01 1.165156746039999902e+01
2.901546000000000092e+01 1.165183923615999895e+01
2.903299200000000013e+01 1.152804976096000011e+01
2.905052399999999935e+01 1.152773999503999924e+01
2.906805599999999856e+01 1.165159376127999913e+01
2.908558800000000133e+01 1.152804099399999949e+01
2.910311999999999699e+01 1.165186261471999885e+01
2.912065199999999976e+01 1.165159083896000070e+01
2.913818399999999897e+01 1.152788611103999905e+01
2.915571600000000174e+01 1.165200580839999844e+01
2.917324799999999740e+01 1.165170480943999998e+01
2.919078000000000017e+01 1.152766985935999955e+01
2.920831199999999939e+01 1.152804683863999990e+01
2.922584400000000215e+01 1.165190937183999864e+01
2.924337599999999782e+01 1.152771369416000091e+01
2.926090800000000058e+01 1.152785981015999894e+01
2.927843999999999980e+01 1.152811405199999939e+01
2.929597199999999901e+01 1.165175741120000019e+01
2.931350399999999823e+01 1.165156746039999902e+01
2.933103600000000100e+01 1.165191229415999885e+01
2.934856800000000021e+01 1.165193859504000073e+01
2.936609999999999943e+01 1.165163759608000049e+01
2.938363199999999864e+01 1.152778382983999883e+01
2.940116400000000141e+01 1.152809651807999991e+01
2.941869600000000062e+01 1.165181585759999905e+01
2.943622799999999984e+01 1.152767570399999819e+01
2.945375999999999905e+01 1.165184215847999916e+01
2.947129200000000182e+01 1.152808775111999928e+01
2.948882399999999748e+01 1.165169312015999914e+01
2.950635600000000025e+01 1.152767570399999819e+01
2.952388799999999947e+01 1.152804099399999949e+01
2.954142000000000223e+01 1.152795332439999854e+01
2.955895199999999789e+01 1.165157330503999944e+01
2.957648400000000066e+01 1.165176617816000082e+01
2.959401599999999988e+01 1.165198242984000032e+01
2.961154800000000265e+01 1.152779259679999946e+01
2.962907999999999831e+01 1.165153531488000027e+01
2.964661200000000107e+01 1.152797085831999979e+01
2.966414400000000029e+01 1.165186845935999926e+01
2.968167599999999950e+01 1.152768154863999861e+01
2.969920799999999872e+01 1.152776921823999956e+01
2.971674000000000149e+01 1.165194151735999917e+01
2.973427200000000070e+01 1.165174279959999915e+01
2.975180399999999992e+01 1.152765232544000007e+01
2.976933599999999913e+01 1.165183923615999895e+01
2.978686800000000190e+01 1.152800592615999875e+01
2.980439999999999756e+01 1.152768447095999882e+01
2.982193200000000033e+01 1.152767278167999976e+01
2.983946399999999954e+01 1.165189476023999937e+01
2.985699600000000231e+01 1.165174572191999935e+01
2.987452799999999797e+01 1.165150609167999995e+01
2.989206000000000074e+01 1.165177202279999946e+01
2.990959199999999996e+01 1.165192982808000011e+01
2.992712400000000272e+01 1.152773999503999924e+01
2.994465599999999839e+01 1.152763479151999881e+01
2.996218800000000115e+01 1.152799715919999990e+01
2.997972000000000037e+01 1.165180709064000020e+01
2.999725200000000314e+01 1.165153823720000048e+01
3.001478399999999880e+01 1.165172526567999967e+01
3.003231600000000157e+01 1.152806729487999959e+01
3.004984800000000078e+01 1.152779551911999967e+01
3.006738000000000000e+01 1.165154992647999954e+01
3.008491199999999921e+01 1.152802346008000001e+01
3.010244400000000198e+01 1.152801177079999917e+01
3.011997600000000119e+01 1.152772246111999799e+01
3.013750800000000041e+01 1.152781013071999894e+01
3.015503999999999962e+01 1.152807898415999865e+01
3.017257200000000239e+01 1.152783350927999884e+01
3.019010399999999805e+01 1.152764940311999986e+01
3.020763600000000082e+01 1.152795332439999854e+01
3.022516800000000003e+01 1.165192106111999948e+01
3.024270000000000280e+01 1.165161129519999861e+01
3.026023199999999846e+01 1.152769908255999987e+01
3.027776400000000123e+01 1.152805268328000032e+01
3.029529600000000045e+01 1.152792702352000020e+01
3.031282800000000321e+01 1.165157914967999986e+01
3.033035999999999888e+01 1.165180709064000020e+01
3.034789200000000164e+01 1.165199996375999802e+01
3.036542400000000086e+01 1.152782181999999978e+01
3.038295600000000007e+01 1.165157038271999923e+01
3.040048799999999929e+01 1.165195028431999802e+01
3.041802000000000206e+01 1.152800592615999875e+01
3.043555200000000127e+01 1.165159083896000070e+01
3.045308400000000049e+01 1.165174572191999935e+01
3.047061599999999970e+01 1.165198827448000074e+01
3.048814800000000247e+01 1.152786273247999915e+01
3.050567999999999813e+01 1.165158207200000007e+01
3.052321200000000090e+01 1.152804976096000011e+01
3.054074400000000011e+01 1.152805852791999897e+01
3.055827600000000288e+01 1.165164928535999955e+01
3.057580799999999854e+01 1.165173111031999831e+01
3.059334000000000131e+01 1.165201457535999907e+01
3.061087200000000053e+01 1.152792117887999979e+01
3.062840400000000329e+01 1.165159083896000070e+01
3.064593599999999896e+01 1.165188891559999895e+01
3.066346800000000172e+01 1.152807606183999845e+01
3.068100000000000094e+01 1.152777214055999977e+01
3.069853199999999660e+01 1.165164051839999892e+01
3.071606399999999937e+01 1.165199119680000095e+01
3.073359599999999858e+01 1.152795916903999895e+01
3.075112800000000135e+01 1.152772830575999841e+01
3.076865999999999701e+01 1.152797962528000042e+01
3.078619199999999978e+01 1.152814619751999992e+01
3.080372399999999899e+01 1.152782474231999998e+01
3.082125600000000176e+01 1.165159668359999934e+01
3.083878799999999742e+01 1.152809651807999991e+01
3.085632000000000019e+01 1.152800592615999875e+01
3.087385199999999941e+01 1.152772538343999820e+01
3.089138399999999862e+01 1.152788903335999926e+01
3.090891599999999784e+01 1.152813158591999887e+01
3.092644800000000060e+01 1.165173111031999831e+01
3.094397999999999982e+01 1.152768739327999903e+01
3.096151199999999903e+01 1.152802930471999865e+01
3.097904399999999825e+01 1.152802930471999865e+01
3.099657600000000102e+01 1.165160545055999819e+01
3.101410799999999668e+01 1.152781889767999957e+01
3.103163999999999945e+01 1.152809944040000012e+01
3.104917199999999866e+01 1.152785104320000009e+01
3.106670400000000143e+01 1.152764355847999944e+01
3.108423599999999709e+01 1.152796209135999916e+01
3.110176799999999986e+01 1.165189183791999916e+01
3.111929999999999907e+01 1.152773122807999862e+01
3.113683200000000184e+01 1.152774876199999987e+01
3.115436399999999750e+01 1.152808775111999928e+01
3.117189600000000027e+01 1.152793871279999927e+01
3.118942799999999949e+01 1.165155869343999839e+01
3.120696000000000225e+01 1.165180709064000020e+01
3.122449199999999792e+01 1.165198242984000032e+01
3.124202400000000068e+01 1.165167850855999987e+01
3.125955599999999990e+01 1.152768447095999882e+01
3.127708799999999911e+01 1.165191521647999906e+01
3.129461999999999833e+01 1.152798839223999927e+01
3.131215200000000110e+01 1.152769908255999987e+01
3.132968400000000031e+01 1.152781597535999936e+01
3.134721599999999953e+01 1.165192982808000011e+01
3.136474799999999874e+01 1.152783058695999863e+01
3.138228000000000151e+01 1.152764355847999944e+01
3.139981199999999717e+01 1.152797670296000021e+01
3.141734399999999994e+01 1.165189768255999958e+01
3.143487599999999915e+01 1.165159376127999913e+01
3.145240800000000192e+01 1.165161421751999882e+01
3.146993999999999758e+01 1.152807898415999865e+01
3.148747200000000035e+01 1.165178078975999831e+01
3.150500399999999956e+01 1.165155869343999839e+01
3.152253600000000233e+01 1.152798839223999927e+01
3.154006799999999799e+01 1.165196781823999927e+01
3.155760000000000076e+01 1.165166974159999924e+01
3.157513199999999998e+01 1.152776045128000071e+01
3.159266399999999919e+01 1.152810820736000075e+01
3.161019599999999841e+01 1.152800300383999854e+01
3.162772800000000117e+01 1.165160545055999819e+01
3.164526000000000039e+01 1.152794747975999812e+01
3.166279199999999960e+01 1.165202918696000012e+01
3.168032399999999882e+01 1.152789487799999968e+01
3.169785600000000159e+01 1.152774583967999966e+01
3.171538799999999725e+01 1.152811697431999960e+01
3.173292000000000002e+01 1.152810236272000033e+01
3.175045199999999923e+01 1.165167266391999945e+01
3.176798400000000200e+01 1.165177494511999789e+01
3.178551599999999766e+01 1.152818126535999887e+01
3.180304800000000043e+01 1.165184508079999937e+01
3.182057999999999964e+01 1.165163759608000049e+01
3.183811200000000241e+01 1.152807898415999865e+01
3.185564399999999807e+01 1.152816957607999804e+01
3.187317600000000084e+01 1.165170773176000019e+01
3.189070800000000006e+01 1.152782181999999978e+01
3.190824000000000282e+01 1.165201457535999907e+01
3.192577199999999849e+01 1.165186845935999926e+01
3.194330400000000125e+01 1.152775168432000008e+01
3.196083600000000047e+01 1.165183631383999874e+01
3.197836799999999968e+01 1.152814911984000013e+01
3.199589999999999890e+01 1.165169019783999893e+01
3.201343200000000166e+01 1.152769908255999987e+01
3.203096399999999733e+01 1.165194151735999917e+01
3.204849600000000009e+01 1.152802346008000001e+01
3.206602800000000286e+01 1.165157038271999923e+01
3.208355999999999852e+01 1.152788318872000062e+01
3.210109200000000129e+01 1.165197074055999948e+01
3.211862400000000406e+01 1.165170188711999977e+01
3.213615599999999972e+01 1.165155577111999818e+01
3.215368800000000249e+01 1.152805560559999876e+01
3.217121999999999815e+01 1.165189183791999916e+01
3.218875200000000092e+01 1.165159376127999913e+01
3.220628399999999658e+01 1.152781305303999915e+01
3.222381599999999935e+01 1.165195905127999865e+01
3.224134800000000212e+01 1.152792410120000000e+01
3.225888000000000488e+01 1.152772246111999799e+01
3.227641200000000055e+01 1.165185384775999999e+01
3.229394400000000331e+01 1.165195905127999865e+01
3.231147599999999898e+01 1.165164636303999934e+01
3.232900800000000174e+01 1.152778382983999883e+01
3.234653999999999741e+01 1.152814035287999950e+01
3.236407200000000017e+01 1.165183046919999832e+01
3.238160400000000294e+01 1.165159376127999913e+01
3.239913599999999860e+01 1.152798839223999927e+01
3.241666800000000137e+01 1.152817834303999867e+01
3.243420000000000414e+01 1.165172526567999967e+01
3.245173199999999980e+01 1.165160837287999840e+01
3.246926400000000257e+01 1.165199119680000095e+01
3.248679599999999823e+01 1.165192982808000011e+01
3.250432800000000100e+01 1.152779844143999988e+01
3.252185999999999666e+01 1.165180416831999999e+01
3.253939199999999943e+01 1.165207302175999970e+01
3.255692400000000220e+01 1.152797378064000000e+01
3.257445600000000496e+01 1.165165512999999997e+01
3.259198800000000062e+01 1.152816080911999919e+01
3.260952000000000339e+01 1.152817542071999846e+01
3.262705199999999905e+01 1.165172818799999988e+01
3.264458400000000182e+01 1.152795624671999875e+01
3.266211599999999748e+01 1.165208763335999897e+01
3.267964800000000025e+01 1.152803514935999907e+01
3.269718000000000302e+01 1.165165512999999997e+01
3.271471199999999868e+01 1.165194443967999938e+01
3.273224400000000145e+01 1.152817249839999825e+01
3.274977600000000422e+01 1.152786273247999915e+01
3.276730799999999988e+01 1.165166097463999861e+01
3.278484000000000265e+01 1.152816665375999960e+01
3.280237199999999831e+01 1.152802053775999980e+01
3.281990400000000108e+01 1.165160837287999840e+01
3.283743599999999674e+01 1.152804683863999990e+01
3.285496799999999951e+01 1.152816957607999804e+01
3.287250000000000227e+01 1.152785688783999873e+01
3.289003199999999794e+01 1.152776921823999956e+01
3.290756400000000070e+01 1.165197366287999969e+01
3.292509599999999637e+01 1.165187430399999968e+01
3.294262799999999913e+01 1.152778090751999862e+01
3.296015999999999480e+01 1.165181585759999905e+01
3.297769199999999756e+01 1.165200873071999865e+01
3.299522400000000033e+01 1.152788026640000041e+01
3.301275600000000310e+01 1.165157330503999944e+01
3.303028799999999876e+01 1.152812574127999845e+01
3.304782000000000153e+01 1.152806437255999938e+01
3.306535199999999719e+01 1.152777506287999820e+01
3.308288399999999996e+01 1.165178663439999873e+01
3.310041599999999562e+01 1.152818418767999908e+01
3.311794799999999839e+01 1.152792410120000000e+01
3.313548000000000116e+01 1.165157622735999965e+01
3.315301199999999682e+01 1.165190644951999843e+01
3.317054399999999958e+01 1.152811989663999803e+01
3.318807600000000235e+01 1.165163175144000007e+01
3.320560799999999801e+01 1.165168143088000008e+01
3.322314000000000078e+01 1.165198535216000053e+01
3.324067199999999644e+01 1.152795916903999895e+01
3.325820399999999921e+01 1.152773122807999862e+01
3.327573600000000198e+01 1.152802638240000022e+01
3.329326799999999764e+01 1.165193859504000073e+01
3.331080000000000041e+01 1.152781597535999936e+01
3.332833200000000318e+01 1.152777506287999820e+01
3.334586399999999884e+01 1.152814035287999950e+01
3.336339600000000161e+01 1.165183923615999895e+01
3.338092799999999727e+01 1.152774583967999966e+01
3.339846000000000004e+01 1.152796793599999958e+01
3.341599199999999570e+01 1.152815496448000054e+01
3.343352399999999847e+01 1.165164928535999955e+01
3.345105600000000123e+01 1.152769908255999987e+01
3.346858800000000400e+01 1.165189768255999958e+01
3.348611999999999966e+01 1.152800008151999833e+01
3.350365200000000243e+01 1.152772538343999820e+01
3.352118399999999809e+01 1.152788026640000041e+01
3.353871600000000086e+01 1.152812866359999866e+01
3.355624799999999652e+01 1.152785981015999894e+01
3.357377999999999929e+01 1.152768447095999882e+01
3.359131200000000206e+01 1.165183339151999853e+01
3.360884399999999772e+01 1.152804976096000011e+01
3.362637600000000049e+01 1.152777214055999977e+01
3.364390800000000326e+01 1.165163175144000007e+01
3.366143999999999892e+01 1.152814911984000013e+01
3.367897200000000169e+01 1.165179832367999957e+01
3.369650399999999735e+01 1.165157622735999965e+01
3.371403600000000012e+01 1.165186261471999885e+01
3.373156799999999578e+01 1.152817834303999867e+01
3.374909999999999854e+01 1.152786857711999957e+01
3.376663200000000131e+01 1.165165805231999840e+01
3.378416400000000408e+01 1.165202334231999970e+01
3.380169599999999974e+01 1.165191813879999927e+01
3.381922800000000251e+01 1.152784812087999988e+01
3.383675999999999817e+01 1.165188014864000010e+01
3.385429200000000094e+01 1.152826016799999920e+01
3.387182399999999660e+01 1.152795624671999875e+01
3.388935599999999937e+01 1.152782181999999978e+01
3.390688800000000214e+01 1.165199996375999802e+01
3.392441999999999780e+01 1.152813158591999887e+01
3.394195200000000057e+01 1.165166681927999903e+01
3.395948400000000333e+01 1.165178078975999831e+01
3.397701599999999900e+01 1.165201749767999928e+01
3.399454800000000176e+01 1.152794747975999812e+01
3.401207999999999743e+01 1.165160545055999819e+01
3.402961200000000019e+01 1.152815496448000054e+01
3.404714399999999586e+01 1.152816957607999804e+01
3.406467599999999862e+01 1.165169312015999914e+01
3.408220800000000139e+01 1.152797962528000042e+01
3.409974000000000416e+01 1.165207886640000012e+01
3.411727199999999982e+01 1.152805268328000032e+01
3.413480400000000259e+01 1.152785396551999852e+01
3.415233599999999825e+01 1.152814619751999992e+01
3.416986800000000102e+01 1.165204379855999939e+01
3.418739999999999668e+01 1.165172818799999988e+01
3.420493199999999945e+01 1.152789487799999968e+01
3.422246400000000222e+01 1.152823971175999951e+01
3.423999599999999788e+01 1.152809944040000012e+01
3.425752800000000065e+01 1.152785104320000009e+01
3.427506000000000341e+01 1.152809651807999991e+01
3.429259199999999908e+01 1.152826893495999983e+01
3.431012400000000184e+01 1.152797670296000021e+01
3.432765599999999750e+01 1.165166974159999924e+01
3.434518800000000027e+01 1.165206425479999908e+01
3.436271999999999593e+01 1.152820172160000034e+01
3.438025199999999870e+01 1.152791825655999958e+01
3.439778400000000147e+01 1.152810820736000075e+01
3.441531600000000424e+01 1.165213731279999898e+01
3.443284799999999990e+01 1.152805852791999897e+01
3.445038000000000267e+01 1.152788903335999926e+01
3.446791199999999833e+01 1.165206717711999929e+01
3.448544400000000110e+01 1.152823971175999951e+01
3.450297599999999676e+01 1.152791825655999958e+01
3.452050799999999953e+01 1.165181001296000041e+01
3.453804000000000229e+01 1.152827477960000024e+01
3.455557200000000506e+01 1.152806437255999938e+01
3.457310400000000072e+01 1.165166681927999903e+01
3.459063600000000349e+01 1.165197074055999948e+01
3.460816799999999915e+01 1.165202041999999949e+01
3.462570000000000192e+01 1.152793579048000083e+01
3.464323199999999758e+01 1.152794163511999948e+01
3.466076400000000035e+01 1.152828062424000066e+01
3.467829600000000312e+01 1.152811989663999803e+01
3.469582799999999878e+01 1.152787442175999999e+01
3.471336000000000155e+01 1.152810236272000033e+01
3.473089200000000432e+01 1.152825724567999899e+01
3.474842399999999998e+01 1.152795040207999833e+01
3.476595600000000275e+01 1.165162882911999986e+01
3.478348799999999841e+01 1.165199996375999802e+01
3.480102000000000118e+01 1.152816373143999940e+01
3.481855199999999684e+01 1.152786565479999936e+01
3.483608399999999961e+01 1.165181585759999905e+01
3.485361600000000237e+01 1.165206425479999908e+01
3.487114800000000514e+01 1.165180416831999999e+01
3.488868000000000080e+01 1.165163467376000028e+01
3.490621200000000357e+01 1.152818710999999929e+01
3.492374399999999923e+01 1.152818710999999929e+01
3.494127600000000200e+01 1.152788026640000041e+01
3.495880799999999766e+01 1.152793871279999927e+01
3.497634000000000043e+01 1.152822217784000003e+01
3.499387200000000320e+01 1.165178078975999831e+01
3.501140399999999886e+01 1.165157038271999923e+01
3.502893600000000163e+01 1.152809067343999949e+01
3.504646800000000439e+01 1.165193275040000032e+01
3.506400000000000006e+01 1.152783643159999905e+01


==> anc/Fig8/VOFDropTimeSeriesTheta38Ca0015_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 1.953698040919999920e-02
3.506399999999999795e-02 4.250619643519999713e-02
5.259600000000000386e-02 6.721727590880000047e-02
7.012799999999999589e-02 9.296671412479999563e-02
8.766000000000000181e-02 1.193141466823999797e-01
1.051920000000000077e-01 1.459792354239999868e-01
1.227239999999999998e-01 1.727802412688000111e-01
1.402559999999999918e-01 1.996028138351999826e-01
1.577879999999999838e-01 2.263666185464000002e-01
1.753200000000000036e-01 2.529198116551999997e-01
1.928519999999999956e-01 2.791428702736000189e-01
2.103840000000000154e-01 3.055472588479999918e-01
2.279159999999999797e-01 3.320185101039999642e-01
2.454479999999999995e-01 3.582469165680000067e-01
2.629799999999999915e-01 3.842821576800000138e-01
2.805119999999999836e-01 4.101397217359999958e-01
2.980440000000000311e-01 4.358254533759999827e-01
3.155759999999999676e-01 4.610155595439999199e-01
3.331080000000000152e-01 4.848964663520000107e-01
3.506400000000000072e-01 5.092092920559999625e-01
3.681719999999999993e-01 5.337772362959999350e-01
3.857039999999999913e-01 5.584685024400000142e-01
4.032359999999999833e-01 5.831851927679999603e-01
4.207680000000000309e-01 6.078592172240000480e-01
4.383000000000000229e-01 6.324444031519999010e-01
4.558319999999999594e-01 6.569106506559999614e-01
4.733640000000000070e-01 6.812266909119999436e-01
4.908959999999999990e-01 7.053659308079999191e-01
5.084279999999999911e-01 7.293140509759998835e-01
5.259599999999999831e-01 7.530605310639999495e-01
5.434919999999999751e-01 7.766004031279999387e-01
5.610239999999999672e-01 7.999322060079999686e-01
5.785560000000000702e-01 8.230568163999999465e-01
5.960880000000000623e-01 8.459756954639998661e-01
6.136200000000000543e-01 8.686914732880000045e-01
6.311519999999999353e-01 8.912079488879999234e-01
6.486839999999999273e-01 9.135286290479999183e-01
6.662160000000000304e-01 9.356576050159999269e-01
6.837480000000000224e-01 9.575989680399998871e-01
7.012800000000000145e-01 9.793568093679999587e-01
7.188120000000000065e-01 1.000908042672000064e+00
7.363439999999999985e-01 1.022301762928000013e+00
7.538759999999999906e-01 1.043548198255999981e+00
7.714079999999999826e-01 1.064643549639999964e+00
7.889399999999999746e-01 1.085568237535999847e+00
8.064719999999999667e-01 1.106330152208000017e+00
8.240039999999999587e-01 1.126933092672000036e+00
8.415360000000000618e-01 1.147378520088000009e+00
8.590680000000000538e-01 1.167660882047999893e+00
8.766000000000000458e-01 1.187776671767999837e+00
8.941319999999999268e-01 1.207075965279999830e+00
9.116639999999999189e-01 1.226418216896000057e+00
9.291960000000000219e-01 1.245876484615999980e+00
9.467280000000000140e-01 1.265389107487999931e+00
9.642600000000000060e-01 1.284921894367999862e+00
9.817919999999999980e-01 1.304465493831999945e+00
9.993239999999999901e-01 1.324055850416000046e+00
1.016855999999999982e+00 1.343726570799999909e+00
1.034387999999999863e+00 1.363544576111999973e+00
1.051919999999999966e+00 1.383297705919999787e+00
1.069452000000000069e+00 1.403092332671999953e+00
1.086983999999999950e+00 1.422877607999999849e+00
1.104516000000000053e+00 1.442622847543999942e+00
1.122047999999999934e+00 1.462317530951999789e+00
1.139580000000000037e+00 1.481937987432000003e+00
1.157112000000000140e+00 1.501462007351999972e+00
1.174644000000000021e+00 1.520872933488000012e+00
1.192176000000000125e+00 1.540120501936000030e+00
1.209708000000000006e+00 1.559152987631999832e+00
1.227240000000000109e+00 1.578032928223999987e+00
1.244771999999999990e+00 1.596737237383999863e+00
1.262303999999999871e+00 1.615268837431999893e+00
1.279835999999999974e+00 1.633652860319999789e+00
1.297367999999999855e+00 1.651937524327999895e+00
1.314899999999999958e+00 1.670140655607999847e+00
1.332432000000000061e+00 1.688261961927999932e+00
1.349963999999999942e+00 1.706300274359999758e+00
1.367496000000000045e+00 1.724250332727999879e+00
1.385027999999999926e+00 1.742106292392000100e+00
1.402560000000000029e+00 1.761227032151999827e+00
1.420092000000000132e+00 1.779392465503999876e+00
1.437624000000000013e+00 1.797012593943999814e+00
1.455156000000000116e+00 1.814443940511999864e+00
1.472687999999999997e+00 1.831858629856000009e+00
1.490220000000000100e+00 1.849326797655999943e+00
1.507751999999999981e+00 1.866868315687999935e+00
1.525283999999999862e+00 1.884476462615999992e+00
1.542815999999999965e+00 1.902133704519999968e+00
1.560347999999999846e+00 1.919837703543999741e+00
1.577879999999999949e+00 1.937549592831999901e+00
1.595412000000000052e+00 1.955263527743999807e+00
1.612943999999999933e+00 1.972780498287999951e+00
1.630476000000000036e+00 1.990105472408000065e+00
1.648007999999999917e+00 2.007251016079999673e+00
1.665540000000000020e+00 2.024224727335999674e+00
1.683072000000000124e+00 2.041031574119999803e+00
1.700604000000000005e+00 2.057682661247999700e+00
1.718136000000000108e+00 2.074208965311999719e+00
1.735667999999999989e+00 2.090620714431999705e+00
1.753200000000000092e+00 2.106917324143999792e+00
1.770732000000000195e+00 2.123095287663999908e+00
1.788263999999999854e+00 2.139150805975999603e+00
1.805795999999999957e+00 2.155082417919999660e+00
1.823327999999999838e+00 2.170887201175999870e+00
1.840859999999999941e+00 2.186563402352000196e+00
1.858392000000000044e+00 2.202110436983999886e+00
1.875923999999999925e+00 2.217528012839999896e+00
1.893456000000000028e+00 2.232815837687999849e+00
1.910987999999999909e+00 2.247974788223999987e+00
1.928520000000000012e+00 2.263005448912000173e+00
1.946052000000000115e+00 2.277908404215999827e+00
1.963583999999999996e+00 2.292685407527999875e+00
1.981116000000000099e+00 2.307336751079999804e+00
1.998647999999999980e+00 2.321864188264000095e+00
2.016180000000000305e+00 2.336268303543999725e+00
2.033711999999999964e+00 2.350550850311999618e+00
2.051244000000000067e+00 2.364712705263999570e+00
2.068775999999999726e+00 2.378755329560000131e+00
2.086307999999999829e+00 2.392679307663999833e+00
2.103839999999999932e+00 2.406479087167999964e+00
2.121372000000000035e+00 2.420156421463999674e+00
2.138904000000000138e+00 2.431029789719999723e+00
2.156435999999999797e+00 2.442128468847999834e+00
2.173967999999999900e+00 2.454118747807999767e+00
2.191500000000000004e+00 2.466640889008000048e+00
2.209032000000000107e+00 2.479457600063999845e+00
2.226564000000000210e+00 2.492427148455999664e+00
2.244095999999999869e+00 2.505464786903999652e+00
2.261627999999999972e+00 2.518522881591999774e+00
2.279160000000000075e+00 2.531572793783999575e+00
2.296692000000000178e+00 2.544589391528000011e+00
2.314224000000000281e+00 2.557560108847999558e+00
2.331755999999999940e+00 2.570480562263999680e+00
2.349288000000000043e+00 2.589365763031999723e+00
2.366820000000000146e+00 2.606575305512000007e+00
2.384352000000000249e+00 2.615807206623999903e+00
2.401884000000000352e+00 2.626279048111999970e+00
2.419416000000000011e+00 2.638478857415999634e+00
2.436948000000000114e+00 2.651311056767999830e+00
2.454480000000000217e+00 2.672558368791999595e+00
2.472011999999999876e+00 2.680712810519999767e+00
2.489543999999999979e+00 2.690348868487999923e+00
2.507075999999999638e+00 2.707108958151999811e+00
2.524607999999999741e+00 2.717599794719999906e+00
2.542139999999999844e+00 2.726940113903999929e+00
2.559671999999999947e+00 2.745872656256000077e+00
2.577204000000000050e+00 2.755203331784000120e+00
2.594735999999999709e+00 2.764956867016000075e+00
2.612267999999999812e+00 2.779788225479999930e+00
2.629799999999999915e+00 2.792310658911999699e+00
2.647332000000000019e+00 2.804056631919999987e+00
2.664864000000000122e+00 2.815579339679999737e+00
2.682395999999999781e+00 2.827112860023999641e+00
2.699927999999999884e+00 2.838737264519999748e+00
2.717459999999999987e+00 2.850479438512000030e+00
2.734992000000000090e+00 2.862342888783999673e+00
2.752524000000000193e+00 2.874311542575999745e+00
2.770055999999999852e+00 2.886364359183999806e+00
2.787587999999999955e+00 2.898477667815999581e+00
2.805120000000000058e+00 2.910638902495999769e+00
2.822652000000000161e+00 2.922810949760000110e+00
2.840184000000000264e+00 2.934979490239999933e+00
2.857715999999999923e+00 2.947174331599999864e+00
2.875248000000000026e+00 2.959328260479999972e+00
2.892780000000000129e+00 2.971423742959999892e+00
2.910312000000000232e+00 2.983460779039999622e+00
2.927844000000000335e+00 2.995436446399999841e+00
2.945375999999999994e+00 3.007350745040000106e+00
2.962908000000000097e+00 3.019203674959999972e+00
2.980440000000000200e+00 3.030989391519999465e+00
2.997972000000000303e+00 3.042707894719999917e+00
3.015503999999999962e+00 3.054370873839999945e+00
3.033035999999999621e+00 3.065995862799999916e+00
3.050567999999999724e+00 3.077550716079999749e+00
3.068099999999999827e+00 3.089026666719999703e+00
3.085631999999999930e+00 3.100423714719999779e+00
3.103164000000000033e+00 3.111744782399999742e+00
3.120695999999999692e+00 3.122989869759999593e+00
3.138227999999999795e+00 3.134158976799999774e+00
3.155759999999999899e+00 3.145255025839999607e+00
3.173292000000000002e+00 3.156283861519999512e+00
3.190824000000000105e+00 3.167239639199999957e+00
3.208355999999999764e+00 3.178128203520000028e+00
3.225887999999999867e+00 3.188946632159999961e+00
3.243419999999999970e+00 3.199694925119999755e+00
3.260952000000000073e+00 3.210378927039999830e+00
3.278484000000000176e+00 3.220989870959999557e+00
3.296015999999999835e+00 3.231536523840000008e+00
3.313547999999999938e+00 3.242013041039999877e+00
3.331080000000000041e+00 3.252419422560000051e+00
3.348612000000000144e+00 3.262761513040000061e+00
3.366144000000000247e+00 3.273033467839999489e+00
3.383675999999999906e+00 3.283246976239999615e+00
3.401208000000000009e+00 3.293156563360000177e+00
3.418740000000000112e+00 3.303089529039999750e+00
3.436272000000000215e+00 3.313022494719999766e+00
3.453804000000000318e+00 3.322914547919999961e+00
3.471335999999999977e+00 3.332742310079999992e+00
3.488868000000000080e+00 3.342497014239999675e+00
3.506400000000000183e+00 3.352175738080000134e+00
3.523932000000000286e+00 3.361901219039999944e+00
3.541464000000000389e+00 3.371863407919999833e+00
3.558996000000000048e+00 3.381653179919999808e+00
3.576527999999999707e+00 3.391328981440000057e+00
3.594059999999999810e+00 3.400934647280000167e+00
3.611591999999999913e+00 3.410487711359999619e+00
3.629124000000000017e+00 3.420005707599999667e+00
3.646655999999999676e+00 3.429497402959999608e+00
3.664187999999999779e+00 3.438959875119999676e+00
3.681719999999999882e+00 3.448390201760000107e+00
3.699251999999999985e+00 3.457802994479999725e+00
3.716784000000000088e+00 3.467180719359999497e+00
3.734315999999999747e+00 3.476514609440000125e+00
3.751847999999999850e+00 3.485801742399999625e+00
3.769379999999999953e+00 3.495047962879999748e+00
3.786912000000000056e+00 3.504244503919999865e+00
3.804444000000000159e+00 3.513394287840000185e+00
3.821975999999999818e+00 3.522494392319999612e+00
3.839507999999999921e+00 3.531544817359999922e+00
3.857040000000000024e+00 3.540542640640000016e+00
3.874572000000000127e+00 3.549487862159999452e+00
3.892104000000000230e+00 3.558436005999999985e+00
3.909635999999999889e+00 3.567299402559999777e+00
3.927167999999999992e+00 3.576045906319999634e+00
3.944700000000000095e+00 3.584704740479999874e+00
3.962232000000000198e+00 3.593053808719999687e+00
3.979764000000000301e+00 3.601411643920000127e+00
3.997295999999999960e+00 3.609760712159999940e+00
4.014828000000000507e+00 3.618068867919999931e+00
4.032360000000000610e+00 3.626321499599999942e+00
4.049891999999999825e+00 3.634506917919999580e+00
4.067423999999999928e+00 3.642619278239999758e+00
4.084956000000000031e+00 3.650658580560000033e+00
4.102488000000000135e+00 3.658621902559999750e+00
4.120019999999999349e+00 3.666506321920000033e+00
4.137551999999999452e+00 3.674317683279999969e+00
4.155083999999999556e+00 3.682053064319999347e+00
4.172615999999999659e+00 3.689712465039999945e+00
4.190147999999999762e+00 3.697304652400000169e+00
4.207679999999999865e+00 3.704823781759999601e+00
4.225211999999999968e+00 3.712275697759999993e+00
4.242744000000000071e+00 3.719686701279999674e+00
4.260276000000000174e+00 3.727039258400000055e+00
4.277808000000000277e+00 3.734321679839999408e+00
4.295339999999999492e+00 3.741531043279999746e+00
4.312871999999999595e+00 3.748673193360000155e+00
4.330403999999999698e+00 3.755745207759999982e+00
4.347935999999999801e+00 3.762752931119999644e+00
4.365467999999999904e+00 3.769699285759999796e+00
4.383000000000000007e+00 3.776578427039999575e+00
4.400532000000000110e+00 3.783399121919999608e+00
4.418064000000000213e+00 3.792952185999999948e+00
4.435596000000000316e+00 3.826363070559999358e+00
4.453128000000000419e+00 3.824469407199999615e+00
4.470660000000000522e+00 3.825091861359999346e+00
4.488191999999999737e+00 3.827458940559999245e+00
4.505723999999999840e+00 3.831073850399999703e+00
4.523255999999999943e+00 3.835547922319999969e+00
4.540788000000000046e+00 3.859917148800000142e+00
4.558320000000000149e+00 3.868190236719999398e+00
4.575852000000000253e+00 3.867211259519999889e+00
4.593384000000000356e+00 3.868488313359999875e+00
4.610916000000000459e+00 3.871299585199999616e+00
4.628448000000000562e+00 3.875180426160000025e+00
4.645980000000000665e+00 3.886524872399999442e+00
4.663511999999999880e+00 3.910464517839999932e+00
4.681043999999999983e+00 3.907729226319999860e+00
4.698576000000000086e+00 3.907878264639999433e+00
4.716108000000000189e+00 3.909923888639999845e+00
4.733640000000000292e+00 3.912828674720000066e+00
4.751172000000000395e+00 3.915973091039999243e+00
4.768704000000000498e+00 3.934819132719999502e+00
4.786236000000000601e+00 3.943989372879999511e+00
4.803768000000000704e+00 3.949226170320000229e+00
4.821300000000000807e+00 3.953048564880000004e+00
4.838832000000000022e+00 3.956546581919999639e+00
4.856364000000000125e+00 3.960170258720000280e+00
4.873896000000000228e+00 3.964089089840000302e+00
4.891428000000000331e+00 3.968343987759999969e+00
4.908960000000000434e+00 3.972923263199999333e+00
4.926492000000000537e+00 3.977794770640000088e+00
4.944023999999999752e+00 3.982914675279999539e+00
4.961555999999999855e+00 3.988244986959999405e+00
4.979087999999999958e+00 3.993744793199999421e+00
4.996619999999999173e+00 3.999381948479999505e+00
5.014151999999999276e+00 4.005130151920000436e+00
5.031683999999999379e+00 4.010960180319999679e+00
5.049215999999999482e+00 4.016518432959999885e+00
5.066747999999999585e+00 4.022123442719999886e+00
5.084279999999999688e+00 4.027979772000000125e+00
5.101811999999999792e+00 4.033961761039999594e+00
5.119343999999999895e+00 4.040016808079999855e+00
5.136875999999999998e+00 4.046118612239999024e+00
5.154408000000000101e+00 4.052246717279999189e+00
5.171939999999999316e+00 4.058398200879999251e+00
5.189471999999999419e+00 4.064558451439999942e+00
5.207003999999999522e+00 4.070727468959999484e+00
5.224535999999999625e+00 4.076899408799999236e+00
5.242067999999999728e+00 4.083068426320000555e+00
5.259599999999999831e+00 4.089234521519999888e+00
5.277131999999999934e+00 4.095394772080000578e+00
5.294664000000000037e+00 4.101543333360000432e+00
5.312196000000000140e+00 4.107697739279999816e+00
5.329728000000000243e+00 4.113834611279999720e+00
5.347259999999999458e+00 4.119953949360000145e+00
5.364791999999999561e+00 4.126058675839999523e+00
5.382323999999999664e+00 4.132145868400000310e+00
5.399855999999999767e+00 4.138215527039999841e+00
5.417387999999999870e+00 4.144270574080000102e+00
5.434919999999999973e+00 4.150305164879999786e+00
5.452452000000000076e+00 4.156325144079999312e+00
5.469984000000000179e+00 4.162324667040000037e+00
5.487516000000000282e+00 4.168306656080000394e+00
5.505048000000000386e+00 4.174268188879999286e+00
5.522580000000000489e+00 4.180209265440000266e+00
5.540111999999999703e+00 4.186138652719999520e+00
5.557643999999999807e+00 4.192070962319999872e+00
5.575175999999999910e+00 4.197801631839999992e+00
5.592708000000000013e+00 4.203444631760000050e+00
5.610240000000000116e+00 4.209049641520000051e+00
5.627772000000000219e+00 4.214637117359999685e+00
5.645304000000000322e+00 4.220207059279999839e+00
5.662836000000000425e+00 4.225747777999999677e+00
5.680368000000000528e+00 4.231265118160000505e+00
5.697900000000000631e+00 4.236756157439999448e+00
5.715431999999999846e+00 4.242223818159999382e+00
5.732963999999999949e+00 4.247665178000000097e+00
5.750496000000000052e+00 4.253068547679999867e+00
5.768028000000000155e+00 4.258433927199999580e+00
5.785560000000000258e+00 4.263796384399999972e+00
5.803092000000000361e+00 4.269205598719999273e+00
5.820624000000000464e+00 4.274620657679999880e+00
5.838156000000000567e+00 4.280026949679999859e+00
5.855688000000000670e+00 4.285418630079999680e+00
5.873220000000000773e+00 4.290789854239999812e+00
5.890751999999999988e+00 4.296140622160000255e+00
5.908284000000000091e+00 4.301465089199999703e+00
5.925816000000000194e+00 4.306763255359999931e+00
5.943348000000000297e+00 4.312032198319999843e+00
5.960880000000000400e+00 4.317277762719999856e+00
5.978412000000000504e+00 4.322494103919999553e+00
5.995944000000000607e+00 4.327681221919999821e+00
6.013476000000000710e+00 4.332842039039999094e+00
6.031007999999999925e+00 4.337979477599999356e+00
6.048539999999999139e+00 4.343087692959999302e+00
6.066071999999999242e+00 4.348163762799999610e+00
6.083603999999999346e+00 4.353213531759999810e+00
6.101135999999999449e+00 4.358236999839999903e+00
6.118667999999999552e+00 4.363231244719999680e+00
6.136199999999999655e+00 4.368199188720000237e+00
6.153731999999999758e+00 4.373140831839999798e+00
6.171263999999999861e+00 4.378053251759999931e+00
6.188795999999999964e+00 4.382936448479999747e+00
6.206328000000000067e+00 4.387793344319999456e+00
6.223859999999999282e+00 4.392621016959999736e+00
6.241391999999999385e+00 4.397422388719999908e+00
6.258923999999999488e+00 4.402197459599999974e+00
6.276455999999999591e+00 4.406943307279999722e+00
6.293987999999999694e+00 4.411665776399999572e+00
6.311519999999999797e+00 4.416361944639999315e+00
6.329051999999999900e+00 4.421028889679999629e+00
6.346584000000000003e+00 4.425672456159999157e+00
6.364116000000000106e+00 4.430289721760000354e+00
6.381648000000000209e+00 4.434877764159999458e+00
6.399179999999999424e+00 4.439442427999999552e+00
6.416711999999999527e+00 4.443983713279999748e+00
6.434243999999999630e+00 4.448495775359999627e+00
6.451775999999999733e+00 4.452984458879999607e+00
6.469307999999999836e+00 4.457446841519999481e+00
6.486839999999999939e+00 4.461885845600000344e+00
6.504372000000000043e+00 4.466298548799999324e+00
6.521904000000000146e+00 4.470687873439999294e+00
6.539436000000000249e+00 4.475047974879999835e+00
6.556968000000000352e+00 4.479384697759999590e+00
6.574500000000000455e+00 4.483698042079999446e+00
6.592031999999999670e+00 4.487988007839999405e+00
6.609563999999999773e+00 4.492251672720000144e+00
6.627095999999999876e+00 4.496489036719999888e+00
6.644627999999999979e+00 4.500705944479999943e+00
6.662160000000000082e+00 4.504896551359999890e+00
6.679692000000000185e+00 4.509060857359999730e+00
6.697224000000000288e+00 4.513204707119999881e+00
6.714756000000000391e+00 4.517322255999999925e+00
6.732288000000000494e+00 4.521813861840000115e+00
6.749820000000000597e+00 4.526147662399999660e+00
6.767351999999999812e+00 4.530303201439999761e+00
6.784883999999999915e+00 4.534356459279999640e+00
6.802416000000000018e+00 4.538342503760000035e+00
6.819948000000000121e+00 4.542284713439999955e+00
6.837480000000000224e+00 4.546191855280000027e+00
6.855012000000000327e+00 4.550066851599999573e+00
6.872544000000000430e+00 4.553921391680000319e+00
6.890076000000000533e+00 4.557746708559999860e+00
6.907608000000000636e+00 4.561548646879999502e+00
6.925140000000000740e+00 4.565324284319999038e+00
6.942671999999999954e+00 4.569076543199999563e+00
6.960204000000000057e+00 4.572808345839999511e+00
6.977736000000000161e+00 4.576516769920000449e+00
6.995268000000000264e+00 4.580198893119999504e+00
7.012800000000000367e+00 4.583860560079999757e+00
7.030332000000000470e+00 4.587501770799999434e+00
7.047864000000000573e+00 4.591116680639999892e+00
7.065396000000000676e+00 4.594711134239999772e+00
7.082928000000000779e+00 4.598282209279999755e+00
7.100460000000000882e+00 4.601829905759999839e+00
7.117992000000000097e+00 4.605354223679999137e+00
7.135523999999999312e+00 4.608858085359999635e+00
7.153055999999999415e+00 4.612338568480000234e+00
7.170587999999999518e+00 4.615798595359999368e+00
7.188119999999999621e+00 4.619235243679999492e+00
7.205651999999999724e+00 4.622648513439999718e+00
7.223183999999999827e+00 4.626041326960000255e+00
7.240715999999999930e+00 4.629410761919999118e+00
7.258248000000000033e+00 4.632759740640000068e+00
7.275779999999999248e+00 4.636085340800000232e+00
7.293311999999999351e+00 4.639393407039999140e+00
7.310843999999999454e+00 4.642675172399999717e+00
7.328375999999999557e+00 4.645939403839999038e+00
7.345907999999999660e+00 4.649180256719999349e+00
7.363439999999999763e+00 4.652397731039999762e+00
7.380971999999999866e+00 4.655600593760000017e+00
7.398503999999999969e+00 4.658777155599999276e+00
7.416036000000000072e+00 4.661936183519999943e+00
7.433568000000000175e+00 4.665074755200000034e+00
7.451099999999999390e+00 4.668189948320000227e+00
7.468631999999999493e+00 4.671284685199999842e+00
7.486163999999999596e+00 4.674361888159999978e+00
7.503695999999999700e+00 4.677509226799999809e+00
7.521227999999999803e+00 4.680624419920000001e+00
7.538759999999999906e+00 4.683649021119999034e+00
7.556292000000000009e+00 4.686612253599999001e+00
7.573824000000000112e+00 4.689537495919999799e+00
7.591356000000000215e+00 4.692433515039999392e+00
7.608888000000000318e+00 4.695300310959999557e+00
7.626419999999999533e+00 4.698146650640000033e+00
7.643951999999999636e+00 4.700972534079999932e+00
7.661483999999999739e+00 4.703780883600000351e+00
7.679015999999999842e+00 4.706568776880000193e+00
7.696547999999999945e+00 4.709342058559999877e+00
7.714080000000000048e+00 4.712094883999999873e+00
7.731612000000000151e+00 4.714830175519999500e+00
7.749144000000000254e+00 4.717550855439999857e+00
7.766676000000000357e+00 4.720254001439999847e+00
7.784208000000000460e+00 4.722939613520000357e+00
7.801740000000000563e+00 4.725607691679999611e+00
7.819271999999999778e+00 4.728258235919999386e+00
7.836803999999999881e+00 4.730894168559999891e+00
7.854335999999999984e+00 4.733512567280000027e+00
7.871868000000000087e+00 4.736113432079999797e+00
7.889400000000000190e+00 4.738699685280000296e+00
7.906932000000000293e+00 4.741268404559999539e+00
7.924464000000000397e+00 4.743819589919999302e+00
7.941996000000000500e+00 4.746356163679999796e+00
7.959528000000000603e+00 4.748875203519999921e+00
7.977060000000000706e+00 4.751376709439999679e+00
7.994591999999999921e+00 4.753860681439999070e+00
8.012124000000000024e+00 4.756330041840000078e+00
8.029656000000001015e+00 4.758781868319999830e+00
8.047188000000000230e+00 4.761219083199999424e+00
8.064720000000001221e+00 4.763638764160000427e+00
8.082252000000000436e+00 4.766043833519999495e+00
8.099783999999999651e+00 4.768431368959999972e+00
8.117316000000000642e+00 4.770801370480000081e+00
8.134847999999999857e+00 4.773156760399999143e+00
8.152380000000000848e+00 4.775497538719999824e+00
8.169912000000000063e+00 4.777820783120000137e+00
8.187444000000001054e+00 4.780129415919999403e+00
8.204976000000000269e+00 4.782423437120000287e+00
8.222507999999999484e+00 4.784699924399999915e+00
8.240039999999998699e+00 4.786961800080000273e+00
8.257571999999999690e+00 4.789206141839999376e+00
8.275103999999998905e+00 4.791438794319999417e+00
8.292635999999999896e+00 4.793653912879999979e+00
8.310167999999999111e+00 4.795854419840000382e+00
8.327700000000000102e+00 4.798043237519999948e+00
8.345231999999999317e+00 4.800211598959999826e+00
8.362764000000000308e+00 4.802368271119999754e+00
8.380295999999999523e+00 4.804510331680000412e+00
8.397828000000000515e+00 4.806634858319999815e+00
8.415359999999999729e+00 4.808744773359999947e+00
8.432891999999998944e+00 4.810842999119999241e+00
8.450423999999999936e+00 4.812923690959999057e+00
8.467955999999999150e+00 4.814986848879999393e+00
8.485488000000000142e+00 4.817038317519999779e+00
8.503019999999999357e+00 4.819075174559999120e+00
8.520552000000000348e+00 4.821097420000000078e+00
8.538083999999999563e+00 4.823107976159999311e+00
8.555616000000000554e+00 4.825100998399999952e+00
8.573147999999999769e+00 4.827079409040000435e+00
8.590679999999998984e+00 4.829046130400000081e+00
8.608211999999999975e+00 4.830998240160000456e+00
8.625743999999999190e+00 4.832935738319999786e+00
8.643276000000000181e+00 4.834861547200000054e+00
8.660807999999999396e+00 4.836772744480000163e+00
8.678340000000000387e+00 4.838669330160000115e+00
8.695871999999999602e+00 4.840554226560000117e+00
8.713404000000000593e+00 4.842424511359999961e+00
8.730935999999999808e+00 4.844283106879999856e+00
8.748468000000000799e+00 4.846130013119999802e+00
8.766000000000000014e+00 4.847962307759999590e+00
8.783531999999999229e+00 4.849782913120000316e+00
8.801064000000000220e+00 4.851588906879999996e+00
8.818595999999999435e+00 4.853383211359999727e+00
8.836128000000000426e+00 4.856501326799999241e+00
8.853659999999999641e+00 4.860247741040000236e+00
8.871192000000000633e+00 4.862769703199999682e+00
8.888723999999999847e+00 4.865066646719999888e+00
8.906256000000000839e+00 4.867100581439999907e+00
8.923788000000000054e+00 4.869049768880000073e+00
8.941320000000001045e+00 4.870937587600000285e+00
8.958852000000000260e+00 4.872781571519999133e+00
8.976383999999999475e+00 4.874704458080000080e+00
8.993916000000000466e+00 4.876495840240000490e+00
9.011447999999999681e+00 4.878360280399999915e+00
9.028980000000000672e+00 4.880186730400000172e+00
9.046511999999999887e+00 4.881986879519999434e+00
9.064044000000000878e+00 4.883751960799999736e+00
9.081576000000000093e+00 4.885598867039999682e+00
9.099108000000001084e+00 4.887387326879998994e+00
9.116640000000000299e+00 4.889184553679999823e+00
9.134171999999999514e+00 4.890949634959999237e+00
9.151704000000000505e+00 4.892758551040000015e+00
9.169235999999999720e+00 4.894541166239999797e+00
9.186768000000000711e+00 4.896312092159999629e+00
9.204299999999999926e+00 4.898106396639999360e+00
9.221832000000000917e+00 4.899894856479999561e+00
9.239364000000000132e+00 4.901654093120000333e+00
9.256896000000001123e+00 4.903454242239999594e+00
9.274428000000000338e+00 4.905210556560000157e+00
9.291960000000001330e+00 4.907028239599999786e+00
9.309492000000000544e+00 4.908793320880000088e+00
9.327023999999999759e+00 4.910613926239999927e+00
9.344556000000000751e+00 4.912452065520000133e+00
9.362087999999999965e+00 4.914275593199999292e+00
9.379620000000000957e+00 4.916078664639999651e+00
9.397152000000000172e+00 4.917934337840000225e+00
9.414684000000001163e+00 4.919842612800000126e+00
9.432216000000000378e+00 4.921514179839999947e+00
9.449748000000001369e+00 4.923457522639999695e+00
9.467280000000000584e+00 4.925099866479999200e+00
9.484811999999999799e+00 4.927049053919999366e+00
9.502344000000000790e+00 4.928913494079999680e+00
9.519876000000000005e+00 4.930924050239999801e+00
9.537408000000000996e+00 4.932882004639999707e+00
9.554940000000000211e+00 4.934255495039999495e+00
9.572472000000001202e+00 4.935854004079999413e+00
9.590004000000000417e+00 4.938150947599999618e+00
9.607536000000001408e+00 4.939889727999999813e+00
9.625068000000000623e+00 4.941713255679999861e+00
9.642600000000001614e+00 4.943641986879999450e+00
9.660132000000000829e+00 4.945716834079999735e+00
9.677664000000000044e+00 4.947248129759999280e+00
9.695196000000001035e+00 4.949398957279999678e+00
9.712728000000000250e+00 4.950868884240000156e+00
9.730260000000001241e+00 4.952715790479999214e+00
9.747792000000000456e+00 4.954650366320000110e+00
9.765324000000001448e+00 4.956155361119999547e+00
9.782856000000000662e+00 4.957791860319999522e+00
9.800388000000001654e+00 4.959700135280000310e+00
9.817920000000000869e+00 4.961322022879999238e+00
9.835452000000000083e+00 4.964343701759999838e+00
9.852984000000001075e+00 4.965416193199999384e+00
9.870515999999998513e+00 4.967119905759999732e+00
9.888047999999999504e+00 4.969367169839999931e+00
9.905579999999998719e+00 4.971295901040000409e+00
9.923111999999999711e+00 4.973160341199999834e+00
9.940643999999998925e+00 4.975156285759999797e+00
9.958175999999999917e+00 4.977345103439999363e+00
9.975707999999999132e+00 4.979183242719999569e+00
9.993239999999998346e+00 4.982012048479999677e+00
1.001077199999999934e+01 4.983742061919999244e+00
1.002830399999999855e+01 4.985635725279999875e+00
1.004583599999999954e+01 4.987704727839999741e+00
1.006336799999999876e+01 4.988227823119999016e+00
1.008089999999999975e+01 4.986676071199999782e+00
1.009843199999999896e+01 4.992596691520000185e+00
1.011596399999999996e+01 4.999633638079999720e+00
1.013349599999999917e+01 5.011679441120000078e+00
1.015102800000000016e+01 5.028336665119999438e+00
1.016855999999999938e+01 5.017711109599999553e+00
1.018609199999999859e+01 5.009382497599998985e+00
1.020362399999999958e+01 5.003748264639999555e+00
1.022115599999999880e+01 5.000077830719999561e+00
1.023868799999999979e+01 4.997862712159999887e+00
1.025621999999999900e+01 4.996690861839999442e+00
1.027375200000000000e+01 4.996261280799999760e+00
1.029128399999999921e+01 4.996357717359999562e+00
1.030881600000000020e+01 4.996836977839999250e+00
1.032634799999999942e+01 4.997590936399999961e+00
1.034387999999999863e+01 4.998540690399999598e+00
1.036141199999999962e+01 4.999630715759999511e+00
1.037894399999999884e+01 5.000825944639999854e+00
1.039647599999999983e+01 5.002091309199999891e+00
1.041400799999999904e+01 5.003412197839999465e+00
1.043154000000000003e+01 5.006428032079999646e+00
1.044907199999999925e+01 5.013488357199999967e+00
1.046660400000000024e+01 5.025095812239999127e+00
1.048413599999999946e+01 5.039345044559999209e+00
1.050166800000000045e+01 5.046083914479999599e+00
1.051919999999999966e+01 5.049231253120000318e+00
1.053673199999999888e+01 5.050724558639999806e+00
1.055426399999999987e+01 5.051493128799999788e+00
1.057179599999999908e+01 5.051992845520000053e+00
1.058932800000000007e+01 5.052454572079999373e+00
1.060685999999999929e+01 5.052992278959999695e+00
1.062439200000000028e+01 5.053658567920000344e+00
1.064192399999999950e+01 5.054465128239999494e+00
1.065945600000000049e+01 5.055414882240000018e+00
1.067698799999999970e+01 5.056496140639999304e+00
1.069451999999999892e+01 5.057697214160000065e+00
1.071205199999999991e+01 5.059000568879999271e+00
1.072958399999999912e+01 5.060391593199999427e+00
1.074711600000000011e+01 5.061861520159999905e+00
1.076464799999999933e+01 5.063395738159999659e+00
1.078218000000000032e+01 5.064979635599999419e+00
1.079971199999999953e+01 5.066607367839999654e+00
1.081724400000000053e+01 5.068270167919999736e+00
1.083477599999999974e+01 5.069965113520000344e+00
1.085230800000000073e+01 5.071677593039999543e+00
1.086983999999999995e+01 5.073410528800000208e+00
1.088737199999999916e+01 5.075158076160000142e+00
1.090490400000000015e+01 5.076917312799999138e+00
1.092243599999999937e+01 5.078682394080000329e+00
1.093996800000000036e+01 5.080450397679999952e+00
1.095749999999999957e+01 5.082224245919999994e+00
1.097503200000000056e+01 5.083998094160000036e+00
1.099256399999999978e+01 5.085771942399999190e+00
1.101009600000000077e+01 5.087545790639999232e+00
1.102762799999999999e+01 5.089316716559999954e+00
1.104516000000000098e+01 5.091084720159999577e+00
1.106269200000000019e+01 5.092849801439999879e+00
1.108022399999999941e+01 5.094609038079999763e+00
1.109775600000000040e+01 5.096362430080000117e+00
1.111528799999999961e+01 5.098112899760000261e+00
1.113282000000000060e+01 5.099854602479999777e+00
1.115035199999999982e+01 5.101593382879999083e+00
1.116788400000000081e+01 5.103323396319999539e+00
1.118541600000000003e+01 5.105047565119999575e+00
1.120294800000000102e+01 5.106762966959999872e+00
1.122048000000000023e+01 5.108472524159999750e+00
1.123801199999999945e+01 5.110173314399999889e+00
1.125554400000000044e+01 5.111868259999999609e+00
1.127307599999999965e+01 5.113554438639999589e+00
1.129060800000000064e+01 5.115234772640000038e+00
1.130813999999999986e+01 5.116906339679998972e+00
1.132567200000000085e+01 5.118569139759999942e+00
1.134320400000000006e+01 5.120226095199999605e+00
1.136073600000000106e+01 5.121871361359999320e+00
1.137826800000000027e+01 5.123510782879999503e+00
1.139580000000000126e+01 5.125144359759999269e+00
1.141333200000000048e+01 5.126766247359999973e+00
1.143086399999999969e+01 5.128382290320000259e+00
1.144839600000000068e+01 5.129989566319999916e+00
1.146592799999999990e+01 5.131588075359999834e+00
1.148346000000000089e+01 5.133177817440000013e+00
1.150099200000000010e+01 5.134761714879999772e+00
1.151852400000000110e+01 5.136336845359999792e+00
1.153605600000000031e+01 5.137903208880000072e+00
1.155358800000000130e+01 5.139460805439999724e+00
1.157112000000000052e+01 5.141012557359999846e+00
1.158865199999999973e+01 5.142555542319999340e+00
1.160618400000000072e+01 5.144089760319999982e+00
1.162371599999999994e+01 5.145615211359999996e+00
1.164124800000000093e+01 5.147134817759999592e+00
1.165878000000000014e+01 5.148645657199999448e+00
1.167631200000000113e+01 5.150147729679999564e+00
1.169384400000000035e+01 5.151643957520000150e+00
1.171137600000000134e+01 5.153131418399999220e+00
1.172890800000000056e+01 5.154656869439999234e+00
1.174644000000000155e+01 5.156144330319999192e+00
1.176397200000000076e+01 5.157596723360000190e+00
1.178150399999999998e+01 5.159034504800000143e+00
1.179903600000000097e+01 5.160460596959999258e+00
1.181656800000000018e+01 5.161880844479999730e+00
1.183410000000000117e+01 5.163289402719999366e+00
1.185163200000000039e+01 5.164695038639999680e+00
1.186916400000000138e+01 5.166091907600000255e+00
1.188669600000000059e+01 5.167482931919999523e+00
1.190422800000000159e+01 5.168879800880000097e+00
1.192176000000000080e+01 5.170262058239999625e+00
1.193929200000000002e+01 5.171629703999998995e+00
1.195682400000000101e+01 5.172979815839999773e+00
1.197435600000000022e+01 5.174321160719999924e+00
1.199188800000000121e+01 5.175650816320000125e+00
1.200942000000000043e+01 5.176971704959999698e+00
1.202695200000000142e+01 5.178283826640000420e+00
1.204448400000000063e+01 5.179587181359999626e+00
1.206201599999999985e+01 5.180881769119999092e+00
1.207954799999999906e+01 5.182170512239999915e+00
1.209707999999999828e+01 5.183450488399999223e+00
1.211461199999999927e+01 5.184721697599999679e+00
1.213214399999999848e+01 5.185987062159999716e+00
1.214967599999999948e+01 5.187246582080000223e+00
1.216720799999999869e+01 5.188497335039999214e+00
1.218473999999999968e+01 5.189739321039999354e+00
1.220227199999999890e+01 5.190978384719999283e+00
1.221980399999999989e+01 5.192205759120000153e+00
1.223733599999999910e+01 5.193430211199999924e+00
1.225486800000000009e+01 5.194645896319999068e+00
1.227239999999999931e+01 5.195852814480000248e+00
1.228993199999999852e+01 5.197056810319999443e+00
1.230746399999999952e+01 5.198252039199999786e+00
1.232499599999999873e+01 5.199441423439999710e+00
1.234252799999999972e+01 5.200624963039999216e+00
1.236005999999999894e+01 5.201802658000000079e+00
1.237759199999999993e+01 5.202971585999999427e+00
1.239512399999999914e+01 5.204137591679999453e+00
1.241265600000000013e+01 5.205297752719999949e+00
1.243018799999999935e+01 5.206449146799999816e+00
1.244771999999999856e+01 5.207597618559999475e+00
1.246525199999999955e+01 5.208737323360000282e+00
1.248278399999999877e+01 5.209874105839999991e+00
1.250031599999999976e+01 5.211005043679999282e+00
1.251784799999999898e+01 5.212127214559999722e+00
1.253537999999999997e+01 5.213246463119999952e+00
1.255291199999999918e+01 5.214359867039999763e+00
1.257044400000000017e+01 5.215470348639999365e+00
1.258797599999999939e+01 5.216572063279999227e+00
1.260550800000000038e+01 5.217667933279999559e+00
1.262303999999999959e+01 5.218760880960000570e+00
1.264057199999999881e+01 5.219847983999999386e+00
1.265810399999999980e+01 5.220932164719999768e+00
1.267563599999999902e+01 5.222007578479999523e+00
1.269316800000000001e+01 5.223080069919999069e+00
1.271069999999999922e+01 5.224146716719999972e+00
1.272823200000000021e+01 5.225207518879999569e+00
1.274576399999999943e+01 5.226265398719998956e+00
1.276329600000000042e+01 5.227317433919999701e+00
1.278082799999999963e+01 5.228363624480000027e+00
1.279835999999999885e+01 5.229406892719999256e+00
1.281589199999999984e+01 5.230444316319999842e+00
1.283342399999999905e+01 5.231478817600000220e+00
1.285095600000000005e+01 5.232504551919999081e+00
1.286848799999999926e+01 5.233530286239999718e+00
1.288602000000000025e+01 5.234547253599999728e+00
1.290355199999999947e+01 5.235564220959999737e+00
1.292108400000000046e+01 5.236572421360000007e+00
1.293861599999999967e+01 5.237577699439999179e+00
1.295614800000000066e+01 5.238577132879999709e+00
1.297367999999999988e+01 5.239573644000000030e+00
1.299121199999999909e+01 5.240567232799999253e+00
1.300874400000000009e+01 5.241552054640000513e+00
1.302627599999999930e+01 5.242536876479999997e+00
1.304380800000000029e+01 5.243515853679999950e+00
1.306133999999999951e+01 5.244488986239999484e+00
1.307887200000000050e+01 5.245459196479999697e+00
1.309640399999999971e+01 5.246423562079999492e+00
1.311393600000000070e+01 5.247385005359999965e+00
1.313146799999999992e+01 5.248343526320000230e+00
1.314900000000000091e+01 5.249296202640000075e+00
1.316653200000000012e+01 5.250243034319999502e+00
1.318406399999999934e+01 5.251189865999999817e+00
1.320159600000000033e+01 5.252127930720000393e+00
1.321912799999999955e+01 5.253065995439999192e+00
1.323666000000000054e+01 5.253998215519999349e+00
1.325419199999999975e+01 5.254924590959999087e+00
1.327172400000000074e+01 5.255848044080000392e+00
1.328925599999999996e+01 5.256768574879999711e+00
1.330678800000000095e+01 5.257686183359999710e+00
1.332432000000000016e+01 5.258597947199999290e+00
1.334185199999999938e+01 5.259503866399999339e+00
1.335938400000000037e+01 5.260409785599999388e+00
1.337691599999999958e+01 5.261309860159999907e+00
1.339444800000000058e+01 5.262204090079999119e+00
1.341197999999999979e+01 5.263098320000000108e+00
1.342951200000000078e+01 5.263983782959999580e+00
1.344704400000000000e+01 5.264869245919999940e+00
1.346457600000000099e+01 5.265748864239999882e+00
1.348210800000000020e+01 5.266625560240000503e+00
1.349964000000000119e+01 5.267499333920000026e+00
1.351717200000000041e+01 5.268370185280000229e+00
1.353470399999999962e+01 5.269235192000000012e+00
1.355223600000000062e+01 5.269983305920000305e+00
1.356976799999999983e+01 5.270535624399999897e+00
1.358730000000000082e+01 5.271254515119998985e+00
1.360483200000000004e+01 5.272052308479999283e+00
1.362236400000000103e+01 5.272891014319998959e+00
1.363989600000000024e+01 5.273872913840000010e+00
1.365742800000000123e+01 5.274837279439998916e+00
1.367496000000000045e+01 5.275760732560000221e+00
1.369249199999999966e+01 5.276660807119999852e+00
1.371002400000000065e+01 5.277549192399999534e+00
1.372755599999999987e+01 5.278428810719999476e+00
1.374508800000000086e+01 5.279302584399999887e+00
1.376262000000000008e+01 5.280170513439998992e+00
1.378015200000000107e+01 5.281032597839999454e+00
1.379768400000000028e+01 5.281888837599999498e+00
1.381521600000000127e+01 5.282742155039999332e+00
1.383274800000000049e+01 5.283586705519999427e+00
1.385028000000000148e+01 5.284428333679999312e+00
1.386781200000000069e+01 5.288011097999999244e+00
1.388534399999999991e+01 5.291576328399999696e+00
1.390287600000000090e+01 5.294498648399999396e+00
1.392040800000000011e+01 5.297011843599999104e+00
1.393794000000000111e+01 5.299270796959999252e+00
1.395547200000000032e+01 5.301371945039999645e+00
1.397300400000000131e+01 5.303367889599999607e+00
1.399053600000000053e+01 5.305293698479999875e+00
1.400806800000000152e+01 5.307172750239999459e+00
1.402560000000000073e+01 5.309016734160000084e+00
1.404313199999999995e+01 5.310831494879999504e+00
1.406066400000000094e+01 5.312625799360000123e+00
1.407819600000000015e+01 5.314399647600000165e+00
1.409572800000000115e+01 5.316155961919999839e+00
1.411326000000000036e+01 5.317894742320000034e+00
1.413079200000000135e+01 5.319621833440000280e+00
1.414832400000000057e+01 5.321331390639999270e+00
1.416585600000000156e+01 5.323029258560000088e+00
1.418338800000000077e+01 5.324709592559999649e+00
1.420092000000000176e+01 5.326378237279999261e+00
1.421845200000000098e+01 5.328032270400000492e+00
1.423598400000000019e+01 5.329671691919999788e+00
1.425351599999999941e+01 5.331299424160000022e+00
1.427104799999999862e+01 5.332912544800000099e+00
1.428857999999999961e+01 5.334513976160000226e+00
1.430611199999999883e+01 5.336100795920000195e+00
1.432364399999999982e+01 5.337673004080000005e+00
1.434117599999999904e+01 5.339233522959998979e+00
1.435870800000000003e+01 5.340779430239999570e+00
1.437623999999999924e+01 5.342313648239999324e+00
1.439377199999999846e+01 5.343833254639999808e+00
1.441130399999999945e+01 5.345341171759999455e+00
1.442883599999999866e+01 5.346834477279999831e+00
1.444636799999999965e+01 5.348316093519999370e+00
1.446389999999999887e+01 5.349783098159999639e+00
1.448143199999999986e+01 5.351238413519999959e+00
1.449896399999999907e+01 5.352682039600000330e+00
1.451649600000000007e+01 5.354111054079999654e+00
1.453402799999999928e+01 5.355528379279999918e+00
1.455155999999999850e+01 5.356931092880000023e+00
1.456909199999999949e+01 5.358322117200000179e+00
1.458662399999999870e+01 5.359701452239999497e+00
1.460415599999999969e+01 5.361066175679999546e+00
1.462168799999999891e+01 5.362419209839999645e+00
1.463921999999999990e+01 5.363760554719999796e+00
1.465675199999999911e+01 5.365090210319999997e+00
1.467428400000000011e+01 5.366405254320000040e+00
1.469181599999999932e+01 5.367711531359999455e+00
1.470934800000000031e+01 5.369003196799999600e+00
1.472687999999999953e+01 5.370283172959999796e+00
1.474441199999999874e+01 5.371548537519999833e+00
1.476194399999999973e+01 5.372805135119999242e+00
1.477947599999999895e+01 5.374047121119999382e+00
1.479700799999999994e+01 5.375280340159999781e+00
1.481453999999999915e+01 5.376498947599999134e+00
1.483207200000000014e+01 5.377708788079999636e+00
1.484960399999999936e+01 5.378904016959999979e+00
1.486713600000000035e+01 5.380087556559999484e+00
1.488466799999999957e+01 5.381262329199999250e+00
1.490219999999999878e+01 5.382422490239999746e+00
1.491973199999999977e+01 5.383573884319999614e+00
1.493726399999999899e+01 5.384713589119999533e+00
1.495479599999999998e+01 5.385841604639999503e+00
1.497232799999999919e+01 5.386957930880000411e+00
1.498986000000000018e+01 5.388062567839999595e+00
1.500739199999999940e+01 5.389158437839999927e+00
1.502492400000000039e+01 5.390242618559999421e+00
1.504245599999999961e+01 5.391315109999999855e+00
1.505998800000000060e+01 5.392378834479999661e+00
1.507751999999999981e+01 5.393430869679999518e+00
1.509505199999999903e+01 5.394471215599999425e+00
1.511258400000000002e+01 5.395502794560000481e+00
1.513011599999999923e+01 5.396522684239999812e+00
1.514764800000000022e+01 5.397533806960000291e+00
1.516517999999999944e+01 5.398533240399999933e+00
1.518271200000000043e+01 5.399523906879999835e+00
1.520024399999999964e+01 5.400502884079999788e+00
1.521777600000000064e+01 5.401476016640000211e+00
1.523530799999999985e+01 5.402434537599999587e+00
1.525283999999999907e+01 5.403387213919999432e+00
1.527037200000000006e+01 5.404328200960000217e+00
1.528790399999999927e+01 5.405260421040000374e+00
1.530543600000000026e+01 5.406183874159999903e+00
1.532296799999999948e+01 5.407095638000000370e+00
1.534050000000000047e+01 5.408001557199999532e+00
1.535803199999999968e+01 5.408895787119999632e+00
1.537556400000000068e+01 5.409781250079999104e+00
1.539309599999999989e+01 5.410657946079999725e+00
1.541062800000000088e+01 5.411528797439999039e+00
1.542816000000000010e+01 5.412387959520000180e+00
1.544569199999999931e+01 5.413238354639999805e+00
1.546322400000000030e+01 5.414082905119999900e+00
1.548075599999999952e+01 5.414915766319999157e+00
1.549828800000000051e+01 5.415742782879999773e+00
1.551581999999999972e+01 5.416561032479999760e+00
1.553335200000000071e+01 5.417370515119999119e+00
1.555088399999999993e+01 5.418174153119999836e+00
1.556841600000000092e+01 5.418966101839999716e+00
1.558594800000000014e+01 5.419752205920000065e+00
1.560348000000000113e+01 5.420532465359999108e+00
1.562101200000000034e+01 5.421301035519999978e+00
1.563854399999999956e+01 5.422063761039999541e+00
1.565607600000000055e+01 5.422820641919999574e+00
1.567360799999999976e+01 5.423568755839999866e+00
1.569114000000000075e+01 5.424311025119999741e+00
1.570867199999999997e+01 5.425044527439999875e+00
1.572620400000000096e+01 5.425769262800000270e+00
1.574373600000000017e+01 5.426491075839999567e+00
1.576126800000000117e+01 5.427201199599999804e+00
1.577880000000000038e+01 5.427908401039999831e+00
1.579633199999999960e+01 5.428606835520000118e+00
1.581386400000000059e+01 5.429296503039999777e+00
1.583139599999999980e+01 5.429983248239999227e+00
1.584892800000000079e+01 5.430661226479999826e+00
1.586646000000000001e+01 5.431333360079999117e+00
1.588399200000000100e+01 5.431999649039999767e+00
1.590152400000000021e+01 5.432660093359999109e+00
1.591905600000000121e+01 5.433311770719999600e+00
1.593658800000000042e+01 5.433960525759999882e+00
1.595412000000000141e+01 5.434600513839999536e+00
1.597165200000000063e+01 5.435237579599999869e+00
1.598918399999999984e+01 5.435865878400000462e+00
1.600671600000000083e+01 5.436491254879999069e+00
1.602424800000000005e+01 5.437107864399999713e+00
1.604177999999999926e+01 5.437718629279999938e+00
1.605931200000000203e+01 5.438326471839999066e+00
1.607684400000000124e+01 5.438925547439999342e+00
1.609437600000000046e+01 5.439521700719999409e+00
1.611190799999999967e+01 5.440112009359999945e+00
1.612944000000000244e+01 5.440696473359999175e+00
1.614697200000000166e+01 5.441275092719999762e+00
1.616450400000000087e+01 5.441847867439999931e+00
1.618203600000000009e+01 5.442417719839999890e+00
1.619956799999999930e+01 5.442978805279999222e+00
1.621710000000000207e+01 5.443536968400000120e+00
1.623463200000000128e+01 5.444092209199999921e+00
1.625216400000000050e+01 5.444638683039999982e+00
1.626969599999999971e+01 5.445182234559999834e+00
1.628722800000000248e+01 5.445719941439999268e+00
1.630476000000000170e+01 5.446254725999999380e+00
1.632229200000000091e+01 5.446783665919999962e+00
1.633982400000000013e+01 5.447306761200000125e+00
1.635735599999999934e+01 5.447826934160000079e+00
1.637488800000000211e+01 5.448341262479999614e+00
1.639242000000000132e+01 5.448849746159999619e+00
1.640995200000000054e+01 5.449355307519999414e+00
1.642748399999999975e+01 5.449857946559999888e+00
1.644501599999999897e+01 5.450354740959999944e+00
1.646254799999999818e+01 5.450845690720000469e+00
1.648007999999999740e+01 5.451333718159999897e+00
1.649761200000000017e+01 5.451818823280000004e+00
1.651514399999999938e+01 5.452298083759999692e+00
1.653267599999999860e+01 5.452771499599999849e+00
1.655020799999999781e+01 5.453244915439999119e+00
1.656774000000000058e+01 5.453709564319999537e+00
1.658527199999999979e+01 5.454174213199999954e+00
1.660280399999999901e+01 5.454633017439999065e+00
1.662033599999999822e+01 5.455085977039999534e+00
1.663786800000000099e+01 5.455538936640000003e+00
1.665540000000000020e+01 5.455986051599999165e+00
1.667293199999999942e+01 5.456427321919999684e+00
1.669046399999999863e+01 5.456868592239999316e+00
1.670799599999999785e+01 5.457304017920000305e+00
1.672552800000000062e+01 5.457733598959999100e+00
1.674305999999999983e+01 5.458163179999999670e+00
1.676059199999999905e+01 5.458586916399999822e+00
1.677812399999999826e+01 5.459007730479999765e+00
1.679565600000000103e+01 5.459425622239999498e+00
1.681318800000000024e+01 5.459837669359999701e+00
1.683071999999999946e+01 5.460246794159999695e+00
1.684825199999999867e+01 5.460652996639999479e+00
1.686578399999999789e+01 5.461056276799999942e+00
1.688331600000000066e+01 5.461456634639999308e+00
1.690084799999999987e+01 5.461851147839999143e+00
1.691837999999999909e+01 5.462245661039998978e+00
1.693591199999999830e+01 5.462634329600000171e+00
1.695344400000000107e+01 5.463020075839999379e+00
1.697097600000000028e+01 5.463402899759999265e+00
1.698850799999999950e+01 5.463782801359999830e+00
1.700603999999999871e+01 5.464156858319999976e+00
1.702357199999999793e+01 5.464530915279999235e+00
1.704110400000000070e+01 5.464899127599999851e+00
1.705863599999999991e+01 5.465264417599999369e+00
1.707616799999999913e+01 5.465629707599999776e+00
1.709369999999999834e+01 5.465989152959999764e+00
1.711123200000000111e+01 5.466345675999999543e+00
1.712876400000000032e+01 5.466699276719999112e+00
1.714629599999999954e+01 5.467049955119999360e+00
1.716382799999999875e+01 5.467397711200000288e+00
1.718135999999999797e+01 5.467742544960000117e+00
1.719889200000000073e+01 5.468084456399999738e+00
1.721642399999999995e+01 5.468423445519999149e+00
1.723395599999999916e+01 5.468759512319999239e+00
1.725148799999999838e+01 5.469092656800000007e+00
1.726902000000000115e+01 5.469422878959999679e+00
1.728655200000000036e+01 5.469750178799999141e+00
1.730408399999999958e+01 5.470074556320000170e+00
1.732161599999999879e+01 5.470396011519999213e+00
1.733914800000000156e+01 5.470714544399999824e+00
1.735668000000000077e+01 5.471030154959999336e+00
1.737421199999999999e+01 5.471345765519999738e+00
1.739174399999999920e+01 5.471655531439999720e+00
1.740927599999999842e+01 5.471962375039999493e+00
1.742680800000000119e+01 5.472269218639999266e+00
1.744434000000000040e+01 5.472570217599999509e+00
1.746187199999999962e+01 5.472871216559999752e+00
1.747940399999999883e+01 5.473166370879999576e+00
1.749693600000000160e+01 5.473461525200000288e+00
1.751446800000000081e+01 5.473753757199999015e+00
1.753200000000000003e+01 5.474043066879999309e+00
1.754953199999999924e+01 5.474326531920000072e+00
1.756706399999999846e+01 5.474609996959999947e+00
1.758459599999999767e+01 5.474887617359999403e+00
1.760212800000000044e+01 5.475165237759999748e+00
1.761965999999999966e+01 5.475439935839999883e+00
1.763719199999999887e+01 5.475711711599999809e+00
1.765472399999999809e+01 5.475980565039999526e+00
1.767225600000000085e+01 5.476246496159999921e+00
1.768978799999999652e+01 5.476509504960000108e+00
1.770731999999999928e+01 5.476769591439999196e+00
1.772485199999999850e+01 5.477026755599999852e+00
1.774238400000000127e+01 5.477283919759999620e+00
1.775991599999999693e+01 5.477535239279999857e+00
1.777744799999999969e+01 5.477786558799999206e+00
1.779497999999999891e+01 5.478032033679999913e+00
1.781251200000000168e+01 5.478277508559999731e+00
1.783004399999999734e+01 5.478520061119999340e+00
1.784757600000000011e+01 5.478759691359999628e+00
1.786510799999999932e+01 5.478996399279999707e+00
1.788264000000000209e+01 5.479230184879999577e+00
1.790017199999999775e+01 5.479461048159999237e+00
1.791770400000000052e+01 5.479691911439999785e+00
1.793523599999999973e+01 5.479919852400000124e+00
1.795276799999999895e+01 5.480144871040000254e+00
1.797029999999999816e+01 5.480366967360000174e+00
1.798783200000000093e+01 5.480586141359999885e+00
1.800536400000000015e+01 5.480285142399999643e+00
1.802289599999999936e+01 5.480127337119998998e+00
1.804042799999999858e+01 5.480074735359999671e+00
1.805796000000000134e+01 5.480071813039999462e+00
1.807549199999999701e+01 5.480098113919999570e+00
1.809302399999999977e+01 5.480144871040000254e+00
1.811055599999999899e+01 5.480203317439999999e+00
1.812808800000000176e+01 5.480270530799999484e+00
1.814561999999999742e+01 5.480343588800000276e+00
1.816315200000000019e+01 5.480416646799999292e+00
1.818068399999999940e+01 5.480495549439999614e+00
1.819821600000000217e+01 5.480574452079999936e+00
1.821574799999999783e+01 5.480653354720000259e+00
1.823328000000000060e+01 5.480732257359999693e+00
1.825081199999999981e+01 5.480808237679999806e+00
1.826834399999999903e+01 5.480887140320000128e+00
1.828587599999999824e+01 5.480960198320000032e+00
1.830340800000000101e+01 5.481036178639999257e+00
1.832094000000000023e+01 5.481109236640000049e+00
1.833847199999999944e+01 5.481179372319999743e+00
1.835600399999999865e+01 5.481249508000000326e+00
1.837353600000000142e+01 5.481316721359999811e+00
1.839106799999999708e+01 5.481381012399999975e+00
1.840859999999999985e+01 5.481445303440000139e+00
1.842613199999999907e+01 5.481509594479999414e+00
1.844366400000000183e+01 5.481570963199999369e+00
1.846119599999999750e+01 5.481629409600000002e+00
1.847872800000000026e+01 5.481687855999999748e+00
1.849625999999999948e+01 5.481743380079999284e+00
1.851379200000000225e+01 5.481798904159999708e+00
1.853132399999999791e+01 5.481851505919999035e+00
1.854885600000000068e+01 5.481904107679999250e+00
1.856638799999999989e+01 5.481953787120000143e+00
1.858392000000000266e+01 5.482003466560000149e+00
1.860145199999999832e+01 5.482050223679999945e+00
1.861898400000000109e+01 5.482096980799999741e+00
1.863651600000000030e+01 5.482140815599999328e+00
1.865404799999999952e+01 5.482184650399999803e+00
1.867157999999999873e+01 5.482225562880000069e+00
1.868911200000000150e+01 5.482266475360000335e+00
1.870664400000000072e+01 5.482304465519999503e+00
1.872417599999999993e+01 5.482342455679999560e+00
1.874170799999999915e+01 5.482380445840000505e+00
1.875924000000000191e+01 5.482415513679999464e+00
1.877677199999999758e+01 5.482447659199999990e+00
1.879430400000000034e+01 5.482479804719999628e+00
1.881183599999999956e+01 5.482511950240000154e+00
1.882936800000000233e+01 5.482541173439999582e+00
1.884689999999999799e+01 5.482570396639999899e+00
1.886443200000000076e+01 5.482596697520000006e+00
1.888196399999999997e+01 5.482622998400000114e+00
1.889949600000000274e+01 5.482646376960000012e+00
1.891702799999999840e+01 5.482669755519999910e+00
1.893456000000000117e+01 5.482693134079998920e+00
1.895209200000000038e+01 5.482713590319999497e+00
1.896962399999999960e+01 5.482731124239999865e+00
1.898715599999999881e+01 5.482751580479999554e+00
1.900468800000000158e+01 5.482769114399999921e+00
1.902222000000000079e+01 5.482783725999999191e+00
1.903975200000000001e+01 5.482798337600000238e+00
1.905728399999999922e+01 5.482812949199999508e+00
1.907481600000000199e+01 5.482824638479999457e+00
1.909234800000000121e+01 5.482836327759999406e+00
1.910988000000000042e+01 5.482848017039999355e+00
1.912741199999999964e+01 5.482856783999999983e+00
1.914494400000000240e+01 5.482865550959999723e+00
1.916247599999999807e+01 5.482871395599999254e+00
1.918000800000000083e+01 5.482877240239999672e+00
1.919754000000000005e+01 5.482883084880000091e+00
1.921507200000000282e+01 5.482886007200000300e+00
1.923260399999999848e+01 5.482888929520000509e+00
1.925013600000000125e+01 5.482888929520000509e+00
1.926766800000000046e+01 5.482888929520000509e+00
1.928520000000000323e+01 5.482888929520000509e+00
1.930273199999999889e+01 5.482888929520000509e+00
1.932026400000000166e+01 5.482886007200000300e+00
1.933779600000000087e+01 5.482880162559999881e+00
1.935532800000000009e+01 5.482877240239999672e+00
1.937285999999999930e+01 5.482871395599999254e+00
1.939039200000000207e+01 5.482862628639999514e+00
1.940792400000000129e+01 5.482856783999999983e+00
1.942545600000000050e+01 5.482848017039999355e+00
1.944298799999999972e+01 5.482836327759999406e+00
1.946052000000000248e+01 5.482827560799999667e+00
1.947805199999999815e+01 5.482815871519999718e+00
1.949558400000000091e+01 5.482804182239999768e+00
1.951311600000000013e+01 5.482789570639999610e+00
1.953064800000000290e+01 5.482774959040000340e+00
1.954817999999999856e+01 5.482760347439999293e+00
1.956571200000000132e+01 5.482742813519999814e+00
1.958324400000000054e+01 5.482725279599999446e+00
1.960077600000000331e+01 5.482707745679999967e+00
1.961830799999999897e+01 5.482687289440000278e+00
1.963584000000000174e+01 5.482666833199999701e+00
1.965337200000000095e+01 5.482646376960000012e+00
1.967090400000000017e+01 5.482625920719999435e+00
1.968843599999999938e+01 5.482602542159999537e+00
1.970596800000000215e+01 5.482579163600000527e+00
1.972350000000000136e+01 5.482552862719999531e+00
1.974103199999999703e+01 5.482529484159999633e+00
1.975856399999999979e+01 5.482503183279999526e+00
1.977609599999999901e+01 5.482473960079999209e+00
1.979362800000000178e+01 5.482447659199999990e+00
1.981115999999999744e+01 5.482418435999999673e+00
1.982869200000000021e+01 5.482389212799999356e+00
1.984622399999999942e+01 5.482357067279999718e+00
1.986375599999999864e+01 5.482327844079999402e+00
1.988128799999999785e+01 5.482295698559999764e+00
1.989882000000000062e+01 5.482260630719999916e+00
1.991635199999999983e+01 5.482228485199999390e+00
1.993388399999999905e+01 5.482193417359999543e+00
1.995141599999999826e+01 5.482158349519999696e+00
1.996894800000000103e+01 5.482123281679999849e+00
1.998647999999999669e+01 5.482085291519999792e+00
2.000401199999999946e+01 5.482047301359999736e+00
2.002154399999999868e+01 5.482009311199999679e+00
2.003907600000000144e+01 5.481968398719999414e+00
2.005660799999999711e+01 5.481930408560000245e+00
2.007413999999999987e+01 5.481889496079999979e+00
2.009167199999999909e+01 5.481845661280000392e+00
2.010920400000000186e+01 5.481804748800000127e+00
2.012673599999999752e+01 5.481760914000000540e+00
2.014426800000000028e+01 5.481717079200000065e+00
2.016179999999999950e+01 5.481673244399999589e+00
2.017933199999999871e+01 5.481626487279999793e+00
2.019686399999999793e+01 5.481582652480000206e+00
2.021439600000000070e+01 5.481532973040000201e+00
2.023192799999999991e+01 5.481483293599999307e+00
2.024945999999999913e+01 5.481433614159999301e+00
2.026699199999999834e+01 5.481383934720000184e+00
2.028452400000000111e+01 5.481331332959999969e+00
2.030205600000000032e+01 5.481275808879999545e+00
2.031958799999999954e+01 5.481220284800000009e+00
2.033711999999999875e+01 5.481164760719999585e+00
2.035465200000000152e+01 5.481109236640000049e+00
2.037218399999999718e+01 5.481050790240000303e+00
2.038971599999999995e+01 5.480989421519999460e+00
2.040724799999999917e+01 5.480930975119999715e+00
2.042478000000000193e+01 5.480866684079999551e+00
2.044231199999999760e+01 5.480805315359999597e+00
2.045984400000000036e+01 5.480741024320000321e+00
2.047737599999999958e+01 5.480676733280000157e+00
2.049490800000000235e+01 5.480609519919999784e+00
2.051243999999999801e+01 5.480542306560000299e+00
2.052997200000000078e+01 5.480475093199999925e+00
2.054750399999999999e+01 5.480404957520000231e+00
2.056503599999999921e+01 5.480334821839999648e+00
2.058256799999999842e+01 5.480264686159999954e+00
2.060010000000000119e+01 5.480191628159999162e+00
2.061763200000000040e+01 5.480118570160000147e+00
2.063516399999999962e+01 5.480042589839999145e+00
2.065269599999999883e+01 5.479966609519999921e+00
2.067022800000000160e+01 5.479890629199999807e+00
2.068775999999999726e+01 5.479811726560000373e+00
2.070529200000000003e+01 5.479732823919999163e+00
2.072282399999999924e+01 5.479653921279999729e+00
2.074035600000000201e+01 5.479572096319999197e+00
2.075788799999999767e+01 5.479490271359999554e+00
2.077542000000000044e+01 5.479408446399999910e+00
2.079295199999999966e+01 5.479282786639999792e+00
2.081048400000000242e+01 5.479107447439999667e+00
2.082801599999999809e+01 5.478864894879999170e+00
2.084554800000000085e+01 5.478558051279999397e+00
2.086308000000000007e+01 5.477885917680000105e+00
2.088061200000000284e+01 5.476711145040000339e+00
2.089814399999999850e+01 5.475197383279999386e+00
2.091567600000000127e+01 5.473423535039999344e+00
2.093320800000000048e+01 5.471670143039999878e+00
2.095073999999999970e+01 5.470030721519999695e+00
2.096827199999999891e+01 5.468540338319999528e+00
2.098580400000000168e+01 5.467274973759999490e+00
2.100333600000000089e+01 5.466225860879999843e+00
2.102086800000000011e+01 5.465325786319999324e+00
2.103839999999999932e+01 5.464525070639999704e+00
2.105593200000000209e+01 5.463838325439999366e+00
2.107346399999999775e+01 5.463239249839999978e+00
2.109099600000000052e+01 5.462713232239999606e+00
2.110852799999999974e+01 5.462242738719999657e+00
2.112606000000000250e+01 5.461816080000000184e+00
2.114359199999999817e+01 5.460948150959999303e+00
2.116112400000000093e+01 5.459916572000000023e+00
2.117865600000000015e+01 5.459270739279999951e+00
2.119618800000000292e+01 5.458832391279999641e+00
2.121371999999999858e+01 5.458505091439999291e+00
2.123125200000000135e+01 5.458242082639999104e+00
2.124878400000000056e+01 5.458019986319999184e+00
2.126631599999999978e+01 5.457824190879999371e+00
2.128384799999999899e+01 5.457666385599999614e+00
2.130138000000000176e+01 5.457505657999999649e+00
2.131891200000000097e+01 5.457336163439999055e+00
2.133644400000000019e+01 5.457187125119999926e+00
2.135397599999999940e+01 5.457339085759999264e+00
2.137150800000000217e+01 5.457450133919999224e+00
2.138903999999999783e+01 5.457359541999999841e+00
2.140657200000000060e+01 5.457160824239999819e+00
2.142410399999999981e+01 5.456912427039998903e+00
2.144163600000000258e+01 5.456640651279999865e+00
2.145916799999999824e+01 5.456365953199999730e+00
2.147670000000000101e+01 5.456094177439998916e+00
2.149423200000000023e+01 5.455831168639999618e+00
2.151176400000000299e+01 5.455585693759999799e+00
2.152929599999999866e+01 5.455354830480000139e+00
2.154682800000000142e+01 5.455141501119999958e+00
2.156436000000000064e+01 5.451891881279999019e+00
2.158189200000000341e+01 5.452873780800000070e+00
2.159942399999999907e+01 5.453414409999999712e+00
2.161695600000000184e+01 5.453703719679999118e+00
2.163448800000000105e+01 5.453846913359999604e+00
2.165202000000000027e+01 5.453908282079999559e+00
2.166955199999999948e+01 5.453922893679999717e+00
2.168708400000000225e+01 5.448060719759999060e+00
2.170461600000000146e+01 5.450267071359999882e+00
2.172214800000000068e+01 5.451579193039999716e+00
2.173967999999999989e+01 5.452371141759999595e+00
2.175721200000000266e+01 5.452853324559999493e+00
2.177474399999999832e+01 5.453157245839999945e+00
2.179227600000000109e+01 5.453347196640000227e+00
2.180980800000000031e+01 5.453469934080000137e+00
2.182734000000000307e+01 5.446815811439999599e+00
2.184487199999999874e+01 5.449442977119999476e+00
2.186240400000000150e+01 5.451018107599999496e+00
2.187993600000000072e+01 5.451991240159999919e+00
2.189746800000000349e+01 5.452613694320000093e+00
2.191499999999999915e+01 5.453019896799998989e+00
2.193253199999999836e+01 5.453294594880000012e+00
2.195006400000000113e+01 5.453484545679999407e+00
2.196759599999999679e+01 5.446102765360000042e+00
2.198512799999999956e+01 5.449071842479999539e+00
2.200265999999999877e+01 5.450860302319999739e+00
2.202019200000000154e+01 5.451979550879999081e+00
2.203772399999999720e+01 5.452701363920000155e+00
2.205525599999999997e+01 5.453180624399999843e+00
2.207278799999999919e+01 5.453507924239999305e+00
2.209032000000000195e+01 5.453738787519999853e+00
2.210785199999999762e+01 5.445451087999999551e+00
2.212538400000000038e+01 5.448633494480000117e+00
2.214291599999999960e+01 5.450728797920000090e+00
2.216044799999999881e+01 5.452032152639999296e+00
2.217797999999999803e+01 5.452870858479999860e+00
2.219551200000000080e+01 5.453426099279999661e+00
2.221304400000000001e+01 5.453806000880000227e+00
2.223057599999999923e+01 5.454074854319999943e+00
2.224810799999999844e+01 5.452935149519999136e+00
2.226564000000000121e+01 5.447724652959999858e+00
2.228317199999999687e+01 5.450337207040000465e+00
2.230070399999999964e+01 5.451938638399999704e+00
2.231823599999999885e+01 5.452958528079999923e+00
2.233576800000000162e+01 5.453624817039999684e+00
2.235329999999999728e+01 5.454074854319999943e+00
2.237083200000000005e+01 5.454387542560000135e+00
2.238836399999999927e+01 5.454609638880000055e+00
2.240589600000000203e+01 5.445760853919999533e+00
2.242342799999999770e+01 5.449223803119999765e+00
2.244096000000000046e+01 5.451403853839999591e+00
2.245849199999999968e+01 5.452759810319999900e+00
2.247602399999999889e+01 5.453630661680000102e+00
2.249355599999999811e+01 5.454206358719999592e+00
2.251108800000000087e+01 5.454595027279999897e+00
2.252862000000000009e+01 5.454863880719999614e+00
2.254615199999999930e+01 5.455056753839999217e+00
2.256368399999999852e+01 5.446406686639999606e+00
2.258121600000000129e+01 5.449849179600000149e+00
2.259874799999999695e+01 5.451924026799999545e+00
2.261627999999999972e+01 5.453218614559999011e+00
2.263381199999999893e+01 5.454048553439999836e+00
2.265134400000000170e+01 5.454595027279999897e+00
2.266887599999999736e+01 5.454966161919998946e+00
2.268640800000000013e+01 5.455220403759999392e+00
2.270393999999999934e+01 5.455398665279999726e+00
2.272147200000000211e+01 5.446257648319999589e+00
2.273900399999999777e+01 5.449630005600000437e+00
2.275653600000000054e+01 5.451903570559999856e+00
2.277406799999999976e+01 5.453306284159999073e+00
2.279160000000000252e+01 5.454200514080000062e+00
2.280913199999999819e+01 5.454784978080000180e+00
2.282666400000000095e+01 5.455173646639999596e+00
2.284419600000000017e+01 5.455436655439999782e+00
2.286172799999999938e+01 5.455620761599999646e+00
2.287925999999999860e+01 5.455553548240000161e+00
2.289679200000000137e+01 5.448320806239999925e+00
2.291432400000000058e+01 5.451196369119999829e+00
2.293185599999999980e+01 5.452940994159999555e+00
2.294938799999999901e+01 5.454033941839999677e+00
2.296692000000000178e+01 5.454738220960000383e+00
2.298445199999999744e+01 5.455197025199999494e+00
2.300198400000000021e+01 5.455503868799999267e+00
2.301951599999999942e+01 5.455711353519999918e+00
2.303704800000000219e+01 5.455854547199999516e+00
2.305457999999999785e+01 5.449977761679999588e+00
2.307211200000000062e+01 5.449235492399999714e+00
2.308964399999999983e+01 5.451789600079999687e+00
2.310717600000000260e+01 5.453350118959999548e+00
2.312470799999999826e+01 5.454329096159999501e+00
2.314224000000000103e+01 5.454957394960000094e+00
2.315977200000000025e+01 5.455369442079999409e+00
2.317730399999999946e+01 5.455641217840000223e+00
2.319483599999999868e+01 5.455819479359999669e+00
2.321236800000000144e+01 5.455942216799999578e+00
2.322990000000000066e+01 5.450427798959999848e+00
2.324743199999999987e+01 5.449112754959999805e+00
2.326496399999999909e+01 5.451722386719999314e+00
2.328249600000000186e+01 5.453309206479999283e+00
2.330002800000000107e+01 5.454299872960000073e+00
2.331756000000000029e+01 5.454934016400000196e+00
2.333509199999999950e+01 5.455343141199999302e+00
2.335262400000000227e+01 5.455611994639999907e+00
2.337015599999999793e+01 5.455787333839999143e+00
2.338768800000000070e+01 5.455901304319999312e+00
2.340521999999999991e+01 5.455942216799999578e+00
2.342275200000000268e+01 5.448095787599999795e+00
2.344028399999999834e+01 5.451079476319999451e+00
2.345781600000000111e+01 5.452873780800000070e+00
2.347534800000000033e+01 5.453987184719999881e+00
2.349288000000000309e+01 5.454688541519999490e+00
2.351041199999999876e+01 5.455138578799999749e+00
2.352794400000000152e+01 5.455427888480000043e+00
2.354547600000000074e+01 5.455614916959999228e+00
2.356300799999999995e+01 5.455731809759999607e+00
2.358053999999999917e+01 5.455804867759999510e+00
2.359807200000000194e+01 5.445842678880000065e+00
2.361560400000000115e+01 5.449445899439999685e+00
2.363313600000000037e+01 5.451798367040000315e+00
2.365066799999999958e+01 5.453233226160000058e+00
2.366820000000000235e+01 5.454127456079999270e+00
2.368573199999999801e+01 5.454691463839999699e+00
2.370326400000000078e+01 5.455050909199999687e+00
2.372079599999999999e+01 5.455278850159999138e+00
2.373832800000000276e+01 5.455422043839999624e+00
2.375585999999999842e+01 5.455506791119999477e+00
2.377339200000000119e+01 5.455553548240000161e+00
2.379092400000000040e+01 5.447628216400000056e+00
2.380845600000000317e+01 5.448592581999998963e+00
2.382598799999999883e+01 5.451152534320000242e+00
2.384352000000000160e+01 5.452701363920000155e+00
2.386105200000000082e+01 5.453662807199999740e+00
2.387858400000000003e+01 5.454267727439999547e+00
2.389611599999999925e+01 5.454647629040000112e+00
2.391364800000000201e+01 5.454887259279999512e+00
2.393118000000000123e+01 5.455033375279999319e+00
2.394871200000000044e+01 5.455118122560000060e+00
2.396624399999999966e+01 5.455164879679998968e+00
2.398377600000000243e+01 5.455182413600000224e+00
2.400130800000000164e+01 5.445103331919999512e+00
2.401884000000000086e+01 5.448896503280000303e+00
2.403637200000000007e+01 5.451149612000000033e+00
2.405390400000000284e+01 5.452523102399999821e+00
2.407143599999999850e+01 5.453376419839999656e+00
2.408896800000000127e+01 5.453911204399999768e+00
2.410650000000000048e+01 5.454247271199999858e+00
2.412403199999999970e+01 5.454454755919999620e+00
2.414156399999999891e+01 5.454577493359999529e+00
2.415909599999999813e+01 5.454644706719999903e+00
2.417662800000000090e+01 5.454676852239999540e+00
2.419415999999999656e+01 5.454682696879999959e+00
2.421169199999999933e+01 5.446348240239999861e+00
2.422922399999999854e+01 5.447300916559999706e+00
2.424675600000000131e+01 5.449966072399999639e+00
2.426428799999999697e+01 5.451576270720000394e+00
2.428181999999999974e+01 5.452569859519999618e+00
2.429935199999999895e+01 5.453189391359999583e+00
2.431688400000000172e+01 5.453578059919999887e+00
2.433441599999999738e+01 5.453814767839999078e+00
2.435194800000000015e+01 5.453955039199999355e+00
2.436947999999999936e+01 5.454033941839999677e+00
2.438701199999999858e+01 5.454069009679999525e+00
2.440454399999999779e+01 5.454077776640000152e+00
2.442207600000000056e+01 5.454066087359999315e+00
2.443960799999999978e+01 5.442978805279999222e+00
2.445713999999999899e+01 5.446953160479999667e+00
2.447467199999999821e+01 5.449483889599999742e+00
2.449220400000000097e+01 5.451015185280000175e+00
2.450973600000000019e+01 5.451959094639999392e+00
2.452726799999999940e+01 5.452549403279999929e+00
2.454479999999999862e+01 5.452914693279999447e+00
2.456233200000000139e+01 5.453139711919999577e+00
2.457986399999999705e+01 5.453268293999999905e+00
2.459739599999999982e+01 5.453332585039999181e+00
2.461492799999999903e+01 5.453358885919999288e+00
2.463246000000000180e+01 5.453358885919999288e+00
2.464999199999999746e+01 5.453341351999999809e+00
2.466752400000000023e+01 5.452181190959999313e+00
2.468505599999999944e+01 5.444334761759999530e+00
2.470258800000000221e+01 5.447604837839999270e+00
2.472011999999999787e+01 5.449556947599999646e+00
2.473765200000000064e+01 5.450752176479999989e+00
2.475518399999999986e+01 5.451494445759999863e+00
2.477271599999999907e+01 5.451953249999999862e+00
2.479024799999999829e+01 5.452236715039999737e+00
2.480778000000000105e+01 5.452400364959999024e+00
2.482531200000000027e+01 5.452490956879999295e+00
2.484284399999999948e+01 5.452528947040000240e+00
2.486037599999999870e+01 5.452534791679999771e+00
2.487790800000000146e+01 5.452517257759999403e+00
2.489543999999999713e+01 5.452488034559999086e+00
2.491297199999999989e+01 5.452043841919999245e+00
2.493050399999999911e+01 5.443124921279999917e+00
2.494803600000000188e+01 5.446514812479999357e+00
2.496556799999999754e+01 5.448537057919999427e+00
2.498310000000000031e+01 5.449770276959999826e+00
2.500063199999999952e+01 5.450535924800000487e+00
2.501816400000000229e+01 5.451006418319999547e+00
2.503569599999999795e+01 5.451295727999999841e+00
2.505322800000000072e+01 5.451465222560000434e+00
2.507075999999999993e+01 5.451552892159999608e+00
2.508829199999999915e+01 5.451590882319999665e+00
2.510582399999999836e+01 5.451590882319999665e+00
2.512335600000000113e+01 5.451570426079999976e+00
2.514088800000000035e+01 5.451535358239999240e+00
2.515841999999999956e+01 5.451491523439999654e+00
2.517595199999999878e+01 5.440807521519999135e+00
2.519348400000000154e+01 5.443630482639999713e+00
2.521101600000000076e+01 5.446392075039999447e+00
2.522854799999999997e+01 5.448057797439999739e+00
2.524607999999999919e+01 5.449080609439999279e+00
2.526361200000000196e+01 5.449714752880000290e+00
2.528114399999999762e+01 5.450106343759999916e+00
2.529867600000000039e+01 5.450337207040000465e+00
2.531620799999999960e+01 5.450468711440000114e+00
2.533374000000000237e+01 5.450533002480000278e+00
2.535127199999999803e+01 5.450550536399999757e+00
2.536880400000000080e+01 5.450538847119999808e+00
2.538633600000000001e+01 5.450506701600000170e+00
2.540386800000000278e+01 5.450465789119999904e+00
2.542139999999999844e+01 5.450413187359999689e+00
2.543893200000000121e+01 5.440304882479999549e+00
2.545646400000000042e+01 5.442294982399999981e+00
2.547399599999999964e+01 5.445144244399999778e+00
2.549152799999999885e+01 5.446862568560000284e+00
2.550906000000000162e+01 5.447914603759999252e+00
2.552659200000000084e+01 5.448566281119999744e+00
2.554412400000000005e+01 5.448969561279999319e+00
2.556165599999999927e+01 5.449209191520000495e+00
2.557918800000000203e+01 5.449343618239999465e+00
2.559671999999999770e+01 5.449407909280000517e+00
2.561425200000000046e+01 5.449425443199999997e+00
2.563178399999999968e+01 5.449413753919999159e+00
2.564931600000000245e+01 5.449381608399999521e+00
2.566684799999999811e+01 5.449337773599999935e+00
2.568438000000000088e+01 5.449285171839999720e+00
2.570191200000000009e+01 5.447616527120000107e+00
2.571944400000000286e+01 5.439653205119999058e+00
2.573697599999999852e+01 5.443101542720000019e+00
2.575450800000000129e+01 5.445161778319999257e+00
2.577204000000000050e+01 5.446418375920000443e+00
2.578957200000000327e+01 5.447195713040000165e+00
2.580710399999999893e+01 5.447674973519999853e+00
2.582463600000000170e+01 5.447967205520000356e+00
2.584216800000000092e+01 5.448133777759999852e+00
2.585970000000000013e+01 5.448221447359999914e+00
2.587723199999999935e+01 5.448253592879999552e+00
2.589476400000000211e+01 5.448250670560000231e+00
2.591229600000000133e+01 5.448224369679999235e+00
2.592982800000000054e+01 5.448186379520000067e+00
2.594735999999999976e+01 5.448136700080000061e+00
2.596489200000000253e+01 5.448078253680000316e+00
2.598242399999999819e+01 5.436006149759999850e+00
2.599995600000000096e+01 5.440427619919999458e+00
2.601748800000000017e+01 5.443078164160000121e+00
2.603502000000000294e+01 5.444682517839999569e+00
2.605255199999999860e+01 5.445673184319999471e+00
2.607008400000000137e+01 5.446283949199999697e+00
2.608761600000000058e+01 5.446660928480000052e+00
2.610514800000000335e+01 5.446885947120000182e+00
2.612267999999999901e+01 5.447011606879999412e+00
2.614021200000000178e+01 5.447070053279999158e+00
2.615774400000000099e+01 5.447084664880000204e+00
2.617527600000000021e+01 5.447070053279999158e+00
2.619280799999999942e+01 5.447037907760000408e+00
2.621034000000000219e+01 5.446994072959999933e+00
2.622787200000000141e+01 5.446944393519999927e+00
2.624540400000000062e+01 5.444001617279999650e+00
2.626293599999999984e+01 5.437461465119999282e+00
2.628046800000000260e+01 5.440848433999999401e+00
2.629800000000000182e+01 5.442873601759999680e+00
2.631553199999999748e+01 5.444115587759999819e+00
2.633306400000000025e+01 5.444884157919999801e+00
2.635059599999999946e+01 5.445357573759999958e+00
2.636812799999999868e+01 5.445649805759999573e+00
2.638565999999999789e+01 5.445819300320000167e+00
2.640319200000000066e+01 5.445737475359999635e+00
2.642072399999999988e+01 5.446722297200000007e+00
2.643825599999999909e+01 5.448396786559999150e+00
2.645578799999999831e+01 5.450506701600000170e+00
2.647332000000000107e+01 5.452832868319999804e+00
2.649085199999999674e+01 5.455121044879999381e+00
2.650838399999999950e+01 5.457023475199999751e+00
2.652591599999999872e+01 5.458470023599999443e+00
2.654344800000000149e+01 5.459507447199999142e+00
2.656097999999999715e+01 5.460229260240000215e+00
2.657851199999999992e+01 5.460720209999998964e+00
2.659604399999999913e+01 5.461041665199999784e+00
2.661357600000000190e+01 5.461234538319999388e+00
2.663110799999999756e+01 5.461333897200000287e+00
2.664864000000000033e+01 5.461360198079999506e+00
2.666617199999999954e+01 5.461330974880000078e+00
2.668370399999999876e+01 5.461263761519999704e+00
2.670123599999999797e+01 5.461164402639999693e+00
2.671876800000000074e+01 5.461044587519999993e+00
2.673629999999999995e+01 5.460904316159999716e+00
2.675383199999999917e+01 5.460755277839999700e+00
2.677136399999999838e+01 5.460594550239999734e+00
2.678889600000000115e+01 5.460430900319999559e+00
2.680642799999999681e+01 5.460264328080000062e+00
2.682395999999999958e+01 5.460094833520000357e+00
2.684149199999999880e+01 5.459925338959999763e+00
2.685902400000000156e+01 5.459758766720000267e+00
2.687655599999999723e+01 5.459592194479998994e+00
2.689408799999999999e+01 5.459428544559999708e+00
2.691161999999999921e+01 5.459270739279999951e+00
2.692915200000000198e+01 5.459115856319999516e+00
2.694668399999999764e+01 5.458966818000000387e+00
2.696421600000000041e+01 5.458820701999999692e+00
2.698174799999999962e+01 5.458677508320000094e+00
2.699928000000000239e+01 5.458540159280000026e+00
2.701681199999999805e+01 5.458408654879999489e+00
2.703434400000000082e+01 5.458282995120000258e+00
2.705187600000000003e+01 5.458160257679999461e+00
2.706940799999999925e+01 5.458043364879999082e+00
2.708693999999999846e+01 5.457929394399999801e+00
2.710447200000000123e+01 5.457821268559999162e+00
2.712200400000000045e+01 5.457718987359999829e+00
2.713953599999999966e+01 5.457619628479999818e+00
2.715706799999999888e+01 5.457526114240000226e+00
2.717460000000000164e+01 5.457435522319999954e+00
2.719213199999999730e+01 5.457347852719999892e+00
2.720966400000000007e+01 5.457266027759999361e+00
2.722719599999999929e+01 5.457190047440000136e+00
2.724472800000000206e+01 5.457116989439999344e+00
2.726225999999999772e+01 5.457046853759999649e+00
2.727979200000000048e+01 5.456979640399999276e+00
2.729732399999999970e+01 5.456915349359999112e+00
2.731485600000000247e+01 5.456856902959999367e+00
2.733238799999999813e+01 5.456801378879999831e+00
2.734992000000000090e+01 5.456748777119999616e+00
2.736745200000000011e+01 5.456696175359999401e+00
2.738498399999999933e+01 5.456649418239999605e+00
2.740251599999999854e+01 5.456605583439999130e+00
2.742004800000000131e+01 5.456564670959999752e+00
2.743758000000000052e+01 5.456526680799999696e+00
2.745511199999999974e+01 5.456488690639999639e+00
2.747264399999999895e+01 5.456456545120000001e+00
2.749017600000000172e+01 5.456424399599999475e+00
2.750770800000000094e+01 5.456395176400000047e+00
2.752524000000000015e+01 5.456368875519999939e+00
2.754277199999999937e+01 5.456342574639999832e+00
2.756030400000000213e+01 5.456319196079999045e+00
2.757783599999999780e+01 5.456298739839999357e+00
2.759536800000000056e+01 5.456281205919999877e+00
2.761289999999999978e+01 5.456263671999999509e+00
2.763043200000000255e+01 5.456246138080000030e+00
2.764796399999999821e+01 5.456231526479999872e+00
2.766549600000000098e+01 5.456219837199999922e+00
2.768302800000000019e+01 5.456208147919999085e+00
2.770056000000000296e+01 5.456196458640000024e+00
2.771809199999999862e+01 5.456187691679999396e+00
2.773562400000000139e+01 5.456178924719999657e+00
2.775315600000000060e+01 5.456173080080000126e+00
2.777068799999999982e+01 5.456167235439999708e+00
2.778821999999999903e+01 5.456164313119999498e+00
2.780575200000000180e+01 5.456158468479999968e+00
2.782328400000000101e+01 5.456158468479999968e+00
2.784081600000000023e+01 5.456155546159999759e+00
2.785834799999999944e+01 5.456155546159999759e+00
2.787588000000000221e+01 5.456155546159999759e+00
2.789341199999999787e+01 5.456155546159999759e+00
2.791094400000000064e+01 5.456158468479999968e+00
2.792847599999999986e+01 5.456161390799999289e+00
2.794600800000000262e+01 5.456164313119999498e+00
2.796353999999999829e+01 5.456167235439999708e+00
2.798107200000000105e+01 5.456173080080000126e+00
2.799860400000000027e+01 5.456178924719999657e+00
2.801613600000000304e+01 5.456184769359999187e+00
2.803366799999999870e+01 5.456190613999999606e+00
2.805120000000000147e+01 5.456199380960000234e+00
2.806873200000000068e+01 5.456208147919999085e+00
2.808626399999999990e+01 5.456216914879999713e+00
2.810379599999999911e+01 5.456225681839999453e+00
2.812132800000000188e+01 5.456234448800000081e+00
2.813886000000000109e+01 5.456246138080000030e+00
2.815639200000000031e+01 5.456257827359999979e+00
2.817392399999999952e+01 5.456272438959999249e+00
2.819145600000000229e+01 5.456287050560000296e+00
2.820898800000000151e+01 5.456304584479999775e+00
2.822652000000000072e+01 5.456322118399999255e+00
2.824405199999999994e+01 5.456348419279999362e+00
2.826158400000000270e+01 5.456377642479999679e+00
2.827911599999999837e+01 5.456421477280000154e+00
2.829664800000000113e+01 5.456485768320000318e+00
2.831418000000000035e+01 5.456582204879999232e+00
2.833171200000000312e+01 5.456737087839999667e+00
2.834924399999999878e+01 5.457023475199999751e+00
2.836677600000000155e+01 5.457420910719999796e+00
2.838430800000000076e+01 5.457844647119999060e+00
2.840184000000000353e+01 5.458265461199999002e+00
2.841937199999999919e+01 5.458677508320000094e+00
2.843690400000000196e+01 5.459086633119999199e+00
2.845443600000000117e+01 5.459495757920000081e+00
2.847196800000000039e+01 5.459899038079999656e+00
2.848949999999999960e+01 5.460293551280000379e+00
2.850703199999999882e+01 5.460737743920000220e+00
2.852456400000000158e+01 5.461374809679999665e+00
2.854209599999999725e+01 5.461640740800000060e+00
2.855962800000000001e+01 5.461710876479999754e+00
2.857715999999999923e+01 5.461591061360000054e+00
2.859469199999999844e+01 5.461307596320000179e+00
2.861222399999999766e+01 5.460886782240000237e+00
2.862975600000000043e+01 5.460357842319999655e+00
2.864728799999999964e+01 5.459732465839999271e+00
2.866481999999999886e+01 5.459022342079999923e+00
2.868235199999999807e+01 5.458245004959999314e+00
2.869988400000000084e+01 5.457426755359999326e+00
2.871741600000000005e+01 5.456585127199999441e+00
2.873494799999999927e+01 5.455746421359999765e+00
2.875247999999999848e+01 5.454913560159999619e+00
2.877001200000000125e+01 5.454095310559999632e+00
2.878754399999999691e+01 5.453294594880000012e+00
2.880507599999999968e+01 5.452517257759999403e+00
2.882260799999999890e+01 5.451766221519999789e+00
2.884014000000000166e+01 5.451026874559999236e+00
2.885767199999999733e+01 5.450316750799999888e+00
2.887520400000000009e+01 5.449630005600000437e+00
2.889273599999999931e+01 5.448960794319999579e+00
2.891026800000000208e+01 5.448306194639999767e+00
2.892779999999999774e+01 5.447672051199999643e+00
2.894533200000000051e+01 5.447055441679999888e+00
2.896286399999999972e+01 5.446465133040000239e+00
2.898039599999999893e+01 5.445901125279999810e+00
2.899792799999999815e+01 5.445366340719999698e+00
2.901546000000000092e+01 5.444860779359999903e+00
2.903299200000000013e+01 5.444387363519999745e+00
2.905052399999999935e+01 5.443937326239999486e+00
2.906805599999999856e+01 5.443516512159999543e+00
2.908558800000000133e+01 5.443121998959999708e+00
2.910311999999999699e+01 5.442750864319999771e+00
2.912065199999999976e+01 5.442403108239999732e+00
2.913818399999999897e+01 5.442072886080000060e+00
2.915571600000000174e+01 5.441766042479999399e+00
2.917324799999999740e+01 5.441473810479999784e+00
2.919078000000000017e+01 5.441196190080000328e+00
2.920831199999999939e+01 5.440933181280000142e+00
2.922584400000000215e+01 5.440678939439999695e+00
2.924337599999999782e+01 5.440433464559999877e+00
2.926090800000000058e+01 5.440202601280000216e+00
2.927843999999999980e+01 5.439977582640000087e+00
2.929597199999999901e+01 5.439761330959999697e+00
2.931350399999999823e+01 5.439553846239999935e+00
2.933103600000000100e+01 5.439355128479999912e+00
2.934856800000000021e+01 5.439156410719999890e+00
2.936609999999999943e+01 5.438963537600000286e+00
2.938363199999999864e+01 5.438773586800000004e+00
2.940116400000000141e+01 5.438586558319999931e+00
2.941869600000000062e+01 5.438405374480000276e+00
2.943622799999999984e+01 5.438230035280000152e+00
2.945375999999999905e+01 5.438057618400000237e+00
2.947129200000000182e+01 5.437888123839999643e+00
2.948882399999999748e+01 5.437724473920000356e+00
2.950635600000000025e+01 5.437563746319999503e+00
2.952388799999999947e+01 5.437403018719999537e+00
2.954142000000000223e+01 5.437245213439999780e+00
2.955895199999999789e+01 5.437093252799999554e+00
2.957648400000000066e+01 5.436941292159999328e+00
2.959401599999999988e+01 5.436792253840000200e+00
2.961154800000000265e+01 5.436649060159999713e+00
2.962907999999999831e+01 5.436508788799999436e+00
2.964661200000000107e+01 5.436371439760000257e+00
2.966414400000000029e+01 5.436237013039999511e+00
2.968167599999999950e+01 5.436102586319999652e+00
2.969920799999999872e+01 5.435965237279999585e+00
2.971674000000000149e+01 5.435830810559999726e+00
2.973427200000000070e+01 5.435699306160000077e+00
2.975180399999999992e+01 5.435576568720000168e+00
2.976933599999999913e+01 5.435462598239999998e+00
2.978686800000000190e+01 5.435351550080000038e+00
2.980439999999999756e+01 5.435240501920000078e+00
2.982193200000000033e+01 5.435135298400000536e+00
2.983946399999999954e+01 5.435033017199999428e+00
2.985699600000000231e+01 5.434933658320000305e+00
2.987452799999999797e+01 5.434831377119999196e+00
2.989206000000000074e+01 5.434577135279999638e+00
2.990959199999999996e+01 5.434208922959999022e+00
2.992712400000000272e+01 5.433954681119999464e+00
2.994465599999999839e+01 5.433753041040000120e+00
2.996218800000000115e+01 5.433583546480000415e+00
2.997972000000000037e+01 5.433457886719999408e+00
2.999725200000000314e+01 5.433376061759999764e+00
3.001478399999999880e+01 5.433320537680000228e+00
3.003231600000000157e+01 5.433282547519999284e+00
3.004984800000000078e+01 5.433265013599999804e+00
3.006738000000000000e+01 5.433250401999999646e+00
3.008491199999999921e+01 5.433253324319999855e+00
3.010244400000000198e+01 5.433256246639999176e+00
3.011997600000000119e+01 5.433265013599999804e+00
3.013750800000000041e+01 5.433276702879999753e+00
3.015503999999999962e+01 5.433297159120000330e+00
3.017257200000000239e+01 5.433320537680000228e+00
3.019010399999999805e+01 5.433346838559999448e+00
3.020763600000000082e+01 5.433381906400000183e+00
3.022516800000000003e+01 5.433422818879999561e+00
3.024270000000000280e+01 5.433469576000000245e+00
3.026023199999999846e+01 5.433510488479999623e+00
3.027776400000000123e+01 5.433571857199999577e+00
3.029529600000000045e+01 5.433636148239999741e+00
3.031282800000000321e+01 5.433712128559999854e+00
3.033035999999999888e+01 5.433796875839999707e+00
3.034789200000000164e+01 5.433887467759999979e+00
3.036542400000000086e+01 5.433998515919999939e+00
3.038295600000000007e+01 5.434106641759999690e+00
3.040048799999999929e+01 5.434223534560000068e+00
3.041802000000000206e+01 5.434349194319999299e+00
3.043555200000000127e+01 5.434463164799999468e+00
3.045308400000000049e+01 5.434600513839999536e+00
3.047061599999999970e+01 5.434729095919999864e+00
3.048814800000000247e+01 5.434878134239999881e+00
3.050567999999999813e+01 5.435030094879999218e+00
3.052321200000000090e+01 5.435179133200000123e+00
3.054074400000000011e+01 5.435339860799999201e+00
3.055827600000000288e+01 5.435500588400000055e+00
3.057580799999999854e+01 5.435655471359999602e+00
3.059334000000000131e+01 5.435836655200000145e+00
3.061087200000000053e+01 5.436011994399999381e+00
3.062840400000000329e+01 5.436196100560000133e+00
3.064593599999999896e+01 5.436383129039999318e+00
3.066346800000000172e+01 5.436570157520000279e+00
3.068100000000000094e+01 5.436760108319999674e+00
3.069853199999999660e+01 5.436950059119999956e+00
3.071606399999999937e+01 5.437140009919999351e+00
3.073359599999999858e+01 5.437335805360000052e+00
3.075112800000000135e+01 5.437537445439999395e+00
3.076865999999999701e+01 5.437742007839999836e+00
3.078619199999999978e+01 5.437949492559999598e+00
3.080372399999999899e+01 5.438165744239999988e+00
3.082125600000000176e+01 5.438387840559999908e+00
3.083878799999999742e+01 5.438604092240000298e+00
3.085632000000000019e+01 5.438832033199999749e+00
3.087385199999999941e+01 5.439054129519999670e+00
3.089138399999999862e+01 5.439282070480000009e+00
3.090891599999999784e+01 5.439510011439999460e+00
3.092644800000000060e+01 5.439740874719999120e+00
3.094397999999999982e+01 5.439995116559999566e+00
3.096151199999999903e+01 5.440220135199999696e+00
3.097904399999999825e+01 5.440453920799999565e+00
3.099657600000000102e+01 5.440678939439999695e+00
3.101410799999999668e+01 5.440912725039999565e+00
3.103163999999999945e+01 5.441134821359999485e+00
3.104917199999999866e+01 5.441365684640000033e+00
3.106670400000000143e+01 5.441584858639999744e+00
3.108423599999999709e+01 5.441821566559998935e+00
3.110176799999999986e+01 5.442046585199999065e+00
3.111929999999999907e+01 5.442265759199999664e+00
3.113683200000000184e+01 5.442499544799999533e+00
3.115436399999999750e+01 5.442730408079999194e+00
3.117189600000000027e+01 5.442958349039999533e+00
3.118942799999999949e+01 5.443177523039999244e+00
3.120696000000000225e+01 5.443408386319999792e+00
3.122449199999999792e+01 5.443645094239999871e+00
3.124202400000000068e+01 5.443867190559999791e+00
3.125955599999999990e+01 5.444109743119999401e+00
3.127708799999999911e+01 5.444331839439999321e+00
3.129461999999999833e+01 5.444551013439999920e+00
3.131215200000000110e+01 5.444781876720000469e+00
3.132968400000000031e+01 5.445024429280000078e+00
3.134721599999999953e+01 5.445249447920000208e+00
3.136474799999999874e+01 5.445477388879999658e+00
3.138228000000000151e+01 5.445705329839999997e+00
3.139981199999999717e+01 5.445924503839999709e+00
3.141734399999999994e+01 5.446158289439999578e+00
3.143487599999999915e+01 5.446392075039999447e+00
3.145240800000000192e+01 5.446622938319999108e+00
3.146993999999999758e+01 5.446850879279999447e+00
3.148747200000000035e+01 5.447072975599999367e+00
3.150500399999999956e+01 5.447303838879999915e+00
3.152253600000000233e+01 5.447523012879999627e+00
3.154006799999999799e+01 5.447742186880000226e+00
3.155760000000000076e+01 5.447975972479999207e+00
3.157513199999999998e+01 5.448198068799999128e+00
3.159266399999999919e+01 5.448426009759999467e+00
3.161019599999999841e+01 5.448636416799999438e+00
3.162772800000000117e+01 5.448858513119999358e+00
3.164526000000000039e+01 5.449083531759999488e+00
3.166279199999999960e+01 5.449308550399999618e+00
3.168032399999999882e+01 5.449530646719999538e+00
3.169785600000000159e+01 5.449743976079999719e+00
3.171538799999999725e+01 5.449966072399999639e+00
3.173292000000000002e+01 5.450170634799999192e+00
3.175045199999999923e+01 5.450389808799999791e+00
3.176798400000000200e+01 5.450603138159999972e+00
3.178551599999999766e+01 5.450822312159999683e+00
3.180304800000000043e+01 5.451018107599999496e+00
3.182057999999999964e+01 5.451231436959999677e+00
3.183811200000000241e+01 5.451447688639999178e+00
3.185564399999999807e+01 5.451669784959999099e+00
3.187317600000000084e+01 5.451848046479999432e+00
3.189070800000000006e+01 5.452058453520000292e+00
3.190824000000000282e+01 5.452283472160000422e+00
3.192577199999999849e+01 5.452461733679999867e+00
3.194330400000000125e+01 5.452663373759999210e+00
3.196083600000000047e+01 5.452841635279999544e+00
3.197836799999999968e+01 5.453005285199999719e+00
3.199589999999999890e+01 5.453160168159999266e+00
3.201343200000000166e+01 5.453274138639999435e+00
3.203096399999999733e+01 5.453385186800000284e+00
3.204849600000000009e+01 5.453484545679999407e+00
3.206602800000000286e+01 5.453563448319999729e+00
3.208355999999999852e+01 5.453639428639999842e+00
3.210109200000000129e+01 5.453732942879999435e+00
3.211862400000000406e+01 5.453817690159999287e+00
3.213615599999999972e+01 5.453943349920000294e+00
3.215368800000000249e+01 5.454106999839999581e+00
3.217121999999999815e+01 5.454317406879999552e+00
3.218875200000000092e+01 5.454562881760000259e+00
3.220628399999999658e+01 5.454834657519999297e+00
3.222381599999999935e+01 5.455118122560000060e+00
3.224134800000000212e+01 5.455416199200000094e+00
3.225888000000000488e+01 5.455725965120000076e+00
3.227641200000000055e+01 5.456035731040000059e+00
3.229394400000000331e+01 5.456348419279999362e+00
3.231147599999999898e+01 5.456912427039998903e+00
3.232900800000000174e+01 5.458642440479999358e+00
3.234653999999999741e+01 5.460100678159998999e+00
3.236407200000000017e+01 5.461301751679999761e+00
3.238160400000000294e+01 5.462292418159999663e+00
3.239913599999999860e+01 5.463069755279999384e+00
3.241666800000000137e+01 5.463674675520000079e+00
3.243420000000000414e+01 5.464156858319999976e+00
3.245173199999999980e+01 5.464551371519999812e+00
3.246926400000000257e+01 5.464881593679999483e+00
3.248679599999999823e+01 5.464826069599999947e+00
3.250432800000000100e+01 5.463312307839999882e+00
3.252185999999999666e+01 5.462125845920000167e+00
3.253939199999999943e+01 5.460971529520000090e+00
3.255692400000000220e+01 5.459606806080000041e+00
3.257445600000000496e+01 5.458055054159999919e+00
3.259198800000000062e+01 5.456164313119999498e+00
3.260952000000000339e+01 5.453946272239999615e+00
3.262705199999999905e+01 5.451471067199999077e+00
3.264458400000000182e+01 5.448776688159999715e+00
3.266211599999999748e+01 5.445936193119999658e+00
3.267964800000000025e+01 5.443218435519999510e+00
3.269718000000000302e+01 5.440737385839999440e+00
3.271471199999999868e+01 5.438545645839999665e+00
3.273224400000000145e+01 5.436672438719999612e+00
3.274977600000000422e+01 5.435132376080000327e+00
3.276730799999999988e+01 5.433919613279999616e+00
3.278484000000000265e+01 5.433063373519999573e+00
3.280237199999999831e+01 5.432598724639999155e+00
3.281990400000000108e+01 5.432423385439999919e+00
3.283743599999999674e+01 5.432437997039999189e+00
3.285496799999999951e+01 5.432578268399999466e+00
3.287250000000000227e+01 5.432806209359999805e+00
3.289003199999999794e+01 5.433095519040000099e+00
3.290756400000000070e+01 5.433431585840000189e+00
3.292509599999999637e+01 5.433799798159999916e+00
3.294262799999999913e+01 5.434194311359999752e+00
3.296015999999999480e+01 5.434606358479999066e+00
3.297769199999999756e+01 5.435038861839999846e+00
3.299522400000000033e+01 5.435480132159999478e+00
3.301275600000000310e+01 5.435933091759999947e+00
3.303028799999999876e+01 5.436394818320000155e+00
3.304782000000000153e+01 5.436868234159999425e+00
3.306535199999999719e+01 5.437446853520000012e+00
3.308288399999999996e+01 5.438086841599999666e+00
3.310041599999999562e+01 5.438744363599999687e+00
3.311794799999999839e+01 5.439413574879999658e+00
3.313548000000000116e+01 5.440126620960000103e+00
3.315301199999999682e+01 5.440912725039999565e+00
3.317054399999999958e+01 5.441695906799999705e+00
3.318807600000000235e+01 5.442435253760000258e+00
3.320560799999999801e+01 5.443116154320000177e+00
3.322314000000000078e+01 5.443741530799999673e+00
3.324067199999999644e+01 5.444314305519999841e+00
3.325820399999999921e+01 5.444840323119999326e+00
3.327573600000000198e+01 5.445328350559999642e+00
3.329326799999999764e+01 5.445778387839999901e+00
3.331080000000000041e+01 5.446199201919999844e+00
3.332833200000000318e+01 5.446593715119999679e+00
3.334586399999999884e+01 5.446961927439999407e+00
3.336339600000000161e+01 5.447309683519999446e+00
3.338092799999999727e+01 5.447636983359999796e+00
3.339846000000000004e+01 5.447946749279999779e+00
3.341599199999999570e+01 5.448241903599999603e+00
3.343352399999999847e+01 5.448522446320000157e+00
3.345105600000000123e+01 5.448791299759998985e+00
3.346858800000000400e+01 5.449045541599999432e+00
3.348611999999999966e+01 5.449288094159999929e+00
3.350365200000000243e+01 5.449521879759998910e+00
3.352118399999999809e+01 5.449743976079999719e+00
3.353871600000000086e+01 5.449954383119999690e+00
3.355624799999999652e+01 5.450158945520000131e+00
3.357377999999999929e+01 5.429235134319999823e+00
3.359131200000000206e+01 5.437926113999999700e+00
3.360884399999999772e+01 5.442715796479999923e+00
3.362637600000000049e+01 5.430594013120000341e+00
3.364390800000000326e+01 5.438399529839999857e+00
3.366143999999999892e+01 5.442926203519999895e+00
3.367897200000000169e+01 5.446272259919999748e+00
3.369650399999999735e+01 5.448756231920000026e+00
3.371403600000000012e+01 5.451105777199999558e+00
3.373156799999999578e+01 5.452993595919999770e+00
3.374909999999999854e+01 5.454247271199999858e+00
3.376663200000000131e+01 5.455121044879999381e+00
3.378416400000000408e+01 5.455763955279999244e+00
3.380169599999999974e+01 5.456254905039999770e+00
3.381922800000000251e+01 5.456643573600000074e+00
3.383675999999999817e+01 5.456962106479999797e+00
3.385429200000000094e+01 5.457225115279999095e+00
3.387182399999999660e+01 5.457453056239999434e+00
3.388935599999999937e+01 5.457648851679999247e+00
3.390688800000000214e+01 5.457824190879999371e+00
3.392441999999999780e+01 5.457981996160000016e+00
3.394195200000000057e+01 5.458122267520000293e+00
3.395948400000000333e+01 5.458253771919999942e+00
3.397701599999999900e+01 5.458376509359999851e+00
3.399454800000000176e+01 5.458616139599999251e+00
3.401207999999999743e+01 5.458829468960000320e+00
3.402961200000000019e+01 5.459001885839999346e+00
3.404714399999999586e+01 5.459142157199999623e+00
3.406467599999999862e+01 5.459226904479999476e+00
3.408220800000000139e+01 5.458884993039999856e+00
3.409974000000000416e+01 5.458320985280000315e+00
3.411727199999999982e+01 5.457648851679999247e+00
3.413480400000000259e+01 5.456947494879999638e+00
3.415233599999999825e+01 5.456234448800000081e+00
3.416986800000000102e+01 5.455635373199999805e+00
3.418739999999999668e+01 5.455121044879999381e+00
3.420493199999999945e+01 5.454635939759999275e+00
3.422246400000000222e+01 5.454238504239999230e+00
3.423999599999999788e+01 5.453841068719999186e+00
3.425752800000000065e+01 5.453534225119999412e+00
3.427506000000000341e+01 5.443572036239999079e+00
3.429259199999999908e+01 5.446421298239999764e+00
3.431012400000000184e+01 5.448212680400000174e+00
3.432765599999999750e+01 5.449314395040000036e+00
3.434518800000000027e+01 5.449989450959999537e+00
3.436271999999999593e+01 5.450416109679999899e+00
3.438025199999999870e+01 5.450673273839999666e+00
3.439778400000000147e+01 5.450819389839999474e+00
3.441531600000000424e+01 5.450880758559999428e+00
3.443284799999999990e+01 5.450889525520000056e+00
3.445038000000000267e+01 5.450866146960000158e+00
3.446791199999999833e+01 5.450831079119999423e+00
3.448544400000000110e+01 5.450763865759999049e+00
3.450297599999999676e+01 5.450705419360000192e+00
3.452050799999999953e+01 5.450629439039999191e+00
3.453804000000000229e+01 5.450544691759999338e+00
3.455557200000000506e+01 5.450474556079999644e+00
3.457310400000000072e+01 5.450430721279999169e+00
3.459063600000000349e+01 5.450389808799999791e+00
3.460816799999999915e+01 5.450348896319999525e+00
3.462570000000000192e+01 5.450305061519999938e+00
3.464323199999999758e+01 5.450290449919999780e+00
3.466076400000000035e+01 5.450237848159999565e+00
3.467829600000000312e+01 5.450217391919999876e+00
3.469582799999999878e+01 5.450202780319999718e+00
3.471336000000000155e+01 5.450223236560000295e+00
3.473089200000000432e+01 5.450281682960000040e+00
3.474842399999999998e+01 5.450269993680000091e+00
3.476595600000000275e+01 5.450272915999999412e+00
3.478348799999999841e+01 5.450325517759999627e+00
3.480102000000000118e+01 5.435623325839999964e+00
3.481855199999999684e+01 5.440795832240000074e+00
3.483608399999999961e+01 5.443943170879999904e+00
3.485361600000000237e+01 5.445915736879999081e+00
3.487114800000000514e+01 5.447186946079999537e+00
3.488868000000000080e+01 5.448016884959999473e+00
3.490621200000000357e+01 5.448566281119999744e+00
3.492374399999999923e+01 5.448946182719999420e+00
3.494127600000000200e+01 5.449232570079999505e+00
3.495880799999999766e+01 5.449440054799999267e+00
3.497634000000000043e+01 5.449565714559999385e+00
3.499387200000000320e+01 5.449653384159999447e+00
3.501140399999999886e+01 5.449717675200000500e+00
3.502893600000000163e+01 5.449764432319999408e+00
3.504646800000000439e+01 5.449790733199999515e+00
3.506400000000000006e+01 5.449793655519999724e+00
3.508153199999999572e+01 5.449828723360000460e+00
3.509906399999999849e+01 5.449846257279999939e+00
3.511659600000000125e+01 5.449863791199999419e+00
3.513412799999999692e+01 5.449890092079999526e+00
3.515165999999999968e+01 5.449928082239999583e+00
3.516919199999999535e+01 5.449966072399999639e+00
3.518672400000000522e+01 5.437742007839999836e+00
3.520425600000000088e+01 5.438326471839999066e+00
3.522178799999999654e+01 5.442362195759999466e+00
3.523931999999999931e+01 5.444843245439999535e+00
3.525685200000000208e+01 5.446412531280000024e+00
3.527438399999999774e+01 5.447423653999999615e+00
3.529191600000000051e+01 5.448084098319998958e+00
3.530944799999999617e+01 5.448519523999999947e+00
3.532697999999999894e+01 5.448814678319999771e+00
3.534451200000000171e+01 5.449042619279999222e+00
3.536204399999999737e+01 5.449191657599999239e+00
3.537957599999999303e+01 5.449293938800000348e+00
3.539710800000000290e+01 5.449358229839999623e+00
3.541463999999999857e+01 5.449399142319999889e+00
3.543217200000000133e+01 5.449442977119999476e+00
3.544970399999999700e+01 5.449437132479999057e+00
3.546723599999999976e+01 5.449457588719999634e+00
3.548476800000000253e+01 5.449454666399999425e+00
3.550229999999999819e+01 5.449480967279999533e+00
3.551983199999999385e+01 5.449472200319999793e+00
3.553736400000000373e+01 5.449489734240000161e+00
3.555489599999999939e+01 5.449530646719999538e+00
3.557242799999999505e+01 5.447803555599999292e+00
3.558995999999999782e+01 5.434942425279999156e+00
3.560749200000000059e+01 5.440161688799999062e+00
3.562502400000000335e+01 5.443309027439999781e+00
3.564255599999999902e+01 5.445266981839999687e+00
3.566008799999999468e+01 5.446511890159999147e+00
3.567762000000000455e+01 5.447315528159999864e+00
3.569515200000000021e+01 5.447838623440000028e+00
3.571268399999999588e+01 5.448174690239999229e+00
3.573021599999999864e+01 5.448420165119999936e+00
3.574774800000000141e+01 5.448592581999998963e+00
3.576528000000000418e+01 5.448703630159998923e+00
3.578281199999999984e+01 5.448776688159999715e+00
3.580034399999999550e+01 5.448808833680000241e+00
3.581787600000000538e+01 5.448832212240000139e+00
3.583540800000000104e+01 5.448858513119999358e+00
3.585293999999999670e+01 5.448861435439999568e+00
3.587047199999999947e+01 5.448855590800000037e+00
3.588800400000000224e+01 5.448867280079999986e+00
3.590553599999999790e+01 5.448876047039999726e+00
3.592306800000000067e+01 5.448864357759999777e+00
3.594059999999999633e+01 5.448878969359999935e+00
3.595813200000000620e+01 5.448896503280000303e+00
3.597566400000000186e+01 5.448934493439999471e+00
3.599319599999999753e+01 5.448934493439999471e+00
3.601072800000000029e+01 5.448960794319999579e+00
3.602826000000000306e+01 5.449022163039999533e+00
3.604579199999999872e+01 5.449060153199999590e+00
3.606332400000000149e+01 5.449133211199999494e+00
3.608085599999999715e+01 5.449191657599999239e+00
3.609838799999999992e+01 5.441587780959999954e+00
3.611592000000000269e+01 5.434658960239999281e+00
3.613345199999999835e+01 5.439811010399999702e+00
3.615098399999999401e+01 5.442943737440000262e+00
3.616851600000000388e+01 5.444913381120000118e+00
3.618604799999999955e+01 5.446175823359999946e+00
3.620358000000000231e+01 5.447005762239999882e+00
3.622111199999999798e+01 5.447552236079999055e+00
3.623864400000000074e+01 5.447917526079999462e+00
3.625617600000000351e+01 5.448215602719999495e+00
3.627370799999999917e+01 5.448408475839999987e+00
3.629123999999999484e+01 5.448548747199999376e+00
3.630877200000000471e+01 5.448633494480000117e+00
3.632630400000000037e+01 5.448703630159998923e+00
3.634383599999999603e+01 5.448770843519999296e+00
3.636136799999999880e+01 5.448794222079999194e+00
3.637890000000000157e+01 5.448814678319999771e+00
3.639643200000000434e+01 5.448846823839999409e+00
3.641396400000000000e+01 5.448864357759999777e+00
3.643149599999999566e+01 5.448870202400000196e+00
3.644902800000000553e+01 5.448896503280000303e+00
3.646656000000000120e+01 5.448940338079999890e+00
3.648409199999999686e+01 5.449013396079999794e+00
3.650162399999999963e+01 5.449022163039999533e+00
3.651915600000000239e+01 5.448352951759999563e+00
3.653668799999999806e+01 5.433785186559999758e+00
3.655422000000000082e+01 5.439302526719999697e+00
3.657175199999999649e+01 5.442628126879999861e+00
3.658928400000000636e+01 5.444700051759999049e+00
3.660681600000000202e+01 5.446023862719999720e+00
3.662434799999999768e+01 5.446888869439999503e+00
3.664188000000000045e+01 5.447455799520000141e+00
3.665941200000000322e+01 5.447832778799999609e+00
3.667694399999999888e+01 5.448101632240000214e+00
3.669447600000000165e+01 5.448306194639999767e+00
3.671200799999999731e+01 5.448446466000000044e+00
3.672954000000000008e+01 5.448557514160000004e+00
3.674707200000000284e+01 5.448613038239999540e+00
3.676460399999999851e+01 5.448642261439999857e+00
3.678213599999999417e+01 5.448674406960000383e+00
3.679966800000000404e+01 5.448700707840000490e+00
3.681719999999999970e+01 5.448721164080000179e+00
3.683473200000000247e+01 5.448747464959999398e+00
3.685226399999999813e+01 5.448776688159999715e+00
3.686979600000000090e+01 5.448832212240000139e+00
3.688732800000000367e+01 5.448843901520000088e+00
3.690485999999999933e+01 5.448846823839999409e+00
3.692239199999999499e+01 5.448881891679999256e+00
3.693992400000000487e+01 5.448954949680000048e+00
3.695745600000000053e+01 5.448998784479999635e+00
3.697498800000000330e+01 5.449025085359999743e+00
3.699251999999999896e+01 5.433428663519999979e+00
3.701005200000000173e+01 5.437405941039999746e+00
3.702758400000000449e+01 5.441465043520000044e+00
3.704511600000000016e+01 5.443969471759999124e+00
3.706264799999999582e+01 5.445562136159999511e+00
3.708018000000000569e+01 5.446593715119999679e+00
3.709771200000000135e+01 5.447274615679999599e+00
3.711524399999999702e+01 5.447727575280000067e+00
3.713277599999999978e+01 5.448028574239999422e+00
3.715030800000000255e+01 5.448268204479999710e+00
3.716784000000000532e+01 5.448440621359999625e+00
3.718537200000000098e+01 5.448557514160000004e+00
3.720290399999999664e+01 5.448648106079999387e+00
3.722043600000000652e+01 5.448709474799999342e+00
3.723796800000000218e+01 5.448756231920000026e+00
3.725549999999999784e+01 5.448788377439999664e+00
3.727303200000000061e+01 5.448814678319999771e+00
3.729056399999999627e+01 5.448823445279999511e+00
3.730809599999999904e+01 5.448840979199999879e+00
3.732562800000000180e+01 5.448867280079999986e+00
3.734315999999999747e+01 5.448902347919998945e+00
3.736069199999999313e+01 5.448911114879999573e+00
3.737822400000000300e+01 5.448931571119999262e+00
3.739575599999999866e+01 5.449007551440000263e+00
3.741328800000000143e+01 5.449083531759999488e+00
3.743081999999999709e+01 5.449121521920000433e+00
3.744835199999999986e+01 5.444808177599999688e+00
3.746588400000000263e+01 5.434422252320000091e+00
3.748341599999999829e+01 5.439708729199999482e+00
3.750094799999999395e+01 5.442911591919999736e+00
3.751848000000000383e+01 5.444916303440000327e+00
3.753601199999999949e+01 5.446205046559999374e+00
3.755354399999999515e+01 5.447046674719999260e+00
3.757107599999999792e+01 5.447601915519999949e+00
3.758860800000000069e+01 5.447970127839999677e+00
3.760614000000000345e+01 5.448233136639999863e+00
3.762367199999999912e+01 5.448440621359999625e+00
3.764120399999999478e+01 5.448572125759999274e+00
3.765873600000000465e+01 5.448671484640000173e+00
3.767626800000000031e+01 5.448727008719999709e+00
3.769379999999999598e+01 5.448762076559999556e+00
3.771133199999999874e+01 5.448788377439999664e+00
3.772886400000000151e+01 5.448832212240000139e+00
3.774639599999999717e+01 5.448829289919999930e+00
3.776392799999999994e+01 5.448832212240000139e+00
3.778145999999999560e+01 5.448881891679999256e+00
3.779899200000000548e+01 5.448896503280000303e+00
3.781652400000000114e+01 5.448908192559999364e+00
3.783405599999999680e+01 5.448937415759999681e+00
3.785158799999999957e+01 5.448960794319999579e+00
3.786912000000000234e+01 5.449010473760000473e+00
3.788665199999999800e+01 5.449013396079999794e+00
3.790418400000000076e+01 5.438031317520000130e+00
3.792171599999999643e+01 5.436076285439999545e+00
3.793924799999999919e+01 5.440649716239999378e+00
3.795678000000000196e+01 5.443440531839999430e+00
3.797431199999999762e+01 5.445191001519999574e+00
3.799184399999999329e+01 5.446316094719999334e+00
3.800937600000000316e+01 5.447049597039999469e+00
3.802690799999999882e+01 5.447525935199999836e+00
3.804444000000000159e+01 5.447838623440000028e+00
3.806197199999999725e+01 5.448089942959999377e+00
3.807950400000000002e+01 5.448250670560000231e+00
3.809703600000000279e+01 5.448367563359999721e+00
3.811456799999999845e+01 5.448440621359999625e+00
3.813209999999999411e+01 5.448475689200000360e+00
3.814963200000000398e+01 5.448499067760000258e+00
3.816716399999999965e+01 5.448510757039999319e+00
3.818469600000000241e+01 5.448519523999999947e+00
3.820222799999999808e+01 5.448528290959999687e+00
3.821976000000000084e+01 5.448531213279999896e+00
3.823729200000000361e+01 5.448539980239999636e+00
3.825482399999999927e+01 5.448528290959999687e+00
3.827235599999999494e+01 5.448531213279999896e+00
3.828988800000000481e+01 5.448554591839999794e+00
3.830742000000000047e+01 5.448610115920000219e+00
3.832495199999999613e+01 5.448627649839999698e+00
3.834248399999999890e+01 5.432952325359999612e+00
3.836001600000000167e+01 5.437192611680000454e+00
3.837754800000000444e+01 5.441152355279999853e+00
3.839508000000000010e+01 5.443586647840000126e+00
3.841261199999999576e+01 5.445117943519999670e+00
3.843014400000000563e+01 5.446102765360000042e+00
3.844767600000000130e+01 5.446742753439999696e+00
3.846520799999999696e+01 5.447157722879999220e+00
3.848273999999999972e+01 5.447441187919999095e+00
3.850027200000000249e+01 5.447663284239999015e+00
3.851780399999999815e+01 5.447797710959999762e+00
3.853533600000000092e+01 5.447885380559998936e+00
3.855286799999999658e+01 5.447943826959999569e+00
3.857040000000000646e+01 5.447970127839999677e+00
3.858793200000000212e+01 5.448002273359999315e+00
3.860546399999999778e+01 5.448019807279999682e+00
3.862299600000000055e+01 5.448022729599999892e+00
3.864052800000000332e+01 5.448013962640000152e+00
3.865805999999999898e+01 5.448013962640000152e+00
3.867559200000000175e+01 5.448031496559999631e+00
3.869312399999999741e+01 5.448025651920000101e+00
3.871065600000000018e+01 5.448019807279999682e+00
3.872818800000000294e+01 5.448040263519999371e+00
3.874571999999999861e+01 5.448098709920000005e+00
3.876325199999999427e+01 5.448139622399999382e+00
3.878078400000000414e+01 5.431266146719999632e+00
3.879831599999999980e+01 5.437312426799999265e+00
3.881584800000000257e+01 5.441041307119999892e+00
3.883337999999999823e+01 5.443341172960000307e+00
3.885091200000000100e+01 5.444793565999999529e+00
3.886844400000000377e+01 5.445728708399999896e+00
3.888597599999999943e+01 5.446339473279999233e+00
3.890350799999999509e+01 5.446736908799999277e+00
3.892104000000000497e+01 5.447008684560000091e+00
3.893857200000000063e+01 5.447216169279999853e+00
3.895610399999999629e+01 5.447353518319999033e+00
3.897363599999999906e+01 5.447461644159999672e+00
3.899116800000000183e+01 5.447523012879999627e+00
3.900870000000000459e+01 5.447543469120000204e+00
3.902623200000000026e+01 5.447561003039999683e+00
3.904376399999999592e+01 5.447575614639998953e+00
3.906129600000000579e+01 5.447578536959999163e+00
3.907882800000000145e+01 5.447569770000000311e+00
3.909635999999999711e+01 5.447566847680000102e+00
3.911389199999999988e+01 5.447587303919999790e+00
3.913142400000000265e+01 5.447631138720000266e+00
3.914895599999999831e+01 5.447613604799999898e+00
3.916648800000000108e+01 5.447639905680000005e+00
3.918401999999999674e+01 5.447674973519999853e+00
3.920155200000000661e+01 5.446567414239999572e+00
3.921908400000000228e+01 5.432779908479999698e+00
3.923661599999999794e+01 5.438177433519999937e+00
3.925414800000000071e+01 5.441424131039999779e+00
3.927168000000000347e+01 5.443437609519999221e+00
3.928921199999999914e+01 5.444717585680000305e+00
3.930674400000000190e+01 5.445544602239999143e+00
3.932427599999999757e+01 5.446085231439999674e+00
3.934180800000000033e+01 5.446438832160000132e+00
3.935934000000000310e+01 5.446698918640000109e+00
3.937687199999999876e+01 5.446883024799999973e+00
3.939440400000000153e+01 5.447002839919999673e+00
3.941193600000000430e+01 5.447108043440000102e+00
3.942946799999999996e+01 5.447151878239999689e+00
3.944700000000000273e+01 5.447163567519999638e+00
3.946453199999999839e+01 5.447201557679999695e+00
3.948206399999999405e+01 5.447224936239999593e+00
3.949959600000000393e+01 5.447213246959999644e+00
3.951712799999999959e+01 5.447222013919999384e+00
3.953465999999999525e+01 5.447251237119999701e+00
3.955219199999999802e+01 5.447254159439999910e+00
3.956972400000000079e+01 5.447271693359999389e+00
3.958725600000000355e+01 5.447265848719998971e+00
3.960478799999999922e+01 5.437341649999999582e+00
3.962231999999999488e+01 5.435395384879999625e+00
3.963985200000000475e+01 5.440100320079999108e+00
3.965738400000000041e+01 5.443127843599999238e+00
3.967491599999999607e+01 5.445117943519999670e+00
3.969244799999999884e+01 5.446441754480000341e+00
3.970998000000000161e+01 5.447321372799999395e+00
3.972751199999999727e+01 5.447897069839999773e+00
3.974504400000000004e+01 5.448265282159999501e+00
3.976257599999999570e+01 5.448484456159999212e+00
3.978010800000000557e+01 5.448592581999998963e+00
3.979764000000000124e+01 5.448618882879999070e+00
3.981517199999999690e+01 5.448589659680000530e+00
3.983270399999999967e+01 5.448513679359999529e+00
3.985023600000000243e+01 5.448402631199999568e+00
3.986776799999999810e+01 5.448268204479999710e+00
3.988530000000000086e+01 5.448110399199999954e+00
3.990283199999999653e+01 5.447937982320000039e+00
3.992036399999999929e+01 5.447756798479999496e+00
3.993789600000000206e+01 5.434901512799999779e+00
3.995542799999999772e+01 5.440129543279999424e+00
3.997295999999999339e+01 5.442975882959999900e+00
3.999049200000000326e+01 5.444536401839999762e+00
4.000802399999999892e+01 5.445380952319999857e+00
4.002555600000000169e+01 5.445807611039999330e+00
4.004308799999999735e+01 5.445985872559999663e+00
4.006062000000000012e+01 5.446003406479999143e+00
4.007815200000000289e+01 5.445921581519999499e+00
4.009568399999999855e+01 5.445772543199999483e+00
4.011321599999999421e+01 5.436757185999999464e+00
4.013074800000000408e+01 5.440442231519999616e+00
4.014827999999999975e+01 5.442356351119999935e+00
4.016581199999999541e+01 5.443335328319999888e+00
4.018334399999999818e+01 5.443794132559999888e+00
4.020087600000000094e+01 5.443954860159999853e+00
4.021840800000000371e+01 5.443934403920000165e+00
4.023593999999999937e+01 5.443805821839999837e+00
4.025347199999999503e+01 5.443607104079999814e+00
4.027100400000000491e+01 5.437002660879999283e+00
4.028853600000000057e+01 5.437680639119999881e+00
4.030606799999999623e+01 5.439819777359999442e+00
4.032359999999999900e+01 5.440874734879999508e+00
4.034113200000000177e+01 5.441345228399999456e+00
4.035866399999999743e+01 5.441488422079999054e+00
4.037619600000000020e+01 5.441444587279999467e+00
4.039372799999999586e+01 5.441295548959999451e+00
4.041126000000000573e+01 5.441178656159999072e+00
4.042879200000000139e+01 5.440488988640000301e+00
4.044632399999999706e+01 5.435550267840000060e+00
4.046385599999999982e+01 5.437817988159999061e+00
4.048138800000000259e+01 5.439138876800000411e+00
4.049891999999999825e+01 5.439407730240000127e+00
4.051645200000000102e+01 5.437069874239999656e+00
4.053398399999999668e+01 5.438773586800000004e+00
4.055151599999999945e+01 5.439656127439999267e+00
4.056904800000000222e+01 5.437666027519999723e+00
4.058657999999999788e+01 5.439045362559999930e+00
4.060411200000000065e+01 5.436584769119999550e+00
4.062164400000000342e+01 5.438434597679999705e+00
4.063917599999999908e+01 5.439334672240000224e+00
4.065670800000000185e+01 5.437876434559999694e+00
4.067423999999999751e+01 5.438948925999999240e+00
4.069177200000000028e+01 5.437581280239999870e+00
4.070930400000000304e+01 5.438671305599999783e+00
4.072683599999999871e+01 5.437695250720000040e+00
4.074436799999999437e+01 5.438571946719999772e+00
4.076190000000000424e+01 5.438265103119999999e+00
4.077943199999999990e+01 5.437917347039999960e+00
4.079696400000000267e+01 5.437838444399999638e+00
4.081449599999999833e+01 5.437689406079999621e+00
4.083202800000000110e+01 5.437160466159999928e+00
4.084956000000000387e+01 5.437052340320000177e+00
4.086709199999999953e+01 5.436689972639999091e+00
4.088462399999999519e+01 5.436599380719999708e+00
4.090215600000000506e+01 5.436529245040000013e+00
4.091968800000000073e+01 5.436456187040000110e+00
4.093721999999999639e+01 5.436312993359999624e+00
4.095475199999999916e+01 5.436044139919999907e+00
4.097228400000000192e+01 5.435760674879999144e+00
4.098981600000000469e+01 5.435307715279999563e+00
4.100734800000000035e+01 5.434807998559999298e+00
4.102487999999999602e+01 5.434416407679999672e+00
4.104241200000000589e+01 5.433960525759999882e+00
4.105994400000000155e+01 5.433457886719999408e+00
4.107747599999999721e+01 5.432949403039999403e+00
4.109500799999999998e+01 5.432473064879999924e+00
4.111254000000000275e+01 5.432011338319999716e+00
4.113007199999999841e+01 5.431575912639999615e+00
4.114760400000000118e+01 5.431169710159999831e+00
4.116513599999999684e+01 5.430783963919999735e+00
4.118266800000000671e+01 5.430421596240000426e+00
4.120020000000000238e+01 5.430085529440000336e+00
4.121773199999999804e+01 5.429766996559999725e+00
4.123526400000000081e+01 5.429460152959999952e+00
4.125279600000000357e+01 5.429167920959999449e+00
4.127032799999999924e+01 5.428896145199999523e+00
4.128786000000000200e+01 5.428636058719999546e+00
4.130539199999999767e+01 5.428384739200000197e+00
4.132292400000000043e+01 5.428150953599999440e+00
4.134045600000000320e+01 5.427920090319999780e+00
4.135798799999999886e+01 5.427695071679999650e+00
4.137551999999999452e+01 5.427484664639999679e+00
4.139305200000000440e+01 5.427288869199999866e+00
4.141058400000000006e+01 5.427098918399999583e+00
4.142811600000000283e+01 5.426920656880000138e+00
4.144564799999999849e+01 5.426748240000000223e+00
4.146318000000000126e+01 5.426593357039999788e+00
4.148071200000000402e+01 5.426447241039999980e+00
4.149824399999999969e+01 5.426321581279999862e+00
4.151577599999999535e+01 5.426187154560000003e+00
4.153330800000000522e+01 5.426064417119999206e+00
4.155084000000000088e+01 5.425935835039999766e+00
4.156837199999999655e+01 5.425830631519999336e+00
4.158590399999999931e+01 5.425728350320000004e+00
4.160343600000000208e+01 5.425640680719999942e+00
4.162096800000000485e+01 5.425561778079999620e+00
4.163850000000000051e+01 5.425485797760000395e+00
4.165603199999999617e+01 5.425436118319999501e+00
4.167356399999999894e+01 5.425374749600000435e+00
4.169109600000000171e+01 5.425313380879999592e+00
4.170862799999999737e+01 5.425254934479999847e+00
4.172616000000000014e+01 5.425211099679999371e+00
4.174369199999999580e+01 5.425190643439999683e+00
4.176122400000000567e+01 5.425167264879999784e+00
4.177875600000000134e+01 5.425161420239999366e+00
4.179628799999999700e+01 5.425138041679999468e+00
4.181381999999999977e+01 5.425149730960000305e+00
4.183135200000000253e+01 5.425167264879999784e+00
4.184888399999999820e+01 5.425187721119999473e+00
4.186641600000000096e+01 5.425228633599999739e+00
4.188394799999999663e+01 5.425266623759999796e+00
4.190147999999999939e+01 5.425295846959999224e+00
4.191901200000000216e+01 5.425246167519999219e+00
4.193654399999999782e+01 5.425138041679999468e+00
4.195407599999999348e+01 5.425056216719999824e+00
4.197160800000000336e+01 5.424974391760000181e+00
4.198913999999999902e+01 5.424904256079999598e+00
4.200667200000000179e+01 5.424834120399999904e+00
4.202420399999999745e+01 5.424796130239999847e+00
4.204173600000000022e+01 5.424790285599999429e+00
4.205926800000000298e+01 5.424848731999999174e+00
4.207679999999999865e+01 5.424866265920000430e+00
4.209433199999999431e+01 5.424910100720000017e+00
4.211186400000000418e+01 5.424930556959999706e+00
4.212939599999999984e+01 5.424997770320000079e+00
4.214692799999999551e+01 5.425032838159999926e+00
4.216445999999999827e+01 5.425021148879999977e+00
4.218199200000000104e+01 5.425003614959999609e+00
4.219952400000000381e+01 5.425029915839999717e+00
4.221705599999999947e+01 5.425012381919999349e+00
4.223458799999999513e+01 5.424980236399999711e+00
4.225212000000000501e+01 5.424971469439999971e+00
4.226965200000000067e+01 5.425021148879999977e+00
4.228718399999999633e+01 5.425059139040000034e+00
4.230471599999999910e+01 5.425117585439999779e+00
4.232224800000000187e+01 5.425176031840000412e+00
4.233977999999999753e+01 5.425254934479999847e+00
4.235731200000000030e+01 5.425371827280000225e+00
4.237484399999999596e+01 5.425468263839999139e+00
4.239237600000000583e+01 5.410505985440000387e+00
4.240990800000000149e+01 5.410920954879999911e+00
4.242743999999999716e+01 5.416514275359999964e+00
4.244497199999999992e+01 5.419813574640000020e+00
4.246250400000000269e+01 5.421821208479999932e+00
4.248003599999999835e+01 5.423074883760000020e+00
4.249756800000000112e+01 5.423939890479999804e+00
4.251509999999999678e+01 5.424527276800000131e+00
4.253263199999999955e+01 5.424933479279999915e+00
4.255016400000000232e+01 5.425205255039999841e+00
4.256769599999999798e+01 5.425412739759999603e+00
4.258522799999999364e+01 5.425555933439999201e+00
4.260276000000000352e+01 5.425678670879999999e+00
4.262029199999999918e+01 5.425760495839999642e+00
4.263782400000000194e+01 5.425821864559999597e+00
4.265535599999999761e+01 5.425906611840000338e+00
4.267288800000000037e+01 5.425997203759999721e+00
4.269042000000000314e+01 5.426096562639999732e+00
4.270795199999999880e+01 5.426192999200000422e+00
4.272548399999999447e+01 5.426271901839999856e+00
4.274301600000000434e+01 5.426362493760000127e+00
4.276054800000000000e+01 5.419687914879999902e+00
4.277807999999999566e+01 5.411344691280000063e+00
4.279561199999999843e+01 5.416864953759999324e+00
4.281314400000000120e+01 5.420158408399998962e+00
4.283067600000000397e+01 5.422183576160000129e+00
4.284820799999999963e+01 5.423466474639999646e+00
4.286573999999999529e+01 5.424346092959999588e+00
4.288327200000000516e+01 5.424942246239999655e+00
4.290080400000000083e+01 5.425325070159999541e+00
4.291833599999999649e+01 5.425608535199999416e+00
4.293586799999999926e+01 5.425810175279999648e+00
4.295340000000000202e+01 5.425932912719999557e+00
4.297093200000000479e+01 5.426017660000000298e+00
4.298846400000000045e+01 5.426111174239999002e+00
4.300599599999999612e+01 5.426160853679999896e+00
4.302352800000000599e+01 5.426207610799999692e+00
4.304106000000000165e+01 5.426304047360000382e+00
4.305859199999999731e+01 5.426339115199999341e+00
4.307612400000000008e+01 5.426415095520000342e+00
4.309365600000000285e+01 5.426499842800000195e+00
4.311118799999999851e+01 5.426564133839999471e+00
4.312872000000000128e+01 5.415056037679999434e+00
4.314625199999999694e+01 5.415354114319999468e+00
4.316378400000000681e+01 5.419214499039999744e+00
4.318131600000000248e+01 5.421569888959999695e+00
4.319884799999999814e+01 5.423045660559999703e+00
4.321638000000000090e+01 5.424033404719999396e+00
4.323391200000000367e+01 5.424702615999999367e+00
4.325144399999999933e+01 5.425152653279999626e+00
4.326897600000000210e+01 5.425479953119999976e+00
4.328650799999999776e+01 5.425675748559999789e+00
4.330404000000000053e+01 5.425862777039999862e+00
4.332157200000000330e+01 5.425970902879999613e+00
4.333910399999999896e+01 5.426084873359999783e+00
4.335663599999999462e+01 5.426152086720000156e+00
4.337416800000000450e+01 5.426242678639999539e+00
4.339170000000000016e+01 5.426292358079999545e+00
4.340923200000000293e+01 5.426342037519999550e+00
4.342676399999999859e+01 5.426412173200000133e+00
4.344429600000000136e+01 5.426511532079999256e+00
4.346182800000000412e+01 5.423863910159999691e+00
4.347935999999999979e+01 5.413466295600000144e+00
4.349689199999999545e+01 5.418054337999999248e+00
4.351442400000000532e+01 5.420833464320000239e+00
4.353195600000000098e+01 5.422563477759999806e+00
4.354948799999999665e+01 5.423694415599999985e+00
4.356701999999999941e+01 5.424460063439999757e+00
4.358455200000000218e+01 5.424971469439999971e+00
4.360208400000000495e+01 5.425336759439999490e+00
4.361961600000000061e+01 5.425585156639999518e+00
4.363714799999999627e+01 5.425766340480000061e+00
4.365468000000000615e+01 5.425915378799999189e+00
4.367221200000000181e+01 5.426026426959999149e+00
4.368974399999999747e+01 5.426096562639999732e+00
4.370727600000000024e+01 5.426166698319999426e+00
4.372480800000000301e+01 5.426225144719999172e+00
4.374233999999999867e+01 5.426286513439999126e+00
4.375987200000000144e+01 5.426356649119999709e+00
4.377740399999999710e+01 5.426441396399999562e+00
4.379493600000000697e+01 5.426569978479999889e+00
4.381246800000000263e+01 5.412256455119999643e+00
4.382999999999999829e+01 5.417303301759999634e+00
4.384753200000000106e+01 5.420348359200000132e+00
4.386506399999999672e+01 5.422236177919999456e+00
4.388259599999999949e+01 5.423448940720000166e+00
4.390012800000000226e+01 5.424293491200000261e+00
4.391765999999999792e+01 5.424848731999999174e+00
4.393519199999999358e+01 5.425216944319999790e+00
4.395272400000000346e+01 5.425482875440000186e+00
4.397025599999999912e+01 5.425661136959999631e+00
4.398778799999999478e+01 5.425801408319999020e+00
4.400531999999999755e+01 5.425894922559999500e+00
4.402285200000000032e+01 5.425985514479999772e+00
4.404038400000000308e+01 5.426070261759999624e+00
4.405791599999999875e+01 5.426152086720000156e+00
4.407544799999999441e+01 5.426239756320000218e+00
4.409298000000000428e+01 5.426318658959999652e+00
4.411051199999999994e+01 5.426362493760000127e+00
4.412804399999999561e+01 5.426447241039999980e+00
4.414557599999999837e+01 5.418904733119999761e+00
4.416310800000000114e+01 5.414588466479999695e+00
4.418064000000000391e+01 5.418673869839999213e+00
4.419817199999999957e+01 5.421169531120000329e+00
4.421570399999999523e+01 5.422732972319999512e+00
4.423323600000000511e+01 5.423779162879999838e+00
4.425076800000000077e+01 5.424477597359999237e+00
4.426829999999999643e+01 5.424951013200000283e+00
4.428583199999999920e+01 5.425284157680000163e+00
4.430336400000000197e+01 5.425512098639999614e+00
4.432089599999999763e+01 5.425669903919999371e+00
4.433842800000000040e+01 5.425795563680000377e+00
4.435595999999999606e+01 5.425929990400000236e+00
4.437349200000000593e+01 5.425976747519999144e+00
4.439102400000000159e+01 5.426038116239999987e+00
4.440855599999999725e+01 5.426096562639999732e+00
4.442608800000000002e+01 5.426172542959999845e+00
4.444362000000000279e+01 5.426274824160000065e+00
4.446115199999999845e+01 5.426382949999999816e+00
4.447868400000000122e+01 5.421087706159999797e+00
4.449621599999999688e+01 5.414115050639999538e+00
4.451374799999999965e+01 5.418364103919999231e+00
4.453128000000000242e+01 5.420950357119999730e+00
4.454881199999999808e+01 5.422566400080000015e+00
4.456634399999999374e+01 5.423650580800000398e+00
4.458387600000000361e+01 5.424372393839999695e+00
4.460140799999999928e+01 5.424866265920000430e+00
4.461894000000000204e+01 5.425199410400000311e+00
4.463647199999999771e+01 5.425430273679999971e+00
4.465400400000000047e+01 5.425614379839999835e+00
4.467153600000000324e+01 5.425740039599999953e+00
4.468906799999999890e+01 5.425836476159999755e+00
4.470659999999999457e+01 5.425912456479998980e+00
4.472413200000000444e+01 5.425962135919999874e+00
4.474166400000000010e+01 5.426020582319999619e+00
4.475919599999999576e+01 5.426119941199999630e+00
4.477672799999999853e+01 5.426187154560000003e+00
4.479426000000000130e+01 5.426304047360000382e+00
4.481179200000000407e+01 5.426412173200000133e+00
4.482932399999999973e+01 5.412534075519999988e+00
4.484685599999999539e+01 5.417393893679999017e+00
4.486438800000000526e+01 5.420324980640000234e+00
4.488192000000000093e+01 5.422148508319999394e+00
4.489945199999999659e+01 5.423334970239999997e+00
4.491698399999999936e+01 5.424135685919999617e+00
4.493451600000000212e+01 5.424679237439999469e+00
4.495204799999999778e+01 5.425047449759999196e+00
4.496958000000000055e+01 5.425307536240000061e+00
4.498711199999999621e+01 5.425506254000000084e+00
4.500464400000000609e+01 5.425631913759999314e+00
4.502217600000000175e+01 5.425725427999999795e+00
4.503970799999999741e+01 5.425810175279999648e+00
4.505724000000000018e+01 5.425918301119999398e+00
4.507477200000000295e+01 5.425973825199999823e+00
4.509230399999999861e+01 5.426026426959999149e+00
4.510983600000000138e+01 5.426155009039999477e+00
4.512736799999999704e+01 5.426204688479999483e+00
4.514489999999999981e+01 5.426043960879999517e+00
4.516243200000000257e+01 5.412975345839999619e+00
4.517996399999999824e+01 5.417633523919999305e+00
4.519749599999999390e+01 5.420444795759999046e+00
4.521502800000000377e+01 5.422195265439999190e+00
4.523255999999999943e+01 5.423346659519999058e+00
4.525009200000000220e+01 5.424118151999999249e+00
4.526762399999999786e+01 5.424652936559999361e+00
4.528515600000000063e+01 5.424994847999999870e+00
4.530268800000000340e+01 5.425246167519999219e+00
4.532021999999999906e+01 5.425409817439999394e+00
4.533775199999999472e+01 5.425561778079999620e+00
4.535528400000000460e+01 5.425675748559999789e+00
4.537281600000000026e+01 5.425725427999999795e+00
4.539034800000000303e+01 5.425792641360000168e+00
4.540787999999999869e+01 5.425883233280000439e+00
4.542541200000000146e+01 5.425947524319999715e+00
4.544294400000000422e+01 5.426064417119999206e+00
4.546047599999999989e+01 5.426155009039999477e+00
4.547800799999999555e+01 5.412487318399999303e+00
4.549554000000000542e+01 5.417300379440000313e+00
4.551307200000000108e+01 5.420202243199999437e+00
4.553060399999999674e+01 5.421996547679999168e+00
4.554813599999999951e+01 5.423165475679999403e+00
4.556566800000000228e+01 5.423942812799999125e+00
4.558320000000000505e+01 5.424474675039999028e+00
4.560073200000000071e+01 5.424839965040000322e+00
4.561826399999999637e+01 5.425094206879998993e+00
4.563579600000000625e+01 5.425287080000000373e+00
4.565332800000000191e+01 5.425406895119999184e+00
4.567085999999999757e+01 5.425558855759999410e+00
4.568839200000000034e+01 5.425614379839999835e+00
4.570592400000000310e+01 5.425675748559999789e+00
4.572345599999999877e+01 5.425754651199999223e+00
4.574098800000000153e+01 5.425833553839999546e+00
4.575851999999999720e+01 5.425927068080000026e+00
4.577605200000000707e+01 5.425997203759999721e+00
4.579358400000000273e+01 5.419007014319999094e+00
4.581111599999999839e+01 5.414535864719999481e+00
4.582864800000000116e+01 5.418480996719999609e+00
4.584618000000000393e+01 5.420883143760000245e+00
4.586371199999999959e+01 5.422382293920000151e+00
4.588124400000000236e+01 5.423390494319999533e+00
4.589877599999999802e+01 5.424074317199999662e+00
4.591630800000000079e+01 5.424538966079999192e+00
4.593384000000000356e+01 5.424866265920000430e+00
4.595137199999999922e+01 5.425085439920000141e+00
4.596890399999999488e+01 5.425254934479999847e+00
4.598643600000000475e+01 5.425377671919999756e+00
4.600396800000000042e+01 5.425474108479999558e+00
4.602150000000000318e+01 5.425547166479999461e+00
4.603903199999999885e+01 5.425649447679999682e+00
4.605656399999999451e+01 5.425737117279999744e+00
4.607409600000000438e+01 5.425795563680000377e+00
4.609162800000000004e+01 5.416914633199999329e+00
4.610915999999999570e+01 5.415248910799999926e+00
4.612669199999999847e+01 5.418869665279999914e+00
4.614422400000000124e+01 5.421076016879999848e+00
4.616175599999999690e+01 5.422455351920000055e+00
4.617928799999999967e+01 5.423399261280000161e+00
4.619681999999999533e+01 5.424021715440000335e+00
4.621435200000000521e+01 5.424454218799999339e+00
4.623188400000000087e+01 5.424734761519999893e+00
4.624941599999999653e+01 5.424933479279999915e+00
4.626694799999999930e+01 5.425073750639999304e+00
4.628448000000000206e+01 5.425173109520000203e+00
4.630201199999999773e+01 5.425278313039999745e+00
4.631954400000000049e+01 5.425316303199999801e+00
4.633707599999999616e+01 5.425395205840000123e+00
4.635460799999999892e+01 5.425468263839999139e+00
4.637214000000000169e+01 5.425532554880000191e+00
4.638967199999999735e+01 5.415722326640000084e+00
4.640720399999999302e+01 5.415359958959999886e+00
4.642473600000000289e+01 5.419196965120000264e+00
4.644226799999999855e+01 5.421742305839999609e+00
4.645980000000000132e+01 5.423457707679999906e+00
4.647733199999999698e+01 5.424620791039999723e+00
4.649486399999999975e+01 5.425406895119999184e+00
4.651239600000000252e+01 5.425932912719999557e+00
4.652992799999999818e+01 5.426271901839999856e+00
4.654745999999999384e+01 5.426479386559999618e+00
4.656499200000000371e+01 5.426587512400000257e+00
4.658252399999999938e+01 5.426625502559999426e+00
4.660005600000000214e+01 5.426610890960000155e+00
4.661758799999999781e+01 5.419185275839999427e+00
4.663512000000000057e+01 5.419129751759999891e+00
4.665265200000000334e+01 5.422183576160000129e+00
4.667018399999999900e+01 5.423925278879999645e+00
4.668771599999999466e+01 5.422835253519999732e+00
4.670524800000000454e+01 5.421002958879999944e+00
4.672278000000000020e+01 5.423691493279999776e+00
4.674031199999999586e+01 5.425254934479999847e+00
4.675784399999999863e+01 5.422472885839999535e+00
4.677537600000000140e+01 5.424690926720000306e+00
4.679290800000000417e+01 5.419480430160000139e+00
4.681043999999999983e+01 5.423536610320000229e+00
4.682797199999999549e+01 5.422277090399999722e+00
4.684550400000000536e+01 5.422078372639999699e+00
4.686303600000000102e+01 5.423372960400000053e+00
4.688056799999999669e+01 5.422396905519999422e+00
4.689809999999999945e+01 5.422505031359999172e+00
4.691563200000000222e+01 5.424232122479999418e+00
4.693316399999999788e+01 5.425252012159999637e+00
4.695069600000000065e+01 5.426125785840000049e+00
4.696822799999999631e+01 5.426900200639999561e+00
4.698576000000000619e+01 5.427586945839999899e+00
4.700329200000000185e+01 5.428197710719999236e+00
4.702082399999999751e+01 5.428726650639999818e+00
4.703835600000000028e+01 5.429290658400000247e+00
4.705588800000000305e+01 5.429691016240000501e+00
4.707341999999999871e+01 5.429954025039999799e+00
4.709095200000000148e+01 5.430167354399999979e+00
4.710848399999999714e+01 5.430406984639999379e+00
4.712601599999999991e+01 5.430515110479999130e+00
4.714354800000000267e+01 5.430655381839999407e+00
4.716107999999999834e+01 5.430719672879999571e+00
4.717861199999999400e+01 5.430696294319999673e+00
4.719614400000000387e+01 5.430678760400000193e+00
4.721367599999999953e+01 5.430669993439999566e+00
4.723120800000000230e+01 5.430579401519999294e+00
4.724873999999999796e+01 5.430488809599999911e+00
4.726627200000000073e+01 5.430389450719999900e+00
4.728380400000000350e+01 5.430331004320000154e+00
4.730133599999999916e+01 5.430202422239999827e+00
4.731886799999999482e+01 5.430088451759999657e+00
4.733640000000000470e+01 5.429933568800000110e+00
4.735393200000000036e+01 5.429840054559999629e+00
4.737146399999999602e+01 5.429655948399999765e+00
4.738899599999999879e+01 5.429442619039999585e+00
4.740652800000000155e+01 5.429296503039999777e+00
4.742406000000000432e+01 5.429045183519999540e+00
4.744159199999999998e+01 5.428881533599999365e+00
4.745912399999999565e+01 5.428712039039999659e+00
4.747665600000000552e+01 5.428583456960000220e+00
4.749418800000000118e+01 5.428396428479999258e+00
4.751171999999999684e+01 5.428247390160000130e+00
4.752925199999999961e+01 5.427969769759999785e+00
4.754678400000000238e+01 5.427502198560000046e+00
4.756431599999999804e+01 5.427034627360000307e+00
4.758184800000000081e+01 5.426610890960000155e+00
4.759937999999999647e+01 5.426140397439999319e+00
4.761691200000000634e+01 5.425652369999999891e+00
4.763444400000000201e+01 5.425146808640000096e+00
4.765197599999999767e+01 5.424664625840000198e+00
4.766950800000000044e+01 5.424229200159999209e+00
4.768704000000000320e+01 5.423805463759999945e+00
4.770457199999999887e+01 5.423413872879999431e+00
4.772210400000000163e+01 5.423048582879999913e+00
4.773963599999999730e+01 5.422712516079999823e+00
4.775716800000000006e+01 5.422388138559999682e+00
4.777470000000000283e+01 5.422087139599999439e+00
4.779223199999999849e+01 5.421794907599998936e+00
4.780976400000000126e+01 5.421517287199999480e+00
4.782729600000000403e+01 5.421248433759999763e+00
4.784482799999999969e+01 5.420997114239999526e+00
4.786236000000000246e+01 5.420757483999999238e+00
4.787989199999999812e+01 5.420526620719999578e+00
4.789742400000000089e+01 5.420307446719999867e+00
4.791495600000000366e+01 5.420099962000000104e+00
4.793248799999999932e+01 5.419889554960000133e+00
4.795001999999999498e+01 5.419699604159999851e+00
4.796755200000000485e+01 5.419512575679999777e+00
4.798508400000000051e+01 5.419348925759999602e+00
4.800261600000000328e+01 5.419173586559999478e+00
4.802014799999999894e+01 5.419018703599999931e+00
4.803768000000000171e+01 5.418852131359999547e+00
4.805521200000000448e+01 5.418691403759999581e+00
4.807274400000000014e+01 5.418551132399999304e+00
4.809027599999999580e+01 5.418425472640000073e+00
4.810780800000000568e+01 5.418329036079999383e+00
4.812534000000000134e+01 5.418226754880000051e+00
4.814287199999999700e+01 5.418104017439999254e+00
4.816040399999999977e+01 5.417998813919999712e+00
4.817793600000000254e+01 5.417908221999999441e+00
4.819546800000000530e+01 5.417855620239999226e+00
4.821300000000000097e+01 5.417791329199999062e+00
4.823053199999999663e+01 5.417715348879999837e+00
4.824806399999999940e+01 5.417659824799999413e+00
4.826559600000000216e+01 5.417624756959999566e+00
4.828312799999999783e+01 5.417610145360000296e+00
4.830066000000000059e+01 5.417569232879999142e+00
4.831819199999999626e+01 5.417551698959999662e+00
4.833572399999999902e+01 5.417519553440000024e+00
4.835325600000000179e+01 5.417005225119999601e+00
4.837078799999999745e+01 5.416669158319999511e+00
4.838831999999999312e+01 5.416403227200000003e+00
4.840585200000000299e+01 5.416227887999999879e+00
4.842338399999999865e+01 5.416096383599999342e+00
4.844091600000000142e+01 5.416002869359999750e+00
4.845844799999999708e+01 5.415956112239999065e+00
4.847597999999999985e+01 5.415915199759999688e+00
4.849351200000000262e+01 5.415868442639999891e+00
4.851104399999999828e+01 5.415871364959999212e+00
4.852857599999999394e+01 5.415912277439999478e+00
4.854610800000000381e+01 5.415900588159999529e+00
4.856363999999999947e+01 5.416002869359999750e+00
4.858117199999999514e+01 5.416075927359999653e+00
4.859870399999999790e+01 5.416207431760000190e+00
4.861623600000000067e+01 5.416292179040000043e+00
4.863376800000000344e+01 5.416388615599999845e+00
4.865129999999999910e+01 5.416514275359999964e+00
4.866883199999999476e+01 5.416683769919999669e+00
4.868636400000000464e+01 5.416862031439999114e+00
4.870389600000000030e+01 5.417081205439999714e+00
4.872142799999999596e+01 5.417309146399999165e+00
4.873895999999999873e+01 5.417563388239999611e+00
4.875649200000000150e+01 5.417846853279999486e+00
4.877402399999999716e+01 5.418206298640000362e+00
4.879155599999999993e+01 5.418586200239999151e+00
4.880908799999999559e+01 5.418726471599999428e+00
4.882662000000000546e+01 5.418966101839999716e+00
4.884415200000000112e+01 5.419284634719999438e+00
4.886168399999999679e+01 5.419705448800000269e+00
4.887921599999999955e+01 5.420269456559999810e+00
4.889674800000000232e+01 5.421032182080000261e+00
4.891427999999999798e+01 5.421610801439999960e+00
4.893181200000000075e+01 5.422057916400000011e+00
4.894934399999999641e+01 5.422431973360000157e+00
4.896687599999999918e+01 5.422765117840000038e+00
4.898440800000000195e+01 5.423069039119999601e+00
4.900193999999999761e+01 5.423352504159999476e+00
4.901947200000000038e+01 5.423624279920000291e+00
4.903700400000000315e+01 5.423866832479999900e+00
4.905453599999999881e+01 5.424080161839999192e+00
4.907206800000000158e+01 5.424278879599999215e+00
4.908959999999999724e+01 5.424462985759999967e+00
4.910713200000000001e+01 5.424641247280000300e+00
4.912466400000000277e+01 5.424813664159999327e+00
4.914219599999999843e+01 5.424986081039999242e+00
4.915972799999999410e+01 5.425152653279999626e+00
4.917726000000000397e+01 5.425319225520000010e+00
4.919479199999999963e+01 5.425482875440000186e+00
4.921232400000000240e+01 5.425643603040000151e+00
4.922985599999999806e+01 5.425833553839999546e+00
4.924738800000000083e+01 5.422545943839999438e+00
4.926492000000000360e+01 5.420301602079999448e+00
4.928245199999999926e+01 5.420246077999999024e+00
4.929998399999999492e+01 5.421324414079999876e+00
4.931751600000000479e+01 5.422306313599999150e+00
4.933504800000000046e+01 5.423142097120000393e+00
4.935257999999999612e+01 5.422855709759999421e+00
4.937011199999999889e+01 5.423191776559999511e+00
4.938764400000000165e+01 5.423688570959999566e+00
4.940517600000000442e+01 5.424153219839999984e+00
4.942270800000000008e+01 5.424530199119999452e+00
4.944023999999999575e+01 5.424787363279999219e+00
4.945777200000000562e+01 5.425047449759999196e+00
4.947530400000000128e+01 5.425231555919999948e+00
4.949283599999999694e+01 5.425409817439999394e+00
4.951036799999999971e+01 5.425547166479999461e+00
4.952790000000000248e+01 5.425658214640000310e+00
4.954543199999999814e+01 5.425757573519999433e+00
4.956296400000000091e+01 5.425810175279999648e+00
4.958049599999999657e+01 5.425894922559999500e+00
4.959802800000000644e+01 5.425909534159999659e+00
4.961556000000000211e+01 5.425938757359999975e+00
4.963309199999999777e+01 5.425912456479998980e+00
4.965062400000000054e+01 5.425880310960000230e+00
4.966815600000000330e+01 5.425845243119999495e+00
4.968568799999999896e+01 5.425757573519999433e+00
4.970322000000000173e+01 5.425666981599999161e+00
4.972075199999999739e+01 5.425573467360000457e+00
4.973828400000000016e+01 5.425459496880000287e+00
4.975581600000000293e+01 5.425292924639999015e+00
4.977334799999999859e+01 5.425146808640000096e+00
4.979087999999999425e+01 5.424983158719999032e+00
4.980841200000000413e+01 5.424837042720000113e+00
4.982594399999999979e+01 5.424717227599999525e+00
4.984347600000000256e+01 5.424553577680000238e+00
4.986100799999999822e+01 5.424337325999999848e+00
4.987854000000000099e+01 5.424182443040000301e+00
4.989607200000000375e+01 5.423942812799999125e+00
4.991360399999999942e+01 5.423741172719999781e+00
4.993113599999999508e+01 5.423530765679999810e+00
4.994866800000000495e+01 5.423346659519999058e+00
4.996620000000000061e+01 5.423095339999999709e+00
4.998373199999999628e+01 5.422882010639999528e+00
5.000126399999999904e+01 5.422601467919999862e+00
5.001879600000000181e+01 5.422411517120000468e+00
5.003632800000000458e+01 5.422142663679999863e+00
5.005386000000000024e+01 5.421996547679999168e+00
5.007139199999999590e+01 5.422025770879999484e+00
5.008892400000000578e+01 5.421803674559999564e+00
5.010645600000000144e+01 5.421520209519999689e+00
5.012398799999999710e+01 5.421070172239999430e+00
5.014151999999999987e+01 5.420637668879999538e+00
5.015905200000000264e+01 5.420102884319999426e+00
5.017658399999999830e+01 5.419579789040000151e+00
5.019411600000000107e+01 5.418998247360000242e+00
5.021164799999999673e+01 5.418434239599999813e+00
5.022918000000000660e+01 5.417925755919999808e+00
5.024671200000000226e+01 5.417437728479999492e+00
5.026424399999999792e+01 5.416946778719999855e+00
5.028177600000000069e+01 5.416479207520000116e+00
5.029930800000000346e+01 5.416037937200000485e+00
5.031683999999999912e+01 5.415611278480000124e+00
5.033437200000000189e+01 5.415202153679999242e+00
5.035190399999999755e+01 5.414793028880000136e+00
5.036943600000000743e+01 5.414395593360000092e+00
5.038696800000000309e+01 5.414012769439999317e+00
5.040449999999999875e+01 5.413638712480000059e+00
5.042203200000000152e+01 5.413270500160000331e+00
5.043956399999999718e+01 5.412911054799999455e+00
5.045709599999999995e+01 5.412557454079999886e+00
5.047462800000000271e+01 5.412209697999999847e+00
5.049215999999999838e+01 5.411870708879999547e+00
5.050969199999999404e+01 5.411540486719999876e+00
5.052722400000000391e+01 5.411213186880000414e+00
5.054475599999999957e+01 5.410894653999999804e+00
5.056228799999999524e+01 5.410584888079999821e+00
5.057981999999999800e+01 5.410280966800000257e+00
5.059735200000000077e+01 5.409982890159999336e+00
5.061488400000000354e+01 5.409699425119999461e+00
5.063241599999999920e+01 5.409424727039999325e+00
5.064994799999999486e+01 5.409158795919998930e+00
5.066748000000000474e+01 5.408895787119999632e+00
5.068501200000000040e+01 5.408641545280000074e+00
5.070254399999999606e+01 5.408393148080000046e+00
5.072007599999999883e+01 5.408147673199999339e+00
5.073760800000000160e+01 5.407916809919999679e+00
5.075513999999999726e+01 5.407683024319999809e+00
5.077267200000000003e+01 5.407463850320000098e+00
5.079020399999999569e+01 5.407247598639999708e+00
5.080773600000000556e+01 5.407043036239999267e+00
5.082526800000000122e+01 5.406847240799999454e+00
5.084279999999999688e+01 5.406660212319999381e+00
5.086033199999999965e+01 5.406479028479999727e+00
5.087786400000000242e+01 5.406297844640000072e+00
5.089539599999999808e+01 5.406128350079999478e+00
5.091292800000000085e+01 5.405964700160000191e+00
5.093045999999999651e+01 5.405812739519999965e+00
5.094799199999999928e+01 5.405669545839999479e+00
5.096552400000000205e+01 5.405532196799999411e+00
5.098305599999999771e+01 5.405403614719999972e+00
5.100058799999999337e+01 5.405280877280000063e+00
5.101812000000000324e+01 5.405169829120000102e+00
5.103565199999999891e+01 5.405064625599999673e+00
5.105318400000000167e+01 5.404941888159999763e+00
5.107071599999999734e+01 5.404880519439999809e+00
5.108824800000000010e+01 5.404728558800000471e+00
5.110578000000000287e+01 5.404769471279999848e+00
5.112331199999999853e+01 5.404857140879999911e+00
5.114084399999999420e+01 5.404938965839999554e+00
5.115837600000000407e+01 5.404994489919999978e+00
5.117590799999999973e+01 5.405020790799999197e+00
5.119343999999999539e+01 5.405020790799999197e+00
5.121097199999999816e+01 5.396446703919999699e+00
5.122850400000000093e+01 5.401104881999999385e+00
5.124603600000000370e+01 5.403489495119999653e+00
5.126356799999999936e+01 5.404760704319999221e+00
5.128109999999999502e+01 5.405464983439999038e+00
5.129863200000000489e+01 5.405859496639999762e+00
5.131616400000000056e+01 5.398597531440000097e+00
5.133369599999999622e+01 5.402685857119999824e+00
5.135122799999999899e+01 5.404667190079999628e+00
5.136876000000000175e+01 5.405654934240000209e+00
5.138629199999999742e+01 5.402034179759999333e+00
5.140382400000000018e+01 5.404521074079999821e+00
5.142135599999999584e+01 5.402118927040000074e+00
5.143888800000000572e+01 5.404658423119999888e+00
5.145642000000000138e+01 5.404176240319999991e+00
5.147395199999999704e+01 5.404412948240000070e+00
5.149148399999999981e+01 5.404407103599999651e+00
5.150901600000000258e+01 5.404579520479999566e+00
5.152654799999999824e+01 5.404769471279999848e+00
5.154408000000000101e+01 5.404965266719999661e+00
5.156161199999999667e+01 5.405085081840000250e+00
5.157914400000000654e+01 5.405234120160000266e+00
5.159667600000000220e+01 5.405330556719999180e+00
5.161420799999999787e+01 5.405421148639999451e+00
5.163174000000000063e+01 5.405500051279999774e+00
5.164927200000000340e+01 5.405546808399999570e+00
5.166680399999999906e+01 5.405590643200000045e+00
5.168433600000000183e+01 5.405584798559999626e+00
5.170186799999999749e+01 5.405593565520000254e+00
5.171940000000000026e+01 5.405558497679999519e+00
5.173693200000000303e+01 5.405491284319999146e+00
5.175446399999999869e+01 5.405462061119999717e+00
5.177199599999999435e+01 5.405389003119999813e+00
5.178952800000000423e+01 5.405333479039999389e+00
5.180705999999999989e+01 5.405207819280000159e+00
5.182459200000000266e+01 5.405125994319999627e+00
5.184212399999999832e+01 5.405009101520000137e+00
5.185965600000000109e+01 5.404886364080000227e+00
5.187718800000000385e+01 5.404757781999999011e+00
5.189471999999999952e+01 5.404632122239999781e+00
5.191225199999999518e+01 5.404471394639999815e+00
5.192978400000000505e+01 5.404334045599999747e+00
5.194731600000000071e+01 5.404211308159999838e+00
5.196484799999999638e+01 5.404085648399999720e+00
5.198237999999999914e+01 5.403889852959999907e+00
5.199991200000000191e+01 5.403661911999999568e+00
5.201744400000000468e+01 5.403419359439999958e+00
5.203497600000000034e+01 5.403165117599999512e+00
5.205250799999999600e+01 5.402905031119999535e+00
5.207004000000000588e+01 5.402639100000000028e+00
5.208757200000000154e+01 5.402373168879999632e+00
5.210510399999999720e+01 5.402104315439999915e+00
5.212263599999999997e+01 5.401829617359999780e+00
5.214016800000000273e+01 5.401554919279999645e+00
5.215769999999999840e+01 5.401280221199999509e+00
5.217523200000000116e+01 5.400999678479999844e+00
5.219276399999999683e+01 5.400719135760000178e+00
5.221029600000000670e+01 5.400432748400000094e+00
5.222782800000000236e+01 5.400146361040000009e+00
5.224535999999999802e+01 5.399854129039999506e+00
5.226289200000000079e+01 5.399561897039999891e+00
5.228042400000000356e+01 5.399266742719999179e+00
5.229795599999999922e+01 5.398971588400000243e+00
5.231548800000000199e+01 5.398673511759999322e+00
5.233301999999999765e+01 5.398372512799999967e+00
5.235055200000000042e+01 5.398071513839999724e+00
5.236808400000000319e+01 5.397764670239999063e+00
5.238561599999999885e+01 5.397457826639999290e+00
5.240314799999999451e+01 5.397145138399999098e+00
5.242068000000000438e+01 5.396835372479999116e+00
5.243821200000000005e+01 5.396519761920000491e+00
5.245574400000000281e+01 5.396207073680000299e+00
5.247327599999999848e+01 5.395888540799999689e+00
5.249080800000000124e+01 5.395570007919999966e+00
5.250834000000000401e+01 5.395251475039999356e+00
5.252587199999999967e+01 5.394930019839999424e+00
5.254340399999999534e+01 5.394602719999999074e+00
5.256093600000000521e+01 5.394266653199998984e+00
5.257846800000000087e+01 5.393924741760000252e+00
5.259600000000000364e+01 5.393571141039999794e+00
5.261353199999999930e+01 5.393217540320000225e+00
5.263106399999999496e+01 5.392855172639999140e+00
5.264859600000000484e+01 5.392489882639999621e+00
5.266612800000000050e+01 5.392115825680000363e+00
5.268365999999999616e+01 5.391572274159999623e+00
5.270119199999999893e+01 5.390923519119999341e+00
5.271872400000000169e+01 5.390251385520000049e+00
5.273625599999999736e+01 5.389605552799999977e+00
5.275378800000000012e+01 5.389000632559999282e+00
5.277131999999999579e+01 5.388439547119999951e+00
5.278885200000000566e+01 5.387919374159999109e+00
5.280638400000000132e+01 5.387434269039999890e+00
5.282391599999999698e+01 5.386978387120000100e+00
5.284144799999999975e+01 5.386542961439999111e+00
5.285898000000000252e+01 5.386130914319999796e+00
5.287651199999999818e+01 5.385736401119999961e+00
5.289404400000000095e+01 5.385353577199999187e+00
5.291157599999999661e+01 5.384988287199999668e+00
5.292910799999999938e+01 5.384631764159999889e+00
5.294664000000000215e+01 5.384286930399999171e+00
5.296417199999999781e+01 5.383950863599999970e+00
5.298170399999999347e+01 5.383620641440000298e+00
5.299923600000000334e+01 5.383299186239999479e+00
5.301676799999999901e+01 5.382986497999999287e+00
5.303430000000000177e+01 5.382679654399999514e+00
5.305183199999999744e+01 5.382381577759999480e+00
5.306936400000000020e+01 5.382089345759999865e+00
5.308689600000000297e+01 5.381805880719999990e+00
5.310442799999999863e+01 5.381525337999999437e+00
5.312195999999999430e+01 5.381250639920000189e+00
5.313949200000000417e+01 5.380981786479999585e+00
5.315702399999999983e+01 5.380721699999999608e+00
5.317455599999999549e+01 5.380467458160000049e+00
5.319208799999999826e+01 5.380219060959999133e+00
5.320962000000000103e+01 5.379976508399999524e+00
5.322715200000000380e+01 5.379739800479999445e+00
5.324468399999999946e+01 5.379508937199999785e+00
5.326221599999999512e+01 5.379283918559999655e+00
5.327974800000000499e+01 5.379064744559999056e+00
5.329728000000000065e+01 5.378851415199999764e+00
5.331481199999999632e+01 5.378643930479999113e+00
5.333234399999999908e+01 5.378445212719999091e+00
5.334987600000000185e+01 5.378252339599999488e+00
5.336740799999999751e+01 5.378065311120000302e+00
5.338494000000000028e+01 5.377881204959999550e+00
5.340247199999999594e+01 5.377708788079999636e+00
5.342000400000000582e+01 5.377553905120000088e+00
5.343753600000000148e+01 5.377396099840000332e+00
5.345506799999999714e+01 5.377244139200000106e+00
5.347259999999999991e+01 5.377095100879999201e+00
5.349013200000000268e+01 5.376951907199999603e+00
5.350766399999999834e+01 5.376814558159999535e+00
5.352519600000000111e+01 5.376685976080000096e+00
5.354272799999999677e+01 5.376557393999999768e+00
5.356025999999999954e+01 5.376440501199999389e+00
5.357779200000000230e+01 5.376323608399999898e+00
5.359532399999999797e+01 5.376215482559999259e+00
5.361285599999999363e+01 5.376110279039999718e+00
5.363038800000000350e+01 5.376010920159999706e+00
5.364791999999999916e+01 5.375926172879999854e+00
5.366545200000000193e+01 5.375847270239999531e+00
5.368298399999999759e+01 5.375768367599999209e+00
5.370051600000000036e+01 5.375698231920000403e+00
5.371804800000000313e+01 5.375619329279999192e+00
5.373557999999999879e+01 5.375552115919999707e+00
5.375311199999999445e+01 5.375496591840000171e+00
5.377064400000000433e+01 5.375438145439999538e+00
5.378817599999999999e+01 5.375388466000000420e+00
5.380570800000000276e+01 5.375370932079999164e+00
5.382323999999999842e+01 5.375338786559999527e+00
5.384077200000000119e+01 5.375294951759999940e+00
5.385830400000000395e+01 5.375268650879999832e+00
5.387583599999999961e+01 5.375236505359999306e+00
5.389336799999999528e+01 5.375008564399999855e+00
5.391090000000000515e+01 5.374616973519999341e+00
5.392843200000000081e+01 5.374219537999999297e+00
5.394596399999999647e+01 5.374123101440000383e+00
5.396349599999999924e+01 5.373865937279999727e+00
5.398102800000000201e+01 5.373816257839999722e+00
5.399856000000000478e+01 5.373600006159999332e+00
5.401609200000000044e+01 5.373713976639999501e+00
5.403362399999999610e+01 5.373716898959999710e+00
5.405115600000000597e+01 5.373602928479999541e+00
5.406868800000000164e+01 5.373664297199999496e+00
5.408621999999999730e+01 5.373559093679999954e+00
5.410375200000000007e+01 5.373249327759999971e+00
5.412128400000000283e+01 5.373149968879999960e+00
5.413881599999999850e+01 5.373477268719999422e+00
5.415634800000000126e+01 5.373617540079999699e+00
5.417387999999999693e+01 5.373515258879999479e+00
5.419141200000000680e+01 5.373456812479999734e+00
5.420894400000000246e+01 5.373620462399999020e+00
5.422647599999999812e+01 5.373573705280000112e+00
5.424400800000000089e+01 5.373792879279999823e+00
5.426154000000000366e+01 5.373535715119999168e+00
5.427907199999999932e+01 5.373620462399999020e+00
5.429660400000000209e+01 5.373553249039999535e+00
5.431413599999999775e+01 5.373588316880000271e+00
5.433166800000000052e+01 5.373418822320000565e+00
5.434920000000000329e+01 5.373252250079999293e+00
5.436673199999999895e+01 5.373594161519999801e+00
5.438426399999999461e+01 5.373088600159999118e+00
5.440179600000000448e+01 5.373342841999999564e+00
5.441932800000000015e+01 5.373287317920000028e+00
5.443686000000000291e+01 5.373220104559999655e+00
5.445439199999999857e+01 5.372770067280000283e+00
5.447192400000000134e+01 5.372732077120000227e+00
5.448945600000000411e+01 5.373389599120000248e+00
5.450698799999999977e+01 5.368409965839999742e+00
5.452451999999999543e+01 5.372635640559999537e+00
5.454205200000000531e+01 5.374698798479999873e+00
5.455958400000000097e+01 5.375496591840000171e+00
5.457711599999999663e+01 5.373819180159999043e+00
5.459464799999999940e+01 5.373512336559999270e+00
5.461218000000000217e+01 5.372913260959998993e+00
5.462971200000000493e+01 5.373740277519999609e+00
5.464724400000000060e+01 5.374459168239999585e+00
5.466477599999999626e+01 5.374438711999999008e+00
5.468230800000000613e+01 5.374462090559999794e+00
5.469984000000000179e+01 5.369248671679999418e+00
5.471737199999999746e+01 5.368582382719999657e+00
5.473490400000000022e+01 5.374295518319999410e+00
5.475243600000000299e+01 5.377296740959999433e+00
5.476996799999999865e+01 5.378962463359999724e+00
5.478750000000000142e+01 5.379938518239999468e+00
5.480503199999999708e+01 5.379359898879999768e+00
5.482256399999999275e+01 5.378453979679999719e+00
5.484009600000000262e+01 5.378398455600000183e+00
5.485762799999999828e+01 5.378193893199999742e+00
5.487516000000000105e+01 5.378258184239999906e+00
5.489269199999999671e+01 5.378708221520000166e+00
5.491022399999999948e+01 5.378445212719999091e+00
5.492775600000000225e+01 5.378427678799999612e+00
5.494528799999999791e+01 5.378901094639999769e+00
5.496281999999999357e+01 5.378982919599999413e+00
5.498035200000000344e+01 5.379123190959999690e+00
5.499788399999999911e+01 5.379196248959999593e+00
5.501541600000000187e+01 5.379605373759999587e+00
5.503294799999999753e+01 5.379424189919999932e+00
5.505048000000000030e+01 5.379704732639999598e+00
5.506801200000000307e+01 5.380140158319999699e+00
5.508554399999999873e+01 5.379979430719999733e+00
5.510307599999999439e+01 5.379953129839999626e+00
5.512060800000000427e+01 5.380014498559999581e+00
5.513813999999999993e+01 5.380105090479998964e+00
5.515567199999999559e+01 5.380312575199999614e+00
5.517320399999999836e+01 5.378348776160000178e+00
5.519073600000000113e+01 5.380534671519999534e+00
5.520826800000000389e+01 5.378512426079999464e+00
5.522579999999999956e+01 5.380943796319999528e+00
5.524333199999999522e+01 5.380622341119999597e+00
5.526086400000000509e+01 5.379842081679999666e+00
5.527839600000000075e+01 5.380350565359999671e+00
5.529592799999999642e+01 5.380560972399999642e+00
5.531345999999999918e+01 5.380783068719999562e+00
5.533099200000000195e+01 5.381072378399999856e+00
5.534852399999999761e+01 5.381344154159999782e+00
5.536605600000000038e+01 5.381575017439999442e+00
5.538358799999999604e+01 5.381732822720000087e+00
5.540112000000000592e+01 5.381949074399999589e+00
5.541865200000000158e+01 5.382095190399999396e+00
5.543618399999999724e+01 5.382299752799999837e+00
5.545371600000000001e+01 5.382454635759999384e+00
5.547124800000000278e+01 5.382597829439999870e+00
5.548877999999999844e+01 5.382694265999999672e+00
5.550631200000000121e+01 5.382735178479999938e+00
5.552384399999999687e+01 5.382805314159999632e+00
5.554137599999999964e+01 5.382854993599999638e+00
5.555890800000000240e+01 5.382875449839999327e+00
5.557643999999999807e+01 5.382860838240000056e+00
5.559397199999999373e+01 5.382951430160000328e+00
5.561150400000000360e+01 5.382849148959999219e+00
5.562903599999999926e+01 5.382767323999999576e+00
5.564656800000000203e+01 5.382691343679999463e+00
5.566409999999999769e+01 5.382667965120000453e+00
5.568163200000000046e+01 5.382609518719999819e+00
5.569916400000000323e+01 5.382489703600000119e+00
5.571669599999999889e+01 5.382372810799999741e+00
5.573422799999999455e+01 5.382296830479999628e+00
5.575176000000000442e+01 5.382159481440000448e+00
5.576929200000000009e+01 5.382007520799999334e+00
5.578682399999999575e+01 5.381840948559999838e+00
5.580435599999999852e+01 5.381683143280000081e+00
5.582188800000000128e+01 5.381557483519999963e+00
5.583942000000000405e+01 5.381396755919999997e+00
5.585695199999999971e+01 5.381218494399999663e+00
5.587448399999999538e+01 5.381040232879999330e+00
5.589201600000000525e+01 5.380832748159999568e+00
5.590954800000000091e+01 5.380631108080000224e+00
5.592707999999999657e+01 5.380382710880000197e+00
5.594461199999999934e+01 5.380227827919999761e+00
5.596214400000000211e+01 5.380043721759999897e+00
5.597967599999999777e+01 5.379871304879999983e+00
5.599720800000000054e+01 5.379611218400000006e+00
5.601473999999999620e+01 5.379430034559999463e+00
5.603227200000000607e+01 5.379167025760000165e+00
5.604980400000000174e+01 5.378933240159999407e+00
5.606733599999999740e+01 5.378690687599999798e+00
5.608486800000000017e+01 5.378474435919999408e+00
5.610240000000000293e+01 5.378205582479999691e+00
5.611993199999999860e+01 5.377995175439999720e+00
5.613746400000000136e+01 5.377717555039999375e+00
5.615499599999999703e+01 5.377448701599999659e+00
5.617252799999999979e+01 5.377197382080000310e+00
5.619006000000000256e+01 5.376940217919999654e+00
5.620759199999999822e+01 5.376674286799999258e+00
5.622512400000000099e+01 5.376402511040000221e+00
5.624265600000000376e+01 5.376124890639999876e+00
5.626018799999999942e+01 5.375844347920000210e+00
5.627772000000000219e+01 5.375560882880000335e+00
5.629525199999999785e+01 5.375274495520000251e+00
5.631278400000000062e+01 5.374985185839999957e+00
5.633031600000000338e+01 5.374692953839999454e+00
5.634784799999999905e+01 5.374397799519999630e+00
5.636537999999999471e+01 5.374102645199999806e+00
5.638291200000000458e+01 5.373804568559999773e+00
5.640044400000000024e+01 5.373506491919999739e+00
5.641797600000000301e+01 5.373205492959999496e+00
5.643550799999999867e+01 5.372901571679999932e+00
5.645304000000000144e+01 5.372597650400000369e+00
5.647057200000000421e+01 5.372290806799999707e+00
5.648810399999999987e+01 5.371983963199999046e+00
5.650563599999999553e+01 5.371677119599999273e+00
5.652316800000000541e+01 5.371367353679999290e+00
5.654070000000000107e+01 5.371057587759999308e+00
5.655823199999999673e+01 5.370744899519999116e+00
5.657576399999999950e+01 5.370432211279999812e+00
5.659329600000000227e+01 5.370119523039999621e+00
5.661082800000000503e+01 5.369806834800000317e+00
5.662836000000000070e+01 5.369491224239999916e+00
5.664589199999999636e+01 5.369175613679999515e+00
5.666342400000000623e+01 5.368857080799999792e+00
5.668095600000000189e+01 5.368541470239999391e+00
5.669848799999999756e+01 5.368222937359999669e+00
5.671602000000000032e+01 5.367904404479999947e+00
5.673355200000000309e+01 5.367585871599999336e+00
5.675108399999999875e+01 5.367264416400000293e+00
5.676861600000000152e+01 5.366942961199999473e+00
5.678614799999999718e+01 5.366621505999999542e+00
5.680368000000000706e+01 5.366300050799999610e+00
5.682121200000000272e+01 5.365978595599999679e+00
5.683874399999999838e+01 5.365657140399999747e+00
5.685627600000000115e+01 5.365332762879999606e+00
5.687380800000000391e+01 5.365008385360000354e+00
5.689133999999999958e+01 5.364684007839999325e+00
5.690887200000000234e+01 5.364359630320000072e+00
5.692640399999999801e+01 5.364035252799999931e+00
5.694393600000000077e+01 5.363710875279999790e+00
5.696146800000000354e+01 5.363383575439999440e+00
5.697899999999999920e+01 5.363056275599999978e+00
5.699653199999999487e+01 5.362728975759999628e+00
5.701406399999999763e+01 5.362401675919999278e+00
5.703159600000000040e+01 5.362074376079999816e+00
5.704912800000000317e+01 5.361744153919999256e+00
5.706665999999999883e+01 5.361416854079999794e+00
5.708419199999999449e+01 5.361086631920000123e+00
5.710172400000000437e+01 5.360753487440000242e+00
5.711925600000000003e+01 5.360420342959999473e+00
5.713678799999999569e+01 5.360087198479999593e+00
5.715431999999999846e+01 5.359754053999999712e+00
5.717185200000000123e+01 5.359420909519999832e+00
5.718938399999999689e+01 5.359084842719999742e+00
5.720691599999999966e+01 5.358748775919999652e+00
5.722444799999999532e+01 5.358412709120000450e+00
5.724198000000000519e+01 5.358073720000000151e+00
5.725951200000000085e+01 5.357734730879999852e+00
5.727704399999999652e+01 5.357392819440000231e+00
5.729457599999999928e+01 5.357053830319999932e+00
5.731210800000000205e+01 5.356711918880000312e+00
5.732963999999999771e+01 5.356370007439999803e+00
5.734717200000000048e+01 5.356025173679999973e+00
5.736470399999999614e+01 5.355683262239999465e+00
5.738223599999999891e+01 5.355338428480000523e+00
5.739976800000000168e+01 5.354993594719999805e+00
5.741729999999999734e+01 5.354645838639999766e+00
5.743483200000000011e+01 5.354301004879999937e+00
5.745236400000000287e+01 5.353953248799999898e+00
5.746989599999999854e+01 5.353605492719999859e+00
5.748742800000000130e+01 5.353257736639999820e+00
5.750495999999999697e+01 5.352909980559999781e+00
5.752249199999999973e+01 5.352556379839999323e+00
5.754002400000000250e+01 5.352196934480000223e+00
5.755755599999999816e+01 5.351831644479999817e+00
5.757508799999999383e+01 5.351463432160000089e+00
5.759262000000000370e+01 5.351095219839999473e+00
5.761015199999999936e+01 5.350721162879999326e+00
5.762768400000000213e+01 5.350350028239999389e+00
5.764521599999999779e+01 5.349975971280000131e+00
5.766274800000000056e+01 5.349610681279999724e+00
5.768028000000000333e+01 5.349119731520000087e+00
5.769781199999999899e+01 5.348485588079999076e+00
5.771534399999999465e+01 5.347810532159999575e+00
5.773287600000000452e+01 5.347153010159999553e+00
5.775040800000000019e+01 5.346536400639999798e+00
5.776793999999999585e+01 5.345963625919999629e+00
5.778547199999999862e+01 5.345431763679999726e+00
5.780300400000000138e+01 5.344932046959999461e+00
5.782053600000000415e+01 5.344464475759999722e+00
5.783806799999999981e+01 5.344023205440000091e+00
5.785559999999999548e+01 5.343599469039999939e+00
5.787313200000000535e+01 5.343193266559999266e+00
5.789066400000000101e+01 5.342804597999999849e+00
5.790819599999999667e+01 5.342424696399999284e+00
5.792572799999999944e+01 5.342056484079999557e+00
5.794326000000000221e+01 5.341699961039999778e+00
5.796079199999999787e+01 5.341349282639999529e+00
5.797832400000000064e+01 5.341007371199999909e+00
5.799585599999999630e+01 5.340674226719999140e+00
5.801338800000000617e+01 5.340346926879999678e+00
5.803092000000000183e+01 5.340025471679999747e+00
5.804845199999999750e+01 5.339712783439999555e+00
5.806598400000000026e+01 5.339403017519999572e+00
5.808351600000000303e+01 5.339099096239999120e+00
5.810104799999999869e+01 5.338803941920000184e+00
5.811858000000000146e+01 5.338511709919999682e+00
5.813611199999999712e+01 5.338225322559999597e+00
5.815364399999999989e+01 5.337947702159999253e+00
5.817117600000000266e+01 5.337673004080000005e+00
5.818870799999999832e+01 5.337404150639999401e+00
5.820623999999999398e+01 5.337141141840000103e+00
5.822377200000000386e+01 5.336883977680000335e+00
5.824130399999999952e+01 5.336629735839999888e+00
5.825883600000000229e+01 5.336384260959999182e+00
5.827636799999999795e+01 5.336141708399999573e+00
5.829390000000000072e+01 5.335907922799999703e+00
5.831143200000000348e+01 5.335677059520000043e+00
5.832896399999999915e+01 5.335452040879999913e+00
5.834649599999999481e+01 5.335232866879999314e+00
5.836402800000000468e+01 5.335019537520000021e+00
5.838156000000000034e+01 5.334809130479999162e+00
5.839909199999999601e+01 5.334607490399998930e+00
5.841662399999999877e+01 5.334411694959999117e+00
5.843415600000000154e+01 5.334218821839999514e+00
5.845168800000000431e+01 5.334034715679999650e+00
5.846921999999999997e+01 5.333853531839999995e+00
5.848675199999999563e+01 5.333678192639998983e+00
5.850428400000000551e+01 5.333511620399999487e+00
5.852181600000000117e+01 5.333347970479999312e+00
5.853934799999999683e+01 5.333190165199999555e+00
5.855687999999999960e+01 5.333038204559999329e+00
5.857441200000000237e+01 5.332892088559999522e+00
5.859194399999999803e+01 5.332748894879999035e+00
5.860947600000000079e+01 5.332620312799999596e+00
5.862700799999999646e+01 5.332497575359999686e+00
5.864454000000000633e+01 5.332380682559999308e+00
5.866207200000000199e+01 5.332266712079999138e+00
5.867960399999999765e+01 5.332155663919999178e+00
5.869713600000000042e+01 5.332056305040000055e+00
5.871466800000000319e+01 5.331954023839999834e+00
5.873219999999999885e+01 5.331854664959999823e+00
5.874973200000000162e+01 5.331758228399999133e+00
5.876726399999999728e+01 5.331673481119999281e+00
5.878479600000000715e+01 5.331585811520000107e+00
5.880232800000000282e+01 5.331509831199999105e+00
5.881985999999999848e+01 5.331439695520000299e+00
5.883739200000000125e+01 5.331363715199999298e+00
5.885492400000000401e+01 5.331302346480000232e+00
5.887245599999999968e+01 5.331235133119999858e+00
5.888998800000000244e+01 5.331182531359999643e+00
5.890751999999999811e+01 5.331132851919999638e+00
5.892505200000000087e+01 5.331083172479999632e+00
5.894258400000000364e+01 5.331030570719999417e+00
5.896011599999999930e+01 5.330989658240000040e+00
5.897764799999999497e+01 5.330957512719999514e+00
5.899518000000000484e+01 5.330925367199999876e+00
5.901271200000000050e+01 5.330901988639999978e+00
5.903024400000000327e+01 5.330893221679999350e+00
5.904777599999999893e+01 5.330887377039999819e+00
5.906530800000000170e+01 5.330907833280000396e+00
5.908284000000000447e+01 5.330928289520000085e+00
5.910037200000000013e+01 5.330931211840000294e+00
5.911790399999999579e+01 5.330899066319999768e+00
5.913543600000000566e+01 5.330937056479999825e+00
5.915296800000000133e+01 5.330942901119999355e+00
5.917049999999999699e+01 5.330896143999999559e+00
5.918803199999999975e+01 5.330977968959999203e+00
5.920556399999999542e+01 5.330963357359999932e+00
5.922309600000000529e+01 5.330969201999999463e+00
5.924062800000000095e+01 5.330960435039999723e+00
5.925815999999999661e+01 5.331004269839999310e+00
5.927569199999999938e+01 5.331115317999999270e+00
5.929322400000000215e+01 5.331220521519999700e+00
5.931075599999999781e+01 5.331249744720000017e+00
5.932828800000000058e+01 5.331164997440000164e+00
5.934581999999999624e+01 5.331360792879999977e+00
5.936335199999999901e+01 5.331346181279999819e+00
5.938088400000000178e+01 5.331276045600000124e+00
5.939841599999999744e+01 5.331465996399999518e+00
5.941594799999999310e+01 5.331603345439999586e+00
5.943348000000000297e+01 5.331717315919999756e+00
5.945101199999999864e+01 5.331617957039999744e+00
5.946854400000000140e+01 5.331708548959999128e+00
5.948607599999999707e+01 5.331857587280000033e+00
5.950360799999999983e+01 5.331980324719999942e+00
5.952114000000000260e+01 5.332053382719999846e+00
5.953867199999999826e+01 5.332012470239999580e+00
5.955620399999999393e+01 5.332129363039999070e+00
5.957373600000000380e+01 5.332339770079999930e+00
5.959126799999999946e+01 5.332459585199999630e+00
5.960879999999999512e+01 5.332263789759999817e+00
5.962633199999999789e+01 5.332614468160000065e+00
5.964386400000000066e+01 5.332614468160000065e+00
5.966139600000000343e+01 5.332661225279998973e+00
5.967892799999999909e+01 5.332599856559999907e+00
5.969645999999999475e+01 5.332754739519999454e+00
5.971399200000000462e+01 5.333061583119999227e+00
5.973152400000000029e+01 5.332959301919999895e+00
5.974905599999999595e+01 5.333017748319999640e+00
5.976658799999999871e+01 5.333190165199999555e+00
5.978412000000000148e+01 5.333304135679999725e+00
5.980165199999999714e+01 5.333418106159999894e+00
5.981918399999999991e+01 5.333792163119999152e+00
5.983671599999999557e+01 5.333871065760000363e+00
5.985424800000000545e+01 5.333800930079999780e+00
5.987178000000000111e+01 5.333976269279999904e+00
5.988931199999999677e+01 5.334101929039999135e+00
5.990684399999999954e+01 5.334177909360000136e+00
5.992437600000000231e+01 5.334286035199999887e+00
5.994190799999999797e+01 5.334484752959999909e+00
5.995944000000000074e+01 5.334683470719999931e+00
5.997697199999999640e+01 5.334622101999999977e+00
5.999450400000000627e+01 5.334879266159999744e+00
6.001203600000000193e+01 5.334870499200000005e+00
6.002956799999999760e+01 5.334888033120000372e+00
6.004710000000000036e+01 5.334978625039999756e+00
6.006463200000000313e+01 5.335267934720000049e+00
6.008216399999999879e+01 5.335618613120000298e+00
6.009969600000000156e+01 5.335320536479999376e+00
6.011722799999999722e+01 5.335545555119999506e+00
6.013475999999999999e+01 5.335779340719999375e+00
6.015229200000000276e+01 5.335492953359999291e+00
6.016982399999999842e+01 5.335887466560000014e+00
6.018735599999999408e+01 5.335767651439999426e+00
6.020488800000000396e+01 5.336241067280000472e+00
6.022241999999999962e+01 5.336217688719999686e+00
6.023995200000000239e+01 5.336404717199999759e+00
6.025748399999999805e+01 5.336466085919999713e+00
6.027501600000000082e+01 5.336390105599999600e+00
6.029254800000000358e+01 5.336834298240000329e+00
6.031007999999999925e+01 5.336813841999999752e+00
6.032761199999999491e+01 5.337167442720000210e+00
6.034514400000000478e+01 5.337015482079999984e+00
6.036267600000000044e+01 5.337088540079999888e+00
6.038020799999999610e+01 5.336913200879999764e+00
6.039773999999999887e+01 5.337041782959999203e+00
6.041527200000000164e+01 5.337208355199999588e+00
6.043280400000000441e+01 5.337357393519999604e+00
6.045033600000000007e+01 5.337632091599999740e+00
6.046786799999999573e+01 5.337751906719999440e+00
6.048540000000000560e+01 5.337547344319999887e+00
6.050293200000000127e+01 5.337822042400000022e+00
6.052046399999999693e+01 5.337988614640000407e+00
6.053799599999999970e+01 5.338090895839999739e+00
6.055552800000000246e+01 5.337906789679998987e+00
6.057305999999999813e+01 5.337982769999999988e+00
6.059059200000000089e+01 5.338254545759999914e+00
6.060812399999999656e+01 5.338096740480000157e+00
6.062565600000000643e+01 5.338298380560000389e+00
6.064318800000000209e+01 5.338555544719999268e+00
6.066071999999999775e+01 5.338377283199999823e+00
6.067825200000000052e+01 5.338412351039999670e+00
6.069578400000000329e+01 5.338514632239999891e+00
6.071331599999999895e+01 5.338687049119999806e+00
6.073084800000000172e+01 5.338505865279999263e+00
6.074837999999999738e+01 5.339061106079999952e+00
6.076591200000000015e+01 5.337979847679999779e+00
6.078344400000000292e+01 5.337646703199999898e+00
6.080097599999999858e+01 5.338009070880000095e+00
6.081850799999999424e+01 5.338576000959999845e+00
6.083604000000000411e+01 5.339081562319999641e+00
6.085357199999999978e+01 5.339560822800000217e+00
6.087110400000000254e+01 5.340043005600000114e+00
6.088863599999999821e+01 5.340662537440000079e+00
6.090616800000000097e+01 5.341194399679999982e+00
6.092370000000000374e+01 5.341664893199999931e+00
6.094123199999999940e+01 5.342179221519999466e+00
6.095876399999999506e+01 5.342711083759999369e+00
6.097629600000000494e+01 5.343169887999999368e+00
6.099382800000000060e+01 5.343687138640000001e+00
6.101135999999999626e+01 5.344069962559999887e+00
6.102889199999999903e+01 5.344511232879999518e+00
6.104642400000000180e+01 5.344838532719999868e+00
6.106395600000000456e+01 5.345139531679999223e+00
6.108148800000000023e+01 5.345399618160000088e+00
6.109901999999999589e+01 5.345688927840000382e+00
6.111655200000000576e+01 5.345875956319999567e+00
6.113408400000000142e+01 5.346144809759999283e+00
6.115161599999999709e+01 5.346314304319998989e+00
6.116914799999999985e+01 5.346510099759999690e+00
6.118668000000000262e+01 5.346670827359999656e+00
6.120421200000000539e+01 5.346781875519999616e+00
6.122174400000000105e+01 5.346840321920000250e+00
6.123927599999999671e+01 5.346875389760000097e+00
6.125680800000000659e+01 5.346887079040000046e+00
6.127434000000000225e+01 5.346925069200000102e+00
6.129187199999999791e+01 5.346925069200000102e+00
6.130940400000000068e+01 5.346898768319999995e+00
6.132693600000000345e+01 5.346895845999999786e+00
6.134446799999999911e+01 5.346875389760000097e+00
6.136200000000000188e+01 5.346834477279999831e+00
6.137953199999999754e+01 5.346814021040000142e+00
6.139706399999999320e+01 5.346784797839999825e+00
6.141459600000000307e+01 5.346694205919999554e+00
6.143212799999999874e+01 5.346624070239998971e+00
6.144966000000000150e+01 5.346583157759999594e+00
6.146719199999999717e+01 5.346495488159999532e+00
6.148472399999999993e+01 5.346448731039999736e+00
6.150225600000000270e+01 5.346378595360000041e+00
6.151978799999999836e+01 5.346267547200000081e+00
6.153731999999999402e+01 5.346214945439999866e+00
6.155485200000000390e+01 5.346033761599999323e+00
6.157238399999999956e+01 5.345715228719999601e+00
6.158991599999999522e+01 5.345221356639999755e+00
6.160744799999999799e+01 5.345089852240000106e+00
6.162498000000000076e+01 5.344858988959999557e+00
6.164251200000000352e+01 5.344607669440000208e+00
6.166004399999999919e+01 5.344546300719999365e+00
6.167757599999999485e+01 5.344534611440000305e+00
6.169510800000000472e+01 5.344622281039999478e+00
6.171264000000000038e+01 5.344812231839999761e+00
6.173017199999999605e+01 5.344987571039998997e+00
6.174770399999999881e+01 5.345452219919999415e+00
6.176523600000000158e+01 5.345922713439999363e+00
6.178276799999999724e+01 5.346571468479999645e+00
6.180030000000000001e+01 5.347322504720000147e+00
6.181783199999999567e+01 5.348304404239999421e+00
6.183536400000000555e+01 5.349780175840000318e+00
6.185289600000000121e+01 5.352299215679999556e+00
6.187042799999999687e+01 5.355057885759999081e+00
6.188795999999999964e+01 5.357100587439999728e+00
6.190549200000000241e+01 5.358371796640000184e+00
6.192302399999999807e+01 5.359038085599999057e+00
6.194055600000000084e+01 5.359295249759999713e+00
6.195808799999999650e+01 5.359298172079999922e+00
6.197561999999999927e+01 5.359160823039999855e+00
6.199315200000000203e+01 5.358956260639999414e+00
6.201068399999999770e+01 5.358734164319999493e+00
6.202821599999999336e+01 5.358514990319999782e+00
6.204574800000000323e+01 5.358319194879999969e+00
6.206327999999999889e+01 5.358146778000000054e+00
6.208081200000000166e+01 5.358000661999999359e+00
6.209834399999999732e+01 5.357880846879999659e+00
6.211587600000000009e+01 5.357787332640000066e+00
6.213340800000000286e+01 5.357714274639999275e+00
6.215093999999999852e+01 5.357658750559999739e+00
6.216847199999999418e+01 5.357617838080000361e+00
6.218600400000000405e+01 5.357591537200000253e+00
6.220353599999999972e+01 5.357576925599999207e+00
6.222106799999999538e+01 5.357571080959999676e+00
6.223859999999999815e+01 5.357571080959999676e+00
6.225613200000000091e+01 5.357579847919999416e+00
6.227366400000000368e+01 5.357594459520000463e+00
6.229119599999999934e+01 5.357614915760000152e+00
6.230872799999999501e+01 5.357638294320000050e+00
6.232626000000000488e+01 5.357664595199999269e+00
6.234379200000000054e+01 5.357696740719999795e+00
6.236132399999999620e+01 5.357728886240000321e+00
6.237885599999999897e+01 5.357763954080000168e+00
6.239638800000000174e+01 5.357801944239999337e+00
6.241392000000000451e+01 5.357842856719999602e+00
6.243145200000000017e+01 5.357883769199999868e+00
6.244898399999999583e+01 5.357927604000000343e+00
6.246651600000000570e+01 5.357974361119999251e+00
6.248404800000000137e+01 5.358018195919999727e+00
6.250157999999999703e+01 5.358067875359999732e+00
6.251911199999999980e+01 5.358114632479999528e+00
6.253664400000000256e+01 5.358164311919999534e+00
6.255417599999999823e+01 5.358213991360000428e+00
6.257170800000000099e+01 5.358266593119999754e+00
6.258923999999999666e+01 5.358319194879999969e+00
6.260677200000000653e+01 5.358371796640000184e+00
6.262430400000000219e+01 5.358424398399999511e+00
6.264183599999999785e+01 5.358477000159999726e+00
6.265936800000000062e+01 5.358532524239999262e+00
6.267690000000000339e+01 5.358588048319999686e+00
6.269443199999999905e+01 5.358643572399999222e+00
6.271196400000000182e+01 5.358699096479999646e+00
6.272949599999999748e+01 5.358754620559999182e+00
6.274702800000000025e+01 5.358810144639999606e+00
6.276456000000000301e+01 5.358868591039999352e+00
6.278209199999999868e+01 5.358924115119999776e+00
6.279962399999999434e+01 5.358982561519999521e+00
6.281715600000000421e+01 5.359038085599999057e+00
6.283468799999999987e+01 5.359096531999999691e+00
6.285222000000000264e+01 5.359152056079999227e+00
6.286975199999999830e+01 5.359210502479999860e+00
6.288728400000000107e+01 5.359268948879999606e+00
6.290481600000000384e+01 5.359327395279999351e+00
6.292234799999999950e+01 5.359382919359999775e+00
6.293987999999999516e+01 5.359441365759999520e+00
6.295741200000000504e+01 5.359499812160000154e+00
6.297494400000000070e+01 5.359558258559999899e+00
6.299247599999999636e+01 5.359616704959999645e+00
6.301000799999999913e+01 5.359675151360000278e+00
6.302754000000000190e+01 5.359733597760000023e+00
6.304507200000000466e+01 5.359789121839999559e+00
6.306260400000000033e+01 5.359847568240000193e+00
6.308013599999999599e+01 5.359906014639999938e+00
6.309766800000000586e+01 5.359964461040000572e+00
6.311520000000000152e+01 5.360019985120000108e+00
6.313273199999999719e+01 5.360078431519998965e+00
6.315026399999999995e+01 5.360136877919999598e+00
6.316779600000000272e+01 5.360192401999999134e+00
6.318532799999999838e+01 5.360250848399999768e+00
6.320286000000000115e+01 5.360309294799999513e+00
6.322039199999999681e+01 5.360364818879999049e+00
6.323792400000000669e+01 5.360423265279999683e+00
6.325545600000000235e+01 5.360478789359999219e+00
6.327298799999999801e+01 5.360537235759999852e+00
6.329052000000000078e+01 5.360592759839999388e+00
6.330805200000000355e+01 5.361776299439999782e+00
6.332558399999999921e+01 5.362539024959999345e+00
6.334311600000000197e+01 5.362907237279999961e+00
6.336064799999999764e+01 5.363082576480000085e+00
6.337818000000000040e+01 5.363158556799999310e+00
6.339571200000000317e+01 5.363184857679999418e+00
6.341324399999999883e+01 5.363181935359999208e+00
6.343077599999999450e+01 5.363164401439999729e+00
6.344830800000000437e+01 5.363135178239999412e+00
6.346584000000000003e+01 5.363100110399999565e+00
6.348337200000000280e+01 5.363062120240000397e+00
6.350090399999999846e+01 5.363015363119999712e+00
6.351843600000000123e+01 5.362968605999999916e+00
6.353596800000000400e+01 5.362916004239999701e+00
6.355349999999999966e+01 5.362863402480000374e+00
6.357103199999999532e+01 5.362807878399999950e+00
6.358856399999999809e+01 5.362749432000000205e+00
6.360609600000000086e+01 5.362688063279999362e+00
6.362362800000000362e+01 5.362626694559999407e+00
6.364115999999999929e+01 5.362562403519999243e+00
6.365869199999999495e+01 5.362498112479999968e+00
6.367622400000000482e+01 5.362433821439999804e+00
6.369375600000000048e+01 5.362366608079999430e+00
6.371128799999999615e+01 5.362302317040000155e+00
6.372881999999999891e+01 5.362235103679999781e+00
6.374635200000000168e+01 5.362167890319999408e+00
6.376388399999999734e+01 5.362103599280000132e+00
6.378141600000000011e+01 5.362036385919999759e+00
6.379894799999999577e+01 5.361969172559999386e+00
6.381648000000000565e+01 5.361901959199999901e+00
6.383401200000000131e+01 5.361837668159999737e+00
6.385154399999999697e+01 5.361770454799999364e+00
6.386907599999999974e+01 5.361706163760000088e+00
6.388660800000000251e+01 5.361644795040000133e+00
6.390413999999999817e+01 5.361580503999999969e+00
6.392167200000000093e+01 5.361519135279999126e+00
6.393920399999999660e+01 5.361457766560000060e+00
6.395673599999999936e+01 5.361396397840000105e+00
6.397426800000000213e+01 5.361335029120000151e+00
6.399179999999999779e+01 5.361253204159999619e+00
6.400933200000000056e+01 5.361127544399999501e+00
6.402686400000000333e+01 5.361004806960000479e+00
6.404439600000000610e+01 5.360896681119998952e+00
6.406192799999999465e+01 5.360809011519999778e+00
6.407945999999999742e+01 5.360768099039999512e+00
6.409699200000000019e+01 5.360785632959998992e+00
6.411452400000000296e+01 5.360820700799999727e+00
6.413205600000000572e+01 5.360855768639999575e+00
6.414958799999999428e+01 5.360887914160000101e+00
6.416711999999999705e+01 5.360928826639999478e+00
6.418465199999999982e+01 5.360981428399999693e+00
6.420218400000000258e+01 5.361025263200000168e+00
6.421971599999999114e+01 5.361054486399999597e+00
6.423724800000000812e+01 5.361066175679999546e+00
6.425477999999999668e+01 5.361063253360000225e+00
6.427231199999999944e+01 5.361045719439999857e+00
6.428984400000000221e+01 5.361019418559999750e+00
6.430737600000000498e+01 5.360981428399999693e+00
6.432490800000000775e+01 5.360934671279999897e+00
6.434243999999999630e+01 5.360884991839999891e+00
6.435997199999999907e+01 5.360829467759999467e+00
6.437750400000000184e+01 5.360773943679999931e+00
6.439503600000000461e+01 5.360715497280000186e+00
6.441256799999999316e+01 5.360654128559999343e+00
6.443009999999999593e+01 5.360595682159999598e+00
6.444763199999999870e+01 5.360537235759999852e+00
6.446516400000000147e+01 5.360478789359999219e+00
6.448269600000000423e+01 5.360423265279999683e+00
6.450022799999999279e+01 5.360367741199999259e+00
6.451776000000000977e+01 5.360315139439999932e+00
6.453529199999999832e+01 5.360262537679999717e+00
6.455282400000000109e+01 5.360212858239999711e+00
6.457035600000000386e+01 5.360163178799999706e+00
6.458788800000000663e+01 5.360119344000000119e+00
6.460541999999999518e+01 5.360075509199999644e+00
6.462295199999999795e+01 5.360031674400000057e+00
6.464048400000000072e+01 5.359990761919999791e+00
6.465801600000000349e+01 5.359952771759999735e+00
6.467554800000000625e+01 5.359914781599999678e+00
6.469307999999999481e+01 5.359879713759999831e+00
6.471061199999999758e+01 5.359847568240000193e+00
6.472814400000000035e+01 5.359815422719999667e+00
6.474567600000000311e+01 5.359786199520000238e+00
6.476320800000000588e+01 5.359756976319999922e+00
6.478073999999999444e+01 5.359730675439999814e+00
6.479827199999999721e+01 5.359707296879999916e+00
6.481580399999999997e+01 5.359692685279999758e+00
6.483333600000000274e+01 5.359683918319999130e+00
6.485086799999999130e+01 5.359672229040000069e+00
6.486840000000000828e+01 5.359660539759999232e+00
6.488593199999999683e+01 5.359645928159999961e+00
6.490346399999999960e+01 5.359628394239999594e+00
6.492099600000000237e+01 5.359610860320000114e+00
6.493852800000000514e+01 5.359590404079999537e+00
6.495606000000000790e+01 5.359572870159999169e+00
6.497359199999999646e+01 5.359552413919999481e+00
6.499112399999999923e+01 5.359531957679999792e+00
6.500865600000000200e+01 5.359514423759999424e+00
6.502618800000000476e+01 5.359493967519999735e+00
6.504371999999999332e+01 5.359479355919999577e+00
6.506125199999999609e+01 5.359461821999999209e+00
6.507878399999999885e+01 5.359447210399999939e+00
6.509631600000000162e+01 5.359432598799999781e+00
6.511384800000000439e+01 5.359420909519999832e+00
6.513137999999999295e+01 5.359409220239999883e+00
6.514891200000000993e+01 5.359400453279999255e+00
6.516644399999999848e+01 5.359391686319999515e+00
6.518397600000000125e+01 5.359385841679999984e+00
6.520150800000000402e+01 5.359379997039999566e+00
6.521904000000000678e+01 5.359377074719999356e+00
6.523657199999999534e+01 5.359374152399999147e+00
6.525410399999999811e+01 5.359374152399999147e+00
6.527163600000000088e+01 5.359374152399999147e+00
6.528916800000000364e+01 5.359374152399999147e+00
6.530670000000000641e+01 5.359377074719999356e+00
6.532423199999999497e+01 5.359379997039999566e+00
6.534176399999999774e+01 5.359385841679999984e+00
6.535929600000000050e+01 5.359391686319999515e+00
6.537682800000000327e+01 5.359400453279999255e+00
6.539436000000000604e+01 5.359409220239999883e+00
6.541189199999999460e+01 5.359417987199999622e+00
6.542942399999999736e+01 5.359429676479999571e+00
6.544695600000000013e+01 5.359441365759999520e+00
6.546448800000000290e+01 5.359453055040000358e+00
6.548201999999999146e+01 5.359467666639999628e+00
6.549955200000000843e+01 5.359485200559999107e+00
6.551708399999999699e+01 5.359499812160000154e+00
6.553461599999999976e+01 5.359517346079999633e+00
6.555214800000000253e+01 5.359537802320000210e+00
6.556968000000000529e+01 5.359558258559999899e+00
6.558721200000000806e+01 5.359578714799999588e+00
6.560474399999999662e+01 5.359599171039999277e+00
6.562227599999999939e+01 5.359622549600000063e+00
6.563980800000000215e+01 5.359648850480000171e+00
6.565734000000000492e+01 5.359672229040000069e+00
6.567487199999999348e+01 5.359698529920000176e+00
6.569240399999999624e+01 5.359724830799999395e+00
6.570993599999999901e+01 5.359739442399999554e+00
6.572746800000000178e+01 5.359751131679999503e+00
6.574500000000000455e+01 5.359768665599998982e+00
6.576253199999999310e+01 5.359792044159999769e+00
6.578006399999999587e+01 5.359821267360000085e+00
6.579759599999999864e+01 5.359856335199999045e+00
6.581512800000000141e+01 5.359897247680000198e+00
6.583266000000000417e+01 5.359941082479999785e+00
6.585019199999999273e+01 5.359990761919999791e+00
6.586772399999999550e+01 5.360040441359999797e+00
6.588525599999999827e+01 5.360093043120000011e+00
6.590278800000000103e+01 5.360148567199999547e+00
6.592031999999998959e+01 5.360204091279999972e+00
6.593785200000000657e+01 5.360259615359999508e+00
6.595538399999999513e+01 5.360318061760000141e+00
6.597291599999999789e+01 5.360376508159999887e+00
6.599044800000000066e+01 5.360434954559999632e+00
6.600798000000000343e+01 5.360493400960000265e+00
6.602551200000000620e+01 5.360554769680000220e+00
6.604304399999999475e+01 5.360616138399999286e+00
6.606057599999999752e+01 5.360677507119999241e+00
6.607810800000000029e+01 5.360738875840000084e+00
6.609564000000000306e+01 5.360803166880000248e+00
6.611317199999999161e+01 5.360864535600000202e+00
6.613070399999999438e+01 5.360928826639999478e+00
6.614823599999999715e+01 5.360993117679999642e+00
6.616576799999999992e+01 5.361057408719999806e+00
6.618330000000000268e+01 5.361121699759999082e+00
6.620083199999999124e+01 5.361188913119999455e+00
6.621836400000000822e+01 5.361256126479999828e+00
6.623589599999999677e+01 5.361323339839999313e+00
6.625342799999999954e+01 5.361390553199999687e+00
6.627096000000000231e+01 5.361457766560000060e+00
6.628849200000000508e+01 5.361527902239999754e+00
6.630602399999999363e+01 5.361595115600000128e+00
6.632355599999999640e+01 5.361665251279999822e+00
6.634108799999999917e+01 5.361735386959999516e+00
6.635862000000000194e+01 5.361805522639999211e+00
6.637615200000000470e+01 5.361875658319999793e+00
6.639368399999999326e+01 5.361948716319999697e+00
6.641121599999999603e+01 5.362018852000000280e+00
6.642874799999999880e+01 5.362091909999999295e+00
6.644628000000000156e+01 5.362164967999999199e+00
6.646381200000000433e+01 5.362238025999999991e+00
6.648134399999999289e+01 5.362311083999999894e+00
6.649887599999999566e+01 5.362384141999999798e+00
6.651640799999999842e+01 5.362457199999999702e+00
6.653394000000000119e+01 5.362533180319999815e+00
6.655147200000000396e+01 5.362609160639999928e+00
6.656900400000000673e+01 5.362682218639999832e+00
6.658653599999999528e+01 5.362758198959999056e+00
6.660406799999999805e+01 5.362834179280000058e+00
6.662160000000000082e+01 5.362910159599999282e+00
6.663913200000000359e+01 5.362986139919999395e+00
6.665666400000000635e+01 5.363062120240000397e+00
6.667419599999999491e+01 5.363141022879999831e+00
6.669172799999999768e+01 5.363217003199999944e+00
6.670926000000000045e+01 5.363295905839999378e+00
6.672679200000000321e+01 5.363371886160000379e+00
6.674432400000000598e+01 5.363450788799999813e+00
6.676185599999999454e+01 5.363529691439999247e+00
6.677938799999999731e+01 5.363608594079999570e+00
6.679692000000000007e+01 5.363687496719999892e+00
6.681445200000000284e+01 5.363766399360000214e+00
6.683198399999999140e+01 5.363845301999999649e+00
6.684951600000000838e+01 5.363924204639999971e+00
6.686704799999999693e+01 5.364003107279999405e+00
6.688457999999999970e+01 5.364082009919999727e+00
6.690211200000000247e+01 5.364163834880000259e+00
6.691964400000000524e+01 5.364242737519999693e+00
6.693717600000000800e+01 5.364324562480000225e+00
6.695470799999999656e+01 5.364403465119999659e+00
6.697223999999999933e+01 5.364485290079999302e+00
6.698977200000000209e+01 5.364564192719999625e+00
6.700730400000000486e+01 5.364646017680000156e+00
6.702483599999999342e+01 5.364727842639999800e+00
6.704236799999999619e+01 5.364806745280000122e+00
6.705989999999999895e+01 5.364888570239999765e+00
6.707743200000000172e+01 5.364944094320000190e+00
6.709496400000000449e+01 5.365040530879999991e+00
6.711249599999999305e+01 5.365177879920000059e+00
6.713002800000001002e+01 5.365338607520000025e+00
6.714755999999999858e+01 5.365519791359999680e+00
6.716509200000000135e+01 5.365706819839999753e+00
6.718262400000000412e+01 5.365896770639999147e+00
6.720015600000000688e+01 5.366089643759999639e+00
6.721768799999999544e+01 5.366282516880000131e+00
6.723521999999999821e+01 5.366475389999999734e+00
6.725275200000000098e+01 5.366665340800000017e+00
6.727028400000000374e+01 5.366855291599999411e+00
6.728781600000000651e+01 5.367039397760000163e+00
6.730534799999999507e+01 5.367223503920000027e+00
6.732287999999999784e+01 5.367407610079999891e+00
6.734041200000000060e+01 5.367585871599999336e+00
6.735794400000000337e+01 5.367764133119999670e+00
6.737547600000000614e+01 5.367942394640000003e+00
6.739300799999999469e+01 5.368114811519999918e+00
6.741053999999999746e+01 5.368287228399998945e+00
6.742807200000000023e+01 5.368459645279999748e+00
6.744560400000000300e+01 5.368629139839999453e+00
6.746313599999999155e+01 5.368795712079998950e+00
6.748066800000000853e+01 5.368962284320000222e+00
6.749819999999999709e+01 5.369128856559999718e+00
6.751573199999999986e+01 5.369292506479999894e+00
6.753326400000000262e+01 5.369456156400000069e+00
6.755079600000000539e+01 5.369616883999999146e+00
6.756832800000000816e+01 5.369777611600000000e+00
6.758585999999999672e+01 5.369938339199999966e+00
6.760339199999999948e+01 5.370096144479999722e+00
6.762092400000000225e+01 5.370253949760000367e+00
6.763845600000000502e+01 5.370408832719999914e+00
6.765598799999999358e+01 5.370563715680000350e+00
6.767351999999999634e+01 5.370718598639999897e+00
6.769105199999999911e+01 5.370873481600000332e+00
6.770858400000000188e+01 5.371025442239999670e+00
6.772611600000000465e+01 5.371177402879999896e+00
6.774364799999999320e+01 5.371329363520000122e+00
6.776118000000001018e+01 5.371481324159999460e+00
6.777871199999999874e+01 5.371630362479999476e+00
6.779624400000000151e+01 5.371779400800000381e+00
6.781377600000000427e+01 5.371928439119999510e+00
6.783130800000000704e+01 5.372074555119999317e+00
6.784883999999999560e+01 5.372220671120000013e+00
6.786637199999999837e+01 5.372366787119999820e+00
6.788390400000000113e+01 5.372512903119999628e+00
6.790143600000000390e+01 5.372659019119999435e+00
6.791896800000000667e+01 5.372802212799999033e+00
6.793649999999999523e+01 5.372945406479999519e+00
6.795403199999999799e+01 5.373088600159999118e+00
6.797156400000000076e+01 5.373231793839999604e+00
6.798909600000000353e+01 5.373372065199999881e+00
6.800662800000000630e+01 5.373512336559999270e+00
6.802415999999999485e+01 5.373652607919999546e+00
6.804169199999999762e+01 5.373792879279999823e+00
6.805922400000000039e+01 5.373930228319999003e+00
6.807675600000000316e+01 5.374070499679999280e+00
6.809428799999999171e+01 5.374207848720000236e+00
6.811181999999999448e+01 5.374345197760000303e+00
6.812935199999999725e+01 5.374482546799999483e+00
6.814688400000000001e+01 5.374616973519999341e+00
6.816441600000000278e+01 5.374751400239999199e+00
6.818194799999999134e+01 5.374885826959999946e+00
6.819948000000000832e+01 5.375020253679999804e+00
6.821701199999999687e+01 5.375154680399999663e+00
6.823454399999999964e+01 5.375286184799999312e+00
6.825207600000000241e+01 5.375417689199999849e+00
6.826960800000000518e+01 5.375549193599999498e+00
6.828713999999999373e+01 5.375680697999999147e+00
6.830467199999999650e+01 5.375809280079999475e+00
6.832220399999999927e+01 5.375937862159999803e+00
6.833973600000000204e+01 5.376066444240000131e+00
6.835726800000000480e+01 5.376192103999999361e+00
6.837479999999999336e+01 5.376320686079999689e+00
6.839233199999999613e+01 5.376446345839999807e+00
6.840986399999999890e+01 5.376569083279999717e+00
6.842739600000000166e+01 5.376694743039999835e+00
6.844492800000000443e+01 5.376817480479999745e+00
6.846245999999999299e+01 5.376940217919999654e+00
6.847999199999999576e+01 5.377060033039999354e+00
6.849752399999999852e+01 5.377179848159999942e+00
6.851505600000000129e+01 5.377299663279999642e+00
6.853258799999998985e+01 5.377419478400000230e+00
6.855012000000000683e+01 5.377536371199999721e+00
6.856765199999999538e+01 5.377653263999999211e+00
6.858518399999999815e+01 5.377767234479999381e+00
6.860271600000000092e+01 5.377884127279999760e+00
6.862024800000000369e+01 5.377998097759999929e+00
6.863778000000000645e+01 5.378109145919999889e+00
6.865531199999999501e+01 5.378223116399999171e+00
6.867284399999999778e+01 5.378334164559999131e+00
6.869037600000000054e+01 5.378442290399999770e+00
6.870790800000000331e+01 5.378553338559999730e+00
6.872543999999999187e+01 5.378661464400000369e+00
6.874297199999999464e+01 5.378766667919999911e+00
6.876050399999999740e+01 5.378874793759999662e+00
6.877803600000000017e+01 5.378979997279999203e+00
6.879556800000000294e+01 5.379082278480000312e+00
6.881309999999999150e+01 5.379187481999999854e+00
6.883063200000000847e+01 5.379289763199999186e+00
6.884816399999999703e+01 5.379392044400000295e+00
6.886569599999999980e+01 5.379491403279999417e+00
6.888322800000000257e+01 5.379590762160000317e+00
6.890076000000000533e+01 5.379690121039999440e+00
6.891829199999999389e+01 5.379786557600000130e+00
6.893582399999999666e+01 5.379882994159999043e+00
6.895335599999999943e+01 5.379979430719999733e+00
6.897088800000000219e+01 5.380075867280000423e+00
6.898842000000000496e+01 5.380169381520000016e+00
6.900595199999999352e+01 5.380262895759999608e+00
6.902348399999999629e+01 5.380356410000000089e+00
6.904101599999999905e+01 5.380447001919999472e+00
6.905854800000000182e+01 5.380537593839999744e+00
6.907608000000000459e+01 5.380628185760000015e+00
6.909361199999999315e+01 5.380715855360000077e+00
6.911114400000001012e+01 5.380803524960000139e+00
6.912867599999999868e+01 5.380891194560000201e+00
6.914620800000000145e+01 5.380975941840000054e+00
6.916374000000000422e+01 5.381063611439999228e+00
6.918127200000000698e+01 5.381148358719999081e+00
6.919880399999999554e+01 5.381230183680000501e+00
6.921633599999999831e+01 5.381314930960000353e+00
6.923386800000000108e+01 5.381396755919999997e+00
6.925140000000000384e+01 5.381478580879999640e+00
6.926893200000000661e+01 5.381560405840000172e+00
6.928646399999999517e+01 5.381639308479999606e+00
6.930399599999999793e+01 5.381718211119999928e+00
6.932152800000000070e+01 5.381797113759999363e+00
6.933906000000000347e+01 5.381876016399999685e+00
6.935659200000000624e+01 5.381951996719999798e+00
6.937412399999999479e+01 5.382027977039999911e+00
6.939165599999999756e+01 5.382103957360000024e+00
6.940918800000000033e+01 5.382177015359999928e+00
6.942672000000000310e+01 5.382252995679999152e+00
6.944425199999999165e+01 5.382326053679999944e+00
6.946178400000000863e+01 5.382399111679999848e+00
6.947931599999999719e+01 5.382472169679999752e+00
6.949684799999999996e+01 5.382542305359999446e+00
6.951438000000000272e+01 5.382612441040000029e+00
6.953191200000000549e+01 5.382682576719999723e+00
6.954944400000000826e+01 5.382752712400000306e+00
6.956697599999999682e+01 5.382819925759999791e+00
6.958450799999999958e+01 5.382887139120000164e+00
6.960204000000000235e+01 5.382951430160000328e+00
6.961957200000000512e+01 5.383015721199999604e+00
6.963710399999999368e+01 5.383080012239999768e+00
6.965463599999999644e+01 5.383144303279999932e+00
6.967216799999999921e+01 5.383205671999999886e+00
6.968970000000000198e+01 5.383267040719999841e+00
6.970723200000000475e+01 5.383328409439999795e+00
6.972476399999999330e+01 5.383386855839999541e+00
6.974229600000001028e+01 5.383448224559999495e+00
6.975982799999999884e+01 5.383506670960000129e+00
6.977736000000000161e+01 5.383565117359999874e+00
6.979489200000000437e+01 5.383620641440000298e+00
6.981242400000000714e+01 5.383679087840000044e+00
6.982995599999999570e+01 5.383734611919999580e+00
6.984748799999999846e+01 5.383790136000000004e+00
6.986502000000000123e+01 5.383842737759999331e+00
6.988255200000000400e+01 5.383895339519999546e+00
6.990008400000000677e+01 5.383947941279999760e+00
6.991761599999999532e+01 5.384000543039999087e+00
6.993514799999999809e+01 5.384053144800000190e+00
6.995268000000000086e+01 5.384102824240000196e+00
6.997021200000000363e+01 5.384155425999999522e+00
6.998774400000000639e+01 5.384202183119999319e+00
7.000527599999999495e+01 5.384251862559999324e+00
7.002280799999999772e+01 5.384301542000000218e+00
7.004034000000000049e+01 5.384348299120000014e+00
7.005787200000000325e+01 5.384395056239999811e+00
7.007540399999999181e+01 5.384441813359999607e+00
7.009293600000000879e+01 5.384488570479999403e+00
7.011046799999999735e+01 5.384535327599999199e+00
7.012800000000000011e+01 5.384579162399999674e+00


==> anc/Fig8/VOFDropTimeSeriesTheta69Ca010_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 1.137106857519999958e-01
3.506399999999999795e-02 2.228496940960000006e-01
5.259600000000000386e-02 3.304486397999999991e-01
7.012799999999999589e-02 4.368514799279999972e-01
8.766000000000000181e-02 5.421952712879999359e-01
1.051920000000000077e-01 6.464963788719999549e-01
1.227239999999999998e-01 7.497694142799999906e-01
1.402559999999999918e-01 8.520281124159999608e-01
1.577879999999999838e-01 9.532175336639998608e-01
1.753200000000000036e-01 1.053295012151999943e+00
1.928519999999999956e-01 1.152359030063999867e+00
2.103840000000000154e-01 1.250552196615999812e+00
2.279159999999999797e-01 1.347814896479999858e+00
2.454479999999999995e-01 1.444121413239999985e+00
2.629799999999999915e-01 1.539611141559999785e+00
2.805119999999999836e-01 1.634384317015999954e+00
2.980440000000000311e-01 1.728452336655999844e+00
3.155759999999999676e-01 1.821765813271999823e+00
3.331080000000000152e-01 1.914274775191999733e+00
3.506400000000000072e-01 2.005934218687999593e+00
3.681719999999999993e-01 2.096721349663999590e+00
3.857039999999999913e-01 2.186511092823999913e+00
4.032359999999999833e-01 2.275302571471999880e+00
4.207680000000000309e-01 2.362965742367999944e+00
4.383000000000000229e-01 2.449960870912000210e+00
4.558319999999999594e-01 2.536157037168000006e+00
4.733640000000000070e-01 2.621723151232000060e+00
4.908959999999999990e-01 2.706115661583999632e+00
5.084279999999999911e-01 2.790036801719999904e+00
5.259599999999999831e-01 2.873430755328000075e+00
5.434919999999999751e-01 2.956291970000000102e+00
5.610239999999999672e-01 3.038599112800000057e+00
5.785560000000000702e-01 3.120213665759999699e+00
5.960880000000000623e-01 3.201080104799999937e+00
6.136200000000000543e-01 3.281239342400000147e+00
6.311519999999999353e-01 3.360568641119999977e+00
6.486839999999999273e-01 3.438962797439999886e+00
6.662160000000000304e-01 3.516424733680000081e+00
6.837480000000000224e-01 3.593007051599999890e+00
7.012800000000000145e-01 3.668537334320000287e+00
7.188120000000000065e-01 3.743567900319999975e+00
7.363439999999999985e-01 3.817976012159999932e+00
7.538759999999999906e-01 3.891808426959999512e+00
7.714079999999999826e-01 3.964740767200000349e+00
7.889399999999999746e-01 4.037322429039999605e+00
8.064719999999999667e-01 4.109509577679999914e+00
8.240039999999999587e-01 4.181316824719999659e+00
8.415360000000000618e-01 4.252738325519999307e+00
8.590680000000000538e-01 4.323721478319999534e+00
8.766000000000000458e-01 4.394108477839999694e+00
8.941319999999999268e-01 4.463881790160000307e+00
9.116639999999999189e-01 4.533003425119999541e+00
9.291960000000000219e-01 4.601344800639999733e+00
9.467280000000000140e-01 4.668873771199999467e+00
9.642600000000000060e-01 4.735593259119999843e+00
9.817919999999999980e-01 4.801514953679999920e+00
9.993239999999999901e-01 4.866650544159999647e+00
1.016855999999999982e+00 4.930959118079999648e+00
1.034387999999999863e+00 4.994399762959999656e+00
1.051919999999999966e+00 5.057592010639999636e+00
1.069452000000000069e+00 5.120272852319999402e+00
1.086983999999999950e+00 5.182328317519999672e+00
1.104516000000000053e+00 5.244147074799999864e+00
1.122047999999999934e+00 5.305667755439999134e+00
1.139580000000000037e+00 5.366902048720000096e+00
1.157112000000000140e+00 5.427870410879999774e+00
1.174644000000000021e+00 5.488569919599999736e+00
1.192176000000000125e+00 5.548942128480000235e+00
1.209708000000000006e+00 5.608992882159999915e+00
1.227240000000000109e+00 5.668590676240000015e+00
1.244771999999999990e+00 5.727679986639999221e+00
1.262303999999999871e+00 5.786094241119999815e+00
1.279835999999999974e+00 5.843850973600000387e+00
1.297367999999999855e+00 5.900880048399999467e+00
1.314899999999999958e+00 5.957213611040000245e+00
1.332432000000000061e+00 6.012962709679999129e+00
1.349963999999999942e+00 6.068045519359999140e+00
1.367496000000000045e+00 6.122485418639999288e+00
1.385027999999999926e+00 6.176326242320000048e+00
1.402560000000000029e+00 6.229231923599999554e+00
1.420092000000000132e+00 6.281737247039999694e+00
1.437624000000000013e+00 6.333099943359999706e+00
1.455156000000000116e+00 6.384757793999999542e+00
1.472687999999999997e+00 6.436386421439999950e+00
1.490220000000000100e+00 6.487860165919999922e+00
1.507751999999999981e+00 6.539129347999999453e+00
1.525283999999999862e+00 6.590141365920000105e+00
1.542815999999999965e+00 6.640902064319999631e+00
1.560347999999999846e+00 6.691434821759999707e+00
1.577879999999999949e+00 6.741757172159999811e+00
1.595412000000000052e+00 6.791883727120000103e+00
1.612943999999999933e+00 6.841820331279999223e+00
1.630476000000000036e+00 6.891467625759999827e+00
1.648007999999999917e+00 6.940720407039999706e+00
1.665540000000000020e+00 6.989447170719999214e+00
1.683072000000000124e+00 7.037627460559999548e+00
1.700604000000000005e+00 7.085296344399999668e+00
1.718136000000000108e+00 7.132471356159999942e+00
1.735667999999999989e+00 7.179196330639999069e+00
1.753200000000000092e+00 7.225325151839999904e+00
1.770732000000000195e+00 7.270892887599999632e+00
1.788263999999999854e+00 7.315984285199998993e+00
1.805795999999999957e+00 7.360611033919998825e+00
1.823327999999999838e+00 7.404705920399999641e+00
1.840859999999999941e+00 7.447994246559998643e+00
1.858392000000000044e+00 7.490435099919999118e+00
1.875923999999999925e+00 7.532875953279999592e+00
1.893456000000000028e+00 7.575161923679999632e+00
1.910987999999999909e+00 7.617225797760000638e+00
1.928520000000000012e+00 7.659044196959999162e+00
1.946052000000000115e+00 7.700605432000000583e+00
1.963583999999999996e+00 7.742038084959999011e+00
1.981116000000000099e+00 7.783520417360000110e+00
1.998647999999999980e+00 7.824929691759999528e+00
2.016180000000000305e+00 7.866201617119998879e+00
2.033711999999999964e+00 7.907295280959999673e+00
2.051244000000000067e+00 7.948196071679999974e+00
2.068775999999999726e+00 7.988871843760000147e+00
2.086307999999999829e+00 8.029220315999999968e+00
2.103839999999999932e+00 8.069244410719999649e+00
2.121372000000000035e+00 8.108970428799999297e+00
2.138904000000000138e+00 8.148427593439999228e+00
2.156435999999999797e+00 8.187633438559998922e+00
2.173967999999999900e+00 8.226576274879999318e+00
2.191500000000000004e+00 8.265291170239999374e+00
2.209032000000000107e+00 8.303781046960001078e+00
2.226564000000000210e+00 8.342004992559999721e+00
2.244095999999999869e+00 8.379875337439999683e+00
2.261627999999999972e+00 8.417345324480001167e+00
2.279160000000000075e+00 8.454502623279999796e+00
2.296692000000000178e+00 8.491227418719999420e+00
2.314224000000000281e+00 8.527616147359999843e+00
2.331755999999999940e+00 8.563052199679999532e+00
2.349288000000000043e+00 8.597681691680000071e+00
2.366820000000000146e+00 8.632404697919998426e+00
2.384352000000000249e+00 8.667022500639999905e+00
2.401884000000000352e+00 8.701587701599999392e+00
2.419416000000000011e+00 8.736053543679998867e+00
2.436948000000000114e+00 8.770379114400000731e+00
2.454480000000000217e+00 8.804546879840000173e+00
2.472011999999999876e+00 8.838539306079999491e+00
2.489543999999999979e+00 8.872341781519999415e+00
2.507075999999999638e+00 8.905986451680000471e+00
2.524607999999999741e+00 8.939441171040000356e+00
2.542139999999999844e+00 8.972685483359999381e+00
2.559671999999999947e+00 9.005713543999998905e+00
2.577204000000000050e+00 9.038522430639998717e+00
2.594735999999999709e+00 9.071112143280000595e+00
2.612267999999999812e+00 9.103418390879999933e+00
2.629799999999999915e+00 9.135347659199998915e+00
2.647332000000000019e+00 9.166923326799999217e+00
2.664864000000000122e+00 9.198361645359998562e+00
2.682395999999999781e+00 9.229534032800000176e+00
2.699927999999999884e+00 9.260642129199998962e+00
2.717459999999999987e+00 9.291577808719999609e+00
2.734992000000000090e+00 9.322320615120000653e+00
2.752524000000000193e+00 9.352867626079998331e+00
2.770055999999999852e+00 9.383215919279999540e+00
2.787587999999999955e+00 9.413330426879999990e+00
2.805120000000000058e+00 9.443202381919999056e+00
2.822652000000000161e+00 9.472898997759999773e+00
2.840184000000000264e+00 9.502408585119999529e+00
2.857715999999999923e+00 9.531757444879998431e+00
2.875248000000000026e+00 9.560966033279997944e+00
2.892780000000000129e+00 9.590051884239999325e+00
2.910312000000000232e+00 9.619599461760000025e+00
2.927844000000000335e+00 9.646613387839998666e+00
2.945375999999999994e+00 9.674276068959999364e+00
2.962908000000000097e+00 9.702268972240000622e+00
2.980440000000000200e+00 9.729966721200000279e+00
2.997972000000000303e+00 9.757743372799998482e+00
3.015503999999999962e+00 9.784929715759998814e+00
3.033035999999999621e+00 9.812294320239999479e+00
3.050567999999999724e+00 9.839702759519999731e+00
3.068099999999999827e+00 9.867666439599998895e+00
3.085631999999999930e+00 9.895180082399999577e+00
3.103164000000000033e+00 9.922573910080000559e+00
3.120695999999999692e+00 9.949818699439999747e+00
3.138227999999999795e+00 9.976908605839998501e+00
3.155759999999999899e+00 1.000391960960000048e+01
3.173292000000000002e+00 1.003072897327999868e+01
3.190824000000000105e+00 1.005743605576000022e+01
3.208355999999999764e+00 1.008404670167999839e+01
3.225887999999999867e+00 1.011055214407999792e+01
3.243419999999999970e+00 1.013692900439999889e+01
3.260952000000000073e+00 1.016319481655999901e+01
3.278484000000000176e+00 1.018922099847999974e+01
3.296015999999999835e+00 1.021501047247999949e+01
3.313547999999999938e+00 1.024056908320000048e+01
3.331080000000000041e+00 1.026590559759999977e+01
3.348612000000000144e+00 1.029102293799999934e+01
3.366144000000000247e+00 1.031590064815999952e+01
3.383675999999999906e+00 1.034055041735999936e+01
3.401208000000000009e+00 1.036498101255999948e+01
3.418740000000000112e+00 1.038918658911999948e+01
3.436272000000000215e+00 1.041317883632000019e+01
3.453804000000000318e+00 1.043695483183999961e+01
3.471335999999999977e+00 1.046053503192000100e+01
3.488868000000000080e+00 1.048389605799999913e+01
3.506400000000000183e+00 1.050704083239999953e+01
3.523932000000000286e+00 1.052998396671999970e+01
3.541464000000000389e+00 1.055272838327999807e+01
3.558996000000000048e+00 1.057527115975999976e+01
3.576527999999999707e+00 1.059762690775999872e+01
3.594059999999999810e+00 1.061980147191999890e+01
3.611591999999999913e+00 1.064180069687999897e+01
3.629124000000000017e+00 1.066363627191999974e+01
3.646655999999999676e+00 1.068467113127999824e+01
3.664187999999999779e+00 1.070482344999999924e+01
3.681719999999999882e+00 1.072616223063999996e+01
3.699251999999999985e+00 1.074820236807999940e+01
3.716784000000000088e+00 1.077043830095999866e+01
3.734315999999999747e+00 1.079305413543999848e+01
3.751847999999999850e+00 1.081516440855999939e+01
3.769379999999999953e+00 1.083676035336000076e+01
3.786912000000000056e+00 1.085826278391999899e+01
3.804444000000000159e+00 1.087972137967999942e+01
3.821975999999999818e+00 1.090121796559999900e+01
3.839507999999999921e+00 1.092288112375999987e+01
3.857040000000000024e+00 1.094430465167999955e+01
3.874572000000000127e+00 1.096569603407999871e+01
3.892104000000000230e+00 1.098678057287999899e+01
3.909635999999999889e+00 1.100773652959999893e+01
3.927167999999999992e+00 1.102861066136000012e+01
3.944700000000000095e+00 1.104942342440000047e+01
3.962232000000000198e+00 1.107020404191999852e+01
3.979764000000000301e+00 1.109096420319999865e+01
3.997295999999999960e+00 1.111169221896000003e+01
4.014828000000000507e+00 1.113235302136000016e+01
4.032360000000000610e+00 1.115298167823999975e+01
4.049891999999999825e+00 1.117360741280000092e+01
4.067423999999999928e+00 1.119415716703999841e+01
4.084956000000000031e+00 1.121459587312000039e+01
4.102488000000000135e+00 1.123493229799999860e+01
4.120019999999999349e+00 1.125517813096000097e+01
4.137551999999999452e+00 1.127528953719999905e+01
4.155083999999999556e+00 1.129528405063999941e+01
4.172615999999999659e+00 1.131517920519999976e+01
4.190147999999999762e+00 1.133498376783999895e+01
4.207679999999999865e+00 1.135470942783999959e+01
4.225211999999999968e+00 1.137430066111999949e+01
4.242744000000000071e+00 1.139375454535999843e+01
4.260276000000000174e+00 1.141304770199999830e+01
4.277808000000000277e+00 1.143218889799999971e+01
4.295339999999999492e+00 1.145119274496000017e+01
4.312871999999999595e+00 1.147006216519999811e+01
4.330403999999999698e+00 1.148880300335999927e+01
4.347935999999999801e+00 1.150739772552000062e+01
4.365467999999999904e+00 1.152583172007999934e+01
4.383000000000000007e+00 1.154410790935999920e+01
4.400532000000000110e+00 1.156224090495999945e+01
4.418064000000000213e+00 1.158023947383999896e+01
4.435596000000000316e+00 1.159809484903999888e+01
4.453128000000000419e+00 1.161581871984000003e+01
4.470660000000000522e+00 1.163341400855999908e+01
4.488191999999999737e+00 1.165089240447999863e+01
4.505723999999999840e+00 1.166825682991999891e+01
4.523255999999999943e+00 1.168550728487999812e+01
4.540788000000000046e+00 1.170308503967999947e+01
4.558320000000000149e+00 1.171812329839999833e+01
4.575852000000000253e+00 1.173391551567999791e+01
4.593384000000000356e+00 1.175054643880000071e+01
4.610916000000000459e+00 1.176760402063999855e+01
4.628448000000000562e+00 1.178485155327999934e+01
4.645980000000000665e+00 1.180216337695999940e+01
4.663511999999999880e+00 1.181947227831999925e+01
4.681043999999999983e+00 1.183674318951999993e+01
4.698576000000000086e+00 1.185395857663999841e+01
4.716108000000000189e+00 1.187111551735999804e+01
4.733640000000000292e+00 1.188819647775999933e+01
4.751172000000000395e+00 1.190490630351999890e+01
4.768704000000000498e+00 1.192142617848000086e+01
4.786236000000000601e+00 1.193779701511999924e+01
4.803768000000000704e+00 1.195402758040000002e+01
4.821300000000000807e+00 1.197080461951999908e+01
4.838832000000000022e+00 1.198704979639999912e+01
4.856364000000000125e+00 1.200273388783999984e+01
4.873896000000000228e+00 1.201840921231999815e+01
4.891428000000000331e+00 1.203405823591999990e+01
4.908960000000000434e+00 1.204967511399999935e+01
4.926492000000000537e+00 1.206525107959999943e+01
4.944023999999999752e+00 1.208078905504000033e+01
4.961555999999999855e+00 1.209629196264000051e+01
4.979087999999999958e+00 1.211176856935999879e+01
4.996619999999999173e+00 1.212722471984000094e+01
5.014151999999999276e+00 1.214263995783999839e+01
5.031683999999999379e+00 1.215802012800000043e+01
5.049215999999999482e+00 1.217331555087999817e+01
5.066747999999999585e+00 1.218827782927999870e+01
5.084279999999999688e+00 1.220308522472000057e+01
5.101811999999999792e+00 1.221768805776000022e+01
5.119343999999999895e+00 1.223210678463999912e+01
5.136875999999999998e+00 1.224637355087999779e+01
5.154408000000000101e+00 1.226050004575999886e+01
5.171939999999999316e+00 1.227449211391999917e+01
5.189471999999999419e+00 1.228836728927999999e+01
5.207003999999999522e+00 1.230212849415999976e+01
5.224535999999999625e+00 1.231578157319999889e+01
5.242067999999999728e+00 1.232933529335999978e+01
5.259599999999999831e+00 1.234279257695999910e+01
5.277131999999999934e+00 1.235632584087999852e+01
5.294664000000000037e+00 1.236995554135999953e+01
5.312196000000000140e+00 1.238355017399999980e+01
5.329728000000000243e+00 1.239710973879999933e+01
5.347259999999999458e+00 1.241053195455999969e+01
5.364791999999999561e+00 1.242383727752000055e+01
5.382323999999999664e+00 1.243713091119999881e+01
5.399855999999999767e+00 1.245039239936000008e+01
5.417387999999999870e+00 1.246360713039999979e+01
5.434919999999999973e+00 1.247677510431999970e+01
5.452452000000000076e+00 1.248989339879999960e+01
5.469984000000000179e+00 1.250294447991999824e+01
5.487516000000000282e+00 1.251592542535999897e+01
5.505048000000000386e+00 1.252885376903999948e+01
5.522580000000000489e+00 1.254173243327999998e+01
5.540111999999999703e+00 1.255456726271999912e+01
5.557643999999999807e+00 1.256735825736000045e+01
5.575175999999999910e+00 1.258010541720000042e+01
5.592708000000000013e+00 1.259279705295999996e+01
5.610240000000000116e+00 1.260544777623999835e+01
5.627772000000000219e+00 1.261806343167999955e+01
5.645304000000000322e+00 1.263064401928000002e+01
5.662836000000000425e+00 1.264319538367999840e+01
5.680368000000000528e+00 1.265571752487999824e+01
5.697900000000000631e+00 1.266821336519999974e+01
5.715431999999999846e+00 1.268076180727999791e+01
5.732963999999999949e+00 1.269077075327999893e+01
5.750496000000000052e+00 1.270212688880000051e+01
5.768028000000000155e+00 1.271419022575999946e+01
5.785560000000000258e+00 1.272663346431999898e+01
5.803092000000000361e+00 1.273927542063999852e+01
5.820624000000000464e+00 1.275201673583999806e+01
5.838156000000000567e+00 1.276479604120000033e+01
5.855688000000000670e+00 1.277758411351999968e+01
5.873220000000000773e+00 1.279036926351999881e+01
5.890751999999999988e+00 1.280313395727999826e+01
5.908284000000000091e+00 1.281588111711999822e+01
5.925816000000000194e+00 1.282861074304000049e+01
5.943348000000000297e+00 1.284132867967999836e+01
5.960880000000000400e+00 1.285403200471999874e+01
5.978412000000000504e+00 1.286673532975999912e+01
5.995944000000000607e+00 1.287944157711999971e+01
6.013476000000000710e+00 1.289215659143999915e+01
6.031007999999999925e+00 1.290488621735999963e+01
6.048539999999999139e+00 1.291764214415999845e+01
6.066071999999999242e+00 1.293042729415999936e+01
6.083603999999999346e+00 1.294325335663999788e+01
6.101135999999999449e+00 1.295612909855999817e+01
6.118667999999999552e+00 1.296906620919999931e+01
6.136199999999999655e+00 1.298208222247999899e+01
6.153731999999999758e+00 1.299514207056000004e+01
6.171263999999999861e+00 1.300922473063999973e+01
6.188795999999999964e+00 1.302263233479999904e+01
6.206328000000000067e+00 1.303606331751999825e+01
6.223859999999999282e+00 1.304943000919999818e+01
6.241391999999999385e+00 1.306157809343999965e+01
6.258923999999999488e+00 1.307363266343999797e+01
6.276455999999999591e+00 1.308563463167999963e+01
6.293987999999999694e+00 1.309760737671999919e+01
6.311519999999999797e+00 1.310953920927999938e+01
6.329051999999999900e+00 1.312143305167999863e+01
6.346584000000000003e+00 1.313330351551999975e+01
6.364116000000000106e+00 1.314515644543999784e+01
6.381648000000000209e+00 1.315699476376000021e+01
6.399179999999999424e+00 1.316882139279999997e+01
6.416711999999999527e+00 1.318063633256000067e+01
6.434243999999999630e+00 1.319244542767999917e+01
6.451775999999999733e+00 1.320422237727999892e+01
6.469307999999999836e+00 1.321591750191999992e+01
6.486839999999999939e+00 1.322753956855999924e+01
6.504372000000000043e+00 1.323909442183999907e+01
6.521904000000000146e+00 1.325058206175999942e+01
6.539436000000000249e+00 1.326201125527999913e+01
6.556968000000000352e+00 1.327338200239999999e+01
6.574500000000000455e+00 1.328469430312000021e+01
6.592031999999999670e+00 1.329595400207999845e+01
6.609563999999999773e+00 1.330716109928000002e+01
6.627095999999999876e+00 1.331831851703999980e+01
6.644627999999999979e+00 1.332942041071999917e+01
6.662160000000000082e+00 1.334017454832000027e+01
6.679692000000000185e+00 1.335076503600000031e+01
6.697224000000000288e+00 1.336123570855999887e+01
6.714756000000000391e+00 1.337160117759999878e+01
6.732288000000000494e+00 1.338187605471999930e+01
6.749820000000000597e+00 1.339207202919999951e+01
6.767351999999999812e+00 1.340219494567999980e+01
6.784883999999999915e+00 1.341225357111999905e+01
6.802416000000000018e+00 1.342224790551999902e+01
6.819948000000000121e+00 1.343218379352000014e+01
6.837480000000000224e+00 1.344206415743999905e+01
6.855012000000000327e+00 1.345188899727999932e+01
6.872544000000000430e+00 1.346166415767999958e+01
6.890076000000000533e+00 1.347138379399999941e+01
6.907608000000000636e+00 1.348105375087999924e+01
6.925140000000000740e+00 1.349067110599999886e+01
6.942671999999999954e+00 1.350024170399999868e+01
6.960204000000000057e+00 1.350976262255999849e+01
6.977736000000000161e+00 1.351920756079999997e+01
6.995268000000000264e+00 1.352857651871999956e+01
7.012800000000000367e+00 1.353787241863999924e+01
7.030332000000000470e+00 1.354710402751999787e+01
7.047864000000000573e+00 1.355627134535999900e+01
7.065396000000000676e+00 1.356538021679999773e+01
7.082928000000000779e+00 1.357443064183999937e+01
7.100460000000000882e+00 1.358342262048000038e+01
7.117992000000000097e+00 1.359235907503999918e+01
7.135523999999999312e+00 1.360123708319999913e+01
7.153055999999999415e+00 1.361006248959999887e+01
7.170587999999999518e+00 1.361882944959999975e+01
7.188119999999999621e+00 1.362754088552000020e+01
7.205651999999999724e+00 1.363619971967999867e+01
7.223183999999999827e+00 1.364480595208000047e+01
7.240715999999999930e+00 1.365336250503999871e+01
7.258248000000000033e+00 1.366187230087999893e+01
7.275779999999999248e+00 1.366891509207999889e+01
7.293311999999999351e+00 1.367545524423999836e+01
7.310843999999999454e+00 1.368308834407999974e+01
7.328375999999999557e+00 1.369125330615999836e+01
7.345907999999999660e+00 1.369970465559999795e+01
7.363439999999999763e+00 1.370828458711999787e+01
7.380971999999999866e+00 1.371690543112000071e+01
7.398503999999999969e+00 1.372551166351999896e+01
7.416036000000000072e+00 1.373407698343999961e+01
7.433568000000000175e+00 1.374258385695999962e+01
7.451099999999999390e+00 1.375102351712000015e+01
7.468631999999999493e+00 1.375939304159999921e+01
7.486163999999999596e+00 1.376769535271999878e+01
7.503695999999999700e+00 1.377592460583999845e+01
7.521227999999999803e+00 1.378408664560000041e+01
7.538759999999999906e+00 1.379218439431999954e+01
7.556292000000000009e+00 1.380021785199999940e+01
7.573824000000000112e+00 1.380818994095999841e+01
7.591356000000000215e+00 1.381610942815999898e+01
7.608888000000000318e+00 1.382397631359999934e+01
7.626419999999999533e+00 1.383181105351999918e+01
7.643951999999999636e+00 1.383959903631999921e+01
7.661483999999999739e+00 1.384734610663999810e+01
7.679015999999999842e+00 1.385505226447999938e+01
7.696547999999999945e+00 1.386272335447999993e+01
7.714080000000000048e+00 1.387035937663999796e+01
7.731612000000000151e+00 1.387796617559999923e+01
7.749144000000000254e+00 1.388554375135999841e+01
7.766676000000000357e+00 1.389310087087999968e+01
7.784208000000000460e+00 1.390064337879999989e+01
7.801740000000000563e+00 1.390817127511999907e+01
7.819271999999999778e+00 1.391568748215999918e+01
7.836803999999999881e+00 1.392319492224000044e+01
7.854335999999999984e+00 1.393070236231999992e+01
7.871868000000000087e+00 1.393820688007999919e+01
7.889400000000000190e+00 1.394571724248000066e+01
7.906932000000000293e+00 1.395323637183999921e+01
7.924464000000000397e+00 1.396077011280000058e+01
7.941996000000000500e+00 1.396832138767999965e+01
7.959528000000000603e+00 1.397589604112000039e+01
7.977060000000000706e+00 1.398349699543999947e+01
7.994591999999999921e+00 1.399113009528000084e+01
8.012124000000000024e+00 1.399879826295999941e+01
8.029656000000001015e+00 1.400651026543999933e+01
8.047188000000000230e+00 1.401426610271999884e+01
8.064720000000001221e+00 1.402207161943999836e+01
8.082252000000000436e+00 1.402993266024000008e+01
8.099783999999999651e+00 1.403785214743999887e+01
8.117316000000000642e+00 1.404583884799999893e+01
8.134847999999999857e+00 1.405387815031999921e+01
8.152380000000000848e+00 1.406206941327999971e+01
8.169912000000000063e+00 1.407037464671999949e+01
8.187444000000001054e+00 1.407772720384000031e+01
8.204976000000000269e+00 1.408504761543999884e+01
8.222507999999999484e+00 1.409237971631999997e+01
8.240039999999998699e+00 1.409974396271999808e+01
8.257571999999999690e+00 1.410715496623999954e+01
8.275103999999998905e+00 1.411462441615999808e+01
8.292635999999999896e+00 1.412215815711999944e+01
8.310167999999999111e+00 1.412975911143999852e+01
8.327700000000000102e+00 1.413743020143999907e+01
8.345231999999999317e+00 1.414517727175999973e+01
8.362764000000000308e+00 1.415300616703999914e+01
8.380295999999999523e+00 1.416088181944000013e+01
8.397828000000000515e+00 1.416879546199999851e+01
8.415359999999999729e+00 1.417670618223999845e+01
8.432891999999998944e+00 1.418464028103999830e+01
8.450423999999999936e+00 1.419260944767999888e+01
8.467955999999999150e+00 1.420061952679999884e+01
8.485488000000000142e+00 1.420867344071999838e+01
8.503019999999999357e+00 1.421677995639999992e+01
8.520552000000000348e+00 1.422483679263999967e+01
8.538083999999999563e+00 1.423297545383999996e+01
8.555616000000000554e+00 1.424121931855999890e+01
8.573147999999999769e+00 1.424954500824000014e+01
8.590679999999998984e+00 1.425794375591999952e+01
8.608211999999999975e+00 1.426641556159999880e+01
8.625743999999999190e+00 1.427495750295999777e+01
8.643276000000000181e+00 1.428356957999999999e+01
8.660807999999999396e+00 1.429225763736000054e+01
8.678340000000000387e+00 1.430102459735999787e+01
8.695871999999999602e+00 1.431201836519999837e+01
8.713404000000000593e+00 1.431981219263999883e+01
8.730935999999999808e+00 1.432788948511999827e+01
8.748468000000000799e+00 1.433613919447999940e+01
8.766000000000000014e+00 1.434450287431999982e+01
8.783531999999999229e+00 1.435293668983999993e+01
8.801064000000000220e+00 1.436140557319999900e+01
8.818595999999999435e+00 1.436988030120000026e+01
8.836128000000000426e+00 1.437815338911999952e+01
8.853659999999999641e+00 1.438633880743999960e+01
8.871192000000000633e+00 1.439445116775999978e+01
8.888723999999999847e+00 1.440249339240000026e+01
8.906256000000000839e+00 1.441047132599999969e+01
8.923788000000000054e+00 1.441838496855999985e+01
8.941320000000001045e+00 1.442623724239999916e+01
8.958852000000000260e+00 1.443403399215999983e+01
8.976383999999999475e+00 1.444177229551999808e+01
8.993916000000000466e+00 1.444944923015999905e+01
9.011447999999999681e+00 1.445704726215999969e+01
9.028980000000000672e+00 1.446458392543999949e+01
9.046511999999999887e+00 1.447205922000000022e+01
9.064044000000000878e+00 1.447947899047999876e+01
9.081576000000000093e+00 1.448684323687999864e+01
9.099108000000001084e+00 1.449414903687999967e+01
9.116640000000000299e+00 1.450140515743999892e+01
9.134171999999999514e+00 1.450860283159999931e+01
9.151704000000000505e+00 1.451575082631999969e+01
9.169235999999999720e+00 1.452284621927999808e+01
9.186768000000000711e+00 1.452989777743999866e+01
9.204299999999999926e+00 1.453689965615999924e+01
9.221832000000000917e+00 1.454385185543999981e+01
9.239364000000000132e+00 1.455075437528000037e+01
9.256896000000001123e+00 1.455761306031999958e+01
9.274428000000000338e+00 1.456442498823999898e+01
9.291960000000001330e+00 1.457119015903999859e+01
9.309492000000000544e+00 1.457791149503999861e+01
9.327023999999999759e+00 1.458458899623999905e+01
9.344556000000000751e+00 1.459122558495999833e+01
9.362087999999999965e+00 1.459782126119999823e+01
9.379620000000000957e+00 1.460437894727999897e+01
9.397152000000000172e+00 1.461089572087999855e+01
9.414684000000001163e+00 1.461566494711999731e+01
9.432216000000000378e+00 1.461980587455999903e+01
9.449748000000001369e+00 1.462482642031999980e+01
9.467280000000000584e+00 1.463041389615999854e+01
9.484811999999999799e+00 1.463634912807999910e+01
9.502344000000000790e+00 1.464249768936000073e+01
9.519876000000000005e+00 1.464876022111999987e+01
9.537408000000000996e+00 1.465508119927999964e+01
9.554940000000000211e+00 1.466141678903999868e+01
9.572472000000001202e+00 1.466774653415999907e+01
9.590004000000000417e+00 1.467404997839999758e+01
9.607536000000001408e+00 1.468032127711999912e+01
9.625068000000000623e+00 1.468654289639999888e+01
9.642600000000001614e+00 1.469271191391999842e+01
9.660132000000000829e+00 1.469883417431999817e+01
9.677664000000000044e+00 1.470490675528000146e+01
9.695196000000001035e+00 1.471093257911999963e+01
9.712728000000000250e+00 1.471690872351999957e+01
9.730260000000001241e+00 1.472284103311999992e+01
9.747792000000000456e+00 1.472872366327999849e+01
9.765324000000001448e+00 1.473456245864000103e+01
9.782856000000000662e+00 1.474035741920000042e+01
9.800388000000001654e+00 1.474610854496000023e+01
9.817920000000000869e+00 1.475181583592000045e+01
9.835452000000000083e+00 1.475748513672000151e+01
9.852984000000001075e+00 1.476310183576000057e+01
9.870515999999998513e+00 1.476865132143999837e+01
9.888047999999999504e+00 1.477415112767999794e+01
9.905579999999998719e+00 1.477960125447999751e+01
9.923111999999999711e+00 1.478500754648000104e+01
9.940643999999998925e+00 1.479037000368000143e+01
9.958175999999999917e+00 1.479569154839999889e+01
9.975707999999999132e+00 1.480097802528000095e+01
9.993239999999998346e+00 1.480622358968000007e+01
1.001077199999999934e+01 1.481143700855999867e+01
1.002830399999999855e+01 1.481661828192000030e+01
1.004583599999999954e+01 1.482176740975999785e+01
1.006336799999999876e+01 1.482688731440000041e+01
1.008089999999999975e+01 1.483197799584000087e+01
1.009843199999999896e+01 1.483704237639999768e+01
1.011596399999999996e+01 1.484208045607999971e+01
1.013349599999999917e+01 1.484709515719999828e+01
1.015102800000000016e+01 1.485208940208000072e+01
1.016855999999999938e+01 1.485706319071999815e+01
1.018609199999999859e+01 1.486201652311999943e+01
1.020362399999999958e+01 1.486695232159999946e+01
1.022115599999999880e+01 1.487187350847999845e+01
1.023868799999999979e+01 1.487678008375999816e+01
1.025621999999999900e+01 1.488167204744000038e+01
1.027375200000000000e+01 1.488655524415999842e+01
1.029128399999999921e+01 1.489142675159999740e+01
1.030881600000000020e+01 1.489628949207999753e+01
1.032634799999999942e+01 1.490114931024000100e+01
1.034387999999999863e+01 1.490600036144000029e+01
1.036141199999999962e+01 1.491084849031999937e+01
1.037894399999999884e+01 1.491569369687999824e+01
1.039647599999999983e+01 1.492053890343999889e+01
1.041400799999999904e+01 1.492538410999999776e+01
1.043154000000000003e+01 1.493023223887999862e+01
1.044907199999999925e+01 1.493508621239999812e+01
1.046660400000000024e+01 1.493994310823999783e+01
1.048413599999999946e+01 1.494480877103999994e+01
1.050166800000000045e+01 1.494968320080000090e+01
1.051919999999999966e+01 1.495456931983999915e+01
1.053673199999999888e+01 1.495946712816000002e+01
1.055426399999999987e+01 1.496437954808000015e+01
1.057179599999999908e+01 1.496930950191999976e+01
1.058932800000000007e+01 1.497425406736000042e+01
1.060685999999999929e+01 1.497913434176000003e+01
1.062439200000000028e+01 1.498398831527999953e+01
1.064192399999999950e+01 1.498883936647999882e+01
1.065945600000000049e+01 1.499369041767999988e+01
1.067698799999999970e+01 1.499855023583999802e+01
1.069451999999999892e+01 1.500342174328000056e+01
1.071205199999999991e+01 1.500831078463999901e+01
1.072958399999999912e+01 1.501322612687999758e+01
1.074711600000000011e+01 1.501816484768000137e+01
1.076464799999999933e+01 1.502313863631999702e+01
1.078218000000000032e+01 1.502814164815999831e+01
1.079971199999999953e+01 1.503317680551999835e+01
1.081724400000000053e+01 1.503824995303999934e+01
1.083477599999999974e+01 1.504335816839999929e+01
1.085230800000000073e+01 1.504850729623999861e+01
1.086983999999999995e+01 1.505369733655999909e+01
1.088737199999999916e+01 1.505893121167999915e+01
1.090490400000000015e+01 1.506420892159999703e+01
1.092243599999999937e+01 1.506953923327999867e+01
1.093996800000000036e+01 1.507491630208000011e+01
1.095749999999999957e+01 1.508034597263999821e+01
1.097503200000000056e+01 1.508583116727999851e+01
1.099256399999999978e+01 1.509136896368000080e+01
1.101009600000000077e+01 1.509696520648000018e+01
1.102762799999999999e+01 1.510261989567999841e+01
1.104516000000000098e+01 1.510833303127999905e+01
1.106269200000000019e+01 1.511410753560000053e+01
1.108022399999999941e+01 1.511998139880000025e+01
1.109775600000000040e+01 1.512512468199999915e+01
1.111528799999999961e+01 1.512990559752000053e+01
1.113282000000000060e+01 1.513467482375999751e+01
1.115035199999999982e+01 1.513945281696000045e+01
1.116788400000000081e+01 1.514425711103999994e+01
1.118541600000000003e+01 1.514909647295999839e+01
1.120294800000000102e+01 1.515395921343999852e+01
1.122048000000000023e+01 1.515883948783999990e+01
1.123801199999999945e+01 1.516373729615999721e+01
1.125554400000000044e+01 1.516865848303999975e+01
1.127307599999999965e+01 1.517360597079999884e+01
1.129060800000000064e+01 1.517857975943999804e+01
1.130813999999999986e+01 1.518357984895999735e+01
1.132567200000000085e+01 1.518861208399999896e+01
1.134320400000000006e+01 1.519367354223999911e+01
1.136073600000000106e+01 1.519876422367999957e+01
1.137826800000000027e+01 1.520388997295999722e+01
1.139580000000000126e+01 1.520904786775999895e+01
1.141333200000000048e+01 1.521423790807999765e+01
1.143086399999999969e+01 1.521946593855999730e+01
1.144839600000000068e+01 1.522472903687999768e+01
1.146592799999999990e+01 1.523002720304000057e+01
1.148346000000000089e+01 1.523536335936000086e+01
1.150099200000000010e+01 1.524073750583999853e+01
1.151852400000000110e+01 1.524614964247999715e+01
1.153605600000000031e+01 1.525160561392000069e+01
1.155358800000000130e+01 1.525709957551999985e+01
1.157112000000000052e+01 1.526263737191999859e+01
1.158865199999999973e+01 1.526821608079999848e+01
1.160618400000000072e+01 1.527383862448000151e+01
1.162371599999999994e+01 1.527950792527999901e+01
1.164124800000000093e+01 1.528522106087999965e+01
1.165878000000000014e+01 1.529098095360000009e+01
1.167631200000000113e+01 1.529679052575999876e+01
1.169384400000000035e+01 1.530264977736000098e+01
1.171137600000000134e+01 1.530855578607999945e+01
1.172890800000000056e+01 1.531451439656000169e+01
1.174644000000000155e+01 1.532052560880000058e+01
1.176397200000000076e+01 1.532658650047999949e+01
1.178150399999999998e+01 1.533270583856000080e+01
1.179903600000000097e+01 1.533887777839999877e+01
1.181656800000000018e+01 1.534510524231999717e+01
1.183410000000000117e+01 1.535139407495999997e+01
1.185163200000000039e+01 1.535773843167999964e+01
1.186916400000000138e+01 1.536414415711999837e+01
1.188669600000000059e+01 1.537061125127999794e+01
1.190422800000000159e+01 1.537714555879999878e+01
1.192176000000000080e+01 1.538540695744000075e+01
1.193929200000000002e+01 1.539110548143999857e+01
1.195682400000000101e+01 1.539699103391999913e+01
1.197435600000000022e+01 1.540298763456000053e+01
1.199188800000000121e+01 1.540904560392000100e+01
1.200942000000000043e+01 1.541512695183999782e+01
1.202695200000000142e+01 1.542120829975999996e+01
1.204448400000000063e+01 1.542726626912000043e+01
1.206201599999999985e+01 1.543327455903999734e+01
1.207954799999999906e+01 1.543921855792000031e+01
1.209707999999999828e+01 1.544510411040000086e+01
1.211461199999999927e+01 1.545092244952000016e+01
1.213214399999999848e+01 1.545667065295999976e+01
1.214967599999999948e+01 1.546237502160000155e+01
1.216720799999999869e+01 1.546786898320000070e+01
1.218473999999999968e+01 1.547315546007999743e+01
1.220227199999999890e+01 1.547830166559999832e+01
1.221980399999999989e+01 1.548332513367999752e+01
1.223733599999999910e+01 1.548823170895999901e+01
1.225486800000000009e+01 1.549303015839999986e+01
1.227239999999999931e+01 1.549772632664000049e+01
1.228993199999999852e+01 1.550232605831999955e+01
1.230746399999999952e+01 1.550682935343999702e+01
1.232499599999999873e+01 1.551123913432000023e+01
1.234252799999999972e+01 1.551556124559999894e+01
1.236005999999999894e+01 1.551979568727999848e+01
1.237759199999999993e+01 1.552394538167999904e+01
1.239512399999999914e+01 1.552799571719999783e+01
1.241265600000000013e+01 1.553195546079999900e+01
1.243018799999999935e+01 1.553582461248000079e+01
1.244771999999999856e+01 1.553961193920000028e+01
1.246525199999999955e+01 1.554331451864000080e+01
1.248278399999999877e+01 1.554690312760000026e+01
1.250031599999999976e+01 1.555039237767999971e+01
1.251784799999999898e+01 1.555379395815999999e+01
1.253537999999999997e+01 1.555710786903999754e+01
1.255291199999999918e+01 1.556034579960000030e+01
1.257044400000000017e+01 1.556350190520000076e+01
1.258797599999999939e+01 1.556658495279999954e+01
1.260550800000000038e+01 1.556959494239999842e+01
1.262303999999999959e+01 1.557253771863999958e+01
1.264057199999999881e+01 1.557541035920000105e+01
1.265810399999999980e+01 1.557811058288000083e+01
1.267563599999999902e+01 1.557982306240000092e+01
1.269316800000000001e+01 1.558185115248000052e+01
1.271069999999999922e+01 1.558392892200000013e+01
1.272823200000000021e+01 1.558567354704000074e+01
1.274576399999999943e+01 1.558755259880000033e+01
1.276329600000000042e+01 1.558892316687999902e+01
1.278082799999999963e+01 1.559062103479999806e+01
1.279835999999999885e+01 1.559163800215999807e+01
1.281589199999999984e+01 1.559317806479999824e+01
1.283342399999999905e+01 1.559515939775999982e+01
1.285095600000000005e+01 1.559741250647999955e+01
1.286848799999999926e+01 1.559982342047999815e+01
1.288602000000000025e+01 1.560231615944000083e+01
1.290355199999999947e+01 1.560485273319999777e+01
1.292108400000000046e+01 1.560740099624000088e+01
1.293861599999999967e+01 1.560994341463999824e+01
1.295614800000000066e+01 1.561247414376000009e+01
1.297367999999999988e+01 1.561498149431999849e+01
1.299121199999999909e+01 1.561746546631999699e+01
1.300874400000000009e+01 1.561992313743999894e+01
1.302627599999999930e+01 1.562235450768000078e+01
1.304380800000000029e+01 1.562475957704000074e+01
1.306133999999999951e+01 1.562713834552000058e+01
1.307887200000000050e+01 1.562948789080000012e+01
1.309640399999999971e+01 1.563181405751999797e+01
1.311393600000000070e+01 1.563411100103999907e+01
1.313146799999999992e+01 1.563637872135999984e+01
1.314900000000000091e+01 1.563862014079999696e+01
1.316653200000000012e+01 1.564083233703999731e+01
1.318406399999999934e+01 1.564301823239999933e+01
1.320159600000000033e+01 1.564517198223999728e+01
1.321912799999999955e+01 1.564732573208000055e+01
1.323666000000000054e+01 1.564945318104000016e+01
1.325419199999999975e+01 1.565155725143999810e+01
1.327172400000000074e+01 1.565363794327999969e+01
1.328925599999999996e+01 1.565569525656000138e+01
1.330678800000000095e+01 1.565773211359999983e+01
1.332432000000000016e+01 1.565974559208000016e+01
1.334185199999999938e+01 1.566173861431999903e+01
1.335938400000000037e+01 1.566371118031999821e+01
1.337691599999999958e+01 1.566566036775999748e+01
1.339444800000000058e+01 1.566759202128000084e+01
1.341197999999999979e+01 1.566950029623999896e+01
1.342951200000000078e+01 1.567139103727999938e+01
1.344704400000000000e+01 1.567326132207999834e+01
1.346457600000000099e+01 1.567511115063999760e+01
1.348210800000000020e+01 1.567694636759999760e+01
1.349964000000000119e+01 1.567876112831999968e+01
1.351717200000000041e+01 1.568055543280000030e+01
1.353470399999999962e+01 1.568233512567999810e+01
1.355223600000000062e+01 1.568409728463999819e+01
1.356976799999999983e+01 1.568584483199999902e+01
1.358730000000000082e+01 1.568757192311999837e+01
1.360483200000000004e+01 1.568928732495999867e+01
1.362236400000000103e+01 1.569098227055999750e+01
1.363989600000000024e+01 1.569266552687999727e+01
1.365742800000000123e+01 1.569433124928000112e+01
1.367496000000000045e+01 1.569598528239999879e+01
1.369249199999999966e+01 1.569762178159999699e+01
1.371002400000000065e+01 1.569924659151999968e+01
1.372755599999999987e+01 1.570085678983999777e+01
1.374508800000000086e+01 1.570245237655999837e+01
1.376262000000000008e+01 1.570403627399999813e+01
1.378015200000000107e+01 1.570560555984000040e+01
1.379768400000000028e+01 1.570716315639999827e+01
1.381521600000000127e+01 1.570870614136000043e+01
1.383274800000000049e+01 1.571024035936000018e+01
1.385028000000000148e+01 1.571175996575999889e+01
1.386781200000000069e+01 1.571327080519999875e+01
1.388534399999999991e+01 1.571476703303999933e+01
1.390287600000000090e+01 1.571625449391999751e+01
1.392040800000000011e+01 1.571773026552000019e+01
1.393794000000000111e+01 1.571919434783999847e+01
1.395547200000000032e+01 1.572064966319999790e+01
1.397300400000000131e+01 1.572209328928000005e+01
1.399053600000000053e+01 1.572352814839999802e+01
1.400806800000000152e+01 1.572495131823999870e+01
1.402560000000000073e+01 1.572636572112000053e+01
1.404313199999999995e+01 1.572777135703999996e+01
1.406066400000000094e+01 1.572916822599999875e+01
1.407819600000000015e+01 1.573055632800000048e+01
1.409572800000000115e+01 1.573193274071999959e+01
1.411326000000000036e+01 1.573330330879999828e+01
1.413079200000000135e+01 1.573466510991999812e+01
1.414832400000000057e+01 1.573601814408000088e+01
1.416585600000000156e+01 1.573736241127999946e+01
1.418338800000000077e+01 1.573870083383999940e+01
1.420092000000000176e+01 1.574003048944000049e+01
1.421845200000000098e+01 1.574135430039999761e+01
1.423598400000000019e+01 1.574266934439999943e+01
1.425351599999999941e+01 1.574397562144000062e+01
1.427104799999999862e+01 1.574527897615999805e+01
1.428857999999999961e+01 1.574657356391999841e+01
1.430611199999999883e+01 1.574785938471999991e+01
1.432364399999999982e+01 1.574914228319999943e+01
1.434117599999999904e+01 1.575041641472000009e+01
1.435870800000000003e+01 1.575168470159999856e+01
1.437623999999999924e+01 1.575295006616000038e+01
1.439377199999999846e+01 1.575420666375999801e+01
1.441130399999999945e+01 1.575545741671999878e+01
1.442883599999999866e+01 1.575670524735999933e+01
1.444636799999999965e+01 1.575794723335999770e+01
1.446389999999999887e+01 1.575918629703999763e+01
1.448143199999999986e+01 1.576041951607999714e+01
1.449896399999999907e+01 1.576164981279999999e+01
1.451649600000000007e+01 1.576287426488000065e+01
1.453402799999999928e+01 1.576409287231999734e+01
1.455155999999999850e+01 1.576530855744000092e+01
1.456909199999999949e+01 1.576652132023999897e+01
1.458662399999999870e+01 1.576773116072000036e+01
1.460415599999999969e+01 1.576893223423999757e+01
1.462168799999999891e+01 1.577013330775999833e+01
1.463921999999999990e+01 1.577132853663999867e+01
1.465675199999999911e+01 1.577252084320000058e+01
1.467428400000000011e+01 1.577371022744000051e+01
1.469181599999999932e+01 1.577489668935999845e+01
1.470934800000000031e+01 1.577608022895999973e+01
1.472687999999999953e+01 1.577725792391999882e+01
1.474441199999999874e+01 1.577843269655999947e+01
1.476194399999999973e+01 1.577960746919999835e+01
1.477947599999999895e+01 1.578077931951999702e+01
1.479700799999999994e+01 1.578194532520000060e+01
1.481453999999999915e+01 1.578311133088000062e+01
1.483207200000000014e+01 1.578427441423999689e+01
1.484960399999999936e+01 1.578543457528000005e+01
1.486713600000000035e+01 1.578659181399999767e+01
1.488466799999999957e+01 1.578774905271999884e+01
1.490219999999999878e+01 1.578890336911999803e+01
1.491973199999999977e+01 1.579005476319999879e+01
1.493726399999999899e+01 1.579120615727999954e+01
1.495479599999999998e+01 1.579235462903999831e+01
1.497232799999999919e+01 1.579350310080000064e+01
1.498986000000000018e+01 1.579464865024000098e+01
1.500739199999999940e+01 1.579579419967999776e+01
1.502492400000000039e+01 1.579693682679999966e+01
1.504245599999999961e+01 1.579807945391999802e+01
1.505998800000000060e+01 1.579922208103999814e+01
1.507751999999999981e+01 1.580036178583999806e+01
1.509505199999999903e+01 1.580150441295999997e+01
1.511258400000000002e+01 1.580264411775999989e+01
1.513011599999999923e+01 1.580378382255999981e+01
1.514764800000000022e+01 1.580492060503999951e+01
1.516517999999999944e+01 1.580606030983999943e+01
1.518271200000000043e+01 1.580720001463999935e+01
1.520024399999999964e+01 1.580833971944000105e+01
1.521777600000000064e+01 1.580947942424000097e+01
1.523530799999999985e+01 1.581061912903999733e+01
1.525283999999999907e+01 1.581175883383999725e+01
1.527037200000000006e+01 1.581289853863999895e+01
1.528790399999999927e+01 1.581403824343999887e+01
1.530543600000000026e+01 1.581518087056000077e+01
1.532296799999999948e+01 1.581632349767999912e+01
1.534050000000000047e+01 1.581746612479999747e+01
1.535803199999999968e+01 1.581861167423999959e+01
1.537556400000000068e+01 1.581975722367999992e+01
1.539309599999999989e+01 1.582090569543999869e+01
1.541062800000000088e+01 1.582205416720000102e+01
1.542816000000000010e+01 1.582320556127999822e+01
1.544569199999999931e+01 1.582435695535999898e+01
1.546322400000000030e+01 1.582551127175999817e+01
1.548075599999999952e+01 1.582667143279999955e+01
1.549828800000000051e+01 1.582784036079999801e+01
1.551581999999999972e+01 1.582901221111999845e+01
1.553335200000000071e+01 1.583018406144000068e+01
1.555088399999999993e+01 1.583135883407999955e+01
1.556841600000000092e+01 1.583253652903999864e+01
1.558594800000000014e+01 1.583371714631999971e+01
1.560348000000000113e+01 1.583490068591999922e+01
1.562101200000000034e+01 1.583608714783999893e+01
1.563854399999999956e+01 1.583727653207999886e+01
1.565607600000000055e+01 1.583846591631999878e+01
1.567360799999999976e+01 1.583966114519999913e+01
1.569114000000000075e+01 1.584085929639999790e+01
1.570867199999999997e+01 1.584206329224000065e+01
1.572620400000000096e+01 1.584326728807999807e+01
1.574373600000000017e+01 1.584453265263999810e+01
1.576126800000000117e+01 1.584587691983999846e+01
1.577880000000000038e+01 1.584720657543999778e+01
1.579633199999999960e+01 1.584853038639999845e+01
1.581386400000000059e+01 1.584985127503999891e+01
1.583139599999999980e+01 1.585117216368000115e+01
1.584892800000000079e+01 1.585249305231999983e+01
1.586646000000000001e+01 1.585381686328000050e+01
1.588399200000000100e+01 1.585514067423999762e+01
1.590152400000000021e+01 1.585647032983999871e+01
1.591905600000000121e+01 1.585780583008000022e+01
1.593658800000000042e+01 1.585914133031999818e+01
1.595412000000000141e+01 1.586048559752000031e+01
1.597165200000000063e+01 1.586183278703999910e+01
1.598918399999999984e+01 1.586318582120000009e+01
1.600671600000000083e+01 1.586454762231999993e+01
1.602424800000000005e+01 1.586591234575999998e+01
1.604177999999999926e+01 1.586728583616000066e+01
1.605931200000000203e+01 1.586866809351999841e+01
1.607684400000000124e+01 1.587006204015999877e+01
1.609437600000000046e+01 1.587146767607999820e+01
1.611190799999999967e+01 1.587288792360000045e+01
1.612944000000000244e+01 1.587431693807999800e+01
1.614697200000000166e+01 1.587576056416000014e+01
1.616450400000000087e+01 1.587721880183999801e+01
1.618203600000000009e+01 1.587868580647999828e+01
1.619956799999999930e+01 1.588017034503999980e+01
1.621710000000000207e+01 1.588166657288000039e+01
1.623463200000000128e+01 1.588314234447999773e+01
1.625216400000000050e+01 1.588444569920000049e+01
1.626969599999999971e+01 1.588589224759999752e+01
1.628722800000000248e+01 1.588739724239999695e+01
1.630476000000000170e+01 1.588893730503999890e+01
1.632229200000000091e+01 1.589050366855999741e+01
1.633982400000000013e+01 1.589209341063999759e+01
1.635735599999999934e+01 1.589369776432000059e+01
1.637488800000000211e+01 1.589531965191999952e+01
1.639242000000000132e+01 1.589695615111999771e+01
1.640995200000000054e+01 1.589860726191999873e+01
1.642748399999999975e+01 1.590027298431999725e+01
1.644501599999999897e+01 1.590195331831999859e+01
1.646254799999999818e+01 1.590364826391999920e+01
1.648007999999999740e+01 1.590535782111999907e+01
1.649761200000000017e+01 1.590708491223999843e+01
1.651514399999999938e+01 1.590882661495999884e+01
1.653267599999999860e+01 1.591058292927999851e+01
1.655020799999999781e+01 1.591235385519999745e+01
1.656774000000000058e+01 1.591414231503999765e+01
1.658527199999999979e+01 1.591594830879999733e+01
1.660280399999999901e+01 1.591777183647999827e+01
1.662033599999999822e+01 1.591961289807999869e+01
1.663786800000000099e+01 1.592147149359999680e+01
1.665540000000000020e+01 1.592334762303999973e+01
1.667293199999999942e+01 1.592524128639999859e+01
1.669046399999999863e+01 1.592715540600000068e+01
1.670799599999999785e+01 1.592908998183999714e+01
1.672552800000000062e+01 1.593104209159999840e+01
1.674305999999999983e+01 1.593301465759999935e+01
1.676059199999999905e+01 1.593501060215999843e+01
1.677812399999999826e+01 1.593702700295999897e+01
1.679565600000000103e+01 1.593906386000000097e+01
1.681318800000000024e+01 1.594112409559999932e+01
1.683071999999999946e+01 1.594320770975999935e+01
1.684825199999999867e+01 1.594531470248000105e+01
1.686578399999999789e+01 1.594744507375999909e+01
1.688331600000000066e+01 1.594959882360000059e+01
1.690084799999999987e+01 1.595177887431999864e+01
1.691837999999999909e+01 1.595398522591999857e+01
1.693591199999999830e+01 1.595621495607999840e+01
1.695344400000000107e+01 1.595847390944000033e+01
1.697097600000000028e+01 1.596075916367999881e+01
1.698850799999999950e+01 1.596307364111999938e+01
1.700603999999999871e+01 1.596541734175999849e+01
1.702357199999999793e+01 1.596778734327999771e+01
1.704110400000000070e+01 1.597018949031999924e+01
1.705863599999999991e+01 1.597262086056000108e+01
1.707616799999999913e+01 1.597508437631999811e+01
1.709369999999999834e+01 1.597758003759999923e+01
1.711123200000000111e+01 1.598010784439999910e+01
1.712876400000000032e+01 1.598267071903999970e+01
1.714629599999999954e+01 1.598526573919999905e+01
1.716382799999999875e+01 1.598789290487999892e+01
1.718135999999999797e+01 1.599055806071999974e+01
1.719889200000000073e+01 1.599325828439999952e+01
1.721642399999999995e+01 1.599599357591999826e+01
1.723395599999999916e+01 1.599876685759999795e+01
1.725148799999999838e+01 1.600158105175999879e+01
1.726902000000000115e+01 1.600443031375999681e+01
1.728655200000000036e+01 1.600732048823999776e+01
1.730408399999999958e+01 1.601025157520000164e+01
1.732161599999999879e+01 1.601322357464000135e+01
1.733914800000000156e+01 1.601623648656000043e+01
1.735668000000000077e+01 1.601929323327999910e+01
1.737421199999999999e+01 1.602239381480000091e+01
1.739174399999999920e+01 1.602553823111999876e+01
1.740927599999999842e+01 1.602872940455999640e+01
1.742680800000000119e+01 1.603196733512000094e+01
1.744434000000000040e+01 1.603525202280000173e+01
1.746187199999999962e+01 1.603858638991999896e+01
1.747940399999999883e+01 1.604197043647999621e+01
1.749693600000000160e+01 1.604540416248000056e+01
1.751446800000000081e+01 1.604889049023999803e+01
1.753200000000000003e+01 1.605241480815999822e+01
1.754953199999999924e+01 1.605597127160000070e+01
1.756706399999999846e+01 1.605956864751999902e+01
1.758459599999999767e+01 1.606320401359999650e+01
1.760212800000000044e+01 1.606691243767999921e+01
1.761965999999999966e+01 1.607004516471999978e+01
1.763719199999999887e+01 1.607306099895999907e+01
1.765472399999999809e+01 1.607562679592000165e+01
1.767225600000000085e+01 1.607820720447999818e+01
1.768978799999999652e+01 1.608081099159999994e+01
1.770731999999999928e+01 1.608344400192000023e+01
1.772485199999999850e+01 1.608610331311999886e+01
1.774238400000000127e+01 1.608879476983999979e+01
1.775991599999999693e+01 1.609151544975999926e+01
1.777744799999999969e+01 1.609426827520000103e+01
1.779497999999999891e+01 1.609705032383999779e+01
1.781251200000000168e+01 1.609986744031999706e+01
1.783004399999999734e+01 1.610271085768000177e+01
1.784757600000000011e+01 1.610558642055999812e+01
1.786510799999999932e+01 1.610849412896000032e+01
1.788264000000000209e+01 1.611143398288000128e+01
1.790017199999999775e+01 1.611440306000000078e+01
1.791770400000000052e+01 1.611740428263999902e+01
1.793523599999999973e+01 1.612043765079999957e+01
1.795276799999999895e+01 1.612350316447999887e+01
1.797029999999999816e+01 1.612660082367999692e+01
1.798783200000000093e+01 1.612972770608000062e+01
1.800536400000000015e+01 1.613288088935999909e+01
1.802289599999999936e+01 1.613606621815999986e+01
1.804042799999999858e+01 1.613928077015999918e+01
1.805796000000000134e+01 1.614252454536000059e+01
1.807549199999999701e+01 1.614580631071999761e+01
1.809302399999999977e+01 1.614912314391999715e+01
1.811055599999999899e+01 1.615240490928000128e+01
1.812808800000000176e+01 1.615568667463999830e+01
1.814561999999999742e+01 1.615898012927999616e+01
1.816315200000000019e+01 1.616228819551999862e+01
1.818068399999999940e+01 1.616561379567999879e+01
1.819821600000000217e+01 1.616895985207999686e+01
1.821574799999999783e+01 1.617232636471999996e+01
1.823328000000000060e+01 1.617571917823999783e+01
1.825081199999999981e+01 1.617913829264000114e+01
1.826834399999999903e+01 1.618258370791999923e+01
1.828587599999999824e+01 1.618605834639999941e+01
1.830340800000000101e+01 1.618956513039999834e+01
1.832094000000000023e+01 1.619309821527999915e+01
1.833847199999999944e+01 1.619666636799999893e+01
1.835600399999999865e+01 1.620026666623999745e+01
1.837353600000000142e+01 1.620390203231999848e+01
1.839106799999999708e+01 1.620756954391999827e+01
1.840859999999999985e+01 1.621127212336000056e+01
1.842613199999999907e+01 1.621501269295999847e+01
1.844366400000000183e+01 1.621879125271999911e+01
1.846119599999999750e+01 1.622260780263999891e+01
1.847872800000000026e+01 1.622646234271999788e+01
1.849625999999999948e+01 1.623035487295999957e+01
1.851379200000000225e+01 1.623429123799999729e+01
1.853132399999999791e+01 1.623826559319999774e+01
1.854885600000000068e+01 1.624228378319999777e+01
1.856638799999999989e+01 1.624634288568000073e+01
1.858392000000000266e+01 1.625044874527999994e+01
1.860145199999999832e+01 1.625459551735999852e+01
1.861898400000000109e+01 1.625878904656000046e+01
1.863651600000000030e+01 1.626302933287999863e+01
1.865404799999999952e+01 1.626731345399999995e+01
1.867157999999999873e+01 1.627164725456000127e+01
1.868911200000000150e+01 1.627602781224000239e+01
1.870664400000000072e+01 1.628045804935999996e+01
1.872417599999999993e+01 1.628493504360000088e+01
1.874170799999999915e+01 1.628946463959999846e+01
1.875924000000000191e+01 1.629404683735999981e+01
1.877677199999999758e+01 1.629867871455999762e+01
1.879430400000000034e+01 1.630336319351999919e+01
1.881183599999999956e+01 1.630810319655999763e+01
1.882936800000000233e+01 1.631288703439999921e+01
1.884689999999999799e+01 1.631771178472000017e+01
1.886443200000000076e+01 1.632257452520000029e+01
1.888196399999999997e+01 1.632748110048000001e+01
1.889949600000000274e+01 1.633243443287999952e+01
1.891702799999999840e+01 1.633742867775999841e+01
1.893456000000000117e+01 1.634247260207999730e+01
1.895209200000000038e+01 1.634756328351999954e+01
1.896962399999999960e+01 1.635270364439999824e+01
1.898715599999999881e+01 1.635789368472000049e+01
1.900468800000000158e+01 1.636313048215999899e+01
1.902222000000000079e+01 1.636841695903999749e+01
1.903975200000000001e+01 1.637375311535999955e+01
1.905728399999999922e+01 1.637916232967999619e+01
1.907481600000000199e+01 1.638692985624000187e+01
1.909234800000000121e+01 1.639190656719999950e+01
1.910988000000000042e+01 1.639699724863999819e+01
1.912741199999999964e+01 1.640214929880000128e+01
1.914494400000000240e+01 1.640732472751999893e+01
1.916247599999999807e+01 1.641249723391999638e+01
1.918000800000000083e+01 1.641764343943999904e+01
1.919754000000000005e+01 1.642275165479999899e+01
1.921507200000000282e+01 1.642781019071999893e+01
1.923260399999999848e+01 1.643278982400000032e+01
1.925013600000000125e+01 1.643769055463999962e+01
1.926766800000000046e+01 1.644250946031999661e+01
1.928520000000000323e+01 1.644724654103999839e+01
1.930273199999999889e+01 1.645190179679999787e+01
1.932026400000000166e+01 1.645647230527999838e+01
1.933779600000000087e+01 1.646096098880000014e+01
1.935532800000000009e+01 1.646536492503999938e+01
1.937285999999999930e+01 1.646968411399999965e+01
1.939039200000000207e+01 1.647391855567999741e+01
1.940792400000000129e+01 1.647806825007999976e+01
1.942545600000000050e+01 1.648213611951999980e+01
1.944298799999999972e+01 1.648611924167999732e+01
1.946052000000000248e+01 1.649001761655999942e+01
1.947805199999999815e+01 1.649383708879999944e+01
1.949558400000000091e+01 1.649757473608000069e+01
1.951311600000000013e+01 1.650123055839999964e+01
1.953064800000000290e+01 1.650480747807999649e+01
1.954817999999999856e+01 1.650830549511999834e+01
1.956571200000000132e+01 1.651172460952000165e+01
1.958324400000000054e+01 1.651506774359999952e+01
1.960077600000000331e+01 1.651833489735999905e+01
1.961830799999999897e+01 1.652152607080000024e+01
1.963584000000000174e+01 1.652464126391999955e+01
1.965337200000000095e+01 1.652768339904000072e+01
1.967090400000000017e+01 1.653065539848000043e+01
1.968843599999999938e+01 1.653355726224000222e+01
1.970596800000000215e+01 1.653638606799999877e+01
1.972350000000000136e+01 1.653914766039999762e+01
1.974103199999999703e+01 1.654184203943999876e+01
1.975856399999999979e+01 1.654446920511999863e+01
1.977609599999999901e+01 1.654702915743999725e+01
1.979362800000000178e+01 1.654952774103999857e+01
1.981115999999999744e+01 1.655196203359999885e+01
1.982869200000000021e+01 1.655433203511999807e+01
1.984622399999999942e+01 1.655664359024000021e+01
1.986375599999999864e+01 1.655889669895999816e+01
1.988128799999999785e+01 1.656108843895999883e+01
1.989882000000000062e+01 1.656322757719999927e+01
1.991635199999999983e+01 1.656531411367999951e+01
1.993388399999999905e+01 1.656732466984000141e+01
1.995141599999999826e+01 1.656883843159999969e+01
1.996894800000000103e+01 1.657058890127999717e+01
1.998647999999999669e+01 1.657204129431999817e+01
2.000401199999999946e+01 1.657351998824000106e+01
2.002154399999999868e+01 1.657512726423999894e+01
2.003907600000000144e+01 1.657685435535999829e+01
2.005660799999999711e+01 1.657838857336000160e+01
2.007413999999999987e+01 1.657965101559999610e+01
2.009167199999999909e+01 1.658113555415999940e+01
2.010920400000000186e+01 1.658273698552000042e+01
2.012673599999999752e+01 1.658409294199999806e+01
2.014426800000000028e+01 1.658558040287999802e+01
2.016179999999999950e+01 1.658712631015999861e+01
2.017933199999999871e+01 1.658839167472000042e+01
2.019686399999999793e+01 1.658971840799999953e+01
2.021439600000000070e+01 1.659140166431999930e+01
2.023192799999999991e+01 1.659237771919999815e+01
2.024945999999999913e+01 1.659374536496000019e+01
2.026699199999999834e+01 1.659512762231999972e+01
2.028452400000000111e+01 1.659667060728000010e+01
2.030205600000000032e+01 1.659767588536000105e+01
2.031958799999999954e+01 1.659898508471999889e+01
2.033711999999999875e+01 1.660016570200000174e+01
2.035465200000000152e+01 1.660178758960000067e+01
2.037218399999999718e+01 1.660279578999999828e+01
2.038971599999999995e+01 1.660387412607999735e+01
2.040724799999999917e+01 1.660497291840000145e+01
2.042478000000000193e+01 1.660622367135999866e+01
2.044231199999999760e+01 1.660772282151999946e+01
2.045984400000000036e+01 1.660867549783999664e+01
2.047737599999999958e+01 1.660973045535999759e+01
2.049490800000000235e+01 1.661097828599999815e+01
2.051243999999999801e+01 1.661180530256000054e+01
2.052997200000000078e+01 1.661301514303999838e+01
2.054750399999999999e+01 1.661382754799999972e+01
2.056503599999999921e+01 1.661496725279999964e+01
2.058256799999999842e+01 1.661590823983999954e+01
2.060010000000000119e+01 1.661736939984000117e+01
2.061763200000000040e+01 1.661804153343999957e+01
2.063516399999999962e+01 1.661910818024000136e+01
2.065269599999999883e+01 1.662018067168000002e+01
2.067022800000000160e+01 1.662120932831999909e+01
2.068775999999999726e+01 1.662230227599999921e+01
2.070529200000000003e+01 1.662329586479999932e+01
2.072282399999999924e+01 1.662435374464000049e+01
2.074035600000000201e+01 1.662543208071999956e+01
2.075788799999999767e+01 1.662647242663999592e+01
2.077542000000000044e+01 1.662726145303999914e+01
2.079295199999999966e+01 1.662820536239999925e+01
2.081048400000000242e+01 1.662910251463999955e+01
2.082801599999999809e+01 1.662988861871999902e+01
2.084554800000000085e+01 1.663086175128000122e+01
2.086308000000000007e+01 1.663156018575999795e+01
2.088061200000000284e+01 1.663264728879999765e+01
2.089814399999999850e+01 1.663313239392000042e+01
2.091567600000000127e+01 1.663382790608000050e+01
2.093320800000000048e+01 1.663447373880000058e+01
2.095073999999999970e+01 1.663536212408000026e+01
2.096827199999999891e+01 1.663608393711999867e+01
2.098580400000000168e+01 1.663668593503999915e+01
2.100333600000000089e+01 1.663725286511999713e+01
2.102086800000000011e+01 1.663769121312000010e+01
2.103839999999999932e+01 1.663825814320000163e+01
2.105593200000000209e+01 1.663881630631999897e+01
2.107346399999999775e+01 1.663934232391999757e+01
2.109099600000000052e+01 1.663988003080000055e+01
2.110852799999999974e+01 1.664070704735999939e+01
2.112606000000000250e+01 1.664097882312000110e+01
2.114359199999999817e+01 1.664144931663999927e+01
2.116112400000000093e+01 1.664195195567999974e+01
2.117865600000000015e+01 1.664245459471999666e+01
2.119618800000000292e+01 1.664294846679999651e+01
2.121371999999999858e+01 1.664344233887999991e+01
2.123125200000000135e+01 1.664415538495999769e+01
2.124878400000000056e+01 1.664443884999999668e+01
2.126631599999999978e+01 1.664512267287999947e+01
2.128384799999999899e+01 1.664548504056000056e+01
2.130138000000000176e+01 1.664584448591999788e+01
2.131891200000000097e+01 1.664655168735999879e+01
2.133644400000000019e+01 1.664682054080000029e+01
2.135397599999999940e+01 1.664725596647999950e+01
2.137150800000000217e+01 1.664772061536000081e+01
2.138903999999999783e+01 1.664818526423999856e+01
2.140657200000000060e+01 1.664863530151999882e+01
2.142410399999999981e+01 1.664918761999999930e+01
2.144163600000000258e+01 1.664952953143999892e+01
2.145916799999999824e+01 1.664999710264000043e+01
2.147670000000000101e+01 1.665060786751999800e+01
2.149423200000000023e+01 1.665099945840000117e+01
2.151176400000000299e+01 1.665132968055999996e+01
2.152929599999999866e+01 1.665177387319999980e+01
2.154682800000000142e+01 1.665225605599999881e+01
2.156436000000000064e+01 1.665288435479999762e+01
2.158189200000000341e+01 1.665311229575999619e+01
2.159942399999999907e+01 1.665355648839999603e+01
2.161695600000000184e+01 1.665400068103999942e+01
2.163448800000000105e+01 1.665442733976000156e+01
2.165202000000000027e+01 1.665487153240000140e+01
2.166955199999999948e+01 1.665534494823999978e+01
2.168708400000000225e+01 1.665585635424000088e+01
2.170461600000000146e+01 1.665616612015999820e+01
2.172214800000000068e+01 1.665660739047999783e+01
2.173967999999999989e+01 1.665708080631999977e+01
2.175721200000000266e+01 1.665756298911999878e+01
2.177474399999999832e+01 1.665790782287999861e+01
2.179227600000000109e+01 1.665850397615999867e+01
2.180980800000000031e+01 1.665903291608000103e+01
2.182734000000000307e+01 1.665915273119999895e+01
2.184487199999999874e+01 1.665957354528000067e+01
2.186240400000000150e+01 1.665998559239999821e+01
2.187993600000000072e+01 1.666040640647999993e+01
2.189746800000000349e+01 1.666111653024000105e+01
2.191499999999999915e+01 1.666123634535999898e+01
2.193253199999999836e+01 1.666182080935999821e+01
2.195006400000000113e+01 1.666222408951999867e+01
2.196759599999999679e+01 1.666248417599999954e+01
2.198512799999999956e+01 1.666289914543999728e+01
2.200265999999999877e+01 1.666345730856000174e+01
2.202019200000000154e+01 1.666369693880000113e+01
2.203772399999999720e+01 1.666412651983999993e+01
2.205525599999999997e+01 1.666455902319999893e+01
2.207278799999999919e+01 1.666495645871999898e+01
2.209032000000000195e+01 1.666533928263999798e+01
2.210785199999999762e+01 1.666573379583999781e+01
2.212538400000000038e+01 1.666631533751999683e+01
2.214291599999999960e+01 1.666676829712000085e+01
2.216044799999999881e+01 1.666693486935999857e+01
2.217797999999999803e+01 1.666727970311999840e+01
2.219551200000000080e+01 1.666791092423999743e+01
2.221304400000000001e+01 1.666816224375999766e+01
2.223057599999999923e+01 1.666846908735999833e+01
2.224810799999999844e+01 1.666877885327999920e+01
2.226564000000000121e+01 1.666937208423999905e+01
2.228317199999999687e+01 1.666953281183999636e+01
2.230070399999999964e+01 1.666987764559999974e+01
2.231823599999999885e+01 1.667028677040000062e+01
2.233576800000000162e+01 1.667063744880000087e+01
2.235329999999999728e+01 1.667105241823999862e+01
2.237083200000000005e+01 1.667140017431999865e+01
2.238836399999999927e+01 1.667179468751999849e+01
2.240589600000000203e+01 1.667213952127999832e+01
2.242342799999999770e+01 1.667251357824000024e+01
2.244096000000000046e+01 1.667292854767999799e+01
2.245849199999999968e+01 1.667335520639999658e+01
2.247602399999999889e+01 1.667369419551999599e+01
2.249355599999999811e+01 1.667398642751999915e+01
2.251108800000000087e+01 1.667447445495999858e+01
2.252862000000000009e+01 1.667469070663999986e+01
2.254615199999999930e+01 1.667503846271999990e+01
2.256368399999999852e+01 1.667540375272000119e+01
2.258121600000000129e+01 1.667576319807999852e+01
2.259874799999999695e+01 1.667621323535999878e+01
2.261627999999999972e+01 1.667646747719999922e+01
2.263381199999999893e+01 1.667704901888000180e+01
2.265134400000000170e+01 1.667721559111999952e+01
2.266887599999999736e+01 1.667752827935999704e+01
2.268640800000000013e+01 1.667799000591999814e+01
2.270393999999999934e+01 1.667852186816000071e+01
2.272147200000000211e+01 1.667863291632000156e+01
2.273900399999999777e+01 1.667911217679999680e+01
2.275653600000000054e+01 1.667930212759999975e+01
2.277406799999999976e+01 1.667963234975999853e+01
2.279160000000000252e+01 1.668003855223999921e+01
2.280913199999999819e+01 1.668073114207999907e+01
2.282666400000000095e+01 1.668076036528000117e+01
2.284419600000000017e+01 1.668116656775999829e+01
2.286172799999999938e+01 1.668142957655999936e+01
2.287925999999999860e+01 1.668195559416000151e+01
2.289679200000000137e+01 1.668213385568000007e+01
2.291432400000000058e+01 1.668248453408000032e+01
2.293185599999999980e+01 1.668301055167999891e+01
2.294938799999999901e+01 1.668323557031999727e+01
2.296692000000000178e+01 1.668360086031999856e+01
2.298445199999999744e+01 1.668404213063999819e+01
2.300198400000000021e+01 1.668442787688000095e+01
2.301951599999999942e+01 1.668472595351999743e+01
2.303704800000000219e+01 1.668512338904000103e+01
2.305457999999999785e+01 1.668562310576000129e+01
2.307211200000000062e+01 1.668584812439999965e+01
2.308964399999999983e+01 1.668629816167999991e+01
2.310717600000000260e+01 1.668662253919999827e+01
2.312470799999999826e+01 1.668699367383999999e+01
2.314224000000000103e+01 1.668748462359999962e+01
2.315977200000000025e+01 1.668770379759999756e+01
2.317730399999999946e+01 1.668840515439999805e+01
2.319483599999999868e+01 1.668842853295999973e+01
2.321236800000000144e+01 1.668888733719999706e+01
2.322990000000000066e+01 1.668914742367999793e+01
2.324743199999999987e+01 1.668950686903999880e+01
2.326496399999999909e+01 1.668985462511999884e+01
2.328249600000000186e+01 1.669026374991999973e+01
2.330002800000000107e+01 1.669097387368000085e+01
2.331756000000000029e+01 1.669097971832000127e+01
2.333509199999999950e+01 1.669136546455999692e+01
2.335262400000000227e+01 1.669207851063999826e+01
2.337015599999999793e+01 1.669209896687999972e+01
2.338768800000000070e+01 1.669246133455999725e+01
2.340521999999999991e+01 1.669275064424000021e+01
2.342275200000000268e+01 1.669310424495999712e+01
2.344028399999999834e+01 1.669347245727999862e+01
2.345781600000000111e+01 1.669422057119999891e+01
2.347534800000000033e+01 1.669430824080000164e+01
2.349288000000000309e+01 1.669450988087999832e+01
2.351041199999999876e+01 1.669483133608000003e+01
2.352794400000000152e+01 1.669515863591999860e+01
2.354547600000000074e+01 1.669548301343999697e+01
2.356300799999999995e+01 1.669582492488000014e+01
2.358053999999999917e+01 1.669637432104000041e+01
2.359807200000000194e+01 1.669658472807999772e+01
2.361560400000000115e+01 1.669687111544000047e+01
2.363313600000000037e+01 1.669718964831999841e+01
2.365066799999999958e+01 1.669775657839999994e+01
2.366820000000000235e+01 1.669789392743999912e+01
2.368573199999999801e+01 1.669822999423999832e+01
2.370326400000000078e+01 1.669902194295999820e+01
2.372079599999999999e+01 1.669930248568000053e+01
2.373832800000000276e+01 1.669958010607999910e+01
2.375585999999999842e+01 1.669962394087999868e+01
2.377339200000000119e+01 1.670003014335999936e+01
2.379092400000000040e+01 1.670027854055999939e+01
2.380845600000000317e+01 1.670081624743999882e+01
2.382598799999999883e+01 1.670108217856000010e+01
2.384352000000000160e+01 1.670134226504000097e+01
2.386105200000000082e+01 1.670170463271999850e+01
2.387858400000000003e+01 1.670201147631999916e+01
2.389611599999999925e+01 1.670256671711999985e+01
2.391364800000000201e+01 1.670270698847999924e+01
2.393118000000000123e+01 1.670293492943999780e+01
2.394871200000000044e+01 1.670340250063999932e+01
2.396624399999999966e+01 1.670358076215999787e+01
2.398377600000000243e+01 1.670417691544000149e+01
2.400130800000000164e+01 1.670422951719999816e+01
2.401884000000000086e+01 1.670458604023999882e+01
2.403637200000000007e+01 1.670528155239999890e+01
2.405390400000000284e+01 1.670522602831999848e+01
2.407143599999999850e+01 1.670574620127999665e+01
2.408896800000000127e+01 1.670587186103999855e+01
2.410650000000000048e+01 1.670622546175999901e+01
2.412403199999999970e+01 1.670667257671999906e+01
2.414156399999999891e+01 1.670687713911999950e+01
2.415909599999999813e+01 1.670700864351999826e+01
2.417662800000000090e+01 1.670732717639999976e+01
2.419415999999999656e+01 1.670763109768000021e+01
2.421169199999999933e+01 1.670819218311999776e+01
2.422922399999999854e+01 1.670827693040000028e+01
2.424675600000000131e+01 1.670858085167999718e+01
2.426428799999999697e+01 1.670900751039999932e+01
2.428181999999999974e+01 1.670908933536000163e+01
2.429935199999999895e+01 1.670936403343999643e+01
2.431688400000000172e+01 1.670983160463999795e+01
2.433441599999999738e+01 1.670991635192000047e+01
2.435194800000000015e+01 1.671019397231999903e+01
2.436947999999999936e+01 1.671061478639999720e+01
2.438701199999999858e+01 1.671088948447999911e+01
2.440454399999999779e+01 1.671117587183999831e+01
2.442207600000000056e+01 1.671147394848000189e+01
2.443960799999999978e+01 1.671193859735999965e+01
2.445713999999999899e+01 1.671223082935999926e+01
2.447467199999999821e+01 1.671229219807999655e+01
2.449220400000000097e+01 1.671259027472000014e+01
2.450973600000000019e+01 1.671284159423999682e+01
2.452726799999999940e+01 1.671311629231999873e+01
2.454479999999999862e+01 1.671341729127999898e+01
2.456233200000000139e+01 1.671371829023999922e+01
2.457986399999999705e+01 1.671401636687999925e+01
2.459739599999999982e+01 1.671427353103999991e+01
2.461492799999999903e+01 1.671482877184000060e+01
2.463246000000000180e+01 1.671482877184000060e+01
2.464999199999999746e+01 1.671513269311999750e+01
2.466752400000000023e+01 1.671546291527999983e+01
2.468505599999999944e+01 1.671581067135999987e+01
2.470258800000000221e+01 1.671606491319999677e+01
2.472011999999999787e+01 1.671632499968000118e+01
2.473765200000000064e+01 1.671670782360000018e+01
2.475518399999999986e+01 1.671692991991999833e+01
2.477271599999999907e+01 1.671709064751999918e+01
2.479024799999999829e+01 1.671739749111999984e+01
2.480778000000000105e+01 1.671776862575999800e+01
2.482531200000000027e+01 1.671796734351999802e+01
2.484284399999999948e+01 1.671807839167999887e+01
2.486037599999999870e+01 1.671820405143999722e+01
2.487790800000000146e+01 1.671843491471999954e+01
2.489543999999999713e+01 1.671900476711999772e+01
2.491297199999999989e+01 1.671897262159999897e+01
2.493050399999999911e+01 1.671931161071999838e+01
2.494803600000000188e+01 1.671987561847999970e+01
2.496556799999999754e+01 1.671970320160000156e+01
2.498310000000000031e+01 1.671997497735999971e+01
2.500063199999999952e+01 1.672036656823999934e+01
2.501816400000000229e+01 1.672068217880000063e+01
2.503569599999999795e+01 1.672079030463999771e+01
2.505322800000000072e+01 1.672103870183999774e+01
2.507075999999999993e+01 1.672143905967999800e+01
2.508829199999999915e+01 1.672156179711999968e+01
2.510582399999999836e+01 1.672181603895999658e+01
2.512335600000000113e+01 1.672226315392000018e+01
2.514088800000000035e+01 1.672230698871999977e+01
2.515841999999999956e+01 1.672274241439999898e+01
2.517595199999999878e+01 1.672289729735999941e+01
2.519348400000000154e+01 1.672313984991999902e+01
2.521101600000000076e+01 1.672310185975999985e+01
2.522854799999999997e+01 1.672354605239999970e+01
2.524607999999999919e+01 1.672362203271999803e+01
2.526361200000000196e+01 1.672415097263999684e+01
2.528114399999999762e+01 1.672414512799999642e+01
2.529867600000000039e+01 1.672469452415999669e+01
2.531620799999999960e+01 1.672481433927999817e+01
2.533374000000000237e+01 1.672479680536000046e+01
2.535127199999999803e+01 1.672501305703999819e+01
2.536880400000000080e+01 1.672549231752000054e+01
2.538633600000000001e+01 1.672566473439999868e+01
2.540386800000000278e+01 1.672563843352000035e+01
2.542139999999999844e+01 1.672617029575999936e+01
2.543893200000000121e+01 1.672607678151999977e+01
2.545646400000000042e+01 1.672650636255999856e+01
2.547399599999999964e+01 1.672659110983999753e+01
2.549152799999999885e+01 1.672674599279999796e+01
2.550906000000000162e+01 1.672714050599999780e+01
2.552659200000000084e+01 1.672704406944000155e+01
2.554412400000000005e+01 1.672747657280000055e+01
2.556165599999999927e+01 1.672745903887999930e+01
2.557918800000000203e+01 1.672777464943999703e+01
2.559671999999999770e+01 1.672830943399999981e+01
2.561425200000000046e+01 1.672815162871999917e+01
2.563178399999999968e+01 1.672852276336000088e+01
2.564931600000000245e+01 1.672854614191999900e+01
2.566684799999999811e+01 1.672900786848000010e+01
2.568438000000000088e+01 1.672909553807999927e+01
2.570191200000000009e+01 1.672923873175999887e+01
2.571944400000000286e+01 1.672937315847999784e+01
2.573697599999999852e+01 1.672962740031999829e+01
2.575450800000000129e+01 1.672993424392000250e+01
2.577204000000000050e+01 1.673002483583999833e+01
2.578957200000000327e+01 1.673018264111999898e+01
2.580710399999999893e+01 1.673032291248000192e+01
2.582463600000000170e+01 1.673050701863999734e+01
2.584216800000000092e+01 1.673098043447999927e+01
2.585970000000000013e+01 1.673097166751999865e+01
2.587723199999999935e+01 1.673100965767999782e+01
2.589476400000000211e+01 1.673150060744000100e+01
2.591229600000000133e+01 1.673150937439999808e+01
2.592982800000000054e+01 1.673169348056000061e+01
2.594735999999999976e+01 1.673209091607999710e+01
2.596489200000000253e+01 1.673259063279999737e+01
2.598242399999999819e+01 1.673250296319999819e+01
2.599995600000000096e+01 1.673252926408000008e+01
2.601748800000000017e+01 1.673280396215999843e+01
2.603502000000000294e+01 1.673315171823999847e+01
2.605255199999999860e+01 1.673303190312000055e+01
2.607008400000000137e+01 1.673328906728000121e+01
2.608761600000000058e+01 1.673352285288000019e+01
2.610514800000000335e+01 1.673371572599999979e+01
2.612267999999999901e+01 1.673421252039999985e+01
2.614021200000000178e+01 1.673405763743999941e+01
2.615774400000000099e+01 1.673434986943999903e+01
2.617527600000000021e+01 1.673465671303999969e+01
2.619280799999999942e+01 1.673462164520000073e+01
2.621034000000000219e+01 1.673517396368000121e+01
2.622787200000000141e+01 1.673502492535999764e+01
2.624540400000000062e+01 1.673555094295999979e+01
2.626293599999999984e+01 1.673568536968000231e+01
2.628046800000000260e+01 1.673548665191999874e+01
2.629800000000000182e+01 1.673563569023999875e+01
2.631553199999999748e+01 1.673592207759999795e+01
2.633306400000000025e+01 1.673617924175999860e+01
2.635059599999999946e+01 1.673628736759999924e+01
2.636812799999999868e+01 1.673617924175999860e+01
2.638565999999999789e+01 1.673654745407999656e+01
2.640319200000000066e+01 1.673667019151999824e+01
2.642072399999999988e+01 1.673668480311999929e+01
2.643825599999999909e+01 1.673705593776000100e+01
2.645578799999999831e+01 1.673707931631999912e+01
2.647332000000000107e+01 1.673716990823999851e+01
2.649085199999999674e+01 1.673763455711999981e+01
2.650838399999999950e+01 1.673741246080000167e+01
2.652591599999999872e+01 1.673771638207999857e+01
2.654344800000000149e+01 1.673769592584000065e+01
2.656097999999999715e+01 1.673812550687999945e+01
2.657851199999999992e+01 1.673823071039999633e+01
2.659604399999999913e+01 1.673820733184000176e+01
2.661357600000000190e+01 1.673861061199999867e+01
2.663110799999999756e+01 1.673864860215999784e+01
2.664864000000000033e+01 1.673894083416000100e+01
2.666617199999999954e+01 1.673909279479999768e+01
2.668370399999999876e+01 1.673912494031999998e+01
2.670123599999999797e+01 1.673941132767999918e+01
2.671876800000000074e+01 1.673956036599999919e+01
2.673629999999999995e+01 1.673959251151999794e+01
2.675383199999999917e+01 1.673963342399999732e+01
2.677136399999999838e+01 1.673958374456000087e+01
2.678889600000000115e+01 1.673987013191999651e+01
2.680642799999999681e+01 1.674013314071999758e+01
2.682395999999999958e+01 1.674008346127999758e+01
2.684149199999999880e+01 1.674044875127999887e+01
2.685902400000000156e+01 1.674034939239999886e+01
2.687655599999999723e+01 1.674059778959999889e+01
2.689408799999999999e+01 1.674066792528000036e+01
2.691161999999999921e+01 1.674077020647999703e+01
2.692915200000000198e+01 1.674119394287999896e+01
2.694668399999999764e+01 1.674101860368000061e+01
2.696421600000000041e+01 1.674132836959999793e+01
2.698174799999999962e+01 1.674123777767999854e+01
2.699928000000000239e+01 1.674145110703999961e+01
2.701681199999999805e+01 1.674186899880000112e+01
2.703434400000000082e+01 1.674169365959999922e+01
2.705187600000000003e+01 1.674179594079999944e+01
2.706940799999999925e+01 1.674200050319999988e+01
2.708693999999999846e+01 1.674209986207999989e+01
2.710447200000000123e+01 1.674239793871999993e+01
2.712200400000000045e+01 1.674227520128000180e+01
2.713953599999999966e+01 1.674236287088000097e+01
2.715706799999999888e+01 1.674276615103999788e+01
2.717460000000000164e+01 1.674264633591999996e+01
2.719213199999999730e+01 1.674279537423999997e+01
2.720966400000000007e+01 1.674285382063999705e+01
2.722719599999999929e+01 1.674333015879999920e+01
2.724472800000000206e+01 1.674322495527999877e+01
2.726225999999999772e+01 1.674324541152000023e+01
2.727979200000000048e+01 1.674359024528000006e+01
2.729732399999999970e+01 1.674368960416000007e+01
2.731485600000000247e+01 1.674389124424000030e+01
2.733238799999999813e+01 1.674386202103999821e+01
2.734992000000000090e+01 1.674395261296000115e+01
2.736745200000000011e+01 1.674389708888000072e+01
2.738498399999999933e+01 1.674386494336000197e+01
2.740251599999999854e+01 1.674420393248000138e+01
2.742004800000000131e+01 1.674404904951999740e+01
2.743758000000000052e+01 1.674428575744000014e+01
2.745511199999999974e+01 1.674440557255999806e+01
2.747264399999999895e+01 1.674445817431999828e+01
2.749017600000000172e+01 1.674439972791999764e+01
2.750770800000000094e+01 1.674468903759999705e+01
2.752524000000000015e+01 1.674480008575999790e+01
2.754277199999999937e+01 1.674472995007999998e+01
2.756030400000000213e+01 1.674482930895999999e+01
2.757783599999999780e+01 1.674508062848000023e+01
2.759536800000000056e+01 1.674490528927999833e+01
2.761289999999999978e+01 1.674499588119999771e+01
2.763043200000000255e+01 1.674532025871999963e+01
2.764796399999999821e+01 1.674528226855999691e+01
2.766549600000000098e+01 1.674518583200000066e+01
2.768302800000000019e+01 1.674541961759999964e+01
2.770056000000000296e+01 1.674563586928000092e+01
2.771809199999999862e+01 1.674547514168000006e+01
2.773562400000000139e+01 1.674559495679999799e+01
2.775315600000000060e+01 1.674553651040000091e+01
2.777068799999999982e+01 1.674568262639999716e+01
2.778821999999999903e+01 1.674588426647999739e+01
2.780575200000000180e+01 1.674609467351999825e+01
2.782328400000000101e+01 1.674612681903999700e+01
2.784081600000000023e+01 1.674627877967999723e+01
2.785834799999999944e+01 1.674591641199999970e+01
2.787588000000000221e+01 1.674622617792000057e+01
2.789341199999999787e+01 1.674637229391999682e+01
2.791094400000000064e+01 1.674612097440000014e+01
2.792847599999999986e+01 1.674661484647999998e+01
2.794600800000000262e+01 1.674659731255999873e+01
2.796353999999999829e+01 1.674637813855999724e+01
2.798107200000000105e+01 1.674664991431999894e+01
2.799860400000000027e+01 1.674650672063999934e+01
2.801613600000000304e+01 1.674672589464000083e+01
2.803366799999999870e+01 1.674682233119999708e+01
2.805120000000000147e+01 1.674682233119999708e+01
2.806873200000000068e+01 1.674725191223999943e+01
2.808626399999999990e+01 1.674693337935999793e+01
2.810379599999999911e+01 1.674727236847999734e+01
2.812132800000000188e+01 1.674716716495999691e+01
2.813886000000000109e+01 1.674736588272000049e+01
2.815639200000000031e+01 1.674714963103999921e+01
2.817392399999999952e+01 1.674737757199999777e+01
2.819145600000000229e+01 1.674742725143999778e+01
2.820898800000000151e+01 1.674730451399999964e+01
2.822652000000000072e+01 1.674745647463999987e+01
2.824405199999999994e+01 1.674762304687999759e+01
2.826158400000000270e+01 1.674767857095999801e+01
2.827911599999999837e+01 1.674755583351999988e+01
2.829664800000000113e+01 1.674762596920000135e+01
2.831418000000000035e+01 1.674769318255999906e+01
2.833171200000000312e+01 1.674737464968000111e+01
2.834924399999999878e+01 1.674742725143999778e+01
2.836677600000000155e+01 1.674777792983999802e+01
2.838430800000000076e+01 1.674769610487999927e+01
2.840184000000000353e+01 1.674775747360000011e+01
2.841937199999999919e+01 1.674756167815999675e+01
2.843690400000000196e+01 1.674781884232000095e+01
2.845443600000000117e+01 1.674776331824000053e+01
2.847196800000000039e+01 1.674795326903999992e+01
2.848949999999999960e+01 1.674787144408000117e+01
2.850703199999999882e+01 1.674763473615999843e+01
2.852456400000000158e+01 1.674769902719999948e+01
2.854209599999999725e+01 1.674776331824000053e+01
2.855962800000000001e+01 1.674792112352000117e+01
2.857715999999999923e+01 1.674810815200000036e+01
2.859469199999999844e+01 1.674798833687999888e+01
2.861222399999999766e+01 1.674776624055999719e+01
2.862975600000000043e+01 1.674796203599999700e+01
2.864728799999999964e+01 1.674806139487999701e+01
2.866481999999999886e+01 1.674787728871999803e+01
2.868235199999999807e+01 1.674799710383999951e+01
2.869988400000000084e+01 1.674801756007999742e+01
2.871741600000000005e+01 1.674825719032000038e+01
2.873494799999999927e+01 1.674803509399999868e+01
2.875247999999999848e+01 1.674802340471999784e+01
2.877001200000000125e+01 1.674809061807999910e+01
2.878754399999999691e+01 1.674822212247999786e+01
2.880507599999999968e+01 1.674815783144000036e+01
2.882260799999999890e+01 1.674811691895999743e+01
2.884014000000000166e+01 1.674824842335999975e+01
2.885767199999999733e+01 1.674818413231999870e+01
2.887520400000000009e+01 1.674814614215999953e+01
2.889273599999999931e+01 1.674827764655999829e+01
2.891026800000000208e+01 1.674821043320000058e+01
2.892779999999999774e+01 1.674817244303999786e+01
2.894533200000000051e+01 1.674830102511999996e+01
2.896286399999999972e+01 1.674823381175999870e+01
2.898039599999999893e+01 1.674819289927999932e+01
2.899792799999999815e+01 1.674832440367999808e+01
2.901546000000000092e+01 1.674825426800000017e+01
2.903299200000000013e+01 1.674821335552000079e+01
2.905052399999999935e+01 1.674834193759999934e+01
2.906805599999999856e+01 1.674827180191999787e+01
2.908558800000000133e+01 1.674823088943999849e+01
2.910311999999999699e+01 1.674835947152000060e+01
2.912065199999999976e+01 1.674828933583999913e+01
2.913818399999999897e+01 1.674824550103999954e+01
2.915571600000000174e+01 1.674837408311999809e+01
2.917324799999999740e+01 1.674830394744000017e+01
2.919078000000000017e+01 1.674826011264000059e+01
2.920831199999999939e+01 1.674838869471999914e+01
2.922584400000000215e+01 1.674811399664000078e+01
2.924337599999999782e+01 1.674833901527999913e+01
2.926090800000000058e+01 1.674819289927999932e+01
2.927843999999999980e+01 1.674825426800000017e+01
2.929597199999999901e+01 1.674840622863999684e+01
2.931350399999999823e+01 1.674858156783999874e+01
2.933103600000000100e+01 1.674845590807999685e+01
2.934856800000000021e+01 1.674822796711999828e+01
2.936609999999999943e+01 1.674841499560000102e+01
2.938363199999999864e+01 1.674833317063999871e+01
2.940116400000000141e+01 1.674835070455999997e+01
2.941869600000000062e+01 1.674842376255999810e+01
2.943622799999999984e+01 1.674860494640000041e+01
2.945375999999999905e+01 1.674836823847999767e+01
2.947129200000000182e+01 1.674839161703999935e+01
2.948882399999999748e+01 1.674861663567999770e+01
2.950635600000000025e+01 1.674838285007999872e+01
2.952388799999999947e+01 1.674840622863999684e+01
2.954142000000000223e+01 1.674863124727999875e+01
2.955895199999999789e+01 1.674839453935999956e+01
2.957648400000000066e+01 1.674842084024000144e+01
2.959401599999999988e+01 1.674864585887999979e+01
2.961154800000000265e+01 1.674840622863999684e+01
2.962907999999999831e+01 1.674843252952000228e+01
2.964661200000000107e+01 1.674865754816000063e+01
2.966414400000000029e+01 1.674841791791999768e+01
2.968167599999999950e+01 1.674844129647999935e+01
2.969920799999999872e+01 1.674866631511999771e+01
2.971674000000000149e+01 1.674842960719999851e+01
2.973427200000000070e+01 1.674845298576000019e+01
2.975180399999999992e+01 1.674867800439999854e+01
2.976933599999999913e+01 1.674843837415999914e+01
2.978686800000000190e+01 1.674846175271999726e+01
2.980439999999999756e+01 1.674861079103999728e+01
2.982193200000000033e+01 1.674833609295999892e+01
2.983946399999999954e+01 1.674839746167999976e+01
2.985699600000000231e+01 1.674857864551999853e+01
2.987452799999999797e+01 1.674867800439999854e+01
2.989206000000000074e+01 1.674837700544000185e+01
2.990959199999999996e+01 1.674840622863999684e+01
2.992712400000000272e+01 1.674847636432000186e+01
2.994465599999999839e+01 1.674855526695999686e+01
2.996218800000000115e+01 1.674853188839999873e+01
2.997972000000000037e+01 1.674848513127999894e+01
2.999725200000000314e+01 1.674857280087999811e+01
3.001478399999999880e+01 1.674872183919999813e+01
3.003231600000000157e+01 1.674870430528000043e+01
3.004984800000000078e+01 1.674854649999999978e+01
3.006738000000000000e+01 1.674873060615999876e+01
3.008491199999999921e+01 1.674871307223999750e+01
3.010244400000000198e+01 1.674855526695999686e+01
3.011997600000000119e+01 1.674874229543999959e+01
3.013750800000000041e+01 1.674872183919999813e+01
3.015503999999999962e+01 1.674856403392000104e+01
3.017257200000000239e+01 1.674875106239999667e+01
3.019010399999999805e+01 1.674873060615999876e+01
3.020763600000000082e+01 1.674857280087999811e+01
3.022516800000000003e+01 1.674875690703999709e+01
3.024270000000000280e+01 1.674873645079999918e+01
3.026023199999999846e+01 1.674857864551999853e+01
3.027776400000000123e+01 1.674876275167999751e+01
3.029529600000000045e+01 1.674874229543999959e+01
3.031282800000000321e+01 1.674858156783999874e+01
3.033035999999999888e+01 1.674876859631999793e+01
3.034789200000000164e+01 1.674874814008000001e+01
3.036542400000000086e+01 1.674858741247999916e+01
3.038295600000000007e+01 1.674877151864000169e+01
3.040048799999999929e+01 1.674875106239999667e+01
3.041802000000000206e+01 1.674868677135999917e+01
3.043555200000000127e+01 1.674878028559999876e+01
3.045308400000000049e+01 1.674879489719999981e+01
3.047061599999999970e+01 1.674859325711999958e+01
3.048814800000000247e+01 1.674883873199999940e+01
3.050567999999999813e+01 1.674876859631999793e+01
3.052321200000000090e+01 1.674894685784000004e+01
3.054074400000000011e+01 1.674885042127999668e+01
3.055827600000000288e+01 1.674860494640000041e+01
3.057580799999999854e+01 1.674865462584000042e+01
3.059334000000000131e+01 1.674870722759999708e+01
3.061087200000000053e+01 1.674883288736000253e+01
3.062840400000000329e+01 1.674888548911999919e+01
3.064593599999999896e+01 1.674882119808000169e+01
3.066346800000000172e+01 1.674889425607999627e+01
3.068100000000000094e+01 1.674868092671999875e+01
3.069853199999999660e+01 1.674882704272000211e+01
3.071606399999999937e+01 1.674890010071999669e+01
3.073359599999999858e+01 1.674868677135999917e+01
3.075112800000000135e+01 1.674882996503999877e+01
3.076865999999999701e+01 1.674890594535999711e+01
3.078619199999999978e+01 1.674868969367999938e+01
3.080372399999999899e+01 1.674883580967999919e+01
3.082125600000000176e+01 1.674890886768000087e+01
3.083878799999999742e+01 1.674869553831999980e+01
3.085632000000000019e+01 1.674883873199999940e+01
3.087385199999999941e+01 1.674891178999999752e+01
3.089138399999999862e+01 1.674869553831999980e+01
3.090891599999999784e+01 1.674884165431999961e+01
3.092644800000000060e+01 1.674891471232000129e+01
3.094397999999999982e+01 1.674869846064000001e+01
3.096151199999999903e+01 1.674884165431999961e+01
3.097904399999999825e+01 1.674891471232000129e+01
3.099657600000000102e+01 1.674886211055999752e+01
3.101410799999999668e+01 1.674885042127999668e+01
3.103163999999999945e+01 1.674864585887999979e+01
3.104917199999999866e+01 1.674886211055999752e+01
3.106670400000000143e+01 1.674881243111999751e+01
3.108423599999999709e+01 1.674894685784000004e+01
3.110176799999999986e+01 1.674912219703999838e+01
3.111929999999999907e+01 1.674895562479999711e+01
3.113683200000000184e+01 1.674873352847999897e+01
3.115436399999999750e+01 1.674877444095999834e+01
3.117189600000000027e+01 1.674888841143999940e+01
3.118942799999999949e+01 1.674899653728000004e+01
3.120696000000000225e+01 1.674885334360000044e+01
3.122449199999999792e+01 1.674900238192000046e+01
3.124202400000000068e+01 1.674897900335999879e+01
3.125955599999999990e+01 1.674881827575999793e+01
3.127708799999999911e+01 1.674900238192000046e+01
3.129461999999999833e+01 1.674898192567999899e+01
3.131215200000000110e+01 1.674882119808000169e+01
3.132968400000000031e+01 1.674900530423999712e+01
3.134721599999999953e+01 1.674898484799999920e+01
3.136474799999999874e+01 1.674882412039999835e+01
3.138228000000000151e+01 1.674900822656000088e+01
3.139981199999999717e+01 1.674898484799999920e+01
3.141734399999999994e+01 1.674882412039999835e+01
3.143487599999999915e+01 1.674900822656000088e+01
3.145240800000000192e+01 1.674898777031999941e+01
3.146993999999999758e+01 1.674882412039999835e+01
3.148747200000000035e+01 1.674900822656000088e+01
3.150500399999999956e+01 1.674898484799999920e+01
3.152253600000000233e+01 1.674882412039999835e+01
3.154006799999999799e+01 1.674900530423999712e+01
3.155760000000000076e+01 1.674898484799999920e+01
3.157513199999999998e+01 1.674891763463999794e+01
3.159266399999999919e+01 1.674901114887999753e+01
3.161019599999999841e+01 1.674886503288000128e+01
3.162772800000000117e+01 1.674889425607999627e+01
3.164526000000000039e+01 1.674906082831999754e+01
3.166279199999999960e+01 1.674915726487999734e+01
3.168032399999999882e+01 1.674910466312000068e+01
3.169785600000000159e+01 1.674883288736000253e+01
3.171538799999999725e+01 1.674904329439999984e+01
3.173292000000000002e+01 1.674898484799999920e+01
3.175045199999999923e+01 1.674913973095999964e+01
3.176798400000000200e+01 1.674913680863999943e+01
3.178551599999999766e+01 1.674896439176000129e+01
3.180304800000000043e+01 1.674912219703999838e+01
3.182057999999999964e+01 1.674882704272000211e+01
3.183811200000000241e+01 1.674914849792000027e+01
3.185564399999999807e+01 1.674912219703999838e+01
3.187317600000000084e+01 1.674882704272000211e+01
3.189070800000000006e+01 1.674914849792000027e+01
3.190824000000000282e+01 1.674912219703999838e+01
3.192577199999999849e+01 1.674882704272000211e+01
3.194330400000000125e+01 1.674914849792000027e+01
3.196083600000000047e+01 1.674912219703999838e+01
3.197836799999999968e+01 1.674882412039999835e+01
3.199589999999999890e+01 1.674914557560000006e+01
3.201343200000000166e+01 1.674911927471999817e+01
3.203096399999999733e+01 1.674882412039999835e+01
3.204849600000000009e+01 1.674914557560000006e+01
3.206602800000000286e+01 1.674911635239999796e+01
3.208355999999999852e+01 1.674882119808000169e+01
3.210109200000000129e+01 1.674913973095999964e+01
3.211862400000000406e+01 1.674911343007999776e+01
3.213615599999999972e+01 1.674881535344000127e+01
3.215368800000000249e+01 1.674907251759999838e+01
3.217121999999999815e+01 1.674911635239999796e+01
3.218875200000000092e+01 1.674918356575999923e+01
3.220628399999999658e+01 1.674906667295999796e+01
3.222381599999999935e+01 1.674893809087999941e+01
3.224134800000000212e+01 1.674902283815999837e+01
3.225888000000000488e+01 1.674910758543999734e+01
3.227641200000000055e+01 1.674902868279999879e+01
3.229394400000000331e+01 1.674887087752000170e+01
3.231147599999999898e+01 1.674892640159999857e+01
3.232900800000000174e+01 1.674899361495999983e+01
3.234653999999999741e+01 1.674901699351999795e+01
3.236407200000000017e+01 1.674932091480000196e+01
3.238160400000000294e+01 1.674890302304000045e+01
3.239913599999999860e+01 1.674898192567999899e+01
3.241666800000000137e+01 1.674907836223999880e+01
3.243420000000000414e+01 1.674890010071999669e+01
3.245173199999999980e+01 1.674897900335999879e+01
3.246926400000000257e+01 1.674907836223999880e+01
3.248679599999999823e+01 1.674890010071999669e+01
3.250432800000000100e+01 1.674897608103999858e+01
3.252185999999999666e+01 1.674907543991999859e+01
3.253939199999999943e+01 1.674889717840000003e+01
3.255692400000000220e+01 1.674897608103999858e+01
3.257445600000000496e+01 1.674907251759999838e+01
3.259198800000000062e+01 1.674889425607999627e+01
3.260952000000000339e+01 1.674897023639999816e+01
3.262705199999999905e+01 1.674906667295999796e+01
3.264458400000000182e+01 1.674888841143999940e+01
3.266211599999999748e+01 1.674896731407999795e+01
3.267964800000000025e+01 1.674906082831999754e+01
3.269718000000000302e+01 1.674888256679999898e+01
3.271471199999999868e+01 1.674896146943999753e+01
3.273224400000000145e+01 1.674930045855999694e+01
3.274977600000000422e+01 1.674898484799999920e+01
3.276730799999999988e+01 1.674915726487999734e+01
3.278484000000000265e+01 1.674932968175999903e+01
3.280237199999999831e+01 1.674916310951999776e+01
3.281990400000000108e+01 1.674893809087999941e+01
3.283743599999999674e+01 1.674897900335999879e+01
3.285496799999999951e+01 1.674908712919999942e+01
3.287250000000000227e+01 1.674921863359999818e+01
3.289003199999999794e+01 1.674911927471999817e+01
3.290756400000000070e+01 1.674894978015999669e+01
3.292509599999999637e+01 1.674926539072000153e+01
3.294262799999999913e+01 1.674919233271999985e+01
3.296015999999999480e+01 1.674899361495999983e+01
3.297769199999999756e+01 1.674911635239999796e+01
3.299522400000000033e+01 1.674926539072000153e+01
3.301275600000000310e+01 1.674898777031999941e+01
3.303028799999999876e+01 1.674911343007999776e+01
3.304782000000000153e+01 1.674926246839999777e+01
3.306535199999999719e+01 1.674898777031999941e+01
3.308288399999999996e+01 1.674911050776000110e+01
3.310041599999999562e+01 1.674925954608000112e+01
3.311794799999999839e+01 1.674898192567999899e+01
3.313548000000000116e+01 1.674910466312000068e+01
3.315301199999999682e+01 1.674925370144000070e+01
3.317054399999999958e+01 1.674897608103999858e+01
3.318807600000000235e+01 1.674909881848000026e+01
3.320560799999999801e+01 1.674924493447999652e+01
3.322314000000000078e+01 1.674896731407999795e+01
3.324067199999999644e+01 1.674909005151999963e+01
3.325820399999999921e+01 1.674923908983999610e+01
3.327573600000000198e+01 1.674896146943999753e+01
3.329326799999999764e+01 1.674908128455999901e+01
3.331080000000000041e+01 1.674926246839999777e+01
3.332833200000000318e+01 1.674925077911999693e+01
3.334586399999999884e+01 1.674909005151999963e+01
3.336339600000000161e+01 1.674928000231999903e+01
3.338092799999999727e+01 1.674918064343999902e+01
3.339846000000000004e+01 1.674922155592000195e+01
3.341599199999999570e+01 1.674901114887999753e+01
3.343352399999999847e+01 1.674925077911999693e+01
3.345105600000000123e+01 1.674917772111999881e+01
3.346858800000000400e+01 1.674935306032000071e+01
3.348611999999999966e+01 1.674925662375999735e+01
3.350365200000000243e+01 1.674912804167999880e+01
3.352118399999999809e+01 1.674915726487999734e+01
3.353871600000000086e+01 1.674918941039999964e+01
3.355624799999999652e+01 1.674913973095999964e+01
3.357377999999999929e+01 1.674925954608000112e+01
3.359131200000000206e+01 1.674918356575999923e+01
3.360884399999999772e+01 1.674913388631999922e+01
3.362637600000000049e+01 1.674925662375999735e+01
3.364390800000000326e+01 1.674918064343999902e+01
3.366143999999999892e+01 1.674913096399999901e+01
3.367897200000000169e+01 1.674925077911999693e+01
3.369650399999999735e+01 1.674917772111999881e+01
3.371403600000000012e+01 1.674912511935999859e+01
3.373156799999999578e+01 1.674924785680000028e+01
3.374909999999999854e+01 1.674916895415999818e+01
3.376663200000000131e+01 1.674911927471999817e+01
3.378416400000000408e+01 1.674923908983999610e+01
3.380169599999999974e+01 1.674916310951999776e+01
3.381922800000000251e+01 1.674911343007999776e+01
3.383675999999999817e+01 1.674923324519999923e+01
3.385429200000000094e+01 1.674905498368000067e+01
3.387182399999999660e+01 1.674911343007999776e+01
3.388935599999999937e+01 1.674897023639999816e+01
3.390688800000000214e+01 1.674914849792000027e+01
3.392441999999999780e+01 1.674927707999999882e+01
3.394195200000000057e+01 1.674939981743999695e+01
3.395948400000000333e+01 1.674898777031999941e+01
3.397701599999999900e+01 1.674901699351999795e+01
3.399454800000000176e+01 1.674910174080000047e+01
3.401207999999999743e+01 1.674920109967999693e+01
3.402961200000000019e+01 1.674912804167999880e+01
3.404714399999999586e+01 1.674914849792000027e+01
3.406467599999999862e+01 1.674916018720000110e+01
3.408220800000000139e+01 1.674931214783999778e+01
3.409974000000000416e+01 1.674919525503999651e+01
3.411727199999999982e+01 1.674911635239999796e+01
3.413480400000000259e+01 1.674930630319999736e+01
3.415233599999999825e+01 1.674919233271999985e+01
3.416986800000000102e+01 1.674911343007999776e+01
3.418739999999999668e+01 1.674930338088000070e+01
3.420493199999999945e+01 1.674918648807999944e+01
3.422246400000000222e+01 1.674910758543999734e+01
3.423999599999999788e+01 1.674929753624000028e+01
3.425752800000000065e+01 1.674918064343999902e+01
3.427506000000000341e+01 1.674910174080000047e+01
3.429259199999999908e+01 1.674929169159999987e+01
3.431012400000000184e+01 1.674917479879999860e+01
3.432765599999999750e+01 1.674909589616000005e+01
3.434518800000000027e+01 1.674928584695999945e+01
3.436271999999999593e+01 1.674916895415999818e+01
3.438025199999999870e+01 1.674930630319999736e+01
3.439778400000000147e+01 1.674911635239999796e+01
3.441531600000000424e+01 1.674937059423999841e+01
3.443284799999999990e+01 1.674910466312000068e+01
3.445038000000000267e+01 1.674916895415999818e+01
3.446791199999999833e+01 1.674935598263999736e+01
3.448544400000000110e+01 1.674925662375999735e+01
3.450297599999999676e+01 1.674930045855999694e+01
3.452050799999999953e+01 1.674908712919999942e+01
3.453804000000000229e+01 1.674932675943999882e+01
3.455557200000000506e+01 1.674925662375999735e+01
3.457310400000000072e+01 1.674942904063999904e+01
3.459063600000000349e+01 1.674931214783999778e+01
3.460816799999999915e+01 1.674924201215999986e+01
3.462570000000000192e+01 1.674942904063999904e+01
3.464323199999999758e+01 1.674914849792000027e+01
3.466076400000000035e+01 1.674923616751999944e+01
3.467829600000000312e+01 1.674942611831999884e+01
3.469582799999999878e+01 1.674914265327999985e+01
3.471336000000000155e+01 1.674923324519999923e+01
3.473089200000000432e+01 1.674942027367999842e+01
3.474842399999999998e+01 1.674913680863999943e+01
3.476595600000000275e+01 1.674922740056000237e+01
3.478348799999999841e+01 1.674941442903999800e+01
3.480102000000000118e+01 1.674913096399999901e+01
3.481855199999999684e+01 1.674921863359999818e+01
3.483608399999999961e+01 1.674940566207999737e+01
3.485361600000000237e+01 1.674912219703999838e+01
3.487114800000000514e+01 1.674920986664000111e+01
3.488868000000000080e+01 1.674939981743999695e+01
3.490621200000000357e+01 1.674911635239999796e+01
3.492374399999999923e+01 1.674900530423999712e+01
3.494127600000000200e+01 1.674939689512000029e+01
3.495880799999999766e+01 1.674918064343999902e+01
3.497634000000000043e+01 1.674930045855999694e+01
3.499387200000000320e+01 1.674914849792000027e+01
3.501140399999999886e+01 1.674924493447999652e+01
3.502893600000000163e+01 1.674933844871999966e+01
3.504646800000000439e+01 1.674903452743999921e+01
3.506400000000000006e+01 1.674905790600000088e+01
3.508153199999999572e+01 1.674911927471999817e+01
3.509906399999999849e+01 1.674919525503999651e+01
3.511659600000000125e+01 1.674923616751999944e+01
3.513412799999999692e+01 1.674923908983999610e+01
3.515165999999999968e+01 1.674927415767999861e+01
3.516919199999999535e+01 1.674931507016000154e+01
3.518672400000000522e+01 1.674928876927999610e+01
3.520425600000000088e+01 1.674926831303999819e+01
3.522178799999999654e+01 1.674930630319999736e+01
3.523931999999999931e+01 1.674928292463999924e+01
3.525685200000000208e+01 1.674926246839999777e+01
3.527438399999999774e+01 1.674930338088000070e+01
3.529191600000000051e+01 1.674927707999999882e+01
3.530944799999999617e+01 1.674925662375999735e+01
3.532697999999999894e+01 1.674929461391999652e+01
3.534451200000000171e+01 1.674926831303999819e+01
3.536204399999999737e+01 1.674924785680000028e+01
3.537957599999999303e+01 1.674928584695999945e+01
3.539710800000000290e+01 1.674925954608000112e+01
3.541463999999999857e+01 1.674923908983999610e+01
3.543217200000000133e+01 1.674927707999999882e+01
3.544970399999999700e+01 1.674925077911999693e+01
3.546723599999999976e+01 1.674922740056000237e+01
3.548476800000000253e+01 1.674916895415999818e+01
3.550229999999999819e+01 1.674919817736000027e+01
3.551983199999999385e+01 1.674926246839999777e+01
3.553736400000000373e+01 1.674939397280000009e+01
3.555489599999999939e+01 1.674904037207999963e+01
3.557242799999999505e+01 1.674906667295999796e+01
3.558995999999999782e+01 1.674913680863999943e+01
3.560749200000000059e+01 1.674922155592000195e+01
3.562502400000000335e+01 1.674916018720000110e+01
3.564255599999999902e+01 1.674939105047999988e+01
3.566008799999999468e+01 1.674913973095999964e+01
3.567762000000000455e+01 1.674926539072000153e+01
3.569515200000000021e+01 1.674924785680000028e+01
3.571268399999999588e+01 1.674919525503999651e+01
3.573021599999999864e+01 1.674921278895999777e+01
3.574774800000000141e+01 1.674943196295999925e+01
3.576528000000000418e+01 1.674918941039999964e+01
3.578281199999999984e+01 1.674920694431999735e+01
3.580034399999999550e+01 1.674942611831999884e+01
3.581787600000000538e+01 1.674918064343999902e+01
3.583540800000000104e+01 1.674919817736000027e+01
3.585293999999999670e+01 1.674941735135999821e+01
3.587047199999999947e+01 1.674917479879999860e+01
3.588800400000000224e+01 1.674919233271999985e+01
3.590553599999999790e+01 1.674940858440000113e+01
3.592306800000000067e+01 1.674916603184000152e+01
3.594059999999999633e+01 1.674918356575999923e+01
3.595813200000000620e+01 1.674939981743999695e+01
3.597566400000000186e+01 1.674915726487999734e+01
3.599319599999999753e+01 1.674917187647999839e+01
3.601072800000000029e+01 1.674939105047999988e+01
3.602826000000000306e+01 1.674902868279999879e+01
3.604579199999999872e+01 1.674921863359999818e+01
3.606332400000000149e+01 1.674928584695999945e+01
3.608085599999999715e+01 1.674940273976000071e+01
3.609838799999999992e+01 1.674918064343999902e+01
3.611592000000000269e+01 1.674909589616000005e+01
3.613345199999999835e+01 1.674914849792000027e+01
3.615098399999999401e+01 1.674920402200000069e+01
3.616851600000000388e+01 1.674937059423999841e+01
3.618604799999999955e+01 1.674946410847999800e+01
3.620358000000000231e+01 1.674940858440000113e+01
3.622111199999999798e+01 1.674919817736000027e+01
3.623864400000000074e+01 1.674931214783999778e+01
3.625617600000000351e+01 1.674913973095999964e+01
3.627370799999999917e+01 1.674928876927999610e+01
3.629123999999999484e+01 1.674942904063999904e+01
3.630877200000000471e+01 1.674913096399999901e+01
3.632630400000000037e+01 1.674928292463999924e+01
3.634383599999999603e+01 1.674942319599999863e+01
3.636136799999999880e+01 1.674912511935999859e+01
3.637890000000000157e+01 1.674927707999999882e+01
3.639643200000000434e+01 1.674941735135999821e+01
3.641396400000000000e+01 1.674911635239999796e+01
3.643149599999999566e+01 1.674926831303999819e+01
3.644902800000000553e+01 1.674940858440000113e+01
3.646656000000000120e+01 1.674911050776000110e+01
3.648409199999999686e+01 1.674925954608000112e+01
3.650162399999999963e+01 1.674939981743999695e+01
3.651915600000000239e+01 1.674909881848000026e+01
3.653668799999999806e+01 1.674925077911999693e+01
3.655422000000000082e+01 1.674938812815999967e+01
3.657175199999999649e+01 1.674918064343999902e+01
3.658928400000000636e+01 1.674924493447999652e+01
3.660681600000000202e+01 1.674911050776000110e+01
3.662434799999999768e+01 1.674923908983999610e+01
3.664188000000000045e+01 1.674924201215999986e+01
3.665941200000000322e+01 1.674937059423999841e+01
3.667694399999999888e+01 1.674949333168000010e+01
3.669447600000000165e+01 1.674907836223999880e+01
3.671200799999999731e+01 1.674910758543999734e+01
3.672954000000000008e+01 1.674919233271999985e+01
3.674707200000000284e+01 1.674928876927999610e+01
3.676460399999999851e+01 1.674921571128000153e+01
3.678213599999999417e+01 1.674923324519999923e+01
3.679966800000000404e+01 1.674936474960000155e+01
3.681719999999999970e+01 1.674933844871999966e+01
3.683473200000000247e+01 1.674917479879999860e+01
3.685226399999999813e+01 1.674935598263999736e+01
3.686979600000000090e+01 1.674932968175999903e+01
3.688732800000000367e+01 1.674916603184000152e+01
3.690485999999999933e+01 1.674934721568000029e+01
3.692239199999999499e+01 1.674932383711999861e+01
3.693992400000000487e+01 1.674916018720000110e+01
3.695745600000000053e+01 1.674933844871999966e+01
3.697498800000000330e+01 1.674931507016000154e+01
3.699251999999999896e+01 1.674915142023999692e+01
3.701005200000000173e+01 1.674932968175999903e+01
3.702758400000000449e+01 1.674930630319999736e+01
3.704511600000000016e+01 1.674913973095999964e+01
3.706264799999999582e+01 1.674932091480000196e+01
3.708018000000000569e+01 1.674929461391999652e+01
3.709771200000000135e+01 1.674913096399999901e+01
3.711524399999999702e+01 1.674905498368000067e+01
3.713277599999999978e+01 1.674932091480000196e+01
3.715030800000000255e+01 1.674912511935999859e+01
3.716784000000000532e+01 1.674917479879999860e+01
3.718537200000000098e+01 1.674931507016000154e+01
3.720290399999999664e+01 1.674948748703999968e+01
3.722043600000000652e+01 1.674935013799999695e+01
3.723796800000000218e+01 1.674911635239999796e+01
3.725549999999999784e+01 1.674929461391999652e+01
3.727303200000000061e+01 1.674924493447999652e+01
3.729056399999999627e+01 1.674937351655999862e+01
3.730809599999999904e+01 1.674929169159999987e+01
3.732562800000000180e+01 1.674942904063999904e+01
3.734315999999999747e+01 1.674910174080000047e+01
3.736069199999999313e+01 1.674922155592000195e+01
3.737822400000000300e+01 1.674919525503999651e+01
3.739575599999999866e+01 1.674909297383999984e+01
3.741328800000000143e+01 1.674921278895999777e+01
3.743081999999999709e+01 1.674918648807999944e+01
3.744835199999999986e+01 1.674908712919999942e+01
3.746588400000000263e+01 1.674920694431999735e+01
3.748341599999999829e+01 1.674918064343999902e+01
3.750094799999999395e+01 1.674907836223999880e+01
3.751848000000000383e+01 1.674919817736000027e+01
3.753601199999999949e+01 1.674917187647999839e+01
3.755354399999999515e+01 1.674906959527999817e+01
3.757107599999999792e+01 1.674918941039999964e+01
3.758860800000000069e+01 1.674916310951999776e+01
3.760614000000000345e+01 1.674906082831999754e+01
3.762367199999999912e+01 1.674926246839999777e+01
3.764120399999999478e+01 1.674915726487999734e+01
3.765873600000000465e+01 1.674922155592000195e+01
3.767626800000000031e+01 1.674912511935999859e+01
3.769379999999999598e+01 1.674918941039999964e+01
3.771133199999999874e+01 1.674925077911999693e+01
3.772886400000000151e+01 1.674943780759999967e+01
3.774639599999999717e+01 1.674933844871999966e+01
3.776392799999999994e+01 1.674937936119999904e+01
3.778145999999999560e+01 1.674916603184000152e+01
3.779899200000000548e+01 1.674940566207999737e+01
3.781652400000000114e+01 1.674933260407999924e+01
3.783405599999999680e+01 1.674925954608000112e+01
3.785158799999999957e+01 1.674941735135999821e+01
3.786912000000000234e+01 1.674936474960000155e+01
3.788665199999999800e+01 1.674920109967999693e+01
3.790418400000000076e+01 1.674938228351999925e+01
3.792171599999999643e+01 1.674935598263999736e+01
3.793924799999999919e+01 1.674919233271999985e+01
3.795678000000000196e+01 1.674937351655999862e+01
3.797431199999999762e+01 1.674935013799999695e+01
3.799184399999999329e+01 1.674918648807999944e+01
3.800937600000000316e+01 1.674936767191999820e+01
3.802690799999999882e+01 1.674934137103999987e+01
3.804444000000000159e+01 1.674917772111999881e+01
3.806197199999999725e+01 1.674935890496000113e+01
3.807950400000000002e+01 1.674933260407999924e+01
3.809703600000000279e+01 1.674916895415999818e+01
3.811456799999999845e+01 1.674934721568000029e+01
3.813209999999999411e+01 1.674932383711999861e+01
3.814963200000000398e+01 1.674915726487999734e+01
3.816716399999999965e+01 1.674918356575999923e+01
3.818469600000000241e+01 1.674943196295999925e+01
3.820222799999999808e+01 1.674920986664000111e+01
3.821976000000000084e+01 1.674912511935999859e+01
3.823729200000000361e+01 1.674918064343999902e+01
3.825482399999999927e+01 1.674923616751999944e+01
3.827235599999999494e+01 1.674939981743999695e+01
3.828988800000000481e+01 1.674949333168000010e+01
3.830742000000000047e+01 1.674943488527999946e+01
3.832495199999999613e+01 1.674916310951999776e+01
3.834248399999999890e+01 1.674937351655999862e+01
3.836001600000000167e+01 1.674930922552000112e+01
3.837754800000000444e+01 1.674946703079999821e+01
3.839508000000000010e+01 1.674912804167999880e+01
3.841261199999999576e+01 1.674924493447999652e+01
3.843014400000000563e+01 1.674921863359999818e+01
3.844767600000000130e+01 1.674911927471999817e+01
3.846520799999999696e+01 1.674923908983999610e+01
3.848273999999999972e+01 1.674920986664000111e+01
3.850027200000000249e+01 1.674911050776000110e+01
3.851780399999999815e+01 1.674923032287999902e+01
3.853533600000000092e+01 1.674920402200000069e+01
3.855286799999999658e+01 1.674910174080000047e+01
3.857040000000000646e+01 1.674922155592000195e+01
3.858793200000000212e+01 1.674919525503999651e+01
3.860546399999999778e+01 1.674909297383999984e+01
3.862299600000000055e+01 1.674920986664000111e+01
3.864052800000000332e+01 1.674918356575999923e+01
3.865805999999999898e+01 1.674908128455999901e+01
3.867559200000000175e+01 1.674920109967999693e+01
3.869312399999999741e+01 1.674908712919999942e+01
3.871065600000000018e+01 1.674922155592000195e+01
3.872818800000000294e+01 1.674926831303999819e+01
3.874571999999999861e+01 1.674942027367999842e+01
3.876325199999999427e+01 1.674951671023999822e+01
3.878078400000000414e+01 1.674921278895999777e+01
3.879831599999999980e+01 1.674915726487999734e+01
3.881584800000000257e+01 1.674920109967999693e+01
3.883337999999999823e+01 1.674932675943999882e+01
3.885091200000000100e+01 1.674947287543999863e+01
3.886844400000000377e+01 1.674935598263999736e+01
3.888597599999999943e+01 1.674915726487999734e+01
3.890350799999999509e+01 1.674930630319999736e+01
3.892104000000000497e+01 1.674942027367999842e+01
3.893857200000000063e+01 1.674925662375999735e+01
3.895610399999999629e+01 1.674923032287999902e+01
3.897363599999999906e+01 1.674913096399999901e+01
3.899116800000000183e+01 1.674924785680000028e+01
3.900870000000000459e+01 1.674922155592000195e+01
3.902623200000000026e+01 1.674912219703999838e+01
3.904376399999999592e+01 1.674924201215999986e+01
3.906129600000000579e+01 1.674921571128000153e+01
3.907882800000000145e+01 1.674911635239999796e+01
3.909635999999999711e+01 1.674923324519999923e+01
3.911389199999999988e+01 1.674920694431999735e+01
3.913142400000000265e+01 1.674910466312000068e+01
3.914895599999999831e+01 1.674922447823999860e+01
3.916648800000000108e+01 1.674919525503999651e+01
3.918401999999999674e+01 1.674909589616000005e+01
3.920155200000000661e+01 1.674921278895999777e+01
3.921908400000000228e+01 1.674933260407999924e+01
3.923661599999999794e+01 1.674940858440000113e+01
3.925414800000000071e+01 1.674918356575999923e+01
3.927168000000000347e+01 1.674923324519999923e+01
3.928921199999999914e+01 1.674919233271999985e+01
3.930674400000000190e+01 1.674946995311999842e+01
3.932427599999999757e+01 1.674938228351999925e+01
3.934180800000000033e+01 1.674948164239999926e+01
3.935934000000000310e+01 1.674925954608000112e+01
3.937687199999999876e+01 1.674917479879999860e+01
3.939440400000000153e+01 1.674923032287999902e+01
3.941193600000000430e+01 1.674928584695999945e+01
3.942946799999999996e+01 1.674931799247999820e+01
3.944700000000000273e+01 1.674945826383999758e+01
3.946453199999999839e+01 1.674946995311999842e+01
3.948206399999999405e+01 1.674944072991999988e+01
3.949959600000000393e+01 1.674914265327999985e+01
3.951712799999999959e+01 1.674946118615999779e+01
3.953465999999999525e+01 1.674943196295999925e+01
3.955219199999999802e+01 1.674913388631999922e+01
3.956972400000000079e+01 1.674945534151999738e+01
3.958725600000000355e+01 1.674942611831999884e+01
3.960478799999999922e+01 1.674912804167999880e+01
3.962231999999999488e+01 1.674944657456000030e+01
3.963985200000000475e+01 1.674941735135999821e+01
3.965738400000000041e+01 1.674911635239999796e+01
3.967491599999999607e+01 1.674943488527999946e+01
3.969244799999999884e+01 1.674940566207999737e+01
3.970998000000000161e+01 1.674910758543999734e+01
3.972751199999999727e+01 1.674942319599999863e+01
3.974504400000000004e+01 1.674930338088000070e+01
3.976257599999999570e+01 1.674926246839999777e+01
3.978010800000000557e+01 1.674923032287999902e+01
3.979764000000000124e+01 1.674932675943999882e+01
3.981517199999999690e+01 1.674942027367999842e+01
3.983270399999999967e+01 1.674911343007999776e+01
3.985023600000000243e+01 1.674913680863999943e+01
3.986776799999999810e+01 1.674919817736000027e+01
3.988530000000000086e+01 1.674927123536000195e+01
3.990283199999999653e+01 1.674931214783999778e+01
3.992036399999999929e+01 1.674942027367999842e+01
3.993789600000000206e+01 1.674920109967999693e+01
3.995542799999999772e+01 1.674949333168000010e+01
3.997295999999999339e+01 1.674938228351999925e+01
3.999049200000000326e+01 1.674932675943999882e+01
4.000802399999999892e+01 1.674942904063999904e+01
4.002555600000000169e+01 1.674922447823999860e+01
4.004308799999999735e+01 1.674931799247999820e+01
4.006062000000000012e+01 1.674942027367999842e+01
4.007815200000000289e+01 1.674921571128000153e+01
4.009568399999999855e+01 1.674931214783999778e+01
4.011321599999999421e+01 1.674941150671999779e+01
4.013074800000000408e+01 1.674920694431999735e+01
4.014827999999999975e+01 1.674930045855999694e+01
4.016581199999999541e+01 1.674940273976000071e+01
4.018334399999999818e+01 1.674919817736000027e+01
4.020087600000000094e+01 1.674929169159999987e+01
4.021840800000000371e+01 1.674939105047999988e+01
4.023593999999999937e+01 1.674918648807999944e+01
4.025347199999999503e+01 1.674928000231999903e+01
4.027100400000000491e+01 1.674927123536000195e+01
4.028853600000000057e+01 1.674918064343999902e+01
4.030606799999999623e+01 1.674943196295999925e+01
4.032359999999999900e+01 1.674916018720000110e+01
4.034113200000000177e+01 1.674936767191999820e+01
4.035866399999999743e+01 1.674930338088000070e+01
4.037619600000000020e+01 1.674945534151999738e+01
4.039372799999999586e+01 1.674954885576000052e+01
4.041126000000000573e+01 1.674924493447999652e+01
4.042879200000000139e+01 1.674919233271999985e+01
4.044632399999999706e+01 1.674923324519999923e+01
4.046385599999999982e+01 1.674935890496000113e+01
4.048138800000000259e+01 1.674950794327999759e+01
4.049891999999999825e+01 1.674938520583999946e+01
4.051645200000000102e+01 1.674957223431999864e+01
4.053398399999999668e+01 1.674930630319999736e+01
4.055151599999999945e+01 1.674928876927999610e+01
4.056904800000000222e+01 1.674956346735999801e+01
4.058657999999999788e+01 1.674929753624000028e+01
4.060411200000000065e+01 1.674928292463999924e+01
4.062164400000000342e+01 1.674955470040000094e+01
4.063917599999999908e+01 1.674928876927999610e+01
4.065670800000000185e+01 1.674927415767999861e+01
4.067423999999999751e+01 1.674954593344000031e+01
4.069177200000000028e+01 1.674928000231999903e+01
4.070930400000000304e+01 1.674926539072000153e+01
4.072683599999999871e+01 1.674953716647999968e+01
4.074436799999999437e+01 1.674926831303999819e+01
4.076190000000000424e+01 1.674925370144000070e+01
4.077943199999999990e+01 1.674952547719999885e+01
4.079696400000000267e+01 1.674925662375999735e+01
4.081449599999999833e+01 1.674951963255999843e+01
4.083202800000000110e+01 1.674917772111999881e+01
4.084956000000000387e+01 1.674922740056000237e+01
4.086709199999999953e+01 1.674937059423999841e+01
4.088462399999999519e+01 1.674954008879999989e+01
4.090215600000000506e+01 1.674940273976000071e+01
4.091968800000000073e+01 1.674916895415999818e+01
4.093721999999999639e+01 1.674934721568000029e+01
4.095475199999999916e+01 1.674929461391999652e+01
4.097228400000000192e+01 1.674942319599999863e+01
4.098981600000000469e+01 1.674959561287999676e+01
4.100734800000000035e+01 1.674942611831999884e+01
4.102487999999999602e+01 1.674943780759999967e+01
4.104241200000000589e+01 1.674940858440000113e+01
4.105994400000000155e+01 1.674930630319999736e+01
4.107747599999999721e+01 1.674932968175999903e+01
4.109500799999999998e+01 1.674958100127999927e+01
4.111254000000000275e+01 1.674929753624000028e+01
4.113007199999999841e+01 1.674932091480000196e+01
4.114760400000000118e+01 1.674957223431999864e+01
4.116513599999999684e+01 1.674929169159999987e+01
4.118266800000000671e+01 1.674931214783999778e+01
4.120020000000000238e+01 1.674956346735999801e+01
4.121773199999999804e+01 1.674928292463999924e+01
4.123526400000000081e+01 1.674930338088000070e+01
4.125279600000000357e+01 1.674955470040000094e+01
4.127032799999999924e+01 1.674927123536000195e+01
4.128786000000000200e+01 1.674929169159999987e+01
4.130539199999999767e+01 1.674954301112000010e+01
4.132292400000000043e+01 1.674935306032000071e+01
4.134045600000000320e+01 1.674928584695999945e+01
4.135798799999999886e+01 1.674924493447999652e+01
4.137551999999999452e+01 1.674916018720000110e+01
4.139305200000000440e+01 1.674921571128000153e+01
4.141058400000000006e+01 1.674927123536000195e+01
4.142811600000000283e+01 1.674943196295999925e+01
4.144564799999999849e+01 1.674952839951999906e+01
4.146318000000000126e+01 1.674946995311999842e+01
4.148071200000000402e+01 1.674919817736000027e+01
4.149824399999999969e+01 1.674940566207999737e+01
4.151577599999999535e+01 1.674934137103999987e+01
4.153330800000000522e+01 1.674949333168000010e+01
4.155084000000000088e+01 1.674956931199999843e+01
4.156837199999999655e+01 1.674927415767999861e+01
4.158590399999999931e+01 1.674950794327999759e+01
4.160343600000000208e+01 1.674927707999999882e+01
4.162096800000000485e+01 1.674926246839999777e+01
4.163850000000000051e+01 1.674949917632000052e+01
4.165603199999999617e+01 1.674926831303999819e+01
4.167356399999999894e+01 1.674925370144000070e+01
4.169109600000000171e+01 1.674949040935999989e+01
4.170862799999999737e+01 1.674925954608000112e+01
4.172616000000000014e+01 1.674924493447999652e+01
4.174369199999999580e+01 1.674948164239999926e+01
4.176122400000000567e+01 1.674924785680000028e+01
4.177875600000000134e+01 1.674923324519999923e+01
4.179628799999999700e+01 1.674946995311999842e+01
4.181381999999999977e+01 1.674923616751999944e+01
4.183135200000000253e+01 1.674922155592000195e+01
4.184888399999999820e+01 1.674945534151999738e+01
4.186641600000000096e+01 1.674937936119999904e+01
4.188394799999999663e+01 1.674935306032000071e+01
4.190147999999999939e+01 1.674926831303999819e+01
4.191901200000000216e+01 1.674911927471999817e+01
4.193654399999999782e+01 1.674923324519999923e+01
4.195407599999999348e+01 1.674946410847999800e+01
4.197160800000000336e+01 1.674928584695999945e+01
4.198913999999999902e+01 1.674939689512000029e+01
4.200667200000000179e+01 1.674950209863999717e+01
4.202420399999999745e+01 1.674914557560000006e+01
4.204173600000000022e+01 1.674917187647999839e+01
4.205926800000000298e+01 1.674924493447999652e+01
4.207679999999999865e+01 1.674918648807999944e+01
4.209433199999999431e+01 1.674920694431999735e+01
4.211186400000000418e+01 1.674951378791999801e+01
4.212939599999999984e+01 1.674927123536000195e+01
4.214692799999999551e+01 1.674928876927999610e+01
4.216445999999999827e+01 1.674950502096000093e+01
4.218199200000000104e+01 1.674926246839999777e+01
4.219952400000000381e+01 1.674928000231999903e+01
4.221705599999999947e+01 1.674949625400000031e+01
4.223458799999999513e+01 1.674925370144000070e+01
4.225212000000000501e+01 1.674927123536000195e+01
4.226965200000000067e+01 1.674948748703999968e+01
4.228718399999999633e+01 1.674924493447999652e+01
4.230471599999999910e+01 1.674925954608000112e+01
4.232224800000000187e+01 1.674947872007999905e+01
4.233977999999999753e+01 1.674923324519999923e+01
4.235731200000000030e+01 1.674924785680000028e+01
4.237484399999999596e+01 1.674939105047999988e+01
4.239237600000000583e+01 1.674917772111999881e+01
4.240990800000000149e+01 1.674935890496000113e+01
4.242743999999999716e+01 1.674927415767999861e+01
4.244497199999999992e+01 1.674912511935999859e+01
4.246250400000000269e+01 1.674923908983999610e+01
4.248003599999999835e+01 1.674946995311999842e+01
4.249756800000000112e+01 1.674929169159999987e+01
4.251509999999999678e+01 1.674940273976000071e+01
4.253263199999999955e+01 1.674950794327999759e+01
4.255016400000000232e+01 1.674915434256000069e+01
4.256769599999999798e+01 1.674918064343999902e+01
4.258522799999999364e+01 1.674953424415999947e+01
4.260276000000000352e+01 1.674936182727999778e+01
4.262029199999999918e+01 1.674934721568000029e+01
4.263782400000000194e+01 1.674926539072000153e+01
4.265535599999999761e+01 1.674945534151999738e+01
4.267288800000000037e+01 1.674933844871999966e+01
4.269042000000000314e+01 1.674925954608000112e+01
4.270795199999999880e+01 1.674944657456000030e+01
4.272548399999999447e+01 1.674932968175999903e+01
4.274301600000000434e+01 1.674925077911999693e+01
4.276054800000000000e+01 1.674943780759999967e+01
4.277807999999999566e+01 1.674932091480000196e+01
4.279561199999999843e+01 1.674923908983999610e+01
4.281314400000000120e+01 1.674942904063999904e+01
4.283067600000000397e+01 1.674930922552000112e+01
4.284820799999999963e+01 1.674922740056000237e+01
4.286573999999999529e+01 1.674941735135999821e+01
4.288327200000000516e+01 1.674927123536000195e+01
4.290080400000000083e+01 1.674935890496000113e+01
4.291833599999999649e+01 1.674942611831999884e+01
4.293586799999999926e+01 1.674954885576000052e+01
4.295340000000000202e+01 1.674913388631999922e+01
4.297093200000000479e+01 1.674916310951999776e+01
4.298846400000000045e+01 1.674924493447999652e+01
4.300599599999999612e+01 1.674934429335999653e+01
4.302352800000000599e+01 1.674926831303999819e+01
4.304106000000000165e+01 1.674932383711999861e+01
4.305859199999999731e+01 1.674924201215999986e+01
4.307612400000000008e+01 1.674944365224000009e+01
4.309365600000000285e+01 1.674928876927999610e+01
4.311118799999999851e+01 1.674938228351999925e+01
4.312872000000000128e+01 1.674919525503999651e+01
4.314625199999999694e+01 1.674930045855999694e+01
4.316378400000000681e+01 1.674942611831999884e+01
4.318131600000000248e+01 1.674918648807999944e+01
4.319884799999999814e+01 1.674929169159999987e+01
4.321638000000000090e+01 1.674941735135999821e+01
4.323391200000000367e+01 1.674917772111999881e+01
4.325144399999999933e+01 1.674928292463999924e+01
4.326897600000000210e+01 1.674940858440000113e+01
4.328650799999999776e+01 1.674916895415999818e+01
4.330404000000000053e+01 1.674927123536000195e+01
4.332157200000000330e+01 1.674939981743999695e+01
4.333910399999999896e+01 1.674915726487999734e+01
4.335663599999999462e+01 1.674925954608000112e+01
4.337416800000000450e+01 1.674938812815999967e+01
4.339170000000000016e+01 1.674914557560000006e+01
4.340923200000000293e+01 1.674936767191999820e+01
4.342676399999999859e+01 1.674938812815999967e+01
4.344429600000000136e+01 1.674915142023999692e+01
4.346182800000000412e+01 1.674933260407999924e+01
4.347935999999999979e+01 1.674927707999999882e+01
4.349689199999999545e+01 1.674940858440000113e+01
4.351442400000000532e+01 1.674957807895999906e+01
4.353195600000000098e+01 1.674940858440000113e+01
4.354948799999999665e+01 1.674918064343999902e+01
4.356701999999999941e+01 1.674921863359999818e+01
4.358455200000000218e+01 1.674932675943999882e+01
4.360208400000000495e+01 1.674945534151999738e+01
4.361961600000000061e+01 1.674923324519999923e+01
4.363714799999999627e+01 1.674944365224000009e+01
4.365468000000000615e+01 1.674928292463999924e+01
4.367221200000000181e+01 1.674914849792000027e+01
4.368974399999999747e+01 1.674920402200000069e+01
4.370727600000000024e+01 1.674927415767999861e+01
4.372480800000000301e+01 1.674913973095999964e+01
4.374233999999999867e+01 1.674919525503999651e+01
4.375987200000000144e+01 1.674926539072000153e+01
4.377740399999999710e+01 1.674913096399999901e+01
4.379493600000000697e+01 1.674918648807999944e+01
4.381246800000000263e+01 1.674925662375999735e+01
4.382999999999999829e+01 1.674912219703999838e+01
4.384753200000000106e+01 1.674917479879999860e+01
4.386506399999999672e+01 1.674924493447999652e+01
4.388259599999999949e+01 1.674911050776000110e+01
4.390012800000000226e+01 1.674916310951999776e+01
4.391765999999999792e+01 1.674925077911999693e+01
4.393519199999999358e+01 1.674925370144000070e+01
4.395272400000000346e+01 1.674928584695999945e+01
4.397025599999999912e+01 1.674912511935999859e+01
4.398778799999999478e+01 1.674918064343999902e+01
4.400531999999999755e+01 1.674924201215999986e+01
4.402285200000000032e+01 1.674945826383999758e+01
4.404038400000000308e+01 1.674945826383999758e+01
4.405791599999999875e+01 1.674936182727999778e+01
4.407544799999999441e+01 1.674931214783999778e+01
4.409298000000000428e+01 1.674921571128000153e+01
4.411051199999999994e+01 1.674927707999999882e+01
4.412804399999999561e+01 1.674934137103999987e+01
4.414557599999999837e+01 1.674928000231999903e+01
4.416310800000000114e+01 1.674925370144000070e+01
4.418064000000000391e+01 1.674945826383999758e+01
4.419817199999999957e+01 1.674943780759999967e+01
4.421570399999999523e+01 1.674924493447999652e+01
4.423323600000000511e+01 1.674944949688000051e+01
4.425076800000000077e+01 1.674942904063999904e+01
4.426829999999999643e+01 1.674923616751999944e+01
4.428583199999999920e+01 1.674944072991999988e+01
4.430336400000000197e+01 1.674941735135999821e+01
4.432089599999999763e+01 1.674922740056000237e+01
4.433842800000000040e+01 1.674942904063999904e+01
4.435595999999999606e+01 1.674940858440000113e+01
4.437349200000000593e+01 1.674921571128000153e+01
4.439102400000000159e+01 1.674941735135999821e+01
4.440855599999999725e+01 1.674939689512000029e+01
4.442608800000000002e+01 1.674920109967999693e+01
4.444362000000000279e+01 1.674943196295999925e+01
4.446115199999999845e+01 1.674954301112000010e+01
4.447868400000000122e+01 1.674926831303999819e+01
4.449621599999999688e+01 1.674939981743999695e+01
4.451374799999999965e+01 1.674956931199999843e+01
4.453128000000000242e+01 1.674939981743999695e+01
4.454881199999999808e+01 1.674917187647999839e+01
4.456634399999999374e+01 1.674920986664000111e+01
4.458387600000000361e+01 1.674931799247999820e+01
4.460140799999999928e+01 1.674944657456000030e+01
4.461894000000000204e+01 1.674934429335999653e+01
4.463647199999999771e+01 1.674917187647999839e+01
4.465400400000000047e+01 1.674930630319999736e+01
4.467153600000000324e+01 1.674918648807999944e+01
4.468906799999999890e+01 1.674929461391999652e+01
4.470659999999999457e+01 1.674943488527999946e+01
4.472413200000000444e+01 1.674922155592000195e+01
4.474166400000000010e+01 1.674928292463999924e+01
4.475919599999999576e+01 1.674942611831999884e+01
4.477672799999999853e+01 1.674921278895999777e+01
4.479426000000000130e+01 1.674927415767999861e+01
4.481179200000000407e+01 1.674941442903999800e+01
4.482932399999999973e+01 1.674920402200000069e+01
4.484685599999999539e+01 1.674926539072000153e+01
4.486438800000000526e+01 1.674940566207999737e+01
4.488192000000000093e+01 1.674919233271999985e+01
4.489945199999999659e+01 1.674925370144000070e+01
4.491698399999999936e+01 1.674939397280000009e+01
4.493451600000000212e+01 1.674918064343999902e+01
4.495204799999999778e+01 1.674915434256000069e+01
4.496958000000000055e+01 1.674940858440000113e+01
4.498711199999999621e+01 1.674944365224000009e+01
4.500464400000000609e+01 1.674917187647999839e+01
4.502217600000000175e+01 1.674937936119999904e+01
4.503970799999999741e+01 1.674931507016000154e+01
4.505724000000000018e+01 1.674946410847999800e+01
4.507477200000000295e+01 1.674956054504000136e+01
4.509230399999999861e+01 1.674925662375999735e+01
4.510983600000000138e+01 1.674920109967999693e+01
4.512736799999999704e+01 1.674924493447999652e+01
4.514489999999999981e+01 1.674936767191999820e+01
4.516243200000000257e+01 1.674951671023999822e+01
4.517996399999999824e+01 1.674920109967999693e+01
4.519749599999999390e+01 1.674922155592000195e+01
4.521502800000000377e+01 1.674948456471999947e+01
4.523255999999999943e+01 1.674956931199999843e+01
4.525009200000000220e+01 1.674921278895999777e+01
4.526762399999999786e+01 1.674947579775999884e+01
4.528515600000000063e+01 1.674956054504000136e+01
4.530268800000000340e+01 1.674920402200000069e+01
4.532021999999999906e+01 1.674946703079999821e+01
4.533775199999999472e+01 1.674955177807999718e+01
4.535528400000000460e+01 1.674919525503999651e+01
4.537281600000000026e+01 1.674945534151999738e+01
4.539034800000000303e+01 1.674954301112000010e+01
4.540787999999999869e+01 1.674918356575999923e+01
4.542541200000000146e+01 1.674944657456000030e+01
4.544294400000000422e+01 1.674953132183999926e+01
4.546047599999999989e+01 1.674928000231999903e+01
4.547800799999999555e+01 1.674941735135999821e+01
4.549554000000000542e+01 1.674951086559999780e+01
4.551307200000000108e+01 1.674945534151999738e+01
4.553060399999999674e+01 1.674918356575999923e+01
4.554813599999999951e+01 1.674938812815999967e+01
4.556566800000000228e+01 1.674932675943999882e+01
4.558320000000000505e+01 1.674947579775999884e+01
4.560073200000000071e+01 1.674957223431999864e+01
4.561826399999999637e+01 1.674926539072000153e+01
4.563579600000000625e+01 1.674921278895999777e+01
4.565332800000000191e+01 1.674925662375999735e+01
4.567085999999999757e+01 1.674938228351999925e+01
4.568839200000000034e+01 1.674941442903999800e+01
4.570592400000000310e+01 1.674945241920000072e+01
4.572345599999999877e+01 1.674923324519999923e+01
4.574098800000000153e+01 1.674937351655999862e+01
4.575851999999999720e+01 1.674944365224000009e+01
4.577605200000000707e+01 1.674922447823999860e+01
4.579358400000000273e+01 1.674936474960000155e+01
4.581111599999999839e+01 1.674943488527999946e+01
4.582864800000000116e+01 1.674921571128000153e+01
4.584618000000000393e+01 1.674935598263999736e+01
4.586371199999999959e+01 1.674942319599999863e+01
4.588124400000000236e+01 1.674920402200000069e+01
4.589877599999999802e+01 1.674934429335999653e+01
4.591630800000000079e+01 1.674941150671999779e+01
4.593384000000000356e+01 1.674919233271999985e+01
4.595137199999999922e+01 1.674933260407999924e+01
4.596890399999999488e+01 1.674922155592000195e+01
4.598643600000000475e+01 1.674913973095999964e+01
4.600396800000000042e+01 1.674923616751999944e+01
4.602150000000000318e+01 1.674937936119999904e+01
4.603903199999999885e+01 1.674954885576000052e+01
4.605656399999999451e+01 1.674941150671999779e+01
4.607409600000000438e+01 1.674917479879999860e+01
4.609162800000000004e+01 1.674935598263999736e+01
4.610915999999999570e+01 1.674930045855999694e+01
4.612669199999999847e+01 1.674943196295999925e+01
4.614422400000000124e+01 1.674960145751999718e+01
4.616175599999999690e+01 1.674943488527999946e+01
4.617928799999999967e+01 1.674920694431999735e+01
4.619681999999999533e+01 1.674956638968000178e+01
4.621435200000000521e+01 1.674921863359999818e+01
4.623188400000000087e+01 1.674948748703999968e+01
4.624941599999999653e+01 1.674918941039999964e+01
4.626694799999999930e+01 1.674950209863999717e+01
4.628448000000000206e+01 1.674947872007999905e+01
4.630201199999999773e+01 1.674918064343999902e+01
4.631954400000000049e+01 1.674949333168000010e+01
4.633707599999999616e+01 1.674946995311999842e+01
4.635460799999999892e+01 1.674917187647999839e+01
4.637214000000000169e+01 1.674948456471999947e+01
4.638967199999999735e+01 1.674946118615999779e+01
4.640720399999999302e+01 1.674916018720000110e+01
4.642473600000000289e+01 1.674947287543999863e+01
4.644226799999999855e+01 1.674944949688000051e+01
4.645980000000000132e+01 1.674914849792000027e+01
4.647733199999999698e+01 1.674946118615999779e+01
4.649486399999999975e+01 1.674941735135999821e+01
4.651239600000000252e+01 1.674925370144000070e+01
4.652992799999999818e+01 1.674922740056000237e+01
4.654745999999999384e+01 1.674930922552000112e+01
4.656499200000000371e+01 1.674939105047999988e+01
4.658252399999999938e+01 1.674930922552000112e+01
4.660005600000000214e+01 1.674914849792000027e+01
4.661758799999999781e+01 1.674920109967999693e+01
4.663512000000000057e+01 1.674926246839999777e+01
4.665265200000000334e+01 1.674947872007999905e+01
4.667018399999999900e+01 1.674947872007999905e+01
4.668771599999999466e+01 1.674938520583999946e+01
4.670524800000000454e+01 1.674933552639999945e+01
4.672278000000000020e+01 1.674935598263999736e+01
4.674031199999999586e+01 1.674937643887999883e+01
4.675784399999999863e+01 1.674951378791999801e+01
4.677537600000000140e+01 1.674921278895999777e+01
4.679290800000000417e+01 1.674936474960000155e+01
4.681043999999999983e+01 1.674950502096000093e+01
4.682797199999999549e+01 1.674920402200000069e+01
4.684550400000000536e+01 1.674935598263999736e+01
4.686303600000000102e+01 1.674949333168000010e+01
4.688056799999999669e+01 1.674919525503999651e+01
4.689809999999999945e+01 1.674934429335999653e+01
4.691563200000000222e+01 1.674948164239999926e+01
4.693316399999999788e+01 1.674918356575999923e+01
4.695069600000000065e+01 1.674933260407999924e+01
4.696822799999999631e+01 1.674946995311999842e+01
4.698576000000000619e+01 1.674916895415999818e+01
4.700329200000000185e+01 1.674938812815999967e+01
4.702082399999999751e+01 1.674923908983999610e+01
4.703835600000000028e+01 1.674951086559999780e+01
4.705588800000000305e+01 1.674941150671999779e+01
4.707341999999999871e+01 1.674916018720000110e+01
4.709095200000000148e+01 1.674920402200000069e+01
4.710848399999999714e+01 1.674925370144000070e+01
4.712601599999999991e+01 1.674939397280000009e+01
4.714354800000000267e+01 1.674956346735999801e+01
4.716107999999999834e+01 1.674942611831999884e+01
4.717861199999999400e+01 1.674919233271999985e+01
4.719614400000000387e+01 1.674937059423999841e+01
4.721367599999999953e+01 1.674931799247999820e+01
4.723120800000000230e+01 1.674934721568000029e+01
4.724873999999999796e+01 1.674933260407999924e+01
4.726627200000000073e+01 1.674950209863999717e+01
4.728380400000000350e+01 1.674925077911999693e+01
4.730133599999999916e+01 1.674941442903999800e+01
4.731886799999999482e+01 1.674949333168000010e+01
4.733640000000000470e+01 1.674924201215999986e+01
4.735393200000000036e+01 1.674940566207999737e+01
4.737146399999999602e+01 1.674948456471999947e+01
4.738899599999999879e+01 1.674923032287999902e+01
4.740652800000000155e+01 1.674939397280000009e+01
4.742406000000000432e+01 1.674947287543999863e+01
4.744159199999999998e+01 1.674922155592000195e+01
4.745912399999999565e+01 1.674938228351999925e+01
4.747665600000000552e+01 1.674946118615999779e+01
4.749418800000000118e+01 1.674915726487999734e+01
4.751171999999999684e+01 1.674917187647999839e+01
4.752925199999999961e+01 1.674923908983999610e+01
4.754678400000000238e+01 1.674930045855999694e+01
4.756431599999999804e+01 1.674948748703999968e+01
4.758184800000000081e+01 1.674938812815999967e+01
4.759937999999999647e+01 1.674942904063999904e+01
4.761691200000000634e+01 1.674921278895999777e+01
4.763444400000000201e+01 1.674945241920000072e+01
4.765197599999999767e+01 1.674937643887999883e+01
4.766950800000000044e+01 1.674955177807999718e+01
4.768704000000000320e+01 1.674945241920000072e+01
4.770457199999999887e+01 1.674919817736000027e+01
4.772210400000000163e+01 1.674939981743999695e+01
4.773963599999999730e+01 1.674933552639999945e+01
4.775716800000000006e+01 1.674920109967999693e+01
4.777470000000000283e+01 1.674935306032000071e+01
4.779223199999999849e+01 1.674932383711999861e+01
4.780976400000000126e+01 1.674918941039999964e+01
4.782729600000000403e+01 1.674934429335999653e+01
4.784482799999999969e+01 1.674931507016000154e+01
4.786236000000000246e+01 1.674918064343999902e+01
4.787989199999999812e+01 1.674933260407999924e+01
4.789742400000000089e+01 1.674930338088000070e+01
4.791495600000000366e+01 1.674916895415999818e+01
4.793248799999999932e+01 1.674932091480000196e+01
4.795001999999999498e+01 1.674929169159999987e+01
4.796755200000000485e+01 1.674915726487999734e+01
4.798508400000000051e+01 1.674930922552000112e+01
4.800261600000000328e+01 1.674915434256000069e+01
4.802014799999999894e+01 1.674914849792000027e+01
4.803768000000000171e+01 1.674924785680000028e+01
4.805521200000000448e+01 1.674916310951999776e+01
4.807274400000000014e+01 1.674921863359999818e+01
4.809027599999999580e+01 1.674927123536000195e+01
4.810780800000000568e+01 1.674943488527999946e+01
4.812534000000000134e+01 1.674952839951999906e+01
4.814287199999999700e+01 1.674946995311999842e+01
4.816040399999999977e+01 1.674919817736000027e+01
4.817793600000000254e+01 1.674940566207999737e+01
4.819546800000000530e+01 1.674934137103999987e+01
4.821300000000000097e+01 1.674949333168000010e+01
4.823053199999999663e+01 1.674925370144000070e+01
4.824806399999999940e+01 1.674918648807999944e+01
4.826559600000000216e+01 1.674935013799999695e+01
4.828312799999999783e+01 1.674918941039999964e+01
4.830066000000000059e+01 1.674923324519999923e+01
4.831819199999999626e+01 1.674933844871999966e+01
4.833572399999999902e+01 1.674918064343999902e+01
4.835325600000000179e+01 1.674922447823999860e+01
4.837078799999999745e+01 1.674932968175999903e+01
4.838831999999999312e+01 1.674917187647999839e+01
4.840585200000000299e+01 1.674921571128000153e+01
4.842338399999999865e+01 1.674931799247999820e+01
4.844091600000000142e+01 1.674916018720000110e+01
4.845844799999999708e+01 1.674920402200000069e+01
4.847597999999999985e+01 1.674930630319999736e+01
4.849351200000000262e+01 1.674914557560000006e+01
4.851104399999999828e+01 1.674946118615999779e+01
4.852857599999999394e+01 1.674930045855999694e+01
4.854610800000000381e+01 1.674919817736000027e+01
4.856363999999999947e+01 1.674947579775999884e+01
4.858117199999999514e+01 1.674938812815999967e+01
4.859870399999999790e+01 1.674948748703999968e+01
4.861623600000000067e+01 1.674926246839999777e+01
4.863376800000000344e+01 1.674917772111999881e+01
4.865129999999999910e+01 1.674923032287999902e+01
4.866883199999999476e+01 1.674928584695999945e+01
4.868636400000000464e+01 1.674944657456000030e+01
4.870389600000000030e+01 1.674954301112000010e+01
4.872142799999999596e+01 1.674948456471999947e+01
4.873895999999999873e+01 1.674937351655999862e+01
4.875649200000000150e+01 1.674916603184000152e+01
4.877402399999999716e+01 1.674928292463999924e+01
4.879155599999999993e+01 1.674916310951999776e+01
4.880908799999999559e+01 1.674919525503999651e+01
4.882662000000000546e+01 1.674927123536000195e+01
4.884415200000000112e+01 1.674915434256000069e+01
4.886168399999999679e+01 1.674918356575999923e+01
4.887921599999999955e+01 1.674926246839999777e+01
4.889674800000000232e+01 1.674914265327999985e+01
4.891427999999999798e+01 1.674917479879999860e+01
4.893181200000000075e+01 1.674925077911999693e+01
4.894934399999999641e+01 1.674913388631999922e+01
4.896687599999999918e+01 1.674916310951999776e+01
4.898440800000000195e+01 1.674923908983999610e+01
4.900193999999999761e+01 1.674911927471999817e+01
4.901947200000000038e+01 1.674935598263999736e+01
4.903700400000000315e+01 1.674923324519999923e+01
4.905453599999999881e+01 1.674915726487999734e+01
4.907206800000000158e+01 1.674936767191999820e+01
4.908959999999999724e+01 1.674930338088000070e+01
4.910713200000000001e+01 1.674945241920000072e+01
4.912466400000000277e+01 1.674954885576000052e+01
4.914219599999999843e+01 1.674924201215999986e+01
4.915972799999999410e+01 1.674918941039999964e+01
4.917726000000000397e+01 1.674923032287999902e+01
4.919479199999999963e+01 1.674935306032000071e+01
4.921232400000000240e+01 1.674950209863999717e+01
4.922985599999999806e+01 1.674938520583999946e+01
4.924738800000000083e+01 1.674918356575999923e+01
4.926492000000000360e+01 1.674942904063999904e+01
4.928245199999999926e+01 1.674929753624000028e+01
4.929998399999999492e+01 1.674956931199999843e+01
4.931751600000000479e+01 1.674930338088000070e+01
4.933504800000000046e+01 1.674928584695999945e+01
4.935257999999999612e+01 1.674956054504000136e+01
4.937011199999999889e+01 1.674929461391999652e+01
4.938764400000000165e+01 1.674927707999999882e+01
4.940517600000000442e+01 1.674955177807999718e+01
4.942270800000000008e+01 1.674928292463999924e+01
4.944023999999999575e+01 1.674926831303999819e+01
4.945777200000000562e+01 1.674954008879999989e+01
4.947530400000000128e+01 1.674927123536000195e+01
4.949283599999999694e+01 1.674925662375999735e+01
4.951036799999999971e+01 1.674952839951999906e+01
4.952790000000000248e+01 1.674925954608000112e+01
4.954543199999999814e+01 1.674952839951999906e+01
4.956296400000000091e+01 1.674917772111999881e+01
4.958049599999999657e+01 1.674928584695999945e+01
4.959802800000000644e+01 1.674941442903999800e+01
4.961556000000000211e+01 1.674931507016000154e+01
4.963309199999999777e+01 1.674913973095999964e+01
4.965062400000000054e+01 1.674927123536000195e+01
4.966815600000000330e+01 1.674932675943999882e+01
4.968568799999999896e+01 1.674932968175999903e+01
4.970322000000000173e+01 1.674945826383999758e+01
4.972075199999999739e+01 1.674958100127999927e+01
4.973828400000000016e+01 1.674916603184000152e+01
4.975581600000000293e+01 1.674919525503999651e+01
4.977334799999999859e+01 1.674941735135999821e+01
4.979087999999999425e+01 1.674927123536000195e+01
4.980841200000000413e+01 1.674945826383999758e+01
4.982594399999999979e+01 1.674934137103999987e+01
4.984347600000000256e+01 1.674925954608000112e+01
4.986100799999999822e+01 1.674944949688000051e+01
4.987854000000000099e+01 1.674933260407999924e+01
4.989607200000000375e+01 1.674925077911999693e+01
4.991360399999999942e+01 1.674943780759999967e+01
4.993113599999999508e+01 1.674932091480000196e+01
4.994866800000000495e+01 1.674923908983999610e+01
4.996620000000000061e+01 1.674942904063999904e+01
4.998373199999999628e+01 1.674930922552000112e+01
5.000126399999999904e+01 1.674922740056000237e+01
5.001879600000000181e+01 1.674941735135999821e+01
5.003632800000000458e+01 1.674929753624000028e+01
5.005386000000000024e+01 1.674922447823999860e+01
5.007139199999999590e+01 1.674951671023999822e+01
5.008892400000000578e+01 1.674913973095999964e+01
5.010645600000000144e+01 1.674917187647999839e+01
5.012398799999999710e+01 1.674926539072000153e+01
5.014151999999999987e+01 1.674937643887999883e+01
5.015905200000000264e+01 1.674929169159999987e+01
5.017658399999999830e+01 1.674914265327999985e+01
5.019411600000000107e+01 1.674925662375999735e+01
5.021164799999999673e+01 1.674948748703999968e+01
5.022918000000000660e+01 1.674930922552000112e+01
5.024671200000000226e+01 1.674942027367999842e+01
5.026424399999999792e+01 1.674952839951999906e+01
5.028177600000000069e+01 1.674924493447999652e+01
5.029930800000000346e+01 1.674948748703999968e+01
5.031683999999999912e+01 1.674945826383999758e+01
5.033437200000000189e+01 1.674915726487999734e+01
5.035190399999999755e+01 1.674947579775999884e+01
5.036943600000000743e+01 1.674944949688000051e+01
5.038696800000000309e+01 1.674914849792000027e+01
5.040449999999999875e+01 1.674946703079999821e+01
5.042203200000000152e+01 1.674943780759999967e+01
5.043956399999999718e+01 1.674913973095999964e+01
5.045709599999999995e+01 1.674945826383999758e+01
5.047462800000000271e+01 1.674942904063999904e+01
5.049215999999999838e+01 1.674912804167999880e+01
5.050969199999999404e+01 1.674944657456000030e+01
5.052722400000000391e+01 1.674941735135999821e+01
5.054475599999999957e+01 1.674911635239999796e+01
5.056228799999999524e+01 1.674913680863999943e+01
5.057981999999999800e+01 1.674929169159999987e+01
5.059735200000000077e+01 1.674939689512000029e+01
5.061488400000000354e+01 1.674917772111999881e+01
5.063241599999999920e+01 1.674932968175999903e+01
5.064994799999999486e+01 1.674921571128000153e+01
5.066748000000000474e+01 1.674928584695999945e+01
5.068501200000000040e+01 1.674935598263999736e+01
5.070254399999999606e+01 1.674946995311999842e+01
5.072007599999999883e+01 1.674924493447999652e+01
5.073760800000000160e+01 1.674929169159999987e+01
5.075513999999999726e+01 1.674925077911999693e+01
5.077267200000000003e+01 1.674952839951999906e+01
5.079020399999999569e+01 1.674928292463999924e+01
5.080773600000000556e+01 1.674946118615999779e+01
5.082526800000000122e+01 1.674944072991999988e+01
5.084279999999999688e+01 1.674924785680000028e+01
5.086033199999999965e+01 1.674945241920000072e+01
5.087786400000000242e+01 1.674942904063999904e+01
5.089539599999999808e+01 1.674923908983999610e+01
5.091292800000000085e+01 1.674944072991999988e+01
5.093045999999999651e+01 1.674942027367999842e+01
5.094799199999999928e+01 1.674922740056000237e+01
5.096552400000000205e+01 1.674943196295999925e+01
5.098305599999999771e+01 1.674940858440000113e+01
5.100058799999999337e+01 1.674921571128000153e+01
5.101812000000000324e+01 1.674942027367999842e+01
5.103565199999999891e+01 1.674939689512000029e+01
5.105318400000000167e+01 1.674932675943999882e+01
5.107071599999999734e+01 1.674952255487999864e+01
5.108824800000000010e+01 1.674918941039999964e+01
5.110578000000000287e+01 1.674923908983999610e+01
5.112331199999999853e+01 1.674938228351999925e+01
5.114084399999999420e+01 1.674954885576000052e+01
5.115837600000000407e+01 1.674941442903999800e+01
5.117590799999999973e+01 1.674917772111999881e+01
5.119343999999999539e+01 1.674935598263999736e+01
5.121097199999999816e+01 1.674930338088000070e+01
5.122850400000000093e+01 1.674943196295999925e+01
5.124603600000000370e+01 1.674960437984000095e+01
5.126356799999999936e+01 1.674943488527999946e+01
5.128109999999999502e+01 1.674920986664000111e+01
5.129863200000000489e+01 1.674943488527999946e+01
5.131616400000000056e+01 1.674921278895999777e+01
5.133369599999999622e+01 1.674944072991999988e+01
5.135122799999999899e+01 1.674959853520000053e+01
5.136876000000000175e+01 1.674920402200000069e+01
5.138629199999999742e+01 1.674943196295999925e+01
5.140382400000000018e+01 1.674958976823999990e+01
5.142135599999999584e+01 1.674919525503999651e+01
5.143888800000000572e+01 1.674942319599999863e+01
5.145642000000000138e+01 1.674958100127999927e+01
5.147395199999999704e+01 1.674918356575999923e+01
5.149148399999999981e+01 1.674941150671999779e+01
5.150901600000000258e+01 1.674956931199999843e+01
5.152654799999999824e+01 1.674917187647999839e+01
5.154408000000000101e+01 1.674939981743999695e+01
5.156161199999999667e+01 1.674923324519999923e+01
5.157914400000000654e+01 1.674942319599999863e+01
5.159667600000000220e+01 1.674939981743999695e+01
5.161420799999999787e+01 1.674918356575999923e+01
5.163174000000000063e+01 1.674933260407999924e+01
5.164927200000000340e+01 1.674921863359999818e+01
5.166680399999999906e+01 1.674928876927999610e+01
5.168433600000000183e+01 1.674935890496000113e+01
5.170186799999999749e+01 1.674947287543999863e+01
5.171940000000000026e+01 1.674924493447999652e+01
5.173693200000000303e+01 1.674929169159999987e+01
5.175446399999999869e+01 1.674925370144000070e+01
5.177199599999999435e+01 1.674952839951999906e+01
5.178952800000000423e+01 1.674918648807999944e+01
5.180705999999999989e+01 1.674924201215999986e+01
5.182459200000000266e+01 1.674942611831999884e+01
5.184212399999999832e+01 1.674943488527999946e+01
5.185965600000000109e+01 1.674938228351999925e+01
5.187718800000000385e+01 1.674941735135999821e+01
5.189471999999999952e+01 1.674942319599999863e+01
5.191225199999999518e+01 1.674937351655999862e+01
5.192978400000000505e+01 1.674940566207999737e+01
5.194731600000000071e+01 1.674941442903999800e+01
5.196484799999999638e+01 1.674936182727999778e+01
5.198237999999999914e+01 1.674939397280000009e+01
5.199991200000000191e+01 1.674940273976000071e+01
5.201744400000000468e+01 1.674935013799999695e+01
5.203497600000000034e+01 1.674938228351999925e+01
5.205250799999999600e+01 1.674938812815999967e+01
5.207004000000000588e+01 1.674927415767999861e+01
5.208757200000000154e+01 1.674914265327999985e+01
5.210510399999999720e+01 1.674917479879999860e+01
5.212263599999999997e+01 1.674927123536000195e+01
5.214016800000000273e+01 1.674938228351999925e+01
5.215769999999999840e+01 1.674929461391999652e+01
5.217523200000000116e+01 1.674914557560000006e+01
5.219276399999999683e+01 1.674925954608000112e+01
5.221029600000000670e+01 1.674948748703999968e+01
5.222782800000000236e+01 1.674930922552000112e+01
5.224535999999999802e+01 1.674942027367999842e+01
5.226289200000000079e+01 1.674952839951999906e+01
5.228042400000000356e+01 1.674917187647999839e+01
5.229795599999999922e+01 1.674931507016000154e+01
5.231548800000000199e+01 1.674943488527999946e+01
5.233301999999999765e+01 1.674938228351999925e+01
5.235055200000000042e+01 1.674941735135999821e+01
5.236808400000000319e+01 1.674942319599999863e+01
5.238561599999999885e+01 1.674937351655999862e+01
5.240314799999999451e+01 1.674940566207999737e+01
5.242068000000000438e+01 1.674941442903999800e+01
5.243821200000000005e+01 1.674936182727999778e+01
5.245574400000000281e+01 1.674939397280000009e+01
5.247327599999999848e+01 1.674940273976000071e+01
5.249080800000000124e+01 1.674935013799999695e+01
5.250834000000000401e+01 1.674938228351999925e+01
5.252587199999999967e+01 1.674938812815999967e+01
5.254340399999999534e+01 1.674933844871999966e+01
5.256093600000000521e+01 1.674916310951999776e+01
5.257846800000000087e+01 1.674928584695999945e+01
5.259600000000000364e+01 1.674933844871999966e+01
5.261353199999999930e+01 1.674951086559999780e+01
5.263106399999999496e+01 1.674941150671999779e+01
5.264859600000000484e+01 1.674916018720000110e+01
5.266612800000000050e+01 1.674920402200000069e+01
5.268365999999999616e+01 1.674925077911999693e+01
5.270119199999999893e+01 1.674939397280000009e+01
5.271872400000000169e+01 1.674956346735999801e+01
5.273625599999999736e+01 1.674942611831999884e+01
5.275378800000000012e+01 1.674919233271999985e+01
5.277131999999999579e+01 1.674937059423999841e+01
5.278885200000000566e+01 1.674931799247999820e+01
5.280638400000000132e+01 1.674917187647999839e+01
5.282391599999999698e+01 1.674915726487999734e+01
5.284144799999999975e+01 1.674920986664000111e+01
5.285898000000000252e+01 1.674928000231999903e+01
5.287651199999999818e+01 1.674914557560000006e+01
5.289404400000000095e+01 1.674920109967999693e+01
5.291157599999999661e+01 1.674927123536000195e+01
5.292910799999999938e+01 1.674913680863999943e+01
5.294664000000000215e+01 1.674918941039999964e+01
5.296417199999999781e+01 1.674925954608000112e+01
5.298170399999999347e+01 1.674912511935999859e+01
5.299923600000000334e+01 1.674917772111999881e+01
5.301676799999999901e+01 1.674924785680000028e+01
5.303430000000000177e+01 1.674911343007999776e+01
5.305183199999999744e+01 1.674916603184000152e+01
5.306936400000000020e+01 1.674925370144000070e+01
5.308689600000000297e+01 1.674932383711999861e+01
5.310442799999999863e+01 1.674936767191999820e+01
5.312195999999999430e+01 1.674940858440000113e+01
5.313949200000000417e+01 1.674919525503999651e+01
5.315702399999999983e+01 1.674943488527999946e+01
5.317455599999999549e+01 1.674935890496000113e+01
5.319208799999999826e+01 1.674953132183999926e+01
5.320962000000000103e+01 1.674943196295999925e+01
5.322715200000000380e+01 1.674917772111999881e+01
5.324468399999999946e+01 1.674922447823999860e+01
5.326221599999999512e+01 1.674927415767999861e+01
5.327974800000000499e+01 1.674941735135999821e+01
5.329728000000000065e+01 1.674958684591999969e+01
5.331481199999999632e+01 1.674922155592000195e+01
5.333234399999999908e+01 1.674927415767999861e+01
5.334987600000000185e+01 1.674939397280000009e+01
5.336740799999999751e+01 1.674920986664000111e+01
5.338494000000000028e+01 1.674926246839999777e+01
5.340247199999999594e+01 1.674938520583999946e+01
5.342000400000000582e+01 1.674920109967999693e+01
5.343753600000000148e+01 1.674925370144000070e+01
5.345506799999999714e+01 1.674937643887999883e+01
5.347259999999999991e+01 1.674918941039999964e+01
5.349013200000000268e+01 1.674924201215999986e+01
5.350766399999999834e+01 1.674936474960000155e+01
5.352519600000000111e+01 1.674917772111999881e+01
5.354272799999999677e+01 1.674923032287999902e+01
5.356025999999999954e+01 1.674935013799999695e+01
5.357779200000000230e+01 1.674945534151999738e+01
5.359532399999999797e+01 1.674928000231999903e+01
5.361285599999999363e+01 1.674924785680000028e+01
5.363038800000000350e+01 1.674934429335999653e+01
5.364791999999999916e+01 1.674943780759999967e+01
5.366545200000000193e+01 1.674913096399999901e+01
5.368298399999999759e+01 1.674915142023999692e+01
5.370051600000000036e+01 1.674921278895999777e+01
5.371804800000000313e+01 1.674928584695999945e+01
5.373557999999999879e+01 1.674932675943999882e+01
5.375311199999999445e+01 1.674943196295999925e+01
5.377064400000000433e+01 1.674921278895999777e+01
5.378817599999999999e+01 1.674936474960000155e+01
5.380570800000000276e+01 1.674929753624000028e+01
5.382323999999999842e+01 1.674922155592000195e+01
5.384077200000000119e+01 1.674943196295999925e+01
5.385830400000000395e+01 1.674946995311999842e+01
5.387583599999999961e+01 1.674926831303999819e+01
5.389336799999999528e+01 1.674942027367999842e+01
5.391090000000000515e+01 1.674946118615999779e+01
5.392843200000000081e+01 1.674925954608000112e+01
5.394596399999999647e+01 1.674941150671999779e+01
5.396349599999999924e+01 1.674944949688000051e+01
5.398102800000000201e+01 1.674924785680000028e+01
5.399856000000000478e+01 1.674939981743999695e+01
5.401609200000000044e+01 1.674943780759999967e+01
5.403362399999999610e+01 1.674923616751999944e+01
5.405115600000000597e+01 1.674938520583999946e+01
5.406868800000000164e+01 1.674942319599999863e+01
5.408621999999999730e+01 1.674935890496000113e+01
5.410375200000000007e+01 1.674936182727999778e+01
5.412128400000000283e+01 1.674918356575999923e+01
5.413881599999999850e+01 1.674925662375999735e+01
5.415634800000000126e+01 1.674929753624000028e+01
5.417387999999999693e+01 1.674940273976000071e+01
5.419141200000000680e+01 1.674918356575999923e+01
5.420894400000000246e+01 1.674933260407999924e+01
5.422647599999999812e+01 1.674921863359999818e+01
5.424400800000000089e+01 1.674928876927999610e+01
5.426154000000000366e+01 1.674936182727999778e+01
5.427907199999999932e+01 1.674947287543999863e+01
5.429660400000000209e+01 1.674924493447999652e+01
5.431413599999999775e+01 1.674943196295999925e+01
5.433166800000000052e+01 1.674956346735999801e+01
5.434920000000000329e+01 1.674926539072000153e+01
5.436673199999999895e+01 1.674941442903999800e+01
5.438426399999999461e+01 1.674945534151999738e+01
5.440179600000000448e+01 1.674925077911999693e+01
5.441932800000000015e+01 1.674940273976000071e+01
5.443686000000000291e+01 1.674944365224000009e+01
5.445439199999999857e+01 1.674924201215999986e+01
5.447192400000000134e+01 1.674939397280000009e+01
5.448945600000000411e+01 1.674943196295999925e+01
5.450698799999999977e+01 1.674923032287999902e+01
5.452451999999999543e+01 1.674937936119999904e+01
5.454205200000000531e+01 1.674942027367999842e+01
5.455958400000000097e+01 1.674921571128000153e+01
5.457711599999999663e+01 1.674936767191999820e+01
5.459464799999999940e+01 1.674941442903999800e+01
5.461218000000000217e+01 1.674916310951999776e+01
5.462971200000000493e+01 1.674922740056000237e+01
5.464724400000000060e+01 1.674928876927999610e+01
5.466477599999999626e+01 1.674947287543999863e+01
5.468230800000000613e+01 1.674937351655999862e+01
5.469984000000000179e+01 1.674941150671999779e+01
5.471737199999999746e+01 1.674919817736000027e+01
5.473490400000000022e+01 1.674943780759999967e+01
5.475243600000000299e+01 1.674936182727999778e+01
5.476996799999999865e+01 1.674953424415999947e+01
5.478750000000000142e+01 1.674943780759999967e+01
5.480503199999999708e+01 1.674918356575999923e+01
5.482256399999999275e+01 1.674918064343999902e+01
5.484009600000000262e+01 1.674943488527999946e+01
5.485762799999999828e+01 1.674946703079999821e+01
5.487516000000000105e+01 1.674916895415999818e+01
5.489269199999999671e+01 1.674948164239999926e+01
5.491022399999999948e+01 1.674945826383999758e+01
5.492775600000000225e+01 1.674916018720000110e+01
5.494528799999999791e+01 1.674947287543999863e+01
5.496281999999999357e+01 1.674944657456000030e+01
5.498035200000000344e+01 1.674914849792000027e+01
5.499788399999999911e+01 1.674946118615999779e+01
5.501541600000000187e+01 1.674943488527999946e+01
5.503294799999999753e+01 1.674913680863999943e+01
5.505048000000000030e+01 1.674944949688000051e+01
5.506801200000000307e+01 1.674942319599999863e+01
5.508554399999999873e+01 1.674938228351999925e+01
5.510307599999999439e+01 1.674925954608000112e+01
5.512060800000000427e+01 1.674917772111999881e+01
5.513813999999999993e+01 1.674935306032000071e+01
5.515567199999999559e+01 1.674921863359999818e+01
5.517320399999999836e+01 1.674930338088000070e+01
5.519073600000000113e+01 1.674938228351999925e+01
5.520826800000000389e+01 1.674930045855999694e+01
5.522579999999999956e+01 1.674913973095999964e+01
5.524333199999999522e+01 1.674919525503999651e+01
5.526086400000000509e+01 1.674925662375999735e+01
5.527839600000000075e+01 1.674947287543999863e+01
5.529592799999999642e+01 1.674947287543999863e+01
5.531345999999999918e+01 1.674925077911999693e+01
5.533099200000000195e+01 1.674926539072000153e+01
5.534852399999999761e+01 1.674929169159999987e+01
5.536605600000000038e+01 1.674939397280000009e+01
5.538358799999999604e+01 1.674950794327999759e+01
5.540112000000000592e+01 1.674928292463999924e+01
5.541865200000000158e+01 1.674938228351999925e+01
5.543618399999999724e+01 1.674949917632000052e+01
5.545371600000000001e+01 1.674927123536000195e+01
5.547124800000000278e+01 1.674937351655999862e+01
5.548877999999999844e+01 1.674948748703999968e+01
5.550631200000000121e+01 1.674925954608000112e+01
5.552384399999999687e+01 1.674936182727999778e+01
5.554137599999999964e+01 1.674947579775999884e+01
5.555890800000000240e+01 1.674924785680000028e+01
5.557643999999999807e+01 1.674935013799999695e+01
5.559397199999999373e+01 1.674928292463999924e+01
5.561150400000000360e+01 1.674919525503999651e+01
5.562903599999999926e+01 1.674924493447999652e+01
5.564656800000000203e+01 1.674920402200000069e+01
5.566409999999999769e+01 1.674947872007999905e+01
5.568163200000000046e+01 1.674939105047999988e+01
5.569916400000000323e+01 1.674949040935999989e+01
5.571669599999999889e+01 1.674926539072000153e+01
5.573422799999999455e+01 1.674918064343999902e+01
5.575176000000000442e+01 1.674923324519999923e+01
5.576929200000000009e+01 1.674928876927999610e+01
5.578682399999999575e+01 1.674945241920000072e+01
5.580435599999999852e+01 1.674954593344000031e+01
5.582188800000000128e+01 1.674934721568000029e+01
5.583942000000000405e+01 1.674952255487999864e+01
5.585695199999999971e+01 1.674956054504000136e+01
5.587448399999999538e+01 1.674933552639999945e+01
5.589201600000000525e+01 1.674936182727999778e+01
5.590954800000000091e+01 1.674954885576000052e+01
5.592707999999999657e+01 1.674932383711999861e+01
5.594461199999999934e+01 1.674935013799999695e+01
5.596214400000000211e+01 1.674954008879999989e+01
5.597967599999999777e+01 1.674931507016000154e+01
5.599720800000000054e+01 1.674934137103999987e+01
5.601473999999999620e+01 1.674952839951999906e+01
5.603227200000000607e+01 1.674930338088000070e+01
5.604980400000000174e+01 1.674932968175999903e+01
5.606733599999999740e+01 1.674951671023999822e+01
5.608486800000000017e+01 1.674913096399999901e+01
5.610240000000000293e+01 1.674916310951999776e+01
5.611993199999999860e+01 1.674920694431999735e+01
5.613746400000000136e+01 1.674932968175999903e+01
5.615499599999999703e+01 1.674947872007999905e+01
5.617252799999999979e+01 1.674935890496000113e+01
5.619006000000000256e+01 1.674915726487999734e+01
5.620759199999999822e+01 1.674930922552000112e+01
5.622512400000000099e+01 1.674926539072000153e+01
5.624265600000000376e+01 1.674937643887999883e+01
5.626018799999999942e+01 1.674952547719999885e+01
5.627772000000000219e+01 1.674956054504000136e+01
5.629525199999999785e+01 1.674918356575999923e+01
5.631278400000000062e+01 1.674949333168000010e+01
5.633031600000000338e+01 1.674920986664000111e+01
5.634784799999999905e+01 1.674934429335999653e+01
5.636537999999999471e+01 1.674916310951999776e+01
5.638291200000000458e+01 1.674923908983999610e+01
5.640044400000000024e+01 1.674933552639999945e+01
5.641797600000000301e+01 1.674915434256000069e+01
5.643550799999999867e+01 1.674923032287999902e+01
5.645304000000000144e+01 1.674932383711999861e+01
5.647057200000000421e+01 1.674914265327999985e+01
5.648810399999999987e+01 1.674921863359999818e+01
5.650563599999999553e+01 1.674931214783999778e+01
5.652316800000000541e+01 1.674913096399999901e+01
5.654070000000000107e+01 1.674920402200000069e+01
5.655823199999999673e+01 1.674930045855999694e+01
5.657576399999999950e+01 1.674920694431999735e+01
5.659329600000000227e+01 1.674919817736000027e+01
5.661082800000000503e+01 1.674935013799999695e+01
5.662836000000000070e+01 1.674921571128000153e+01
5.664589199999999636e+01 1.674930045855999694e+01
5.666342400000000623e+01 1.674937936119999904e+01
5.668095600000000189e+01 1.674929753624000028e+01
5.669848799999999756e+01 1.674913388631999922e+01
5.671602000000000032e+01 1.674918941039999964e+01
5.673355200000000309e+01 1.674925077911999693e+01
5.675108399999999875e+01 1.674946703079999821e+01
5.676861600000000152e+01 1.674946703079999821e+01
5.678614799999999718e+01 1.674937351655999862e+01
5.680368000000000706e+01 1.674932383711999861e+01
5.682121200000000272e+01 1.674918648807999944e+01
5.683874399999999838e+01 1.674917479879999860e+01
5.685627600000000115e+01 1.674924785680000028e+01
5.687380800000000391e+01 1.674934137103999987e+01
5.689133999999999958e+01 1.674916018720000110e+01
5.690887200000000234e+01 1.674923616751999944e+01
5.692640399999999801e+01 1.674933260407999924e+01
5.694393600000000077e+01 1.674915142023999692e+01
5.696146800000000354e+01 1.674922740056000237e+01
5.697899999999999920e+01 1.674932091480000196e+01
5.699653199999999487e+01 1.674913973095999964e+01
5.701406399999999763e+01 1.674921571128000153e+01
5.703159600000000040e+01 1.674930922552000112e+01
5.704912800000000317e+01 1.674912804167999880e+01
5.706665999999999883e+01 1.674920402200000069e+01
5.708419199999999449e+01 1.674931799247999820e+01
5.710172400000000437e+01 1.674941150671999779e+01
5.711925600000000003e+01 1.674911927471999817e+01
5.713678799999999569e+01 1.674917479879999860e+01
5.715431999999999846e+01 1.674923616751999944e+01
5.717185200000000123e+01 1.674945241920000072e+01
5.718938399999999689e+01 1.674945241920000072e+01
5.720691599999999966e+01 1.674935598263999736e+01
5.722444799999999532e+01 1.674930630319999736e+01
5.724198000000000519e+01 1.674920694431999735e+01
5.725951200000000085e+01 1.674926831303999819e+01
5.727704399999999652e+01 1.674933260407999924e+01
5.729457599999999928e+01 1.674951671023999822e+01
5.731210800000000205e+01 1.674941735135999821e+01
5.732963999999999771e+01 1.674917187647999839e+01
5.734717200000000048e+01 1.674958392359999948e+01
5.736470399999999614e+01 1.674931799247999820e+01
5.738223599999999891e+01 1.674930045855999694e+01
5.739976800000000168e+01 1.674957223431999864e+01
5.741729999999999734e+01 1.674930630319999736e+01
5.743483200000000011e+01 1.674929169159999987e+01
5.745236400000000287e+01 1.674956346735999801e+01
5.746989599999999854e+01 1.674929753624000028e+01
5.748742800000000130e+01 1.674928000231999903e+01
5.750495999999999697e+01 1.674955470040000094e+01
5.752249199999999973e+01 1.674928584695999945e+01
5.754002400000000250e+01 1.674926831303999819e+01
5.755755599999999816e+01 1.674954008879999989e+01
5.757508799999999383e+01 1.674927415767999861e+01
5.759262000000000370e+01 1.674942319599999863e+01
5.761015199999999936e+01 1.674953424415999947e+01
5.762768400000000213e+01 1.674933844871999966e+01
5.764521599999999779e+01 1.674943196295999925e+01
5.766274800000000056e+01 1.674912511935999859e+01
5.768028000000000333e+01 1.674914557560000006e+01
5.769781199999999899e+01 1.674920694431999735e+01
5.771534399999999465e+01 1.674928000231999903e+01
5.773287600000000452e+01 1.674931799247999820e+01
5.775040800000000019e+01 1.674942319599999863e+01
5.776793999999999585e+01 1.674920402200000069e+01
5.778547199999999862e+01 1.674935598263999736e+01
5.780300400000000138e+01 1.674924201215999986e+01
5.782053600000000415e+01 1.674931214783999778e+01
5.783806799999999981e+01 1.674945534151999738e+01
5.785559999999999548e+01 1.674932091480000196e+01
5.787313200000000535e+01 1.674918356575999923e+01
5.789066400000000101e+01 1.674921863359999818e+01
5.790819599999999667e+01 1.674930922552000112e+01
5.792572799999999944e+01 1.674917187647999839e+01
5.794326000000000221e+01 1.674920694431999735e+01
5.796079199999999787e+01 1.674929753624000028e+01
5.797832400000000064e+01 1.674916018720000110e+01
5.799585599999999630e+01 1.674919817736000027e+01
5.801338800000000617e+01 1.674928876927999610e+01
5.803092000000000183e+01 1.674914849792000027e+01
5.804845199999999750e+01 1.674918648807999944e+01
5.806598400000000026e+01 1.674927415767999861e+01
5.808351600000000303e+01 1.674944072991999988e+01
5.810104799999999869e+01 1.674940273976000071e+01
5.811858000000000146e+01 1.674919817736000027e+01
5.813611199999999712e+01 1.674927123536000195e+01
5.815364399999999989e+01 1.674934137103999987e+01
5.817117600000000266e+01 1.674945534151999738e+01
5.818870799999999832e+01 1.674922740056000237e+01
5.820623999999999398e+01 1.674927415767999861e+01
5.822377200000000386e+01 1.674923616751999944e+01
5.824130399999999952e+01 1.674951086559999780e+01
5.825883600000000229e+01 1.674942319599999863e+01
5.827636799999999795e+01 1.674952255487999864e+01
5.829390000000000072e+01 1.674930045855999694e+01
5.831143200000000348e+01 1.674921571128000153e+01
5.832896399999999915e+01 1.674920986664000111e+01
5.834649599999999481e+01 1.674929461391999652e+01
5.836402800000000468e+01 1.674923032287999902e+01
5.838156000000000034e+01 1.674932091480000196e+01
5.839909199999999601e+01 1.674918356575999923e+01
5.841662399999999877e+01 1.674921863359999818e+01
5.843415600000000154e+01 1.674930922552000112e+01
5.845168800000000431e+01 1.674917187647999839e+01
5.846921999999999997e+01 1.674920986664000111e+01
5.848675199999999563e+01 1.674930045855999694e+01
5.850428400000000551e+01 1.674916018720000110e+01
5.852181600000000117e+01 1.674919817736000027e+01
5.853934799999999683e+01 1.674928584695999945e+01
5.855687999999999960e+01 1.674914849792000027e+01
5.857441200000000237e+01 1.674918356575999923e+01
5.859194399999999803e+01 1.674911927471999817e+01
5.860947600000000079e+01 1.674918648807999944e+01
5.862700799999999646e+01 1.674942027367999842e+01
5.864454000000000633e+01 1.674951671023999822e+01
5.866207200000000199e+01 1.674945826383999758e+01
5.867960399999999765e+01 1.674918356575999923e+01
5.869713600000000042e+01 1.674939105047999988e+01
5.871466800000000319e+01 1.674932675943999882e+01
5.873219999999999885e+01 1.674947579775999884e+01
5.874973200000000162e+01 1.674956931199999843e+01
5.876726399999999728e+01 1.674926539072000153e+01
5.878479600000000715e+01 1.674920986664000111e+01
5.880232800000000282e+01 1.674925077911999693e+01
5.881985999999999848e+01 1.674937643887999883e+01
5.883739200000000125e+01 1.674941150671999779e+01
5.885492400000000401e+01 1.674946703079999821e+01
5.887245599999999968e+01 1.674935013799999695e+01
5.888998800000000244e+01 1.674926831303999819e+01
5.890751999999999811e+01 1.674945534151999738e+01
5.892505200000000087e+01 1.674933844871999966e+01
5.894258400000000364e+01 1.674925662375999735e+01
5.896011599999999930e+01 1.674944365224000009e+01
5.897764799999999497e+01 1.674932675943999882e+01
5.899518000000000484e+01 1.674924493447999652e+01
5.901271200000000050e+01 1.674943196295999925e+01
5.903024400000000327e+01 1.674931507016000154e+01
5.904777599999999893e+01 1.674923324519999923e+01
5.906530800000000170e+01 1.674942027367999842e+01
5.908284000000000447e+01 1.674930045855999694e+01
5.910037200000000013e+01 1.674922740056000237e+01
5.911790399999999579e+01 1.674951963255999843e+01
5.913543600000000566e+01 1.674914265327999985e+01
5.915296800000000133e+01 1.674917479879999860e+01
5.917049999999999699e+01 1.674926831303999819e+01
5.918803199999999975e+01 1.674937936119999904e+01
5.920556399999999542e+01 1.674929169159999987e+01
5.922309600000000529e+01 1.674914265327999985e+01
5.924062800000000095e+01 1.674925662375999735e+01
5.925815999999999661e+01 1.674948748703999968e+01
5.927569199999999938e+01 1.674930922552000112e+01
5.929322400000000215e+01 1.674942027367999842e+01
5.931075599999999781e+01 1.674952547719999885e+01
5.932828800000000058e+01 1.674928876927999610e+01
5.934581999999999624e+01 1.674923324519999923e+01
5.936335199999999901e+01 1.674920986664000111e+01
5.938088400000000178e+01 1.674932968175999903e+01
5.939841599999999744e+01 1.674947872007999905e+01
5.941594799999999310e+01 1.674920109967999693e+01
5.943348000000000297e+01 1.674932091480000196e+01
5.945101199999999864e+01 1.674946703079999821e+01
5.946854400000000140e+01 1.674918941039999964e+01
5.948607599999999707e+01 1.674930922552000112e+01
5.950360799999999983e+01 1.674945534151999738e+01
5.952114000000000260e+01 1.674917772111999881e+01
5.953867199999999826e+01 1.674929753624000028e+01
5.955620399999999393e+01 1.674944365224000009e+01
5.957373600000000380e+01 1.674916310951999776e+01
5.959126799999999946e+01 1.674928292463999924e+01
5.960879999999999512e+01 1.674921863359999818e+01
5.962633199999999789e+01 1.674928292463999924e+01
5.964386400000000066e+01 1.674941150671999779e+01
5.966139600000000343e+01 1.674930922552000112e+01
5.967892799999999909e+01 1.674913388631999922e+01
5.969645999999999475e+01 1.674926539072000153e+01
5.971399200000000462e+01 1.674932091480000196e+01
5.973152400000000029e+01 1.674932383711999861e+01
5.974905599999999595e+01 1.674945241920000072e+01
5.976658799999999871e+01 1.674957223431999864e+01
5.978412000000000148e+01 1.674915726487999734e+01
5.980165199999999714e+01 1.674918648807999944e+01
5.981918399999999991e+01 1.674926831303999819e+01
5.983671599999999557e+01 1.674942611831999884e+01
5.985424800000000545e+01 1.674924493447999652e+01
5.987178000000000111e+01 1.674942904063999904e+01
5.988931199999999677e+01 1.674923616751999944e+01
5.990684399999999954e+01 1.674943780759999967e+01
5.992437600000000231e+01 1.674941735135999821e+01
5.994190799999999797e+01 1.674922447823999860e+01
5.995944000000000074e+01 1.674942904063999904e+01
5.997697199999999640e+01 1.674940566207999737e+01
5.999450400000000627e+01 1.674921278895999777e+01
6.001203600000000193e+01 1.674941735135999821e+01
6.002956799999999760e+01 1.674939397280000009e+01
6.004710000000000036e+01 1.674920109967999693e+01
6.006463200000000313e+01 1.674940273976000071e+01
6.008216399999999879e+01 1.674937936119999904e+01
6.009969600000000156e+01 1.674931214783999778e+01
6.011722799999999722e+01 1.674940566207999737e+01
6.013475999999999999e+01 1.674912804167999880e+01
6.015229200000000276e+01 1.674916018720000110e+01
6.016982399999999842e+01 1.674925370144000070e+01
6.018735599999999408e+01 1.674936474960000155e+01
6.020488800000000396e+01 1.674927707999999882e+01
6.022241999999999962e+01 1.674912804167999880e+01
6.023995200000000239e+01 1.674924201215999986e+01
6.025748399999999805e+01 1.674947287543999863e+01
6.027501600000000082e+01 1.674929169159999987e+01
6.029254800000000358e+01 1.674940273976000071e+01
6.031007999999999925e+01 1.674951086559999780e+01
6.032761199999999491e+01 1.674915434256000069e+01
6.034514400000000478e+01 1.674933844871999966e+01
6.036267600000000044e+01 1.674944365224000009e+01
6.038020799999999610e+01 1.674914557560000006e+01
6.039773999999999887e+01 1.674946410847999800e+01
6.041527200000000164e+01 1.674943196295999925e+01
6.043280400000000441e+01 1.674913388631999922e+01
6.045033600000000007e+01 1.674945241920000072e+01
6.046786799999999573e+01 1.674942319599999863e+01
6.048540000000000560e+01 1.674912219703999838e+01
6.050293200000000127e+01 1.674944072991999988e+01
6.052046399999999693e+01 1.674941150671999779e+01
6.053799599999999970e+01 1.674911050776000110e+01
6.055552800000000246e+01 1.674942904063999904e+01
6.057305999999999813e+01 1.674939981743999695e+01
6.059059200000000089e+01 1.674931799247999820e+01
6.060812399999999656e+01 1.674927415767999861e+01
6.062565600000000643e+01 1.674927415767999861e+01
6.064318800000000209e+01 1.674923032287999902e+01
6.066071999999999775e+01 1.674934137103999987e+01
6.067825200000000052e+01 1.674948748703999968e+01
6.069578400000000329e+01 1.674952547719999885e+01
6.071331599999999895e+01 1.674914849792000027e+01
6.073084800000000172e+01 1.674917772111999881e+01
6.074837999999999738e+01 1.674927415767999861e+01
6.076591200000000015e+01 1.674938520583999946e+01
6.078344400000000292e+01 1.674929753624000028e+01
6.080097599999999858e+01 1.674914849792000027e+01
6.081850799999999424e+01 1.674926539072000153e+01
6.083604000000000411e+01 1.674919525503999651e+01
6.085357199999999978e+01 1.674937643887999883e+01
6.087110400000000254e+01 1.674946995311999842e+01
6.088863599999999821e+01 1.674944072991999988e+01
6.090616800000000097e+01 1.674914265327999985e+01
6.092370000000000374e+01 1.674946118615999779e+01
6.094123199999999940e+01 1.674943196295999925e+01
6.095876399999999506e+01 1.674913096399999901e+01
6.097629600000000494e+01 1.674944949688000051e+01
6.099382800000000060e+01 1.674942027367999842e+01
6.101135999999999626e+01 1.674912219703999838e+01
6.102889199999999903e+01 1.674943780759999967e+01
6.104642400000000180e+01 1.674940858440000113e+01
6.106395600000000456e+01 1.674910758543999734e+01
6.108148800000000023e+01 1.674942611831999884e+01
6.109901999999999589e+01 1.674916310951999776e+01
6.111655200000000576e+01 1.674919233271999985e+01
6.113408400000000142e+01 1.674931799247999820e+01
6.115161599999999709e+01 1.674946703079999821e+01
6.116914799999999985e+01 1.674934721568000029e+01
6.118668000000000262e+01 1.674914557560000006e+01
6.120421200000000539e+01 1.674929753624000028e+01
6.122174400000000105e+01 1.674925370144000070e+01
6.123927599999999671e+01 1.674936474960000155e+01
6.125680800000000659e+01 1.674951378791999801e+01
6.127434000000000225e+01 1.674954885576000052e+01
6.129187199999999791e+01 1.674917187647999839e+01
6.130940400000000068e+01 1.674920402200000069e+01
6.132693600000000345e+01 1.674957807895999906e+01
6.134446799999999911e+01 1.674935013799999695e+01
6.136200000000000188e+01 1.674932383711999861e+01
6.137953199999999754e+01 1.674953716647999968e+01
6.139706399999999320e+01 1.674933260407999924e+01
6.141459600000000307e+01 1.674931214783999778e+01
6.143212799999999874e+01 1.674952839951999906e+01
6.144966000000000150e+01 1.674932091480000196e+01
6.146719199999999717e+01 1.674930338088000070e+01
6.148472399999999993e+01 1.674951671023999822e+01
6.150225600000000270e+01 1.674931214783999778e+01
6.151978799999999836e+01 1.674929169159999987e+01
6.153731999999999402e+01 1.674950502096000093e+01
6.155485200000000390e+01 1.674929753624000028e+01
6.157238399999999956e+01 1.674927707999999882e+01
6.158991599999999522e+01 1.674930630319999736e+01
6.160744799999999799e+01 1.674939981743999695e+01
6.162498000000000076e+01 1.674944072991999988e+01
6.164251200000000352e+01 1.674953716647999968e+01
6.166004399999999919e+01 1.674923032287999902e+01
6.167757599999999485e+01 1.674917772111999881e+01
6.169510800000000472e+01 1.674921863359999818e+01
6.171264000000000038e+01 1.674934137103999987e+01
6.173017199999999605e+01 1.674948748703999968e+01
6.174770399999999881e+01 1.674937059423999841e+01
6.176523600000000158e+01 1.674916895415999818e+01
6.178276799999999724e+01 1.674932383711999861e+01
6.180030000000000001e+01 1.674927707999999882e+01
6.181783199999999567e+01 1.674939105047999988e+01
6.183536400000000555e+01 1.674925077911999693e+01
6.185289600000000121e+01 1.674954593344000031e+01
6.187042799999999687e+01 1.674933844871999966e+01
6.188795999999999964e+01 1.674931799247999820e+01
6.190549200000000241e+01 1.674953424415999947e+01
6.192302399999999807e+01 1.674932675943999882e+01
6.194055600000000084e+01 1.674930922552000112e+01
6.195808799999999650e+01 1.674952255487999864e+01
6.197561999999999927e+01 1.674931799247999820e+01
6.199315200000000203e+01 1.674929753624000028e+01
6.201068399999999770e+01 1.674951086559999780e+01
6.202821599999999336e+01 1.674930630319999736e+01
6.204574800000000323e+01 1.674928584695999945e+01
6.206327999999999889e+01 1.674949917632000052e+01
6.208081200000000166e+01 1.674925077911999693e+01
6.209834399999999732e+01 1.674927707999999882e+01
6.211587600000000009e+01 1.674911050776000110e+01
6.213340800000000286e+01 1.674916603184000152e+01
6.215093999999999852e+01 1.674922740056000237e+01
6.216847199999999418e+01 1.674944365224000009e+01
6.218600400000000405e+01 1.674944365224000009e+01
6.220353599999999972e+01 1.674934721568000029e+01
6.222106799999999538e+01 1.674929753624000028e+01
6.223859999999999815e+01 1.674919817736000027e+01
6.225613200000000091e+01 1.674925954608000112e+01
6.227366400000000368e+01 1.674932383711999861e+01
6.229119599999999934e+01 1.674951086559999780e+01
6.230872799999999501e+01 1.674940858440000113e+01
6.232626000000000488e+01 1.674944949688000051e+01
6.234379200000000054e+01 1.674937351655999862e+01
6.236132399999999620e+01 1.674925954608000112e+01
6.237885599999999897e+01 1.674916018720000110e+01
6.239638800000000174e+01 1.674927707999999882e+01
6.241392000000000451e+01 1.674925077911999693e+01
6.243145200000000017e+01 1.674915142023999692e+01
6.244898399999999583e+01 1.674926831303999819e+01
6.246651600000000570e+01 1.674924201215999986e+01
6.248404800000000137e+01 1.674913973095999964e+01
6.250157999999999703e+01 1.674925954608000112e+01
6.251911199999999980e+01 1.674923032287999902e+01
6.253664400000000256e+01 1.674912804167999880e+01
6.255417599999999823e+01 1.674924493447999652e+01
6.257170800000000099e+01 1.674921863359999818e+01
6.258923999999999666e+01 1.674934137103999987e+01
6.260677200000000653e+01 1.674923908983999610e+01
6.262430400000000219e+01 1.674921863359999818e+01
6.264183599999999785e+01 1.674930045855999694e+01
6.265936800000000062e+01 1.674938228351999925e+01
6.267690000000000339e+01 1.674930045855999694e+01
6.269443199999999905e+01 1.674913680863999943e+01
6.271196400000000182e+01 1.674918941039999964e+01
6.272949599999999748e+01 1.674925370144000070e+01
6.274702800000000025e+01 1.674946995311999842e+01
6.276456000000000301e+01 1.674946703079999821e+01
6.278209199999999868e+01 1.674937351655999862e+01
6.279962399999999434e+01 1.674932383711999861e+01
6.281715600000000421e+01 1.674922447823999860e+01
6.283468799999999987e+01 1.674921863359999818e+01
6.285222000000000264e+01 1.674920986664000111e+01
6.286975199999999830e+01 1.674923908983999610e+01
6.288728400000000107e+01 1.674934429335999653e+01
6.290481600000000384e+01 1.674918648807999944e+01
6.292234799999999950e+01 1.674923032287999902e+01
6.293987999999999516e+01 1.674933260407999924e+01
6.295741200000000504e+01 1.674917479879999860e+01
6.297494400000000070e+01 1.674921863359999818e+01
6.299247599999999636e+01 1.674932091480000196e+01
6.301000799999999913e+01 1.674916310951999776e+01
6.302754000000000190e+01 1.674920402200000069e+01
6.304507200000000466e+01 1.674930922552000112e+01
6.306260400000000033e+01 1.674914849792000027e+01
6.308013599999999599e+01 1.674918941039999964e+01
6.309766800000000586e+01 1.674951963255999843e+01
6.311520000000000152e+01 1.674949917632000052e+01
6.313273199999999719e+01 1.674944072991999988e+01
6.315026399999999995e+01 1.674916895415999818e+01
6.316779600000000272e+01 1.674937351655999862e+01
6.318532799999999838e+01 1.674930922552000112e+01
6.320286000000000115e+01 1.674945826383999758e+01
6.322039199999999681e+01 1.674955470040000094e+01
6.323792400000000669e+01 1.674924785680000028e+01
6.325545600000000235e+01 1.674919525503999651e+01
6.327298799999999801e+01 1.674923616751999944e+01
6.329052000000000078e+01 1.674935890496000113e+01
6.330805200000000355e+01 1.674950794327999759e+01
6.332558399999999921e+01 1.674939105047999988e+01
6.334311600000000197e+01 1.674927415767999861e+01
6.336064799999999764e+01 1.674927415767999861e+01
6.337818000000000040e+01 1.674946118615999779e+01
6.339571200000000317e+01 1.674934137103999987e+01
6.341324399999999883e+01 1.674926246839999777e+01
6.343077599999999450e+01 1.674944949688000051e+01
6.344830800000000437e+01 1.674933260407999924e+01
6.346584000000000003e+01 1.674925077911999693e+01
6.348337200000000280e+01 1.674943780759999967e+01
6.350090399999999846e+01 1.674932091480000196e+01
6.351843600000000123e+01 1.674923908983999610e+01
6.353596800000000400e+01 1.674942611831999884e+01
6.355349999999999966e+01 1.674930922552000112e+01
6.357103199999999532e+01 1.674922740056000237e+01
6.358856399999999809e+01 1.674941442903999800e+01
6.360609600000000086e+01 1.674909881848000026e+01
6.362362800000000362e+01 1.674911927471999817e+01
6.364115999999999929e+01 1.674914849792000027e+01
6.365869199999999495e+01 1.674922740056000237e+01
6.367622400000000482e+01 1.674932675943999882e+01
6.369375600000000048e+01 1.674925077911999693e+01
6.371128799999999615e+01 1.674930338088000070e+01
6.372881999999999891e+01 1.674922155592000195e+01
6.374635200000000168e+01 1.674942027367999842e+01
6.376388399999999734e+01 1.674926539072000153e+01
6.378141600000000011e+01 1.674936182727999778e+01
6.379894799999999577e+01 1.674945241920000072e+01
6.381648000000000565e+01 1.674914849792000027e+01
6.383401200000000131e+01 1.674916895415999818e+01
6.385154399999999697e+01 1.674933260407999924e+01
6.386907599999999974e+01 1.674931799247999820e+01
6.388660800000000251e+01 1.674920109967999693e+01
6.390413999999999817e+01 1.674932091480000196e+01
6.392167200000000093e+01 1.674946703079999821e+01
6.393920399999999660e+01 1.674918941039999964e+01
6.395673599999999936e+01 1.674930922552000112e+01
6.397426800000000213e+01 1.674945534151999738e+01
6.399179999999999779e+01 1.674917772111999881e+01
6.400933200000000056e+01 1.674929753624000028e+01
6.402686400000000333e+01 1.674944365224000009e+01
6.404439600000000610e+01 1.674916603184000152e+01
6.406192799999999465e+01 1.674928584695999945e+01
6.407945999999999742e+01 1.674943196295999925e+01
6.409699200000000019e+01 1.674929461391999652e+01
6.411452400000000296e+01 1.674946410847999800e+01
6.413205600000000572e+01 1.674934721568000029e+01
6.414958799999999428e+01 1.674921278895999777e+01
6.416711999999999705e+01 1.674929461391999652e+01
6.418465199999999982e+01 1.674937643887999883e+01
6.420218400000000258e+01 1.674929461391999652e+01
6.421971599999999114e+01 1.674913096399999901e+01
6.423724800000000812e+01 1.674918648807999944e+01
6.425477999999999668e+01 1.674924785680000028e+01
6.427231199999999944e+01 1.674946410847999800e+01
6.428984400000000221e+01 1.674946410847999800e+01
6.430737600000000498e+01 1.674936767191999820e+01
6.432490800000000775e+01 1.674931799247999820e+01
6.434243999999999630e+01 1.674926246839999777e+01
6.435997199999999907e+01 1.674943196295999925e+01
6.437750400000000184e+01 1.674918941039999964e+01
6.439503600000000461e+01 1.674934137103999987e+01
6.441256799999999316e+01 1.674931214783999778e+01
6.443009999999999593e+01 1.674917772111999881e+01
6.444763199999999870e+01 1.674933260407999924e+01
6.446516400000000147e+01 1.674930338088000070e+01
6.448269600000000423e+01 1.674916603184000152e+01
6.450022799999999279e+01 1.674932091480000196e+01
6.451776000000000977e+01 1.674929169159999987e+01
6.453529199999999832e+01 1.674915434256000069e+01
6.455282400000000109e+01 1.674930922552000112e+01
6.457035600000000386e+01 1.674927707999999882e+01
6.458788800000000663e+01 1.674914265327999985e+01
6.460541999999999518e+01 1.674917479879999860e+01
6.462295199999999795e+01 1.674938228351999925e+01
6.464048400000000072e+01 1.674914849792000027e+01
6.465801600000000349e+01 1.674932675943999882e+01
6.467554800000000625e+01 1.674927415767999861e+01
6.469307999999999481e+01 1.674940273976000071e+01
6.471061199999999758e+01 1.674957223431999864e+01
6.472814400000000035e+01 1.674940273976000071e+01
6.474567600000000311e+01 1.674917479879999860e+01
6.476320800000000588e+01 1.674921278895999777e+01
6.478073999999999444e+01 1.674932091480000196e+01
6.479827199999999721e+01 1.674944949688000051e+01
6.481580399999999997e+01 1.674934721568000029e+01
6.483333600000000274e+01 1.674917479879999860e+01
6.485086799999999130e+01 1.674956638968000178e+01
6.486840000000000828e+01 1.674929753624000028e+01
6.488593199999999683e+01 1.674939689512000029e+01
6.490346399999999960e+01 1.674951086559999780e+01
6.492099600000000237e+01 1.674928584695999945e+01
6.493852800000000514e+01 1.674938812815999967e+01
6.495606000000000790e+01 1.674950209863999717e+01
6.497359199999999646e+01 1.674927415767999861e+01
6.499112399999999923e+01 1.674937643887999883e+01
6.500865600000000200e+01 1.674949040935999989e+01
6.502618800000000476e+01 1.674926246839999777e+01
6.504371999999999332e+01 1.674936474960000155e+01
6.506125199999999609e+01 1.674947579775999884e+01
6.507878399999999885e+01 1.674925077911999693e+01
6.509631600000000162e+01 1.674911927471999817e+01
6.511384800000000439e+01 1.674946995311999842e+01
6.513137999999999295e+01 1.674935890496000113e+01
6.514891200000000993e+01 1.674927123536000195e+01
6.516644399999999848e+01 1.674912219703999838e+01
6.518397600000000125e+01 1.674923616751999944e+01
6.520150800000000402e+01 1.674946703079999821e+01
6.521904000000000678e+01 1.674928876927999610e+01
6.523657199999999534e+01 1.674939689512000029e+01
6.525410399999999811e+01 1.674950209863999717e+01
6.527163600000000088e+01 1.674914557560000006e+01
6.528916800000000364e+01 1.674917187647999839e+01
6.530670000000000641e+01 1.674924201215999986e+01
6.532423199999999497e+01 1.674932675943999882e+01
6.534176399999999774e+01 1.674945241920000072e+01
6.535929600000000050e+01 1.674927123536000195e+01
6.537682800000000327e+01 1.674951378791999801e+01
6.539436000000000604e+01 1.674928584695999945e+01
6.541189199999999460e+01 1.674938812815999967e+01
6.542942399999999736e+01 1.674950209863999717e+01
6.544695600000000013e+01 1.674927415767999861e+01
6.546448800000000290e+01 1.674937643887999883e+01
6.548201999999999146e+01 1.674949040935999989e+01
6.549955200000000843e+01 1.674926539072000153e+01
6.551708399999999699e+01 1.674936474960000155e+01
6.553461599999999976e+01 1.674947872007999905e+01
6.555214800000000253e+01 1.674925077911999693e+01
6.556968000000000529e+01 1.674935306032000071e+01
6.558721200000000806e+01 1.674939105047999988e+01
6.560474399999999662e+01 1.674928000231999903e+01
6.562227599999999939e+01 1.674929461391999652e+01
6.563980800000000215e+01 1.674942319599999863e+01
6.565734000000000492e+01 1.674954301112000010e+01
6.567487199999999348e+01 1.674913096399999901e+01
6.569240399999999624e+01 1.674915726487999734e+01
6.570993599999999901e+01 1.674923908983999610e+01
6.572746800000000178e+01 1.674933552639999945e+01
6.574500000000000455e+01 1.674925954608000112e+01
6.576253199999999310e+01 1.674931507016000154e+01
6.578006399999999587e+01 1.674923032287999902e+01
6.579759599999999864e+01 1.674943196295999925e+01
6.581512800000000141e+01 1.674927707999999882e+01
6.583266000000000417e+01 1.674937351655999862e+01
6.585019199999999273e+01 1.674931799247999820e+01
6.586772399999999550e+01 1.674947872007999905e+01
6.588525599999999827e+01 1.674944949688000051e+01
6.590278800000000103e+01 1.674914849792000027e+01
6.592031999999998959e+01 1.674946703079999821e+01
6.593785200000000657e+01 1.674943780759999967e+01
6.595538399999999513e+01 1.674913680863999943e+01
6.597291599999999789e+01 1.674945534151999738e+01
6.599044800000000066e+01 1.674942611831999884e+01
6.600798000000000343e+01 1.674912511935999859e+01
6.602551200000000620e+01 1.674944365224000009e+01
6.604304399999999475e+01 1.674941442903999800e+01
6.606057599999999752e+01 1.674911343007999776e+01
6.607810800000000029e+01 1.674943196295999925e+01
6.609564000000000306e+01 1.674939981743999695e+01
6.611317199999999161e+01 1.674925662375999735e+01
6.613070399999999438e+01 1.674923616751999944e+01
6.614823599999999715e+01 1.674915142023999692e+01
6.616576799999999992e+01 1.674920402200000069e+01
6.618330000000000268e+01 1.674925954608000112e+01
6.620083199999999124e+01 1.674942027367999842e+01
6.621836400000000822e+01 1.674951378791999801e+01
6.623589599999999677e+01 1.674945534151999738e+01
6.625342799999999954e+01 1.674918356575999923e+01
6.627096000000000231e+01 1.674938812815999967e+01
6.628849200000000508e+01 1.674932383711999861e+01
6.630602399999999363e+01 1.674947579775999884e+01
6.632355599999999640e+01 1.674956931199999843e+01
6.634108799999999917e+01 1.674951086559999780e+01
6.635862000000000194e+01 1.674926539072000153e+01
6.637615200000000470e+01 1.674953716647999968e+01
6.639368399999999326e+01 1.674932968175999903e+01
6.641121599999999603e+01 1.674930922552000112e+01
6.642874799999999880e+01 1.674952547719999885e+01
6.644628000000000156e+01 1.674931799247999820e+01
6.646381200000000433e+01 1.674930045855999694e+01
6.648134399999999289e+01 1.674951378791999801e+01
6.649887599999999566e+01 1.674930630319999736e+01
6.651640799999999842e+01 1.674928876927999610e+01
6.653394000000000119e+01 1.674950209863999717e+01
6.655147200000000396e+01 1.674929461391999652e+01
6.656900400000000673e+01 1.674927415767999861e+01
6.658653599999999528e+01 1.674948748703999968e+01
6.660406799999999805e+01 1.674927707999999882e+01
6.662160000000000082e+01 1.674927415767999861e+01
6.663913200000000359e+01 1.674938228351999925e+01
6.665666400000000635e+01 1.674916310951999776e+01
6.667419599999999491e+01 1.674931214783999778e+01
6.669172799999999768e+01 1.674919817736000027e+01
6.670926000000000045e+01 1.674926831303999819e+01
6.672679200000000321e+01 1.674933844871999966e+01
6.674432400000000598e+01 1.674944949688000051e+01
6.676185599999999454e+01 1.674922447823999860e+01
6.677938799999999731e+01 1.674927123536000195e+01
6.679692000000000007e+01 1.674923324519999923e+01
6.681445200000000284e+01 1.674950794327999759e+01
6.683198399999999140e+01 1.674942319599999863e+01
6.684951600000000838e+01 1.674947287543999863e+01
6.686704799999999693e+01 1.674926539072000153e+01
6.688457999999999970e+01 1.674919525503999651e+01
6.690211200000000247e+01 1.674942027367999842e+01
6.691964400000000524e+01 1.674958100127999927e+01
6.693717600000000800e+01 1.674918356575999923e+01
6.695470799999999656e+01 1.674941150671999779e+01
6.697223999999999933e+01 1.674956931199999843e+01
6.698977200000000209e+01 1.674917187647999839e+01
6.700730400000000486e+01 1.674939981743999695e+01
6.702483599999999342e+01 1.674955762271999760e+01
6.704236799999999619e+01 1.674916018720000110e+01
6.705989999999999895e+01 1.674938812815999967e+01
6.707743200000000172e+01 1.674954593344000031e+01
6.709496400000000449e+01 1.674914849792000027e+01
6.711249599999999305e+01 1.674912804167999880e+01
6.713002800000001002e+01 1.674916018720000110e+01
6.714755999999999858e+01 1.674932091480000196e+01
6.716509200000000135e+01 1.674941442903999800e+01
6.718262400000000412e+01 1.674910758543999734e+01
6.720015600000000688e+01 1.674912804167999880e+01
6.721768799999999544e+01 1.674918941039999964e+01
6.723521999999999821e+01 1.674926246839999777e+01
6.725275200000000098e+01 1.674930045855999694e+01
6.727028400000000374e+01 1.674940566207999737e+01
6.728781600000000651e+01 1.674918648807999944e+01
6.730534799999999507e+01 1.674933844871999966e+01
6.732287999999999784e+01 1.674922155592000195e+01
6.734041200000000060e+01 1.674929461391999652e+01
6.735794400000000337e+01 1.674924201215999986e+01
6.737547600000000614e+01 1.674935013799999695e+01
6.739300799999999469e+01 1.674939105047999988e+01
6.741053999999999746e+01 1.674955177807999718e+01
6.742807200000000023e+01 1.674920402200000069e+01
6.744560400000000300e+01 1.674937936119999904e+01
6.746313599999999155e+01 1.674954301112000010e+01
6.748066800000000853e+01 1.674919525503999651e+01
6.749819999999999709e+01 1.674937059423999841e+01
6.751573199999999986e+01 1.674952839951999906e+01
6.753326400000000262e+01 1.674918356575999923e+01
6.755079600000000539e+01 1.674935598263999736e+01
6.756832800000000816e+01 1.674951671023999822e+01
6.758585999999999672e+01 1.674916895415999818e+01
6.760339199999999948e+01 1.674934429335999653e+01
6.762092400000000225e+01 1.674910758543999734e+01
6.763845600000000502e+01 1.674941735135999821e+01
6.765598799999999358e+01 1.674941735135999821e+01
6.767351999999999634e+01 1.674932091480000196e+01
6.769105199999999911e+01 1.674927123536000195e+01
6.770858400000000188e+01 1.674917187647999839e+01
6.772611600000000465e+01 1.674923324519999923e+01
6.774364799999999320e+01 1.674929461391999652e+01
6.776118000000001018e+01 1.674947872007999905e+01
6.777871199999999874e+01 1.674937936119999904e+01
6.779624400000000151e+01 1.674942027367999842e+01
6.781377600000000427e+01 1.674920402200000069e+01
6.783130800000000704e+01 1.674944365224000009e+01
6.784883999999999560e+01 1.674937059423999841e+01
6.786637199999999837e+01 1.674928584695999945e+01
6.788390400000000113e+01 1.674938228351999925e+01
6.790143600000000390e+01 1.674949625400000031e+01
6.791896800000000667e+01 1.674926831303999819e+01
6.793649999999999523e+01 1.674937059423999841e+01
6.795403199999999799e+01 1.674948456471999947e+01
6.797156400000000076e+01 1.674925954608000112e+01
6.798909600000000353e+01 1.674936182727999778e+01
6.800662800000000630e+01 1.674947287543999863e+01
6.802415999999999485e+01 1.674924785680000028e+01
6.804169199999999762e+01 1.674934721568000029e+01
6.805922400000000039e+01 1.674946118615999779e+01
6.807675600000000316e+01 1.674923324519999923e+01
6.809428799999999171e+01 1.674933552639999945e+01
6.811181999999999448e+01 1.674909297383999984e+01
6.812935199999999725e+01 1.674916018720000110e+01
6.814688400000000001e+01 1.674926831303999819e+01
6.816441600000000278e+01 1.674939689512000029e+01
6.818194799999999134e+01 1.674929461391999652e+01
6.819948000000000832e+01 1.674911927471999817e+01
6.821701199999999687e+01 1.674925370144000070e+01
6.823454399999999964e+01 1.674930922552000112e+01
6.825207600000000241e+01 1.674931214783999778e+01
6.826960800000000518e+01 1.674943780759999967e+01
6.828713999999999373e+01 1.674955762271999760e+01
6.830467199999999650e+01 1.674914557560000006e+01
6.832220399999999927e+01 1.674917479879999860e+01
6.833973600000000204e+01 1.674925662375999735e+01
6.835726800000000480e+01 1.674941735135999821e+01
6.837479999999999336e+01 1.674923616751999944e+01
6.839233199999999613e+01 1.674928292463999924e+01
6.840986399999999890e+01 1.674941150671999779e+01
6.842739600000000166e+01 1.674916895415999818e+01
6.844492800000000443e+01 1.674927415767999861e+01
6.846245999999999299e+01 1.674939981743999695e+01
6.847999199999999576e+01 1.674916018720000110e+01
6.849752399999999852e+01 1.674926539072000153e+01
6.851505600000000129e+01 1.674939105047999988e+01
6.853258799999998985e+01 1.674914849792000027e+01
6.855012000000000683e+01 1.674925370144000070e+01
6.856765199999999538e+01 1.674937936119999904e+01
6.858518399999999815e+01 1.674913680863999943e+01
6.860271600000000092e+01 1.674948748703999968e+01
6.862024800000000369e+01 1.674937059423999841e+01
6.863778000000000645e+01 1.674913388631999922e+01
6.865531199999999501e+01 1.674921571128000153e+01
6.867284399999999778e+01 1.674931507016000154e+01
6.869037600000000054e+01 1.674923908983999610e+01
6.870790800000000331e+01 1.674929461391999652e+01
6.872543999999999187e+01 1.674920986664000111e+01
6.874297199999999464e+01 1.674940858440000113e+01
6.876050399999999740e+01 1.674925370144000070e+01
6.877803600000000017e+01 1.674935013799999695e+01
6.879556800000000294e+01 1.674944365224000009e+01
6.881309999999999150e+01 1.674913680863999943e+01
6.883063200000000847e+01 1.674916018720000110e+01
6.884816399999999703e+01 1.674922155592000195e+01
6.886569599999999980e+01 1.674936474960000155e+01
6.888322800000000257e+01 1.674920402200000069e+01
6.890076000000000533e+01 1.674932383711999861e+01
6.891829199999999389e+01 1.674946995311999842e+01
6.893582399999999666e+01 1.674919233271999985e+01
6.895335599999999943e+01 1.674931214783999778e+01
6.897088800000000219e+01 1.674946118615999779e+01
6.898842000000000496e+01 1.674918064343999902e+01
6.900595199999999352e+01 1.674930045855999694e+01
6.902348399999999629e+01 1.674944949688000051e+01
6.904101599999999905e+01 1.674916895415999818e+01
6.905854800000000182e+01 1.674928876927999610e+01
6.907608000000000459e+01 1.674943488527999946e+01
6.909361199999999315e+01 1.674915726487999734e+01
6.911114400000001012e+01 1.674927707999999882e+01
6.912867599999999868e+01 1.674923908983999610e+01
6.914620800000000145e+01 1.674930922552000112e+01
6.916374000000000422e+01 1.674910466312000068e+01
6.918127200000000698e+01 1.674913096399999901e+01
6.919880399999999554e+01 1.674920109967999693e+01
6.921633599999999831e+01 1.674928292463999924e+01
6.923386800000000108e+01 1.674922155592000195e+01
6.925140000000000384e+01 1.674944949688000051e+01
6.926893200000000661e+01 1.674919525503999651e+01
6.928646399999999517e+01 1.674936767191999820e+01
6.930399599999999793e+01 1.674923324519999923e+01
6.932152800000000070e+01 1.674931799247999820e+01
6.933906000000000347e+01 1.674939981743999695e+01
6.935659200000000624e+01 1.674931799247999820e+01
6.937412399999999479e+01 1.674930630319999736e+01
6.939165599999999756e+01 1.674920402200000069e+01
6.940918800000000033e+01 1.674941150671999779e+01
6.942672000000000310e+01 1.674945241920000072e+01
6.944425199999999165e+01 1.674925077911999693e+01
6.946178400000000863e+01 1.674939981743999695e+01
6.947931599999999719e+01 1.674944072991999988e+01
6.949684799999999996e+01 1.674923908983999610e+01
6.951438000000000272e+01 1.674938812815999967e+01
6.953191200000000549e+01 1.674942904063999904e+01
6.954944400000000826e+01 1.674922740056000237e+01
6.956697599999999682e+01 1.674937643887999883e+01
6.958450799999999958e+01 1.674941735135999821e+01
6.960204000000000235e+01 1.674921278895999777e+01
6.961957200000000512e+01 1.674936474960000155e+01
6.963710399999999368e+01 1.674931507016000154e+01
6.965463599999999644e+01 1.674941150671999779e+01
6.967216799999999921e+01 1.674918941039999964e+01
6.968970000000000198e+01 1.674938812815999967e+01
6.970723200000000475e+01 1.674923324519999923e+01
6.972476399999999330e+01 1.674932968175999903e+01
6.974229600000001028e+01 1.674942027367999842e+01
6.975982799999999884e+01 1.674911343007999776e+01
6.977736000000000161e+01 1.674913388631999922e+01
6.979489200000000437e+01 1.674919525503999651e+01
6.981242400000000714e+01 1.674926831303999819e+01
6.982995599999999570e+01 1.674930922552000112e+01
6.984748799999999846e+01 1.674941442903999800e+01
6.986502000000000123e+01 1.674919525503999651e+01
6.988255200000000400e+01 1.674942319599999863e+01
6.990008400000000677e+01 1.674915142023999692e+01
6.991761599999999532e+01 1.674926831303999819e+01
6.993514799999999809e+01 1.674923908983999610e+01
6.995268000000000086e+01 1.674913973095999964e+01
6.997021200000000363e+01 1.674925662375999735e+01
6.998774400000000639e+01 1.674923032287999902e+01
7.000527599999999495e+01 1.674912804167999880e+01
7.002280799999999772e+01 1.674924493447999652e+01
7.004034000000000049e+01 1.674921863359999818e+01
7.005787200000000325e+01 1.674911635239999796e+01
7.007540399999999181e+01 1.674923324519999923e+01
7.009293600000000879e+01 1.674920694431999735e+01
7.011046799999999735e+01 1.674910466312000068e+01
7.012800000000000011e+01 1.674928876927999610e+01


==> anc/Fig8/VOFDropTimeSeriesTheta95Ca020_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 2.034937075759999658e-01
3.506399999999999795e-02 4.027363162479999370e-01
5.259600000000000386e-02 5.963879422960000065e-01
7.012799999999999589e-02 7.853515825999999311e-01
8.766000000000000181e-02 9.700384075839999509e-01
1.051920000000000077e-01 1.150831533399999884e+00
1.227239999999999998e-01 1.328062058903999976e+00
1.402559999999999918e-01 1.502205153327999865e+00
1.577879999999999838e-01 1.672980273951999886e+00
1.753200000000000036e-01 1.841060431071999792e+00
1.928519999999999956e-01 2.006187583831999799e+00
2.103840000000000154e-01 2.168159215455999878e+00
2.279159999999999797e-01 2.327178719415999630e+00
2.454479999999999995e-01 2.483421434912000070e+00
2.629799999999999915e-01 2.636849079551999875e+00
2.805119999999999836e-01 2.787781939608000137e+00
2.980440000000000311e-01 2.936230243199999812e+00
3.155759999999999676e-01 3.082714455519999674e+00
3.331080000000000152e-01 3.226805287759999974e+00
3.506400000000000072e-01 3.368274798959999927e+00
3.681719999999999993e-01 3.507204814079999622e+00
3.857039999999999913e-01 3.643683002720000008e+00
4.032359999999999833e-01 3.777969451359999731e+00
4.207680000000000309e-01 3.909821607440000069e+00
4.383000000000000229e-01 4.039508324399999850e+00
4.558319999999999594e-01 4.167178640560000424e+00
4.733640000000000070e-01 4.293402408320000418e+00
4.908959999999999990e-01 4.417840638559999533e+00
5.084279999999999911e-01 4.540166031439999195e+00
5.259599999999999831e-01 4.660179869200000269e+00
5.434919999999999751e-01 4.778127626719999910e+00
5.610239999999999672e-01 4.894172953920000069e+00
5.785560000000000702e-01 5.008564247999998997e+00
5.960880000000000623e-01 5.120866083279999259e+00
6.136200000000000543e-01 5.231063848159999807e+00
6.311519999999999353e-01 5.339379638959999674e+00
6.486839999999999273e-01 5.446655083839999634e+00
6.662160000000000304e-01 5.552744066799999878e+00
6.837480000000000224e-01 5.657366045119999853e+00
7.012800000000000145e-01 5.760333990319999486e+00
7.188120000000000065e-01 5.861457951599999383e+00
7.363439999999999985e-01 5.960740851279999752e+00
7.538759999999999906e-01 6.058287892879999248e+00
7.714079999999999826e-01 6.154575414560000013e+00
7.889399999999999746e-01 6.249696930559998975e+00
8.064719999999999667e-01 6.343143957199999683e+00
8.240039999999999587e-01 6.434837591840000037e+00
8.415360000000000618e-01 6.524444690000000158e+00
8.590680000000000538e-01 6.612988063679999584e+00
8.766000000000000458e-01 6.701014186719999266e+00
8.941319999999999268e-01 6.788222060159998961e+00
9.116639999999999189e-01 6.874263927919999517e+00
9.291960000000000219e-01 6.959055042719999307e+00
9.467280000000000140e-01 7.042431754639999930e+00
9.642600000000000060e-01 7.124356073519999555e+00
9.817919999999999980e-01 7.204775397599999742e+00
9.993239999999999901e-01 7.283894289280000045e+00
1.016855999999999982e+00 7.361566632559998880e+00
1.034387999999999863e+00 7.439142539279998800e+00
1.051919999999999966e+00 7.515596275119999170e+00
1.069452000000000069e+00 7.590670675919999333e+00
1.086983999999999950e+00 7.664345285439998712e+00
1.104516000000000053e+00 7.736067785199999491e+00
1.122047999999999934e+00 7.806609667680000086e+00
1.139580000000000037e+00 7.876742425359998911e+00
1.157112000000000140e+00 7.946726144719999496e+00
1.174644000000000021e+00 8.016186768800000806e+00
1.192176000000000125e+00 8.084899278960000046e+00
1.209708000000000006e+00 8.152694180639999288e+00
1.227240000000000109e+00 8.219401979279998827e+00
1.244771999999999990e+00 8.285013907919999809e+00
1.262303999999999871e+00 8.349453986240000347e+00
1.279835999999999974e+00 8.412713447279999812e+00
1.297367999999999855e+00 8.474897494559998634e+00
1.314899999999999958e+00 8.536149321759999964e+00
1.332432000000000061e+00 8.596410482479999615e+00
1.349963999999999942e+00 8.655622530320000507e+00
1.367496000000000045e+00 8.715784332159998371e+00
1.385027999999999926e+00 8.774902865759999671e+00
1.402560000000000029e+00 8.833007354319999394e+00
1.420092000000000132e+00 8.890015972880000561e+00
1.437624000000000013e+00 8.945148462000000578e+00
1.455156000000000116e+00 8.999331197120000070e+00
1.472687999999999997e+00 9.052751206719999999e+00
1.490220000000000100e+00 9.105908207519998854e+00
1.507751999999999981e+00 9.158708685279998818e+00
1.525283999999999862e+00 9.211655279039998589e+00
1.542815999999999965e+00 9.264309640799998746e+00
1.560347999999999846e+00 9.316519809920000839e+00
1.577879999999999949e+00 9.368171815920000256e+00
1.595412000000000052e+00 9.419175066879999392e+00
1.612943999999999933e+00 9.469532485119998455e+00
1.630476000000000036e+00 9.518908003840000021e+00
1.648007999999999917e+00 9.567456505999999195e+00
1.665540000000000020e+00 9.615145846079999004e+00
1.683072000000000124e+00 9.661976024079999448e+00
1.700604000000000005e+00 9.707990874799998338e+00
1.718136000000000108e+00 9.753167019680001104e+00
1.735667999999999989e+00 9.797527837279998764e+00
1.753200000000000092e+00 9.841231132879999066e+00
1.770732000000000195e+00 9.884431789440000671e+00
1.788263999999999854e+00 9.926934011519998435e+00
1.805795999999999957e+00 9.969973940479999186e+00
1.823327999999999838e+00 1.001328856752000007e+01
1.840859999999999941e+00 1.005601873055999995e+01
1.858392000000000044e+00 1.009801831360000079e+01
1.875923999999999925e+00 1.013834632959999915e+01
1.893456000000000028e+00 1.017790285312000087e+01
1.910987999999999909e+00 1.021690705815999856e+01
1.928520000000000012e+00 1.025530049832000046e+01
1.946052000000000115e+00 1.029348937608000014e+01
1.963583999999999996e+00 1.033168409848000024e+01
1.981116000000000099e+00 1.036974439415999960e+01
1.998647999999999980e+00 1.040729328383999963e+01
2.016180000000000305e+00 1.044460838791999890e+01
2.033711999999999964e+00 1.048165756087999867e+01
2.051244000000000067e+00 1.051866582135999906e+01
2.068775999999999726e+00 1.055556595599999881e+01
2.086307999999999829e+00 1.059212417919999893e+01
2.103839999999999932e+00 1.062833172399999881e+01
2.121372000000000035e+00 1.066414475559999886e+01
2.138904000000000138e+00 1.069959249719999939e+01
2.156435999999999797e+00 1.073449668727999828e+01
2.173967999999999900e+00 1.076887778208000057e+01
2.191500000000000004e+00 1.080263642271999913e+01
2.209032000000000107e+00 1.083570539583999981e+01
2.226564000000000210e+00 1.086822205048000001e+01
2.244095999999999869e+00 1.090016008575999962e+01
2.261627999999999972e+00 1.093155749183999959e+01
2.279160000000000075e+00 1.096247271511999877e+01
2.296692000000000178e+00 1.099295251272000051e+01
2.314224000000000281e+00 1.102296766143999918e+01
2.331755999999999940e+00 1.105245387023999903e+01
2.349288000000000043e+00 1.108147543015999936e+01
2.366820000000000146e+00 1.111004403047999922e+01
2.384352000000000249e+00 1.113815382655999997e+01
2.401884000000000352e+00 1.116580481839999983e+01
2.419416000000000011e+00 1.119298531671999974e+01
2.436948000000000114e+00 1.121975084560000013e+01
2.454480000000000217e+00 1.124611309431999828e+01
2.472011999999999876e+00 1.127432517159999925e+01
2.489543999999999979e+00 1.130196155183999984e+01
2.507075999999999638e+00 1.132900762343999901e+01
2.524607999999999741e+00 1.135505718391999963e+01
2.542139999999999844e+00 1.138101323015999888e+01
2.559671999999999947e+00 1.140664489887999977e+01
2.577204000000000050e+00 1.143191127759999937e+01
2.594735999999999709e+00 1.145678606543999933e+01
2.612267999999999812e+00 1.148140368911999865e+01
2.629799999999999915e+00 1.150607099223999974e+01
2.647332000000000019e+00 1.153066523735999915e+01
2.664864000000000122e+00 1.155522149231999940e+01
2.682395999999999781e+00 1.157968715535999848e+01
2.699927999999999884e+00 1.160402715863999923e+01
2.717459999999999987e+00 1.162803693975999941e+01
2.734992000000000090e+00 1.165174572191999935e+01
2.752524000000000193e+00 1.167528793183999980e+01
2.770055999999999852e+00 1.169867233647999960e+01
2.787587999999999955e+00 1.172187847959999907e+01
2.805120000000000058e+00 1.174489174959999893e+01
2.822652000000000161e+00 1.176770922415999898e+01
2.840184000000000264e+00 1.179031921400000016e+01
2.857715999999999923e+00 1.181272171911999891e+01
2.875248000000000026e+00 1.183491381719999858e+01
2.892780000000000129e+00 1.185723157503999836e+01
2.910312000000000232e+00 1.187959901231999993e+01
2.927844000000000335e+00 1.190179111039999960e+01
2.945375999999999994e+00 1.192377572376000039e+01
2.962908000000000097e+00 1.194551778455999802e+01
2.980440000000000200e+00 1.196700852584000074e+01
2.997972000000000303e+00 1.198824794759999968e+01
3.015503999999999962e+00 1.200919221504000056e+01
3.033035999999999621e+00 1.202981210495999953e+01
3.050567999999999724e+00 1.205003163704000002e+01
3.068099999999999827e+00 1.206994724784000006e+01
3.085631999999999930e+00 1.208955017039999902e+01
3.103164000000000033e+00 1.210872935655999960e+01
3.120695999999999692e+00 1.212757539823999942e+01
3.138227999999999795e+00 1.214614674183999909e+01
3.155759999999999899e+00 1.216442293111999895e+01
3.173292000000000002e+00 1.218237474287999866e+01
3.190824000000000105e+00 1.220002847800000012e+01
3.208355999999999764e+00 1.221740459271999946e+01
3.225887999999999867e+00 1.223452646559999835e+01
3.243419999999999970e+00 1.225141163055999982e+01
3.260952000000000073e+00 1.226800456351999991e+01
3.278484000000000176e+00 1.228438416712000070e+01
3.296015999999999835e+00 1.230055044135999864e+01
3.313547999999999938e+00 1.231650923087999949e+01
3.331080000000000041e+00 1.233223131247999937e+01
3.348612000000000144e+00 1.234770791919999944e+01
3.366144000000000247e+00 1.236295950727999937e+01
3.383675999999999906e+00 1.237799192135999959e+01
3.401208000000000009e+00 1.239280223911999990e+01
3.418740000000000112e+00 1.240739338287999871e+01
3.436272000000000215e+00 1.242175950800000095e+01
3.453804000000000318e+00 1.243590645911999992e+01
3.471335999999999977e+00 1.244982254696000012e+01
3.488868000000000080e+00 1.246349315992000051e+01
3.506400000000000183e+00 1.247690368640000003e+01
3.523932000000000286e+00 1.249002490319999836e+01
3.541464000000000389e+00 1.250285681031999907e+01
3.558996000000000048e+00 1.251471850719999956e+01
3.576527999999999707e+00 1.252571519736000027e+01
3.594059999999999810e+00 1.253688722671999933e+01
3.611591999999999913e+00 1.254803003287999985e+01
3.629124000000000017e+00 1.255902672303999879e+01
3.646655999999999676e+00 1.257241387096000018e+01
3.664187999999999779e+00 1.258513472992000004e+01
3.681719999999999882e+00 1.259762764791999956e+01
3.699251999999999985e+00 1.260993645976000010e+01
3.716784000000000088e+00 1.262210207791999927e+01
3.734315999999999747e+00 1.263392870696000081e+01
3.751847999999999850e+00 1.264661742040000014e+01
3.769379999999999953e+00 1.265944932751999907e+01
3.786912000000000056e+00 1.267238059351999979e+01
3.804444000000000159e+00 1.268539076215999906e+01
3.821975999999999818e+00 1.269816130055999892e+01
3.839507999999999921e+00 1.271092599432000014e+01
3.857040000000000024e+00 1.272364393095999979e+01
3.874572000000000127e+00 1.273630342119999881e+01
3.892104000000000230e+00 1.274889862040000033e+01
3.909635999999999889e+00 1.276142660624000058e+01
3.927167999999999992e+00 1.277387861175999895e+01
3.944700000000000095e+00 1.278624294767999992e+01
3.962232000000000198e+00 1.279851376935999951e+01
3.979764000000000301e+00 1.281069399911999973e+01
3.997295999999999960e+00 1.282278071463999858e+01
4.014828000000000507e+00 1.283476807127999919e+01
4.032360000000000610e+00 1.284647780751999946e+01
4.049891999999999825e+00 1.285810864111999940e+01
4.067423999999999928e+00 1.286989727999999999e+01
4.084956000000000031e+00 1.288165377335999828e+01
4.102488000000000135e+00 1.289279657951999880e+01
4.120019999999999349e+00 1.290384879375999994e+01
4.137551999999999452e+00 1.291482794999999939e+01
4.155083999999999556e+00 1.292573404823999894e+01
4.172615999999999659e+00 1.293656124383999995e+01
4.190147999999999762e+00 1.294730953680000063e+01
4.207679999999999865e+00 1.295798184943999942e+01
4.225211999999999968e+00 1.296857233711999946e+01
4.242744000000000071e+00 1.297908684447999939e+01
4.260276000000000174e+00 1.298951660455999857e+01
4.277808000000000277e+00 1.299987038431999942e+01
4.295339999999999492e+00 1.301013941679999952e+01
4.312871999999999595e+00 1.302034123592000014e+01
4.330403999999999698e+00 1.303049922023999940e+01
4.347935999999999801e+00 1.304056369031999907e+01
4.365467999999999904e+00 1.305053756847999935e+01
4.383000000000000007e+00 1.306042669935999889e+01
4.400532000000000110e+00 1.307023400527999968e+01
4.418064000000000213e+00 1.307996240855999837e+01
4.435596000000000316e+00 1.308962652079999955e+01
4.453128000000000419e+00 1.309924679823999938e+01
4.470660000000000522e+00 1.310880570696000014e+01
4.488191999999999737e+00 1.311829740231999963e+01
4.505723999999999840e+00 1.312771603967999923e+01
4.523255999999999943e+00 1.313705869671999871e+01
4.540788000000000046e+00 1.314632537343999985e+01
4.558320000000000149e+00 1.315552191447999952e+01
4.575852000000000253e+00 1.316463955287999887e+01
4.593384000000000356e+00 1.317367828863999968e+01
4.610916000000000459e+00 1.318263519943999995e+01
4.628448000000000562e+00 1.319151320759999990e+01
4.645980000000000665e+00 1.320030939079999932e+01
4.663511999999999880e+00 1.320902667135999842e+01
4.681043999999999983e+00 1.321810339727999839e+01
4.698576000000000086e+00 1.322731747223999932e+01
4.716108000000000189e+00 1.323649647935999951e+01
4.733640000000000292e+00 1.324561411776000064e+01
4.751172000000000395e+00 1.325464116424000061e+01
4.768704000000000498e+00 1.326357177415999899e+01
4.786236000000000601e+00 1.327239718055999873e+01
4.803768000000000704e+00 1.328111446111999783e+01
4.821300000000000807e+00 1.328972069351999963e+01
4.838832000000000022e+00 1.329821587775999880e+01
4.856364000000000125e+00 1.330660001384000068e+01
4.873896000000000228e+00 1.331487017943999973e+01
4.891428000000000331e+00 1.332302637455999950e+01
4.908960000000000434e+00 1.333107444384000040e+01
4.926492000000000537e+00 1.333900854263999847e+01
4.944023999999999752e+00 1.334683159327999924e+01
4.961555999999999855e+00 1.335454651807999937e+01
4.979087999999999958e+00 1.336215039471999866e+01
4.996619999999999173e+00 1.336964322319999887e+01
5.014151999999999276e+00 1.337672984920000019e+01
5.031683999999999379e+00 1.338367328151999835e+01
5.049215999999999482e+00 1.339052027727999850e+01
5.066747999999999585e+00 1.339726791415999863e+01
5.084279999999999688e+00 1.340391619216000052e+01
5.101811999999999792e+00 1.341046803359999906e+01
5.119343999999999895e+00 1.341691759383999916e+01
5.136875999999999998e+00 1.342326487287999903e+01
5.154408000000000101e+00 1.342951279303999890e+01
5.171939999999999316e+00 1.343566427663999896e+01
5.189471999999999419e+00 1.344171347904000058e+01
5.207003999999999522e+00 1.344766332255999863e+01
5.224535999999999625e+00 1.345351672951999866e+01
5.242067999999999728e+00 1.345927369991999889e+01
5.259599999999999831e+00 1.346493423375999932e+01
5.277131999999999934e+00 1.347033175879999867e+01
5.294664000000000037e+00 1.347563576959999843e+01
5.312196000000000140e+00 1.348080827599999942e+01
5.329728000000000243e+00 1.348586973423999957e+01
5.347259999999999458e+00 1.349083767824000013e+01
5.364791999999999561e+00 1.349572964191999880e+01
5.382323999999999664e+00 1.350054270295999892e+01
5.399855999999999767e+00 1.350528270599999914e+01
5.417387999999999870e+00 1.350995257335999966e+01
5.434919999999999973e+00 1.351456399431999955e+01
5.452452000000000076e+00 1.351911404656000038e+01
5.469984000000000179e+00 1.352361149703999921e+01
5.487516000000000282e+00 1.352805926807999981e+01
5.505048000000000386e+00 1.353246028199999884e+01
5.522580000000000489e+00 1.353681161647999964e+01
5.540111999999999703e+00 1.354112203847999929e+01
5.557643999999999807e+00 1.354538862567999935e+01
5.575175999999999910e+00 1.354961430040000003e+01
5.592708000000000013e+00 1.355379906263999956e+01
5.610240000000000116e+00 1.355794583471999815e+01
5.627772000000000219e+00 1.356205169431999913e+01
5.645304000000000322e+00 1.356611956375999917e+01
5.662836000000000425e+00 1.357020788943999889e+01
5.680368000000000528e+00 1.357430205975999904e+01
5.697900000000000631e+00 1.357838161847999991e+01
5.715431999999999846e+00 1.358243779863999912e+01
5.732963999999999949e+00 1.358646475559999978e+01
5.750496000000000052e+00 1.359045956703999991e+01
5.768028000000000155e+00 1.359441638831999910e+01
5.785560000000000258e+00 1.359833521943999912e+01
5.803092000000000361e+00 1.360221606039999998e+01
5.820624000000000464e+00 1.360605598887999790e+01
5.838156000000000567e+00 1.360985792719999843e+01
5.855688000000000670e+00 1.361361603071999937e+01
5.873220000000000773e+00 1.361733322175999916e+01
5.890751999999999988e+00 1.362100950031999780e+01
5.908284000000000091e+00 1.362464194407999862e+01
5.925816000000000194e+00 1.362823055303999809e+01
5.943348000000000297e+00 1.363177532719999974e+01
5.960880000000000400e+00 1.363527334423999982e+01
5.978412000000000504e+00 1.363872168183999811e+01
5.995944000000000607e+00 1.364210865071999912e+01
6.013476000000000710e+00 1.364544594015999834e+01
6.031007999999999925e+00 1.364873062783999913e+01
6.048539999999999139e+00 1.365195979143999949e+01
6.066071999999999242e+00 1.365513927559999807e+01
6.083603999999999346e+00 1.365826323567999978e+01
6.101135999999999449e+00 1.366133167167999929e+01
6.118667999999999552e+00 1.366434458359999837e+01
6.136199999999999655e+00 1.366729904912000038e+01
6.153731999999999758e+00 1.367019506823999997e+01
6.171263999999999861e+00 1.367302971863999872e+01
6.188795999999999964e+00 1.367580007799999819e+01
6.206328000000000067e+00 1.367850614631999839e+01
6.223859999999999282e+00 1.368114792359999932e+01
6.241391999999999385e+00 1.368372248751999898e+01
6.258923999999999488e+00 1.368622691575999895e+01
6.276455999999999591e+00 1.368866413063999943e+01
6.293987999999999694e+00 1.369050226991999963e+01
6.311519999999999797e+00 1.369211246823999950e+01
6.329051999999999900e+00 1.369367006479999915e+01
6.346584000000000003e+00 1.369501140967999930e+01
6.364116000000000106e+00 1.369641120096000009e+01
6.381648000000000209e+00 1.369765318696000023e+01
6.399179999999999424e+00 1.369888348367999953e+01
6.416711999999999527e+00 1.370008455720000029e+01
6.434243999999999630e+00 1.370131193159999938e+01
6.451775999999999733e+00 1.370254515063999889e+01
6.469307999999999836e+00 1.370377836967999841e+01
6.486839999999999939e+00 1.370500574407999927e+01
6.504372000000000043e+00 1.370622142919999931e+01
6.521904000000000146e+00 1.370743126967999892e+01
6.539436000000000249e+00 1.370862649855999926e+01
6.556968000000000352e+00 1.370981296047999898e+01
6.574500000000000455e+00 1.371098481079999765e+01
6.592031999999999670e+00 1.371214497183999903e+01
6.609563999999999773e+00 1.371329344359999958e+01
6.627095999999999876e+00 1.371443022607999929e+01
6.644627999999999979e+00 1.371555239695999973e+01
6.662160000000000082e+00 1.371666580087999954e+01
6.679692000000000185e+00 1.371773244767999955e+01
6.697224000000000288e+00 1.371876987127999925e+01
6.714756000000000391e+00 1.371978976095999947e+01
6.732288000000000494e+00 1.372078919440000000e+01
6.749820000000000597e+00 1.372177693855999969e+01
6.767351999999999812e+00 1.372275007112000011e+01
6.784883999999999915e+00 1.372370859207999949e+01
6.802416000000000018e+00 1.372465542375999981e+01
6.819948000000000121e+00 1.372558764383999907e+01
6.837480000000000224e+00 1.372650817463999928e+01
6.855012000000000327e+00 1.372741701615999865e+01
6.872544000000000430e+00 1.372831124607999875e+01
6.890076000000000533e+00 1.372919670904000000e+01
6.907608000000000636e+00 1.373007048271999864e+01
6.925140000000000740e+00 1.373093256711999999e+01
6.942671999999999954e+00 1.373178296224000050e+01
6.960204000000000057e+00 1.373262459039999861e+01
6.977736000000000161e+00 1.373345452927999943e+01
6.995268000000000264e+00 1.373427570119999963e+01
7.012800000000000367e+00 1.373508518383999899e+01
7.030332000000000470e+00 1.373588882183999971e+01
7.047864000000000573e+00 1.373668077055999959e+01
7.065396000000000676e+00 1.373746395231999884e+01
7.082928000000000779e+00 1.373823836711999924e+01
7.100460000000000882e+00 1.373900401495999901e+01
7.117992000000000097e+00 1.373976089583999816e+01
7.135523999999999312e+00 1.374051193207999866e+01
7.153055999999999415e+00 1.374125127904000010e+01
7.170587999999999518e+00 1.374198478135999935e+01
7.188119999999999621e+00 1.374271243903999995e+01
7.205651999999999724e+00 1.374342840743999794e+01
7.223183999999999827e+00 1.374413853119999906e+01
7.240715999999999930e+00 1.374483404335999914e+01
7.258248000000000033e+00 1.374551202159999796e+01
7.275779999999999248e+00 1.374617538823999929e+01
7.293311999999999351e+00 1.374682998791999999e+01
7.310843999999999454e+00 1.374747582064000007e+01
7.328375999999999557e+00 1.374811288639999951e+01
7.345907999999999660e+00 1.374874410751999854e+01
7.363439999999999763e+00 1.374936656167999871e+01
7.380971999999999866e+00 1.374998609351999868e+01
7.398503999999999969e+00 1.375059685839999801e+01
7.416036000000000072e+00 1.375120177864000048e+01
7.433568000000000175e+00 1.375180085423999898e+01
7.451099999999999390e+00 1.375239408519999884e+01
7.468631999999999493e+00 1.375297854919999985e+01
7.486163999999999596e+00 1.375356009087999887e+01
7.503695999999999700e+00 1.375413578791999925e+01
7.521227999999999803e+00 1.375470856263999941e+01
7.538759999999999906e+00 1.375527257039999895e+01
7.556292000000000009e+00 1.375583073351999985e+01
7.573824000000000112e+00 1.375638597432000054e+01
7.591356000000000215e+00 1.375693537047999904e+01
7.608888000000000318e+00 1.375747892199999889e+01
7.626419999999999533e+00 1.375801662888000010e+01
7.643951999999999636e+00 1.375855141343999932e+01
7.661483999999999739e+00 1.375907743103999969e+01
7.679015999999999842e+00 1.375960344864000007e+01
7.696547999999999945e+00 1.376012069927999804e+01
7.714080000000000048e+00 1.376063502759999935e+01
7.731612000000000151e+00 1.376114643359999867e+01
7.749144000000000254e+00 1.376165199495999936e+01
7.766676000000000357e+00 1.376215171167999785e+01
7.784208000000000460e+00 1.376264850607999968e+01
7.801740000000000563e+00 1.376313945583999931e+01
7.819271999999999778e+00 1.376362748327999874e+01
7.836803999999999881e+00 1.376410966607999953e+01
7.854335999999999984e+00 1.376458892655999833e+01
7.871868000000000087e+00 1.376506526471999869e+01
7.889400000000000190e+00 1.376553575823999864e+01
7.906932000000000293e+00 1.376600040711999817e+01
7.924464000000000397e+00 1.376646505599999948e+01
7.941996000000000500e+00 1.376692093792000016e+01
7.959528000000000603e+00 1.376737681983999906e+01
7.977060000000000706e+00 1.376782685711999932e+01
7.994591999999999921e+00 1.376827397207999937e+01
8.012124000000000024e+00 1.376871232007999879e+01
8.029656000000001015e+00 1.376914482343999957e+01
8.047188000000000230e+00 1.376957148215999993e+01
8.064720000000001221e+00 1.376999229623999810e+01
8.082252000000000436e+00 1.377040726567999940e+01
8.099783999999999651e+00 1.377081931279999871e+01
8.117316000000000642e+00 1.377122551527999939e+01
8.134847999999999857e+00 1.377162587311999964e+01
8.152380000000000848e+00 1.377202330863999791e+01
8.169912000000000063e+00 1.377241489951999931e+01
8.187444000000001054e+00 1.377280356808000050e+01
8.204976000000000269e+00 1.377318346967999929e+01
8.222507999999999484e+00 1.377356337127999986e+01
8.240039999999998699e+00 1.377393742824000000e+01
8.257571999999999690e+00 1.377430564055999973e+01
8.275103999999998905e+00 1.377467093055999925e+01
8.292635999999999896e+00 1.377503329823999856e+01
8.310167999999999111e+00 1.377538982127999923e+01
8.327700000000000102e+00 1.377574049967999947e+01
8.345231999999999317e+00 1.377609117807999795e+01
8.362764000000000308e+00 1.377643308951999934e+01
8.380295999999999523e+00 1.377677500095999896e+01
8.397828000000000515e+00 1.377711106775999816e+01
8.415359999999999729e+00 1.377744421223999893e+01
8.432891999999998944e+00 1.377777151207999928e+01
8.450423999999999936e+00 1.377809588959999942e+01
8.467955999999999150e+00 1.377841734479999936e+01
8.485488000000000142e+00 1.377873295536000064e+01
8.503019999999999357e+00 1.377904564359999995e+01
8.520552000000000348e+00 1.377935540952000082e+01
8.538083999999999563e+00 1.377966225311999970e+01
8.555616000000000554e+00 1.377996325207999995e+01
8.573147999999999769e+00 1.378026425103999841e+01
8.590679999999998984e+00 1.378055940535999824e+01
8.608211999999999975e+00 1.378084871503999942e+01
8.625743999999999190e+00 1.378113802471999882e+01
8.643276000000000181e+00 1.378142441207999980e+01
8.660807999999999396e+00 1.378170495480000035e+01
8.678340000000000387e+00 1.378198257519999892e+01
8.695871999999999602e+00 1.378225727327999905e+01
8.713404000000000593e+00 1.378252904903999898e+01
8.730935999999999808e+00 1.378279790248000047e+01
8.748468000000000799e+00 1.378306383359999998e+01
8.766000000000000014e+00 1.378332684239999928e+01
8.783531999999999229e+00 1.378358400655999993e+01
8.801064000000000220e+00 1.378384117071999881e+01
8.818595999999999435e+00 1.378409541255999926e+01
8.836128000000000426e+00 1.378434380975999929e+01
8.853659999999999641e+00 1.378459220695999932e+01
8.871192000000000633e+00 1.378483768183999914e+01
8.888723999999999847e+00 1.378507731207999853e+01
8.906256000000000839e+00 1.378531694231999971e+01
8.923788000000000054e+00 1.378555365024000068e+01
8.941320000000001045e+00 1.378578451351999945e+01
8.958852000000000260e+00 1.378601829911999843e+01
8.976383999999999475e+00 1.378624331775999856e+01
8.993916000000000466e+00 1.378646833639999869e+01
9.011447999999999681e+00 1.378669335503999882e+01
9.028980000000000672e+00 1.378691252904000031e+01
9.046511999999999887e+00 1.378712878071999981e+01
9.064044000000000878e+00 1.378734503239999931e+01
9.081576000000000093e+00 1.378755836175999860e+01
9.099108000000001084e+00 1.378776584647999925e+01
9.116640000000000299e+00 1.378797333119999990e+01
9.134171999999999514e+00 1.378817789359999857e+01
9.151704000000000505e+00 1.378837953368000058e+01
9.169235999999999720e+00 1.378858117375999903e+01
9.186768000000000711e+00 1.378877989151999905e+01
9.204299999999999926e+00 1.378897568695999887e+01
9.221832000000000917e+00 1.378916856008000025e+01
9.239364000000000132e+00 1.378936143319999985e+01
9.256896000000001123e+00 1.378954846167999904e+01
9.274428000000000338e+00 1.378973549016000000e+01
9.291960000000001330e+00 1.378992251863999918e+01
9.309492000000000544e+00 1.379010370247999973e+01
9.327023999999999759e+00 1.379028488632000027e+01
9.344556000000000751e+00 1.379046314784000060e+01
9.362087999999999965e+00 1.379063848704000073e+01
9.379620000000000957e+00 1.379081382623999907e+01
9.397152000000000172e+00 1.379098624311999899e+01
9.414684000000001163e+00 1.379115865999999890e+01
9.432216000000000378e+00 1.379132815455999861e+01
9.449748000000001369e+00 1.379149472679999811e+01
9.467280000000000584e+00 1.379165837671999917e+01
9.484811999999999799e+00 1.379182202664000023e+01
9.502344000000000790e+00 1.379198275423999931e+01
9.519876000000000005e+00 1.379214055951999995e+01
9.537408000000000996e+00 1.379229836479999882e+01
9.554940000000000211e+00 1.379245617007999947e+01
9.572472000000001202e+00 1.379260813071999969e+01
9.590004000000000417e+00 1.379276009135999992e+01
9.607536000000001408e+00 1.379291205199999837e+01
9.625068000000000623e+00 1.379306109032000016e+01
9.642600000000001614e+00 1.379320720631999997e+01
9.660132000000000829e+00 1.379335332231999800e+01
9.677664000000000044e+00 1.379349651599999937e+01
9.695196000000001035e+00 1.379363970967999897e+01
9.712728000000000250e+00 1.379377998104000014e+01
9.730260000000001241e+00 1.379392025239999953e+01
9.747792000000000456e+00 1.379405760143999871e+01
9.765324000000001448e+00 1.379419495047999789e+01
9.782856000000000662e+00 1.379432937719999863e+01
9.800388000000001654e+00 1.379446088159999917e+01
9.817920000000000869e+00 1.379459530831999814e+01
9.835452000000000083e+00 1.379472389039999847e+01
9.852984000000001075e+00 1.379485247247999880e+01
9.870515999999998513e+00 1.379498105456000090e+01
9.888047999999999504e+00 1.379510671431999924e+01
9.905579999999998719e+00 1.379523237407999936e+01
9.923111999999999711e+00 1.379535511151999927e+01
9.940643999999998925e+00 1.379547492663999897e+01
9.958175999999999917e+00 1.379559766408000065e+01
9.975707999999999132e+00 1.379571747919999858e+01
9.993239999999998346e+00 1.379583437199999807e+01
1.001077199999999934e+01 1.379595126479999934e+01
1.002830399999999855e+01 1.379606815759999883e+01
1.004583599999999954e+01 1.379618212807999811e+01
1.006336799999999876e+01 1.379629609855999917e+01
1.008089999999999975e+01 1.379640714671999824e+01
1.009843199999999896e+01 1.379651819487999909e+01
1.011596399999999996e+01 1.379662632071999795e+01
1.013349599999999917e+01 1.379673444655999859e+01
1.015102800000000016e+01 1.379684257239999923e+01
1.016855999999999938e+01 1.379694777591999966e+01
1.018609199999999859e+01 1.379705297944000009e+01
1.020362399999999958e+01 1.379715526063999853e+01
1.022115599999999880e+01 1.379726046415999896e+01
1.023868799999999979e+01 1.379736274535999918e+01
1.025621999999999900e+01 1.379746210423999919e+01
1.027375200000000000e+01 1.379756146311999920e+01
1.029128399999999921e+01 1.379766082199999921e+01
1.030881600000000020e+01 1.379775725855999902e+01
1.032634799999999942e+01 1.379785369512000059e+01
1.034387999999999863e+01 1.379795013167999862e+01
1.036141199999999962e+01 1.379804364591999821e+01
1.037894399999999884e+01 1.379813716015999958e+01
1.039647599999999983e+01 1.379822775207999896e+01
1.041400799999999904e+01 1.379832126631999856e+01
1.043154000000000003e+01 1.379841185823999972e+01
1.044907199999999925e+01 1.379850245015999910e+01
1.046660400000000024e+01 1.379859011976000005e+01
1.048413599999999946e+01 1.379867778935999922e+01
1.050166800000000045e+01 1.379876545895999840e+01
1.051919999999999966e+01 1.379885020623999914e+01
1.053673199999999888e+01 1.379893495351999810e+01
1.055426399999999987e+01 1.379901970079999884e+01
1.057179599999999908e+01 1.379910444807999781e+01
1.058932800000000007e+01 1.379918627304000012e+01
1.060685999999999929e+01 1.379926809800000065e+01
1.062439200000000028e+01 1.379934700063999919e+01
1.064192399999999950e+01 1.379942882559999973e+01
1.065945600000000049e+01 1.379950772823999827e+01
1.067698799999999970e+01 1.379958663087999859e+01
1.069451999999999892e+01 1.379966553352000069e+01
1.071205199999999991e+01 1.379974151383999903e+01
1.072958399999999912e+01 1.379981749415999914e+01
1.074711600000000011e+01 1.379989347447999926e+01
1.076464799999999933e+01 1.379996653247999916e+01
1.078218000000000032e+01 1.380003959047999906e+01
1.079971199999999953e+01 1.380011557079999918e+01
1.081724400000000053e+01 1.380018570647999887e+01
1.083477599999999974e+01 1.380025876447999877e+01
1.085230800000000073e+01 1.380032890016000025e+01
1.086983999999999995e+01 1.380039903583999994e+01
1.088737199999999916e+01 1.380046917151999963e+01
1.090490400000000015e+01 1.380053930719999933e+01
1.092243599999999937e+01 1.380060652055999881e+01
1.093996800000000036e+01 1.380067373392000007e+01
1.095749999999999957e+01 1.380074094727999778e+01
1.097503200000000056e+01 1.380080816063999904e+01
1.099256399999999978e+01 1.380087537399999853e+01
1.101009600000000077e+01 1.380093966503999958e+01
1.102762799999999999e+01 1.380100395607999886e+01
1.104516000000000098e+01 1.380106824711999991e+01
1.106269200000000019e+01 1.380112961584000075e+01
1.108022399999999941e+01 1.380119390687999825e+01
1.109775600000000040e+01 1.380125527559999909e+01
1.111528799999999961e+01 1.380131664431999816e+01
1.113282000000000060e+01 1.380137801303999900e+01
1.115035199999999982e+01 1.380143938175999985e+01
1.116788400000000081e+01 1.380149782815999870e+01
1.118541600000000003e+01 1.380155627455999934e+01
1.120294800000000102e+01 1.380161472095999997e+01
1.122048000000000023e+01 1.380167316735999883e+01
1.123801199999999945e+01 1.380173161375999946e+01
1.125554400000000044e+01 1.380178713783999989e+01
1.127307599999999965e+01 1.380184558423999874e+01
1.129060800000000064e+01 1.380190110831999917e+01
1.130813999999999986e+01 1.380195663239999959e+01
1.132567200000000085e+01 1.380201215648000002e+01
1.134320400000000006e+01 1.380206475823999845e+01
1.136073600000000106e+01 1.380212028231999888e+01
1.137826800000000027e+01 1.380217288407999909e+01
1.139580000000000126e+01 1.380222548583999931e+01
1.141333200000000048e+01 1.380227808759999952e+01
1.143086399999999969e+01 1.380233068935999974e+01
1.144839600000000068e+01 1.380238329111999818e+01
1.146592799999999990e+01 1.380243297055999818e+01
1.148346000000000089e+01 1.380248557232000017e+01
1.150099200000000010e+01 1.380253525176000018e+01
1.151852400000000110e+01 1.380258493120000018e+01
1.153605600000000031e+01 1.380263461064000019e+01
1.155358800000000130e+01 1.380268136775999999e+01
1.157112000000000052e+01 1.380273104719999822e+01
1.158865199999999973e+01 1.380277780431999801e+01
1.160618400000000072e+01 1.380282748375999802e+01
1.162371599999999994e+01 1.380287424087999959e+01
1.164124800000000093e+01 1.380292099799999939e+01
1.165878000000000014e+01 1.380296775511999918e+01
1.167631200000000113e+01 1.380301158991999877e+01
1.169384400000000035e+01 1.380305834703999857e+01
1.171137600000000134e+01 1.380310218183999993e+01
1.172890800000000056e+01 1.380314893895999973e+01
1.174644000000000155e+01 1.380319277375999931e+01
1.176397200000000076e+01 1.380323660855999890e+01
1.178150399999999998e+01 1.380328044335999849e+01
1.179903600000000097e+01 1.380332427815999985e+01
1.181656800000000018e+01 1.380336519063999923e+01
1.183410000000000117e+01 1.380340902543999881e+01
1.185163200000000039e+01 1.380344993791999819e+01
1.186916400000000138e+01 1.380349377271999955e+01
1.188669600000000059e+01 1.380353468519999893e+01
1.190422800000000159e+01 1.380357559767999831e+01
1.192176000000000080e+01 1.380361651015999769e+01
1.193929200000000002e+01 1.380365450032000041e+01
1.195682400000000101e+01 1.380369541279999979e+01
1.197435600000000022e+01 1.380373632527999916e+01
1.199188800000000121e+01 1.380377431544000011e+01
1.200942000000000043e+01 1.380381522791999949e+01
1.202695200000000142e+01 1.380385321807999865e+01
1.204448400000000063e+01 1.380389120823999960e+01
1.206201599999999985e+01 1.380392919839999877e+01
1.207954799999999906e+01 1.380396718855999971e+01
1.209707999999999828e+01 1.380400517872000066e+01
1.211461199999999927e+01 1.380404316887999983e+01
1.213214399999999848e+01 1.380407823671999878e+01
1.214967599999999948e+01 1.380411622687999973e+01
1.216720799999999869e+01 1.380415129471999869e+01
1.218473999999999968e+01 1.380418928487999963e+01
1.220227199999999890e+01 1.380422435272000037e+01
1.221980399999999989e+01 1.380425942055999933e+01
1.223733599999999910e+01 1.380429448839999829e+01
1.225486800000000009e+01 1.380432955623999902e+01
1.227239999999999931e+01 1.380436462407999976e+01
1.228993199999999852e+01 1.380439676960000028e+01
1.230746399999999952e+01 1.380443183743999924e+01
1.232499599999999873e+01 1.380446690527999820e+01
1.234252799999999972e+01 1.380449905079999873e+01
1.236005999999999894e+01 1.380453119631999925e+01
1.237759199999999993e+01 1.380456626415999999e+01
1.239512399999999914e+01 1.380459840967999874e+01
1.241265600000000013e+01 1.380463055519999926e+01
1.243018799999999935e+01 1.380466270071999979e+01
1.244771999999999856e+01 1.380469484623999854e+01
1.246525199999999955e+01 1.380472699175999907e+01
1.248278399999999877e+01 1.380475913727999959e+01
1.250031599999999976e+01 1.380478836047999991e+01
1.251784799999999898e+01 1.380482050599999866e+01
1.253537999999999997e+01 1.380484972920000075e+01
1.255291199999999918e+01 1.380488187471999950e+01
1.257044400000000017e+01 1.380491109791999982e+01
1.258797599999999939e+01 1.380494324343999857e+01
1.260550800000000038e+01 1.380497246663999888e+01
1.262303999999999959e+01 1.380500168983999920e+01
1.264057199999999881e+01 1.380503091303999952e+01
1.265810399999999980e+01 1.380506013623999984e+01
1.267563599999999902e+01 1.380508935943999838e+01
1.269316800000000001e+01 1.380511858263999869e+01
1.271069999999999922e+01 1.380514488351999880e+01
1.272823200000000021e+01 1.380517410671999912e+01
1.274576399999999943e+01 1.380520332991999943e+01
1.276329600000000042e+01 1.380522963079999954e+01
1.278082799999999963e+01 1.380525885399999808e+01
1.279835999999999885e+01 1.380528515487999996e+01
1.281589199999999984e+01 1.380531437807999851e+01
1.283342399999999905e+01 1.380534067895999861e+01
1.285095600000000005e+01 1.380536697983999872e+01
1.286848799999999926e+01 1.380539328071999883e+01
1.288602000000000025e+01 1.380541958160000071e+01
1.290355199999999947e+01 1.380544588247999904e+01
1.292108400000000046e+01 1.380547218335999915e+01
1.293861599999999967e+01 1.380549848423999926e+01
1.295614800000000066e+01 1.380552478511999936e+01
1.297367999999999988e+01 1.380555108599999947e+01
1.299121199999999909e+01 1.380557446455999937e+01
1.300874400000000009e+01 1.380560076543999948e+01
1.302627599999999930e+01 1.380562414399999938e+01
1.304380800000000029e+01 1.380565044487999948e+01
1.306133999999999951e+01 1.380567382343999938e+01
1.307887200000000050e+01 1.380570012431999949e+01
1.309640399999999971e+01 1.380572350287999939e+01
1.311393600000000070e+01 1.380574688143999929e+01
1.313146799999999992e+01 1.380577318231999939e+01
1.314900000000000091e+01 1.380579656087999929e+01
1.316653200000000012e+01 1.380581993943999919e+01
1.318406399999999934e+01 1.380584331799999909e+01
1.320159600000000033e+01 1.380586669656000076e+01
1.321912799999999955e+01 1.380589007511999888e+01
1.323666000000000054e+01 1.380591345368000056e+01
1.325419199999999975e+01 1.380593683223999868e+01
1.327172400000000074e+01 1.380595728848000014e+01
1.328925599999999996e+01 1.380598066704000004e+01
1.330678800000000095e+01 1.380600404559999994e+01
1.332432000000000016e+01 1.380602450183999963e+01
1.334185199999999938e+01 1.380604788039999953e+01
1.335938400000000037e+01 1.380606833663999922e+01
1.337691599999999958e+01 1.380609171519999911e+01
1.339444800000000058e+01 1.380611217143999880e+01
1.341197999999999979e+01 1.380613555000000048e+01
1.342951200000000078e+01 1.380615600623999839e+01
1.344704400000000000e+01 1.380617646247999986e+01
1.346457600000000099e+01 1.380619691871999954e+01
1.348210800000000020e+01 1.380622029727999944e+01
1.349964000000000119e+01 1.380624075351999913e+01
1.351717200000000041e+01 1.380626120976000060e+01
1.353470399999999962e+01 1.380628166599999851e+01
1.355223600000000062e+01 1.380630212223999997e+01
1.356976799999999983e+01 1.380632257847999966e+01
1.358730000000000082e+01 1.380634303471999935e+01
1.360483200000000004e+01 1.380636056863999883e+01
1.362236400000000103e+01 1.380638102487999852e+01
1.363989600000000024e+01 1.380640148111999999e+01
1.365742800000000123e+01 1.380642193735999967e+01
1.367496000000000045e+01 1.380643947127999915e+01
1.369249199999999966e+01 1.380645992751999884e+01
1.371002400000000065e+01 1.380648038376000031e+01
1.372755599999999987e+01 1.380649791767999801e+01
1.374508800000000086e+01 1.380651837391999948e+01
1.376262000000000008e+01 1.380653590783999896e+01
1.378015200000000107e+01 1.380655636407999864e+01
1.379768400000000028e+01 1.380657389799999990e+01
1.381521600000000127e+01 1.380659143191999938e+01
1.383274800000000049e+01 1.380661188815999907e+01
1.385028000000000148e+01 1.380662942207999855e+01
1.386781200000000069e+01 1.380664695599999980e+01
1.388534399999999991e+01 1.380666448991999928e+01
1.390287600000000090e+01 1.380668494615999897e+01
1.392040800000000011e+01 1.380670248008000023e+01
1.393794000000000111e+01 1.380672001399999793e+01
1.395547200000000032e+01 1.380673754791999919e+01
1.397300400000000131e+01 1.380675508184000044e+01
1.399053600000000053e+01 1.380677261575999992e+01
1.400806800000000152e+01 1.380679014967999940e+01
1.402560000000000073e+01 1.380680768359999888e+01
1.404313199999999995e+01 1.380682229519999993e+01
1.406066400000000094e+01 1.380683982911999941e+01
1.407819600000000015e+01 1.380685736303999889e+01
1.409572800000000115e+01 1.380687489696000014e+01
1.411326000000000036e+01 1.380689243087999785e+01
1.413079200000000135e+01 1.380690704247999889e+01
1.414832400000000057e+01 1.380692457640000015e+01
1.416585600000000156e+01 1.380693918799999942e+01
1.418338800000000077e+01 1.380695672191999890e+01
1.420092000000000176e+01 1.380697133351999994e+01
1.421845200000000098e+01 1.380698886743999942e+01
1.423598400000000019e+01 1.380700640135999890e+01
1.425351599999999941e+01 1.380702101295999995e+01
1.427104799999999862e+01 1.380703562455999922e+01
1.428857999999999961e+01 1.380705315848000048e+01
1.430611199999999883e+01 1.380706777007999797e+01
1.432364399999999982e+01 1.380708530399999923e+01
1.434117599999999904e+01 1.380709991560000027e+01
1.435870800000000003e+01 1.380711452719999777e+01
1.437623999999999924e+01 1.380712913879999881e+01
1.439377199999999846e+01 1.380714375039999986e+01
1.441130399999999945e+01 1.380716128431999934e+01
1.442883599999999866e+01 1.380717589591999861e+01
1.444636799999999965e+01 1.380719050751999966e+01
1.446389999999999887e+01 1.380720511911999893e+01
1.448143199999999986e+01 1.380721973071999997e+01
1.449896399999999907e+01 1.380723434231999924e+01
1.451649600000000007e+01 1.380724895391999851e+01
1.453402799999999928e+01 1.380726356551999956e+01
1.455155999999999850e+01 1.380727817712000061e+01
1.456909199999999949e+01 1.380729278871999810e+01
1.458662399999999870e+01 1.380730740031999915e+01
1.460415599999999969e+01 1.380732201192000019e+01
1.462168799999999891e+01 1.380733370119999925e+01
1.463921999999999990e+01 1.380734831279999852e+01
1.465675199999999911e+01 1.380736292439999957e+01
1.467428400000000011e+01 1.380737753599999884e+01
1.469181599999999932e+01 1.380739214759999989e+01
1.470934800000000031e+01 1.380740383687999895e+01
1.472687999999999953e+01 1.380741844848000000e+01
1.474441199999999874e+01 1.380743306007999927e+01
1.476194399999999973e+01 1.380744474936000010e+01
1.477947599999999895e+01 1.380745936095999937e+01
1.479700799999999994e+01 1.380747105023999843e+01
1.481453999999999915e+01 1.380748566183999948e+01
1.483207200000000014e+01 1.380749735112000032e+01
1.484960399999999936e+01 1.380751196271999781e+01
1.486713600000000035e+01 1.380752365199999865e+01
1.488466799999999957e+01 1.380753826359999969e+01
1.490219999999999878e+01 1.380754995288000053e+01
1.491973199999999977e+01 1.380756456447999803e+01
1.493726399999999899e+01 1.380757625375999886e+01
1.495479599999999998e+01 1.380758794303999970e+01
1.497232799999999919e+01 1.380760255463999897e+01
1.498986000000000018e+01 1.380761424391999981e+01
1.500739199999999940e+01 1.380762593319999887e+01
1.502492400000000039e+01 1.380764054479999992e+01
1.504245599999999961e+01 1.380765223407999898e+01
1.505998800000000060e+01 1.380766392335999981e+01
1.507751999999999981e+01 1.380767561264000065e+01
1.509505199999999903e+01 1.380768730191999794e+01
1.511258400000000002e+01 1.380770191351999898e+01
1.513011599999999923e+01 1.380771360279999982e+01
1.514764800000000022e+01 1.380772529208000066e+01
1.516517999999999944e+01 1.380773698135999794e+01
1.518271200000000043e+01 1.380774867063999878e+01
1.520024399999999964e+01 1.380776035991999962e+01
1.521777600000000064e+01 1.380777204920000045e+01
1.523530799999999985e+01 1.380778373847999951e+01
1.525283999999999907e+01 1.380779542775999857e+01
1.527037200000000006e+01 1.380780711703999941e+01
1.528790399999999927e+01 1.380781880631999847e+01
1.530543600000000026e+01 1.380783049559999931e+01
1.532296799999999948e+01 1.380784218488000015e+01
1.534050000000000047e+01 1.380785095183999900e+01
1.535803199999999968e+01 1.380786264111999984e+01
1.537556400000000068e+01 1.380787433039999890e+01
1.539309599999999989e+01 1.380788601967999973e+01
1.541062800000000088e+01 1.380789770896000057e+01
1.542816000000000010e+01 1.380790939823999786e+01
1.544569199999999931e+01 1.380791816519999848e+01
1.546322400000000030e+01 1.380792985447999932e+01
1.548075599999999952e+01 1.380794154376000016e+01
1.549828800000000051e+01 1.380795031071999901e+01
1.551581999999999972e+01 1.380796199999999807e+01
1.553335200000000071e+01 1.380797368927999891e+01
1.555088399999999993e+01 1.380798245623999954e+01
1.556841600000000092e+01 1.380799414552000037e+01
1.558594800000000014e+01 1.380800583479999943e+01
1.560348000000000113e+01 1.380801460176000006e+01
1.562101200000000034e+01 1.380802629103999912e+01
1.563854399999999956e+01 1.380803505799999975e+01
1.565607600000000055e+01 1.380804674727999881e+01
1.567360799999999976e+01 1.380805551423999944e+01
1.569114000000000075e+01 1.380806720352000028e+01
1.570867199999999997e+01 1.380807597047999913e+01
1.572620400000000096e+01 1.380808765975999819e+01
1.574373600000000017e+01 1.380809642671999882e+01
1.576126800000000117e+01 1.380810811599999965e+01
1.577880000000000038e+01 1.380811688296000028e+01
1.579633199999999960e+01 1.380812857223999934e+01
1.581386400000000059e+01 1.380813733919999819e+01
1.583139599999999980e+01 1.380814610615999882e+01
1.584892800000000079e+01 1.380815779543999966e+01
1.586646000000000001e+01 1.380816656240000029e+01
1.588399200000000100e+01 1.380817532935999914e+01
1.590152400000000021e+01 1.380818701863999820e+01
1.591905600000000121e+01 1.380819578559999883e+01
1.593658800000000042e+01 1.380820455255999946e+01
1.595412000000000141e+01 1.380821331952000008e+01
1.597165200000000063e+01 1.380822208647999894e+01
1.598918399999999984e+01 1.380823377575999977e+01
1.600671600000000083e+01 1.380824254271999862e+01
1.602424800000000005e+01 1.380825130967999925e+01
1.604177999999999926e+01 1.380826007663999988e+01
1.605931200000000203e+01 1.380827176591999894e+01
1.607684400000000124e+01 1.380828053287999957e+01
1.609437600000000046e+01 1.380828929984000020e+01
1.611190799999999967e+01 1.380829806679999905e+01
1.612944000000000244e+01 1.380830683375999790e+01
1.614697200000000166e+01 1.380831560071999853e+01
1.616450400000000087e+01 1.380832436767999916e+01
1.618203600000000009e+01 1.380833313463999978e+01
1.619956799999999930e+01 1.380834190160000041e+01
1.621710000000000207e+01 1.380835066855999926e+01
1.623463200000000128e+01 1.380835943551999812e+01
1.625216400000000050e+01 1.380836820247999874e+01
1.626969599999999971e+01 1.380837696943999937e+01
1.628722800000000248e+01 1.380838573640000000e+01
1.630476000000000170e+01 1.380839450335999885e+01
1.632229200000000091e+01 1.380840327031999948e+01
1.633982400000000013e+01 1.380841203727999833e+01
1.635735599999999934e+01 1.380842080423999896e+01
1.637488800000000211e+01 1.380842957119999959e+01
1.639242000000000132e+01 1.380843833815999844e+01
1.640995200000000054e+01 1.380844418279999886e+01
1.642748399999999975e+01 1.380845294975999948e+01
1.644501599999999897e+01 1.380846171672000011e+01
1.646254799999999818e+01 1.380847048367999896e+01
1.648007999999999740e+01 1.380847925063999959e+01
1.649761200000000017e+01 1.380848801759999844e+01
1.651514399999999938e+01 1.380849386223999886e+01
1.653267599999999860e+01 1.380850262919999949e+01
1.655020799999999781e+01 1.380851139616000012e+01
1.656774000000000058e+01 1.380852016312000075e+01
1.658527199999999979e+01 1.380852893007999782e+01
1.660280399999999901e+01 1.380853477471999824e+01
1.662033599999999822e+01 1.380854354167999887e+01
1.663786800000000099e+01 1.380855230863999950e+01
1.665540000000000020e+01 1.380855815327999991e+01
1.667293199999999942e+01 1.380856692024000054e+01
1.669046399999999863e+01 1.380857568719999939e+01
1.670799599999999785e+01 1.380858445415999824e+01
1.672552800000000062e+01 1.380859029879999866e+01
1.674305999999999983e+01 1.380859906575999929e+01
1.676059199999999905e+01 1.380860491039999971e+01
1.677812399999999826e+01 1.380861367736000034e+01
1.679565600000000103e+01 1.380862244431999919e+01
1.681318800000000024e+01 1.380862828895999961e+01
1.683071999999999946e+01 1.380863705591999846e+01
1.684825199999999867e+01 1.380864290055999888e+01
1.686578399999999789e+01 1.380865166751999951e+01
1.688331600000000066e+01 1.380865751215999992e+01
1.690084799999999987e+01 1.380866627911999878e+01
1.691837999999999909e+01 1.380867212375999920e+01
1.693591199999999830e+01 1.380868089071999982e+01
1.695344400000000107e+01 1.380868673536000024e+01
1.697097600000000028e+01 1.380869550231999909e+01
1.698850799999999950e+01 1.380870134695999951e+01
1.700603999999999871e+01 1.380871011391999836e+01
1.702357199999999793e+01 1.380871595855999878e+01
1.704110400000000070e+01 1.380872472551999941e+01
1.705863599999999991e+01 1.380873057015999983e+01
1.707616799999999913e+01 1.380873933712000046e+01
1.709369999999999834e+01 1.380874518176000088e+01
1.711123200000000111e+01 1.380875394871999795e+01
1.712876400000000032e+01 1.380875979335999837e+01
1.714629599999999954e+01 1.380876563799999879e+01
1.716382799999999875e+01 1.380877440495999942e+01
1.718135999999999797e+01 1.380878024959999983e+01
1.719889200000000073e+01 1.380878609424000025e+01
1.721642399999999995e+01 1.380879486119999910e+01
1.723395599999999916e+01 1.380880070583999952e+01
1.725148799999999838e+01 1.380880655047999817e+01
1.726902000000000115e+01 1.380881531743999879e+01
1.728655200000000036e+01 1.380882116207999921e+01
1.730408399999999958e+01 1.380882700671999963e+01
1.732161599999999879e+01 1.380883285136000005e+01
1.733914800000000156e+01 1.380884161831999890e+01
1.735668000000000077e+01 1.380884746295999932e+01
1.737421199999999999e+01 1.380885330759999974e+01
1.739174399999999920e+01 1.380885915224000016e+01
1.740927599999999842e+01 1.380886791919999901e+01
1.742680800000000119e+01 1.380887376383999943e+01
1.744434000000000040e+01 1.380887960847999985e+01
1.746187199999999962e+01 1.380888545311999849e+01
1.747940399999999883e+01 1.380889129775999891e+01
1.749693600000000160e+01 1.380890006471999953e+01
1.751446800000000081e+01 1.380890590935999995e+01
1.753200000000000003e+01 1.380891175400000037e+01
1.754953199999999924e+01 1.380891759864000079e+01
1.756706399999999846e+01 1.380892344327999943e+01
1.758459599999999767e+01 1.380892928791999807e+01
1.760212800000000044e+01 1.380893805487999870e+01
1.761965999999999966e+01 1.380894389951999912e+01
1.763719199999999887e+01 1.380894974415999954e+01
1.765472399999999809e+01 1.380895558879999996e+01
1.767225600000000085e+01 1.380896143344000038e+01
1.768978799999999652e+01 1.380896727808000080e+01
1.770731999999999928e+01 1.380897312271999944e+01
1.772485199999999850e+01 1.380897896735999808e+01
1.774238400000000127e+01 1.380898481199999850e+01
1.775991599999999693e+01 1.380899065663999892e+01
1.777744799999999969e+01 1.380899650127999934e+01
1.779497999999999891e+01 1.380900234591999975e+01
1.781251200000000168e+01 1.380900819056000017e+01
1.783004399999999734e+01 1.380901403519999882e+01
1.784757600000000011e+01 1.380901987983999923e+01
1.786510799999999932e+01 1.380902572447999965e+01
1.788264000000000209e+01 1.380903156911999830e+01
1.790017199999999775e+01 1.380903741375999871e+01
1.791770400000000052e+01 1.380904325839999913e+01
1.793523599999999973e+01 1.380904910303999955e+01
1.795276799999999895e+01 1.380905494767999997e+01
1.797029999999999816e+01 1.380906079231999861e+01
1.798783200000000093e+01 1.380906663695999903e+01
1.800536400000000015e+01 1.380907248159999945e+01
1.802289599999999936e+01 1.380907832623999987e+01
1.804042799999999858e+01 1.380908417088000029e+01
1.805796000000000134e+01 1.380909001551999893e+01
1.807549199999999701e+01 1.380909586015999935e+01
1.809302399999999977e+01 1.380909878247999956e+01
1.811055599999999899e+01 1.380910462711999820e+01
1.812808800000000176e+01 1.380911047175999862e+01
1.814561999999999742e+01 1.380911631639999904e+01
1.816315200000000019e+01 1.380912216103999945e+01
1.818068399999999940e+01 1.380912800567999987e+01
1.819821600000000217e+01 1.380913385032000029e+01
1.821574799999999783e+01 1.380913677264000050e+01
1.823328000000000060e+01 1.380914261728000092e+01
1.825081199999999981e+01 1.380914846191999779e+01
1.826834399999999903e+01 1.380915430655999820e+01
1.828587599999999824e+01 1.380916015119999862e+01
1.830340800000000101e+01 1.380916599583999904e+01
1.832094000000000023e+01 1.380916891815999925e+01
1.833847199999999944e+01 1.380917476279999967e+01
1.835600399999999865e+01 1.380918060744000009e+01
1.837353600000000142e+01 1.380918645208000051e+01
1.839106799999999708e+01 1.380918937439999894e+01
1.840859999999999985e+01 1.380919521903999936e+01
1.842613199999999907e+01 1.380920106367999800e+01
1.844366400000000183e+01 1.380920690831999842e+01
1.846119599999999750e+01 1.380920983063999863e+01
1.847872800000000026e+01 1.380921567527999905e+01
1.849625999999999948e+01 1.380922151991999947e+01
1.851379200000000225e+01 1.380922736455999988e+01
1.853132399999999791e+01 1.380923028688000009e+01
1.854885600000000068e+01 1.380923613151999874e+01
1.856638799999999989e+01 1.380924197615999915e+01
1.858392000000000266e+01 1.380924489847999936e+01
1.860145199999999832e+01 1.380925074311999978e+01
1.861898400000000109e+01 1.380925658775999842e+01
1.863651600000000030e+01 1.380925951007999863e+01
1.865404799999999952e+01 1.380926535471999905e+01
1.867157999999999873e+01 1.380927119935999947e+01
1.868911200000000150e+01 1.380927412167999968e+01
1.870664400000000072e+01 1.380927996631999832e+01
1.872417599999999993e+01 1.380928288863999853e+01
1.874170799999999915e+01 1.380928873327999895e+01
1.875924000000000191e+01 1.380929457791999937e+01
1.877677199999999758e+01 1.380929750023999958e+01
1.879430400000000034e+01 1.380930334488000000e+01
1.881183599999999956e+01 1.380930918952000042e+01
1.882936800000000233e+01 1.380931211184000063e+01
1.884689999999999799e+01 1.380931795647999927e+01
1.886443200000000076e+01 1.380932087879999948e+01
1.888196399999999997e+01 1.380932672343999812e+01
1.889949600000000274e+01 1.380933256807999854e+01
1.891702799999999840e+01 1.380933549039999875e+01
1.893456000000000117e+01 1.380934133503999917e+01
1.895209200000000038e+01 1.380934425735999938e+01
1.896962399999999960e+01 1.380935010199999979e+01
1.898715599999999881e+01 1.380935302432000000e+01
1.900468800000000158e+01 1.380935886896000042e+01
1.902222000000000079e+01 1.380936179128000063e+01
1.903975200000000001e+01 1.380936763591999927e+01
1.905728399999999922e+01 1.380937348055999792e+01
1.907481600000000199e+01 1.380937640287999812e+01
1.909234800000000121e+01 1.380937932519999833e+01
1.910988000000000042e+01 1.380938516983999875e+01
1.912741199999999964e+01 1.380938809215999896e+01
1.914494400000000240e+01 1.380939393679999938e+01
1.916247599999999807e+01 1.380939685911999959e+01
1.918000800000000083e+01 1.380940270376000001e+01
1.919754000000000005e+01 1.380940562608000022e+01
1.921507200000000282e+01 1.380941147071999886e+01
1.923260399999999848e+01 1.380941439303999907e+01
1.925013600000000125e+01 1.380942023767999949e+01
1.926766800000000046e+01 1.380942315999999970e+01
1.928520000000000323e+01 1.380942900463999834e+01
1.930273199999999889e+01 1.380943192695999855e+01
1.932026400000000166e+01 1.380943777159999897e+01
1.933779600000000087e+01 1.380944069391999918e+01
1.935532800000000009e+01 1.380944361623999939e+01
1.937285999999999930e+01 1.380944946087999980e+01
1.939039200000000207e+01 1.380945238320000001e+01
1.940792400000000129e+01 1.380945530552000022e+01
1.942545600000000050e+01 1.380946115015999887e+01
1.944298799999999972e+01 1.380946407247999907e+01
1.946052000000000248e+01 1.380946991711999949e+01
1.947805199999999815e+01 1.380947283943999970e+01
1.949558400000000091e+01 1.380947576175999991e+01
1.951311600000000013e+01 1.380948160640000033e+01
1.953064800000000290e+01 1.380948452871999876e+01
1.954817999999999856e+01 1.380949037335999918e+01
1.956571200000000132e+01 1.380949329567999939e+01
1.958324400000000054e+01 1.380949621799999960e+01
1.960077600000000331e+01 1.380950206263999824e+01
1.961830799999999897e+01 1.380950498495999845e+01
1.963584000000000174e+01 1.380950790727999866e+01
1.965337200000000095e+01 1.380951375191999908e+01
1.967090400000000017e+01 1.380951667423999929e+01
1.968843599999999938e+01 1.380951959655999950e+01
1.970596800000000215e+01 1.380952251887999971e+01
1.972350000000000136e+01 1.380952836352000013e+01
1.974103199999999703e+01 1.380953128584000034e+01
1.975856399999999979e+01 1.380953420816000055e+01
1.977609599999999901e+01 1.380954005279999919e+01
1.979362800000000178e+01 1.380954297511999940e+01
1.981115999999999744e+01 1.380954589743999783e+01
1.982869200000000021e+01 1.380955174207999825e+01
1.984622399999999942e+01 1.380955466439999846e+01
1.986375599999999864e+01 1.380955758671999867e+01
1.988128799999999785e+01 1.380956050903999888e+01
1.989882000000000062e+01 1.380956635367999930e+01
1.991635199999999983e+01 1.380956927599999950e+01
1.993388399999999905e+01 1.380957219831999971e+01
1.995141599999999826e+01 1.380957512063999992e+01
1.996894800000000103e+01 1.380958096528000034e+01
1.998647999999999669e+01 1.380958388760000055e+01
2.000401199999999946e+01 1.380958680992000076e+01
2.002154399999999868e+01 1.380958973223999919e+01
2.003907600000000144e+01 1.380959265455999940e+01
2.005660799999999711e+01 1.380959849919999805e+01
2.007413999999999987e+01 1.380960142151999825e+01
2.009167199999999909e+01 1.380960434383999846e+01
2.010920400000000186e+01 1.380961018847999888e+01
2.012673599999999752e+01 1.380961311079999909e+01
2.014426800000000028e+01 1.380961603311999930e+01
2.016179999999999950e+01 1.380961895543999951e+01
2.017933199999999871e+01 1.380962187775999972e+01
2.019686399999999793e+01 1.380962480007999993e+01
2.021439600000000070e+01 1.380963064472000035e+01
2.023192799999999991e+01 1.380963356703999878e+01
2.024945999999999913e+01 1.380963648935999899e+01
2.026699199999999834e+01 1.380963941167999920e+01
2.028452400000000111e+01 1.380964233399999941e+01
2.030205600000000032e+01 1.380964525631999962e+01
2.031958799999999954e+01 1.380965110095999826e+01
2.033711999999999875e+01 1.380965402327999847e+01
2.035465200000000152e+01 1.380965694559999868e+01
2.037218399999999718e+01 1.380965986791999889e+01
2.038971599999999995e+01 1.380966279023999910e+01
2.040724799999999917e+01 1.380966571255999931e+01
2.042478000000000193e+01 1.380966863487999952e+01
2.044231199999999760e+01 1.380967155719999973e+01
2.045984400000000036e+01 1.380967740183999837e+01
2.047737599999999958e+01 1.380968032415999858e+01
2.049490800000000235e+01 1.380968324647999879e+01
2.051243999999999801e+01 1.380968616879999900e+01
2.052997200000000078e+01 1.380968909111999920e+01
2.054750399999999999e+01 1.380969201343999941e+01
2.056503599999999921e+01 1.380969493575999962e+01
2.058256799999999842e+01 1.380969785807999983e+01
2.060010000000000119e+01 1.380970078040000004e+01
2.061763200000000040e+01 1.380970370272000025e+01
2.063516399999999962e+01 1.380970954735999889e+01
2.065269599999999883e+01 1.380971246967999910e+01
2.067022800000000160e+01 1.380971539199999931e+01
2.068775999999999726e+01 1.380971831431999952e+01
2.070529200000000003e+01 1.380972123663999973e+01
2.072282399999999924e+01 1.380972415895999816e+01
2.074035600000000201e+01 1.380972708127999837e+01
2.075788799999999767e+01 1.380973000359999858e+01
2.077542000000000044e+01 1.380973292591999879e+01
2.079295199999999966e+01 1.380973584823999900e+01
2.081048400000000242e+01 1.380973877055999921e+01
2.082801599999999809e+01 1.380974169287999942e+01
2.084554800000000085e+01 1.380974461519999963e+01
2.086308000000000007e+01 1.380974753751999984e+01
2.088061200000000284e+01 1.380975045984000005e+01
2.089814399999999850e+01 1.380975338216000026e+01
2.091567600000000127e+01 1.380975630448000047e+01
2.093320800000000048e+01 1.380975922680000068e+01
2.095073999999999970e+01 1.380976214912000088e+01
2.096827199999999891e+01 1.380976507143999932e+01
2.098580400000000168e+01 1.380976799375999775e+01
2.100333600000000089e+01 1.380977091607999796e+01
2.102086800000000011e+01 1.380977383839999817e+01
2.103839999999999932e+01 1.380977676071999838e+01
2.105593200000000209e+01 1.380977968303999859e+01
2.107346399999999775e+01 1.380978260535999880e+01
2.109099600000000052e+01 1.380978552767999901e+01
2.110852799999999974e+01 1.380978844999999922e+01
2.112606000000000250e+01 1.380979137231999943e+01
2.114359199999999817e+01 1.380979429463999963e+01
2.116112400000000093e+01 1.380979721695999984e+01
2.117865600000000015e+01 1.380980013928000005e+01
2.119618800000000292e+01 1.380980306160000026e+01
2.121371999999999858e+01 1.380980598392000047e+01
2.123125200000000135e+01 1.380980890623999890e+01
2.124878400000000056e+01 1.380981182855999911e+01
2.126631599999999978e+01 1.380981475087999932e+01
2.128384799999999899e+01 1.380981767319999953e+01
2.130138000000000176e+01 1.380981767319999953e+01
2.131891200000000097e+01 1.380982351783999817e+01
2.133644400000000019e+01 1.380982351783999817e+01
2.135397599999999940e+01 1.380982644015999838e+01
2.137150800000000217e+01 1.380982936247999859e+01
2.138903999999999783e+01 1.380983228479999880e+01
2.140657200000000060e+01 1.380983520711999901e+01
2.142410399999999981e+01 1.380983812943999922e+01
2.144163600000000258e+01 1.380984105175999943e+01
2.145916799999999824e+01 1.380984397407999964e+01
2.147670000000000101e+01 1.380984689639999985e+01
2.149423200000000023e+01 1.380984981872000006e+01
2.151176400000000299e+01 1.380984981872000006e+01
2.152929599999999866e+01 1.380985274104000027e+01
2.154682800000000142e+01 1.380985566335999870e+01
2.156436000000000064e+01 1.380985858567999891e+01
2.158189200000000341e+01 1.380986150799999912e+01
2.159942399999999907e+01 1.380986443031999933e+01
2.161695600000000184e+01 1.380986735263999954e+01
2.163448800000000105e+01 1.380987027495999975e+01
2.165202000000000027e+01 1.380987319727999996e+01
2.166955199999999948e+01 1.380987319727999996e+01
2.168708400000000225e+01 1.380987611960000017e+01
2.170461600000000146e+01 1.380987904191999860e+01
2.172214800000000068e+01 1.380988196423999881e+01
2.173967999999999989e+01 1.380988488655999902e+01
2.175721200000000266e+01 1.380988780887999923e+01
2.177474399999999832e+01 1.380989073119999944e+01
2.179227600000000109e+01 1.380989365351999965e+01
2.180980800000000031e+01 1.380989365351999965e+01
2.182734000000000307e+01 1.380989657583999985e+01
2.184487199999999874e+01 1.380989949815999829e+01
2.186240400000000150e+01 1.380990242047999850e+01
2.187993600000000072e+01 1.380990534279999871e+01
2.189746800000000349e+01 1.380990826511999892e+01
2.191499999999999915e+01 1.380990826511999892e+01


==> anc/Fig8/ca127_Ca0.60_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 6.291969997626890176e+01 6.329894622196879794e+01 9.467060573484472741e+01 9.521940873854242682e+01
2.500000000000000000e+01 6.286278514266741269e+01 6.322685601252199206e+01 9.489768325201717403e+01 9.485577175048979370e+01
3.750000000000000000e+01 6.295304574168473266e+01 6.299761799097342418e+01 9.495904027131795999e+01 9.449208711197829302e+01
5.000000000000000000e+01 6.332680134918156512e+01 6.293300322869733066e+01 9.499863574835778479e+01 9.415073057683164848e+01
6.250000000000000000e+01 6.359377065443310073e+01 6.254894519209054948e+01 9.534440006480257068e+01 9.421355705428499050e+01
7.500000000000000000e+01 6.358870127856125976e+01 6.242362769026665603e+01 9.562206050152727244e+01 9.395133743400602100e+01
8.750000000000000000e+01 6.352835332595805795e+01 6.239566364316741698e+01 9.582072839567608469e+01 9.375673664531514362e+01
1.000000000000000000e+02 6.403866565159408708e+01 6.233516509252199000e+01 9.567577681056548045e+01 9.369868346912173251e+01
1.125000000000000000e+02 6.420770213895944778e+01 6.222250045120183159e+01 9.581494364748482440e+01 9.364222378237896294e+01
1.250000000000000000e+02 6.438659914859614730e+01 6.211270623383755662e+01 9.575504916599500405e+01 9.368025804630285336e+01
1.375000000000000000e+02 6.446368582012918580e+01 6.191745920039603845e+01 9.571562880432674092e+01 9.351644155089736898e+01
1.500000000000000000e+02 6.457125956815563939e+01 6.195314007252459021e+01 9.578670286696517167e+01 9.354158944788238728e+01
1.625000000000000000e+02 6.471623431056451636e+01 6.154888939902189549e+01 9.622890218680171870e+01 9.338637947969583308e+01
1.750000000000000000e+02 6.480808594534691736e+01 6.153289716853707603e+01 9.619974465285457654e+01 9.325747888022370091e+01
1.875000000000000000e+02 6.485599990638860390e+01 6.148886639996624126e+01 9.612560126089043422e+01 9.283377497601863126e+01
2.000000000000000000e+02 6.523076299257981248e+01 6.146410411098209892e+01 9.637691957032494372e+01 9.302661146344206600e+01
2.125000000000000000e+02 6.516533666733100461e+01 6.136871221229075957e+01 9.654714179595207213e+01 9.308941352528482582e+01
2.250000000000000000e+02 6.536781168138406883e+01 6.123772552958791948e+01 9.671299206625170086e+01 9.264784723855964899e+01
2.375000000000000000e+02 6.578903991589307054e+01 6.124896371453892385e+01 9.708878512149381379e+01 9.258618540142983022e+01
2.500000000000000000e+02 6.601885395718691996e+01 6.144018879420978152e+01 9.726501829366543461e+01 9.206596393644345255e+01
2.625000000000000000e+02 6.611150386467431872e+01 6.090572360258648388e+01 9.726346548557290816e+01 9.190122991162579069e+01
2.750000000000000000e+02 6.648763385554944705e+01 6.067459076597779699e+01 9.740327715960353316e+01 9.190009107310424952e+01
2.875000000000000000e+02 6.623101464358362023e+01 6.041423207545380336e+01 9.732643288425408912e+01 9.170597977927899080e+01
3.000000000000000000e+02 6.610540435975272544e+01 6.037039045468918630e+01 9.783607449826469349e+01 9.136447168396715313e+01
3.125000000000000000e+02 6.593890839450259023e+01 6.033952951418811494e+01 9.796595685397294062e+01 9.135443068606501527e+01
3.250000000000000000e+02 6.613059739546127958e+01 6.029220258485894846e+01 9.812722744427564692e+01 9.135948580594201474e+01
3.375000000000000000e+02 6.632268069160733148e+01 6.027714532038626771e+01 9.814667161918752925e+01 9.110004024143685797e+01
3.500000000000000000e+02 6.631893248214896630e+01 6.020308560305156220e+01 9.809153228605266861e+01 9.106576310815877662e+01
3.625000000000000000e+02 6.661658745996555808e+01 6.047806616871003627e+01 9.802280180783249364e+01 9.017513823320538791e+01
3.750000000000000000e+02 6.683442788894490150e+01 6.030488706703371804e+01 9.807149011495647528e+01 9.023986422405842234e+01
3.875000000000000000e+02 6.688834593947251506e+01 6.036183144135882372e+01 9.829622236655799838e+01 9.037597019872272597e+01
4.000000000000000000e+02 6.697708075375760473e+01 6.023520171763007625e+01 9.862747274254834906e+01 8.979600862688336349e+01
4.125000000000000000e+02 6.696638211283769238e+01 6.024273964789605884e+01 9.867053966443596380e+01 8.969855419412324693e+01
4.250000000000000000e+02 6.718630506719536299e+01 6.017010663299011242e+01 9.863248870778605237e+01 8.973545404250235435e+01
4.375000000000000000e+02 6.755655772701381068e+01 5.965213219105039144e+01 9.847556364224341507e+01 9.007695179503130589e+01
4.500000000000000000e+02 6.768394095443223080e+01 5.964962007393267385e+01 9.854680233878160323e+01 9.013008771127941543e+01
4.625000000000000000e+02 6.780212734864022650e+01 5.939855535889519444e+01 9.837561483706852528e+01 8.979798519803102863e+01
4.750000000000000000e+02 6.776382184740356251e+01 5.978707717924859111e+01 9.863802491162306296e+01 8.972464389714504307e+01
4.875000000000000000e+02 6.800115363747273989e+01 5.980386627336353200e+01 9.885989771232340217e+01 8.954794077402868879e+01
5.000000000000000000e+02 6.797090772044423090e+01 5.954931257786538623e+01 9.884430259564805965e+01 8.963475914181275073e+01
5.125000000000000000e+02 6.791753444223411407e+01 5.973672910540150127e+01 9.906585925175821217e+01 8.980012217211084646e+01
5.250000000000000000e+02 6.810142864536057061e+01 5.986042528750496672e+01 9.933905881773721092e+01 8.970385095417536547e+01
5.375000000000000000e+02 6.828320960965110942e+01 5.971796272583738130e+01 9.975202552391213828e+01 8.965752014614521670e+01
5.500000000000000000e+02 6.818356422883829282e+01 5.956166798396355944e+01 9.929439665667544546e+01 9.001603262768638558e+01
5.625000000000000000e+02 6.830702577448842305e+01 5.946848344559192157e+01 9.911309557859387098e+01 8.991222912349928720e+01
5.750000000000000000e+02 6.826443177272938101e+01 5.945901143730189631e+01 9.912072451625603264e+01 8.991374188188217431e+01
5.875000000000000000e+02 6.772152589485388319e+01 5.946393070154040572e+01 9.949953400881607024e+01 8.972877788059622617e+01
6.000000000000000000e+02 6.757172738028536685e+01 5.913496589133922754e+01 9.942482446736579504e+01 8.978421541094418501e+01
6.125000000000000000e+02 6.761960653609868643e+01 5.912045239722201728e+01 9.947134010674409410e+01 8.985533745489728119e+01
6.250000000000000000e+02 6.771696630641103809e+01 5.906446546593045355e+01 9.964745344445006481e+01 8.991088345559904838e+01
6.375000000000000000e+02 6.787921205392596846e+01 5.905514667466605516e+01 9.978461658234503773e+01 8.948416049773126701e+01
6.500000000000000000e+02 6.790506743529937239e+01 5.888797830339198214e+01 9.987525897456127666e+01 8.935043198679763066e+01
6.625000000000000000e+02 6.770672865493720849e+01 5.840496732603633490e+01 9.982647936698157309e+01 8.943433900599592334e+01
6.750000000000000000e+02 6.769484602956127617e+01 5.839548482955149211e+01 9.995862498636597593e+01 8.953154071110307655e+01
6.875000000000000000e+02 6.828827125390105834e+01 5.859708106116718085e+01 1.000575759260118929e+02 8.962558121004251177e+01
7.000000000000000000e+02 6.861147233698635262e+01 5.864534306661202834e+01 9.985261248320966843e+01 8.964008273254457038e+01
7.125000000000000000e+02 6.891021397684093586e+01 5.836273180595140531e+01 9.977707591759846650e+01 8.963780811655155389e+01
7.250000000000000000e+02 6.878062173537806245e+01 5.837411887669617983e+01 9.976457340868317658e+01 8.960920163516671266e+01
7.375000000000000000e+02 6.865239485732904257e+01 5.810608122568759626e+01 9.982141514870913568e+01 8.983502944342059493e+01
7.500000000000000000e+02 6.909499282290011024e+01 5.835248831344444653e+01 9.990078234902907184e+01 9.008055935046418483e+01
7.625000000000000000e+02 6.906239303710964350e+01 5.851572332800716225e+01 9.992450915828131031e+01 9.005450305597597094e+01
7.750000000000000000e+02 6.932197106042121959e+01 5.873630108331699518e+01 9.989140986176131776e+01 8.991829137619659207e+01
7.875000000000000000e+02 6.942330523994043290e+01 5.852470839749110354e+01 9.985424435643309948e+01 8.989105134132130104e+01
8.000000000000000000e+02 6.939568164858577859e+01 5.860041731655956454e+01 9.980733437356886384e+01 8.948901468983817153e+01
8.125000000000000000e+02 6.941426083384901347e+01 5.827722838082846835e+01 9.979390858547664322e+01 8.921240751182446616e+01
8.250000000000000000e+02 6.940977203975620569e+01 5.839643673932247481e+01 9.991250732661303857e+01 8.956863597553014245e+01
8.375000000000000000e+02 6.948690809094510712e+01 5.840847549976643904e+01 9.993350175310072814e+01 8.956292597911317444e+01
8.500000000000000000e+02 6.961830528404198049e+01 5.862920093597288229e+01 9.967795054380970043e+01 8.938509068706628113e+01
8.625000000000000000e+02 6.961248219316327379e+01 5.871163444314510826e+01 9.964406338692427312e+01 8.924114155979391683e+01
8.750000000000000000e+02 6.962746129059104305e+01 5.851082654027625551e+01 1.000746876811515449e+02 8.921075180695105189e+01
8.875000000000000000e+02 6.954820943223761276e+01 5.831931681421132652e+01 1.002304883757272194e+02 8.914088787314967988e+01
9.000000000000000000e+02 6.953122749420113280e+01 5.831777802567425084e+01 1.000417170980392854e+02 8.919378229332636465e+01
9.125000000000000000e+02 6.938012303437079709e+01 5.834236451904371279e+01 1.000915603804771337e+02 8.937619495229174049e+01
9.250000000000000000e+02 6.936710489707780880e+01 5.852606985345493484e+01 1.003503171485537706e+02 8.916349001363525417e+01
9.375000000000000000e+02 6.932980821414591333e+01 5.858400371104289661e+01 1.003162294115672921e+02 8.924184194716768559e+01
9.500000000000000000e+02 6.902936682764676846e+01 5.856194705881663509e+01 1.003771969416862788e+02 8.909214077536917387e+01
9.625000000000000000e+02 6.884076930949427719e+01 5.865534620083484185e+01 1.001407460244970338e+02 8.900270705581006325e+01
9.750000000000000000e+02 6.920329319164778781e+01 5.864304165428824689e+01 1.004022422625323401e+02 8.898448504823996075e+01
9.875000000000000000e+02 6.915033404521666682e+01 5.839719562396658148e+01 1.002080741380557924e+02 8.898208998243211454e+01
1.000000000000000000e+03 6.935248252560408844e+01 5.811754271664231908e+01 1.000882614325587099e+02 8.920917070599649890e+01
1.012500000000000000e+03 6.976913384475967916e+01 5.823819370631237291e+01 1.001386597654039861e+02 8.923679665799471650e+01
1.025000000000000000e+03 6.955707072761322252e+01 5.826769795498917404e+01 9.997364392028882207e+01 8.924173253860442401e+01
1.037500000000000000e+03 6.949677579161811991e+01 5.829916260378715265e+01 1.000240911031673363e+02 8.917872420858347482e+01
1.050000000000000000e+03 6.940686862647694966e+01 5.819749421194292438e+01 9.997244646934514378e+01 8.924958822076524712e+01
1.062500000000000000e+03 6.936978659399277092e+01 5.807779378904331935e+01 9.998202029328028573e+01 8.909910804538493778e+01
1.075000000000000000e+03 6.979979538008494444e+01 5.798950808882167962e+01 1.002127114760158832e+02 8.904443041306356577e+01
1.087500000000000000e+03 6.978424169631172447e+01 5.822197176829030951e+01 1.002315269383388312e+02 8.918680206085034001e+01
1.100000000000000000e+03 6.984923448787823475e+01 5.824008913192294301e+01 1.003675242896062372e+02 8.875431482730061816e+01
1.112500000000000000e+03 7.005327850822293101e+01 5.865205330438261200e+01 1.001809159289638416e+02 8.900612385745671418e+01
1.125000000000000000e+03 7.002410861573265777e+01 5.827578671759533790e+01 1.000967742705957164e+02 8.882660257959875594e+01
1.137500000000000000e+03 7.021397397699166731e+01 5.848030584304564172e+01 1.000713874632408675e+02 8.924795059564755206e+01
1.150000000000000000e+03 7.041628919867035563e+01 5.837954246742596354e+01 1.000097769133683698e+02 8.892894300503186855e+01
1.162500000000000000e+03 7.050418674035888955e+01 5.838079378115839546e+01 9.993612044214812329e+01 8.870159020952765161e+01
1.175000000000000000e+03 7.035348296532266943e+01 5.857601100147515183e+01 9.993240548299628756e+01 8.899928037654541413e+01
1.187500000000000000e+03 7.046058464886121442e+01 5.851517373999360672e+01 9.995731376519640321e+01 8.911271553808543899e+01
1.200000000000000000e+03 7.025411034338932836e+01 5.831059908292614580e+01 1.000492287488521299e+02 8.904012710904839878e+01
1.212500000000000000e+03 7.029347299894428147e+01 5.833435121279254076e+01 9.988430802267060926e+01 8.871390918424515348e+01
1.225000000000000000e+03 7.018320389394719427e+01 5.828401398299046576e+01 1.003326183078506801e+02 8.903832453337759034e+01
1.237500000000000000e+03 7.025950539716471610e+01 5.856288630778042403e+01 1.005804204659084320e+02 8.894793607573900829e+01
1.250000000000000000e+03 6.969124648079440476e+01 5.849307016090827460e+01 1.005526802435149847e+02 8.871831203870178228e+01
1.262500000000000000e+03 6.954767185367919069e+01 5.828432882679763338e+01 1.002660328720680525e+02 8.853052312874608276e+01
1.275000000000000000e+03 6.973908036490190909e+01 5.817753907891668064e+01 1.001696341846235043e+02 8.847621753455121052e+01
1.287500000000000000e+03 6.953790869400533836e+01 5.803139645378815459e+01 1.001975006023512123e+02 8.885789350484935767e+01
1.300000000000000000e+03 6.963805672509815281e+01 5.787464319511420996e+01 1.003882144511001542e+02 8.868550450951121888e+01
1.312500000000000000e+03 6.976230056098475529e+01 5.792810621281244465e+01 1.002781661328605907e+02 8.874903259145287393e+01
1.325000000000000000e+03 6.967119300403419402e+01 5.803415764941021848e+01 1.003947618136473494e+02 8.894601038093965428e+01
1.337500000000000000e+03 6.960913922252332497e+01 5.816369553385057145e+01 1.005578016106393875e+02 8.888613695576222540e+01
1.350000000000000000e+03 6.960026046127808286e+01 5.833513516186727088e+01 1.008108398685504739e+02 8.894781885788664511e+01
1.362500000000000000e+03 6.984340902582492561e+01 5.836268719477572375e+01 1.008221799203348326e+02 8.890189237505332187e+01
1.375000000000000000e+03 6.957126237099375032e+01 5.816409904475817427e+01 1.006490303202551644e+02 8.883711976046802761e+01
1.387500000000000000e+03 6.970168831578719448e+01 5.819548118190797936e+01 1.004623361813035984e+02 8.879929065386967579e+01
1.400000000000000000e+03 6.966579165063021151e+01 5.843018871525629265e+01 1.007493056672752658e+02 8.872547465129025568e+01
1.412500000000000000e+03 6.972234851643044351e+01 5.821496853985211573e+01 1.009253444210185648e+02 8.905427487598980463e+01
1.425000000000000000e+03 6.965686426169601475e+01 5.810570590749181008e+01 1.011029707012806682e+02 8.879411962783763101e+01
1.437500000000000000e+03 6.981177315144607576e+01 5.818298516843483270e+01 1.012828745332870710e+02 8.837719652794261549e+01
1.450000000000000000e+03 6.970819600822460416e+01 5.807033221487700558e+01 1.012356160713669340e+02 8.827609514009883185e+01
1.462500000000000000e+03 6.958755873006052184e+01 5.809080792811341354e+01 1.010689206619709637e+02 8.824293071394028232e+01
1.475000000000000000e+03 6.953681884614485398e+01 5.801844419260359587e+01 1.011425367885570523e+02 8.799515407237332454e+01
1.487500000000000000e+03 6.939401252112315888e+01 5.828885850871230190e+01 1.013951338625939087e+02 8.797340218348507790e+01
1.500000000000000000e+03 6.951810475683382151e+01 5.799730491957488709e+01 1.013067069412841334e+02 8.792613584433362917e+01
1.512500000000000000e+03 6.965730238614457903e+01 5.785924911310624452e+01 1.014816378548227789e+02 8.869630320036404214e+01
1.525000000000000000e+03 7.006986838483841495e+01 5.793168132386102087e+01 1.013788104619602137e+02 8.892633220570540686e+01
1.537500000000000000e+03 7.016897959153975251e+01 5.804780942511220587e+01 1.013989804542434854e+02 8.878015104563939985e+01
1.550000000000000000e+03 7.004421631188382946e+01 5.793008637396847860e+01 1.014972803882203749e+02 8.862119275672741026e+01
1.562500000000000000e+03 7.017221340562359444e+01 5.791791572787663966e+01 1.014272759709419347e+02 8.832125981610505505e+01
1.575000000000000000e+03 7.015521762650220694e+01 5.775312382311263804e+01 1.014002887689954662e+02 8.786985771025899794e+01
1.587500000000000000e+03 7.025756886604752083e+01 5.775968949799785435e+01 1.010842790882838500e+02 8.754764454316278943e+01
1.600000000000000000e+03 7.028664974292111367e+01 5.829895331450388340e+01 1.012148661586684710e+02 8.762191647674877970e+01
1.612500000000000000e+03 7.022946929378137781e+01 5.819357279980454223e+01 1.011233355076634410e+02 8.826433646564409230e+01
1.625000000000000000e+03 7.003257981708274826e+01 5.834279521009499803e+01 1.012448647713233356e+02 8.832324113444188640e+01
1.637500000000000000e+03 7.042960709278412423e+01 5.863801008057549069e+01 1.010507263159187659e+02 8.837700125974453158e+01
1.650000000000000000e+03 7.022101760540593318e+01 5.844177850998279666e+01 1.008883787511394985e+02 8.838911532446351771e+01
1.662500000000000000e+03 7.030534098002955545e+01 5.828531964143817845e+01 1.006578242005146393e+02 8.826006234015007124e+01
1.675000000000000000e+03 7.020652173335840018e+01 5.835893274032794409e+01 1.008294203973822363e+02 8.814674935209245632e+01
1.687500000000000000e+03 6.979324689358421097e+01 5.837166766200057566e+01 1.007203090161309262e+02 8.851838640260208990e+01
1.700000000000000000e+03 6.989271094732549727e+01 5.817986208690253846e+01 1.007297711222165333e+02 8.837002280707540081e+01
1.712500000000000000e+03 7.030104977159776070e+01 5.803200241968396966e+01 1.007647982854388147e+02 8.813742076020754723e+01
1.725000000000000000e+03 7.040241931438293932e+01 5.818994043850166520e+01 1.005676522160253086e+02 8.808074478849816558e+01
1.737500000000000000e+03 7.042959738793427960e+01 5.810976593681455427e+01 1.006177396340840602e+02 8.842246784224643363e+01
1.750000000000000000e+03 7.053531090855484820e+01 5.820419688801045055e+01 1.008084090309087628e+02 8.839214099410152414e+01
1.762500000000000000e+03 7.031098561043214090e+01 5.819240040835335037e+01 1.008245586368620934e+02 8.839638943857981701e+01
1.775000000000000000e+03 7.024019480913048596e+01 5.820395038480678807e+01 1.005068523491805479e+02 8.833087306456199883e+01
1.787500000000000000e+03 7.054774136269911367e+01 5.823585496242201032e+01 1.006055320319609478e+02 8.867607823621358420e+01
1.800000000000000000e+03 7.034128696602442687e+01 5.827941396366666993e+01 1.004813391987890867e+02 8.863309671726160843e+01
1.812500000000000000e+03 7.069554823459350246e+01 5.823366392035509875e+01 1.001868494279766395e+02 8.878314882363856952e+01
1.825000000000000000e+03 7.057916091617894949e+01 5.799728156230577980e+01 1.001775729403127002e+02 8.881952933798260119e+01
1.837500000000000000e+03 7.065181282134005869e+01 5.815050396672625510e+01 1.002643234634230822e+02 8.892652116708687515e+01
1.850000000000000000e+03 7.080366794122754470e+01 5.805027912559321379e+01 9.999067291791985213e+01 8.891222741279449338e+01
1.862500000000000000e+03 7.092195619839186804e+01 5.809221400551358272e+01 9.990406888212061176e+01 8.897390785631054655e+01
1.875000000000000000e+03 7.109272658818275659e+01 5.808794427987851350e+01 9.979254456131593543e+01 8.894392011118215180e+01
1.887500000000000000e+03 7.151219589713588221e+01 5.823958484343103237e+01 9.961610553266486079e+01 8.903905933463046551e+01
1.900000000000000000e+03 7.166731996250435088e+01 5.835805854733420261e+01 9.979498478411603912e+01 8.938806631326620789e+01
1.912500000000000000e+03 7.160855048789804300e+01 5.809593550078069057e+01 9.972503157871621227e+01 8.947145126363285783e+01
1.925000000000000000e+03 7.132088980196667194e+01 5.851559820680122215e+01 9.979228199101618202e+01 8.945263521632817572e+01
1.937500000000000000e+03 7.135497907721597244e+01 5.832197134351213919e+01 9.999507984030542218e+01 8.931887966640132959e+01
1.950000000000000000e+03 7.106399886508218344e+01 5.836335217484437976e+01 9.994271328029093127e+01 8.928416148872102553e+01
1.962500000000000000e+03 7.107291468238341281e+01 5.868642582038133781e+01 9.990049767698836547e+01 8.925065882317173305e+01
1.975000000000000000e+03 7.113522277004619809e+01 5.860490571233054169e+01 1.000364930114610758e+02 8.940348839001549663e+01
1.987500000000000000e+03 7.099023406670829672e+01 5.856265724265605144e+01 9.991334796323467060e+01 8.931828738481067376e+01
2.000000000000000000e+03 7.083875273862278732e+01 5.843958399069926912e+01 1.001394144193961750e+02 8.944274106211862829e+01
2.012500000000000000e+03 7.066080623894347923e+01 5.844408364523037136e+01 1.001440892780129985e+02 8.930626308407656211e+01
2.025000000000000000e+03 7.082457942824987640e+01 5.859078210383334095e+01 1.001832532365887687e+02 8.936612687738866612e+01
2.037500000000000000e+03 7.081080466024721431e+01 5.877420757645970184e+01 1.001058892678215813e+02 8.944206262002978747e+01
2.050000000000000000e+03 7.063338208232458726e+01 5.860133621236676760e+01 1.001568926115749747e+02 8.958404913141356474e+01
2.062500000000000000e+03 7.090177649967596096e+01 5.859101755850071669e+01 1.000635600003495824e+02 8.952827714675663628e+01
2.075000000000000000e+03 7.078311989047030295e+01 5.860218820382748106e+01 1.001736655757308938e+02 8.944108588227892653e+01
2.087500000000000000e+03 7.043802970363790905e+01 5.863098555058858352e+01 1.001931256266721277e+02 8.906179024305791359e+01
2.100000000000000000e+03 7.065616976228349699e+01 5.889151913628347046e+01 1.000816728755071665e+02 8.902985325909692449e+01
2.112500000000000000e+03 7.107033686497733527e+01 5.886464073742369152e+01 1.002156371604970531e+02 8.869565203879218984e+01
2.125000000000000000e+03 7.133020178470870576e+01 5.856998736905993042e+01 9.997697611329100198e+01 8.923735813126710070e+01
2.137500000000000000e+03 7.127417181905053667e+01 5.861398493662869669e+01 1.001857356950292228e+02 8.942174132099232509e+01
2.150000000000000000e+03 7.086679140974332824e+01 5.852438357262894186e+01 1.000569182036858535e+02 8.965225373226405736e+01
2.162500000000000000e+03 7.099291752981947923e+01 5.865980702873561370e+01 1.001801046958917709e+02 8.974839865614936230e+01
2.175000000000000000e+03 7.098148835589584849e+01 5.865241320026554916e+01 1.001033468106069222e+02 8.974848052889140604e+01
2.187500000000000000e+03 7.100793061622665903e+01 5.876301800000806708e+01 1.002761396177309194e+02 8.982006973648834958e+01
2.200000000000000000e+03 7.078897132178050811e+01 5.870043243941824329e+01 1.004110217553963764e+02 8.966299478507293941e+01
2.212500000000000000e+03 7.094094061099343662e+01 5.865736191159498958e+01 1.002949283810243060e+02 9.006582098352026833e+01
2.225000000000000000e+03 7.098399033320583840e+01 5.834377193410483642e+01 1.000267457502365431e+02 9.003624171549181199e+01
2.237500000000000000e+03 7.091127572078605112e+01 5.838869030247761316e+01 1.000059507174931355e+02 8.979051413722359598e+01
2.250000000000000000e+03 7.093263760470698287e+01 5.856363436973987291e+01 1.002654692437177744e+02 8.975737735925764582e+01
2.262500000000000000e+03 7.079664458990247056e+01 5.836125137710995858e+01 1.005191809264536147e+02 8.973264466794051941e+01
2.275000000000000000e+03 7.042098313754543426e+01 5.836839993500733215e+01 1.004852428670712925e+02 8.964777126480524316e+01
2.287500000000000000e+03 7.071359910968557472e+01 5.837111731784862201e+01 1.002032731919124728e+02 8.966135070496277137e+01
2.300000000000000000e+03 7.075029450858463065e+01 5.862077285546254046e+01 1.001002174638391296e+02 8.964227074148378449e+01
2.312500000000000000e+03 6.998648959306508743e+01 5.846962079395678558e+01 1.001146728675935975e+02 8.914543084356793656e+01
2.325000000000000000e+03 7.003017664675505216e+01 5.854225860332823572e+01 1.001354560984668183e+02 8.920567587280544330e+01
2.337500000000000000e+03 7.020059037040351768e+01 5.869340804698733649e+01 9.965398423761207880e+01 8.932913645883699871e+01
2.350000000000000000e+03 7.040123153218102914e+01 5.881426506927139286e+01 9.957941179077248250e+01 8.921371766492352151e+01
2.362500000000000000e+03 6.996997430518656813e+01 5.918970377742463285e+01 9.952138545055136376e+01 8.949497163663509980e+01
2.375000000000000000e+03 6.987435985114487380e+01 5.891171909183180588e+01 9.979437802414621217e+01 8.954643844333499203e+01
2.387500000000000000e+03 6.978458070805059776e+01 5.879521438986965620e+01 9.980279988403634661e+01 8.974596338913532634e+01
2.400000000000000000e+03 7.002376148270910505e+01 5.873210377012844674e+01 1.000515672398656051e+02 8.971554488744692435e+01
2.412500000000000000e+03 7.017861656040869889e+01 5.885008642804245937e+01 1.003906929662601897e+02 8.948213901788288638e+01
2.425000000000000000e+03 7.034906969656783815e+01 5.899554590312727242e+01 1.003421654934866041e+02 8.963315154167013077e+01
2.437500000000000000e+03 7.026359950252069098e+01 5.884092943807413434e+01 1.003847007109969951e+02 8.967417870684145953e+01
2.450000000000000000e+03 7.033410410872812690e+01 5.896464442385862270e+01 1.003910614222246522e+02 8.963763582576771682e+01
2.462500000000000000e+03 7.045869564588879541e+01 5.880323731250712171e+01 1.004664555723945085e+02 8.965806588034462266e+01
2.475000000000000000e+03 7.066946121691002247e+01 5.891545721978567940e+01 1.006065209996759933e+02 8.945452373032770765e+01
2.487500000000000000e+03 7.058404495940642676e+01 5.861830911889154549e+01 1.006159725245195204e+02 8.962437994126604224e+01
2.500000000000000000e+03 7.061876547703793960e+01 5.856891718403342395e+01 1.004622670462892557e+02 8.988164390532479331e+01
2.512500000000000000e+03 7.075716534521993140e+01 5.861066155847130688e+01 1.006879078986536911e+02 8.983185346703484697e+01
2.525000000000000000e+03 7.089991412229558421e+01 5.866560162494111097e+01 1.006930397605316756e+02 8.979686629578131374e+01
2.537500000000000000e+03 7.068182010544195748e+01 5.844039326122329925e+01 1.007611189241127931e+02 8.999343440830902807e+01
2.550000000000000000e+03 7.074733521046078977e+01 5.835855330767461879e+01 1.009826575296564783e+02 8.994051810886797682e+01
2.562500000000000000e+03 7.065657056600396402e+01 5.842673000332455047e+01 1.010960304405753334e+02 9.006088093058544075e+01
2.575000000000000000e+03 7.065812039624518093e+01 5.851924138408127618e+01 1.011896339245606526e+02 8.975567581340956735e+01
2.587500000000000000e+03 7.080445973529714365e+01 5.886058352968464646e+01 1.013533557006020374e+02 8.996823073018131822e+01
2.600000000000000000e+03 7.092484688906631618e+01 5.850474253078363773e+01 1.008024519966679975e+02 8.973114532688290979e+01
2.612500000000000000e+03 7.066700637497427806e+01 5.834928265130086800e+01 1.006604243651568282e+02 8.959314391041580450e+01
2.625000000000000000e+03 7.048821623278537629e+01 5.869435759934860641e+01 1.005745303373088149e+02 8.981441702262570459e+01
2.637500000000000000e+03 7.071565327305803805e+01 5.889154814547045902e+01 1.006854376742671491e+02 8.999985778748140319e+01
2.650000000000000000e+03 7.084457530057422048e+01 5.883303181319807607e+01 1.006260441835964059e+02 9.001497178074085070e+01
2.662500000000000000e+03 7.010817896590201315e+01 5.864742519475591820e+01 1.006576516203863889e+02 9.002945114065335019e+01
2.675000000000000000e+03 7.027322714219209843e+01 5.879936097063448841e+01 1.004344688924209379e+02 9.019782080547155090e+01
2.687500000000000000e+03 7.026289208401885844e+01 5.849996511974116942e+01 1.002738776243156309e+02 8.986998714272763777e+01
2.700000000000000000e+03 7.022136848325799008e+01 5.871796187016929025e+01 1.003708007781904854e+02 9.008949311894387790e+01
2.712500000000000000e+03 7.062428074165401881e+01 5.871193325248331973e+01 1.004959727570134760e+02 9.031056209575038451e+01
2.725000000000000000e+03 7.044354371913411228e+01 5.866791926841840166e+01 1.005962777775057475e+02 9.050460802775744185e+01
2.737500000000000000e+03 7.041833147543921712e+01 5.877889654053010560e+01 1.007774727742497021e+02 9.082966759705448112e+01
2.750000000000000000e+03 7.039018784905069026e+01 5.891285826654144131e+01 1.008473584656738211e+02 9.083087949350581880e+01
2.762500000000000000e+03 7.043333036729586638e+01 5.886558415118764742e+01 1.010593669497818041e+02 9.087755426642516454e+01
2.775000000000000000e+03 7.035499554467249084e+01 5.895766202657493693e+01 1.010042812537227661e+02 9.094170631953761585e+01
2.787500000000000000e+03 7.076239243009531776e+01 5.876977020236282101e+01 1.010495509811002677e+02 9.093146259372740303e+01
2.800000000000000000e+03 7.078375769076976098e+01 5.881636711814437035e+01 1.011728819939986579e+02 9.083654955264218245e+01
2.812500000000000000e+03 7.096687080874390574e+01 5.892315095471658282e+01 1.011795959040687762e+02 9.089986743400339719e+01
2.825000000000000000e+03 7.133503327460876164e+01 5.870274359283114052e+01 1.012659167593381540e+02 9.076235680211347301e+01
2.837500000000000000e+03 7.142809634755559500e+01 5.889065436556144562e+01 1.012066657529735920e+02 9.065376065363054181e+01
2.850000000000000000e+03 7.163528828857781150e+01 5.897831511252007886e+01 1.011337584663738198e+02 9.055686214523024091e+01
2.862500000000000000e+03 7.190091876881996313e+01 5.891195847341732161e+01 1.011283866876239159e+02 9.075495419858012269e+01
2.875000000000000000e+03 7.169722250319988177e+01 5.890493865749258617e+01 1.011823390685492967e+02 9.078815538517118000e+01
2.887500000000000000e+03 7.162106717699182923e+01 5.934552246741187531e+01 1.011529211538827155e+02 9.066997674654953698e+01
2.900000000000000000e+03 7.179518984307782148e+01 5.904924212559263452e+01 1.010476864950995548e+02 9.036583022800134302e+01
2.912500000000000000e+03 7.160184016183990252e+01 5.900362538475615537e+01 1.011427661099196200e+02 9.028969499526134257e+01
2.925000000000000000e+03 7.136698236027501707e+01 5.884521345107101098e+01 1.012230941917552371e+02 9.010440791840248664e+01
2.937500000000000000e+03 7.115073842418827610e+01 5.867793594969906934e+01 1.011606711790329598e+02 9.001432953846932605e+01
2.950000000000000000e+03 7.122654981287185194e+01 5.837905745218784404e+01 1.012029598630974050e+02 8.962395130256415143e+01
2.962500000000000000e+03 7.089212756203815502e+01 5.823042871491871608e+01 1.005192022854477472e+02 8.981030407691687856e+01
2.975000000000000000e+03 7.056390353513334901e+01 5.871221940537645168e+01 1.002239776696960689e+02 8.994885569455739471e+01
2.987500000000000000e+03 7.082221785527144675e+01 5.840925780926844624e+01 1.007790832069000402e+02 8.975635939493733417e+01
3.000000000000000000e+03 7.046698883155315229e+01 5.817714122435068447e+01 1.008654709256176574e+02 9.002669793865761960e+01
3.012500000000000000e+03 7.012908235933193168e+01 5.833349187582571460e+01 1.009008095105317864e+02 8.970926677036813146e+01
3.025000000000000000e+03 7.001333894504323041e+01 5.863999274191404965e+01 1.010314368760002424e+02 8.961566833338031302e+01
3.037500000000000000e+03 7.011499050727414328e+01 5.863557072478126031e+01 1.011191644173839137e+02 8.950289214172863694e+01
3.050000000000000000e+03 7.025379792801463452e+01 5.881613959010256565e+01 1.012195056662320241e+02 8.969274571060989842e+01
3.062500000000000000e+03 7.007969218831181024e+01 5.879318711055206137e+01 1.010655543831323087e+02 8.964032253350544011e+01
3.075000000000000000e+03 6.971648072142852470e+01 5.882769542091135406e+01 1.010671018007331412e+02 8.947433347377848634e+01
3.087500000000000000e+03 6.969479196603366233e+01 5.852124886548998006e+01 1.011109337006042068e+02 8.950328858057002890e+01
3.100000000000000000e+03 6.985059072703424476e+01 5.862859133190386984e+01 1.010446147779622237e+02 8.944492564812875912e+01
3.112500000000000000e+03 6.983128967263849063e+01 5.863747205114766814e+01 1.012193723989785497e+02 8.979036813991037036e+01
3.125000000000000000e+03 6.976288953316915809e+01 5.851188278155800759e+01 1.012962693319723115e+02 8.961269220813598224e+01
3.137500000000000000e+03 6.971629458649132971e+01 5.847666665450876167e+01 1.010917287815854877e+02 8.937614054942800124e+01
3.150000000000000000e+03 6.969765471563933090e+01 5.834860798285415484e+01 1.007285629652376429e+02 8.950830255110075484e+01
3.162500000000000000e+03 6.979949241978748375e+01 5.820589059653540431e+01 1.008635125510171235e+02 8.938115597091127995e+01
3.175000000000000000e+03 6.998690919383808762e+01 5.823503658472625233e+01 1.007950498249783777e+02 8.943822934602091834e+01
3.187500000000000000e+03 7.040470233925219645e+01 5.814976778886449438e+01 1.010011360419252924e+02 8.930158934836424578e+01
3.200000000000000000e+03 7.046062120456684852e+01 5.811107790803856687e+01 1.010203087538665869e+02 8.924253174399656530e+01
3.212500000000000000e+03 7.042506329936661302e+01 5.820078561565570396e+01 1.010446426677642222e+02 8.954782062627857897e+01
3.225000000000000000e+03 7.022208335664443268e+01 5.810889230104523051e+01 1.009728950041873077e+02 8.971158906426917667e+01
3.237500000000000000e+03 6.987491176179432273e+01 5.822982314330506881e+01 1.008078948615031436e+02 8.985217028420362340e+01
3.250000000000000000e+03 6.985294526793398973e+01 5.803375335538065372e+01 1.006202233221794557e+02 8.977193842775643873e+01
3.262500000000000000e+03 7.005328320508955642e+01 5.809930381089179718e+01 1.007702478899492178e+02 8.966687467014712354e+01
3.275000000000000000e+03 7.006621906336644656e+01 5.822035005869539503e+01 1.002940176386063911e+02 8.969967135409716263e+01
3.287500000000000000e+03 6.994686407391152727e+01 5.846550400124817770e+01 1.006962447461985732e+02 8.967928441282761298e+01
3.300000000000000000e+03 6.954494863737717480e+01 5.833273306590679397e+01 1.005023133315939816e+02 8.959463534812837793e+01
3.312500000000000000e+03 6.956382929898937562e+01 5.829516688355585785e+01 1.006410829817888271e+02 8.970536347055883653e+01
3.325000000000000000e+03 6.966418068586372669e+01 5.812759101540476081e+01 1.005781537297045531e+02 8.982526993676516724e+01
3.337500000000000000e+03 6.972994673832711499e+01 5.819246469070156991e+01 1.006942719737179175e+02 8.960794526000336191e+01
3.350000000000000000e+03 7.020180514565551277e+01 5.829668850293283811e+01 1.006343099260131737e+02 8.969467935368402323e+01
3.362500000000000000e+03 7.007997636799220231e+01 5.824568256029400004e+01 1.007010987369648802e+02 8.915426675379296739e+01
3.375000000000000000e+03 6.989440637000302559e+01 5.827227059633322170e+01 1.005588087116861828e+02 8.921519535341195706e+01
3.387500000000000000e+03 6.965815434634995995e+01 5.814539401942025165e+01 1.008779581599380890e+02 8.945891488348210885e+01
3.400000000000000000e+03 6.966612255103149209e+01 5.832853736713388315e+01 1.009326837268813790e+02 8.958203091185420419e+01
3.412500000000000000e+03 7.008229286773162414e+01 5.804217687998541209e+01 1.009822695165715913e+02 8.959495977617575591e+01
3.425000000000000000e+03 6.981254297542295717e+01 5.819077493087624475e+01 1.008989638381220857e+02 8.967178359885274119e+01
3.437500000000000000e+03 7.037999988135712215e+01 5.834441613128323922e+01 1.010309956620380092e+02 8.984028863233780271e+01
3.450000000000000000e+03 7.061276285663943497e+01 5.817916640814740248e+01 1.010619445962313279e+02 8.983912993747711084e+01
3.462500000000000000e+03 7.068342876736632263e+01 5.811324602135641726e+01 1.012051663555693040e+02 8.954582869612082163e+01
3.475000000000000000e+03 7.051790174315178206e+01 5.800710800489681418e+01 1.011273753628472463e+02 8.927054563710460400e+01
3.487500000000000000e+03 7.034412681317751037e+01 5.795885334753683082e+01 1.013833975484535443e+02 8.952863081773212173e+01
3.500000000000000000e+03 7.014258305280917227e+01 5.793240212484120377e+01 1.015717884822615815e+02 8.937520097942515918e+01
3.512500000000000000e+03 7.023200871690919200e+01 5.821561780252816476e+01 1.015769279984895661e+02 8.944327943473005860e+01
3.525000000000000000e+03 6.995936579859986182e+01 5.831950572978235670e+01 1.014056794562192039e+02 8.946511526225367561e+01
3.537500000000000000e+03 7.012648548727391073e+01 5.827918783028250260e+01 1.012883127841630682e+02 8.970606470518222864e+01
3.550000000000000000e+03 7.037389323220072868e+01 5.847289951066726132e+01 1.014327458206939241e+02 8.959993334996252656e+01
3.562500000000000000e+03 7.089011152650090253e+01 5.849085618368612671e+01 1.014688126153857297e+02 8.959004011831859771e+01
3.575000000000000000e+03 7.102656675175914813e+01 5.838072031635513071e+01 1.011937161595746488e+02 8.977371704048347567e+01
3.587500000000000000e+03 7.076653496051666536e+01 5.800400668962327444e+01 1.014144440772147817e+02 9.000779797591394527e+01
3.600000000000000000e+03 7.063103514009250716e+01 5.789676083129153739e+01 1.014471409319742321e+02 9.041006606572750570e+01
3.612500000000000000e+03 7.051862944026609625e+01 5.789310230345320463e+01 1.012306837741659109e+02 9.022212423111020030e+01
3.625000000000000000e+03 7.071365417929185071e+01 5.797385117884856243e+01 1.013230491712678543e+02 8.999076078437332171e+01
3.637500000000000000e+03 7.090653897953659168e+01 5.793659806916245003e+01 1.013548503599750745e+02 9.038432279271188463e+01
3.650000000000000000e+03 7.089789592978772248e+01 5.813729001836673405e+01 1.016112034161928506e+02 9.006234034942823996e+01
3.662500000000000000e+03 7.117799261777847164e+01 5.817497139905965753e+01 1.016513732389111340e+02 8.974592237553893881e+01
3.675000000000000000e+03 7.093389195128405333e+01 5.793958342538653028e+01 1.014506689015572931e+02 9.006911439357803317e+01
3.687500000000000000e+03 7.082448421591232091e+01 5.788658335893723716e+01 1.013341067654138072e+02 9.005577139513403040e+01
3.700000000000000000e+03 7.096673031261765630e+01 5.789449375079503568e+01 1.012699894520913517e+02 8.987658189853071633e+01
3.712500000000000000e+03 7.089250497845624466e+01 5.772282697179804956e+01 1.012703863218775382e+02 8.986408646175210890e+01
3.725000000000000000e+03 7.057689130102970410e+01 5.770234203790346328e+01 1.010178495283334286e+02 8.956443976885304892e+01
3.737500000000000000e+03 7.058913014603541569e+01 5.771150701541398576e+01 1.013591305951793515e+02 8.938774077511463645e+01
3.750000000000000000e+03 7.071846928814892408e+01 5.779706105529059812e+01 1.013402554033282570e+02 8.913299861432032856e+01
3.762500000000000000e+03 7.082986810761875063e+01 5.786627725307844372e+01 1.013540739885959567e+02 8.897747139082484580e+01
3.775000000000000000e+03 7.056065583116404127e+01 5.808972086642332044e+01 1.016564920685467825e+02 8.897786631620384412e+01
3.787500000000000000e+03 7.014777438521566921e+01 5.797834166065316452e+01 1.016330147199816167e+02 8.924911697172598224e+01
3.800000000000000000e+03 7.031482759958896622e+01 5.808100196998656628e+01 1.015833775614668895e+02 8.922733615895546677e+01
3.812500000000000000e+03 7.023607861432554955e+01 5.842149778262042048e+01 1.013476597377026991e+02 8.881365431750884909e+01
3.825000000000000000e+03 7.012947543241797632e+01 5.855685398599050728e+01 1.014001769316033403e+02 8.905146134738643582e+01
3.837500000000000000e+03 7.003458126393336158e+01 5.853747768417590436e+01 1.016183450241669277e+02 8.917962432555648888e+01
3.850000000000000000e+03 7.017080441606938734e+01 5.829235554513034145e+01 1.015294827384280154e+02 8.911428928589378984e+01
3.862500000000000000e+03 7.053363572867209541e+01 5.835175384364509199e+01 1.013216132747949985e+02 8.895588011661867256e+01
3.875000000000000000e+03 7.094113291541103195e+01 5.856368304266933222e+01 1.010504284496450111e+02 8.920006090979839541e+01
3.887500000000000000e+03 7.065928468036737797e+01 5.881263939402912655e+01 1.008904930400708935e+02 8.927534008592310499e+01
3.900000000000000000e+03 7.094117058839285050e+01 5.860456885998978294e+01 1.009090146845606313e+02 8.936760487883823600e+01
3.912500000000000000e+03 7.078187519513134873e+01 5.835511644549082177e+01 1.009465890999060775e+02 8.949412094286759611e+01
3.925000000000000000e+03 7.112301094725924600e+01 5.834029456033459837e+01 1.008082274621699668e+02 8.941359057793390264e+01
3.937500000000000000e+03 7.121300303097952167e+01 5.846051312528745569e+01 1.011440617105496642e+02 8.965851749948475913e+01
3.950000000000000000e+03 7.097344000688924837e+01 5.843240789260001833e+01 1.011195843996526378e+02 8.956861489087305017e+01
3.962500000000000000e+03 7.144999220005827567e+01 5.826112267979484471e+01 1.013066784124747954e+02 8.954409303855516100e+01
3.975000000000000000e+03 7.136153527458085932e+01 5.846524626623629217e+01 1.011521727996163378e+02 8.922937960458459372e+01
3.987500000000000000e+03 7.146539245888023117e+01 5.845507583760515047e+01 1.013289723039510335e+02 8.920311075590404926e+01
4.000000000000000000e+03 7.115623619844126324e+01 5.851778282311614987e+01 1.011018491005069961e+02 8.887974141227378766e+01
4.012500000000000000e+03 7.097762747441869635e+01 5.853629104105283432e+01 1.012099365632084442e+02 8.875062661613617365e+01
4.025000000000000000e+03 7.085916732325921430e+01 5.859183881721978082e+01 1.011174614595229002e+02 8.891692284508047806e+01
4.037500000000000000e+03 7.092413837690122591e+01 5.865990800523265847e+01 1.012817036007785134e+02 8.880733517810115529e+01
4.050000000000000000e+03 7.126569393912092210e+01 5.879764267024842184e+01 1.013131075173192528e+02 8.912155706875540773e+01
4.062500000000000000e+03 7.118149538530134635e+01 5.898137551467037554e+01 1.011447828010485210e+02 8.909081571339176264e+01
4.075000000000000000e+03 7.202387771443800091e+01 5.907186577187393794e+01 1.007484042161632800e+02 8.942651070553337433e+01
4.087500000000000000e+03 7.143911131049020469e+01 5.930855381879027277e+01 1.008431657140349813e+02 8.922475222140897699e+01
4.100000000000000000e+03 7.156427297000431054e+01 5.925499556776076560e+01 1.009849171916451382e+02 8.943026302724983623e+01
4.112500000000000000e+03 7.164791718129573894e+01 5.913984615936519873e+01 1.009603726887573032e+02 8.938965509342074256e+01
4.125000000000000000e+03 7.121781922618689009e+01 5.918137856694391274e+01 1.011443695146565460e+02 8.933908307161283346e+01
4.137500000000000000e+03 7.088713278613494140e+01 5.908435322763260444e+01 1.011712332897213429e+02 8.941137690387400028e+01
4.150000000000000000e+03 7.066813939252439525e+01 5.897585554663307050e+01 1.011849190071399676e+02 8.948613079905962309e+01
4.162500000000000000e+03 7.061083381342275800e+01 5.870102136877762433e+01 1.012164628757273164e+02 8.963076212943821020e+01
4.175000000000000000e+03 7.067022700130625879e+01 5.850274659195535776e+01 1.010869123867802415e+02 8.947606298591340135e+01
4.187500000000000000e+03 7.089390829418891826e+01 5.860752755403201064e+01 1.007417169861193855e+02 8.958060498521325599e+01
4.200000000000000000e+03 7.103878076426630628e+01 5.872003060343973146e+01 1.007134681886762877e+02 8.943824781981298599e+01
4.212500000000000000e+03 7.129690234931824477e+01 5.874806637274745214e+01 1.009579904557963062e+02 8.921510212508525228e+01
4.225000000000000000e+03 7.130440133527575597e+01 5.892870809827532241e+01 1.009840752267861319e+02 8.927837884170108396e+01
4.237500000000000000e+03 7.151697337000105392e+01 5.890177695592026907e+01 1.010282397127460285e+02 8.940484540588421680e+01
4.250000000000000000e+03 7.158573738485681304e+01 5.888628342750916289e+01 1.010209143186248468e+02 8.961030740551439067e+01
4.262500000000000000e+03 7.189929054583164714e+01 5.851053476673502729e+01 1.007992484184720468e+02 8.970087830024192499e+01
4.275000000000000000e+03 7.161735121265827786e+01 5.819369717082812343e+01 1.007534161026107000e+02 8.942528794641654599e+01
4.287500000000000000e+03 7.114868072601173310e+01 5.900849674724123162e+01 1.006068965629602729e+02 8.963845099804856886e+01
4.300000000000000000e+03 7.102970273705938098e+01 5.832557717989438828e+01 1.006260786363011306e+02 8.940974610938613409e+01
4.312500000000000000e+03 7.110188915995014725e+01 5.851918557178814950e+01 1.008338130790814375e+02 8.961390972991858916e+01
4.325000000000000000e+03 7.110686868850973497e+01 5.867961156771414721e+01 1.009659832969276607e+02 8.935359367428824839e+01
4.337500000000000000e+03 7.126803930011760713e+01 5.877776628777154855e+01 1.009845486859320971e+02 8.938173524472364306e+01
4.350000000000000000e+03 7.090535099443346212e+01 5.863371687570317903e+01 1.011647983022550790e+02 8.941888397648598641e+01
4.362500000000000000e+03 7.103421073360935623e+01 5.856563462812643195e+01 1.011237942410658377e+02 8.965237349032352654e+01
4.375000000000000000e+03 7.141433592872712666e+01 5.887880860021939355e+01 1.011600835801424694e+02 8.972739341876747687e+01
4.387500000000000000e+03 7.146597828020675536e+01 5.855611925761262881e+01 1.009512027682604156e+02 8.960151321633024679e+01
4.400000000000000000e+03 7.122094379746165771e+01 5.836145893279630315e+01 1.008787616198725345e+02 8.975190644919170779e+01
4.412500000000000000e+03 7.104560696573315681e+01 5.853151905700887880e+01 1.009240089974234849e+02 8.984610616575957920e+01
4.425000000000000000e+03 7.093343516160115314e+01 5.839185985602227902e+01 1.010600224439972266e+02 8.983935033642880796e+01
4.437500000000000000e+03 7.108397135852392523e+01 5.830260965639567416e+01 1.009214659907562890e+02 8.996212841664404891e+01
4.450000000000000000e+03 7.082430176002306155e+01 5.815413728445163599e+01 1.007384231550864655e+02 8.961317618732797996e+01
4.462500000000000000e+03 7.091146037555418502e+01 5.814761739662345974e+01 1.006692952796401528e+02 8.990125378655201871e+01
4.475000000000000000e+03 7.102479188174736180e+01 5.849926319134480224e+01 1.006061322377726697e+02 8.962103362786429273e+01
4.487500000000000000e+03 7.118123946558013415e+01 5.850979406155644824e+01 1.006968049362585873e+02 8.962848471476304724e+01
4.500000000000000000e+03 7.114091133853884230e+01 5.832157558720674473e+01 1.009203157624261991e+02 8.951179184460184501e+01
4.512500000000000000e+03 7.131122448699571237e+01 5.855346957120598717e+01 1.009682326194153603e+02 8.962499410276616629e+01
4.525000000000000000e+03 7.111826790853058355e+01 5.875514988420196971e+01 1.007869134799901616e+02 8.940552377363665926e+01
4.537500000000000000e+03 7.131989432590194156e+01 5.875029587166239509e+01 1.006688513548483712e+02 8.916483453423452943e+01
4.550000000000000000e+03 7.148984657430274581e+01 5.871206663710686513e+01 1.006453523617860810e+02 8.915149562060705080e+01
4.562500000000000000e+03 7.161962802605475531e+01 5.830662115022108338e+01 1.006828796189033426e+02 8.938197886602961262e+01
4.575000000000000000e+03 7.147866384779585758e+01 5.819012279444656599e+01 1.005168793106778935e+02 8.929944967911839626e+01
4.587500000000000000e+03 7.161787715322880388e+01 5.866088464603616615e+01 1.004911628900005098e+02 8.914996951870753605e+01
4.600000000000000000e+03 7.175232679856713958e+01 5.839979735545810513e+01 1.005506541395904918e+02 8.901038462043253219e+01
4.612500000000000000e+03 7.174639953509321799e+01 5.831855736551425196e+01 1.003727438077473266e+02 8.982040167869506320e+01
4.625000000000000000e+03 7.156641004358300506e+01 5.810889432017023637e+01 1.004091781461448250e+02 8.979354526748896603e+01
4.637500000000000000e+03 7.171229933425816228e+01 5.794448354424116587e+01 1.007838309921989577e+02 8.991665757662184433e+01
4.650000000000000000e+03 7.164493260285507858e+01 5.808152538855689073e+01 1.008538701451751365e+02 9.011591717689276493e+01
4.662500000000000000e+03 7.147450865791860508e+01 5.796874990610671574e+01 1.009211336356466830e+02 9.005187080221985241e+01
4.675000000000000000e+03 7.145358816395949475e+01 5.821385958738393640e+01 1.008107559716583097e+02 9.002515450496011340e+01
4.687500000000000000e+03 7.160209919525368605e+01 5.794809131847905093e+01 1.007610890026274575e+02 9.012573247875764082e+01
4.700000000000000000e+03 7.169793414508683327e+01 5.799149544607392670e+01 1.007725979225686075e+02 8.996633055091155029e+01
4.712500000000000000e+03 7.160839361782321077e+01 5.794361257346293570e+01 1.007267972699985563e+02 8.991223020225629625e+01
4.725000000000000000e+03 7.146196958160962254e+01 5.787500422546087719e+01 1.006365178442422206e+02 8.986782162120579187e+01
4.737500000000000000e+03 7.151180858204361357e+01 5.801351941194342743e+01 1.006849382934682353e+02 8.990116924920241104e+01
4.750000000000000000e+03 7.145559864048694010e+01 5.787388626713060802e+01 1.007191925678495323e+02 8.987877146293625685e+01
4.762500000000000000e+03 7.146004140824035744e+01 5.834250612037085659e+01 1.008125755923737472e+02 8.990135608495373276e+01
4.775000000000000000e+03 7.169404433328774928e+01 5.816805723605158818e+01 1.007754409336685626e+02 8.971532914157654659e+01
4.787500000000000000e+03 7.143826394384549872e+01 5.790698846673915767e+01 1.007735057445896416e+02 8.964253021485127704e+01
4.800000000000000000e+03 7.143996196647910324e+01 5.796765561323021387e+01 1.004883965003160995e+02 8.969706525658949658e+01
4.812500000000000000e+03 7.122875043613102264e+01 5.769128073488264619e+01 1.005861416974695288e+02 8.950129680061606052e+01
4.825000000000000000e+03 7.134639112161366370e+01 5.761779069938448572e+01 1.004946507280458690e+02 8.939119436264562069e+01
4.837500000000000000e+03 7.082820631210215367e+01 5.781414558952679528e+01 1.004965485367540765e+02 8.968745867530273586e+01
4.850000000000000000e+03 7.080404707154546884e+01 5.788939009332808183e+01 1.004327547546530184e+02 8.967406457560109345e+01
4.862500000000000000e+03 7.080148994811698060e+01 5.764698333752179593e+01 1.004705906467389127e+02 8.992204240139957960e+01
4.875000000000000000e+03 7.055007652480459512e+01 5.765746863697217606e+01 1.003613921862536245e+02 8.992603995083192103e+01
4.887500000000000000e+03 7.085019977996610407e+01 5.763072480449406498e+01 1.004619726820295682e+02 8.991093196212766259e+01
4.900000000000000000e+03 7.106192343401460221e+01 5.788696844568273292e+01 1.004163511555845361e+02 8.950909955292392794e+01
4.912500000000000000e+03 7.082262143026113677e+01 5.758472503796835440e+01 1.004205414636054314e+02 8.949488827048325845e+01
4.925000000000000000e+03 7.083090967370434043e+01 5.763983163218290429e+01 1.003777864375072397e+02 8.971697971958816709e+01
4.937500000000000000e+03 7.057593461077208019e+01 5.795538724286371490e+01 1.004804495008561958e+02 8.962710863473343181e+01
4.950000000000000000e+03 7.055944646817039256e+01 5.778573460362080283e+01 1.003213233650006373e+02 8.973120185868828003e+01
4.962500000000000000e+03 7.039848105337371464e+01 5.797961896451531061e+01 1.002722312459128489e+02 8.972575869389629588e+01
4.975000000000000000e+03 7.052035410136876692e+01 5.844387233705266027e+01 1.003165010355895959e+02 8.974195723390292301e+01
4.987500000000000000e+03 7.035841291199584191e+01 5.867063915449857348e+01 1.003511273010609273e+02 8.991829544673734631e+01
5.000000000000000000e+03 7.022604374984976516e+01 5.851301658432109321e+01 1.001652617001730476e+02 8.969274509517653371e+01
5.012500000000000000e+03 7.035232104314732737e+01 5.850582989863450223e+01 1.003519551464744666e+02 8.973167199025577645e+01
5.025000000000000000e+03 7.045884094263537634e+01 5.849816413277645921e+01 1.005271528336272411e+02 8.978059039600483970e+01
5.037500000000000000e+03 7.033639357687221150e+01 5.850905205092681172e+01 1.002622316222170582e+02 8.989040235496922548e+01
5.050000000000000000e+03 7.039152163572502729e+01 5.848439775684909137e+01 1.000536292966823027e+02 8.981443174176413891e+01
5.062500000000000000e+03 7.059060766434606649e+01 5.835664348105866850e+01 9.995419945449879151e+01 9.004601549718108799e+01
5.075000000000000000e+03 7.081065588252297971e+01 5.832012813037568577e+01 9.975811418938609165e+01 8.977962183406691565e+01
5.087500000000000000e+03 7.093842929550378074e+01 5.828589106631090999e+01 1.000463998857494516e+02 8.957288795212311072e+01
5.100000000000000000e+03 7.060483742434713861e+01 5.846149527623539655e+01 1.001602830400774593e+02 8.952515875391367217e+01
5.112500000000000000e+03 7.070651838527612654e+01 5.869424190057328161e+01 1.000535255198689413e+02 8.945024431822658073e+01
5.125000000000000000e+03 7.034461399390478675e+01 5.865783324200454985e+01 1.001032425425978545e+02 8.944742199025391471e+01
5.137500000000000000e+03 7.016976014721990396e+01 5.845302307417684062e+01 1.000333093961089901e+02 8.952383328275350038e+01
5.150000000000000000e+03 7.028846386715021310e+01 5.844397661499731811e+01 9.998839241677640644e+01 8.967731356998517356e+01
5.162500000000000000e+03 7.081194870654825024e+01 5.853492876428300917e+01 1.000484966861446452e+02 8.988235755052765796e+01
5.175000000000000000e+03 7.092076322954076772e+01 5.859950523012818735e+01 1.002133473401505626e+02 8.989731833151216733e+01
5.187500000000000000e+03 7.073225395181241026e+01 5.849416676997755360e+01 1.003278449958607865e+02 8.981340519369430808e+01
5.200000000000000000e+03 7.058247909320472502e+01 5.824870927320043990e+01 1.002327881001163803e+02 8.987710531593670282e+01
5.212500000000000000e+03 7.048761652033775249e+01 5.845937868625226486e+01 1.003326283138798800e+02 9.012241307023379022e+01
5.225000000000000000e+03 7.030688990669892746e+01 5.832368469685787460e+01 1.001816787337751862e+02 8.991264836224736712e+01
5.237500000000000000e+03 7.013963468275076707e+01 5.845602059855434618e+01 1.000862899471238450e+02 8.975683183271473808e+01
5.250000000000000000e+03 7.019037354972904552e+01 5.874275746827448330e+01 1.000587985065321845e+02 8.968349341176923417e+01
5.262500000000000000e+03 7.006184739556167074e+01 5.860920443923329515e+01 9.968071561840218919e+01 8.951857070846854469e+01
5.275000000000000000e+03 6.988604507513005615e+01 5.846285090093630998e+01 1.000916551979486826e+02 8.962422320323528879e+01
5.287500000000000000e+03 6.986598555246949616e+01 5.819162154170212631e+01 1.002423538385193211e+02 8.960516319417955344e+01
5.300000000000000000e+03 6.999141025077803135e+01 5.791337978967482769e+01 1.005046617334043475e+02 8.949755243716629138e+01
5.312500000000000000e+03 6.975969122014032564e+01 5.787744503591233070e+01 1.005042546746086600e+02 8.945990457404543861e+01
5.325000000000000000e+03 6.991144466733747720e+01 5.780354575957607466e+01 1.000149537463453555e+02 8.957569970028978901e+01
5.337500000000000000e+03 7.005034694947127605e+01 5.778460894731075115e+01 9.997578273361338574e+01 8.930909853837043499e+01
5.350000000000000000e+03 6.984412716787497288e+01 5.800443031257660209e+01 9.990734605581027949e+01 8.936217977635128307e+01
5.362500000000000000e+03 7.013792497009070814e+01 5.774962499058050014e+01 9.979330663489338349e+01 8.904345039728674749e+01
5.375000000000000000e+03 7.024168418030497207e+01 5.753572550864591761e+01 9.972641726826297770e+01 8.900854890186519697e+01
5.387500000000000000e+03 7.060255478821363795e+01 5.754639570371483615e+01 1.000618747840071450e+02 8.883199680594397307e+01
5.400000000000000000e+03 7.066842724797173503e+01 5.732453239858926963e+01 1.002737502442368793e+02 8.861619238577792146e+01
5.412500000000000000e+03 7.076457413708379818e+01 5.727414897184389986e+01 1.005739351247647164e+02 8.849517089925875268e+01
5.425000000000000000e+03 7.072121318514463439e+01 5.724472493852065469e+01 1.007194770365931191e+02 8.817874728301713105e+01
5.437500000000000000e+03 7.104430366938252916e+01 5.715415032676420992e+01 1.007678625412349760e+02 8.807446764193737465e+01
5.450000000000000000e+03 7.101469429775980302e+01 5.695828533966037099e+01 1.007782069715488262e+02 8.789051229466508630e+01
5.462500000000000000e+03 7.073858425080064194e+01 5.714232854654741800e+01 1.004509023651773987e+02 8.771942038032699429e+01
5.475000000000000000e+03 7.051408036208376018e+01 5.741249287440252402e+01 1.006924948507070923e+02 8.769661074330146278e+01
5.487500000000000000e+03 7.037845912482853805e+01 5.704618009537243495e+01 1.005139376043567268e+02 8.779918236519867492e+01
5.500000000000000000e+03 7.054617401435173463e+01 5.677891554840183375e+01 1.003002349533238515e+02 8.764925278122146324e+01
5.512500000000000000e+03 7.078898084910936461e+01 5.664321366370207755e+01 1.004384436781906658e+02 8.755828257495385003e+01
5.525000000000000000e+03 7.056423279918931257e+01 5.684963643484129392e+01 1.003129135986153671e+02 8.766939130584090378e+01
5.537500000000000000e+03 7.017579800686785063e+01 5.661467747919515148e+01 1.004586330210220382e+02 8.748959174101733538e+01
5.550000000000000000e+03 7.008670360046932046e+01 5.673293472608762045e+01 1.002524200856209973e+02 8.780389274406120137e+01
5.562500000000000000e+03 6.998621996879035123e+01 5.668585397848927698e+01 1.002331566335980426e+02 8.755012774011115084e+01
5.575000000000000000e+03 6.984009460013133719e+01 5.671107918173087370e+01 1.002017680821829941e+02 8.759369384841603789e+01
5.587500000000000000e+03 6.945046864047142776e+01 5.673654474474727039e+01 1.001663014753452075e+02 8.775797936043589687e+01
5.600000000000000000e+03 6.943130284822929355e+01 5.684278651446130937e+01 1.000064551488806188e+02 8.766780110408717519e+01
5.612500000000000000e+03 6.956324891523009057e+01 5.671851858921535694e+01 9.947335546269243878e+01 8.788414116291093592e+01
5.625000000000000000e+03 6.978351201036213070e+01 5.674330940528995626e+01 1.000675061222149367e+02 8.798378051814815137e+01
5.637500000000000000e+03 6.973475124339962861e+01 5.731850334161349991e+01 9.993036358316271617e+01 8.781227651906219478e+01
5.650000000000000000e+03 6.994079785994077270e+01 5.723675630665835712e+01 9.972681026350440447e+01 8.769266758876477752e+01
5.662500000000000000e+03 6.991960766783898862e+01 5.690420368748674917e+01 9.954805974384500189e+01 8.761060746796182741e+01
5.675000000000000000e+03 7.004415364563560331e+01 5.711167919468053356e+01 9.962153434284520870e+01 8.755659277812370078e+01
5.687500000000000000e+03 6.949154310769854703e+01 5.718424684741114561e+01 9.966478233185704028e+01 8.721722174914131642e+01
5.700000000000000000e+03 6.962209642279402999e+01 5.709567702445843196e+01 9.975069208373824381e+01 8.737889370644624876e+01
5.712500000000000000e+03 6.957928186254946468e+01 5.745627384146229844e+01 9.974801934906433587e+01 8.729049774453510224e+01
5.725000000000000000e+03 6.960011287091478493e+01 5.769984647672555411e+01 9.956737594658457624e+01 8.784947331904145074e+01
5.737500000000000000e+03 6.963416397601527308e+01 5.769755686434626085e+01 9.965852729080276617e+01 8.806076293839008429e+01
5.750000000000000000e+03 6.969276657311650069e+01 5.758763274089449880e+01 9.953535012938461080e+01 8.810495721002999403e+01
5.762500000000000000e+03 6.959554759987602779e+01 5.761322378339310291e+01 9.927075411743356881e+01 8.798423772109028107e+01
5.775000000000000000e+03 6.932036751122095097e+01 5.766341991823798452e+01 9.945994111665490323e+01 8.803761008299146340e+01
5.787500000000000000e+03 6.961144599207531769e+01 5.752741576880028873e+01 9.931628011533975098e+01 8.775375631563586865e+01
5.800000000000000000e+03 6.951457301488981955e+01 5.739732194606764182e+01 9.947987009874944420e+01 8.802070971759813744e+01
5.812500000000000000e+03 6.988358159437804318e+01 5.744628082931433255e+01 9.964555659818003619e+01 8.836100550546585453e+01
5.825000000000000000e+03 6.963574553556551905e+01 5.754412239732793211e+01 9.925427793497782147e+01 8.823289950654084635e+01
5.837500000000000000e+03 6.975602403307836141e+01 5.743096315790533168e+01 9.955641280375373015e+01 8.841807229762341080e+01
5.850000000000000000e+03 6.995752432654364839e+01 5.715150908584928402e+01 9.955629428638911804e+01 8.859130842538250761e+01
5.862500000000000000e+03 6.969331755060699152e+01 5.720308968590051535e+01 9.936307114197094847e+01 8.855440400308785343e+01
5.875000000000000000e+03 6.978282545066778653e+01 5.755137880498966751e+01 9.911725374450573156e+01 8.839297984262159957e+01
5.887500000000000000e+03 6.983143346244962402e+01 5.753768692042625332e+01 9.893960448762074122e+01 8.841744377902294616e+01
5.900000000000000000e+03 6.974937666665960023e+01 5.734398477929426718e+01 9.879616999318442083e+01 8.874052618397722370e+01
5.912500000000000000e+03 6.989116181898629065e+01 5.732100884431371668e+01 9.871260550531449951e+01 8.870898014333272386e+01
5.925000000000000000e+03 6.990661041289719435e+01 5.744741162701892279e+01 9.898372161204639497e+01 8.846610795637684532e+01
5.937500000000000000e+03 7.013314564743438950e+01 5.750720964803495860e+01 9.906317419711207606e+01 8.834551224379616485e+01
5.950000000000000000e+03 7.003882280791643211e+01 5.732153241470378191e+01 9.909026205588402547e+01 8.850018088649453318e+01
5.962500000000000000e+03 7.002331791912966708e+01 5.726805562167125174e+01 9.923891915556401955e+01 8.835340470221157716e+01
5.975000000000000000e+03 6.926228978198182062e+01 5.731022183911260015e+01 9.914456515658635283e+01 8.853737201978707105e+01
5.987500000000000000e+03 6.952985797363881204e+01 5.728676048071470461e+01 9.881200527539083112e+01 8.866808193046502140e+01
6.000000000000000000e+03 6.996044471672512088e+01 5.736108461241572343e+01 9.887745205674814031e+01 8.865124079092964848e+01
6.012500000000000000e+03 6.985351368666134420e+01 5.754110195231233149e+01 9.875848737762305518e+01 8.847779765794730622e+01
6.025000000000000000e+03 6.976746520826208098e+01 5.732312436745152695e+01 9.860921745602838939e+01 8.853997341770987362e+01
6.037500000000000000e+03 6.948358292884415732e+01 5.745781491858070211e+01 9.843851176614604981e+01 8.857501175446114416e+01
6.050000000000000000e+03 6.949059334887719785e+01 5.733105339069120987e+01 9.818455986710766581e+01 8.878610967396394926e+01
6.062500000000000000e+03 6.959408336983592847e+01 5.732130158392278219e+01 9.852141451887575840e+01 8.874582344558842806e+01
6.075000000000000000e+03 6.969650367752842612e+01 5.743917320362371015e+01 9.850297566578585418e+01 8.878704398501209027e+01
6.087500000000000000e+03 7.000855152238493417e+01 5.738391693283280404e+01 9.861439887655586745e+01 8.858319912179128153e+01
6.100000000000000000e+03 6.983913304391543875e+01 5.726692539370019119e+01 9.864653693363226239e+01 8.814463054745544923e+01
6.112500000000000000e+03 6.975499084205044653e+01 5.713082163786790346e+01 9.869559028354854036e+01 8.853753704169916716e+01
6.125000000000000000e+03 6.988442103209553125e+01 5.733237625724795805e+01 9.864936141959049110e+01 8.878303726654425532e+01
6.137500000000000000e+03 6.997926362603013217e+01 5.748929524265125934e+01 9.881204303516682330e+01 8.880295387802615892e+01
6.150000000000000000e+03 7.003920960036029442e+01 5.741739849681462005e+01 9.886875451638969992e+01 8.905220913838977026e+01
6.162500000000000000e+03 7.004542940521157846e+01 5.739769458599728580e+01 9.893029285654682781e+01 8.895140431687370608e+01
6.175000000000000000e+03 7.028022886372990286e+01 5.736194419168671743e+01 9.903474019134425532e+01 8.895407389616502769e+01
6.187500000000000000e+03 7.043393548453521191e+01 5.748370997668785520e+01 9.867282465285451565e+01 8.901993444477938056e+01
6.200000000000000000e+03 7.043418890637958896e+01 5.733044723542987953e+01 9.884258111129024371e+01 8.902838319894203778e+01
6.212500000000000000e+03 7.060507038701008753e+01 5.749647928159550503e+01 9.901130426965330855e+01 8.916248938807946445e+01
6.225000000000000000e+03 7.022996879049644292e+01 5.740195525016540756e+01 9.901932546463491747e+01 8.913151156995590441e+01
6.237500000000000000e+03 6.993137512728783634e+01 5.732733428614931626e+01 9.887984590164404608e+01 8.894613943323817296e+01
6.250000000000000000e+03 7.005600850774693811e+01 5.724322019254980631e+01 9.875178117635267938e+01 8.878312585689194236e+01
6.262500000000000000e+03 7.004860256823486964e+01 5.713620652325170823e+01 9.880972312723557138e+01 8.858247755378499733e+01
6.275000000000000000e+03 7.009306360518714030e+01 5.712656776489269816e+01 9.880880120847177750e+01 8.848213452456546690e+01
6.287500000000000000e+03 7.017101860768084975e+01 5.717502255950203249e+01 9.874940102929221553e+01 8.877242176685697927e+01
6.300000000000000000e+03 7.001849299738439925e+01 5.728771364591850102e+01 9.893726320407130004e+01 8.871607324178282283e+01
6.312500000000000000e+03 6.967286313123652519e+01 5.735161676218462645e+01 9.887099397713265603e+01 8.889821610713246969e+01
6.325000000000000000e+03 6.984189886521110679e+01 5.704666834908326223e+01 9.905318454617234636e+01 8.900809918864305814e+01
6.337500000000000000e+03 6.987249249213793689e+01 5.693946911023294177e+01 9.865371162762698987e+01 8.907292463659761950e+01
6.350000000000000000e+03 7.007654152211097198e+01 5.696756926326851556e+01 9.873273660055372147e+01 8.906538865025645180e+01
6.362500000000000000e+03 6.984404841569921985e+01 5.688099800384021165e+01 9.892057424142235789e+01 8.903007801134575061e+01
6.375000000000000000e+03 7.008200762952812113e+01 5.652607924499550762e+01 9.908802035649104312e+01 8.906692515705610447e+01
6.387500000000000000e+03 7.010238799469601645e+01 5.632394573275161065e+01 9.898006790813462885e+01 8.946957354582829680e+01
6.400000000000000000e+03 7.022307442920060794e+01 5.633112012989256812e+01 9.866343770121430623e+01 8.947039964638375409e+01
6.412500000000000000e+03 7.009282429728138197e+01 5.664473308919315997e+01 9.887032897976638424e+01 8.942208424032413916e+01
6.425000000000000000e+03 6.975204336447698950e+01 5.650807175580290931e+01 9.916707001271653610e+01 8.930867407629479260e+01
6.437500000000000000e+03 6.974375433200233942e+01 5.678172419912293378e+01 9.931852426013769275e+01 8.905996539774152154e+01
6.450000000000000000e+03 6.955488117965845163e+01 5.658212409917562269e+01 9.914743970196390421e+01 8.870154203801652670e+01
6.462500000000000000e+03 6.958234466761946635e+01 5.665199836294621605e+01 9.915661549232841310e+01 8.848265318671349178e+01
6.475000000000000000e+03 6.940752099525461460e+01 5.649062569119907806e+01 9.934715636076948897e+01 8.823425749082359459e+01
6.487500000000000000e+03 6.938090983336442719e+01 5.670868762462109913e+01 9.940754056442982289e+01 8.837060577039186171e+01
6.500000000000000000e+03 6.931607950107358818e+01 5.676398338443512870e+01 9.931289014121766456e+01 8.813495722214939576e+01
6.512500000000000000e+03 6.912848800000925564e+01 5.665608169199504829e+01 9.927729451705819486e+01 8.814618954679248475e+01
6.525000000000000000e+03 6.939995950798362401e+01 5.663905879118625819e+01 9.933297274485889261e+01 8.809495447033565085e+01
6.537500000000000000e+03 6.954184653825014095e+01 5.660858626464914778e+01 9.951930011552045130e+01 8.803259083567078846e+01
6.550000000000000000e+03 6.961609483695885103e+01 5.687559685816960808e+01 9.944608839833786362e+01 8.784688926455335434e+01
6.562500000000000000e+03 6.974894782280514960e+01 5.697311784691333969e+01 9.946193578066596785e+01 8.760198231207540687e+01
6.575000000000000000e+03 6.977395221491106270e+01 5.695857865326332359e+01 9.941376504242941792e+01 8.749358438277759831e+01
6.587500000000000000e+03 6.963889319481225471e+01 5.669205578016163116e+01 9.938340141475410405e+01 8.751272547544937197e+01
6.600000000000000000e+03 6.975192653807853560e+01 5.673154007206900928e+01 9.920611984520269289e+01 8.735860699905985882e+01
6.612500000000000000e+03 6.967949729464559994e+01 5.650414029462241672e+01 9.942901423353067969e+01 8.719330137654925750e+01
6.625000000000000000e+03 6.965232793927940236e+01 5.688232179065246896e+01 9.939892052439461168e+01 8.714533728012638392e+01
6.637500000000000000e+03 6.980741627056140430e+01 5.668307180334386430e+01 9.933042685469020228e+01 8.701475600806287503e+01
6.650000000000000000e+03 6.980948615930326184e+01 5.650570910029511396e+01 9.949181097577435651e+01 8.717589642230321090e+01
6.662500000000000000e+03 6.964780897516283176e+01 5.634203273650668820e+01 9.932065909309737606e+01 8.761888720525293195e+01
6.675000000000000000e+03 6.958949113913148210e+01 5.608019717630993028e+01 9.959095185308567011e+01 8.735450214092264787e+01
6.687500000000000000e+03 6.969367558746307623e+01 5.607129634245838190e+01 9.973608037045401886e+01 8.741406094752743172e+01
6.700000000000000000e+03 6.949482683624879087e+01 5.609958268516125202e+01 9.972474691916265499e+01 8.725098906882953997e+01
6.712500000000000000e+03 6.948663379335074808e+01 5.624020907155128413e+01 9.974304815368795119e+01 8.713825287501613559e+01
6.725000000000000000e+03 6.954643040550844546e+01 5.621702287167693868e+01 9.967660969502244939e+01 8.715765744459275766e+01
6.737500000000000000e+03 6.944261479147019145e+01 5.646917303366711138e+01 1.001175688842161833e+02 8.693988146974618303e+01
6.750000000000000000e+03 6.931257751870454342e+01 5.660447283108879191e+01 1.002032056424324509e+02 8.682816189992317391e+01
6.762500000000000000e+03 6.912897981485295418e+01 5.649974324531336833e+01 1.001616068239278690e+02 8.681334932658778314e+01
6.775000000000000000e+03 6.915962954050556277e+01 5.656772144376721911e+01 1.002890722717058907e+02 8.700926940061513903e+01
6.787500000000000000e+03 6.918560837979703138e+01 5.668064237461803856e+01 1.001578874980070140e+02 8.702121627969205520e+01
6.800000000000000000e+03 6.875093494637489755e+01 5.672379941290020611e+01 1.001103855979095982e+02 8.683577930290866220e+01
6.812500000000000000e+03 6.878619864041142762e+01 5.682990365376621611e+01 9.998238216625530583e+01 8.673152872528929436e+01
6.825000000000000000e+03 6.897592810360002602e+01 5.685540720002647674e+01 9.971590249550339990e+01 8.682244413513559778e+01
6.837500000000000000e+03 6.931581916952006850e+01 5.670115143674693314e+01 9.969692178343275657e+01 8.646515156404548463e+01
6.850000000000000000e+03 6.969745436585147047e+01 5.672069004147689952e+01 9.978299196370213053e+01 8.645101177576533757e+01
6.862500000000000000e+03 6.979774062128693402e+01 5.673106660959797409e+01 9.961161621745968375e+01 8.630436671707286678e+01
6.875000000000000000e+03 7.002236396212492764e+01 5.685692167172334877e+01 9.968577196583032674e+01 8.639169276850624613e+01
6.887500000000000000e+03 6.956078863480892949e+01 5.682829360028978982e+01 9.993141766530760606e+01 8.616840642634116421e+01
6.900000000000000000e+03 6.956885918662709400e+01 5.715602150143656957e+01 1.000316974673979473e+02 8.606479660136977827e+01
6.912500000000000000e+03 6.943177550350718263e+01 5.666461994775229982e+01 9.962624164142424377e+01 8.603672776738393679e+01
6.925000000000000000e+03 6.955660457797729634e+01 5.662266720990199786e+01 9.973284371200429632e+01 8.601074337514002366e+01
6.937500000000000000e+03 6.968008237692954765e+01 5.680257135139537894e+01 9.964231878941964737e+01 8.578685821512816290e+01
6.950000000000000000e+03 6.952535049398920819e+01 5.685387962432685782e+01 9.974761272095027209e+01 8.586577473932500482e+01
6.962500000000000000e+03 6.969706881566135337e+01 5.686865871334396161e+01 9.993526615530954871e+01 8.603034226068346868e+01
6.975000000000000000e+03 6.961152500041589519e+01 5.691281534694658006e+01 9.986263265022023461e+01 8.618609438071378293e+01
6.987500000000000000e+03 6.943348707328534886e+01 5.681449163141011383e+01 9.945792103039875087e+01 8.610531684413012954e+01
7.000000000000000000e+03 6.969095619636205186e+01 5.655781581054508678e+01 9.966802499558122008e+01 8.637056630765093246e+01
7.012500000000000000e+03 6.939027899232145558e+01 5.648557406264644953e+01 9.973308078552823019e+01 8.666069390258914495e+01
7.025000000000000000e+03 6.914548064860868237e+01 5.635248290215972133e+01 9.960134011297965628e+01 8.649441888281741342e+01
7.037500000000000000e+03 6.924705708158916195e+01 5.624207705763100051e+01 9.947264621254650763e+01 8.664892547722756433e+01
7.050000000000000000e+03 6.958812995400433010e+01 5.627236802626413237e+01 9.963557450341018296e+01 8.697521231616330795e+01
7.062500000000000000e+03 6.980398279137943973e+01 5.637304816144101949e+01 9.971814120201788967e+01 8.726913022803714171e+01
7.075000000000000000e+03 6.983407163345918889e+01 5.666330043648507342e+01 9.930340454601675049e+01 8.735524461701295706e+01
7.087500000000000000e+03 6.989267664468701469e+01 5.699798975472617713e+01 9.962498447485701547e+01 8.729170891949286215e+01
7.100000000000000000e+03 7.003562849173928839e+01 5.679364851397454572e+01 9.943873922066588023e+01 8.751839763046721998e+01
7.112500000000000000e+03 6.969034356879654979e+01 5.667596104779081401e+01 9.971643419121576812e+01 8.766581772433329434e+01
7.125000000000000000e+03 6.978965094977981209e+01 5.722781675084841879e+01 9.969276830871091022e+01 8.774925961806482633e+01
7.137500000000000000e+03 6.984753972237673736e+01 5.722912160687943839e+01 9.951757033205626612e+01 8.758188012793841892e+01
7.150000000000000000e+03 6.985005615171805005e+01 5.723514775365554641e+01 9.957545533498121415e+01 8.755543866765674466e+01
7.162500000000000000e+03 7.008446608832853997e+01 5.726183125723733980e+01 9.958402479851852718e+01 8.762832851884846264e+01
7.175000000000000000e+03 6.989941022062977538e+01 5.713774313784426795e+01 9.961387199933405157e+01 8.781496569425198118e+01
7.187500000000000000e+03 6.970327501922236024e+01 5.723385643399841172e+01 9.923992493313998864e+01 8.759615221990647171e+01
7.200000000000000000e+03 6.955879032861325584e+01 5.725997496008688614e+01 9.932757597625978008e+01 8.727371656530503685e+01
7.212500000000000000e+03 6.968773068709272422e+01 5.730571087386278606e+01 9.957125653551564426e+01 8.754241185819141435e+01
7.225000000000000000e+03 6.957111610541561220e+01 5.740544521282505031e+01 9.948849430710366448e+01 8.764291380342699256e+01
7.237500000000000000e+03 6.995790777754289991e+01 5.722976014703882441e+01 9.944427801652554422e+01 8.779476299874562528e+01
7.250000000000000000e+03 6.991822924803746275e+01 5.733447403066723780e+01 9.931399997636746946e+01 8.791338393174137877e+01
7.262500000000000000e+03 6.955047972749467533e+01 5.716921533862016247e+01 9.942205740062972552e+01 8.795279008391868558e+01
7.275000000000000000e+03 6.935179965589071571e+01 5.720602115077863914e+01 9.951414962583760371e+01 8.789330176034388842e+01
7.287500000000000000e+03 6.933871709635978675e+01 5.728861556207662886e+01 9.936586039147240967e+01 8.794208041374240281e+01
7.300000000000000000e+03 6.939557942535451218e+01 5.772569510904085632e+01 9.908323689014463298e+01 8.805752212870744700e+01
7.312500000000000000e+03 6.918889442926756317e+01 5.782940959974249040e+01 9.925186348607194020e+01 8.783156873276557519e+01
7.325000000000000000e+03 6.899748299912586447e+01 5.767055729878457981e+01 9.932220806244285427e+01 8.783991069423670695e+01
7.337500000000000000e+03 6.894813994151463987e+01 5.736199183134891655e+01 9.919146843110152645e+01 8.800587976779236499e+01
7.350000000000000000e+03 6.887949221111000497e+01 5.730401667512043673e+01 9.893427653907188812e+01 8.795192428342180335e+01
7.362500000000000000e+03 6.887848603048833240e+01 5.734219512650165740e+01 9.922064130712344365e+01 8.805947138663421470e+01
7.375000000000000000e+03 6.892276638938588462e+01 5.745930327278634309e+01 9.909327697732574336e+01 8.788566788491544912e+01
7.387500000000000000e+03 6.915708021281281503e+01 5.757244745624608129e+01 9.890168545686607615e+01 8.811820065097067811e+01
7.400000000000000000e+03 6.893595229925249157e+01 5.767074624973292885e+01 9.884234540151031467e+01 8.801414012009681187e+01
7.412500000000000000e+03 6.855507485815303426e+01 5.766088822489000165e+01 9.869373389483797610e+01 8.803227143124027521e+01
7.425000000000000000e+03 6.827120963101619111e+01 5.763404781705187219e+01 9.889604265619490775e+01 8.760951155259070333e+01
7.437500000000000000e+03 6.812067013680417915e+01 5.781733528012757262e+01 9.908590725183020709e+01 8.762284547134032664e+01
7.450000000000000000e+03 6.829442386800329245e+01 5.788157852591529462e+01 9.919695755606743148e+01 8.768512264304877135e+01
7.462500000000000000e+03 6.849905936912533377e+01 5.805474819612024362e+01 9.929881626213305879e+01 8.778145905300817731e+01
7.475000000000000000e+03 6.828074586555131020e+01 5.790483300203830197e+01 9.915542069095766919e+01 8.785097987877897197e+01
7.487500000000000000e+03 6.847283587733075194e+01 5.774852128096808457e+01 9.935843620178529534e+01 8.798300775990033173e+01
7.500000000000000000e+03 6.848898904433495716e+01 5.817083029118541049e+01 9.948640809142264629e+01 8.803337418261050118e+01
7.512500000000000000e+03 6.828168688454263702e+01 5.843720148913005374e+01 9.942852902163289741e+01 8.800273706093236115e+01
7.525000000000000000e+03 6.851779424481232184e+01 5.815599523147525929e+01 9.957565235616381472e+01 8.747045222430342903e+01
7.537500000000000000e+03 6.865681937719865857e+01 5.853095398878053857e+01 9.973536549530508921e+01 8.746792270815572579e+01
7.550000000000000000e+03 6.867210265609939768e+01 5.822474001278452960e+01 9.958759480974092071e+01 8.804304811386579388e+01
7.562500000000000000e+03 6.887660555137938445e+01 5.816118470561258391e+01 9.948496279181034652e+01 8.812345840735426350e+01
7.575000000000000000e+03 6.897272547975433099e+01 5.816753993066497941e+01 9.942459957976107887e+01 8.834003564365069394e+01
7.587500000000000000e+03 6.897457509697038347e+01 5.817125598653340290e+01 9.937886996433813636e+01 8.855675669151571583e+01
7.600000000000000000e+03 6.874193329714317713e+01 5.819397531354542252e+01 9.928732786908422270e+01 8.885975100034930563e+01
7.612500000000000000e+03 6.885983370674290427e+01 5.818948777331112154e+01 9.941164739301059683e+01 8.872552514038723359e+01
7.625000000000000000e+03 6.861482737711421009e+01 5.838192290275186025e+01 9.926577420012863229e+01 8.898160993503721272e+01
7.637500000000000000e+03 6.861032436185112715e+01 5.840310162193461707e+01 9.942973034175717828e+01 8.917885718111398319e+01
7.650000000000000000e+03 6.818440646998662658e+01 5.843515977143803042e+01 9.932088326230953612e+01 8.923206273285812529e+01
7.662500000000000000e+03 6.802702748745831229e+01 5.821909292629583632e+01 9.924131908740470465e+01 8.941414121986110786e+01
7.675000000000000000e+03 6.791836197976634537e+01 5.817460115278299781e+01 9.950584729239740511e+01 8.922079164428127740e+01
7.687500000000000000e+03 6.775081740924269980e+01 5.857896490662752598e+01 9.942816851658128030e+01 8.924988201066520332e+01
7.700000000000000000e+03 6.764960812205028162e+01 5.840109413127015614e+01 9.949715000258207453e+01 8.926901762147831221e+01
7.712500000000000000e+03 6.760979474258226674e+01 5.840481291327522939e+01 9.934292468583996083e+01 8.907889268232318614e+01
7.725000000000000000e+03 6.743822890379355783e+01 5.851133531515999664e+01 9.911191426805230265e+01 8.878662989247888504e+01
7.737500000000000000e+03 6.768493030333442562e+01 5.826800976761752793e+01 9.895979988223955104e+01 8.881482813736739956e+01
7.750000000000000000e+03 6.778850486421282540e+01 5.819257585678876410e+01 9.894225912137133605e+01 8.906228912046897506e+01
7.762500000000000000e+03 6.784678529232414235e+01 5.819206663427763715e+01 9.921469845851414959e+01 8.942859031810442616e+01
7.775000000000000000e+03 6.806026470257329208e+01 5.825186035056916722e+01 9.938212733970333090e+01 8.931155830160402331e+01
7.787500000000000000e+03 6.810826122140834116e+01 5.842272562917383993e+01 9.920198866174118280e+01 8.910039991753423294e+01
7.800000000000000000e+03 6.805314641699025913e+01 5.835418970985985965e+01 9.959564717622109242e+01 8.895649920530090071e+01
7.812500000000000000e+03 6.862321924586342448e+01 5.816346330336924098e+01 9.973304545812010247e+01 8.898017541821806731e+01
7.825000000000000000e+03 6.871929036926968593e+01 5.813639415609021199e+01 9.971002588711191095e+01 8.843907761583400884e+01
7.837500000000000000e+03 6.864593312097564137e+01 5.851971035516621100e+01 9.946560738858003958e+01 8.844311230364752419e+01
7.850000000000000000e+03 6.884109000616857088e+01 5.824662316748432289e+01 9.913213587893825718e+01 8.790313003076694542e+01
7.862500000000000000e+03 6.922609386459660641e+01 5.820834799255556646e+01 9.936173277134315640e+01 8.761365925842747515e+01
7.875000000000000000e+03 6.923425307335639900e+01 5.837395309753157591e+01 9.965321518508862653e+01 8.809702035088176331e+01
7.887500000000000000e+03 6.912462535679139819e+01 5.811534536301123666e+01 9.930032721796374062e+01 8.833182120467587595e+01
7.900000000000000000e+03 6.924400395098376748e+01 5.827806552516619831e+01 9.957076893832486064e+01 8.870788003567179203e+01
7.912500000000000000e+03 6.956181993943663144e+01 5.848674904612322933e+01 9.966348095324752876e+01 8.880741387748565785e+01
7.925000000000000000e+03 6.968442754445224807e+01 5.837484591272176715e+01 9.977893760219714636e+01 8.856837579770002833e+01
7.937500000000000000e+03 6.969623046419512491e+01 5.830286364650122977e+01 9.981104353722415112e+01 8.840209803283632084e+01
7.950000000000000000e+03 6.963836191328026359e+01 5.821199631500231675e+01 1.000900045028722332e+02 8.839933975106886521e+01
7.962500000000000000e+03 6.971049276253303617e+01 5.780680990895478999e+01 1.001210261842423108e+02 8.847797658057358205e+01
7.975000000000000000e+03 6.977938079377247504e+01 5.765820678052459414e+01 1.000287190976548715e+02 8.887360691965578496e+01
7.987500000000000000e+03 6.977810962596713296e+01 5.768578079730614405e+01 1.002011811625315261e+02 8.905393205894509379e+01
8.000000000000000000e+03 6.994613518079789571e+01 5.793779829171078433e+01 1.000637797840763312e+02 8.910783153030220660e+01
8.012500000000000000e+03 6.992733858683517667e+01 5.858271534109231737e+01 9.988611559727185352e+01 8.928116376615047045e+01
8.025000000000000000e+03 6.992876145199885229e+01 5.901978369943715563e+01 1.002298419633019222e+02 8.910441461188592882e+01
8.037500000000000000e+03 6.975807393658730859e+01 5.845193015693915584e+01 1.005358132884627054e+02 8.917851630665906271e+01
8.050000000000000000e+03 6.983320925668770940e+01 5.834530924728472456e+01 1.004565275805661599e+02 8.905715771016548388e+01
8.062500000000000000e+03 6.985170534358242378e+01 5.836562782907834190e+01 1.004258933378912246e+02 8.887435922338366368e+01
8.075000000000000000e+03 6.967749151299720722e+01 5.830593394749072900e+01 1.005936225365314840e+02 8.912087963211135389e+01
8.087500000000000000e+03 6.942987450320018183e+01 5.872976134939546000e+01 1.007447554634160554e+02 8.894982043285963869e+01
8.100000000000000000e+03 6.941169052757371105e+01 5.824631795929330735e+01 1.006717594309220800e+02 8.880607895076651914e+01
8.112500000000000000e+03 6.977687541047895081e+01 5.814932529010987139e+01 1.007931852612737202e+02 8.876693829362930899e+01
8.125000000000000000e+03 6.964947667939729570e+01 5.814597868806370684e+01 1.008207999301131110e+02 8.894328012470221267e+01
8.137500000000000000e+03 6.963154999835701631e+01 5.817561641554771512e+01 1.008011844973202358e+02 8.869846235784982014e+01
8.150000000000000000e+03 6.966066388831207234e+01 5.804185681225212079e+01 1.006234247090746550e+02 8.843506690138342208e+01
8.162500000000000000e+03 6.959520409670098218e+01 5.811351298000201382e+01 1.007150613598865618e+02 8.840098618115818851e+01
8.175000000000000000e+03 6.964839698545287661e+01 5.851364110894585480e+01 1.008167724272678072e+02 8.869152885934812502e+01
8.187500000000000000e+03 6.898049679197913520e+01 5.834142077634628976e+01 1.002739482352435800e+02 8.854043234771553728e+01
8.200000000000000000e+03 6.882939955617597150e+01 5.828959410668610985e+01 1.005469908649516100e+02 8.852598633255006177e+01
8.212500000000000000e+03 6.886609009136493853e+01 5.838264549415207227e+01 1.003774862058910315e+02 8.878652927516806415e+01
8.225000000000000000e+03 6.891024340320369390e+01 5.855654673316335135e+01 1.003299890176554214e+02 8.900456342160782697e+01
8.237500000000000000e+03 6.929238543443264575e+01 5.848880579170372584e+01 1.002110323650118318e+02 8.892940012366378255e+01
8.250000000000000000e+03 6.927602015708255578e+01 5.835812628086661391e+01 1.002579543696547688e+02 8.884636694816148861e+01
8.262500000000000000e+03 6.927460384784527037e+01 5.865889005019862168e+01 1.003487391288637127e+02 8.880069790020890252e+01
8.275000000000000000e+03 6.918210654491012690e+01 5.875887101523613865e+01 1.004751339132965882e+02 8.867571566854105924e+01
8.287500000000000000e+03 6.945580214241539352e+01 5.855383827698184263e+01 1.001029737291127901e+02 8.884744921655219230e+01
8.300000000000000000e+03 6.939132130494367345e+01 5.849810481619076086e+01 1.002702247435580603e+02 8.907362185360337037e+01
8.312500000000000000e+03 6.907835830467278981e+01 5.846921291551842614e+01 1.000459923819572055e+02 8.919002251553617100e+01
8.325000000000000000e+03 6.908175079702910182e+01 5.839249655150338469e+01 1.001398881096607454e+02 8.875908600726776854e+01
8.337500000000000000e+03 6.933681912554861526e+01 5.846296046383080380e+01 1.000940737456041347e+02 8.892319769184163647e+01
8.350000000000000000e+03 6.946612087837807792e+01 5.815125019200773693e+01 1.000376731388446814e+02 8.912571816467871599e+01
8.362500000000000000e+03 6.925839736352560294e+01 5.789480938514600439e+01 1.000739265252379369e+02 8.917603287645827947e+01
8.375000000000000000e+03 6.906628950256552457e+01 5.806041085526230461e+01 9.991777009004087517e+01 8.892430619819143089e+01
8.387500000000000000e+03 6.918519916196476061e+01 5.790400096136514918e+01 9.998701532515333668e+01 8.883614513969224902e+01
8.400000000000000000e+03 6.896422024812643770e+01 5.792415303336036203e+01 1.000421705399231342e+02 8.941627534998812621e+01
8.412500000000000000e+03 6.885263489652504632e+01 5.822000445445890193e+01 1.000471891740719883e+02 8.936592124015984950e+01
8.425000000000000000e+03 6.873305032419821714e+01 5.815345509340588137e+01 9.990117046033067538e+01 8.908839259692800283e+01
8.437500000000000000e+03 6.849712036526042880e+01 5.847850942643408700e+01 9.999547404017131669e+01 8.938626616465627706e+01
8.450000000000000000e+03 6.864941817831002879e+01 5.844491874669920151e+01 9.991741749334741485e+01 8.933208789609021494e+01
8.462500000000000000e+03 6.880088778773736635e+01 5.824718439283289939e+01 9.994802212663611840e+01 8.876084371977104581e+01
8.475000000000000000e+03 6.892628679878086473e+01 5.816117569709014390e+01 1.000009597970535538e+02 8.885888465946329973e+01
8.487500000000000000e+03 6.892213496731937994e+01 5.801450164349368066e+01 9.999100059688994691e+01 8.854070014149019130e+01
8.500000000000000000e+03 6.903984128034585410e+01 5.788248657832448174e+01 9.980941801575487204e+01 8.876890290224643820e+01
8.512500000000000000e+03 6.915514944575446066e+01 5.793971731348384679e+01 1.000365131048686607e+02 8.873781615670827705e+01
8.525000000000000000e+03 6.939291999943363010e+01 5.804722331979536420e+01 1.001605578125772240e+02 8.882655591340652279e+01
8.537500000000000000e+03 6.953865166502593809e+01 5.818205039797529565e+01 1.005543718358677552e+02 8.887316057622255983e+01
8.550000000000000000e+03 6.982304429740283069e+01 5.790412053478656418e+01 1.006485919696016680e+02 8.868649929141342625e+01
8.562500000000000000e+03 6.992790709730594756e+01 5.776168105968816491e+01 1.006814513116833609e+02 8.882889946341838083e+01
8.575000000000000000e+03 6.956851283275892683e+01 5.802815187277663966e+01 1.007821854904296401e+02 8.863462263273451924e+01
8.587500000000000000e+03 6.949371112586754862e+01 5.791913371711371639e+01 1.005829544766241099e+02 8.861087434876131397e+01
8.600000000000000000e+03 6.960495488419577725e+01 5.780708640685168120e+01 1.004038797425890124e+02 8.863389137708379906e+01
8.612500000000000000e+03 6.959940946290267050e+01 5.796407986220287256e+01 1.000999990792690539e+02 8.849482550338709075e+01
8.625000000000000000e+03 6.976595748182541001e+01 5.796228498686577524e+01 1.001853029385210760e+02 8.873656709167663337e+01
8.637500000000000000e+03 6.976361716564760229e+01 5.801188231515831717e+01 1.000213475822174445e+02 8.907075081101409353e+01
8.650000000000000000e+03 6.971170451648875144e+01 5.803219777281815084e+01 1.004348117142245513e+02 8.927010392436491770e+01
8.662500000000000000e+03 7.024595747542569768e+01 5.781956007557889166e+01 1.006261539431185241e+02 8.892397141192455479e+01
8.675000000000000000e+03 6.998910918666764758e+01 5.794654152591904506e+01 1.007684520120435110e+02 8.913274223384637196e+01
8.687500000000000000e+03 6.961419092376927154e+01 5.802817987819808820e+01 1.004809985042238196e+02 8.927478343034516683e+01
8.700000000000000000e+03 6.967161232787655933e+01 5.795170035965183786e+01 1.001878567623112133e+02 8.990852520671631964e+01
8.712500000000000000e+03 6.960437449156789569e+01 5.790171286045396215e+01 1.003964406237808049e+02 9.006878054023806612e+01
8.725000000000000000e+03 6.932532878126831122e+01 5.818535099714405590e+01 1.002300176627914539e+02 9.008117576410741378e+01
8.737500000000000000e+03 6.961877679756541681e+01 5.813849619853888129e+01 1.001996330476064827e+02 9.007870112792865314e+01
8.750000000000000000e+03 6.965206992478550774e+01 5.824110352053324391e+01 1.003502222672153437e+02 9.011456392848170083e+01
8.762500000000000000e+03 6.939668955321137389e+01 5.851642986073724728e+01 1.004217925602836061e+02 8.993836189449068286e+01
8.775000000000000000e+03 6.950000200917712334e+01 5.852934241598439513e+01 1.003625531154515329e+02 8.957536604665762070e+01
8.787500000000000000e+03 6.963282405400649111e+01 5.857136471749715412e+01 1.003070104909255775e+02 8.964658948984840947e+01
8.800000000000000000e+03 6.935842693503238365e+01 5.850955224661788634e+01 1.002534778208411979e+02 8.951903628419879055e+01
8.812500000000000000e+03 6.926287215183316448e+01 5.848617526349524809e+01 1.001933969853802182e+02 8.921139389079635862e+01
8.825000000000000000e+03 6.936160753714331406e+01 5.881733360894921958e+01 1.000662585625108392e+02 8.927104071604009050e+01
8.837500000000000000e+03 6.906177748589557552e+01 5.888257001679684777e+01 1.000887488725678622e+02 8.923919864312209427e+01
8.850000000000000000e+03 6.895931334802936874e+01 5.854482696579690781e+01 1.001778192172223214e+02 8.936805734122837919e+01
8.862500000000000000e+03 6.922106551671222974e+01 5.848269622440490423e+01 9.982442708898280159e+01 8.925556865943886464e+01
8.875000000000000000e+03 6.919651026929788884e+01 5.865293328186877631e+01 9.971168983541703312e+01 8.916825562057668719e+01
8.887500000000000000e+03 6.905025380691856185e+01 5.862071953196088003e+01 9.977866675481898540e+01 8.897059642144725444e+01
8.900000000000000000e+03 6.934256442875685877e+01 5.829481377804781772e+01 9.965844902310836062e+01 8.902291657954339144e+01
8.912500000000000000e+03 6.932369681574903097e+01 5.837938182419155453e+01 9.995186877307411066e+01 8.905335476496416902e+01
8.925000000000000000e+03 6.939857865508624002e+01 5.838389230070587388e+01 1.001236802729548998e+02 8.932024979187310976e+01
8.937500000000000000e+03 6.938074785282634593e+01 5.802607057295166015e+01 1.003521402239408644e+02 8.950730018496892626e+01
8.950000000000000000e+03 6.927809480622079263e+01 5.815645630081710493e+01 1.002478867963785234e+02 8.931439090278854565e+01
8.962500000000000000e+03 6.925042465217758547e+01 5.804526730793099176e+01 1.002859881606878076e+02 8.910245008912309572e+01
8.975000000000000000e+03 6.944647618157094371e+01 5.791760153992019866e+01 1.002105358213609492e+02 8.899741107331942658e+01
8.987500000000000000e+03 6.963693198932459438e+01 5.803810832740210657e+01 1.000755936111222582e+02 8.885507615824528216e+01
9.000000000000000000e+03 6.926859649304111599e+01 5.816172544325682736e+01 9.971944818016238798e+01 8.868368459789172675e+01
9.012500000000000000e+03 6.917385856081689610e+01 5.850024516281451525e+01 1.000857400001160613e+02 8.860608502428360111e+01
9.025000000000000000e+03 6.936259616825631724e+01 5.825602293849831881e+01 1.000327577729926247e+02 8.878619124391096307e+01
9.037500000000000000e+03 6.939025177474178463e+01 5.809735279130419627e+01 1.000355985416922664e+02 8.860362435754377941e+01
9.050000000000000000e+03 6.957113105620047122e+01 5.819624335120659708e+01 1.000719634760405654e+02 8.859318187163681557e+01
9.062500000000000000e+03 6.925597930171971939e+01 5.823586888437954201e+01 1.002682291060407209e+02 8.864249781112584969e+01
9.075000000000000000e+03 6.913569820634799612e+01 5.812400742815856347e+01 1.002151318582543951e+02 8.836442829814042454e+01
9.087500000000000000e+03 6.909313984572519018e+01 5.792652312496914391e+01 1.002521970064733807e+02 8.791697293234589949e+01
9.100000000000000000e+03 6.908703145505050713e+01 5.786044293383168480e+01 1.000902022630519355e+02 8.791766470951729673e+01
9.112500000000000000e+03 6.922247391380329873e+01 5.769563401731753061e+01 1.000019300834734963e+02 8.809193246993028481e+01
9.125000000000000000e+03 6.910776985617970070e+01 5.766418982518519698e+01 9.990736828348315157e+01 8.800683933459714581e+01
9.137500000000000000e+03 6.921074629185454796e+01 5.787534114740324753e+01 9.972503232256607930e+01 8.815601335476178235e+01
9.150000000000000000e+03 6.927812351497868804e+01 5.771530623708499519e+01 1.000344184112955617e+02 8.853364505889871339e+01
9.162500000000000000e+03 6.956169403436224741e+01 5.767203043024317566e+01 1.002170644379390865e+02 8.877373797552279200e+01
9.175000000000000000e+03 6.977977061173459106e+01 5.805398625691272230e+01 1.001964347441578838e+02 8.872983898846932505e+01
9.187500000000000000e+03 6.922394875073300113e+01 5.762771624528345882e+01 1.002380683180351610e+02 8.864758983276395554e+01
9.200000000000000000e+03 6.937611682093717036e+01 5.751911171587262572e+01 1.000898294020184665e+02 8.867737341458304456e+01
9.212500000000000000e+03 6.951429792220983472e+01 5.747562828745152785e+01 9.983136296981282953e+01 8.905372110771519090e+01
9.225000000000000000e+03 6.939023806660340199e+01 5.752986449175666905e+01 9.975669855911097272e+01 8.892578413899011025e+01
9.237500000000000000e+03 6.892425576938974530e+01 5.738619730156383270e+01 9.978100579692866745e+01 8.897610889535334877e+01
9.250000000000000000e+03 6.890046594770399224e+01 5.738387922978251510e+01 9.960463828600303771e+01 8.907065638216631953e+01
9.262500000000000000e+03 6.885288147778433654e+01 5.722850736225657187e+01 9.976544924062126540e+01 8.909403104906347437e+01
9.275000000000000000e+03 6.875482069041548527e+01 5.714328025724901750e+01 9.979166775300954839e+01 8.906919885901142209e+01
9.287500000000000000e+03 6.902513721797880919e+01 5.719712623968754173e+01 9.952107825046068967e+01 8.888611468754916700e+01
9.300000000000000000e+03 6.893937467991804624e+01 5.754962085651625614e+01 9.959031203058127346e+01 8.852989158727177710e+01
9.312500000000000000e+03 6.898430836786602072e+01 5.751270972523305147e+01 9.949998702144901586e+01 8.871271707995541078e+01
9.325000000000000000e+03 6.882963789498701601e+01 5.754370359114652445e+01 9.967438781581624596e+01 8.859818486774356927e+01
9.337500000000000000e+03 6.899101481614782472e+01 5.786316475246349000e+01 9.973983748659213688e+01 8.859922095667396036e+01
9.350000000000000000e+03 6.906731129593315188e+01 5.750168556599092540e+01 1.000489976327764623e+02 8.851928917567437338e+01
9.362500000000000000e+03 6.901785431724468367e+01 5.752454912701291079e+01 1.000201751846966545e+02 8.818176280526002131e+01
9.375000000000000000e+03 6.912691104204903070e+01 5.749206393013609073e+01 9.999765009917084058e+01 8.814140922913773579e+01
9.387500000000000000e+03 6.963479774831961322e+01 5.747386286551544288e+01 1.002782050875673576e+02 8.796704467485847090e+01
9.400000000000000000e+03 6.971168898118411050e+01 5.756560385025188253e+01 1.004018993375537292e+02 8.752613579254339982e+01
9.412500000000000000e+03 6.939046481409823741e+01 5.764274703672705868e+01 1.003603799552569313e+02 8.775896997649677189e+01
9.425000000000000000e+03 6.939382810380932654e+01 5.764933134506438250e+01 1.002366898766896810e+02 8.780551141421692307e+01
9.437500000000000000e+03 6.958563761036859319e+01 5.776991056899795751e+01 9.988256409896523280e+01 8.734710792930836476e+01
9.450000000000000000e+03 6.953205686406377595e+01 5.747043880134734195e+01 1.000415590954137883e+02 8.762459848271248575e+01
9.462500000000000000e+03 6.966433043519752744e+01 5.790052558578089759e+01 1.001924456962272814e+02 8.779535489969886441e+01
9.475000000000000000e+03 6.984194310516200233e+01 5.763701410392883417e+01 1.003190458283598900e+02 8.815783602356559356e+01
9.487500000000000000e+03 6.986875716438434836e+01 5.764931773455977293e+01 9.996323794994488310e+01 8.826668070377489528e+01
9.500000000000000000e+03 6.972100466024895127e+01 5.768590276091644142e+01 1.000293056651746468e+02 8.808178834768290244e+01
9.512500000000000000e+03 6.935759081789285574e+01 5.763543373501573797e+01 1.001302272321556330e+02 8.795762922290941788e+01
9.525000000000000000e+03 6.967392563263695138e+01 5.772984616280425030e+01 9.994625576483150553e+01 8.772570862052889140e+01
9.537500000000000000e+03 6.971377618286371103e+01 5.772235277704130851e+01 9.972099039082186778e+01 8.787244735865021994e+01
9.550000000000000000e+03 6.943312546826653886e+01 5.757095244398173861e+01 9.982058522235341513e+01 8.773142793646232462e+01
9.562500000000000000e+03 6.960938688932026253e+01 5.755694728849692154e+01 9.975113289790414228e+01 8.786864208524589515e+01
9.575000000000000000e+03 6.919790933844180358e+01 5.790066132525464582e+01 9.967465761341870234e+01 8.774443477907826150e+01
9.587500000000000000e+03 6.899747992543045427e+01 5.773158146110031907e+01 9.998760963554587988e+01 8.762950519339611333e+01
9.600000000000000000e+03 6.869691813752557152e+01 5.784380382895265882e+01 9.994863682020280748e+01 8.757187818714064065e+01
9.612500000000000000e+03 6.869812403409756030e+01 5.799192026437961545e+01 1.000322647625250028e+02 8.771852233215446404e+01
9.625000000000000000e+03 6.874175787818400352e+01 5.780898032260213171e+01 1.000340189228047052e+02 8.780378386421074310e+01
9.637500000000000000e+03 6.892725141711949277e+01 5.783145449521245496e+01 9.974908698270628804e+01 8.782027999318340505e+01
9.650000000000000000e+03 6.901542212877728844e+01 5.777105973158947450e+01 9.984218596414716274e+01 8.785908485521157729e+01
9.662500000000000000e+03 6.910880722267029341e+01 5.775216234121537440e+01 9.974427974833800192e+01 8.778666903015711398e+01
9.675000000000000000e+03 6.913157821387639501e+01 5.799757910575406328e+01 9.989330584195124629e+01 8.756097403943054758e+01
9.687500000000000000e+03 6.888479029436724943e+01 5.772928376641307580e+01 1.000342127993485093e+02 8.799556620433676812e+01
9.700000000000000000e+03 6.876377154600788799e+01 5.764423633393622737e+01 9.993867750813265616e+01 8.809205207468281174e+01
9.712500000000000000e+03 6.901319941502123356e+01 5.769772182492742729e+01 1.000592699928590434e+02 8.827146864348372901e+01
9.725000000000000000e+03 6.909330266791467068e+01 5.777672549660951518e+01 1.002429943516266349e+02 8.821341786299139187e+01
9.737500000000000000e+03 6.911972126695749807e+01 5.768611543302070999e+01 1.000146156724171078e+02 8.817233148675633458e+01
9.750000000000000000e+03 6.900423213908517539e+01 5.775833175364051186e+01 1.002130263924264142e+02 8.821676525281567649e+01
9.762500000000000000e+03 6.910298663519266427e+01 5.773184763123341412e+01 1.003578830853313804e+02 8.794875660987840149e+01
9.775000000000000000e+03 6.937876801213752742e+01 5.763895598045981217e+01 1.004177544352386064e+02 8.809315577902867744e+01
9.787500000000000000e+03 6.966809929695477877e+01 5.771717902351598894e+01 1.004776970593638907e+02 8.826051357515100904e+01
9.800000000000000000e+03 6.951769787347468821e+01 5.780515634894217669e+01 1.007556630950729044e+02 8.806867960306784937e+01
9.812500000000000000e+03 6.952725435939456133e+01 5.800591624069866015e+01 1.006198728498729338e+02 8.812557477567023057e+01
9.825000000000000000e+03 6.960811699957078247e+01 5.808363867422827553e+01 1.001312760152078027e+02 8.785792309069323380e+01
9.837500000000000000e+03 6.953913678245257302e+01 5.810136834604792000e+01 1.000341509855085178e+02 8.777789070782847602e+01
9.850000000000000000e+03 6.936661428509903260e+01 5.826760696802629980e+01 1.000991232277678478e+02 8.778394448050102028e+01
9.862500000000000000e+03 6.940363845879672056e+01 5.801195112838223622e+01 9.983950637136533146e+01 8.780393007243979753e+01
9.875000000000000000e+03 6.939767602723216555e+01 5.812458906965537864e+01 1.000674991815582473e+02 8.777058582411243037e+01
9.887500000000000000e+03 6.942294269232479564e+01 5.810480295368790138e+01 1.002723255442617329e+02 8.778378667319631745e+01
9.900000000000000000e+03 6.920988246283721423e+01 5.822314040212233266e+01 1.003073941534193239e+02 8.786812101302406575e+01
9.912500000000000000e+03 6.916009513632641870e+01 5.818011311037133737e+01 9.992632245713015493e+01 8.811158115712242989e+01
9.925000000000000000e+03 6.912564533619314489e+01 5.835890349868938642e+01 9.988504142926143459e+01 8.787616474092389751e+01
9.937500000000000000e+03 6.896251605802058293e+01 5.839119802177530261e+01 9.994429055233138115e+01 8.808263667524958862e+01
9.950000000000000000e+03 6.918592527790714541e+01 5.824335338750368862e+01 9.998601878590280023e+01 8.838196321151482948e+01
9.962500000000000000e+03 6.908727942546127565e+01 5.826736790349344375e+01 1.000571560207448272e+02 8.830265827472632623e+01
9.975000000000000000e+03 6.910730095817348229e+01 5.849784360331108957e+01 1.000345575814957755e+02 8.861566403871786690e+01
9.987500000000000000e+03 6.925302911819899521e+01 5.842389753900139482e+01 1.000273991075042090e+02 8.876512010370025507e+01
1.000000000000000000e+04 6.942697230292149868e+01 5.836395280187325341e+01 1.001298869565707292e+02 8.883150260080643079e+01
1.001250000000000000e+04 6.939669104031300151e+01 5.810898982727449891e+01 1.002635727065041493e+02 8.890233653558813387e+01
1.002500000000000000e+04 6.980269307878829466e+01 5.805451610835026344e+01 1.001513283486411012e+02 8.893696034450039178e+01
1.003750000000000000e+04 6.983426010947476925e+01 5.807539259247783292e+01 9.992172780336763083e+01 8.867371775107669407e+01
1.005000000000000000e+04 6.980995330391542097e+01 5.827222743780225755e+01 1.000115860781890404e+02 8.876612409703145090e+01
1.006250000000000000e+04 6.969649052308317039e+01 5.836460616367329379e+01 1.000064588064461617e+02 8.889678776622507428e+01
1.007500000000000000e+04 6.978323722749145475e+01 5.828912082809173967e+01 1.001021732481614634e+02 8.886950620845829008e+01
1.008750000000000000e+04 6.996807663050374515e+01 5.834431667434315472e+01 1.002466111824711277e+02 8.877645239267816635e+01
1.010000000000000000e+04 6.990863596185670303e+01 5.814615721234020640e+01 1.002150781146430916e+02 8.896204445148715934e+01
1.011250000000000000e+04 6.992882313544482997e+01 5.840150229574465612e+01 1.004137608191315394e+02 8.905785485913713728e+01
1.012500000000000000e+04 6.991382235996441352e+01 5.807682770057144239e+01 1.004167365890015162e+02 8.892411144861533501e+01
1.013750000000000000e+04 7.003477991114714030e+01 5.801371458899144784e+01 1.003855471245868358e+02 8.916034639215178004e+01
1.015000000000000000e+04 7.024883486214316974e+01 5.793806441661666895e+01 1.002154277813112628e+02 8.907269125900518247e+01
1.016250000000000000e+04 7.006416089342963005e+01 5.824374294426482379e+01 1.001328494323995386e+02 8.877596226918947764e+01
1.017500000000000000e+04 7.024259908400631502e+01 5.828624879482705978e+01 1.001362853825412031e+02 8.860051360021270739e+01
1.018750000000000000e+04 6.995900567439286988e+01 5.843248794525015199e+01 1.003349660296431551e+02 8.837764029529198240e+01
1.020000000000000000e+04 6.983098043089189844e+01 5.820934934483306478e+01 1.001764880788017820e+02 8.840833715787704250e+01
1.021250000000000000e+04 6.958489448900576235e+01 5.880389965699907151e+01 9.988511994044631592e+01 8.886021525932216036e+01
1.022500000000000000e+04 6.954945901648945039e+01 5.855108615890937074e+01 1.001784887870658025e+02 8.874852246777835774e+01
1.023750000000000000e+04 6.936449809958756418e+01 5.839025990090461704e+01 1.002103483027739372e+02 8.883173400982117585e+01
1.025000000000000000e+04 6.942031184314718928e+01 5.844334178167859051e+01 1.001800182487272508e+02 8.889578542400683148e+01
1.026250000000000000e+04 7.035205827175971649e+01 5.848196633201229844e+01 1.001013672182397158e+02 8.913628285807959628e+01
1.027500000000000000e+04 7.032902581275260445e+01 5.867309725784103591e+01 9.998898701449806481e+01 8.914674391511852036e+01
1.028750000000000000e+04 7.028222949094137562e+01 5.872405500321755056e+01 9.980900150538590765e+01 8.933040527898681660e+01
1.030000000000000000e+04 6.993047712705296703e+01 5.863746262998593295e+01 9.993514785269131551e+01 8.953594854066331266e+01
1.031250000000000000e+04 7.033327001969959724e+01 5.862855092331064810e+01 9.971269159691918560e+01 8.956902096180795070e+01
1.032500000000000000e+04 6.994052911685238882e+01 5.851518824141337660e+01 9.935142345833999400e+01 8.933020163577853623e+01
1.033750000000000000e+04 7.001266242589903754e+01 5.852985452252097787e+01 9.977925720482191707e+01 8.951479293256774383e+01
1.035000000000000000e+04 7.000433826164588424e+01 5.826165517793989324e+01 9.968681960332800429e+01 8.958982092494085236e+01
1.036250000000000000e+04 7.004503893176776330e+01 5.856658422165292421e+01 9.955863149650377864e+01 8.926332992445699688e+01
1.037500000000000000e+04 7.035206836463879654e+01 5.832565450555702569e+01 9.966955020534004461e+01 8.913194343404559561e+01
1.038750000000000000e+04 7.005956332108374340e+01 5.800808424794502827e+01 9.932486722779196953e+01 8.914777421699656657e+01
1.040000000000000000e+04 6.955412760374272807e+01 5.819851567273524751e+01 9.914327351915393649e+01 8.899049408403706707e+01
1.041250000000000000e+04 6.959528753933082612e+01 5.811320886499994742e+01 9.935571214182746758e+01 8.927133581377869120e+01
1.042500000000000000e+04 6.968659001420293464e+01 5.800039459620470694e+01 9.936225534170294793e+01 8.892457126361379949e+01
1.043750000000000000e+04 6.989378965890870177e+01 5.803052974148252474e+01 9.951956929280540010e+01 8.916689498420269899e+01
1.045000000000000000e+04 7.001021166206810165e+01 5.781313484435668215e+01 9.958826671547471676e+01 8.925337072280687778e+01
1.046250000000000000e+04 7.004777566241016018e+01 5.780022793132694403e+01 9.979842805921045112e+01 8.939580991440332980e+01
1.047500000000000000e+04 7.013024635822161201e+01 5.787286263429186306e+01 9.996123591520093044e+01 8.913189855741764234e+01
1.048750000000000000e+04 7.023590153943322889e+01 5.806889105995448830e+01 9.973174803949876832e+01 8.912099743642511385e+01
1.050000000000000000e+04 7.046828625486284636e+01 5.814063960040260781e+01 1.002050159847602657e+02 8.888564702500995907e+01
1.051250000000000000e+04 7.066987779857606711e+01 5.818984969922040307e+01 9.996748124693307602e+01 8.897870370878364099e+01
1.052500000000000000e+04 7.069033216413228615e+01 5.814935308614086296e+01 1.000111515441014660e+02 8.914205711146165356e+01
1.053750000000000000e+04 7.088607258709751591e+01 5.807644757082246656e+01 9.986759977243514186e+01 8.908011808476759086e+01
1.055000000000000000e+04 7.114358780741893895e+01 5.797581246013179879e+01 1.000741398269845774e+02 8.919906158818612596e+01
1.056250000000000000e+04 7.104045838562446136e+01 5.772605438672356115e+01 9.977192853484640978e+01 8.901871112676971620e+01
1.057500000000000000e+04 7.089137142847907569e+01 5.766581067629554980e+01 9.991782725975643586e+01 8.882642872884699159e+01
1.058750000000000000e+04 7.111547461518107127e+01 5.768873798670001918e+01 1.000364045974416598e+02 8.894348761349765198e+01
1.060000000000000000e+04 7.124777328433108892e+01 5.762022323193806983e+01 9.982360102821947123e+01 8.893215720596572282e+01
1.061250000000000000e+04 7.114194156660516910e+01 5.743879725039201389e+01 1.000107133255744145e+02 8.889820259387383317e+01
1.062500000000000000e+04 7.124360335765699404e+01 5.727461642811366715e+01 9.988216959231849046e+01 8.885683471627676511e+01
1.063750000000000000e+04 7.093088390707097801e+01 5.747663860021481952e+01 9.998776923882894607e+01 8.854646091120270057e+01
1.065000000000000000e+04 7.072418551631902517e+01 5.762544659281234516e+01 9.972165366860147628e+01 8.899092448987966009e+01
1.066250000000000000e+04 7.045454656733856780e+01 5.775624928606782760e+01 9.970554384891053701e+01 8.874128226122024898e+01
1.067500000000000000e+04 7.048968227245808293e+01 5.749899901500451449e+01 9.942894777108568860e+01 8.880616947165997033e+01
1.068750000000000000e+04 7.056496704341719806e+01 5.745007246291510228e+01 9.937743318986041174e+01 8.885570058967442719e+01
1.070000000000000000e+04 7.026137517844030356e+01 5.759209269527821817e+01 9.954846905935433199e+01 8.860045710858197765e+01
1.071250000000000000e+04 6.996152919843787288e+01 5.748874955398346032e+01 9.948548027856088538e+01 8.877244232040852978e+01
1.072500000000000000e+04 7.019961917655513162e+01 5.741277139361096715e+01 9.930752825923212868e+01 8.913560282262949386e+01
1.073750000000000000e+04 7.041727943796077227e+01 5.762896916170962669e+01 9.929231336977960609e+01 8.967282700928333838e+01
1.075000000000000000e+04 7.047645334147819085e+01 5.742678244440168100e+01 9.930837874075025695e+01 8.968183150827135819e+01
1.076250000000000000e+04 7.046524768246298720e+01 5.762047786877058542e+01 9.928938542965087777e+01 8.960709206999864307e+01
1.077500000000000000e+04 7.060352707206503453e+01 5.752212772368611837e+01 9.927692461288143022e+01 8.965484183270903884e+01
1.078750000000000000e+04 7.088602917249617974e+01 5.757879135053266140e+01 9.926477592108743409e+01 8.952663960482524885e+01
1.080000000000000000e+04 7.065905954371199016e+01 5.754642761966753284e+01 9.912240972540628547e+01 8.960499745881401168e+01
1.081250000000000000e+04 7.053525970851487159e+01 5.735459254651910044e+01 9.904596898899588098e+01 8.957421942766313805e+01
1.082500000000000000e+04 7.035469038841418410e+01 5.734914056419167139e+01 9.909005756117572616e+01 8.947749678779658211e+01
1.083750000000000000e+04 7.027530176519545080e+01 5.748529557088149744e+01 9.914221928325984834e+01 8.922470737048314504e+01
1.085000000000000000e+04 7.028972288937785606e+01 5.721972261734882181e+01 9.918099598803821948e+01 8.908323396061763333e+01
1.086250000000000000e+04 7.029193538753419546e+01 5.738377185667732761e+01 9.918786818776571579e+01 8.931964722054419781e+01
1.087500000000000000e+04 7.003505392845030997e+01 5.735465049197045317e+01 9.925874250622862860e+01 8.925441667628841458e+01
1.088750000000000000e+04 7.001317278606484251e+01 5.726501002834093867e+01 9.929492220971189909e+01 8.931126363578896132e+01
1.090000000000000000e+04 6.980534262182712268e+01 5.726809130016297900e+01 9.915324452064230343e+01 8.902595216508736087e+01
1.091250000000000000e+04 6.950766915002367341e+01 5.713896972315374967e+01 9.897339196792304961e+01 8.893366156575737591e+01
1.092500000000000000e+04 6.948954298179208422e+01 5.688679097597897538e+01 9.870962074097535321e+01 8.847090854728328679e+01
1.093750000000000000e+04 6.942866959957041217e+01 5.709455991976015810e+01 9.866625748996452216e+01 8.824142160754469444e+01
1.095000000000000000e+04 6.931718054256914741e+01 5.687921486551952199e+01 9.886135903012791459e+01 8.861259089867523642e+01
1.096250000000000000e+04 6.922213106691910411e+01 5.673926605685517188e+01 9.919109629780317050e+01 8.872863361051665265e+01
1.097500000000000000e+04 6.931925687654175761e+01 5.674388208281001766e+01 9.847586257401491139e+01 8.892287972724287215e+01
1.098750000000000000e+04 6.923225609323122853e+01 5.679128497718105706e+01 9.875930718779552819e+01 8.892676267468972640e+01
1.100000000000000000e+04 6.940282143992823194e+01 5.659047543973997563e+01 9.889046466953070080e+01 8.866645554812869534e+01
1.101250000000000000e+04 6.952403550016998679e+01 5.652092625029018080e+01 9.885616547587521552e+01 8.853382729445641530e+01
1.102500000000000000e+04 6.984410699629178509e+01 5.629474629595883073e+01 9.878617726239419028e+01 8.843618063521225281e+01
1.103750000000000000e+04 6.998826761964129162e+01 5.625261276449379011e+01 9.916040226996938145e+01 8.868036739629884835e+01
1.105000000000000000e+04 7.007200220061680795e+01 5.639550473019927068e+01 9.942631349563046683e+01 8.877621544430994049e+01
1.106250000000000000e+04 7.008748965094167716e+01 5.667582294361835693e+01 9.921718295187220349e+01 8.878951157326642374e+01
1.107500000000000000e+04 7.014075858172316202e+01 5.669383003101335561e+01 9.910896370866308303e+01 8.887073715303769461e+01
1.108750000000000000e+04 6.994787310411199144e+01 5.663657392184472883e+01 9.893340652439886185e+01 8.899923748642601140e+01
1.110000000000000000e+04 6.991965458136149891e+01 5.705606072791638184e+01 9.885561397242166493e+01 8.876442686995422093e+01
1.111250000000000000e+04 7.003999067930736544e+01 5.675280603140506486e+01 9.886836502135226112e+01 8.899757696805338014e+01
1.112500000000000000e+04 7.015817265431839189e+01 5.653272683924011233e+01 9.876570091355803527e+01 8.879515161973363035e+01
1.113750000000000000e+04 7.029632960010538056e+01 5.656731413106851392e+01 9.885960278236942145e+01 8.871255503397894415e+01
1.115000000000000000e+04 7.030105652913503889e+01 5.647558004998823122e+01 9.897977226112459448e+01 8.879694537030381696e+01
1.116250000000000000e+04 6.989966648062291199e+01 5.675180199356184119e+01 9.884371504761818983e+01 8.885519834673262096e+01
1.117500000000000000e+04 7.006574576013747446e+01 5.683000276464679956e+01 9.897600793294073185e+01 8.893419903663381376e+01
1.118750000000000000e+04 7.022847783200595018e+01 5.674242915521945463e+01 9.892797423244472554e+01 8.889477642261341828e+01
1.120000000000000000e+04 7.015543030637266497e+01 5.689387551820513522e+01 9.892056834453718750e+01 8.868423683269513447e+01
1.121250000000000000e+04 7.040106966572557212e+01 5.678554473429603178e+01 9.888366258664882480e+01 8.835536276053223048e+01
1.122500000000000000e+04 6.988363823396900898e+01 5.670653778269126377e+01 9.892112366741956464e+01 8.811508267362172830e+01
1.123750000000000000e+04 6.971076688112066222e+01 5.670761628265686483e+01 9.889076940785038516e+01 8.799570826124914902e+01
1.125000000000000000e+04 6.976141701577650167e+01 5.715225860638550870e+01 9.889356395188571014e+01 8.827246429008239659e+01
1.126250000000000000e+04 6.968682102034995296e+01 5.722323362233472466e+01 9.886545811071761136e+01 8.806982695596852295e+01
1.127500000000000000e+04 6.937513324303419893e+01 5.708733288531031747e+01 9.903489691374805659e+01 8.819868864698550226e+01
1.128750000000000000e+04 6.935881935642365193e+01 5.686658751593334671e+01 9.878797449432171618e+01 8.819369004087288033e+01
1.130000000000000000e+04 6.937251470766543093e+01 5.674968221269899971e+01 9.906234465364312314e+01 8.816573905264770872e+01
1.131250000000000000e+04 6.941194024163216625e+01 5.657132156635532283e+01 9.902792954347627585e+01 8.810328529670329090e+01
1.132500000000000000e+04 6.961946771275917456e+01 5.663667643891836434e+01 9.916678491724820788e+01 8.821834540426981164e+01
1.133750000000000000e+04 6.980646423769204034e+01 5.648757807913992224e+01 9.943565680322734579e+01 8.812681400285572408e+01
1.135000000000000000e+04 6.965251182440461264e+01 5.682807468249969673e+01 9.946655780626524290e+01 8.800455012595693916e+01
1.136250000000000000e+04 6.979605623941355930e+01 5.655023640960218501e+01 9.957909890606271119e+01 8.784141651239465887e+01
1.137500000000000000e+04 6.945861486329897616e+01 5.661840692295245958e+01 9.943951897254035543e+01 8.789471110724899461e+01
1.138750000000000000e+04 6.932990058741890493e+01 5.682071036673954723e+01 9.927798940440966646e+01 8.799043672507767155e+01
1.140000000000000000e+04 6.937966696881865403e+01 5.675799517555946494e+01 9.898273339793209402e+01 8.793940343936336035e+01
1.141250000000000000e+04 6.953843572750334090e+01 5.659358898173558572e+01 9.918910497910253810e+01 8.787153294998482522e+01
1.142500000000000000e+04 6.983902875626188234e+01 5.684386066418288408e+01 9.887891448827265606e+01 8.785536953043089170e+01
1.143750000000000000e+04 6.947080349490030926e+01 5.725127955089182308e+01 9.911862901537047321e+01 8.761840505802835821e+01
1.145000000000000000e+04 6.915469432371190805e+01 5.719645259244185098e+01 9.900971546644873911e+01 8.766373338312520502e+01
1.146250000000000000e+04 6.911937066663577411e+01 5.674454139661179397e+01 9.907295464082574199e+01 8.765966694271608617e+01
1.147500000000000000e+04 6.864205313816582077e+01 5.657939602104552534e+01 9.890559306108376347e+01 8.785651547051777754e+01
1.148750000000000000e+04 6.836413370380735444e+01 5.665183455274252822e+01 9.883510517814373486e+01 8.803128658257134020e+01
1.150000000000000000e+04 6.856099945736778523e+01 5.660380925755463721e+01 9.899948959483815258e+01 8.813702829111866777e+01
1.151250000000000000e+04 6.856726904771140596e+01 5.675584005495823448e+01 9.923812747812783641e+01 8.801202550729182406e+01
1.152500000000000000e+04 6.865579471213453644e+01 5.671181165359248411e+01 9.948261689962268406e+01 8.789233621932379492e+01
1.153750000000000000e+04 6.877650851910927088e+01 5.687548311378928645e+01 9.940099436734797678e+01 8.782644275863984262e+01
1.155000000000000000e+04 6.881359397779958442e+01 5.695521581121446530e+01 9.956607231567706151e+01 8.798635810292009296e+01
1.156250000000000000e+04 6.865918097190932201e+01 5.691071815247976673e+01 9.945478856489589248e+01 8.795555854552750930e+01
1.157500000000000000e+04 6.875848862362086322e+01 5.685616328672038833e+01 9.921964815209101118e+01 8.752851235075176817e+01
1.158750000000000000e+04 6.861530954848770136e+01 5.677047100378370459e+01 9.913923544084576633e+01 8.742572617432915649e+01
1.160000000000000000e+04 6.837520783912663092e+01 5.699623499832199514e+01 9.924922181611236738e+01 8.755713276170986603e+01
1.161250000000000000e+04 6.842371274512922241e+01 5.698591227717447083e+01 9.919713941794218215e+01 8.749170253984387102e+01
1.162500000000000000e+04 6.822519765248830481e+01 5.680849297520290264e+01 9.901885471637348246e+01 8.747022277258720635e+01
1.163750000000000000e+04 6.800096522585417347e+01 5.691891589991917044e+01 9.888839776728450204e+01 8.732824188392734754e+01
1.165000000000000000e+04 6.813166035653975428e+01 5.719256756928648144e+01 9.906239402483988954e+01 8.772520189518250788e+01
1.166250000000000000e+04 6.841236131042188617e+01 5.711834664566222131e+01 9.871274661311028353e+01 8.768705717302063363e+01
1.167500000000000000e+04 6.809170498481411471e+01 5.697361439183227816e+01 9.855255542536025359e+01 8.780728045867381582e+01
1.168750000000000000e+04 6.825397651276358602e+01 5.705859366663133869e+01 9.851163373259110756e+01 8.758653453524898680e+01
1.170000000000000000e+04 6.811769872935427372e+01 5.707892604232322498e+01 9.900087224592890323e+01 8.751154524766970155e+01
1.171250000000000000e+04 6.828587836570436309e+01 5.682624269419232377e+01 9.896787817500748474e+01 8.734914866820916757e+01
1.172500000000000000e+04 6.841146146017496221e+01 5.696472876797944451e+01 9.886628910423570460e+01 8.731186383334416234e+01
1.173750000000000000e+04 6.838521739322644066e+01 5.663127422042813919e+01 9.879812720640937584e+01 8.728434360534487269e+01
1.175000000000000000e+04 6.830058366638913014e+01 5.671516102007438320e+01 9.890185768604958128e+01 8.715737756829652483e+01
1.176250000000000000e+04 6.825812987683569588e+01 5.696548470616686188e+01 9.871143584569600193e+01 8.726758201586405050e+01
1.177500000000000000e+04 6.827057670245868337e+01 5.716211248191049776e+01 9.847923071123193495e+01 8.749993048369628923e+01
1.178750000000000000e+04 6.851450113564780509e+01 5.740984603954854748e+01 9.863954232471365913e+01 8.731380737322996310e+01
1.180000000000000000e+04 6.812268917251643074e+01 5.716739449178513865e+01 9.895986347668853966e+01 8.725372353326311270e+01
1.181250000000000000e+04 6.816059011022952063e+01 5.732326083487974699e+01 9.885671082486291539e+01 8.744832895527488859e+01
1.182500000000000000e+04 6.804724589807779012e+01 5.739092241886756085e+01 9.900460259013681252e+01 8.711594680969562887e+01
1.183750000000000000e+04 6.798315227179732290e+01 5.723151512582895606e+01 9.892937383964870435e+01 8.710828052972824764e+01
1.185000000000000000e+04 6.810562543341330866e+01 5.726908498436787198e+01 9.887979243141752761e+01 8.711088348845608209e+01
1.186250000000000000e+04 6.806117312511842954e+01 5.728087723014598254e+01 9.906767724657265717e+01 8.721104121883982430e+01
1.187500000000000000e+04 6.805941237797900101e+01 5.730698122679388717e+01 9.924937069346269425e+01 8.739076507303521169e+01
1.188750000000000000e+04 6.837215454904097101e+01 5.728513079370876682e+01 9.908925453277622353e+01 8.743682721459339291e+01
1.190000000000000000e+04 6.891290500211310643e+01 5.731587600551410588e+01 9.895818309116602052e+01 8.738623162716056925e+01
1.191250000000000000e+04 6.845891623083610966e+01 5.727636150707402862e+01 9.853014147123207067e+01 8.737491802361033422e+01
1.192500000000000000e+04 6.835480520988011222e+01 5.727380140066402703e+01 9.867537939212556353e+01 8.750966502447087692e+01
1.193750000000000000e+04 6.849987118745261228e+01 5.724677609616916385e+01 9.810069966257616159e+01 8.731331132953589247e+01
1.195000000000000000e+04 6.844040597234230461e+01 5.726303700866585444e+01 9.826607739596279600e+01 8.732270333109637761e+01
1.196250000000000000e+04 6.822368527995878651e+01 5.701231875624942802e+01 9.818228730925184777e+01 8.738052968178108415e+01
1.197500000000000000e+04 6.777712369311133500e+01 5.725357546022275557e+01 9.782823587115161956e+01 8.759213024683059245e+01
1.198750000000000000e+04 6.766946631365262022e+01 5.721806807456649580e+01 9.803530252161836245e+01 8.732894316979886185e+01
1.200000000000000000e+04 6.775828641113095330e+01 5.740906586841290249e+01 9.822543531455856680e+01 8.765932236165436109e+01
1.201250000000000000e+04 6.763212271973488043e+01 5.747807285450117831e+01 9.821284837073469021e+01 8.751545685968996224e+01
1.202500000000000000e+04 6.775080853461304287e+01 5.753863623174105157e+01 9.821482477125162802e+01 8.720350782335131612e+01
1.203750000000000000e+04 6.814444762295129010e+01 5.762846124594508268e+01 9.828454036004347927e+01 8.726943096492263408e+01
1.205000000000000000e+04 6.816973463295103386e+01 5.738320663931786925e+01 9.792930787066339349e+01 8.733493746336083063e+01
1.206250000000000000e+04 6.793007804098766655e+01 5.738268948718999951e+01 9.866818823445547082e+01 8.732003233021055166e+01
1.207500000000000000e+04 6.796326993044264952e+01 5.713850979947132913e+01 9.884045819453803006e+01 8.750808208573441505e+01
1.208750000000000000e+04 6.774941894438191525e+01 5.718942688914476236e+01 9.878488691971602975e+01 8.741663348874799055e+01
1.210000000000000000e+04 6.772140808049029204e+01 5.727887009151915265e+01 9.860223785132352248e+01 8.740748271648662637e+01
1.211250000000000000e+04 6.791127675386705675e+01 5.740699912380454606e+01 9.826780236634351695e+01 8.748559896477236464e+01
1.212500000000000000e+04 6.762490196160740652e+01 5.749940632357893122e+01 9.831806694839080762e+01 8.726556573345189349e+01
1.213750000000000000e+04 6.738595857068453654e+01 5.740781872691245979e+01 9.847518842520811688e+01 8.728545121657232642e+01
1.215000000000000000e+04 6.732088781945728329e+01 5.762116156812707146e+01 9.869362415484938822e+01 8.735062528497239498e+01
1.216250000000000000e+04 6.745429513651396292e+01 5.755641706133447144e+01 9.861355657615222015e+01 8.726876059015486931e+01
1.217500000000000000e+04 6.746962321386932615e+01 5.735522444708747258e+01 9.865963143028761806e+01 8.724517027046489659e+01
1.218750000000000000e+04 6.740660606723088222e+01 5.739546727668327719e+01 9.827016833527231654e+01 8.711610127136428616e+01
1.220000000000000000e+04 6.710439491614427254e+01 5.748289521721908812e+01 9.836063673009925878e+01 8.749847373748349355e+01
1.221250000000000000e+04 6.723112073408863409e+01 5.754050398196557836e+01 9.878490772158073696e+01 8.779685665987851451e+01
1.222500000000000000e+04 6.718636506294193111e+01 5.706695893427610855e+01 9.870389579691362769e+01 8.805908643413182801e+01
1.223750000000000000e+04 6.745534286444481609e+01 5.700210439896705594e+01 9.839077556151723059e+01 8.803510853355362542e+01
1.225000000000000000e+04 6.770511656843271453e+01 5.672675814763198332e+01 9.840203607657186069e+01 8.852330579222459050e+01
1.226250000000000000e+04 6.763605122936652947e+01 5.693846716409516517e+01 9.821844459537302896e+01 8.853884511804049851e+01
1.227500000000000000e+04 6.758699659859712483e+01 5.666870856326330141e+01 9.814126269527118041e+01 8.828629971527520581e+01
1.228750000000000000e+04 6.756935155798068138e+01 5.665500113756522182e+01 9.816462871349710895e+01 8.819983082853117651e+01
1.230000000000000000e+04 6.747227342119178672e+01 5.655421256311083056e+01 9.829420826267588041e+01 8.819387589678417783e+01
1.231250000000000000e+04 6.736076892904026181e+01 5.638668575061985422e+01 9.807777320301056534e+01 8.823836335324536151e+01
1.232500000000000000e+04 6.755141895929251916e+01 5.655344828681599978e+01 9.823639327009337308e+01 8.820133975061980891e+01
1.233750000000000000e+04 6.777610806257892762e+01 5.643883354108965023e+01 9.823503450543148574e+01 8.766050614623927117e+01
1.235000000000000000e+04 6.821881667185027709e+01 5.648109499146696066e+01 9.813048034587706070e+01 8.790959690041930230e+01
1.236250000000000000e+04 6.806413663388990187e+01 5.643408331317345983e+01 9.823398567776392554e+01 8.781795533096025963e+01
1.237500000000000000e+04 6.781782021129276927e+01 5.598542465363392751e+01 9.783615189222103936e+01 8.763273973676000139e+01
1.238750000000000000e+04 6.758942492306779570e+01 5.596349791324608702e+01 9.803427488441734283e+01 8.769051687095516456e+01
1.240000000000000000e+04 6.741698911104866454e+01 5.590195473142451021e+01 9.823077716755688016e+01 8.772401889539330000e+01
1.241250000000000000e+04 6.728100440802197113e+01 5.582497249427915875e+01 9.814485394670757046e+01 8.733791992260727000e+01
1.242500000000000000e+04 6.722461022669830299e+01 5.600344275285763729e+01 9.828565553955638734e+01 8.750216740560664164e+01
1.243750000000000000e+04 6.697695324294565467e+01 5.620020160967305856e+01 9.833147408738153672e+01 8.725994626076175109e+01
1.245000000000000000e+04 6.710830000287151620e+01 5.614936693030981019e+01 9.824169479303813546e+01 8.728407494419360546e+01
1.246250000000000000e+04 6.726644249985109525e+01 5.608707059369481129e+01 9.816849162733279854e+01 8.735961102708688486e+01
1.247500000000000000e+04 6.718632646352000393e+01 5.588647947143454786e+01 9.813207928795536361e+01 8.720855568338011210e+01
1.248750000000000000e+04 6.746513713425854064e+01 5.601208662995197329e+01 9.802745361128084767e+01 8.744463816998272421e+01
1.250000000000000000e+04 6.750179065171607817e+01 5.586095049448734784e+01 9.814093906727610772e+01 8.724629786240667784e+01
1.251250000000000000e+04 6.774827421791303550e+01 5.592828131782130896e+01 9.807315695406171585e+01 8.757328548204684182e+01
1.252500000000000000e+04 6.816216043601141905e+01 5.605952274176032546e+01 9.791602279940913434e+01 8.790230886071753957e+01
1.253750000000000000e+04 6.823461922989625350e+01 5.645273322992308351e+01 9.790404410833853888e+01 8.778987398375568318e+01
1.255000000000000000e+04 6.843557411602938600e+01 5.624056771676732325e+01 9.772855628837494635e+01 8.792143656542725694e+01
1.256250000000000000e+04 6.828471397211026783e+01 5.664342480644336320e+01 9.800130014957267122e+01 8.789770078515984153e+01
1.257500000000000000e+04 6.831172381868708499e+01 5.660714105196750268e+01 9.800890549973969712e+01 8.758673703293941060e+01
1.258750000000000000e+04 6.832375419185957810e+01 5.616230425202751064e+01 9.754311640541823181e+01 8.743519371782190319e+01
1.260000000000000000e+04 6.846934218736146249e+01 5.613457824494197723e+01 9.744121952388492502e+01 8.762226803711126877e+01
1.261250000000000000e+04 6.826193646804651394e+01 5.600192287300271232e+01 9.736660057473986285e+01 8.767168295937514699e+01
1.262500000000000000e+04 6.820262481684666511e+01 5.603159644676093620e+01 9.747501684844650072e+01 8.769426253667144522e+01
1.263750000000000000e+04 6.832189615417595974e+01 5.630054566899464419e+01 9.762492199729250331e+01 8.758753444273095567e+01
1.265000000000000000e+04 6.841341171792132059e+01 5.598979381872740646e+01 9.796013229739155292e+01 8.753256864558491657e+01
1.266250000000000000e+04 6.811774175843443402e+01 5.596593191390563504e+01 9.815908561118993703e+01 8.740139851035077356e+01
1.267500000000000000e+04 6.805776861957586732e+01 5.614920705859297101e+01 9.818588532339811081e+01 8.739872383926503119e+01
1.268750000000000000e+04 6.823825552561417851e+01 5.612692393489793830e+01 9.827706104076794702e+01 8.737092702244540021e+01
1.270000000000000000e+04 6.845404012659149373e+01 5.581189900135136384e+01 9.826368132001945810e+01 8.757062267803063094e+01
1.271250000000000000e+04 6.838420109555320892e+01 5.601811793635401671e+01 9.834845007521101934e+01 8.753519153474577763e+01
1.272500000000000000e+04 6.861133003629765881e+01 5.613160142489908822e+01 9.849220044754807191e+01 8.725834430601035763e+01
1.273750000000000000e+04 6.874178731959636934e+01 5.617584045442738727e+01 9.864321622576103721e+01 8.743709343479834217e+01
1.275000000000000000e+04 6.877994021722375351e+01 5.623624566140620828e+01 9.804693323635109437e+01 8.774651684153550946e+01
1.276250000000000000e+04 6.876338656927572401e+01 5.691747970468991724e+01 9.803667626231826659e+01 8.741301788633604986e+01
1.277500000000000000e+04 6.882730456587320589e+01 5.679817976898358722e+01 9.820969407207844881e+01 8.723901165137107228e+01
1.278750000000000000e+04 6.882195941116847848e+01 5.670910136754939401e+01 9.830763581880394497e+01 8.689585329421527149e+01
1.280000000000000000e+04 6.909993034850340621e+01 5.674758080581907649e+01 9.846494916748115145e+01 8.691003881286277988e+01
1.281250000000000000e+04 6.919033240053131806e+01 5.679546832226129283e+01 9.838992522523078321e+01 8.711975114455840696e+01
1.282500000000000000e+04 6.901371500997638009e+01 5.671504434606585221e+01 9.838575554423026404e+01 8.681551570005586882e+01
1.283750000000000000e+04 6.896631975126466330e+01 5.671393149704484671e+01 9.845052165705379821e+01 8.682923480817993322e+01
1.285000000000000000e+04 6.903369060108055066e+01 5.637573356985532058e+01 9.853287018360784089e+01 8.691602383794479181e+01
1.286250000000000000e+04 6.909588835475041435e+01 5.615782654536275942e+01 9.875774084248028828e+01 8.671184132697770508e+01
1.287500000000000000e+04 6.932664950013023031e+01 5.619631894758281021e+01 9.876340626790972976e+01 8.618339486755881751e+01
1.288750000000000000e+04 6.922716912707835490e+01 5.632715786592206086e+01 9.852223767609808647e+01 8.606668299031797176e+01
1.290000000000000000e+04 6.919079902763508017e+01 5.607021010352350032e+01 9.872589331910155863e+01 8.615095041006428289e+01
1.291250000000000000e+04 6.871304554990567226e+01 5.611790548893486630e+01 9.896533026787381004e+01 8.652685055357822819e+01
1.292500000000000000e+04 6.879287557338288650e+01 5.630608097963347802e+01 9.893760524743066753e+01 8.672863884981180149e+01
1.293750000000000000e+04 6.885345618890583808e+01 5.612233215347652049e+01 9.904304970585002366e+01 8.660474032289879176e+01
1.295000000000000000e+04 6.881583504473094592e+01 5.594692057343590363e+01 9.904508325790982326e+01 8.642514708098714493e+01
1.296250000000000000e+04 6.903334043634896489e+01 5.588872022549725216e+01 9.918676986978377386e+01 8.634769767640869986e+01
1.297500000000000000e+04 6.871483620929572567e+01 5.595987085719532672e+01 9.934537992643011250e+01 8.648827537113814401e+01
1.298750000000000000e+04 6.860134226618023945e+01 5.578736942499396889e+01 9.935319534991168666e+01 8.669716805655288283e+01
1.300000000000000000e+04 6.893106462022753078e+01 5.578179837425197718e+01 9.928204824052860999e+01 8.654669240591678658e+01
1.301250000000000000e+04 6.897246255701566042e+01 5.586667930420763639e+01 9.945543377458821510e+01 8.697645488151646020e+01
1.302500000000000000e+04 6.887323771575552200e+01 5.609407652991189508e+01 9.934133675719589007e+01 8.717971717557666977e+01
1.303750000000000000e+04 6.868510229524162014e+01 5.629882460559483803e+01 9.902369957142110479e+01 8.709542040028098597e+01
1.305000000000000000e+04 6.867531680764177793e+01 5.645716750202367251e+01 9.921864072282733105e+01 8.688296834008242797e+01
1.306250000000000000e+04 6.876864719771717205e+01 5.640148360636177216e+01 9.893196444211348251e+01 8.671638946550123705e+01
1.307500000000000000e+04 6.908985645919982232e+01 5.620001358371500544e+01 9.877886368624831448e+01 8.655274585820713185e+01
1.308750000000000000e+04 6.885343829064936472e+01 5.600551644057283340e+01 9.889396427154471780e+01 8.663860495368743386e+01
1.310000000000000000e+04 6.888085362632564568e+01 5.597753330960013329e+01 9.870899196938205478e+01 8.657627329718560816e+01
1.311250000000000000e+04 6.917196434537787297e+01 5.605855466196801018e+01 9.864253062830451313e+01 8.664374750678349812e+01
1.312500000000000000e+04 6.888823842720172763e+01 5.610849000587469959e+01 9.868116614968847955e+01 8.651502953794833672e+01
1.313750000000000000e+04 6.941257166172748327e+01 5.630602289257017645e+01 9.865840572921602813e+01 8.645989939086622655e+01
1.315000000000000000e+04 6.915526932287804129e+01 5.617160496126160751e+01 9.869300940432151492e+01 8.628685599883357327e+01
1.316250000000000000e+04 6.894790920211515584e+01 5.596328844319675966e+01 9.813199936984194949e+01 8.614659085368535330e+01
1.317500000000000000e+04 6.911751347459801309e+01 5.629579032083761092e+01 9.827486391344876893e+01 8.666420680038136481e+01
1.318750000000000000e+04 6.909620460963301980e+01 5.630461615377998896e+01 9.818768484920178707e+01 8.644317112948057513e+01
1.320000000000000000e+04 6.874205389543037370e+01 5.631809088236848737e+01 9.823760777615935069e+01 8.626479405433074987e+01
1.321250000000000000e+04 6.897989569608748184e+01 5.662980473249321278e+01 9.817926561873484559e+01 8.631927602548894640e+01
1.322500000000000000e+04 6.912477759721438986e+01 5.672683778685509282e+01 9.838771932932290554e+01 8.638615678171443335e+01
1.323750000000000000e+04 6.896441686510014790e+01 5.656476467702936617e+01 9.885245600642251418e+01 8.647512937674474642e+01
1.325000000000000000e+04 6.889855971538676727e+01 5.629616988804269795e+01 9.882357646318378386e+01 8.673214664179685940e+01
1.326250000000000000e+04 6.895606217082131195e+01 5.640347434017676420e+01 9.876191561842726685e+01 8.649174122273907983e+01
1.327500000000000000e+04 6.872363984381829027e+01 5.624720851395010612e+01 9.902101411502208350e+01 8.681922605165446782e+01
1.328750000000000000e+04 6.858166742330703869e+01 5.626069241050618075e+01 9.882672450669350894e+01 8.690784430413050643e+01
1.330000000000000000e+04 6.865851189398294707e+01 5.624361523963968779e+01 9.851861066935084921e+01 8.653281551140521799e+01
1.331250000000000000e+04 6.865698720882858197e+01 5.610834096887021616e+01 9.873053446985770165e+01 8.656161388242004762e+01
1.332500000000000000e+04 6.921474955335602885e+01 5.624477062088753598e+01 9.836937708928776658e+01 8.642460881428775110e+01
1.333750000000000000e+04 6.910432024172061460e+01 5.642940956888055126e+01 9.854452229386656370e+01 8.655182916536044502e+01
1.335000000000000000e+04 6.924238508821176197e+01 5.601643780098372360e+01 9.862450863847347193e+01 8.667882498582470419e+01
1.336250000000000000e+04 6.866546871253979134e+01 5.604732859991774063e+01 9.892902297097853648e+01 8.672194585958473567e+01
1.337500000000000000e+04 6.859312709050165324e+01 5.617851593431846169e+01 9.896919600195100486e+01 8.698807768218441083e+01
1.338750000000000000e+04 6.851603545431892428e+01 5.661517575131949798e+01 9.874002221076855790e+01 8.704783356251938642e+01
1.340000000000000000e+04 6.870668393069931312e+01 5.660384150328329866e+01 9.902218583372312821e+01 8.686407089275220983e+01
1.341250000000000000e+04 6.879342180951840646e+01 5.667927666378744789e+01 9.899016403589257607e+01 8.700800432845551313e+01
1.342500000000000000e+04 6.858322829420073674e+01 5.653104958716149753e+01 9.888468652050890739e+01 8.698718142846735191e+01
1.343750000000000000e+04 6.846208538485713291e+01 5.687578956707574207e+01 9.901802506835902307e+01 8.716009101574229589e+01
1.345000000000000000e+04 6.851465577660501083e+01 5.649368120325040366e+01 9.909007693984557363e+01 8.719529607847209718e+01
1.346250000000000000e+04 6.864771916234359139e+01 5.654136262237886257e+01 9.901364336250739484e+01 8.688974711780011262e+01
1.347500000000000000e+04 6.851436260994466920e+01 5.635360894615431704e+01 9.873950457784333423e+01 8.681169091218701794e+01
1.348750000000000000e+04 6.850068533136996507e+01 5.625373933973137497e+01 9.869834891341541550e+01 8.676299650857315271e+01
1.350000000000000000e+04 6.857482872104891669e+01 5.619814674565191837e+01 9.883630432891020234e+01 8.692815159021016314e+01
1.351250000000000000e+04 6.880987656333248026e+01 5.601817811989807439e+01 9.861448418355385570e+01 8.692499174848170185e+01
1.352500000000000000e+04 6.876213525605642474e+01 5.607866902732864389e+01 9.884759789577650224e+01 8.652674329567363998e+01
1.353750000000000000e+04 6.869933543211591598e+01 5.619577197127026125e+01 9.885013248655778284e+01 8.648901905498314591e+01
1.355000000000000000e+04 6.843308117959163894e+01 5.632498895296305363e+01 9.890470288715775382e+01 8.656236095143252385e+01
1.356250000000000000e+04 6.845129244475495511e+01 5.625769713053431076e+01 9.885320047483035921e+01 8.677152401777860291e+01
1.357500000000000000e+04 6.809628722285025049e+01 5.625532731818783105e+01 9.899577379906966712e+01 8.651728268434044367e+01
1.358750000000000000e+04 6.823695614524561392e+01 5.622935955147561771e+01 9.919673271181331131e+01 8.605390873816267572e+01
1.360000000000000000e+04 6.820283995108295017e+01 5.629595953420824372e+01 9.928727968658928660e+01 8.628057717687845241e+01
1.361250000000000000e+04 6.826783845493396541e+01 5.655377322472136825e+01 9.920411496884888436e+01 8.620915649729651875e+01
1.362500000000000000e+04 6.819341801517398949e+01 5.638517216060883186e+01 9.874769153529338439e+01 8.641975194865257492e+01
1.363750000000000000e+04 6.815140026908964899e+01 5.646891730011522270e+01 9.915189432290345906e+01 8.635311361620291848e+01
1.365000000000000000e+04 6.833259287732724374e+01 5.665652107786247171e+01 9.913387082926405469e+01 8.633347537568796781e+01
1.366250000000000000e+04 6.845271742830441042e+01 5.657135238358772966e+01 9.898669363649872821e+01 8.652784735662142168e+01
1.367500000000000000e+04 6.859023005402569595e+01 5.620866478438321678e+01 9.911466840506719223e+01 8.640505225960053792e+01
1.368750000000000000e+04 6.872418942077975146e+01 5.652182554306534001e+01 9.904423484676517830e+01 8.638610421818327723e+01
1.370000000000000000e+04 6.858583479970306485e+01 5.642200848812789360e+01 9.917029245801444404e+01 8.635348828399240517e+01
1.371250000000000000e+04 6.838402174783006160e+01 5.622437869855887982e+01 9.905841717230366328e+01 8.634949122599188343e+01
1.372500000000000000e+04 6.820997408736400303e+01 5.609456126905909201e+01 9.919359105843902569e+01 8.622479580705318369e+01
1.373750000000000000e+04 6.796220888845445529e+01 5.633302338398488018e+01 9.870959777468591767e+01 8.636149675045308527e+01
1.375000000000000000e+04 6.759240106509071211e+01 5.653473720348551268e+01 9.887180344449869551e+01 8.630554443772089712e+01
1.376250000000000000e+04 6.737118865105684051e+01 5.616549028290928902e+01 9.875127647130668151e+01 8.643907488857679766e+01
1.377500000000000000e+04 6.766085820599526812e+01 5.623304329584982497e+01 9.880029951657030551e+01 8.652598011205471096e+01
1.378750000000000000e+04 6.738112314656333979e+01 5.602205674133555391e+01 9.886272388551519441e+01 8.638739757429993915e+01
1.380000000000000000e+04 6.732298923624908582e+01 5.621609165067861369e+01 9.854332343628126978e+01 8.660707343878942766e+01
1.381250000000000000e+04 6.738951596685414813e+01 5.629008877928512788e+01 9.876283956639245787e+01 8.657921207903876848e+01
1.382500000000000000e+04 6.750115839978840881e+01 5.614470067970291467e+01 9.896947789314069155e+01 8.665176434915545656e+01
1.383750000000000000e+04 6.772185152085084781e+01 5.658154907891402274e+01 9.904052913103484457e+01 8.643893657077370563e+01
1.385000000000000000e+04 6.766842975819133699e+01 5.626136086157992366e+01 9.875760893337461255e+01 8.647167295126128295e+01
1.386250000000000000e+04 6.767124726638790833e+01 5.611758301086960188e+01 9.889473005456696342e+01 8.653590014320482737e+01
1.387500000000000000e+04 6.745984952785904909e+01 5.625904921036772066e+01 9.857061470247712975e+01 8.626454748476061241e+01
1.388750000000000000e+04 6.748227222686223570e+01 5.617531183195239919e+01 9.874846346478196324e+01 8.611128613386210873e+01
1.390000000000000000e+04 6.762656786443466217e+01 5.630403334569800222e+01 9.882530491350725299e+01 8.602890978981444903e+01
1.391250000000000000e+04 6.758934036286379410e+01 5.632460559560045255e+01 9.893871941717080176e+01 8.611982958313821257e+01
1.392500000000000000e+04 6.776821334827270960e+01 5.624265423377246265e+01 9.889371581213183049e+01 8.619139412631071195e+01
1.393750000000000000e+04 6.778573116320943370e+01 5.629931658590691512e+01 9.860853838241895630e+01 8.663011400534983864e+01
1.395000000000000000e+04 6.784469754773020611e+01 5.636058428580782476e+01 9.864466689898884511e+01 8.682163866365885951e+01
1.396250000000000000e+04 6.793454326679007238e+01 5.640380401522088505e+01 9.863065367959795537e+01 8.721295739840816452e+01
1.397500000000000000e+04 6.796554257486758388e+01 5.619852964467390422e+01 9.844312516506150246e+01 8.720562426918446874e+01
1.398750000000000000e+04 6.805913929871073265e+01 5.602247831874660022e+01 9.853348866893233549e+01 8.700027098153688598e+01
1.400000000000000000e+04 6.812466729232670559e+01 5.608569860052552514e+01 9.847612051587263693e+01 8.709473377781439751e+01
1.401250000000000000e+04 6.827455512433918727e+01 5.603090544200981782e+01 9.839342668982328632e+01 8.728392746583179473e+01
1.402500000000000000e+04 6.829167217144851065e+01 5.604281986119886483e+01 9.821945639267998729e+01 8.716677848791549366e+01
1.403750000000000000e+04 6.806520462392202830e+01 5.583209087348673449e+01 9.831916275521034265e+01 8.708477746090920846e+01
1.405000000000000000e+04 6.790881107192473110e+01 5.570018961302810112e+01 9.825446568263348013e+01 8.704747255049124988e+01
1.406250000000000000e+04 6.767946205270689575e+01 5.545421501895872751e+01 9.836832092435486175e+01 8.734672999245248093e+01
1.407500000000000000e+04 6.748628726914141396e+01 5.617225693619302263e+01 9.843021993065029562e+01 8.743247214778145349e+01
1.408750000000000000e+04 6.774622641848183946e+01 5.614108398027448033e+01 9.819319899782573202e+01 8.748028085998969061e+01
1.410000000000000000e+04 6.782142476003363640e+01 5.588790111296327723e+01 9.814290872244164632e+01 8.748217199908499708e+01
1.411250000000000000e+04 6.794679095590151974e+01 5.595008604545206765e+01 9.837966061269773377e+01 8.715230375051031331e+01
1.412500000000000000e+04 6.827914700911753698e+01 5.604993185501997033e+01 9.864667934053180431e+01 8.732505688957860457e+01
1.413750000000000000e+04 6.825508011057003444e+01 5.619840581029865234e+01 9.859796645493300105e+01 8.747240810208039363e+01
1.415000000000000000e+04 6.791987651730538289e+01 5.630715938272430066e+01 9.823537849666961108e+01 8.736116811667797322e+01
1.416250000000000000e+04 6.770976540777650143e+01 5.628450986430637215e+01 9.810994434467595227e+01 8.713366042813969159e+01
1.417500000000000000e+04 6.798800487239775237e+01 5.577262082996681869e+01 9.818051942534742693e+01 8.738047632923144192e+01
1.418750000000000000e+04 6.793978872187136631e+01 5.556346252813659703e+01 9.783855247392106946e+01 8.723526257182827237e+01
1.420000000000000000e+04 6.775890049275231775e+01 5.581624190643979233e+01 9.798216261617837120e+01 8.702149345732973984e+01
1.421250000000000000e+04 6.757899156963190990e+01 5.571477794110673898e+01 9.802306056445630134e+01 8.642501659570649508e+01
1.422500000000000000e+04 6.756897641027170209e+01 5.613379704507596557e+01 9.819829936399759163e+01 8.640910427279412431e+01
1.423750000000000000e+04 6.744272616502998119e+01 5.605946685455121070e+01 9.806257948330893726e+01 8.632627365941971220e+01
1.425000000000000000e+04 6.749746317518702199e+01 5.587637625273234931e+01 9.810529803223708711e+01 8.606971892779212396e+01
1.426250000000000000e+04 6.760499804618908115e+01 5.594838800653492683e+01 9.816121502801512122e+01 8.611677663122090109e+01
1.427500000000000000e+04 6.775956863533980368e+01 5.589648189904697517e+01 9.807625629890186758e+01 8.609172103628321793e+01
1.428750000000000000e+04 6.789208024790595175e+01 5.594032219595210620e+01 9.816281251208788206e+01 8.634956842808701083e+01
1.430000000000000000e+04 6.774398459244298465e+01 5.603065028310950169e+01 9.819971458016740939e+01 8.634069750356351847e+01
1.431250000000000000e+04 6.793978126813290430e+01 5.623867030391018318e+01 9.772157160752519189e+01 8.655635601409619539e+01
1.432500000000000000e+04 6.801984066344934377e+01 5.636078466833053113e+01 9.815107803777094375e+01 8.661284032494997120e+01
1.433750000000000000e+04 6.793496588157077554e+01 5.632231707010149790e+01 9.815121906148263520e+01 8.637623556455784524e+01
1.435000000000000000e+04 6.809366499667152084e+01 5.636524282066680058e+01 9.796598614654597270e+01 8.660248375988390990e+01
1.436250000000000000e+04 6.828313623769979301e+01 5.647283322202152078e+01 9.806824395916771664e+01 8.647276392107080767e+01
1.437500000000000000e+04 6.815462208422880508e+01 5.652031118092351392e+01 9.820617945363648005e+01 8.644422475409309925e+01
1.438750000000000000e+04 6.798646235528619286e+01 5.651256940344941171e+01 9.828609238735080567e+01 8.635435071338795865e+01
1.440000000000000000e+04 6.813278088618606887e+01 5.625664554864198408e+01 9.826935965213731095e+01 8.642204549867760477e+01
1.441250000000000000e+04 6.840607349733301135e+01 5.628396200580431952e+01 9.845264117557798045e+01 8.609993378743182291e+01
1.442500000000000000e+04 6.861036430852600176e+01 5.639857301350870955e+01 9.830616663319111126e+01 8.670950423817517105e+01
1.443750000000000000e+04 6.823819136546404707e+01 5.617892675989445905e+01 9.813490576950964339e+01 8.662789843771786025e+01
1.445000000000000000e+04 6.814050531462491733e+01 5.598041213164169960e+01 9.831202816896117724e+01 8.644552094803461273e+01
1.446250000000000000e+04 6.828964776348830412e+01 5.574206717952679924e+01 9.849353890977656079e+01 8.619925983355794585e+01
1.447500000000000000e+04 6.764852439217381175e+01 5.585577729680741754e+01 9.847391336724912492e+01 8.615612042276983118e+01
1.448750000000000000e+04 6.764433308781470089e+01 5.596772213169221288e+01 9.836766577910600517e+01 8.661355365232756753e+01
1.450000000000000000e+04 6.774721722950503988e+01 5.585076368743269626e+01 9.830562797111237217e+01 8.685443784093521913e+01
1.451250000000000000e+04 6.766930650587060825e+01 5.628305069465618260e+01 9.823184957241839754e+01 8.735649103132352877e+01
1.452500000000000000e+04 6.774247076938704026e+01 5.624021823505873385e+01 9.827979483023452190e+01 8.735082332805561123e+01
1.453750000000000000e+04 6.800380855394308810e+01 5.598108183038345942e+01 9.789243699276012478e+01 8.732819994185925339e+01
1.455000000000000000e+04 6.781904846426456857e+01 5.629077119813835139e+01 9.819397139696239662e+01 8.688757794167351278e+01
1.456250000000000000e+04 6.780145242357070856e+01 5.612259475879399417e+01 9.815690716238583491e+01 8.703448102748552628e+01
1.457500000000000000e+04 6.768982517063538751e+01 5.596422673326782160e+01 9.790256051011490968e+01 8.695010410754105123e+01
1.458750000000000000e+04 6.818439432301244096e+01 5.589366003256930782e+01 9.813139214103134123e+01 8.690109064131097227e+01
1.460000000000000000e+04 6.830658924766841267e+01 5.588159534162080178e+01 9.819590773182514454e+01 8.730068188567150855e+01
1.461250000000000000e+04 6.839057418357532470e+01 5.597222958421594541e+01 9.803529864257814097e+01 8.752565485290926972e+01
1.462500000000000000e+04 6.809180785070442710e+01 5.602818208631214247e+01 9.768541641573229128e+01 8.748373989211135893e+01
1.463750000000000000e+04 6.794184190458166483e+01 5.594750531542178607e+01 9.777808766090291215e+01 8.767730547990969114e+01
1.465000000000000000e+04 6.783746952536807839e+01 5.611396936298554294e+01 9.782916789906025201e+01 8.770007052985062046e+01
1.466250000000000000e+04 6.770788485757621800e+01 5.624663629710161672e+01 9.792744355415341317e+01 8.762674838598232441e+01
1.467500000000000000e+04 6.793975561456387879e+01 5.604849438530279571e+01 9.777417787457622467e+01 8.777713699375151180e+01
1.468750000000000000e+04 6.775206872645392764e+01 5.595349250349416792e+01 9.776659375499745863e+01 8.806685276478229696e+01
1.470000000000000000e+04 6.765569982913899594e+01 5.606367235744575339e+01 9.789821460409741860e+01 8.792769917164154947e+01
1.471250000000000000e+04 6.757148392256523550e+01 5.614620822709901660e+01 9.785320041175017991e+01 8.788876420906778719e+01
1.472500000000000000e+04 6.732161883593127527e+01 5.645168706622649779e+01 9.788722873641579270e+01 8.783815324136796221e+01
1.473750000000000000e+04 6.742427785362548320e+01 5.634905326580375373e+01 9.804102236482113142e+01 8.756388575550369069e+01
1.475000000000000000e+04 6.729530764295591894e+01 5.622344879767707937e+01 9.787859547405238914e+01 8.742527933464809564e+01
1.476250000000000000e+04 6.735438051217053612e+01 5.599403099345511237e+01 9.781237871916007975e+01 8.754027122946841644e+01
1.477500000000000000e+04 6.728112133928084404e+01 5.610211812593033187e+01 9.774200579888557172e+01 8.758620494879920670e+01
1.478750000000000000e+04 6.731129285072223922e+01 5.627534725744027355e+01 9.787393394102385002e+01 8.771757706042336622e+01


==> anc/Fig8/ca38_Ca0.015_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.321942188942809082e+01 5.393827824870498944e+01 1.004859161492897783e+02 1.007964190012830841e+02
2.500000000000000000e+01 5.312949853339620887e+01 5.393610773632414634e+01 1.004091974142057211e+02 1.007334517456347811e+02
3.750000000000000000e+01 5.307724102879621597e+01 5.402209390697426983e+01 1.004882012796556268e+02 1.006623257964001112e+02
5.000000000000000000e+01 5.308287859150897958e+01 5.384605561570410259e+01 1.004638271022189429e+02 1.005792206495008969e+02
6.250000000000000000e+01 5.306723097993622673e+01 5.373731867487265390e+01 1.002915864457322499e+02 1.005882096376989381e+02
7.500000000000000000e+01 5.289357130756003045e+01 5.383803117768707125e+01 1.003160488793992329e+02 1.006719734698809958e+02
8.750000000000000000e+01 5.302286738629594254e+01 5.375057349509875593e+01 1.002659094412488656e+02 1.008757461072557078e+02
1.000000000000000000e+02 5.293242040997569120e+01 5.362588253865953192e+01 1.003250979241915672e+02 1.007218269925042335e+02
1.125000000000000000e+02 5.307494508357807916e+01 5.372267469290957820e+01 1.002365216239474961e+02 1.006882496747472828e+02
1.250000000000000000e+02 5.308269669350828224e+01 5.377834671203657990e+01 1.002403632215652323e+02 1.005631940928491588e+02
1.375000000000000000e+02 5.320719994269278885e+01 5.394063856552593705e+01 1.003336448042580287e+02 1.005321170023292154e+02
1.500000000000000000e+02 5.310220925330981601e+01 5.390597491718994405e+01 1.004214739846669175e+02 1.006925285908726977e+02
1.625000000000000000e+02 5.311315896441282547e+01 5.398353070391529940e+01 1.003292492745212883e+02 1.005420012457998951e+02
1.750000000000000000e+02 5.312498201168492074e+01 5.390192601846859333e+01 1.003026340774977427e+02 1.007224941937635521e+02
1.875000000000000000e+02 5.309484079939915802e+01 5.386095003779615809e+01 1.003113785800738214e+02 1.007347588647291445e+02
2.000000000000000000e+02 5.313897654209719690e+01 5.373284147458737436e+01 1.003002760904785475e+02 1.006942470329126138e+02
2.125000000000000000e+02 5.306851469531557797e+01 5.378074006571717547e+01 1.003326546388797169e+02 1.006371664437642437e+02
2.250000000000000000e+02 5.308578357261286129e+01 5.378790825477505422e+01 1.005274648473602781e+02 1.007650095272577175e+02
2.375000000000000000e+02 5.321855637354020985e+01 5.372245155914651349e+01 1.005041576185817576e+02 1.005200550519191012e+02
2.500000000000000000e+02 5.309264766255707713e+01 5.393791307681455294e+01 1.004323400974103464e+02 1.004421285990736123e+02
2.625000000000000000e+02 5.310412488685775401e+01 5.377569511562972338e+01 1.002670635621070829e+02 1.003060150222453331e+02
2.750000000000000000e+02 5.308463712349179531e+01 5.383273028849731645e+01 1.002634714294494529e+02 1.003260752456349394e+02
2.875000000000000000e+02 5.322477572970336013e+01 5.380789266988155362e+01 1.002022724081434717e+02 1.003301662989789378e+02
3.000000000000000000e+02 5.309810041651221013e+01 5.372444748705736828e+01 1.005021155260108827e+02 1.005159588137737501e+02
3.125000000000000000e+02 5.309025036134050168e+01 5.385375898342786627e+01 1.005921408795393432e+02 1.005641295452567334e+02
3.250000000000000000e+02 5.304038035108099791e+01 5.375921941785063041e+01 1.005531753616298545e+02 1.006904778746402656e+02
3.375000000000000000e+02 5.327195602289574339e+01 5.369243041842951669e+01 1.008920577065492665e+02 1.006745186432530232e+02
3.500000000000000000e+02 5.305719536220545507e+01 5.366314896230562681e+01 1.007543766768788913e+02 1.004542870663361782e+02
3.625000000000000000e+02 5.309835230330372013e+01 5.356955172589905345e+01 1.007745211050313259e+02 1.003407468627669630e+02
3.750000000000000000e+02 5.332807936705813745e+01 5.362585405293402374e+01 1.005163560042789328e+02 1.003829902744517284e+02
3.875000000000000000e+02 5.331598542051288092e+01 5.347766478351565667e+01 1.005016590472386326e+02 1.003533236210857353e+02
4.000000000000000000e+02 5.348327254900735284e+01 5.354354934586002912e+01 1.004886001193678453e+02 1.003854363807149781e+02
4.125000000000000000e+02 5.331970552817884368e+01 5.364965780228970971e+01 1.004657590269093106e+02 1.004366098370862943e+02
4.250000000000000000e+02 5.309746259855747041e+01 5.354833807968262960e+01 1.002426528006103723e+02 1.004129255013215811e+02
4.375000000000000000e+02 5.330714112654647607e+01 5.359499690246926917e+01 1.001240446437586371e+02 1.003274768749723620e+02
4.500000000000000000e+02 5.335229245489523464e+01 5.367087568674118359e+01 1.001311356539475099e+02 1.002882129244128322e+02
4.625000000000000000e+02 5.344864426770104160e+01 5.372271066660889716e+01 1.003204825592756748e+02 1.003153498823489542e+02
4.750000000000000000e+02 5.332279247116245102e+01 5.380449312789260574e+01 1.005221182075020181e+02 1.004423444815305118e+02
4.875000000000000000e+02 5.344545890921595799e+01 5.374928537926244587e+01 1.004283983342721314e+02 1.004829163165089625e+02
5.000000000000000000e+02 5.351028775052752451e+01 5.370337960660663157e+01 1.005100437761748111e+02 1.005493221539854289e+02
5.125000000000000000e+02 5.342579109340773158e+01 5.351744274915721888e+01 1.005582998575059577e+02 1.004776246269844364e+02
5.250000000000000000e+02 5.338888392010138517e+01 5.340749968585347318e+01 1.006093138826345381e+02 1.004070971885797121e+02
5.375000000000000000e+02 5.332888465426782432e+01 5.342295616552343773e+01 1.007491818503723806e+02 1.004902058821530773e+02
5.500000000000000000e+02 5.314320658119329721e+01 5.330130043440698984e+01 1.008545381655401911e+02 1.004374193913858448e+02
5.625000000000000000e+02 5.326360561348069211e+01 5.316353738283929431e+01 1.007060771421841991e+02 1.004721215201603570e+02
5.750000000000000000e+02 5.335391046105247881e+01 5.313325978285995177e+01 1.008986224733881443e+02 1.003139632464496458e+02
5.875000000000000000e+02 5.342441936280401649e+01 5.322397339652155779e+01 1.009238070888543035e+02 1.002328430777347563e+02
6.000000000000000000e+02 5.322678323632247555e+01 5.317869676864146555e+01 1.009125879244405866e+02 1.003265256186058991e+02
6.125000000000000000e+02 5.323277629375479592e+01 5.311816528038171725e+01 1.008542200452227036e+02 1.003173930634273603e+02
6.250000000000000000e+02 5.325355333876679254e+01 5.306930203900047616e+01 1.007266941682281498e+02 1.003655008772615105e+02
6.375000000000000000e+02 5.330355805682039261e+01 5.294669221010355642e+01 1.007284426544704843e+02 1.003002184616110668e+02
6.500000000000000000e+02 5.327048038947383901e+01 5.298982614176677686e+01 1.009413704569254691e+02 1.001504661335564492e+02
6.625000000000000000e+02 5.323689996884229458e+01 5.297555697845759681e+01 1.009482993295238344e+02 1.001964469492670133e+02
6.750000000000000000e+02 5.324753347955699923e+01 5.310511973959788889e+01 1.006805754919840155e+02 1.001587320755816819e+02
6.875000000000000000e+02 5.331014469761291252e+01 5.297636218105052563e+01 1.008543443877424011e+02 1.001067225413436432e+02
7.000000000000000000e+02 5.319955548403887491e+01 5.307630510149986947e+01 1.008567117623330631e+02 1.001408948831341093e+02
7.125000000000000000e+02 5.319167360616382467e+01 5.320135431239253876e+01 1.008893800137017536e+02 1.001921084951759582e+02
7.250000000000000000e+02 5.323428698934080927e+01 5.313991790893293654e+01 1.009372685017154794e+02 1.001321757730647164e+02
7.375000000000000000e+02 5.309077088287789792e+01 5.314248107032472035e+01 1.010168311451314480e+02 1.002234083555459421e+02
7.500000000000000000e+02 5.308866758889369919e+01 5.324343217750998747e+01 1.010525911844421785e+02 1.000980723246088644e+02
7.625000000000000000e+02 5.308528506898679211e+01 5.310154838220115892e+01 1.010750639437610943e+02 1.000215438014516991e+02
7.750000000000000000e+02 5.309980544427255467e+01 5.321035673943722344e+01 1.008783217409549877e+02 9.999706116080778884e+01
7.875000000000000000e+02 5.311747396096599516e+01 5.317690450560625948e+01 1.008137301473043124e+02 1.001341029384663273e+02
8.000000000000000000e+02 5.311756323111916345e+01 5.314705722931828547e+01 1.008905213622243480e+02 1.001108077690643512e+02
8.125000000000000000e+02 5.314324755042616033e+01 5.310783944252106181e+01 1.008488930120996656e+02 1.001478498329225744e+02
8.250000000000000000e+02 5.308950386901275920e+01 5.314808728914111668e+01 1.007923209903138115e+02 1.001081536761983983e+02
8.375000000000000000e+02 5.329383755205308404e+01 5.306358936804628712e+01 1.007733630548949435e+02 1.001141428698278020e+02
8.500000000000000000e+02 5.341799740386690587e+01 5.293146054499305819e+01 1.008775828335290896e+02 9.988796930712157973e+01
8.625000000000000000e+02 5.333612224429947446e+01 5.285973458042519013e+01 1.008987636179637093e+02 9.993402503804568937e+01
8.750000000000000000e+02 5.341984808371240234e+01 5.302462992522980301e+01 1.008411068539507625e+02 1.001298196127842033e+02
8.875000000000000000e+02 5.352738741240988674e+01 5.307373603468555245e+01 1.010980212651165147e+02 9.999212754519064106e+01
9.000000000000000000e+02 5.347103297441460512e+01 5.321859394538505228e+01 1.010539169848015035e+02 9.973082869649159932e+01
9.125000000000000000e+02 5.356975201210188686e+01 5.307196334618286215e+01 1.008873774551569511e+02 9.974408798360464345e+01
9.250000000000000000e+02 5.359941092127056805e+01 5.296946491075055263e+01 1.009310093999588958e+02 9.988450862588746304e+01
9.375000000000000000e+02 5.364218088916185678e+01 5.296313792666190068e+01 1.010512659887210134e+02 9.979117625740987307e+01
9.500000000000000000e+02 5.341752175302487871e+01 5.287873631682111153e+01 1.011360654840874247e+02 9.972288041749766307e+01
9.625000000000000000e+02 5.348481836846655568e+01 5.302335427394650225e+01 1.013323411065153721e+02 9.970478874947467318e+01
9.750000000000000000e+02 5.348563370416981400e+01 5.296360579385839884e+01 1.013689911006219120e+02 9.980103601311540729e+01
9.875000000000000000e+02 5.365908580770000924e+01 5.295587783969438078e+01 1.012899486758381755e+02 9.986410573222526921e+01
1.000000000000000000e+03 5.363390434874192891e+01 5.303415102807781523e+01 1.012057860830304605e+02 9.995982613003336326e+01
1.012500000000000000e+03 5.332281174535553703e+01 5.275723737677896708e+01 1.011540395360582067e+02 9.994994046730997184e+01
1.025000000000000000e+03 5.326172979048944001e+01 5.294378211065514961e+01 1.011677483385184075e+02 1.000170002686681130e+02
1.037500000000000000e+03 5.322766706428375727e+01 5.290013512864038603e+01 1.013790590438416075e+02 9.988237101790161887e+01
1.050000000000000000e+03 5.324406846884865274e+01 5.299816341847922985e+01 1.014902921997662304e+02 9.978098200581422361e+01
1.062500000000000000e+03 5.325795404101924646e+01 5.288438091117866691e+01 1.012230077845052421e+02 9.984085595759871978e+01
1.075000000000000000e+03 5.336075251113403795e+01 5.300314591564110600e+01 1.012940173400712780e+02 9.975065770949650812e+01
1.087500000000000000e+03 5.336225323143639088e+01 5.306352549234103577e+01 1.011638212030327963e+02 9.988704583994191921e+01
1.100000000000000000e+03 5.327926108684381035e+01 5.301249483111057970e+01 1.011809325803883155e+02 9.990663672816869223e+01
1.112500000000000000e+03 5.344231339860489527e+01 5.321982264495311199e+01 1.011047384270238609e+02 9.991112724489211416e+01
1.125000000000000000e+03 5.328446290859032075e+01 5.301126327739108035e+01 1.011071813539647621e+02 9.996961113366513985e+01
1.137500000000000000e+03 5.345867671151673051e+01 5.286146715402848884e+01 1.009308025629631942e+02 9.970429931757404063e+01
1.150000000000000000e+03 5.344791207753578277e+01 5.302755247687716178e+01 1.010642465483052632e+02 9.972517036945086488e+01
1.162500000000000000e+03 5.344941878697996174e+01 5.318979278980658876e+01 1.010886632536659420e+02 9.971839810917144575e+01
1.175000000000000000e+03 5.339486259988198213e+01 5.312605359606057931e+01 1.010958738226414511e+02 9.998453389678145697e+01
1.187500000000000000e+03 5.345551623872761837e+01 5.298488823816664706e+01 1.011085043976279962e+02 1.001060450524237950e+02
1.200000000000000000e+03 5.339868998921669174e+01 5.299252189663925350e+01 1.011080048736880599e+02 9.993074064366979314e+01
1.212500000000000000e+03 5.345435858209965829e+01 5.284359181368645864e+01 1.012321974042531707e+02 9.985187360483105579e+01
1.225000000000000000e+03 5.348309195564186069e+01 5.294186351361099696e+01 1.012145962366069227e+02 9.990199486768577231e+01
1.237500000000000000e+03 5.345542975010863529e+01 5.292336741177293646e+01 1.012845769308202222e+02 1.001300907792499117e+02
1.250000000000000000e+03 5.343541307379765470e+01 5.290021262236544430e+01 1.012861762170352762e+02 1.000192347444237981e+02
1.262500000000000000e+03 5.331933441181332967e+01 5.284609031981769078e+01 1.012807395785485909e+02 9.996059399941216839e+01
1.275000000000000000e+03 5.324455801893531515e+01 5.289121879399661452e+01 1.010853458320807761e+02 9.993075733483483702e+01
1.287500000000000000e+03 5.338255725624939885e+01 5.291280131766753669e+01 1.010561009519721978e+02 9.992187131564105584e+01
1.300000000000000000e+03 5.335900093910134956e+01 5.285539599822144652e+01 1.011169266608654738e+02 9.996693936450213869e+01
1.312500000000000000e+03 5.363938125608038376e+01 5.250689701892945038e+01 1.011325273933739197e+02 9.999305053542656196e+01
1.325000000000000000e+03 5.338310726419537389e+01 5.269735008965432854e+01 1.011515144385887766e+02 1.000745461836170165e+02
1.337500000000000000e+03 5.342645821423128893e+01 5.275177320361193267e+01 1.012740325972822575e+02 1.001830902017724583e+02
1.350000000000000000e+03 5.363180939181982865e+01 5.288448172993486907e+01 1.011414009025656924e+02 1.000732897073818890e+02
1.362500000000000000e+03 5.361282127935054831e+01 5.284834099819563846e+01 1.011171587351167034e+02 9.982802298584621781e+01
1.375000000000000000e+03 5.378384803844146234e+01 5.284874758594912691e+01 1.010853817222391342e+02 9.988923527451864004e+01
1.387500000000000000e+03 5.372931734697169048e+01 5.277358663971590147e+01 1.011369847910037834e+02 1.001023774085233526e+02
1.400000000000000000e+03 5.371477913584182318e+01 5.303362764981476118e+01 1.011981991636185967e+02 9.997463987084752546e+01
1.412500000000000000e+03 5.363763984874663748e+01 5.282300894831867311e+01 1.012279752807888400e+02 9.983414580724037535e+01
1.425000000000000000e+03 5.355643371834101174e+01 5.288810513690342674e+01 1.011357458830876794e+02 9.987258379838917222e+01
1.437500000000000000e+03 5.347927874336895115e+01 5.292131961614288826e+01 1.011550177809254336e+02 9.973300478739085406e+01
1.450000000000000000e+03 5.354118688194870401e+01 5.282565312129744228e+01 1.011804823085853826e+02 9.969047168094866151e+01
1.462500000000000000e+03 5.358187411250843013e+01 5.269619893811066902e+01 1.011500132626557757e+02 9.974279214813097383e+01
1.475000000000000000e+03 5.363798228350579222e+01 5.265784925436797437e+01 1.009978106879675153e+02 9.990615899629025876e+01
1.487500000000000000e+03 5.355532146992081977e+01 5.266537026539528199e+01 1.010479064463309129e+02 9.984538372679782015e+01
1.500000000000000000e+03 5.354986318869919160e+01 5.246020759780095233e+01 1.010584283667617882e+02 9.984141299935613745e+01
1.512500000000000000e+03 5.353865650430184076e+01 5.247263617220300347e+01 1.010552618297828360e+02 9.991469662951817554e+01
1.525000000000000000e+03 5.366220946322629715e+01 5.246356170625892901e+01 1.010769965535283177e+02 9.989967246377781862e+01
1.537500000000000000e+03 5.368460302239488868e+01 5.242735188969512450e+01 1.011772792751970371e+02 9.977032214147017442e+01
1.550000000000000000e+03 5.374054886187824565e+01 5.238946214218984210e+01 1.012526677090149718e+02 9.978767629537144046e+01
1.562500000000000000e+03 5.370595394206410589e+01 5.241953552960116269e+01 1.013424338341148427e+02 9.971783019211035537e+01
1.575000000000000000e+03 5.373810529040955686e+01 5.240176988328275343e+01 1.013960758012950691e+02 9.969953061979832398e+01
1.587500000000000000e+03 5.378549868124466826e+01 5.245654964049543167e+01 1.013922336942323597e+02 9.965822920674806085e+01
1.600000000000000000e+03 5.368450478891875832e+01 5.263186525179719411e+01 1.011425977316552292e+02 9.970408997199410805e+01
1.612500000000000000e+03 5.364502181407283388e+01 5.250907944686574069e+01 1.010930119616641036e+02 9.963698119304127943e+01
1.625000000000000000e+03 5.349328552846390039e+01 5.246572108733334261e+01 1.011127534957335001e+02 9.967054875807070857e+01
1.637500000000000000e+03 5.350712977634723444e+01 5.264288421711912491e+01 1.012018287657843842e+02 9.953090941264379410e+01
1.650000000000000000e+03 5.359345764434978321e+01 5.258827369417706876e+01 1.013863409997316438e+02 9.960247694859792489e+01
1.662500000000000000e+03 5.363966432369799975e+01 5.259470793879619777e+01 1.011457955496096304e+02 9.973250940826014244e+01
1.675000000000000000e+03 5.361791218248507818e+01 5.253363174706746719e+01 1.010722387915346729e+02 9.976354970684865009e+01
1.687500000000000000e+03 5.354590926093582226e+01 5.262788183769858819e+01 1.010352815694047166e+02 9.973124489501536516e+01
1.700000000000000000e+03 5.349300188511763565e+01 5.264363240376576414e+01 1.012804748293531105e+02 9.974561518091226731e+01
1.712500000000000000e+03 5.352768700500101318e+01 5.269258276561027543e+01 1.012093723062552328e+02 9.971070155547860736e+01
1.725000000000000000e+03 5.361936320628850439e+01 5.266942990617879161e+01 1.012002288127778087e+02 9.969121778186507754e+01
1.737500000000000000e+03 5.352754522673539128e+01 5.243763408424132422e+01 1.012197423516518171e+02 9.953291296039625990e+01
1.750000000000000000e+03 5.347423859020843651e+01 5.261120582312123872e+01 1.011875652339831504e+02 9.953300784908080345e+01
1.762500000000000000e+03 5.357879598395656728e+01 5.233146850125322658e+01 1.011129184277815654e+02 9.971013910994339824e+01
1.775000000000000000e+03 5.364542625554925337e+01 5.253000595601410794e+01 1.010219343426589518e+02 9.953734210125419679e+01
1.787500000000000000e+03 5.370061089861578552e+01 5.242395172134075665e+01 1.009071435280756504e+02 9.948722152180110356e+01
1.800000000000000000e+03 5.363771115724169647e+01 5.266210407834532958e+01 1.007608698318421148e+02 9.942422646094468064e+01
1.812500000000000000e+03 5.352947420269855172e+01 5.265049997006557447e+01 1.008171600617043424e+02 9.939603296363488028e+01
1.825000000000000000e+03 5.366965724777611513e+01 5.254500793757353705e+01 1.009453891368612233e+02 9.934662060642708070e+01
1.837500000000000000e+03 5.384112669415782904e+01 5.246770086654124299e+01 1.008375901467867948e+02 9.926022616390783071e+01
1.850000000000000000e+03 5.383758382347922833e+01 5.252777587385654812e+01 1.010658272726765006e+02 9.925148468158923265e+01
1.862500000000000000e+03 5.382753813887907057e+01 5.265383793652415534e+01 1.010254064421460214e+02 9.932918077710300508e+01
1.875000000000000000e+03 5.380742564763801994e+01 5.257245806623077300e+01 1.008544263397024423e+02 9.930811224181982766e+01
1.887500000000000000e+03 5.380001094401821859e+01 5.252009133735543145e+01 1.009834518441122384e+02 9.916052618244542316e+01
1.900000000000000000e+03 5.361463560725007227e+01 5.261905658847592093e+01 1.011327749886582694e+02 9.927158470593293771e+01
1.912500000000000000e+03 5.363960224313669300e+01 5.251739641361333355e+01 1.011058778857812399e+02 9.941116162430219561e+01
1.925000000000000000e+03 5.362739586979554929e+01 5.261610757546376504e+01 1.010724200676167754e+02 9.925924751585117178e+01
1.937500000000000000e+03 5.365913630983961013e+01 5.243992972775910744e+01 1.008812319330680367e+02 9.929523236639795414e+01
1.950000000000000000e+03 5.351393848064657277e+01 5.256357636394149324e+01 1.008387711102625559e+02 9.931780679577390458e+01
1.962500000000000000e+03 5.348295910553606802e+01 5.249367072976117043e+01 1.008606647280264497e+02 9.945713694733905186e+01
1.975000000000000000e+03 5.361332315272708371e+01 5.264673229544407462e+01 1.009143825710955724e+02 9.933355608276559678e+01
1.987500000000000000e+03 5.349549618282846097e+01 5.273867463163740155e+01 1.011666181208285735e+02 9.936971241169828772e+01
2.000000000000000000e+03 5.361668040767389698e+01 5.253807391103707403e+01 1.010607761785390153e+02 9.923792834888747905e+01
2.012500000000000000e+03 5.362463274421959625e+01 5.269068826568580732e+01 1.010930476250228196e+02 9.928447955159641936e+01
2.025000000000000000e+03 5.343251181945008454e+01 5.276151884230563383e+01 1.011046667861661490e+02 9.921853212077351714e+01
2.037500000000000000e+03 5.331776906013125483e+01 5.267853942204656192e+01 1.010860999260812321e+02 9.924932952162296829e+01
2.050000000000000000e+03 5.317550037204879487e+01 5.263636134586970172e+01 1.009236804112995287e+02 9.927466699070764378e+01
2.062500000000000000e+03 5.363753941704062100e+01 5.268457588000304526e+01 1.009766627096942528e+02 9.922285372470049936e+01
2.075000000000000000e+03 5.358322012323962014e+01 5.269245130290087786e+01 1.010646871748146651e+02 9.933975689251860786e+01
2.087500000000000000e+03 5.349714664032606493e+01 5.262669813655748641e+01 1.008807545109950468e+02 9.930657554700363221e+01
2.100000000000000000e+03 5.342644601340830235e+01 5.265183777067789350e+01 1.008666879479224292e+02 9.933476651974957861e+01
2.112500000000000000e+03 5.343211482475194174e+01 5.256888279250523510e+01 1.008758441726178461e+02 9.927075395444380490e+01
2.125000000000000000e+03 5.351510584098991785e+01 5.262320046922063455e+01 1.008237129538993173e+02 9.944228979494644705e+01
2.137500000000000000e+03 5.345702696755358119e+01 5.254012982091050787e+01 1.009048838983235328e+02 9.933871450865372310e+01
2.150000000000000000e+03 5.340862473406171063e+01 5.272610005867569072e+01 1.009069114403243077e+02 9.930680977780725982e+01
2.162500000000000000e+03 5.322481226278215871e+01 5.271967673572611801e+01 1.008985620576183777e+02 9.923280657444090025e+01
2.175000000000000000e+03 5.326829996884208640e+01 5.283562887209284042e+01 1.009963336523657915e+02 9.929042573529599736e+01
2.187500000000000000e+03 5.344102510824138363e+01 5.272753174252346042e+01 1.010326404467215440e+02 9.931775839859439259e+01
2.200000000000000000e+03 5.353624033962357487e+01 5.269089978530497120e+01 1.009986262321499453e+02 9.925324159741683161e+01
2.212500000000000000e+03 5.349406447896910777e+01 5.266763840322379053e+01 1.010419869164007594e+02 9.932699696258411848e+01
2.225000000000000000e+03 5.342311624298445594e+01 5.267487834936071778e+01 1.011454649551960472e+02 9.947775036157260331e+01
2.237500000000000000e+03 5.330793357561768175e+01 5.274372473352923407e+01 1.010746633929716722e+02 9.940236012980128066e+01
2.250000000000000000e+03 5.323245116292394385e+01 5.266034805108517247e+01 1.011195029930326257e+02 9.931273534419732130e+01
2.262500000000000000e+03 5.327921119393172233e+01 5.275931614015236448e+01 1.017664274978973680e+02 9.926644971260090244e+01
2.275000000000000000e+03 5.346251980030666573e+01 5.284309272196540519e+01 1.012480049774015214e+02 9.922552374875574799e+01
2.287500000000000000e+03 5.332437775200638441e+01 5.285449660794938609e+01 1.012230314048387783e+02 9.916680860179729962e+01
2.300000000000000000e+03 5.323272780890225420e+01 5.269798179665694704e+01 1.013565265431529525e+02 9.928815787363616607e+01
2.312500000000000000e+03 5.331230377540448728e+01 5.268812204825774614e+01 1.013312982967589164e+02 9.926391106431921685e+01
2.325000000000000000e+03 5.327481858063565312e+01 5.262691428213640421e+01 1.013206010936851413e+02 9.932609660243898020e+01
2.337500000000000000e+03 5.336282579898350775e+01 5.267240747323086936e+01 1.010793788469465539e+02 9.922986820700423038e+01
2.350000000000000000e+03 5.348503709454342214e+01 5.262182163371149812e+01 1.013804654650197818e+02 9.914922395032547797e+01
2.362500000000000000e+03 5.335095834646011781e+01 5.273716492675836065e+01 1.011268299842013221e+02 9.913203385692764869e+01
2.375000000000000000e+03 5.346181471078562453e+01 5.283947522429360788e+01 1.011918756089560958e+02 9.915078532282066703e+01
2.387500000000000000e+03 5.348128327362031342e+01 5.283105362231142266e+01 1.011313623382482518e+02 9.913545787791345276e+01
2.400000000000000000e+03 5.361860392183562851e+01 5.270376369741739353e+01 1.011339490633837386e+02 9.905091481013390364e+01
2.412500000000000000e+03 5.346458743230834898e+01 5.267640444912587583e+01 1.013037419172976143e+02 9.907149943147645388e+01
2.425000000000000000e+03 5.342168527560135516e+01 5.273773042461337468e+01 1.013032926888419780e+02 9.899895740908908692e+01
2.437500000000000000e+03 5.355179177554801129e+01 5.269454614221015731e+01 1.012989408430173199e+02 9.912081266284499748e+01
2.450000000000000000e+03 5.368653140638971166e+01 5.263811549148887536e+01 1.012500066666536185e+02 9.911640100598458503e+01
2.462500000000000000e+03 5.368318324499673366e+01 5.261240663656534622e+01 1.011256588409154773e+02 9.903728521860467993e+01
2.475000000000000000e+03 5.369897042134083875e+01 5.259509226616406607e+01 1.010607350475753776e+02 9.895817321954517354e+01
2.487500000000000000e+03 5.373970488717209548e+01 5.251976525634675141e+01 1.011276280267123582e+02 9.884911563494367215e+01
2.500000000000000000e+03 5.363583420379718802e+01 5.248697635070230660e+01 1.013154290758292859e+02 9.888427652270658541e+01
2.512500000000000000e+03 5.361805008711144893e+01 5.246570287270397870e+01 1.013341912184350804e+02 9.875067421404708057e+01
2.525000000000000000e+03 5.355094213386966828e+01 5.253251035646184874e+01 1.013432255377868074e+02 9.868680859269728955e+01
2.537500000000000000e+03 5.346303210565275066e+01 5.258384756783948433e+01 1.013658183842651113e+02 9.868819624003654667e+01
2.550000000000000000e+03 5.338431593349463355e+01 5.252648487266196042e+01 1.013198559436379043e+02 9.874484794035964796e+01
2.562500000000000000e+03 5.351493986942974601e+01 5.263047271911331393e+01 1.012908068316258863e+02 9.887540802090178715e+01
2.575000000000000000e+03 5.349859757284782802e+01 5.277161480759917822e+01 1.012486409301046564e+02 9.872760740156886072e+01
2.587500000000000000e+03 5.346801279243743465e+01 5.273524906700102832e+01 1.012882494493370018e+02 9.876578088832168589e+01
2.600000000000000000e+03 5.352453216734122066e+01 5.281796013108618126e+01 1.013388086371367649e+02 9.886201253590282079e+01
2.612500000000000000e+03 5.368861527779113629e+01 5.282422870744309051e+01 1.012429688374289327e+02 9.882140415880897422e+01
2.625000000000000000e+03 5.355339881569639715e+01 5.272069280022100202e+01 1.013803099148077109e+02 9.884849421406015324e+01
2.637500000000000000e+03 5.365817391895672017e+01 5.275105188585391858e+01 1.013378902047828092e+02 9.885406351809751868e+01
2.650000000000000000e+03 5.345740747676460813e+01 5.263623358723840795e+01 1.013387638079953490e+02 9.872809236673629130e+01
2.662500000000000000e+03 5.363095876646148241e+01 5.252121150045213938e+01 1.013901667662822632e+02 9.871668509762500321e+01
2.675000000000000000e+03 5.365269096845285901e+01 5.249149881248737159e+01 1.013175238427495515e+02 9.877435044836526856e+01
2.687500000000000000e+03 5.367121626529257128e+01 5.263675469740896062e+01 1.012880113372627164e+02 9.868506249452235579e+01
2.700000000000000000e+03 5.351955086773648418e+01 5.256128532506298967e+01 1.013258015558667040e+02 9.880660429625662289e+01
2.712500000000000000e+03 5.352324471067967693e+01 5.262868480280832983e+01 1.013043270874092485e+02 9.895190455535470164e+01
2.725000000000000000e+03 5.332141469542097667e+01 5.260758160628169833e+01 1.015219033004656382e+02 9.886117991003698080e+01
2.737500000000000000e+03 5.343599291501155335e+01 5.257535500310790866e+01 1.013075707415821967e+02 9.876987733696537930e+01
2.750000000000000000e+03 5.349914214443678873e+01 5.254156074974341095e+01 1.011054787458603528e+02 9.885343120792910554e+01
2.762500000000000000e+03 5.345854073779859306e+01 5.244644626158085998e+01 1.014035237123026292e+02 9.889704965302819062e+01
2.775000000000000000e+03 5.364246954407039425e+01 5.232866002678603934e+01 1.014288226380465971e+02 9.890097632269664985e+01
2.787500000000000000e+03 5.364488667724371140e+01 5.243324660974794682e+01 1.013102623166348053e+02 9.893229892092917055e+01
2.800000000000000000e+03 5.362592601184165630e+01 5.252913791665185528e+01 1.013892044900194804e+02 9.884741095222881313e+01
2.812500000000000000e+03 5.367731752534444212e+01 5.245903031763678115e+01 1.014654715393972992e+02 9.885538854089004701e+01
2.825000000000000000e+03 5.357001005085482603e+01 5.242525136408914221e+01 1.015056295288535892e+02 9.889866523647731356e+01
2.837500000000000000e+03 5.354361944472557866e+01 5.236035757566264692e+01 1.014067471685574731e+02 9.895655316315209404e+01
2.850000000000000000e+03 5.358285511465597040e+01 5.263471137979743020e+01 1.014637099148488915e+02 9.892899033344605186e+01
2.862500000000000000e+03 5.364560901843640295e+01 5.281874933230160707e+01 1.014771434401978354e+02 9.892560686119057323e+01
2.875000000000000000e+03 5.355400698304728735e+01 5.267787711422725749e+01 1.015832128451784939e+02 9.878383096505109506e+01
2.887500000000000000e+03 5.369225928404669901e+01 5.257091560605082492e+01 1.015636594509393689e+02 9.876183138080433821e+01
2.900000000000000000e+03 5.382266331744015986e+01 5.258394971406537621e+01 1.016714808186339951e+02 9.849075655493733450e+01
2.912500000000000000e+03 5.366026267624420143e+01 5.242712021072655659e+01 1.016671156807345398e+02 9.835943100781882720e+01
2.925000000000000000e+03 5.374047090866492482e+01 5.232178493295652544e+01 1.017085134465050515e+02 9.834324146243581311e+01
2.937500000000000000e+03 5.368729613523623811e+01 5.235096376973470456e+01 1.017629673015019023e+02 9.859581548385067151e+01
2.950000000000000000e+03 5.373149907514470414e+01 5.233322945613928567e+01 1.016719604891064535e+02 9.859093198270267067e+01
2.962500000000000000e+03 5.374956992629572738e+01 5.213875901974669347e+01 1.016642150228753820e+02 9.854294862906363051e+01
2.975000000000000000e+03 5.385925910174810838e+01 5.213105128659330489e+01 1.017055106029713585e+02 9.849897575471426592e+01
2.987500000000000000e+03 5.397165888128093769e+01 5.193038116960042316e+01 1.019020648255704486e+02 9.854226166441679879e+01
3.000000000000000000e+03 5.377626640624603738e+01 5.224592992158591898e+01 1.019731701785805740e+02 9.867081456546030438e+01
3.012500000000000000e+03 5.387752193974237969e+01 5.231108357830643740e+01 1.018873008401795914e+02 9.869551465856852701e+01
3.025000000000000000e+03 5.389050735786856450e+01 5.243128849737297514e+01 1.018378908143538553e+02 9.849887847720087564e+01
3.037500000000000000e+03 5.383954407993066127e+01 5.237025352623322050e+01 1.016942478803895824e+02 9.834345150173011518e+01
3.050000000000000000e+03 5.390303205497013295e+01 5.238249540600265419e+01 1.017653320024166419e+02 9.847724572216449701e+01
3.062500000000000000e+03 5.383259510501882517e+01 5.248086491861179326e+01 1.018514973535638148e+02 9.853842214248108178e+01
3.075000000000000000e+03 5.376383843298896181e+01 5.239916282838792227e+01 1.018551527272829844e+02 9.859084609104816366e+01
3.087500000000000000e+03 5.350628147087725495e+01 5.238135077796906103e+01 1.017918776298940315e+02 9.859008733667970148e+01
3.100000000000000000e+03 5.357340884749405774e+01 5.229808851187039664e+01 1.019393424994102162e+02 9.844521983040448276e+01
3.112500000000000000e+03 5.346320404080143618e+01 5.225846126167670747e+01 1.019204058700746742e+02 9.843091353524600606e+01
3.125000000000000000e+03 5.362163358141698666e+01 5.229992569060496521e+01 1.020982310375047604e+02 9.830768989811632252e+01
3.137500000000000000e+03 5.368780124145575883e+01 5.218485588907180528e+01 1.021160372371667080e+02 9.832414434478457110e+01
3.150000000000000000e+03 5.351399492161809945e+01 5.225052482598304238e+01 1.022190909945022952e+02 9.850263099722613447e+01
3.162500000000000000e+03 5.343308078046306520e+01 5.224214243644555467e+01 1.021308789608387855e+02 9.845193353918988066e+01
3.175000000000000000e+03 5.341050891992072280e+01 5.217655321726174122e+01 1.019290629009949498e+02 9.834370029021592075e+01
3.187500000000000000e+03 5.350509377538638489e+01 5.246827411739397462e+01 1.018831301815503281e+02 9.853684265135672149e+01
3.200000000000000000e+03 5.343400659057985536e+01 5.251589042217196379e+01 1.019576047945085406e+02 9.864728357008806370e+01
3.212500000000000000e+03 5.345028159197862294e+01 5.250661489434347118e+01 1.019855836040250665e+02 9.854626725545821841e+01
3.225000000000000000e+03 5.342858127857289219e+01 5.249497753255533894e+01 1.018215549675722826e+02 9.871558555907091659e+01
3.237500000000000000e+03 5.334895910931351182e+01 5.255903044122041479e+01 1.016979367429190546e+02 9.870625856920077013e+01
3.250000000000000000e+03 5.353458741936276510e+01 5.248739286926210923e+01 1.018194649792922775e+02 9.851638626608317395e+01
3.262500000000000000e+03 5.347555922873995371e+01 5.250146545431675804e+01 1.018785871729990333e+02 9.853635628071890551e+01
3.275000000000000000e+03 5.343497801705884598e+01 5.244790188390648922e+01 1.017392186083360741e+02 9.854444294297010742e+01
3.287500000000000000e+03 5.348906953357394656e+01 5.236310629730816402e+01 1.017801661130363016e+02 9.857946493208916650e+01
3.300000000000000000e+03 5.362223047243652019e+01 5.248648410750551108e+01 1.018778793338201183e+02 9.865772684542871218e+01
3.312500000000000000e+03 5.346041383696962157e+01 5.243118833282335345e+01 1.018497959577914571e+02 9.844161099930391856e+01
3.325000000000000000e+03 5.330009174466228217e+01 5.244449372615699900e+01 1.018435836458640864e+02 9.860206277393584173e+01
3.337500000000000000e+03 5.343454696611416210e+01 5.237364881057496291e+01 1.021047612682054080e+02 9.857543026621330284e+01
3.350000000000000000e+03 5.348656697252877024e+01 5.234351493627249852e+01 1.018925932093293056e+02 9.847951692982793759e+01
3.362500000000000000e+03 5.362023008676662528e+01 5.253437915581960738e+01 1.020351183396893902e+02 9.851446452027553846e+01
3.375000000000000000e+03 5.347686779230058818e+01 5.265911160101524047e+01 1.021386291557524260e+02 9.859362502659921290e+01
3.387500000000000000e+03 5.363985012867511415e+01 5.267071979257773506e+01 1.021503362750873549e+02 9.861736444378244926e+01
3.400000000000000000e+03 5.355538484600239002e+01 5.255226924483736894e+01 1.021156612989123005e+02 9.855401507135513839e+01
3.412500000000000000e+03 5.367779458472153920e+01 5.247063831187705318e+01 1.022227781920861389e+02 9.850837914144750584e+01
3.425000000000000000e+03 5.362764563808513429e+01 5.256627430907436604e+01 1.023622863876581022e+02 9.838125302188669252e+01
3.437500000000000000e+03 5.361795644032350339e+01 5.264140019799614123e+01 1.023013207562691775e+02 9.833763550912546236e+01
3.450000000000000000e+03 5.365978311179161864e+01 5.244869078780629224e+01 1.023780577964897702e+02 9.831444700845491980e+01
3.462500000000000000e+03 5.384938806996490968e+01 5.264645692063665905e+01 1.024010256728969068e+02 9.829939603225642486e+01
3.475000000000000000e+03 5.386100564559583148e+01 5.262617270649676726e+01 1.022886365063920948e+02 9.839735943795010087e+01
3.487500000000000000e+03 5.382318630351079491e+01 5.261722991252140247e+01 1.020798089575110197e+02 9.831935865204897596e+01
3.500000000000000000e+03 5.372774927328092076e+01 5.269510189758939589e+01 1.020977497107274985e+02 9.848109137962462967e+01
3.512500000000000000e+03 5.374791628041506897e+01 5.256568059402976445e+01 1.021453701296570387e+02 9.845412470740581057e+01
3.525000000000000000e+03 5.373312054910535807e+01 5.264827135066316544e+01 1.021154656016848321e+02 9.841700388353395113e+01
3.537500000000000000e+03 5.384959990010409570e+01 5.254388090743961470e+01 1.020305462078118381e+02 9.853489086045691181e+01
3.550000000000000000e+03 5.381638390447471920e+01 5.254901924717398742e+01 1.021095858021075173e+02 9.846531875515840682e+01
3.562500000000000000e+03 5.386851847514709135e+01 5.264477910240089642e+01 1.021490762404832253e+02 9.849708381788333611e+01
3.575000000000000000e+03 5.370891620729782545e+01 5.262081628374666309e+01 1.020758739552984906e+02 9.834437678550074224e+01
3.587500000000000000e+03 5.366675644776452714e+01 5.264672927172811256e+01 1.020389924311907208e+02 9.837159627606810375e+01
3.600000000000000000e+03 5.369274057727723459e+01 5.270504479714035284e+01 1.019185857709057217e+02 9.846760610902785515e+01
3.612500000000000000e+03 5.365339806072932305e+01 5.263948679813159259e+01 1.020301203732064437e+02 9.844355214251297070e+01
3.625000000000000000e+03 5.366538550481875092e+01 5.248607449713906448e+01 1.020122111465847041e+02 9.835665274266037272e+01
3.637500000000000000e+03 5.372151352889260778e+01 5.245437322729310381e+01 1.020441131421187322e+02 9.829331801548458714e+01
3.650000000000000000e+03 5.381953858157366000e+01 5.255036858631346064e+01 1.018995843617943962e+02 9.828878987325373373e+01
3.662500000000000000e+03 5.388436093771405666e+01 5.232321823401909455e+01 1.020349794450870320e+02 9.831889309309835312e+01
3.675000000000000000e+03 5.373645586420055764e+01 5.238161099492726436e+01 1.020734375977801420e+02 9.834338569076921033e+01
3.687500000000000000e+03 5.387280431460135333e+01 5.224612900963100515e+01 1.020808190364345336e+02 9.833126480392978408e+01
3.700000000000000000e+03 5.403819209222625375e+01 5.227951101053478311e+01 1.020913684130771912e+02 9.831392603983215395e+01
3.712500000000000000e+03 5.403511527670214321e+01 5.260739111544378233e+01 1.019252841807196432e+02 9.834456083536269944e+01
3.725000000000000000e+03 5.401853073743533429e+01 5.251190043674800734e+01 1.020091103550222726e+02 9.834871369400802621e+01
3.737500000000000000e+03 5.394660472191591083e+01 5.249644642312357945e+01 1.020896584769051572e+02 9.825171845261203885e+01
3.750000000000000000e+03 5.403735072833120512e+01 5.245087393083056071e+01 1.020462847306046683e+02 9.829785003592850501e+01
3.762500000000000000e+03 5.404525972774308684e+01 5.250287382148700033e+01 1.020175455970374117e+02 9.832924780780743390e+01
3.775000000000000000e+03 5.411613410379031563e+01 5.262337692335668038e+01 1.020931945880475240e+02 9.840847957176123373e+01
3.787500000000000000e+03 5.398162249581041294e+01 5.249507511940832671e+01 1.021569733450190682e+02 9.838200029677466318e+01
3.800000000000000000e+03 5.411125204880588058e+01 5.249272308651977426e+01 1.021801553948320560e+02 9.845885497618652948e+01
3.812500000000000000e+03 5.428028269104367354e+01 5.235899621720081853e+01 1.022239481010651616e+02 9.848461582123563574e+01
3.825000000000000000e+03 5.420085113460494597e+01 5.242011391957024102e+01 1.021199976363513713e+02 9.843652490238852693e+01
3.837500000000000000e+03 5.432547898464424918e+01 5.244789500635023671e+01 1.022646138566308593e+02 9.854714814601314288e+01
3.850000000000000000e+03 5.425102280316679781e+01 5.250788270661971779e+01 1.020156446604376441e+02 9.852780963365634648e+01
3.862500000000000000e+03 5.416319968091161741e+01 5.252460281357706862e+01 1.020083147147975069e+02 9.849229366069866387e+01
3.875000000000000000e+03 5.395477703299261663e+01 5.249952421232445943e+01 1.019339945641903142e+02 9.863454468072343673e+01
3.887500000000000000e+03 5.386481320647301629e+01 5.242467369149412093e+01 1.020139146370069057e+02 9.852221146986811107e+01
3.900000000000000000e+03 5.393039342804743086e+01 5.236527862312136250e+01 1.020452941914257678e+02 9.846197525960029395e+01
3.912500000000000000e+03 5.386699059100828180e+01 5.237079902668808984e+01 1.021611308227741119e+02 9.841904301016505485e+01
3.925000000000000000e+03 5.383088593610029449e+01 5.240440488220072268e+01 1.020467395124793626e+02 9.844918920140963792e+01
3.937500000000000000e+03 5.383806739274275088e+01 5.242597247389823423e+01 1.020855180439932894e+02 9.865911594063646817e+01
3.950000000000000000e+03 5.388143521973884731e+01 5.242009708059259054e+01 1.022368253595546861e+02 9.862853785586246147e+01
3.962500000000000000e+03 5.379306232157337320e+01 5.244442646280179332e+01 1.024116289464476210e+02 9.860880267520717268e+01
3.975000000000000000e+03 5.380595946690048947e+01 5.246071061786872036e+01 1.023123267517380270e+02 9.861945358901991199e+01
3.987500000000000000e+03 5.372913491653911677e+01 5.247562180911543805e+01 1.023802215201076962e+02 9.842679424326448157e+01
4.000000000000000000e+03 5.366915292089887402e+01 5.251329408492116357e+01 1.022213212102096094e+02 9.841303279480725053e+01
4.012500000000000000e+03 5.368993857337324016e+01 5.243481966592091226e+01 1.022666760445775225e+02 9.840591517044194347e+01
4.025000000000000000e+03 5.382492387775564424e+01 5.224138077697893578e+01 1.024914589295011069e+02 9.826109148004518090e+01
4.037500000000000000e+03 5.343143156618683776e+01 5.208004846391332165e+01 1.025198847019916002e+02 9.838904748710403680e+01
4.050000000000000000e+03 5.331936882691391588e+01 5.212352167616099052e+01 1.024804522589693647e+02 9.814839932084410634e+01
4.062500000000000000e+03 5.343428707046971482e+01 5.206829859202326105e+01 1.024280807477126416e+02 9.824727188217680407e+01
4.075000000000000000e+03 5.359750684596398429e+01 5.201277456747538253e+01 1.023314986752848625e+02 9.838584558992076268e+01
4.087500000000000000e+03 5.353567797040552989e+01 5.201955524100942085e+01 1.023141972947063891e+02 9.847356814242898793e+01
4.100000000000000000e+03 5.352390282055149839e+01 5.203611540295439397e+01 1.024691994492726081e+02 9.840009621873925028e+01
4.112500000000000000e+03 5.369379050327030711e+01 5.222344149556082016e+01 1.023956322662683789e+02 9.840117974425957925e+01
4.125000000000000000e+03 5.364376578738298207e+01 5.224301414947433386e+01 1.020709763191919421e+02 9.843272187083623237e+01
4.137500000000000000e+03 5.365524877568047657e+01 5.230902920504300369e+01 1.021655786813321640e+02 9.852754089517803493e+01
4.150000000000000000e+03 5.382831393391443697e+01 5.234993990123880536e+01 1.023610290301307373e+02 9.838705313452264534e+01
4.162500000000000000e+03 5.365020050433918186e+01 5.211638607446165139e+01 1.023344065501611198e+02 9.834035702116126743e+01
4.175000000000000000e+03 5.375529670426397644e+01 5.213395607862080539e+01 1.025106747118854145e+02 9.845504294130742551e+01
4.187500000000000000e+03 5.376876573893641620e+01 5.230501422091821695e+01 1.024671093684470407e+02 9.848593680708707154e+01
4.200000000000000000e+03 5.364823758251332464e+01 5.214994724432497719e+01 1.024274456881396844e+02 9.848390767619036978e+01
4.212500000000000000e+03 5.367295571259030851e+01 5.219042223150787407e+01 1.023658537798876296e+02 9.852000875818781367e+01
4.225000000000000000e+03 5.359049250549367827e+01 5.217741767558997878e+01 1.024278088199366152e+02 9.844180705603159254e+01
4.237500000000000000e+03 5.364170596420460413e+01 5.215482155689672084e+01 1.025894380108720298e+02 9.842737166821908090e+01
4.250000000000000000e+03 5.372816709696694204e+01 5.228726762615255552e+01 1.024262287330480063e+02 9.853542013728726090e+01
4.262500000000000000e+03 5.365706173002778456e+01 5.227478502604438404e+01 1.024610689778051693e+02 9.862842827996017547e+01
4.275000000000000000e+03 5.362954814382460000e+01 5.225853479948424507e+01 1.022940123591159818e+02 9.852552170072164017e+01
4.287500000000000000e+03 5.368833453118940469e+01 5.250470058666756046e+01 1.022870542162834795e+02 9.847312570054182856e+01
4.300000000000000000e+03 5.369344958320714056e+01 5.259395765373644593e+01 1.023207206394245361e+02 9.829013741003120685e+01
4.312500000000000000e+03 5.383859306999652716e+01 5.264873653302919365e+01 1.024778799747007696e+02 9.834527680530084126e+01
4.325000000000000000e+03 5.383718282568968050e+01 5.248656454118489023e+01 1.022687775730161235e+02 9.832981167390254029e+01
4.337500000000000000e+03 5.386736511717079168e+01 5.242008382319805548e+01 1.023106510471836117e+02 9.844042841583026870e+01
4.350000000000000000e+03 5.382312140079829987e+01 5.247695002827437349e+01 1.023887820383753535e+02 9.829478325968187846e+01
4.362500000000000000e+03 5.367552261593616691e+01 5.255842762118648892e+01 1.024949821788724194e+02 9.819641376113591491e+01
4.375000000000000000e+03 5.361354428428953867e+01 5.244692202025007788e+01 1.025165943261450536e+02 9.829055675713236440e+01
4.387500000000000000e+03 5.365348249250111223e+01 5.245053841493695757e+01 1.024773637746339006e+02 9.824980240414870991e+01
4.400000000000000000e+03 5.364307541216166442e+01 5.227066768800499119e+01 1.026170789103677521e+02 9.839539728180290012e+01
4.412500000000000000e+03 5.361213381748930118e+01 5.224869321760058227e+01 1.026839470555012497e+02 9.834166899777046922e+01
4.425000000000000000e+03 5.371486726309362325e+01 5.230373449452164891e+01 1.026362969736385793e+02 9.847411269294447322e+01
4.437500000000000000e+03 5.378807404979681905e+01 5.227608891818264425e+01 1.026102453139553177e+02 9.828979000792908494e+01
4.450000000000000000e+03 5.368464052782828588e+01 5.229321597152700463e+01 1.024663374052528440e+02 9.851244390387850558e+01
4.462500000000000000e+03 5.367009660062388576e+01 5.227962472606174060e+01 1.023959643281762908e+02 9.850054122486368158e+01
4.475000000000000000e+03 5.381731546452440540e+01 5.213946649575937187e+01 1.025149040445253092e+02 9.863016430901602405e+01
4.487500000000000000e+03 5.382841179761327055e+01 5.210934636257977104e+01 1.024875709511087223e+02 9.848916198966190905e+01
4.500000000000000000e+03 5.383482103184864087e+01 5.216196221199624006e+01 1.026622192914287410e+02 9.850826884257635641e+01
4.512500000000000000e+03 5.386374246008220723e+01 5.238901774786550192e+01 1.026638021541198924e+02 9.851838699918475584e+01
4.525000000000000000e+03 5.374569161187548616e+01 5.218514213650752964e+01 1.024226135746406499e+02 9.853447376922635215e+01
4.537500000000000000e+03 5.383794550199461071e+01 5.225813080481886885e+01 1.026191070051080487e+02 9.858828160721614609e+01
4.550000000000000000e+03 5.387830688759142816e+01 5.245287846551763522e+01 1.024702417127013518e+02 9.851844781611073643e+01
4.562500000000000000e+03 5.374285664071456381e+01 5.243531585818075769e+01 1.025263101902117882e+02 9.849763909908610060e+01
4.575000000000000000e+03 5.371014341260022462e+01 5.235266505656303337e+01 1.026401155262686586e+02 9.854280759024035774e+01
4.587500000000000000e+03 5.377470276915388325e+01 5.226891318285038324e+01 1.025305078200633631e+02 9.847727182825671832e+01
4.600000000000000000e+03 5.389994151373987563e+01 5.222550191144633658e+01 1.026212892211146510e+02 9.859748440254185198e+01
4.612500000000000000e+03 5.381394686950478956e+01 5.224094462061989930e+01 1.026824074885699787e+02 9.854330928028127801e+01
4.625000000000000000e+03 5.381576237982604027e+01 5.244285940926810241e+01 1.025519080842457669e+02 9.846556577645193897e+01
4.637500000000000000e+03 5.370949676557173547e+01 5.231753123394950222e+01 1.027169519886485176e+02 9.853092946917713846e+01
4.650000000000000000e+03 5.367617234477068422e+01 5.226150373874430244e+01 1.026900763626812676e+02 9.852986719098197455e+01
4.662500000000000000e+03 5.374564928489383675e+01 5.230025356567043104e+01 1.026464707389651920e+02 9.878601331971188415e+01
4.675000000000000000e+03 5.383147421285391943e+01 5.222268588712571358e+01 1.025601406013645800e+02 9.833309419766904114e+01
4.687500000000000000e+03 5.373733550826234051e+01 5.203916282789977288e+01 1.027281796238784750e+02 9.828746941149817928e+01
4.700000000000000000e+03 5.373542655788639166e+01 5.200434642752449577e+01 1.026715354855232789e+02 9.834175582180004938e+01
4.712500000000000000e+03 5.383901083316588654e+01 5.181310552906776934e+01 1.026454622527562464e+02 9.843547691663425780e+01
4.725000000000000000e+03 5.383594517045132477e+01 5.186750841379953414e+01 1.026702353213060803e+02 9.833663074665854253e+01
4.737500000000000000e+03 5.384852551201541360e+01 5.196592879748029503e+01 1.026473155152020098e+02 9.853517156942726274e+01
4.750000000000000000e+03 5.366409478948047251e+01 5.205573328758871554e+01 1.025322526054035279e+02 9.830528546432515213e+01
4.762500000000000000e+03 5.353909688519222243e+01 5.205060502371417641e+01 1.024666370663759665e+02 9.852707761141212472e+01
4.775000000000000000e+03 5.362627105377772807e+01 5.202201929881481135e+01 1.024570678280028915e+02 9.862714896679241861e+01
4.787500000000000000e+03 5.362290125131884366e+01 5.201860471959112431e+01 1.025114654162864696e+02 9.852484758158450973e+01
4.800000000000000000e+03 5.361571125823053308e+01 5.207553233649680635e+01 1.026009102706038334e+02 9.854266859313467819e+01
4.812500000000000000e+03 5.367676617167511210e+01 5.202177507406345569e+01 1.025530375541601558e+02 9.852807008839167224e+01
4.825000000000000000e+03 5.376040354039781732e+01 5.190634101327572836e+01 1.025439152475521354e+02 9.830580520944015177e+01
4.837500000000000000e+03 5.367369101007074761e+01 5.178791356321985972e+01 1.025353840890743413e+02 9.828129347131316251e+01
4.850000000000000000e+03 5.363211035624506451e+01 5.168011335177438781e+01 1.024716471093539525e+02 9.827381740592856829e+01
4.862500000000000000e+03 5.356487012247087165e+01 5.165943387934481734e+01 1.022666220965294315e+02 9.834030793211272226e+01
4.875000000000000000e+03 5.345342798801473805e+01 5.167047060883865583e+01 1.022654617549008833e+02 9.830641270115556551e+01
4.887500000000000000e+03 5.341301026770402416e+01 5.165212084582622509e+01 1.023207745436205585e+02 9.814583692554128902e+01
4.900000000000000000e+03 5.335670198262086217e+01 5.170405803707674863e+01 1.023926968734358525e+02 9.841689501859623590e+01
4.912500000000000000e+03 5.341910351110707467e+01 5.180649061568302471e+01 1.024906667158348341e+02 9.843446890737217814e+01
4.925000000000000000e+03 5.354913288316981124e+01 5.163485679795985561e+01 1.024152923122451142e+02 9.846173554442636089e+01
4.937500000000000000e+03 5.353858301076247983e+01 5.165551592740317943e+01 1.024531861564123005e+02 9.844827737629762510e+01
4.950000000000000000e+03 5.355338939579029045e+01 5.165474488770072981e+01 1.024539618927840365e+02 9.846382322862929470e+01
4.962500000000000000e+03 5.351493266737597310e+01 5.163161271676987241e+01 1.024470956014837668e+02 9.845596716848569940e+01
4.975000000000000000e+03 5.360496217148754994e+01 5.149905021947763828e+01 1.027074287092693510e+02 9.845650807557463224e+01
4.987500000000000000e+03 5.346820579853964972e+01 5.158661516592648866e+01 1.025778202081194053e+02 9.840497353947145598e+01
5.000000000000000000e+03 5.355003576394720710e+01 5.166181374235119961e+01 1.023450227955950851e+02 9.827403484359763297e+01
5.012500000000000000e+03 5.357384842986367346e+01 5.168698846039275452e+01 1.025357866174388306e+02 9.828810059470578153e+01
5.025000000000000000e+03 5.366958248721156366e+01 5.168911302143813913e+01 1.024914779802665805e+02 9.812696573540250711e+01
5.037500000000000000e+03 5.364163065538195241e+01 5.166355905449043462e+01 1.027798874368359776e+02 9.807206134057462066e+01
5.050000000000000000e+03 5.353370500076392347e+01 5.166528874598140675e+01 1.027078066307071964e+02 9.807672424280659129e+01
5.062500000000000000e+03 5.348912549056448995e+01 5.168046859076448385e+01 1.025724966695790670e+02 9.802469472528468941e+01
5.075000000000000000e+03 5.353414564836317879e+01 5.166909825164578507e+01 1.025111095966186952e+02 9.810221045394945349e+01
5.087500000000000000e+03 5.358378020329723057e+01 5.177482338840837883e+01 1.024943879743978385e+02 9.812838892430239923e+01
5.100000000000000000e+03 5.369392045145405490e+01 5.185532634082473180e+01 1.025413903872129708e+02 9.816050094654417535e+01
5.112500000000000000e+03 5.369204122498975806e+01 5.190728701092146480e+01 1.024083975486731930e+02 9.820405727988955391e+01
5.125000000000000000e+03 5.388574868098941550e+01 5.192525103848595336e+01 1.027766777512075720e+02 9.828938217648695286e+01
5.137500000000000000e+03 5.394463292160504153e+01 5.183187452348043678e+01 1.025309505774091576e+02 9.808690595307712101e+01
5.150000000000000000e+03 5.367548602737026897e+01 5.168547945502130858e+01 1.024408250891276566e+02 9.801187602408496957e+01
5.162500000000000000e+03 5.368094327242537389e+01 5.167600428696752601e+01 1.024148404248366404e+02 9.806566365979915645e+01
5.175000000000000000e+03 5.366234972735645670e+01 5.170719374961320369e+01 1.022261324499407351e+02 9.798373232952658896e+01
5.187500000000000000e+03 5.369968592119933959e+01 5.163929421705714873e+01 1.022914017090473351e+02 9.804490791742634315e+01
5.200000000000000000e+03 5.386354532519238347e+01 5.155513140933334881e+01 1.023575411616199347e+02 9.809749620386710944e+01
5.212500000000000000e+03 5.389633802225717574e+01 5.146811145658615061e+01 1.023919204308497513e+02 9.805202595210418792e+01
5.225000000000000000e+03 5.392950017410328911e+01 5.148580789950803904e+01 1.024033923559692880e+02 9.798025459617763033e+01
5.237500000000000000e+03 5.384829243002155863e+01 5.138342184548317704e+01 1.024121642767871379e+02 9.789399202120992527e+01
5.250000000000000000e+03 5.379891467094957846e+01 5.138568943781002218e+01 1.024698453676296168e+02 9.770378777631010792e+01
5.262500000000000000e+03 5.404953546501617723e+01 5.141575082616486725e+01 1.024806074913905292e+02 9.770020230827120145e+01
5.275000000000000000e+03 5.401615728310471098e+01 5.145988032550176428e+01 1.022408820928210247e+02 9.778145790347593902e+01
5.287500000000000000e+03 5.387472648790867424e+01 5.158351836215638286e+01 1.022949460420886822e+02 9.789582016211534210e+01
5.300000000000000000e+03 5.380366062768857205e+01 5.169257754899916080e+01 1.023320283027108246e+02 9.773843034938245466e+01
5.312500000000000000e+03 5.387060884747963030e+01 5.168617772109971753e+01 1.022960849869298272e+02 9.766583392480032444e+01
5.325000000000000000e+03 5.339890578318050984e+01 5.163724803768351990e+01 1.023886032331279949e+02 9.775039129493988810e+01
5.337500000000000000e+03 5.359505189313578910e+01 5.146417284197661246e+01 1.024533730880227438e+02 9.750802828604130923e+01
5.350000000000000000e+03 5.361195851964589565e+01 5.146335102353260282e+01 1.022606496842252000e+02 9.767752383936276317e+01
5.362500000000000000e+03 5.355209683638579321e+01 5.128072877126135865e+01 1.023357236830681245e+02 9.761451029101823451e+01
5.375000000000000000e+03 5.359064763668081355e+01 5.117452473461051454e+01 1.020433619392055391e+02 9.765005438213474065e+01
5.387500000000000000e+03 5.355184997934561864e+01 5.113126475456972031e+01 1.021529736105262174e+02 9.765217073421864313e+01
5.400000000000000000e+03 5.375086711534842721e+01 5.127861772504707716e+01 1.022427363371854909e+02 9.752449238835444589e+01
5.412500000000000000e+03 5.356928868223228335e+01 5.119113100594258015e+01 1.024310176154820482e+02 9.751368295371494810e+01
5.425000000000000000e+03 5.381404775291807141e+01 5.119646651881122068e+01 1.021272995477869898e+02 9.753571340811252810e+01
5.437500000000000000e+03 5.381265317202308296e+01 5.123353619804472459e+01 1.022727625216745793e+02 9.771645422709947582e+01
5.450000000000000000e+03 5.373289071834665975e+01 5.138353887472150205e+01 1.023832957025346388e+02 9.762640670456718794e+01
5.462500000000000000e+03 5.363276277595279140e+01 5.134249242343322095e+01 1.024793321166037856e+02 9.747188585355222301e+01
5.475000000000000000e+03 5.364661693719319402e+01 5.135035676857351206e+01 1.022571443912292040e+02 9.751755091952347243e+01
5.487500000000000000e+03 5.381741329572448507e+01 5.137561001089709833e+01 1.025486416168489825e+02 9.749502559514375832e+01
5.500000000000000000e+03 5.372533762649834443e+01 5.127330347253369780e+01 1.023977652182013287e+02 9.765215475424301417e+01
5.512500000000000000e+03 5.367981643419719973e+01 5.159581311172386364e+01 1.024832171957519193e+02 9.771154778206948777e+01
5.525000000000000000e+03 5.370337192899202705e+01 5.153057231153659501e+01 1.026224181968536300e+02 9.757398159759708278e+01
5.537500000000000000e+03 5.363924507876665615e+01 5.157344521400025883e+01 1.026592284410017868e+02 9.751299668108633512e+01
5.550000000000000000e+03 5.365315206126503966e+01 5.150321827069513603e+01 1.027095927772328707e+02 9.759504310703380270e+01
5.562500000000000000e+03 5.364933396303243285e+01 5.132971930145277639e+01 1.025894739018360013e+02 9.761879501998986086e+01
5.575000000000000000e+03 5.373445131566189303e+01 5.137304001801543052e+01 1.025099160629352184e+02 9.767057541193327097e+01
5.587500000000000000e+03 5.367511827066358165e+01 5.147004938162938004e+01 1.021011553055712682e+02 9.758832443253689348e+01
5.600000000000000000e+03 5.364374316433337953e+01 5.150710349018677192e+01 1.021158424556167290e+02 9.769015351988109330e+01
5.612500000000000000e+03 5.360681733123854542e+01 5.154303870346932115e+01 1.019254348470947633e+02 9.765496302872254830e+01
5.625000000000000000e+03 5.368540610244949818e+01 5.135665147682888687e+01 1.019911700108711727e+02 9.771314004100852912e+01
5.637500000000000000e+03 5.365364544101458222e+01 5.135596367504549420e+01 1.023359348723815856e+02 9.787322773955712307e+01
5.650000000000000000e+03 5.352796762436256728e+01 5.162918188009223286e+01 1.025102737615265482e+02 9.784497581776787456e+01
5.662500000000000000e+03 5.366548744426616935e+01 5.159156718118605056e+01 1.024349634929366459e+02 9.762214595390275917e+01
5.675000000000000000e+03 5.361661902375059441e+01 5.171543912300436574e+01 1.025835895576236680e+02 9.767567383241353696e+01
5.687500000000000000e+03 5.367374883827230292e+01 5.173919921272950972e+01 1.025075213439400841e+02 9.771325041450768367e+01
5.700000000000000000e+03 5.358722563906965064e+01 5.179958394209793227e+01 1.024759677057344334e+02 9.772401102028121045e+01
5.712500000000000000e+03 5.356815253241560271e+01 5.183311883261219322e+01 1.023059414189763601e+02 9.784951671411612040e+01
5.725000000000000000e+03 5.365970743479173422e+01 5.192093423134269159e+01 1.025126599110704291e+02 9.772569753142383320e+01
5.737500000000000000e+03 5.370520752626602956e+01 5.188002348231973571e+01 1.024415902372509919e+02 9.771045098884732738e+01
5.750000000000000000e+03 5.369148617522770905e+01 5.200031480639187009e+01 1.025837944058707052e+02 9.774068470282479382e+01
5.762500000000000000e+03 5.370330678222779142e+01 5.202516566476598570e+01 1.026177346431304898e+02 9.788652977748276385e+01
5.775000000000000000e+03 5.384263414555817207e+01 5.208028289315953430e+01 1.025443942697861530e+02 9.799085134817191545e+01
5.787500000000000000e+03 5.369939757175583139e+01 5.185441677058842203e+01 1.024112762179290002e+02 9.792665617792755484e+01
5.800000000000000000e+03 5.375732167213327273e+01 5.207325058066887635e+01 1.022992441462860000e+02 9.798266654914669971e+01
5.812500000000000000e+03 5.373705912492695802e+01 5.186110163495128234e+01 1.021299742345433685e+02 9.786372523009754332e+01
5.825000000000000000e+03 5.395575433287125833e+01 5.183426863715047261e+01 1.023189471849984500e+02 9.786811425367103823e+01
5.837500000000000000e+03 5.391675881079734012e+01 5.166352208331371543e+01 1.022780516933630963e+02 9.794243289539898001e+01
5.850000000000000000e+03 5.404555780324642456e+01 5.158455530490581253e+01 1.023441495137715833e+02 9.791270198038169781e+01
5.862500000000000000e+03 5.391298230709970341e+01 5.168820698442765149e+01 1.026486410088811994e+02 9.789904685344527024e+01
5.875000000000000000e+03 5.404330438689198246e+01 5.162706455398767247e+01 1.023240399173323425e+02 9.793862304262925988e+01
5.887500000000000000e+03 5.412685744675476229e+01 5.151372287761964230e+01 1.022933485291345619e+02 9.790689016828642366e+01
5.900000000000000000e+03 5.405324758398161578e+01 5.162615195920115241e+01 1.022836100447758270e+02 9.782909074278184391e+01
5.912500000000000000e+03 5.420324932467136847e+01 5.163078624897777757e+01 1.022886685528292361e+02 9.787844739841366959e+01
5.925000000000000000e+03 5.413339487522331694e+01 5.160971686167816586e+01 1.024801701738967523e+02 9.774151404412158683e+01
5.937500000000000000e+03 5.409742650329342695e+01 5.162049535754677976e+01 1.023776532398043315e+02 9.772353165514753925e+01
5.950000000000000000e+03 5.406872917710640536e+01 5.155167227677834774e+01 1.024141590978319414e+02 9.782418556357868056e+01
5.962500000000000000e+03 5.418251747509870597e+01 5.161882047762875914e+01 1.024540267098872022e+02 9.769519789053194359e+01
5.975000000000000000e+03 5.411685061216467574e+01 5.155201555112660117e+01 1.024252549533231047e+02 9.772449991001897729e+01
5.987500000000000000e+03 5.433772824027960269e+01 5.140615412671593987e+01 1.022978716774902352e+02 9.773865541055619133e+01
6.000000000000000000e+03 5.426786129566305306e+01 5.143115134275203815e+01 1.024264205913924997e+02 9.777146339313895851e+01
6.012500000000000000e+03 5.432440135178141105e+01 5.157304679889033139e+01 1.024455634035473395e+02 9.789430720362892657e+01
6.025000000000000000e+03 5.429755621873658811e+01 5.152050242795795754e+01 1.023692991770074485e+02 9.783642050826023251e+01
6.037500000000000000e+03 5.433590151808920155e+01 5.150122066522574471e+01 1.023315071094399116e+02 9.786998420617193517e+01
6.050000000000000000e+03 5.441685349229725688e+01 5.166467399684506034e+01 1.022019173195814972e+02 9.782818694822265115e+01
6.062500000000000000e+03 5.442149316629274836e+01 5.166045126145108668e+01 1.022015249495309774e+02 9.770350545941278142e+01
6.075000000000000000e+03 5.424654292162389169e+01 5.161901897608534995e+01 1.019345990841250256e+02 9.771433310465693012e+01
6.087500000000000000e+03 5.427310101360232153e+01 5.155274684223968507e+01 1.020487945380529453e+02 9.767020824434543158e+01
6.100000000000000000e+03 5.432110610250031613e+01 5.184817830295675378e+01 1.020691562228878411e+02 9.754510777369397090e+01
6.112500000000000000e+03 5.441700224733092028e+01 5.200959797687689701e+01 1.022844656423230703e+02 9.771508116865614113e+01
6.125000000000000000e+03 5.439221205353538124e+01 5.193655813464515347e+01 1.022868575024482141e+02 9.773349128920041551e+01
6.137500000000000000e+03 5.437985899503181741e+01 5.185471508070967417e+01 1.022927003695557460e+02 9.769379043003182517e+01
6.150000000000000000e+03 5.443305513636180848e+01 5.182468951993277528e+01 1.022873701582896047e+02 9.774445217481974169e+01
6.162500000000000000e+03 5.427070862189021483e+01 5.160200817036979259e+01 1.021343197615706941e+02 9.780368589255176914e+01
6.175000000000000000e+03 5.443053941169917920e+01 5.151702271764927588e+01 1.021246364953491792e+02 9.786040700401734682e+01
6.187500000000000000e+03 5.438642857948219955e+01 5.183634303541540334e+01 1.022016281133302016e+02 9.774137544946778178e+01
6.200000000000000000e+03 5.444626154145796448e+01 5.175216060104996529e+01 1.022040925169103787e+02 9.768536927139550130e+01
6.212500000000000000e+03 5.443748515883845585e+01 5.176466751890792750e+01 1.019567798050110810e+02 9.753824008272594881e+01
6.225000000000000000e+03 5.434569550293942797e+01 5.169642514625697771e+01 1.021520985832540163e+02 9.758184098493975966e+01
6.237500000000000000e+03 5.443927083102089881e+01 5.180980690397746713e+01 1.020948402876878731e+02 9.755103218209552551e+01
6.250000000000000000e+03 5.432838473837441029e+01 5.186587994866231099e+01 1.021399313507046855e+02 9.770923675077663972e+01
6.262500000000000000e+03 5.427010049468694319e+01 5.169880564453133331e+01 1.021941564236144586e+02 9.753401140900989219e+01
6.275000000000000000e+03 5.429195862119883742e+01 5.183083897128415174e+01 1.022593656673626157e+02 9.750222940366283808e+01
6.287500000000000000e+03 5.433041008595196786e+01 5.155595831278659347e+01 1.022615532905344082e+02 9.753295817724270478e+01
6.300000000000000000e+03 5.450457766513979152e+01 5.154731690935889787e+01 1.022857290254079317e+02 9.762676970448936231e+01
6.312500000000000000e+03 5.445668390318838448e+01 5.163315526106635645e+01 1.023015173873256032e+02 9.754662596635530747e+01
6.325000000000000000e+03 5.445352463582580782e+01 5.162151873083583098e+01 1.022695718486396714e+02 9.754490942178387058e+01
6.337500000000000000e+03 5.433981880240439466e+01 5.167476844576748363e+01 1.024504329010407560e+02 9.762387096861711200e+01
6.350000000000000000e+03 5.443729605880555766e+01 5.146083723736986570e+01 1.023157808060366705e+02 9.752139628927480430e+01
6.362500000000000000e+03 5.455359193621833924e+01 5.155531104471490522e+01 1.023366204920883291e+02 9.750755525908279253e+01
6.375000000000000000e+03 5.461756782807638899e+01 5.164531146964164776e+01 1.024325955260421210e+02 9.745496414438628108e+01
6.387500000000000000e+03 5.456259253958345568e+01 5.149666038664547330e+01 1.025038604657444807e+02 9.750565826443042283e+01
6.400000000000000000e+03 5.436647101732511089e+01 5.145363111189521277e+01 1.025143246282215870e+02 9.779844611293235346e+01
6.412500000000000000e+03 5.437995906516940892e+01 5.146630547983489379e+01 1.025218088030487138e+02 9.766157283209176398e+01
6.425000000000000000e+03 5.428053195280203624e+01 5.162941327226352684e+01 1.026215157671180833e+02 9.766440620790964999e+01
6.437500000000000000e+03 5.449462105062047357e+01 5.150618260579113894e+01 1.026851999131868922e+02 9.768567779828860864e+01
6.450000000000000000e+03 5.452489489101785125e+01 5.155386390195257462e+01 1.026164918584506722e+02 9.754424655102249631e+01
6.462500000000000000e+03 5.463428379248713185e+01 5.145240887480487402e+01 1.026803255277288827e+02 9.775723672597666791e+01
6.475000000000000000e+03 5.455188887962846422e+01 5.128609976238629287e+01 1.026173567769209143e+02 9.791247399118358885e+01
6.487500000000000000e+03 5.462028892954821657e+01 5.119734388152595272e+01 1.025033879813381361e+02 9.782875977411026724e+01
6.500000000000000000e+03 5.448246702776688011e+01 5.123089688025462607e+01 1.026590336596084967e+02 9.773161608016343394e+01
6.512500000000000000e+03 5.442969313780704965e+01 5.116607544712886124e+01 1.025185682638684881e+02 9.787256281075686104e+01
6.525000000000000000e+03 5.461290710345172528e+01 5.148070515621444798e+01 1.023308113947316542e+02 9.794147273106398188e+01
6.537500000000000000e+03 5.466971110996634309e+01 5.155077784623318848e+01 1.023374278798307557e+02 9.787898789781242215e+01
6.550000000000000000e+03 5.464788325715742445e+01 5.163869870722572131e+01 1.023844715468765258e+02 9.768330692674308580e+01
6.562500000000000000e+03 5.462614676552457382e+01 5.152288489948175254e+01 1.024729885794016866e+02 9.767708344633092565e+01
6.575000000000000000e+03 5.462977695998140604e+01 5.152976648491852529e+01 1.024639872821205131e+02 9.784790602902728551e+01
6.587500000000000000e+03 5.466886137075677965e+01 5.150644590393642375e+01 1.022770117255462310e+02 9.789498332526873980e+01
6.600000000000000000e+03 5.483868379431369533e+01 5.146413931800032771e+01 1.020871092985149744e+02 9.790925904591988171e+01
6.612500000000000000e+03 5.484958720340221561e+01 5.153941493226515291e+01 1.020991704887758260e+02 9.808361318224916658e+01
6.625000000000000000e+03 5.455912581606340694e+01 5.144658077375834182e+01 1.022041483604018026e+02 9.792942897072222763e+01
6.637500000000000000e+03 5.484079034992515034e+01 5.146078809803771037e+01 1.021805683212422480e+02 9.803285030084923335e+01
6.650000000000000000e+03 5.482083038247521500e+01 5.135353772127574246e+01 1.024092641267792914e+02 9.788303648584377470e+01
6.662500000000000000e+03 5.477590533976061238e+01 5.143435437425530665e+01 1.025307449752019409e+02 9.804732642431696377e+01
6.675000000000000000e+03 5.476320130808990427e+01 5.154333290410141899e+01 1.024713001553249256e+02 9.821912899658261153e+01
6.687500000000000000e+03 5.472915790256594448e+01 5.150103210338672710e+01 1.022985734011089107e+02 9.808104644474525458e+01
6.700000000000000000e+03 5.482608770525347808e+01 5.134163488282215582e+01 1.022400273965837272e+02 9.798609755381365005e+01
6.712500000000000000e+03 5.494418337371394756e+01 5.152581584473503540e+01 1.022614272343317054e+02 9.792942226572168352e+01
6.725000000000000000e+03 5.497462985987633033e+01 5.141313547529520633e+01 1.022972528758725304e+02 9.786074268827539413e+01
6.737500000000000000e+03 5.492156592480617405e+01 5.135364328114965815e+01 1.021824922762283165e+02 9.794021105131233185e+01
6.750000000000000000e+03 5.491169117259806853e+01 5.156429399010993819e+01 1.020875216140151736e+02 9.796190491045967974e+01
6.762500000000000000e+03 5.507787217639580035e+01 5.157896744184590432e+01 1.020441222473238412e+02 9.792454616614723761e+01
6.775000000000000000e+03 5.493166450806898382e+01 5.158007925704294649e+01 1.022515131719753185e+02 9.789348650891894010e+01
6.787500000000000000e+03 5.484905038995290028e+01 5.132116357122389871e+01 1.024949785723384110e+02 9.785535928425819918e+01
6.800000000000000000e+03 5.490797193182194036e+01 5.142545994503649354e+01 1.024080833242988717e+02 9.789190406829384017e+01
6.812500000000000000e+03 5.492976490621069985e+01 5.157649655392575738e+01 1.024928824202838200e+02 9.785710664986221730e+01
6.825000000000000000e+03 5.506440252841236571e+01 5.162035975641816776e+01 1.026560417846364572e+02 9.783635619449485432e+01
6.837500000000000000e+03 5.497380540367269219e+01 5.164584864637761541e+01 1.024504068665147685e+02 9.783800771638226479e+01
6.850000000000000000e+03 5.484817644411292292e+01 5.163260239161662213e+01 1.025377629578635208e+02 9.772688111791045174e+01
6.862500000000000000e+03 5.496023407773292035e+01 5.144938722881875037e+01 1.025510628382129283e+02 9.772776283653966800e+01
6.875000000000000000e+03 5.503487974556659879e+01 5.132834571288632475e+01 1.025322440983208310e+02 9.790339798751563194e+01
6.887500000000000000e+03 5.503022774131266459e+01 5.142440784263614262e+01 1.025027127518305861e+02 9.789730499433616728e+01
6.900000000000000000e+03 5.503376285367016862e+01 5.145512425239807186e+01 1.024023344133169644e+02 9.792704252748086446e+01
6.912500000000000000e+03 5.503081768090904546e+01 5.150783940500360814e+01 1.026515594184818667e+02 9.774822150967236212e+01
6.925000000000000000e+03 5.502969642734953482e+01 5.147098539140304752e+01 1.025132889377880474e+02 9.775012176392458230e+01
6.937500000000000000e+03 5.503200092151719502e+01 5.150233778373715410e+01 1.024556729877782573e+02 9.773950140253941754e+01
6.950000000000000000e+03 5.505184226905792855e+01 5.158756948173891033e+01 1.022992971647712466e+02 9.781045326458055911e+01
6.962500000000000000e+03 5.492073167764318953e+01 5.162149462895745700e+01 1.023125242647264770e+02 9.789717191346385050e+01
6.975000000000000000e+03 5.489633963113506354e+01 5.168725694503410750e+01 1.023140935852433842e+02 9.794280675238648826e+01
6.987500000000000000e+03 5.489719354066661339e+01 5.168841601510448669e+01 1.023382936097767413e+02 9.773650855586187447e+01
7.000000000000000000e+03 5.483096507547409004e+01 5.151965829239362193e+01 1.023253815766179287e+02 9.782515983622901956e+01
7.012500000000000000e+03 5.477349501786392949e+01 5.154374872926092621e+01 1.023810319836088212e+02 9.783267848906248787e+01
7.025000000000000000e+03 5.479229815845550888e+01 5.140095427313787724e+01 1.024573678240286085e+02 9.773830792655115829e+01
7.037500000000000000e+03 5.488107189192778179e+01 5.134170691881369208e+01 1.025775990152967267e+02 9.775003667697248488e+01
7.050000000000000000e+03 5.486167656366060186e+01 5.127870167903649445e+01 1.026372065574859391e+02 9.788307201776105160e+01
7.062500000000000000e+03 5.481417050097312682e+01 5.124855670781289518e+01 1.024929387864113579e+02 9.794984863388965834e+01
7.075000000000000000e+03 5.497415145019441951e+01 5.124806196154532500e+01 1.024511576275939007e+02 9.800521363282716436e+01
7.087500000000000000e+03 5.503512746818454815e+01 5.114122552430070101e+01 1.025064790145685123e+02 9.806870961201806836e+01
7.100000000000000000e+03 5.498338993214120052e+01 5.126443860926161733e+01 1.024369227013202561e+02 9.798233053453695618e+01
7.112500000000000000e+03 5.493335254042579407e+01 5.105990857389817705e+01 1.023143068161683971e+02 9.802593365698818673e+01
7.125000000000000000e+03 5.483855506707865146e+01 5.143255814725419839e+01 1.023163047165333239e+02 9.794327633411053569e+01
7.137500000000000000e+03 5.469395937734297064e+01 5.131292357087182410e+01 1.023778670878417358e+02 9.792001074767952673e+01
7.150000000000000000e+03 5.455900400079794110e+01 5.113507501514012432e+01 1.023953884083004908e+02 9.789822926710179729e+01
7.162500000000000000e+03 5.463144186090104171e+01 5.117161361121317498e+01 1.022408355515293437e+02 9.792328737311365217e+01
7.175000000000000000e+03 5.459705672177729241e+01 5.130161071579455268e+01 1.021257603553549842e+02 9.805933276528728015e+01
7.187500000000000000e+03 5.445690192648613248e+01 5.139221731651090153e+01 1.020730207745076399e+02 9.794429548777708305e+01
7.200000000000000000e+03 5.444103545574957792e+01 5.125930629877171185e+01 1.022647212606087663e+02 9.790157079975082866e+01
7.212500000000000000e+03 5.439317271138655485e+01 5.120226032508440994e+01 1.023961018489776649e+02 9.780931672377332120e+01
7.225000000000000000e+03 5.450634836930856864e+01 5.126105692753650089e+01 1.023792925198588222e+02 9.771587021490579161e+01
7.237500000000000000e+03 5.470429356781198749e+01 5.122199287452564676e+01 1.025580466934879382e+02 9.780950179054354976e+01
7.250000000000000000e+03 5.465326964642299856e+01 5.112324629049589220e+01 1.023870106398477304e+02 9.780781845999868551e+01
7.262500000000000000e+03 5.484373071844876080e+01 5.118338376264662060e+01 1.023525340813190212e+02 9.779316955920231180e+01
7.275000000000000000e+03 5.482418308711734056e+01 5.148096413779186520e+01 1.023332710195452080e+02 9.776399245114605208e+01
7.287500000000000000e+03 5.481068341641683617e+01 5.155485052003380986e+01 1.023163604706758036e+02 9.772398932891987045e+01
7.300000000000000000e+03 5.484401655729863023e+01 5.145010307214636924e+01 1.023393350536975390e+02 9.784043013546981626e+01
7.312500000000000000e+03 5.466182305446624667e+01 5.153172874539404091e+01 1.023129711404160957e+02 9.786393403207353003e+01
7.325000000000000000e+03 5.472900487857002361e+01 5.149372858387857832e+01 1.020881991242273017e+02 9.774220400990347457e+01
7.337500000000000000e+03 5.483867544743897326e+01 5.150820377748839718e+01 1.021146468690448614e+02 9.771479196107044629e+01
7.350000000000000000e+03 5.485635715898306586e+01 5.144524513748682182e+01 1.022161764064786240e+02 9.768291093798113423e+01
7.362500000000000000e+03 5.489199290368325990e+01 5.153076490686764544e+01 1.022590393392585923e+02 9.782198839537950619e+01
7.375000000000000000e+03 5.487344270724662465e+01 5.154544999487355739e+01 1.022435932525712445e+02 9.775550204361506701e+01
7.387500000000000000e+03 5.496821933649933811e+01 5.146304766985678469e+01 1.022959090086768157e+02 9.785276196623935618e+01
7.400000000000000000e+03 5.504182672297383050e+01 5.133193598080718090e+01 1.021698535965635557e+02 9.769624665448954204e+01
7.412500000000000000e+03 5.502385061148229539e+01 5.126892627054905915e+01 1.022143666124488846e+02 9.771737442666049844e+01
7.425000000000000000e+03 5.493769540841199728e+01 5.131182452130320115e+01 1.023107105457096253e+02 9.773821421620995409e+01
7.437500000000000000e+03 5.501973971114784945e+01 5.139073754524771687e+01 1.022981524448062487e+02 9.781225906914217205e+01
7.450000000000000000e+03 5.488724885704039025e+01 5.125242886007021781e+01 1.021172831768639213e+02 9.772069520658675401e+01
7.462500000000000000e+03 5.476518915049130243e+01 5.102908181634700924e+01 1.022458941061646129e+02 9.789950814158068226e+01
7.475000000000000000e+03 5.466477748760489419e+01 5.109189423710474642e+01 1.021129378661657796e+02 9.787818838402320409e+01
7.487500000000000000e+03 5.464736371764477951e+01 5.123885658599229487e+01 1.023032357804071069e+02 9.787906938135785140e+01
7.500000000000000000e+03 5.452076219413461899e+01 5.122327744711531494e+01 1.022199032754334524e+02 9.783164790552130796e+01
7.512500000000000000e+03 5.486738155533274153e+01 5.107445030270718433e+01 1.021163047075763473e+02 9.788712517762812126e+01
7.525000000000000000e+03 5.497268650575978910e+01 5.112547608669792965e+01 1.021244457078275616e+02 9.790204547529668844e+01
7.537500000000000000e+03 5.483503102450317357e+01 5.107052069837997266e+01 1.022617986291446641e+02 9.791609073611698477e+01
7.550000000000000000e+03 5.484770034693103469e+01 5.111743595308917776e+01 1.021023697056208590e+02 9.788730546936869814e+01
7.562500000000000000e+03 5.471236624481313982e+01 5.110553732317234932e+01 1.020793723789201977e+02 9.797892754592230347e+01
7.575000000000000000e+03 5.466629632827773122e+01 5.119416337992498711e+01 1.022858444823012434e+02 9.792825379425978838e+01
7.587500000000000000e+03 5.470846200338211673e+01 5.125355233975236757e+01 1.023158820348704126e+02 9.801751776206049271e+01
7.600000000000000000e+03 5.470477328269080886e+01 5.115581968352648090e+01 1.022680396494324384e+02 9.789577223656938543e+01
7.612500000000000000e+03 5.463533941360820734e+01 5.119984851367320289e+01 1.022728810590585908e+02 9.800710854758169432e+01
7.625000000000000000e+03 5.476844763657567228e+01 5.140829894424267366e+01 1.023925789584281461e+02 9.803830198309088928e+01
7.637500000000000000e+03 5.478136206878671288e+01 5.101820567874091239e+01 1.023326284945883202e+02 9.806946077272188234e+01
7.650000000000000000e+03 5.481228072218618763e+01 5.137274733068724686e+01 1.025725587985221807e+02 9.804844021527550524e+01
7.662500000000000000e+03 5.483843226563437412e+01 5.148580628108061319e+01 1.026154211631507849e+02 9.807308796876149870e+01
7.675000000000000000e+03 5.491977202573180250e+01 5.165117142926130356e+01 1.025526705748288805e+02 9.808835808912618859e+01
7.687500000000000000e+03 5.491153625909010572e+01 5.141651950621109535e+01 1.025460132260619304e+02 9.810152056218821315e+01
7.700000000000000000e+03 5.486383973983210183e+01 5.145805119803778638e+01 1.024498570105844948e+02 9.816758879673497518e+01
7.712500000000000000e+03 5.488659403970509487e+01 5.133786045306847257e+01 1.025842325263293873e+02 9.824776454578913842e+01
7.725000000000000000e+03 5.487200386783268868e+01 5.132427191237191266e+01 1.025951899612978764e+02 9.827966322618398465e+01
7.737500000000000000e+03 5.494731764968075538e+01 5.131916737780699123e+01 1.025225371353097614e+02 9.822588172616954694e+01
7.750000000000000000e+03 5.494131736713369918e+01 5.117672740321653180e+01 1.023432034497447205e+02 9.828640761797385039e+01
7.762500000000000000e+03 5.501263329626780063e+01 5.122370188427424154e+01 1.024097303385537572e+02 9.831243359677081628e+01
7.775000000000000000e+03 5.489204163089105037e+01 5.077143573642047869e+01 1.024016041364975536e+02 9.833803627052387242e+01
7.787500000000000000e+03 5.498946133133453884e+01 5.103865442577107103e+01 1.023271614322720211e+02 9.845424386018055429e+01
7.800000000000000000e+03 5.483169665602008536e+01 5.134084930221781917e+01 1.022645628803917930e+02 9.845847480224749404e+01
7.812500000000000000e+03 5.484261439042645492e+01 5.128967927716024633e+01 1.022726273123940501e+02 9.860267584596627444e+01
7.825000000000000000e+03 5.484617799035834196e+01 5.143120408409126298e+01 1.021356037925104658e+02 9.845195353164017149e+01
7.837500000000000000e+03 5.484954952649169968e+01 5.141427374125627381e+01 1.021691209749363622e+02 9.845485272027589474e+01
7.850000000000000000e+03 5.487651672485488064e+01 5.145792658571078704e+01 1.020814988453872871e+02 9.843137703066963695e+01
7.862500000000000000e+03 5.493801690274644756e+01 5.103311770343734821e+01 1.020900660198969092e+02 9.853769168018258995e+01
7.875000000000000000e+03 5.490062632955837074e+01 5.123167707340567034e+01 1.020848038682433270e+02 9.846163037488928182e+01
7.887500000000000000e+03 5.481416368239995052e+01 5.149157366431429494e+01 1.020312481101255031e+02 9.834479219241801218e+01
7.900000000000000000e+03 5.478486540188136189e+01 5.147818653506158171e+01 1.020776951643765500e+02 9.843020390926791663e+01
7.912500000000000000e+03 5.481856238686232530e+01 5.146214467559465788e+01 1.018734284925894400e+02 9.848324127929519989e+01
7.925000000000000000e+03 5.483010314747233593e+01 5.136793334390853971e+01 1.017184367301961601e+02 9.850766961844055913e+01
7.937500000000000000e+03 5.482669740118606683e+01 5.131101912344240645e+01 1.017134259328123136e+02 9.832580213345350728e+01
7.950000000000000000e+03 5.463399166150282582e+01 5.123149941081997127e+01 1.019367512385403671e+02 9.832487804258694553e+01
7.962500000000000000e+03 5.458672254949001257e+01 5.128609876152743396e+01 1.019196760785023486e+02 9.831606368728675704e+01
7.975000000000000000e+03 5.455461915279414598e+01 5.147234987220971902e+01 1.021014135006708443e+02 9.828668855277805960e+01
7.987500000000000000e+03 5.462018341343178918e+01 5.139692212616177613e+01 1.021173467180798724e+02 9.839549649488398586e+01
8.000000000000000000e+03 5.466678050807959011e+01 5.139676145409055152e+01 1.022618585305555428e+02 9.846290777910890313e+01
8.012500000000000000e+03 5.481964351952716896e+01 5.117892858520770716e+01 1.022477087966556724e+02 9.847925852067584174e+01
8.025000000000000000e+03 5.482090068935222149e+01 5.129221347248009977e+01 1.021237663277851198e+02 9.849853497341385378e+01
8.037500000000000000e+03 5.492464688075217083e+01 5.120981643909236425e+01 1.020889345065091476e+02 9.851528470788868219e+01
8.050000000000000000e+03 5.475193344934057649e+01 5.108176686640651099e+01 1.020191144814648254e+02 9.847525258631672784e+01
8.062500000000000000e+03 5.483033157452321404e+01 5.089599320387621617e+01 1.021163475421732869e+02 9.845252639470830047e+01
8.075000000000000000e+03 5.486810839051357647e+01 5.083447206055810597e+01 1.018900389992986391e+02 9.848038454029854449e+01
8.087500000000000000e+03 5.481425295132950026e+01 5.085845475470692634e+01 1.019988316539276383e+02 9.861902991269128904e+01
8.100000000000000000e+03 5.484729009350097328e+01 5.089808548401467903e+01 1.019842798069645511e+02 9.866119741246933472e+01
8.112500000000000000e+03 5.499961013377831165e+01 5.074821216066940366e+01 1.019886448085644162e+02 9.865441609497987940e+01
8.125000000000000000e+03 5.498003374693429635e+01 5.082474637059959832e+01 1.019309771200944965e+02 9.867589234383912355e+01
8.137500000000000000e+03 5.501567332042848335e+01 5.085657708309981473e+01 1.020210801575164083e+02 9.864395541739479256e+01
8.150000000000000000e+03 5.488729315409710807e+01 5.072248968748426989e+01 1.019908361144327529e+02 9.865940300015378739e+01
8.162500000000000000e+03 5.489134420380442236e+01 5.098500494338854594e+01 1.019872638096305906e+02 9.871816128472995899e+01
8.175000000000000000e+03 5.507591889833452115e+01 5.122569311433488082e+01 1.019253109235741732e+02 9.864564689256818042e+01
8.187500000000000000e+03 5.490413879819838172e+01 5.107918034645548033e+01 1.019225115840826561e+02 9.851952508019408583e+01
8.200000000000000000e+03 5.503190967944199485e+01 5.105413391327753914e+01 1.019757199592187078e+02 9.849946687959327107e+01
8.212500000000000000e+03 5.505152231177080324e+01 5.107188317993204407e+01 1.021019660551970247e+02 9.849482248164326847e+01
8.225000000000000000e+03 5.486232569103614054e+01 5.104087205950666117e+01 1.019156480963736158e+02 9.849556390743430256e+01
8.237500000000000000e+03 5.485756596786691830e+01 5.103021337715041028e+01 1.018467711873206980e+02 9.852304239410813125e+01
8.250000000000000000e+03 5.487932281227013220e+01 5.099136944355853274e+01 1.019492293255738531e+02 9.848679268173845003e+01
8.262500000000000000e+03 5.495281814076604832e+01 5.102658894755838759e+01 1.018025846265880290e+02 9.832755274674364898e+01
8.275000000000000000e+03 5.484188430492835664e+01 5.110613249354313581e+01 1.018959563081127300e+02 9.834717082077497707e+01
8.287500000000000000e+03 5.480343469019534552e+01 5.098278697034654527e+01 1.019062170755923660e+02 9.823357971720116666e+01
8.300000000000000000e+03 5.484980916182610855e+01 5.095619030632171587e+01 1.019245781092184586e+02 9.827176475532753841e+01
8.312500000000000000e+03 5.485547136116471023e+01 5.104717067585877999e+01 1.019049631948940942e+02 9.831866141066457487e+01
8.325000000000000000e+03 5.490254053874619444e+01 5.103199485890937126e+01 1.018462136407634233e+02 9.835023438718104671e+01
8.337500000000000000e+03 5.503635958322053057e+01 5.101401752572794379e+01 1.017357179951734594e+02 9.835636086399537703e+01
8.350000000000000000e+03 5.492175175238185858e+01 5.091168261157008601e+01 1.017573438718222718e+02 9.832011771604790340e+01
8.362500000000000000e+03 5.490464447043083140e+01 5.081476160704925604e+01 1.018749481016181733e+02 9.831114763932527012e+01
8.375000000000000000e+03 5.489412711405871903e+01 5.078202375748061570e+01 1.017141247924093364e+02 9.832721068019353083e+01
8.387500000000000000e+03 5.497160776462992260e+01 5.091137034120495031e+01 1.019238648916805232e+02 9.849851823933195760e+01
8.400000000000000000e+03 5.499619429322940078e+01 5.108169384718496531e+01 1.020724039431853356e+02 9.863466091203092390e+01
8.412500000000000000e+03 5.489551009188425468e+01 5.104668871002978392e+01 1.020046247578407161e+02 9.865748506677928731e+01
8.425000000000000000e+03 5.503318964581376349e+01 5.096382097866050032e+01 1.019725747524156532e+02 9.864584040435228474e+01
8.437500000000000000e+03 5.493202636378297399e+01 5.091628038275141677e+01 1.021092555304969807e+02 9.860568743467223385e+01
8.450000000000000000e+03 5.499104407516107074e+01 5.104365253743370090e+01 1.021501929092322456e+02 9.846642542088044081e+01
8.462500000000000000e+03 5.482771072988275307e+01 5.089503047814823589e+01 1.019005972408969996e+02 9.835477040154223971e+01
8.475000000000000000e+03 5.485577184814118112e+01 5.089004856803742882e+01 1.018613254810417459e+02 9.839195444367797450e+01
8.487500000000000000e+03 5.485843980063866354e+01 5.090926145968469285e+01 1.019256022378708622e+02 9.840891328135779759e+01
8.500000000000000000e+03 5.472179147842696523e+01 5.091301687369950457e+01 1.019104209057027219e+02 9.833908427599293134e+01
8.512500000000000000e+03 5.497252240795409506e+01 5.086554909819175663e+01 1.018808341705776002e+02 9.831771975108655681e+01
8.525000000000000000e+03 5.504004024017712027e+01 5.095812995591129635e+01 1.020075130382987680e+02 9.840478850983974723e+01
8.537500000000000000e+03 5.502434776040573183e+01 5.102141459636136744e+01 1.020955236984562333e+02 9.851390918518399076e+01
8.550000000000000000e+03 5.504821883659544568e+01 5.110052872528365242e+01 1.020608981530831301e+02 9.848242244468647755e+01
8.562500000000000000e+03 5.497853973753276335e+01 5.089217939269800439e+01 1.020107414333549514e+02 9.850652160583167927e+01
8.575000000000000000e+03 5.503074095765023799e+01 5.065206693427559514e+01 1.021254786908303771e+02 9.849755002983044960e+01
8.587500000000000000e+03 5.486218129208361205e+01 5.068186099920374232e+01 1.020607792818380801e+02 9.843534980214084840e+01
8.600000000000000000e+03 5.483250960239271166e+01 5.069505762300300233e+01 1.019296004166500040e+02 9.838495059790824371e+01
8.612500000000000000e+03 5.496541528107670160e+01 5.058940738616792743e+01 1.019406785100760970e+02 9.845597639763282416e+01
8.625000000000000000e+03 5.504178799451847937e+01 5.075575679865835355e+01 1.019019094392061504e+02 9.849559053805802478e+01
8.637500000000000000e+03 5.502736725761220526e+01 5.083955235154019903e+01 1.019684995484239920e+02 9.837394666934926590e+01
8.650000000000000000e+03 5.515073540627708581e+01 5.086481026573431308e+01 1.018382881254388934e+02 9.844518241931542946e+01
8.662500000000000000e+03 5.521732892425789174e+01 5.082050061244509465e+01 1.018353975085934167e+02 9.833260875456669226e+01
8.675000000000000000e+03 5.523155480687786678e+01 5.077946894808802369e+01 1.017944857915406800e+02 9.832123144018555649e+01
8.687500000000000000e+03 5.508214462205673101e+01 5.063077885138468304e+01 1.017180362057129770e+02 9.840025099979256140e+01
8.700000000000000000e+03 5.503444666419085962e+01 5.049699475174527663e+01 1.017532642591560119e+02 9.845683085379818067e+01
8.712500000000000000e+03 5.501888831341645414e+01 5.066092942675552990e+01 1.017772518326222979e+02 9.852100849296269303e+01
8.725000000000000000e+03 5.488010615374902557e+01 5.073381615356495900e+01 1.017329222142072496e+02 9.854480675804097700e+01
8.737500000000000000e+03 5.510214548124421441e+01 5.087757743028445390e+01 1.019384700839547975e+02 9.853733322261149397e+01
8.750000000000000000e+03 5.510295177965893032e+01 5.052956100869102585e+01 1.022356389521779931e+02 9.852120526122580202e+01
8.762500000000000000e+03 5.519083512651937440e+01 5.102604974133414828e+01 1.020500293894979080e+02 9.829373122154392206e+01
8.775000000000000000e+03 5.521740129247440620e+01 5.024649414001935810e+01 1.019939764616905649e+02 9.833699280122341690e+01
8.787500000000000000e+03 5.503569062735016360e+01 5.064177372957813361e+01 1.019249370296705735e+02 9.834361823410341685e+01
8.800000000000000000e+03 5.510136042010845614e+01 5.079727933928185735e+01 1.018537919468420085e+02 9.839816890974610430e+01
8.812500000000000000e+03 5.521645842667419402e+01 5.062475212105989186e+01 1.020172141049102379e+02 9.853672703136103905e+01
8.825000000000000000e+03 5.504641005091419004e+01 5.078062443071967635e+01 1.020055142528634207e+02 9.851768306164007072e+01
8.837500000000000000e+03 5.523779285336858891e+01 5.051861000872081320e+01 1.019578264378063892e+02 9.856808873488132861e+01
8.850000000000000000e+03 5.510662173165854227e+01 5.057942141340063813e+01 1.021085082161111330e+02 9.853278886869955500e+01
8.862500000000000000e+03 5.513002214417863200e+01 5.054550663310442360e+01 1.022105835317116629e+02 9.858769924289909170e+01
8.875000000000000000e+03 5.517174440926084600e+01 5.055036964631867136e+01 1.019833980338918735e+02 9.860662318632731171e+01
8.887500000000000000e+03 5.524115899247377115e+01 5.070898550857849330e+01 1.022141261434083930e+02 9.851158092695806090e+01
8.900000000000000000e+03 5.527205428076768357e+01 5.066974196224980886e+01 1.021178746633995615e+02 9.852199960280496782e+01
8.912500000000000000e+03 5.529435196799638419e+01 5.062398017040742815e+01 1.018885286469781448e+02 9.853687371880043600e+01
8.925000000000000000e+03 5.532125449294967723e+01 5.052257097091764138e+01 1.020578168071498766e+02 9.855208891871944843e+01
8.937500000000000000e+03 5.531137804136579206e+01 5.052808016476679143e+01 1.020311887495578418e+02 9.848577215286310604e+01
8.950000000000000000e+03 5.541166397498763985e+01 5.063556214229434005e+01 1.018961371323723171e+02 9.845262134604838877e+01
8.962500000000000000e+03 5.542652920959041296e+01 5.070515623814305428e+01 1.018750685836777876e+02 9.860933691609395169e+01
8.975000000000000000e+03 5.535955392821857401e+01 5.065945580303888107e+01 1.018276287040023362e+02 9.858449851709394807e+01
8.987500000000000000e+03 5.539680031661733040e+01 5.065760076739554307e+01 1.017387084924924210e+02 9.853171491744230082e+01
9.000000000000000000e+03 5.546591832802486977e+01 5.044698973822760024e+01 1.020122356112898814e+02 9.854483890463828288e+01
9.012500000000000000e+03 5.545741717290123773e+01 5.045966875944712626e+01 1.019572313615392289e+02 9.852777410895285470e+01
9.025000000000000000e+03 5.541182445275469348e+01 5.039507466639126676e+01 1.018575452195711222e+02 9.857228947690197174e+01
9.037500000000000000e+03 5.523736816453434528e+01 5.049814591319312740e+01 1.019618268301939565e+02 9.862835157697931265e+01
9.050000000000000000e+03 5.523332429684028710e+01 5.042714985154962903e+01 1.020232838608985588e+02 9.862892357362224516e+01
9.062500000000000000e+03 5.517942143718794767e+01 5.035937574583929432e+01 1.018463882471678943e+02 9.863091158283802429e+01
9.075000000000000000e+03 5.518685843269889801e+01 5.030494425708346284e+01 1.018053996385004609e+02 9.867378892888824282e+01
9.087500000000000000e+03 5.535645701164133925e+01 5.019415640768045250e+01 1.019243002986494702e+02 9.865832891205313615e+01
9.100000000000000000e+03 5.543604551827257865e+01 5.013809279820063125e+01 1.018864782414748333e+02 9.866729819872533369e+01
9.112500000000000000e+03 5.526621088006648108e+01 5.018963437494080182e+01 1.018219414235950495e+02 9.868647232741014363e+01
9.125000000000000000e+03 5.532668177466212711e+01 5.010191260875442509e+01 1.017619311680118983e+02 9.869709130107283102e+01
9.137500000000000000e+03 5.528381008648000972e+01 5.024280051562139704e+01 1.018612736764306845e+02 9.867692456038489013e+01
9.150000000000000000e+03 5.549526631916291564e+01 5.032232012399646948e+01 1.020243014067216478e+02 9.855577708993493502e+01
9.162500000000000000e+03 5.531038987087312364e+01 5.030665582571965899e+01 1.020650345948074289e+02 9.858938923442516966e+01
9.175000000000000000e+03 5.541199006512005809e+01 5.026372111424435474e+01 1.018895900615870005e+02 9.850153488466534668e+01
9.187500000000000000e+03 5.545120797087481890e+01 5.024396480110470264e+01 1.018539628807900357e+02 9.858388040427097110e+01
9.200000000000000000e+03 5.537395316421505242e+01 5.049939283569361947e+01 1.017062088719279274e+02 9.860046176133324991e+01
9.212500000000000000e+03 5.543603130788481081e+01 5.043135848025016799e+01 1.016133309675192322e+02 9.836601161577661401e+01
9.225000000000000000e+03 5.541964728962063447e+01 5.052438611886579878e+01 1.016542208832330090e+02 9.846485017076500412e+01
9.237500000000000000e+03 5.542921336738679372e+01 5.030858454300159366e+01 1.016835833217451466e+02 9.852732819041749224e+01
9.250000000000000000e+03 5.531980340855174205e+01 5.022465612095429321e+01 1.015407893891624269e+02 9.853456409436191166e+01
9.262500000000000000e+03 5.540846665652650671e+01 5.024795121729476932e+01 1.017111524633865542e+02 9.854681171763834868e+01
9.275000000000000000e+03 5.548054834716682393e+01 5.019815124516792793e+01 1.017232131364252155e+02 9.852158488750254151e+01
9.287500000000000000e+03 5.548598688898671583e+01 5.030634136495446285e+01 1.018665146537868935e+02 9.863531103518857890e+01
9.300000000000000000e+03 5.566730263735885842e+01 5.014215136939252204e+01 1.018646924867112062e+02 9.861185607464193481e+01
9.312500000000000000e+03 5.571227014181668835e+01 4.990799885984539230e+01 1.018947941045517638e+02 9.857402491831160773e+01
9.325000000000000000e+03 5.566148919722253652e+01 5.006554446472818398e+01 1.017614157605890597e+02 9.850164168628309369e+01
9.337500000000000000e+03 5.564413119980228828e+01 5.019097161545926866e+01 1.018819136765712869e+02 9.836079508365101276e+01
9.350000000000000000e+03 5.553789194839043120e+01 5.020016257619330702e+01 1.016767327869811481e+02 9.833537845016033430e+01
9.362500000000000000e+03 5.527847190391796062e+01 5.036019766228339734e+01 1.015353619351470229e+02 9.832345163456298565e+01
9.375000000000000000e+03 5.546375039407237750e+01 5.024821824771349554e+01 1.015687029858286650e+02 9.826396501706773279e+01
9.387500000000000000e+03 5.551259313807666018e+01 5.031798767738484202e+01 1.017170665642688476e+02 9.821151587105471492e+01
9.400000000000000000e+03 5.541608722386710184e+01 5.025766281940261848e+01 1.017763665675810785e+02 9.828312827582449529e+01
9.412500000000000000e+03 5.531598834349833993e+01 5.015097332247499651e+01 1.018474832179342684e+02 9.827703216063372338e+01
9.425000000000000000e+03 5.545353961035529267e+01 5.039318123972548591e+01 1.018613944968213048e+02 9.821934343951281221e+01
9.437500000000000000e+03 5.546546539934960407e+01 5.018015543052338501e+01 1.016881158814920099e+02 9.828934724642778065e+01
9.450000000000000000e+03 5.543825549799718999e+01 5.011091414551997048e+01 1.016961264016555759e+02 9.827998775775641604e+01
9.462500000000000000e+03 5.531758833672183329e+01 5.033521547708778598e+01 1.017008589122845024e+02 9.813937793248788921e+01
9.475000000000000000e+03 5.541878801275679223e+01 5.052310525529378538e+01 1.016927067189802756e+02 9.817390043867887073e+01
9.487500000000000000e+03 5.545502163813911523e+01 5.066717679459259216e+01 1.017738547127413398e+02 9.807938192589001858e+01
9.500000000000000000e+03 5.549300923795311746e+01 5.063683666662915783e+01 1.018148096530106415e+02 9.814297677582165136e+01
9.512500000000000000e+03 5.554549640538279931e+01 5.043133357513880100e+01 1.016458688095907235e+02 9.820117680407179250e+01
9.525000000000000000e+03 5.540068442853176123e+01 5.043849145543889279e+01 1.016736053633941026e+02 9.816381060885892396e+01
9.537500000000000000e+03 5.545887610194643003e+01 5.049021828689360802e+01 1.016148748252765586e+02 9.828321176264937264e+01
9.550000000000000000e+03 5.549011789223676772e+01 5.061728633951939571e+01 1.018076673013104170e+02 9.832025042975944018e+01
9.562500000000000000e+03 5.548504114439158741e+01 5.049898553339397722e+01 1.019225096887044515e+02 9.813455985096975098e+01
9.575000000000000000e+03 5.526941229553815305e+01 5.054149127841306210e+01 1.019148112433663300e+02 9.820515944860969171e+01
9.587500000000000000e+03 5.532469982534479414e+01 5.062643782139129200e+01 1.019228031994914261e+02 9.830201736836951909e+01
9.600000000000000000e+03 5.543396782247884147e+01 5.082180330795025469e+01 1.020061180824468607e+02 9.819621519155654710e+01
9.612500000000000000e+03 5.543708636878540830e+01 5.067430194975780466e+01 1.018056688577449620e+02 9.821639065182010597e+01
9.625000000000000000e+03 5.542000641578528786e+01 5.040847687425035417e+01 1.018601243515341537e+02 9.812491502860331138e+01
9.637500000000000000e+03 5.545352361943927377e+01 5.064325892051219569e+01 1.017524269847924501e+02 9.826784078228638464e+01
9.650000000000000000e+03 5.551084492561695782e+01 5.086406369725718690e+01 1.016615648198823720e+02 9.827604812241953880e+01
9.662500000000000000e+03 5.551415423529823556e+01 5.083458447625537246e+01 1.016825846538140325e+02 9.831692074112527280e+01
9.675000000000000000e+03 5.544749412423006873e+01 5.086269716281243802e+01 1.016404207595954006e+02 9.834433104582777219e+01
9.687500000000000000e+03 5.546379511208495927e+01 5.105000594573373007e+01 1.016901034781554927e+02 9.824962110555989625e+01
9.700000000000000000e+03 5.561628299931786046e+01 5.108962070954631685e+01 1.016317013336241217e+02 9.825331054934905239e+01
9.712500000000000000e+03 5.564384606070527184e+01 5.088590061407447962e+01 1.018836760504069474e+02 9.809021966822251670e+01
9.725000000000000000e+03 5.564675639758851844e+01 5.085522775114526439e+01 1.015675546742277504e+02 9.809377084058580465e+01
9.737500000000000000e+03 5.547042990486454528e+01 5.082209669140830499e+01 1.016807361094262774e+02 9.800133998331021701e+01
9.750000000000000000e+03 5.553623557282408285e+01 5.082306048093590078e+01 1.016838233193996359e+02 9.795413435890958453e+01
9.762500000000000000e+03 5.552656823204042524e+01 5.116578017287702806e+01 1.017289705639070974e+02 9.807654977340251889e+01
9.775000000000000000e+03 5.562813945602345456e+01 5.104038023651897049e+01 1.018736738715928141e+02 9.808683134646410906e+01
9.787500000000000000e+03 5.563137018386716903e+01 5.090377887119159794e+01 1.018561976205187278e+02 9.812002496584665323e+01
9.800000000000000000e+03 5.565506440775519792e+01 5.095019610505708130e+01 1.019899855169427667e+02 9.817806616702371514e+01
9.812500000000000000e+03 5.546227545468627085e+01 5.075459040466193983e+01 1.019359776365408550e+02 9.793584841245504435e+01
9.825000000000000000e+03 5.530054363070377121e+01 5.068532857173987338e+01 1.016828943091019823e+02 9.791508091482208442e+01
9.837500000000000000e+03 5.543391379902429605e+01 5.052195272420868832e+01 1.016986961675787171e+02 9.800553912755682973e+01
9.850000000000000000e+03 5.545720748903130470e+01 5.042683889165109434e+01 1.016502426202202969e+02 9.791755423048718399e+01
9.862500000000000000e+03 5.542112609046829874e+01 5.048609191900870741e+01 1.015392989223004605e+02 9.792799303581085724e+01
9.875000000000000000e+03 5.544521114986260102e+01 5.056269381157419218e+01 1.015620995580829913e+02 9.774874748179615835e+01
9.887500000000000000e+03 5.544663194938754458e+01 5.067065441865147335e+01 1.016351179472626569e+02 9.787046895027135918e+01
9.900000000000000000e+03 5.547045536572229452e+01 5.072067388280333944e+01 1.015284118596492391e+02 9.795235704168911184e+01
9.912500000000000000e+03 5.550362740305347842e+01 5.075057276270731421e+01 1.015221596155796249e+02 9.804745930442732060e+01
9.925000000000000000e+03 5.542225783041113374e+01 5.062322868070063464e+01 1.015573036743158326e+02 9.794213096233499982e+01
9.937500000000000000e+03 5.548291659345181159e+01 5.060859065442837590e+01 1.014920116995382955e+02 9.794617495786441452e+01
9.950000000000000000e+03 5.562013975317485404e+01 5.065576721121975368e+01 1.016049613693740099e+02 9.774144243123645026e+01
9.962500000000000000e+03 5.548531598419925359e+01 5.075107006998240422e+01 1.016438620105243587e+02 9.788700245664567490e+01
9.975000000000000000e+03 5.548545968764609171e+01 5.084279037294517423e+01 1.018125873439002191e+02 9.802297215322163026e+01
9.987500000000000000e+03 5.553113483488215252e+01 5.072691566080101921e+01 1.019343120250714918e+02 9.802479173046056360e+01
1.000000000000000000e+04 5.560507377017552244e+01 5.053538398874428594e+01 1.017910951578377023e+02 9.800491010116959956e+01
1.001250000000000000e+04 5.562550002864187348e+01 5.077860800276707920e+01 1.018528813065825176e+02 9.796220033138909855e+01
1.002500000000000000e+04 5.551253069332312151e+01 5.066445369181354152e+01 1.016810571286355582e+02 9.792714368280718418e+01
1.003750000000000000e+04 5.564210070029789534e+01 5.080014020829392507e+01 1.015158022734602525e+02 9.791527410272929899e+01
1.005000000000000000e+04 5.546882857940263278e+01 5.088635533839354252e+01 1.016573741671990661e+02 9.815865452699840432e+01
1.006250000000000000e+04 5.562743790794793597e+01 5.088065696434534146e+01 1.016989858777594549e+02 9.805479131182151775e+01
1.007500000000000000e+04 5.551289944023086775e+01 5.075972845028698544e+01 1.017933730574475959e+02 9.809930000306890463e+01
1.008750000000000000e+04 5.543668787929868813e+01 5.059848774049842035e+01 1.016388268139529316e+02 9.812720112755152968e+01
1.010000000000000000e+04 5.561034167431122199e+01 5.071920694119847184e+01 1.016795916028185758e+02 9.809792164830696493e+01
1.011250000000000000e+04 5.565502249878923635e+01 5.071724496288194217e+01 1.019826085368789848e+02 9.828066908203490470e+01
1.012500000000000000e+04 5.572025961793448090e+01 5.068499206887286590e+01 1.020900811803202259e+02 9.822349305860214486e+01
1.013750000000000000e+04 5.561898113043092451e+01 5.055141435299545805e+01 1.020493324261361892e+02 9.818084527421257235e+01
1.015000000000000000e+04 5.544647686922689900e+01 5.065952837114195972e+01 1.018933205226330756e+02 9.806789077597815663e+01
1.016250000000000000e+04 5.527310914037171585e+01 5.073825201949616570e+01 1.019003106009217845e+02 9.804045221834320500e+01
1.017500000000000000e+04 5.534736954932343878e+01 5.077682917274603369e+01 1.019344723111333479e+02 9.799074120110806518e+01
1.018750000000000000e+04 5.542495938871788752e+01 5.079552859627420247e+01 1.020523051446084395e+02 9.810051318240115847e+01
1.020000000000000000e+04 5.546742904959639731e+01 5.088622881949282828e+01 1.019247141429826939e+02 9.813647072746685751e+01
1.021250000000000000e+04 5.550475706159823375e+01 5.086733365650341199e+01 1.019457950235199206e+02 9.813309865884302496e+01
1.022500000000000000e+04 5.545523526423956184e+01 5.074330842790550378e+01 1.019096428127221827e+02 9.810156909018571980e+01
1.023750000000000000e+04 5.542616930007055487e+01 5.104229531750390692e+01 1.019306214592884032e+02 9.793111842350633367e+01
1.025000000000000000e+04 5.530774014352539325e+01 5.104747637266496696e+01 1.020388562198556457e+02 9.793065633277421966e+01
1.026250000000000000e+04 5.524807400798750479e+01 5.103398805213203815e+01 1.021018468641571388e+02 9.781046548785406003e+01
1.027500000000000000e+04 5.514108974603712454e+01 5.102008963632327720e+01 1.022123274401259749e+02 9.788234455542715295e+01
1.028750000000000000e+04 5.525716168494524538e+01 5.082547987300926451e+01 1.021398014055165504e+02 9.774386317942901314e+01
1.030000000000000000e+04 5.525897662104915753e+01 5.106260324949197837e+01 1.020244161870998170e+02 9.770277248642506152e+01
1.031250000000000000e+04 5.523672256435661154e+01 5.094246003465188011e+01 1.020111233241443784e+02 9.769870105124320503e+01
1.032500000000000000e+04 5.538540537617086557e+01 5.095585690113800581e+01 1.019356278068126755e+02 9.770201280786710640e+01
1.033750000000000000e+04 5.542173534257932488e+01 5.087141642980196110e+01 1.022784460209864505e+02 9.771980362038570433e+01
1.035000000000000000e+04 5.539433270702195244e+01 5.083253416719736606e+01 1.021200660197345798e+02 9.787329088529087073e+01
1.036250000000000000e+04 5.526196737053283670e+01 5.084010852556003357e+01 1.020717932283874347e+02 9.787603171315107886e+01
1.037500000000000000e+04 5.540613570779876085e+01 5.097811506499517975e+01 1.020818131210395165e+02 9.789332180066830347e+01
1.038750000000000000e+04 5.535705357521262471e+01 5.094085423322107431e+01 1.020263559942256819e+02 9.794397848364842218e+01
1.040000000000000000e+04 5.555253792714304240e+01 5.102499706168532612e+01 1.022678525900242050e+02 9.806705703584552225e+01
1.041250000000000000e+04 5.549560907528650944e+01 5.098440875969851049e+01 1.022419610986916609e+02 9.792962089731905451e+01
1.042500000000000000e+04 5.545052077139405355e+01 5.080665804025412058e+01 1.021234416874181079e+02 9.779458351512063530e+01
1.043750000000000000e+04 5.557746158623842092e+01 5.071198913212504067e+01 1.021290189435512161e+02 9.792992315635790135e+01
1.045000000000000000e+04 5.554102184222383443e+01 5.068075258163288055e+01 1.021795731402029332e+02 9.787635274563272958e+01
1.046250000000000000e+04 5.545026935914949462e+01 5.081866748893465058e+01 1.023559774406865301e+02 9.792291296567471193e+01
1.047500000000000000e+04 5.545947085047877323e+01 5.059757964018078269e+01 1.021185791807135388e+02 9.810043879416311086e+01
1.048750000000000000e+04 5.562104736101235858e+01 5.077202382237552314e+01 1.021693001687301887e+02 9.810365221457095686e+01
1.050000000000000000e+04 5.549446728315835742e+01 5.061688122300512305e+01 1.020637944112370690e+02 9.801412176445207081e+01
1.051250000000000000e+04 5.538587001811436039e+01 5.074337636316558786e+01 1.021627489640731739e+02 9.795133428795020336e+01
1.052500000000000000e+04 5.542031977245564889e+01 5.074309708492305049e+01 1.020994632252474617e+02 9.791330114234627047e+01
1.053750000000000000e+04 5.548231201246310462e+01 5.061721392599181257e+01 1.022481638082466873e+02 9.793230746680174548e+01
1.055000000000000000e+04 5.545467077179371529e+01 5.051014523961903535e+01 1.020822935948183527e+02 9.808972879504611342e+01
1.056250000000000000e+04 5.545268149246408740e+01 5.084630175727675550e+01 1.019783974305553755e+02 9.814751187134419297e+01
1.057500000000000000e+04 5.543544652437189058e+01 5.082166153990716850e+01 1.021228971953272548e+02 9.830708084395169521e+01
1.058750000000000000e+04 5.539673702554563306e+01 5.083119521194790735e+01 1.020896972685622472e+02 9.831920164309846655e+01
1.060000000000000000e+04 5.529675302514352353e+01 5.071662833462962539e+01 1.020845299906751080e+02 9.817726192796362739e+01
1.061250000000000000e+04 5.524250390359343044e+01 5.081213564333562260e+01 1.021088865180106922e+02 9.829950585050141854e+01
1.062500000000000000e+04 5.533507305444641844e+01 5.067959454652513784e+01 1.020473892622442378e+02 9.815879907918926506e+01
1.063750000000000000e+04 5.526089436298884294e+01 5.065307073820079609e+01 1.020441736639786541e+02 9.808960364861007974e+01
1.065000000000000000e+04 5.520183408739661957e+01 5.068105127564860624e+01 1.022386312024775776e+02 9.807694234784445086e+01
1.066250000000000000e+04 5.529405751855200890e+01 5.080629353812900462e+01 1.022043363547676620e+02 9.800230191130228263e+01
1.067500000000000000e+04 5.522166119847687327e+01 5.079907100536147624e+01 1.022370582811062434e+02 9.821300089808197242e+01
1.068750000000000000e+04 5.536179845174086012e+01 5.084141640444154575e+01 1.023176149163038957e+02 9.838555572524013826e+01
1.070000000000000000e+04 5.536950551911119334e+01 5.067338453532148890e+01 1.022810748248993491e+02 9.845954698609790512e+01
1.071250000000000000e+04 5.534200845594551055e+01 5.060907403563447104e+01 1.021802805668265677e+02 9.849451024648067232e+01
1.072500000000000000e+04 5.526406883003117088e+01 5.036042605067290623e+01 1.023397144172362232e+02 9.851481420320840243e+01
1.073750000000000000e+04 5.508782630308446926e+01 5.034602646120005431e+01 1.022106464662628156e+02 9.849065313546881839e+01
1.075000000000000000e+04 5.513115902326306639e+01 5.046185103059367805e+01 1.022449104666753215e+02 9.850202881467892269e+01
1.076250000000000000e+04 5.517852896903085735e+01 5.049723670869753533e+01 1.022415393024117805e+02 9.849098349156980703e+01
1.077500000000000000e+04 5.524962282271582126e+01 5.058758534420749697e+01 1.022761145440521915e+02 9.851081805426895244e+01
1.078750000000000000e+04 5.533506732586018018e+01 5.067624415637567381e+01 1.022721629158875061e+02 9.847840427104176797e+01
1.080000000000000000e+04 5.535783708836245864e+01 5.075703516308673358e+01 1.022236050766900348e+02 9.832135011875274699e+01
1.081250000000000000e+04 5.529673189008260437e+01 5.085203731103078439e+01 1.022376826107510368e+02 9.848367560685497324e+01
1.082500000000000000e+04 5.530971571515861740e+01 5.080074902590914121e+01 1.022962753253599146e+02 9.842372290121564049e+01
1.083750000000000000e+04 5.544780460050804294e+01 5.071736148158022672e+01 1.023126412080845284e+02 9.848254160595396911e+01
1.085000000000000000e+04 5.545063743773103937e+01 5.069262743113013414e+01 1.022146618558388127e+02 9.838014398795286297e+01
1.086250000000000000e+04 5.537643386413282798e+01 5.065785551923571006e+01 1.022889909593613567e+02 9.838786969224670997e+01
1.087500000000000000e+04 5.526678406217933315e+01 5.065135755674748452e+01 1.023366130562624647e+02 9.830479959777710519e+01
1.088750000000000000e+04 5.526120937486471263e+01 5.070440047135349459e+01 1.024472475050147153e+02 9.813148352522379980e+01
1.090000000000000000e+04 5.529102923052578689e+01 5.069048235854975815e+01 1.024517779089651839e+02 9.820687068067952907e+01
1.091250000000000000e+04 5.532376306372901809e+01 5.061452910285107265e+01 1.024723014075936334e+02 9.828070764476507293e+01
1.092500000000000000e+04 5.527411788845520846e+01 5.067384588012779290e+01 1.024770353647718366e+02 9.820684579038378104e+01
1.093750000000000000e+04 5.528893585512432907e+01 5.076241385962815400e+01 1.026175308890081084e+02 9.814274243642339002e+01
1.095000000000000000e+04 5.529830744533901310e+01 5.067521930068270564e+01 1.026614590998211582e+02 9.823843170307303296e+01
1.096250000000000000e+04 5.526402251381779962e+01 5.067992269853102272e+01 1.026198214153548207e+02 9.815463078448007650e+01
1.097500000000000000e+04 5.519687522882671971e+01 5.069408908137960168e+01 1.025093412812415465e+02 9.829149520339363733e+01
1.098750000000000000e+04 5.509796800085782564e+01 5.063478412774158244e+01 1.026404304189648684e+02 9.831775871125282151e+01
1.100000000000000000e+04 5.505343754663799416e+01 5.052813669549320252e+01 1.024159438230780523e+02 9.831858369644842810e+01
1.101250000000000000e+04 5.506233195152160675e+01 5.065940662445508735e+01 1.024863338873877723e+02 9.855544003828103428e+01
1.102500000000000000e+04 5.522396265953953787e+01 5.053873684235840358e+01 1.026423351788232026e+02 9.850076168889174255e+01
1.103750000000000000e+04 5.522155468606246842e+01 5.041485514752741892e+01 1.025081243573801117e+02 9.834333041155657895e+01
1.105000000000000000e+04 5.530747938977933842e+01 5.062075024690900449e+01 1.023945107920162769e+02 9.851364333721042499e+01
1.106250000000000000e+04 5.529264317117090144e+01 5.086560748415747213e+01 1.023491032699315326e+02 9.840341444841716623e+01
1.107500000000000000e+04 5.522479478892214644e+01 5.070874408849294923e+01 1.023007084524023043e+02 9.831555138971292251e+01
1.108750000000000000e+04 5.528915408852888902e+01 5.064356879826855362e+01 1.022413670037909270e+02 9.825522048184143387e+01
1.110000000000000000e+04 5.524375847021322983e+01 5.060819739287413910e+01 1.021395721524259841e+02 9.829980216313857966e+01
1.111250000000000000e+04 5.525826850828079273e+01 5.064208015767235338e+01 1.023021952120583080e+02 9.843937659300729592e+01
1.112500000000000000e+04 5.521950060129428550e+01 5.056028532562156386e+01 1.022662646265803943e+02 9.847421455500364118e+01
1.113750000000000000e+04 5.513169015815731910e+01 5.051066497353410512e+01 1.021236160525050707e+02 9.864008507526088465e+01
1.115000000000000000e+04 5.502308439493975101e+01 5.046367817622983409e+01 1.020335424565742386e+02 9.844545991862057122e+01
1.116250000000000000e+04 5.488303516854858799e+01 5.045484787929605375e+01 1.021271115761971942e+02 9.852391630288327917e+01
1.117500000000000000e+04 5.492452502789676316e+01 5.058206395721384752e+01 1.021428043155040370e+02 9.851177677446774794e+01
1.118750000000000000e+04 5.501406135598720226e+01 5.063935717754738874e+01 1.021398272168495112e+02 9.835562612000668992e+01
1.120000000000000000e+04 5.508541853171527691e+01 5.045425970430093798e+01 1.020993988471334717e+02 9.821286285114922521e+01
1.121250000000000000e+04 5.510822274096484108e+01 5.055439473611298240e+01 1.021090362164996037e+02 9.812988407947730707e+01
1.122500000000000000e+04 5.509286090317799278e+01 5.048096117938982985e+01 1.021112209762298164e+02 9.811123256971650619e+01
1.123750000000000000e+04 5.508376991683883972e+01 5.045942390511782349e+01 1.020786821246865088e+02 9.807509873463264682e+01
1.125000000000000000e+04 5.518212859082076704e+01 5.029387886703990773e+01 1.023076838222610974e+02 9.801867648836724811e+01
1.126250000000000000e+04 5.513318203395652262e+01 5.034633217405073680e+01 1.022880451977256087e+02 9.804308190114379329e+01
1.127500000000000000e+04 5.505588049095089076e+01 5.023286806485467082e+01 1.021771109589706441e+02 9.806173843064668461e+01
1.128750000000000000e+04 5.504173781883474703e+01 5.024489882799954898e+01 1.022209442706094364e+02 9.811531851625706224e+01
1.130000000000000000e+04 5.505867467436596030e+01 5.018904761009628857e+01 1.022760370549379161e+02 9.807414519046265866e+01
1.131250000000000000e+04 5.504877903419213681e+01 5.003402782880848321e+01 1.023218120809147678e+02 9.810120813516113003e+01
1.132500000000000000e+04 5.503116642976095108e+01 5.008744622167606053e+01 1.021337424435423458e+02 9.809173553026641912e+01
1.133750000000000000e+04 5.505538330209178355e+01 5.024630025342166562e+01 1.024924834578374231e+02 9.812411256051814235e+01
1.135000000000000000e+04 5.495102825800345414e+01 5.026461073312725603e+01 1.022864389063641397e+02 9.813008228650352294e+01
1.136250000000000000e+04 5.493267653022235919e+01 5.029965178670783388e+01 1.021350467903264843e+02 9.813694064167930264e+01
1.137500000000000000e+04 5.481567334669473723e+01 5.020241326253078284e+01 1.022006825834973256e+02 9.811101080099803085e+01
1.138750000000000000e+04 5.487463139798963141e+01 5.023371968158655676e+01 1.021374287468790953e+02 9.822708060120933737e+01
1.140000000000000000e+04 5.496168738802465015e+01 5.010743728100449346e+01 1.022778304805432441e+02 9.820121046283367150e+01
1.141250000000000000e+04 5.510043748092590477e+01 5.014544132150714972e+01 1.022419683570807365e+02 9.824904788013230927e+01
1.142500000000000000e+04 5.515215716818176617e+01 4.995246220349848443e+01 1.019585375158979446e+02 9.829473702202942320e+01
1.143750000000000000e+04 5.522605011693318033e+01 4.988157482725509340e+01 1.019155788937227243e+02 9.835827978344377698e+01
1.145000000000000000e+04 5.507101679195340438e+01 5.017249276576481520e+01 1.020693892345574341e+02 9.831068149045229632e+01
1.146250000000000000e+04 5.495655176747975901e+01 5.002505998141718635e+01 1.021231169746646827e+02 9.847053978917624306e+01
1.147500000000000000e+04 5.487308665250021278e+01 5.023636255129844130e+01 1.020736861145943379e+02 9.829366171660578289e+01
1.148750000000000000e+04 5.484039532029947139e+01 5.043443941884304138e+01 1.022131291752991302e+02 9.848324944649364454e+01
1.150000000000000000e+04 5.485687504288608807e+01 5.027212527320892832e+01 1.022263329553541240e+02 9.835009744777613605e+01
1.151250000000000000e+04 5.501866987047475277e+01 5.022398526203726732e+01 1.025493036352500127e+02 9.859651905892781087e+01
1.152500000000000000e+04 5.505219253317334704e+01 5.028320500533290982e+01 1.025163216761073670e+02 9.827334445457047707e+01
1.153750000000000000e+04 5.515567186484342699e+01 5.036382467952361708e+01 1.024608222381253029e+02 9.821835077218914023e+01
1.155000000000000000e+04 5.507127717105241516e+01 5.035535387816303654e+01 1.025282358602384392e+02 9.831469857527800116e+01
1.156250000000000000e+04 5.512671101069387447e+01 5.030397137505472926e+01 1.024599821070071499e+02 9.832730619040312092e+01
1.157500000000000000e+04 5.493783310933571329e+01 5.047905335148340100e+01 1.023388901246878220e+02 9.829084917766357421e+01
1.158750000000000000e+04 5.504448337284113535e+01 5.040928475472200176e+01 1.023872212464983988e+02 9.819923682817272947e+01
1.160000000000000000e+04 5.492958636582115872e+01 5.009952820392263106e+01 1.022852671347351787e+02 9.833984358708188722e+01
1.161250000000000000e+04 5.500296407693401335e+01 5.043378142847026879e+01 1.022646703979039700e+02 9.830725116341486114e+01
1.162500000000000000e+04 5.508028741713804521e+01 5.030364136081009718e+01 1.023192884688784687e+02 9.822142621367059689e+01
1.163750000000000000e+04 5.507275076468629749e+01 5.022035883992649730e+01 1.022713623417452595e+02 9.810545801744000016e+01
1.165000000000000000e+04 5.499316411632877788e+01 5.011497939113630906e+01 1.024583209823900205e+02 9.812062027773359318e+01
1.166250000000000000e+04 5.495042682358105424e+01 5.049503623413083631e+01 1.023254699998218058e+02 9.824983605433567391e+01
1.167500000000000000e+04 5.485983493659672661e+01 5.026025222736350173e+01 1.023336825219259651e+02 9.828907700575167894e+01
1.168750000000000000e+04 5.477407019226338747e+01 5.039772378157700672e+01 1.024025854114599241e+02 9.829064434940957540e+01
1.170000000000000000e+04 5.500014893240469860e+01 5.036397333726021941e+01 1.023289581453980048e+02 9.829862996773937311e+01
1.171250000000000000e+04 5.503441551984854385e+01 5.038056038806685422e+01 1.023529715636154265e+02 9.846461678648070404e+01
1.172500000000000000e+04 5.505194693942871709e+01 5.074865216176196725e+01 1.024388429244846890e+02 9.834608285910641712e+01
1.173750000000000000e+04 5.504589141783233686e+01 5.056115793030141958e+01 1.024288692662099294e+02 9.823700990602880267e+01
1.175000000000000000e+04 5.497567330460893942e+01 5.042803080414699224e+01 1.022332675151017582e+02 9.842239588624445901e+01
1.176250000000000000e+04 5.495624510826568354e+01 5.036949455803896569e+01 1.022558705263384411e+02 9.845874930793232238e+01
1.177500000000000000e+04 5.503609888675945427e+01 5.040099979358544147e+01 1.023787168270546317e+02 9.853308458744743348e+01
1.178750000000000000e+04 5.493965129205218290e+01 5.032464268730199564e+01 1.021248171642446749e+02 9.846192904546595059e+01
1.180000000000000000e+04 5.486241434746753498e+01 5.037078560482041922e+01 1.021594519845328932e+02 9.851641901075170438e+01
1.181250000000000000e+04 5.497429019369162972e+01 5.028661836281855813e+01 1.022325618113385133e+02 9.863214525693108214e+01
1.182500000000000000e+04 5.489453271575839466e+01 5.015622013743205798e+01 1.025008646462026718e+02 9.851842301894225784e+01
1.183750000000000000e+04 5.494549460386483730e+01 5.019341904149597866e+01 1.024903039329469578e+02 9.833834096143284853e+01
1.185000000000000000e+04 5.504348462125423680e+01 5.011467589648437126e+01 1.026546351709618108e+02 9.839621268545266730e+01
1.186250000000000000e+04 5.501740397684052652e+01 5.021536923733651747e+01 1.026572418517685179e+02 9.845694768716710144e+01
1.187500000000000000e+04 5.499967583086215939e+01 5.009972184920951577e+01 1.024872213066845035e+02 9.845906407400295279e+01
1.188750000000000000e+04 5.504969429754014243e+01 5.014608666102460433e+01 1.025310463522152133e+02 9.861171197854176285e+01
1.190000000000000000e+04 5.507267075151484192e+01 5.024217813150285394e+01 1.025232315140958121e+02 9.852863425649928786e+01
1.191250000000000000e+04 5.490786385913685308e+01 5.026099173113583163e+01 1.023371933275432468e+02 9.852317486354073139e+01
1.192500000000000000e+04 5.495013177073274591e+01 5.023496865902306041e+01 1.022650203978851380e+02 9.859199767108992774e+01
1.193750000000000000e+04 5.505836225070420653e+01 5.018287993664146285e+01 1.024200263026539375e+02 9.860389055279254933e+01
1.195000000000000000e+04 5.510738973208399472e+01 5.007724227225418190e+01 1.024429947757988515e+02 9.863950561973840081e+01
1.196250000000000000e+04 5.522229919765386796e+01 5.006733157065832529e+01 1.022059916680752139e+02 9.859813137061335908e+01
1.197500000000000000e+04 5.503414433160028096e+01 5.011604356620182443e+01 1.021140493469221155e+02 9.862169197983071456e+01
1.198750000000000000e+04 5.502819526238179293e+01 5.007960886122661037e+01 1.021454076197796326e+02 9.855717527071182360e+01
1.200000000000000000e+04 5.504926229881196775e+01 4.993089597269110413e+01 1.022182591592422938e+02 9.861907323279221771e+01
1.201250000000000000e+04 5.498108819306703765e+01 4.999291782789244820e+01 1.022995853717417702e+02 9.865455982670982849e+01
1.202500000000000000e+04 5.497001020857142350e+01 4.998096340327235509e+01 1.023236360702421450e+02 9.878481735515200057e+01
1.203750000000000000e+04 5.511352271268330583e+01 4.988549726033713227e+01 1.022488532722380938e+02 9.885404452666493569e+01
1.205000000000000000e+04 5.505119501683544314e+01 4.993655302418172681e+01 1.021892453755626775e+02 9.886942923563586305e+01
1.206250000000000000e+04 5.477609972852012277e+01 4.985710121136424533e+01 1.022718426258417423e+02 9.888075492389791066e+01
1.207500000000000000e+04 5.492075995854379045e+01 4.982931012677552474e+01 1.022750606580357555e+02 9.886061782467382386e+01
1.208750000000000000e+04 5.491406739370211909e+01 4.988917237712930586e+01 1.022939051867223839e+02 9.874630023188562689e+01
1.210000000000000000e+04 5.485890712604177111e+01 4.996541620121536909e+01 1.022551626965220066e+02 9.877811542604405304e+01
1.211250000000000000e+04 5.486144985715599631e+01 5.008152186014500984e+01 1.023103612681748729e+02 9.876948590578732023e+01
1.212500000000000000e+04 5.486057734443490830e+01 5.000646594730567074e+01 1.023201152037963055e+02 9.857259022889145683e+01
1.213750000000000000e+04 5.488384919794210504e+01 5.003214417059393071e+01 1.024030848228542823e+02 9.852428649623809065e+01
1.215000000000000000e+04 5.483090324612214062e+01 5.007098552079874310e+01 1.024465635400614190e+02 9.861817432376152226e+01
1.216250000000000000e+04 5.466585590909985370e+01 4.998401251403421952e+01 1.024303325724164750e+02 9.851197507610451964e+01
1.217500000000000000e+04 5.488073834943805451e+01 4.996386359781321573e+01 1.021751966659860926e+02 9.855955175937134527e+01
1.218750000000000000e+04 5.505099012584811646e+01 5.008822711978971398e+01 1.023549596383229954e+02 9.850386400193131919e+01
1.220000000000000000e+04 5.502226749425508245e+01 5.003479906602227345e+01 1.024677985972817709e+02 9.862404169454285352e+01
1.221250000000000000e+04 5.498406850308968785e+01 5.008049110776184421e+01 1.024899438960276683e+02 9.853818585945360553e+01
1.222500000000000000e+04 5.503435474006614925e+01 5.016893128423742354e+01 1.024780194129295552e+02 9.854027011639979605e+01
1.223750000000000000e+04 5.509805600322089703e+01 5.020267830490604410e+01 1.024960701419531262e+02 9.868707951376946141e+01
1.225000000000000000e+04 5.513042575940976775e+01 5.011538389996694320e+01 1.025904185782506488e+02 9.872564651324294971e+01
1.226250000000000000e+04 5.523413330546859612e+01 5.004940568495933206e+01 1.024633856387063133e+02 9.853065288929690269e+01
1.227500000000000000e+04 5.496997581775674746e+01 4.991881747569760108e+01 1.024795270355048729e+02 9.856424392466904294e+01
1.228750000000000000e+04 5.500580087584255295e+01 4.989969335621141511e+01 1.024625244234008647e+02 9.857023818036913099e+01
1.230000000000000000e+04 5.483559536436322901e+01 5.002538637123748089e+01 1.025142604675248634e+02 9.853383861121108112e+01
1.231250000000000000e+04 5.487529479972173618e+01 5.006268757630132171e+01 1.025682866899011003e+02 9.844186106428186633e+01
1.232500000000000000e+04 5.493362614981663938e+01 4.995909423860381082e+01 1.025008571255292225e+02 9.833585414937989810e+01
1.233750000000000000e+04 5.513490198190704206e+01 4.985509572308959747e+01 1.023332709762950969e+02 9.832049491561306809e+01
1.235000000000000000e+04 5.519673937966747701e+01 5.002797284493802721e+01 1.024120730230106631e+02 9.821055494460399871e+01
1.236250000000000000e+04 5.502608132088899850e+01 4.998099639625034740e+01 1.024635009481823857e+02 9.819200635662912191e+01
1.237500000000000000e+04 5.488629091353672607e+01 5.006538551528642955e+01 1.023872683199189737e+02 9.829895269204767771e+01
1.238750000000000000e+04 5.489118890201117296e+01 4.992887440435067958e+01 1.024229847260040600e+02 9.832768907322972041e+01
1.240000000000000000e+04 5.483388359750541952e+01 4.998994256695764449e+01 1.024860619365471877e+02 9.826243252883047319e+01
1.241250000000000000e+04 5.485778436007326775e+01 5.010507615374878299e+01 1.022918228595973318e+02 9.825329230342376263e+01
1.242500000000000000e+04 5.482450484320266071e+01 4.984198093964424459e+01 1.023138149690263248e+02 9.826088292239555244e+01
1.243750000000000000e+04 5.482873247531011884e+01 4.966067038410630374e+01 1.021174837672055702e+02 9.822938674570674777e+01
1.245000000000000000e+04 5.483380729709147516e+01 4.976170037845555782e+01 1.023008539559808696e+02 9.814311507797610545e+01
1.246250000000000000e+04 5.460503112717455565e+01 5.009199781922200856e+01 1.024168457104880332e+02 9.820290846219579350e+01
1.247500000000000000e+04 5.465028815783210803e+01 5.017218024700743939e+01 1.024417447789834625e+02 9.812611594161087680e+01
1.248750000000000000e+04 5.469141579705825507e+01 5.017145582528512904e+01 1.024915577329365703e+02 9.827214694187560440e+01
1.250000000000000000e+04 5.469598170475347132e+01 5.007123761243599347e+01 1.024142275749177884e+02 9.811758430208089976e+01
1.251250000000000000e+04 5.472170654181071825e+01 5.007346493944114485e+01 1.023448866267217738e+02 9.819988601868632827e+01
1.252500000000000000e+04 5.451615978610254842e+01 5.007934351826776975e+01 1.024895488392297267e+02 9.840218208150655244e+01
1.253750000000000000e+04 5.459525450445133998e+01 5.022941803049180010e+01 1.024568993552728671e+02 9.828612966601933465e+01
1.255000000000000000e+04 5.461873892250214624e+01 5.006196480483520617e+01 1.026516239585129711e+02 9.821194495269354263e+01
1.256250000000000000e+04 5.463529477306474291e+01 5.008010110712063323e+01 1.025535784268148234e+02 9.826908540818709525e+01
1.257500000000000000e+04 5.457437895466156874e+01 5.009513928086884249e+01 1.023305368855641291e+02 9.832729905368051959e+01
1.258750000000000000e+04 5.431363928340179825e+01 5.006369653593178271e+01 1.024155928013252890e+02 9.827485389452819220e+01
1.260000000000000000e+04 5.424630380302468780e+01 4.979691694902592758e+01 1.025034717351732070e+02 9.814240025887100671e+01
1.261250000000000000e+04 5.433634116893593102e+01 4.982731926393612554e+01 1.024528113717679219e+02 9.825121640785700095e+01
1.262500000000000000e+04 5.429975084001253549e+01 5.003552674473466766e+01 1.024995171118227120e+02 9.824017913384341227e+01
1.263750000000000000e+04 5.447251973004411241e+01 4.995876936470459384e+01 1.023690206184657114e+02 9.813568280493421980e+01
1.265000000000000000e+04 5.446196612779703372e+01 4.997528698814312520e+01 1.025459432300399811e+02 9.807099854717409926e+01
1.266250000000000000e+04 5.437406814933849120e+01 5.005662942898914736e+01 1.023444307536623370e+02 9.797267276907447808e+01
1.267500000000000000e+04 5.461646818848429064e+01 4.996997588495759146e+01 1.022878613977850506e+02 9.809524219859078187e+01
1.268750000000000000e+04 5.453972938488231392e+01 5.004396819207931202e+01 1.021269994900842306e+02 9.817287865800771840e+01
1.270000000000000000e+04 5.447651858492307042e+01 5.012071611135603888e+01 1.020976644158877491e+02 9.789495087283266628e+01
1.271250000000000000e+04 5.455274012932484595e+01 5.009510634063885703e+01 1.022816647390554721e+02 9.801910337298296838e+01
1.272500000000000000e+04 5.463126232175377339e+01 5.014078541950309642e+01 1.020300337757299758e+02 9.803792773830484464e+01
1.273750000000000000e+04 5.448791798221609639e+01 4.988291677747838548e+01 1.021236065826938102e+02 9.814452534911060866e+01
1.275000000000000000e+04 5.457653845421708638e+01 5.007018725748338284e+01 1.020408982336086439e+02 9.801013485586709351e+01
1.276250000000000000e+04 5.476397994885279275e+01 5.028069496766035940e+01 1.020483269576699712e+02 9.803240335471227240e+01
1.277500000000000000e+04 5.463092126581639718e+01 5.032440197712138996e+01 1.020722777739227922e+02 9.804717428774536359e+01
1.278750000000000000e+04 5.459027055880156354e+01 5.018347928138647518e+01 1.020489447592918424e+02 9.776789738862929369e+01
1.280000000000000000e+04 5.467109307812421548e+01 5.024421181576219197e+01 1.020802037662460862e+02 9.771901140605663727e+01
1.281250000000000000e+04 5.463299530903470469e+01 5.020711417209571437e+01 1.020719778040339634e+02 9.784203059668772084e+01
1.282500000000000000e+04 5.441815557218050259e+01 5.011238046315909145e+01 1.021890490359649846e+02 9.801935960425223016e+01
1.283750000000000000e+04 5.451457940504536026e+01 5.022769850300534245e+01 1.020512735085113007e+02 9.793740455359197483e+01
1.285000000000000000e+04 5.456737015140841152e+01 5.017911979705587555e+01 1.021096678632476085e+02 9.785112586347486285e+01
1.286250000000000000e+04 5.473034578705148334e+01 5.016140525993067456e+01 1.021349625390736406e+02 9.783402732306912242e+01
1.287500000000000000e+04 5.468851332616036132e+01 5.007363779164067097e+01 1.021166955776708107e+02 9.774242637628407238e+01
1.288750000000000000e+04 5.471812620875434874e+01 5.023476365873457183e+01 1.021859219909532470e+02 9.791554514077402871e+01
1.290000000000000000e+04 5.445380411003102239e+01 5.005701245725718707e+01 1.021910344431038169e+02 9.800193055169737022e+01
1.291250000000000000e+04 5.462573812275464036e+01 5.023278919445279911e+01 1.021380707878227412e+02 9.784078289017405439e+01
1.292500000000000000e+04 5.462062532227079004e+01 5.024910699847912099e+01 1.023399260589439592e+02 9.803892979599508806e+01
1.293750000000000000e+04 5.467438919381152829e+01 5.035815143442009401e+01 1.023002257317665737e+02 9.794365353138812225e+01
1.295000000000000000e+04 5.469343871625469689e+01 5.028576814334729050e+01 1.021354594690235729e+02 9.783471149400912736e+01
1.296250000000000000e+04 5.468644005034553146e+01 5.042599154211254131e+01 1.018852525139818397e+02 9.789714832648958520e+01
1.297500000000000000e+04 5.467034974136775816e+01 5.042599194572009225e+01 1.020547360154029519e+02 9.794509854497550805e+01
1.298750000000000000e+04 5.465371073497605892e+01 5.055331827128292588e+01 1.019627830412334504e+02 9.794513909657345607e+01
1.300000000000000000e+04 5.464807604048983336e+01 5.048746775803348186e+01 1.020208572880254110e+02 9.811836712159954743e+01
1.301250000000000000e+04 5.459038501344268468e+01 5.034434819738500266e+01 1.018817977124944747e+02 9.804340546744241180e+01
1.302500000000000000e+04 5.447866169251174995e+01 5.042937051848264929e+01 1.017643614450733054e+02 9.796090694295638457e+01
1.303750000000000000e+04 5.454757790603999013e+01 5.029769750762046243e+01 1.018370547283766427e+02 9.789944305382141465e+01
1.305000000000000000e+04 5.468848850550250518e+01 5.069954145290557790e+01 1.017781031234654705e+02 9.774706085862474936e+01
1.306250000000000000e+04 5.452149519588708415e+01 5.043908935167506513e+01 1.019366222576657464e+02 9.791624209673155121e+01
1.307500000000000000e+04 5.469245990567329585e+01 5.048930735304675466e+01 1.020257605526306719e+02 9.804288838189052058e+01
1.308750000000000000e+04 5.469979321668328254e+01 5.051774830309268083e+01 1.017807760329933870e+02 9.808559283116291283e+01
1.310000000000000000e+04 5.468499998586311506e+01 5.064914944031680477e+01 1.018528586666536597e+02 9.802362940758769128e+01
1.311250000000000000e+04 5.462456935339044861e+01 5.071837855938259310e+01 1.018702736108676135e+02 9.808489431449039841e+01
1.312500000000000000e+04 5.456550082691551040e+01 5.079673539566130103e+01 1.018687998200055063e+02 9.790709544755347338e+01
1.313750000000000000e+04 5.467585027191473301e+01 5.068092881160140450e+01 1.018399110360027322e+02 9.790312946412996098e+01
1.315000000000000000e+04 5.457585329413763020e+01 5.066672823633847855e+01 1.019231331114844750e+02 9.792081686951081565e+01
1.316250000000000000e+04 5.481599367188652394e+01 5.068877201348789185e+01 1.017308909816882476e+02 9.794267691848695279e+01
1.317500000000000000e+04 5.450966927391504413e+01 5.082156443504160137e+01 1.018698590680218103e+02 9.789932625608327044e+01
1.318750000000000000e+04 5.444019367967911194e+01 5.082049394532408826e+01 1.018519162519063741e+02 9.803336879746780141e+01
1.320000000000000000e+04 5.451741728235668205e+01 5.078230919768564888e+01 1.018693299489219868e+02 9.800167818132902653e+01
1.321250000000000000e+04 5.453457340558307465e+01 5.071076830779259836e+01 1.018572280594720354e+02 9.803266259810602890e+01
1.322500000000000000e+04 5.449098892167610586e+01 5.077113763838944038e+01 1.017641591649488504e+02 9.800228363609602411e+01
1.323750000000000000e+04 5.456731940718221807e+01 5.074660188067434063e+01 1.018191820807240191e+02 9.788759250471518669e+01
1.325000000000000000e+04 5.452401522071930628e+01 5.077314501545915704e+01 1.019049274382566779e+02 9.790129923543932478e+01
1.326250000000000000e+04 5.443132025946382413e+01 5.092567701445201322e+01 1.019065156972411472e+02 9.792447211810214469e+01
1.327500000000000000e+04 5.447500947883860789e+01 5.091810969333985781e+01 1.017875894270792969e+02 9.788207012132305351e+01
1.328750000000000000e+04 5.455943500764277587e+01 5.093159954494585406e+01 1.017372161910027728e+02 9.798122641044663794e+01
1.330000000000000000e+04 5.453852948477184981e+01 5.068167162375545587e+01 1.019675404106235135e+02 9.790025182251386582e+01
1.331250000000000000e+04 5.449774484932109431e+01 5.084530285941604433e+01 1.018371419573396111e+02 9.768670832436768592e+01
1.332500000000000000e+04 5.455339461482894592e+01 5.064336879786083045e+01 1.017959278322680632e+02 9.772767428845585869e+01
1.333750000000000000e+04 5.437988027868505014e+01 5.069763726076655530e+01 1.018469048993398900e+02 9.772094101355598639e+01
1.335000000000000000e+04 5.444457978586329716e+01 5.079495913180699063e+01 1.020572117583278384e+02 9.783073804847990118e+01
1.336250000000000000e+04 5.451483607848166457e+01 5.082295130089632096e+01 1.019956036793650043e+02 9.790267623069890135e+01
1.337500000000000000e+04 5.449589849994195134e+01 5.086500779188272503e+01 1.019007046791478075e+02 9.783582740603004879e+01
1.338750000000000000e+04 5.441851872067855567e+01 5.090300656518345335e+01 1.019324366041718690e+02 9.771842601158049035e+01
1.340000000000000000e+04 5.441685361328091375e+01 5.091945512955673792e+01 1.019038458884050158e+02 9.769490514215885923e+01
1.341250000000000000e+04 5.438579812934920454e+01 5.086082017969247460e+01 1.019863888323321106e+02 9.767562619486218978e+01
1.342500000000000000e+04 5.445054391575936847e+01 5.067869888871982909e+01 1.017360463605038490e+02 9.774202166599374664e+01
1.343750000000000000e+04 5.429223764466899382e+01 5.071840001387197105e+01 1.018887418522312913e+02 9.784945491367321324e+01
1.345000000000000000e+04 5.428111800542336596e+01 5.063562074593040307e+01 1.019341244002001901e+02 9.803518189465741273e+01
1.346250000000000000e+04 5.452672720826591757e+01 5.070545061857648506e+01 1.018277831038801367e+02 9.798543526398472636e+01
1.347500000000000000e+04 5.447685944293096583e+01 5.064949589424556819e+01 1.021020547230726976e+02 9.802953971901027330e+01
1.348750000000000000e+04 5.424519530721578775e+01 5.078185453323597898e+01 1.022655406187223690e+02 9.800827289269639664e+01
1.350000000000000000e+04 5.419680298981950273e+01 5.071102321808076852e+01 1.019319808045194549e+02 9.798365107446757349e+01
1.351250000000000000e+04 5.420679515695224637e+01 5.078126339975855785e+01 1.018510839380339235e+02 9.807067630959579674e+01
1.352500000000000000e+04 5.441694756151114376e+01 5.094789471166717476e+01 1.021340800562487487e+02 9.790940547846690833e+01
1.353750000000000000e+04 5.443262971629165747e+01 5.085979252465893552e+01 1.022629159952733318e+02 9.784390556532939343e+01
1.355000000000000000e+04 5.443226779708217578e+01 5.075159196436909070e+01 1.022923000897085757e+02 9.789149492755772997e+01
1.356250000000000000e+04 5.448005319232446197e+01 5.084329286336171094e+01 1.021235323596200999e+02 9.785848470518526199e+01
1.357500000000000000e+04 5.459863415734472625e+01 5.087353156802294052e+01 1.021520144285618557e+02 9.791022269168065861e+01
1.358750000000000000e+04 5.465455132295298313e+01 5.102525815142242038e+01 1.020679728525178405e+02 9.791815564424760510e+01
1.360000000000000000e+04 5.449296189403781199e+01 5.090773655466456660e+01 1.019187681705891038e+02 9.796336486242728370e+01
1.361250000000000000e+04 5.436348353781199449e+01 5.088447290544206680e+01 1.019700518951866712e+02 9.794513504757918554e+01
1.362500000000000000e+04 5.438729013044324745e+01 5.078786990995435247e+01 1.020960771432383893e+02 9.793758629232931412e+01
1.363750000000000000e+04 5.436759175588533566e+01 5.083548652238394538e+01 1.021695038373051005e+02 9.793252108105851050e+01
1.365000000000000000e+04 5.432082763263733938e+01 5.084131543923902541e+01 1.020134486285586206e+02 9.791573090078989594e+01
1.366250000000000000e+04 5.439386308982288654e+01 5.063735438044576398e+01 1.022257562481700575e+02 9.806777164108841305e+01
1.367500000000000000e+04 5.431989829333637232e+01 5.067777715745931033e+01 1.021597785857836840e+02 9.804966808914873866e+01
1.368750000000000000e+04 5.436502191297371667e+01 5.083884863587949354e+01 1.020785501877388270e+02 9.807254457546288506e+01
1.370000000000000000e+04 5.441612670767477766e+01 5.064575788934519807e+01 1.021850988646272214e+02 9.802045525139359938e+01
1.371250000000000000e+04 5.434854195225970130e+01 5.071605420755817306e+01 1.020025058156365247e+02 9.810835482048958056e+01
1.372500000000000000e+04 5.432207193265394807e+01 5.069221314102833276e+01 1.019008646182782769e+02 9.802539792577223920e+01
1.373750000000000000e+04 5.444943171199482634e+01 5.071845128696860883e+01 1.018955544393410264e+02 9.792865548394055963e+01
1.375000000000000000e+04 5.448223529221970551e+01 5.068319485227024757e+01 1.019913709027966888e+02 9.796778268458071182e+01
1.376250000000000000e+04 5.430281185356631823e+01 5.049278313689970332e+01 1.020721758886964068e+02 9.786468095571744641e+01
1.377500000000000000e+04 5.434247082716294130e+01 5.068594048120795748e+01 1.020552884621364029e+02 9.785815553882794404e+01
1.378750000000000000e+04 5.444961312452167590e+01 5.091024738700689767e+01 1.019481136222860584e+02 9.773275801337197777e+01
1.380000000000000000e+04 5.442892112560206641e+01 5.088287880043471745e+01 1.019395614354334754e+02 9.782216136616743540e+01
1.381250000000000000e+04 5.446059423015381640e+01 5.072257667836190365e+01 1.020037436991564874e+02 9.769620554092212217e+01
1.382500000000000000e+04 5.447010846761064329e+01 5.066162276501412975e+01 1.020202203996631454e+02 9.789912213281861852e+01
1.383750000000000000e+04 5.445762070060250437e+01 5.063457760100773442e+01 1.020902462109338416e+02 9.793197479829287033e+01
1.385000000000000000e+04 5.442088783685571940e+01 5.060795809455558469e+01 1.020601223530925807e+02 9.804281941464216743e+01
1.386250000000000000e+04 5.444652734518802362e+01 5.061952446512311354e+01 1.021885281552725075e+02 9.806239466600233357e+01
1.387500000000000000e+04 5.439043673216808372e+01 5.059032171445016957e+01 1.020781402337865131e+02 9.811663146412452363e+01
1.388750000000000000e+04 5.429516124575727076e+01 5.071933286900370774e+01 1.020761322064604855e+02 9.794414333690006913e+01
1.390000000000000000e+04 5.450705502905247357e+01 5.086818257726040571e+01 1.021404034852296547e+02 9.805072762227953831e+01
1.391250000000000000e+04 5.464077242856350836e+01 5.087709900009786423e+01 1.021402858620830045e+02 9.807319750849237039e+01
1.392500000000000000e+04 5.462278526727527606e+01 5.091156007071274558e+01 1.021155638359840907e+02 9.799843499183994311e+01
1.393750000000000000e+04 5.445981390096914510e+01 5.090710012535708984e+01 1.020781205008465804e+02 9.804122625430819937e+01
1.395000000000000000e+04 5.432774914233942098e+01 5.094805848800616843e+01 1.020993770915331567e+02 9.802265452811286650e+01
1.396250000000000000e+04 5.447405984879563334e+01 5.091169711758567473e+01 1.021061565185189721e+02 9.810004335838723932e+01
1.397500000000000000e+04 5.446653118760904988e+01 5.106222146986773680e+01 1.020517720444496206e+02 9.830666863823286405e+01
1.398750000000000000e+04 5.434258162319760999e+01 5.090936789988479205e+01 1.021290195746159668e+02 9.844902230777971397e+01
1.400000000000000000e+04 5.438413828974046993e+01 5.102085286058996161e+01 1.022996199872140153e+02 9.836413717150304592e+01
1.401250000000000000e+04 5.442333888967520039e+01 5.105475027896354590e+01 1.023168418710491210e+02 9.832990786550246298e+01
1.402500000000000000e+04 5.446556366095473578e+01 5.108850776260338478e+01 1.025058588819033645e+02 9.832243038595166240e+01
1.403750000000000000e+04 5.462567572313742659e+01 5.103955858112008315e+01 1.024460168769406891e+02 9.819401541912813514e+01
1.405000000000000000e+04 5.473729929322900745e+01 5.106218811350153430e+01 1.023671955617983826e+02 9.828658330091961659e+01
1.406250000000000000e+04 5.474215633814084470e+01 5.115497845662707022e+01 1.023340646666711535e+02 9.832920922494800209e+01
1.407500000000000000e+04 5.460002545315446554e+01 5.107479473775921264e+01 1.024371523178113534e+02 9.854116254826018917e+01
1.408750000000000000e+04 5.443625991149374954e+01 5.104880939346857360e+01 1.023202232896228452e+02 9.840905497942907232e+01
1.410000000000000000e+04 5.452059699859409392e+01 5.124728104668568562e+01 1.023064330917487439e+02 9.829730035864218962e+01
1.411250000000000000e+04 5.447696846320591391e+01 5.104789377767324510e+01 1.023143303372088155e+02 9.834326351544758893e+01
1.412500000000000000e+04 5.450067079368635348e+01 5.103552157572498515e+01 1.023140497160199516e+02 9.830481771317495543e+01
1.413750000000000000e+04 5.445218258978306380e+01 5.100879220101560207e+01 1.022917372036474148e+02 9.840913791930378807e+01
1.415000000000000000e+04 5.461693232818511490e+01 5.119946176537981586e+01 1.024499357275604723e+02 9.849028613662137843e+01
1.416250000000000000e+04 5.468558868834752928e+01 5.156913198390005704e+01 1.024926301850119756e+02 9.849901688571110014e+01
1.417500000000000000e+04 5.466129561887445476e+01 5.114952689737195612e+01 1.023839138403945555e+02 9.861240910128913129e+01
1.418750000000000000e+04 5.451170218907956411e+01 5.121295515562242429e+01 1.024065451298165641e+02 9.847943202409594221e+01
1.420000000000000000e+04 5.451216522988483604e+01 5.108326062777064891e+01 1.023346270036798842e+02 9.848764763031095981e+01
1.421250000000000000e+04 5.451881950175248903e+01 5.111093059841968511e+01 1.023152142093932326e+02 9.852875794120654973e+01
1.422500000000000000e+04 5.448225990502646710e+01 5.105459419436442658e+01 1.023267899918365771e+02 9.868947581713405270e+01
1.423750000000000000e+04 5.429966195978354193e+01 5.088472261033565758e+01 1.023524267944250994e+02 9.881886731309286631e+01
1.425000000000000000e+04 5.431484091200869102e+01 5.092080041101683463e+01 1.022812281517374089e+02 9.870741093685143142e+01
1.426250000000000000e+04 5.454919409570204891e+01 5.104521496649324774e+01 1.024438724302652446e+02 9.868765688127295732e+01
1.427500000000000000e+04 5.468483434001353061e+01 5.114540799850795594e+01 1.024192749862603193e+02 9.857727426894913947e+01
1.428750000000000000e+04 5.467501125588291444e+01 5.120568776373050213e+01 1.025167158795291016e+02 9.862585531231935931e+01
1.430000000000000000e+04 5.477534184846481935e+01 5.102660612545256669e+01 1.025323015918329759e+02 9.852096507934261638e+01
1.431250000000000000e+04 5.474959140635706234e+01 5.092929704855782802e+01 1.025070715998220123e+02 9.853300781515244466e+01
1.432500000000000000e+04 5.472285384624840532e+01 5.102388200898742809e+01 1.025705628945915748e+02 9.856700272216544079e+01
1.433750000000000000e+04 5.472302473884253970e+01 5.100404485938048538e+01 1.024711965351697671e+02 9.868185257358904039e+01
1.435000000000000000e+04 5.468257107404274109e+01 5.096673095791837937e+01 1.024962319704276013e+02 9.865804673018298843e+01
1.436250000000000000e+04 5.469853481943067663e+01 5.099885455899229925e+01 1.025003062882907585e+02 9.876695082345193555e+01
1.437500000000000000e+04 5.474673192879951245e+01 5.099198909420979220e+01 1.024670722043812106e+02 9.871339289555851337e+01
1.438750000000000000e+04 5.469546331325394561e+01 5.103025935329468865e+01 1.024326538239234168e+02 9.887634683376516875e+01
1.440000000000000000e+04 5.469179101915685948e+01 5.109368523640242188e+01 1.023096989749683416e+02 9.894230467168348753e+01
1.441250000000000000e+04 5.466020524371899114e+01 5.122166488342097068e+01 1.023263768865062531e+02 9.884487482148773552e+01
1.442500000000000000e+04 5.466245526428441082e+01 5.125651508502495091e+01 1.022968144917243620e+02 9.882414013499398209e+01
1.443750000000000000e+04 5.466646120713431145e+01 5.115009570917370496e+01 1.024152771440262200e+02 9.900730089663031208e+01
1.445000000000000000e+04 5.462408612967798405e+01 5.104497639855009794e+01 1.023768175428225362e+02 9.889759318642443020e+01
1.446250000000000000e+04 5.468094281847540827e+01 5.095915062913545768e+01 1.024278138393054007e+02 9.871034086755804537e+01
1.447500000000000000e+04 5.493149988154068097e+01 5.101501123882680133e+01 1.024545235676960573e+02 9.870210988655924211e+01
1.448750000000000000e+04 5.490621441620417897e+01 5.106026849977022408e+01 1.025912083456133956e+02 9.868851824565247455e+01
1.450000000000000000e+04 5.502375161765586853e+01 5.108234331216085167e+01 1.027325654102759813e+02 9.868460189454408749e+01
1.451250000000000000e+04 5.490726836932429933e+01 5.088306884725042067e+01 1.026997771185245085e+02 9.866692703155513300e+01
1.452500000000000000e+04 5.498135472804001722e+01 5.083144727009457142e+01 1.026811592153877797e+02 9.852922523885094108e+01
1.453750000000000000e+04 5.512411298091594603e+01 5.065380358070927969e+01 1.028529869067243254e+02 9.865747936612673641e+01
1.455000000000000000e+04 5.506886756678945005e+01 5.072167162663080830e+01 1.029098669590138684e+02 9.880737312312224674e+01
1.456250000000000000e+04 5.498310208073372252e+01 5.063172817313627405e+01 1.026966351544874101e+02 9.880380345323922597e+01
1.457500000000000000e+04 5.497462975537662544e+01 5.105018379111674420e+01 1.027794453720340329e+02 9.887302031132730917e+01
1.458750000000000000e+04 5.489237116394723870e+01 5.094924457719524469e+01 1.027418343939978627e+02 9.893926762781769924e+01
1.460000000000000000e+04 5.481058982243440170e+01 5.089860204519388276e+01 1.026355443250783281e+02 9.889234797004905886e+01
1.461250000000000000e+04 5.501384417756690937e+01 5.087043742915275146e+01 1.026219917749290005e+02 9.874375329929995360e+01
1.462500000000000000e+04 5.491865689363201142e+01 5.105026165621569589e+01 1.027811907529361548e+02 9.875853226530638551e+01
1.463750000000000000e+04 5.504265370108452515e+01 5.116125607853461332e+01 1.028412270937171371e+02 9.872837163319564979e+01
1.465000000000000000e+04 5.499368313248204032e+01 5.109610725319045343e+01 1.026478059033378685e+02 9.871944306415338133e+01
1.466250000000000000e+04 5.471645965546935741e+01 5.094563429874053639e+01 1.024113134905905582e+02 9.863145325923125029e+01
1.467500000000000000e+04 5.467408642207005443e+01 5.085948227420081480e+01 1.023822852097202514e+02 9.865552026054385237e+01
1.468750000000000000e+04 5.468380852447026541e+01 5.106384523833016686e+01 1.023813605607942776e+02 9.863522729509425346e+01
1.470000000000000000e+04 5.481439929792512800e+01 5.105025256962299096e+01 1.024340707953752911e+02 9.867663642750176223e+01
1.471250000000000000e+04 5.466696401554380458e+01 5.072647596422403637e+01 1.024989013732619014e+02 9.874467587486029174e+01
1.472500000000000000e+04 5.465448654763709868e+01 5.085793864225944105e+01 1.024674611993104349e+02 9.863084865766434461e+01
1.473750000000000000e+04 5.453745141907079841e+01 5.085773377521841354e+01 1.024843280723628709e+02 9.873820631289312644e+01
1.475000000000000000e+04 5.445757531683329944e+01 5.080676533357354430e+01 1.027683382216726784e+02 9.878699645023938558e+01
1.476250000000000000e+04 5.451723714573452639e+01 5.083820017597980723e+01 1.025080688916884242e+02 9.851221976789190649e+01
1.477500000000000000e+04 5.462289648192267322e+01 5.095313777845311876e+01 1.028114538308250161e+02 9.869859077209629561e+01
1.478750000000000000e+04 5.466589447672769353e+01 5.091906709765270733e+01 1.028904107970486308e+02 9.843741670303811020e+01
1.480000000000000000e+04 5.466688206625855173e+01 5.082563429051535309e+01 1.025075122702534713e+02 9.848683981380492014e+01
1.481250000000000000e+04 5.469933532569984180e+01 5.079701548162562830e+01 1.025623568869690985e+02 9.834351678240984995e+01
1.482500000000000000e+04 5.487238601470740207e+01 5.099482645010097315e+01 1.025550723102449382e+02 9.837040803949062706e+01
1.483750000000000000e+04 5.483035774971157394e+01 5.101554838150214266e+01 1.026446635159045115e+02 9.828394525386117664e+01
1.485000000000000000e+04 5.471729323603459960e+01 5.092099871980392578e+01 1.026578748633105533e+02 9.820623348742999781e+01
1.486250000000000000e+04 5.490811187884118993e+01 5.062073181627515339e+01 1.026948863909578336e+02 9.827051010551778631e+01
1.487500000000000000e+04 5.475692420576088182e+01 5.036147353135329041e+01 1.027364664551133444e+02 9.826852041623983780e+01
1.488750000000000000e+04 5.459345940185740176e+01 5.041377965320126719e+01 1.028853241848497788e+02 9.831387399911604064e+01
1.490000000000000000e+04 5.481779066594572214e+01 5.054244530985137374e+01 1.028956513287094197e+02 9.836691730900601272e+01
1.491250000000000000e+04 5.472068031953466516e+01 5.059637530863315646e+01 1.029520754620949390e+02 9.832091332357002500e+01
1.492500000000000000e+04 5.462444025864201080e+01 5.075391258286990137e+01 1.030024682312231192e+02 9.830757838159867390e+01
1.493750000000000000e+04 5.463721093913122218e+01 5.083597167871532463e+01 1.031193441535430395e+02 9.841199818201866378e+01
1.495000000000000000e+04 5.484089049285118733e+01 5.047275388541071806e+01 1.030787084251610821e+02 9.841723592017989120e+01
1.496250000000000000e+04 5.467763278524576265e+01 5.039763281903568526e+01 1.028885822532520109e+02 9.836316525223929830e+01
1.497500000000000000e+04 5.484145009466524812e+01 5.065020523273277320e+01 1.028860707501468994e+02 9.838477150588187214e+01
1.498750000000000000e+04 5.437495900339283850e+01 5.066142857835711055e+01 1.027651805737083492e+02 9.837206442844717458e+01
1.500000000000000000e+04 5.460918687713273556e+01 5.066030290752267717e+01 1.028331622211980374e+02 9.829640834860251175e+01
1.501250000000000000e+04 5.469758214475398006e+01 5.082912396739647676e+01 1.028323547321847968e+02 9.844825402766828404e+01
1.502500000000000000e+04 5.462626881817845970e+01 5.085458572574207636e+01 1.029292022256720713e+02 9.848734340256443431e+01
1.503750000000000000e+04 5.467389074745504018e+01 5.092937126127039704e+01 1.029677737379667093e+02 9.835118281568927046e+01
1.505000000000000000e+04 5.463480548493436828e+01 5.088119065865050317e+01 1.029330718271875043e+02 9.828557460716577054e+01
1.506250000000000000e+04 5.462908663873841419e+01 5.086543775580012294e+01 1.029958178948768648e+02 9.831630734184570031e+01
1.507500000000000000e+04 5.446378614761861314e+01 5.085027988829020984e+01 1.029379744636946867e+02 9.830237129431023391e+01
1.508750000000000000e+04 5.451969286138368886e+01 5.069674954165735414e+01 1.030324254506262776e+02 9.830299663758751194e+01
1.510000000000000000e+04 5.469636245490201532e+01 5.079624649492616584e+01 1.029774222188024595e+02 9.838803568688916812e+01
1.511250000000000000e+04 5.449888988868413264e+01 5.092153999000664300e+01 1.029081092283997805e+02 9.827379061038190855e+01
1.512500000000000000e+04 5.451183767339013286e+01 5.075079525089314103e+01 1.030664683240379844e+02 9.833584466702180293e+01
1.513750000000000000e+04 5.474970932185535588e+01 5.070773677077377783e+01 1.029983973060605251e+02 9.836250565479231511e+01
1.515000000000000000e+04 5.470840721996244582e+01 5.085295128208364446e+01 1.029073144063724357e+02 9.832861654932511897e+01
1.516250000000000000e+04 5.463338010758090491e+01 5.069050967020783816e+01 1.028195777599209180e+02 9.830537974791958789e+01
1.517500000000000000e+04 5.465908780376531695e+01 5.075912363883056599e+01 1.028991807115834831e+02 9.832919951153021998e+01
1.518750000000000000e+04 5.465120039876244817e+01 5.082000652040541411e+01 1.028626189500538999e+02 9.825164850481887413e+01
1.520000000000000000e+04 5.463258318360770005e+01 5.091280033971946750e+01 1.028812891705280634e+02 9.830151801382503152e+01
1.521250000000000000e+04 5.443207044195060007e+01 5.071603699592062497e+01 1.028977824884657082e+02 9.821596737105863895e+01
1.522500000000000000e+04 5.462833990259802164e+01 5.073138891094133385e+01 1.028958164588535595e+02 9.820651498617991138e+01
1.523750000000000000e+04 5.461971669910294480e+01 5.072143212153702052e+01 1.028754771664516312e+02 9.824021832316829261e+01
1.525000000000000000e+04 5.458439696502112071e+01 5.058291925830059199e+01 1.025924516228877792e+02 9.825734931228690527e+01
1.526250000000000000e+04 5.468675477704704235e+01 5.086169373037910191e+01 1.027870969340225855e+02 9.811367471328675549e+01
1.527500000000000000e+04 5.482013747451855323e+01 5.095853371981169744e+01 1.028616934101269322e+02 9.826722568286672299e+01
1.528750000000000000e+04 5.491936229918738377e+01 5.088147952059968304e+01 1.027998963754164947e+02 9.823364036409613220e+01
1.530000000000000000e+04 5.501930315310589492e+01 5.076487024861587116e+01 1.026835432541974455e+02 9.813457213778541188e+01
1.531250000000000000e+04 5.501363504750989364e+01 5.102900890581907589e+01 1.026925304696387542e+02 9.817931322096991664e+01
1.532500000000000000e+04 5.493498264722662583e+01 5.087064297694436021e+01 1.030133919771597277e+02 9.814271953663472914e+01
1.533750000000000000e+04 5.483061417049377440e+01 5.068775775801894667e+01 1.029977319205528232e+02 9.808570570034405023e+01
1.535000000000000000e+04 5.495932994775827751e+01 5.071353826355785088e+01 1.031607337153895259e+02 9.826335550049802237e+01
1.536250000000000000e+04 5.502793090807566045e+01 5.071218676308196649e+01 1.031639244613534743e+02 9.828796859993362034e+01
1.537500000000000000e+04 5.497462517484996880e+01 5.085175415281047151e+01 1.027952142291943147e+02 9.837958840174141528e+01
1.538750000000000000e+04 5.503189924229410934e+01 5.079760965638243420e+01 1.028046762875002855e+02 9.823958308800780515e+01
1.540000000000000000e+04 5.498469900722745507e+01 5.082495968252364094e+01 1.029507240134239368e+02 9.807153335269747174e+01
1.541250000000000000e+04 5.500049612024697865e+01 5.104857674173933191e+01 1.028071736266145848e+02 9.807718161068252982e+01
1.542500000000000000e+04 5.501574884638485230e+01 5.093351087632384377e+01 1.027061135915400882e+02 9.811772266776874574e+01
1.543750000000000000e+04 5.491314949427145820e+01 5.089440534065089139e+01 1.029292993124618931e+02 9.823671874445642516e+01
1.545000000000000000e+04 5.505056887444874292e+01 5.080822433009145556e+01 1.030961898406960984e+02 9.795763362106693251e+01
1.546250000000000000e+04 5.502919226029931110e+01 5.074312977941129787e+01 1.029792907348203244e+02 9.791698058496112367e+01
1.547500000000000000e+04 5.522912257524515667e+01 5.104042120662862914e+01 1.030275856473527227e+02 9.788960927210072782e+01
1.548750000000000000e+04 5.523840997303417311e+01 5.106821581081037920e+01 1.027359073508047800e+02 9.791651284405669742e+01
1.550000000000000000e+04 5.512259067516361455e+01 5.081916558240365589e+01 1.028925714657158181e+02 9.793238317442619234e+01
1.551250000000000000e+04 5.512292441111845420e+01 5.086079707214823742e+01 1.029788767704106789e+02 9.788367522248194064e+01
1.552500000000000000e+04 5.507306388523456064e+01 5.094210297431606449e+01 1.028828628718628835e+02 9.778818285472188165e+01
1.553750000000000000e+04 5.503067292003539279e+01 5.095749168673516039e+01 1.027897385180155112e+02 9.786185916502607540e+01
1.555000000000000000e+04 5.492304593702494486e+01 5.085937084936512065e+01 1.028517613988574482e+02 9.786843075179059781e+01
1.556250000000000000e+04 5.484755105123766583e+01 5.082624883024120521e+01 1.026464535090293992e+02 9.771111752374063997e+01
1.557500000000000000e+04 5.484988975378574594e+01 5.064188081167884548e+01 1.026168006835962956e+02 9.790303951450852082e+01
1.558750000000000000e+04 5.485435543377155199e+01 5.075649137304224467e+01 1.027541402573058917e+02 9.781305768557342617e+01
1.560000000000000000e+04 5.483449449243506280e+01 5.065025754235487199e+01 1.027009307893563772e+02 9.794591537304138740e+01
1.561250000000000000e+04 5.501444153972411044e+01 5.062923208928801699e+01 1.027361173134198253e+02 9.770951897406936837e+01
1.562500000000000000e+04 5.509078269852697218e+01 5.077329195577686249e+01 1.026027932051957947e+02 9.772161196541109973e+01
1.563750000000000000e+04 5.500655258616787791e+01 5.075782509050610258e+01 1.025205617700464416e+02 9.772888288451306948e+01
1.565000000000000000e+04 5.490601717057827358e+01 5.082324805816867297e+01 1.024961741785169949e+02 9.772735362658262659e+01
1.566250000000000000e+04 5.488897663328589260e+01 5.086074071579249534e+01 1.025363632112369885e+02 9.794381555518762639e+01
1.567500000000000000e+04 5.502270819031733140e+01 5.103702808841119065e+01 1.025247553795016415e+02 9.773704067159596320e+01
1.568750000000000000e+04 5.489040258390618021e+01 5.076095716115098355e+01 1.026940745562787072e+02 9.775498988803974498e+01
1.570000000000000000e+04 5.490116197569589218e+01 5.071373304835394435e+01 1.025294039652549145e+02 9.783065643564101777e+01
1.571250000000000000e+04 5.492828302844300481e+01 5.089050524272656872e+01 1.025778652868216199e+02 9.770455123582330259e+01
1.572500000000000000e+04 5.501106655207365037e+01 5.088960837162393602e+01 1.027220290559649953e+02 9.774548255026637378e+01
1.573750000000000000e+04 5.504841155347592263e+01 5.082872928061093631e+01 1.028905912794595707e+02 9.777459214168632684e+01
1.575000000000000000e+04 5.512325949433453331e+01 5.072900291999599176e+01 1.029314761941903953e+02 9.771154345007977327e+01
1.576250000000000000e+04 5.515421479787760717e+01 5.088164575620762520e+01 1.028036318717649635e+02 9.793053195032692315e+01
1.577500000000000000e+04 5.511853228178838293e+01 5.087143749147880101e+01 1.028401785362098479e+02 9.773393322626621682e+01
1.578750000000000000e+04 5.504926919849985012e+01 5.078898887430348452e+01 1.028857972506065295e+02 9.771308371599883458e+01
1.580000000000000000e+04 5.522012667207378911e+01 5.078843368639672207e+01 1.027636569444635626e+02 9.781694381675244188e+01
1.581250000000000000e+04 5.511195897128242649e+01 5.071748921187438697e+01 1.027445596005528188e+02 9.774013321230356155e+01
1.582500000000000000e+04 5.527537489200356191e+01 5.053077767959752720e+01 1.025341492510359558e+02 9.785580922522055403e+01
1.583750000000000000e+04 5.531717159858418142e+01 5.065992196470718767e+01 1.026474775049639021e+02 9.784247514134963808e+01
1.585000000000000000e+04 5.532213336387520286e+01 5.070195919483481362e+01 1.026717692653670895e+02 9.793665329056804580e+01
1.586250000000000000e+04 5.526400460525241698e+01 5.057539884265868579e+01 1.025284946784257585e+02 9.793221422253654396e+01
1.587500000000000000e+04 5.521886328461933857e+01 5.054077828125191019e+01 1.025386055061988770e+02 9.790012730374634486e+01
1.588750000000000000e+04 5.510919763500837121e+01 5.048078775934258289e+01 1.023943564858735584e+02 9.774044337002220573e+01
1.590000000000000000e+04 5.526517749861898920e+01 5.046717667797825868e+01 1.024669894612423064e+02 9.768692954286453300e+01
1.591250000000000000e+04 5.527687083638316068e+01 5.052975375910514799e+01 1.024459759757752266e+02 9.770272160848111298e+01
1.592500000000000000e+04 5.524828508210485012e+01 5.065029399719194458e+01 1.024435561334557718e+02 9.772205858050358529e+01
1.593750000000000000e+04 5.526141760249109325e+01 5.073007143887721071e+01 1.023641692770587639e+02 9.773607989944729013e+01
1.595000000000000000e+04 5.501583712099461110e+01 5.083214871475256302e+01 1.023089529594177236e+02 9.774633411690543028e+01
1.596250000000000000e+04 5.503608963622215811e+01 5.083040773899356424e+01 1.024276921446990514e+02 9.773287575144264849e+01
1.597500000000000000e+04 5.511140209837469683e+01 5.077570302575166750e+01 1.025482151849959109e+02 9.770803162861767532e+01
1.598750000000000000e+04 5.505668533456003644e+01 5.082114048737186351e+01 1.025197240292137622e+02 9.773895420800654676e+01
1.600000000000000000e+04 5.511082668235379600e+01 5.089828307038929722e+01 1.025391945065588999e+02 9.778479749675179278e+01
1.601250000000000000e+04 5.503197947025914516e+01 5.106613655600787638e+01 1.024985000497971726e+02 9.789050532800425231e+01
1.602500000000000000e+04 5.501663817308590154e+01 5.084878314612281258e+01 1.025977929297616811e+02 9.791381886861502437e+01
1.603750000000000000e+04 5.508513465830088762e+01 5.091849941870904672e+01 1.025707275859548986e+02 9.774525893495679441e+01
1.605000000000000000e+04 5.526793353997649660e+01 5.082067022276428503e+01 1.026215939862976541e+02 9.773495279611785236e+01
1.606250000000000000e+04 5.529615664787487361e+01 5.066941910026190499e+01 1.025724396104085230e+02 9.770412704120977310e+01
1.607500000000000000e+04 5.524584653761106523e+01 5.089523427259710076e+01 1.025875509135760524e+02 9.771150303345081056e+01
1.608750000000000000e+04 5.522832235223069830e+01 5.080320028991694414e+01 1.025732883838467870e+02 9.767130238520752528e+01
1.610000000000000000e+04 5.528575723112741969e+01 5.084551125830034835e+01 1.025302989202771755e+02 9.758622666193939210e+01
1.611250000000000000e+04 5.523463557723496820e+01 5.086629637853805974e+01 1.025118047577392559e+02 9.780929993977939318e+01
1.612500000000000000e+04 5.527311103511027568e+01 5.083027241567165078e+01 1.025056267021275573e+02 9.775588252682881318e+01
1.613750000000000000e+04 5.540386907307087938e+01 5.060112189435560737e+01 1.023737702236475684e+02 9.766920289962955337e+01
1.615000000000000000e+04 5.535151682063925449e+01 5.052205368207873448e+01 1.023054268933690878e+02 9.773958535828191430e+01
1.616250000000000000e+04 5.526512231847001999e+01 5.057854108527442349e+01 1.023014713008733736e+02 9.786456563356509264e+01
1.617500000000000000e+04 5.516765460034270063e+01 5.057065583653202623e+01 1.023270385225518027e+02 9.775536561007184844e+01
1.618750000000000000e+04 5.532267680894064199e+01 5.059928068712189031e+01 1.022857958126595577e+02 9.766283630477231270e+01
1.620000000000000000e+04 5.547549881779281833e+01 5.063172950660440819e+01 1.022277156652484678e+02 9.766533876097903999e+01
1.621250000000000000e+04 5.549660699872312364e+01 5.063367464106399751e+01 1.020906531937904589e+02 9.752031552043791862e+01
1.622500000000000000e+04 5.536458698745367712e+01 5.050698363678618108e+01 1.019166338985565829e+02 9.769179730554158425e+01
1.623750000000000000e+04 5.543669316970051142e+01 5.058643565485495941e+01 1.018630769997062941e+02 9.769045229730326696e+01
1.625000000000000000e+04 5.529374906292049019e+01 5.022620301606060167e+01 1.018585551942042713e+02 9.765116905793423996e+01
1.626250000000000000e+04 5.523754156712845287e+01 5.028970927398267321e+01 1.019800968208115677e+02 9.773837363135716316e+01
1.627500000000000000e+04 5.512022252022035929e+01 5.037437844192966452e+01 1.019755031193110710e+02 9.754257793482439354e+01
1.628750000000000000e+04 5.543123608209955933e+01 5.047893670763899365e+01 1.019054323176917194e+02 9.745245156491968430e+01
1.630000000000000000e+04 5.547882838972652308e+01 5.044115982377766727e+01 1.019050170100662456e+02 9.744765302124963569e+01
1.631250000000000000e+04 5.544757900420766816e+01 5.063841901446677696e+01 1.019278817240053883e+02 9.754500839958549818e+01
1.632500000000000000e+04 5.542254931295264697e+01 5.057039142300406809e+01 1.020671633989615970e+02 9.755031063190328666e+01
1.633750000000000000e+04 5.539529221206546339e+01 5.043580425704116266e+01 1.020992366156265518e+02 9.759300773728747913e+01
1.635000000000000000e+04 5.548516051549665207e+01 5.047746875526150490e+01 1.020855626647495740e+02 9.753984003455229868e+01
1.636250000000000000e+04 5.544531442636673546e+01 5.049859422207688908e+01 1.020669548943047289e+02 9.753352291355918169e+01
1.637500000000000000e+04 5.543055693060549061e+01 5.051044012201250410e+01 1.020357390211794240e+02 9.763590260157496914e+01
1.638750000000000000e+04 5.555011052596372423e+01 5.047209958166482124e+01 1.019841654521702026e+02 9.760140757203808448e+01
1.640000000000000000e+04 5.561998715433033880e+01 5.043378508510789260e+01 1.021690690343958039e+02 9.764462891056089688e+01
1.641250000000000000e+04 5.566273340109445655e+01 5.024404062660696724e+01 1.020296190123521143e+02 9.771227491527102416e+01
1.642500000000000000e+04 5.547803122667261988e+01 5.026371700631726469e+01 1.019743230753464331e+02 9.768822160829864742e+01
1.643750000000000000e+04 5.543059811529666803e+01 5.036784946530286788e+01 1.019200668440107336e+02 9.771686735151861569e+01
1.645000000000000000e+04 5.547182377980397661e+01 5.020605143340956289e+01 1.019269158228939176e+02 9.770358021397328230e+01
1.646250000000000000e+04 5.542554338951465098e+01 5.019941630519599585e+01 1.019640134749360811e+02 9.776287709845807683e+01
1.647500000000000000e+04 5.529905523226799602e+01 5.013962219169783907e+01 1.018515365558314869e+02 9.763649851030660898e+01
1.648750000000000000e+04 5.542332706848546309e+01 4.998468715340028012e+01 1.019124603715322195e+02 9.754301567478333368e+01
1.650000000000000000e+04 5.534211753147920376e+01 4.993858127622170429e+01 1.019617362826224536e+02 9.747041851929800771e+01
1.651250000000000000e+04 5.538791586719995053e+01 4.995024837657685168e+01 1.018868480000091949e+02 9.753047587273454155e+01
1.652500000000000000e+04 5.543256927256904021e+01 5.003605647470177331e+01 1.017248515419559425e+02 9.753251080207979840e+01
1.653750000000000000e+04 5.544911529280587814e+01 5.006617433382005800e+01 1.018681494062110602e+02 9.756324158508552102e+01
1.655000000000000000e+04 5.551378738629088616e+01 5.006539877010042972e+01 1.020441447636229100e+02 9.758851400489764671e+01
1.656250000000000000e+04 5.542398847615700674e+01 5.006263491295156598e+01 1.019902700882757642e+02 9.752893427507322599e+01
1.657500000000000000e+04 5.543387887335688191e+01 4.992245638189272938e+01 1.019178371864816199e+02 9.762640408789633284e+01
1.658750000000000000e+04 5.550996954665796324e+01 4.986956202731534660e+01 1.017848030080161124e+02 9.769612431709136047e+01
1.660000000000000000e+04 5.549634225640663487e+01 4.958901407996857102e+01 1.017011047856442048e+02 9.782716966795128144e+01
1.661250000000000000e+04 5.543256967209486419e+01 4.977203954037015876e+01 1.017744495338773874e+02 9.774176163999585754e+01
1.662500000000000000e+04 5.549602825218105551e+01 5.004161980489867290e+01 1.017176136355400047e+02 9.773677171933127283e+01
1.663750000000000000e+04 5.555436962281494573e+01 4.987965788516541465e+01 1.017710398819354083e+02 9.779193000259094504e+01
1.665000000000000000e+04 5.544435722787576992e+01 4.986438100012171049e+01 1.017104404148847863e+02 9.771924196233560167e+01
1.666250000000000000e+04 5.561503964966724567e+01 4.989292434520955766e+01 1.017641531989736450e+02 9.769540205998268334e+01
1.667500000000000000e+04 5.548488405487442776e+01 4.984839730669103375e+01 1.018323687702944795e+02 9.760325147227193554e+01
1.668750000000000000e+04 5.542247065844331644e+01 4.983212116275903725e+01 1.018982597951721942e+02 9.765503145588147049e+01
1.670000000000000000e+04 5.542981910898480180e+01 4.992877750848426643e+01 1.016835282550207893e+02 9.760949866687961674e+01
1.671250000000000000e+04 5.539319020367375401e+01 5.001367420900025706e+01 1.018732531791365403e+02 9.770021223113860742e+01
1.672500000000000000e+04 5.539004906714174581e+01 5.009057878799410446e+01 1.018432023891897416e+02 9.760522304061839804e+01
1.673750000000000000e+04 5.531413432023301624e+01 5.004706979181758442e+01 1.017340454139711881e+02 9.769326325835949376e+01
1.675000000000000000e+04 5.523190587390253370e+01 4.982692456671854586e+01 1.017638309720183543e+02 9.752125741205051668e+01
1.676250000000000000e+04 5.524821392746923010e+01 4.977770650894244397e+01 1.017268678323414832e+02 9.752750859586437571e+01
1.677500000000000000e+04 5.525598759843308017e+01 4.982814800545560274e+01 1.017813770816887740e+02 9.765008565533437945e+01
1.678750000000000000e+04 5.526758765929004369e+01 4.967510078936889784e+01 1.018729953704744560e+02 9.764074633473767051e+01
1.680000000000000000e+04 5.546011842863318719e+01 4.959556461376455871e+01 1.018470835524095435e+02 9.748888022717235913e+01
1.681250000000000000e+04 5.541877448065237388e+01 4.971097706074291978e+01 1.017116428932606169e+02 9.754137234685777003e+01
1.682500000000000000e+04 5.540414033522993975e+01 4.966875854735125984e+01 1.019628203511863092e+02 9.768862474412284769e+01
1.683750000000000000e+04 5.541594728399707748e+01 4.972764758473648783e+01 1.018977595426747627e+02 9.763668521746706119e+01
1.685000000000000000e+04 5.550882891909880357e+01 4.959334835970261679e+01 1.020352496041636812e+02 9.767432718100286593e+01
1.686250000000000000e+04 5.549146708635760206e+01 4.974466404480000392e+01 1.020363975406962282e+02 9.774898798652615994e+01
1.687500000000000000e+04 5.558748205633840911e+01 4.973347545031271721e+01 1.019843417853918766e+02 9.773725922193064264e+01
1.688750000000000000e+04 5.527158824497082179e+01 4.988583313751973236e+01 1.021260146983669301e+02 9.771584020529611792e+01
1.690000000000000000e+04 5.530124088485844425e+01 4.978300851796398518e+01 1.020738740136844456e+02 9.788289464517410465e+01
1.691250000000000000e+04 5.535097757997572643e+01 4.966182300589933618e+01 1.020271468410263225e+02 9.806180532435308805e+01
1.692500000000000000e+04 5.541927650994919219e+01 4.966299417326766275e+01 1.020978481889685554e+02 9.805402497621729196e+01
1.693750000000000000e+04 5.550860235349149718e+01 4.955116756479433349e+01 1.020468844583681118e+02 9.777839760272857461e+01
1.695000000000000000e+04 5.544643395956525467e+01 4.952276099123452724e+01 1.020211826542346927e+02 9.797875402531244049e+01
1.696250000000000000e+04 5.542726531918815169e+01 4.954525564871474330e+01 1.021170316131857447e+02 9.797867848645245203e+01
1.697500000000000000e+04 5.524025334967924294e+01 4.960009691740292936e+01 1.021248063104807926e+02 9.804305360481941989e+01
1.698750000000000000e+04 5.530855012323355169e+01 4.965220268427374606e+01 1.020843246763955392e+02 9.778830874232119186e+01
1.700000000000000000e+04 5.545289266115043603e+01 4.965732511456698717e+01 1.022498665366647685e+02 9.784751300010704256e+01
1.701250000000000000e+04 5.548012414178765539e+01 4.958813977930575589e+01 1.020053923318919118e+02 9.790761293329987325e+01
1.702500000000000000e+04 5.538878704296139688e+01 4.945975216146356956e+01 1.020888086206758913e+02 9.787654732234990718e+01
1.703750000000000000e+04 5.544014789314390157e+01 4.965707619017939578e+01 1.021306087993590523e+02 9.791495439590882199e+01
1.705000000000000000e+04 5.549239040049383220e+01 4.982361666807474165e+01 1.022003518486430664e+02 9.789031685479611156e+01
1.706250000000000000e+04 5.546766649072446853e+01 4.966644729039573036e+01 1.020857109239759950e+02 9.773526307883254560e+01
1.707500000000000000e+04 5.548057953893682992e+01 4.944138539600220383e+01 1.020544311627588456e+02 9.789967950403283226e+01
1.708750000000000000e+04 5.549111869097963279e+01 4.957849668902301232e+01 1.019338875642379207e+02 9.773187320414443491e+01
1.710000000000000000e+04 5.565631114137906366e+01 4.956848824060905656e+01 1.020945322990117745e+02 9.777814307591519594e+01
1.711250000000000000e+04 5.546613139631359957e+01 4.954130253983724685e+01 1.021340183280362055e+02 9.787682834820509470e+01
1.712500000000000000e+04 5.544251432511639877e+01 4.946651386357127933e+01 1.021377809892396442e+02 9.777728898646905975e+01
1.713750000000000000e+04 5.531705598405265079e+01 4.949253214672973655e+01 1.021936111747549347e+02 9.788107561536858725e+01
1.715000000000000000e+04 5.525080748281985166e+01 4.958726423710103859e+01 1.025010778777234748e+02 9.776677285700687037e+01
1.716250000000000000e+04 5.530631831389958109e+01 4.963334486295863002e+01 1.024955843291374720e+02 9.763285367969503170e+01
1.717500000000000000e+04 5.529301584021958860e+01 4.955854529058233737e+01 1.023188332061533714e+02 9.769062976328341108e+01
1.718750000000000000e+04 5.544394939527363420e+01 4.964585867156636567e+01 1.020605236408170100e+02 9.768671809903266023e+01
1.720000000000000000e+04 5.544811450194804081e+01 4.973886474386665668e+01 1.020463815621607324e+02 9.759624128313818403e+01
1.721250000000000000e+04 5.546680789973916603e+01 4.983350654390761036e+01 1.021814703010987841e+02 9.754068173296033706e+01
1.722500000000000000e+04 5.535412382119794472e+01 4.982408581724094887e+01 1.023097504975220886e+02 9.762541853284459137e+01
1.723750000000000000e+04 5.542275438864692205e+01 4.963723098093907282e+01 1.022926192599324793e+02 9.779158124237764582e+01
1.725000000000000000e+04 5.547294555706127994e+01 4.954629918487514573e+01 1.021703430912067319e+02 9.777476032521055060e+01
1.726250000000000000e+04 5.544941977343191297e+01 4.950862104440844291e+01 1.022895517041313127e+02 9.791935108352824102e+01
1.727500000000000000e+04 5.546171418779198348e+01 4.954371829812691885e+01 1.024414658920719035e+02 9.788741152793170386e+01
1.728750000000000000e+04 5.545179602708154931e+01 4.963479215165180847e+01 1.023478074028163434e+02 9.782068250395609255e+01
1.730000000000000000e+04 5.546559916187808170e+01 4.953849039660362763e+01 1.025313919115960744e+02 9.773864483823170701e+01
1.731250000000000000e+04 5.553901726239265457e+01 4.955109489113005594e+01 1.025034375690938475e+02 9.788635292835809310e+01
1.732500000000000000e+04 5.553167445125656343e+01 4.941821282143748562e+01 1.025166491576705283e+02 9.784750436039337274e+01
1.733750000000000000e+04 5.547225791141530493e+01 4.953570244893675323e+01 1.025060264196407758e+02 9.782879909459428802e+01
1.735000000000000000e+04 5.550974055145017871e+01 4.942597040868277247e+01 1.029384465246930773e+02 9.785609221746331343e+01
1.736250000000000000e+04 5.551504372686646605e+01 4.939236041661156662e+01 1.027414313731800064e+02 9.774451101261664121e+01
1.737500000000000000e+04 5.549699862932059347e+01 4.932425535568832231e+01 1.027920789635786747e+02 9.765878647451650352e+01
1.738750000000000000e+04 5.546375531249258728e+01 4.944145687189398330e+01 1.026597632159637499e+02 9.770792129955600558e+01
1.740000000000000000e+04 5.536787112964855595e+01 4.929281046638581643e+01 1.024094038732574461e+02 9.788589057620167466e+01
1.741250000000000000e+04 5.546925732235094131e+01 4.928293976795026055e+01 1.025693302623746064e+02 9.771152699078923831e+01
1.742500000000000000e+04 5.544041232398019048e+01 4.931051178246813294e+01 1.025015427403978236e+02 9.789664794344903953e+01
1.743750000000000000e+04 5.557443101515058714e+01 4.935928452270151467e+01 1.025329286526013561e+02 9.788877476881388873e+01
1.745000000000000000e+04 5.545531129064529097e+01 4.930342300168322112e+01 1.027592135753913709e+02 9.804142786630501405e+01
1.746250000000000000e+04 5.550716230838967391e+01 4.931574174126759402e+01 1.027791291232094153e+02 9.812203207788758164e+01
1.747500000000000000e+04 5.566304520082124441e+01 4.920365087097550116e+01 1.026872115233399541e+02 9.802065190298309005e+01
1.748750000000000000e+04 5.563396546407275878e+01 4.915365397706059269e+01 1.026923973313407146e+02 9.802421320715909303e+01
1.750000000000000000e+04 5.563130822315125101e+01 4.924323082916843930e+01 1.025013879322094112e+02 9.799875245545501912e+01
1.751250000000000000e+04 5.565387564888145278e+01 4.930771003101750694e+01 1.024551443189895252e+02 9.805790356155394250e+01
1.752500000000000000e+04 5.550067107476532868e+01 4.920828721694439167e+01 1.025742847008021954e+02 9.807384512725219849e+01
1.753750000000000000e+04 5.551532387857114514e+01 4.931736169900663214e+01 1.025223670156513975e+02 9.812648705639092839e+01
1.755000000000000000e+04 5.544596671844330871e+01 4.909445559940650128e+01 1.026763510582643306e+02 9.822825161551520523e+01
1.756250000000000000e+04 5.539689596007720951e+01 4.916832989638157869e+01 1.026645045246318091e+02 9.807989673578451573e+01
1.757500000000000000e+04 5.532054211798570265e+01 4.897830824618028345e+01 1.025061607907319399e+02 9.807138525903592097e+01
1.758750000000000000e+04 5.524916591181435876e+01 4.922305770440448924e+01 1.026766099941131074e+02 9.792399916977569774e+01
1.760000000000000000e+04 5.536556165155135290e+01 4.930300405893136428e+01 1.027995875741971474e+02 9.791372098640165689e+01
1.761250000000000000e+04 5.539958908453280628e+01 4.923833273715512604e+01 1.027560663884767393e+02 9.794149131775742489e+01
1.762500000000000000e+04 5.545869128225228906e+01 4.913738817726149222e+01 1.027628895550477921e+02 9.790114098875577042e+01
1.763750000000000000e+04 5.541763579424987540e+01 4.912522220019531005e+01 1.027731988856671990e+02 9.781586529410691355e+01
1.765000000000000000e+04 5.532583325967825516e+01 4.912721876232945561e+01 1.026198673681710289e+02 9.773830389889553771e+01
1.766250000000000000e+04 5.522635687840129037e+01 4.930611944285713832e+01 1.028310596995157340e+02 9.788205918876801093e+01
1.767500000000000000e+04 5.518449881397101109e+01 4.935273679070655106e+01 1.025345723971185095e+02 9.790313869700166549e+01
1.768750000000000000e+04 5.510319533919860646e+01 4.937633954607344577e+01 1.028279515535395205e+02 9.804159780720630124e+01
1.770000000000000000e+04 5.517101035186744440e+01 4.911215024888886660e+01 1.025949519090007414e+02 9.803809075979889087e+01
1.771250000000000000e+04 5.528141297627557549e+01 4.908581186855176526e+01 1.026153611268227053e+02 9.791595957274542172e+01
1.772500000000000000e+04 5.525981721868517837e+01 4.907279167335287440e+01 1.026065012277700674e+02 9.799376332606182416e+01
1.773750000000000000e+04 5.511694076837716949e+01 4.925149094402029704e+01 1.027832524607628528e+02 9.804607348274448952e+01
1.775000000000000000e+04 5.503541775196223540e+01 4.942891151227723157e+01 1.026777571160348401e+02 9.788730716239530238e+01
1.776250000000000000e+04 5.500905967105592254e+01 4.943339571968447643e+01 1.027449871858989781e+02 9.783147110348870967e+01
1.777500000000000000e+04 5.506383342672364734e+01 4.943586940410596497e+01 1.027879850075417920e+02 9.794872944413550897e+01
1.778750000000000000e+04 5.502532401241841598e+01 4.949543853734368071e+01 1.025577523148007799e+02 9.786799290702033716e+01
1.780000000000000000e+04 5.498564257936622113e+01 4.939487547110243071e+01 1.026182259049659251e+02 9.770109171855591512e+01
1.781250000000000000e+04 5.506788388160191516e+01 4.939921408264483205e+01 1.028844099006964115e+02 9.773425706508439248e+01
1.782500000000000000e+04 5.509087237362940215e+01 4.963021862595524425e+01 1.027999031510956343e+02 9.771074084129355697e+01
1.783750000000000000e+04 5.513343157611608092e+01 4.964121641561214204e+01 1.026792853559607011e+02 9.774545651414446468e+01
1.785000000000000000e+04 5.496107108784175210e+01 4.914501923564674257e+01 1.027020462204250322e+02 9.773948515569024664e+01
1.786250000000000000e+04 5.490336436954479638e+01 4.926570825777613294e+01 1.027870341947146784e+02 9.786422748894190704e+01
1.787500000000000000e+04 5.486853955880641820e+01 4.944237857229260413e+01 1.029542913810587095e+02 9.781782179383283449e+01
1.788750000000000000e+04 5.504312798206384372e+01 4.949764898837913307e+01 1.027492846188312114e+02 9.791406514375043457e+01
1.790000000000000000e+04 5.513969523331490308e+01 4.951977868749662548e+01 1.027894772541087036e+02 9.769880058892789521e+01
1.791250000000000000e+04 5.510034803599010189e+01 4.950450392161074831e+01 1.029965421446748053e+02 9.774404855921488888e+01
1.792500000000000000e+04 5.504145416672974278e+01 4.948615774935644396e+01 1.028263474342423507e+02 9.774338785978115141e+01
1.793750000000000000e+04 5.504473848642549427e+01 4.954910850389492794e+01 1.026907155719014071e+02 9.776764454475295452e+01
1.795000000000000000e+04 5.504028279672912305e+01 4.962816150151400052e+01 1.027984201216596460e+02 9.786259337893270072e+01
1.796250000000000000e+04 5.511201232725542809e+01 4.964805393736280337e+01 1.027612513251843325e+02 9.776477607397791303e+01
1.797500000000000000e+04 5.504149836123882267e+01 4.953876430217919591e+01 1.025364220930975563e+02 9.782678273468444274e+01
1.798750000000000000e+04 5.501082794377330742e+01 4.962508740534519092e+01 1.026772820141368072e+02 9.777950963206386348e+01
1.800000000000000000e+04 5.506817048497813971e+01 4.949185376154523652e+01 1.028515372044764860e+02 9.790501080556516911e+01
1.801250000000000000e+04 5.510020638754756561e+01 4.965283904501887235e+01 1.028763496348102535e+02 9.778453246393968357e+01
1.802500000000000000e+04 5.507496629792695586e+01 4.941556762354878884e+01 1.029113686412259909e+02 9.781238352660518842e+01
1.803750000000000000e+04 5.505921487911825096e+01 4.942311989431562580e+01 1.028769935851925510e+02 9.781369722118171239e+01
1.805000000000000000e+04 5.502331567791365075e+01 4.943587740823303989e+01 1.029212586575875292e+02 9.770225849814256947e+01
1.806250000000000000e+04 5.505305635280745946e+01 4.950995759772291649e+01 1.030855312118601717e+02 9.764733068734723531e+01
1.807500000000000000e+04 5.498274485934793177e+01 4.962400130871868953e+01 1.030773422946401183e+02 9.771208255105565854e+01
1.808750000000000000e+04 5.503649078614387946e+01 4.938467675089771092e+01 1.031228655465007762e+02 9.774331751947111968e+01
1.810000000000000000e+04 5.505046262189007678e+01 4.955206185314781919e+01 1.030768460729533444e+02 9.763583832695304920e+01
1.811250000000000000e+04 5.506043374653005174e+01 4.948070427597917131e+01 1.030696032722007232e+02 9.752415024729076265e+01
1.812500000000000000e+04 5.504064748646957383e+01 4.949242700998108546e+01 1.031773775309208787e+02 9.757792042952108602e+01
1.813750000000000000e+04 5.520898864987866261e+01 4.943311665726744053e+01 1.030436038259033467e+02 9.750036676331772867e+01
1.815000000000000000e+04 5.512627529804741044e+01 4.940180887759735384e+01 1.028240682487887199e+02 9.745972297915321292e+01
1.816250000000000000e+04 5.507288976801518032e+01 4.934848327915728561e+01 1.029502186188812232e+02 9.758903112992469175e+01
1.817500000000000000e+04 5.510507145677378560e+01 4.934846646636093936e+01 1.029680624651203971e+02 9.763904279838187961e+01
1.818750000000000000e+04 5.493044302605635920e+01 4.943867025960997097e+01 1.031176676346562147e+02 9.761085833800926537e+01
1.820000000000000000e+04 5.492318800662259548e+01 4.927322516285752130e+01 1.032636365993634513e+02 9.753729809790394256e+01
1.821250000000000000e+04 5.489922166242087798e+01 4.940609083863324713e+01 1.030775695058617316e+02 9.750024232008784963e+01
1.822500000000000000e+04 5.496219662467572675e+01 4.948490693471874380e+01 1.030935365030901352e+02 9.740514812012344237e+01
1.823750000000000000e+04 5.496378928001281139e+01 4.943596221230537680e+01 1.033862064258792088e+02 9.743777288290380056e+01
1.825000000000000000e+04 5.507027554434891670e+01 4.956979178962551202e+01 1.032780044326277391e+02 9.741252269615795001e+01
1.826250000000000000e+04 5.510076726146125026e+01 4.924412272693924564e+01 1.031281115253407421e+02 9.747146100941880320e+01
1.827500000000000000e+04 5.503651423195321257e+01 4.923012643723483706e+01 1.031374707602047494e+02 9.747243895914638756e+01
1.828750000000000000e+04 5.500000729782264841e+01 4.925293921812546216e+01 1.031956614932971803e+02 9.747817563059874146e+01
1.830000000000000000e+04 5.504020366982155821e+01 4.925581373877656688e+01 1.032283038383753961e+02 9.753688219447739982e+01
1.831250000000000000e+04 5.502376766748008663e+01 4.930198305992677632e+01 1.030940625554307815e+02 9.767516529312366913e+01
1.832500000000000000e+04 5.510024307661738874e+01 4.931838786591326595e+01 1.033820829848861536e+02 9.760152370112643894e+01
1.833750000000000000e+04 5.508141531601111751e+01 4.927518992650087881e+01 1.032334181216061353e+02 9.750587529231223982e+01
1.835000000000000000e+04 5.523598848863137079e+01 4.933330734990333610e+01 1.031262682118085792e+02 9.752114561034967721e+01
1.836250000000000000e+04 5.524937235385369405e+01 4.942112507739361149e+01 1.030462069974777535e+02 9.770770289459338187e+01
1.837500000000000000e+04 5.524368295030170373e+01 4.934377855862882711e+01 1.030810272839052146e+02 9.763340011560171661e+01
1.838750000000000000e+04 5.502386508287901279e+01 4.939364693958744112e+01 1.030902242185294710e+02 9.769718212840000149e+01
1.840000000000000000e+04 5.489666126083613307e+01 4.937543970612316713e+01 1.031071064611380024e+02 9.771184767830548878e+01
1.841250000000000000e+04 5.495231877390902042e+01 4.943372261331187190e+01 1.031167500742793379e+02 9.774202271318122826e+01
1.842500000000000000e+04 5.494216094497706848e+01 4.953794358486621974e+01 1.031764667685713874e+02 9.756173207764130950e+01
1.843750000000000000e+04 5.487762135911594896e+01 4.949018626409529986e+01 1.029314548970315997e+02 9.763689005257302256e+01
1.845000000000000000e+04 5.485430767109209427e+01 4.969385683705462498e+01 1.030267542073892031e+02 9.745775375491243153e+01
1.846250000000000000e+04 5.487741445656556749e+01 4.954279444117877773e+01 1.030263363174689033e+02 9.766738768280575300e+01
1.847500000000000000e+04 5.484076312075338677e+01 4.958260055424491242e+01 1.030625659023187382e+02 9.772482658319121640e+01
1.848750000000000000e+04 5.481696686171689947e+01 4.929739692699885723e+01 1.030361445754513170e+02 9.771514257413497262e+01
1.850000000000000000e+04 5.481582177174229997e+01 4.955781386208921901e+01 1.029097875824769659e+02 9.760123066494708155e+01
1.851250000000000000e+04 5.486499899460376639e+01 4.961086520823602797e+01 1.029870438876632193e+02 9.764385494034776514e+01
1.852500000000000000e+04 5.498813258524393177e+01 4.984423322649731602e+01 1.029822665488908058e+02 9.770727308712929471e+01
1.853750000000000000e+04 5.489479400853210933e+01 4.961729629771972583e+01 1.031430245815627131e+02 9.769452034019207076e+01
1.855000000000000000e+04 5.489454805209792454e+01 4.965719521246118973e+01 1.029980465884491991e+02 9.767422181683272697e+01
1.856250000000000000e+04 5.471088183146206063e+01 4.974842977327780602e+01 1.031186646189887739e+02 9.769753723914844556e+01
1.857500000000000000e+04 5.459050855720739293e+01 4.961768666182610588e+01 1.030029202934001660e+02 9.768821822281026357e+01
1.858750000000000000e+04 5.488516152687050464e+01 4.967996228859161079e+01 1.029052212776543342e+02 9.764999354985449997e+01
1.860000000000000000e+04 5.470523627244715925e+01 4.983892734430806826e+01 1.032230537146905931e+02 9.762786399675633220e+01
1.861250000000000000e+04 5.485219698134715571e+01 4.957335854824800236e+01 1.032354398427433608e+02 9.755739086939010463e+01
1.862500000000000000e+04 5.478662702869613099e+01 4.951249802654756849e+01 1.031403225658388294e+02 9.758109828469818581e+01
1.863750000000000000e+04 5.469823312805784354e+01 4.950025499094797254e+01 1.032933356228450918e+02 9.767409348291337778e+01
1.865000000000000000e+04 5.465565664645831134e+01 4.962315712302088855e+01 1.032978490246233463e+02 9.772712379435708385e+01
1.866250000000000000e+04 5.474235186979331758e+01 4.968235049773734602e+01 1.034710731354692115e+02 9.786553916838434475e+01
1.867500000000000000e+04 5.461457643518603788e+01 4.976689738048260381e+01 1.033893320572406509e+02 9.771148755112577078e+01
1.868750000000000000e+04 5.465118937706288449e+01 4.984496895281740336e+01 1.032657063288787640e+02 9.767196677276832872e+01
1.870000000000000000e+04 5.463194477274701910e+01 4.990807053031762308e+01 1.034440212551434684e+02 9.764697841364036890e+01
1.871250000000000000e+04 5.465764017853670254e+01 4.998579775295779370e+01 1.031057316512427491e+02 9.769100650449954060e+01
1.872500000000000000e+04 5.462749648746138575e+01 5.010403865886061681e+01 1.031589461691507239e+02 9.779333543558755082e+01
1.873750000000000000e+04 5.497369250299740173e+01 5.041329026988058359e+01 1.028338062429546653e+02 9.728389768993086761e+01
1.875000000000000000e+04 5.476808857051474888e+01 5.002992334201408653e+01 1.031327298685229152e+02 9.774240209401679635e+01
1.876250000000000000e+04 5.473273303873547491e+01 5.025900328063481481e+01 1.032410434418540888e+02 9.764467331387318438e+01
1.877500000000000000e+04 5.464100074535234342e+01 5.018409517080283422e+01 1.032942971221989268e+02 9.758976889976946723e+01
1.878750000000000000e+04 5.477783296455640993e+01 5.045586878962866706e+01 1.031048591862798389e+02 9.750136489226579783e+01
1.880000000000000000e+04 5.466755565432409725e+01 5.039362365387982123e+01 1.031577374876114277e+02 9.755251143149251902e+01
1.881250000000000000e+04 5.453202251893594621e+01 5.046085367947422640e+01 1.031439795490325366e+02 9.771603203869121046e+01
1.882500000000000000e+04 5.463355719178099434e+01 5.046377781644995508e+01 1.031181025659153221e+02 9.770617242691321280e+01
1.883750000000000000e+04 5.466240198846358567e+01 5.026933552902742974e+01 1.032916451054430667e+02 9.758274632533783688e+01
1.885000000000000000e+04 5.463552902715598236e+01 5.029488545842554714e+01 1.032729295893341970e+02 9.763027413209979954e+01
1.886250000000000000e+04 5.454235732784873392e+01 5.028966465853425660e+01 1.030816763231006377e+02 9.770124008474779487e+01
1.887500000000000000e+04 5.464185105136834864e+01 5.022847422562132635e+01 1.028928104382769959e+02 9.767235023895054269e+01
1.888750000000000000e+04 5.462880129039979948e+01 5.012405101600440105e+01 1.029147437873502753e+02 9.766874957445347150e+01
1.890000000000000000e+04 5.481282776581137028e+01 5.004851511074009807e+01 1.030153010504178610e+02 9.735279528560420204e+01
1.891250000000000000e+04 5.461704903495587615e+01 5.007167575250640112e+01 1.029912862248236678e+02 9.740989270366205233e+01
1.892500000000000000e+04 5.464373157556839544e+01 5.004431382222115587e+01 1.030150074610767774e+02 9.722018010415261813e+01
1.893750000000000000e+04 5.467023343896737231e+01 5.020213827523730998e+01 1.031176112002151228e+02 9.718039402894056877e+01
1.895000000000000000e+04 5.462728050533077351e+01 5.003713801560002850e+01 1.031381948471744607e+02 9.738788564384530844e+01
1.896250000000000000e+04 5.462658392547101016e+01 5.013303559487331285e+01 1.030899232588825072e+02 9.746346513056677452e+01
1.897500000000000000e+04 5.458710539809666784e+01 5.022554273455265417e+01 1.032881011014717103e+02 9.767251851905122351e+01
1.898750000000000000e+04 5.457298700882103759e+01 5.005685139924449345e+01 1.033004512303856899e+02 9.766745261905035136e+01
1.900000000000000000e+04 5.463258478255734474e+01 5.006950720483639117e+01 1.031323081696859845e+02 9.771074660572054427e+01
1.901250000000000000e+04 5.463083192720984016e+01 4.994790601115163042e+01 1.030447056851692906e+02 9.769514194311487643e+01
1.902500000000000000e+04 5.455463851437335876e+01 5.000486665085494309e+01 1.032937482181615110e+02 9.752949309216295148e+01
1.903750000000000000e+04 5.455293139009339853e+01 5.015138897022982434e+01 1.031963140365028693e+02 9.748380301543357973e+01
1.905000000000000000e+04 5.466803198312205581e+01 5.025128888101550473e+01 1.029373148284809929e+02 9.749537567840195607e+01
1.906250000000000000e+04 5.456616114313405319e+01 5.013942020059375437e+01 1.030484027969780811e+02 9.752308211152021045e+01
1.907500000000000000e+04 5.474446596853989888e+01 5.024036477575513970e+01 1.032736474065096672e+02 9.738707069708854647e+01
1.908750000000000000e+04 5.465875603619183920e+01 5.013771698102671337e+01 1.035281785139370072e+02 9.743438446445260581e+01
1.910000000000000000e+04 5.462809018051785159e+01 4.998029151255713742e+01 1.036073172159598954e+02 9.753870054625183172e+01
1.911250000000000000e+04 5.464402634346902943e+01 4.988182122814535546e+01 1.035675883719771804e+02 9.748431533359524792e+01
1.912500000000000000e+04 5.474415559211468008e+01 4.993712713979554252e+01 1.033377534269608020e+02 9.754935815666966903e+01
1.913750000000000000e+04 5.486625695269313496e+01 4.995428493788265456e+01 1.034554561332394513e+02 9.752789155882102534e+01
1.915000000000000000e+04 5.480380385469658933e+01 4.984468156244007986e+01 1.035165042227094432e+02 9.750002308096914305e+01
1.916250000000000000e+04 5.454755562552726644e+01 4.985499353781293053e+01 1.034979576771573306e+02 9.774984199516039496e+01
1.917500000000000000e+04 5.452896870333967883e+01 4.976229967979762847e+01 1.032626544263972619e+02 9.769712633969896842e+01
1.918750000000000000e+04 5.469737783884485083e+01 5.003031718347892109e+01 1.033153740548501531e+02 9.782375828078261293e+01
1.920000000000000000e+04 5.474268411994499672e+01 5.009184688328711843e+01 1.033264470960611732e+02 9.772718756830225573e+01
1.921250000000000000e+04 5.468331252288876243e+01 4.989369487600952624e+01 1.034017913855920625e+02 9.769506024784114118e+01
1.922500000000000000e+04 5.462559926614227379e+01 5.000641032008773834e+01 1.032957321697751638e+02 9.772117556915193859e+01
1.923750000000000000e+04 5.450595822376104138e+01 4.994264718052037466e+01 1.032235999058965490e+02 9.771620510544843796e+01
1.925000000000000000e+04 5.453158157125685790e+01 4.983445660965860924e+01 1.031355255558377451e+02 9.773017006390604422e+01
1.926250000000000000e+04 5.451117331372176977e+01 4.990995280213234508e+01 1.032483675139756230e+02 9.774552201734833545e+01
1.927500000000000000e+04 5.459953164799411951e+01 4.984251257852750427e+01 1.031883517790806337e+02 9.791117115264316340e+01
1.928750000000000000e+04 5.463458144817000317e+01 4.987397018126670645e+01 1.030664490014267471e+02 9.789115273448041421e+01
1.930000000000000000e+04 5.450717356877783004e+01 4.987021547692912549e+01 1.030818322157733462e+02 9.780620000203855113e+01
1.931250000000000000e+04 5.465617507263186781e+01 4.989351616305539494e+01 1.030896332951291612e+02 9.777519322533014190e+01
1.932500000000000000e+04 5.442735742969104962e+01 4.985936610407539860e+01 1.031167268565258013e+02 9.783891581746695465e+01
1.933750000000000000e+04 5.422354335068916242e+01 4.988601367703025602e+01 1.030058934350632143e+02 9.771543963066234539e+01
1.935000000000000000e+04 5.444402527135623160e+01 4.987752686738299701e+01 1.031030779205705699e+02 9.776413829526553911e+01
1.936250000000000000e+04 5.451854015598540570e+01 4.984670055768227570e+01 1.032404837479063531e+02 9.778874586594506013e+01
1.937500000000000000e+04 5.447079633674823640e+01 4.983887214115804909e+01 1.032864372221253007e+02 9.771254715727130247e+01
1.938750000000000000e+04 5.457938229273613473e+01 4.987334379490371106e+01 1.032978841147023559e+02 9.770222278323197429e+01
1.940000000000000000e+04 5.450124211084968806e+01 4.973278986688924164e+01 1.032978702985952282e+02 9.783519643597807658e+01
1.941250000000000000e+04 5.450055862709497490e+01 4.950981256707461853e+01 1.030645985803652565e+02 9.780030944550779282e+01
1.942500000000000000e+04 5.436746121789231267e+01 4.948928625071819454e+01 1.030533801390677837e+02 9.755974546409913728e+01
1.943750000000000000e+04 5.443290240489639586e+01 4.949139336732294936e+01 1.032305732047125986e+02 9.765594149497214005e+01
1.945000000000000000e+04 5.449311182974432910e+01 4.979665234815090713e+01 1.030784089046433820e+02 9.762996129719586236e+01
1.946250000000000000e+04 5.463529012063545309e+01 4.977171361857278242e+01 1.030963285646874397e+02 9.756111968626343867e+01
1.947500000000000000e+04 5.460435236678991799e+01 4.994480718107848105e+01 1.030680733905590216e+02 9.753420525096071003e+01
1.948750000000000000e+04 5.462728132600283004e+01 5.007279264982509659e+01 1.030042865043345586e+02 9.768141272151619603e+01
1.950000000000000000e+04 5.453621492449330788e+01 5.011093265819467035e+01 1.030583282295440171e+02 9.767194703301659331e+01
1.951250000000000000e+04 5.444136769851780855e+01 5.005565534649291237e+01 1.029819715062191960e+02 9.767420364208594208e+01
1.952500000000000000e+04 5.431972871293214666e+01 5.003514725971146504e+01 1.030972560673481695e+02 9.764128307064520129e+01
1.953750000000000000e+04 5.444740158544165354e+01 4.999847209228710909e+01 1.031578707557767558e+02 9.760625982111000098e+01
1.955000000000000000e+04 5.444378114568733906e+01 4.982491501173665682e+01 1.030973461557361617e+02 9.752954840273706338e+01
1.956250000000000000e+04 5.454618844933081334e+01 5.009056175672698430e+01 1.031307305871506657e+02 9.750778800330657248e+01
1.957500000000000000e+04 5.459048262567397813e+01 5.002670510904157908e+01 1.032451439007631251e+02 9.751802817956065894e+01
1.958750000000000000e+04 5.457061645640046521e+01 4.997636631610032509e+01 1.031371768946077054e+02 9.743995927305383020e+01
1.960000000000000000e+04 5.446036712864346896e+01 5.004132314413904936e+01 1.031146959968638157e+02 9.763469318977168143e+01
1.961250000000000000e+04 5.448010401291774940e+01 4.991389448062454903e+01 1.031989459534609352e+02 9.761005993241413137e+01
1.962500000000000000e+04 5.459172463903981054e+01 5.002997592366846646e+01 1.030646400590731986e+02 9.744796913392507065e+01
1.963750000000000000e+04 5.463104169676449118e+01 4.999520288992628991e+01 1.030090892098090904e+02 9.767271395755686569e+01
1.965000000000000000e+04 5.466287705753736503e+01 4.988614861349876861e+01 1.029584373270652691e+02 9.756210496480576921e+01
1.966250000000000000e+04 5.463054722171728628e+01 4.991763986087058669e+01 1.030560276024771440e+02 9.748883172487467164e+01
1.967500000000000000e+04 5.466437845795052652e+01 5.002655528053978884e+01 1.030040741360424477e+02 9.754280025616559158e+01
1.968750000000000000e+04 5.467933337428549123e+01 4.984709117160014102e+01 1.030114132134446834e+02 9.745856858010454005e+01
1.970000000000000000e+04 5.487215560907296208e+01 4.986432178331513398e+01 1.029104435502778756e+02 9.733006424442623938e+01
1.971250000000000000e+04 5.490456634287829729e+01 4.993969742063185890e+01 1.028663518824054393e+02 9.739714850550159042e+01
1.972500000000000000e+04 5.469706888699646186e+01 4.992620665662295210e+01 1.027532200824801549e+02 9.743905573890872063e+01
1.973750000000000000e+04 5.465596652160622426e+01 4.991738249187839926e+01 1.025334966564768422e+02 9.744305684373367171e+01
1.975000000000000000e+04 5.447951935006300062e+01 5.010752681939644049e+01 1.027623820491731834e+02 9.734041986465736329e+01
1.976250000000000000e+04 5.444954548841680975e+01 5.017634128855253550e+01 1.030658408135659982e+02 9.746755309173215664e+01
1.977500000000000000e+04 5.452083699292012398e+01 5.015911183285589914e+01 1.030812716307442685e+02 9.740295983507307653e+01
1.978750000000000000e+04 5.469324312561452928e+01 4.986146860046012108e+01 1.032075769747447964e+02 9.735244499942380969e+01
1.980000000000000000e+04 5.461949626103859856e+01 4.991547798111621148e+01 1.031251205723547173e+02 9.747507295014011675e+01
1.981250000000000000e+04 5.449529341445018105e+01 5.004934666387988074e+01 1.031044955736029607e+02 9.749055036545907171e+01
1.982500000000000000e+04 5.443896940113423000e+01 5.008095759651286727e+01 1.030400552868187276e+02 9.748199893745180589e+01
1.983750000000000000e+04 5.452998493515392653e+01 5.006775362117341643e+01 1.029400091002970328e+02 9.714332987774541550e+01
1.985000000000000000e+04 5.463306687643468962e+01 5.008455096950928009e+01 1.030465499557275564e+02 9.720444691321470998e+01
1.986250000000000000e+04 5.447501768822029788e+01 5.004115818629327350e+01 1.030983620749557019e+02 9.711423340882330990e+01
1.987500000000000000e+04 5.465046552823375237e+01 5.023138261929165083e+01 1.029241717351379748e+02 9.727685023651369534e+01
1.988750000000000000e+04 5.475804609939874723e+01 5.008223804349005093e+01 1.032481773592856342e+02 9.714547375301511067e+01
1.990000000000000000e+04 5.459262620544681255e+01 5.005248578700388151e+01 1.029163361394347049e+02 9.726176592779317787e+01
1.991250000000000000e+04 5.461456300630460703e+01 5.009611796238318249e+01 1.028588632195295673e+02 9.724578634001305488e+01
1.992500000000000000e+04 5.462466887478171884e+01 5.018970813041440238e+01 1.028655285782241577e+02 9.717461137984007280e+01
1.993750000000000000e+04 5.456841297409605573e+01 5.011444170346315730e+01 1.029022346482005474e+02 9.741529273562647973e+01
1.995000000000000000e+04 5.455986722271802591e+01 5.009563134874485257e+01 1.025947290720214795e+02 9.730831216897031766e+01
1.996250000000000000e+04 5.458710525946912639e+01 5.010129450649153426e+01 1.027060134681754135e+02 9.734252205400315461e+01
1.997500000000000000e+04 5.454195774972761512e+01 5.002807203809268799e+01 1.025171532471018594e+02 9.727182821465424922e+01
1.998750000000000000e+04 5.461807704594765056e+01 4.984079180716075541e+01 1.025361674837775467e+02 9.731382339034949780e+01
2.000000000000000000e+04 5.462251262024533105e+01 4.990298125751705527e+01 1.027184921723173119e+02 9.744752954629137776e+01
2.001250000000000000e+04 5.456465921748374370e+01 4.987073938130414774e+01 1.026624870016499358e+02 9.746566677767259534e+01
2.002500000000000000e+04 5.454069789651688183e+01 4.986530046862348797e+01 1.028515412826127289e+02 9.732486681732247291e+01
2.003750000000000000e+04 5.449940588420363241e+01 5.003036384503469947e+01 1.028616794620214563e+02 9.730592104519472230e+01
2.005000000000000000e+04 5.481613707914649325e+01 4.998023674432766938e+01 1.029337974792090478e+02 9.733821014941922556e+01
2.006250000000000000e+04 5.479721979265192289e+01 4.975767548491148062e+01 1.031560021611184084e+02 9.759910244162148274e+01
2.007500000000000000e+04 5.475036806825441715e+01 5.007523370191435674e+01 1.030884154786943441e+02 9.739329579479513654e+01
2.008750000000000000e+04 5.469605457901752033e+01 4.991661104775931790e+01 1.028816465897622834e+02 9.742551678696516149e+01
2.010000000000000000e+04 5.461624782677847634e+01 5.002240523566318586e+01 1.029128640880912968e+02 9.732450755166888712e+01
2.011250000000000000e+04 5.459741894894945347e+01 4.998925776362704454e+01 1.028425440700557800e+02 9.730469692466014919e+01
2.012500000000000000e+04 5.462455699420799249e+01 5.005324190382791727e+01 1.026911766580008276e+02 9.733806181275311076e+01
2.013750000000000000e+04 5.452639781215280124e+01 4.998301784980678519e+01 1.027153404643699304e+02 9.756211682217373493e+01
2.015000000000000000e+04 5.462471916214269640e+01 5.024038688494122340e+01 1.031005194972799330e+02 9.761846561433407032e+01
2.016250000000000000e+04 5.465854577659373348e+01 5.024472432378984621e+01 1.030564835982393532e+02 9.749820551770945087e+01
2.017500000000000000e+04 5.480640018896951204e+01 5.009393153867737425e+01 1.029920752325470517e+02 9.765613265420725497e+01
2.018750000000000000e+04 5.478563361918813968e+01 5.009715128440150522e+01 1.028575321986144502e+02 9.754248835145882879e+01
2.020000000000000000e+04 5.476067582991068150e+01 5.016070643444470534e+01 1.026921929484861238e+02 9.752555060162914913e+01
2.021250000000000000e+04 5.456669448508362308e+01 5.004875464865600776e+01 1.026600261937894629e+02 9.752457975044566751e+01
2.022500000000000000e+04 5.477917436854247057e+01 5.010043977015834571e+01 1.027098133620047093e+02 9.752491602391167191e+01
2.023750000000000000e+04 5.468318939222231023e+01 5.015250280229580682e+01 1.028764592929827302e+02 9.753217275072306336e+01
2.025000000000000000e+04 5.476141313638282782e+01 5.023455871115226756e+01 1.027170947766506117e+02 9.746537295146973179e+01
2.026250000000000000e+04 5.479759121946140255e+01 5.002247976206759006e+01 1.028761607159517837e+02 9.732644873319441103e+01
2.027500000000000000e+04 5.483859628219817495e+01 4.999810903386953242e+01 1.029022635286372065e+02 9.741586335018541831e+01
2.028750000000000000e+04 5.485479646761276484e+01 5.014695303973950047e+01 1.029078962435779090e+02 9.743405374580375167e+01
2.030000000000000000e+04 5.478684681727418138e+01 5.018829368426191451e+01 1.028217826949357772e+02 9.739478480184379805e+01
2.031250000000000000e+04 5.472512080162481851e+01 5.013855675823494806e+01 1.028051135143932413e+02 9.747434562979084660e+01
2.032500000000000000e+04 5.473856144196870588e+01 5.019237865550852717e+01 1.029061427259386221e+02 9.748314151498459523e+01
2.033750000000000000e+04 5.469965667386021124e+01 5.023984578600310869e+01 1.030392082606657169e+02 9.744477319055276610e+01
2.035000000000000000e+04 5.483938974189170779e+01 5.027370622644662745e+01 1.027759506017248725e+02 9.732596142523810556e+01
2.036250000000000000e+04 5.482563777758670653e+01 5.024713499272194639e+01 1.026457740797875431e+02 9.739679130370734583e+01
2.037500000000000000e+04 5.467290431592434174e+01 5.023776835648489225e+01 1.026701619740578337e+02 9.744681359364169282e+01
2.038750000000000000e+04 5.472316732555746199e+01 5.018076022263056046e+01 1.027246211527981643e+02 9.763597353458393968e+01
2.040000000000000000e+04 5.479179521574213396e+01 5.019613499655478250e+01 1.026831329454219031e+02 9.754661896014795275e+01
2.041250000000000000e+04 5.472947328134710432e+01 5.005565690147970770e+01 1.027537501520601921e+02 9.750964352329511087e+01
2.042500000000000000e+04 5.485085527293381347e+01 5.019653341084299569e+01 1.027339370697947061e+02 9.767035474305680509e+01
2.043750000000000000e+04 5.473103416020200029e+01 5.024531395231621644e+01 1.028108740039675126e+02 9.775004865884386618e+01
2.045000000000000000e+04 5.482863388215686484e+01 5.029216791681268006e+01 1.028227046940672125e+02 9.768356744419645565e+01
2.046250000000000000e+04 5.485402497057124549e+01 5.031592560606748776e+01 1.027389281360478179e+02 9.768824231773299971e+01
2.047500000000000000e+04 5.484636086121206944e+01 5.011153112957921252e+01 1.027199359457457888e+02 9.773297436894171142e+01
2.048750000000000000e+04 5.474662825543818201e+01 5.011884050103693511e+01 1.026892192129148640e+02 9.771298528311916698e+01
2.050000000000000000e+04 5.495770501363747229e+01 5.006650855996162619e+01 1.028021672811098028e+02 9.768490633033609072e+01
2.051250000000000000e+04 5.503709330844586134e+01 5.002273335607308979e+01 1.028192763912224876e+02 9.771018910920798817e+01
2.052500000000000000e+04 5.505923296521486066e+01 5.019322800122112938e+01 1.026021917469209228e+02 9.769361560099304143e+01
2.053750000000000000e+04 5.492672083578583653e+01 5.028003069664209335e+01 1.026432381419939333e+02 9.762091546890711413e+01
2.055000000000000000e+04 5.476194056367059204e+01 5.023433541209450226e+01 1.026997038437420571e+02 9.769734417183606467e+01
2.056250000000000000e+04 5.470269513565828134e+01 5.022463570684933387e+01 1.028114234961062579e+02 9.769393276702687956e+01
2.057500000000000000e+04 5.484710295646747369e+01 5.017663345606080583e+01 1.027327347421087893e+02 9.764074983118993600e+01
2.058750000000000000e+04 5.492047830141866172e+01 5.003949916820400290e+01 1.027732826257345238e+02 9.766878845039541091e+01
2.060000000000000000e+04 5.502312394505350568e+01 4.999026141659710021e+01 1.026635870969091116e+02 9.763811568685363795e+01
2.061250000000000000e+04 5.487236203146242275e+01 5.011154788835264640e+01 1.026774464912011666e+02 9.770926232015406754e+01
2.062500000000000000e+04 5.488319027226710745e+01 5.004370655190626138e+01 1.026479039850971162e+02 9.773900940091441214e+01
2.063750000000000000e+04 5.499572367840627152e+01 4.986427325615672856e+01 1.027111573330139151e+02 9.768065007350617179e+01
2.065000000000000000e+04 5.501789476037834703e+01 4.998034366485956781e+01 1.027407749909303050e+02 9.765655267595974465e+01
2.066250000000000000e+04 5.498379261756985414e+01 5.007695450169153872e+01 1.025540438835914756e+02 9.766951891774972694e+01
2.067500000000000000e+04 5.496921708900372039e+01 4.993342918789689833e+01 1.027501095808896707e+02 9.764537837627371175e+01
2.068750000000000000e+04 5.506537970083262223e+01 5.001191762378891070e+01 1.029064142577727665e+02 9.760717662446965903e+01
2.070000000000000000e+04 5.509599254597931406e+01 5.023807132514517804e+01 1.023300095074965270e+02 9.769644313660786850e+01
2.071250000000000000e+04 5.501834910472737761e+01 4.980340266734219767e+01 1.023428954404914322e+02 9.784910907800215796e+01
2.072500000000000000e+04 5.504989954673778385e+01 5.000702774030766307e+01 1.025357547967996368e+02 9.769372241865823980e+01
2.073750000000000000e+04 5.493674052805032204e+01 5.011716163637770904e+01 1.025317748313721609e+02 9.753978453506621804e+01
2.075000000000000000e+04 5.503696481010980079e+01 5.022628197195616906e+01 1.026608438950583491e+02 9.739253658778947909e+01
2.076250000000000000e+04 5.500589249614665022e+01 5.025891700964260167e+01 1.025248072260541505e+02 9.754609884577503465e+01
2.077500000000000000e+04 5.493009598437095775e+01 5.010410910275255247e+01 1.022416158016715286e+02 9.741168005158802146e+01
2.078750000000000000e+04 5.481193850487596819e+01 4.992334937117563953e+01 1.023521810239256098e+02 9.743379419299975552e+01
2.080000000000000000e+04 5.482007411458459956e+01 4.991371394202808887e+01 1.022888694167109378e+02 9.727182716346041502e+01
2.081250000000000000e+04 5.494585208999419024e+01 5.001924185073240636e+01 1.024682704375649678e+02 9.740234404373977384e+01
2.082500000000000000e+04 5.489159223123781572e+01 5.007541924898292507e+01 1.027011789136641937e+02 9.743194865979532437e+01
2.083750000000000000e+04 5.494119196879500322e+01 4.981211578993508482e+01 1.024259679655016981e+02 9.741419797358116739e+01
2.085000000000000000e+04 5.475380235626593617e+01 4.977262326730177477e+01 1.025009292226191775e+02 9.745726013982115887e+01
2.086250000000000000e+04 5.468991663335307862e+01 4.966024050823560998e+01 1.022386234154971163e+02 9.732304096462263487e+01
2.087500000000000000e+04 5.483214993498239664e+01 4.958617510197262135e+01 1.022559659323377446e+02 9.744223572645135789e+01
2.088750000000000000e+04 5.493042848120287402e+01 4.982355613484003953e+01 1.024399555317663584e+02 9.738782182223884831e+01
2.090000000000000000e+04 5.507325607397995526e+01 4.975191201701009902e+01 1.026223899006430855e+02 9.744650660550311727e+01
2.091250000000000000e+04 5.509022183680092155e+01 4.975664558686322181e+01 1.023310149462866150e+02 9.747938213449013745e+01
2.092500000000000000e+04 5.503914514052794971e+01 4.965257506188420678e+01 1.023144300639434192e+02 9.753344038135307414e+01
2.093750000000000000e+04 5.522037746789992951e+01 4.967514246055327476e+01 1.024046515154601309e+02 9.754614894780333145e+01
2.095000000000000000e+04 5.509769313469455909e+01 4.957335199017903449e+01 1.025481327287304651e+02 9.749989321028145639e+01
2.096250000000000000e+04 5.500581235108619893e+01 4.946687483258853746e+01 1.024366394526678476e+02 9.754078528997575859e+01
2.097500000000000000e+04 5.504339584933379825e+01 4.975403405766538611e+01 1.024118639090733893e+02 9.773415349198882041e+01
2.098750000000000000e+04 5.504003202453471744e+01 4.978351122975688270e+01 1.023265899691844538e+02 9.785697863349209058e+01
2.100000000000000000e+04 5.510979531120810293e+01 4.981765235880966003e+01 1.023295666371508332e+02 9.787096441855283047e+01
2.101250000000000000e+04 5.506670493137971079e+01 4.991031213534625977e+01 1.019514592266552739e+02 9.774650119117907821e+01
2.102500000000000000e+04 5.506000303248873706e+01 4.982507264670021385e+01 1.022527716361132804e+02 9.787476770992780928e+01
2.103750000000000000e+04 5.512659279469261975e+01 4.972119086265034582e+01 1.020405117988251931e+02 9.780388155553576723e+01
2.105000000000000000e+04 5.513327503075079505e+01 5.002332336834161453e+01 1.021122015844986350e+02 9.770323743239241310e+01
2.106250000000000000e+04 5.521949161618913848e+01 4.993906192978214165e+01 1.022838837283399016e+02 9.773780926227964017e+01
2.107500000000000000e+04 5.508787335837959631e+01 4.972477949486204807e+01 1.022885029061251885e+02 9.770829390257799218e+01
2.108750000000000000e+04 5.503313194970994715e+01 4.996005633369118470e+01 1.022728712077726527e+02 9.769235383052257760e+01
2.110000000000000000e+04 5.512629457139002653e+01 4.990644927459509717e+01 1.022253217683998372e+02 9.756635271960269051e+01
2.111250000000000000e+04 5.526452568514109487e+01 4.999961627147455090e+01 1.022703087638688686e+02 9.763006403270668443e+01
2.112500000000000000e+04 5.516978886732919563e+01 5.002678000485054355e+01 1.022945244641047111e+02 9.772690172922921192e+01
2.113750000000000000e+04 5.513480430676812460e+01 5.009857408060364037e+01 1.023608155343267185e+02 9.766487558525842871e+01
2.115000000000000000e+04 5.510904818381787607e+01 5.023409544144733019e+01 1.023214130862155145e+02 9.772122819521906933e+01
2.116250000000000000e+04 5.512112253438276355e+01 4.997071998074971333e+01 1.024236248907400579e+02 9.759273253635785750e+01
2.117500000000000000e+04 5.513248745351987168e+01 4.984365447532378823e+01 1.024497373044936523e+02 9.753955616927161998e+01
2.118750000000000000e+04 5.496748474620347480e+01 4.990918588217103746e+01 1.025251833207114345e+02 9.768147857470795259e+01
2.120000000000000000e+04 5.494010828501429700e+01 5.002573951098953842e+01 1.024919264519731712e+02 9.768554060255212335e+01
2.121250000000000000e+04 5.502946610854466059e+01 5.007292423171185192e+01 1.024844845156399913e+02 9.766457016846348438e+01
2.122500000000000000e+04 5.522036659501002021e+01 4.988207565451040182e+01 1.025183864750856770e+02 9.745701569410623222e+01
2.123750000000000000e+04 5.527738110318516362e+01 4.994604421265486138e+01 1.025457808375468574e+02 9.751349777380633554e+01
2.125000000000000000e+04 5.534633244517819151e+01 5.001640017552123396e+01 1.022191063744521244e+02 9.749371500746983088e+01
2.126250000000000000e+04 5.542361236583549555e+01 5.012170902627369884e+01 1.023089358405343887e+02 9.749168795676652621e+01
2.127500000000000000e+04 5.548546263054431193e+01 5.008975056790728786e+01 1.024768088918013262e+02 9.751866895975994964e+01
2.128750000000000000e+04 5.541571725621816569e+01 5.007793943020759997e+01 1.024216371391669611e+02 9.752480926218264301e+01
2.130000000000000000e+04 5.542292968441073953e+01 5.006570346217512224e+01 1.023845425774099880e+02 9.736593948845390400e+01
2.131250000000000000e+04 5.517273824548541228e+01 5.012357654411458441e+01 1.022764237374978222e+02 9.749011114568060066e+01
2.132500000000000000e+04 5.528611587743745304e+01 4.986468964464440745e+01 1.022247892613272171e+02 9.761105874936150428e+01
2.133750000000000000e+04 5.532619906810830912e+01 5.000937336440536285e+01 1.022458526927973423e+02 9.749831581923872648e+01
2.135000000000000000e+04 5.528492417000636294e+01 5.002872242622429866e+01 1.024279601389201275e+02 9.758069578204468542e+01
2.136250000000000000e+04 5.541892666447656524e+01 5.003032561763303931e+01 1.024809867985530332e+02 9.753213506423219314e+01
2.137500000000000000e+04 5.541863786592557517e+01 4.991601509524637947e+01 1.024764713444104842e+02 9.752256580054113044e+01
2.138750000000000000e+04 5.533251519650616501e+01 5.010602263540660317e+01 1.024102387904704585e+02 9.741342825947853612e+01
2.140000000000000000e+04 5.526565173376568652e+01 5.010941008974236155e+01 1.025262664357841658e+02 9.744374809511656110e+01
2.141250000000000000e+04 5.548254829905654617e+01 5.004183357935378496e+01 1.026054697167467396e+02 9.748564015748839040e+01
2.142500000000000000e+04 5.557686027149455299e+01 4.988130118999795570e+01 1.023386733733472767e+02 9.737049011674970700e+01
2.143750000000000000e+04 5.540191385980995875e+01 4.975768323340334831e+01 1.024810157765659255e+02 9.752372748907747280e+01
2.145000000000000000e+04 5.539934580231881256e+01 4.971480399808640982e+01 1.025132980471271367e+02 9.765169871581278471e+01
2.146250000000000000e+04 5.548312314719083815e+01 4.982702361848015471e+01 1.024155379832182859e+02 9.752674104281622647e+01
2.147500000000000000e+04 5.542203960763841764e+01 4.965769406795514129e+01 1.023231043745692403e+02 9.743358337141076220e+01
2.148750000000000000e+04 5.552241250136956552e+01 4.964925047617594345e+01 1.023827319606051987e+02 9.732508786559714054e+01
2.150000000000000000e+04 5.548855536622882312e+01 4.965088049270208614e+01 1.023876046330504010e+02 9.748579272221063263e+01
2.151250000000000000e+04 5.542243777762861612e+01 4.955881768579499891e+01 1.023221416202915464e+02 9.751673884571253836e+01
2.152500000000000000e+04 5.538775902999329048e+01 4.952669746297321751e+01 1.026060276828441431e+02 9.760552628053694946e+01
2.153750000000000000e+04 5.550169601941687603e+01 4.945202371047544432e+01 1.026531337885228936e+02 9.761546207610278714e+01
2.155000000000000000e+04 5.549735228588322400e+01 4.950682792522148645e+01 1.027809434218498410e+02 9.743883396758272397e+01
2.156250000000000000e+04 5.564141302219568530e+01 4.936515436486616437e+01 1.027291240374347439e+02 9.734338799366950923e+01
2.157500000000000000e+04 5.553578375972001169e+01 4.964516626869595939e+01 1.027230013456976536e+02 9.722660860244329228e+01
2.158750000000000000e+04 5.545702003139151515e+01 4.963084922031505641e+01 1.027700546545151070e+02 9.733085112045347387e+01
2.160000000000000000e+04 5.543355693308463827e+01 4.961119626822848971e+01 1.025093528657175028e+02 9.732439958389369394e+01
2.161250000000000000e+04 5.543246839425942341e+01 4.954711298261402419e+01 1.024765089139400658e+02 9.727485996955232395e+01
2.162500000000000000e+04 5.532532413289066398e+01 4.934847236848091967e+01 1.026246405961086197e+02 9.723153507723898770e+01
2.163750000000000000e+04 5.545795987046982134e+01 4.935854644267649149e+01 1.025130612146084843e+02 9.729387355870609611e+01
2.165000000000000000e+04 5.524944618140732899e+01 4.943308746076259297e+01 1.023485172186666006e+02 9.713140901259933457e+01
2.166250000000000000e+04 5.526424215835499609e+01 4.940296854634130597e+01 1.023171286529449304e+02 9.727584624470421204e+01
2.167500000000000000e+04 5.535865220320221880e+01 4.944796612805281200e+01 1.023769796856976200e+02 9.736735018915977946e+01
2.168750000000000000e+04 5.528770444663538086e+01 4.941418732826088700e+01 1.023044554739119860e+02 9.731908558071593518e+01
2.170000000000000000e+04 5.525956928025915715e+01 4.935463298238958174e+01 1.024656436901591263e+02 9.738736483452716186e+01
2.171250000000000000e+04 5.533338935255655855e+01 4.943870039462849064e+01 1.025403096882092058e+02 9.739627725599031294e+01
2.172500000000000000e+04 5.538557150044189825e+01 4.948601129773886242e+01 1.025170387593122996e+02 9.746982378335302144e+01
2.173750000000000000e+04 5.529671736897886802e+01 4.948061781165792183e+01 1.026554711859791951e+02 9.752006321123069199e+01
2.175000000000000000e+04 5.524573338509582499e+01 4.947354277363783126e+01 1.028125257745353167e+02 9.743997766403931848e+01
2.176250000000000000e+04 5.531074034966291464e+01 4.942469122018484029e+01 1.027282448990625738e+02 9.733970272785494160e+01
2.177500000000000000e+04 5.530231169716260098e+01 4.943116010386309966e+01 1.026187272083884778e+02 9.739337804742839921e+01
2.178750000000000000e+04 5.515077595533262667e+01 4.970516451478363962e+01 1.026750475164314196e+02 9.742444397748765539e+01
2.180000000000000000e+04 5.534808775726737906e+01 4.951962215347063534e+01 1.027122093300744723e+02 9.732131943189635592e+01
2.181250000000000000e+04 5.519003154856158488e+01 4.951148649252028378e+01 1.027114102777306925e+02 9.744841482510061326e+01
2.182500000000000000e+04 5.525949344615811043e+01 4.944866842029961163e+01 1.026785681699917063e+02 9.723935626999221427e+01
2.183750000000000000e+04 5.525939316419034242e+01 4.947425703453593826e+01 1.026889768981441620e+02 9.731023655200802125e+01
2.185000000000000000e+04 5.523617593051473307e+01 4.950980641812195415e+01 1.027022236414524059e+02 9.741639470882086016e+01
2.186250000000000000e+04 5.533349115158952003e+01 4.950237630168050629e+01 1.026795697715091649e+02 9.738963762561083115e+01
2.187500000000000000e+04 5.535920436846794956e+01 4.948074355321352868e+01 1.024240522914473672e+02 9.734151847607832053e+01
2.188750000000000000e+04 5.547378829145935697e+01 4.948746986537567949e+01 1.025359119883745933e+02 9.725163723758606693e+01
2.190000000000000000e+04 5.537934469564107332e+01 4.960074880392666330e+01 1.027304546818350133e+02 9.730808912114041220e+01
2.191250000000000000e+04 5.523340750782461583e+01 4.968128768602121426e+01 1.025198541109794093e+02 9.744438235034368745e+01
2.192500000000000000e+04 5.528060076716192128e+01 4.958908751944933613e+01 1.028027117194258864e+02 9.739877520899224805e+01
2.193750000000000000e+04 5.526302969878377525e+01 4.958502434405921377e+01 1.026890679221108797e+02 9.727878917315685214e+01
2.195000000000000000e+04 5.520586564356795378e+01 4.968805385647812756e+01 1.024478826408579977e+02 9.733311728597777801e+01
2.196250000000000000e+04 5.501073237783793957e+01 4.963015005109421907e+01 1.024325953105037428e+02 9.762324183689530344e+01
2.197500000000000000e+04 5.523757522646358353e+01 4.967069041726328749e+01 1.025041917651316083e+02 9.762567002105393499e+01
2.198750000000000000e+04 5.521606744681118073e+01 4.963122402249739906e+01 1.024202152410904176e+02 9.790001663258058784e+01
2.200000000000000000e+04 5.522511676280127091e+01 4.970488277156725587e+01 1.023389442917243457e+02 9.773205090692695762e+01
2.201250000000000000e+04 5.512018154475497766e+01 4.968992029158470558e+01 1.025068707832902390e+02 9.763517263815072056e+01
2.202500000000000000e+04 5.524365038908528192e+01 4.967987070757677515e+01 1.026007363880782464e+02 9.758864114951502700e+01
2.203750000000000000e+04 5.527522547802469433e+01 4.968249698248108359e+01 1.024901107023106306e+02 9.758673463104699408e+01
2.205000000000000000e+04 5.528958824196968891e+01 4.982633345779414924e+01 1.026884124398739573e+02 9.743572128256201381e+01
2.206250000000000000e+04 5.531587368399243587e+01 4.966015546180418738e+01 1.025703430114909338e+02 9.759644764508180970e+01
2.207500000000000000e+04 5.534480993739929744e+01 4.967168702030778604e+01 1.025132743057638436e+02 9.772378518136859782e+01
2.208750000000000000e+04 5.543786518931072749e+01 4.982280593334726149e+01 1.023255600570171708e+02 9.788795855557994230e+01
2.210000000000000000e+04 5.533876516334138529e+01 4.984326327851861294e+01 1.022411623970742056e+02 9.786568554558523658e+01
2.211250000000000000e+04 5.537276840245538523e+01 4.983467817361248819e+01 1.021959209862363593e+02 9.791772111323433592e+01
2.212500000000000000e+04 5.525788078079576593e+01 4.973417357876905243e+01 1.022959423869114914e+02 9.788833967691013527e+01
2.213750000000000000e+04 5.544275160527212165e+01 4.989463992351458188e+01 1.023497806184356165e+02 9.798467394870715452e+01
2.215000000000000000e+04 5.527146461943349465e+01 4.990228815801498286e+01 1.024562592963759187e+02 9.789431827635254990e+01
2.216250000000000000e+04 5.525396951132469781e+01 4.999147726337717046e+01 1.024587556735034326e+02 9.781503535850832520e+01
2.217500000000000000e+04 5.529891357833998455e+01 4.974837331384856753e+01 1.024918225540471468e+02 9.765805850721226022e+01
2.218750000000000000e+04 5.533929932002396157e+01 4.988556478297736163e+01 1.024600142020784688e+02 9.760694290474481249e+01
2.220000000000000000e+04 5.532369001791513341e+01 4.985959354904827023e+01 1.023168027845116370e+02 9.751332780175448534e+01
2.221250000000000000e+04 5.537880844195058927e+01 4.965283060297628737e+01 1.024483401011158179e+02 9.746865951572738140e+01
2.222500000000000000e+04 5.531928590754899489e+01 4.959726652074589737e+01 1.024266582152061602e+02 9.742532099162167469e+01
2.223750000000000000e+04 5.529094649921832172e+01 4.973702791600177164e+01 1.023136000088760369e+02 9.747823506733587351e+01
2.225000000000000000e+04 5.524272050844976434e+01 4.983951749129114717e+01 1.025001412894485497e+02 9.744644977945841902e+01
2.226250000000000000e+04 5.537069884424321486e+01 4.987277827363921290e+01 1.021205569921436052e+02 9.740319100770443583e+01
2.227500000000000000e+04 5.545546863067963272e+01 4.985275407942462067e+01 1.021290942686890162e+02 9.770766500143369626e+01
2.228750000000000000e+04 5.553342276985966919e+01 4.987108191433488713e+01 1.023048463710383089e+02 9.753396041873597255e+01
2.230000000000000000e+04 5.555819542030188529e+01 4.982207968308493662e+01 1.023166614607549718e+02 9.750887370480765526e+01
2.231250000000000000e+04 5.547996645750157541e+01 4.956977418507201349e+01 1.023031176273430987e+02 9.757744462110646566e+01
2.232500000000000000e+04 5.544768126708353861e+01 4.952285787468305500e+01 1.023655583491952825e+02 9.750917734450025876e+01
2.233750000000000000e+04 5.534936017827116927e+01 4.966067072144043237e+01 1.024566946881415532e+02 9.761780169717710010e+01
2.235000000000000000e+04 5.544430797226112873e+01 4.984778179946425780e+01 1.023647289686869328e+02 9.753730605515312391e+01
2.236250000000000000e+04 5.546052007139881113e+01 4.966562783588162944e+01 1.023213161637356592e+02 9.764015870829098276e+01
2.237500000000000000e+04 5.541063434487582384e+01 4.968501816611830435e+01 1.023527889688662356e+02 9.773625436170189573e+01
2.238750000000000000e+04 5.546200476887299402e+01 4.970006535913500301e+01 1.024892455332504539e+02 9.765779782521509844e+01
2.240000000000000000e+04 5.541835308657626769e+01 4.983192455529140119e+01 1.024726480504889707e+02 9.760834890790837903e+01
2.241250000000000000e+04 5.545564208334219103e+01 4.969394040062370976e+01 1.025561699269004947e+02 9.751602447104527016e+01
2.242500000000000000e+04 5.543366619761935965e+01 4.978179533755815811e+01 1.024208690542709945e+02 9.766718168004800305e+01
2.243750000000000000e+04 5.543491594841135139e+01 4.969660420071344475e+01 1.023397441128875442e+02 9.760786258407792104e+01
2.245000000000000000e+04 5.548208052944318069e+01 4.958507903550773932e+01 1.025065145362471242e+02 9.769127477229183398e+01
2.246250000000000000e+04 5.538738778459727996e+01 4.982906095924203527e+01 1.024213071337374714e+02 9.771483473265320185e+01
2.247500000000000000e+04 5.532056853041875399e+01 4.979692226027725610e+01 1.022810848031845978e+02 9.792776148475843456e+01
2.248750000000000000e+04 5.532021888906236740e+01 4.963324783125243300e+01 1.023189953547379503e+02 9.775592157948622685e+01
2.250000000000000000e+04 5.525450143794304836e+01 4.967443066164360488e+01 1.020825326809844995e+02 9.805516003689463389e+01
2.251250000000000000e+04 5.527696731037438838e+01 4.969182949927551363e+01 1.022679213498530686e+02 9.805347105132658214e+01
2.252500000000000000e+04 5.521825010350990937e+01 4.955061949947516098e+01 1.022332230487474760e+02 9.793211214337982540e+01
2.253750000000000000e+04 5.509517963361864190e+01 4.957109429466062522e+01 1.023298600349717589e+02 9.785808030713536709e+01
2.255000000000000000e+04 5.523218018041560384e+01 4.949749916088092050e+01 1.020138428638203436e+02 9.778978670011017016e+01
2.256250000000000000e+04 5.520359087441439527e+01 4.951643282046298822e+01 1.022224060572720106e+02 9.781939132964767225e+01
2.257500000000000000e+04 5.507840922010618101e+01 4.947724024226474882e+01 1.023961218911682920e+02 9.786170181799872125e+01
2.258750000000000000e+04 5.521497634271120347e+01 4.928290630265573924e+01 1.022691823523925905e+02 9.793179500373145174e+01
2.260000000000000000e+04 5.509304487979176912e+01 4.944449159261679938e+01 1.024695771075648025e+02 9.801778798036478690e+01
2.261250000000000000e+04 5.517667228658645939e+01 4.939475536611418249e+01 1.026599669781976729e+02 9.813997825268118902e+01
2.262500000000000000e+04 5.510935651929342072e+01 4.932588731948178662e+01 1.030358453005532482e+02 9.820093553737545733e+01
2.263750000000000000e+04 5.513360958654420330e+01 4.932831182402258463e+01 1.025712386513789909e+02 9.812236214130093970e+01
2.265000000000000000e+04 5.497431407789336788e+01 4.930457599708216776e+01 1.024733472974314594e+02 9.803321578681774895e+01
2.266250000000000000e+04 5.502410967652458140e+01 4.928736918699028280e+01 1.025321983160890085e+02 9.813538685655149152e+01
2.267500000000000000e+04 5.525777713797429413e+01 4.929454150419424963e+01 1.027042896841366826e+02 9.808429600251368186e+01
2.268750000000000000e+04 5.519605021119771493e+01 4.923037029643514018e+01 1.026231493674543174e+02 9.807826712345263331e+01
2.270000000000000000e+04 5.519371331374593126e+01 4.910775813894138508e+01 1.029920396293182705e+02 9.826251875181256423e+01
2.271250000000000000e+04 5.511644765115659084e+01 4.910962247521740665e+01 1.027693785560507536e+02 9.821990745576825077e+01
2.272500000000000000e+04 5.520168629262557403e+01 4.917717362074555609e+01 1.024596878718992201e+02 9.822347264905580744e+01
2.273750000000000000e+04 5.507194800800472478e+01 4.924093539184961799e+01 1.024904644895473780e+02 9.819883406537492476e+01
2.275000000000000000e+04 5.512589921671145277e+01 4.905900558685853952e+01 1.026347864614331655e+02 9.812292604526793127e+01
2.276250000000000000e+04 5.503899045407458601e+01 4.907962088329728090e+01 1.026767008642363663e+02 9.819951477526515760e+01
2.277500000000000000e+04 5.507333687594666571e+01 4.917857884010160774e+01 1.025275481807070719e+02 9.813738827341786930e+01
2.278750000000000000e+04 5.501781431443775716e+01 4.913688136871614631e+01 1.026091345160147483e+02 9.808018685290221583e+01
2.280000000000000000e+04 5.511074802465702760e+01 4.913831163486810993e+01 1.026774197908875266e+02 9.793245794871850762e+01
2.281250000000000000e+04 5.522455521711298587e+01 4.901683302528844877e+01 1.026586519165594353e+02 9.790485903847486782e+01
2.282500000000000000e+04 5.537970549584146340e+01 4.896311465966677190e+01 1.025218965659156112e+02 9.794724209269344328e+01
2.283750000000000000e+04 5.526494868621445278e+01 4.906155441449607935e+01 1.026166089019687746e+02 9.801202032796439312e+01
2.285000000000000000e+04 5.523126939140166769e+01 4.900646742372632758e+01 1.026817974943965339e+02 9.791604387820387956e+01
2.286250000000000000e+04 5.529102257748791516e+01 4.913812577910922386e+01 1.026245514431906685e+02 9.790564916478184898e+01
2.287500000000000000e+04 5.503545964438664839e+01 4.916980470320861230e+01 1.025031578701779438e+02 9.793724703258543229e+01
2.288750000000000000e+04 5.511101914685971792e+01 4.903209416040177615e+01 1.025784205350163489e+02 9.797450732348839608e+01
2.290000000000000000e+04 5.523906147598454197e+01 4.910516653423790956e+01 1.026531885781327276e+02 9.804017459343381802e+01
2.291250000000000000e+04 5.534997846863436166e+01 4.904817032584488601e+01 1.027982719473782538e+02 9.813704194031822681e+01
2.292500000000000000e+04 5.527827625446737869e+01 4.899790477743827921e+01 1.026020317112987925e+02 9.826374718357887161e+01
2.293750000000000000e+04 5.524090014568922413e+01 4.889379765490310348e+01 1.023382747961287436e+02 9.820109241661843669e+01
2.295000000000000000e+04 5.529754127128306607e+01 4.923852532728685105e+01 1.022861760326653808e+02 9.812569130439321441e+01
2.296250000000000000e+04 5.527302507840464330e+01 4.932737143974462413e+01 1.023260065468320761e+02 9.803343684168844163e+01
2.297500000000000000e+04 5.516075512912561152e+01 4.932257683080407418e+01 1.023391594336451504e+02 9.790895705478031630e+01
2.298750000000000000e+04 5.523513137352367153e+01 4.930777597480516050e+01 1.021774311895925536e+02 9.792990939889409674e+01
2.300000000000000000e+04 5.532583537584579858e+01 4.913451690752267353e+01 1.021905051448979691e+02 9.812167371120054327e+01
2.301250000000000000e+04 5.527031829719801692e+01 4.901508441284962458e+01 1.021998927433684514e+02 9.810417547746624223e+01
2.302500000000000000e+04 5.526418461401083704e+01 4.888560703270743346e+01 1.022213750891688022e+02 9.815744477864227235e+01
2.303750000000000000e+04 5.521516572674114087e+01 4.883134064749495451e+01 1.022132574438675334e+02 9.809692905656952178e+01
2.305000000000000000e+04 5.531819013850857658e+01 4.887243954604368668e+01 1.022765573365315248e+02 9.812608147751201670e+01
2.306250000000000000e+04 5.528500400667304859e+01 4.888521634436340690e+01 1.025016437936651528e+02 9.794076188299086994e+01
2.307500000000000000e+04 5.518542692385458537e+01 4.890459104259517886e+01 1.024024827368873645e+02 9.810132594781322268e+01
2.308750000000000000e+04 5.507642138399011600e+01 4.864654749990466343e+01 1.021645141589319650e+02 9.806408007478869138e+01
2.310000000000000000e+04 5.513458107024982979e+01 4.897678711872214308e+01 1.025354832428284197e+02 9.788735889522551759e+01
2.311250000000000000e+04 5.511849942592877483e+01 4.924562057847207086e+01 1.021355769371991045e+02 9.788668999651862634e+01
2.312500000000000000e+04 5.527596289783917172e+01 4.922365302274103982e+01 1.021707947355615858e+02 9.796623272974946417e+01
2.313750000000000000e+04 5.523556745987755789e+01 4.912480228584774977e+01 1.023661341402182927e+02 9.807291500434104137e+01
2.315000000000000000e+04 5.515586759324224886e+01 4.923910866163797095e+01 1.024154629015965838e+02 9.797980573467003751e+01
2.316250000000000000e+04 5.517495443697211499e+01 4.922732572465238832e+01 1.025208089901353219e+02 9.792559669139571099e+01
2.317500000000000000e+04 5.521522351561311126e+01 4.912794657252104003e+01 1.023836533811319072e+02 9.794040519149888269e+01
2.318750000000000000e+04 5.522376871959428968e+01 4.910688646780777589e+01 1.023162467059158303e+02 9.788847370017492722e+01
2.320000000000000000e+04 5.508595082890253991e+01 4.896944051116776109e+01 1.023260492420068601e+02 9.785761107934271763e+01
2.321250000000000000e+04 5.521557610683939998e+01 4.904904015381454485e+01 1.023134325833787983e+02 9.786688070339452850e+01
2.322500000000000000e+04 5.524293409046772041e+01 4.899081811002864129e+01 1.023295659616516105e+02 9.781802833524058371e+01
2.323750000000000000e+04 5.505201073429986280e+01 4.893414287608116808e+01 1.023291667287972047e+02 9.786756401588991139e+01
2.325000000000000000e+04 5.497126369799011769e+01 4.905206516596701505e+01 1.023441753614450249e+02 9.791193356639583101e+01
2.326250000000000000e+04 5.502153391752158740e+01 4.903712382543962178e+01 1.025225893074321704e+02 9.784974718475596944e+01
2.327500000000000000e+04 5.507312421250329493e+01 4.918893598491201402e+01 1.025274166143326227e+02 9.770649799544814584e+01
2.328750000000000000e+04 5.505200309480906640e+01 4.894426113692311020e+01 1.025057636325088595e+02 9.771099345702137384e+01
2.330000000000000000e+04 5.503928393471296232e+01 4.911237483437023599e+01 1.027343417981742988e+02 9.773089877791133517e+01
2.331250000000000000e+04 5.506213675595915191e+01 4.896843921481222850e+01 1.026305134975126663e+02 9.778845143930061568e+01
2.332500000000000000e+04 5.506982567641538395e+01 4.906977970351335472e+01 1.024627499800311057e+02 9.774310857448183754e+01
2.333750000000000000e+04 5.492421731248560945e+01 4.908184604748095126e+01 1.025063094397103924e+02 9.771038175407706206e+01
2.335000000000000000e+04 5.503435438998343443e+01 4.905031683533184150e+01 1.026011310718897391e+02 9.766901562575048956e+01
2.336250000000000000e+04 5.523797651642117046e+01 4.913491822941828957e+01 1.027009672781841374e+02 9.767695579632705005e+01
2.337500000000000000e+04 5.525928965782371449e+01 4.925299866364711221e+01 1.026353671517548065e+02 9.770593229678432579e+01
2.338750000000000000e+04 5.544009215934939760e+01 4.913795955574252616e+01 1.026551473355143429e+02 9.763167101365884548e+01
2.340000000000000000e+04 5.542092804232858327e+01 4.916594588952216327e+01 1.026942222088696468e+02 9.754292369917428118e+01
2.341250000000000000e+04 5.526943782977659225e+01 4.923303805200751526e+01 1.027974500308898627e+02 9.761087450175476476e+01
2.342500000000000000e+04 5.535081974612366196e+01 4.909909884540778791e+01 1.029197118889670577e+02 9.742809996820014362e+01
2.343750000000000000e+04 5.525637032024712880e+01 4.910623541709366435e+01 1.027812315460709272e+02 9.741655800416396005e+01
2.345000000000000000e+04 5.527751398326513765e+01 4.910142807788288621e+01 1.028251894392396224e+02 9.744928178631023741e+01
2.346250000000000000e+04 5.530838186601283724e+01 4.897122440530992549e+01 1.026961360746777103e+02 9.752532909240525782e+01
2.347500000000000000e+04 5.543879106825993830e+01 4.907037420647777282e+01 1.026587142879612742e+02 9.738933787858623248e+01
2.348750000000000000e+04 5.556480902540040745e+01 4.908468019672346117e+01 1.026394702302046369e+02 9.748862992647875103e+01
2.350000000000000000e+04 5.554493653861647573e+01 4.888765658055872620e+01 1.025329625009150192e+02 9.751947127267644078e+01
2.351250000000000000e+04 5.545067248504372515e+01 4.899343372149522224e+01 1.025925987486686637e+02 9.737848943271445989e+01
2.352500000000000000e+04 5.532800157371649874e+01 4.906043184872877561e+01 1.025704147981762304e+02 9.735445264344659222e+01
2.353750000000000000e+04 5.546847641882374091e+01 4.895038530380951158e+01 1.027094697065881377e+02 9.747832911711056170e+01
2.355000000000000000e+04 5.561288310447562822e+01 4.909273119267138696e+01 1.025901747340625292e+02 9.744007100961651702e+01
2.356250000000000000e+04 5.555432492651173249e+01 4.912347588243740404e+01 1.026637365852426171e+02 9.744662721694844265e+01
2.357500000000000000e+04 5.553783338839743777e+01 4.903909062041508804e+01 1.026575795940164681e+02 9.733952145541952916e+01
2.358750000000000000e+04 5.550878154029280864e+01 4.880853308106750177e+01 1.027003422576359384e+02 9.750421688731803727e+01
2.360000000000000000e+04 5.543980724824540118e+01 4.897705722440706211e+01 1.027589058421349790e+02 9.732217483576575034e+01
2.361250000000000000e+04 5.539428355233685863e+01 4.923394437522655664e+01 1.027260417945023079e+02 9.734293687711300436e+01
2.362500000000000000e+04 5.538317454545801155e+01 4.924303457888892410e+01 1.026408909149667892e+02 9.740803182909897373e+01
2.363750000000000000e+04 5.544905886141069828e+01 4.927599762999213340e+01 1.027365342418888474e+02 9.751269259153613689e+01
2.365000000000000000e+04 5.542663570362134351e+01 4.914495223431982396e+01 1.028415172241938933e+02 9.747686636619110345e+01
2.366250000000000000e+04 5.530023823035778463e+01 4.903106747591957060e+01 1.028011313137236300e+02 9.733429541482112768e+01
2.367500000000000000e+04 5.534445489720334876e+01 4.921350340930756317e+01 1.028535102815250042e+02 9.731476403626297156e+01
2.368750000000000000e+04 5.543438010763915003e+01 4.921662672190277021e+01 1.027323655594857712e+02 9.729963741190293547e+01
2.370000000000000000e+04 5.526151386909741348e+01 4.904365002743405455e+01 1.026983245688728204e+02 9.732502110395613215e+01
2.371250000000000000e+04 5.536816100857193135e+01 4.923642568881596304e+01 1.028581205264653136e+02 9.748308461519670232e+01
2.372500000000000000e+04 5.547072498488982717e+01 4.924465251481679928e+01 1.028830214375559393e+02 9.738003837214878899e+01
2.373750000000000000e+04 5.545363629825411778e+01 4.935329043475278610e+01 1.028015560738462710e+02 9.739881986256138191e+01
2.375000000000000000e+04 5.532797568962279655e+01 4.947441448382088680e+01 1.029238684854248760e+02 9.749145704418570801e+01
2.376250000000000000e+04 5.533405400270301300e+01 4.950244476360061441e+01 1.029131143281710763e+02 9.754627464241852408e+01
2.377500000000000000e+04 5.530265680678353135e+01 4.934182699442442299e+01 1.028589460532541864e+02 9.748051307995443437e+01
2.378750000000000000e+04 5.526854839854598822e+01 4.927338887525824873e+01 1.030611949663366005e+02 9.733025590379635617e+01
2.380000000000000000e+04 5.522239586444032255e+01 4.931382143327088130e+01 1.029728836534742840e+02 9.734967803482777526e+01
2.381250000000000000e+04 5.511960076547903498e+01 4.930861578130980405e+01 1.029209386210940096e+02 9.729206094969026708e+01
2.382500000000000000e+04 5.527706194941146833e+01 4.940939805801391316e+01 1.028829529469655171e+02 9.723674899896211343e+01
2.383750000000000000e+04 5.528982614494169923e+01 4.947681421612326602e+01 1.028445751277421607e+02 9.739986868100213258e+01
2.385000000000000000e+04 5.533088173422452627e+01 4.951044904044756123e+01 1.029746193309257762e+02 9.734894756506247404e+01
2.386250000000000000e+04 5.525091844200454005e+01 4.970235338184709661e+01 1.030870526567978374e+02 9.732200448574943152e+01
2.387500000000000000e+04 5.529851118283124833e+01 4.961156220529197469e+01 1.027318315705331884e+02 9.747379484199710475e+01
2.388750000000000000e+04 5.526118137479244297e+01 4.954847573136016337e+01 1.027299847214740680e+02 9.748256808873838963e+01
2.390000000000000000e+04 5.526839950253742018e+01 4.959777427878520939e+01 1.028814340942440850e+02 9.744041441482680455e+01
2.391250000000000000e+04 5.543555141927072327e+01 4.956009577308550007e+01 1.028382191249744153e+02 9.740186776979881245e+01
2.392500000000000000e+04 5.542810180157288613e+01 4.975410269821564668e+01 1.028862850096177652e+02 9.733618693694600665e+01
2.393750000000000000e+04 5.527560479442183095e+01 4.943473553342474958e+01 1.029329834623632962e+02 9.727330315114926407e+01
2.395000000000000000e+04 5.524441656585442217e+01 4.943863600673579839e+01 1.029700450981690523e+02 9.712244161207384252e+01
2.396250000000000000e+04 5.527664147726163435e+01 4.951167228566409761e+01 1.029167229912659280e+02 9.709650440235611768e+01
2.397500000000000000e+04 5.525318036131768906e+01 4.967184862833126857e+01 1.030627575141098902e+02 9.709938024806268686e+01
2.398750000000000000e+04 5.509754021017968739e+01 4.962312215386408099e+01 1.031745852239384647e+02 9.705557361994343069e+01
2.400000000000000000e+04 5.504125379892620629e+01 4.949099972972239669e+01 1.030737722952349316e+02 9.688844330367807345e+01
2.401250000000000000e+04 5.513278765889057809e+01 4.948012727194389981e+01 1.029332310898494995e+02 9.694639250074170889e+01
2.402500000000000000e+04 5.512090766430176103e+01 4.934025444481520140e+01 1.029705753848771366e+02 9.673055440937577032e+01
2.403750000000000000e+04 5.516321090585884690e+01 4.933900365329804316e+01 1.029080422842136500e+02 9.696856898803002878e+01
2.405000000000000000e+04 5.522307859819951403e+01 4.931969999769356150e+01 1.030497509030647194e+02 9.693537762009002279e+01
2.406250000000000000e+04 5.522239293484216205e+01 4.943003053898502941e+01 1.031070249463701458e+02 9.686633438066567692e+01
2.407500000000000000e+04 5.505291529870858369e+01 4.950893164521230005e+01 1.030971920010170209e+02 9.708952621857680754e+01
2.408750000000000000e+04 5.513676086903456053e+01 4.964799679120295650e+01 1.030574561809819585e+02 9.709642052718555760e+01
2.410000000000000000e+04 5.505595430847752425e+01 4.956087897072752924e+01 1.031028345253634484e+02 9.698424376908070599e+01
2.411250000000000000e+04 5.507942895617567558e+01 4.969127975205001491e+01 1.031737656211460319e+02 9.711462930622764134e+01
2.412500000000000000e+04 5.509530640428782533e+01 4.951574231370499035e+01 1.032624759374700716e+02 9.727658966114394445e+01
2.413750000000000000e+04 5.526320057833569166e+01 4.964194047113288377e+01 1.030964114636184661e+02 9.732596955250329529e+01
2.415000000000000000e+04 5.530456069615703285e+01 4.963697003601036073e+01 1.031323037733632475e+02 9.735261008178383690e+01
2.416250000000000000e+04 5.529931282382180768e+01 4.946217297684944469e+01 1.031239109173006625e+02 9.749462215979635005e+01
2.417500000000000000e+04 5.542961995855102231e+01 4.950205747869409834e+01 1.031718445072594221e+02 9.746596002788946578e+01
2.418750000000000000e+04 5.543339936939678836e+01 4.964052716184346536e+01 1.031061591578762204e+02 9.734405692392665799e+01
2.420000000000000000e+04 5.542954351480659625e+01 4.962401314226871563e+01 1.030968392064074521e+02 9.742540473907516230e+01
2.421250000000000000e+04 5.542585154227724331e+01 4.945752643805889903e+01 1.029001248905742898e+02 9.746362353037827120e+01
2.422500000000000000e+04 5.526428493289224519e+01 4.959599471217672573e+01 1.028995778354917832e+02 9.753929668600649450e+01
2.423750000000000000e+04 5.517011611939165050e+01 4.970285254654991292e+01 1.027074671987500523e+02 9.762949205260670738e+01
2.425000000000000000e+04 5.525903329002458975e+01 4.965168558798065845e+01 1.025322892242285491e+02 9.758684228195932064e+01
2.426250000000000000e+04 5.512599992641329294e+01 4.956343317651471381e+01 1.026373743309768685e+02 9.745699283646243316e+01
2.427500000000000000e+04 5.523883831166742908e+01 4.968816808410830532e+01 1.026191082749356553e+02 9.745231489239746736e+01
2.428750000000000000e+04 5.523719812997028100e+01 4.991296865084252232e+01 1.025529527767172198e+02 9.745977612173250293e+01
2.430000000000000000e+04 5.521381109662505793e+01 4.996206714746283239e+01 1.023330894007735878e+02 9.747284440790365068e+01
2.431250000000000000e+04 5.508274949570126466e+01 4.983896026575447280e+01 1.024637836224480623e+02 9.769268178156303861e+01
2.432500000000000000e+04 5.505494969170280228e+01 4.999539568524829747e+01 1.025890456794168131e+02 9.773263025739201737e+01
2.433750000000000000e+04 5.523005099116956274e+01 4.985325945912929058e+01 1.026507145652911390e+02 9.762273011980683179e+01
2.435000000000000000e+04 5.511536243539806179e+01 4.998872328167590240e+01 1.027020263785825591e+02 9.751637735658582073e+01
2.436250000000000000e+04 5.508879184477332558e+01 4.995930702233248866e+01 1.026803186118664541e+02 9.759411768796719855e+01
2.437500000000000000e+04 5.505247060050361085e+01 4.990083931806824324e+01 1.024245011656609847e+02 9.769103384175815563e+01
2.438750000000000000e+04 5.504354863154649991e+01 4.992672660984308664e+01 1.025215978847879370e+02 9.764751667518532940e+01
2.440000000000000000e+04 5.505408496984589561e+01 4.998857428413233350e+01 1.023235509367172398e+02 9.749847927641087608e+01
2.441250000000000000e+04 5.512950755101942946e+01 4.995491451758092438e+01 1.021405953125086938e+02 9.753764496445114673e+01
2.442500000000000000e+04 5.501465456321363945e+01 4.989293096976346220e+01 1.021371788019581572e+02 9.744520685542622118e+01
2.443750000000000000e+04 5.495354651251058442e+01 4.982885357633091417e+01 1.024947840768867735e+02 9.752343484793352957e+01
2.445000000000000000e+04 5.512283956292547771e+01 4.974779491843088408e+01 1.024629508026166604e+02 9.753283234555840409e+01
2.446250000000000000e+04 5.519354413752559907e+01 4.981214239895059848e+01 1.024564711774731194e+02 9.759274583240072332e+01
2.447500000000000000e+04 5.523444580026691142e+01 4.982750460957623062e+01 1.023906461123314386e+02 9.769588967412001068e+01
2.448750000000000000e+04 5.533765824045214288e+01 4.986306920454739355e+01 1.024902367453018428e+02 9.767810414292083010e+01
2.450000000000000000e+04 5.519470117077015203e+01 4.988263048002878008e+01 1.026176185039178108e+02 9.752156946940397120e+01
2.451250000000000000e+04 5.503914123478555354e+01 4.965647666451055642e+01 1.024948723927687553e+02 9.750516256484125677e+01
2.452500000000000000e+04 5.521771318027156639e+01 4.967594646138345382e+01 1.023234713846493662e+02 9.752996288577702444e+01
2.453750000000000000e+04 5.524374704841845585e+01 4.982708758433721385e+01 1.022711403788456863e+02 9.752074137276200361e+01
2.455000000000000000e+04 5.517700983986348717e+01 4.968660591986594710e+01 1.023072370620788831e+02 9.754126269533298910e+01
2.456250000000000000e+04 5.524574359892081077e+01 4.966812589300192116e+01 1.026825293707965301e+02 9.774330716575248346e+01
2.457500000000000000e+04 5.526610912930308928e+01 4.971550320325542316e+01 1.026513658105404119e+02 9.768039546675767326e+01
2.458750000000000000e+04 5.526591502314727933e+01 4.987204798494958169e+01 1.028481516383378249e+02 9.771673013836171151e+01
2.460000000000000000e+04 5.513570363260323859e+01 4.988406668891979479e+01 1.027795378598988805e+02 9.772548766803710407e+01
2.461250000000000000e+04 5.505263840729022462e+01 4.986152851433457300e+01 1.026972080160134766e+02 9.767386614508534137e+01
2.462500000000000000e+04 5.513038711656025015e+01 4.982485992770373429e+01 1.027268342002197556e+02 9.774837502009475543e+01
2.463750000000000000e+04 5.499950389060725087e+01 4.967631768311024132e+01 1.028131516427872469e+02 9.770100791451041289e+01
2.465000000000000000e+04 5.493344626330188163e+01 4.990713254195244986e+01 1.026777552448631070e+02 9.758958990383375465e+01
2.466250000000000000e+04 5.492409532180288068e+01 4.989908765436775440e+01 1.026611077571698871e+02 9.733350737500467176e+01
2.467500000000000000e+04 5.502775985489171262e+01 4.994018022504802445e+01 1.026648399154883151e+02 9.732501435682826241e+01
2.468750000000000000e+04 5.523657434008459433e+01 4.984223922450856037e+01 1.025026674648907914e+02 9.742856484910687698e+01
2.470000000000000000e+04 5.512905600388937444e+01 4.985479621099938896e+01 1.024822005469058297e+02 9.750019988238804558e+01
2.471250000000000000e+04 5.523426359717710454e+01 4.989259276234535179e+01 1.024037898755072291e+02 9.748930484435091159e+01
2.472500000000000000e+04 5.541428747203537597e+01 5.021134495861206659e+01 1.023306411643048079e+02 9.752486945445238575e+01
2.473750000000000000e+04 5.539916500443323599e+01 5.008167260254927555e+01 1.024980679209801622e+02 9.769261310733108417e+01
2.475000000000000000e+04 5.525386399565562101e+01 5.000733629480500753e+01 1.025913777431487546e+02 9.768905949150355639e+01
2.476250000000000000e+04 5.519640611110270356e+01 4.989384831622557215e+01 1.027012767855573259e+02 9.771387119732392534e+01
2.477500000000000000e+04 5.514003308274820370e+01 4.997242627519977987e+01 1.026385604545138364e+02 9.780633451444582249e+01
2.478750000000000000e+04 5.514967255207393748e+01 4.985549275927643720e+01 1.025978773847599257e+02 9.773342790899231147e+01
2.480000000000000000e+04 5.541853040829589361e+01 4.960811256683996362e+01 1.026248154565115840e+02 9.757334740162248465e+01
2.481250000000000000e+04 5.535955593629154947e+01 4.971285645296732980e+01 1.026835087496051102e+02 9.761636026019229462e+01
2.482500000000000000e+04 5.521458068556619025e+01 4.957861555710911716e+01 1.025199823864727904e+02 9.778984987953440111e+01
2.483750000000000000e+04 5.515004325530624385e+01 4.955309585383493953e+01 1.026876193806349704e+02 9.770686022164001372e+01
2.485000000000000000e+04 5.526833150197669653e+01 4.970581000171176811e+01 1.028326781712990652e+02 9.774212388695679010e+01
2.486250000000000000e+04 5.524832717879667143e+01 4.971769216182198647e+01 1.028115571567595481e+02 9.769716426612990290e+01
2.487500000000000000e+04 5.530620637643026072e+01 4.974956661304752004e+01 1.026604922796207546e+02 9.772469286544138356e+01
2.488750000000000000e+04 5.533219901561631815e+01 4.991334039203166384e+01 1.025261451233769634e+02 9.773550852116952115e+01
2.490000000000000000e+04 5.532367414655921323e+01 4.993443788046807441e+01 1.025065609509384643e+02 9.754055810152313200e+01
2.491250000000000000e+04 5.510410943966402186e+01 5.003087512445538465e+01 1.026404209448748901e+02 9.765774481048126177e+01
2.492500000000000000e+04 5.507224402217931924e+01 5.016932424406577695e+01 1.025725107766486985e+02 9.772422949168620221e+01
2.493750000000000000e+04 5.521667582313930467e+01 5.003459193712356523e+01 1.024777881741774053e+02 9.781329065699887337e+01
2.495000000000000000e+04 5.512168559594685746e+01 5.005051758246811744e+01 1.026017649814210273e+02 9.774040706064727146e+01
2.496250000000000000e+04 5.501969002126939046e+01 4.990519847629595063e+01 1.025453546576786295e+02 9.779664288317061960e+01
2.497500000000000000e+04 5.490782784539744910e+01 5.002906803509704048e+01 1.026675868519188555e+02 9.777627247922595188e+01
2.498750000000000000e+04 5.493315702594715333e+01 4.996448628736325048e+01 1.026316730992375454e+02 9.774279148140763596e+01
2.500000000000000000e+04 5.503591569166582076e+01 5.005662747937392254e+01 1.024581855495381717e+02 9.782468239956963885e+01
2.501250000000000000e+04 5.509220290293647793e+01 5.002720190541067069e+01 1.025214918129093462e+02 9.775142998145030049e+01
2.502500000000000000e+04 5.512944995615373500e+01 5.025419890322805827e+01 1.024812617995009987e+02 9.776162512977133190e+01
2.503750000000000000e+04 5.493744961463335841e+01 5.016993087204629376e+01 1.024548625905903521e+02 9.789293653405674434e+01
2.505000000000000000e+04 5.490744746703171586e+01 5.016146795869457264e+01 1.025909996977889875e+02 9.773448755878621341e+01
2.506250000000000000e+04 5.493385289424739426e+01 5.010746673685923014e+01 1.026794560073471843e+02 9.784493733792029957e+01
2.507500000000000000e+04 5.508569377872586159e+01 5.023260569734971170e+01 1.027062868670512046e+02 9.768084220226505465e+01
2.508750000000000000e+04 5.502803590022202229e+01 5.027716654966430809e+01 1.027026026198993804e+02 9.760556874309786224e+01
2.510000000000000000e+04 5.511573589556060426e+01 5.028720711228751838e+01 1.025877200575675943e+02 9.767911885304336295e+01
2.511250000000000000e+04 5.524469658374059122e+01 5.026671305507641563e+01 1.025332227894217993e+02 9.764051217694644436e+01
2.512500000000000000e+04 5.537346932790154597e+01 5.027774470573967136e+01 1.025950996794900050e+02 9.766647217271375325e+01
2.513750000000000000e+04 5.524700687869578530e+01 5.031311637802600956e+01 1.024848040332612413e+02 9.747246402747170180e+01
2.515000000000000000e+04 5.523072286877263082e+01 5.027111948994186719e+01 1.025943428465158860e+02 9.750827603589117132e+01
2.516250000000000000e+04 5.528698157803081870e+01 5.021310041241316924e+01 1.026853500704176270e+02 9.734585715501884806e+01
2.517500000000000000e+04 5.532232208729384126e+01 5.033119050934476491e+01 1.025778673979667133e+02 9.752804278961637863e+01
2.518750000000000000e+04 5.524987645292743110e+01 5.023567008918202248e+01 1.026129283762587079e+02 9.761324327860873495e+01
2.520000000000000000e+04 5.521658365175255057e+01 5.005572069659932311e+01 1.024973216672506311e+02 9.763949703678206049e+01
2.521250000000000000e+04 5.524882865572637058e+01 5.009694515601071885e+01 1.024771433547709023e+02 9.767118029497872556e+01
2.522500000000000000e+04 5.532629808252419679e+01 5.011035694996112255e+01 1.024946245386588544e+02 9.750207719676519957e+01
2.523750000000000000e+04 5.544354070310254201e+01 5.012353432682965604e+01 1.024498692641440130e+02 9.746201941415810666e+01
2.525000000000000000e+04 5.555000953927390839e+01 5.003138255157472969e+01 1.025255099897243412e+02 9.754363995476401783e+01
2.526250000000000000e+04 5.554520687290902714e+01 5.002024872036093939e+01 1.026882774309522688e+02 9.759669566622973491e+01
2.527500000000000000e+04 5.554057467939939130e+01 5.004023228813217372e+01 1.025190646720186010e+02 9.750618754409261157e+01
2.528750000000000000e+04 5.554806050727927413e+01 4.987488545123575534e+01 1.024462267261783524e+02 9.753737149989129307e+01
2.530000000000000000e+04 5.562927399707847798e+01 5.003197876357218377e+01 1.023181975245561404e+02 9.768102925125079139e+01
2.531250000000000000e+04 5.561867168431334107e+01 5.000789211749603425e+01 1.023228955324206311e+02 9.772550508746185471e+01
2.532500000000000000e+04 5.562455442193837030e+01 5.006514765817311741e+01 1.023053540293764172e+02 9.772817753351563397e+01
2.533750000000000000e+04 5.565393217335220299e+01 4.989844834704862109e+01 1.023181677751909433e+02 9.771207072256909498e+01
2.535000000000000000e+04 5.553531076033370084e+01 5.003583919265477675e+01 1.023159450098563070e+02 9.767845322203885416e+01
2.536250000000000000e+04 5.553149716384293555e+01 5.010481809173058565e+01 1.023804330406000673e+02 9.769133294072564411e+01
2.537500000000000000e+04 5.566453874343789465e+01 5.011175521950811174e+01 1.023287468289486526e+02 9.752556543871243377e+01
2.538750000000000000e+04 5.568000292314683719e+01 5.008506709640594323e+01 1.022496783047158146e+02 9.751399972156478668e+01
2.540000000000000000e+04 5.568592048241642090e+01 5.016565879910477577e+01 1.024153766890941455e+02 9.760107766726544298e+01
2.541250000000000000e+04 5.568572869736510711e+01 5.021683301128256005e+01 1.026021422929837144e+02 9.756891563486375674e+01
2.542500000000000000e+04 5.563030676249053386e+01 5.025167451352468362e+01 1.031075941152011950e+02 9.769158719142814107e+01
2.543750000000000000e+04 5.554726663343350879e+01 5.029488845008759768e+01 1.027205072890422741e+02 9.765991241793994959e+01
2.545000000000000000e+04 5.562382482507530312e+01 5.022989624108781470e+01 1.028174462971643379e+02 9.754497104127123919e+01
2.546250000000000000e+04 5.562359859656453409e+01 5.019194557220835406e+01 1.023734889936295929e+02 9.749870957287889439e+01
2.547500000000000000e+04 5.547045813761361188e+01 5.043832342826934934e+01 1.025335197970317012e+02 9.752830845163504137e+01
2.548750000000000000e+04 5.538580156558661827e+01 5.036607799409853214e+01 1.026346293414465407e+02 9.752169509047244844e+01
2.550000000000000000e+04 5.545936348146926775e+01 5.021713984648098261e+01 1.024017174391322271e+02 9.757467198095595506e+01
2.551250000000000000e+04 5.542189105624966317e+01 5.044852629795308019e+01 1.023426227084356412e+02 9.764038802911990444e+01
2.552500000000000000e+04 5.539900026450808213e+01 5.053680669646115575e+01 1.023660866827186027e+02 9.753377110421374141e+01
2.553750000000000000e+04 5.534238033457999251e+01 5.030346683042541400e+01 1.023220269327889298e+02 9.750586286476341513e+01
2.555000000000000000e+04 5.528775488196578181e+01 5.026005645796611532e+01 1.024925789064270987e+02 9.752591844488529205e+01
2.556250000000000000e+04 5.523355008868827554e+01 5.030181125982952750e+01 1.024829803540626756e+02 9.750484672663714036e+01
2.557500000000000000e+04 5.543130679012922002e+01 5.019506234543162293e+01 1.025255726704525472e+02 9.747468487218735333e+01
2.558750000000000000e+04 5.543154929955965571e+01 5.010552946338040670e+01 1.025292868567320852e+02 9.747829562299324380e+01
2.560000000000000000e+04 5.545097316293562528e+01 5.010913010402357770e+01 1.026488331631815782e+02 9.750574605632388625e+01
2.561250000000000000e+04 5.533876320524286996e+01 5.011372433070744137e+01 1.026639197352976538e+02 9.744548898493113143e+01
2.562500000000000000e+04 5.539130397060412747e+01 5.007918044587211881e+01 1.026071540858925317e+02 9.746925997832035193e+01
2.563750000000000000e+04 5.546267605091627217e+01 4.990707473050786547e+01 1.026686003416263588e+02 9.747208244822378731e+01
2.565000000000000000e+04 5.534472097196520224e+01 4.989610716591492690e+01 1.026612600232888042e+02 9.757083235524810050e+01
2.566250000000000000e+04 5.530965320701123034e+01 4.975245546940310248e+01 1.026318815133860909e+02 9.766535166317173378e+01
2.567500000000000000e+04 5.531779294915940426e+01 4.996524733983866184e+01 1.026370923898070373e+02 9.751449831741497576e+01
2.568750000000000000e+04 5.526874839245758153e+01 4.976705713238646211e+01 1.026330477769731857e+02 9.744957253830936850e+01
2.570000000000000000e+04 5.520263103277315508e+01 4.989178602781913696e+01 1.025842585965527149e+02 9.740483679027863673e+01
2.571250000000000000e+04 5.521587006503900596e+01 4.986973453309232696e+01 1.023882861900571868e+02 9.757441631913549429e+01
2.572500000000000000e+04 5.511965590960929973e+01 4.994977773467210369e+01 1.024445527011015571e+02 9.756095173560129297e+01
2.573750000000000000e+04 5.521953415754274630e+01 5.002974056446555551e+01 1.021924387239004801e+02 9.759851553174745220e+01
2.575000000000000000e+04 5.513855726358966791e+01 4.997389954473725027e+01 1.023529021884442756e+02 9.748087794511538107e+01
2.576250000000000000e+04 5.510619048983910773e+01 5.008897583244098684e+01 1.023102689438153448e+02 9.762098552758705239e+01
2.577500000000000000e+04 5.514427602154373176e+01 5.002549162275476391e+01 1.023062314545172740e+02 9.759538865752671200e+01
2.578750000000000000e+04 5.513927021070647783e+01 4.989725098162730177e+01 1.023764642256512332e+02 9.770686151246876250e+01
2.580000000000000000e+04 5.523092754646116020e+01 5.004079050658813799e+01 1.023899954864849491e+02 9.789425769439793612e+01
2.581250000000000000e+04 5.517815999276422900e+01 5.006341517996438739e+01 1.024329931923505512e+02 9.780213546509112632e+01
2.582500000000000000e+04 5.521122040520769758e+01 5.003684035092675231e+01 1.027049158675367408e+02 9.777323788518988579e+01
2.583750000000000000e+04 5.522225846054124077e+01 5.004394276801272667e+01 1.026646301064319715e+02 9.771593520955399015e+01
2.585000000000000000e+04 5.521879246965879418e+01 5.007877080879933374e+01 1.026798188696791954e+02 9.783885922794203793e+01
2.586250000000000000e+04 5.519303361600741908e+01 5.002560486111653404e+01 1.026012945738217752e+02 9.792213775238475648e+01
2.587500000000000000e+04 5.522256321082642216e+01 4.997262990681569050e+01 1.025108658587513304e+02 9.792077547109492741e+01
2.588750000000000000e+04 5.517339715167693015e+01 5.003216457087142288e+01 1.025179155967482245e+02 9.773743357040676472e+01
2.590000000000000000e+04 5.523642472212541321e+01 5.007370052049772369e+01 1.024904338122241114e+02 9.788981533498349563e+01
2.591250000000000000e+04 5.527327090081410432e+01 4.998052574951835680e+01 1.024142894731728148e+02 9.794613703806879812e+01
2.592500000000000000e+04 5.541406698065796377e+01 5.010366537927149722e+01 1.023113749154610730e+02 9.783747156178230853e+01
2.593750000000000000e+04 5.528364709483440720e+01 5.014644623744533192e+01 1.024146800827695500e+02 9.781976541284143423e+01
2.595000000000000000e+04 5.518174858623712709e+01 5.027114855673764282e+01 1.024709925361677278e+02 9.774004404751718766e+01
2.596250000000000000e+04 5.525497536681111654e+01 5.026301867330803930e+01 1.024200518628259857e+02 9.780623764314118773e+01
2.597500000000000000e+04 5.518979283664980073e+01 5.020966843327735774e+01 1.024401106504223407e+02 9.786316220664937759e+01
2.598750000000000000e+04 5.517199832369349366e+01 5.024786955362649365e+01 1.024977663538760311e+02 9.781341393555889852e+01
2.600000000000000000e+04 5.508284477819612590e+01 5.026202439739204664e+01 1.025459915275246772e+02 9.768935455270012369e+01
2.601250000000000000e+04 5.504518332558563287e+01 5.029004171131810352e+01 1.024959603193662616e+02 9.774380318814168334e+01
2.602500000000000000e+04 5.505470142364936947e+01 5.025238709003077275e+01 1.023039312649632393e+02 9.785581399559421811e+01
2.603750000000000000e+04 5.505068836998235327e+01 5.019485427080156370e+01 1.025287242441554127e+02 9.796997213781287428e+01
2.605000000000000000e+04 5.526438767271684327e+01 5.028269203539865373e+01 1.023180880320440878e+02 9.790634416808110529e+01
2.606250000000000000e+04 5.528706768392721926e+01 5.023879153075892390e+01 1.024513764855937836e+02 9.784332242863003160e+01
2.607500000000000000e+04 5.523007646523124237e+01 5.042580964366916163e+01 1.024572010023124307e+02 9.773204335390275332e+01
2.608750000000000000e+04 5.515513626013179760e+01 5.025809274802746529e+01 1.025248785883034941e+02 9.781912621409152564e+01
2.610000000000000000e+04 5.521851280232258574e+01 5.025583923037775946e+01 1.025105259961743513e+02 9.782441873532299326e+01
2.611250000000000000e+04 5.523754404483826619e+01 5.026665412685147771e+01 1.024520620622223959e+02 9.779770649843749197e+01
2.612500000000000000e+04 5.522108442031648678e+01 5.003206527838472084e+01 1.024883156453954456e+02 9.778170061547155001e+01
2.613750000000000000e+04 5.519801031592942309e+01 5.006133549492815149e+01 1.024685066170068950e+02 9.766283636949428626e+01
2.615000000000000000e+04 5.525230666085375475e+01 5.015754608661250558e+01 1.025356467906431277e+02 9.751552632313460833e+01
2.616250000000000000e+04 5.521427878117679455e+01 5.042445387291499515e+01 1.024497828037360136e+02 9.764300861490603722e+01
2.617500000000000000e+04 5.527560680601191478e+01 5.015689017606857902e+01 1.024463944229845964e+02 9.762684529041375470e+01
2.618750000000000000e+04 5.525764202734508501e+01 5.010441718358138985e+01 1.024180754608523642e+02 9.774793186243226728e+01
2.620000000000000000e+04 5.524235120567921342e+01 5.027432380718125415e+01 1.023778020917628027e+02 9.773287737642951356e+01
2.621250000000000000e+04 5.531634630845137224e+01 5.002630243013749833e+01 1.023371767577952767e+02 9.773458353510557117e+01
2.622500000000000000e+04 5.533291396770102466e+01 5.037369565739628285e+01 1.024776039833678425e+02 9.787284142457417602e+01
2.623750000000000000e+04 5.524500777628002623e+01 5.028505210958200422e+01 1.025317751071255827e+02 9.772767591313827040e+01
2.625000000000000000e+04 5.526563003273002295e+01 5.022378201161303934e+01 1.025233168025673649e+02 9.772491184449199864e+01
2.626250000000000000e+04 5.515575132434106820e+01 5.030534575237885520e+01 1.024296102288728463e+02 9.771693826101714819e+01
2.627500000000000000e+04 5.510799105468176151e+01 5.024038171235950756e+01 1.023708550226159275e+02 9.781415824283166671e+01
2.628750000000000000e+04 5.529871534555236678e+01 5.041795540736283954e+01 1.024985230834505217e+02 9.774143498960832233e+01
2.630000000000000000e+04 5.522256192018076604e+01 5.048556421729146138e+01 1.023958128124071436e+02 9.762616486567505092e+01
2.631250000000000000e+04 5.526220296717781366e+01 5.045790295418213844e+01 1.024729188281158372e+02 9.764143439546968750e+01
2.632500000000000000e+04 5.528531609254689272e+01 5.044793359185292303e+01 1.025927324224703199e+02 9.770912725236597396e+01
2.633750000000000000e+04 5.525932524186039529e+01 5.031715969781861730e+01 1.026044037779157350e+02 9.759306856088487336e+01
2.635000000000000000e+04 5.509035699043084122e+01 5.041646981676598216e+01 1.024722638777864603e+02 9.758052026679369817e+01
2.636250000000000000e+04 5.499973830992595225e+01 5.042478027015375375e+01 1.024654441956349444e+02 9.765868386029863757e+01
2.637500000000000000e+04 5.508928237532165895e+01 5.043526733806073992e+01 1.023732514882504745e+02 9.769751962773555931e+01
2.638750000000000000e+04 5.522849359980784101e+01 5.032953039544360507e+01 1.022415538286671932e+02 9.753227412069294644e+01
2.640000000000000000e+04 5.510741798843559280e+01 5.004664369430333437e+01 1.022673960637786905e+02 9.764259974271679710e+01
2.641250000000000000e+04 5.528574550645259222e+01 4.991831484324908530e+01 1.022869193243121799e+02 9.768385561226232028e+01
2.642500000000000000e+04 5.515936095227773706e+01 5.031169078310799136e+01 1.025057464333934973e+02 9.766284143273232132e+01
2.643750000000000000e+04 5.526122328019574326e+01 5.048575299197611344e+01 1.023983810376542323e+02 9.753370973992680604e+01
2.645000000000000000e+04 5.526944176235801365e+01 5.037223541630915236e+01 1.024969613251482912e+02 9.755067531714450979e+01
2.646250000000000000e+04 5.530826235459647933e+01 5.037460154190617345e+01 1.023559510831579047e+02 9.761187913869686383e+01
2.647500000000000000e+04 5.541570008585897256e+01 5.044684242856084211e+01 1.024577348837637061e+02 9.765238982737778883e+01
2.648750000000000000e+04 5.524216153852459144e+01 5.044536177391825760e+01 1.024890383829666263e+02 9.759803890821895322e+01
2.650000000000000000e+04 5.508556687768535198e+01 4.972640397546607716e+01 1.025889464911771114e+02 9.754606345597599670e+01
2.651250000000000000e+04 5.524975060626665169e+01 4.973987444648153655e+01 1.025126010854050946e+02 9.751830508384328766e+01
2.652500000000000000e+04 5.524022801297341090e+01 5.001172982157351043e+01 1.025067928661989356e+02 9.749576201484259741e+01
2.653750000000000000e+04 5.521501420873993027e+01 5.023033039880232309e+01 1.025030822761844860e+02 9.750444072514498828e+01
2.655000000000000000e+04 5.526115874074461942e+01 5.039828532669744021e+01 1.024097743327680377e+02 9.752251713893164720e+01
2.656250000000000000e+04 5.532417739085439479e+01 5.040868452843913872e+01 1.022609896392387583e+02 9.768565968828580992e+01
2.657500000000000000e+04 5.526988083648998895e+01 5.049413498559649582e+01 1.024823829657501619e+02 9.767138434083193488e+01
2.658750000000000000e+04 5.531696903857290692e+01 5.058455855917053867e+01 1.022019003986426213e+02 9.756527604346607063e+01
2.660000000000000000e+04 5.526800542862709165e+01 5.046676975864295400e+01 1.022973897431497647e+02 9.761167441303966541e+01
2.661250000000000000e+04 5.525708632242051266e+01 5.053889850663804140e+01 1.023315992299133654e+02 9.754810930153671222e+01
2.662500000000000000e+04 5.541444676746986886e+01 5.041711029271853306e+01 1.021434451932045135e+02 9.754194954482946400e+01
2.663750000000000000e+04 5.548916086553930427e+01 5.016570020239153394e+01 1.019659602942725911e+02 9.749716362284389959e+01
2.665000000000000000e+04 5.540543022968768128e+01 4.984109590599421580e+01 1.019100058178144650e+02 9.758651293604590649e+01
2.666250000000000000e+04 5.541761064283835481e+01 5.007930240678204115e+01 1.020967953128148338e+02 9.754470270631546214e+01
2.667500000000000000e+04 5.521928575308690768e+01 5.028249678746734475e+01 1.020718739307849887e+02 9.757783732570273116e+01
2.668750000000000000e+04 5.534357317569451595e+01 5.009373612989088542e+01 1.020760980795346597e+02 9.733883523890840195e+01
2.670000000000000000e+04 5.518319738417004316e+01 4.992080166764818472e+01 1.021793412166411201e+02 9.732584558801912067e+01
2.671250000000000000e+04 5.506495791156605435e+01 4.984739909535784363e+01 1.023824268395987502e+02 9.744897159100852946e+01
2.672500000000000000e+04 5.510294021223820948e+01 5.006018443557947961e+01 1.024125901929566425e+02 9.744291511803577066e+01
2.673750000000000000e+04 5.512669274895802118e+01 5.001754153207672005e+01 1.024879617590880656e+02 9.740127015444230096e+01
2.675000000000000000e+04 5.507161282355721710e+01 4.993099055355097704e+01 1.025834257579102768e+02 9.750769969256782588e+01
2.676250000000000000e+04 5.510057043972427948e+01 5.003498127432766296e+01 1.025927319062279679e+02 9.749240238062836283e+01
2.677500000000000000e+04 5.522291904536282914e+01 5.011448953920336891e+01 1.025189629562837439e+02 9.754647872865065494e+01
2.678750000000000000e+04 5.511990347070123164e+01 5.011598506435498734e+01 1.024183321483693163e+02 9.751368769906028433e+01
2.680000000000000000e+04 5.508187581438512126e+01 5.037491241642033657e+01 1.023647718512107758e+02 9.749859341217833730e+01
2.681250000000000000e+04 5.496199336235757471e+01 5.031901057334629712e+01 1.022409819188839322e+02 9.736590153643501822e+01
2.682500000000000000e+04 5.505992553049732408e+01 5.009936981964586522e+01 1.021824429868454729e+02 9.742372532380443317e+01
2.683750000000000000e+04 5.493432179366555346e+01 5.004381062758016441e+01 1.022702611043030743e+02 9.737656364072097404e+01
2.685000000000000000e+04 5.501505038529080593e+01 5.005860968368936881e+01 1.022629958264005268e+02 9.751984881955533524e+01
2.686250000000000000e+04 5.502918986830527359e+01 4.993556133379498618e+01 1.022774629226072420e+02 9.745146891532782263e+01
2.687500000000000000e+04 5.505911116835363828e+01 4.979618313049198974e+01 1.025890027166731642e+02 9.746616253547085762e+01
2.688750000000000000e+04 5.492265032095566824e+01 4.968862852179316292e+01 1.024780605213731803e+02 9.748063967591079404e+01
2.690000000000000000e+04 5.485007246358439659e+01 4.994726791200363181e+01 1.025106945505765736e+02 9.752376436989882791e+01
2.691250000000000000e+04 5.486291232743936064e+01 5.009375211397009764e+01 1.024105751662090000e+02 9.764281837862436930e+01
2.692500000000000000e+04 5.496868097992805247e+01 5.017517823590426929e+01 1.022871009117658616e+02 9.749467553473648707e+01
2.693750000000000000e+04 5.493091108032573544e+01 5.005610450744197237e+01 1.021622437222492294e+02 9.765889955635364572e+01
2.695000000000000000e+04 5.492624857091136192e+01 5.006452765480311484e+01 1.022010451671477966e+02 9.744353861407496709e+01
2.696250000000000000e+04 5.489338554619855159e+01 4.990713916704225284e+01 1.021499834220598899e+02 9.749244068964539167e+01
2.697500000000000000e+04 5.482898084959075646e+01 4.997113571373503049e+01 1.022389583848380994e+02 9.761791117075600255e+01
2.698750000000000000e+04 5.494889581841702864e+01 4.988016612582265452e+01 1.023111025178950797e+02 9.750632766079685609e+01
2.700000000000000000e+04 5.500035707131568330e+01 5.001750825404743495e+01 1.023976428270382968e+02 9.749639124480226826e+01
2.701250000000000000e+04 5.486831660419935730e+01 4.990717266087850135e+01 1.022675549773529724e+02 9.748273346886973911e+01
2.702500000000000000e+04 5.508317361646867738e+01 5.003921291710859975e+01 1.024177314243706007e+02 9.740090158690256317e+01
2.703750000000000000e+04 5.489372668720198334e+01 4.998134122955624292e+01 1.023931640523566244e+02 9.748121299169868337e+01
2.705000000000000000e+04 5.484059366166545857e+01 5.004868116175254755e+01 1.023711359924132580e+02 9.748285608492321330e+01
2.706250000000000000e+04 5.474299924482637181e+01 4.976028321562846202e+01 1.024119990199658616e+02 9.763490134706147217e+01
2.707500000000000000e+04 5.498278499647923212e+01 4.987105663116032872e+01 1.025594767616388481e+02 9.729544941769542277e+01
2.708750000000000000e+04 5.497608794471859994e+01 4.968177536022373886e+01 1.025136594629223623e+02 9.729128705786219200e+01
2.710000000000000000e+04 5.482276280010741942e+01 4.955866518874857718e+01 1.025175006929142398e+02 9.728216711372903092e+01
2.711250000000000000e+04 5.471926877471240402e+01 4.963075933284291352e+01 1.026271180141501134e+02 9.714507721047434075e+01
2.712500000000000000e+04 5.480094806015675601e+01 4.974628155323917866e+01 1.027116691766289165e+02 9.724338003006492670e+01
2.713750000000000000e+04 5.468574695316771539e+01 5.003942071595088947e+01 1.026049072762661609e+02 9.723845296951689932e+01
2.715000000000000000e+04 5.481034634504543845e+01 4.988333325539694840e+01 1.024483584879209275e+02 9.718415767538387229e+01
2.716250000000000000e+04 5.486362898015885747e+01 4.990315796720246766e+01 1.025380695436498826e+02 9.741321172649792004e+01
2.717500000000000000e+04 5.507643570323422466e+01 5.005736723870928984e+01 1.026760557993685978e+02 9.722629798822703151e+01
2.718750000000000000e+04 5.502333293129217395e+01 5.004840046748230264e+01 1.024336082536053851e+02 9.706993957274626439e+01
2.720000000000000000e+04 5.487665781791096720e+01 5.011674727152382758e+01 1.024800259434267815e+02 9.712644946748966390e+01
2.721250000000000000e+04 5.482358556318388310e+01 5.016236183400241089e+01 1.025611396129887680e+02 9.719452494456749037e+01
2.722500000000000000e+04 5.490152823219078471e+01 5.029448273431703598e+01 1.024945618431095369e+02 9.725379456005812528e+01
2.723750000000000000e+04 5.488262066342349499e+01 5.016473494808529665e+01 1.025349742556366408e+02 9.738628902067634385e+01
2.725000000000000000e+04 5.484653789168569205e+01 4.990810624370310933e+01 1.025091579156870267e+02 9.731017353173697870e+01
2.726250000000000000e+04 5.493127318492082622e+01 5.012016648029538857e+01 1.023354274630675036e+02 9.757005567137592550e+01
2.727500000000000000e+04 5.485606127119147857e+01 4.998540618043570305e+01 1.022821776063984487e+02 9.766348558061800134e+01
2.728750000000000000e+04 5.484163375069706348e+01 5.029930372258908022e+01 1.022138475801440336e+02 9.751972417172601126e+01
2.730000000000000000e+04 5.484060519395259092e+01 5.027543279078548011e+01 1.023257463743950524e+02 9.750990029455475394e+01
2.731250000000000000e+04 5.477772304216084365e+01 5.031313988709278107e+01 1.022357015521368879e+02 9.764262927938027303e+01
2.732500000000000000e+04 5.483135958939814714e+01 5.034620563727372655e+01 1.022140774324347916e+02 9.741280305993439015e+01
2.733750000000000000e+04 5.466884954643778372e+01 5.003452062879635776e+01 1.021382382117706840e+02 9.734022699422460789e+01
2.735000000000000000e+04 5.464767881620498713e+01 4.990551736892823698e+01 1.022929002869165203e+02 9.747544464108416662e+01
2.736250000000000000e+04 5.482789910884369533e+01 5.006986779740397253e+01 1.023017726364955564e+02 9.737177512621342146e+01
2.737500000000000000e+04 5.475830420970785184e+01 5.008116307459000183e+01 1.025024953533701506e+02 9.751597879250066114e+01
2.738750000000000000e+04 5.478489542592831185e+01 5.006351717036406512e+01 1.024822173445335380e+02 9.766465556058989250e+01
2.740000000000000000e+04 5.482215456300473022e+01 5.019209404276546849e+01 1.024756713141282205e+02 9.753506597961450098e+01
2.741250000000000000e+04 5.481339434531060562e+01 5.027486596797631790e+01 1.025187063424959319e+02 9.757988595898392248e+01
2.742500000000000000e+04 5.484967287267439673e+01 5.032456364078419853e+01 1.023579011609369331e+02 9.753761326070831217e+01
2.743750000000000000e+04 5.486737258851398025e+01 5.039161059301493140e+01 1.023230346542638927e+02 9.752992690100550988e+01
2.745000000000000000e+04 5.501481106421316269e+01 5.016426762020032726e+01 1.024423303945672501e+02 9.758845285060013452e+01
2.746250000000000000e+04 5.502560122591938807e+01 5.009387914748001691e+01 1.025384870219890132e+02 9.751875440135633255e+01
2.747500000000000000e+04 5.510292898138406059e+01 5.007274071288191664e+01 1.020938045945664072e+02 9.755437948204732379e+01
2.748750000000000000e+04 5.519388307216827627e+01 5.020000772564728209e+01 1.021225236832471523e+02 9.738796061973447138e+01
2.750000000000000000e+04 5.502471052223101111e+01 5.023809756216288491e+01 1.021396235336993072e+02 9.725524741874120593e+01
2.751250000000000000e+04 5.486193049489979501e+01 5.026830349864206227e+01 1.020932137804363720e+02 9.741547913088483313e+01
2.752500000000000000e+04 5.483865391194386518e+01 5.027304854531205791e+01 1.020838496134820588e+02 9.733358175545959057e+01
2.753750000000000000e+04 5.486954265477488235e+01 5.030168035639942303e+01 1.018363418610190934e+02 9.721375071176072424e+01
2.755000000000000000e+04 5.502364524616943697e+01 5.017347913397641435e+01 1.017407321826622990e+02 9.720017172386252469e+01
2.756250000000000000e+04 5.505411116879209743e+01 5.003511936170693275e+01 1.017179082598121482e+02 9.733513827591848155e+01
2.757500000000000000e+04 5.504618335786381778e+01 4.997900672808748368e+01 1.017832743068352102e+02 9.751230810232571855e+01
2.758750000000000000e+04 5.503864108312299663e+01 4.967673704029562032e+01 1.019362841441294023e+02 9.745301574591708516e+01
2.760000000000000000e+04 5.509970519460597416e+01 4.983419013158859201e+01 1.020575970974134634e+02 9.762592669857572503e+01
2.761250000000000000e+04 5.521644625051758482e+01 4.986988258450845279e+01 1.021236626446707874e+02 9.750478651312322143e+01
2.762500000000000000e+04 5.508926426106071972e+01 4.963315223622397099e+01 1.022505628818339858e+02 9.736581925779010760e+01
2.763750000000000000e+04 5.503102666934542242e+01 4.972805352323941008e+01 1.022600375436746134e+02 9.741072971655719925e+01
2.765000000000000000e+04 5.496981461345887254e+01 4.983673390158235605e+01 1.022457976204288599e+02 9.754553947090799682e+01
2.766250000000000000e+04 5.492676014750084335e+01 4.964226014980149415e+01 1.022709895703939935e+02 9.762517786872420800e+01
2.767500000000000000e+04 5.488476690622055543e+01 4.982301782465101070e+01 1.023250604629728713e+02 9.729130816432609663e+01
2.768750000000000000e+04 5.490156999656876025e+01 4.974457771459282185e+01 1.021972913042260842e+02 9.724200108974163470e+01
2.770000000000000000e+04 5.493682330544567094e+01 4.976826531400351428e+01 1.023300526263284951e+02 9.734354826974501407e+01
2.771250000000000000e+04 5.494554401348491979e+01 4.965503908387088927e+01 1.022552604025892009e+02 9.731472877784858611e+01
2.772500000000000000e+04 5.486222548098412233e+01 4.968945859856437863e+01 1.021141676184769551e+02 9.734076623052357036e+01
2.773750000000000000e+04 5.485347481954966042e+01 4.969169760726850882e+01 1.020939936643576118e+02 9.742801019185219502e+01
2.775000000000000000e+04 5.488633708227749253e+01 4.983509378213079799e+01 1.021391428115685756e+02 9.746245763080737845e+01
2.776250000000000000e+04 5.504893346137920673e+01 4.982430248663656869e+01 1.021592073529400579e+02 9.766487097386674066e+01
2.777500000000000000e+04 5.498139857408096276e+01 5.000488280930606777e+01 1.022555570802810649e+02 9.755024827162448275e+01
2.778750000000000000e+04 5.487921364679096570e+01 4.973309844049694561e+01 1.022158206351413838e+02 9.762253007411332817e+01
2.780000000000000000e+04 5.493250737158717811e+01 4.985978627065201607e+01 1.021575099001380522e+02 9.769987694654273014e+01
2.781250000000000000e+04 5.485770471341789545e+01 4.982739392235053089e+01 1.020984645191543194e+02 9.771937518568030612e+01
2.782500000000000000e+04 5.501426799160029901e+01 4.980052620389135143e+01 1.021245513670119749e+02 9.772146702139843910e+01
2.783750000000000000e+04 5.491621883172500418e+01 5.000221404451882279e+01 1.020812028547371284e+02 9.771971648746533390e+01
2.785000000000000000e+04 5.480235070181532819e+01 5.002450246649457455e+01 1.019703535091348527e+02 9.762005561869145254e+01
2.786250000000000000e+04 5.481080399691343530e+01 4.993697814460887230e+01 1.021272021086016366e+02 9.753709557322834200e+01
2.787500000000000000e+04 5.484100058197658711e+01 4.998954033978537836e+01 1.021473683980137110e+02 9.766194303005862309e+01
2.788750000000000000e+04 5.482901078425373242e+01 4.996378817712951559e+01 1.023340036010442873e+02 9.783386738553718942e+01
2.790000000000000000e+04 5.484755734468717492e+01 4.993938942317094387e+01 1.020845008345577014e+02 9.772358247248996577e+01
2.791250000000000000e+04 5.505509031241825113e+01 5.000884485609758912e+01 1.020770683152178719e+02 9.778654656608313189e+01
2.792500000000000000e+04 5.507778778400113140e+01 5.008713615781193340e+01 1.020254833774794605e+02 9.762280843877796599e+01
2.793750000000000000e+04 5.522001649123446043e+01 4.978724754171170730e+01 1.020158611573901197e+02 9.766327686608444480e+01
2.795000000000000000e+04 5.529131360075453472e+01 4.973118066131014814e+01 1.020243388854904367e+02 9.786914676952288517e+01
2.796250000000000000e+04 5.515582627036359753e+01 4.977382177029488020e+01 1.022153753265247929e+02 9.788142507157046168e+01
2.797500000000000000e+04 5.523291015650038815e+01 4.965016327750809921e+01 1.022187835729097145e+02 9.789413177176685110e+01
2.798750000000000000e+04 5.507403949193528092e+01 4.957757648541572593e+01 1.021827413420627835e+02 9.772815989936256642e+01
2.800000000000000000e+04 5.505148957777758767e+01 4.953863336299328068e+01 1.021639539461684194e+02 9.782408070790698673e+01
2.801250000000000000e+04 5.511434610359173547e+01 4.979016459597100663e+01 1.020892248591083415e+02 9.764346107353264870e+01
2.802500000000000000e+04 5.519305323940340458e+01 4.979228900652131529e+01 1.021107620751721328e+02 9.774540074077579277e+01
2.803750000000000000e+04 5.528573674047470377e+01 4.986636803738910828e+01 1.022423306997047519e+02 9.766970481448066721e+01
2.805000000000000000e+04 5.523634091717541139e+01 4.986375353281815137e+01 1.022232348457842050e+02 9.771459274234412362e+01
2.806250000000000000e+04 5.515175326796826738e+01 4.971642236599052467e+01 1.021174544734519714e+02 9.767431138264971935e+01
2.807500000000000000e+04 5.515886281380293354e+01 4.966676400415223469e+01 1.018337521511768244e+02 9.770023835368129994e+01
2.808750000000000000e+04 5.528590135138635731e+01 5.023775677681053509e+01 1.018768696971339125e+02 9.763817562119349702e+01
2.810000000000000000e+04 5.524622074688960538e+01 5.026768233429339006e+01 1.017896766971944800e+02 9.767649931935945062e+01
2.811250000000000000e+04 5.520614214333556191e+01 5.017662906310975046e+01 1.018749701521437458e+02 9.753641448209681641e+01
2.812500000000000000e+04 5.512095479071564341e+01 5.026225239755840590e+01 1.020379967769143548e+02 9.750890798206285126e+01
2.813750000000000000e+04 5.521758262176877707e+01 5.020458398737589079e+01 1.019336396041581025e+02 9.745781084066183553e+01
2.815000000000000000e+04 5.522577140196914769e+01 5.023137101444643093e+01 1.019924588829578909e+02 9.738635686151059190e+01
2.816250000000000000e+04 5.505270708612801656e+01 5.011677771800501091e+01 1.019851025638494093e+02 9.752403021449632092e+01
2.817500000000000000e+04 5.501130163678607232e+01 5.006844280247248236e+01 1.019455183338905613e+02 9.759074200779211594e+01
2.818750000000000000e+04 5.490340336942043109e+01 5.005397392590667494e+01 1.019841144797349273e+02 9.765279106228889816e+01
2.820000000000000000e+04 5.498625679183509618e+01 5.004547632895745579e+01 1.019193615314892298e+02 9.750032500124657986e+01
2.821250000000000000e+04 5.502129821549635835e+01 5.010020167211304454e+01 1.020058480553636002e+02 9.761982375423478686e+01
2.822500000000000000e+04 5.513410097815847877e+01 4.999334400113664856e+01 1.020493984689558715e+02 9.768099910033004107e+01
2.823750000000000000e+04 5.490409921489251133e+01 5.018779963335490635e+01 1.020406256340743028e+02 9.771120535406541308e+01
2.825000000000000000e+04 5.476274790842097673e+01 5.008112971713636341e+01 1.020754009966238840e+02 9.761937396126056399e+01
2.826250000000000000e+04 5.477594477224253922e+01 5.019163962546198121e+01 1.020740004609739913e+02 9.754128287735703395e+01
2.827500000000000000e+04 5.475401639722524294e+01 5.003455287084661052e+01 1.021827181454940643e+02 9.765358215430184430e+01
2.828750000000000000e+04 5.481889185477146498e+01 5.007828049260645287e+01 1.020575451458546041e+02 9.751500582684165863e+01
2.830000000000000000e+04 5.477196173658155942e+01 5.006572023216607192e+01 1.024842818750393292e+02 9.745765963697193968e+01
2.831250000000000000e+04 5.472262695183349734e+01 5.023294637249205152e+01 1.023546807427275951e+02 9.736412248603488706e+01
2.832500000000000000e+04 5.470400782623639913e+01 4.990847417686298115e+01 1.021186330424095559e+02 9.734549346976415052e+01
2.833750000000000000e+04 5.492446596320378660e+01 4.996877952804140932e+01 1.021920855158424075e+02 9.742914554581435027e+01
2.835000000000000000e+04 5.487176566426973068e+01 5.005133242669755589e+01 1.022087263447751724e+02 9.749916520966699807e+01
2.836250000000000000e+04 5.499501335234040056e+01 5.027861767124252168e+01 1.022469263455786859e+02 9.732039172790457826e+01
2.837500000000000000e+04 5.515544972761722420e+01 5.048217843101090807e+01 1.022286385652692928e+02 9.733544720801847916e+01
2.838750000000000000e+04 5.526124394153813313e+01 5.028019020511125348e+01 1.022956618352482963e+02 9.740873870715535077e+01
2.840000000000000000e+04 5.527152716887712103e+01 5.033296354974828546e+01 1.022089503622006390e+02 9.739386855418290168e+01
2.841250000000000000e+04 5.533418256401441937e+01 5.040852384151342136e+01 1.022805065209691691e+02 9.733878156008753990e+01
2.842500000000000000e+04 5.525333677649710040e+01 5.028754634633956755e+01 1.022294617454832917e+02 9.740759034726502819e+01
2.843750000000000000e+04 5.516431195261889542e+01 5.033128528084751707e+01 1.023071647913874642e+02 9.745875355919835670e+01
2.845000000000000000e+04 5.520841980648985015e+01 5.047192985923364006e+01 1.024424340529863571e+02 9.758511190955505299e+01
2.846250000000000000e+04 5.525034785205389198e+01 5.040693357158861687e+01 1.025210461143589527e+02 9.760157054990470726e+01
2.847500000000000000e+04 5.523164513447511581e+01 5.012099655303683221e+01 1.024417743251038928e+02 9.761838199723116816e+01
2.848750000000000000e+04 5.526697613222850691e+01 5.030780599567874845e+01 1.023618924817153015e+02 9.754006799389982518e+01
2.850000000000000000e+04 5.524512738483163332e+01 5.002137460632141597e+01 1.021849517673993262e+02 9.750160509212153670e+01
2.851250000000000000e+04 5.526077641335680113e+01 5.006909220656404358e+01 1.021367426005029131e+02 9.741796259273755254e+01
2.852500000000000000e+04 5.522878575877225416e+01 5.012204404065618490e+01 1.023241750515578445e+02 9.754632300915680787e+01
2.853750000000000000e+04 5.530035730568970109e+01 5.010220616671601590e+01 1.021260134436456184e+02 9.769410251253269450e+01
2.855000000000000000e+04 5.529754956480419992e+01 4.994723626219738577e+01 1.020908127073593903e+02 9.766985564215195836e+01
2.856250000000000000e+04 5.524409845932597563e+01 4.997161875423039135e+01 1.021357324862690490e+02 9.773107217186658602e+01
2.857500000000000000e+04 5.532858307356607952e+01 5.004180237594386682e+01 1.021244499207735856e+02 9.777086610465363492e+01
2.858750000000000000e+04 5.517359922697112751e+01 5.005692013019651654e+01 1.019052688597746226e+02 9.774314950627301357e+01
2.860000000000000000e+04 5.543120158603399261e+01 5.004269920018005990e+01 1.020879218861706050e+02 9.755253039200076159e+01
2.861250000000000000e+04 5.557550418746077270e+01 5.006238417599182355e+01 1.020853199328955156e+02 9.755065903264178928e+01
2.862500000000000000e+04 5.549893083509233094e+01 5.014466007128525149e+01 1.021083796896180473e+02 9.748197864750257224e+01
2.863750000000000000e+04 5.546176806933527814e+01 5.016390214962984118e+01 1.022623487182414976e+02 9.742408149885955027e+01
2.865000000000000000e+04 5.564615595147603244e+01 5.006678293963206272e+01 1.023878624782505540e+02 9.762376360694247523e+01
2.866250000000000000e+04 5.571931593961815565e+01 4.997551364519812012e+01 1.020914004690149426e+02 9.760825332514349384e+01
2.867500000000000000e+04 5.564752612479984606e+01 4.985414135294254834e+01 1.020457465716652194e+02 9.747891921720021458e+01
2.868750000000000000e+04 5.568247211801138263e+01 4.987138484659882209e+01 1.020950288022498569e+02 9.739814898922901421e+01
2.870000000000000000e+04 5.564772162188160110e+01 4.981287995900023446e+01 1.020736172823517620e+02 9.751648560550053446e+01
2.871250000000000000e+04 5.579073314480947232e+01 4.965582663357729842e+01 1.020852033046471519e+02 9.732505370302315839e+01
2.872500000000000000e+04 5.587776567342526590e+01 4.966779295212744927e+01 1.025109892861578800e+02 9.750223292341695469e+01
2.873750000000000000e+04 5.591884889219009125e+01 4.987224208412736459e+01 1.024061827208739999e+02 9.752843904767063066e+01
2.875000000000000000e+04 5.586312534358543758e+01 5.004308627936427456e+01 1.023453466328391954e+02 9.752434955671343175e+01
2.876250000000000000e+04 5.592389569909585134e+01 5.005717593588045844e+01 1.024436885753411985e+02 9.743354439793728261e+01
2.877500000000000000e+04 5.590763985429476435e+01 5.001592664785514586e+01 1.024241808119200385e+02 9.751736425738508274e+01
2.878750000000000000e+04 5.590723118551629511e+01 4.998512837209077730e+01 1.024903376035799312e+02 9.749037512938421912e+01
2.880000000000000000e+04 5.571283853748661130e+01 5.018086733428420132e+01 1.024396435104383585e+02 9.749064581279755259e+01
2.881250000000000000e+04 5.582045017159160238e+01 5.016300542568676235e+01 1.021038698213312443e+02 9.747266184330496230e+01
2.882500000000000000e+04 5.571186225870750519e+01 5.006977487700614660e+01 1.022941277746377580e+02 9.752754500350479816e+01
2.883750000000000000e+04 5.569906689877954165e+01 5.009574704647106103e+01 1.023860996276151667e+02 9.769836885744372523e+01
2.885000000000000000e+04 5.573319546963420379e+01 5.007798959861975874e+01 1.025048452085049320e+02 9.770009179851047065e+01
2.886250000000000000e+04 5.566858789356187032e+01 4.995186331326499385e+01 1.024729248120745240e+02 9.772409561668759181e+01
2.887500000000000000e+04 5.571610113177657553e+01 4.976534753204321504e+01 1.024007987402400630e+02 9.753024784654793677e+01
2.888750000000000000e+04 5.584682094447549616e+01 4.983408684754257933e+01 1.025099353624888039e+02 9.746238511312125752e+01
2.890000000000000000e+04 5.565908510206953963e+01 4.995305765684375388e+01 1.024177370435898808e+02 9.746003503323498762e+01
2.891250000000000000e+04 5.566053889509863239e+01 4.994371541952292404e+01 1.023077931715668427e+02 9.748580920483679790e+01
2.892500000000000000e+04 5.569904525180483290e+01 4.995297211077430433e+01 1.024063763401423017e+02 9.752493349461261118e+01
2.893750000000000000e+04 5.561339915407260293e+01 5.005559483051489877e+01 1.023727251667549325e+02 9.747249751981777877e+01
2.895000000000000000e+04 5.562933964381410590e+01 5.024798932479880875e+01 1.022929605192789637e+02 9.753238280596258392e+01
2.896250000000000000e+04 5.567398529659062945e+01 5.011546285884939778e+01 1.022381838055499088e+02 9.748865489492051495e+01
2.897500000000000000e+04 5.574157228881832538e+01 5.025510895040415704e+01 1.021001013759923808e+02 9.743872367353642971e+01
2.898750000000000000e+04 5.570335634552655790e+01 5.012809753787101386e+01 1.021170327341689017e+02 9.734704999900114331e+01
2.900000000000000000e+04 5.568394140291042049e+01 5.025722019458572021e+01 1.020523886117160259e+02 9.740233834620411812e+01
2.901250000000000000e+04 5.575866048751326076e+01 5.027953215009626575e+01 1.020580155317188087e+02 9.753983994387681378e+01
2.902500000000000000e+04 5.579460122877808459e+01 5.014341422788344715e+01 1.024206454591117961e+02 9.752987068436908658e+01
2.903750000000000000e+04 5.558516768098393612e+01 5.018251661944409392e+01 1.023225285995912088e+02 9.751217376539818815e+01
2.905000000000000000e+04 5.562594397345543484e+01 5.032362209938814601e+01 1.024501558102406875e+02 9.767455367970542568e+01
2.906250000000000000e+04 5.566448314899734839e+01 5.024867977948380826e+01 1.024967594950128671e+02 9.760875198723019253e+01
2.907500000000000000e+04 5.584466397635091539e+01 5.025794951144809630e+01 1.025152094516366077e+02 9.775259990736128657e+01
2.908750000000000000e+04 5.561104985188015348e+01 5.025289932703603313e+01 1.023377726154207750e+02 9.750402797423343770e+01
2.910000000000000000e+04 5.570214925177190679e+01 5.014621596190413300e+01 1.025338625564849480e+02 9.749509804381683864e+01
2.911250000000000000e+04 5.563789942171235481e+01 5.015933877874552849e+01 1.026848956882145956e+02 9.749971150940794473e+01
2.912500000000000000e+04 5.564084937997612457e+01 5.011294667797413638e+01 1.027066261197923609e+02 9.768614183441214038e+01
2.913750000000000000e+04 5.567900392714650337e+01 5.006127877220020395e+01 1.027257871722085696e+02 9.766701927627570967e+01
2.915000000000000000e+04 5.586258421117763362e+01 5.008292966903242416e+01 1.027771908598869572e+02 9.767419623380808957e+01
2.916250000000000000e+04 5.601840612572850375e+01 5.017415274446226192e+01 1.025825255400710461e+02 9.770137797483309328e+01
2.917500000000000000e+04 5.582726698087621742e+01 5.023336569686865971e+01 1.026550198253718520e+02 9.764542281559658932e+01
2.918750000000000000e+04 5.574163219336216457e+01 5.010356403469637598e+01 1.026269069332798978e+02 9.770692374663134672e+01
2.920000000000000000e+04 5.571451637304811300e+01 5.009755119793301503e+01 1.026346673441434802e+02 9.770959810310785087e+01
2.921250000000000000e+04 5.581616613091798484e+01 5.004818059073698322e+01 1.024931176205488015e+02 9.750631049640333003e+01
2.922500000000000000e+04 5.564262984256164657e+01 5.002273128341156649e+01 1.024005210781656814e+02 9.751766906304000315e+01
2.923750000000000000e+04 5.558911322728567939e+01 5.003806711318146228e+01 1.022187648204941723e+02 9.763488283362647735e+01
2.925000000000000000e+04 5.562718166648835449e+01 4.997862392195948189e+01 1.021684081343703667e+02 9.769120639507460169e+01
2.926250000000000000e+04 5.554180103090745035e+01 4.988444646386150083e+01 1.023533708661254309e+02 9.779469102047988827e+01
2.927500000000000000e+04 5.548793654300818190e+01 4.993830652807144332e+01 1.022724459899646945e+02 9.767446311340867737e+01
2.928750000000000000e+04 5.554957368135173112e+01 5.006662763373385161e+01 1.023570890426501165e+02 9.766693154986094783e+01
2.930000000000000000e+04 5.549593480026005210e+01 5.017022948068024846e+01 1.023108685284723407e+02 9.772032371396414874e+01
2.931250000000000000e+04 5.561567163766011390e+01 5.018289848015167820e+01 1.023101802510767726e+02 9.773545737633496344e+01
2.932500000000000000e+04 5.561336787176364282e+01 4.997777844791905721e+01 1.022893439470043404e+02 9.777801495041306623e+01
2.933750000000000000e+04 5.560384941858251295e+01 5.003504959266280139e+01 1.022934156001885100e+02 9.779529049723083745e+01
2.935000000000000000e+04 5.570150933304608998e+01 5.010079987160438009e+01 1.024594655482952561e+02 9.789184587175732588e+01
2.936250000000000000e+04 5.587648158984783464e+01 5.015709760606116419e+01 1.025247283434858900e+02 9.795397051329742055e+01
2.937500000000000000e+04 5.587166667350787463e+01 4.996680525285753305e+01 1.025444046668114879e+02 9.781778735441217520e+01
2.938750000000000000e+04 5.585020336522257622e+01 4.997313450428136150e+01 1.024866539403809185e+02 9.788188067815865168e+01
2.940000000000000000e+04 5.602220505180716259e+01 5.008679834604856751e+01 1.025995174641392822e+02 9.774986716264957920e+01
2.941250000000000000e+04 5.603579422397548626e+01 5.004187470480069067e+01 1.023839042588271298e+02 9.774189783954751931e+01
2.942500000000000000e+04 5.587992424758196819e+01 5.010526390981488731e+01 1.025393658559033412e+02 9.777382693331837515e+01
2.943750000000000000e+04 5.588484754422661638e+01 5.004240895612614537e+01 1.025403094731155278e+02 9.775512970202738927e+01
2.945000000000000000e+04 5.570607142789108224e+01 5.011103054582070371e+01 1.026156951241919870e+02 9.790493940522604532e+01
2.946250000000000000e+04 5.586145988081999292e+01 5.033034199117359009e+01 1.025426583642297373e+02 9.782455588020026482e+01
2.947500000000000000e+04 5.587076604948502023e+01 5.031282135154112467e+01 1.025050437090909980e+02 9.784550004218785091e+01
2.948750000000000000e+04 5.594935701858420174e+01 5.040522750817829944e+01 1.024578842928423796e+02 9.772516650827245144e+01
2.950000000000000000e+04 5.577933204723951377e+01 5.033039346869491482e+01 1.024355964387571873e+02 9.768604957386233423e+01
2.951250000000000000e+04 5.583878882882638095e+01 5.026661580071138502e+01 1.023751822936631584e+02 9.799275762394589151e+01
2.952500000000000000e+04 5.569785836525618095e+01 5.028610752568521036e+01 1.021314486716801042e+02 9.805162587561524390e+01
2.953750000000000000e+04 5.582451653534857172e+01 5.024983271431102594e+01 1.021225302787730413e+02 9.801412873429414674e+01
2.955000000000000000e+04 5.568435492310096890e+01 5.033599744951062860e+01 1.024070651087524340e+02 9.781038062387381160e+01
2.956250000000000000e+04 5.568802949351252352e+01 5.023399083654746278e+01 1.023826929470042444e+02 9.772484306243980257e+01
2.957500000000000000e+04 5.582949246958746414e+01 5.023582355868045113e+01 1.024069327133096863e+02 9.783683441631700362e+01
2.958750000000000000e+04 5.561778982424959139e+01 5.031163927944263037e+01 1.023134856963475841e+02 9.785114116568148290e+01
2.960000000000000000e+04 5.582296557344744770e+01 5.018077243082427685e+01 1.021913665647836069e+02 9.784724340582506841e+01
2.961250000000000000e+04 5.569442785886996461e+01 5.005238951251006796e+01 1.022905000635486203e+02 9.775855642867134065e+01
2.962500000000000000e+04 5.581758193498598786e+01 5.009625983237569358e+01 1.023324582729563588e+02 9.773848457176706006e+01
2.963750000000000000e+04 5.559819257762950429e+01 5.017943354554732593e+01 1.021292914219287553e+02 9.779277646791696554e+01
2.965000000000000000e+04 5.558669218331771589e+01 5.023278556312923371e+01 1.024185174413841679e+02 9.776254571285767270e+01
2.966250000000000000e+04 5.567660353896841485e+01 5.008005489999217019e+01 1.024696091489867200e+02 9.791383987413244938e+01
2.967500000000000000e+04 5.570052986078440682e+01 5.006640300718207470e+01 1.022913955733814220e+02 9.790646523089735354e+01
2.968750000000000000e+04 5.565712772823168564e+01 5.011697701443268471e+01 1.022637488441679352e+02 9.783979556034741165e+01
2.970000000000000000e+04 5.562798214286311804e+01 5.008192723673694502e+01 1.020925688887632390e+02 9.786665527649775242e+01
2.971250000000000000e+04 5.560015601862669854e+01 5.004023752009141646e+01 1.022934466031243801e+02 9.794118460028640527e+01
2.972500000000000000e+04 5.551682378498784232e+01 5.012797923081561180e+01 1.021083863394081419e+02 9.801033260996042884e+01
2.973750000000000000e+04 5.555743995582315620e+01 4.991448000421458175e+01 1.023027090296108383e+02 9.790253966263439622e+01
2.975000000000000000e+04 5.563698581741390825e+01 4.985117250938572653e+01 1.024879953064755114e+02 9.792474998496611249e+01
2.976250000000000000e+04 5.558884021596482228e+01 4.984878034610556341e+01 1.022778117831701081e+02 9.796418662928688548e+01
2.977500000000000000e+04 5.561735107956259583e+01 4.983426868388409048e+01 1.021251180434419865e+02 9.805095174237295907e+01
2.978750000000000000e+04 5.561635896298367499e+01 4.992037470856082848e+01 1.021938520095233827e+02 9.808398107671644084e+01
2.980000000000000000e+04 5.547424748972795072e+01 5.000704686316166203e+01 1.022939223203483436e+02 9.812982376066398160e+01
2.981250000000000000e+04 5.549529301613003440e+01 5.022227239583031633e+01 1.021292355187247267e+02 9.808400502792267162e+01
2.982500000000000000e+04 5.561596116793955247e+01 5.024141343636777890e+01 1.019184669765374451e+02 9.801502970620549604e+01
2.983750000000000000e+04 5.547476905321120455e+01 5.042358723821784139e+01 1.020787236498039476e+02 9.806475601209844228e+01
2.985000000000000000e+04 5.541809369784286332e+01 5.020358830865418298e+01 1.020812109268950252e+02 9.819426077326133395e+01
2.986250000000000000e+04 5.527864998936484398e+01 5.012729131078446443e+01 1.019158483310953898e+02 9.812715335793588167e+01
2.987500000000000000e+04 5.537331359804989717e+01 5.013956792826199660e+01 1.021322649407051699e+02 9.808187435899614570e+01
2.988750000000000000e+04 5.544358948062578918e+01 5.021118993773762895e+01 1.019955010995021070e+02 9.813523808702971962e+01
2.990000000000000000e+04 5.526714192750141308e+01 5.014196886952938570e+01 1.023247469046623905e+02 9.812778721611988431e+01
2.991250000000000000e+04 5.525872993908324560e+01 4.995735040564934337e+01 1.022158609162369913e+02 9.820560759322012245e+01
2.992500000000000000e+04 5.541577719642246080e+01 4.988628272344679004e+01 1.021365024589996437e+02 9.835087302619977834e+01
2.993750000000000000e+04 5.525407917405399871e+01 4.985393942963466429e+01 1.022335830755200448e+02 9.828969700137969312e+01
2.995000000000000000e+04 5.547738224078810987e+01 4.995317764848454800e+01 1.020650540601785394e+02 9.831055368681177242e+01
2.996250000000000000e+04 5.543357031927170198e+01 4.986595725535671164e+01 1.019057920329718172e+02 9.821821664652372874e+01
2.997500000000000000e+04 5.537402904222170008e+01 4.991107904820949415e+01 1.017606221972466898e+02 9.823329396485686971e+01
2.998750000000000000e+04 5.551935422743794390e+01 4.995111993351392954e+01 1.017911369747197057e+02 9.824528800097122883e+01
3.000000000000000000e+04 5.566862140242960777e+01 4.996433698152639380e+01 1.019142995802816500e+02 9.806759221917933189e+01
3.001250000000000000e+04 5.568089889413706572e+01 4.989828656784872152e+01 1.019071910140087738e+02 9.811845805434403189e+01
3.002500000000000000e+04 5.560915225028841746e+01 4.956517319838913949e+01 1.021507714513004998e+02 9.813292422306740548e+01
3.003750000000000000e+04 5.559814785882730348e+01 4.965927229473565774e+01 1.019013302613066827e+02 9.828289766874758016e+01
3.005000000000000000e+04 5.564493791634699704e+01 4.985633485854184954e+01 1.019295849974993189e+02 9.812771089174067640e+01
3.006250000000000000e+04 5.570614998390816197e+01 4.983023169423625376e+01 1.019689265281740376e+02 9.813007720019449209e+01
3.007500000000000000e+04 5.572920436068323369e+01 4.974786903951129347e+01 1.020155979517343070e+02 9.809393759233982735e+01
3.008750000000000000e+04 5.578652425507873147e+01 4.968544777429953285e+01 1.020473171899561038e+02 9.805219534797818426e+01
3.010000000000000000e+04 5.571117155380710528e+01 4.966396040257878042e+01 1.019188842332098517e+02 9.806030353823075529e+01
3.011250000000000000e+04 5.573011357347805017e+01 4.969940156071579196e+01 1.019389475748812970e+02 9.813654354037585392e+01
3.012500000000000000e+04 5.575605414409876204e+01 4.984716364651087162e+01 1.020489587454999736e+02 9.814027107289265928e+01
3.013750000000000000e+04 5.573285184202573106e+01 4.996481859379937873e+01 1.018978850941160204e+02 9.823892793775505083e+01
3.015000000000000000e+04 5.571152155229753333e+01 5.003800259081002366e+01 1.020407403479674997e+02 9.814863972538405790e+01
3.016250000000000000e+04 5.547841863193602308e+01 5.012393424576828238e+01 1.020101745257321966e+02 9.821248353163375100e+01
3.017500000000000000e+04 5.552653227485527765e+01 5.013338620726948136e+01 1.017788509802626464e+02 9.817553898926585987e+01
3.018750000000000000e+04 5.562625090987609155e+01 5.011367189979459624e+01 1.018908262270821865e+02 9.822399041078341497e+01
3.020000000000000000e+04 5.564721961885289403e+01 5.008371332811585575e+01 1.020232394708863950e+02 9.825899065249561204e+01
3.021250000000000000e+04 5.544244445539897015e+01 5.005871983386084167e+01 1.019087943589555181e+02 9.827429995590387080e+01
3.022500000000000000e+04 5.557967410802894648e+01 5.009295019043793218e+01 1.019579625247666712e+02 9.832307382934118323e+01
3.023750000000000000e+04 5.551880550451674168e+01 5.006982192699883427e+01 1.017083910280713610e+02 9.830225823133847030e+01
3.025000000000000000e+04 5.564418247986309751e+01 5.006516203464221348e+01 1.016996702295975723e+02 9.836508903075917942e+01
3.026250000000000000e+04 5.565399039417935967e+01 5.002642825529922987e+01 1.019019394734339699e+02 9.842828494737895539e+01
3.027500000000000000e+04 5.556139453437531017e+01 4.993370089367557796e+01 1.018884879194079218e+02 9.841870928691675147e+01
3.028750000000000000e+04 5.562958747952856697e+01 4.994259263636524082e+01 1.018913596490395150e+02 9.829895021881553419e+01
3.030000000000000000e+04 5.574259650349351602e+01 5.001552231923172798e+01 1.019315310847262026e+02 9.833445872790630915e+01
3.031250000000000000e+04 5.563401059076249311e+01 5.001216505709302851e+01 1.019419503624956462e+02 9.832236844502061501e+01
3.032500000000000000e+04 5.563334887468720069e+01 4.988799150611718858e+01 1.019123222528698278e+02 9.826575756024192287e+01
3.033750000000000000e+04 5.570160510648964447e+01 4.990005908830457315e+01 1.018226758535991792e+02 9.833138828180038615e+01
3.035000000000000000e+04 5.575168048875464422e+01 4.987434560855297860e+01 1.019734088096494702e+02 9.834272307785094824e+01
3.036250000000000000e+04 5.584416668299692077e+01 5.002504071781739015e+01 1.018346059141837685e+02 9.829530128937167888e+01
3.037500000000000000e+04 5.582843068636105244e+01 5.004774253920592741e+01 1.016887643193831963e+02 9.852974003139834736e+01
3.038750000000000000e+04 5.584031283804168311e+01 5.027518243579730495e+01 1.018140597096954849e+02 9.844010519865061326e+01
3.040000000000000000e+04 5.587343495842190322e+01 5.037016576307237870e+01 1.019203516340565301e+02 9.847247682769032906e+01
3.041250000000000000e+04 5.572113577702151588e+01 5.030881728460459357e+01 1.019485005525612848e+02 9.842742146269158354e+01
3.042500000000000000e+04 5.576001401351782505e+01 5.044961147488776732e+01 1.020356114794932836e+02 9.834028716231505030e+01
3.043750000000000000e+04 5.582052271363418328e+01 5.041202995443973833e+01 1.022342244200175827e+02 9.848453859697883672e+01
3.045000000000000000e+04 5.582750727722981310e+01 5.044768187559653683e+01 1.021318464439139859e+02 9.842213446178783443e+01
3.046250000000000000e+04 5.585805152465970025e+01 5.048412279419909510e+01 1.018961931030525534e+02 9.839235714875765382e+01
3.047500000000000000e+04 5.581481587004612521e+01 5.052931124449164457e+01 1.018555134293206663e+02 9.831109154819003493e+01
3.048750000000000000e+04 5.581936070992621524e+01 5.030411372350824450e+01 1.018358881203080983e+02 9.848366397420322471e+01
3.050000000000000000e+04 5.584387811692845105e+01 5.028478101720968141e+01 1.019874108887350275e+02 9.852737391364887287e+01
3.051250000000000000e+04 5.568405279358825055e+01 5.024529526011993141e+01 1.019761751176728382e+02 9.850189943659604808e+01
3.052500000000000000e+04 5.567782953958126768e+01 5.033058197946677126e+01 1.023583574358638941e+02 9.840658560818270928e+01
3.053750000000000000e+04 5.572739244706422568e+01 5.026672658078304323e+01 1.021699170244697825e+02 9.840399221930420026e+01
3.055000000000000000e+04 5.582772356618743714e+01 5.022556958086718737e+01 1.024517531498102301e+02 9.859407743430178073e+01
3.056250000000000000e+04 5.580693372202033231e+01 5.026139193116717507e+01 1.022503968112206962e+02 9.834269246643928852e+01
3.057500000000000000e+04 5.573042616263915505e+01 5.023293225239084592e+01 1.019070916498276347e+02 9.847077315796492769e+01
3.058750000000000000e+04 5.598054980278561743e+01 5.023718645096708713e+01 1.016405336469692315e+02 9.849399158619812056e+01
3.060000000000000000e+04 5.587135737083152520e+01 5.026079431163184097e+01 1.015640606864261883e+02 9.846014304214398294e+01
3.061250000000000000e+04 5.602344511364405832e+01 5.016474085224962920e+01 1.017900275657597007e+02 9.852548156680903446e+01
3.062500000000000000e+04 5.605675903917572356e+01 5.018552390624912363e+01 1.013852093015024849e+02 9.852708228420442538e+01
3.063750000000000000e+04 5.593761075743065447e+01 5.038727145370214089e+01 1.017325929607143280e+02 9.851374349338668424e+01
3.065000000000000000e+04 5.601330872461416988e+01 5.010349209383343805e+01 1.016314802373247375e+02 9.843040707948890145e+01
3.066250000000000000e+04 5.601559151287624871e+01 4.995220924458161704e+01 1.013380333101161739e+02 9.857750383064114885e+01
3.067500000000000000e+04 5.604844357173682567e+01 5.010320635292416114e+01 1.013014524735013993e+02 9.847198319181272552e+01
3.068750000000000000e+04 5.596158741316481411e+01 5.002440132662297856e+01 1.014792409051290463e+02 9.839479288313302163e+01
3.070000000000000000e+04 5.588387429925415262e+01 4.987889989992446971e+01 1.013085536141311138e+02 9.848245323683811137e+01
3.071250000000000000e+04 5.586057967628129717e+01 4.986712172260911302e+01 1.014899394681228699e+02 9.849336498595503997e+01
3.072500000000000000e+04 5.590155156939805181e+01 4.995324353703679776e+01 1.014578023306377901e+02 9.852101113507087859e+01
3.073750000000000000e+04 5.579178165919564236e+01 4.987905979137643442e+01 1.015278163808278720e+02 9.875512556828971356e+01
3.075000000000000000e+04 5.572040017096754383e+01 5.002831037448735430e+01 1.015046998397026243e+02 9.865955764465272182e+01
3.076250000000000000e+04 5.561945445974286173e+01 5.004318247034431266e+01 1.016834886985485866e+02 9.852439823687073783e+01
3.077500000000000000e+04 5.583153856090636680e+01 4.997767770512731289e+01 1.016619881932954286e+02 9.867359576729450055e+01
3.078750000000000000e+04 5.565026649600131492e+01 4.974345806041984730e+01 1.015456728450162416e+02 9.837819668998656653e+01
3.080000000000000000e+04 5.559568287906988360e+01 4.977988288371967229e+01 1.015948948152617675e+02 9.849671666509991041e+01
3.081250000000000000e+04 5.561341284040017285e+01 4.976961298555242053e+01 1.015900300635775722e+02 9.862422040083912123e+01
3.082500000000000000e+04 5.557181923775400634e+01 4.976424289851809135e+01 1.017261127790278437e+02 9.867134167183471050e+01
3.083750000000000000e+04 5.553699329923118455e+01 4.986595483349707791e+01 1.017665667778275207e+02 9.852588935583436580e+01
3.085000000000000000e+04 5.562693525546050921e+01 4.985105401349497356e+01 1.018405410806023070e+02 9.854491017279192988e+01
3.086250000000000000e+04 5.570464340745910903e+01 4.980797403899068598e+01 1.018075229357565519e+02 9.848263625853540759e+01
3.087500000000000000e+04 5.585408419986000439e+01 4.985596437597936159e+01 1.016654007051136261e+02 9.850444806183909918e+01
3.088750000000000000e+04 5.590413720227044791e+01 4.988791939491184024e+01 1.015976527442610120e+02 9.853132215185905807e+01
3.090000000000000000e+04 5.589732554217832927e+01 4.964304171476248229e+01 1.015143422161615803e+02 9.848096366119048639e+01
3.091250000000000000e+04 5.582676841935274581e+01 4.955857888880203177e+01 1.014828365168941673e+02 9.868850672353994469e+01
3.092500000000000000e+04 5.589140637670301004e+01 4.964881396783351164e+01 1.015325909835005262e+02 9.870835034930536267e+01
3.093750000000000000e+04 5.588170924263856421e+01 4.956023477502752428e+01 1.015301179220206791e+02 9.866973518527784393e+01
3.095000000000000000e+04 5.576224380042791751e+01 4.965293058361422851e+01 1.016677392632178396e+02 9.869603421932107779e+01
3.096250000000000000e+04 5.577704735683222026e+01 4.972539701586289596e+01 1.016435086674398178e+02 9.854347950926303668e+01
3.097500000000000000e+04 5.579097735062680385e+01 5.001854582358991763e+01 1.017903184194295108e+02 9.869553368784235658e+01
3.098750000000000000e+04 5.570990190564884870e+01 4.998594668808334518e+01 1.017280599076963625e+02 9.867027357529326537e+01
3.100000000000000000e+04 5.586132677556319237e+01 4.975891382219658254e+01 1.016301904466518238e+02 9.868339766141096447e+01
3.101250000000000000e+04 5.586113594810527161e+01 4.985928214072265519e+01 1.016438274804140036e+02 9.860097497733924854e+01
3.102500000000000000e+04 5.584492475769604880e+01 5.000090237221260026e+01 1.016408981367697635e+02 9.856046974541186501e+01
3.103750000000000000e+04 5.593683673974915394e+01 4.999746548962464487e+01 1.015394657579297331e+02 9.866480138227696273e+01
3.105000000000000000e+04 5.594175052213350341e+01 4.996800869209322826e+01 1.015267320156716409e+02 9.875220184214789754e+01
3.106250000000000000e+04 5.602869817578936562e+01 5.010487863959080812e+01 1.016475705176089264e+02 9.871860388023688415e+01
3.107500000000000000e+04 5.602837350739124389e+01 5.013156336489028320e+01 1.015797003672716983e+02 9.873694980374996533e+01
3.108750000000000000e+04 5.586690602908243619e+01 5.012330376961843115e+01 1.014832857080751438e+02 9.864041703583100684e+01
3.110000000000000000e+04 5.604175561759770829e+01 5.016320506563508985e+01 1.016724409341163664e+02 9.869659371863779995e+01
3.111250000000000000e+04 5.602285710246781036e+01 4.997704180327829704e+01 1.016247325746857371e+02 9.860172291896986962e+01
3.112500000000000000e+04 5.591520989196264679e+01 5.005569938970111110e+01 1.015402057360007007e+02 9.862382284721002179e+01
3.113750000000000000e+04 5.606579004656379794e+01 4.986438864423774930e+01 1.015203600258389827e+02 9.868909128510165374e+01
3.115000000000000000e+04 5.609903907977041371e+01 4.991768829431578780e+01 1.014349386421290831e+02 9.886323948737815215e+01
3.116250000000000000e+04 5.604928678127354402e+01 5.003914272455924817e+01 1.016134031055483291e+02 9.885688155726535342e+01
3.117500000000000000e+04 5.601408329384783968e+01 5.010984667003124571e+01 1.015200673314520401e+02 9.889411044271187734e+01
3.118750000000000000e+04 5.605157629055430846e+01 4.989888061305169487e+01 1.013367483959924584e+02 9.891047379487943658e+01
3.120000000000000000e+04 5.605928127387999638e+01 4.991806648789911094e+01 1.015253751491995899e+02 9.888346686588512569e+01
3.121250000000000000e+04 5.623385424545773503e+01 4.996334822358485894e+01 1.015025717963850553e+02 9.873315340838188092e+01
3.122500000000000000e+04 5.623658723816745919e+01 4.991662563740570846e+01 1.015037021666503989e+02 9.875887765594907819e+01
3.123750000000000000e+04 5.633877811608597597e+01 4.976874307062229263e+01 1.015382899358162234e+02 9.867905808372013610e+01
3.125000000000000000e+04 5.627569206833544513e+01 4.988965027321430057e+01 1.015990424483324688e+02 9.869438716660168609e+01
3.126250000000000000e+04 5.631581471310767029e+01 4.997299241499830913e+01 1.016025976615352988e+02 9.882421773210144522e+01
3.127500000000000000e+04 5.632827456811492084e+01 5.009024302497355308e+01 1.014915078992740263e+02 9.881362281698450545e+01
3.128750000000000000e+04 5.627986588955701563e+01 4.998027343052054050e+01 1.015317669399555172e+02 9.881327765150982145e+01
3.130000000000000000e+04 5.626099110508104673e+01 5.003320302154175891e+01 1.016788822523738816e+02 9.880940996287982614e+01
3.131250000000000000e+04 5.626029693650451691e+01 4.973139072107267111e+01 1.017342844009099281e+02 9.887966893337495833e+01
3.132500000000000000e+04 5.631597998365250390e+01 4.983242061561384162e+01 1.016298710161185284e+02 9.894897712185264993e+01
3.133750000000000000e+04 5.626821461800541613e+01 4.976029934765239204e+01 1.016425514742545460e+02 9.902585885343869165e+01
3.135000000000000000e+04 5.628795560040540380e+01 4.998622159139429044e+01 1.016349246331996596e+02 9.903283763154719566e+01
3.136250000000000000e+04 5.642646698507305558e+01 4.998728896039128955e+01 1.016901107904335220e+02 9.891673804767995648e+01
3.137500000000000000e+04 5.646299795054672899e+01 5.006306572697983626e+01 1.017003106912072781e+02 9.894221576567342424e+01
3.138750000000000000e+04 5.645969877954985350e+01 5.024607177236158151e+01 1.017343820376661085e+02 9.930771558078923533e+01
3.140000000000000000e+04 5.632556349329183831e+01 5.008330442055402898e+01 1.016903651896633392e+02 9.898669148195892831e+01
3.141250000000000000e+04 5.630126583998212908e+01 5.005415383320713829e+01 1.015277867068564888e+02 9.891059961883210860e+01
3.142500000000000000e+04 5.636787322864554994e+01 5.004977485025814588e+01 1.014287067173921599e+02 9.905962568162348703e+01
3.143750000000000000e+04 5.628785507505305219e+01 5.017814759969419214e+01 1.014628604709731121e+02 9.909183219673491294e+01
3.145000000000000000e+04 5.622994262227049234e+01 5.017103227706692081e+01 1.013814772317669934e+02 9.906389893250944567e+01
3.146250000000000000e+04 5.605887508479099068e+01 5.004255815708281574e+01 1.014728711891255273e+02 9.920972448771350116e+01
3.147500000000000000e+04 5.624857703272657261e+01 5.022359597023601196e+01 1.013784762344897388e+02 9.899538083456039317e+01
3.148750000000000000e+04 5.630892509704043647e+01 5.009738757340148396e+01 1.013222772315910021e+02 9.897456574053266820e+01
3.150000000000000000e+04 5.625891401178808593e+01 5.003690719623936189e+01 1.012947783445038823e+02 9.893534858052076686e+01
3.151250000000000000e+04 5.629716288717911254e+01 4.995270685627538398e+01 1.011408265148040471e+02 9.907393336103717729e+01
3.152500000000000000e+04 5.624522197985389482e+01 5.006827642687796498e+01 1.010895996124776843e+02 9.908333401771403715e+01
3.153750000000000000e+04 5.623219244477323997e+01 4.991562100440522443e+01 1.012932936662256651e+02 9.906967973702184338e+01
3.155000000000000000e+04 5.631770688932225255e+01 4.979703167856600032e+01 1.014792775259519289e+02 9.899538284856416226e+01
3.156250000000000000e+04 5.636259473408597387e+01 4.984380252642692710e+01 1.015249174265934755e+02 9.912022146294833647e+01
3.157500000000000000e+04 5.635927520390877987e+01 5.006809077317396373e+01 1.015882597458660541e+02 9.902559969859734679e+01
3.158750000000000000e+04 5.634387928297910975e+01 4.999630995964740521e+01 1.014883195985306088e+02 9.897117654637062856e+01
3.160000000000000000e+04 5.633429850190933053e+01 5.000054301651014299e+01 1.014836844131152276e+02 9.903301750884102717e+01
3.161250000000000000e+04 5.644983767075896708e+01 4.998661853897693419e+01 1.015114888286010029e+02 9.900178859900704254e+01
3.162500000000000000e+04 5.620332564303025435e+01 5.002745884674608590e+01 1.015180060940954974e+02 9.895109845612367394e+01
3.163750000000000000e+04 5.642554071855307996e+01 4.984949914217914824e+01 1.014786580608402602e+02 9.896045206147771012e+01
3.165000000000000000e+04 5.640760933648981990e+01 4.993226213194847674e+01 1.015417224601069108e+02 9.881033160353841538e+01
3.166250000000000000e+04 5.641987382804636297e+01 4.989590653313491941e+01 1.015386021398107914e+02 9.890224885245672226e+01
3.167500000000000000e+04 5.644018364314349867e+01 4.998369318151630125e+01 1.015146317860975671e+02 9.879490652036997744e+01
3.168750000000000000e+04 5.633389396072155364e+01 4.996448863578155652e+01 1.015166387089314810e+02 9.893972000369674902e+01
3.170000000000000000e+04 5.633149481654177748e+01 5.003986791618911667e+01 1.016293513883826165e+02 9.910764776843492996e+01
3.171250000000000000e+04 5.620267877776318244e+01 4.990827285352381892e+01 1.013091426311195420e+02 9.891438401810368930e+01
3.172500000000000000e+04 5.643154541662710244e+01 5.010435684301535986e+01 1.012793883464557609e+02 9.879527103566996971e+01
3.173750000000000000e+04 5.641503688046898191e+01 4.979899051483688766e+01 1.012973723551802721e+02 9.872114041132421391e+01
3.175000000000000000e+04 5.645417648899019980e+01 4.973896002481507850e+01 1.014619197068107610e+02 9.883579021920822072e+01
3.176250000000000000e+04 5.644373946786276264e+01 4.963711090890748068e+01 1.013882288960896005e+02 9.883114261405305001e+01
3.177500000000000000e+04 5.636629214806309562e+01 4.974451424852140491e+01 1.013109306769101039e+02 9.887414248109210746e+01
3.178750000000000000e+04 5.639363674962774553e+01 4.994348214392092444e+01 1.013189548006296121e+02 9.898626888393522449e+01
3.180000000000000000e+04 5.653287514285594995e+01 4.989932183476783223e+01 1.013389447113988950e+02 9.895169054221967997e+01
3.181250000000000000e+04 5.655512700990404795e+01 4.982714238287905317e+01 1.013573083781817843e+02 9.893559540993713597e+01
3.182500000000000000e+04 5.662673676988869431e+01 4.969162354209540666e+01 1.013142931877753909e+02 9.891029589756688267e+01
3.183750000000000000e+04 5.665227172232629727e+01 4.969525003822390374e+01 1.012813150956731647e+02 9.896436688640980606e+01
3.185000000000000000e+04 5.666602164305716371e+01 4.987364727005497400e+01 1.013271698237591636e+02 9.891291387943464031e+01
3.186250000000000000e+04 5.658270232516768772e+01 4.987433366416300373e+01 1.012801396832795575e+02 9.886020020190800039e+01
3.187500000000000000e+04 5.665914133727360280e+01 5.005908749833937321e+01 1.014979365782170504e+02 9.874307115384158351e+01
3.188750000000000000e+04 5.647728610320454834e+01 4.996923304395729559e+01 1.015165220209422898e+02 9.903539622996672165e+01
3.190000000000000000e+04 5.645172695115464023e+01 4.997797283612611352e+01 1.015289854032630501e+02 9.902408712017761161e+01
3.191250000000000000e+04 5.650681881818719177e+01 5.005974808339592386e+01 1.016801235561196108e+02 9.893453780073440385e+01
3.192500000000000000e+04 5.663291721473408558e+01 5.013205825221887579e+01 1.017181026247218369e+02 9.880519465420213976e+01
3.193750000000000000e+04 5.648954625036609656e+01 5.023320650887620786e+01 1.016859358512176925e+02 9.886503387274612464e+01
3.195000000000000000e+04 5.647086288660001685e+01 5.028063635293592881e+01 1.015292197546020532e+02 9.879681544535715432e+01
3.196250000000000000e+04 5.644922203822418538e+01 5.008203653927845522e+01 1.013204249412222140e+02 9.867178880835220411e+01
3.197500000000000000e+04 5.631164300955690294e+01 5.013486399310237118e+01 1.013067639035377425e+02 9.869075232930588015e+01
3.198750000000000000e+04 5.628036299860688985e+01 5.022505044428052656e+01 1.014478378405142251e+02 9.868954200479014105e+01
3.200000000000000000e+04 5.630111791632728568e+01 5.009308088443422946e+01 1.014791372661741633e+02 9.873790429077106978e+01
3.201250000000000000e+04 5.648556463301235198e+01 5.006661646195097859e+01 1.015362319332203782e+02 9.876231882307379806e+01
3.202500000000000000e+04 5.643952916298783862e+01 5.005596267834489055e+01 1.015823207818384617e+02 9.887455570689911610e+01
3.203750000000000000e+04 5.644659211945477040e+01 5.003819290948906939e+01 1.015038793604195035e+02 9.900171789541026612e+01
3.205000000000000000e+04 5.663390000645379274e+01 5.006869039624316997e+01 1.016346112630558309e+02 9.895399306471877310e+01
3.206250000000000000e+04 5.651104354716897404e+01 4.983490193837302229e+01 1.015299603494271850e+02 9.884972380228751376e+01
3.207500000000000000e+04 5.655205146485302947e+01 4.986334492583964106e+01 1.014211026256209891e+02 9.873336132982089453e+01
3.208750000000000000e+04 5.675338980169021852e+01 4.986837940107952249e+01 1.015230149525616099e+02 9.877974752678656500e+01
3.210000000000000000e+04 5.665756250321584986e+01 4.985727798238121977e+01 1.016570501938012541e+02 9.887709807822986363e+01
3.211250000000000000e+04 5.655598033066443975e+01 4.970611721615944134e+01 1.016955295441825626e+02 9.886928695380929355e+01
3.212500000000000000e+04 5.649278294331557504e+01 4.986803583831225239e+01 1.015977017520842622e+02 9.877978393067549234e+01
3.213750000000000000e+04 5.666697635654335841e+01 4.983273215462580907e+01 1.015667250798525458e+02 9.887529618879273130e+01
3.215000000000000000e+04 5.661898827376364807e+01 4.981339507487442830e+01 1.016411886621422980e+02 9.877963869884766268e+01
3.216250000000000000e+04 5.664140323867971460e+01 4.985461619035511660e+01 1.015873203690886157e+02 9.868957879008179646e+01
3.217500000000000000e+04 5.670483179329824708e+01 4.995257801270245324e+01 1.015952908752855706e+02 9.869662101542630239e+01
3.218750000000000000e+04 5.673034717549342076e+01 4.973473531739962539e+01 1.015247979386307691e+02 9.857293665772145630e+01
3.220000000000000000e+04 5.665684993813759007e+01 4.982438929587365806e+01 1.014766743596084382e+02 9.861251025404585846e+01
3.221250000000000000e+04 5.662131894864808856e+01 4.972077438866931942e+01 1.016088026674475628e+02 9.849838892890782915e+01
3.222500000000000000e+04 5.658833849654980952e+01 4.999939148601115591e+01 1.014184706543819630e+02 9.853067616805819284e+01
3.223750000000000000e+04 5.667103826271602429e+01 4.988681352521702195e+01 1.013967377999538542e+02 9.861406741804050569e+01
3.225000000000000000e+04 5.668165477163783805e+01 4.993263428766469048e+01 1.014210484875863898e+02 9.863384868604286737e+01
3.226250000000000000e+04 5.653096304919011317e+01 4.995947568660950822e+01 1.013210070207859133e+02 9.860602467850793573e+01
3.227500000000000000e+04 5.662908652293957346e+01 5.005990103680418457e+01 1.014600911747950391e+02 9.870420927427682045e+01
3.228750000000000000e+04 5.651716841415814230e+01 5.008200672213254023e+01 1.014871330387950934e+02 9.885118712857719458e+01
3.230000000000000000e+04 5.647733499892152764e+01 5.002154103572579658e+01 1.014029582356201473e+02 9.870690155732630444e+01
3.231250000000000000e+04 5.647382477677138723e+01 4.995958182949045323e+01 1.012330898158293024e+02 9.863446703268485294e+01
3.232500000000000000e+04 5.662371465110829405e+01 5.009974107795134302e+01 1.013308985689562007e+02 9.857512357200464237e+01
3.233750000000000000e+04 5.665479244491237409e+01 5.006656744321787045e+01 1.011363598319631905e+02 9.862501475758554648e+01
3.235000000000000000e+04 5.663558885419225675e+01 4.994287691289358122e+01 1.013312040775985992e+02 9.867525162182441534e+01
3.236250000000000000e+04 5.667385085792263055e+01 4.986592144126429105e+01 1.012515861591991921e+02 9.872524337478330381e+01
3.237500000000000000e+04 5.666866675298689415e+01 4.987617106000355705e+01 1.014867092980536540e+02 9.874936264233555505e+01
3.238750000000000000e+04 5.664571621515735700e+01 4.985701762411267168e+01 1.015203063667395327e+02 9.886810398423844504e+01
3.240000000000000000e+04 5.663461482118403012e+01 4.965778589800586929e+01 1.014540336425661593e+02 9.870952351634940669e+01
3.241250000000000000e+04 5.664177385687599298e+01 4.985021579380152446e+01 1.013389990017469700e+02 9.886665684595023151e+01
3.242500000000000000e+04 5.663853580873333726e+01 4.969143461384378924e+01 1.013021136790614634e+02 9.870867477719215799e+01
3.243750000000000000e+04 5.679490144411798980e+01 4.976054719277919247e+01 1.013929673205107349e+02 9.871600885472899733e+01
3.245000000000000000e+04 5.675792591913713636e+01 4.980761732883365767e+01 1.016474738023363074e+02 9.880724109932958754e+01
3.246250000000000000e+04 5.680273414921173725e+01 4.972855686162998978e+01 1.015416161708547804e+02 9.874878316086436314e+01
3.247500000000000000e+04 5.671408940004922528e+01 4.986607901395331055e+01 1.018697655510118807e+02 9.858787570368194508e+01
3.248750000000000000e+04 5.667452244972707831e+01 4.986049617537349121e+01 1.017900065347044034e+02 9.865096620186039900e+01
3.250000000000000000e+04 5.646718796342264568e+01 4.985050446857314199e+01 1.019040986705826697e+02 9.873562657421371114e+01
3.251250000000000000e+04 5.652040674434722689e+01 4.984300223019222642e+01 1.020184943681069569e+02 9.866591095821067370e+01
3.252500000000000000e+04 5.658318465006475861e+01 4.986654432711833351e+01 1.019167874517091974e+02 9.848319681118915980e+01
3.253750000000000000e+04 5.661593238911584791e+01 4.994184437256647158e+01 1.018324642285124924e+02 9.844942572755559240e+01
3.255000000000000000e+04 5.644808031834112683e+01 4.990789654536494879e+01 1.019310769224450297e+02 9.858737950423805785e+01
3.256250000000000000e+04 5.642418305717336580e+01 4.977587335634796517e+01 1.018342757841864028e+02 9.868245094972853337e+01
3.257500000000000000e+04 5.643564071492961887e+01 4.993553369162641076e+01 1.016997913205929081e+02 9.852933730425748138e+01
3.258750000000000000e+04 5.661668333328990599e+01 4.982624838164493752e+01 1.017249763727514562e+02 9.849949667813015708e+01
3.260000000000000000e+04 5.662881249265708306e+01 4.963153617535289186e+01 1.017612270742472447e+02 9.849825687389937912e+01
3.261250000000000000e+04 5.655848200743631082e+01 4.947889489448130718e+01 1.016468062713969829e+02 9.852108328007419402e+01
3.262500000000000000e+04 5.661031541327820094e+01 4.964037258280038856e+01 1.015726990428334631e+02 9.861616832211110761e+01
3.263750000000000000e+04 5.650550787471102154e+01 4.974464512275116590e+01 1.018395573929368396e+02 9.854454388184981894e+01
3.265000000000000000e+04 5.660210936784267233e+01 4.969442844277435256e+01 1.017837304828737501e+02 9.849034898979492425e+01
3.266250000000000000e+04 5.666339162269222385e+01 4.975588551332779019e+01 1.018075717357988026e+02 9.857210885471636175e+01
3.267500000000000000e+04 5.665311125095099243e+01 4.972160985457649929e+01 1.018067162179115144e+02 9.869012851015891385e+01
3.268750000000000000e+04 5.665911945305683872e+01 4.992969203380778254e+01 1.016865831166681744e+02 9.857420196007720392e+01
3.270000000000000000e+04 5.649865714012516804e+01 4.984663637435794215e+01 1.016083971082921664e+02 9.852861316869929453e+01
3.271250000000000000e+04 5.663191681100068564e+01 4.980324159397041228e+01 1.015230272151761426e+02 9.867660941516224682e+01
3.272500000000000000e+04 5.664880552838709349e+01 4.970590994890530112e+01 1.015396841021805017e+02 9.864277971172074899e+01
3.273750000000000000e+04 5.664939220099530104e+01 4.970086900241534522e+01 1.016015488663766462e+02 9.872527116901525801e+01
3.275000000000000000e+04 5.666471486148990522e+01 4.969634851434819467e+01 1.016647315097210509e+02 9.879782810928317360e+01
3.276250000000000000e+04 5.672665062889102217e+01 4.978396399831462560e+01 1.014146109676575236e+02 9.877225711710471501e+01
3.277500000000000000e+04 5.668238134390622918e+01 4.980899373173144085e+01 1.015463249154907572e+02 9.882810345198784319e+01
3.278750000000000000e+04 5.650528297274603062e+01 4.989338551461539595e+01 1.013536788809419846e+02 9.883587147719521226e+01
3.280000000000000000e+04 5.662416003947905807e+01 5.002593527884325653e+01 1.013378691805656899e+02 9.865094762498509340e+01
3.281250000000000000e+04 5.645782161572478230e+01 4.988240406290616136e+01 1.014601525205051189e+02 9.874144103906972703e+01
3.282500000000000000e+04 5.627520324009099539e+01 5.007431402751068816e+01 1.015527003182689185e+02 9.870419144098342201e+01
3.283750000000000000e+04 5.612809023541801423e+01 5.008031338208139971e+01 1.015906827249654896e+02 9.865669531883287391e+01
3.285000000000000000e+04 5.626756698374531851e+01 5.000794162987912017e+01 1.014734102601214119e+02 9.869160690424510562e+01
3.286250000000000000e+04 5.637540495945863483e+01 5.000574080547276878e+01 1.013092565887649670e+02 9.869663834723914420e+01
3.287500000000000000e+04 5.632582319584030728e+01 4.984276668156181955e+01 1.012001435267167153e+02 9.867359044784433308e+01
3.288750000000000000e+04 5.622858242878469781e+01 5.000334396863449626e+01 1.014828483393985437e+02 9.874123066380960267e+01
3.290000000000000000e+04 5.625433755046604745e+01 5.007402864988734592e+01 1.014842426253595562e+02 9.857269682269335931e+01
3.291250000000000000e+04 5.615197353255693002e+01 5.008153503247280725e+01 1.015245331711431618e+02 9.863886873523711074e+01
3.292500000000000000e+04 5.627636705379668314e+01 5.003607087798086184e+01 1.015758852504356327e+02 9.847736009050969130e+01
3.293750000000000000e+04 5.608187806396794883e+01 5.004570299668721844e+01 1.015117221829210479e+02 9.861191585705539353e+01
3.295000000000000000e+04 5.622021138269083451e+01 4.986689369078691669e+01 1.014000033093158919e+02 9.867734475929387372e+01
3.296250000000000000e+04 5.622568908632332807e+01 4.994196306195510004e+01 1.014975688256457715e+02 9.848491077887348411e+01
3.297500000000000000e+04 5.633846199353406803e+01 5.019191598977788971e+01 1.015354091357361312e+02 9.840246778753979129e+01
3.298750000000000000e+04 5.643727130609589437e+01 5.026685045423280229e+01 1.016286842000144333e+02 9.851031606330934665e+01
3.300000000000000000e+04 5.643014174624657642e+01 5.014192625436252371e+01 1.017171675315841526e+02 9.874213661364797190e+01
3.301250000000000000e+04 5.623309109662108085e+01 5.008549137798480899e+01 1.019077925096487292e+02 9.869533547236122217e+01
3.302500000000000000e+04 5.622176067334525129e+01 5.019326240160104646e+01 1.019141406001160135e+02 9.866882503697537743e+01
3.303750000000000000e+04 5.643532787461163025e+01 5.023798670580491432e+01 1.019304261151859805e+02 9.842682216073345103e+01
3.305000000000000000e+04 5.639609325524580186e+01 5.027226023736199068e+01 1.018699805212893494e+02 9.850883269802507414e+01
3.306250000000000000e+04 5.628632470862855541e+01 5.031304400735073301e+01 1.017814194787721362e+02 9.843272354641348443e+01
3.307500000000000000e+04 5.621676156129681345e+01 5.028534540351692073e+01 1.018798062222743397e+02 9.851184356064685232e+01
3.308750000000000000e+04 5.613164958296844276e+01 5.030127498184768342e+01 1.019008273510675480e+02 9.851578325409758463e+01
3.310000000000000000e+04 5.620697399278248696e+01 5.034758665442215886e+01 1.019801233647228287e+02 9.846655073081507226e+01
3.311250000000000000e+04 5.623543065919320583e+01 5.045310596537819947e+01 1.020765235318415165e+02 9.838441946799014204e+01
3.312500000000000000e+04 5.629827176278717360e+01 5.034733467324840461e+01 1.021110324285016873e+02 9.836991770071060159e+01
3.313750000000000000e+04 5.630135192967692603e+01 5.049212802919317511e+01 1.019505667596791056e+02 9.849334983876840965e+01
3.315000000000000000e+04 5.641703239130330871e+01 5.043828643003680412e+01 1.020602824803411437e+02 9.843687665040287982e+01
3.316250000000000000e+04 5.629907207873230135e+01 5.010294397630773489e+01 1.020853288641500711e+02 9.850147646057357065e+01
3.317500000000000000e+04 5.629577682308080000e+01 5.007288761897711282e+01 1.021048629902543610e+02 9.855991206907667390e+01
3.318750000000000000e+04 5.621493087859936111e+01 5.024686280719914322e+01 1.021133586220204990e+02 9.859808952419257366e+01
3.320000000000000000e+04 5.621515371450513499e+01 5.020319840393744215e+01 1.021267166068691239e+02 9.858110903569678385e+01
3.321250000000000000e+04 5.615162673821692607e+01 5.010414131140709770e+01 1.023704086295048654e+02 9.851284502043705515e+01
3.322500000000000000e+04 5.626320480302790372e+01 5.026960440338514502e+01 1.022928842830690144e+02 9.861107911464085873e+01
3.323750000000000000e+04 5.625967826924970439e+01 5.028302445243124197e+01 1.022195824675754778e+02 9.854826720413457508e+01
3.325000000000000000e+04 5.635816989716214209e+01 5.044025020698676087e+01 1.020525719797486204e+02 9.845676048893578525e+01
3.326250000000000000e+04 5.645515083255414623e+01 5.060690397905669613e+01 1.018848525790950390e+02 9.849907470481575444e+01
3.327500000000000000e+04 5.632529302670203464e+01 5.063693343880777320e+01 1.019168146317480392e+02 9.850080524216139111e+01
3.328750000000000000e+04 5.645048750052585973e+01 5.045461647383426396e+01 1.020284539157181882e+02 9.830513644439497511e+01
3.330000000000000000e+04 5.632957389263176395e+01 5.032343559570816893e+01 1.020842886180395652e+02 9.829349818781699355e+01
3.331250000000000000e+04 5.634977988746859978e+01 5.034626615722597620e+01 1.021827534477022965e+02 9.832489762890018881e+01
3.332500000000000000e+04 5.644850066872652405e+01 5.043267503270227792e+01 1.022845787298972340e+02 9.843881689842127969e+01
3.333750000000000000e+04 5.661678741771309120e+01 5.030768571561981162e+01 1.023117010534308520e+02 9.844363520969407944e+01
3.335000000000000000e+04 5.659703675614980511e+01 5.026025798266018541e+01 1.024037894232704957e+02 9.826289274503659499e+01
3.336250000000000000e+04 5.640497623831205232e+01 5.031328051338697804e+01 1.024144851093894317e+02 9.833932118146900336e+01
3.337500000000000000e+04 5.641940343199039631e+01 5.034209103885558534e+01 1.022549473279177619e+02 9.847351792748229116e+01
3.338750000000000000e+04 5.653330270764203647e+01 5.050423854365652687e+01 1.022659253351749413e+02 9.843457687487328656e+01
3.340000000000000000e+04 5.641825375424497935e+01 5.040175675600630711e+01 1.022892101118996067e+02 9.856339460006337561e+01
3.341250000000000000e+04 5.640947022092024099e+01 5.054669266811747264e+01 1.020999239672483299e+02 9.872253700330935544e+01
3.342500000000000000e+04 5.662694275491053730e+01 5.054607314604528767e+01 1.022503503728369765e+02 9.862907435358386010e+01
3.343750000000000000e+04 5.654070940924650301e+01 5.055755752927256452e+01 1.021176705288133348e+02 9.857958105830388718e+01
3.345000000000000000e+04 5.661916916406360656e+01 5.043389467388519165e+01 1.021228142114442790e+02 9.863969672667894883e+01
3.346250000000000000e+04 5.661913029870137848e+01 5.048997932096247609e+01 1.022475235975400238e+02 9.862950829003551689e+01
3.347500000000000000e+04 5.670757572537581837e+01 5.047869904426465837e+01 1.023219960104463837e+02 9.847335460804545448e+01
3.348750000000000000e+04 5.666804233956088410e+01 5.035243402033152904e+01 1.022839946967830969e+02 9.851583625973078995e+01
3.350000000000000000e+04 5.665758027271693464e+01 5.034233548241942202e+01 1.023084113545431677e+02 9.852706587880464895e+01
3.351250000000000000e+04 5.661661329957241406e+01 5.023774935936865660e+01 1.022497921402470524e+02 9.869203153353241476e+01
3.352500000000000000e+04 5.662237328711273676e+01 5.026626294962348851e+01 1.022052587346104531e+02 9.852613033559796918e+01
3.353750000000000000e+04 5.661477701236633209e+01 5.011142206086218209e+01 1.021500164722649089e+02 9.849820662564970064e+01
3.355000000000000000e+04 5.648076958317120955e+01 5.013978739486112346e+01 1.023004427106057932e+02 9.868992702201063594e+01
3.356250000000000000e+04 5.666788908443764683e+01 5.027598551038117591e+01 1.022800942117990672e+02 9.862371618061489187e+01
3.357500000000000000e+04 5.674337043727591379e+01 5.038060995527800401e+01 1.022686306851432931e+02 9.863419865211697868e+01
3.358750000000000000e+04 5.664154184488223365e+01 5.027886611848943232e+01 1.022378403024691522e+02 9.868305299077287884e+01
3.360000000000000000e+04 5.656746778679424636e+01 5.034066366653946289e+01 1.021215012648713980e+02 9.867977128100957884e+01
3.361250000000000000e+04 5.662974266824831204e+01 5.044624596705299524e+01 1.021071501538588819e+02 9.872888940539282032e+01
3.362500000000000000e+04 5.650256074795129990e+01 5.025667534767318045e+01 1.023094284872265547e+02 9.854996398278036907e+01
3.363750000000000000e+04 5.663696037613828338e+01 5.011912142039030726e+01 1.025185344933356220e+02 9.850182056983425127e+01
3.365000000000000000e+04 5.661121443595351366e+01 5.018188280170821258e+01 1.023720570108523731e+02 9.849601538317948268e+01
3.366250000000000000e+04 5.661624307716598281e+01 5.006228222358746649e+01 1.023269423304576833e+02 9.852092116331655802e+01
3.367500000000000000e+04 5.630198663319323060e+01 5.004530630698599225e+01 1.024804420004266063e+02 9.853961669439345883e+01
3.368750000000000000e+04 5.642515481542592681e+01 5.007497734335967721e+01 1.024981403706147631e+02 9.866683300700937309e+01
3.370000000000000000e+04 5.642777949940876425e+01 5.005288517752739352e+01 1.025047566053225694e+02 9.852561868577809889e+01
3.371250000000000000e+04 5.631391292497159640e+01 4.986002767734811414e+01 1.023014326076886960e+02 9.869597196126966310e+01
3.372500000000000000e+04 5.625925253083600808e+01 5.002497085931366172e+01 1.022608465343255659e+02 9.888629711576396630e+01
3.373750000000000000e+04 5.613291250179920411e+01 4.982299499810537213e+01 1.022839326354869769e+02 9.874805684648980275e+01
3.375000000000000000e+04 5.607185128959869047e+01 4.967898693946828104e+01 1.022939387505119271e+02 9.886110692624122009e+01
3.376250000000000000e+04 5.614178820900895772e+01 4.979658004910420743e+01 1.022752346548997906e+02 9.866460542705947034e+01
3.377500000000000000e+04 5.624703272652780583e+01 4.979969468587905368e+01 1.022894873322020572e+02 9.883263481607941969e+01
3.378750000000000000e+04 5.607313656608279473e+01 4.981433554658406138e+01 1.023730693628204307e+02 9.887052485287101433e+01
3.380000000000000000e+04 5.607762275213082148e+01 4.989010895034900273e+01 1.023600824941384957e+02 9.883455377925307062e+01
3.381250000000000000e+04 5.613834820762847500e+01 5.004067891405964730e+01 1.023695791665881956e+02 9.885849266109305233e+01
3.382500000000000000e+04 5.604355726916940483e+01 4.987113787317150582e+01 1.022950766407452079e+02 9.872156472160719431e+01
3.383750000000000000e+04 5.603895014524169937e+01 5.003044665923238909e+01 1.022924561724778556e+02 9.872550272109829450e+01
3.385000000000000000e+04 5.603956841525584309e+01 4.991320760444715887e+01 1.023703860239345715e+02 9.869371424291236394e+01
3.386250000000000000e+04 5.612313180834109261e+01 4.984921423833883836e+01 1.023009886662187142e+02 9.864905193099323810e+01
3.387500000000000000e+04 5.607762996479010553e+01 4.994556209193319773e+01 1.023824569105041462e+02 9.872460520671980078e+01
3.388750000000000000e+04 5.605072905880393108e+01 5.001572474508447641e+01 1.023299528409563806e+02 9.886631942032083487e+01
3.390000000000000000e+04 5.615980746384519051e+01 4.993781498145679620e+01 1.022642390575381768e+02 9.888686834183106100e+01
3.391250000000000000e+04 5.616525921458093507e+01 4.992929774727950587e+01 1.023154805593610774e+02 9.895398150645608837e+01
3.392500000000000000e+04 5.621921384149798939e+01 5.007722246849879610e+01 1.022813807568408322e+02 9.893191469357223866e+01
3.393750000000000000e+04 5.607806212820580072e+01 5.003023730740504504e+01 1.023812731751759912e+02 9.891534191426312361e+01
3.395000000000000000e+04 5.602309558012811408e+01 4.990311000323484336e+01 1.023496096642548139e+02 9.908718449720626609e+01
3.396250000000000000e+04 5.602937656000862177e+01 4.990939336583019070e+01 1.022975937488350553e+02 9.887379996644324365e+01
3.397500000000000000e+04 5.603382398638274964e+01 4.987631605990642214e+01 1.023619938420031446e+02 9.886542539976291266e+01
3.398750000000000000e+04 5.597157123686464075e+01 4.993375859682996776e+01 1.024337803585877538e+02 9.887317879616720973e+01
3.400000000000000000e+04 5.622419245686613465e+01 5.003958500570882251e+01 1.023894179747445321e+02 9.881986032461149705e+01
3.401250000000000000e+04 5.620530490848321392e+01 4.989075142711308786e+01 1.022784074911255345e+02 9.885486951902852581e+01
3.402500000000000000e+04 5.618451832108289068e+01 4.992862124619500008e+01 1.023773366456672420e+02 9.866223061336953037e+01
3.403750000000000000e+04 5.615013351558038579e+01 4.988382849141331121e+01 1.023049045508586374e+02 9.869504618226670800e+01
3.405000000000000000e+04 5.607682222382653237e+01 4.997872598965131630e+01 1.020810643276235510e+02 9.873707301203444331e+01
3.406250000000000000e+04 5.604727710067372470e+01 5.000799898124663656e+01 1.022168085181350818e+02 9.867395050210265595e+01
3.407500000000000000e+04 5.606825512443640491e+01 5.003057072468169508e+01 1.020457477877873771e+02 9.866686417892698557e+01
3.408750000000000000e+04 5.602650926736054515e+01 5.002649450761891359e+01 1.019341298298027141e+02 9.871607278693929288e+01
3.410000000000000000e+04 5.610665378136645387e+01 5.003103125241863580e+01 1.021917831504539151e+02 9.854480607149064042e+01
3.411250000000000000e+04 5.588216633686857904e+01 4.990440555424374480e+01 1.022832355519479250e+02 9.870836746110404647e+01
3.412500000000000000e+04 5.583044461565495453e+01 4.998032976280060780e+01 1.024432412211542101e+02 9.874603673733223275e+01
3.413750000000000000e+04 5.584936263826897118e+01 4.997976797141468097e+01 1.022508357912365824e+02 9.869143715473272493e+01
3.415000000000000000e+04 5.582109036169236305e+01 5.008035893501635627e+01 1.023053126823193253e+02 9.870907593119612500e+01
3.416250000000000000e+04 5.589090436363457570e+01 5.015061545614796756e+01 1.023715280022238971e+02 9.865478998950473510e+01
3.417500000000000000e+04 5.592125794541090045e+01 5.006864313847675874e+01 1.024437228493695784e+02 9.862941870612243633e+01
3.418750000000000000e+04 5.592248244725789164e+01 5.010059444225301917e+01 1.024032608991239357e+02 9.856597037086849866e+01
3.420000000000000000e+04 5.600713021658987856e+01 4.991925067967921592e+01 1.023509021760444995e+02 9.867844530895686717e+01
3.421250000000000000e+04 5.605746026891831235e+01 5.005807637251777464e+01 1.020993385644136708e+02 9.868392198453450703e+01
3.422500000000000000e+04 5.602905828431297408e+01 5.032698096655823150e+01 1.020568491245621345e+02 9.853129906445585107e+01
3.423750000000000000e+04 5.613418647612758861e+01 5.046973762518540951e+01 1.021558726932398429e+02 9.851647412734257614e+01
3.425000000000000000e+04 5.629245259790336320e+01 5.049591758657491170e+01 1.020851572873586974e+02 9.875586623387346208e+01
3.426250000000000000e+04 5.582045467442224407e+01 5.037315856538142356e+01 1.020947997552927120e+02 9.836659267494832193e+01
3.427500000000000000e+04 5.591854764723648685e+01 5.033154079494650546e+01 1.021321016440828089e+02 9.833583262700433636e+01
3.428750000000000000e+04 5.607395092900455325e+01 5.023158110664827092e+01 1.021942874052230934e+02 9.840817813097727651e+01
3.430000000000000000e+04 5.614854617130988146e+01 5.009155136999834923e+01 1.023745627037595654e+02 9.833639364664871607e+01
3.431250000000000000e+04 5.610991394596776871e+01 5.027350500954596413e+01 1.022877608337443576e+02 9.839293512860423618e+01
3.432500000000000000e+04 5.606348303109319176e+01 5.014733973160917202e+01 1.021231674050861216e+02 9.831044010449889470e+01
3.433750000000000000e+04 5.641275765969472644e+01 5.071047802233979951e+01 1.018271029975938262e+02 9.784170059115068341e+01
3.435000000000000000e+04 5.610475751296822722e+01 5.041108530313594116e+01 1.022488775193174888e+02 9.824696376520638808e+01
3.436250000000000000e+04 5.613961878367646818e+01 5.027123423105332023e+01 1.022925166838511899e+02 9.847524711025238275e+01
3.437500000000000000e+04 5.605393100956181485e+01 5.013919533162152220e+01 1.022804376642831983e+02 9.841363793589189868e+01
3.438750000000000000e+04 5.603514841800999591e+01 5.016842187026961852e+01 1.022873970026447807e+02 9.839501992432671784e+01
3.440000000000000000e+04 5.604131352145910228e+01 5.039723361301574300e+01 1.023159477980051690e+02 9.832162128918109545e+01
3.441250000000000000e+04 5.603084214233556537e+01 5.018131656493426362e+01 1.024343122151678926e+02 9.849286135655351870e+01
3.442500000000000000e+04 5.587547424933295304e+01 5.000673418329295572e+01 1.024948529145309948e+02 9.861691681080188232e+01
3.443750000000000000e+04 5.585432933890447060e+01 5.008187174213171744e+01 1.024479896874191098e+02 9.851611616722060205e+01
3.445000000000000000e+04 5.591173812828693457e+01 5.005410978700859204e+01 1.024601654080213251e+02 9.848093081773556889e+01
3.446250000000000000e+04 5.626154845762953016e+01 5.026083274576686222e+01 1.025244204632617055e+02 9.849528744548271675e+01
3.447500000000000000e+04 5.608472200853638157e+01 5.042039119271827019e+01 1.024109088280995508e+02 9.837772481006985004e+01
3.448750000000000000e+04 5.586631490898368924e+01 5.025245340286975448e+01 1.025668218599088704e+02 9.832623796916510628e+01
3.450000000000000000e+04 5.578321987041385910e+01 5.043797477820130837e+01 1.022928174909462768e+02 9.846108778678502915e+01
3.451250000000000000e+04 5.571708120949863030e+01 5.041103489171459984e+01 1.022139152107602911e+02 9.853379973927125945e+01
3.452500000000000000e+04 5.571859353893246691e+01 5.014951735657411547e+01 1.022277564110224120e+02 9.848337379856720020e+01
3.453750000000000000e+04 5.569225108507049526e+01 5.014819408774459220e+01 1.021157636142869904e+02 9.832361238360932987e+01
3.455000000000000000e+04 5.567526347192875136e+01 5.024397194335126215e+01 1.022413452814600987e+02 9.842040416266965508e+01
3.456250000000000000e+04 5.570815782620420009e+01 5.029617715581328952e+01 1.021331211587457517e+02 9.821871762914508963e+01
3.457500000000000000e+04 5.586346246130663218e+01 5.008235389891866163e+01 1.022371466288641813e+02 9.830480025471135264e+01
3.458750000000000000e+04 5.570612874591640207e+01 5.004434503505305543e+01 1.021140386413244130e+02 9.827373114134127263e+01
3.460000000000000000e+04 5.573108565769424416e+01 5.001977712293127354e+01 1.023081878930697144e+02 9.830820645795368762e+01
3.461250000000000000e+04 5.583159240288004810e+01 5.009889026197356543e+01 1.025255759218381542e+02 9.834304112281361654e+01
3.462500000000000000e+04 5.582366967472167119e+01 5.020604071118744827e+01 1.025710859945337319e+02 9.829622780386748104e+01
3.463750000000000000e+04 5.584957928957137341e+01 5.025381976582085031e+01 1.023984068094705435e+02 9.848179711374126555e+01
3.465000000000000000e+04 5.588613457913945126e+01 5.038955624174450776e+01 1.024714168440636826e+02 9.832440291243470654e+01
3.466250000000000000e+04 5.591625863798497420e+01 5.044551284715184636e+01 1.024371540863733259e+02 9.833528172272532686e+01
3.467500000000000000e+04 5.596517872795335080e+01 5.031663288888066177e+01 1.022887099189709517e+02 9.828233607512127890e+01
3.468750000000000000e+04 5.602449898335599698e+01 5.045350275226891767e+01 1.021177041827677812e+02 9.814329600506025031e+01
3.470000000000000000e+04 5.589879039764840485e+01 5.048606195915651540e+01 1.020903589537539773e+02 9.831518717407212193e+01
3.471250000000000000e+04 5.583987132667372322e+01 5.054616459762096525e+01 1.022654843786543637e+02 9.841815604307498688e+01
3.472500000000000000e+04 5.581202304806273418e+01 5.064918783183649253e+01 1.021324304427599827e+02 9.847929789158422409e+01
3.473750000000000000e+04 5.582127933345778814e+01 5.066413745956762682e+01 1.023077373880375660e+02 9.852923568163416235e+01
3.475000000000000000e+04 5.584658975132998648e+01 5.063308711266650164e+01 1.023466508168103957e+02 9.833425217787238637e+01
3.476250000000000000e+04 5.584401519349592036e+01 5.063975588132063166e+01 1.023321987205936097e+02 9.846594695321009283e+01
3.477500000000000000e+04 5.598757381532774247e+01 5.058208253314589342e+01 1.025098986421723737e+02 9.834332145016357174e+01
3.478750000000000000e+04 5.599027974225709414e+01 5.044027302236348476e+01 1.024782581768056247e+02 9.837263057662059396e+01
3.480000000000000000e+04 5.595375679467898067e+01 5.048500454787576786e+01 1.023516836885934964e+02 9.845243696074138029e+01
3.481250000000000000e+04 5.589840044113586259e+01 5.043126851782657383e+01 1.023494108057711713e+02 9.849970161853438810e+01
3.482500000000000000e+04 5.597742590008479624e+01 5.043565382979536338e+01 1.024531926932838815e+02 9.853270073664957351e+01
3.483750000000000000e+04 5.587911295026776770e+01 5.018547441029572553e+01 1.024914164715600720e+02 9.841640627783894502e+01
3.485000000000000000e+04 5.587660020418839935e+01 5.026788221496524045e+01 1.022600571071461246e+02 9.843079397063083036e+01
3.486250000000000000e+04 5.594740041156225629e+01 5.032291542123805073e+01 1.023179185185673816e+02 9.844779020979171946e+01
3.487500000000000000e+04 5.596860051746627818e+01 5.024355298133654912e+01 1.024318422259930799e+02 9.832457598351582817e+01
3.488750000000000000e+04 5.601242412303020046e+01 5.036075815558994861e+01 1.024790408010544809e+02 9.836363108058107230e+01
3.490000000000000000e+04 5.585979861137187896e+01 5.015079123518192716e+01 1.025734590975042977e+02 9.833079798949708561e+01
3.491250000000000000e+04 5.585461952407178643e+01 5.018855817436475064e+01 1.024072495322632932e+02 9.841639447809612307e+01
3.492500000000000000e+04 5.575930484864406367e+01 5.043191221581587058e+01 1.024397339340310538e+02 9.834280649617338099e+01
3.493750000000000000e+04 5.584494718183172779e+01 5.034732700766810609e+01 1.026278320480629134e+02 9.852139182757689184e+01
3.495000000000000000e+04 5.576657355001174210e+01 5.028774179567478342e+01 1.024366884398939845e+02 9.838577474968242598e+01
3.496250000000000000e+04 5.581703123950787671e+01 5.034602097073354088e+01 1.024755564873560161e+02 9.843067105155880370e+01
3.497500000000000000e+04 5.608380316828904455e+01 5.022567903921620314e+01 1.023187489043381220e+02 9.849695542955829808e+01
3.498750000000000000e+04 5.603356404892792142e+01 5.030767514378658944e+01 1.023041947162616339e+02 9.838977307839910225e+01
3.500000000000000000e+04 5.600509399555681256e+01 5.029042684030501675e+01 1.023966147069746171e+02 9.813723262141199655e+01
3.501250000000000000e+04 5.587104193410005593e+01 5.026587071622867597e+01 1.023710372031481342e+02 9.827777004832984176e+01
3.502500000000000000e+04 5.573939294991814819e+01 5.044759867370269291e+01 1.023342735818643376e+02 9.828635678435129819e+01
3.503750000000000000e+04 5.588711102127928854e+01 5.049210173507682953e+01 1.024571052639725508e+02 9.814086147389627968e+01
3.505000000000000000e+04 5.584106779712902124e+01 5.031049415355155219e+01 1.025962704341702931e+02 9.820729200558710659e+01
3.506250000000000000e+04 5.591027300959174084e+01 5.044978883835954520e+01 1.023357279234277541e+02 9.824539186083563891e+01
3.507500000000000000e+04 5.591312470923254097e+01 5.056031250487509965e+01 1.025246852393900951e+02 9.825492428912404819e+01
3.508750000000000000e+04 5.593766355564566339e+01 5.048881427073177264e+01 1.024726518315058854e+02 9.810901554144479064e+01
3.510000000000000000e+04 5.591626914613396337e+01 5.051009736679016981e+01 1.022492427121705560e+02 9.821595866913520467e+01
3.511250000000000000e+04 5.586734231002488826e+01 5.046175456506024659e+01 1.023927028047279464e+02 9.824267541875727261e+01
3.512500000000000000e+04 5.584017668323167527e+01 5.049787934094563013e+01 1.022769042372745929e+02 9.823294848520356481e+01
3.513750000000000000e+04 5.587363104302438899e+01 5.046147296082800437e+01 1.022870149951084926e+02 9.818138609476216061e+01
3.515000000000000000e+04 5.601639187797996300e+01 5.051861338049430117e+01 1.022673645987632796e+02 9.811662866281822915e+01
3.516250000000000000e+04 5.601381153908510413e+01 5.048264300870488341e+01 1.022748569944280490e+02 9.830045754266889446e+01
3.517500000000000000e+04 5.601201837891851198e+01 5.063976100539770897e+01 1.021100088576056208e+02 9.833267785556245144e+01
3.518750000000000000e+04 5.606153138447815820e+01 5.029199910954405084e+01 1.021887820356303394e+02 9.829430501226146077e+01
3.520000000000000000e+04 5.605805645791268432e+01 5.029482671941441652e+01 1.022436806520606183e+02 9.825036022718603590e+01
3.521250000000000000e+04 5.589009850872101737e+01 5.046371979163731680e+01 1.022593070391954768e+02 9.829712383909644302e+01
3.522500000000000000e+04 5.590361686013010001e+01 5.053344071511936875e+01 1.023072656987042421e+02 9.820829743266581602e+01
3.523750000000000000e+04 5.583069906305419039e+01 5.052406565191489562e+01 1.022386946697377965e+02 9.810492227475327809e+01
3.525000000000000000e+04 5.589159342591696600e+01 5.043315836600302760e+01 1.023436353436408410e+02 9.811592899782110067e+01
3.526250000000000000e+04 5.584952720978816387e+01 5.027678791088297316e+01 1.022091500459132902e+02 9.811172172082062559e+01
3.527500000000000000e+04 5.584981336664418450e+01 5.041779346143393781e+01 1.023606309091584734e+02 9.809997107182246623e+01
3.528750000000000000e+04 5.572996444921253101e+01 5.043129443257329569e+01 1.022840089006547544e+02 9.810186873199873503e+01
3.530000000000000000e+04 5.586927423047728780e+01 5.043532828590578276e+01 1.023294648199689192e+02 9.819091669986813997e+01
3.531250000000000000e+04 5.587522521666707576e+01 5.030234618832344040e+01 1.024750423334949119e+02 9.831630211248481999e+01
3.532500000000000000e+04 5.593717247815252591e+01 5.030439150972539863e+01 1.025324090397901244e+02 9.850090390114483796e+01
3.533750000000000000e+04 5.605774124585182250e+01 5.034516080822329798e+01 1.023205871651623795e+02 9.848863671557268162e+01
3.535000000000000000e+04 5.589740346407374005e+01 5.044192666954673854e+01 1.024094558419581489e+02 9.842410379844875479e+01
3.536250000000000000e+04 5.573016751173256011e+01 5.039284938456576413e+01 1.022833341326805083e+02 9.825630602607746766e+01
3.537500000000000000e+04 5.583765515497223220e+01 5.024415589138988736e+01 1.023583217446059166e+02 9.826186024191623858e+01
3.538750000000000000e+04 5.573937833083945037e+01 5.031911020173455995e+01 1.022851685366269976e+02 9.832210962502377072e+01
3.540000000000000000e+04 5.582854101756434773e+01 5.047461908528439523e+01 1.021868153805225461e+02 9.834407593950597004e+01
3.541250000000000000e+04 5.581278604592059622e+01 5.063212101232898732e+01 1.022442906535465426e+02 9.824436534713815661e+01
3.542500000000000000e+04 5.582804628304064209e+01 5.052456086322028028e+01 1.022977554546146592e+02 9.815823743853231065e+01
3.543750000000000000e+04 5.576783319709134901e+01 5.065852530803526577e+01 1.023997919860564991e+02 9.807221866358275975e+01
3.545000000000000000e+04 5.563396443068580766e+01 5.050053115553937744e+01 1.024873731501240997e+02 9.806516290562257154e+01
3.546250000000000000e+04 5.567520082780095692e+01 5.063256565225557182e+01 1.023323216270703853e+02 9.794563296370601790e+01
3.547500000000000000e+04 5.570425902933966000e+01 5.065152965948610131e+01 1.023268971995540682e+02 9.791118032375487701e+01
3.548750000000000000e+04 5.555889565844101696e+01 5.054677469144943558e+01 1.023098607733513745e+02 9.803721308700983172e+01
3.550000000000000000e+04 5.567575310558579815e+01 5.042939228121965556e+01 1.023072095860807309e+02 9.798401049585446287e+01
3.551250000000000000e+04 5.563852625469075974e+01 5.043592162005361246e+01 1.023139645776211211e+02 9.805558457386661075e+01
3.552500000000000000e+04 5.548434303383653798e+01 5.050008999081032357e+01 1.023392298392563049e+02 9.774597261426791306e+01
3.553750000000000000e+04 5.549375395567992797e+01 5.049210924686114055e+01 1.024494765275860857e+02 9.808474860307852339e+01
3.555000000000000000e+04 5.562115366465067723e+01 5.057432408395546020e+01 1.024645851258445077e+02 9.810404976242151065e+01
3.556250000000000000e+04 5.563427587583065304e+01 5.047033193856712074e+01 1.024135031662507771e+02 9.794363697996128337e+01
3.557500000000000000e+04 5.555085438052436331e+01 5.046891644743297434e+01 1.024039753779524204e+02 9.798791251594344942e+01
3.558750000000000000e+04 5.552655038186251346e+01 5.061775856277461116e+01 1.023040104665181502e+02 9.785566162859738881e+01
3.560000000000000000e+04 5.546355197099298096e+01 5.067233775481984281e+01 1.023823520808741563e+02 9.790361130510362386e+01
3.561250000000000000e+04 5.563904650106609751e+01 5.069906464014802339e+01 1.023599557268326237e+02 9.794939875830066001e+01
3.562500000000000000e+04 5.565156668050487099e+01 5.068749066730492103e+01 1.022317397017584852e+02 9.789303452948841766e+01
3.563750000000000000e+04 5.563044783918115854e+01 5.048353305592367946e+01 1.022295895605334408e+02 9.785280122414656034e+01
3.565000000000000000e+04 5.554416659243884169e+01 5.014255124752960313e+01 1.024333918303504589e+02 9.788339724381413021e+01
3.566250000000000000e+04 5.567637293112095165e+01 5.066951920885261273e+01 1.024365904145229536e+02 9.771738937002506020e+01
3.567500000000000000e+04 5.562934804277809064e+01 5.066789519258563246e+01 1.023237904378796088e+02 9.769210241656037397e+01
3.568750000000000000e+04 5.563779081917560632e+01 5.069312815161310937e+01 1.023862647328857918e+02 9.761183986393349699e+01
3.570000000000000000e+04 5.552125679373551037e+01 5.077945369507420281e+01 1.024612949008928098e+02 9.752434115081035770e+01
3.571250000000000000e+04 5.544099831175838489e+01 5.042042717043984368e+01 1.024196947881937376e+02 9.761098564797974575e+01
3.572500000000000000e+04 5.547714575130716952e+01 5.062829538481965130e+01 1.023368619148697007e+02 9.754099602626556020e+01
3.573750000000000000e+04 5.544391259892601909e+01 5.064701078241225218e+01 1.023392022995829507e+02 9.760605809138687050e+01
3.575000000000000000e+04 5.534350719707607169e+01 5.067923846208686456e+01 1.023316851056147954e+02 9.757759284223230623e+01
3.576250000000000000e+04 5.528637553472671584e+01 5.063489081980429773e+01 1.022929079771252674e+02 9.769388948020849739e+01
3.577500000000000000e+04 5.522576524922455832e+01 5.033134046237466208e+01 1.023405748572498339e+02 9.779740832402441697e+01
3.578750000000000000e+04 5.537194869558441468e+01 5.041642668194380406e+01 1.024622120235675737e+02 9.770686358923019554e+01
3.580000000000000000e+04 5.544801603465801776e+01 5.042444800680512174e+01 1.024385823056771017e+02 9.766366892135384603e+01
3.581250000000000000e+04 5.539645801682554094e+01 5.042585232686261776e+01 1.024699283189072645e+02 9.773542916943566183e+01
3.582500000000000000e+04 5.530211029350117968e+01 5.016931373083443191e+01 1.024545053782597535e+02 9.750775351219026277e+01
3.583750000000000000e+04 5.537276135669517174e+01 4.990150664783956813e+01 1.025180193941276201e+02 9.760535710450075442e+01
3.585000000000000000e+04 5.523228368449962744e+01 5.021609203768895924e+01 1.025989445385538801e+02 9.754032864384909374e+01
3.586250000000000000e+04 5.516823745986391714e+01 4.997071530366795855e+01 1.024757314762479297e+02 9.756231930984041867e+01
3.587500000000000000e+04 5.541951694797352701e+01 5.003283319726256195e+01 1.024490866589046618e+02 9.770653840865580264e+01
3.588750000000000000e+04 5.536634746618018710e+01 5.015190636001188551e+01 1.025383397578438149e+02 9.777165225376268154e+01
3.590000000000000000e+04 5.549077094926876441e+01 5.013517165335155568e+01 1.024924412258396700e+02 9.767425207384467001e+01
3.591250000000000000e+04 5.545201502559666551e+01 5.026247045739587094e+01 1.024802830057212049e+02 9.765060259127986342e+01
3.592500000000000000e+04 5.546989923168624870e+01 5.014204078972322520e+01 1.025064959186806988e+02 9.752243674253747940e+01
3.593750000000000000e+04 5.547167667964784243e+01 5.030163215890517137e+01 1.027217922093692550e+02 9.750070511483747282e+01
3.595000000000000000e+04 5.547381984778494513e+01 5.042165322844160613e+01 1.025956745481819326e+02 9.752769984185819396e+01
3.596250000000000000e+04 5.551274491440508996e+01 5.011865350439933309e+01 1.026671366670814507e+02 9.756181462587248632e+01
3.597500000000000000e+04 5.573892712928746107e+01 5.008776809100373129e+01 1.025857587106929856e+02 9.765241842567543529e+01
3.598750000000000000e+04 5.564102283523601500e+01 5.029687231530952829e+01 1.025010932693018617e+02 9.752637114128118867e+01
3.600000000000000000e+04 5.562660116890661044e+01 5.024127407924178357e+01 1.024285923528988604e+02 9.749267259565060328e+01
3.601250000000000000e+04 5.564179328694642379e+01 5.022681343693334810e+01 1.024345936690312442e+02 9.751907268438297649e+01
3.602500000000000000e+04 5.570316700658901254e+01 5.042331928021735621e+01 1.025360544003322332e+02 9.771497154432218224e+01
3.603750000000000000e+04 5.567917875165951358e+01 5.049488501194905865e+01 1.024759488858531427e+02 9.750383993869175470e+01
3.605000000000000000e+04 5.584934047143194391e+01 5.030288025400062679e+01 1.023196857664567290e+02 9.746147028130509682e+01
3.606250000000000000e+04 5.580618225159073376e+01 5.023812702753264148e+01 1.024385258733916828e+02 9.734207837362937710e+01
3.607500000000000000e+04 5.586817450465025559e+01 5.031659298213362774e+01 1.024271570024059486e+02 9.737751455578647608e+01
3.608750000000000000e+04 5.584222092021538941e+01 5.049650865865535820e+01 1.022949015100809760e+02 9.747806990768674495e+01
3.610000000000000000e+04 5.583492542101784295e+01 5.047803846938590056e+01 1.023889103690441686e+02 9.746623702425340241e+01
3.611250000000000000e+04 5.595823870974502512e+01 5.032909769734040140e+01 1.023370605330178478e+02 9.749192101505138908e+01
3.612500000000000000e+04 5.586978540665072046e+01 5.026638777182061091e+01 1.025371362267531765e+02 9.767855863820629736e+01
3.613750000000000000e+04 5.571709458229724987e+01 5.022993673603837550e+01 1.025307852235676478e+02 9.761942837435685760e+01
3.615000000000000000e+04 5.559092834070813183e+01 5.028350721965640702e+01 1.022923922699962418e+02 9.750358388458555225e+01
3.616250000000000000e+04 5.545120604729955716e+01 5.025808834153033189e+01 1.024736258467547287e+02 9.757838406742986592e+01
3.617500000000000000e+04 5.550107623566190540e+01 5.027910263782173672e+01 1.023006411800129740e+02 9.756440706984781741e+01
3.618750000000000000e+04 5.572018791757733425e+01 5.047989277931105079e+01 1.023622900973174268e+02 9.751230843120397651e+01
3.620000000000000000e+04 5.556794194399187603e+01 5.048888185014070018e+01 1.024555870801631414e+02 9.767445817548515663e+01
3.621250000000000000e+04 5.558249173642112595e+01 5.023707824769168440e+01 1.025163375477766436e+02 9.755113328220126334e+01
3.622500000000000000e+04 5.565607556233777586e+01 5.010717106896419892e+01 1.024484139575360047e+02 9.753484580050150043e+01
3.623750000000000000e+04 5.585765443782067052e+01 5.002281438037784511e+01 1.023689663363678051e+02 9.748025429765056060e+01
3.625000000000000000e+04 5.577804876057579264e+01 5.011587126951716442e+01 1.023374636730167708e+02 9.753200990999199860e+01
3.626250000000000000e+04 5.567689426233165051e+01 5.007701388985678648e+01 1.024217543705952096e+02 9.768110864587475817e+01
3.627500000000000000e+04 5.584283375542352701e+01 5.005118449439259365e+01 1.025230229449252732e+02 9.749586312975512215e+01
3.628750000000000000e+04 5.587806080841711776e+01 5.016740087537642268e+01 1.024775007027333231e+02 9.743914589495216205e+01
3.630000000000000000e+04 5.585078346855903675e+01 5.031879908143679359e+01 1.025008267494923331e+02 9.763357865844817240e+01
3.631250000000000000e+04 5.592592315451296514e+01 5.011815240426710716e+01 1.024884386926782582e+02 9.767093839699114710e+01
3.632500000000000000e+04 5.602888049335459186e+01 5.023470993264930229e+01 1.023931310610032455e+02 9.756424196898626633e+01
3.633750000000000000e+04 5.621816327128314583e+01 5.015924851636135173e+01 1.023101424721047294e+02 9.752600164722967691e+01
3.635000000000000000e+04 5.621818543544965507e+01 5.008526876575588460e+01 1.024615406741063310e+02 9.768397682734841680e+01
3.636250000000000000e+04 5.559487535759530630e+01 5.015805606803181149e+01 1.024518654315891553e+02 9.771925234123401083e+01
3.637500000000000000e+04 5.587057904650320239e+01 5.035078577438849834e+01 1.024552697522460818e+02 9.770439135860453916e+01
3.638750000000000000e+04 5.574816745001601248e+01 5.046059127504625508e+01 1.022922181999668680e+02 9.752616936341894416e+01
3.640000000000000000e+04 5.593641052042340078e+01 5.068010904883885814e+01 1.023781354277132039e+02 9.746245903417506895e+01
3.641250000000000000e+04 5.580149106140545001e+01 5.062913379027449423e+01 1.024831441952424882e+02 9.753598014028870011e+01
3.642500000000000000e+04 5.563278917856145966e+01 5.065091891200895446e+01 1.026946952583432022e+02 9.761145012225387063e+01
3.643750000000000000e+04 5.566999096996940466e+01 5.048959660803785710e+01 1.025359063455898792e+02 9.762510562565601901e+01
3.645000000000000000e+04 5.566457678764657402e+01 5.046250063438246514e+01 1.025153751919067844e+02 9.761342290805720268e+01
3.646250000000000000e+04 5.582430593312925993e+01 5.044389835987153248e+01 1.026134154460839341e+02 9.765954624609999257e+01
3.647500000000000000e+04 5.582395742331512167e+01 5.030209566748856531e+01 1.026173929535570863e+02 9.759762019306073455e+01
3.648750000000000000e+04 5.586085710128450188e+01 5.009486692428236410e+01 1.024994213068241748e+02 9.764753000614186362e+01
3.650000000000000000e+04 5.603296348655972992e+01 5.023414681414175220e+01 1.026121874305471238e+02 9.777613798652240007e+01
3.651250000000000000e+04 5.604039674457904852e+01 4.978628089609227203e+01 1.026607983528149504e+02 9.794085849914473840e+01
3.652500000000000000e+04 5.602285762568221372e+01 4.998763115304014804e+01 1.024891394142020999e+02 9.791830873566468085e+01
3.653750000000000000e+04 5.608026377928531758e+01 5.007790371546974484e+01 1.022743581993545376e+02 9.783389153928645499e+01
3.655000000000000000e+04 5.601093599920250199e+01 4.996449688359381724e+01 1.024361613505537889e+02 9.789014885898274088e+01
3.656250000000000000e+04 5.598110715075154076e+01 5.009752169193864546e+01 1.026300155769089031e+02 9.786640402757787172e+01
3.657500000000000000e+04 5.597899591463390578e+01 5.027407014986103206e+01 1.026571228346426068e+02 9.800883221109884857e+01
3.658750000000000000e+04 5.589793591295385511e+01 5.039825761212573241e+01 1.025784706621676037e+02 9.800989144236200445e+01
3.660000000000000000e+04 5.571731203512951680e+01 5.025570326878965233e+01 1.029606918760398031e+02 9.807936367432877489e+01
3.661250000000000000e+04 5.561437835111745187e+01 5.012157351100911740e+01 1.026302231934159153e+02 9.804693511541906048e+01
3.662500000000000000e+04 5.561426956329999882e+01 5.005059265709338945e+01 1.026759695489081565e+02 9.812583005476646747e+01
3.663750000000000000e+04 5.572318737789212406e+01 5.006549795131527958e+01 1.026989465257974672e+02 9.829791979767871624e+01
3.665000000000000000e+04 5.573615779565931660e+01 5.002415424577333170e+01 1.025097005913907253e+02 9.813150150759494750e+01
3.666250000000000000e+04 5.555816992096453077e+01 4.978276163189990200e+01 1.025425032691133111e+02 9.818521826527769747e+01
3.667500000000000000e+04 5.578727798522471204e+01 4.987226688718529743e+01 1.028215069809833295e+02 9.795493621356320091e+01
3.668750000000000000e+04 5.575537179000446741e+01 5.027832575520860559e+01 1.026638862112165782e+02 9.799789173502303186e+01
3.670000000000000000e+04 5.584392405266883941e+01 5.041682924453374426e+01 1.026365279669876003e+02 9.804307113358905212e+01
3.671250000000000000e+04 5.566831451725655455e+01 5.007749579880240276e+01 1.025270474679550574e+02 9.792970164252076870e+01
3.672500000000000000e+04 5.568966473423076025e+01 5.002680030673213452e+01 1.024197678155442475e+02 9.826496565193544086e+01
3.673750000000000000e+04 5.585498614666424544e+01 5.005333361897230304e+01 1.024741476297991341e+02 9.817476382835160109e+01
3.675000000000000000e+04 5.575890621190483643e+01 5.014090199463473851e+01 1.023124366216112406e+02 9.805828034953894701e+01
3.676250000000000000e+04 5.576982895883954683e+01 5.021379962871774438e+01 1.023190758252742256e+02 9.792104634094975779e+01
3.677500000000000000e+04 5.584766504814732002e+01 5.044878163874130905e+01 1.026352754525018298e+02 9.793376615868037049e+01
3.678750000000000000e+04 5.592764837073884365e+01 5.064699885895485210e+01 1.025478910922626739e+02 9.794779689022149682e+01
3.680000000000000000e+04 5.581749102125459672e+01 5.054334394713049505e+01 1.027805386828035950e+02 9.792786699452958032e+01
3.681250000000000000e+04 5.585669567424313442e+01 5.044331678134795283e+01 1.025964509317149975e+02 9.793787312913514143e+01
3.682500000000000000e+04 5.576145135612761550e+01 5.053333294116197294e+01 1.025302954336090977e+02 9.804796064084344209e+01
3.683750000000000000e+04 5.574966776712168581e+01 5.056306728090404334e+01 1.023209715381680098e+02 9.803824256236259771e+01
3.685000000000000000e+04 5.597374054325874226e+01 5.047796140918939756e+01 1.025016194043496256e+02 9.790641667734185205e+01
3.686250000000000000e+04 5.587072747334740086e+01 5.046926955748845955e+01 1.026462500578190173e+02 9.792649542726535117e+01
3.687500000000000000e+04 5.594183235353546735e+01 5.037909365057493005e+01 1.027358987707206808e+02 9.793257341468964228e+01
3.688750000000000000e+04 5.589851666335410130e+01 5.055568293868125096e+01 1.026100386214569795e+02 9.789197882755630076e+01
3.690000000000000000e+04 5.581743623861205350e+01 5.050495290802795978e+01 1.024216249266967367e+02 9.788859377149474028e+01
3.691250000000000000e+04 5.581903110645259147e+01 5.019264555302596875e+01 1.024555323965690974e+02 9.781993800731241606e+01
3.692500000000000000e+04 5.585570666835386788e+01 5.035186909689213763e+01 1.025148951440623222e+02 9.790751070484604668e+01
3.693750000000000000e+04 5.581440461494315031e+01 5.040554035915371855e+01 1.024435761383316787e+02 9.785826582245101690e+01
3.695000000000000000e+04 5.573235722334547404e+01 5.049738165422678549e+01 1.023274703325951407e+02 9.771795843000369075e+01
3.696250000000000000e+04 5.585137172125700999e+01 5.046826416792888637e+01 1.023130568071221376e+02 9.770813062555770045e+01
3.697500000000000000e+04 5.582996133451057830e+01 5.029600087602369030e+01 1.023638348786510619e+02 9.771484868330999518e+01
3.698750000000000000e+04 5.570866176593549568e+01 5.019297408438986707e+01 1.023845567136363286e+02 9.772164472435214577e+01
3.700000000000000000e+04 5.566567262459650323e+01 5.046244138454513006e+01 1.024260903419227589e+02 9.779502262872350116e+01
3.701250000000000000e+04 5.554068024634134559e+01 5.038158272393889803e+01 1.024688773405333819e+02 9.786268099445987900e+01
3.702500000000000000e+04 5.555444833520728309e+01 5.042632152513636612e+01 1.026193841332482179e+02 9.789668748744624338e+01
3.703750000000000000e+04 5.568033464155539036e+01 5.036696909210592565e+01 1.026191234020636927e+02 9.792602503027458738e+01
3.705000000000000000e+04 5.569225605860517447e+01 5.036328842015048224e+01 1.025888086751751871e+02 9.789901140289740056e+01
3.706250000000000000e+04 5.563433456851692682e+01 5.037806641767639348e+01 1.026668123982078527e+02 9.790973718018339866e+01
3.707500000000000000e+04 5.567592475946411668e+01 5.062465388216693185e+01 1.025037894936805571e+02 9.793712596728472874e+01
3.708750000000000000e+04 5.564556879308442205e+01 5.067425761751700009e+01 1.025331688733724604e+02 9.787572978777922117e+01
3.710000000000000000e+04 5.574852748623462162e+01 5.040314808176057682e+01 1.026216399850467837e+02 9.792100464433134732e+01
3.711250000000000000e+04 5.586925347855964930e+01 5.047747864493449299e+01 1.026986887503152417e+02 9.800587997921317651e+01
3.712500000000000000e+04 5.588818517239317885e+01 5.043227593176192869e+01 1.026891799015426869e+02 9.799023158505518438e+01
3.713750000000000000e+04 5.584298211255747901e+01 5.040375420090376934e+01 1.026974970683313160e+02 9.808758017881956448e+01
3.715000000000000000e+04 5.578953028080475463e+01 5.049139685574245817e+01 1.027734052601798709e+02 9.808107615693197090e+01
3.716250000000000000e+04 5.573134352519860357e+01 5.048515993594586604e+01 1.026380328113054077e+02 9.809223124651376224e+01
3.717500000000000000e+04 5.567700164317027856e+01 5.055107838233573858e+01 1.027273291870567675e+02 9.813899204667136189e+01
3.718750000000000000e+04 5.569425435640582833e+01 5.049749085888156230e+01 1.026370984863496005e+02 9.818741405209379991e+01
3.720000000000000000e+04 5.563510244425607709e+01 5.040413792634142709e+01 1.025334900710533077e+02 9.810861124473376549e+01
3.721250000000000000e+04 5.554097479558553374e+01 5.033756249589293219e+01 1.024696770706184736e+02 9.808476898540503441e+01
3.722500000000000000e+04 5.551602207735529504e+01 5.024214135637105016e+01 1.025497153435192530e+02 9.814038866785266180e+01
3.723750000000000000e+04 5.545694621545341363e+01 4.999175128972594706e+01 1.026785050316746606e+02 9.826947459212102842e+01
3.725000000000000000e+04 5.561704615856356781e+01 4.999836394128185191e+01 1.026320431809624409e+02 9.813643684013553070e+01
3.726250000000000000e+04 5.550826033134199378e+01 4.982072692423987803e+01 1.026879017455279666e+02 9.817247309695342494e+01
3.727500000000000000e+04 5.538195177297493643e+01 4.991088492978364144e+01 1.027337388323636844e+02 9.807943418276066438e+01
3.728750000000000000e+04 5.557510718917697545e+01 5.020709711168589706e+01 1.026900480924953740e+02 9.813304833309007336e+01
3.730000000000000000e+04 5.562299594717676854e+01 5.018285561737835110e+01 1.026923465006970986e+02 9.813820144725625028e+01
3.731250000000000000e+04 5.555084545600946200e+01 5.024671671059113720e+01 1.027224185570802888e+02 9.829909433560071363e+01
3.732500000000000000e+04 5.546917729788351181e+01 5.024877459813161096e+01 1.028659307057737777e+02 9.829782214552808739e+01
3.733750000000000000e+04 5.524183893602419460e+01 5.008734573722228589e+01 1.027937458826772001e+02 9.827897621604479639e+01
3.735000000000000000e+04 5.525699825165297341e+01 4.985430153441505752e+01 1.026527000074819824e+02 9.834153752756508027e+01
3.736250000000000000e+04 5.527779718250574348e+01 4.970863193041730455e+01 1.026421762523922752e+02 9.832235298198436624e+01
3.737500000000000000e+04 5.541949185761595942e+01 4.980747461539971255e+01 1.027401245785383992e+02 9.842241223110684700e+01
3.738750000000000000e+04 5.553413284920628001e+01 4.969776094544103984e+01 1.026996409791612024e+02 9.852532467910928915e+01
3.740000000000000000e+04 5.543071994335680586e+01 4.976110442727998873e+01 1.026143035692060295e+02 9.845639350191164851e+01
3.741250000000000000e+04 5.535367627745835506e+01 5.002863148979783148e+01 1.027811239216651273e+02 9.863714303289597751e+01
3.742500000000000000e+04 5.543069955532259740e+01 4.993109024586663480e+01 1.027006773933386228e+02 9.862081684090726696e+01
3.743750000000000000e+04 5.534242697932261024e+01 5.003082146745460790e+01 1.026733819585233078e+02 9.864718790418690730e+01
3.745000000000000000e+04 5.527531553060990177e+01 5.017480327635377080e+01 1.027023428863748080e+02 9.856155598152260211e+01
3.746250000000000000e+04 5.522718244558019762e+01 5.029545221473718897e+01 1.028497249631321466e+02 9.861287841103947471e+01
3.747500000000000000e+04 5.525097006762800333e+01 5.027771719428280051e+01 1.027858778828919952e+02 9.847308508688527695e+01
3.748750000000000000e+04 5.526017977002720727e+01 5.026828388724380403e+01 1.028275756940691679e+02 9.857058181511213490e+01
3.750000000000000000e+04 5.528547092968265275e+01 5.023177244457532709e+01 1.027298583111475949e+02 9.852147959915713216e+01
3.751250000000000000e+04 5.522264311540352821e+01 5.049500000491752161e+01 1.029109052087558069e+02 9.847009517465485828e+01
3.752500000000000000e+04 5.522404057710583913e+01 5.047380060744796282e+01 1.029343958885742296e+02 9.833344155051197788e+01
3.753750000000000000e+04 5.509682771690485481e+01 5.048713239445798706e+01 1.027840495944548564e+02 9.844461148332761979e+01
3.755000000000000000e+04 5.523002923943837317e+01 5.021389918496118554e+01 1.028421983433433411e+02 9.841897580239927379e+01
3.756250000000000000e+04 5.525132859716462264e+01 5.022207931964332772e+01 1.026643360663172473e+02 9.826555074980093707e+01
3.757500000000000000e+04 5.526817411181879436e+01 5.010041584666491588e+01 1.026389239044330282e+02 9.853964010478381397e+01
3.758750000000000000e+04 5.535593597872795613e+01 5.003917871245295146e+01 1.026469543104967528e+02 9.835242503281244808e+01
3.760000000000000000e+04 5.526121402990454357e+01 5.006454817725946782e+01 1.026867161471073899e+02 9.823843280606867268e+01
3.761250000000000000e+04 5.531095224011884426e+01 5.009252087409907261e+01 1.027126753790713281e+02 9.825011018366092230e+01
3.762500000000000000e+04 5.520642815183009589e+01 5.016476707857380291e+01 1.027099046681820482e+02 9.841274393013893018e+01
3.763750000000000000e+04 5.526649798348373821e+01 5.014735293264650551e+01 1.027933518607325993e+02 9.850857669809275308e+01
3.765000000000000000e+04 5.547521356952672278e+01 4.997467937601230403e+01 1.025351470378522407e+02 9.846602474831480833e+01
3.766250000000000000e+04 5.548711797735667517e+01 4.995768115623219785e+01 1.024940295265720778e+02 9.824308906982349754e+01
3.767500000000000000e+04 5.542002729500551794e+01 5.006951715834816952e+01 1.027018837932523638e+02 9.817631785904796970e+01
3.768750000000000000e+04 5.542275081022778949e+01 5.025011146552230912e+01 1.026726607204041528e+02 9.829481310720593967e+01
3.770000000000000000e+04 5.551547730922206370e+01 5.042096629517274664e+01 1.027403338314817063e+02 9.826826759659100219e+01
3.771250000000000000e+04 5.548248048370111007e+01 5.027749935650776081e+01 1.028276559967903836e+02 9.818164946446526642e+01
3.772500000000000000e+04 5.550860910715594798e+01 5.034575262531291884e+01 1.026225482586181954e+02 9.835789246903627259e+01
3.773750000000000000e+04 5.572222312519313192e+01 5.031421334575895798e+01 1.024881783831389015e+02 9.833420827873696624e+01
3.775000000000000000e+04 5.573963499997973514e+01 5.045927338678369267e+01 1.026022469401906960e+02 9.825597165547317502e+01
3.776250000000000000e+04 5.570433244170747855e+01 5.028004956907180656e+01 1.026657128894646291e+02 9.832383934398677638e+01
3.777500000000000000e+04 5.581686846325756335e+01 5.026820864522518661e+01 1.026293318673371289e+02 9.829797006092417178e+01
3.778750000000000000e+04 5.578196076419743576e+01 5.026430249761973101e+01 1.026186074739856338e+02 9.815299159103606996e+01
3.780000000000000000e+04 5.558539533847347514e+01 5.044911398464797259e+01 1.026715060607899233e+02 9.816641482495070647e+01
3.781250000000000000e+04 5.540793351092328578e+01 5.031587061033615527e+01 1.025509346419422485e+02 9.810757847244879315e+01
3.782500000000000000e+04 5.549092027193042753e+01 5.025108240006672844e+01 1.026248270692307329e+02 9.810289313314490300e+01
3.783750000000000000e+04 5.561284108600872145e+01 4.998992341784171600e+01 1.025526478016429905e+02 9.812500630572537830e+01
3.785000000000000000e+04 5.554238654602678338e+01 4.992809605406905860e+01 1.023364866461903659e+02 9.813681949311090591e+01
3.786250000000000000e+04 5.552493550527901078e+01 4.988212284270404240e+01 1.022788481800458271e+02 9.822986893566663014e+01
3.787500000000000000e+04 5.542697642178319484e+01 4.984464712211964610e+01 1.023020823575236165e+02 9.826990421018281552e+01
3.788750000000000000e+04 5.549190982637674097e+01 4.992633122219814368e+01 1.022824593368719377e+02 9.818769301414961603e+01
3.790000000000000000e+04 5.554343058704088065e+01 5.014870112659583867e+01 1.023702074055464237e+02 9.808327595682465017e+01
3.791250000000000000e+04 5.548286832066099095e+01 5.007905997720958169e+01 1.023854401526515971e+02 9.806520607270903156e+01
3.792500000000000000e+04 5.548230708274063971e+01 5.003230137923422660e+01 1.024609151209425164e+02 9.810519275583756382e+01
3.793750000000000000e+04 5.553873166960806174e+01 4.994520453784227243e+01 1.024799295537173833e+02 9.809585783134350834e+01
3.795000000000000000e+04 5.540571834546691576e+01 4.980342266513835625e+01 1.025078277467456047e+02 9.811513369051890265e+01
3.796250000000000000e+04 5.541656670145485464e+01 4.940935230722070060e+01 1.024613316288288587e+02 9.809835487721693426e+01
3.797500000000000000e+04 5.560626121111354081e+01 4.959272483118832753e+01 1.024739321889463639e+02 9.831326927775828040e+01
3.798750000000000000e+04 5.549973093232120647e+01 4.938827100860670782e+01 1.027332436259696067e+02 9.822100646602373786e+01
3.800000000000000000e+04 5.561768990535682633e+01 4.930845087740069488e+01 1.030254909556676921e+02 9.830823280306049128e+01
3.801250000000000000e+04 5.548300626702012295e+01 4.970532007265033059e+01 1.027094567109073040e+02 9.814021343716106571e+01
3.802500000000000000e+04 5.552421612373317572e+01 5.013856738233548782e+01 1.026442963004185316e+02 9.801253466319627705e+01
3.803750000000000000e+04 5.563422220731668943e+01 5.017071609113649799e+01 1.025100646249988756e+02 9.804330150703891888e+01
3.805000000000000000e+04 5.567670964041833059e+01 5.013624980396475905e+01 1.027884848277508354e+02 9.819008754450901222e+01
3.806250000000000000e+04 5.565970147069440799e+01 5.023021289721411620e+01 1.026589556846320903e+02 9.810453413562885316e+01
3.807500000000000000e+04 5.562468433004602986e+01 5.043004618830952523e+01 1.026822637054178529e+02 9.820881762445759477e+01
3.808750000000000000e+04 5.561116456172243971e+01 5.037331239626310264e+01 1.027021588984960516e+02 9.811397233022735520e+01
3.810000000000000000e+04 5.573219936946646413e+01 5.039968799595295224e+01 1.027076658425464046e+02 9.808433423585864830e+01
3.811250000000000000e+04 5.569693553453089407e+01 5.035295462750571005e+01 1.026432790286547743e+02 9.815313931931855507e+01
3.812500000000000000e+04 5.564136920479396053e+01 5.063448429442721732e+01 1.027971943603380964e+02 9.812287449047116183e+01
3.813750000000000000e+04 5.561567528947388439e+01 5.056836528903898653e+01 1.027598405413261418e+02 9.806598733302666915e+01
3.815000000000000000e+04 5.547318526732650668e+01 5.066975437116192182e+01 1.027399767957327867e+02 9.819272838139104920e+01
3.816250000000000000e+04 5.544497056409295510e+01 5.054128378243347441e+01 1.025058865163603201e+02 9.831224440540016474e+01
3.817500000000000000e+04 5.554481057711100789e+01 5.053173940988430957e+01 1.027909979072096434e+02 9.839829134763017748e+01
3.818750000000000000e+04 5.546344857725161859e+01 5.050786534090791946e+01 1.025496676196634240e+02 9.837841943794781230e+01
3.820000000000000000e+04 5.557416839537409459e+01 5.065678413904821298e+01 1.024804617776507456e+02 9.849221587387576449e+01
3.821250000000000000e+04 5.559898488866342348e+01 5.037982397144374858e+01 1.024943909702925282e+02 9.847431566394806168e+01
3.822500000000000000e+04 5.551576233692755125e+01 5.050191913243349262e+01 1.025372964100646129e+02 9.842275436370172770e+01
3.823750000000000000e+04 5.547519308728796261e+01 5.046838267520939070e+01 1.026070778362184512e+02 9.851229641005438964e+01
3.825000000000000000e+04 5.553332003421464691e+01 5.024507552738192118e+01 1.024931230329286507e+02 9.859431432676962004e+01
3.826250000000000000e+04 5.548679565480060916e+01 5.038759689369957329e+01 1.024769980966337499e+02 9.851965890574436457e+01
3.827500000000000000e+04 5.565731131701826229e+01 5.044102039690501016e+01 1.023348503188920091e+02 9.852832005463254461e+01
3.828750000000000000e+04 5.568085607581577534e+01 5.046484505638805729e+01 1.024150582121394990e+02 9.865732803663928507e+01
3.830000000000000000e+04 5.565315314588162465e+01 5.062467495192887412e+01 1.024553966706234434e+02 9.847907936871774837e+01
3.831250000000000000e+04 5.567849820178312825e+01 5.048306250447569710e+01 1.025105060585378993e+02 9.853299227923987758e+01
3.832500000000000000e+04 5.562725911157542669e+01 5.051704266506140328e+01 1.026433903582755107e+02 9.848571948981991397e+01
3.833750000000000000e+04 5.553741959575395981e+01 5.046651567175060649e+01 1.027665505168486817e+02 9.844537088486755749e+01
3.835000000000000000e+04 5.549493896948592919e+01 5.041967570847026536e+01 1.029593986300875201e+02 9.840978717571253753e+01
3.836250000000000000e+04 5.556511955509796508e+01 5.039986116973495456e+01 1.030443541296350247e+02 9.837142729645208306e+01
3.837500000000000000e+04 5.558646677074059284e+01 5.029402760452806120e+01 1.027928822749301787e+02 9.859743039719764113e+01
3.838750000000000000e+04 5.548946647606711480e+01 5.040269963448668733e+01 1.028168038527221455e+02 9.848981318543053476e+01
3.840000000000000000e+04 5.544755213330343224e+01 5.044303582617154547e+01 1.027342951400923852e+02 9.823951232250699661e+01
3.841250000000000000e+04 5.549546131586878772e+01 5.043051821710031390e+01 1.031419913201376346e+02 9.843724088244071879e+01
3.842500000000000000e+04 5.544335555938744164e+01 5.046233735819046728e+01 1.028263534157774615e+02 9.844224804039505727e+01
3.843750000000000000e+04 5.545531875042515679e+01 5.048088427876830053e+01 1.028132295789249184e+02 9.831922187364996546e+01
3.845000000000000000e+04 5.549619904479666133e+01 5.024965823750722649e+01 1.026371521737277419e+02 9.842301581283997791e+01
3.846250000000000000e+04 5.546281323251594841e+01 5.024462529070083860e+01 1.025340389207791816e+02 9.832640196941947863e+01
3.847500000000000000e+04 5.544356869533930876e+01 5.045627924560570676e+01 1.027560121273581899e+02 9.827570804280985328e+01
3.848750000000000000e+04 5.535184466533551984e+01 5.033663455492429506e+01 1.028393741007621287e+02 9.826757478117026778e+01
3.850000000000000000e+04 5.549224809274252124e+01 5.044581877043564333e+01 1.027316176212822256e+02 9.832970082349416430e+01
3.851250000000000000e+04 5.561679624300597169e+01 5.040666164930786408e+01 1.027883960818945326e+02 9.834285300019877241e+01
3.852500000000000000e+04 5.556642084532433046e+01 5.019683733418640514e+01 1.026609525236962099e+02 9.848834522501063304e+01
3.853750000000000000e+04 5.562206903724355556e+01 5.041157763978111461e+01 1.025297031718645258e+02 9.855235955302723028e+01
3.855000000000000000e+04 5.569788803211017125e+01 5.054987709598787404e+01 1.028282681955659541e+02 9.848381684178568207e+01
3.856250000000000000e+04 5.575610456394392855e+01 5.049430032365711440e+01 1.027327609372538433e+02 9.848213945945924763e+01
3.857500000000000000e+04 5.576990202333551139e+01 5.044637394848737699e+01 1.026833867617986584e+02 9.841100920403596319e+01
3.858750000000000000e+04 5.582199118983112385e+01 5.031224182288621449e+01 1.027520384814461778e+02 9.832113761994166623e+01
3.860000000000000000e+04 5.581455180264619997e+01 5.052150502591666026e+01 1.027684454769527633e+02 9.816428064665488762e+01
3.861250000000000000e+04 5.575284596155766792e+01 5.064801785080496899e+01 1.028813475715585923e+02 9.842391769385143618e+01
3.862500000000000000e+04 5.577757983751385495e+01 5.065564499479440030e+01 1.026940291430263272e+02 9.851458312548191998e+01
3.863750000000000000e+04 5.569823744763822049e+01 5.064264924378394284e+01 1.028682372330841446e+02 9.863613835243106109e+01
3.865000000000000000e+04 5.560203829349816829e+01 5.040548317256407529e+01 1.027048888099546105e+02 9.840847615499747292e+01
3.866250000000000000e+04 5.564994758261204311e+01 5.045711505679675923e+01 1.028079283450429102e+02 9.845146147913979462e+01
3.867500000000000000e+04 5.583430190379841207e+01 5.048199527373800777e+01 1.027936014308553752e+02 9.864595794229465753e+01
3.868750000000000000e+04 5.583449295477488761e+01 5.039938189232460530e+01 1.026673306530147727e+02 9.862951158951771902e+01
3.870000000000000000e+04 5.570493952293271889e+01 5.051713752651195222e+01 1.024995359254376979e+02 9.867338699476934494e+01
3.871250000000000000e+04 5.577722605986876658e+01 5.046050848791666965e+01 1.025801893232113287e+02 9.867650804385884555e+01
3.872500000000000000e+04 5.567276797011120948e+01 5.042982429436278125e+01 1.026469973845532024e+02 9.851712371117993428e+01
3.873750000000000000e+04 5.570839011886324954e+01 5.057317530393257243e+01 1.027280105380545621e+02 9.847995267524942165e+01
3.875000000000000000e+04 5.595145709549269952e+01 5.048245967449567217e+01 1.028012890425411285e+02 9.848351942316702434e+01
3.876250000000000000e+04 5.601804517507210335e+01 5.043042284315554724e+01 1.029164102043477129e+02 9.834423967877710027e+01
3.877500000000000000e+04 5.607316395054853331e+01 5.054353605277340478e+01 1.027772083026662955e+02 9.870760244315148668e+01
3.878750000000000000e+04 5.590019661435206189e+01 5.065565668792898890e+01 1.029831143404981333e+02 9.891650042503935936e+01
3.880000000000000000e+04 5.589983831848569906e+01 5.063087647352412546e+01 1.028313239840921085e+02 9.891375437294030348e+01
3.881250000000000000e+04 5.586673251477891711e+01 5.064120504243665977e+01 1.028038380440357997e+02 9.885149336472056802e+01
3.882500000000000000e+04 5.597849264026191207e+01 5.068425724052210057e+01 1.028839835269499474e+02 9.886242731487409685e+01
3.883750000000000000e+04 5.596373429354388662e+01 5.082529447974920345e+01 1.026861491386860195e+02 9.860444964032095072e+01
3.885000000000000000e+04 5.581253976086782842e+01 5.084188416440603930e+01 1.028073158104753730e+02 9.853468607676870761e+01
3.886250000000000000e+04 5.570155261281510661e+01 5.082245926921724077e+01 1.028870246087958407e+02 9.854442968866150920e+01
3.887500000000000000e+04 5.587890749263677748e+01 5.073664719151516067e+01 1.027988316907454873e+02 9.864881100116622292e+01
3.888750000000000000e+04 5.583223584546280449e+01 5.071023153364473757e+01 1.026700393432483907e+02 9.848410528610168058e+01
3.890000000000000000e+04 5.572657127739550020e+01 5.076788837660603804e+01 1.028328966375850371e+02 9.846693332936135334e+01
3.891250000000000000e+04 5.559694509327810863e+01 5.065791038428071857e+01 1.026589260758108253e+02 9.846849178134419844e+01
3.892500000000000000e+04 5.551971186570015249e+01 5.076710679910159740e+01 1.026703270244536270e+02 9.848293844163131894e+01
3.893750000000000000e+04 5.564251453112554202e+01 5.073019031476832197e+01 1.024363582515927220e+02 9.841732593346704050e+01
3.895000000000000000e+04 5.551823309272879214e+01 5.071019446322644342e+01 1.025015730211241873e+02 9.845619000656066078e+01
3.896250000000000000e+04 5.562679931854420090e+01 5.058450610284644000e+01 1.024970643738087830e+02 9.839119862939463701e+01
3.897500000000000000e+04 5.563006886355223202e+01 5.070608557417194362e+01 1.024784913728944247e+02 9.853124388142282442e+01
3.898750000000000000e+04 5.552818508716282508e+01 5.103272910064350754e+01 1.023124752499021071e+02 9.858124343575543946e+01
3.900000000000000000e+04 5.537743003829901767e+01 5.101184747439729961e+01 1.026620982699514428e+02 9.822917509375420764e+01
3.901250000000000000e+04 5.547055864289723104e+01 5.090145423396595703e+01 1.027228444175550379e+02 9.827948327221105274e+01
3.902500000000000000e+04 5.552372361518258259e+01 5.072185593377413682e+01 1.027288417180756426e+02 9.819236646574670146e+01
3.903750000000000000e+04 5.544977822388967326e+01 5.089731955787232209e+01 1.026947885617028362e+02 9.828852289391937802e+01
3.905000000000000000e+04 5.545378023403838341e+01 5.089735067664037871e+01 1.024948983394968849e+02 9.820190245637812154e+01
3.906250000000000000e+04 5.562817021835986964e+01 5.088982902865220126e+01 1.023272841469532892e+02 9.849702371439585136e+01
3.907500000000000000e+04 5.553052934462996149e+01 5.084957200307902525e+01 1.023655399297969808e+02 9.841195091418570939e+01
3.908750000000000000e+04 5.549142195654550846e+01 5.083121795694369638e+01 1.023866537787986033e+02 9.832615305522280380e+01
3.910000000000000000e+04 5.550101052758508047e+01 5.082515850257461665e+01 1.023333566160184915e+02 9.825395669126298515e+01
3.911250000000000000e+04 5.561832025238815902e+01 5.085544460597790106e+01 1.024682340906845042e+02 9.824947349818850739e+01
3.912500000000000000e+04 5.558172883827192123e+01 5.087625164209303108e+01 1.024185624915761821e+02 9.827004824786898496e+01
3.913750000000000000e+04 5.543538843802953409e+01 5.077772454819344716e+01 1.023276281855817587e+02 9.831821472650412375e+01
3.915000000000000000e+04 5.547019696338071526e+01 5.106999682215501224e+01 1.023659403123967309e+02 9.838662311057615284e+01
3.916250000000000000e+04 5.538948255335438375e+01 5.114060814908346941e+01 1.023078727016781500e+02 9.842905393483675880e+01
3.917500000000000000e+04 5.522333330368949333e+01 5.104858449219111804e+01 1.022302350387725625e+02 9.850509931705879296e+01
3.918750000000000000e+04 5.529608592576639126e+01 5.100141770079390113e+01 1.022000074615525591e+02 9.847794249404763889e+01
3.920000000000000000e+04 5.530865655341981579e+01 5.084155168338475050e+01 1.024438008050391744e+02 9.846094362906737274e+01
3.921250000000000000e+04 5.531454086996468078e+01 5.090603351922188580e+01 1.024150460417203590e+02 9.851191322950137419e+01
3.922500000000000000e+04 5.543807480810830413e+01 5.085118268632527361e+01 1.024725485153495725e+02 9.843254737966528012e+01
3.923750000000000000e+04 5.528301666538857972e+01 5.085396294453786226e+01 1.023211626083076595e+02 9.847151717547777139e+01
3.925000000000000000e+04 5.538455678978953500e+01 5.089224180554914057e+01 1.021377605191621427e+02 9.862909069203033141e+01
3.926250000000000000e+04 5.513379176740490806e+01 5.091558298778584657e+01 1.022595048649961598e+02 9.861005218774350567e+01
3.927500000000000000e+04 5.525433832632556630e+01 5.102272777585124430e+01 1.021339003250049160e+02 9.847209056796451421e+01
3.928750000000000000e+04 5.537783591034175856e+01 5.110657571692048151e+01 1.021703385876784580e+02 9.864884184945542245e+01
3.930000000000000000e+04 5.536692926733846321e+01 5.110516123190111415e+01 1.022003990547970744e+02 9.866810566438435615e+01
3.931250000000000000e+04 5.528511892566331198e+01 5.108158258616167302e+01 1.021991365961424947e+02 9.851861284640071403e+01
3.932500000000000000e+04 5.540642920046700226e+01 5.119787934952395858e+01 1.020150740520950308e+02 9.865044470651041308e+01
3.933750000000000000e+04 5.530818508958213897e+01 5.110863111339516252e+01 1.019308798941102481e+02 9.864373272306191609e+01
3.935000000000000000e+04 5.524204922092479109e+01 5.115344379566759869e+01 1.020690737293534482e+02 9.867189349972643697e+01
3.936250000000000000e+04 5.533076257042106505e+01 5.113102542250663163e+01 1.020280923135025972e+02 9.877517697563618526e+01
3.937500000000000000e+04 5.541940554907798600e+01 5.122331548782162258e+01 1.022989280148229199e+02 9.885850295542005028e+01
3.938750000000000000e+04 5.543178236113666912e+01 5.093048555040809333e+01 1.021270531911067536e+02 9.901414755748217544e+01
3.940000000000000000e+04 5.537840054498011710e+01 5.099792347190570041e+01 1.020979607182624420e+02 9.895840252446848240e+01
3.941250000000000000e+04 5.540557305091043361e+01 5.107888912537116965e+01 1.021136679335160835e+02 9.887330509271912149e+01
3.942500000000000000e+04 5.545699034340610467e+01 5.082361755295794126e+01 1.022766379971362340e+02 9.851455309455688791e+01
3.943750000000000000e+04 5.543933710632889245e+01 5.072984731126656754e+01 1.023204447832882238e+02 9.850267575763821526e+01
3.945000000000000000e+04 5.551021208994518474e+01 5.064099523040713535e+01 1.023373136907513015e+02 9.839309055647991897e+01
3.946250000000000000e+04 5.533727040475391590e+01 5.075686495991190128e+01 1.023043265131184825e+02 9.843281698323914952e+01
3.947500000000000000e+04 5.539719525509696751e+01 5.089037866673663046e+01 1.022861787193102145e+02 9.844472368060371537e+01
3.948750000000000000e+04 5.544223798419862703e+01 5.085955432310679214e+01 1.024436978966475351e+02 9.845386920237415040e+01
3.950000000000000000e+04 5.543075088892835822e+01 5.079894278836614774e+01 1.023303070062270308e+02 9.846207724329022426e+01
3.951250000000000000e+04 5.551391899227903792e+01 5.091889436801803726e+01 1.023602218531995476e+02 9.849430731738111433e+01
3.952500000000000000e+04 5.549285432135659590e+01 5.105223592258511189e+01 1.023733473100562179e+02 9.851992163607111763e+01
3.953750000000000000e+04 5.535447570200487633e+01 5.098464280012180438e+01 1.026089709113483082e+02 9.851704441240129029e+01
3.955000000000000000e+04 5.537102097431078818e+01 5.089620109308661711e+01 1.025323266223310412e+02 9.861129032047436738e+01
3.956250000000000000e+04 5.549202494542917208e+01 5.081199827606020847e+01 1.027796214631587901e+02 9.879165123821300654e+01
3.957500000000000000e+04 5.546432869836396407e+01 5.081271422790907621e+01 1.027242577782947848e+02 9.873864053480414782e+01
3.958750000000000000e+04 5.552927209147684806e+01 5.098864133679806088e+01 1.025385968929354306e+02 9.872592216126960807e+01
3.960000000000000000e+04 5.562566995907982204e+01 5.089927326260811213e+01 1.026206493033143516e+02 9.870716833889163411e+01
3.961250000000000000e+04 5.559670309758649864e+01 5.087954558071663769e+01 1.027178971511845162e+02 9.871952188019234598e+01
3.962500000000000000e+04 5.548771627991168742e+01 5.081814774329021844e+01 1.026847223452334816e+02 9.857600985034883934e+01
3.963750000000000000e+04 5.542517997120650364e+01 5.097122361447518557e+01 1.027061082317796803e+02 9.854084948201538907e+01
3.965000000000000000e+04 5.551856922244908077e+01 5.084606631425221934e+01 1.027626415586278341e+02 9.853279650717745142e+01
3.966250000000000000e+04 5.552217978447199442e+01 5.089126655273152267e+01 1.027229773661309906e+02 9.859498200905815679e+01
3.967500000000000000e+04 5.562943159622295042e+01 5.071944252365142347e+01 1.028152158758978345e+02 9.847051904390831112e+01
3.968750000000000000e+04 5.540337338476621909e+01 5.098226086616435992e+01 1.028048406494450404e+02 9.835873398589102123e+01
3.970000000000000000e+04 5.564756524605460442e+01 5.091241732072761295e+01 1.025390282337493773e+02 9.833529525031497087e+01
3.971250000000000000e+04 5.560680387209941955e+01 5.070330945093879649e+01 1.025887824456661690e+02 9.836162964456633517e+01
3.972500000000000000e+04 5.552720591377312331e+01 5.090095854657563734e+01 1.027260737148094876e+02 9.842110528240591805e+01
3.973750000000000000e+04 5.573342393126459626e+01 5.101195938560189092e+01 1.028216660246340268e+02 9.854435960956119800e+01
3.975000000000000000e+04 5.543689599707157356e+01 5.090089791341283387e+01 1.028824686520442384e+02 9.853185597371958693e+01
3.976250000000000000e+04 5.561406273880710671e+01 5.084285139683102273e+01 1.028774161167140591e+02 9.866569482315573225e+01
3.977500000000000000e+04 5.564182291374024203e+01 5.088961655465332257e+01 1.029660300131188109e+02 9.852654296261522404e+01
3.978750000000000000e+04 5.570960974492395934e+01 5.083657754687777697e+01 1.029854980238851709e+02 9.862118666542754397e+01
3.980000000000000000e+04 5.566213678152062272e+01 5.105570647232310222e+01 1.029374946774515820e+02 9.867625757245204454e+01
3.981250000000000000e+04 5.558358408683806573e+01 5.106568781153709580e+01 1.027182459960455105e+02 9.874471880643730515e+01
3.982500000000000000e+04 5.552223619549312161e+01 5.109434214540384289e+01 1.027373813457326435e+02 9.869741940764787103e+01
3.983750000000000000e+04 5.532928329005113710e+01 5.105698953861132594e+01 1.027355509059209027e+02 9.869729601898730209e+01
3.985000000000000000e+04 5.538608831110209962e+01 5.114312698521901268e+01 1.028420431907702550e+02 9.859262991540896337e+01
3.986250000000000000e+04 5.541581095971100268e+01 5.124166753089915716e+01 1.028114372448972631e+02 9.846272040512579338e+01
3.987500000000000000e+04 5.550880513734090016e+01 5.108327076563806202e+01 1.028001556131436871e+02 9.843072777021508557e+01
3.988750000000000000e+04 5.556830841812580246e+01 5.127528457110976490e+01 1.028059590061062920e+02 9.850639521109735597e+01
3.990000000000000000e+04 5.548590535484594000e+01 5.131131629579913778e+01 1.028922356204859057e+02 9.847921419371338914e+01
3.991250000000000000e+04 5.543258989850875906e+01 5.107906047725590071e+01 1.029318401308234741e+02 9.848408462444184863e+01
3.992500000000000000e+04 5.535875877896427966e+01 5.113523636777782855e+01 1.028638300896422777e+02 9.850213620737932274e+01
3.993750000000000000e+04 5.554989703544728030e+01 5.127472583124157524e+01 1.027264779871936042e+02 9.847318909811485810e+01
3.995000000000000000e+04 5.552570452811445989e+01 5.121527098356343544e+01 1.026263293517836814e+02 9.833829827767758047e+01
3.996250000000000000e+04 5.545961900667380462e+01 5.143014305080909310e+01 1.024765192938607612e+02 9.835017838631051745e+01
3.997500000000000000e+04 5.559000014578001725e+01 5.161967392869959070e+01 1.024337182594547215e+02 9.831079916441595401e+01
3.998750000000000000e+04 5.557352718000492331e+01 5.141894710133284008e+01 1.024378486433576114e+02 9.823159818385258291e+01
4.000000000000000000e+04 5.561716248947500674e+01 5.126990689424651748e+01 1.023417259321986137e+02 9.833152803948941312e+01
4.001250000000000000e+04 5.548370824279737690e+01 5.139581394052371621e+01 1.024870033134376826e+02 9.831549414142918408e+01
4.002500000000000000e+04 5.542052072374796268e+01 5.146754266527794641e+01 1.026212552392227053e+02 9.840054372306360619e+01
4.003750000000000000e+04 5.560278739454738428e+01 5.136213974871515831e+01 1.025054734604143221e+02 9.824963323853046404e+01
4.005000000000000000e+04 5.562847391399907337e+01 5.129185977670694285e+01 1.025369849125056874e+02 9.835809476556363506e+01
4.006250000000000000e+04 5.548199737468858928e+01 5.138734786660090492e+01 1.025554979763232808e+02 9.843104528864557778e+01
4.007500000000000000e+04 5.544985193556979652e+01 5.130733913103926369e+01 1.025163957409765345e+02 9.857106773944764200e+01
4.008750000000000000e+04 5.534058962475919685e+01 5.129380263724080891e+01 1.027204493976328905e+02 9.850835412252787648e+01
4.010000000000000000e+04 5.539991743646424993e+01 5.140542848970259371e+01 1.027219391133717039e+02 9.853038573717951465e+01
4.011250000000000000e+04 5.542162570955287748e+01 5.112696950772009075e+01 1.028655979443078223e+02 9.858877924274743521e+01
4.012500000000000000e+04 5.532828884018745441e+01 5.113867792665734413e+01 1.029130557731887023e+02 9.830840167913655137e+01
4.013750000000000000e+04 5.528765609327465569e+01 5.121971676320474387e+01 1.028525384843898252e+02 9.844846195188674187e+01
4.015000000000000000e+04 5.536355602255960662e+01 5.126658901732997720e+01 1.028192926865280299e+02 9.847705552128715567e+01
4.016250000000000000e+04 5.543940498303314968e+01 5.134774066031272355e+01 1.027241030863867763e+02 9.847047880440563006e+01
4.017500000000000000e+04 5.555485511788405262e+01 5.147499440877687249e+01 1.029213398333992728e+02 9.854127828666241840e+01
4.018750000000000000e+04 5.550815462111285825e+01 5.138020897132913944e+01 1.028670337051689643e+02 9.862190212406628120e+01
4.020000000000000000e+04 5.549439802585138892e+01 5.143823892117787011e+01 1.027941914292034937e+02 9.867600075504033441e+01
4.021250000000000000e+04 5.554666424294868676e+01 5.125581656725280055e+01 1.028885105018062944e+02 9.851393897281195677e+01
4.022500000000000000e+04 5.537078143028914212e+01 5.130874933574738606e+01 1.027054234439385425e+02 9.877416518797116396e+01
4.023750000000000000e+04 5.541635554703998423e+01 5.147966947880652100e+01 1.028356243793825655e+02 9.863354878843459517e+01
4.025000000000000000e+04 5.542810402009108373e+01 5.143459757999760029e+01 1.028105090851039307e+02 9.866206028525195393e+01
4.026250000000000000e+04 5.530557052527818485e+01 5.122672796616534185e+01 1.028659709261368107e+02 9.860089164654218052e+01
4.027500000000000000e+04 5.529221848340790757e+01 5.119152342403760514e+01 1.029164299458171996e+02 9.867531750403965418e+01
4.028750000000000000e+04 5.532748121789597207e+01 5.136659663643116858e+01 1.029759945484981074e+02 9.857519893111710019e+01
4.030000000000000000e+04 5.546529919702705058e+01 5.102078583800755496e+01 1.029297370334745239e+02 9.851919852089521612e+01
4.031250000000000000e+04 5.541606120111840283e+01 5.130602241454431578e+01 1.029547782333538635e+02 9.850561098794095471e+01
4.032500000000000000e+04 5.544368095023387610e+01 5.140724554265632662e+01 1.026954586863927261e+02 9.847973085725938347e+01
4.033750000000000000e+04 5.541323667066536984e+01 5.135215783293477898e+01 1.026567935276343206e+02 9.843476152882632846e+01
4.035000000000000000e+04 5.543498613562807265e+01 5.146314009093789821e+01 1.025405618516640374e+02 9.845472080617098243e+01
4.036250000000000000e+04 5.535688270191471361e+01 5.134520151785856967e+01 1.026219184438105145e+02 9.833239350338415363e+01
4.037500000000000000e+04 5.531761389338316803e+01 5.113862074232408617e+01 1.026150720153868434e+02 9.828076165694643862e+01
4.038750000000000000e+04 5.537583478893542122e+01 5.147516313956728595e+01 1.026853036989311789e+02 9.840206086875343772e+01
4.040000000000000000e+04 5.544835879597763295e+01 5.152600141423646818e+01 1.027316401894615865e+02 9.833248443247377679e+01
4.041250000000000000e+04 5.535566633403824000e+01 5.125869596258682037e+01 1.028133218383504186e+02 9.850342697000129988e+01
4.042500000000000000e+04 5.522189161082229703e+01 5.150672157194883738e+01 1.028894920079617066e+02 9.851211686845033455e+01
4.043750000000000000e+04 5.514297907208208471e+01 5.157351138808734703e+01 1.028770298764432454e+02 9.846913601132644089e+01
4.045000000000000000e+04 5.510684600870569483e+01 5.142208337010551134e+01 1.028611639562705307e+02 9.853871469645039838e+01
4.046250000000000000e+04 5.524156969921536131e+01 5.145792281337354979e+01 1.029142514570862801e+02 9.846361679734800987e+01
4.047500000000000000e+04 5.516410339135813956e+01 5.131701135352300014e+01 1.031803568318935191e+02 9.852061919966222092e+01
4.048750000000000000e+04 5.512238906296852292e+01 5.129886066452982618e+01 1.030912338094652796e+02 9.844865706001509409e+01
4.050000000000000000e+04 5.513680549855907742e+01 5.143424641360898164e+01 1.030890103799160471e+02 9.847414208100882149e+01
4.051250000000000000e+04 5.525728711116094161e+01 5.148357311558424243e+01 1.031119830521742671e+02 9.840922720490732445e+01
4.052500000000000000e+04 5.525131793191537355e+01 5.147127707397506668e+01 1.030437133232750426e+02 9.846288937392880314e+01
4.053750000000000000e+04 5.524243554787985744e+01 5.131161932381890978e+01 1.029187876998953186e+02 9.848519076740535638e+01
4.055000000000000000e+04 5.524736882492283740e+01 5.130579332376216684e+01 1.030465581205350531e+02 9.846042756821772457e+01
4.056250000000000000e+04 5.524551096155747132e+01 5.133664103968053638e+01 1.031538967163146054e+02 9.845439195405356259e+01
4.057500000000000000e+04 5.523102562121309234e+01 5.139390953908645798e+01 1.032102172761604351e+02 9.850902556962385859e+01
4.058750000000000000e+04 5.525371440777742293e+01 5.147319349761378504e+01 1.031678772023947488e+02 9.833371191083828933e+01
4.060000000000000000e+04 5.512972462953909059e+01 5.135524232413108336e+01 1.031539005136241229e+02 9.840115272279011549e+01
4.061250000000000000e+04 5.523723859339705200e+01 5.132889254265561618e+01 1.033525435708244800e+02 9.847385349532923726e+01
4.062500000000000000e+04 5.523669229227682820e+01 5.128813076815958993e+01 1.032186562417540330e+02 9.834498801921898803e+01
4.063750000000000000e+04 5.522301581919287372e+01 5.142448326594112018e+01 1.029215577318535964e+02 9.832753004963700505e+01
4.065000000000000000e+04 5.524297379393124885e+01 5.127844226701350294e+01 1.029011038198303538e+02 9.850028653494189257e+01
4.066250000000000000e+04 5.518508859034179892e+01 5.127517206445774889e+01 1.026898632576573647e+02 9.843389021089123503e+01
4.067500000000000000e+04 5.536608514217142130e+01 5.125858462588251285e+01 1.026274938488208051e+02 9.847632426679729178e+01
4.068750000000000000e+04 5.516015402938645451e+01 5.129435167777864280e+01 1.026871483045122488e+02 9.841932690023135422e+01
4.070000000000000000e+04 5.530494766373175963e+01 5.108043869776322055e+01 1.027099052856745658e+02 9.839604239937770558e+01
4.071250000000000000e+04 5.522877040691390249e+01 5.127383597581799535e+01 1.026783471941764674e+02 9.847289408667316479e+01
4.072500000000000000e+04 5.530127230607319433e+01 5.137223175329795311e+01 1.027828810297483244e+02 9.847901827418357357e+01
4.073750000000000000e+04 5.524934260474685033e+01 5.145377929601411893e+01 1.025218331392142517e+02 9.830550984722147234e+01
4.075000000000000000e+04 5.529530399635532234e+01 5.150424504497572542e+01 1.026933815985566127e+02 9.837117024695359646e+01
4.076250000000000000e+04 5.528172790360772382e+01 5.147457328236658469e+01 1.027960603835077649e+02 9.831128884275304358e+01
4.077500000000000000e+04 5.527860868748447132e+01 5.143716982793273473e+01 1.026857515789220514e+02 9.834369752318634994e+01
4.078750000000000000e+04 5.527652590507079111e+01 5.139774416016500425e+01 1.027276900242372619e+02 9.837764436266371604e+01
4.080000000000000000e+04 5.524241738579094374e+01 5.135175094634310256e+01 1.027058365117969174e+02 9.844341535672978694e+01
4.081250000000000000e+04 5.533330579809705796e+01 5.134825409568524179e+01 1.025592717332967396e+02 9.849697030831067934e+01
4.082500000000000000e+04 5.512013836969339309e+01 5.135596339257460130e+01 1.027054570592902394e+02 9.850736597800433003e+01
4.083750000000000000e+04 5.508361366169335582e+01 5.129108195291460248e+01 1.026737176503903441e+02 9.849742620227924306e+01
4.085000000000000000e+04 5.502273347584351626e+01 5.136219532927473352e+01 1.028639371759992258e+02 9.839870512046849171e+01
4.086250000000000000e+04 5.507744339918426135e+01 5.122535429650366723e+01 1.028457013273603735e+02 9.845672668941652717e+01
4.087500000000000000e+04 5.518060559770726314e+01 5.138719241349514988e+01 1.028311413918273871e+02 9.852649344773396933e+01
4.088750000000000000e+04 5.542298698285691216e+01 5.143649225307913753e+01 1.026952694525158734e+02 9.848674916288221937e+01
4.090000000000000000e+04 5.542269712808798232e+01 5.146245482646941838e+01 1.028153462010056813e+02 9.850044005959321680e+01
4.091250000000000000e+04 5.547576510866161925e+01 5.117444888277235293e+01 1.028108719907791482e+02 9.853493899154749158e+01
4.092500000000000000e+04 5.547688502414495559e+01 5.125337558123664650e+01 1.027212323695091669e+02 9.852425737131370909e+01
4.093750000000000000e+04 5.562340213353105156e+01 5.129158466031204000e+01 1.026898760214152020e+02 9.853265085879685614e+01
4.095000000000000000e+04 5.564148216001175484e+01 5.127652505746116418e+01 1.026408385455308121e+02 9.856013431658539048e+01
4.096250000000000000e+04 5.557388858819428634e+01 5.113911998521368929e+01 1.028649990389408089e+02 9.863599172001346460e+01
4.097500000000000000e+04 5.562389832789379795e+01 5.106544894506623677e+01 1.031213875156106639e+02 9.864490438351251100e+01
4.098750000000000000e+04 5.549520867563989412e+01 5.115850892083062718e+01 1.027238878301570821e+02 9.883169804837882566e+01
4.100000000000000000e+04 5.556096120575561770e+01 5.135218355053194017e+01 1.028141135385154996e+02 9.876321241838751064e+01
4.101250000000000000e+04 5.565007471038969555e+01 5.127234445173611732e+01 1.025890808663399554e+02 9.855944552944458792e+01
4.102500000000000000e+04 5.560518477348559685e+01 5.144318743190327581e+01 1.029455629160897843e+02 9.844948611895263468e+01
4.103750000000000000e+04 5.548644711925065565e+01 5.139366781779861526e+01 1.027474274265996570e+02 9.855560003763844179e+01
4.105000000000000000e+04 5.538891158210196153e+01 5.136968939279672242e+01 1.028291293723897013e+02 9.867634702361266363e+01
4.106250000000000000e+04 5.541354162199961308e+01 5.156328646914291625e+01 1.026948935224107942e+02 9.867307076844488734e+01
4.107500000000000000e+04 5.564848846187823739e+01 5.131090567646349854e+01 1.026990076418987456e+02 9.856903998122032817e+01
4.108750000000000000e+04 5.554741347406058338e+01 5.120322388067110353e+01 1.028093154965452953e+02 9.852786778886863317e+01
4.110000000000000000e+04 5.561260451240750768e+01 5.122412515278865186e+01 1.030677948339059071e+02 9.848738902116419069e+01
4.111250000000000000e+04 5.567608116273502361e+01 5.133294498314569410e+01 1.029233053163339662e+02 9.841406098235107436e+01
4.112500000000000000e+04 5.540600440382608127e+01 5.129394944863960859e+01 1.030256680240477323e+02 9.849834176768825955e+01
4.113750000000000000e+04 5.551767839507682822e+01 5.138004759516477549e+01 1.029297863791645398e+02 9.845555730194584498e+01
4.115000000000000000e+04 5.544626741574339235e+01 5.132923257745392220e+01 1.028588458479248686e+02 9.831986005514156091e+01
4.116250000000000000e+04 5.545707083367946666e+01 5.142704579207786253e+01 1.030155808631316887e+02 9.826578136247835005e+01
4.117500000000000000e+04 5.544501041926759655e+01 5.125241237563077590e+01 1.028535389863225049e+02 9.830704295782599900e+01
4.118750000000000000e+04 5.550163366083551608e+01 5.125017351149097777e+01 1.028963095625681916e+02 9.817825295248377415e+01
4.120000000000000000e+04 5.550015026191577761e+01 5.136045614013956140e+01 1.029693858385017933e+02 9.814374708496465871e+01
4.121250000000000000e+04 5.562505296848812009e+01 5.116504699220552510e+01 1.029203841694121451e+02 9.830462744073831516e+01
4.122500000000000000e+04 5.561270309709662740e+01 5.108484321948650120e+01 1.029869107640462431e+02 9.833865018370811129e+01
4.123750000000000000e+04 5.569905830195726537e+01 5.113102652476057131e+01 1.030951973067279539e+02 9.827866339813353136e+01
4.125000000000000000e+04 5.581838157447105431e+01 5.092995634877750177e+01 1.029348931280488841e+02 9.817412343372430428e+01
4.126250000000000000e+04 5.571385164952969404e+01 5.129802091699454536e+01 1.030313217825025447e+02 9.821103636334922271e+01
4.127500000000000000e+04 5.575601573102984077e+01 5.125757556111643964e+01 1.027985767302927655e+02 9.829897203777217385e+01
4.128750000000000000e+04 5.562482983591051067e+01 5.125688167141168350e+01 1.030479020233798195e+02 9.813140955340932692e+01
4.130000000000000000e+04 5.577545964333903328e+01 5.126006362290279839e+01 1.031101434280270581e+02 9.811960221395906956e+01
4.131250000000000000e+04 5.575356205191864234e+01 5.133402469112868260e+01 1.032278797028029089e+02 9.811076635052999961e+01
4.132500000000000000e+04 5.558742424374553792e+01 5.142957499864439086e+01 1.031102064705388983e+02 9.822125584112200158e+01
4.133750000000000000e+04 5.568167880718549867e+01 5.128855022715005418e+01 1.033240751166162852e+02 9.810413654934248484e+01
4.135000000000000000e+04 5.565204586714881430e+01 5.110533032687837363e+01 1.031767944518213511e+02 9.812234559833149206e+01
4.136250000000000000e+04 5.553977713046259623e+01 5.093320352211760138e+01 1.032234546131739705e+02 9.814588663993124840e+01
4.137500000000000000e+04 5.549579775968575746e+01 5.075657774806349209e+01 1.031147266657435608e+02 9.812979515448849099e+01
4.138750000000000000e+04 5.559912761417241001e+01 5.095165316241736519e+01 1.031081580940254980e+02 9.823434432244927450e+01
4.140000000000000000e+04 5.531868483111224322e+01 5.087042439803995819e+01 1.030775207160029652e+02 9.838674827777867904e+01
4.141250000000000000e+04 5.564408910632194960e+01 5.093767344288394128e+01 1.030347074491896251e+02 9.827482106938698792e+01
4.142500000000000000e+04 5.566495861912064669e+01 5.104544801650908425e+01 1.030710452505377788e+02 9.828281494908252114e+01
4.143750000000000000e+04 5.564458968450207976e+01 5.125034511623718458e+01 1.030801383427695441e+02 9.827052989311644637e+01
4.145000000000000000e+04 5.560043145370843831e+01 5.119126215134769353e+01 1.030117486135491447e+02 9.830169838284226103e+01
4.146250000000000000e+04 5.546832323432278145e+01 5.132416811691239644e+01 1.028832036565750769e+02 9.850378020668016177e+01
4.147500000000000000e+04 5.534613166801571538e+01 5.142028814814830184e+01 1.030824884736152711e+02 9.831697068158403852e+01
4.148750000000000000e+04 5.546316810877523551e+01 5.134545961011937720e+01 1.030707298162918306e+02 9.846666240279422766e+01
4.150000000000000000e+04 5.542755036092668064e+01 5.113180552934211676e+01 1.030766380145072958e+02 9.832330503047028003e+01
4.151250000000000000e+04 5.545622202664922185e+01 5.139891609465725253e+01 1.029655788864080250e+02 9.814318700345438629e+01
4.152500000000000000e+04 5.563608267906494831e+01 5.108227202874230244e+01 1.030619841267816525e+02 9.831960805268360559e+01
4.153750000000000000e+04 5.564141675808951248e+01 5.114908896408749683e+01 1.029570638835205756e+02 9.813389534433693484e+01
4.155000000000000000e+04 5.565193557639301503e+01 5.129594560403741355e+01 1.029116817453287211e+02 9.821148928709362735e+01
4.156250000000000000e+04 5.545577008102266348e+01 5.143055237801674195e+01 1.029444318611784723e+02 9.831441749005301745e+01
4.157500000000000000e+04 5.530507540938075550e+01 5.147439713998803512e+01 1.030846502581313899e+02 9.839034711815504863e+01
4.158750000000000000e+04 5.548357103392897471e+01 5.166203885434323695e+01 1.030955125833985448e+02 9.835860056661238104e+01
4.160000000000000000e+04 5.553679975674310043e+01 5.147545209498012042e+01 1.030546333826788157e+02 9.830830892257534970e+01
4.161250000000000000e+04 5.565174169302124341e+01 5.146210747154115950e+01 1.032142314926099829e+02 9.812860556170170412e+01
4.162500000000000000e+04 5.544891216812960977e+01 5.138523991070882602e+01 1.030709767681866111e+02 9.814384487997565998e+01
4.163750000000000000e+04 5.539449929416608853e+01 5.123751054359150459e+01 1.030415757723153689e+02 9.816916806851381239e+01
4.165000000000000000e+04 5.547923141348051246e+01 5.119427516797726696e+01 1.032836353510321175e+02 9.816931729535701834e+01
4.166250000000000000e+04 5.556046389414147058e+01 5.114156240398941122e+01 1.032492141621117128e+02 9.825327866946615529e+01
4.167500000000000000e+04 5.556089713236492855e+01 5.124788700081394666e+01 1.031338596443125937e+02 9.822205420974901813e+01
4.168750000000000000e+04 5.564448234023505790e+01 5.143634722259836423e+01 1.031426807851146918e+02 9.826612447505247872e+01
4.170000000000000000e+04 5.567007863018044134e+01 5.115029016769277348e+01 1.030783023519043695e+02 9.829497117028034836e+01
4.171250000000000000e+04 5.582867025628811319e+01 5.103680517444740872e+01 1.031188398913192259e+02 9.827295954454866944e+01
4.172500000000000000e+04 5.586204255977994393e+01 5.126649679837277063e+01 1.030968102855936337e+02 9.855592100489742791e+01
4.173750000000000000e+04 5.590410269944568000e+01 5.157219400333218573e+01 1.030998835994799094e+02 9.847019602519510784e+01
4.175000000000000000e+04 5.594482496797541415e+01 5.147339364491988078e+01 1.030588168857332505e+02 9.841786346899027649e+01
4.176250000000000000e+04 5.602931882646709738e+01 5.157465492428993059e+01 1.031086470204607224e+02 9.830592552917951821e+01
4.177500000000000000e+04 5.595450487988269117e+01 5.165707195722245615e+01 1.029647286835004252e+02 9.821591210271985517e+01
4.178750000000000000e+04 5.603250359050345963e+01 5.143166858251076690e+01 1.029650021282579644e+02 9.821425332177736323e+01
4.180000000000000000e+04 5.604280236663515069e+01 5.122223141019909320e+01 1.028508640618828451e+02 9.831288322381287514e+01
4.181250000000000000e+04 5.609211384937627543e+01 5.115416143227628254e+01 1.028256211497303099e+02 9.827047547865132060e+01
4.182500000000000000e+04 5.603114729976306307e+01 5.110358367375621214e+01 1.029379985403497102e+02 9.834036417553900833e+01
4.183750000000000000e+04 5.601066104466243445e+01 5.084836546429585269e+01 1.030599640143757796e+02 9.814339416749308498e+01
4.185000000000000000e+04 5.610958052110128591e+01 5.123206189487965645e+01 1.032804057342782187e+02 9.820462414518361527e+01
4.186250000000000000e+04 5.608318601952291971e+01 5.089424590259567793e+01 1.032708524993053629e+02 9.811594550057225206e+01
4.187500000000000000e+04 5.607977321385294545e+01 5.105218427981559159e+01 1.032598203293154597e+02 9.814265481383502276e+01
4.188750000000000000e+04 5.615889836660110745e+01 5.074055966408461416e+01 1.030951883442286032e+02 9.832635254061898422e+01
4.190000000000000000e+04 5.616540291048745814e+01 5.063168647636213393e+01 1.032332747944459754e+02 9.837223182563160151e+01
4.191250000000000000e+04 5.612357911596605220e+01 5.090546539760553202e+01 1.032619171745089517e+02 9.813575170144729043e+01
4.192500000000000000e+04 5.622421109622410285e+01 5.065877790406734960e+01 1.031747041684276951e+02 9.807411026798493481e+01
4.193750000000000000e+04 5.611281984557741964e+01 5.054758867040618497e+01 1.030817621893979066e+02 9.812222587675834973e+01
4.195000000000000000e+04 5.621324226793679202e+01 5.067855807608498964e+01 1.030129880868821317e+02 9.821398946060072888e+01
4.196250000000000000e+04 5.609414229584057665e+01 5.086712123242115524e+01 1.030897307828064697e+02 9.813236661957418505e+01
4.197500000000000000e+04 5.601992739063501148e+01 5.079241787515472595e+01 1.031454586588534426e+02 9.813302222218214865e+01
4.198750000000000000e+04 5.607660492932508589e+01 5.078660814576506510e+01 1.031466115101303842e+02 9.824447214042457688e+01
4.200000000000000000e+04 5.605208446951399281e+01 5.071845206262549510e+01 1.033001156149648665e+02 9.834897669336528736e+01
4.201250000000000000e+04 5.595468635957538339e+01 5.073028408999056182e+01 1.032698719937430099e+02 9.841265398541625586e+01
4.202500000000000000e+04 5.591395512083556696e+01 5.070563305489467609e+01 1.033532024721976512e+02 9.830110077251858058e+01
4.203750000000000000e+04 5.585393879133100370e+01 5.070824102728791161e+01 1.034080739899783623e+02 9.852007376453465781e+01
4.205000000000000000e+04 5.587913347638482975e+01 5.085641338113386212e+01 1.031179532658532310e+02 9.843375191972883442e+01
4.206250000000000000e+04 5.579620339193154166e+01 5.086223284073819428e+01 1.029245168650700890e+02 9.844469629146965417e+01
4.207500000000000000e+04 5.581488804931947811e+01 5.073271657965104708e+01 1.029982624888927916e+02 9.822127445772348153e+01
4.208750000000000000e+04 5.583124086262994723e+01 5.067591927579952937e+01 1.029253928714900042e+02 9.823787256047712901e+01
4.210000000000000000e+04 5.587628957102057115e+01 5.072371414053834826e+01 1.032336558113090206e+02 9.829946264768355491e+01
4.211250000000000000e+04 5.585667407089463410e+01 5.079245637006355452e+01 1.032363271413072283e+02 9.842208003277985995e+01
4.212500000000000000e+04 5.585544364146629448e+01 5.083022972040487986e+01 1.030713483351649131e+02 9.847923852882115625e+01
4.213750000000000000e+04 5.581726083309202835e+01 5.090900005085093483e+01 1.029899644575542652e+02 9.847940276037788010e+01
4.215000000000000000e+04 5.585964170438828091e+01 5.080808573747427914e+01 1.029805319042184664e+02 9.842284270285558989e+01
4.216250000000000000e+04 5.581341012559440884e+01 5.064972372335144968e+01 1.028793875530875539e+02 9.842775775904046043e+01
4.217500000000000000e+04 5.577383431227232080e+01 5.072121852945524267e+01 1.029286488338735950e+02 9.834469852713287708e+01
4.218750000000000000e+04 5.582388367521069483e+01 5.064070857653440783e+01 1.029532190349808900e+02 9.841724733242583056e+01
4.220000000000000000e+04 5.564829084722543939e+01 5.053776282249366147e+01 1.030859003423532982e+02 9.836562618152723303e+01
4.221250000000000000e+04 5.565740633471001075e+01 5.058939156127126324e+01 1.031660980847474463e+02 9.834981748636218413e+01
4.222500000000000000e+04 5.581776501089854747e+01 5.050855331149944050e+01 1.031353869764713522e+02 9.843948770021252415e+01
4.223750000000000000e+04 5.575788308761458723e+01 5.065821727830168442e+01 1.030565202637188378e+02 9.852643785438758073e+01
4.225000000000000000e+04 5.561460482691390439e+01 5.065549527584432354e+01 1.031165151930170083e+02 9.864720542401873615e+01
4.226250000000000000e+04 5.565786134627539639e+01 5.058970859431607181e+01 1.030421345521879886e+02 9.852657959269642163e+01
4.227500000000000000e+04 5.562526836379910122e+01 5.048380551672924810e+01 1.031159249595233689e+02 9.857555199461764062e+01
4.228750000000000000e+04 5.562136306431848709e+01 5.060085508543757982e+01 1.033731598542725862e+02 9.832374058497366320e+01
4.230000000000000000e+04 5.562271955015344105e+01 5.048903369914292938e+01 1.031596172187545619e+02 9.833330543687644365e+01
4.231250000000000000e+04 5.547939498004608794e+01 5.055213907304881360e+01 1.029750063470712149e+02 9.836353890035736924e+01
4.232500000000000000e+04 5.562588857892597360e+01 5.059383370067991592e+01 1.026841282864279066e+02 9.829237182525996275e+01
4.233750000000000000e+04 5.568874460925763259e+01 5.047290475373016960e+01 1.026311920797967900e+02 9.833911898655662753e+01
4.235000000000000000e+04 5.561551461920506512e+01 5.043091179246071221e+01 1.025886654049280224e+02 9.828710496983822509e+01


==> anc/Fig8/ca69_Ca0.10_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.204578241602060729e+01 5.269304581111826025e+01 9.424257296771048686e+01 9.558227810321174900e+01
2.500000000000000000e+01 5.195823469713598541e+01 5.260147161946922978e+01 9.435121190994405538e+01 9.562580300962959257e+01
3.750000000000000000e+01 5.203560936941712356e+01 5.253527542857495547e+01 9.443845045745176492e+01 9.561368170865206650e+01
5.000000000000000000e+01 5.207122558453673378e+01 5.250260931680975318e+01 9.442091702983057644e+01 9.548382881770812958e+01
6.250000000000000000e+01 5.212889451384339168e+01 5.261780638637377194e+01 9.442451645804288773e+01 9.548917461449664756e+01
7.500000000000000000e+01 5.214736661817828178e+01 5.249030787129387221e+01 9.447056735554261309e+01 9.544520314431215979e+01
8.750000000000000000e+01 5.223494556303627689e+01 5.247758762402583699e+01 9.447966760423703647e+01 9.543855056923460722e+01
1.000000000000000000e+02 5.213829323374939406e+01 5.247791298922832226e+01 9.459438680934687227e+01 9.526716808268963632e+01
1.125000000000000000e+02 5.212032621754345030e+01 5.244570463133558746e+01 9.456710838998384361e+01 9.523582473975699259e+01
1.250000000000000000e+02 5.213006323758643390e+01 5.237726589638343455e+01 9.459928951966008981e+01 9.528220342710521606e+01
1.375000000000000000e+02 5.208184242953865351e+01 5.229690493728004697e+01 9.461575317858003586e+01 9.523030535475113822e+01
1.500000000000000000e+02 5.210278097043241274e+01 5.220322147006077529e+01 9.447024542245378598e+01 9.517487802414765952e+01
1.625000000000000000e+02 5.240567653444821161e+01 5.211119207473545600e+01 9.450517448868779979e+01 9.516220422879231933e+01
1.750000000000000000e+02 5.243324123964636385e+01 5.207798143227659438e+01 9.465403838339770459e+01 9.512080638403249111e+01
1.875000000000000000e+02 5.231003316712415341e+01 5.204232846257607292e+01 9.472321822752054743e+01 9.507372508479748774e+01
2.000000000000000000e+02 5.227283469440457253e+01 5.177438460233209128e+01 9.474244678014487420e+01 9.502356018527066794e+01
2.125000000000000000e+02 5.234762872831927183e+01 5.187504425352369708e+01 9.475649992813487188e+01 9.499758255989738132e+01
2.250000000000000000e+02 5.239222812021782971e+01 5.162697655749672521e+01 9.465396596257190254e+01 9.503708768179120625e+01
2.375000000000000000e+02 5.244883909436518366e+01 5.153669032969655461e+01 9.466543477313184951e+01 9.502247430897162417e+01
2.500000000000000000e+02 5.236171095191978964e+01 5.170209744459886281e+01 9.473131004045649206e+01 9.483487996394688935e+01
2.625000000000000000e+02 5.246085350419149762e+01 5.162812568849921746e+01 9.476639895201566333e+01 9.483113152698973636e+01
2.750000000000000000e+02 5.251518159347511272e+01 5.158074102794342508e+01 9.494129018815954169e+01 9.483420463408403123e+01
2.875000000000000000e+02 5.252234914626799167e+01 5.163727499247710284e+01 9.497258875650994980e+01 9.476463732136782880e+01
3.000000000000000000e+02 5.263776116880310951e+01 5.162421090573436544e+01 9.498868379908934401e+01 9.482252754770728131e+01
3.125000000000000000e+02 5.266880713539813286e+01 5.173475385923025271e+01 9.498402276115858456e+01 9.460420927446753581e+01
3.250000000000000000e+02 5.276046888415768876e+01 5.161233953015422316e+01 9.516861798343263956e+01 9.450007836612080325e+01
3.375000000000000000e+02 5.279930053939339984e+01 5.164325053699086254e+01 9.531077186826775005e+01 9.441461522131518791e+01
3.500000000000000000e+02 5.280806747936301804e+01 5.154820658003803402e+01 9.539483635131801975e+01 9.432415437264189961e+01
3.625000000000000000e+02 5.277148042807922224e+01 5.143096377742505609e+01 9.538352302712790731e+01 9.426614872644820764e+01
3.750000000000000000e+02 5.285011034066946678e+01 5.147638128794559265e+01 9.560127532855909749e+01 9.425207053472460927e+01
3.875000000000000000e+02 5.284145644884909387e+01 5.162177257549518572e+01 9.560684659062096102e+01 9.420576097367708712e+01
4.000000000000000000e+02 5.285874639849910039e+01 5.166491325336005502e+01 9.559785035210511239e+01 9.406104647677334185e+01
4.125000000000000000e+02 5.291321140355690034e+01 5.168315265968661976e+01 9.564498670801029334e+01 9.405157689902877394e+01
4.250000000000000000e+02 5.287514027727115007e+01 5.157446150988972988e+01 9.561619915892251242e+01 9.399652199693876753e+01
4.375000000000000000e+02 5.301976062392556344e+01 5.151814284574857083e+01 9.565975863455784634e+01 9.396866062519237062e+01
4.500000000000000000e+02 5.291292397545176840e+01 5.143635426890813989e+01 9.557781029990027832e+01 9.401280258870545481e+01
4.625000000000000000e+02 5.297724172314669744e+01 5.133820394451424107e+01 9.564561654600950646e+01 9.400659911497166377e+01
4.750000000000000000e+02 5.303037211770373460e+01 5.138795933310352382e+01 9.572206768761851947e+01 9.387112550145724299e+01
4.875000000000000000e+02 5.302997687126225657e+01 5.130058325344304393e+01 9.564778449833943341e+01 9.383989234226707765e+01
5.000000000000000000e+02 5.305240129546550065e+01 5.122128662861056370e+01 9.566213039339514523e+01 9.375666880845331264e+01
5.125000000000000000e+02 5.293012240887548359e+01 5.114140404319108768e+01 9.562109487153973930e+01 9.384468655179823315e+01
5.250000000000000000e+02 5.291915430919577545e+01 5.124919394907854553e+01 9.565551928029658768e+01 9.376819639765191994e+01
5.375000000000000000e+02 5.304517420491693969e+01 5.120164470319730299e+01 9.566026967189806385e+01 9.374202261081988752e+01
5.500000000000000000e+02 5.311073738498544827e+01 5.114029171642279437e+01 9.571555870630938045e+01 9.370720948597640643e+01
5.625000000000000000e+02 5.311189441597695549e+01 5.117648579003492415e+01 9.570171968425923126e+01 9.375204430275479695e+01
5.750000000000000000e+02 5.325268193123113747e+01 5.105769599620953159e+01 9.570066861767796240e+01 9.364278901404995281e+01
5.875000000000000000e+02 5.323430137469595991e+01 5.106744076326962301e+01 9.564728794002937207e+01 9.365035873116380571e+01
6.000000000000000000e+02 5.328782507758894127e+01 5.104713806162907730e+01 9.556693281862905565e+01 9.360193084491164939e+01
6.125000000000000000e+02 5.335403986716638514e+01 5.111121712294356456e+01 9.548298291301436791e+01 9.349877336545921480e+01
6.250000000000000000e+02 5.337580160143585317e+01 5.092484500935152170e+01 9.564156626121564386e+01 9.358785913785673927e+01
6.375000000000000000e+02 5.334858993778958336e+01 5.091972356729188220e+01 9.565280652226348934e+01 9.356596164399044824e+01
6.500000000000000000e+02 5.360076294218368531e+01 5.092154164485563683e+01 9.566549430013253641e+01 9.345999472874805747e+01
6.625000000000000000e+02 5.349207791865720196e+01 5.081004417301824105e+01 9.578774640708608956e+01 9.345406024822207769e+01
6.750000000000000000e+02 5.361761219959168301e+01 5.085905337617752764e+01 9.588457131249393228e+01 9.347787901440985081e+01
6.875000000000000000e+02 5.363310961085758066e+01 5.083596611966065382e+01 9.602545473829115963e+01 9.341478944370388149e+01
7.000000000000000000e+02 5.367198106841985350e+01 5.079128324947583195e+01 9.599038529790786356e+01 9.338654284346009149e+01
7.125000000000000000e+02 5.365029412453279889e+01 5.085662080080090419e+01 9.598802830718456391e+01 9.340933747384009678e+01
7.250000000000000000e+02 5.368550596395112962e+01 5.083818495054291731e+01 9.607230848671241574e+01 9.336399377793352983e+01
7.375000000000000000e+02 5.374012809646119848e+01 5.083129116898815880e+01 9.603133648007734280e+01 9.339441481929178224e+01
7.500000000000000000e+02 5.381479511212693012e+01 5.068153695631898614e+01 9.595902344836058262e+01 9.318459307129663216e+01
7.625000000000000000e+02 5.383424027836800008e+01 5.060252101071780118e+01 9.595681450908408294e+01 9.321618322684587099e+01
7.750000000000000000e+02 5.366835689262111231e+01 5.071295387978550906e+01 9.600542742144756403e+01 9.306431602681156789e+01
7.875000000000000000e+02 5.377860296786328576e+01 5.069729402702215992e+01 9.602191641876437700e+01 9.308800962237988585e+01
8.000000000000000000e+02 5.388250288189647108e+01 5.059510370183299699e+01 9.598836590707043115e+01 9.306384303428707483e+01
8.125000000000000000e+02 5.382865935076729613e+01 5.067616642050651876e+01 9.594720140845117839e+01 9.304965508594924017e+01
8.250000000000000000e+02 5.385546298321741432e+01 5.054316926206877270e+01 9.605064919069413065e+01 9.298836941260974243e+01
8.375000000000000000e+02 5.383329566922066789e+01 5.038235066160942210e+01 9.609792498951335915e+01 9.308153961918534947e+01
8.500000000000000000e+02 5.380657109983321362e+01 5.033972284894234406e+01 9.596683857715643740e+01 9.297564955124242658e+01
8.625000000000000000e+02 5.384682176769484130e+01 5.041473461186190264e+01 9.600022869896940847e+01 9.289330328113906887e+01
8.750000000000000000e+02 5.386687452938252108e+01 5.033056740793438166e+01 9.600817219467448638e+01 9.286082577806357108e+01
8.875000000000000000e+02 5.392409195700479785e+01 5.020116026174832058e+01 9.601907002793413426e+01 9.278249680901843988e+01
9.000000000000000000e+02 5.399351635702682017e+01 5.027982518081810781e+01 9.604211814997545105e+01 9.275549878883761323e+01
9.125000000000000000e+02 5.414469091213127427e+01 5.024171552272340335e+01 9.611933100056755563e+01 9.273837515658006225e+01
9.250000000000000000e+02 5.427796430050123178e+01 5.028803613629015956e+01 9.619926321894155308e+01 9.275792114064381622e+01
9.375000000000000000e+02 5.421137222088822938e+01 5.037396877140044182e+01 9.620677932086066164e+01 9.268734077618323397e+01
9.500000000000000000e+02 5.425814357732479465e+01 5.037351112118242469e+01 9.611944786590352408e+01 9.262934858013149153e+01
9.625000000000000000e+02 5.444448249879636847e+01 5.011324473357930742e+01 9.602062759386078028e+01 9.263568582218096026e+01
9.750000000000000000e+02 5.446364399782468979e+01 5.003470227590636199e+01 9.608326746761242987e+01 9.250753019759044093e+01
9.875000000000000000e+02 5.443669185042161729e+01 4.997409643114237809e+01 9.601177589086627506e+01 9.235376947337746856e+01
1.000000000000000000e+03 5.456034255548313183e+01 4.996631679847832430e+01 9.605590673147669634e+01 9.226736046421180504e+01
1.012500000000000000e+03 5.456326554768942572e+01 4.993980555889324080e+01 9.619278731445197650e+01 9.228939808701480274e+01
1.025000000000000000e+03 5.463169277944071212e+01 4.992110655887672266e+01 9.623961001017642047e+01 9.226480945530680344e+01
1.037500000000000000e+03 5.469132024480317966e+01 4.985443139139503188e+01 9.624989665886906209e+01 9.227554766706920475e+01
1.050000000000000000e+03 5.470009288124214919e+01 4.981719704732225296e+01 9.623151509404257808e+01 9.223309727545681369e+01
1.062500000000000000e+03 5.479544093370665081e+01 4.973669020064598811e+01 9.635914189072678937e+01 9.212447099622411884e+01
1.075000000000000000e+03 5.493640954710585333e+01 4.965370705440297883e+01 9.647778077792368379e+01 9.212380882572323060e+01
1.087500000000000000e+03 5.486873544961302684e+01 4.969808431900610657e+01 9.648845402685608974e+01 9.208333887984821331e+01
1.100000000000000000e+03 5.494266026685978233e+01 4.975397273689802802e+01 9.649296264998081085e+01 9.212429818827263261e+01
1.112500000000000000e+03 5.494217845620357110e+01 4.977694453301404565e+01 9.655866667080472610e+01 9.213270969208338101e+01
1.125000000000000000e+03 5.498506016848580913e+01 4.965173718495057642e+01 9.663718232159293109e+01 9.210446594252518082e+01
1.137500000000000000e+03 5.503207221301720153e+01 4.971438606338739419e+01 9.664991048578197308e+01 9.195332881005263914e+01
1.150000000000000000e+03 5.507165518053070485e+01 4.973009690579421971e+01 9.678114867293382417e+01 9.205939721713028234e+01
1.162500000000000000e+03 5.507311377615188519e+01 4.988965917783905724e+01 9.679802698232280989e+01 9.195567873533302361e+01
1.175000000000000000e+03 5.514694278299300123e+01 4.983501107825949106e+01 9.681414663612167715e+01 9.206170808230268676e+01
1.187500000000000000e+03 5.511364897659048978e+01 4.986297809434746142e+01 9.684917831427137003e+01 9.195722087301859915e+01
1.200000000000000000e+03 5.509310833214759384e+01 4.978932719632979342e+01 9.693389156174924892e+01 9.190879298606496661e+01
1.212500000000000000e+03 5.515135061335625011e+01 4.976491819539374717e+01 9.690879891326234485e+01 9.182867190062836471e+01
1.225000000000000000e+03 5.527499240614545073e+01 4.973216223432028471e+01 9.690837180847590560e+01 9.170714190018382794e+01
1.237500000000000000e+03 5.520845268627848412e+01 4.970411112385833263e+01 9.692831030935273873e+01 9.163798707035344648e+01
1.250000000000000000e+03 5.513709600238081521e+01 4.969233044339689798e+01 9.687931851467817523e+01 9.154582402363075744e+01
1.262500000000000000e+03 5.522453782568111080e+01 4.971286966964806453e+01 9.702045652331403858e+01 9.167557540974101471e+01
1.275000000000000000e+03 5.523704665389500690e+01 4.959779006180033178e+01 9.698355959363712486e+01 9.169758098421411319e+01
1.287500000000000000e+03 5.529763583812788852e+01 4.952118088505426385e+01 9.706064484636837619e+01 9.162979045757340657e+01
1.300000000000000000e+03 5.523254914529258741e+01 4.958298055608180732e+01 9.708401232543874926e+01 9.167853829194318394e+01
1.312500000000000000e+03 5.516214573368676355e+01 4.948864775766084279e+01 9.710918667209811872e+01 9.159270537768296094e+01
1.325000000000000000e+03 5.525125805414896263e+01 4.950441909616620251e+01 9.705130245425098678e+01 9.162086528318452849e+01
1.337500000000000000e+03 5.524019426080897688e+01 4.952000399657666918e+01 9.703811441163129814e+01 9.157555458180017638e+01
1.350000000000000000e+03 5.533785902074565399e+01 4.949191661833285849e+01 9.715522211169066225e+01 9.165879693094407799e+01
1.362500000000000000e+03 5.531406165612826697e+01 4.937470862116975923e+01 9.709725580588360572e+01 9.152837650949993531e+01
1.375000000000000000e+03 5.526256011482222164e+01 4.946799265286668401e+01 9.701955524272854348e+01 9.148785991798212081e+01
1.387500000000000000e+03 5.532616339400132688e+01 4.949928523127589841e+01 9.694864384256824508e+01 9.146318609181355441e+01
1.400000000000000000e+03 5.549662676497432301e+01 4.952955655458982420e+01 9.705270407034905134e+01 9.155080626229110408e+01
1.412500000000000000e+03 5.555623790596776956e+01 4.952851871221900382e+01 9.738528031877389424e+01 9.160669212584467402e+01
1.425000000000000000e+03 5.574446996676280719e+01 4.947972865300637579e+01 9.743999940702791207e+01 9.146216571131466821e+01
1.437500000000000000e+03 5.570702910616077475e+01 4.949861161726789760e+01 9.758685692734438533e+01 9.133785952785063955e+01
1.450000000000000000e+03 5.566475333792263314e+01 4.951802284619567729e+01 9.756348724269030015e+01 9.130002906451805700e+01
1.462500000000000000e+03 5.572139025830840353e+01 4.946001491041774756e+01 9.757201608182232633e+01 9.137628330053316006e+01
1.475000000000000000e+03 5.573956396017904069e+01 4.943513050765071881e+01 9.745076800260670780e+01 9.147064366809483715e+01
1.487500000000000000e+03 5.584058146914404830e+01 4.931980221046845969e+01 9.731107093789093199e+01 9.146413793908895684e+01
1.500000000000000000e+03 5.584099680050032077e+01 4.920036577647570653e+01 9.730664185558907775e+01 9.126264879582298306e+01
1.512500000000000000e+03 5.578731059090134181e+01 4.922155556337045823e+01 9.743702839333386123e+01 9.112064857862436895e+01
1.525000000000000000e+03 5.576601708826981962e+01 4.930414454133913438e+01 9.747675690840655705e+01 9.130024003476665939e+01
1.537500000000000000e+03 5.592306766070750257e+01 4.925890766844447910e+01 9.750575272860662324e+01 9.128284941732931657e+01
1.550000000000000000e+03 5.588808485294698869e+01 4.910919897647578836e+01 9.747731572600550010e+01 9.122398430886882181e+01
1.562500000000000000e+03 5.589607575171076093e+01 4.908165456495786572e+01 9.755009256149588737e+01 9.120173296129753737e+01
1.575000000000000000e+03 5.595306200521665829e+01 4.903141190790587700e+01 9.752361840497459866e+01 9.124083697466316778e+01
1.587500000000000000e+03 5.599024993477608803e+01 4.889531226949215892e+01 9.750039438316701990e+01 9.121942423009922152e+01
1.600000000000000000e+03 5.606248253896345091e+01 4.882792222425695883e+01 9.744604181818576194e+01 9.108561389739686831e+01
1.612500000000000000e+03 5.608990071768705832e+01 4.887606247280688621e+01 9.745605264101864407e+01 9.095918788741713001e+01
1.625000000000000000e+03 5.609234258036029530e+01 4.875227548913894537e+01 9.748082624028305077e+01 9.095610020253936057e+01
1.637500000000000000e+03 5.610777643899893974e+01 4.880410406211690599e+01 9.747950180653114671e+01 9.093155060227238096e+01
1.650000000000000000e+03 5.626960933758709871e+01 4.872862453535511662e+01 9.750675215702915466e+01 9.088311801802174728e+01
1.662500000000000000e+03 5.634353520048575348e+01 4.874888208528379607e+01 9.744795625846687415e+01 9.071552662631229680e+01
1.675000000000000000e+03 5.629716724123086635e+01 4.888389111180153890e+01 9.740588666998054634e+01 9.087519828129690325e+01
1.687500000000000000e+03 5.628558480009213838e+01 4.885920102981474145e+01 9.743750938883067647e+01 9.082792427770476706e+01
1.700000000000000000e+03 5.625516399170678739e+01 4.871973470258959082e+01 9.757414182363163491e+01 9.079807377927699008e+01
1.712500000000000000e+03 5.625222803408354366e+01 4.875349536065198208e+01 9.759599037474416150e+01 9.086364706112792078e+01
1.725000000000000000e+03 5.616711951124932511e+01 4.869202900311373838e+01 9.765253104047808108e+01 9.095777529075147072e+01
1.737500000000000000e+03 5.616569340363564322e+01 4.861682497195126729e+01 9.775353627487967856e+01 9.088641562272822227e+01
1.750000000000000000e+03 5.617755717839153107e+01 4.850408950496152016e+01 9.770651434495985654e+01 9.078198029979344597e+01
1.762500000000000000e+03 5.625045333721602248e+01 4.836832970934063525e+01 9.770895698639580473e+01 9.068062718444960524e+01
1.775000000000000000e+03 5.630925652611709609e+01 4.820808044393611880e+01 9.771603464729648181e+01 9.071005042701449383e+01
1.787500000000000000e+03 5.632356537641278038e+01 4.832626822507906894e+01 9.787960427015636355e+01 9.069049332380392059e+01
1.800000000000000000e+03 5.628492044149278684e+01 4.842748219339133442e+01 9.784955211257478425e+01 9.070270443333126309e+01
1.812500000000000000e+03 5.635343847394548078e+01 4.843916272325848382e+01 9.780496160589733279e+01 9.074987446606023411e+01
1.825000000000000000e+03 5.620243091159242965e+01 4.847775070408800246e+01 9.800039197577687844e+01 9.067225948988135542e+01
1.837500000000000000e+03 5.603183512019790413e+01 4.848204193246637317e+01 9.786905045237537593e+01 9.062243862071315448e+01
1.850000000000000000e+03 5.609297184497147271e+01 4.845237402647691738e+01 9.800132543507591265e+01 9.045524116398270564e+01
1.862500000000000000e+03 5.601654145898886838e+01 4.841877394693877790e+01 9.793926880302554139e+01 9.043879929459662037e+01
1.875000000000000000e+03 5.609535149265343534e+01 4.837668625482709928e+01 9.788383370300448405e+01 9.054670277989659155e+01
1.887500000000000000e+03 5.600793230605098927e+01 4.835644025639262367e+01 9.793547343995513188e+01 9.051782156361907994e+01
1.900000000000000000e+03 5.595976697616712414e+01 4.835534694751711982e+01 9.795734200656391977e+01 9.034495436430245263e+01
1.912500000000000000e+03 5.595666976379456514e+01 4.846540083546038602e+01 9.808172148689152436e+01 9.027782514693686267e+01
1.925000000000000000e+03 5.594177016122745272e+01 4.846201108205181640e+01 9.809801888384733104e+01 9.022400962097754018e+01
1.937500000000000000e+03 5.579737508025966974e+01 4.854262918717063258e+01 9.811403670287970158e+01 9.027780792744485439e+01
1.950000000000000000e+03 5.577248989749141828e+01 4.854510777910277142e+01 9.811529303797856016e+01 9.024691522682255140e+01
1.962500000000000000e+03 5.590922373849902272e+01 4.861052300554081285e+01 9.808428212075803287e+01 9.019808741207644687e+01
1.975000000000000000e+03 5.607879142704777564e+01 4.861978718947268874e+01 9.808571702498880995e+01 9.013981615613083420e+01
1.987500000000000000e+03 5.616489063753559208e+01 4.863245953862722359e+01 9.812674759082834441e+01 9.013622474464773404e+01
2.000000000000000000e+03 5.608510782372421488e+01 4.863354298270085252e+01 9.807897892122409189e+01 9.000838409256978423e+01
2.012500000000000000e+03 5.599173531144622729e+01 4.858339693666675885e+01 9.816132159836854498e+01 9.000718800453350354e+01
2.025000000000000000e+03 5.602897804135244542e+01 4.839376239209241248e+01 9.817084802070841931e+01 9.007002118183534378e+01
2.037500000000000000e+03 5.607851725440163904e+01 4.839793132560736666e+01 9.818762568951757430e+01 9.002753825410260902e+01
2.050000000000000000e+03 5.604609555191323977e+01 4.838525645478726744e+01 9.809249696337313651e+01 9.004614186872255743e+01
2.062500000000000000e+03 5.605005052974404123e+01 4.843387222102520440e+01 9.812435523544462512e+01 9.000521234678838312e+01
2.075000000000000000e+03 5.609198318730731359e+01 4.840429252060451404e+01 9.806593319899101857e+01 8.986426046154973335e+01
2.087500000000000000e+03 5.602979403858834928e+01 4.834598640638209588e+01 9.811721808986376914e+01 8.985380585592329794e+01
2.100000000000000000e+03 5.611640944703741241e+01 4.833621599632085264e+01 9.803337236590252246e+01 8.991674440226627496e+01
2.112500000000000000e+03 5.604942956130145859e+01 4.829920894011692667e+01 9.806354395302828664e+01 8.984007430160694696e+01
2.125000000000000000e+03 5.615097128601173893e+01 4.837861998716517320e+01 9.795531243141473965e+01 8.976570848256947954e+01
2.137500000000000000e+03 5.629074447089740829e+01 4.837389489154008260e+01 9.808953262733263045e+01 8.977797922975993572e+01
2.150000000000000000e+03 5.639246850737282557e+01 4.831629872567601325e+01 9.807307754187574744e+01 8.982448141030693023e+01
2.162500000000000000e+03 5.642335607784436036e+01 4.832218015240340492e+01 9.822308142916689633e+01 8.980190215044363811e+01
2.175000000000000000e+03 5.645036936894162949e+01 4.828534717678098787e+01 9.812958952541329438e+01 8.965914232038080911e+01
2.187500000000000000e+03 5.629875440341304937e+01 4.810540763777800066e+01 9.809924188836666303e+01 8.950343077811783132e+01
2.200000000000000000e+03 5.632394042303930348e+01 4.793988575222787318e+01 9.811168109484049182e+01 8.944020196800417466e+01
2.212500000000000000e+03 5.631864167570740420e+01 4.787990862450442364e+01 9.803957398152539326e+01 8.961941694724997376e+01
2.225000000000000000e+03 5.648383006698637843e+01 4.787545882646370643e+01 9.810516714260660365e+01 8.960671768878866317e+01
2.237500000000000000e+03 5.645493008863634543e+01 4.777575718336952804e+01 9.816347434650549530e+01 8.937649454586495779e+01
2.250000000000000000e+03 5.646907426261001461e+01 4.770631266689846228e+01 9.819050177550919045e+01 8.940073868039992533e+01
2.262500000000000000e+03 5.651816641962772536e+01 4.770581264450451897e+01 9.813029969755621096e+01 8.943131073222362204e+01
2.275000000000000000e+03 5.649033502705009369e+01 4.769671802400675631e+01 9.817695014206464066e+01 8.939261875206535990e+01
2.287500000000000000e+03 5.651680054846006840e+01 4.768607327701439402e+01 9.818208208313811269e+01 8.942745283826360492e+01
2.300000000000000000e+03 5.660351975396626756e+01 4.772791119951115490e+01 9.808945268293501840e+01 8.944465738572891667e+01
2.312500000000000000e+03 5.649297396097468038e+01 4.777672573266293199e+01 9.823214825572405573e+01 8.932848627341458325e+01
2.325000000000000000e+03 5.651654889576999352e+01 4.771775781789633442e+01 9.829264275179448873e+01 8.929326300813167450e+01
2.337500000000000000e+03 5.639863976519490762e+01 4.760339052614173738e+01 9.830786234466421547e+01 8.942355417314749388e+01
2.350000000000000000e+03 5.640901306580647656e+01 4.776998657522963043e+01 9.830945350622191370e+01 8.936212506489781049e+01
2.362500000000000000e+03 5.634536359498048341e+01 4.779196988328395435e+01 9.843747779232000994e+01 8.951853336463054234e+01
2.375000000000000000e+03 5.638664120181785222e+01 4.777268568756939970e+01 9.847145360426891614e+01 8.951321416376558204e+01
2.387500000000000000e+03 5.648229757701688669e+01 4.767212479169933914e+01 9.840487065369893571e+01 8.938869861580275256e+01
2.400000000000000000e+03 5.652297466379961577e+01 4.758062860113305703e+01 9.837592210629672707e+01 8.939905578450891710e+01
2.412500000000000000e+03 5.641874205551273036e+01 4.751125873977206027e+01 9.843889287212230954e+01 8.942526307964170940e+01
2.425000000000000000e+03 5.645374032152636801e+01 4.757052473119318137e+01 9.847042474512497279e+01 8.935116566199261001e+01
2.437500000000000000e+03 5.633457753061746587e+01 4.768298148505222400e+01 9.843094302051558486e+01 8.950898888567559197e+01
2.450000000000000000e+03 5.645025752845828748e+01 4.755676130707818317e+01 9.836731185371648678e+01 8.941239457230452103e+01
2.462500000000000000e+03 5.646971922094969898e+01 4.762999458172215128e+01 9.837443360046417240e+01 8.948338597401408379e+01
2.475000000000000000e+03 5.645238879703556023e+01 4.771696517662242343e+01 9.833265682116336848e+01 8.944089511413905313e+01
2.487500000000000000e+03 5.647305448657144211e+01 4.779357556664199791e+01 9.832748833047440939e+01 8.947405357623432565e+01
2.500000000000000000e+03 5.646411170121878342e+01 4.766260408607848831e+01 9.837086103218514666e+01 8.951108568681428324e+01
2.512500000000000000e+03 5.646372960923806517e+01 4.765419152830392591e+01 9.836721372259974316e+01 8.950403612856162283e+01
2.525000000000000000e+03 5.640768745286535335e+01 4.751200327010791113e+01 9.836715710169985982e+01 8.955663773259153970e+01
2.537500000000000000e+03 5.632509117869846449e+01 4.750777074143054080e+01 9.837558479997375116e+01 8.950187770660173214e+01
2.550000000000000000e+03 5.632569875692094286e+01 4.749181303966480527e+01 9.845000992145472196e+01 8.954979247752517324e+01
2.562500000000000000e+03 5.636228834856442660e+01 4.763103168108887076e+01 9.846721608855442298e+01 8.944415798710581100e+01
2.575000000000000000e+03 5.627576898590252341e+01 4.762972333090448274e+01 9.841698706282880948e+01 8.962024932388894172e+01
2.587500000000000000e+03 5.634257993367036477e+01 4.751594360375435144e+01 9.839311703570068346e+01 8.953392130799529980e+01
2.600000000000000000e+03 5.619662661022235284e+01 4.737708021999468855e+01 9.835828735509029741e+01 8.944016576532359863e+01
2.612500000000000000e+03 5.622271719286630542e+01 4.725247289605306378e+01 9.837849274442518777e+01 8.948197416232051182e+01
2.625000000000000000e+03 5.635757215904192918e+01 4.719596876577775646e+01 9.825207996093212159e+01 8.940005636291178348e+01
2.637500000000000000e+03 5.641989563908551020e+01 4.724710226118953216e+01 9.828622227719722559e+01 8.940247134814933361e+01
2.650000000000000000e+03 5.640538130685001050e+01 4.732773611469328046e+01 9.824367799421010261e+01 8.937697782800427149e+01
2.662500000000000000e+03 5.639901456675531222e+01 4.735995667490858807e+01 9.810949376275527811e+01 8.942703078193473232e+01
2.675000000000000000e+03 5.635930407255568042e+01 4.730291427517394709e+01 9.817840061236891813e+01 8.942273160242444874e+01
2.687500000000000000e+03 5.631290506846080746e+01 4.739079513152637446e+01 9.826954856333462374e+01 8.935814592568534920e+01
2.700000000000000000e+03 5.633762642402519560e+01 4.731737395329920304e+01 9.829284189991699350e+01 8.935195135359457197e+01
2.712500000000000000e+03 5.633616168980835681e+01 4.728729658708294181e+01 9.829894205945043950e+01 8.932772736236553612e+01
2.725000000000000000e+03 5.637080759539237818e+01 4.731972031964080827e+01 9.830822351207176268e+01 8.924004046417955749e+01
2.737500000000000000e+03 5.632636984409182190e+01 4.732814760609620208e+01 9.831725629171339165e+01 8.948263282491488724e+01
2.750000000000000000e+03 5.632349472042375993e+01 4.733029107101152277e+01 9.832662050982511914e+01 8.935176403355538355e+01
2.762500000000000000e+03 5.630209146537389131e+01 4.743263103113976342e+01 9.855408720212035689e+01 8.948073948599476068e+01
2.775000000000000000e+03 5.638893655357458101e+01 4.743898756853268139e+01 9.850186488448977684e+01 8.940108030734072031e+01
2.787500000000000000e+03 5.628827156688370081e+01 4.738922061272501907e+01 9.853484248177517202e+01 8.932025989564401414e+01
2.800000000000000000e+03 5.634024678346369797e+01 4.739312034434413334e+01 9.861554537107467411e+01 8.923313529516427423e+01
2.812500000000000000e+03 5.644099320866985892e+01 4.736409621479377563e+01 9.860546585779491124e+01 8.910565869284779694e+01
2.825000000000000000e+03 5.636721824399253933e+01 4.728930778354074960e+01 9.841090357811243905e+01 8.921895089936266743e+01
2.837500000000000000e+03 5.637727121260966356e+01 4.721495918792607682e+01 9.846124364156563047e+01 8.922830256952420314e+01
2.850000000000000000e+03 5.633725314351049462e+01 4.702539094627164928e+01 9.850213727743633285e+01 8.925400987091863669e+01
2.862500000000000000e+03 5.628949802341286812e+01 4.698727385362040820e+01 9.852591601645941921e+01 8.933782442344717367e+01
2.875000000000000000e+03 5.630998293263742482e+01 4.711722548886338302e+01 9.858665010038035348e+01 8.927792042938034456e+01
2.887500000000000000e+03 5.633878438407153766e+01 4.701374851434827917e+01 9.851206598927188907e+01 8.940528171575093097e+01
2.900000000000000000e+03 5.631331483940938654e+01 4.703711491538213352e+01 9.849563112619956939e+01 8.930076297352445636e+01
2.912500000000000000e+03 5.621135144498185809e+01 4.677758665461622911e+01 9.858886449425737908e+01 8.915849038084326139e+01
2.925000000000000000e+03 5.608291059762219533e+01 4.667380608679174969e+01 9.864112179768093824e+01 8.931502724645396540e+01
2.937500000000000000e+03 5.614931595058991576e+01 4.657157810547472110e+01 9.864939470883432193e+01 8.915244046146365520e+01
2.950000000000000000e+03 5.617031563386579762e+01 4.665500148936199309e+01 9.859015160197752436e+01 8.905160570968014611e+01
2.962500000000000000e+03 5.628862899699429079e+01 4.671284691543088741e+01 9.844706823144245789e+01 8.895164068441773964e+01
2.975000000000000000e+03 5.628800188778659219e+01 4.671651203852574241e+01 9.852821043387417888e+01 8.899039681324947537e+01
2.987500000000000000e+03 5.629125810563360233e+01 4.665410275401966089e+01 9.857813258629990116e+01 8.896073925760732948e+01
3.000000000000000000e+03 5.625823355251182534e+01 4.674803735700348284e+01 9.846227322123525028e+01 8.902263623464247644e+01
3.012500000000000000e+03 5.629286872543016784e+01 4.681617079507980606e+01 9.847569933642232343e+01 8.890873232183854213e+01
3.025000000000000000e+03 5.636894426603234365e+01 4.667819544815826305e+01 9.854434769404799965e+01 8.875864224128919489e+01
3.037500000000000000e+03 5.647307429437498882e+01 4.671843135592649077e+01 9.855653080380521658e+01 8.877803343657505764e+01
3.050000000000000000e+03 5.650523102060868297e+01 4.670793987135289882e+01 9.846950833471620967e+01 8.884686258201506348e+01
3.062500000000000000e+03 5.648758116438887811e+01 4.677205028194806147e+01 9.843562819782742679e+01 8.891401917526916066e+01
3.075000000000000000e+03 5.645712322591298715e+01 4.658988374707565328e+01 9.844151492076363752e+01 8.900424636820204682e+01
3.087500000000000000e+03 5.656433483716781296e+01 4.660104448561624224e+01 9.843927874739790695e+01 8.904282276263613483e+01
3.100000000000000000e+03 5.652794952872254441e+01 4.663629622273018072e+01 9.849898491396361067e+01 8.907855679012811834e+01
3.112500000000000000e+03 5.637416165383394429e+01 4.655304709669392338e+01 9.858822063990363915e+01 8.894167883471185121e+01
3.125000000000000000e+03 5.638084785177306912e+01 4.654379827480945409e+01 9.850738442799676875e+01 8.892713986007571236e+01
3.137500000000000000e+03 5.635728172675191416e+01 4.653886789656251466e+01 9.852915222240706328e+01 8.903665651249035307e+01
3.150000000000000000e+03 5.634304899804000399e+01 4.649380649638941776e+01 9.839718931644979705e+01 8.897211470899826224e+01
3.162500000000000000e+03 5.642826300265943473e+01 4.653990059096695120e+01 9.833928252523865865e+01 8.901947222696573192e+01
3.175000000000000000e+03 5.651914536680742884e+01 4.657440052692166432e+01 9.844733892415752052e+01 8.894765314335568007e+01
3.187500000000000000e+03 5.649575910582195348e+01 4.663283891346017640e+01 9.849134942557815009e+01 8.902074847555756776e+01
3.200000000000000000e+03 5.651633849941541143e+01 4.655935368680896858e+01 9.844182227117443063e+01 8.899845861843810724e+01
3.212500000000000000e+03 5.649159633795535740e+01 4.660255850363257935e+01 9.842909626630029152e+01 8.897452372618565164e+01
3.225000000000000000e+03 5.633498388480052199e+01 4.665305767316947083e+01 9.850071789552710300e+01 8.904642759274116770e+01
3.237500000000000000e+03 5.627011292774243145e+01 4.647191332674700703e+01 9.847046487270775117e+01 8.908785763203667329e+01
3.250000000000000000e+03 5.627910063735822632e+01 4.647395675225178735e+01 9.838721778732609380e+01 8.903628293723873810e+01
3.262500000000000000e+03 5.635360628310520781e+01 4.647144616324339239e+01 9.833228953267335726e+01 8.897508322611525955e+01
3.275000000000000000e+03 5.650275539084797316e+01 4.642439373829461147e+01 9.840907608959872732e+01 8.896825885034223802e+01
3.287500000000000000e+03 5.639831081187843154e+01 4.644540589695058230e+01 9.845260948294682635e+01 8.892728112404614649e+01
3.300000000000000000e+03 5.634261453847544487e+01 4.645580927868095955e+01 9.831480796252726861e+01 8.890452032491567991e+01
3.312500000000000000e+03 5.644124820814161581e+01 4.657301674351112553e+01 9.860497312797431846e+01 8.900790905596703340e+01
3.325000000000000000e+03 5.635326655875745416e+01 4.642807587239227018e+01 9.861478425636549616e+01 8.893430793856059324e+01
3.337500000000000000e+03 5.636754796426116343e+01 4.629193629143174604e+01 9.874737439820511042e+01 8.905121275306369455e+01
3.350000000000000000e+03 5.645530241378618541e+01 4.609619125079100144e+01 9.842798303187007036e+01 8.901239463050741563e+01
3.362500000000000000e+03 5.652203097893637107e+01 4.598036564808962368e+01 9.851444187593611446e+01 8.879508716348121311e+01
3.375000000000000000e+03 5.652753274838872244e+01 4.615273544958861862e+01 9.877522465205159108e+01 8.872485711080214799e+01
3.387500000000000000e+03 5.647768750151985273e+01 4.606675771331370584e+01 9.849733289880740017e+01 8.866665965074494693e+01
3.400000000000000000e+03 5.656616389413344592e+01 4.596236743337304631e+01 9.857038525397385342e+01 8.866275971135186751e+01
3.412500000000000000e+03 5.666309298474261169e+01 4.596643847505668390e+01 9.850223534376286239e+01 8.853567774018749503e+01
3.425000000000000000e+03 5.672791302412093728e+01 4.593558743702975988e+01 9.849507647827098822e+01 8.859940149596660319e+01
3.437500000000000000e+03 5.681242935165282404e+01 4.599412001987295184e+01 9.854459271825606947e+01 8.859270499157891265e+01
3.450000000000000000e+03 5.692258652543739572e+01 4.580494843872376975e+01 9.850860142142693121e+01 8.848579447469049342e+01
3.462500000000000000e+03 5.694513378433102702e+01 4.574841182515038440e+01 9.857720379214468664e+01 8.856064240644376184e+01
3.475000000000000000e+03 5.691169039714952760e+01 4.577787794117781317e+01 9.873011156372697883e+01 8.856112782092463931e+01
3.487500000000000000e+03 5.697617993658608526e+01 4.598026023832517239e+01 9.873914342718590831e+01 8.850978840208408371e+01
3.500000000000000000e+03 5.701359657463163444e+01 4.599289178927487853e+01 9.874169892087259370e+01 8.851125219156742219e+01
3.512500000000000000e+03 5.685201666656826802e+01 4.610764072390998791e+01 9.881554186861579581e+01 8.859176491291839284e+01
3.525000000000000000e+03 5.703322469316709231e+01 4.605569319833689690e+01 9.886035689048790687e+01 8.862111811276726314e+01
3.537500000000000000e+03 5.688071806845377409e+01 4.605006193150598648e+01 9.886797641517651414e+01 8.853719331037288498e+01
3.550000000000000000e+03 5.696681834543231560e+01 4.597823865280985700e+01 9.890549882839147244e+01 8.855019292780961848e+01
3.562500000000000000e+03 5.696184989157652723e+01 4.596794479572931635e+01 9.890961862408572358e+01 8.864782491003981590e+01
3.575000000000000000e+03 5.697231224584551512e+01 4.584104389321657180e+01 9.891366033593632778e+01 8.867260353343914403e+01
3.587500000000000000e+03 5.702224333357440855e+01 4.589157142337852235e+01 9.899066472572924624e+01 8.862446505703434241e+01
3.600000000000000000e+03 5.708296091668317729e+01 4.583202351571176081e+01 9.904578161635224376e+01 8.859214679306867879e+01
3.612500000000000000e+03 5.702812616355242170e+01 4.579175721448392977e+01 9.912527468686307941e+01 8.873767444907345237e+01
3.625000000000000000e+03 5.714284152922962079e+01 4.579486111308683860e+01 9.917912166035974053e+01 8.862757136765677046e+01
3.637500000000000000e+03 5.717094108294494958e+01 4.571672546103240364e+01 9.915986079876752513e+01 8.859218065794793517e+01
3.650000000000000000e+03 5.721524153484146780e+01 4.560642236989765053e+01 9.917705626528436369e+01 8.860396938755751250e+01
3.662500000000000000e+03 5.714515602763586344e+01 4.566355289456097921e+01 9.923083768244991631e+01 8.871546138653158664e+01
3.675000000000000000e+03 5.711203407659691322e+01 4.570592890265076136e+01 9.941009947248981860e+01 8.867164878483382040e+01
3.687500000000000000e+03 5.716837581775222787e+01 4.561406971858937709e+01 9.940827503208505789e+01 8.874452005447510317e+01
3.700000000000000000e+03 5.708908575891899062e+01 4.564776250007752623e+01 9.940855057289255114e+01 8.882663392637397237e+01
3.712500000000000000e+03 5.712902041885079996e+01 4.567935181857092886e+01 9.932790509751671948e+01 8.876518531676613577e+01
3.725000000000000000e+03 5.708632331836171403e+01 4.558696872385543486e+01 9.934375293170931798e+01 8.866213309669083742e+01
3.737500000000000000e+03 5.697500377491211054e+01 4.541975258195331833e+01 9.946568761579065665e+01 8.860508193323792625e+01
3.750000000000000000e+03 5.712704402595068842e+01 4.543818762113600940e+01 9.946051351215569980e+01 8.861960061521880050e+01
3.762500000000000000e+03 5.720598742059013375e+01 4.546773020683957611e+01 9.954952292081071619e+01 8.867324342874066190e+01
3.775000000000000000e+03 5.718496228125760439e+01 4.554578133730665002e+01 9.949356582018216955e+01 8.861217101534776930e+01
3.787500000000000000e+03 5.724493553591441497e+01 4.554427328514201179e+01 9.953775099364274581e+01 8.863755080465975311e+01
3.800000000000000000e+03 5.732807332741779760e+01 4.543712273799482659e+01 9.956569075663601609e+01 8.844499487276085858e+01
3.812500000000000000e+03 5.745944347940630337e+01 4.526000279907430013e+01 9.954025562930677040e+01 8.845740344767986585e+01
3.825000000000000000e+03 5.748577113493344370e+01 4.525887697575013391e+01 9.951783400661146572e+01 8.849595785027624117e+01
3.837500000000000000e+03 5.739389747364457861e+01 4.530101240576384214e+01 9.949151280890457372e+01 8.850585059333052129e+01
3.850000000000000000e+03 5.742379319542919092e+01 4.525310262674232575e+01 9.957045507507811521e+01 8.850794407514892725e+01
3.862500000000000000e+03 5.749868254741754470e+01 4.521375014505616718e+01 9.959406040370372182e+01 8.849424021319518374e+01
3.875000000000000000e+03 5.751678396510696700e+01 4.537498095035114432e+01 9.951506230123844432e+01 8.847421402714546446e+01
3.887500000000000000e+03 5.754098939907284915e+01 4.543952186355742384e+01 9.960323866887385691e+01 8.847633399926442621e+01
3.900000000000000000e+03 5.746567401250681684e+01 4.551107123626623974e+01 9.970894061565471134e+01 8.847768356697820025e+01
3.912500000000000000e+03 5.746866577581418767e+01 4.558033147134446494e+01 9.962293659160641823e+01 8.854808793162450797e+01
3.925000000000000000e+03 5.747627993345267328e+01 4.552969485660159421e+01 9.953282175179947444e+01 8.858279413877102115e+01
3.937500000000000000e+03 5.745757072001782717e+01 4.552307096794282870e+01 9.948775174216476103e+01 8.862573479711960545e+01
3.950000000000000000e+03 5.738277969873394824e+01 4.549732276075491910e+01 9.947547034097297569e+01 8.848278590583987580e+01
3.962500000000000000e+03 5.740297218422433190e+01 4.556607143847440256e+01 9.947170262185521494e+01 8.842906626382421109e+01
3.975000000000000000e+03 5.734965374368256619e+01 4.552521048439125906e+01 9.945432252462369149e+01 8.851236593296816579e+01
3.987500000000000000e+03 5.747857193946134657e+01 4.549026231236545215e+01 9.931852718604854147e+01 8.856419733253787285e+01
4.000000000000000000e+03 5.750469577267892163e+01 4.543427004012244907e+01 9.935880151043933495e+01 8.852097431186216170e+01
4.012500000000000000e+03 5.747789963626566845e+01 4.549385232831357939e+01 9.932568412754054066e+01 8.842284862628991959e+01
4.025000000000000000e+03 5.735664553331040594e+01 4.552425101686399955e+01 9.944897842452095915e+01 8.845810218929403845e+01
4.037500000000000000e+03 5.736588825083162391e+01 4.551905003568978714e+01 9.947159427811153876e+01 8.849991476356142073e+01
4.050000000000000000e+03 5.753136500790863295e+01 4.548741222808644835e+01 9.940720189794363648e+01 8.840319376647765637e+01
4.062500000000000000e+03 5.767459107637412785e+01 4.543406557897751696e+01 9.922110752222016572e+01 8.833840571214986426e+01
4.075000000000000000e+03 5.771483913370185803e+01 4.534961655773295064e+01 9.917757163898373562e+01 8.814805054866144474e+01
4.087500000000000000e+03 5.774572775281213666e+01 4.537325141608359047e+01 9.929508907717392674e+01 8.828722281415170414e+01
4.100000000000000000e+03 5.744678615668854604e+01 4.540570502865965352e+01 9.931684921783782727e+01 8.828936866588688304e+01
4.112500000000000000e+03 5.749583630887700281e+01 4.538870798034750464e+01 9.941228141108692284e+01 8.821378081619951672e+01
4.125000000000000000e+03 5.752821079495688394e+01 4.549676559830021461e+01 9.947049332209385852e+01 8.822897811071804597e+01
4.137500000000000000e+03 5.750636815954584335e+01 4.557646399188941899e+01 9.937281241269458576e+01 8.819036483643787960e+01
4.150000000000000000e+03 5.745861940669780665e+01 4.554279956354891112e+01 9.927545095720026325e+01 8.836412893674250313e+01
4.162500000000000000e+03 5.744028983316746917e+01 4.556219771332082757e+01 9.942000049075460311e+01 8.828378094273800514e+01
4.175000000000000000e+03 5.729300472267257049e+01 4.548135700589923403e+01 9.940325204188714281e+01 8.822532680280690442e+01
4.187500000000000000e+03 5.715715182264467842e+01 4.549368357905537863e+01 9.943687864323827341e+01 8.817530327618439401e+01
4.200000000000000000e+03 5.734580467654905078e+01 4.550641701806053163e+01 9.952373481014879530e+01 8.806321520035656647e+01
4.212500000000000000e+03 5.743671501469489726e+01 4.566570233670007184e+01 9.963773363140425943e+01 8.812743805074433112e+01
4.225000000000000000e+03 5.746283361802789358e+01 4.575043887517054486e+01 9.970455076908876890e+01 8.807968705451301616e+01
4.237500000000000000e+03 5.736603306858935980e+01 4.567771584892257408e+01 9.970861871318807346e+01 8.815814783382225528e+01
4.250000000000000000e+03 5.737823869193966431e+01 4.556196403747491530e+01 9.981798632561491047e+01 8.809518520158312072e+01
4.262500000000000000e+03 5.746188165132729608e+01 4.560428316700371454e+01 9.971911315769300188e+01 8.807195118110307419e+01
4.275000000000000000e+03 5.735621627811809020e+01 4.549335012724446159e+01 9.964469586371076559e+01 8.799915314775967090e+01
4.287500000000000000e+03 5.720980286756987709e+01 4.554581211852968892e+01 9.957852885476121685e+01 8.793789268862062158e+01
4.300000000000000000e+03 5.724395630900171028e+01 4.561072521702305949e+01 9.959969467778459773e+01 8.794439237793349662e+01
4.312500000000000000e+03 5.727341468308863170e+01 4.554603026431868784e+01 9.958690421267658621e+01 8.793849710628948912e+01
4.325000000000000000e+03 5.734190607230708991e+01 4.563906139474405421e+01 9.951173303176182117e+01 8.786412479008164667e+01
4.337500000000000000e+03 5.754960059903040559e+01 4.551821596946710713e+01 9.951518319628499398e+01 8.788502817284955881e+01
4.350000000000000000e+03 5.764612514438091750e+01 4.554700247225871834e+01 9.956200056282997934e+01 8.784082320856605008e+01
4.362500000000000000e+03 5.765453119829679451e+01 4.551242321887477260e+01 9.959196427084746972e+01 8.780404151051165229e+01
4.375000000000000000e+03 5.768887077681177544e+01 4.556726321296233806e+01 9.960277512823019208e+01 8.789889879782018056e+01
4.387500000000000000e+03 5.769732844108251868e+01 4.556973418448703939e+01 9.958116998201671777e+01 8.792376481651324127e+01
4.400000000000000000e+03 5.764091380000404996e+01 4.574921882550036401e+01 9.948809801489632321e+01 8.792998152083050911e+01
4.412500000000000000e+03 5.753116128846052391e+01 4.577496060006872369e+01 9.944923359787638617e+01 8.779143354405944422e+01
4.425000000000000000e+03 5.760645017283459879e+01 4.573484424559555350e+01 9.934594285370449995e+01 8.781743438074366281e+01
4.437500000000000000e+03 5.760693953864910810e+01 4.555843260706302544e+01 9.948350626761387616e+01 8.772357766458475226e+01
4.450000000000000000e+03 5.757974868376281563e+01 4.553185801071682448e+01 9.933591475601566856e+01 8.770860278796352816e+01
4.462500000000000000e+03 5.764282165480508979e+01 4.558328238292111223e+01 9.937437413109908846e+01 8.783960226058050580e+01
4.475000000000000000e+03 5.740522603307255167e+01 4.565937291851908952e+01 9.930602371376571114e+01 8.783367743122039428e+01
4.487500000000000000e+03 5.737630206325229665e+01 4.571474798150139662e+01 9.934609488481834205e+01 8.796238233789134142e+01
4.500000000000000000e+03 5.733971382410030060e+01 4.586445723774854599e+01 9.941231701279288302e+01 8.788270649430359072e+01
4.512500000000000000e+03 5.734403709589954445e+01 4.573276092471051157e+01 9.940447812703951058e+01 8.797417429439776981e+01
4.525000000000000000e+03 5.712837061474996148e+01 4.569832158380260978e+01 9.943865467727925989e+01 8.790955425322709971e+01
4.537500000000000000e+03 5.721699619587079866e+01 4.561960913785340210e+01 9.934273926754497097e+01 8.782469613180718682e+01
4.550000000000000000e+03 5.717104366948393590e+01 4.567902899766867364e+01 9.947137786741613752e+01 8.781209138000680525e+01
4.562500000000000000e+03 5.697958372346975153e+01 4.564819364758555054e+01 9.974847349680324271e+01 8.783116535929008251e+01
4.575000000000000000e+03 5.703680152950004612e+01 4.576756167130256614e+01 9.974479847706491853e+01 8.780525427086398338e+01
4.587500000000000000e+03 5.708615421735780870e+01 4.573267962844154511e+01 9.965620526971483173e+01 8.789708682094571657e+01
4.600000000000000000e+03 5.703796672563183279e+01 4.574613679951149692e+01 9.966215165896629458e+01 8.797229760164115930e+01
4.612500000000000000e+03 5.702745996563174913e+01 4.553419220418728486e+01 9.950800221477642538e+01 8.795063451467882487e+01
4.625000000000000000e+03 5.705624424087103819e+01 4.564998889605490007e+01 9.953919150860585319e+01 8.801137042802629651e+01
4.637500000000000000e+03 5.706639563801739001e+01 4.560081423179511972e+01 9.966859618223321604e+01 8.800569116716116014e+01
4.650000000000000000e+03 5.711174874945945845e+01 4.561584292941290641e+01 9.957411192241836773e+01 8.797631819164293177e+01
4.662500000000000000e+03 5.702892845662879040e+01 4.573265179122817869e+01 9.958597405792998813e+01 8.795917952865075051e+01
4.675000000000000000e+03 5.708289541681907764e+01 4.566872681284094426e+01 9.963058180983409784e+01 8.795163329350734216e+01
4.687500000000000000e+03 5.714550153923674713e+01 4.555369217205364407e+01 9.962745780406162055e+01 8.810540673575479786e+01
4.700000000000000000e+03 5.710599599608077881e+01 4.577748619950044429e+01 9.947819461125750706e+01 8.818941728902886723e+01
4.712500000000000000e+03 5.705181818069340949e+01 4.573500975111952016e+01 9.952054605992950087e+01 8.837595952732516480e+01
4.725000000000000000e+03 5.698935359887433094e+01 4.562013300656593628e+01 9.951243127349358986e+01 8.815087444899604918e+01
4.737500000000000000e+03 5.699777411730162413e+01 4.534997795445341495e+01 9.947698720958769059e+01 8.815264469730325914e+01
4.750000000000000000e+03 5.708105316465584878e+01 4.531395834849498527e+01 9.941738021675998027e+01 8.806440411618905273e+01
4.762500000000000000e+03 5.714303290413809577e+01 4.535142506092778802e+01 9.949370252238354340e+01 8.789941743369813310e+01
4.775000000000000000e+03 5.716649396827794760e+01 4.548692811093471988e+01 9.965750347745421323e+01 8.789819096534473886e+01
4.787500000000000000e+03 5.720660595170434704e+01 4.565364420084551256e+01 9.983630057862357887e+01 8.788848133745415225e+01
4.800000000000000000e+03 5.737612680465267090e+01 4.552527936017117582e+01 9.967905175716555277e+01 8.790312323252878457e+01
4.812500000000000000e+03 5.746461557922253149e+01 4.548039126662668963e+01 9.967967952778302276e+01 8.792819648714993264e+01
4.825000000000000000e+03 5.743361161301817930e+01 4.546484512970425129e+01 9.963452530975463617e+01 8.806518596399759247e+01
4.837500000000000000e+03 5.730696754644197455e+01 4.550551638221160999e+01 9.979254914155056611e+01 8.803149073753722575e+01
4.850000000000000000e+03 5.731214656200120316e+01 4.548018392663546905e+01 9.980613370819837371e+01 8.805363136711034144e+01
4.862500000000000000e+03 5.742331396536802401e+01 4.557929212784502226e+01 9.984520525110555411e+01 8.800230404063309209e+01
4.875000000000000000e+03 5.735061189025358175e+01 4.557934231311620010e+01 9.987350006258030533e+01 8.792144653130529264e+01
4.887500000000000000e+03 5.729618882597302587e+01 4.557721034083986211e+01 1.000353388346749171e+02 8.793614424857084089e+01
4.900000000000000000e+03 5.729017152784448541e+01 4.558207237732225536e+01 9.999159849068860240e+01 8.790445517105023043e+01
4.912500000000000000e+03 5.740569745123048762e+01 4.553784839621192049e+01 9.992367880873447916e+01 8.787336377482668581e+01
4.925000000000000000e+03 5.762275481486651074e+01 4.557910470225994715e+01 9.989523730280539837e+01 8.790237843795785011e+01
4.937500000000000000e+03 5.762237845852737905e+01 4.548372372779746797e+01 9.991294008820429440e+01 8.794003628560577113e+01
4.950000000000000000e+03 5.746445863410247767e+01 4.543452576513060848e+01 9.985471674371153483e+01 8.798376096580649630e+01
4.962500000000000000e+03 5.744161009839769605e+01 4.544553065024104654e+01 9.988529793298143034e+01 8.784956338110781360e+01
4.975000000000000000e+03 5.754752001146524520e+01 4.545345226560582574e+01 9.971892426124009035e+01 8.787327272129311950e+01
4.987500000000000000e+03 5.765942766371813377e+01 4.535494619386558668e+01 9.972822607453808530e+01 8.797536841862989831e+01
5.000000000000000000e+03 5.767891085549563002e+01 4.544052294990913055e+01 9.978073283823067641e+01 8.802178044227750320e+01
5.012500000000000000e+03 5.766828877949030385e+01 4.541739913301596943e+01 9.982987638462871871e+01 8.796120946307719635e+01
5.025000000000000000e+03 5.759003045617581051e+01 4.550877525073516239e+01 9.984468481045048804e+01 8.795789674501993716e+01
5.037500000000000000e+03 5.766570546742247672e+01 4.551443818296470312e+01 9.990168876912484563e+01 8.792103313777326434e+01
5.050000000000000000e+03 5.763392502151371843e+01 4.548000040196671279e+01 9.999965475857500508e+01 8.791333981905054884e+01
5.062500000000000000e+03 5.751667988428306444e+01 4.544489035986561021e+01 1.001111551002774860e+02 8.791744846159160431e+01
5.075000000000000000e+03 5.752866181495041786e+01 4.545231403105186274e+01 1.001486584951761643e+02 8.791859029962640193e+01
5.087500000000000000e+03 5.759495235122184909e+01 4.532798284408762157e+01 1.002235283346116859e+02 8.800516054014936174e+01
5.100000000000000000e+03 5.772459430015518222e+01 4.534568928342680039e+01 1.002356676136794533e+02 8.799970498021950505e+01
5.112500000000000000e+03 5.765361336379893231e+01 4.526036885791327791e+01 1.001219129651844924e+02 8.800035450790370817e+01
5.125000000000000000e+03 5.765816802127432794e+01 4.526352103773564295e+01 1.002175269687522530e+02 8.795999029984633921e+01
5.137500000000000000e+03 5.772091649350097953e+01 4.527771822951929437e+01 1.001659251076544166e+02 8.790423400188952030e+01
5.150000000000000000e+03 5.775236354391835647e+01 4.531902424799649509e+01 1.002539699410513236e+02 8.802327257080865763e+01
5.162500000000000000e+03 5.777338770518744582e+01 4.524005853019337309e+01 1.002088124710927701e+02 8.784125086547463468e+01
5.175000000000000000e+03 5.783274150528313839e+01 4.532274004080420582e+01 1.001269285562020599e+02 8.774102490441524083e+01
5.187500000000000000e+03 5.783701394269537843e+01 4.543581154437048042e+01 1.001009522547745263e+02 8.819085550222520453e+01
5.200000000000000000e+03 5.790999338531435825e+01 4.543898924987374244e+01 1.001131674014153532e+02 8.813949927031234211e+01
5.212500000000000000e+03 5.793970601870567805e+01 4.534974349928003079e+01 1.000390777780321940e+02 8.816367335628480362e+01
5.225000000000000000e+03 5.793661243352378420e+01 4.539795960504039130e+01 9.998536995881401879e+01 8.797191213902731022e+01
5.237500000000000000e+03 5.792756208451272926e+01 4.555346554005666349e+01 9.994867117901597453e+01 8.797237419063587538e+01
5.250000000000000000e+03 5.783120382687257433e+01 4.542381223163556569e+01 1.000311625285916364e+02 8.795030200437524570e+01
5.262500000000000000e+03 5.782960984300584073e+01 4.526523226618007811e+01 1.000395343223787563e+02 8.774247659675089039e+01
5.275000000000000000e+03 5.772803930309046194e+01 4.519004690349506603e+01 1.000443804736468394e+02 8.791604988127475906e+01
5.287500000000000000e+03 5.777248456259808052e+01 4.522660843847857848e+01 9.998879391310504161e+01 8.789172718565230014e+01
5.300000000000000000e+03 5.771271961448299237e+01 4.522932013585544553e+01 9.989909763757370342e+01 8.787805380986262094e+01
5.312500000000000000e+03 5.772326853973685701e+01 4.533358826881574544e+01 9.991203892316941904e+01 8.783528490054652593e+01
5.325000000000000000e+03 5.774734794075481403e+01 4.520297881164661646e+01 9.991413198588203670e+01 8.787296935532948794e+01
5.337500000000000000e+03 5.765101653204146714e+01 4.523576746997369469e+01 1.000167219904804767e+02 8.798528309159117100e+01
5.350000000000000000e+03 5.777921360726004707e+01 4.531324065053254202e+01 1.000405281787459302e+02 8.806359876948221199e+01
5.362500000000000000e+03 5.765949842431086836e+01 4.513803027627314179e+01 1.000649322976813949e+02 8.812330048083848055e+01
5.375000000000000000e+03 5.769270276350228244e+01 4.515329943003285251e+01 1.000876487161322927e+02 8.820113203535404978e+01
5.387500000000000000e+03 5.763358944533544559e+01 4.519422012297756908e+01 1.000431408701930565e+02 8.825206934327773922e+01
5.400000000000000000e+03 5.769858602909794598e+01 4.516875308176183523e+01 9.999743113340444722e+01 8.830776330580218314e+01
5.412500000000000000e+03 5.772948954803875665e+01 4.524713869531660038e+01 1.000542096736337641e+02 8.841266531736846446e+01
5.425000000000000000e+03 5.767085620051252448e+01 4.524524175546488891e+01 1.000735400729494131e+02 8.849849395081044179e+01
5.437500000000000000e+03 5.774675905039364920e+01 4.527913226716186301e+01 1.001978404362877058e+02 8.846169581947498273e+01
5.450000000000000000e+03 5.777058211411500110e+01 4.532130299967739973e+01 1.001024610787743825e+02 8.853146698320297503e+01
5.462500000000000000e+03 5.774841196680895905e+01 4.527411788127154324e+01 1.001419372086673008e+02 8.845109633904883140e+01
5.475000000000000000e+03 5.768360057713802291e+01 4.523458840827142069e+01 1.002446251247998106e+02 8.844689123985754975e+01
5.487500000000000000e+03 5.754196239589217043e+01 4.513211482632279825e+01 1.002694983726118494e+02 8.848619235042441744e+01
5.500000000000000000e+03 5.769467936567858857e+01 4.511053873481339593e+01 1.003207729148240333e+02 8.844708020384769043e+01
5.512500000000000000e+03 5.774739713564665777e+01 4.515742967171227917e+01 1.002539820465959650e+02 8.846840518688485133e+01
5.525000000000000000e+03 5.766036066937191151e+01 4.514547918953520167e+01 1.001118227489332071e+02 8.844805897542170214e+01
5.537500000000000000e+03 5.762930013470590751e+01 4.510831203076198648e+01 1.001787054947110676e+02 8.837440133211151760e+01
5.550000000000000000e+03 5.755149356078594991e+01 4.504631454761440068e+01 1.003922422921281026e+02 8.838987652916848958e+01
5.562500000000000000e+03 5.763142267544593977e+01 4.502434777494875817e+01 1.005153643601011453e+02 8.833076224274084609e+01
5.575000000000000000e+03 5.771945869141961794e+01 4.496690781708219475e+01 1.004501478346904548e+02 8.843503950308181061e+01
5.587500000000000000e+03 5.772926921493268537e+01 4.507294060884631648e+01 1.004545922983096489e+02 8.843495859353284061e+01
5.600000000000000000e+03 5.766981438808360139e+01 4.505197360726461397e+01 1.004907150799353559e+02 8.847482431863230090e+01
5.612500000000000000e+03 5.753787500177498515e+01 4.497615134048500352e+01 1.005215178314233526e+02 8.852601207620071477e+01
5.625000000000000000e+03 5.737815495102254459e+01 4.502835275329660902e+01 1.006498157438627032e+02 8.852199934090870670e+01
5.637500000000000000e+03 5.734154438679840382e+01 4.509607793707996137e+01 1.006365266925041055e+02 8.843342878191813838e+01
5.650000000000000000e+03 5.727838634061362910e+01 4.525400409743409824e+01 1.006593688816013525e+02 8.849370822580816309e+01
5.662500000000000000e+03 5.734219780000111655e+01 4.535350413325366503e+01 1.006790481127498111e+02 8.846463227672548157e+01
5.675000000000000000e+03 5.753389324391088877e+01 4.544542893896920788e+01 1.007006939287196161e+02 8.851833740214232193e+01
5.687500000000000000e+03 5.744957031561947502e+01 4.542398814856898071e+01 1.005963744785832858e+02 8.843181355439932645e+01
5.700000000000000000e+03 5.749117424097791940e+01 4.534461197456195691e+01 1.005699563186276464e+02 8.847436940035956354e+01
5.712500000000000000e+03 5.766070490884052901e+01 4.533961948828252275e+01 1.005732009885400373e+02 8.846747053875971289e+01
5.725000000000000000e+03 5.759939249162138708e+01 4.542933098176796136e+01 1.009699558245737308e+02 8.838401296835179721e+01
5.737500000000000000e+03 5.747653535600173313e+01 4.554247799811566466e+01 1.006047904346574882e+02 8.847220902944023635e+01
5.750000000000000000e+03 5.738138434199962035e+01 4.574034112674794983e+01 1.006346349090861452e+02 8.835207257523038038e+01
5.762500000000000000e+03 5.733126186407106673e+01 4.581918870584721759e+01 1.005358703963303384e+02 8.844291109561535791e+01
5.775000000000000000e+03 5.727407462314904762e+01 4.578458135333276857e+01 1.005473718156485745e+02 8.841646918370172159e+01
5.787500000000000000e+03 5.729357376265421919e+01 4.566579891290354709e+01 1.003826331189045362e+02 8.846028032424213450e+01
5.800000000000000000e+03 5.716716577467215643e+01 4.552686591415670847e+01 1.003217396451713626e+02 8.828781304151489451e+01
5.812500000000000000e+03 5.710214033621709717e+01 4.550349589312208565e+01 1.003371894203361450e+02 8.832378259975247659e+01
5.825000000000000000e+03 5.700349440744611940e+01 4.546262985907743825e+01 1.003854652722173597e+02 8.844309042063872539e+01
5.837500000000000000e+03 5.717525629348446614e+01 4.553240940882209742e+01 1.004611350697174430e+02 8.844182446589466906e+01
5.850000000000000000e+03 5.719367488776057940e+01 4.564062593276141655e+01 1.003453445324379203e+02 8.845308641530873217e+01
5.862500000000000000e+03 5.709541075989830006e+01 4.552709953811216081e+01 1.004000316213811175e+02 8.846834457213169856e+01
5.875000000000000000e+03 5.701605169057467037e+01 4.542250746189557020e+01 1.004459403938353432e+02 8.846086229878385154e+01
5.887500000000000000e+03 5.707523126796912294e+01 4.541919535480200665e+01 1.004675432690673063e+02 8.847904391104260924e+01
5.900000000000000000e+03 5.709941823486183665e+01 4.541233289364856063e+01 1.004491741518369565e+02 8.842678849153979570e+01
5.912500000000000000e+03 5.714313222558917005e+01 4.562271051665989319e+01 1.003859819050620388e+02 8.854202103337779306e+01
5.925000000000000000e+03 5.704950071792873700e+01 4.551261157732644591e+01 1.005923722992795035e+02 8.851865295603765560e+01
5.937500000000000000e+03 5.697883064034494538e+01 4.547492102310335582e+01 1.005108389719275976e+02 8.854688284823976119e+01
5.950000000000000000e+03 5.695943420517064482e+01 4.544046050506075574e+01 1.005653954038396023e+02 8.855593024004861036e+01
5.962500000000000000e+03 5.698764920977924220e+01 4.552715638774343176e+01 1.004344600280302018e+02 8.859034604109801592e+01
5.975000000000000000e+03 5.700467390704171322e+01 4.551511459998836528e+01 1.003043898557299229e+02 8.851218449606589900e+01
5.987500000000000000e+03 5.709110002330498190e+01 4.536475669177162473e+01 1.002275212565728282e+02 8.848984834413769818e+01
6.000000000000000000e+03 5.700934013155642788e+01 4.546752272850225296e+01 1.001839953867151962e+02 8.853027666297067810e+01
6.012500000000000000e+03 5.700813466557287512e+01 4.533714823299677477e+01 1.001876255468494747e+02 8.849964031552235610e+01
6.025000000000000000e+03 5.702827761470793888e+01 4.534933852316969194e+01 1.003413221900529777e+02 8.865276404033845381e+01
6.037500000000000000e+03 5.708482440608651132e+01 4.535518772768325846e+01 1.004725403939920909e+02 8.869315718724331532e+01
6.050000000000000000e+03 5.702671363523224102e+01 4.533477542135310756e+01 1.006327793994195474e+02 8.878767243087402505e+01
6.062500000000000000e+03 5.704619817706471707e+01 4.523307742560465528e+01 1.006157248264535440e+02 8.890712615723516876e+01
6.075000000000000000e+03 5.707059495007673888e+01 4.512510074248564251e+01 1.006317276001881140e+02 8.868450632086587859e+01
6.087500000000000000e+03 5.716922923491275554e+01 4.514795232356664201e+01 1.004531810965528109e+02 8.865318787878806006e+01
6.100000000000000000e+03 5.721428669597702310e+01 4.512789604680428113e+01 1.003929641695613100e+02 8.868410014229904448e+01
6.112500000000000000e+03 5.722356892590639887e+01 4.505907748532970913e+01 1.003835791660019368e+02 8.867206951363442613e+01
6.125000000000000000e+03 5.716359686520064542e+01 4.499507870776583474e+01 1.002606521195992855e+02 8.865818239532248413e+01
6.137500000000000000e+03 5.717963538104732635e+01 4.501011021931659428e+01 1.001394758019433482e+02 8.869510605143548787e+01
6.150000000000000000e+03 5.714664097391189301e+01 4.493052059418631217e+01 1.001287406298378500e+02 8.880049334769158520e+01
6.162500000000000000e+03 5.703180381131213039e+01 4.494757166127342174e+01 1.000290556291282229e+02 8.877114419420045976e+01
6.175000000000000000e+03 5.695117479020119333e+01 4.491793249700687340e+01 1.000008281927697880e+02 8.867372925237047809e+01
6.187500000000000000e+03 5.689616748204661434e+01 4.497386228861621760e+01 1.002336853872556333e+02 8.847362965907377941e+01
6.200000000000000000e+03 5.686523877050564124e+01 4.499220457047954369e+01 1.002184421107299812e+02 8.847907971463354215e+01
6.212500000000000000e+03 5.690580110938630298e+01 4.504000288570156840e+01 1.003061176431309036e+02 8.851795850893498141e+01
6.225000000000000000e+03 5.694599368919228510e+01 4.495583072829219873e+01 1.002829855990640482e+02 8.864389914349298749e+01
6.237500000000000000e+03 5.699560796599875800e+01 4.505240722023987843e+01 1.001854711682534003e+02 8.861772233390428255e+01
6.250000000000000000e+03 5.695047310490483738e+01 4.506177083981524589e+01 1.002207085534844850e+02 8.848512815915040619e+01
6.262500000000000000e+03 5.691689850544413787e+01 4.513298998015608987e+01 1.002623518883044937e+02 8.856588485256466470e+01
6.275000000000000000e+03 5.691090116903642837e+01 4.510870085659209394e+01 1.002825085873537034e+02 8.851750954791189940e+01
6.287500000000000000e+03 5.692364989076818915e+01 4.493810775160781645e+01 1.003747564487037351e+02 8.861715507503100753e+01
6.300000000000000000e+03 5.692698322902497665e+01 4.497328052710264501e+01 1.004794692207506017e+02 8.862409521584869765e+01
6.312500000000000000e+03 5.706329640100398848e+01 4.491503739108286908e+01 1.004847477824347948e+02 8.857633488234883146e+01
6.325000000000000000e+03 5.706372495350718310e+01 4.487843981180220254e+01 1.004773115980675442e+02 8.844959722185491557e+01
6.337500000000000000e+03 5.712863055586070260e+01 4.500345653998709139e+01 1.005939150873060868e+02 8.846111013349802477e+01
6.350000000000000000e+03 5.708676792157839230e+01 4.495480386770378800e+01 1.006637199420447928e+02 8.841195576831577796e+01
6.362500000000000000e+03 5.713038301709501354e+01 4.507545701852962594e+01 1.007055832243946440e+02 8.842028655841524198e+01
6.375000000000000000e+03 5.711373559147002510e+01 4.516421785092985886e+01 1.007015717411547087e+02 8.849448700153985214e+01
6.387500000000000000e+03 5.715150626094385444e+01 4.515726422169335308e+01 1.006700172027913425e+02 8.837986961847542489e+01
6.400000000000000000e+03 5.708063215473655561e+01 4.520665762387776709e+01 1.007014094635578800e+02 8.843954201869412657e+01
6.412500000000000000e+03 5.707225729097755362e+01 4.530626683754449857e+01 1.006770496622036006e+02 8.845135419284142131e+01
6.425000000000000000e+03 5.709384852830389434e+01 4.543144408563874492e+01 1.006830435792416552e+02 8.834671778657646257e+01
6.437500000000000000e+03 5.707722932685643968e+01 4.534439271174642982e+01 1.006351966470402317e+02 8.833300617537094013e+01
6.450000000000000000e+03 5.716315516953400788e+01 4.527348594145529148e+01 1.007033054657655242e+02 8.834040825272798259e+01
6.462500000000000000e+03 5.721816225438440284e+01 4.513620223123310637e+01 1.006969385498114065e+02 8.831283517938442174e+01
6.475000000000000000e+03 5.721933612418761328e+01 4.513805300193152448e+01 1.008640241254034891e+02 8.838251941167844450e+01
6.487500000000000000e+03 5.729965161814621410e+01 4.508608401113857411e+01 1.008565566569904774e+02 8.833651798861484394e+01
6.500000000000000000e+03 5.732589943428101265e+01 4.505904008538211514e+01 1.009083656483284415e+02 8.822300455501958538e+01
6.512500000000000000e+03 5.748023141860254270e+01 4.511646677846897546e+01 1.009424294658488748e+02 8.813917042656616729e+01
6.525000000000000000e+03 5.749951828623021299e+01 4.510919326236761862e+01 1.010127318167332078e+02 8.803531022016220220e+01
6.537500000000000000e+03 5.742348780558594967e+01 4.510625247494351697e+01 1.008981413423197466e+02 8.812183657187061669e+01
6.550000000000000000e+03 5.746241947868901434e+01 4.503260510279911699e+01 1.009415275998764372e+02 8.816543649647225322e+01
6.562500000000000000e+03 5.742623819849496414e+01 4.495930149958647348e+01 1.009638807354613306e+02 8.821743312837955386e+01
6.575000000000000000e+03 5.747997251968038057e+01 4.492583522309801936e+01 1.009608370531513657e+02 8.817523400313591253e+01
6.587500000000000000e+03 5.759201765272710105e+01 4.499000656013423338e+01 1.010174502169671484e+02 8.817612448319252394e+01
6.600000000000000000e+03 5.755458959545266850e+01 4.495750982191597700e+01 1.009605481671598284e+02 8.824420685299362788e+01
6.612500000000000000e+03 5.758924232301495749e+01 4.489931452049792426e+01 1.009088874658283999e+02 8.824883366373035187e+01
6.625000000000000000e+03 5.751983317023640296e+01 4.489433028859573938e+01 1.009353476976617543e+02 8.812917541508856800e+01
6.637500000000000000e+03 5.759112118355298549e+01 4.496266110537207794e+01 1.009671782517590657e+02 8.810069508323726950e+01
6.650000000000000000e+03 5.759732709123710492e+01 4.524620741984028882e+01 1.009342474544644688e+02 8.807025474312098368e+01
6.662500000000000000e+03 5.758514730760284550e+01 4.513871483016257002e+01 1.009118185308955873e+02 8.822651935907342136e+01
6.675000000000000000e+03 5.753078330437045906e+01 4.522998142683001532e+01 1.009598641296921926e+02 8.821160065876613032e+01
6.687500000000000000e+03 5.767001319290672257e+01 4.531104915111686182e+01 1.009753770926910903e+02 8.813432753471555259e+01
6.700000000000000000e+03 5.768575525026395923e+01 4.528076081113307083e+01 1.012238868581778490e+02 8.811162917924178828e+01
6.712500000000000000e+03 5.758311105211533487e+01 4.520802378568284752e+01 1.011089939060372984e+02 8.816532618040039893e+01
6.725000000000000000e+03 5.757101889068561462e+01 4.532801857955798397e+01 1.011597174146296823e+02 8.823965803863619328e+01
6.737500000000000000e+03 5.760261135376250508e+01 4.524282925388062893e+01 1.009072137092402954e+02 8.823581781148851633e+01
6.750000000000000000e+03 5.743754832856112813e+01 4.529730341960283369e+01 1.009811702768932946e+02 8.818678151207825522e+01
6.762500000000000000e+03 5.752691367273511958e+01 4.520039065980778759e+01 1.011354508500204190e+02 8.813827766197434244e+01
6.775000000000000000e+03 5.751913320296661425e+01 4.511585620923358420e+01 1.010264008764337831e+02 8.825634915422008930e+01
6.787500000000000000e+03 5.747832578456305441e+01 4.526705881237550244e+01 1.011086572431911748e+02 8.829774573209928690e+01
6.800000000000000000e+03 5.762294256202592635e+01 4.525265473120347792e+01 1.011945205550392473e+02 8.825462065136427725e+01
6.812500000000000000e+03 5.764973532386123622e+01 4.509315373199491006e+01 1.012094875569771233e+02 8.813573032733721391e+01
6.825000000000000000e+03 5.755038237831384862e+01 4.512994951045424585e+01 1.013078241184717143e+02 8.809922865567949657e+01
6.837500000000000000e+03 5.757750093778614797e+01 4.516679569320465504e+01 1.012756099449300962e+02 8.803828557346038508e+01
6.850000000000000000e+03 5.753960676436533817e+01 4.515545038879915296e+01 1.013451193066458558e+02 8.815828349905706318e+01
6.862500000000000000e+03 5.765995874415161637e+01 4.515745372066985652e+01 1.013913008088556182e+02 8.819252343941063543e+01
6.875000000000000000e+03 5.762426345524163906e+01 4.519693690432860933e+01 1.014175443095742963e+02 8.818682888666388919e+01
6.887500000000000000e+03 5.777184717024837823e+01 4.518033418019739145e+01 1.014693596296429092e+02 8.817177559394806963e+01
6.900000000000000000e+03 5.800455689940087467e+01 4.524597673135308185e+01 1.014455764842185204e+02 8.809153880809691373e+01
6.912500000000000000e+03 5.791496913632954602e+01 4.522215551383207810e+01 1.013202787849439375e+02 8.805052162881160882e+01
6.925000000000000000e+03 5.803645805938559477e+01 4.531564257947346874e+01 1.013145682641412435e+02 8.792988800816041817e+01
6.937500000000000000e+03 5.798333904979003250e+01 4.535500435771811567e+01 1.013735040109063590e+02 8.790084130938771523e+01
6.950000000000000000e+03 5.807423656306082194e+01 4.534893371385409466e+01 1.012621983627803104e+02 8.793941624034177096e+01
6.962500000000000000e+03 5.798595547770069913e+01 4.520513654436293649e+01 1.012775023630177458e+02 8.789991821036895203e+01
6.975000000000000000e+03 5.792888101772106069e+01 4.527747703756560327e+01 1.012146046874314038e+02 8.771544966584507108e+01
6.987500000000000000e+03 5.801728689140227146e+01 4.522462852124275656e+01 1.011129496406193624e+02 8.774289031414464546e+01
7.000000000000000000e+03 5.804820988744934596e+01 4.544952103247525343e+01 1.011350290629593758e+02 8.784771366297596273e+01
7.012500000000000000e+03 5.807507389065704473e+01 4.526886782576319490e+01 1.012674812055924178e+02 8.779520869900855473e+01
7.025000000000000000e+03 5.790993312291308825e+01 4.529208985654154418e+01 1.012984004641029685e+02 8.763171517834518909e+01
7.037500000000000000e+03 5.797655487893238302e+01 4.527502706024021251e+01 1.012153407362011563e+02 8.762802308615883362e+01
7.050000000000000000e+03 5.804257940000966443e+01 4.537118863531746626e+01 1.012668204735397950e+02 8.777104364085526811e+01
7.062500000000000000e+03 5.806233053408389111e+01 4.550637607439403354e+01 1.012554454379823738e+02 8.772220119739549204e+01
7.075000000000000000e+03 5.821973807992145566e+01 4.549749602451720421e+01 1.011170809456783388e+02 8.766085232460301313e+01
7.087500000000000000e+03 5.820303923835452764e+01 4.540839352442315402e+01 1.010961559585786063e+02 8.766831360271004314e+01
7.100000000000000000e+03 5.821646342148289932e+01 4.541373768204314842e+01 1.011070784387515147e+02 8.762796032076482788e+01
7.112500000000000000e+03 5.831915658148267312e+01 4.573287953391390914e+01 1.012444163651708635e+02 8.767730488357275931e+01
7.125000000000000000e+03 5.829582584423981473e+01 4.563569486106896989e+01 1.012710427587769288e+02 8.762976937315971782e+01
7.137500000000000000e+03 5.831681225249167966e+01 4.539193156223764447e+01 1.013310250381738911e+02 8.754597124060506985e+01
7.150000000000000000e+03 5.824874721313747727e+01 4.553558697228532992e+01 1.012714743699081055e+02 8.767597632214882708e+01
7.162500000000000000e+03 5.828669505003396267e+01 4.544141083090110556e+01 1.013897304393453140e+02 8.771000046236623859e+01
7.175000000000000000e+03 5.829205119745173391e+01 4.523350234253539526e+01 1.012664579597400802e+02 8.788246312098414137e+01
7.187500000000000000e+03 5.831373504637579686e+01 4.528430628846930972e+01 1.012343109886575832e+02 8.790067275359625398e+01
7.200000000000000000e+03 5.840958422295771868e+01 4.541224663926698213e+01 1.013418222215670426e+02 8.762584159934071693e+01
7.212500000000000000e+03 5.839126579164819475e+01 4.525092141059278816e+01 1.014543518867519794e+02 8.768857986316065478e+01
7.225000000000000000e+03 5.840450708471709618e+01 4.526726800933947459e+01 1.015924956167081206e+02 8.781240098211208078e+01
7.237500000000000000e+03 5.838692968029746311e+01 4.526117941366672426e+01 1.015057094438365795e+02 8.786347196995536990e+01
7.250000000000000000e+03 5.840058251861383098e+01 4.525430835008585007e+01 1.016130768191492137e+02 8.788430102046659442e+01
7.262500000000000000e+03 5.847310842223199501e+01 4.530624614865207889e+01 1.017253412600563678e+02 8.805760954444281197e+01
7.275000000000000000e+03 5.849059100301873571e+01 4.526394885499259146e+01 1.017041469018469542e+02 8.801220195133844015e+01
7.287500000000000000e+03 5.847685072442457255e+01 4.521658932010667087e+01 1.018675048851839762e+02 8.787801537462806323e+01
7.300000000000000000e+03 5.855397190689797782e+01 4.518749525804484790e+01 1.019792941405489017e+02 8.785794602712674362e+01
7.312500000000000000e+03 5.867282833491257321e+01 4.526320573939061376e+01 1.019659644374386147e+02 8.801790599174297824e+01
7.325000000000000000e+03 5.871687138221255253e+01 4.512591085685250647e+01 1.019394137536813645e+02 8.800861584969469220e+01
7.337500000000000000e+03 5.874574118457341854e+01 4.499889430740797991e+01 1.019196861884995826e+02 8.789920861953470421e+01
7.350000000000000000e+03 5.872460871897411039e+01 4.514595817933709299e+01 1.019474245215963890e+02 8.782579259505224911e+01
7.362500000000000000e+03 5.874572371306937413e+01 4.511500510773488770e+01 1.019113046602664667e+02 8.770267760785368694e+01
7.375000000000000000e+03 5.861320288787086241e+01 4.517634678930878067e+01 1.018948688965384690e+02 8.786542921257247940e+01
7.387500000000000000e+03 5.857065474055647769e+01 4.514512886496863331e+01 1.017974103464689080e+02 8.794104878203380338e+01
7.400000000000000000e+03 5.862661891016605864e+01 4.510102299646788282e+01 1.017104733645917634e+02 8.797047243547251583e+01
7.412500000000000000e+03 5.873326902528032178e+01 4.509882281292620831e+01 1.016916756447430288e+02 8.790494356376281360e+01
7.425000000000000000e+03 5.857894208358897004e+01 4.510321668282576013e+01 1.018139952590146038e+02 8.783728489651315385e+01
7.437500000000000000e+03 5.858843079155521849e+01 4.510721514109409469e+01 1.017720984315312194e+02 8.782787339171058250e+01
7.450000000000000000e+03 5.852884487856346141e+01 4.523271284089226185e+01 1.018342963331668614e+02 8.778721527817108949e+01
7.462500000000000000e+03 5.849628335377482102e+01 4.521507385128230538e+01 1.018060856677011685e+02 8.781384359846653354e+01
7.475000000000000000e+03 5.863169004817834917e+01 4.518997227987286891e+01 1.017962392172819932e+02 8.770501704134184706e+01
7.487500000000000000e+03 5.865878980082859329e+01 4.523134622989331177e+01 1.017838522163524004e+02 8.773868079144936871e+01
7.500000000000000000e+03 5.857423933144856676e+01 4.504165495321301194e+01 1.018281479361384072e+02 8.777400228488708933e+01
7.512500000000000000e+03 5.854251235630898265e+01 4.501358329070624364e+01 1.018405626916553501e+02 8.778696206419981252e+01
7.525000000000000000e+03 5.853264246747757937e+01 4.512744623083043649e+01 1.018660802947942301e+02 8.776067815136335071e+01
7.537500000000000000e+03 5.858413313030902714e+01 4.511347246716911741e+01 1.020277957271905223e+02 8.782574385474156031e+01
7.550000000000000000e+03 5.881570312096160791e+01 4.512225153110995990e+01 1.020787262584968289e+02 8.783762119855963135e+01
7.562500000000000000e+03 5.864479335400260140e+01 4.511598289407111650e+01 1.019702501008648312e+02 8.783181350976882129e+01
7.575000000000000000e+03 5.864247372245434775e+01 4.516054760321831196e+01 1.020482894137854544e+02 8.791862209096143488e+01
7.587500000000000000e+03 5.838693087580112007e+01 4.519999614074234984e+01 1.020333965828876046e+02 8.795418833049083673e+01
7.600000000000000000e+03 5.849512506278522750e+01 4.522177658254068433e+01 1.019767960620039560e+02 8.803920057779716046e+01
7.612500000000000000e+03 5.836705024051909874e+01 4.512179735085226895e+01 1.020636289963136534e+02 8.808629973108929789e+01
7.625000000000000000e+03 5.841042776973358741e+01 4.510754071967143375e+01 1.020645541425251821e+02 8.804941143576014895e+01
7.637500000000000000e+03 5.827224460214800672e+01 4.499839355098553284e+01 1.020232961856605698e+02 8.817488815481178221e+01
7.650000000000000000e+03 5.821714230143044944e+01 4.493179366168231326e+01 1.020436066911918971e+02 8.813944957234893707e+01
7.662500000000000000e+03 5.807006671391967956e+01 4.495999975560643236e+01 1.020234095977103834e+02 8.818127484233441749e+01
7.675000000000000000e+03 5.811366433114352503e+01 4.518499476559386352e+01 1.020824554983201153e+02 8.812280551501609693e+01
7.687500000000000000e+03 5.813498119432557587e+01 4.517921874735859689e+01 1.020623997553322369e+02 8.803948257875778438e+01
7.700000000000000000e+03 5.808121888360390273e+01 4.509360968334470954e+01 1.021725960275684315e+02 8.794869691264300116e+01
7.712500000000000000e+03 5.824090501176378609e+01 4.503483427773911529e+01 1.021827773189305759e+02 8.804783122841040210e+01
7.725000000000000000e+03 5.827605345305700979e+01 4.494248521642781924e+01 1.021865580389113006e+02 8.821852494743293960e+01
7.737500000000000000e+03 5.810202917574859072e+01 4.482526943636769801e+01 1.022239733290790014e+02 8.820141505476753707e+01
7.750000000000000000e+03 5.816226014924610865e+01 4.485286258212943977e+01 1.021178179571579108e+02 8.808632271156933768e+01
7.762500000000000000e+03 5.824673748700276832e+01 4.499984829366427874e+01 1.020560748133314775e+02 8.794938057907204154e+01
7.775000000000000000e+03 5.823409603670479839e+01 4.492167178481887646e+01 1.021873448487819616e+02 8.796612563324114831e+01
7.787500000000000000e+03 5.815709217118239849e+01 4.503859441226452276e+01 1.022257534612446648e+02 8.808184550814983993e+01
7.800000000000000000e+03 5.819321609562533126e+01 4.506407633624924358e+01 1.021504233148492347e+02 8.802981475206334494e+01
7.812500000000000000e+03 5.823047380611026114e+01 4.509574375015615999e+01 1.021039916903099680e+02 8.809054960259834388e+01
7.825000000000000000e+03 5.810168133437514371e+01 4.515548100113854701e+01 1.019869883243127333e+02 8.807674976631801655e+01
7.837500000000000000e+03 5.818527528150996631e+01 4.510346998950514319e+01 1.019243296518669553e+02 8.810059732292147316e+01
7.850000000000000000e+03 5.810040001630281381e+01 4.496595986770240927e+01 1.019314837145281416e+02 8.799051306807795925e+01
7.862500000000000000e+03 5.823006219951668072e+01 4.491189680841554122e+01 1.018801911969659955e+02 8.794006650753334497e+01
7.875000000000000000e+03 5.828035829648700883e+01 4.488601829835263146e+01 1.018791817281381498e+02 8.801999900471473381e+01
7.887500000000000000e+03 5.817979412785322069e+01 4.495318258400581612e+01 1.019288298848979366e+02 8.795399144161044092e+01
7.900000000000000000e+03 5.811977963158468441e+01 4.496142122372882710e+01 1.019966892018639868e+02 8.795484927975101641e+01
7.912500000000000000e+03 5.816420666330128597e+01 4.490482834864204165e+01 1.017186470206904971e+02 8.794837627453533457e+01
7.925000000000000000e+03 5.826911859433726448e+01 4.486834908680084766e+01 1.019822516000380830e+02 8.788491728917911416e+01
7.937500000000000000e+03 5.826565470156970861e+01 4.489082856389251219e+01 1.017466546675148038e+02 8.793192068468137279e+01
7.950000000000000000e+03 5.827495488125068590e+01 4.485814824970535142e+01 1.018524744574593086e+02 8.795812841638654334e+01
7.962500000000000000e+03 5.818518256706393998e+01 4.489370689326003117e+01 1.017868399335613816e+02 8.801401016118850862e+01
7.975000000000000000e+03 5.823669541290026075e+01 4.480118944965657590e+01 1.016906482575198112e+02 8.799207340615993189e+01
7.987500000000000000e+03 5.831383343527193830e+01 4.469148212867507652e+01 1.018105367681261555e+02 8.784954403732197648e+01
8.000000000000000000e+03 5.817138169632574574e+01 4.456985676915237349e+01 1.016848685942511707e+02 8.782290473989367285e+01
8.012500000000000000e+03 5.814121584942964205e+01 4.456760343794008605e+01 1.019120665903339358e+02 8.792445445631179268e+01
8.025000000000000000e+03 5.821658041484346313e+01 4.466922966931122829e+01 1.018775458856366924e+02 8.803509361342091211e+01
8.037500000000000000e+03 5.826457131260146838e+01 4.460190183396579755e+01 1.018504284067063281e+02 8.807778072414234316e+01
8.050000000000000000e+03 5.823120738683765296e+01 4.470280932453638911e+01 1.019793987909886823e+02 8.800727581471946337e+01
8.062500000000000000e+03 5.819755875376471010e+01 4.483148414692780648e+01 1.020313820656546824e+02 8.806074994530550271e+01
8.075000000000000000e+03 5.812581118618987830e+01 4.482005969487750008e+01 1.020500773587104675e+02 8.807326071091746655e+01
8.087500000000000000e+03 5.809565439290696531e+01 4.460446181478459948e+01 1.020562739092253821e+02 8.806450985180606494e+01
8.100000000000000000e+03 5.797682012026001530e+01 4.454713717922361838e+01 1.020605253964770469e+02 8.815723873589784887e+01
8.112500000000000000e+03 5.802206609435788920e+01 4.450147629446343700e+01 1.020097497774140152e+02 8.812126274593447306e+01
8.125000000000000000e+03 5.798316737039391455e+01 4.448661640110471893e+01 1.020448270974520995e+02 8.811541522293485684e+01
8.137500000000000000e+03 5.809464267745603649e+01 4.451738367183045852e+01 1.019754935204987021e+02 8.816938806743202406e+01
8.150000000000000000e+03 5.793307427554490374e+01 4.459375483223237779e+01 1.020214740615372193e+02 8.810485624849745534e+01
8.162500000000000000e+03 5.792271072705184309e+01 4.458439982581963079e+01 1.021085228817548227e+02 8.812451160224368607e+01
8.175000000000000000e+03 5.787123836213555705e+01 4.485668742938457143e+01 1.022059736379007262e+02 8.804028032035975571e+01
8.187500000000000000e+03 5.790903367845749727e+01 4.470829313592739140e+01 1.020858632553104144e+02 8.793455453728189752e+01
8.200000000000000000e+03 5.789206272535493980e+01 4.460412197850359206e+01 1.021857159376882720e+02 8.800992606217374714e+01
8.212500000000000000e+03 5.787643128429947836e+01 4.468159781220340676e+01 1.020998193805387189e+02 8.795905979095262239e+01
8.225000000000000000e+03 5.790442471919701006e+01 4.438337230624347995e+01 1.020392003322142074e+02 8.802074951581320761e+01
8.237500000000000000e+03 5.801011678260339721e+01 4.452828740417290732e+01 1.020654321369065229e+02 8.792957835864366700e+01
8.250000000000000000e+03 5.809667700080527908e+01 4.439229830683234468e+01 1.020728577102487975e+02 8.791899839220980084e+01
8.262500000000000000e+03 5.811585911685936168e+01 4.438849942154163131e+01 1.020030868611727328e+02 8.795975021941174532e+01
8.275000000000000000e+03 5.802292523652472767e+01 4.438836812948993327e+01 1.019978957150717065e+02 8.792641545772951872e+01
8.287500000000000000e+03 5.812517465873539635e+01 4.440273801345743721e+01 1.018978967953654546e+02 8.801440066229385195e+01
8.300000000000000000e+03 5.810866920024024296e+01 4.450091113139455246e+01 1.019347132826967908e+02 8.808979175650758009e+01
8.312500000000000000e+03 5.813021926209552959e+01 4.452296807273364010e+01 1.020136532415189237e+02 8.789129043788243223e+01
8.325000000000000000e+03 5.809063970966609247e+01 4.446944849938054745e+01 1.019953339334984861e+02 8.794639985269186866e+01
8.337500000000000000e+03 5.824530273456396401e+01 4.439150991412144265e+01 1.021417876994464109e+02 8.793350831425175329e+01
8.350000000000000000e+03 5.823665303358247769e+01 4.437170952134597712e+01 1.021271379851263532e+02 8.783494782849196270e+01
8.362500000000000000e+03 5.829427490590366290e+01 4.437497440299038232e+01 1.020846870135344915e+02 8.777940463212087252e+01
8.375000000000000000e+03 5.832765625806764120e+01 4.466735446182385516e+01 1.021640322192459536e+02 8.768220970222196797e+01
8.387500000000000000e+03 5.825316915001851470e+01 4.468290955613162652e+01 1.021780666036896292e+02 8.774805420979609494e+01
8.400000000000000000e+03 5.827196813796805230e+01 4.467758854831271265e+01 1.020124239675443789e+02 8.774883923796637930e+01
8.412500000000000000e+03 5.834267292163959695e+01 4.458872186169975294e+01 1.020190745363594544e+02 8.764953821236521492e+01
8.425000000000000000e+03 5.830297320116613946e+01 4.454478281138973728e+01 1.020920988062504335e+02 8.756923233361162318e+01
8.437500000000000000e+03 5.834417131408103074e+01 4.448482569733196357e+01 1.019616703729776788e+02 8.757552505305430657e+01
8.450000000000000000e+03 5.839515827919594670e+01 4.447099513711334851e+01 1.021701478738762177e+02 8.749980482152402317e+01
8.462500000000000000e+03 5.840716323035839963e+01 4.438553089523085760e+01 1.021485913540398656e+02 8.761697142925901005e+01
8.475000000000000000e+03 5.840431407111528017e+01 4.442863157090152981e+01 1.021273075209209651e+02 8.759329085605848775e+01
8.487500000000000000e+03 5.833578523421086715e+01 4.428962738573819991e+01 1.021535899294653831e+02 8.767977544870680617e+01
8.500000000000000000e+03 5.833741786783725303e+01 4.439874950026715794e+01 1.021325174816026902e+02 8.774192811194004094e+01
8.512500000000000000e+03 5.826310614465072035e+01 4.442089722835295618e+01 1.022130180346426727e+02 8.772050908851724671e+01
8.525000000000000000e+03 5.827778977998504928e+01 4.443570411219174332e+01 1.022022834060156242e+02 8.784877847786414407e+01
8.537500000000000000e+03 5.839492118742507643e+01 4.451909105674047851e+01 1.021366192722289554e+02 8.779718704620324843e+01
8.550000000000000000e+03 5.839635602508044343e+01 4.444161904728574797e+01 1.021930644806824802e+02 8.773805565863086997e+01
8.562500000000000000e+03 5.836231878489010683e+01 4.454838304756137290e+01 1.023201867553425046e+02 8.771179330797227180e+01
8.575000000000000000e+03 5.839881497057975679e+01 4.448485504089350684e+01 1.023659398063194743e+02 8.762861777918004691e+01
8.587500000000000000e+03 5.824792030823636679e+01 4.451937964267580128e+01 1.023271494881265511e+02 8.763466693501867155e+01
8.600000000000000000e+03 5.820215077613661947e+01 4.457767150037949477e+01 1.024196005969309482e+02 8.755671979286289286e+01
8.612500000000000000e+03 5.795332623730578803e+01 4.449347974019616458e+01 1.024868927871171707e+02 8.756796214238985954e+01
8.625000000000000000e+03 5.804495683850969812e+01 4.441968540892721506e+01 1.023874266212351358e+02 8.755738584009890246e+01
8.637500000000000000e+03 5.807932298533913951e+01 4.443182875669884169e+01 1.023109063022584877e+02 8.744902514108670744e+01
8.650000000000000000e+03 5.806354700980425321e+01 4.454009748250422973e+01 1.024487380884113747e+02 8.744698823503942720e+01
8.662500000000000000e+03 5.796546100245888766e+01 4.447465605773694364e+01 1.025546823191552903e+02 8.758225356724327071e+01
8.675000000000000000e+03 5.803398913456116759e+01 4.443636011045303746e+01 1.025916115920438187e+02 8.754031153472098481e+01
8.687500000000000000e+03 5.796586197668409568e+01 4.444316935288055248e+01 1.025261550458382800e+02 8.761289579515315040e+01
8.700000000000000000e+03 5.802486114627588876e+01 4.435287139496133335e+01 1.025976121173989242e+02 8.767634353567538597e+01
8.712500000000000000e+03 5.817481414510612581e+01 4.461020902791988618e+01 1.026573525527646638e+02 8.768921995777301959e+01
8.725000000000000000e+03 5.825624601183367446e+01 4.460329626318288376e+01 1.027913749977013822e+02 8.771116734207403454e+01
8.737500000000000000e+03 5.822945366780761844e+01 4.482790965996462518e+01 1.027507048301842190e+02 8.771685741210205833e+01
8.750000000000000000e+03 5.827831679644028640e+01 4.438822824112553178e+01 1.026620012866748652e+02 8.768645031501439746e+01
8.762500000000000000e+03 5.834678363586198202e+01 4.467453713761810263e+01 1.026591910251459296e+02 8.763040328605859486e+01
8.775000000000000000e+03 5.836917586324327800e+01 4.483622835210915980e+01 1.025059830804503065e+02 8.771865922390172443e+01
8.787500000000000000e+03 5.829142277148580575e+01 4.482472384461641468e+01 1.025598001891821411e+02 8.775429710977874720e+01
8.800000000000000000e+03 5.835062093147011808e+01 4.481893744089447296e+01 1.025028311984182920e+02 8.785276268071228856e+01
8.812500000000000000e+03 5.855152118358866886e+01 4.475328824855142074e+01 1.023826952590765416e+02 8.776104508368793233e+01
8.825000000000000000e+03 5.840922180402803576e+01 4.487443063707621604e+01 1.023738580310764092e+02 8.771923075253229740e+01
8.837500000000000000e+03 5.832225106880093080e+01 4.489692698268932247e+01 1.024652679995402167e+02 8.764199579779061366e+01
8.850000000000000000e+03 5.843881238791071553e+01 4.458683847980794468e+01 1.025502522062590742e+02 8.768057796912094659e+01
8.862500000000000000e+03 5.860715720121148564e+01 4.484898722725241527e+01 1.024764137486582740e+02 8.760756441417665030e+01
8.875000000000000000e+03 5.862199944988927314e+01 4.465480600066514683e+01 1.024936336917272968e+02 8.765615119615048911e+01
8.887500000000000000e+03 5.862374115428429633e+01 4.471314007698706661e+01 1.024338882703438003e+02 8.755061146489964585e+01
8.900000000000000000e+03 5.846928473435983165e+01 4.455904881357241010e+01 1.024743406654353350e+02 8.769000199435438958e+01
8.912500000000000000e+03 5.843087336072193239e+01 4.461693239032591407e+01 1.024147031680214610e+02 8.765223977254068188e+01
8.925000000000000000e+03 5.848774283731020063e+01 4.467758132356156864e+01 1.024008444087472753e+02 8.786837085913670364e+01
8.937500000000000000e+03 5.849020052670837089e+01 4.469558837472892066e+01 1.023712772850955730e+02 8.771632221330888513e+01
8.950000000000000000e+03 5.846417468153167363e+01 4.470807490200224521e+01 1.023966258876351674e+02 8.782695662507704526e+01
8.962500000000000000e+03 5.845594926540154290e+01 4.464583103681850673e+01 1.023053889169325146e+02 8.797448648046612618e+01
8.975000000000000000e+03 5.835509109980616671e+01 4.453893703060526832e+01 1.023763889781176033e+02 8.790289774039868576e+01
8.987500000000000000e+03 5.839532544643493139e+01 4.465889018191501236e+01 1.024926918875052024e+02 8.783800653738623510e+01
9.000000000000000000e+03 5.833016257770060520e+01 4.468976733963813075e+01 1.024510635717569755e+02 8.786136920719539489e+01
9.012500000000000000e+03 5.839204166314041800e+01 4.474153156972298717e+01 1.023774660995271972e+02 8.773249468029123932e+01
9.025000000000000000e+03 5.841532559631203725e+01 4.466872313484286394e+01 1.022918242721829358e+02 8.775426655906457540e+01
9.037500000000000000e+03 5.847627222969295957e+01 4.462999556884365404e+01 1.023748573111365658e+02 8.772553833764153808e+01
9.050000000000000000e+03 5.851507255376635186e+01 4.467330844575504756e+01 1.023884475088157586e+02 8.769534240752756205e+01
9.062500000000000000e+03 5.855610604092736793e+01 4.463529071279969429e+01 1.022959242576799710e+02 8.770581403840307644e+01
9.075000000000000000e+03 5.851053243603799103e+01 4.472447557896106929e+01 1.021171921870322876e+02 8.776114077974492034e+01
9.087500000000000000e+03 5.845175809714641701e+01 4.472129488116237184e+01 1.022000573500117326e+02 8.776974667549573894e+01
9.100000000000000000e+03 5.849696891111616992e+01 4.472219997379718848e+01 1.023175668859643679e+02 8.772630538798169653e+01
9.112500000000000000e+03 5.848117486526621178e+01 4.460192485806953044e+01 1.023724801864930356e+02 8.778510543618553186e+01
9.125000000000000000e+03 5.847741977145723524e+01 4.453085691872951202e+01 1.025016455686331511e+02 8.788984419202003551e+01
9.137500000000000000e+03 5.851778991548163589e+01 4.448779166138449881e+01 1.024871203895062735e+02 8.789913801385044678e+01
9.150000000000000000e+03 5.849086621725914625e+01 4.448297404664283050e+01 1.023594865682091637e+02 8.806029583908058100e+01
9.162500000000000000e+03 5.848046222045099540e+01 4.435289292708700515e+01 1.023997051143128658e+02 8.792709822670187236e+01
9.175000000000000000e+03 5.857686170927870961e+01 4.433035103941753619e+01 1.023182396279471789e+02 8.780422271509777943e+01
9.187500000000000000e+03 5.857645357547276888e+01 4.427445041504778089e+01 1.024050973638605484e+02 8.789833954440776154e+01
9.200000000000000000e+03 5.858528698463372564e+01 4.428295252967431850e+01 1.023732591030015300e+02 8.789078298880261286e+01
9.212500000000000000e+03 5.859856284280233041e+01 4.427433502085568051e+01 1.023482993082816961e+02 8.781314069666859723e+01
9.225000000000000000e+03 5.858919413123648923e+01 4.430370964134593947e+01 1.024598150870482840e+02 8.775137262692484796e+01
9.237500000000000000e+03 5.863362052446438355e+01 4.436532395252842065e+01 1.025241460999740042e+02 8.771161934504716839e+01
9.250000000000000000e+03 5.864829335024504786e+01 4.463839441372610395e+01 1.024924705249729584e+02 8.784155683509047208e+01
9.262500000000000000e+03 5.863774344735759314e+01 4.470002404282500663e+01 1.025625697293535552e+02 8.771171710563972113e+01
9.275000000000000000e+03 5.863648912255803936e+01 4.477711089654995646e+01 1.025024778187992496e+02 8.772686118006767231e+01
9.287500000000000000e+03 5.867915269998358241e+01 4.484034792692587246e+01 1.024604250926830389e+02 8.775722509518902825e+01
9.300000000000000000e+03 5.868492099292117814e+01 4.469403540554396415e+01 1.024591383351165916e+02 8.790424895337433497e+01
9.312500000000000000e+03 5.867868133637566075e+01 4.465441757551282365e+01 1.024390286712833955e+02 8.801345090302596930e+01
9.325000000000000000e+03 5.860521802677703818e+01 4.465873094794734754e+01 1.024894133076932405e+02 8.797327180291635784e+01
9.337500000000000000e+03 5.864776281026658467e+01 4.478914497104896242e+01 1.024627426856203840e+02 8.793515978049649107e+01
9.350000000000000000e+03 5.861241927075891311e+01 4.463412423396007256e+01 1.024922184069971962e+02 8.803560120451092530e+01
9.362500000000000000e+03 5.856747684996778247e+01 4.461911232122687210e+01 1.025800017469417895e+02 8.795388839130680481e+01
9.375000000000000000e+03 5.857941745157944524e+01 4.456227015184337148e+01 1.026548747333225293e+02 8.795972497919854050e+01
9.387500000000000000e+03 5.867812322571381145e+01 4.463443951143561605e+01 1.025804200385666576e+02 8.787005380146852929e+01
9.400000000000000000e+03 5.859263434633375311e+01 4.451128095779246507e+01 1.024903918320434286e+02 8.780411703404769241e+01
9.412500000000000000e+03 5.862096017983350293e+01 4.468554261317567011e+01 1.026080168512848587e+02 8.791230984173155605e+01
9.425000000000000000e+03 5.867490221706373177e+01 4.464986984106198520e+01 1.026440169428723408e+02 8.802706078456361638e+01
9.437500000000000000e+03 5.872367947795798671e+01 4.458526252122353384e+01 1.026031111230847159e+02 8.806288984983245882e+01
9.450000000000000000e+03 5.876686201676769628e+01 4.452825599762288533e+01 1.025621982931502458e+02 8.796243470081782334e+01
9.462500000000000000e+03 5.885984145758020958e+01 4.453968956257786260e+01 1.026158962575014897e+02 8.797910283103799145e+01
9.475000000000000000e+03 5.877547545496466341e+01 4.452304855130663697e+01 1.026181362755249324e+02 8.803233781319221407e+01
9.487500000000000000e+03 5.881542979151209494e+01 4.462423647954592099e+01 1.025117431629068960e+02 8.799427188326515648e+01
9.500000000000000000e+03 5.887614882773129210e+01 4.466542371591440030e+01 1.025703970509955951e+02 8.813297497457287477e+01
9.512500000000000000e+03 5.877924740348662169e+01 4.457085330166523107e+01 1.026073441318884960e+02 8.821758760414103051e+01
9.525000000000000000e+03 5.869787866476877269e+01 4.467122700589672490e+01 1.026004872150174094e+02 8.823684441206107465e+01
9.537500000000000000e+03 5.875429141568375968e+01 4.460468249664473461e+01 1.026304844803683096e+02 8.819387761330270337e+01
9.550000000000000000e+03 5.883632747082503300e+01 4.467367524064513162e+01 1.027155232376275080e+02 8.821007377209387812e+01
9.562500000000000000e+03 5.889793356853103745e+01 4.457154898509278951e+01 1.026750101852280181e+02 8.816136525439095806e+01
9.575000000000000000e+03 5.901786847247352341e+01 4.446678472133681481e+01 1.026655400297924388e+02 8.837438652744904743e+01
9.587500000000000000e+03 5.902103113657030775e+01 4.441215657190298316e+01 1.027062886474023458e+02 8.822480906255091782e+01
9.600000000000000000e+03 5.901653255184002944e+01 4.447637036436758962e+01 1.026792123911868231e+02 8.826726376070841695e+01
9.612500000000000000e+03 5.901347097961154020e+01 4.440595817177646154e+01 1.027721405000728936e+02 8.820470032592454857e+01
9.625000000000000000e+03 5.899349520798530477e+01 4.436030665462226352e+01 1.026571209739351644e+02 8.813269206841616210e+01
9.637500000000000000e+03 5.894501559626527865e+01 4.434994177204796983e+01 1.026789272006377871e+02 8.807345060112274382e+01
9.650000000000000000e+03 5.892536423028614223e+01 4.433310537575664512e+01 1.027148935064172548e+02 8.794488104659762939e+01
9.662500000000000000e+03 5.881792720153558918e+01 4.436732435981863887e+01 1.027907128587067547e+02 8.794637197170231957e+01
9.675000000000000000e+03 5.888325463736330079e+01 4.442936336646577900e+01 1.028405548395776776e+02 8.794615797532775048e+01
9.687500000000000000e+03 5.904546982939984190e+01 4.445002038924675247e+01 1.028016194617445365e+02 8.791244148535571412e+01
9.700000000000000000e+03 5.895646861238528658e+01 4.447853542268538973e+01 1.028534552328354010e+02 8.774252511468263549e+01
9.712500000000000000e+03 5.873445028581816274e+01 4.445546401071140963e+01 1.028242452822812680e+02 8.772093488139903172e+01
9.725000000000000000e+03 5.882441626105894983e+01 4.429078391501452927e+01 1.027581081778879621e+02 8.771450230769008272e+01
9.737500000000000000e+03 5.890685064197932519e+01 4.437135023584821170e+01 1.028476675483212404e+02 8.782295736463581193e+01
9.750000000000000000e+03 5.884048365286671611e+01 4.429108554501778627e+01 1.028623188746102954e+02 8.785532578404588833e+01
9.762500000000000000e+03 5.877948681938486430e+01 4.452334870535761269e+01 1.029498390969911270e+02 8.785056613572317019e+01
9.775000000000000000e+03 5.875204930618502885e+01 4.441641673976292992e+01 1.029053975708502264e+02 8.793233330373244883e+01
9.787500000000000000e+03 5.879677414267155910e+01 4.438056953677265426e+01 1.027998842293478958e+02 8.774073353827225219e+01
9.800000000000000000e+03 5.877352104240760866e+01 4.445663474901023449e+01 1.028011823294685172e+02 8.770162666830511000e+01
9.812500000000000000e+03 5.891131994593839494e+01 4.448146540877705490e+01 1.028167406375111028e+02 8.772493865703236793e+01
9.825000000000000000e+03 5.890008090636754901e+01 4.446268323806060607e+01 1.027727936866852616e+02 8.762944220225472236e+01
9.837500000000000000e+03 5.885744031212025362e+01 4.450810163964538191e+01 1.027415263136687571e+02 8.769782736498865461e+01
9.850000000000000000e+03 5.886152910647300018e+01 4.458104783089677881e+01 1.027374924367574351e+02 8.759341169256188664e+01
9.862500000000000000e+03 5.885441560375435444e+01 4.457518696922318924e+01 1.026890659332760833e+02 8.763898837988838864e+01
9.875000000000000000e+03 5.880688151532118013e+01 4.465830951711430430e+01 1.027835469365145968e+02 8.768594638236103833e+01
9.887500000000000000e+03 5.886026886115450907e+01 4.454452483926739603e+01 1.027062626863563395e+02 8.748195743249746670e+01
9.900000000000000000e+03 5.885295972304086121e+01 4.452845934779839610e+01 1.027339837152372439e+02 8.728954282700324541e+01
9.912500000000000000e+03 5.885258975704508089e+01 4.454373048903257626e+01 1.028992624374739222e+02 8.729029868866845732e+01
9.925000000000000000e+03 5.875795221658240308e+01 4.452913457139918307e+01 1.030605659689725258e+02 8.728108654692253765e+01
9.937500000000000000e+03 5.878687566074383142e+01 4.453165010023721493e+01 1.031980403514363474e+02 8.727535968766362373e+01
9.950000000000000000e+03 5.870459123440605254e+01 4.460789186155732011e+01 1.029078702042100844e+02 8.732521034844950236e+01
9.962500000000000000e+03 5.868573863874487984e+01 4.453507620468190709e+01 1.029783616510744224e+02 8.731139719865213067e+01
9.975000000000000000e+03 5.864757172339175639e+01 4.456719231888308741e+01 1.031438411923372200e+02 8.736143712003867279e+01
9.987500000000000000e+03 5.861519412848275579e+01 4.454877048309285925e+01 1.030795873524655519e+02 8.736937431727848491e+01
1.000000000000000000e+04 5.860695374739844965e+01 4.454602750008145762e+01 1.030545716172288309e+02 8.727021004304835117e+01
1.001250000000000000e+04 5.864895040313610508e+01 4.447440712589797585e+01 1.030240251542055034e+02 8.731784806790828668e+01
1.002500000000000000e+04 5.860344361060281670e+01 4.454138746957254824e+01 1.030068717985707707e+02 8.733814751948804656e+01
1.003750000000000000e+04 5.873088868916982364e+01 4.447416645471680141e+01 1.030385099183242232e+02 8.728975145537356184e+01
1.005000000000000000e+04 5.872491362963214101e+01 4.450520973197750862e+01 1.032054758637676883e+02 8.723217408459507283e+01
1.006250000000000000e+04 5.873340627415522874e+01 4.449694606297722999e+01 1.032038729573329334e+02 8.732031388101574976e+01
1.007500000000000000e+04 5.859999284399101782e+01 4.459721880160623897e+01 1.031777966994255706e+02 8.732082598240978655e+01
1.008750000000000000e+04 5.867561784821502613e+01 4.450851357737725067e+01 1.031759228379862492e+02 8.735867414635963257e+01
1.010000000000000000e+04 5.876672282361825239e+01 4.451460802956168550e+01 1.033341175767294828e+02 8.728160134263509917e+01
1.011250000000000000e+04 5.875571659067593089e+01 4.449899089038024158e+01 1.034775361111220775e+02 8.727503409427680481e+01
1.012500000000000000e+04 5.871596788877261730e+01 4.451591479474355850e+01 1.034211643041243178e+02 8.727149339819658280e+01
1.013750000000000000e+04 5.884100817743232170e+01 4.450507648143337036e+01 1.032798643256462867e+02 8.721093723969322298e+01
1.015000000000000000e+04 5.883878206596971694e+01 4.432624222753195653e+01 1.033715014739903637e+02 8.724423801499024478e+01
1.016250000000000000e+04 5.890644552770921649e+01 4.428341075159940488e+01 1.034695669720521494e+02 8.729314468108056246e+01
1.017500000000000000e+04 5.887570285107113222e+01 4.401207053925935497e+01 1.034635694130249135e+02 8.730599252494575069e+01
1.018750000000000000e+04 5.884621212750423069e+01 4.417533489110074640e+01 1.034568370064134655e+02 8.731057953689587237e+01
1.020000000000000000e+04 5.884761948223670913e+01 4.421625524313126476e+01 1.034443750168798744e+02 8.714150957898478111e+01
1.021250000000000000e+04 5.887424311327273330e+01 4.417584552174249524e+01 1.033951511261215472e+02 8.715130254212772343e+01
1.022500000000000000e+04 5.890853888718829978e+01 4.432670259639072441e+01 1.033337105238837381e+02 8.720109436946020764e+01
1.023750000000000000e+04 5.887576786952011787e+01 4.428871884087127597e+01 1.033596100924537495e+02 8.727166581534977752e+01
1.025000000000000000e+04 5.894555537395267208e+01 4.426056988592955577e+01 1.033788784277670771e+02 8.738848381845593849e+01
1.026250000000000000e+04 5.902736444679059957e+01 4.429992355898058065e+01 1.033798357175396916e+02 8.741907289622589872e+01
1.027500000000000000e+04 5.902112335683057154e+01 4.431946777025396500e+01 1.033271911175509530e+02 8.752565820311014022e+01
1.028750000000000000e+04 5.902661458673948403e+01 4.434030828609917307e+01 1.034139093294608784e+02 8.753288303546328564e+01
1.030000000000000000e+04 5.899439468402342612e+01 4.449449275038997342e+01 1.035351306581325019e+02 8.731126119557519871e+01
1.031250000000000000e+04 5.900792445258159802e+01 4.437444230306912374e+01 1.035099548418658912e+02 8.747447082009954045e+01
1.032500000000000000e+04 5.906560302443922694e+01 4.440602328803439747e+01 1.035242749250452903e+02 8.734041125738343680e+01
1.033750000000000000e+04 5.905487315623448552e+01 4.441101913801509937e+01 1.035995810117224067e+02 8.732638830433563726e+01
1.035000000000000000e+04 5.910598631007891157e+01 4.438590714433742335e+01 1.034859255252060279e+02 8.742606316016225776e+01
1.036250000000000000e+04 5.921879230817047812e+01 4.429618649255910157e+01 1.034580845355156669e+02 8.742259674645497114e+01
1.037500000000000000e+04 5.927626983180807940e+01 4.430164916898777250e+01 1.035779180332593228e+02 8.729871407039327380e+01
1.038750000000000000e+04 5.925550018834429267e+01 4.447466491826963164e+01 1.035115765409970550e+02 8.728126470031781992e+01
1.040000000000000000e+04 5.911280406116826214e+01 4.431062117630782637e+01 1.034769363517833369e+02 8.734014561099895957e+01
1.041250000000000000e+04 5.920663718092733063e+01 4.451134686989124134e+01 1.035505868873282651e+02 8.750352494584856800e+01
1.042500000000000000e+04 5.919324499568662645e+01 4.449364580709888628e+01 1.035874023470906593e+02 8.748307164344876696e+01
1.043750000000000000e+04 5.915936642421115010e+01 4.439916536994111596e+01 1.035356468567663200e+02 8.747363753788670238e+01
1.045000000000000000e+04 5.922327245449910293e+01 4.452549775842638979e+01 1.035453982711524219e+02 8.743482769983842218e+01
1.046250000000000000e+04 5.909595561666782970e+01 4.458360989557490939e+01 1.036587846840298823e+02 8.727196150642789974e+01
1.047500000000000000e+04 5.907062599420861204e+01 4.465633168013354037e+01 1.037406842358607690e+02 8.729211500626874454e+01
1.048750000000000000e+04 5.909503124448612255e+01 4.452772822438732447e+01 1.037723212003511009e+02 8.727851363449426003e+01
1.050000000000000000e+04 5.893495187778415101e+01 4.449433373850339279e+01 1.036924877407675609e+02 8.727000402530883605e+01
1.051250000000000000e+04 5.897789682353933927e+01 4.458977340269785117e+01 1.036158653314130902e+02 8.732753434239936041e+01
1.052500000000000000e+04 5.914098303742149199e+01 4.442750523250871453e+01 1.036622482769811029e+02 8.744212391130473350e+01
1.053750000000000000e+04 5.925621538349232509e+01 4.430213513586834750e+01 1.035721461784794002e+02 8.742276566509288216e+01
1.055000000000000000e+04 5.922703727814078434e+01 4.429981484902860700e+01 1.036014425529660627e+02 8.727722682293575929e+01
1.056250000000000000e+04 5.932411233000144080e+01 4.426667060471338999e+01 1.036507600814163794e+02 8.738391221617467863e+01
1.057500000000000000e+04 5.925620548402604015e+01 4.417767194374076212e+01 1.037788002338274111e+02 8.733938757171172540e+01
1.058750000000000000e+04 5.916845117342784022e+01 4.425228070141691461e+01 1.037250044653109029e+02 8.726125281264897637e+01
1.060000000000000000e+04 5.932689904905669209e+01 4.422524727345329154e+01 1.036402584329297838e+02 8.732989699301994335e+01
1.061250000000000000e+04 5.923912533977470218e+01 4.439045244342278096e+01 1.034838400365293722e+02 8.732061607338512488e+01
1.062500000000000000e+04 5.916572871790144461e+01 4.423394125096383078e+01 1.034236267886698073e+02 8.728458828892547672e+01
1.063750000000000000e+04 5.928289874639672519e+01 4.424963235477731871e+01 1.035476966031705217e+02 8.714475662676863976e+01
1.065000000000000000e+04 5.928488259530167426e+01 4.427395598028454060e+01 1.035296928864779744e+02 8.719299753089345018e+01
1.066250000000000000e+04 5.916099276832732556e+01 4.413916411802753004e+01 1.034909427912430999e+02 8.724058240860586011e+01
1.067500000000000000e+04 5.919497598691370399e+01 4.410327670527498611e+01 1.035393173244211482e+02 8.725102474605802172e+01
1.068750000000000000e+04 5.923866600761299850e+01 4.410625224497283625e+01 1.033237121847337789e+02 8.728522176808120037e+01
1.070000000000000000e+04 5.917773986762377803e+01 4.416397599296595899e+01 1.035520300273889802e+02 8.736898986330810146e+01
1.071250000000000000e+04 5.925462223350375268e+01 4.431859637302768107e+01 1.036134688828673660e+02 8.736562348017342572e+01
1.072500000000000000e+04 5.911665013679594693e+01 4.440479815949175446e+01 1.037300651338528610e+02 8.730622295136956268e+01
1.073750000000000000e+04 5.926785159957032789e+01 4.444916588981899253e+01 1.035353645698214962e+02 8.728945526307845171e+01
1.075000000000000000e+04 5.932079360051513817e+01 4.452392844214177359e+01 1.035726832057527247e+02 8.722306476615113979e+01
1.076250000000000000e+04 5.924403187798666437e+01 4.449971972857902358e+01 1.036262519867621137e+02 8.716303640161039823e+01
1.077500000000000000e+04 5.930486488053720961e+01 4.445867156444944612e+01 1.035790403286843286e+02 8.724708166348401051e+01
1.078750000000000000e+04 5.937916074610978256e+01 4.451311548783572647e+01 1.035293322249270602e+02 8.729560145393658388e+01
1.080000000000000000e+04 5.947985104831747094e+01 4.448288094467670106e+01 1.037133350866748032e+02 8.722572010350060623e+01
1.081250000000000000e+04 5.944658889947402969e+01 4.450158133884023925e+01 1.037145724506636668e+02 8.731636079835460862e+01
1.082500000000000000e+04 5.946332378068172630e+01 4.456228297520614490e+01 1.037305228774135628e+02 8.742090500881140258e+01
1.083750000000000000e+04 5.945616065115918758e+01 4.463776242915241710e+01 1.037909864597185958e+02 8.734741660112067052e+01
1.085000000000000000e+04 5.947231549351359803e+01 4.460532107890382747e+01 1.037091079900601898e+02 8.744856174968973050e+01
1.086250000000000000e+04 5.929870425135030843e+01 4.463089873933732576e+01 1.036370126341988680e+02 8.741972135919121456e+01
1.087500000000000000e+04 5.926433545634448308e+01 4.438603372669735592e+01 1.037049305714549661e+02 8.731872736748633201e+01
1.088750000000000000e+04 5.910801943188880614e+01 4.437511705085489666e+01 1.035916013879407842e+02 8.738136624910751493e+01
1.090000000000000000e+04 5.920470843446832987e+01 4.479659848710419823e+01 1.035546126888106500e+02 8.728611354103279041e+01
1.091250000000000000e+04 5.909356191642194744e+01 4.464929554982047222e+01 1.035322833938380569e+02 8.729441038940076680e+01
1.092500000000000000e+04 5.909694312275480144e+01 4.454880244647693388e+01 1.035539015816037107e+02 8.730890147086984143e+01
1.093750000000000000e+04 5.917788902911264159e+01 4.459031713771060623e+01 1.035078999419147294e+02 8.737605886438730352e+01
1.095000000000000000e+04 5.907627530073853706e+01 4.463993674512787635e+01 1.035195283910363173e+02 8.742288295294775935e+01
1.096250000000000000e+04 5.922055603892887632e+01 4.468457273754288650e+01 1.035084148632251271e+02 8.736861484361546104e+01
1.097500000000000000e+04 5.920763671266853834e+01 4.465749163555149437e+01 1.034711410214631826e+02 8.736290096269765115e+01
1.098750000000000000e+04 5.926465996053781282e+01 4.453004018997708613e+01 1.035153175810487625e+02 8.741634376243374049e+01
1.100000000000000000e+04 5.919242194656902001e+01 4.451116072006858815e+01 1.035813590212492699e+02 8.746172353459054705e+01
1.101250000000000000e+04 5.914080715470144867e+01 4.450483188821016967e+01 1.036120041077522700e+02 8.747295886598026016e+01
1.102500000000000000e+04 5.907897504540231637e+01 4.445540778440319230e+01 1.036166063533553228e+02 8.744446024089597813e+01
1.103750000000000000e+04 5.902707118981955148e+01 4.437680371254671741e+01 1.035009470055492926e+02 8.754105394280951202e+01
1.105000000000000000e+04 5.905185547466138729e+01 4.431758850999087684e+01 1.036213096489098717e+02 8.750036715914465901e+01
1.106250000000000000e+04 5.905928202511721281e+01 4.434113465265806298e+01 1.034555234742778254e+02 8.747246820533469247e+01
1.107500000000000000e+04 5.913944820014037163e+01 4.434708964424447686e+01 1.032959076609079005e+02 8.762347699522911171e+01
1.108750000000000000e+04 5.916807620854029182e+01 4.433611114609526993e+01 1.033860877115874075e+02 8.762442573695064141e+01
1.110000000000000000e+04 5.913684793418698860e+01 4.445989913576933361e+01 1.033354062601553807e+02 8.768087784447988042e+01
1.111250000000000000e+04 5.920483904469397629e+01 4.446025243951699935e+01 1.033045471368669865e+02 8.767075422038595889e+01
1.112500000000000000e+04 5.925355173574030943e+01 4.432809324915083948e+01 1.032590340119166825e+02 8.764961846240137788e+01
1.113750000000000000e+04 5.918424789213385395e+01 4.442536994002363571e+01 1.032395022478621911e+02 8.772055373303102499e+01
1.115000000000000000e+04 5.915493183309980907e+01 4.444643818292146165e+01 1.032180884854838467e+02 8.780862523110097584e+01
1.116250000000000000e+04 5.903985365606827429e+01 4.448840183299395079e+01 1.032798635809668042e+02 8.770964371154278183e+01
1.117500000000000000e+04 5.905853103398291637e+01 4.456344128819900163e+01 1.032895720466391225e+02 8.766481212139713364e+01
1.118750000000000000e+04 5.914759242298218567e+01 4.460413377404440638e+01 1.032206496247518146e+02 8.767936244043549721e+01
1.120000000000000000e+04 5.924294050298129122e+01 4.458196704972484525e+01 1.032066059379325083e+02 8.767148737010829507e+01
1.121250000000000000e+04 5.894888599993114298e+01 4.469992760056975811e+01 1.033129482868083642e+02 8.769511600356408110e+01
1.122500000000000000e+04 5.883342194687071469e+01 4.465850878299705329e+01 1.034163519391064483e+02 8.783546210091027717e+01
1.123750000000000000e+04 5.894557111011115325e+01 4.471233272093285649e+01 1.032715832106550380e+02 8.789985634962452821e+01
1.125000000000000000e+04 5.896866136112623735e+01 4.452065852283639913e+01 1.030854668741582287e+02 8.790716446981976162e+01
1.126250000000000000e+04 5.882949529389753707e+01 4.448362250800769147e+01 1.032761544582321989e+02 8.796829122981567650e+01
1.127500000000000000e+04 5.887497230247883806e+01 4.464253271889523944e+01 1.031109988851273584e+02 8.802237058315034801e+01
1.128750000000000000e+04 5.883213464923707647e+01 4.450924329465898666e+01 1.032382611298721287e+02 8.803384337828032358e+01
1.130000000000000000e+04 5.881484433730584982e+01 4.450841068215811447e+01 1.032105735423749451e+02 8.808355085165415232e+01
1.131250000000000000e+04 5.887898009936895249e+01 4.445201843308380774e+01 1.031467596359728844e+02 8.812239463626632130e+01
1.132500000000000000e+04 5.896196913700632081e+01 4.444958712647756016e+01 1.031567225429315897e+02 8.808960875136652646e+01
1.133750000000000000e+04 5.917110660568612701e+01 4.444886412547157306e+01 1.030638746744672289e+02 8.812015052847935692e+01
1.135000000000000000e+04 5.923015819881804589e+01 4.450349276698828049e+01 1.030782713569934828e+02 8.810694941510419653e+01
1.136250000000000000e+04 5.910791570623977975e+01 4.449907088851055192e+01 1.031545606780388908e+02 8.807698782578454200e+01
1.137500000000000000e+04 5.901954279779051404e+01 4.448779260662728063e+01 1.032298412435916788e+02 8.823054685151605270e+01
1.138750000000000000e+04 5.907737677247727248e+01 4.439758997218052627e+01 1.032419610956916216e+02 8.820706859080954132e+01
1.140000000000000000e+04 5.926192052937410182e+01 4.441539544604179923e+01 1.032532649972212511e+02 8.811806624609494065e+01
1.141250000000000000e+04 5.916258476756160434e+01 4.433362558292550659e+01 1.032809092702072178e+02 8.809718360134502291e+01
1.142500000000000000e+04 5.917653760807908725e+01 4.427600193669363193e+01 1.033369698470208107e+02 8.813533044954564843e+01
1.143750000000000000e+04 5.923104254022275228e+01 4.426874302339830081e+01 1.032090824660974278e+02 8.813129094094048810e+01
1.145000000000000000e+04 5.917639947185148230e+01 4.413298733191486178e+01 1.033406343104798708e+02 8.809385276446140267e+01
1.146250000000000000e+04 5.920873488440226140e+01 4.407256375914299440e+01 1.033217815373648278e+02 8.813367718541547902e+01
1.147500000000000000e+04 5.913680273292498413e+01 4.412404540926524277e+01 1.032274237756080879e+02 8.808090386832057561e+01
1.148750000000000000e+04 5.902401436553292058e+01 4.413229950770461585e+01 1.032499277267032340e+02 8.802029915799091953e+01
1.150000000000000000e+04 5.891848940161615644e+01 4.414451450414370015e+01 1.033196067086695820e+02 8.801495312729133502e+01
1.151250000000000000e+04 5.893314853406797482e+01 4.410471218269661620e+01 1.032985474494958709e+02 8.808717198799195103e+01
1.152500000000000000e+04 5.894379344256203268e+01 4.399066543566546983e+01 1.032777925603531770e+02 8.822983747690247469e+01
1.153750000000000000e+04 5.895671076745189509e+01 4.396004755771666339e+01 1.032552848394813196e+02 8.824548888684925885e+01
1.155000000000000000e+04 5.898049335094135159e+01 4.399349935147505164e+01 1.030987519499675074e+02 8.814410350635795055e+01
1.156250000000000000e+04 5.891842834530071116e+01 4.399398563538056095e+01 1.030681200594234213e+02 8.809004845572319198e+01
1.157500000000000000e+04 5.884268754496682874e+01 4.398493081475854893e+01 1.030002320786871195e+02 8.803086010372976489e+01
1.158750000000000000e+04 5.875363702835517898e+01 4.400621662011416646e+01 1.030553704272813604e+02 8.802645888445326250e+01
1.160000000000000000e+04 5.877720429849060224e+01 4.398798835165634102e+01 1.030549241652069554e+02 8.807137641440279197e+01
1.161250000000000000e+04 5.884394453780576839e+01 4.397842948750128045e+01 1.030721263949488389e+02 8.809943614406475376e+01
1.162500000000000000e+04 5.886060009580584307e+01 4.396874878771883743e+01 1.032165783281720763e+02 8.820083804686841233e+01
1.163750000000000000e+04 5.880930187571018308e+01 4.386313515574267541e+01 1.033882800547867333e+02 8.818452822815952175e+01
1.165000000000000000e+04 5.884608467471391435e+01 4.392748693035419194e+01 1.034861239025334783e+02 8.820549429370949213e+01
1.166250000000000000e+04 5.876070457407908521e+01 4.394258552576746979e+01 1.035439004356672825e+02 8.818779760147117486e+01
1.167500000000000000e+04 5.886871090160332187e+01 4.387040079964359052e+01 1.034174259576337676e+02 8.824686301513456499e+01
1.168750000000000000e+04 5.887273001147156037e+01 4.387906636005349270e+01 1.034468142938334978e+02 8.824207259760181898e+01
1.170000000000000000e+04 5.893491211377222072e+01 4.401045183083819268e+01 1.034442932316356405e+02 8.826219022621945953e+01
1.171250000000000000e+04 5.891363966690582288e+01 4.393241085281596980e+01 1.035438122984089659e+02 8.823081697413370250e+01
1.172500000000000000e+04 5.889290982476760661e+01 4.392266521882273622e+01 1.035877533764823966e+02 8.825793621479097339e+01
1.173750000000000000e+04 5.893235982582852017e+01 4.392770160666115231e+01 1.035741128033564991e+02 8.822316720482034214e+01
1.175000000000000000e+04 5.895088553527904196e+01 4.388018657605398687e+01 1.033628991533082058e+02 8.829048672279320442e+01
1.176250000000000000e+04 5.885980019421752729e+01 4.379891665126528721e+01 1.033515494875582732e+02 8.832045827211797473e+01
1.177500000000000000e+04 5.887198407481135831e+01 4.387220002768043514e+01 1.034279743976699422e+02 8.823413591548383295e+01
1.178750000000000000e+04 5.887454506302383095e+01 4.387526657700211530e+01 1.034410169752057413e+02 8.813720301469950869e+01
1.180000000000000000e+04 5.890824174530632718e+01 4.393633500759023036e+01 1.032679234465156242e+02 8.818308395875409644e+01
1.181250000000000000e+04 5.889017871487483546e+01 4.403343533789381326e+01 1.033377948969599771e+02 8.823860860645805815e+01
1.182500000000000000e+04 5.886317639850014416e+01 4.408107187457325438e+01 1.034228595726037696e+02 8.827586811291335778e+01
1.183750000000000000e+04 5.891440444702835322e+01 4.406228473388180333e+01 1.034451127233745922e+02 8.834319677743225441e+01
1.185000000000000000e+04 5.895786912660607015e+01 4.415536306012178613e+01 1.034661872425184157e+02 8.832506764018100398e+01
1.186250000000000000e+04 5.881494039194951995e+01 4.424628079467129282e+01 1.034185802462228310e+02 8.827882335882536324e+01
1.187500000000000000e+04 5.879929828409390069e+01 4.412506010273446577e+01 1.032711937664163031e+02 8.829154156847553736e+01
1.188750000000000000e+04 5.875422974783267449e+01 4.406202948911965223e+01 1.031618519373127612e+02 8.838929396474456723e+01
1.190000000000000000e+04 5.875354627204247748e+01 4.408174290919654936e+01 1.032310334169627311e+02 8.829743896712849960e+01
1.191250000000000000e+04 5.866963580232150122e+01 4.413584273440513073e+01 1.032604762901707431e+02 8.831325693510162012e+01
1.192500000000000000e+04 5.873660344562098601e+01 4.415690668768295524e+01 1.032719050412874537e+02 8.832946043797768709e+01
1.193750000000000000e+04 5.879946462895237147e+01 4.411483472085460988e+01 1.032937438427898229e+02 8.836150429680262164e+01
1.195000000000000000e+04 5.880507313962028348e+01 4.413500842356945242e+01 1.031452541329121857e+02 8.814824860134540074e+01
1.196250000000000000e+04 5.886505763431038929e+01 4.409010048231078827e+01 1.031551559932230191e+02 8.823948672755210509e+01
1.197500000000000000e+04 5.897321979780956980e+01 4.419811479100594909e+01 1.030391221815149123e+02 8.816629243896295520e+01
1.198750000000000000e+04 5.902050570815897146e+01 4.410321158759541760e+01 1.030711925442211196e+02 8.825731564447286814e+01
1.200000000000000000e+04 5.896848897321029881e+01 4.408214950677974286e+01 1.032078254897391361e+02 8.815207836329587110e+01
1.201250000000000000e+04 5.925867443579863192e+01 4.409488059728411002e+01 1.031836357929914385e+02 8.814163523446015347e+01
1.202500000000000000e+04 5.924863783438486564e+01 4.423554616183427868e+01 1.030150283774368063e+02 8.822572445395591956e+01
1.203750000000000000e+04 5.928132136849305311e+01 4.412262939899207481e+01 1.030742156120579835e+02 8.822318035897527011e+01
1.205000000000000000e+04 5.919107369129258700e+01 4.408066482599132740e+01 1.030697168640535892e+02 8.823466386672753003e+01
1.206250000000000000e+04 5.924540601917264837e+01 4.404745520858524799e+01 1.028679236578940817e+02 8.809379457688814341e+01
1.207500000000000000e+04 5.916594023299428784e+01 4.400991330682210645e+01 1.030256145082734491e+02 8.822698905627768795e+01
1.208750000000000000e+04 5.909603631347293629e+01 4.401940532701088671e+01 1.030329889044499083e+02 8.817073865825258849e+01
1.210000000000000000e+04 5.908566434060038830e+01 4.400926569362757590e+01 1.030698980184739213e+02 8.826064029918775589e+01
1.211250000000000000e+04 5.897599473474828358e+01 4.391763254098299996e+01 1.031466279092431932e+02 8.829604360346209546e+01
1.212500000000000000e+04 5.907802718027038225e+01 4.376514372990238400e+01 1.031475889114855846e+02 8.824436254984999550e+01
1.213750000000000000e+04 5.919758074552596838e+01 4.390535158465189625e+01 1.031722133992164601e+02 8.826477345242822992e+01
1.215000000000000000e+04 5.921882480194529563e+01 4.386347754761865758e+01 1.032516597053184455e+02 8.836952425493979035e+01
1.216250000000000000e+04 5.917905509545360587e+01 4.390787037248459512e+01 1.033266023158763858e+02 8.843524726235040134e+01
1.217500000000000000e+04 5.922138517125260648e+01 4.392584039714854782e+01 1.032936185277619217e+02 8.854273619011166829e+01
1.218750000000000000e+04 5.929309400269919905e+01 4.390418293456601617e+01 1.034851670892967661e+02 8.836894625167371942e+01
1.220000000000000000e+04 5.913524019212052707e+01 4.386892588202358212e+01 1.036442055315142170e+02 8.846087043608899592e+01
1.221250000000000000e+04 5.911307714055880780e+01 4.382814054211058874e+01 1.036181101745004156e+02 8.834281728284840085e+01
1.222500000000000000e+04 5.924041558390931073e+01 4.364920312592342810e+01 1.034727512721090505e+02 8.830953361770181687e+01
1.223750000000000000e+04 5.923235197429471555e+01 4.365754420725473750e+01 1.035475625507353925e+02 8.829334135612279510e+01
1.225000000000000000e+04 5.928414943940367010e+01 4.356689801905057635e+01 1.034557832379505982e+02 8.819548362423098808e+01
1.226250000000000000e+04 5.945301630882091359e+01 4.356703214184209827e+01 1.033352396694317861e+02 8.829550204315984274e+01
1.227500000000000000e+04 5.941413845400393967e+01 4.352924457286606241e+01 1.033729138921396355e+02 8.824404324187069903e+01
1.228750000000000000e+04 5.948129001270821448e+01 4.348338796848189958e+01 1.032836670042014191e+02 8.817475860683259725e+01
1.230000000000000000e+04 5.951932905545975672e+01 4.358070530121865716e+01 1.033038187678404540e+02 8.818287207047340814e+01
1.231250000000000000e+04 5.958411719140720209e+01 4.358408820800917027e+01 1.034082362269873130e+02 8.819146125146028226e+01
1.232500000000000000e+04 5.959424436320520613e+01 4.360636704998569257e+01 1.032715546666627233e+02 8.809525619070927860e+01
1.233750000000000000e+04 5.962686400139183718e+01 4.354830823517126248e+01 1.031057724236069504e+02 8.804569678204113359e+01
1.235000000000000000e+04 5.946196512640709386e+01 4.352194886656521078e+01 1.032459090109646240e+02 8.803950655303394512e+01
1.236250000000000000e+04 5.960839850383818828e+01 4.347784656399522163e+01 1.031640777486699818e+02 8.800272317723072035e+01
1.237500000000000000e+04 5.963984896452746653e+01 4.362198798874585748e+01 1.032991749533762942e+02 8.820279703959857898e+01
1.238750000000000000e+04 5.958110541071035016e+01 4.358144338604590473e+01 1.033768943078054718e+02 8.822879600045681059e+01
1.240000000000000000e+04 5.966953634558713304e+01 4.366675587730426855e+01 1.033488864623445807e+02 8.816075964973880730e+01
1.241250000000000000e+04 5.987965118058559710e+01 4.356919745053027526e+01 1.033426237196865713e+02 8.811522295493723789e+01
1.242500000000000000e+04 5.974482431823972917e+01 4.351470796494536586e+01 1.032817547638335469e+02 8.824289977860109957e+01
1.243750000000000000e+04 5.968004678070170854e+01 4.354744430512712938e+01 1.032599813215987723e+02 8.826392373027832150e+01
1.245000000000000000e+04 5.973656607466826785e+01 4.363557616929458050e+01 1.032489461291925892e+02 8.823178555340118123e+01
1.246250000000000000e+04 5.971805445117890798e+01 4.356805686570476155e+01 1.032673718739027606e+02 8.807685226394887934e+01
1.247500000000000000e+04 5.975423133858015490e+01 4.343449152688646109e+01 1.032756201462203478e+02 8.801383380245688670e+01
1.248750000000000000e+04 5.969483762880336997e+01 4.335354006461736986e+01 1.033268924872043186e+02 8.808890947069915001e+01
1.250000000000000000e+04 5.952974127946387739e+01 4.318375668363907494e+01 1.033703380592276915e+02 8.805940794747623102e+01
1.251250000000000000e+04 5.952487572696131224e+01 4.334170299044995289e+01 1.035582329409146922e+02 8.793746941153820273e+01
1.252500000000000000e+04 5.953391264609286537e+01 4.351437691324391466e+01 1.036465210058624820e+02 8.797569861207831821e+01
1.253750000000000000e+04 5.938025113530746069e+01 4.364907951799622765e+01 1.035248814065574976e+02 8.792293971989036550e+01
1.255000000000000000e+04 5.964203889670019976e+01 4.363239937186614981e+01 1.034798261730603599e+02 8.800079278767326230e+01
1.256250000000000000e+04 5.962459501060902767e+01 4.357585150105952465e+01 1.035228354132790685e+02 8.790382917532669182e+01
1.257500000000000000e+04 5.956418809858399044e+01 4.321439161139362994e+01 1.034981686549625408e+02 8.782402769504513174e+01
1.258750000000000000e+04 5.955980905947350124e+01 4.318291091801817316e+01 1.034704690075384974e+02 8.766744261929150639e+01
1.260000000000000000e+04 5.957656035924851068e+01 4.357727656823558249e+01 1.033645367761118194e+02 8.763951490313561976e+01
1.261250000000000000e+04 5.958454392582483905e+01 4.366450315211825028e+01 1.034693367037819911e+02 8.780703270371715519e+01
1.262500000000000000e+04 5.952737124183440187e+01 4.365550500718651961e+01 1.033421143533264086e+02 8.774945023690725066e+01
1.263750000000000000e+04 5.956512253735942153e+01 4.363771030202364187e+01 1.033100064202337052e+02 8.783216363920936942e+01
1.265000000000000000e+04 5.941147843548536400e+01 4.378553480836743717e+01 1.035025673594650328e+02 8.771703913163040056e+01
1.266250000000000000e+04 5.937023574125087322e+01 4.368616170833447399e+01 1.033526630987118295e+02 8.780385642159988890e+01
1.267500000000000000e+04 5.929711146286860668e+01 4.371615927606168839e+01 1.032703962060175940e+02 8.775150628135509123e+01
1.268750000000000000e+04 5.945798789873937551e+01 4.359210498721955673e+01 1.032551233655065772e+02 8.766956257906504391e+01
1.270000000000000000e+04 5.949004791788686219e+01 4.359601291951464930e+01 1.033309981022480173e+02 8.759096126136122962e+01
1.271250000000000000e+04 5.951225006177587318e+01 4.356669520323637812e+01 1.034328190842846453e+02 8.758489826941209344e+01
1.272500000000000000e+04 5.955435817785173924e+01 4.354329179354140678e+01 1.033895300785209059e+02 8.761133555186697208e+01
1.273750000000000000e+04 5.950052077289082320e+01 4.354357858867940934e+01 1.035624732491684910e+02 8.751605126591564954e+01
1.275000000000000000e+04 5.945405365191098923e+01 4.342784010390673899e+01 1.035762996655770678e+02 8.748527885457112063e+01
1.276250000000000000e+04 5.939068864806348813e+01 4.329063664854206905e+01 1.034699098533171480e+02 8.761019355650694251e+01
1.277500000000000000e+04 5.945339804834691932e+01 4.318250340583632152e+01 1.036346115151132210e+02 8.778483946394443649e+01
1.278750000000000000e+04 5.939243419407168290e+01 4.340234303936572502e+01 1.036215589521581251e+02 8.773452588118165352e+01
1.280000000000000000e+04 5.949426248949086471e+01 4.336202101669320541e+01 1.037178283334875033e+02 8.755280521598143650e+01
1.281250000000000000e+04 5.967121140416303149e+01 4.346028830711689750e+01 1.037670081051911239e+02 8.775370133275484363e+01
1.282500000000000000e+04 5.970704329726417114e+01 4.337721828221295794e+01 1.034727785327753509e+02 8.791241731508404200e+01
1.283750000000000000e+04 5.968055338542425403e+01 4.317857639415196047e+01 1.036321204708802384e+02 8.799603211562558158e+01
1.285000000000000000e+04 5.973917806077362513e+01 4.312038045578751166e+01 1.037316949811937405e+02 8.790860142412552136e+01
1.286250000000000000e+04 5.963936652258896487e+01 4.321397985493756977e+01 1.038220026254223711e+02 8.781695192446440501e+01
1.287500000000000000e+04 5.955809706098371237e+01 4.331091999911675572e+01 1.038916702808611632e+02 8.780812452389891121e+01
1.288750000000000000e+04 5.955601029800339319e+01 4.333669501768741839e+01 1.037466657918196518e+02 8.781797004168055309e+01
1.290000000000000000e+04 5.954982509830541915e+01 4.343068095648013838e+01 1.037826121734430131e+02 8.769039440929455509e+01
1.291250000000000000e+04 5.957873519089752534e+01 4.337040553697003986e+01 1.037935891549072807e+02 8.761477491963890429e+01
1.292500000000000000e+04 5.966760427113357679e+01 4.346243509848216036e+01 1.038376751877168260e+02 8.761541650576232598e+01
1.293750000000000000e+04 5.978414094030750903e+01 4.331992060230037112e+01 1.038321933282612122e+02 8.749530678999727229e+01
1.295000000000000000e+04 5.973574541333223209e+01 4.328699736373093998e+01 1.039200544899227623e+02 8.754071648968860586e+01
1.296250000000000000e+04 5.974630251214839660e+01 4.307893777593454843e+01 1.038711845635498037e+02 8.768837331819949554e+01
1.297500000000000000e+04 5.974624220164623267e+01 4.297479572137945070e+01 1.039305183580933374e+02 8.775034854838396825e+01
1.298750000000000000e+04 5.981802434719848094e+01 4.307627225971610585e+01 1.037352168811417386e+02 8.773204307903712618e+01
1.300000000000000000e+04 5.959199955931044457e+01 4.326563290775351334e+01 1.037179861952879207e+02 8.779828202244567592e+01
1.301250000000000000e+04 5.965495187482763129e+01 4.323003329700486574e+01 1.036499360357668280e+02 8.771739290746880613e+01
1.302500000000000000e+04 5.981937162187470136e+01 4.311585835974868530e+01 1.036248999279953580e+02 8.776291072609572552e+01
1.303750000000000000e+04 5.971307899492279603e+01 4.314885232863392162e+01 1.036361382490218830e+02 8.772361757902156398e+01
1.305000000000000000e+04 5.967892508237319049e+01 4.328372090417980900e+01 1.036730050301055712e+02 8.780471546979586606e+01
1.306250000000000000e+04 5.971623263893378919e+01 4.329567877829523326e+01 1.036933813157810533e+02 8.777946342891632980e+01
1.307500000000000000e+04 5.975433104384008942e+01 4.335539057331835266e+01 1.036924483560998311e+02 8.779877062707480206e+01
1.308750000000000000e+04 5.983011777412117738e+01 4.334632408068140563e+01 1.035109682744787278e+02 8.783962960150134336e+01
1.310000000000000000e+04 5.981533908212708184e+01 4.343510815059528340e+01 1.035254926989687192e+02 8.785184770257197329e+01
1.311250000000000000e+04 5.979541276777050030e+01 4.345540463495331807e+01 1.037146957530847402e+02 8.787790523298332346e+01
1.312500000000000000e+04 5.985125771599992817e+01 4.333484258166278380e+01 1.036591148027742832e+02 8.792945819947185271e+01
1.313750000000000000e+04 5.993834538612919971e+01 4.316092686805016143e+01 1.037256871309566577e+02 8.804175748024277937e+01
1.315000000000000000e+04 5.989462028913548153e+01 4.316507619471155976e+01 1.037478747312384399e+02 8.821282187244169393e+01
1.316250000000000000e+04 5.994384905878768421e+01 4.313902035181850181e+01 1.037733926760946019e+02 8.825038917510228487e+01
1.317500000000000000e+04 6.002772449210139172e+01 4.314142160177016905e+01 1.037928480895576087e+02 8.822447274759240088e+01
1.318750000000000000e+04 6.023548395927196708e+01 4.311850921160738181e+01 1.037630668677180523e+02 8.822568570035981850e+01
1.320000000000000000e+04 6.015470043274955714e+01 4.314037586807618396e+01 1.036923373119534091e+02 8.804896876793394256e+01
1.321250000000000000e+04 6.013314033522505753e+01 4.313386395423769670e+01 1.035843960427235544e+02 8.809110805811455691e+01
1.322500000000000000e+04 6.018141858113650500e+01 4.303285618204350982e+01 1.035260409677506885e+02 8.796811444127010304e+01
1.323750000000000000e+04 6.006540318184950422e+01 4.299062805747673366e+01 1.036800941107393612e+02 8.800636594129839807e+01
1.325000000000000000e+04 6.009246675463212028e+01 4.309751875225259710e+01 1.038038771612564233e+02 8.796185815942268960e+01
1.326250000000000000e+04 6.008354990472493995e+01 4.320283599866059632e+01 1.038410199675330290e+02 8.786156821092134805e+01
1.327500000000000000e+04 6.023695708500132184e+01 4.331925222686345478e+01 1.038920286240413873e+02 8.784950196854016724e+01
1.328750000000000000e+04 6.020942237859173218e+01 4.342439778992677191e+01 1.038619913462784154e+02 8.778064932296382494e+01
1.330000000000000000e+04 6.024959621382706842e+01 4.341028237578198201e+01 1.039161759134891838e+02 8.781327874063698857e+01
1.331250000000000000e+04 6.028365084311916178e+01 4.336801942570504309e+01 1.037395452010898396e+02 8.771769944626025506e+01
1.332500000000000000e+04 6.029656719235845941e+01 4.333274661695434560e+01 1.037097419313012665e+02 8.764907068741149487e+01
1.333750000000000000e+04 6.031217202596484839e+01 4.325065157530119109e+01 1.038866353515601872e+02 8.763104396904866178e+01
1.335000000000000000e+04 6.040348054612088902e+01 4.330504415521708239e+01 1.038854947025672288e+02 8.764628585148376771e+01
1.336250000000000000e+04 6.046227675620728093e+01 4.315661910878125695e+01 1.036954313854810010e+02 8.765212581845229067e+01
1.337500000000000000e+04 6.050099024394358338e+01 4.322765529695563202e+01 1.038177415683678504e+02 8.761359136974188289e+01
1.338750000000000000e+04 6.055225912120223342e+01 4.321854785567010282e+01 1.039070621534980887e+02 8.779883351803495373e+01
1.340000000000000000e+04 6.044660267661127051e+01 4.312790676531770373e+01 1.039065163696404142e+02 8.772515539900480519e+01
1.341250000000000000e+04 6.048375857544457546e+01 4.304379974688430366e+01 1.038965692567714711e+02 8.785288116109735768e+01
1.342500000000000000e+04 6.046996994139426107e+01 4.309353664308957121e+01 1.039198488231037771e+02 8.798030661891280602e+01
1.343750000000000000e+04 6.038358345098368574e+01 4.303386967091994819e+01 1.040100933781088202e+02 8.801770122127187790e+01
1.345000000000000000e+04 6.035370295190832479e+01 4.302126758407790419e+01 1.039084472297995489e+02 8.775116412354034878e+01
1.346250000000000000e+04 6.030751015103953705e+01 4.305566706440891522e+01 1.039156411387437942e+02 8.774079942931865617e+01
1.347500000000000000e+04 6.026729414001012941e+01 4.302012100762445357e+01 1.039808546144073489e+02 8.765336826643127210e+01
1.348750000000000000e+04 6.030428749685525247e+01 4.299052085550935232e+01 1.040305603994042940e+02 8.766604077006483919e+01
1.350000000000000000e+04 6.030820968131725124e+01 4.302920629167094546e+01 1.040225236491809682e+02 8.772593470620363121e+01
1.351250000000000000e+04 6.045665567069150370e+01 4.301654950020552803e+01 1.039586403114589928e+02 8.770550693276064180e+01
1.352500000000000000e+04 6.043112211099973052e+01 4.311110365936684019e+01 1.040390222690400606e+02 8.770394454567654918e+01
1.353750000000000000e+04 6.048796633020154445e+01 4.308938511492522849e+01 1.040462789902476146e+02 8.778305371471094531e+01
1.355000000000000000e+04 6.037498958148344030e+01 4.305611057255478613e+01 1.040613189994355139e+02 8.785024889030241013e+01
1.356250000000000000e+04 6.039847277080416177e+01 4.304979801961514596e+01 1.040279798532662454e+02 8.773660498650724548e+01
1.357500000000000000e+04 6.046505621499886018e+01 4.304843392068323737e+01 1.039742794636167957e+02 8.765102316180700370e+01
1.358750000000000000e+04 6.043019951971817250e+01 4.293838351608354031e+01 1.039689778013451615e+02 8.773262507216368533e+01
1.360000000000000000e+04 6.043975217945781964e+01 4.284042138117699494e+01 1.038961971163642204e+02 8.764273288696732322e+01
1.361250000000000000e+04 6.041831880376805231e+01 4.290001775569705700e+01 1.039162351430993425e+02 8.771535499264528823e+01
1.362500000000000000e+04 6.046567549796732521e+01 4.280404096191480079e+01 1.038901979036920267e+02 8.778865786433881624e+01
1.363750000000000000e+04 6.047680949685453555e+01 4.280835494866134638e+01 1.038392380928467276e+02 8.773799026426354430e+01
1.365000000000000000e+04 6.045108623598640207e+01 4.287443273440234748e+01 1.038365799995323044e+02 8.762781204231649212e+01
1.366250000000000000e+04 6.042234239189476597e+01 4.286404148129264513e+01 1.038303052514163340e+02 8.759492115194703388e+01
1.367500000000000000e+04 6.052171672618933940e+01 4.295990640030362329e+01 1.038574565632113860e+02 8.757987681658021017e+01
1.368750000000000000e+04 6.056990564427407264e+01 4.290790022283084681e+01 1.038111434663804005e+02 8.764849268701046014e+01
1.370000000000000000e+04 6.058432903675799963e+01 4.297216298194559414e+01 1.038294558419120364e+02 8.763433202239873765e+01
1.371250000000000000e+04 6.061122760984674329e+01 4.293031570298332156e+01 1.037901667648417146e+02 8.765410831895394494e+01
1.372500000000000000e+04 6.055736805265284772e+01 4.283812400223447270e+01 1.037510129483647887e+02 8.764969267593765778e+01
1.373750000000000000e+04 6.049667402581319919e+01 4.279407751122393933e+01 1.038553505109473889e+02 8.771081181157319406e+01
1.375000000000000000e+04 6.048608549092057274e+01 4.269632974441043416e+01 1.038282362142203255e+02 8.774372622734944116e+01
1.376250000000000000e+04 6.048133086358468802e+01 4.283923817912116050e+01 1.040434758015486807e+02 8.777381068167544242e+01
1.377500000000000000e+04 6.036121390282595200e+01 4.287392396013890306e+01 1.040362401988400478e+02 8.772473112373499760e+01
1.378750000000000000e+04 6.027525645455101255e+01 4.289160391183497012e+01 1.038326466159699351e+02 8.786678435476378013e+01
1.380000000000000000e+04 6.030311263456520976e+01 4.293944828941886982e+01 1.036890286575624884e+02 8.780866652650097137e+01
1.381250000000000000e+04 6.032237565663501044e+01 4.281899087257840364e+01 1.038558422776202974e+02 8.770400994020292273e+01
1.382500000000000000e+04 6.035814523779012575e+01 4.290443704953114690e+01 1.038995206034243211e+02 8.759463476123400483e+01
1.383750000000000000e+04 6.034808361594613757e+01 4.286859071702127011e+01 1.038106550198123728e+02 8.758113098896133408e+01
1.385000000000000000e+04 6.033432933145459032e+01 4.286097736774387101e+01 1.038278737705132215e+02 8.756272278258913389e+01
1.386250000000000000e+04 6.032450768077971759e+01 4.280117737942070022e+01 1.037769351175470547e+02 8.765367747064006210e+01
1.387500000000000000e+04 6.026227148123583532e+01 4.278433734725400228e+01 1.038163477467260520e+02 8.759101725847750686e+01
1.388750000000000000e+04 6.040444645934500301e+01 4.279350316359192163e+01 1.039300552222983214e+02 8.750555229917078748e+01
1.390000000000000000e+04 6.046648976941762044e+01 4.272429925927472283e+01 1.039126826762114177e+02 8.759944868417011321e+01
1.391250000000000000e+04 6.040742260207523628e+01 4.269300160217169804e+01 1.039884963448370314e+02 8.756127262949613055e+01
1.392500000000000000e+04 6.035560290171923725e+01 4.269005948105834136e+01 1.038341902041385225e+02 8.763121835747017485e+01
1.393750000000000000e+04 6.033774070586552085e+01 4.283272066332230565e+01 1.038486473676898783e+02 8.763747035734282065e+01
1.395000000000000000e+04 6.037264710992739225e+01 4.290697339905082686e+01 1.039479590500455117e+02 8.762967987688631410e+01
1.396250000000000000e+04 6.033387235705464491e+01 4.299225439854834008e+01 1.040383970921555346e+02 8.762800661115554135e+01
1.397500000000000000e+04 6.044951754988965575e+01 4.276711702256585568e+01 1.040463298656313498e+02 8.766862203838597623e+01
1.398750000000000000e+04 6.045161622434980586e+01 4.301691260781784365e+01 1.040677691737984674e+02 8.759869079042351814e+01
1.400000000000000000e+04 6.039379179428473066e+01 4.310309276125378375e+01 1.040145402451934444e+02 8.763782020193477251e+01
1.401250000000000000e+04 6.040557004044507039e+01 4.302006810762403433e+01 1.040034153021383077e+02 8.768853341293636561e+01
1.402500000000000000e+04 6.045984052580510593e+01 4.303354080778541402e+01 1.037216082427373038e+02 8.769474727815438087e+01
1.403750000000000000e+04 6.045854202619126738e+01 4.304871142337412238e+01 1.038018639069704960e+02 8.767416562391956347e+01
1.405000000000000000e+04 6.041294426769327686e+01 4.305823326131761064e+01 1.038474292034341744e+02 8.774030631116647783e+01
1.406250000000000000e+04 6.036258965444351787e+01 4.304022673118155495e+01 1.038536443143163268e+02 8.766842313490977290e+01
1.407500000000000000e+04 6.042372693859137200e+01 4.292404981612647674e+01 1.038178533393632961e+02 8.771515852926322054e+01
1.408750000000000000e+04 6.048952182485322737e+01 4.301584095647140771e+01 1.038138266187750531e+02 8.768565031077612559e+01
1.410000000000000000e+04 6.050271938374957870e+01 4.305758228931554044e+01 1.037521608018659549e+02 8.767542271367588569e+01
1.411250000000000000e+04 6.055035110820860922e+01 4.306704260408741192e+01 1.037298577342001380e+02 8.768717146255275452e+01
1.412500000000000000e+04 6.043538612523937559e+01 4.291724623508507364e+01 1.037333233006389435e+02 8.774837342580666188e+01
1.413750000000000000e+04 6.029053850609529519e+01 4.294620585304758009e+01 1.037665067847537728e+02 8.771082871122962388e+01
1.415000000000000000e+04 6.034384593622693416e+01 4.294858151914708344e+01 1.037830316577727672e+02 8.771359093656036521e+01
1.416250000000000000e+04 6.027373199487380617e+01 4.287290568778654176e+01 1.035184228003907947e+02 8.768253978481207866e+01
1.417500000000000000e+04 6.033296582727361113e+01 4.285280613349049617e+01 1.035945229399894743e+02 8.772838923037514292e+01
1.418750000000000000e+04 6.044050720586155734e+01 4.303897042591958666e+01 1.035045499703077212e+02 8.779294557901292251e+01
1.420000000000000000e+04 6.036915404249126027e+01 4.310457567493752862e+01 1.036012642906235897e+02 8.777160615433099622e+01
1.421250000000000000e+04 6.034367681602707734e+01 4.311045656422296446e+01 1.036859961023974108e+02 8.782171633833934266e+01
1.422500000000000000e+04 6.036363357805058172e+01 4.315305023187914912e+01 1.032883438042871944e+02 8.777504188924623918e+01
1.423750000000000000e+04 6.037623217428404843e+01 4.312311894277821978e+01 1.034462494118048994e+02 8.772339452192706233e+01
1.425000000000000000e+04 6.041461804062525687e+01 4.299249750471685871e+01 1.035282387827720925e+02 8.778562062602671290e+01
1.426250000000000000e+04 6.027507162314417855e+01 4.302494160353192854e+01 1.035732853155670341e+02 8.781505438508082761e+01
1.427500000000000000e+04 6.027944057173040449e+01 4.292691335082795945e+01 1.035413156368601335e+02 8.779768221118560234e+01
1.428750000000000000e+04 6.034115126439692034e+01 4.298024582858740672e+01 1.036344507293083410e+02 8.778108610576381921e+01
1.430000000000000000e+04 6.020865694771754306e+01 4.310643283330529130e+01 1.035891653821799991e+02 8.783011692815586002e+01
1.431250000000000000e+04 6.017955218592133093e+01 4.297562507428163769e+01 1.036855876892167458e+02 8.774009828353460705e+01
1.432500000000000000e+04 6.021942838435662537e+01 4.298961415779450590e+01 1.036579797952990987e+02 8.784780466549504752e+01
1.433750000000000000e+04 6.029530461512499784e+01 4.297017778364555340e+01 1.036479972936318319e+02 8.786521632073196031e+01
1.435000000000000000e+04 6.044525168445314023e+01 4.294735746539240751e+01 1.037017356991983377e+02 8.797238467263471762e+01
1.436250000000000000e+04 6.025926357619520246e+01 4.295578003720338955e+01 1.037347552979030212e+02 8.793153213764541931e+01
1.437500000000000000e+04 6.022949637209455886e+01 4.308196603086625487e+01 1.036941675715921178e+02 8.792771165893078944e+01
1.438750000000000000e+04 6.015875564553310539e+01 4.303882172906282477e+01 1.036675001159916860e+02 8.797030905725178229e+01
1.440000000000000000e+04 6.015952885558812824e+01 4.306943986365354249e+01 1.037496800283680329e+02 8.804087181026767439e+01
1.441250000000000000e+04 6.004447370417693719e+01 4.298198159482576131e+01 1.036376226184088409e+02 8.810490461409735019e+01
1.442500000000000000e+04 6.006500771401722716e+01 4.294914517442087742e+01 1.037663545711099289e+02 8.810083911259215483e+01
1.443750000000000000e+04 6.015604545414293369e+01 4.313806552698583374e+01 1.037917286421917424e+02 8.814274677789934742e+01
1.445000000000000000e+04 6.009692472708681521e+01 4.297182834801861873e+01 1.036868134440119462e+02 8.824861938841046083e+01
1.446250000000000000e+04 6.007909252971147396e+01 4.300464295937018022e+01 1.037774189088574275e+02 8.832121934481844505e+01
1.447500000000000000e+04 6.008156890953559071e+01 4.296201531273919016e+01 1.039307842183628310e+02 8.841071453069793051e+01
1.448750000000000000e+04 6.007439633371036791e+01 4.284729414701973838e+01 1.039504171924439504e+02 8.832751351963086961e+01
1.450000000000000000e+04 6.013737263433488778e+01 4.276869084019622846e+01 1.038906971834316550e+02 8.829642670481277378e+01
1.451250000000000000e+04 6.023070527893107595e+01 4.278482119737811473e+01 1.038009766070374411e+02 8.830254385768805037e+01
1.452500000000000000e+04 6.032203544897216574e+01 4.290071012773923087e+01 1.038278426706885256e+02 8.815060018283776344e+01
1.453750000000000000e+04 6.028911277303741656e+01 4.280032552078608887e+01 1.039020236746496835e+02 8.810517686187870368e+01
1.455000000000000000e+04 6.035927316799107700e+01 4.289559800375050003e+01 1.041362964848763113e+02 8.800237139360078231e+01
1.456250000000000000e+04 6.033732054280147139e+01 4.277801193441062111e+01 1.040797031674140669e+02 8.798511023043347734e+01
1.457500000000000000e+04 6.038840320849890020e+01 4.274558042022621152e+01 1.041426378350649600e+02 8.798291922914285124e+01
1.458750000000000000e+04 6.042150420643613984e+01 4.263697417129252187e+01 1.040740068576652391e+02 8.805670478008681812e+01
1.460000000000000000e+04 6.047650318809072445e+01 4.261707698113129794e+01 1.040807374772036269e+02 8.803388695963205635e+01
1.461250000000000000e+04 6.051787660130736413e+01 4.269951949100538258e+01 1.040395687041134778e+02 8.805901313774748473e+01
1.462500000000000000e+04 6.056344325483462399e+01 4.268404605761705284e+01 1.040608034683833836e+02 8.833327100927223796e+01
1.463750000000000000e+04 6.057953062927968091e+01 4.282108464487771471e+01 1.040245644900257389e+02 8.847059185447868401e+01
1.465000000000000000e+04 6.052204776432616740e+01 4.278786475535643063e+01 1.040246447017943439e+02 8.837111929607708305e+01
1.466250000000000000e+04 6.065271472734245606e+01 4.278375427820877519e+01 1.040809653749404191e+02 8.834724469354551957e+01
1.467500000000000000e+04 6.070090437768879355e+01 4.284092671203813296e+01 1.041091143900331133e+02 8.822302626430004580e+01
1.468750000000000000e+04 6.069729303094183592e+01 4.271706681999293664e+01 1.041973757219343639e+02 8.831132634283787297e+01
1.470000000000000000e+04 6.072859551677823475e+01 4.270760129437121577e+01 1.042079462105905776e+02 8.833841502721027439e+01
1.471250000000000000e+04 6.071419242634215863e+01 4.270937614261096371e+01 1.041095160258118284e+02 8.825348885468716276e+01
1.472500000000000000e+04 6.063550929086426322e+01 4.273094270059993960e+01 1.043767831219887654e+02 8.830578957668571149e+01
1.473750000000000000e+04 6.065732727066442465e+01 4.269309403665730684e+01 1.044078218194915308e+02 8.829129881085691522e+01
1.475000000000000000e+04 6.058816228617101274e+01 4.260939447224821919e+01 1.043811178777651349e+02 8.837039773685668820e+01
1.476250000000000000e+04 6.051365810754105468e+01 4.261684277057583614e+01 1.043965148067433688e+02 8.821772253023267751e+01
1.477500000000000000e+04 6.054712410971990266e+01 4.252261235496268910e+01 1.042151600369598299e+02 8.823989801056507076e+01
1.478750000000000000e+04 6.053398472323571866e+01 4.255232838218187652e+01 1.042618052231484995e+02 8.829426446003149920e+01
1.480000000000000000e+04 6.050148966551991947e+01 4.275813438371632458e+01 1.042149554383726979e+02 8.829174743080511689e+01
1.481250000000000000e+04 6.053229873466186461e+01 4.293234184252230534e+01 1.040033337986183710e+02 8.816893780122967428e+01
1.482500000000000000e+04 6.054221857393988415e+01 4.296426669343232163e+01 1.040669885797730387e+02 8.814742504066236961e+01
1.483750000000000000e+04 6.048827985461273471e+01 4.295808740799555636e+01 1.042111510891133719e+02 8.818180248260088661e+01
1.485000000000000000e+04 6.050884078494598128e+01 4.284880590732623773e+01 1.041886551204386819e+02 8.818312025858368486e+01
1.486250000000000000e+04 6.063343416907868288e+01 4.285522048636615011e+01 1.040964773424109779e+02 8.822831322529532372e+01
1.487500000000000000e+04 6.050943403470468951e+01 4.277871913238361401e+01 1.041798179652433163e+02 8.830805460477549218e+01
1.488750000000000000e+04 6.060680738791012345e+01 4.290272331563151198e+01 1.041315022665556995e+02 8.826746197139532057e+01
1.490000000000000000e+04 6.049367385723667212e+01 4.278966452317272484e+01 1.040444319510885975e+02 8.820895812886179499e+01
1.491250000000000000e+04 6.069939623686221353e+01 4.268469073977892236e+01 1.042080340495590889e+02 8.825822465287360785e+01
1.492500000000000000e+04 6.071676632757485947e+01 4.290547035771358253e+01 1.042333494630999411e+02 8.823050319933666685e+01
1.493750000000000000e+04 6.056869558673661658e+01 4.278810921525147393e+01 1.041755084275343393e+02 8.822411336197697551e+01
1.495000000000000000e+04 6.057530726732775861e+01 4.306193868171956751e+01 1.041161100974620837e+02 8.810736354791441727e+01
1.496250000000000000e+04 6.056455102652132894e+01 4.290184081067737054e+01 1.041503563723870229e+02 8.821570428723948964e+01
1.497500000000000000e+04 6.041730622088501690e+01 4.289237453142938961e+01 1.042252791187707288e+02 8.808396069580149401e+01
1.498750000000000000e+04 6.047336560741361922e+01 4.278530810953972718e+01 1.042028331676275030e+02 8.808673717397934411e+01
1.500000000000000000e+04 6.048462056560177302e+01 4.280860106217033234e+01 1.040947315945696516e+02 8.828589802202449732e+01
1.501250000000000000e+04 6.046106787899958590e+01 4.284862640061104599e+01 1.042256466689400440e+02 8.828187143239217960e+01
1.502500000000000000e+04 6.045163612480981641e+01 4.279003171726023425e+01 1.041552114963079703e+02 8.827041653759575013e+01
1.503750000000000000e+04 6.050303585855196076e+01 4.269752250042584052e+01 1.041407388268749656e+02 8.820395190008721897e+01
1.505000000000000000e+04 6.048830900395849142e+01 4.248114502025636341e+01 1.039623312675627176e+02 8.822904458290292951e+01
1.506250000000000000e+04 6.038594900163239032e+01 4.246436191658441572e+01 1.040473774088138441e+02 8.829245180733239806e+01
1.507500000000000000e+04 6.042569465867224210e+01 4.257241711154754427e+01 1.040446282072189206e+02 8.829796992691510127e+01
1.508750000000000000e+04 6.034096145245374032e+01 4.266001248859005557e+01 1.040859775918949879e+02 8.831050760891355367e+01
1.510000000000000000e+04 6.043699613747273958e+01 4.265844008769208529e+01 1.041124767384719405e+02 8.827752732500981381e+01
1.511250000000000000e+04 6.038896558133475878e+01 4.271946664278012662e+01 1.040779598204564707e+02 8.825637727598108029e+01
1.512500000000000000e+04 6.063738798556548204e+01 4.269531359161113215e+01 1.040379102807843879e+02 8.809667869250644401e+01
1.513750000000000000e+04 6.066697338536729234e+01 4.276717373930380006e+01 1.040986992480621609e+02 8.800091316872591563e+01
1.515000000000000000e+04 6.063902793606018093e+01 4.275979027025903179e+01 1.040828351546885813e+02 8.797922802516106344e+01
1.516250000000000000e+04 6.053672682565307639e+01 4.269800596039295471e+01 1.040804100098074514e+02 8.802766215559627483e+01
1.517500000000000000e+04 6.045378361869117612e+01 4.258320728232646957e+01 1.042325271823226558e+02 8.815055168263975816e+01
1.518750000000000000e+04 6.048330873108704964e+01 4.262691637423880309e+01 1.041050012816509138e+02 8.805824334802443332e+01
1.520000000000000000e+04 6.049460685498561219e+01 4.261872645331622778e+01 1.039932386887111306e+02 8.820882730237627811e+01
1.521250000000000000e+04 6.062706780530798056e+01 4.254736799988260287e+01 1.039802637152260445e+02 8.807837467040309321e+01
1.522500000000000000e+04 6.073789954781074130e+01 4.240201561984773804e+01 1.040396082156067905e+02 8.806220271906963148e+01
1.523750000000000000e+04 6.069567221491903553e+01 4.237458633072188263e+01 1.041340489758287049e+02 8.807765380857551918e+01
1.525000000000000000e+04 6.069639622540493207e+01 4.245395383688632762e+01 1.041793463117428047e+02 8.805297601132971863e+01
1.526250000000000000e+04 6.064854001802135741e+01 4.252950929548750736e+01 1.042072888074639820e+02 8.801911911896324625e+01
1.527500000000000000e+04 6.068351646727286663e+01 4.249867233942941880e+01 1.042219667810726520e+02 8.805503885933640618e+01
1.528750000000000000e+04 6.075543481398143086e+01 4.255900037300084904e+01 1.041486296393968729e+02 8.808993376542115072e+01
1.530000000000000000e+04 6.071334731672337881e+01 4.259003441650608579e+01 1.041260047821211145e+02 8.815975892869617780e+01
1.531250000000000000e+04 6.072855254176755579e+01 4.254118171310059182e+01 1.040952704875607537e+02 8.814386014175698847e+01
1.532500000000000000e+04 6.090356557482564881e+01 4.250004348327511394e+01 1.040933664447345137e+02 8.825055025054133750e+01
1.533750000000000000e+04 6.102209719162119939e+01 4.257701971999276225e+01 1.040611619478852248e+02 8.825464813971596811e+01
1.535000000000000000e+04 6.107705862816195719e+01 4.258385150621104032e+01 1.040482637302214215e+02 8.819341013266185314e+01
1.536250000000000000e+04 6.091160565998087861e+01 4.262483768788352734e+01 1.040651613402440034e+02 8.823316670461007050e+01
1.537500000000000000e+04 6.085765069259950621e+01 4.265195986000263417e+01 1.040811082053034511e+02 8.811319373276468525e+01
1.538750000000000000e+04 6.086726381621582505e+01 4.271019432097645563e+01 1.043370019555187724e+02 8.811193893142259981e+01
1.540000000000000000e+04 6.071032643354048020e+01 4.271072737795005025e+01 1.041289298514928703e+02 8.796175166558110448e+01
1.541250000000000000e+04 6.069171538466741112e+01 4.267329103871887952e+01 1.041029839756959205e+02 8.800118969903476795e+01
1.542500000000000000e+04 6.072756721477330188e+01 4.263636916155543588e+01 1.040887467898524079e+02 8.802225104481709650e+01
1.543750000000000000e+04 6.075263090400436994e+01 4.254389186158330460e+01 1.041218829353335735e+02 8.797194955381847592e+01
1.545000000000000000e+04 6.083665656102527208e+01 4.259728106348587318e+01 1.040431478196098709e+02 8.796478112321041465e+01
1.546250000000000000e+04 6.069847412476894277e+01 4.253343303861596780e+01 1.040606640526927436e+02 8.811116295300826096e+01
1.547500000000000000e+04 6.066164871867567143e+01 4.253368012536322595e+01 1.040435897941785299e+02 8.820643041023463127e+01
1.548750000000000000e+04 6.070084313182788804e+01 4.247932628030310553e+01 1.040296737161482810e+02 8.816407065064699111e+01
1.550000000000000000e+04 6.080484723626560850e+01 4.238726073677054984e+01 1.038591791886576630e+02 8.819476279327982127e+01
1.551250000000000000e+04 6.063395485614523750e+01 4.241522882842245679e+01 1.038872639806744758e+02 8.812745577075668280e+01
1.552500000000000000e+04 6.063207663236818945e+01 4.239799423200278738e+01 1.038809574867040197e+02 8.802392808468336227e+01
1.553750000000000000e+04 6.063175442519126790e+01 4.242032403202144764e+01 1.039461431291385054e+02 8.806454197039910525e+01
1.555000000000000000e+04 6.059422665762475191e+01 4.236729759183350552e+01 1.038411335684311894e+02 8.809526582323006494e+01
1.556250000000000000e+04 6.038389475720955346e+01 4.238293921803324338e+01 1.038044688355091125e+02 8.812927113497963205e+01
1.557500000000000000e+04 6.033244336286757203e+01 4.221602331852378143e+01 1.037499753335928006e+02 8.815751959701701423e+01
1.558750000000000000e+04 6.042134235238206230e+01 4.221595573528720990e+01 1.036320601247072801e+02 8.821713165125294154e+01
1.560000000000000000e+04 6.052441416950100717e+01 4.230459403397262719e+01 1.036470212727014086e+02 8.824946217556151851e+01
1.561250000000000000e+04 6.075949889565796980e+01 4.234625378814076413e+01 1.036233868001707776e+02 8.828747209487693226e+01
1.562500000000000000e+04 6.067640180629258140e+01 4.239898493417128833e+01 1.035387946497145606e+02 8.833729702734096634e+01
1.563750000000000000e+04 6.068382515395369836e+01 4.234395185241407944e+01 1.034302893141578039e+02 8.842546065179948300e+01
1.565000000000000000e+04 6.064499632214468505e+01 4.228669570049400050e+01 1.034522991707437711e+02 8.837696638129581572e+01
1.566250000000000000e+04 6.068495063579024418e+01 4.233436227673460905e+01 1.034566851940528807e+02 8.843325549363366633e+01
1.567500000000000000e+04 6.055309954485322521e+01 4.234318000002966897e+01 1.034925761820584569e+02 8.843764461393023169e+01
1.568750000000000000e+04 6.050459878678939418e+01 4.223563356984977446e+01 1.033379339689559373e+02 8.846165560666214844e+01
1.570000000000000000e+04 6.052345990504374384e+01 4.213203834165334172e+01 1.031986828014138382e+02 8.845441394436390681e+01
1.571250000000000000e+04 6.037708164281301038e+01 4.208197002136285647e+01 1.031839291428346570e+02 8.860824169940312345e+01
1.572500000000000000e+04 6.028866569616235438e+01 4.202531817816811355e+01 1.032772173953076305e+02 8.871201516309329804e+01
1.573750000000000000e+04 6.016015663641029931e+01 4.214153775992726736e+01 1.033567212093466168e+02 8.882076118152222932e+01
1.575000000000000000e+04 6.016092122247471963e+01 4.225187283351588974e+01 1.032697873052339048e+02 8.874158817397808718e+01
1.576250000000000000e+04 6.020950075242545552e+01 4.231767786816551791e+01 1.033027959841609515e+02 8.864670905667793477e+01
1.577500000000000000e+04 6.022973770951634265e+01 4.209548122357025335e+01 1.033744932095213187e+02 8.872702948875605955e+01
1.578750000000000000e+04 6.016008506112536480e+01 4.195200995455703463e+01 1.033050475846550427e+02 8.872084467687615472e+01
1.580000000000000000e+04 6.024400766169370058e+01 4.194575188847188940e+01 1.034157300139462734e+02 8.878743828836418572e+01
1.581250000000000000e+04 6.033725988989949229e+01 4.196770541951819666e+01 1.034514296538450253e+02 8.865903867408853500e+01
1.582500000000000000e+04 6.027726219357256809e+01 4.195506195384059112e+01 1.034757417889579756e+02 8.865326716212209135e+01
1.583750000000000000e+04 6.016559069169959884e+01 4.193743517407249755e+01 1.035815425404200170e+02 8.881657528795430778e+01
1.585000000000000000e+04 6.013029447896255419e+01 4.197086264304434877e+01 1.035361214724969017e+02 8.889296622460409480e+01
1.586250000000000000e+04 6.019906026242313146e+01 4.191418006254658479e+01 1.034850242220164347e+02 8.883196681132535844e+01
1.587500000000000000e+04 6.027485551373268180e+01 4.191248039139700410e+01 1.034473283418186185e+02 8.873739411381097852e+01
1.588750000000000000e+04 6.018886899107213395e+01 4.198408131497896534e+01 1.034532487921601103e+02 8.881538147723986754e+01
1.590000000000000000e+04 6.029121957149819622e+01 4.192504774956930191e+01 1.035097570044021609e+02 8.887897636847125682e+01
1.591250000000000000e+04 6.029076628907495206e+01 4.204760669997346412e+01 1.034188736016616588e+02 8.875338104711863707e+01
1.592500000000000000e+04 6.042142846386269639e+01 4.212974341255653599e+01 1.034163039318975876e+02 8.878885530183677588e+01
1.593750000000000000e+04 6.047058653829332542e+01 4.230510619322769372e+01 1.035351151665789473e+02 8.883274064752573906e+01
1.595000000000000000e+04 6.031640092739331749e+01 4.217243638781515358e+01 1.034611231470168917e+02 8.877907252735991506e+01
1.596250000000000000e+04 6.031854354287393960e+01 4.216090912022226433e+01 1.034517231667371107e+02 8.867011739216282251e+01
1.597500000000000000e+04 6.039372631602293495e+01 4.210489501121428191e+01 1.034570395029338385e+02 8.862701256486407431e+01
1.598750000000000000e+04 6.049526214739274366e+01 4.225903198670313543e+01 1.035162354858978659e+02 8.868332384823993664e+01
1.600000000000000000e+04 6.048244666762911237e+01 4.204038274928657160e+01 1.034208773132779697e+02 8.871558110510601125e+01
1.601250000000000000e+04 6.032562049678762861e+01 4.204802820228278648e+01 1.034022014125555131e+02 8.872192552061387971e+01
1.602500000000000000e+04 6.026166062382322508e+01 4.199223413847205677e+01 1.032874373808108999e+02 8.881299500189237506e+01
1.603750000000000000e+04 6.032689910565703428e+01 4.207588452720572292e+01 1.032589062099144712e+02 8.877724111401916218e+01
1.605000000000000000e+04 6.031654456404503861e+01 4.200698158643843527e+01 1.032899751372810471e+02 8.868345573007731275e+01
1.606250000000000000e+04 6.031755825201791765e+01 4.192065119921502969e+01 1.032556047229270462e+02 8.864749107746244761e+01
1.607500000000000000e+04 6.018373042553135832e+01 4.176487535560420383e+01 1.031306130430518380e+02 8.863194647613194377e+01
1.608750000000000000e+04 6.021377455631179032e+01 4.180536417311006403e+01 1.031733296761681800e+02 8.847720852837630900e+01
1.610000000000000000e+04 6.035890400544973744e+01 4.197610232213673243e+01 1.031750139646473201e+02 8.851790312895080604e+01
1.611250000000000000e+04 6.039013363078553454e+01 4.202164242416829865e+01 1.030308824749170640e+02 8.851459375315177169e+01
1.612500000000000000e+04 6.052728878561701720e+01 4.201371827088942723e+01 1.030220515638699368e+02 8.842864852263174669e+01
1.613750000000000000e+04 6.066289672925643828e+01 4.201519562317442080e+01 1.029352769948243349e+02 8.840383605216945284e+01
1.615000000000000000e+04 6.060922887367958367e+01 4.199468135842215588e+01 1.029986399999724398e+02 8.843466451859934807e+01
1.616250000000000000e+04 6.049159122645582443e+01 4.198578050407400042e+01 1.030358634812089633e+02 8.840929324547323631e+01
1.617500000000000000e+04 6.058195715352439237e+01 4.194075072839092400e+01 1.031209955220777061e+02 8.834992205535156984e+01
1.618750000000000000e+04 6.058791426690412152e+01 4.193174858800849591e+01 1.030726216280882852e+02 8.829919552141326733e+01
1.620000000000000000e+04 6.064383783064094757e+01 4.192287492442813601e+01 1.030225167940617723e+02 8.827867330237224053e+01
1.621250000000000000e+04 6.064492698391314462e+01 4.207417482940502396e+01 1.029027791093950555e+02 8.825200536339612256e+01
1.622500000000000000e+04 6.060795722470174951e+01 4.208933896691036836e+01 1.029136913948478593e+02 8.821928020462672748e+01
1.623750000000000000e+04 6.072211761290085263e+01 4.193374138685788211e+01 1.029544343424833244e+02 8.819250606633229950e+01
1.625000000000000000e+04 6.079785978849626105e+01 4.193971546981639165e+01 1.029702015038783145e+02 8.820324090814841611e+01
1.626250000000000000e+04 6.085482083015480015e+01 4.214160615944466315e+01 1.029739513800090691e+02 8.822487837611463135e+01
1.627500000000000000e+04 6.078083041924054442e+01 4.211994554381585942e+01 1.028675920545261846e+02 8.808827726823392368e+01
1.628750000000000000e+04 6.065389831416705135e+01 4.206225932441960680e+01 1.027542326972742899e+02 8.823318242124919664e+01
1.630000000000000000e+04 6.066496831707990367e+01 4.189314386757929043e+01 1.026817578504448534e+02 8.823522075257737640e+01
1.631250000000000000e+04 6.069967477578456538e+01 4.186598395528893946e+01 1.027809496370926325e+02 8.816726712977919078e+01
1.632500000000000000e+04 6.076350287357974622e+01 4.198218749600811606e+01 1.027321420489417960e+02 8.811370814126925666e+01
1.633750000000000000e+04 6.078573173220988934e+01 4.202601892581871112e+01 1.028681403895358102e+02 8.832126771132070076e+01
1.635000000000000000e+04 6.073021197009848748e+01 4.210149634289093967e+01 1.029864801685117754e+02 8.830183635642092099e+01
1.636250000000000000e+04 6.072433618883655271e+01 4.203841635279270150e+01 1.031712865204961673e+02 8.838434104205715869e+01
1.637500000000000000e+04 6.069001362382457643e+01 4.223973310018502758e+01 1.030447038039107923e+02 8.831222144316261335e+01
1.638750000000000000e+04 6.064602483430547153e+01 4.228345921141487906e+01 1.030816854994436511e+02 8.841401824150730704e+01
1.640000000000000000e+04 6.059301471032236464e+01 4.230859015206403484e+01 1.030560520182875024e+02 8.841443802297490606e+01
1.641250000000000000e+04 6.064209351500036860e+01 4.238337995201786157e+01 1.030989153769571800e+02 8.835133904288113627e+01
1.642500000000000000e+04 6.070990398072226668e+01 4.232923511704991171e+01 1.030879043129944677e+02 8.829414192344039236e+01
1.643750000000000000e+04 6.062899276421980943e+01 4.224553175031250163e+01 1.031216880251506041e+02 8.832589812930683593e+01
1.645000000000000000e+04 6.069453257769895771e+01 4.222079456416055621e+01 1.031680208921684425e+02 8.824951573746631084e+01
1.646250000000000000e+04 6.074304374121381045e+01 4.238369438222559182e+01 1.032094619317447268e+02 8.826851373471536988e+01
1.647500000000000000e+04 6.069392134621754309e+01 4.235859958194814823e+01 1.031822288689366331e+02 8.839458867690477462e+01
1.648750000000000000e+04 6.068526864852136526e+01 4.223115958428991235e+01 1.032602889874448948e+02 8.841035933724079143e+01
1.650000000000000000e+04 6.079724037649492629e+01 4.219623843136572106e+01 1.032439913903077127e+02 8.840991530280086863e+01
1.651250000000000000e+04 6.071150411650432233e+01 4.217252068005415566e+01 1.031020558522499897e+02 8.845183278843977348e+01
1.652500000000000000e+04 6.080279392327054211e+01 4.214643220440405003e+01 1.033538802230872591e+02 8.857172706547473240e+01
1.653750000000000000e+04 6.082195331636383884e+01 4.215258838981491607e+01 1.033083286336842832e+02 8.857047900611368618e+01
1.655000000000000000e+04 6.072024189387218485e+01 4.212382574780039590e+01 1.033020979565036157e+02 8.849838824683894245e+01
1.656250000000000000e+04 6.068994023871866261e+01 4.212904486434428719e+01 1.032637770414509362e+02 8.829747250764442867e+01
1.657500000000000000e+04 6.078371957037350626e+01 4.215954772280917240e+01 1.033527959119667230e+02 8.832313013373874355e+01
1.658750000000000000e+04 6.083477447519673120e+01 4.211360142459786715e+01 1.034344205517398620e+02 8.832974927030794277e+01
1.660000000000000000e+04 6.073153912870471061e+01 4.209850614138755986e+01 1.034304468906135810e+02 8.841823754728544316e+01
1.661250000000000000e+04 6.062470913999995759e+01 4.191984323188879813e+01 1.034960375261338896e+02 8.843831397837790576e+01
1.662500000000000000e+04 6.066447756502363120e+01 4.195176320054638808e+01 1.035536154623332976e+02 8.862124120271889183e+01
1.663750000000000000e+04 6.066013227650219619e+01 4.189375577671754058e+01 1.035683887594185393e+02 8.854199335438640617e+01
1.665000000000000000e+04 6.076753489365296446e+01 4.180821222659297831e+01 1.035729229382800725e+02 8.851495500914390391e+01
1.666250000000000000e+04 6.075307203611236417e+01 4.177536696358161805e+01 1.036743975566579508e+02 8.853854922690409524e+01
1.667500000000000000e+04 6.077513737736445876e+01 4.182676101799005863e+01 1.037240085403993959e+02 8.866225458106714541e+01
1.668750000000000000e+04 6.081308495551143523e+01 4.167327599648094605e+01 1.036266385550093503e+02 8.866306935192514516e+01
1.670000000000000000e+04 6.077068698904490418e+01 4.164718578025551210e+01 1.036232555878919328e+02 8.864385415388106537e+01
1.671250000000000000e+04 6.077512351046998162e+01 4.146394070071505666e+01 1.035746216434488076e+02 8.864940595656509004e+01
1.672500000000000000e+04 6.067779176378125783e+01 4.135826184175521547e+01 1.035075136977960426e+02 8.869130701916493820e+01
1.673750000000000000e+04 6.059429509452574081e+01 4.124995541308215508e+01 1.033316116585322675e+02 8.862711722268399228e+01
1.675000000000000000e+04 6.053541554435241068e+01 4.135239726549221473e+01 1.034628506335446190e+02 8.859001963170420879e+01
1.676250000000000000e+04 6.065006993882376918e+01 4.167384119313793889e+01 1.035454933458379827e+02 8.864650457022831631e+01
1.677500000000000000e+04 6.074015758376413032e+01 4.176704426797942205e+01 1.034860149040350308e+02 8.873241405315542352e+01
1.678750000000000000e+04 6.080483275366120921e+01 4.171914182624725953e+01 1.036165520732367611e+02 8.870892163950817633e+01
1.680000000000000000e+04 6.078065656267648365e+01 4.172731732455737585e+01 1.036629920747497522e+02 8.866969808981609447e+01
1.681250000000000000e+04 6.084769696316781307e+01 4.176025581333385617e+01 1.036669203511015809e+02 8.861303339591822237e+01
1.682500000000000000e+04 6.077789413171753097e+01 4.165149430437590183e+01 1.036776654459203968e+02 8.858488157431281707e+01
1.683750000000000000e+04 6.077470243807562866e+01 4.182923605883945584e+01 1.036533209268374520e+02 8.860674268321285751e+01
1.685000000000000000e+04 6.077687498441683545e+01 4.185502123584462453e+01 1.036314256070038908e+02 8.858517584959490421e+01
1.686250000000000000e+04 6.080260943156199005e+01 4.175331807328181810e+01 1.036866127646854352e+02 8.851369815253249840e+01
1.687500000000000000e+04 6.092181733273407929e+01 4.170881470123293866e+01 1.036766623151238349e+02 8.845815466278082795e+01
1.688750000000000000e+04 6.085068000249017217e+01 4.166363185544449976e+01 1.038070852521618122e+02 8.833898891598717285e+01
1.690000000000000000e+04 6.085061651725879273e+01 4.177513295520985537e+01 1.037428670202675107e+02 8.845499573401494331e+01
1.691250000000000000e+04 6.084671913147463584e+01 4.177756940203232716e+01 1.036601296091585027e+02 8.844097377829467632e+01
1.692500000000000000e+04 6.082044333626816979e+01 4.173531589407384246e+01 1.036706470980295052e+02 8.846580095958276502e+01
1.693750000000000000e+04 6.083481700630336064e+01 4.172759282036125228e+01 1.036640469106800566e+02 8.847971680833765618e+01
1.695000000000000000e+04 6.097497785148656391e+01 4.160557267250193547e+01 1.037243105629084994e+02 8.843928629825479959e+01
1.696250000000000000e+04 6.090621431388569107e+01 4.167829192212803946e+01 1.037253977257981177e+02 8.829904242681315907e+01
1.697500000000000000e+04 6.085513876398390920e+01 4.157155272368289189e+01 1.036735450129303899e+02 8.836570165252344111e+01
1.698750000000000000e+04 6.076622338168908044e+01 4.153894451449874481e+01 1.036697293753680924e+02 8.846822327772420635e+01
1.700000000000000000e+04 6.079587362831416897e+01 4.161231753272643630e+01 1.035166394976043165e+02 8.850511648294501299e+01
1.701250000000000000e+04 6.065223743463663908e+01 4.167028314542533707e+01 1.034851911328168228e+02 8.835880480599688269e+01
1.702500000000000000e+04 6.074460331324020501e+01 4.162863040020124572e+01 1.034415132462720806e+02 8.831236561322349132e+01
1.703750000000000000e+04 6.082448473604073058e+01 4.149948332840186538e+01 1.035407311674560020e+02 8.828648267313185727e+01
1.705000000000000000e+04 6.070032911196387460e+01 4.159056298893547421e+01 1.034789521060269522e+02 8.836052538663184919e+01
1.706250000000000000e+04 6.069869853338375520e+01 4.170494246636441460e+01 1.035204801491048272e+02 8.828752835069461469e+01
1.707500000000000000e+04 6.066329281422184749e+01 4.177530493449852855e+01 1.035314984059931902e+02 8.820211621455803197e+01
1.708750000000000000e+04 6.065784289100781024e+01 4.189684911891781383e+01 1.035752752050523497e+02 8.815020269368602612e+01
1.710000000000000000e+04 6.068444305740382561e+01 4.181984175182441987e+01 1.036002636568140218e+02 8.829274453872226047e+01
1.711250000000000000e+04 6.081096611465160606e+01 4.178500052978178303e+01 1.035966736601567106e+02 8.828414159517522819e+01
1.712500000000000000e+04 6.082045971156681929e+01 4.182269226257233186e+01 1.036114442273511855e+02 8.813265766945437463e+01
1.713750000000000000e+04 6.081736167834296936e+01 4.178769644397377192e+01 1.037226871183029857e+02 8.812021127736464621e+01
1.715000000000000000e+04 6.086617256272952403e+01 4.179237556813068721e+01 1.037363105865781847e+02 8.824804582216481208e+01
1.716250000000000000e+04 6.088202776498563651e+01 4.173524958004024654e+01 1.038051089833163019e+02 8.833615049495746518e+01
1.717500000000000000e+04 6.090952188703010250e+01 4.160152718688028273e+01 1.036788434173456892e+02 8.830275414786173371e+01
1.718750000000000000e+04 6.087198803475928344e+01 4.167210977645998327e+01 1.037223996819097920e+02 8.821775213084715972e+01
1.720000000000000000e+04 6.093075828412852957e+01 4.170717777522178693e+01 1.037192647123825822e+02 8.826512573189053512e+01
1.721250000000000000e+04 6.097489638743702045e+01 4.164714471199386026e+01 1.037102263601270664e+02 8.826910051445661054e+01
1.722500000000000000e+04 6.103484186463752081e+01 4.149566165966700737e+01 1.037120545540252436e+02 8.819827032162572777e+01
1.723750000000000000e+04 6.099501948073798019e+01 4.164774801286219486e+01 1.037641239543262799e+02 8.794533412409793982e+01
1.725000000000000000e+04 6.083566163131151683e+01 4.168975419655856030e+01 1.038404245929042133e+02 8.786999014236621974e+01
1.726250000000000000e+04 6.075202436472567058e+01 4.172467802875275567e+01 1.038198517261172924e+02 8.789504278614020905e+01
1.727500000000000000e+04 6.072681780657092077e+01 4.159144704513967383e+01 1.037751585624231438e+02 8.788797540361920824e+01
1.728750000000000000e+04 6.073641784986722314e+01 4.151807957885974787e+01 1.036835589674016234e+02 8.790120829609887210e+01
1.730000000000000000e+04 6.066925185657544972e+01 4.162194946546953389e+01 1.037646894047327919e+02 8.792338903503041081e+01
1.731250000000000000e+04 6.067970328403147562e+01 4.156009626908815591e+01 1.034396274126987691e+02 8.791946141352150335e+01
1.732500000000000000e+04 6.064459534304325672e+01 4.150745761741098505e+01 1.036027691055706583e+02 8.795328372663611560e+01
1.733750000000000000e+04 6.065710096243743266e+01 4.160429140958485306e+01 1.035059018693267348e+02 8.800399965464946206e+01
1.735000000000000000e+04 6.069625636415151604e+01 4.187374288515277954e+01 1.034929504737715291e+02 8.798908048957143535e+01
1.736250000000000000e+04 6.073939866839285173e+01 4.159816607891042395e+01 1.035262282040101951e+02 8.795530770690851341e+01
1.737500000000000000e+04 6.083624092236346570e+01 4.161366382857301716e+01 1.034604931559782841e+02 8.786169559585144384e+01
1.738750000000000000e+04 6.079166068278097157e+01 4.172580509971570706e+01 1.034687395120549809e+02 8.792553877174482579e+01
1.740000000000000000e+04 6.071021563161866652e+01 4.168592993816712777e+01 1.037790283990651687e+02 8.794660289270122178e+01
1.741250000000000000e+04 6.083497939609070215e+01 4.169768693420098060e+01 1.037875674766513754e+02 8.795845643816846859e+01
1.742500000000000000e+04 6.077442772240070212e+01 4.169842788801470590e+01 1.037620852715394619e+02 8.788522270787983359e+01
1.743750000000000000e+04 6.090323327221694427e+01 4.169209437902402726e+01 1.035434578105013657e+02 8.788249649966319055e+01
1.745000000000000000e+04 6.084045634133208580e+01 4.156595612564949249e+01 1.036610926590487480e+02 8.792710310371248283e+01
1.746250000000000000e+04 6.088043156357058905e+01 4.158034207989614828e+01 1.037657761100831522e+02 8.787985687028637471e+01
1.747500000000000000e+04 6.087191473480030623e+01 4.172619531802597237e+01 1.037655687067016430e+02 8.784912297940475412e+01
1.748750000000000000e+04 6.078366120784970406e+01 4.189348231732557082e+01 1.037710590185568833e+02 8.781427833671324379e+01
1.750000000000000000e+04 6.082317271934623193e+01 4.179495893128706285e+01 1.038202741843261236e+02 8.772991343403637643e+01
1.751250000000000000e+04 6.080916436236098832e+01 4.173134366166716092e+01 1.038160689519119586e+02 8.772184855485990340e+01
1.752500000000000000e+04 6.067334346957798630e+01 4.162079077015127382e+01 1.038144256289706107e+02 8.775764972145644549e+01
1.753750000000000000e+04 6.069354161103278500e+01 4.158999845912407523e+01 1.037544331430910347e+02 8.774360116835379131e+01
1.755000000000000000e+04 6.064483634548124513e+01 4.146519549340535349e+01 1.037055713278448934e+02 8.766207298147516269e+01
1.756250000000000000e+04 6.059599171904353199e+01 4.168913340910165743e+01 1.036972197235260893e+02 8.786568784639720775e+01
1.757500000000000000e+04 6.066199003536546996e+01 4.175494184446019119e+01 1.037121835769809763e+02 8.785245537014650097e+01
1.758750000000000000e+04 6.063518130674473383e+01 4.162312666672931982e+01 1.036695579928932602e+02 8.788376561411025989e+01
1.760000000000000000e+04 6.061659968923284936e+01 4.182763490045494592e+01 1.036714135407786159e+02 8.786170290290922935e+01
1.761250000000000000e+04 6.069528350790603355e+01 4.167130168868748541e+01 1.036809796758497697e+02 8.783121210430351766e+01
1.762500000000000000e+04 6.059011323204565258e+01 4.165427842357975408e+01 1.037166497418084390e+02 8.785408297412601542e+01
1.763750000000000000e+04 6.067581020649794965e+01 4.171827546185984659e+01 1.037993451783182195e+02 8.781953883565176966e+01
1.765000000000000000e+04 6.058225323089109793e+01 4.168241327861328216e+01 1.038788564449767478e+02 8.781715022706553953e+01
1.766250000000000000e+04 6.055709306545548998e+01 4.169426915317806248e+01 1.038721944294409099e+02 8.794462979738077024e+01
1.767500000000000000e+04 6.064369198980820386e+01 4.162566118191544717e+01 1.038152623512544466e+02 8.786785127744825274e+01
1.768750000000000000e+04 6.055416865319349284e+01 4.162895671278771204e+01 1.037983808151782341e+02 8.780549007467107003e+01
1.770000000000000000e+04 6.061767113491384151e+01 4.171703100494028149e+01 1.038546074057511674e+02 8.767638897892936711e+01
1.771250000000000000e+04 6.058308454145346644e+01 4.168188696998304010e+01 1.038607698777314710e+02 8.769463695381990931e+01
1.772500000000000000e+04 6.067069209828608933e+01 4.172849522252398913e+01 1.037566953453262073e+02 8.775866261861675355e+01
1.773750000000000000e+04 6.071571065286040181e+01 4.176278052755528591e+01 1.037674335225832039e+02 8.780390136010508684e+01
1.775000000000000000e+04 6.087127978376088322e+01 4.171751300769822279e+01 1.036882078559538485e+02 8.775692809824182916e+01
1.776250000000000000e+04 6.086044797289236641e+01 4.162312172213469808e+01 1.035697237714680341e+02 8.771223047304633269e+01
1.777500000000000000e+04 6.082858320915784844e+01 4.161947222069009911e+01 1.034806245975144208e+02 8.764794745580861957e+01
1.778750000000000000e+04 6.072359281994848601e+01 4.174817561001022170e+01 1.035147923976319504e+02 8.757444097546252237e+01
1.780000000000000000e+04 6.069138017498056570e+01 4.171098671505199462e+01 1.036000435852316599e+02 8.751654033075296013e+01
1.781250000000000000e+04 6.058314544596824192e+01 4.178763924212317704e+01 1.036227217014287163e+02 8.752492079104754907e+01
1.782500000000000000e+04 6.052207226961082398e+01 4.180349116682429411e+01 1.035725545113050856e+02 8.742361885657594200e+01
1.783750000000000000e+04 6.049550585523870438e+01 4.171820721127676279e+01 1.036479660709617434e+02 8.736810718670764686e+01
1.785000000000000000e+04 6.049936137498602307e+01 4.175400516641200710e+01 1.035307822802031126e+02 8.744049003087283722e+01
1.786250000000000000e+04 6.060122171159280668e+01 4.196051318444020950e+01 1.036177439590513814e+02 8.733625981989341369e+01
1.787500000000000000e+04 6.066329676314816766e+01 4.186702074711173083e+01 1.035624529691039726e+02 8.736299807227828751e+01
1.788750000000000000e+04 6.052887963355038181e+01 4.184619126113392440e+01 1.035305343699991312e+02 8.726971467997877596e+01
1.790000000000000000e+04 6.049763965890814887e+01 4.190318735481669421e+01 1.035248473356355277e+02 8.725836824105137168e+01
1.791250000000000000e+04 6.047360668672793338e+01 4.180741356710931456e+01 1.036054142509416067e+02 8.716159424863350580e+01
1.792500000000000000e+04 6.052731401996805261e+01 4.182469743516989524e+01 1.035686937207639744e+02 8.713587440069112233e+01
1.793750000000000000e+04 6.041214641455362511e+01 4.179682765055043348e+01 1.035650500965710847e+02 8.717477533451206284e+01
1.795000000000000000e+04 6.034681059462633357e+01 4.174777927123860621e+01 1.034828479701425721e+02 8.723200510448729972e+01
1.796250000000000000e+04 6.042005187440317826e+01 4.187788374533469238e+01 1.035841922958062469e+02 8.723858013393417821e+01
1.797500000000000000e+04 6.042675542632832020e+01 4.192874124454030493e+01 1.034507417583318727e+02 8.725460914759472075e+01
1.798750000000000000e+04 6.030788952466627961e+01 4.189045060051618918e+01 1.034385856381024809e+02 8.722503683004562447e+01
1.800000000000000000e+04 6.037036731532891309e+01 4.190155691683644079e+01 1.035604717817017644e+02 8.710731483218924609e+01
1.801250000000000000e+04 6.029569169420964414e+01 4.197356832950443106e+01 1.035949050252119719e+02 8.704196303315175953e+01
1.802500000000000000e+04 6.031102432411698544e+01 4.207427055915003677e+01 1.034967665432304926e+02 8.702116573784755360e+01
1.803750000000000000e+04 6.036428724906865284e+01 4.208966093315263635e+01 1.035051131853881827e+02 8.704756700498451494e+01
1.805000000000000000e+04 6.044680035457650291e+01 4.205791979639253952e+01 1.034210443310129079e+02 8.721623435779623890e+01
1.806250000000000000e+04 6.040988703460575238e+01 4.209545465168623934e+01 1.034374689630727744e+02 8.731973028963814443e+01
1.807500000000000000e+04 6.048718977795500251e+01 4.210539134341619416e+01 1.033932799836912722e+02 8.729551205592254348e+01
1.808750000000000000e+04 6.037418313401634151e+01 4.227440075466297742e+01 1.035496761209455912e+02 8.724415817116245364e+01
1.810000000000000000e+04 6.032885823365650424e+01 4.226674438455687977e+01 1.035963186217042136e+02 8.731158298744342972e+01
1.811250000000000000e+04 6.020476766359065124e+01 4.220617806802652439e+01 1.034960716479060494e+02 8.729215045886357416e+01
1.812500000000000000e+04 6.024915190662952114e+01 4.227724087801817632e+01 1.034335261237315962e+02 8.735081383563100133e+01
1.813750000000000000e+04 6.032912018873694393e+01 4.227262634658846707e+01 1.033344129152351201e+02 8.742744403706096534e+01
1.815000000000000000e+04 6.031328996279877686e+01 4.225418766776352442e+01 1.032758444639651714e+02 8.736085639939659586e+01
1.816250000000000000e+04 6.040631473309706934e+01 4.227440496133514358e+01 1.032997176911987225e+02 8.730209441815534888e+01
1.817500000000000000e+04 6.045699716864911011e+01 4.239449330708417563e+01 1.033881992474301654e+02 8.739994511637368646e+01
1.818750000000000000e+04 6.046092090989709078e+01 4.232323029018676408e+01 1.033930454192971240e+02 8.730842294708418194e+01
1.820000000000000000e+04 6.044951758324867797e+01 4.226138280403395697e+01 1.034047518245314166e+02 8.730085842232341520e+01
1.821250000000000000e+04 6.036875779400754283e+01 4.211178226613029807e+01 1.032387750885400663e+02 8.724877776624127534e+01
1.822500000000000000e+04 6.004258364130216563e+01 4.221687419995244994e+01 1.034009348217889084e+02 8.715952979495867226e+01
1.823750000000000000e+04 6.007907382572548016e+01 4.203374367419410618e+01 1.033379881736516523e+02 8.698671341977481575e+01
1.825000000000000000e+04 6.006112441705756311e+01 4.192175151132619249e+01 1.033811060448262111e+02 8.702565367919450523e+01
1.826250000000000000e+04 5.996009294297282821e+01 4.194893441532964573e+01 1.034835253676064184e+02 8.693748556595392074e+01
1.827500000000000000e+04 5.986693343759660024e+01 4.191607470644995459e+01 1.034722062783980334e+02 8.698360915549092454e+01
1.828750000000000000e+04 5.985670834690431263e+01 4.188813421751539323e+01 1.034114304229590573e+02 8.700578537944753066e+01
1.830000000000000000e+04 5.984097019719042976e+01 4.186759039923884984e+01 1.033537393510607956e+02 8.700020839819774210e+01
1.831250000000000000e+04 5.987889833022024533e+01 4.178844910887335118e+01 1.033650783699320215e+02 8.702971470294961875e+01
1.832500000000000000e+04 5.991668140276959065e+01 4.181613237723185961e+01 1.032752514603357668e+02 8.700542406877590906e+01
1.833750000000000000e+04 6.006170779095352685e+01 4.186706321214925453e+01 1.032851768159414689e+02 8.710998346837571660e+01
1.835000000000000000e+04 6.014603136664206318e+01 4.189708650535281009e+01 1.034224091673221011e+02 8.695209607586744482e+01
1.836250000000000000e+04 6.025425120766348641e+01 4.191074559621448969e+01 1.034838536680776997e+02 8.693592254977750144e+01
1.837500000000000000e+04 5.990881184471785303e+01 4.201987835628512613e+01 1.035279791872957560e+02 8.697273079780107707e+01
1.838750000000000000e+04 6.001388425173377783e+01 4.208371306285194891e+01 1.035186140709920721e+02 8.690423233787838342e+01
1.840000000000000000e+04 5.998099985754895869e+01 4.209439232125448171e+01 1.035551432673319425e+02 8.676429664624282623e+01
1.841250000000000000e+04 6.002449465053766886e+01 4.208553401435015928e+01 1.036466877748436133e+02 8.667981047679353424e+01
1.842500000000000000e+04 6.006741119287043063e+01 4.211282756667749538e+01 1.036851232838980366e+02 8.658731094850105592e+01
1.843750000000000000e+04 6.007388263211518620e+01 4.208054914977773109e+01 1.038242091348185454e+02 8.651250302379619939e+01
1.845000000000000000e+04 6.013141600769878892e+01 4.195674984416883291e+01 1.037870842301542638e+02 8.642339055825287630e+01
1.846250000000000000e+04 6.000802135109965718e+01 4.199365041200745452e+01 1.037991347345330979e+02 8.636812313277451381e+01
1.847500000000000000e+04 5.997606721358810944e+01 4.218124238493554401e+01 1.037207903805792171e+02 8.628551605160265581e+01
1.848750000000000000e+04 6.005427789834607921e+01 4.217897852913886680e+01 1.038919211597447116e+02 8.653564836848083530e+01
1.850000000000000000e+04 6.006769614406010049e+01 4.212287203348493136e+01 1.038448572017856435e+02 8.660606720325358765e+01
1.851250000000000000e+04 5.986971468190257184e+01 4.200984772565603009e+01 1.037652830085478683e+02 8.664904949981185212e+01
1.852500000000000000e+04 5.990960968728143854e+01 4.202494719639212661e+01 1.036924485867582177e+02 8.657936128034860701e+01
1.853750000000000000e+04 5.984024415697582810e+01 4.210365042829900517e+01 1.035537390358689720e+02 8.677240414669438451e+01
1.855000000000000000e+04 5.977011802798405427e+01 4.217716003462737717e+01 1.031479218569116227e+02 8.677256966736095478e+01
1.856250000000000000e+04 5.989729690422657882e+01 4.224712782325348570e+01 1.032577396453229568e+02 8.674800975839875150e+01
1.857500000000000000e+04 5.997229917724327919e+01 4.225247262078070065e+01 1.032581737849502161e+02 8.680373700490243039e+01
1.858750000000000000e+04 6.002538010299895888e+01 4.217864286341539781e+01 1.033600332568739475e+02 8.673707917848723525e+01
1.860000000000000000e+04 5.978863446952801297e+01 4.218618588764699950e+01 1.033103323651089482e+02 8.662679892147316707e+01
1.861250000000000000e+04 5.990281410978300158e+01 4.222960774167422215e+01 1.033646130102412997e+02 8.660321987449405867e+01
1.862500000000000000e+04 5.982629018287797606e+01 4.227347296817013245e+01 1.032431317285585806e+02 8.641445332547412761e+01
1.863750000000000000e+04 5.968642124099586965e+01 4.232474507473166625e+01 1.031861854473654176e+02 8.639291494421279083e+01
1.865000000000000000e+04 5.959986562407169686e+01 4.244511099037942614e+01 1.031670689089138619e+02 8.630266475517039737e+01
1.866250000000000000e+04 5.964576272725962269e+01 4.254054935337887855e+01 1.030662028019337697e+02 8.621903982960590440e+01
1.867500000000000000e+04 5.970301920402172158e+01 4.246533787380609937e+01 1.032508973317150378e+02 8.624625414460108175e+01
1.868750000000000000e+04 5.982324579518523677e+01 4.238864190041179825e+01 1.033533796311928086e+02 8.622337293317080764e+01
1.870000000000000000e+04 5.970889006387560016e+01 4.250186847149257119e+01 1.035150010589251082e+02 8.617673846906849633e+01
1.871250000000000000e+04 5.970072892457307745e+01 4.246365745774333789e+01 1.035615764950781568e+02 8.611970770774711070e+01
1.872500000000000000e+04 5.972087913765594891e+01 4.245643387788884837e+01 1.035069325063082744e+02 8.625093488016381116e+01
1.873750000000000000e+04 5.982817460156738321e+01 4.256886324926671961e+01 1.036285165997719275e+02 8.622665662482118876e+01
1.875000000000000000e+04 5.971847036384141916e+01 4.251136730671493780e+01 1.036055049357250937e+02 8.609980562734013176e+01
1.876250000000000000e+04 5.975592619495463964e+01 4.252309742988730079e+01 1.036128122192776715e+02 8.607739848037094532e+01
1.877500000000000000e+04 5.984652599793084704e+01 4.245048062426234026e+01 1.036101823320479696e+02 8.616347674623867192e+01
1.878750000000000000e+04 5.982614742858667256e+01 4.239751696701404171e+01 1.036020137813133317e+02 8.610976618793056048e+01
1.880000000000000000e+04 5.983242256809752746e+01 4.232739458946777944e+01 1.035889794120022032e+02 8.601764022177404456e+01
1.881250000000000000e+04 5.989385673861431059e+01 4.239165256261397019e+01 1.034778299273220483e+02 8.607289996862795078e+01
1.882500000000000000e+04 5.984372754209395850e+01 4.256857193537206996e+01 1.033416928205261769e+02 8.611051568290764635e+01
1.883750000000000000e+04 5.986599121154582548e+01 4.253194083267229075e+01 1.034216243116212439e+02 8.616959642656901508e+01
1.885000000000000000e+04 5.966588579169349060e+01 4.241503504289553916e+01 1.034377734892115086e+02 8.606798878862669255e+01
1.886250000000000000e+04 5.970233861986803703e+01 4.255821137347725625e+01 1.035309310965181737e+02 8.611000120779331723e+01
1.887500000000000000e+04 5.967457080641219136e+01 4.256409442773419016e+01 1.035755321960549367e+02 8.607180228112665077e+01
1.888750000000000000e+04 5.963934465937921203e+01 4.242536236544309958e+01 1.037304759108198198e+02 8.594008599270148352e+01
1.890000000000000000e+04 5.964535753618929448e+01 4.249696485293399206e+01 1.035473003295521863e+02 8.593086940666188411e+01
1.891250000000000000e+04 5.965169106298475299e+01 4.260959686128843060e+01 1.036844687210572857e+02 8.590300604299252996e+01
1.892500000000000000e+04 5.967963699410682921e+01 4.266947167488907411e+01 1.036854039460261276e+02 8.590561404756404329e+01
1.893750000000000000e+04 5.973228973651222873e+01 4.262227586772183230e+01 1.036505555374304350e+02 8.575166804853627411e+01
1.895000000000000000e+04 5.969200646577479574e+01 4.252125259765067256e+01 1.036908389609584731e+02 8.574042446151450747e+01
1.896250000000000000e+04 5.960234705058014271e+01 4.242069774857755959e+01 1.038500610108545601e+02 8.572406215201553437e+01
1.897500000000000000e+04 5.956446851217884841e+01 4.248219102418533311e+01 1.037130750288695964e+02 8.574061784990200863e+01
1.898750000000000000e+04 5.960120515114164164e+01 4.252425914272620844e+01 1.036128083645210012e+02 8.571714995393264758e+01
1.900000000000000000e+04 5.961898295792580171e+01 4.254084441182439491e+01 1.036820556127728850e+02 8.569437725034586606e+01
1.901250000000000000e+04 5.959073434492765386e+01 4.252238033554384344e+01 1.036158385709731675e+02 8.568664163646813847e+01
1.902500000000000000e+04 5.957661122203067094e+01 4.255226160268485813e+01 1.034276803654780394e+02 8.585147392896395502e+01
1.903750000000000000e+04 5.959413736207074663e+01 4.258434414969142523e+01 1.034820104496439086e+02 8.572892607456773817e+01
1.905000000000000000e+04 5.960455570215543730e+01 4.263889027077944860e+01 1.035271791190396016e+02 8.582042032434017642e+01
1.906250000000000000e+04 5.956786626830835729e+01 4.269009433766044026e+01 1.035859909746474727e+02 8.596462256838424310e+01
1.907500000000000000e+04 5.969592023038750028e+01 4.250381658626073289e+01 1.035603887438372652e+02 8.603691016095929456e+01
1.908750000000000000e+04 5.969969329278210779e+01 4.264124073205302068e+01 1.036344502353582158e+02 8.601962742435873110e+01
1.910000000000000000e+04 5.981508058456958565e+01 4.221548622941491402e+01 1.036657754235347824e+02 8.586408857177313791e+01
1.911250000000000000e+04 5.978310752450777699e+01 4.254150214335470537e+01 1.035657781285074321e+02 8.587619382843375604e+01
1.912500000000000000e+04 5.981656160821577828e+01 4.264292333376607047e+01 1.035792798413381632e+02 8.585608499318885833e+01
1.913750000000000000e+04 5.962147668940151846e+01 4.247298452071886032e+01 1.035245511067447381e+02 8.585900402342203108e+01
1.915000000000000000e+04 5.977615586155001637e+01 4.241881983205158235e+01 1.034882020103047608e+02 8.583544232420126718e+01
1.916250000000000000e+04 5.981662198381320650e+01 4.242232526326189657e+01 1.033636595928265081e+02 8.588029593682222185e+01
1.917500000000000000e+04 5.983192066686214616e+01 4.236945835413184369e+01 1.032960980636642745e+02 8.600812620419101506e+01
1.918750000000000000e+04 5.976000685320494199e+01 4.244472776264907310e+01 1.031795357107656201e+02 8.584771344866761922e+01
1.920000000000000000e+04 5.981918430327634439e+01 4.253501749922484265e+01 1.032171793997559632e+02 8.593179047580824204e+01
1.921250000000000000e+04 5.980541109011094392e+01 4.250951310631089797e+01 1.031273483987588975e+02 8.578147582200551824e+01
1.922500000000000000e+04 5.982741690409064006e+01 4.246386057887695387e+01 1.031279588056481344e+02 8.576823654662433682e+01
1.923750000000000000e+04 5.993457854637812687e+01 4.252437823452513044e+01 1.031268966699019529e+02 8.574126248986860332e+01
1.925000000000000000e+04 5.988183978400280694e+01 4.251398763362471556e+01 1.031250737375179085e+02 8.574032189922191094e+01
1.926250000000000000e+04 5.989929264937281772e+01 4.260138946800652349e+01 1.029442367000698653e+02 8.584431205724949621e+01
1.927500000000000000e+04 5.994608673245340924e+01 4.258066947280786252e+01 1.029318473777180571e+02 8.575956675208929880e+01
1.928750000000000000e+04 5.993794615528489089e+01 4.260979912604388886e+01 1.029649849781907136e+02 8.576532119211010752e+01
1.930000000000000000e+04 6.003317211583328827e+01 4.261870639410841477e+01 1.029135566629232699e+02 8.574871979086917406e+01
1.931250000000000000e+04 5.998423134378338517e+01 4.254623307099789287e+01 1.029026026378405589e+02 8.568211517143785727e+01
1.932500000000000000e+04 6.006178911108069940e+01 4.254984305151533164e+01 1.030402054008200849e+02 8.567147776242640589e+01
1.933750000000000000e+04 5.999474985981733255e+01 4.257932199467686729e+01 1.029793036928454910e+02 8.575969381822780235e+01
1.935000000000000000e+04 5.997741634292109580e+01 4.251868638982291770e+01 1.029771909834630605e+02 8.584094639698480478e+01
1.936250000000000000e+04 5.991486453880992258e+01 4.246742360493212232e+01 1.029203834486896341e+02 8.579181844002275170e+01
1.937500000000000000e+04 5.999951864835308868e+01 4.242798744617823559e+01 1.028893891483099594e+02 8.576004937173347287e+01
1.938750000000000000e+04 5.990502577513311167e+01 4.232808840844135290e+01 1.028542874423061022e+02 8.578997480239569029e+01
1.940000000000000000e+04 5.985674638359011368e+01 4.231592611584724750e+01 1.029200910775962541e+02 8.571090156059972287e+01
1.941250000000000000e+04 5.987410081331049128e+01 4.222149442232081640e+01 1.030344938799147769e+02 8.569289428831440603e+01
1.942500000000000000e+04 5.990272196032748298e+01 4.220226992545411804e+01 1.031398850260256808e+02 8.584675173121352998e+01
1.943750000000000000e+04 5.989904573117395614e+01 4.228352959765419428e+01 1.029844402235984262e+02 8.590098735953276332e+01
1.945000000000000000e+04 5.975505907726459043e+01 4.225787859378374378e+01 1.030558806863671180e+02 8.596104370258579763e+01
1.946250000000000000e+04 5.953532335794319152e+01 4.228226052376954414e+01 1.031779960101824543e+02 8.601120357787584680e+01
1.947500000000000000e+04 5.957550152730279791e+01 4.234567204525014716e+01 1.032553167256186128e+02 8.601531205575250283e+01
1.948750000000000000e+04 5.954946863048857608e+01 4.227931474001295697e+01 1.032642568232653701e+02 8.607001603729906947e+01
1.950000000000000000e+04 5.961583128434227064e+01 4.230915362067722185e+01 1.033092655389476562e+02 8.607304517848484693e+01
1.951250000000000000e+04 5.957488483742466912e+01 4.232565811001873612e+01 1.032714504167870473e+02 8.598740875868884359e+01
1.952500000000000000e+04 5.956794862140088753e+01 4.223621723067153511e+01 1.033317843652112060e+02 8.596915050447400120e+01
1.953750000000000000e+04 5.947747647500946755e+01 4.226859981515082865e+01 1.032468921609841885e+02 8.614578923677589728e+01
1.955000000000000000e+04 5.945745984476723578e+01 4.222979740085566647e+01 1.033006232669185493e+02 8.612865218038474779e+01
1.956250000000000000e+04 5.948222236338126834e+01 4.233201435257434042e+01 1.032744120678649296e+02 8.623914516674319941e+01
1.957500000000000000e+04 5.935565606268277605e+01 4.235826688926277228e+01 1.032554527534502569e+02 8.623906637952966037e+01
1.958750000000000000e+04 5.931151806789686276e+01 4.259729100222830311e+01 1.032372677732236497e+02 8.618164817071739492e+01
1.960000000000000000e+04 5.935598599952412968e+01 4.268279704930179719e+01 1.031503815731139184e+02 8.625567771817200935e+01
1.961250000000000000e+04 5.935754369470695480e+01 4.270920899826523964e+01 1.030993921553353516e+02 8.629321955971973068e+01
1.962500000000000000e+04 5.925956054717048005e+01 4.279228301693602532e+01 1.030576046126138863e+02 8.631056549566640967e+01
1.963750000000000000e+04 5.923993195624662178e+01 4.284551584138219482e+01 1.030200656177202347e+02 8.627590275269606934e+01
1.965000000000000000e+04 5.926011003410171440e+01 4.279012679883350501e+01 1.030943737934317141e+02 8.624997663299990336e+01
1.966250000000000000e+04 5.912827605632300276e+01 4.270391395719668992e+01 1.031298223793341435e+02 8.622362065678680665e+01
1.967500000000000000e+04 5.902787473442845112e+01 4.267643647955133446e+01 1.031708306611911325e+02 8.613326227681935165e+01
1.968750000000000000e+04 5.894277611915484982e+01 4.258867401347639969e+01 1.032271843630850867e+02 8.619076090250484867e+01
1.970000000000000000e+04 5.887757697285314151e+01 4.262820784322218515e+01 1.032939032855598640e+02 8.611350923489298737e+01
1.971250000000000000e+04 5.868190445197372185e+01 4.255545904523063427e+01 1.032334886409337145e+02 8.598332535221554451e+01
1.972500000000000000e+04 5.885001709849426277e+01 4.258323171704221011e+01 1.031162829951145170e+02 8.604406387046992677e+01
1.973750000000000000e+04 5.894108352002026407e+01 4.247468904943163182e+01 1.032226022139736159e+02 8.593359521292452996e+01
1.975000000000000000e+04 5.902689351372399074e+01 4.245715588113449712e+01 1.032615072600047910e+02 8.587201979934862095e+01
1.976250000000000000e+04 5.893515748975097068e+01 4.257471018259872864e+01 1.035995620807803164e+02 8.580626742564052734e+01
1.977500000000000000e+04 5.885614237971887519e+01 4.265629908165789175e+01 1.035415188673278237e+02 8.562903094965348316e+01
1.978750000000000000e+04 5.902613871453755934e+01 4.260718850031148008e+01 1.033326690808818995e+02 8.558447182161567923e+01
1.980000000000000000e+04 5.909609172737604865e+01 4.268811840978403183e+01 1.032455756711356258e+02 8.555139626708260892e+01
1.981250000000000000e+04 5.927316222552397562e+01 4.271226320400525367e+01 1.032263102508738086e+02 8.554082368613538279e+01
1.982500000000000000e+04 5.913585426573241222e+01 4.270578572853188604e+01 1.033990813320796605e+02 8.567177580554285043e+01
1.983750000000000000e+04 5.899979093741004021e+01 4.253392005521209285e+01 1.032138630753446336e+02 8.577704212735098110e+01
1.985000000000000000e+04 5.893066812132862964e+01 4.250139857003919275e+01 1.031881193922696127e+02 8.576448319389361075e+01
1.986250000000000000e+04 5.892717590923794546e+01 4.254025289012466970e+01 1.031777276198126430e+02 8.591029769454478071e+01
1.987500000000000000e+04 5.900090755387486041e+01 4.252921220446206263e+01 1.031010686649636767e+02 8.607606130569209313e+01
1.988750000000000000e+04 5.901107218401467946e+01 4.256915017253199807e+01 1.030620851346223645e+02 8.614268373345424834e+01
1.990000000000000000e+04 5.896978188927347020e+01 4.258758809566027281e+01 1.030952044707135968e+02 8.605990927073915486e+01
1.991250000000000000e+04 5.902353074377382569e+01 4.260164144845906975e+01 1.030537255478742651e+02 8.600728673766597865e+01
1.992500000000000000e+04 5.914048960517447995e+01 4.255713068429966484e+01 1.031300698959455815e+02 8.606670737939916194e+01
1.993750000000000000e+04 5.906311934887004611e+01 4.254508690054752407e+01 1.032518867764991626e+02 8.614784715854055719e+01
1.995000000000000000e+04 5.908415372878440763e+01 4.264670253838535530e+01 1.033073348430690999e+02 8.608873071495528961e+01
1.996250000000000000e+04 5.910440663610258127e+01 4.267046478490285466e+01 1.031810617125212559e+02 8.609670954480675675e+01
1.997500000000000000e+04 5.911775942636227654e+01 4.255796358016871039e+01 1.032073911593212046e+02 8.606089704447754229e+01
1.998750000000000000e+04 5.913642026052914957e+01 4.254558698447033294e+01 1.032115123410202671e+02 8.611231585121360865e+01
2.000000000000000000e+04 5.923048605423656454e+01 4.256221054068331711e+01 1.032147480722772031e+02 8.605827215925671680e+01
2.001250000000000000e+04 5.923753124445307350e+01 4.259803146927399808e+01 1.031804758603313559e+02 8.609897417350995852e+01
2.002500000000000000e+04 5.925240115629862458e+01 4.236496180256082056e+01 1.031428274190089383e+02 8.605195229238464094e+01
2.003750000000000000e+04 5.922225155358957238e+01 4.238690476137361429e+01 1.031630182545987964e+02 8.593886566284983530e+01
2.005000000000000000e+04 5.925764950462097147e+01 4.256118988349127363e+01 1.030940115077053179e+02 8.606768699087996310e+01
2.006250000000000000e+04 5.918559462203389643e+01 4.249811520442682422e+01 1.030653766661573059e+02 8.611284839530901536e+01
2.007500000000000000e+04 5.911222060646908005e+01 4.246560093869626940e+01 1.030590055582836726e+02 8.608423864024446459e+01
2.008750000000000000e+04 5.908317160225588793e+01 4.249088350278300652e+01 1.032158494138831060e+02 8.614915534085379534e+01
2.010000000000000000e+04 5.902143368378380472e+01 4.246077931631163693e+01 1.034104435154738439e+02 8.610205822018933475e+01
2.011250000000000000e+04 5.897595317862378295e+01 4.240513055483435778e+01 1.034368790668669220e+02 8.611498740896558957e+01
2.012500000000000000e+04 5.884874983866191656e+01 4.237810284712976738e+01 1.033108040617766932e+02 8.607908163641671706e+01
2.013750000000000000e+04 5.887969309190506806e+01 4.237858174817203150e+01 1.032643417671570063e+02 8.592741942584115122e+01
2.015000000000000000e+04 5.898536868573610548e+01 4.234204189596875523e+01 1.033792923825068328e+02 8.591948374735899563e+01
2.016250000000000000e+04 5.891474955604716257e+01 4.237285432664129559e+01 1.033746364232214034e+02 8.586759407731895521e+01
2.017500000000000000e+04 5.876431835774378953e+01 4.241162988180467863e+01 1.034051157994949932e+02 8.588393739560996210e+01
2.018750000000000000e+04 5.867128778644521248e+01 4.241157562534262127e+01 1.032508944207958734e+02 8.586441876785612237e+01
2.020000000000000000e+04 5.881076600094516493e+01 4.240478331836573744e+01 1.032141290741295307e+02 8.589953996296652861e+01
2.021250000000000000e+04 5.873696595567302836e+01 4.228960192765612192e+01 1.031599028814354710e+02 8.588639581955342805e+01
2.022500000000000000e+04 5.882922886407239815e+01 4.227123930975015043e+01 1.031946717653142116e+02 8.586878173331835740e+01
2.023750000000000000e+04 5.860423648625489790e+01 4.234722374471533612e+01 1.030456467739080466e+02 8.588693032423138618e+01
2.025000000000000000e+04 5.849461519155222788e+01 4.236712528609204043e+01 1.030366301212930580e+02 8.608975866990346049e+01
2.026250000000000000e+04 5.859853608384659651e+01 4.242362098429106254e+01 1.029467936946527686e+02 8.614873810291135214e+01
2.027500000000000000e+04 5.847398081971395101e+01 4.246648416755883204e+01 1.030622419788801238e+02 8.610979984843662294e+01
2.028750000000000000e+04 5.869978243870587420e+01 4.247844562922897893e+01 1.031889714891085958e+02 8.600538614556990069e+01
2.030000000000000000e+04 5.871059850152155235e+01 4.247873316319306269e+01 1.033499285632709928e+02 8.600281062132093268e+01
2.031250000000000000e+04 5.870418346276697008e+01 4.243386034271212992e+01 1.032902010893716067e+02 8.592734437578508278e+01
2.032500000000000000e+04 5.870182666859586362e+01 4.243828265958316592e+01 1.032474930842636383e+02 8.591586428279953225e+01
2.033750000000000000e+04 5.868714502459150850e+01 4.240539090296294944e+01 1.032980868080493764e+02 8.594344519459619391e+01
2.035000000000000000e+04 5.864730100011694702e+01 4.234073092856760212e+01 1.033326622149374714e+02 8.597078333196425604e+01
2.036250000000000000e+04 5.866502327668961669e+01 4.251170759043895941e+01 1.033216724022872484e+02 8.592582039481786182e+01
2.037500000000000000e+04 5.860304241782233703e+01 4.265052830191392275e+01 1.032482209343890531e+02 8.602186199402808597e+01
2.038750000000000000e+04 5.858947528568852903e+01 4.250278597075560327e+01 1.032958926262916606e+02 8.591199880245162035e+01
2.040000000000000000e+04 5.873992545833436907e+01 4.240099793129963501e+01 1.032637662261878120e+02 8.572554127640380273e+01
2.041250000000000000e+04 5.865194507030676618e+01 4.249962404441904340e+01 1.032960506174378423e+02 8.573954181846070810e+01
2.042500000000000000e+04 5.868994096372251335e+01 4.248744814707339401e+01 1.033508611532136285e+02 8.583459716502568426e+01
2.043750000000000000e+04 5.862690773417959633e+01 4.249799123638823772e+01 1.033514204208291858e+02 8.588710480802511427e+01
2.045000000000000000e+04 5.865566018217945299e+01 4.253272073372630047e+01 1.033537878947041264e+02 8.582878103710717710e+01
2.046250000000000000e+04 5.872083148003112285e+01 4.252304764075262966e+01 1.033914658924012144e+02 8.570656853050758173e+01
2.047500000000000000e+04 5.870215958617504270e+01 4.236793493270127442e+01 1.035380283487337323e+02 8.563515089619419030e+01
2.048750000000000000e+04 5.873037054171975058e+01 4.255624093338838776e+01 1.035132140084301966e+02 8.564946484549940919e+01
2.050000000000000000e+04 5.865905982705681510e+01 4.261575618633887075e+01 1.034428935969324357e+02 8.569270571279955107e+01
2.051250000000000000e+04 5.871569909328130166e+01 4.245918255075606851e+01 1.032539420056217239e+02 8.566218417922686967e+01
2.052500000000000000e+04 5.882654135027811293e+01 4.248291319853199610e+01 1.032231343874169482e+02 8.557804037862298685e+01
2.053750000000000000e+04 5.890987553730442272e+01 4.243170041085280531e+01 1.033093708845398311e+02 8.557217291966433947e+01
2.055000000000000000e+04 5.890265820414731479e+01 4.269576223131749515e+01 1.035401681945150756e+02 8.555985560989006444e+01
2.056250000000000000e+04 5.876032997137880898e+01 4.268380326267609348e+01 1.033453525167143425e+02 8.559358969382182636e+01
2.057500000000000000e+04 5.869492812635049006e+01 4.272907875049585869e+01 1.033382499848074758e+02 8.558170810629053449e+01
2.058750000000000000e+04 5.889372655124773104e+01 4.271192914504717209e+01 1.034372151824882451e+02 8.561081393665394046e+01
2.060000000000000000e+04 5.893075247791904303e+01 4.270406232863236085e+01 1.034561932174758567e+02 8.560389668558890719e+01
2.061250000000000000e+04 5.884666887400989310e+01 4.274384388652610767e+01 1.034321073126328940e+02 8.569868130811290996e+01
2.062500000000000000e+04 5.869355636722438163e+01 4.280244989972135272e+01 1.035540312900640885e+02 8.572954167318773955e+01
2.063750000000000000e+04 5.871054696173543164e+01 4.284987517430006676e+01 1.036532410805245519e+02 8.576863004849094807e+01
2.065000000000000000e+04 5.871585446187535950e+01 4.291351031904074631e+01 1.035782335790433706e+02 8.570336474826456197e+01
2.066250000000000000e+04 5.876614892815877056e+01 4.290637063953712982e+01 1.035362931952677599e+02 8.564450222250290778e+01
2.067500000000000000e+04 5.881179094036870936e+01 4.300223163846560226e+01 1.033911755221387523e+02 8.563400625842076863e+01
2.068750000000000000e+04 5.874703444397447072e+01 4.287871150547859145e+01 1.031024988578513444e+02 8.561159704124737857e+01
2.070000000000000000e+04 5.872693495424342558e+01 4.287684463341400942e+01 1.030655381665967383e+02 8.565012178175510371e+01
2.071250000000000000e+04 5.861395427448039896e+01 4.289043270320971857e+01 1.030204322699145081e+02 8.589747591144507055e+01
2.072500000000000000e+04 5.882368296618849257e+01 4.285722947339250055e+01 1.029892455914139617e+02 8.602597303000003137e+01
2.073750000000000000e+04 5.875318006054901332e+01 4.275291738544463271e+01 1.030474083738525195e+02 8.619899822865774297e+01
2.075000000000000000e+04 5.878648339246507959e+01 4.273781294754831350e+01 1.030216158710254319e+02 8.614409110693458160e+01
2.076250000000000000e+04 5.876682130833931694e+01 4.298141248166178485e+01 1.029619063760348467e+02 8.613990637889409641e+01
2.077500000000000000e+04 5.890191954381899109e+01 4.292325695431814125e+01 1.030411167889031532e+02 8.607971451989747891e+01
2.078750000000000000e+04 5.896180272265876710e+01 4.285611287991805085e+01 1.031228949494497726e+02 8.591899464436761491e+01
2.080000000000000000e+04 5.902803088511982565e+01 4.277290096928715712e+01 1.030994924930286629e+02 8.598384310362203564e+01
2.081250000000000000e+04 5.895467955248700065e+01 4.282439606793990805e+01 1.031485435315052541e+02 8.607896513226556579e+01
2.082500000000000000e+04 5.894717113757965166e+01 4.264884715346569521e+01 1.032421930138609412e+02 8.608828330766581871e+01
2.083750000000000000e+04 5.892993211876507331e+01 4.256567640658555263e+01 1.032235541826108260e+02 8.608039118844855864e+01
2.085000000000000000e+04 5.893428410006116991e+01 4.269773680652912873e+01 1.031769886989669516e+02 8.612017098393329206e+01
2.086250000000000000e+04 5.901940107989620543e+01 4.268621393656014362e+01 1.031765297422940506e+02 8.620060159638772745e+01
2.087500000000000000e+04 5.895064063341821026e+01 4.269169364432069358e+01 1.032819624635513662e+02 8.602896454243415292e+01
2.088750000000000000e+04 5.895194016290127337e+01 4.274412446274058652e+01 1.033647291679339446e+02 8.624091865451576666e+01
2.090000000000000000e+04 5.890122057597412919e+01 4.278078597058760835e+01 1.033725941709836320e+02 8.622106147684985444e+01
2.091250000000000000e+04 5.896674337460409987e+01 4.279165016112703768e+01 1.034234615414245155e+02 8.616828956009319995e+01
2.092500000000000000e+04 5.911268367873783802e+01 4.270120403009503462e+01 1.035354439674494245e+02 8.607777585029801060e+01
2.093750000000000000e+04 5.923421574341947604e+01 4.274188041529045989e+01 1.033707799653903834e+02 8.607277811987783878e+01
2.095000000000000000e+04 5.928027951398266282e+01 4.263355651635407639e+01 1.033891960527272005e+02 8.605996790108008554e+01
2.096250000000000000e+04 5.929286246438584129e+01 4.265824044398876680e+01 1.033597940649141123e+02 8.608390815457711653e+01
2.097500000000000000e+04 5.958409046018711308e+01 4.273485570450171167e+01 1.033924944147477731e+02 8.605541479310059572e+01
2.098750000000000000e+04 5.952448489755251160e+01 4.287052810750695642e+01 1.034536976129346613e+02 8.601443562614124971e+01
2.100000000000000000e+04 5.947619827872373577e+01 4.284517915114385289e+01 1.035885694678243709e+02 8.589262745570989921e+01
2.101250000000000000e+04 5.941035558382260007e+01 4.262024894567962718e+01 1.037075198740100745e+02 8.585436516034577892e+01
2.102500000000000000e+04 5.945566450544220771e+01 4.254318307396469123e+01 1.037829567309824483e+02 8.590395267663004120e+01
2.103750000000000000e+04 5.945985961723068414e+01 4.261096812627042851e+01 1.036477176214005169e+02 8.583222383264607913e+01
2.105000000000000000e+04 5.951891904909060571e+01 4.257362858633320712e+01 1.034999723042269579e+02 8.588436897028192618e+01
2.106250000000000000e+04 5.953089328542088055e+01 4.258241601168237622e+01 1.034224572753628593e+02 8.593154258225045794e+01
2.107500000000000000e+04 5.955278138604841587e+01 4.256674378753991306e+01 1.033124663916212427e+02 8.601678060492974964e+01
2.108750000000000000e+04 5.963638587095292110e+01 4.258900373097971936e+01 1.034335990557664644e+02 8.593049121716954630e+01
2.110000000000000000e+04 5.957564659905873583e+01 4.260333251657201004e+01 1.034891665078234269e+02 8.588069567924682701e+01
2.111250000000000000e+04 5.958113463074314353e+01 4.255167338706129243e+01 1.034215957127717047e+02 8.600787753183739426e+01
2.112500000000000000e+04 5.976118792717815609e+01 4.258000526339191083e+01 1.033504444909606832e+02 8.598861023386531599e+01
2.113750000000000000e+04 5.972041888697683731e+01 4.239507904575378916e+01 1.034620738743168715e+02 8.589455913570201062e+01
2.115000000000000000e+04 5.965919554067014730e+01 4.238114557806434135e+01 1.035971988822264649e+02 8.592589691371506433e+01
2.116250000000000000e+04 5.971974687033743834e+01 4.228832335801991604e+01 1.036355939744811394e+02 8.591768390601359329e+01
2.117500000000000000e+04 5.961411828261795876e+01 4.240820618371217421e+01 1.036571002510193580e+02 8.601558373148844794e+01
2.118750000000000000e+04 5.968460303997972716e+01 4.234133784395914546e+01 1.037320600696936310e+02 8.592464096879054125e+01
2.120000000000000000e+04 5.954269225130207133e+01 4.230251185179812978e+01 1.037867316821681101e+02 8.583351625885194380e+01
2.121250000000000000e+04 5.952272226201419159e+01 4.232014828444948051e+01 1.037840893577828041e+02 8.572745358436772278e+01
2.122500000000000000e+04 5.953131214982343522e+01 4.238787122621633330e+01 1.038354326928335212e+02 8.565575038683782338e+01
2.123750000000000000e+04 5.950084735248222501e+01 4.237044069719598838e+01 1.039068282334038003e+02 8.561415362912394755e+01
2.125000000000000000e+04 5.956590558977376304e+01 4.237448174636970322e+01 1.039930172922212677e+02 8.566830252358442976e+01
2.126250000000000000e+04 5.964458193419257270e+01 4.248067250529842909e+01 1.040687097652222945e+02 8.570687943243576967e+01
2.127500000000000000e+04 5.942882194174008958e+01 4.250450502188630253e+01 1.040288592039953102e+02 8.565010041662038986e+01
2.128750000000000000e+04 5.928327240065761572e+01 4.252769179469240157e+01 1.040726499038269992e+02 8.564026245884974742e+01
2.130000000000000000e+04 5.931462668077487166e+01 4.276209256396142422e+01 1.040449311534244572e+02 8.569452654223005084e+01
2.131250000000000000e+04 5.936020333748281530e+01 4.266481107133790829e+01 1.040496610395060486e+02 8.569786601536593196e+01
2.132500000000000000e+04 5.925234032532024031e+01 4.255239975008996822e+01 1.040003734324962466e+02 8.567586031300031379e+01
2.133750000000000000e+04 5.914171587296930710e+01 4.251171200419536689e+01 1.038690650053559210e+02 8.575237692864416772e+01
2.135000000000000000e+04 5.909306610147000072e+01 4.264217527476107250e+01 1.038641275353883202e+02 8.571771277840895209e+01
2.136250000000000000e+04 5.906898020076505418e+01 4.262837890084541215e+01 1.040332531420706488e+02 8.563531660546604485e+01
2.137500000000000000e+04 5.895954173005553400e+01 4.252156096019706411e+01 1.040254976161813687e+02 8.562176422671544174e+01
2.138750000000000000e+04 5.888916066647542635e+01 4.245528629200718740e+01 1.039870035431143123e+02 8.569386632086848010e+01
2.140000000000000000e+04 5.881504476577556062e+01 4.248730487950369650e+01 1.039932682714292866e+02 8.567422980685134348e+01
2.141250000000000000e+04 5.869697571288010352e+01 4.254896463365580672e+01 1.039409517283385753e+02 8.562438812498709240e+01
2.142500000000000000e+04 5.878640435241330664e+01 4.254470845019063319e+01 1.038921556878916306e+02 8.580199490300059040e+01
2.143750000000000000e+04 5.877614448529048730e+01 4.249059108903152548e+01 1.038737114003237139e+02 8.578280749306922814e+01
2.145000000000000000e+04 5.885029476258450387e+01 4.247785446550045663e+01 1.038489092115301844e+02 8.586101950147633488e+01
2.146250000000000000e+04 5.890893747680501491e+01 4.242497709280279139e+01 1.039813953912970703e+02 8.572769487383581577e+01
2.147500000000000000e+04 5.892094731889079640e+01 4.237177878287272392e+01 1.040087115587357687e+02 8.570366282201189279e+01
2.148750000000000000e+04 5.887789607582826790e+01 4.244684922464937671e+01 1.039067734970983281e+02 8.583597633494366619e+01
2.150000000000000000e+04 5.888572953594813697e+01 4.234468296944756105e+01 1.038668042452447793e+02 8.580730268018294282e+01
2.151250000000000000e+04 5.887053067070687717e+01 4.244755098173065733e+01 1.038876355206084412e+02 8.584598333236547774e+01
2.152500000000000000e+04 5.894025565678917644e+01 4.239851292172732400e+01 1.039007199378424531e+02 8.587206135848296640e+01
2.153750000000000000e+04 5.887924926096410871e+01 4.232438182605619659e+01 1.039110610757082895e+02 8.573261577670315603e+01
2.155000000000000000e+04 5.906990480999780146e+01 4.228441582292606427e+01 1.040022509826040960e+02 8.576227972557028068e+01
2.156250000000000000e+04 5.896086436861562419e+01 4.231858660922811310e+01 1.038833042495318608e+02 8.578601514171678843e+01
2.157500000000000000e+04 5.887207614016814716e+01 4.233173949061925612e+01 1.038075980866641146e+02 8.570387065944161975e+01
2.158750000000000000e+04 5.884075687501226781e+01 4.227813861129047268e+01 1.037146917165875379e+02 8.577078436741729206e+01
2.160000000000000000e+04 5.892386740679253876e+01 4.218769540119392047e+01 1.038325562301695868e+02 8.573597782332711859e+01
2.161250000000000000e+04 5.883695447703614434e+01 4.227193504243972910e+01 1.038825824310871013e+02 8.572474650487750125e+01
2.162500000000000000e+04 5.873641574122245856e+01 4.227153236193738906e+01 1.038546852292708849e+02 8.569432608279184649e+01
2.163750000000000000e+04 5.872140879209585052e+01 4.214562486690733323e+01 1.038296693112691571e+02 8.579441270445073542e+01
2.165000000000000000e+04 5.875315166150175372e+01 4.215327066075532514e+01 1.038434485400566274e+02 8.599759865498553779e+01
2.166250000000000000e+04 5.881837191754745220e+01 4.224745104330705203e+01 1.038452151804682586e+02 8.600776697899638634e+01
2.167500000000000000e+04 5.890521961967412068e+01 4.216873363405937170e+01 1.039610001335482963e+02 8.600693616721869716e+01
2.168750000000000000e+04 5.886148407351364398e+01 4.219901817958398738e+01 1.040018293324577883e+02 8.602513121223876169e+01
2.170000000000000000e+04 5.888031759377262375e+01 4.217830925960178945e+01 1.038834886902963603e+02 8.580777325833241775e+01
2.171250000000000000e+04 5.896255239945089954e+01 4.229817266569804701e+01 1.037394158091060348e+02 8.586524761789300442e+01
2.172500000000000000e+04 5.898766856328862218e+01 4.243701159604975004e+01 1.038054437322374497e+02 8.580151677583214109e+01
2.173750000000000000e+04 5.903136321357359861e+01 4.247226241975452155e+01 1.038966027854406633e+02 8.589046450894697671e+01
2.175000000000000000e+04 5.910679878902053019e+01 4.249093814689987170e+01 1.040042905467880843e+02 8.578854670027170926e+01
2.176250000000000000e+04 5.905993887814670984e+01 4.262696486184891853e+01 1.041346201627343504e+02 8.596797449201862662e+01
2.177500000000000000e+04 5.906960389022179214e+01 4.270039869967266100e+01 1.040920399621401771e+02 8.616745015985513589e+01
2.178750000000000000e+04 5.902002240026388336e+01 4.268786888896359244e+01 1.040773903439777683e+02 8.579946601849979970e+01
2.180000000000000000e+04 5.901876125063392209e+01 4.261161758764367846e+01 1.040451945936141698e+02 8.579673784001077763e+01
2.181250000000000000e+04 5.898429446153428302e+01 4.275305834136570127e+01 1.040514345245012748e+02 8.572945958571868630e+01
2.182500000000000000e+04 5.906549667308334506e+01 4.262277145486546459e+01 1.041557832679486495e+02 8.581537051305318187e+01
2.183750000000000000e+04 5.900042874762046097e+01 4.266238623243796013e+01 1.042015106870540109e+02 8.575094972020345097e+01
2.185000000000000000e+04 5.911559124313654934e+01 4.271629950423637467e+01 1.041006781219398221e+02 8.580845078028731621e+01
2.186250000000000000e+04 5.910167981874497656e+01 4.259281494832567461e+01 1.040719282180783551e+02 8.574981672317585435e+01
2.187500000000000000e+04 5.912065215647439942e+01 4.266237956396010844e+01 1.040962491810483215e+02 8.579856316583983755e+01
2.188750000000000000e+04 5.919866262126363665e+01 4.268853061503979518e+01 1.041919409906488738e+02 8.585319107462009924e+01
2.190000000000000000e+04 5.917531217300354029e+01 4.279675425781663733e+01 1.041733743238572458e+02 8.580077890215135028e+01
2.191250000000000000e+04 5.926332789160823467e+01 4.287736521105250631e+01 1.041211343125763165e+02 8.590476071452374640e+01
2.192500000000000000e+04 5.930999008694755759e+01 4.289099212325020716e+01 1.039385220496981930e+02 8.591090029567594399e+01
2.193750000000000000e+04 5.923734664746719147e+01 4.277802087407034293e+01 1.039454800889107986e+02 8.587876686472336019e+01
2.195000000000000000e+04 5.912282266244309170e+01 4.293287729807251907e+01 1.040106972612369844e+02 8.589068209802606191e+01
2.196250000000000000e+04 5.908153404225046756e+01 4.295960643321682682e+01 1.040158889214634712e+02 8.587485883335422443e+01
2.197500000000000000e+04 5.908574970920719949e+01 4.293970226793541656e+01 1.040429077331028083e+02 8.590847612365605812e+01
2.198750000000000000e+04 5.909680763727688202e+01 4.291934777319605132e+01 1.041862740529053042e+02 8.597921683557270001e+01
2.200000000000000000e+04 5.912765268657258133e+01 4.293213570802517864e+01 1.041745530094058267e+02 8.602968534750867491e+01
2.201250000000000000e+04 5.907440066632958775e+01 4.291997058121204134e+01 1.041703678878748036e+02 8.601573554825996837e+01
2.202500000000000000e+04 5.915966365740867161e+01 4.287739471441025785e+01 1.040618192006298557e+02 8.609662502632396297e+01
2.203750000000000000e+04 5.923253139465357009e+01 4.276492327444809405e+01 1.041794223460773168e+02 8.611544154197774503e+01
2.205000000000000000e+04 5.917684123543577357e+01 4.271415904518284634e+01 1.040451326858866423e+02 8.612971776481165875e+01
2.206250000000000000e+04 5.926622998044502566e+01 4.273594438838414078e+01 1.040700117182410906e+02 8.607055409639781374e+01
2.207500000000000000e+04 5.934333985710575377e+01 4.286262237083777649e+01 1.041393200839900146e+02 8.613839790728509627e+01
2.208750000000000000e+04 5.925308387275633493e+01 4.295090388758084998e+01 1.040960379078548073e+02 8.614578783030241027e+01
2.210000000000000000e+04 5.933317605570692876e+01 4.289352168786589914e+01 1.041640026229500506e+02 8.618968891629550910e+01
2.211250000000000000e+04 5.937398707999634695e+01 4.267186123610228776e+01 1.040937533248702636e+02 8.618880636743222112e+01
2.212500000000000000e+04 5.936723974273277804e+01 4.266859408469344572e+01 1.041612980077518529e+02 8.618792354446610204e+01
2.213750000000000000e+04 5.931987280600125700e+01 4.272528587507958520e+01 1.040593521332075824e+02 8.613506227129734327e+01
2.215000000000000000e+04 5.938239389197467943e+01 4.273566628666866762e+01 1.041706364973945966e+02 8.624215838673499945e+01
2.216250000000000000e+04 5.939680879611430697e+01 4.270281012943016208e+01 1.041338196582962468e+02 8.616014009988428768e+01
2.217500000000000000e+04 5.930987846817109954e+01 4.278261547820441280e+01 1.041211628118999499e+02 8.635380396274821635e+01
2.218750000000000000e+04 5.927654990022777071e+01 4.275005885899236091e+01 1.040820386715956829e+02 8.639887879329783971e+01
2.220000000000000000e+04 5.922433500294264519e+01 4.270073915307797563e+01 1.041158110115940190e+02 8.635453422748813068e+01
2.221250000000000000e+04 5.926837504722762873e+01 4.274971944041601546e+01 1.041754018579414662e+02 8.631624598688887318e+01
2.222500000000000000e+04 5.926094673323100892e+01 4.284711344375125464e+01 1.041020684625874679e+02 8.628555387314268899e+01
2.223750000000000000e+04 5.922638666008432295e+01 4.271662022509079293e+01 1.041813281971383134e+02 8.641116254023587828e+01
2.225000000000000000e+04 5.935933923379806032e+01 4.273871421686858696e+01 1.041058702461593555e+02 8.640700473055504460e+01
2.226250000000000000e+04 5.943629791915844152e+01 4.271094379642977401e+01 1.040676712564845587e+02 8.641575042633309067e+01
2.227500000000000000e+04 5.947193747040283540e+01 4.264677137283301533e+01 1.042249903300127016e+02 8.637175867546402230e+01
2.228750000000000000e+04 5.944690159843478483e+01 4.269568282103131907e+01 1.042664326378027795e+02 8.647272930601458540e+01
2.230000000000000000e+04 5.925647210863984071e+01 4.264962134283867101e+01 1.041472730795803869e+02 8.650485501709553660e+01
2.231250000000000000e+04 5.944430848742074147e+01 4.260749949647735235e+01 1.041902855847185094e+02 8.647000166160087531e+01
2.232500000000000000e+04 5.949681604082407915e+01 4.259659517324094935e+01 1.041760387984706284e+02 8.651557089620020236e+01
2.233750000000000000e+04 5.937627365713964167e+01 4.264192807539872376e+01 1.041167474629654635e+02 8.648846783771469404e+01
2.235000000000000000e+04 5.941618027307891481e+01 4.250685265756059295e+01 1.040978396224744955e+02 8.647920879190968435e+01
2.236250000000000000e+04 5.935782605490132369e+01 4.263266121217603910e+01 1.041962357799340992e+02 8.657631654149966494e+01
2.237500000000000000e+04 5.947603916786555800e+01 4.251405338968709202e+01 1.039344814729660698e+02 8.670843021299873499e+01
2.238750000000000000e+04 5.945084226208365408e+01 4.258654561915267323e+01 1.039253961260392316e+02 8.655358231809874781e+01
2.240000000000000000e+04 5.933330615992605317e+01 4.257870041348222401e+01 1.038600674317557662e+02 8.656251474378004218e+01
2.241250000000000000e+04 5.941661367050487996e+01 4.256109012877948317e+01 1.040772729085466182e+02 8.648280743294274941e+01
2.242500000000000000e+04 5.948604724311355341e+01 4.265952748279595852e+01 1.043462315780491565e+02 8.651470894420828017e+01
2.243750000000000000e+04 5.938220790772119528e+01 4.267259108780488930e+01 1.043875560790715866e+02 8.639881167934244388e+01
2.245000000000000000e+04 5.939448555914955108e+01 4.266470766422189342e+01 1.041999122854724362e+02 8.646366020958272713e+01
2.246250000000000000e+04 5.937990609455268043e+01 4.260912569263515337e+01 1.043888416879411096e+02 8.638334439856245695e+01
2.247500000000000000e+04 5.955790940249850962e+01 4.268289616388826602e+01 1.042693670183477508e+02 8.636410067077370911e+01
2.248750000000000000e+04 5.960790904306642801e+01 4.264938014483728068e+01 1.043661040896595154e+02 8.632743990913425591e+01
2.250000000000000000e+04 5.965001415675624941e+01 4.263845515775118855e+01 1.044484544069218117e+02 8.634877245747638597e+01
2.251250000000000000e+04 5.958976376806772635e+01 4.262818671829980843e+01 1.044846663450044844e+02 8.633730069454982470e+01
2.252500000000000000e+04 5.957294289014405564e+01 4.265532079630893492e+01 1.044956068181684401e+02 8.650036746964704548e+01
2.253750000000000000e+04 5.952262752281880864e+01 4.268623693973700739e+01 1.045224553535803977e+02 8.640516370338040986e+01
2.255000000000000000e+04 5.939332533708282114e+01 4.267145813143436328e+01 1.045806914305843094e+02 8.631552831285053173e+01
2.256250000000000000e+04 5.946661999379620767e+01 4.259032806862057186e+01 1.045889345203233063e+02 8.638435705595404102e+01
2.257500000000000000e+04 5.950060336706908970e+01 4.263580508179129680e+01 1.046118044139376053e+02 8.649095028252331474e+01
2.258750000000000000e+04 5.952093226703821927e+01 4.281850526229958120e+01 1.045065963235768294e+02 8.655791187554511623e+01
2.260000000000000000e+04 5.947234566259113109e+01 4.294745166064713970e+01 1.046192185904405960e+02 8.670904654143950552e+01
2.261250000000000000e+04 5.934246552274871789e+01 4.294597835366890592e+01 1.045474303484218837e+02 8.664608684990764687e+01
2.262500000000000000e+04 5.943470177821755840e+01 4.289871984760073786e+01 1.042970367014188753e+02 8.651375944019864050e+01
2.263750000000000000e+04 5.946246305919954267e+01 4.290139221400106351e+01 1.042888180424801874e+02 8.651627682880177872e+01
2.265000000000000000e+04 5.944772678495178297e+01 4.287502844664747670e+01 1.044461091142295857e+02 8.650764271155198060e+01
2.266250000000000000e+04 5.931133254675489752e+01 4.287394423433322999e+01 1.044955063345892086e+02 8.651195019615673232e+01
2.267500000000000000e+04 5.932047880453731636e+01 4.285468840101190580e+01 1.044160114472234397e+02 8.639300816169510711e+01
2.268750000000000000e+04 5.929939741651303109e+01 4.291223067014490766e+01 1.043045623913229178e+02 8.632762160862756673e+01
2.270000000000000000e+04 5.935121840524476511e+01 4.293619635278761848e+01 1.042735374743274974e+02 8.642207339318316883e+01
2.271250000000000000e+04 5.921619739039130792e+01 4.290058369185261711e+01 1.042950369664662560e+02 8.644350278534432164e+01
2.272500000000000000e+04 5.911262906881309220e+01 4.292483031826694173e+01 1.042731427488861868e+02 8.642023595781212464e+01
2.273750000000000000e+04 5.914286631398090321e+01 4.295391554028691417e+01 1.043803795594380688e+02 8.632223077704254877e+01
2.275000000000000000e+04 5.930469508036104997e+01 4.290347198490347580e+01 1.044035716771183218e+02 8.624885023652788618e+01
2.276250000000000000e+04 5.933873584564222625e+01 4.289703381156586914e+01 1.043668365031458052e+02 8.633862915869920585e+01
2.277500000000000000e+04 5.932729689342993851e+01 4.274104225011191716e+01 1.043857550846658455e+02 8.635529148625407458e+01
2.278750000000000000e+04 5.932816222388397165e+01 4.260652954033924544e+01 1.043874889112121309e+02 8.627919213937555298e+01
2.280000000000000000e+04 5.931198469821252672e+01 4.255004633557656035e+01 1.043727510188927425e+02 8.631973059728899500e+01
2.281250000000000000e+04 5.948315588153494815e+01 4.254269934067645664e+01 1.044652746850075999e+02 8.636904718463340203e+01
2.282500000000000000e+04 5.955198893753895106e+01 4.260379402752153766e+01 1.044649713336887515e+02 8.640652756840202642e+01
2.283750000000000000e+04 5.958288300877071464e+01 4.251135266769767185e+01 1.044488801782447212e+02 8.643441440092819050e+01
2.285000000000000000e+04 5.948824070328658564e+01 4.242115286513763550e+01 1.045115259454834984e+02 8.644528598525518248e+01
2.286250000000000000e+04 5.939550653380072021e+01 4.241812572058583442e+01 1.046059341037177148e+02 8.647953588105784206e+01
2.287500000000000000e+04 5.940804561947702211e+01 4.233303159135149940e+01 1.045530679732171535e+02 8.642455221265041132e+01
2.288750000000000000e+04 5.922838058823107588e+01 4.228016034025153402e+01 1.046077166057914951e+02 8.644169399245826924e+01
2.290000000000000000e+04 5.941118414640695278e+01 4.248477230143377881e+01 1.046545483282158528e+02 8.651360465159405067e+01
2.291250000000000000e+04 5.943651464200456758e+01 4.237242189384744506e+01 1.045564383161128887e+02 8.647544615342231111e+01
2.292500000000000000e+04 5.935804111469181521e+01 4.233338763422482032e+01 1.047523348481307437e+02 8.645045714640970402e+01
2.293750000000000000e+04 5.936462241385923022e+01 4.247272402720754059e+01 1.047003494258408693e+02 8.645300070255515834e+01
2.295000000000000000e+04 5.947325943753154576e+01 4.241237052466922108e+01 1.045185352985457854e+02 8.649639809061797280e+01
2.296250000000000000e+04 5.941915191659563078e+01 4.245027556221364762e+01 1.047187059848304216e+02 8.646467490049998617e+01
2.297500000000000000e+04 5.943290863384716971e+01 4.219137956589361238e+01 1.044675603266289841e+02 8.646029616306938692e+01
2.298750000000000000e+04 5.931345755726657387e+01 4.224344719920775049e+01 1.044274222840589772e+02 8.642850372636897305e+01
2.300000000000000000e+04 5.923287894259625830e+01 4.220599643554175628e+01 1.043196567126166485e+02 8.654789916760803692e+01
2.301250000000000000e+04 5.918303877441688599e+01 4.230112402855790776e+01 1.042715715293194165e+02 8.650484450735226005e+01
2.302500000000000000e+04 5.929404333443822850e+01 4.234237520219038231e+01 1.043650567691392865e+02 8.642682564109794896e+01
2.303750000000000000e+04 5.917952221604772234e+01 4.238248685909311320e+01 1.045060049043272556e+02 8.637361504079055408e+01
2.305000000000000000e+04 5.912083293788096228e+01 4.249463030823974918e+01 1.044542922594114032e+02 8.639390236918774235e+01
2.306250000000000000e+04 5.925964989463009402e+01 4.260988014437894833e+01 1.043344284184463078e+02 8.648709439469389793e+01
2.307500000000000000e+04 5.938917567692043065e+01 4.253840310410950565e+01 1.044994954262135707e+02 8.654749543791486133e+01
2.308750000000000000e+04 5.935541367867663354e+01 4.262205958412743456e+01 1.045878480524052492e+02 8.659577315046938395e+01
2.310000000000000000e+04 5.942426942597725770e+01 4.267556637922316298e+01 1.046195948905249793e+02 8.681406610193660356e+01
2.311250000000000000e+04 5.941304509686229807e+01 4.272480391902491448e+01 1.045509717224661443e+02 8.668032918215617144e+01
2.312500000000000000e+04 5.935347179201502144e+01 4.255469832810295827e+01 1.045347928777420066e+02 8.663670190195409759e+01
2.313750000000000000e+04 5.928518464130151955e+01 4.273447960770613463e+01 1.045040755487738409e+02 8.664728557815531929e+01
2.315000000000000000e+04 5.922643641550800453e+01 4.285835139310546538e+01 1.046790052142115712e+02 8.659377582479902458e+01
2.316250000000000000e+04 5.911617710836353723e+01 4.287445768015634684e+01 1.046469137876099751e+02 8.665214040199776946e+01
2.317500000000000000e+04 5.912019163827982027e+01 4.279531526886300696e+01 1.046369000353499956e+02 8.660053133717207174e+01
2.318750000000000000e+04 5.905937713955032109e+01 4.270736918813356908e+01 1.047494792578522009e+02 8.660974461300195060e+01
2.320000000000000000e+04 5.904332777609233318e+01 4.263299525540247004e+01 1.047563397928687152e+02 8.651885971441858203e+01
2.321250000000000000e+04 5.899692697706529998e+01 4.263586537412371058e+01 1.048455240319623840e+02 8.649676096585575635e+01
2.322500000000000000e+04 5.885703799710296380e+01 4.269328702339696235e+01 1.049382571072575843e+02 8.642217053436796448e+01
2.323750000000000000e+04 5.893890066718066123e+01 4.263188272724470096e+01 1.047599535179033126e+02 8.639387246354814920e+01
2.325000000000000000e+04 5.901277112998998575e+01 4.281105790233135622e+01 1.045778379168652634e+02 8.632969446474814390e+01
2.326250000000000000e+04 5.904502510152531869e+01 4.265556821254625675e+01 1.045084018914107133e+02 8.635726242679987763e+01
2.327500000000000000e+04 5.904266014842897192e+01 4.256894339245253178e+01 1.046856205872395833e+02 8.628370619333855984e+01
2.328750000000000000e+04 5.916421121670670402e+01 4.250840434797695622e+01 1.046851850061162992e+02 8.622700927520045866e+01
2.330000000000000000e+04 5.909413431424057705e+01 4.249057357490740117e+01 1.046688781637100902e+02 8.610050766701803582e+01
2.331250000000000000e+04 5.911274512484884980e+01 4.264857154152841190e+01 1.045147475668482855e+02 8.627194749614866964e+01
2.332500000000000000e+04 5.910106167471107597e+01 4.260862398416766439e+01 1.044684909531579109e+02 8.621530332575267153e+01
2.333750000000000000e+04 5.916509677851135507e+01 4.255655975219344356e+01 1.043114096217265825e+02 8.613220940272816506e+01
2.335000000000000000e+04 5.919495969572545846e+01 4.254704622792498014e+01 1.043669590119854718e+02 8.612012935979836925e+01
2.336250000000000000e+04 5.926978115647592205e+01 4.255985192083580415e+01 1.042839213161525578e+02 8.620633954894734075e+01
2.337500000000000000e+04 5.921253633158607954e+01 4.240164431149884905e+01 1.042564614997638586e+02 8.612823133467283299e+01
2.338750000000000000e+04 5.930879466378443965e+01 4.237352423237343402e+01 1.043284111222665302e+02 8.625850101070153642e+01
2.340000000000000000e+04 5.929277210466008796e+01 4.249867802394756211e+01 1.043053650428543335e+02 8.623803893053030833e+01
2.341250000000000000e+04 5.926096053462030255e+01 4.248683687424794897e+01 1.042544347701121552e+02 8.622354429216225924e+01
2.342500000000000000e+04 5.922431482063155528e+01 4.240616433553503839e+01 1.043563381005730406e+02 8.613804331033512085e+01
2.343750000000000000e+04 5.913925713315904886e+01 4.228095938693123657e+01 1.043300959503914385e+02 8.637033778603660039e+01
2.345000000000000000e+04 5.905881105765880790e+01 4.239222100603297605e+01 1.042898519255348333e+02 8.648571829910837039e+01
2.346250000000000000e+04 5.901525505008945771e+01 4.248330727156720599e+01 1.042746991018030798e+02 8.642915595354467939e+01
2.347500000000000000e+04 5.905578101239127875e+01 4.247113624786449293e+01 1.042606900499528422e+02 8.656836580152092608e+01
2.348750000000000000e+04 5.912374640896080535e+01 4.242616174090071013e+01 1.042611399083370998e+02 8.653777325409298271e+01
2.350000000000000000e+04 5.915685248936063090e+01 4.250237733463076495e+01 1.042014565926918976e+02 8.661311551625334459e+01
2.351250000000000000e+04 5.928655687583145095e+01 4.251026782840153828e+01 1.041201278044307088e+02 8.649499566462988298e+01
2.352500000000000000e+04 5.926871722885444171e+01 4.256534545441427753e+01 1.041095770415748660e+02 8.649519860521564851e+01
2.353750000000000000e+04 5.934697604437749163e+01 4.247363939488368345e+01 1.040792870522399909e+02 8.658164102810091833e+01
2.355000000000000000e+04 5.924884863468705731e+01 4.246538142758613077e+01 1.041198815464138079e+02 8.652852004816749343e+01
2.356250000000000000e+04 5.930924179855230705e+01 4.253388430861350145e+01 1.042105049417661462e+02 8.652761038036435082e+01
2.357500000000000000e+04 5.928003233753872081e+01 4.262884362182698084e+01 1.041456534242738456e+02 8.669873091493985839e+01
2.358750000000000000e+04 5.918459023380631834e+01 4.251346680035927506e+01 1.042767983340626188e+02 8.681986838646535887e+01
2.360000000000000000e+04 5.924151379733356748e+01 4.249830230504059614e+01 1.041985182967369070e+02 8.684936962010641537e+01
2.361250000000000000e+04 5.930300342478277287e+01 4.235517386915609706e+01 1.040804714124589765e+02 8.688859644473463106e+01
2.362500000000000000e+04 5.935717477786897689e+01 4.233705367122041707e+01 1.040513001924202854e+02 8.679684999834270798e+01
2.363750000000000000e+04 5.936542910959689578e+01 4.238957319977564708e+01 1.041740866277666555e+02 8.683926128923985743e+01
2.365000000000000000e+04 5.937144031939983790e+01 4.234158054066533339e+01 1.041874056990213120e+02 8.683381090882792819e+01
2.366250000000000000e+04 5.938806302677673443e+01 4.231795988336749303e+01 1.042643797660178677e+02 8.691143747051718549e+01
2.367500000000000000e+04 5.937510606588146800e+01 4.231422252616548008e+01 1.043363451918227582e+02 8.685584700741603115e+01
2.368750000000000000e+04 5.937964142296560510e+01 4.231062933459330822e+01 1.043965666093398141e+02 8.685533493390651927e+01
2.370000000000000000e+04 5.940620161981304648e+01 4.237877563747536414e+01 1.043485992477892239e+02 8.688196623803585794e+01
2.371250000000000000e+04 5.950712427759111733e+01 4.237250863947372181e+01 1.043674994263948008e+02 8.686082877609271691e+01
2.372500000000000000e+04 5.953117630987363640e+01 4.242568988573733435e+01 1.043582483426641261e+02 8.689684896237723422e+01
2.373750000000000000e+04 5.949948926340583455e+01 4.248113375250827772e+01 1.043111322957822154e+02 8.691168955835067322e+01
2.375000000000000000e+04 5.952511538465250140e+01 4.236191197637934636e+01 1.043285669738319967e+02 8.680005128917589730e+01
2.376250000000000000e+04 5.955806974986045077e+01 4.247927627011316076e+01 1.043189857026427347e+02 8.672226789752942011e+01
2.377500000000000000e+04 5.957957568327161368e+01 4.240570705187264622e+01 1.042623629270880201e+02 8.671612199851908542e+01
2.378750000000000000e+04 5.959270337360135983e+01 4.240499736923895568e+01 1.042916235128258364e+02 8.658534042930135399e+01
2.380000000000000000e+04 5.965303146633740994e+01 4.232631080679414737e+01 1.042932620086748017e+02 8.656645655354208202e+01
2.381250000000000000e+04 5.972806864552214279e+01 4.227006851746610749e+01 1.042660481044970879e+02 8.671863266628602673e+01
2.382500000000000000e+04 5.968049306151822719e+01 4.226195694858044760e+01 1.043002016865425787e+02 8.665675394086791528e+01
2.383750000000000000e+04 5.967380073115662498e+01 4.218975039670413452e+01 1.043089834545047978e+02 8.662755540080962646e+01
2.385000000000000000e+04 5.966147445969925656e+01 4.223643805126392436e+01 1.042015828686126184e+02 8.663417752914331516e+01
2.386250000000000000e+04 5.967365435774258486e+01 4.226978228432346185e+01 1.041356789191113421e+02 8.657363207956002782e+01
2.387500000000000000e+04 5.969830835436951588e+01 4.219276676572899731e+01 1.043425893346490057e+02 8.674623186278037679e+01
2.388750000000000000e+04 5.965481934092751004e+01 4.220206742566197988e+01 1.042708536927205785e+02 8.677818799694060203e+01
2.390000000000000000e+04 5.949126602627013938e+01 4.213258956884876483e+01 1.043677087142378213e+02 8.684946021669867378e+01
2.391250000000000000e+04 5.946214284848393561e+01 4.206043638161123965e+01 1.042771445274152313e+02 8.690342752936582826e+01
2.392500000000000000e+04 5.960160739865374779e+01 4.195217905880394227e+01 1.042993536547089803e+02 8.687685755370067398e+01
2.393750000000000000e+04 5.952147601168516644e+01 4.193409525757655842e+01 1.043709197233661428e+02 8.689067407756625983e+01
2.395000000000000000e+04 5.947393086194738743e+01 4.207148279217261688e+01 1.043414192659454329e+02 8.685043494171598866e+01
2.396250000000000000e+04 5.952994883192414477e+01 4.224154467439474558e+01 1.043775889861787078e+02 8.687126885995142800e+01
2.397500000000000000e+04 5.960080330845557484e+01 4.224418287034917086e+01 1.044123407372575514e+02 8.695342957695316954e+01
2.398750000000000000e+04 5.954892930529967998e+01 4.212503362266275531e+01 1.042781286852122946e+02 8.703137421073998325e+01
2.400000000000000000e+04 5.952192836995979519e+01 4.209328957103872426e+01 1.043092950922614079e+02 8.699648840681403783e+01
2.401250000000000000e+04 5.954656236815601034e+01 4.215521682024895256e+01 1.043874586316914304e+02 8.706624673320510510e+01
2.402500000000000000e+04 5.954483453814055594e+01 4.217108843986338229e+01 1.042531928877526752e+02 8.708816931510551740e+01
2.403750000000000000e+04 5.953874309709135559e+01 4.226317678734980632e+01 1.043063607085883575e+02 8.720140352236359149e+01
2.405000000000000000e+04 5.952831487450693970e+01 4.227297714358491731e+01 1.043094308455326882e+02 8.725476554874965984e+01
2.406250000000000000e+04 5.946852565825190595e+01 4.227356081565782375e+01 1.044432357879867794e+02 8.723922165676158613e+01
2.407500000000000000e+04 5.955291941050251836e+01 4.212003840512738151e+01 1.047007823778115210e+02 8.729367369402092436e+01
2.408750000000000000e+04 5.964338342832453321e+01 4.229705017578243798e+01 1.046439238821584752e+02 8.718796174047918157e+01
2.410000000000000000e+04 5.955580127592990181e+01 4.222187265350395080e+01 1.046010908663467518e+02 8.715543372534384048e+01
2.411250000000000000e+04 5.950312186282055649e+01 4.224638131714021227e+01 1.045178541409159152e+02 8.720724604420286141e+01
2.412500000000000000e+04 5.968197670784777387e+01 4.219828632890403952e+01 1.045267532858562021e+02 8.706255261507243404e+01
2.413750000000000000e+04 5.968358453497975091e+01 4.207282711733228098e+01 1.046232973983602790e+02 8.699615833421802336e+01
2.415000000000000000e+04 5.978547638716307944e+01 4.211640860416567733e+01 1.046234774022248644e+02 8.702912374433225295e+01
2.416250000000000000e+04 5.968955522776265354e+01 4.219102414224659015e+01 1.046449547987639477e+02 8.706173122507917128e+01
2.417500000000000000e+04 5.986261949273018956e+01 4.217931070539083294e+01 1.047500783343531339e+02 8.707491995986042355e+01
2.418750000000000000e+04 5.970045645756177066e+01 4.210685263805140721e+01 1.048185661233775789e+02 8.706829693163800243e+01
2.420000000000000000e+04 5.969543390209298650e+01 4.219401617464091458e+01 1.048478211962639080e+02 8.705985666904162201e+01
2.421250000000000000e+04 5.967775808918715086e+01 4.202946105608451433e+01 1.048586154579206919e+02 8.705913053031535753e+01
2.422500000000000000e+04 5.970893320481042110e+01 4.209593501019844553e+01 1.048414268095882136e+02 8.701791878561131455e+01
2.423750000000000000e+04 5.983614244345906030e+01 4.209078324366019075e+01 1.048330577785245055e+02 8.708002174875187507e+01
2.425000000000000000e+04 6.004715318470723417e+01 4.209732094335669927e+01 1.048854280384520763e+02 8.703060703510244878e+01
2.426250000000000000e+04 6.004653472270186398e+01 4.219091649999845117e+01 1.048038793156414528e+02 8.692661052560873713e+01
2.427500000000000000e+04 5.995391300615783337e+01 4.219724453171917133e+01 1.051581305545643659e+02 8.701286457184730239e+01
2.428750000000000000e+04 6.002604950638173165e+01 4.213927519571578273e+01 1.051642811671965632e+02 8.693012677321152637e+01
2.430000000000000000e+04 6.009266952918321181e+01 4.215971766416381428e+01 1.052391185397735427e+02 8.698176314615911053e+01
2.431250000000000000e+04 6.009921017496331075e+01 4.223817831547140145e+01 1.052252330768376538e+02 8.690604767993750102e+01
2.432500000000000000e+04 6.012146938164325860e+01 4.239386520846985462e+01 1.051103107104970604e+02 8.687669585596002264e+01
2.433750000000000000e+04 6.021366319081515428e+01 4.237643588513525117e+01 1.051346585480116715e+02 8.685810757497431212e+01
2.435000000000000000e+04 6.017982738720748159e+01 4.250482798720590694e+01 1.052275141846280917e+02 8.690189726603392728e+01
2.436250000000000000e+04 6.019181631170268787e+01 4.254754882179980768e+01 1.051650370333295399e+02 8.696842584403063370e+01
2.437500000000000000e+04 6.017838486277768340e+01 4.256082194198653923e+01 1.051229911097637597e+02 8.708619320823663656e+01
2.438750000000000000e+04 6.017041436971705082e+01 4.245283667232507696e+01 1.053122789151964867e+02 8.713913845715072171e+01
2.440000000000000000e+04 6.014076893735722962e+01 4.236998554260784999e+01 1.052176302586293843e+02 8.709494782018229841e+01
2.441250000000000000e+04 6.009446701044140582e+01 4.245186211322124592e+01 1.052552149308320821e+02 8.706007936077554632e+01
2.442500000000000000e+04 6.013049336962806279e+01 4.239627940331229183e+01 1.052044527456926630e+02 8.694155247654065022e+01
2.443750000000000000e+04 6.010683769095513895e+01 4.242940277856181552e+01 1.052028886950904507e+02 8.697150811444620899e+01
2.445000000000000000e+04 5.999971212420479816e+01 4.236591072900073129e+01 1.053236003248715349e+02 8.694127849394101304e+01
2.446250000000000000e+04 5.998063909716429265e+01 4.232269107371509875e+01 1.051429433022585300e+02 8.703911539367915395e+01
2.447500000000000000e+04 5.999958303632864443e+01 4.231710993115703445e+01 1.050013663794215546e+02 8.700243875861787046e+01
2.448750000000000000e+04 6.011862415530032422e+01 4.238144965479524018e+01 1.051382620968550157e+02 8.696912497702648182e+01
2.450000000000000000e+04 6.009519480637325017e+01 4.232339793033364828e+01 1.050742336260149443e+02 8.691703798304904183e+01
2.451250000000000000e+04 6.004842533963530116e+01 4.246870830350164994e+01 1.051076114396526151e+02 8.697105277693516712e+01
2.452500000000000000e+04 6.002612533492517599e+01 4.244113538465597912e+01 1.050601468619545926e+02 8.694979739611609659e+01
2.453750000000000000e+04 6.001487896984675530e+01 4.247927685000453835e+01 1.052273575803935444e+02 8.703683101247553111e+01
2.455000000000000000e+04 5.989008778323275095e+01 4.229149129390349060e+01 1.051759537362308947e+02 8.705930474460345181e+01
2.456250000000000000e+04 5.976063634032995964e+01 4.221660743598370402e+01 1.051221261002156524e+02 8.707322451731202761e+01
2.457500000000000000e+04 5.988099707161010343e+01 4.226794590474239754e+01 1.051545228638609473e+02 8.702401253417394855e+01
2.458750000000000000e+04 5.991927076436801514e+01 4.217132541006309765e+01 1.050999825972815671e+02 8.709204590553612491e+01
2.460000000000000000e+04 5.991807570241260805e+01 4.227211945327505305e+01 1.051303526074521670e+02 8.710982107320538148e+01
2.461250000000000000e+04 5.990178660809159084e+01 4.211709862381778180e+01 1.048548483293812552e+02 8.707574565257240806e+01
2.462500000000000000e+04 5.988737558724348276e+01 4.202787711802218951e+01 1.049593243318945639e+02 8.690332547882545100e+01
2.463750000000000000e+04 5.986475700402444744e+01 4.207613464070780651e+01 1.049849132057912726e+02 8.680930081302210510e+01
2.465000000000000000e+04 5.982353129347364273e+01 4.206482299604021335e+01 1.049904310105245315e+02 8.688364021053828878e+01
2.466250000000000000e+04 5.985093713312102182e+01 4.202867059501910774e+01 1.050577282137799813e+02 8.690054564017739835e+01
2.467500000000000000e+04 5.974493125669851423e+01 4.209205283600914527e+01 1.050736368275321411e+02 8.699988771205013904e+01
2.468750000000000000e+04 5.969496307719771266e+01 4.208894976270765653e+01 1.050341678362563158e+02 8.702359988136325342e+01
2.470000000000000000e+04 5.981227136117099974e+01 4.211461465213562860e+01 1.051136907929165147e+02 8.703186722226631389e+01
2.471250000000000000e+04 5.987515659954867431e+01 4.213137691651653682e+01 1.052329836454030669e+02 8.699293677082712861e+01
2.472500000000000000e+04 5.977099744002509141e+01 4.211562077502257750e+01 1.052659838651923820e+02 8.695920458498851247e+01
2.473750000000000000e+04 5.968362989816419173e+01 4.199476382366042060e+01 1.052637284159412019e+02 8.690162348271773851e+01
2.475000000000000000e+04 5.959363066049031943e+01 4.198932434026875882e+01 1.053238705200407850e+02 8.690608086490421158e+01
2.476250000000000000e+04 5.947117725200588723e+01 4.201109067218609283e+01 1.051914529832217227e+02 8.687701113698591371e+01
2.477500000000000000e+04 5.933545157478402388e+01 4.192829735792684431e+01 1.052089444268853953e+02 8.699186787430457457e+01
2.478750000000000000e+04 5.947821615903377790e+01 4.199052004435234409e+01 1.052706295248108717e+02 8.704504009434391776e+01
2.480000000000000000e+04 5.946418511077199298e+01 4.195004887182524556e+01 1.052358462778406505e+02 8.696572874022974986e+01
2.481250000000000000e+04 5.950692932491561038e+01 4.196447779120283883e+01 1.053044727000018952e+02 8.690634299207950164e+01
2.482500000000000000e+04 5.944565220474855494e+01 4.203747689568715629e+01 1.052500222880599523e+02 8.699647265055348555e+01
2.483750000000000000e+04 5.927489901145948892e+01 4.218669209425154065e+01 1.052182530183997642e+02 8.685990730272385463e+01
2.485000000000000000e+04 5.924481226154871649e+01 4.214592424481795518e+01 1.052927384204996599e+02 8.684950236820961322e+01
2.486250000000000000e+04 5.918993110749347153e+01 4.205131607942247030e+01 1.052928773554371986e+02 8.684711952232460419e+01
2.487500000000000000e+04 5.917417313280500224e+01 4.205210155601424304e+01 1.053693190947633980e+02 8.693430817147293510e+01
2.488750000000000000e+04 5.931281687743096853e+01 4.215096458193831808e+01 1.052121201780129951e+02 8.691020445472216238e+01
2.490000000000000000e+04 5.943312026750565735e+01 4.213987089216952597e+01 1.052358769760682833e+02 8.690216947640153933e+01
2.491250000000000000e+04 5.937275586534803296e+01 4.206771169930567567e+01 1.051574257044884320e+02 8.671010991944477553e+01
2.492500000000000000e+04 5.948765972134389557e+01 4.188888247627574657e+01 1.050506210339421500e+02 8.675118965832444928e+01
2.493750000000000000e+04 5.930791758209421261e+01 4.193194291468903856e+01 1.051522990499562411e+02 8.673793064578242706e+01
2.495000000000000000e+04 5.936224068481658378e+01 4.207789175964393280e+01 1.051911990782610786e+02 8.673603353209513500e+01
2.496250000000000000e+04 5.937611069419914855e+01 4.198535542204687943e+01 1.051583169753103135e+02 8.673597563202056904e+01
2.497500000000000000e+04 5.941473149687462296e+01 4.205371733988498306e+01 1.052038063636418315e+02 8.682297397414139084e+01
2.498750000000000000e+04 5.939881476006847549e+01 4.194695166467140268e+01 1.051367234962770141e+02 8.676041849013211049e+01
2.500000000000000000e+04 5.950864655692067373e+01 4.198543948409299986e+01 1.051765559483575174e+02 8.675305735760761650e+01
2.501250000000000000e+04 5.947822591133602543e+01 4.196546714771553610e+01 1.050159090250069198e+02 8.693203052957278487e+01
2.502500000000000000e+04 5.953078202119131390e+01 4.196411735715472702e+01 1.049548194745348724e+02 8.691932843018877008e+01
2.503750000000000000e+04 5.958593169288841551e+01 4.211740132912010637e+01 1.049564559987815215e+02 8.678265262170501160e+01
2.505000000000000000e+04 5.954188242154801003e+01 4.225087886354042865e+01 1.047241073874676403e+02 8.689120490148999920e+01
2.506250000000000000e+04 5.946074290197122991e+01 4.226093270981166228e+01 1.048129323940430453e+02 8.677624436091171845e+01
2.507500000000000000e+04 5.949720862295930601e+01 4.211910383352759624e+01 1.048378739023891342e+02 8.684362193471230285e+01
2.508750000000000000e+04 5.956990270907314056e+01 4.210836660763479955e+01 1.047872334129442748e+02 8.674419077308390058e+01
2.510000000000000000e+04 5.964832514165178878e+01 4.218774751039931203e+01 1.048120518886272521e+02 8.679475387718505885e+01
2.511250000000000000e+04 5.968322119677876003e+01 4.216818722989371082e+01 1.049034833553399864e+02 8.672141576472489533e+01
2.512500000000000000e+04 5.967641081955039795e+01 4.217896533334061360e+01 1.047895089334741527e+02 8.690205239339617549e+01
2.513750000000000000e+04 5.963976303554038338e+01 4.227213563189292955e+01 1.047229034266575383e+02 8.687147425173779425e+01
2.515000000000000000e+04 5.967001834411320971e+01 4.225657605061002187e+01 1.047540699002234845e+02 8.688820106336667948e+01
2.516250000000000000e+04 5.965662736698423174e+01 4.215125239512276067e+01 1.048410301600765848e+02 8.683775112225292503e+01
2.517500000000000000e+04 5.973106007113732829e+01 4.203509359553079605e+01 1.047712768147830218e+02 8.665284700797532480e+01
2.518750000000000000e+04 5.958965537281827807e+01 4.212966899846718150e+01 1.048265885446489847e+02 8.664519634358579481e+01
2.520000000000000000e+04 5.961288752108906408e+01 4.206911748163577158e+01 1.049155631422754880e+02 8.671646392825994099e+01
2.521250000000000000e+04 5.965973449167091047e+01 4.212972199749238911e+01 1.049785740024774725e+02 8.669210148875021105e+01
2.522500000000000000e+04 5.955168755680121251e+01 4.215392899076358901e+01 1.049957735519482753e+02 8.661985293264075381e+01
2.523750000000000000e+04 5.945916932212390549e+01 4.219459077433577932e+01 1.050015013143994338e+02 8.667931201306886635e+01
2.525000000000000000e+04 5.948980084384606215e+01 4.216049054897505499e+01 1.048555582005074456e+02 8.666270075657067196e+01
2.526250000000000000e+04 5.942214575898909601e+01 4.221646922338148045e+01 1.050021222134140970e+02 8.663434218894647643e+01
2.527500000000000000e+04 5.951817743046986209e+01 4.217014685590886813e+01 1.050254125862376497e+02 8.661966790690550511e+01
2.528750000000000000e+04 5.945362817247492160e+01 4.219416761416154316e+01 1.051061222996452500e+02 8.664194115806481022e+01
2.530000000000000000e+04 5.944778471169912848e+01 4.228302709970141393e+01 1.049754986233009078e+02 8.667531744230886659e+01
2.531250000000000000e+04 5.950018844046513777e+01 4.231801593178291654e+01 1.049629143816236905e+02 8.668079260191872493e+01
2.532500000000000000e+04 5.952085085165661837e+01 4.242203766747423543e+01 1.049551881018690977e+02 8.666295739807792131e+01
2.533750000000000000e+04 5.944812741744778606e+01 4.224282680519702637e+01 1.050977904653658044e+02 8.652071732999813491e+01
2.535000000000000000e+04 5.953390878238140260e+01 4.215633690849797688e+01 1.050820903242232589e+02 8.655427458246231254e+01
2.536250000000000000e+04 5.962095085817985307e+01 4.218499297723376884e+01 1.049974808307530481e+02 8.669203271944633116e+01
2.537500000000000000e+04 5.974959036605217477e+01 4.223854396422616020e+01 1.051278704912580650e+02 8.669183015301751993e+01
2.538750000000000000e+04 5.966484303405584910e+01 4.226621750324129323e+01 1.049891441794311220e+02 8.670463280117162697e+01
2.540000000000000000e+04 5.968166515979636699e+01 4.232846009680250177e+01 1.050961262993131129e+02 8.669493793346971700e+01
2.541250000000000000e+04 5.954738630722445691e+01 4.224514602083052495e+01 1.051068093474398921e+02 8.678207109142628894e+01
2.542500000000000000e+04 5.951576535168381099e+01 4.236369772072124107e+01 1.051551933525966689e+02 8.686755072627005347e+01
2.543750000000000000e+04 5.943992658067238466e+01 4.232510339992432336e+01 1.051226173046498360e+02 8.673461241424021750e+01
2.545000000000000000e+04 5.949400099726399560e+01 4.227195415032978332e+01 1.052159746582118061e+02 8.681336451418658839e+01
2.546250000000000000e+04 5.945468506277507004e+01 4.224701221735029577e+01 1.050805457083997965e+02 8.680651155500544291e+01
2.547500000000000000e+04 5.932779105835471256e+01 4.227316301408122712e+01 1.051212101102229894e+02 8.688190356613662857e+01
2.548750000000000000e+04 5.935933351295709315e+01 4.231954295628313645e+01 1.050871344933572971e+02 8.691166422261899527e+01
2.550000000000000000e+04 5.958165280634600691e+01 4.246488438166879575e+01 1.050884891484372332e+02 8.694893403368858742e+01
2.551250000000000000e+04 5.955398577274348071e+01 4.247590941791233377e+01 1.050584709752156272e+02 8.683633694098224964e+01
2.552500000000000000e+04 5.943826468127954854e+01 4.248942686707024308e+01 1.050164766788812187e+02 8.675471846068394655e+01
2.553750000000000000e+04 5.948682549897171867e+01 4.253582665131219187e+01 1.051735028504897400e+02 8.676570577187749223e+01
2.555000000000000000e+04 5.948489071029332109e+01 4.237549497559229650e+01 1.050098781268299604e+02 8.678106956037404984e+01
2.556250000000000000e+04 5.945517634161207354e+01 4.230171677409585840e+01 1.048428943722131237e+02 8.685520208638513395e+01
2.557500000000000000e+04 5.941081344411040277e+01 4.247091480144838727e+01 1.047037053650872167e+02 8.692723895064405326e+01
2.558750000000000000e+04 5.941286608166318928e+01 4.249744902688480153e+01 1.048594035490689578e+02 8.686596522502284756e+01
2.560000000000000000e+04 5.925689689225107060e+01 4.251908726393605775e+01 1.049914463039236807e+02 8.683814149932082671e+01
2.561250000000000000e+04 5.926418303671956522e+01 4.260134958418526452e+01 1.050147797980951339e+02 8.673245684154932178e+01
2.562500000000000000e+04 5.914733106489194370e+01 4.246221839530128506e+01 1.049861338209103678e+02 8.673193400739344838e+01
2.563750000000000000e+04 5.916494358159621214e+01 4.262630171205760377e+01 1.048910811483482490e+02 8.671423417704485814e+01
2.565000000000000000e+04 5.915602135813369955e+01 4.264239165309017210e+01 1.048906937690745025e+02 8.675315152373430294e+01
2.566250000000000000e+04 5.922478499296131815e+01 4.262292981931631175e+01 1.048374794865117963e+02 8.672916669555974067e+01
2.567500000000000000e+04 5.925128021591597616e+01 4.263973020554676907e+01 1.049027916556572251e+02 8.670666243861137445e+01
2.568750000000000000e+04 5.929598108387719435e+01 4.267755217530255862e+01 1.049600754340356303e+02 8.666398839385824715e+01
2.570000000000000000e+04 5.927365774195968129e+01 4.280938464660309251e+01 1.048709465720983900e+02 8.653523027024471048e+01
2.571250000000000000e+04 5.937579018164132094e+01 4.290752551047019381e+01 1.045027000887719169e+02 8.653875940786632270e+01
2.572500000000000000e+04 5.932789453569840532e+01 4.284353646368902702e+01 1.043861988024684138e+02 8.659269090521719647e+01
2.573750000000000000e+04 5.945237930354932132e+01 4.293114020876307535e+01 1.044969421615426626e+02 8.649077069192672695e+01
2.575000000000000000e+04 5.950190468023711077e+01 4.278496272792650501e+01 1.044543668751545198e+02 8.650352742682018459e+01
2.576250000000000000e+04 5.936884652632176085e+01 4.277698482504957411e+01 1.044179393931238451e+02 8.679800215887316028e+01
2.577500000000000000e+04 5.946951808753811974e+01 4.290795251471721627e+01 1.044292485925110725e+02 8.668181974271413992e+01
2.578750000000000000e+04 5.946674176335509543e+01 4.270858677720903529e+01 1.044060964362832777e+02 8.669457580150542242e+01
2.580000000000000000e+04 5.957644950429054376e+01 4.264171371710278891e+01 1.042800181399305330e+02 8.670373248765417884e+01
2.581250000000000000e+04 5.953158282152693204e+01 4.249876160275180581e+01 1.043010890538518822e+02 8.672417135256245047e+01
2.582500000000000000e+04 5.959016465505214910e+01 4.241444187409405231e+01 1.042042303979988986e+02 8.663812045073953527e+01
2.583750000000000000e+04 5.968659528898365352e+01 4.240067324669677618e+01 1.040964979654634419e+02 8.680257954466608794e+01
2.585000000000000000e+04 5.979391836339400612e+01 4.251167450940108949e+01 1.039940012112638072e+02 8.683558064353589145e+01
2.586250000000000000e+04 5.965978074554800514e+01 4.260957411905950920e+01 1.039129379729091625e+02 8.670450242452440648e+01
2.587500000000000000e+04 5.966204329722599198e+01 4.255269126100918697e+01 1.039254597757138754e+02 8.664683293329450464e+01
2.588750000000000000e+04 5.968352977797096059e+01 4.259944817805269679e+01 1.037569151979479045e+02 8.663031160149350285e+01
2.590000000000000000e+04 5.972297499177761892e+01 4.270821409883457420e+01 1.037218782346274111e+02 8.664470192115862801e+01
2.591250000000000000e+04 5.973713689699341955e+01 4.271998149685006751e+01 1.039052935074610673e+02 8.669888269277436166e+01
2.592500000000000000e+04 5.974265480420660168e+01 4.274138272190288035e+01 1.040856989192140958e+02 8.672646568228677211e+01
2.593750000000000000e+04 5.975239873633816501e+01 4.276879214363157899e+01 1.039229894888326697e+02 8.676587566044079836e+01
2.595000000000000000e+04 5.974776350494471444e+01 4.297129370810321802e+01 1.040315260955447769e+02 8.671380430890748414e+01
2.596250000000000000e+04 5.965558292529478734e+01 4.296129998590332377e+01 1.039381948376229019e+02 8.668720866112364831e+01
2.597500000000000000e+04 5.956873891208744709e+01 4.301804897185179755e+01 1.040493957865273984e+02 8.669213315328615010e+01
2.598750000000000000e+04 5.949086892282061712e+01 4.292572299074493714e+01 1.038227209891592935e+02 8.681339906002369844e+01
2.600000000000000000e+04 5.938993653812029549e+01 4.288061585275037402e+01 1.037708984522606386e+02 8.673862164253695539e+01
2.601250000000000000e+04 5.928390417965416503e+01 4.281751899081151436e+01 1.038914210963758364e+02 8.681441243238792538e+01
2.602500000000000000e+04 5.930440612090698238e+01 4.279696779848901400e+01 1.038777400857615874e+02 8.672228278606156948e+01
2.603750000000000000e+04 5.932705435651833170e+01 4.287336887187332479e+01 1.038926501648783045e+02 8.686833317510681240e+01
2.605000000000000000e+04 5.930123887251930626e+01 4.282714481252244809e+01 1.039849283204016217e+02 8.684054342695975492e+01
2.606250000000000000e+04 5.912941349171482841e+01 4.288151473420411008e+01 1.039690553540334292e+02 8.685173477937979669e+01
2.607500000000000000e+04 5.922901629267065005e+01 4.286837442609976989e+01 1.038973057055184199e+02 8.684146488538760877e+01
2.608750000000000000e+04 5.918482750449327057e+01 4.291952661548861414e+01 1.036845875182280707e+02 8.681764505762670581e+01
2.610000000000000000e+04 5.917260042302464029e+01 4.296281206681594256e+01 1.037132923691336543e+02 8.692001719759012701e+01
2.611250000000000000e+04 5.911776200186796615e+01 4.306892838543935653e+01 1.036839766735898678e+02 8.694139419374430133e+01
2.612500000000000000e+04 5.924036097164763248e+01 4.307429940500734489e+01 1.038142106994972096e+02 8.694360477335686710e+01
2.613750000000000000e+04 5.937189562407269250e+01 4.307411928027461556e+01 1.038172359428289724e+02 8.689261018006251902e+01
2.615000000000000000e+04 5.940045550639784722e+01 4.327477251079045573e+01 1.038067982896463377e+02 8.691716927282847394e+01
2.616250000000000000e+04 5.938042771167743439e+01 4.328242930391800058e+01 1.037818416835749247e+02 8.699009098705704446e+01
2.617500000000000000e+04 5.936629769973781379e+01 4.333386342321861662e+01 1.036988721185403932e+02 8.706882583758870453e+01
2.618750000000000000e+04 5.915105750763711256e+01 4.337092991193011926e+01 1.037229418391326163e+02 8.688787570583413356e+01
2.620000000000000000e+04 5.930195231094189268e+01 4.319533458682464300e+01 1.037759748795331802e+02 8.689730562222592880e+01
2.621250000000000000e+04 5.926652811342125204e+01 4.324630540362112896e+01 1.036029659522153565e+02 8.691682946923630482e+01
2.622500000000000000e+04 5.910927225283962372e+01 4.335421917464538666e+01 1.034622513208061605e+02 8.696053852916719507e+01
2.623750000000000000e+04 5.912895540931539529e+01 4.346197689631552663e+01 1.034819804621615589e+02 8.710179119988067953e+01
2.625000000000000000e+04 5.923938522656850125e+01 4.333031705048401960e+01 1.034894434584207801e+02 8.711993852635198721e+01
2.626250000000000000e+04 5.926405934328935388e+01 4.336724438751647881e+01 1.033892874302804330e+02 8.703916463738711684e+01
2.627500000000000000e+04 5.915200595618982504e+01 4.320446767190556159e+01 1.035026284399034040e+02 8.695400482033198841e+01
2.628750000000000000e+04 5.918304584818848468e+01 4.326079626521184451e+01 1.036334159530587158e+02 8.691557615591490560e+01
2.630000000000000000e+04 5.919749702511728628e+01 4.330469592653852828e+01 1.035380202197266470e+02 8.690610608742051113e+01
2.631250000000000000e+04 5.924177576124734657e+01 4.328845655749596943e+01 1.034710909266290741e+02 8.692456931785638119e+01
2.632500000000000000e+04 5.917076059831111934e+01 4.346405377652274638e+01 1.034967486121436764e+02 8.689759728876421718e+01
2.633750000000000000e+04 5.923174376371832039e+01 4.348575107447732080e+01 1.034570647932265217e+02 8.693486894045429381e+01
2.635000000000000000e+04 5.923889167323256544e+01 4.349498285353311644e+01 1.034850387573480930e+02 8.702767199156291156e+01
2.636250000000000000e+04 5.915722034581888522e+01 4.343366013616813603e+01 1.034542573755345813e+02 8.697973536983906229e+01
2.637500000000000000e+04 5.915825815896785400e+01 4.344239103760586573e+01 1.035405857585141689e+02 8.703803964781602076e+01
2.638750000000000000e+04 5.925527193981772456e+01 4.338526589900705233e+01 1.036648016966422148e+02 8.699137071731790627e+01
2.640000000000000000e+04 5.925733019824793502e+01 4.321462723282771634e+01 1.034985035927615939e+02 8.684670268642125279e+01
2.641250000000000000e+04 5.926625370617936284e+01 4.326672339969864112e+01 1.036796895545218149e+02 8.684322266420967651e+01
2.642500000000000000e+04 5.927646559060801934e+01 4.329930596254820330e+01 1.036119495847128604e+02 8.685072018054951570e+01
2.643750000000000000e+04 5.929614097837124831e+01 4.318461934856675555e+01 1.036433607152130492e+02 8.680955996888266668e+01
2.645000000000000000e+04 5.935818737520093435e+01 4.324804162942918850e+01 1.037762783809518368e+02 8.673657716753402269e+01
2.646250000000000000e+04 5.932612878209886986e+01 4.326210322681384213e+01 1.038519694916744953e+02 8.677320437831285460e+01
2.647500000000000000e+04 5.935147088180716679e+01 4.325623373135085359e+01 1.038338890138344510e+02 8.670593915097765603e+01
2.648750000000000000e+04 5.923887618312465975e+01 4.321588130400866845e+01 1.038152688756284761e+02 8.666011831727844594e+01
2.650000000000000000e+04 5.914036666232669148e+01 4.322183525755854561e+01 1.038693878739650813e+02 8.651084867381524646e+01
2.651250000000000000e+04 5.904932740759692678e+01 4.328166523508808439e+01 1.041376791734299587e+02 8.649035761564871905e+01
2.652500000000000000e+04 5.890427303127693648e+01 4.318832655196225545e+01 1.041207065636049833e+02 8.656319038135205801e+01
2.653750000000000000e+04 5.886942039360505419e+01 4.315882506557988307e+01 1.041197296614812302e+02 8.654547081491639915e+01
2.655000000000000000e+04 5.887073544202563369e+01 4.334861893246261388e+01 1.040160135261241692e+02 8.646634816924770917e+01
2.656250000000000000e+04 5.897260621859565788e+01 4.335568100830909799e+01 1.040727478714567695e+02 8.638253816009832065e+01
2.657500000000000000e+04 5.896240826260501677e+01 4.334654649891869838e+01 1.041100236445735021e+02 8.623300955629909481e+01
2.658750000000000000e+04 5.897959048326423215e+01 4.344193758152408691e+01 1.041525218703795019e+02 8.626028215368631891e+01
2.660000000000000000e+04 5.906620727712706298e+01 4.334879643541010807e+01 1.041729583227760969e+02 8.622916070389662480e+01
2.661250000000000000e+04 5.902939695449654778e+01 4.338613987472531619e+01 1.041822376613009169e+02 8.613766769373934551e+01
2.662500000000000000e+04 5.911656890462624148e+01 4.337370556190010973e+01 1.042242410007379334e+02 8.614061335815750908e+01
2.663750000000000000e+04 5.896794476269727880e+01 4.347791463184387339e+01 1.042762216349449176e+02 8.608595672860714387e+01
2.665000000000000000e+04 5.906817102111893547e+01 4.365745743793913647e+01 1.042228776530698866e+02 8.603082500707823499e+01
2.666250000000000000e+04 5.907692715232879976e+01 4.366439628124572181e+01 1.042085448596599093e+02 8.591940274382223208e+01
2.667500000000000000e+04 5.896845994562964677e+01 4.362883882341050423e+01 1.042444818731329264e+02 8.601655926188172430e+01
2.668750000000000000e+04 5.912597230168837115e+01 4.349200411469139738e+01 1.042458220611556214e+02 8.594784047119698300e+01
2.670000000000000000e+04 5.907062562024282215e+01 4.350969817433337283e+01 1.042154253802975603e+02 8.593539279628588190e+01
2.671250000000000000e+04 5.909199174573779345e+01 4.352549366239471595e+01 1.042615656050751767e+02 8.592078914085203678e+01
2.672500000000000000e+04 5.910520189036154193e+01 4.345283943193002330e+01 1.042967453936669386e+02 8.587787227933847589e+01
2.673750000000000000e+04 5.894577732936828340e+01 4.348750528300294604e+01 1.044274430686275537e+02 8.586012516128495520e+01
2.675000000000000000e+04 5.892332050697855550e+01 4.353521561774221027e+01 1.044239786194164736e+02 8.599622677421854178e+01
2.676250000000000000e+04 5.889236037861204665e+01 4.338605795930593700e+01 1.042474562475157853e+02 8.596503268539028397e+01
2.677500000000000000e+04 5.889173944426220686e+01 4.329162592423958955e+01 1.042350583686513943e+02 8.602885103547657764e+01
2.678750000000000000e+04 5.887828587761636356e+01 4.317694297728499464e+01 1.042801620299346297e+02 8.605329443367443787e+01
2.680000000000000000e+04 5.894034894378025768e+01 4.312177063893454232e+01 1.043014445233402228e+02 8.603601030669391037e+01
2.681250000000000000e+04 5.888148979508642356e+01 4.317416553535716872e+01 1.043290221538762381e+02 8.602177684037599192e+01
2.682500000000000000e+04 5.886794991760169893e+01 4.317089321681805103e+01 1.043925369751404162e+02 8.603205343209273792e+01
2.683750000000000000e+04 5.875869574801003381e+01 4.318117412866062921e+01 1.043975304801944475e+02 8.602179387382231823e+01
2.685000000000000000e+04 5.878663018346095015e+01 4.317980752174197789e+01 1.043496211557833675e+02 8.608760670475646748e+01
2.686250000000000000e+04 5.890941031202708444e+01 4.311436921503827335e+01 1.045976303167905428e+02 8.603602320312053564e+01
2.687500000000000000e+04 5.897838640755386308e+01 4.312272616428518290e+01 1.046846321948561638e+02 8.604315565507516794e+01
2.688750000000000000e+04 5.890175235227187045e+01 4.307912947556874883e+01 1.046452001818214086e+02 8.597675570861153460e+01
2.690000000000000000e+04 5.895262167940118303e+01 4.308376012393322441e+01 1.047300289462267529e+02 8.600859246379222611e+01
2.691250000000000000e+04 5.902431136919448562e+01 4.311650410683832746e+01 1.043029922436916053e+02 8.597091439426537818e+01
2.692500000000000000e+04 5.904243515120947450e+01 4.317354035938657830e+01 1.045645821263752850e+02 8.613801467666668543e+01
2.693750000000000000e+04 5.895671623810323325e+01 4.338008169239508049e+01 1.044876834989116787e+02 8.617968178333330798e+01
2.695000000000000000e+04 5.897836890308299473e+01 4.329780464978401966e+01 1.046465597189018553e+02 8.602937891200642184e+01
2.696250000000000000e+04 5.904186624628280100e+01 4.334426453026412673e+01 1.046680128841856146e+02 8.597774682807769864e+01
2.697500000000000000e+04 5.905781330375981497e+01 4.337495059056571023e+01 1.046967052112071030e+02 8.600620213829805039e+01
2.698750000000000000e+04 5.896319596823455811e+01 4.349211765870013835e+01 1.046947890252570801e+02 8.595697271015164631e+01
2.700000000000000000e+04 5.894324363971732339e+01 4.341977981189070590e+01 1.046378220964099484e+02 8.590614500243299290e+01
2.701250000000000000e+04 5.903816724846699771e+01 4.335180659456923280e+01 1.046355049354002489e+02 8.593822754176500212e+01
2.702500000000000000e+04 5.903459149868138667e+01 4.335291299945314591e+01 1.046680729446531188e+02 8.590151312393717831e+01
2.703750000000000000e+04 5.904227259763572278e+01 4.331727973394573183e+01 1.046277347747758171e+02 8.587702055942031620e+01
2.705000000000000000e+04 5.915027608508059132e+01 4.331977254741216399e+01 1.047939771288481268e+02 8.594964987405899137e+01
2.706250000000000000e+04 5.904923226624470090e+01 4.316860783784157007e+01 1.046985900291212488e+02 8.593656979303857213e+01
2.707500000000000000e+04 5.910205910385246142e+01 4.304157694674502466e+01 1.047503635543347542e+02 8.591641416152701538e+01
2.708750000000000000e+04 5.918538793827028854e+01 4.314572092888564470e+01 1.046868550409623424e+02 8.594787677589617658e+01
2.710000000000000000e+04 5.915085715807410338e+01 4.309040519309201756e+01 1.047027591786840617e+02 8.592780654283468778e+01
2.711250000000000000e+04 5.934793972289575237e+01 4.311745412866333282e+01 1.047198200815125375e+02 8.589739559051561457e+01
2.712500000000000000e+04 5.925047628314872128e+01 4.310619502153041083e+01 1.045426873010223687e+02 8.587522096601688304e+01
2.713750000000000000e+04 5.916847591914981308e+01 4.314174417933239880e+01 1.046125625307922604e+02 8.586615247498303916e+01
2.715000000000000000e+04 5.898592798997107423e+01 4.311828676663869686e+01 1.046086491151877453e+02 8.586594489402484953e+01
2.716250000000000000e+04 5.909879484940978500e+01 4.309365593228258717e+01 1.045668463510564266e+02 8.588357528147967912e+01
2.717500000000000000e+04 5.906893881836875693e+01 4.313946584491763758e+01 1.044183482276401094e+02 8.585143508833419901e+01
2.718750000000000000e+04 5.898471734169785918e+01 4.314430055941743092e+01 1.044733042505328768e+02 8.586017418091981313e+01
2.720000000000000000e+04 5.909325617342873471e+01 4.305319995165509539e+01 1.044412482500172814e+02 8.588388902288340887e+01
2.721250000000000000e+04 5.905170764647637327e+01 4.310148054926184358e+01 1.044598248146361357e+02 8.588083284870745615e+01
2.722500000000000000e+04 5.917573850746495623e+01 4.316904286699536897e+01 1.044272255795560653e+02 8.585104773072080775e+01
2.723750000000000000e+04 5.919567197441559614e+01 4.318417709716743502e+01 1.044729455017399147e+02 8.586332432499702350e+01
2.725000000000000000e+04 5.917950595456510143e+01 4.300075921768056730e+01 1.044674492379380695e+02 8.587505458838217010e+01
2.726250000000000000e+04 5.918144148180807917e+01 4.305542110633302144e+01 1.043890233242900791e+02 8.580075521501619562e+01
2.727500000000000000e+04 5.907199426287991884e+01 4.311816654314857544e+01 1.044069727575638069e+02 8.595028715921388596e+01
2.728750000000000000e+04 5.895511008980420087e+01 4.345361413859921385e+01 1.042938126672646888e+02 8.593049736082438983e+01
2.730000000000000000e+04 5.890511002676420560e+01 4.351739749920110256e+01 1.042492339194718198e+02 8.586550318907150370e+01
2.731250000000000000e+04 5.882866013033198271e+01 4.356867015497576290e+01 1.042452692142957744e+02 8.597491248894327498e+01
2.732500000000000000e+04 5.878345702429263042e+01 4.373799557094034185e+01 1.041250722012638903e+02 8.600901448486085599e+01
2.733750000000000000e+04 5.878695827862058110e+01 4.371844890531767192e+01 1.040052319389624529e+02 8.608580716094343188e+01
2.735000000000000000e+04 5.888923086096200876e+01 4.371347278646901202e+01 1.040148712052483830e+02 8.595124592653640150e+01
2.736250000000000000e+04 5.884712731512300365e+01 4.373847562173262560e+01 1.039624436299754109e+02 8.603161827161744668e+01
2.737500000000000000e+04 5.889594423547070079e+01 4.380997942439056914e+01 1.039018778683692403e+02 8.599467704569418913e+01
2.738750000000000000e+04 5.890315844655796695e+01 4.374684710812177713e+01 1.040012242473125497e+02 8.595663009133980381e+01
2.740000000000000000e+04 5.885402262413108332e+01 4.389485247401626822e+01 1.038835556243168412e+02 8.588081504052658488e+01
2.741250000000000000e+04 5.885745551947859866e+01 4.377497137387546644e+01 1.038770611226091773e+02 8.594434347548128983e+01
2.742500000000000000e+04 5.886549054993032826e+01 4.382566097450482090e+01 1.040401919342786670e+02 8.598147826314672670e+01
2.743750000000000000e+04 5.893518144292076499e+01 4.382074051158826222e+01 1.041227837928974935e+02 8.591623881426896503e+01
2.745000000000000000e+04 5.889241291419632063e+01 4.380220893538940885e+01 1.041916600783377476e+02 8.587084829749052517e+01
2.746250000000000000e+04 5.898551320360402173e+01 4.384205441374624002e+01 1.042033033507074009e+02 8.581617737448455330e+01
2.747500000000000000e+04 5.893773736367385396e+01 4.367672767448345894e+01 1.043166079008963294e+02 8.573924377023476495e+01
2.748750000000000000e+04 5.898125087936307409e+01 4.365781533304849660e+01 1.042533857075387118e+02 8.575479117584684730e+01
2.750000000000000000e+04 5.911634710335724918e+01 4.350140307991907918e+01 1.041131746854970004e+02 8.577392142676622200e+01
2.751250000000000000e+04 5.898380227346368798e+01 4.349804516181761471e+01 1.041173335474937574e+02 8.574304738193923470e+01
2.752500000000000000e+04 5.902329013492712306e+01 4.353175510044503937e+01 1.041776555384904555e+02 8.577298888943487043e+01
2.753750000000000000e+04 5.909085102895531350e+01 4.363528483168250460e+01 1.040900746410728885e+02 8.591082480312519465e+01
2.755000000000000000e+04 5.922372538936548381e+01 4.338368010716003909e+01 1.040502439120614326e+02 8.599273408853392198e+01
2.756250000000000000e+04 5.926568933189085442e+01 4.339105986815980742e+01 1.041011364307969131e+02 8.601410748900478609e+01
2.757500000000000000e+04 5.938292696973149987e+01 4.324480297677753526e+01 1.040622712337793558e+02 8.601486301891976893e+01
2.758750000000000000e+04 5.950707042410681424e+01 4.310126599767033184e+01 1.041033366624709373e+02 8.601155361234360441e+01
2.760000000000000000e+04 5.943696704950392729e+01 4.307091641708802143e+01 1.041690982967058403e+02 8.598627241568910051e+01
2.761250000000000000e+04 5.931894239685187387e+01 4.315084550055645707e+01 1.042540095934076021e+02 8.600704811073842393e+01
2.762500000000000000e+04 5.943804623605169013e+01 4.331234972868433886e+01 1.043039654167515096e+02 8.601363742102864762e+01
2.763750000000000000e+04 5.952342847203181009e+01 4.335615098133610701e+01 1.043564441032337555e+02 8.608552802626105915e+01
2.765000000000000000e+04 5.957167286462907896e+01 4.332463607844054820e+01 1.044330047075770977e+02 8.602520613406953487e+01
2.766250000000000000e+04 5.968423925845474542e+01 4.317767501468845381e+01 1.045866721655692118e+02 8.615850006302316899e+01
2.767500000000000000e+04 5.970211923471114801e+01 4.319103109992425971e+01 1.046332778906158865e+02 8.618638032233469914e+01
2.768750000000000000e+04 5.980977414037283779e+01 4.317367480878336750e+01 1.046919527846365128e+02 8.615890011588501807e+01
2.770000000000000000e+04 5.983372334005042603e+01 4.316856974881376630e+01 1.047587399202025011e+02 8.612969120600294559e+01
2.771250000000000000e+04 5.986211356940481920e+01 4.309189376737335664e+01 1.046990465228187617e+02 8.612342976134186756e+01
2.772500000000000000e+04 5.983439318667304008e+01 4.317784505228998881e+01 1.045578269088127712e+02 8.621967077108672584e+01
2.773750000000000000e+04 5.980458815835680042e+01 4.303477505871934738e+01 1.044275351250762469e+02 8.615945258709173515e+01
2.775000000000000000e+04 5.971925503112034050e+01 4.303778034045858902e+01 1.043179084996055934e+02 8.634835668027290012e+01
2.776250000000000000e+04 5.977584347709076695e+01 4.299372157357488078e+01 1.045501345460079392e+02 8.625363320093258324e+01
2.777500000000000000e+04 5.990957304476564360e+01 4.299396013793322879e+01 1.044343171435564841e+02 8.629320325902646971e+01
2.778750000000000000e+04 5.990355607743899924e+01 4.304679495161328617e+01 1.043297234724427085e+02 8.630864571752182712e+01
2.780000000000000000e+04 5.985205409633382345e+01 4.289331899687412175e+01 1.042966116278955724e+02 8.621442584578571200e+01
2.781250000000000000e+04 5.984371755727607223e+01 4.281357206489691691e+01 1.042294019811793078e+02 8.626726391026531360e+01
2.782500000000000000e+04 5.982777450947772735e+01 4.285434847034851202e+01 1.040580076458532517e+02 8.616947363883556932e+01
2.783750000000000000e+04 5.970778560022704085e+01 4.300856422905492593e+01 1.039974268704951186e+02 8.613792542336443603e+01
2.785000000000000000e+04 5.975511022466753985e+01 4.303476705027630089e+01 1.039716767400448987e+02 8.635261359859617869e+01
2.786250000000000000e+04 5.974442551858127359e+01 4.300630353249174220e+01 1.040265934033175199e+02 8.614477448235955137e+01
2.787500000000000000e+04 5.973705017744524781e+01 4.307674479825777780e+01 1.040257778197249792e+02 8.610798110000624206e+01
2.788750000000000000e+04 5.983687981655889843e+01 4.289879742172331589e+01 1.040368687266151397e+02 8.627110517371566800e+01
2.790000000000000000e+04 5.974822208805527168e+01 4.288580622637930162e+01 1.041156459903908882e+02 8.623258734623330213e+01
2.791250000000000000e+04 5.972418003771539929e+01 4.282359976397329859e+01 1.040812141126232859e+02 8.636667080326314760e+01
2.792500000000000000e+04 5.970949810785690914e+01 4.283686617821086884e+01 1.040094030501654885e+02 8.630120846467553974e+01
2.793750000000000000e+04 5.950663447287041663e+01 4.287076537748842497e+01 1.040798961744537792e+02 8.623841322622031669e+01
2.795000000000000000e+04 5.938782867500302132e+01 4.287398834513185619e+01 1.040835194321145281e+02 8.610340527862672388e+01
2.796250000000000000e+04 5.946769877247746194e+01 4.294794820503425115e+01 1.041117091161282957e+02 8.619297265760570781e+01
2.797500000000000000e+04 5.947125921735051435e+01 4.307878476171230631e+01 1.040436755069087980e+02 8.645593273976612636e+01
2.798750000000000000e+04 5.948565268872129508e+01 4.309571395084800116e+01 1.040280428029787601e+02 8.625257151308791492e+01
2.800000000000000000e+04 5.949976504771372987e+01 4.300070992308007334e+01 1.040056815426358270e+02 8.619344153797409547e+01
2.801250000000000000e+04 5.949185720897314411e+01 4.294801773629450992e+01 1.040645126156684910e+02 8.624320755587076803e+01
2.802500000000000000e+04 5.946315980691362313e+01 4.301024192118669021e+01 1.040653840614064194e+02 8.626493322331627667e+01
2.803750000000000000e+04 5.942194571094052691e+01 4.302783568836176897e+01 1.040762915744678168e+02 8.631082565789405692e+01
2.805000000000000000e+04 5.936568180811478612e+01 4.315329799844279535e+01 1.040678344517641847e+02 8.629041246303914647e+01
2.806250000000000000e+04 5.943574167864736779e+01 4.308274605930338907e+01 1.039378019706483371e+02 8.633775181157292877e+01
2.807500000000000000e+04 5.952983635784779892e+01 4.301382180104462805e+01 1.039295578690809805e+02 8.641439671997808603e+01
2.808750000000000000e+04 5.951789703530245390e+01 4.326182762930351089e+01 1.039312850728057072e+02 8.646576314522104667e+01
2.810000000000000000e+04 5.946516268648595371e+01 4.326391728756161825e+01 1.039657646918137743e+02 8.642766770840962920e+01
2.811250000000000000e+04 5.937629105064189616e+01 4.318869769536331660e+01 1.038022382184954182e+02 8.643084456874257171e+01
2.812500000000000000e+04 5.957929884077635307e+01 4.318766994684716565e+01 1.038323451918036682e+02 8.635847885726916218e+01
2.813750000000000000e+04 5.940371486212755769e+01 4.324114506576785999e+01 1.037121496307192245e+02 8.625881264967131301e+01
2.815000000000000000e+04 5.948691562255134357e+01 4.315595131364189996e+01 1.037869161796972719e+02 8.622424560787467840e+01
2.816250000000000000e+04 5.942653631095789990e+01 4.312959392985205653e+01 1.037367948714810950e+02 8.621995155088676199e+01
2.817500000000000000e+04 5.938823576192736198e+01 4.299886272974480050e+01 1.037888055321539866e+02 8.613384413535264628e+01
2.818750000000000000e+04 5.946689092249574315e+01 4.299936624628968929e+01 1.037266327855880945e+02 8.610607565047236278e+01
2.820000000000000000e+04 5.942515326172648571e+01 4.304705141461307250e+01 1.037929373077353148e+02 8.620104916756716307e+01
2.821250000000000000e+04 5.938763809100819202e+01 4.299110101735604417e+01 1.038199720287535399e+02 8.616645401900731827e+01
2.822500000000000000e+04 5.932737683322446998e+01 4.300025906810225251e+01 1.038635076325217454e+02 8.621360359176601662e+01
2.823750000000000000e+04 5.930074117497331798e+01 4.313138452017210511e+01 1.039319665663627887e+02 8.628490626197505264e+01
2.825000000000000000e+04 5.916789807237869070e+01 4.316837763070061840e+01 1.039624465292050246e+02 8.618124780130652596e+01
2.826250000000000000e+04 5.920600416419556211e+01 4.324387532713933524e+01 1.038384042614085132e+02 8.621622642630006794e+01
2.827500000000000000e+04 5.922581031065624302e+01 4.317085467129927423e+01 1.039160688752358652e+02 8.617272811199805460e+01
2.828750000000000000e+04 5.913700314184378470e+01 4.323869381346936791e+01 1.039271671648164528e+02 8.626233876873307338e+01
2.830000000000000000e+04 5.912197955562482576e+01 4.329115250999616649e+01 1.040711201328258824e+02 8.625705981162886360e+01
2.831250000000000000e+04 5.912193562720562312e+01 4.332050386453416024e+01 1.039856434928748286e+02 8.637462818391890096e+01
2.832500000000000000e+04 5.923307394162885231e+01 4.332841224996418816e+01 1.040082635245079103e+02 8.633913996096204357e+01
2.833750000000000000e+04 5.927923434767915012e+01 4.321213436856425005e+01 1.039805403085727704e+02 8.627785413938686077e+01
2.835000000000000000e+04 5.923541522790164038e+01 4.333363429034688608e+01 1.037255461351875141e+02 8.636021498318886813e+01
2.836250000000000000e+04 5.923377875728845510e+01 4.339314304057174354e+01 1.040463286344148344e+02 8.638551293577559420e+01
2.837500000000000000e+04 5.912041758520754797e+01 4.336574849042015956e+01 1.040455250187746117e+02 8.635485558988200694e+01
2.838750000000000000e+04 5.920831950992725723e+01 4.345627660082893584e+01 1.043137062451398975e+02 8.640148147950773705e+01
2.840000000000000000e+04 5.917581210739697184e+01 4.337655880090598970e+01 1.041173010084499282e+02 8.630812240853649087e+01
2.841250000000000000e+04 5.921591441496570241e+01 4.336463636040415537e+01 1.039946486958903762e+02 8.639337880778749934e+01
2.842500000000000000e+04 5.919643482585142635e+01 4.331005133760729819e+01 1.039822551573174394e+02 8.647935126942165596e+01
2.843750000000000000e+04 5.935432892753236445e+01 4.337895745196415476e+01 1.039602466173359829e+02 8.636349325346566275e+01
2.845000000000000000e+04 5.923960866691030702e+01 4.340206201718752510e+01 1.039057037968356667e+02 8.640678576193101890e+01
2.846250000000000000e+04 5.925241407036909891e+01 4.346250334017886985e+01 1.038275466619169123e+02 8.631729353805188509e+01
2.847500000000000000e+04 5.925668159186778183e+01 4.352164337440027708e+01 1.038245800555659315e+02 8.632985746410641070e+01
2.848750000000000000e+04 5.916157868596370406e+01 4.353971385015240259e+01 1.037845720239058380e+02 8.653834838885354941e+01
2.850000000000000000e+04 5.919862361580868537e+01 4.358320661621596059e+01 1.037932904213808740e+02 8.652962279242414922e+01
2.851250000000000000e+04 5.928325886604301331e+01 4.347887120278924300e+01 1.039276868236393483e+02 8.652947472121371675e+01
2.852500000000000000e+04 5.931861142818975452e+01 4.320505082945962272e+01 1.039320402572141973e+02 8.667186980153907427e+01
2.853750000000000000e+04 5.940454886378126531e+01 4.337022040410319335e+01 1.039072414039916197e+02 8.670018353231303365e+01
2.855000000000000000e+04 5.947490527472830024e+01 4.345286421787375986e+01 1.038749646422524080e+02 8.667866127377544672e+01
2.856250000000000000e+04 5.953878892451395188e+01 4.352013536370557034e+01 1.038851913223055590e+02 8.677482611087972941e+01
2.857500000000000000e+04 5.950134387758700427e+01 4.318691603107361487e+01 1.037671684334007693e+02 8.673915313811647820e+01
2.858750000000000000e+04 5.962240445723568882e+01 4.338987030512840448e+01 1.036953863261113895e+02 8.685623176202638263e+01
2.860000000000000000e+04 5.947829004442008483e+01 4.333446533219783703e+01 1.038185584729874193e+02 8.694794269515512042e+01
2.861250000000000000e+04 5.956430215245488569e+01 4.330217697029516444e+01 1.037797139904144359e+02 8.686062263148222939e+01
2.862500000000000000e+04 5.953620325877153618e+01 4.325546085916178640e+01 1.037014233085201340e+02 8.673116720074109764e+01
2.863750000000000000e+04 5.944071100431363419e+01 4.323015082462909930e+01 1.036917540781854683e+02 8.682411522868019915e+01
2.865000000000000000e+04 5.939985938426821122e+01 4.319139371673716710e+01 1.037417294521767417e+02 8.687580456140489105e+01
2.866250000000000000e+04 5.946067231424677857e+01 4.301982300228313960e+01 1.036485848405458938e+02 8.695406108776711562e+01
2.867500000000000000e+04 5.939013542662272727e+01 4.310150944794327899e+01 1.036273372964157602e+02 8.695357575270608663e+01
2.868750000000000000e+04 5.934937197578286572e+01 4.313826816106553252e+01 1.036209773606555729e+02 8.697638578846380142e+01
2.870000000000000000e+04 5.935687431326982733e+01 4.308732336199796009e+01 1.036974345822018364e+02 8.682466937793338957e+01
2.871250000000000000e+04 5.942864867209729596e+01 4.310123619828534913e+01 1.036841581563374461e+02 8.674713080752218275e+01
2.872500000000000000e+04 5.934244066611339719e+01 4.320575129857712682e+01 1.036399828642186662e+02 8.662193453358526085e+01
2.873750000000000000e+04 5.936747733550157591e+01 4.331933846335580540e+01 1.036437741605190297e+02 8.662406153202033465e+01
2.875000000000000000e+04 5.949531943548783630e+01 4.320582297274630434e+01 1.036718076327255602e+02 8.666289677890351584e+01
2.876250000000000000e+04 5.951946419890717266e+01 4.321904630715516760e+01 1.037486236572438258e+02 8.661358289355084139e+01
2.877500000000000000e+04 5.941503907520414174e+01 4.331301360857225546e+01 1.036218801633806379e+02 8.676305075528625821e+01
2.878750000000000000e+04 5.934559233196075212e+01 4.327850207308933506e+01 1.036746531349020586e+02 8.680385848200468502e+01
2.880000000000000000e+04 5.941695535547953000e+01 4.328248850242616896e+01 1.037315869297996898e+02 8.673626404260987499e+01
2.881250000000000000e+04 5.942866986273057250e+01 4.326189649217823785e+01 1.037220063835616912e+02 8.684718544102581461e+01
2.882500000000000000e+04 5.944031733315997457e+01 4.325049796959341819e+01 1.036855458496045514e+02 8.684465467101300362e+01
2.883750000000000000e+04 5.953757259870141638e+01 4.310291131477661253e+01 1.035992267259825184e+02 8.673125930519630344e+01
2.885000000000000000e+04 5.976669408504277214e+01 4.312019020464229158e+01 1.036501738811068520e+02 8.680291090927732967e+01
2.886250000000000000e+04 5.973322912898465376e+01 4.314041101246562704e+01 1.036030765726210632e+02 8.687696357856610518e+01
2.887500000000000000e+04 5.966438884828603761e+01 4.303563993529877507e+01 1.035063582676393708e+02 8.688313771317922374e+01
2.888750000000000000e+04 5.965435463315059650e+01 4.307980343924596411e+01 1.034624043688818489e+02 8.693616198863962552e+01
2.890000000000000000e+04 5.966966124867368393e+01 4.312087674732836717e+01 1.035263577993229944e+02 8.681800109986463099e+01
2.891250000000000000e+04 5.960049792795403789e+01 4.309931827037362950e+01 1.036792366714775966e+02 8.675373900722804876e+01
2.892500000000000000e+04 5.970396498570524102e+01 4.308113688711600275e+01 1.036863223979697040e+02 8.673784755895798071e+01
2.893750000000000000e+04 5.969598507861953607e+01 4.298092054544255092e+01 1.037242470031432759e+02 8.676362015816448547e+01
2.895000000000000000e+04 5.968630955490220913e+01 4.296170414375720981e+01 1.037825895425275746e+02 8.671378996101913117e+01
2.896250000000000000e+04 5.984897166514171829e+01 4.294047371711732097e+01 1.038391019841085523e+02 8.666232206744587074e+01
2.897500000000000000e+04 5.999276988555909185e+01 4.305954386065893402e+01 1.036909970966746073e+02 8.669567893904557820e+01
2.898750000000000000e+04 6.004171867011041996e+01 4.318189365458363937e+01 1.037306936672161299e+02 8.670448490493680538e+01
2.900000000000000000e+04 5.992532826196934792e+01 4.318091085173153232e+01 1.038005528487298079e+02 8.673642351950643103e+01
2.901250000000000000e+04 5.990417791823701066e+01 4.312518501172474572e+01 1.036077723929053604e+02 8.669636882700386593e+01
2.902500000000000000e+04 6.000772725667486185e+01 4.306307005828008272e+01 1.034516721421923791e+02 8.670481581635337420e+01
2.903750000000000000e+04 5.993031803944327862e+01 4.311264050587382002e+01 1.036376477754515690e+02 8.674264442714502366e+01
2.905000000000000000e+04 5.983843130824590872e+01 4.300373947916257578e+01 1.037655927726246290e+02 8.688782742599590847e+01
2.906250000000000000e+04 5.974574356638636630e+01 4.291374584798175817e+01 1.037122440475291114e+02 8.685924618732163083e+01
2.907500000000000000e+04 5.977933240717288754e+01 4.303994767095996110e+01 1.036933971749622714e+02 8.691736237150720967e+01
2.908750000000000000e+04 5.983009728879332556e+01 4.301376604127927550e+01 1.037936489935681834e+02 8.683780519902644812e+01
2.910000000000000000e+04 5.986137212019296072e+01 4.313356270038394769e+01 1.037528766746692810e+02 8.672267242967042478e+01
2.911250000000000000e+04 5.983599567611076253e+01 4.323278670564915416e+01 1.036752655281231483e+02 8.689557698103824634e+01
2.912500000000000000e+04 5.972994028307892478e+01 4.324902601802720170e+01 1.037893143149597392e+02 8.680150650099595566e+01
2.913750000000000000e+04 5.982161782168319775e+01 4.328695222740162762e+01 1.038551745375736459e+02 8.677290949947926890e+01
2.915000000000000000e+04 5.982660244407324512e+01 4.329631505557559024e+01 1.039423371538279781e+02 8.691687493775401663e+01
2.916250000000000000e+04 5.989058295977780944e+01 4.337944496176784526e+01 1.038641094105733060e+02 8.682115865010760558e+01
2.917500000000000000e+04 5.968591981351720932e+01 4.330449020573823304e+01 1.037811888803729516e+02 8.679145234751305793e+01
2.918750000000000000e+04 5.956963524448289604e+01 4.318441277006134271e+01 1.038902298739216690e+02 8.686993563618717928e+01
2.920000000000000000e+04 5.953393415054934934e+01 4.321555827911770109e+01 1.039033576277001600e+02 8.685825264613954744e+01
2.921250000000000000e+04 5.949454693703823693e+01 4.320004297977706642e+01 1.037947936481699713e+02 8.686613022827354769e+01
2.922500000000000000e+04 5.955767592488236062e+01 4.330785303819744314e+01 1.037782155548330394e+02 8.689571363594987474e+01
2.923750000000000000e+04 5.964872832291723626e+01 4.317414165967419848e+01 1.037757920385515575e+02 8.687196889317124260e+01
2.925000000000000000e+04 5.965816011837766553e+01 4.317662116751283463e+01 1.037302048552143958e+02 8.698001637068404079e+01
2.926250000000000000e+04 5.959764598065054031e+01 4.320745582394190620e+01 1.037226532291375918e+02 8.685592455680340152e+01
2.927500000000000000e+04 5.941911441222986667e+01 4.328743486460401613e+01 1.037896746560499537e+02 8.682337883909964660e+01
2.928750000000000000e+04 5.936694686194367421e+01 4.324700784238072515e+01 1.038225204133107269e+02 8.692049820055592591e+01
2.930000000000000000e+04 5.940981098312774833e+01 4.327676497303647807e+01 1.038103054805955594e+02 8.690180939120567416e+01
2.931250000000000000e+04 5.931847841420911749e+01 4.327179657270556135e+01 1.037407752004693577e+02 8.698246072309873966e+01
2.932500000000000000e+04 5.926028630181289003e+01 4.326817951585889688e+01 1.038104359210932301e+02 8.684243926376805689e+01
2.933750000000000000e+04 5.929103728024649911e+01 4.321932474297783244e+01 1.038430547599259484e+02 8.673517152689399268e+01
2.935000000000000000e+04 5.927505218806418696e+01 4.352837631958490761e+01 1.037886150220928698e+02 8.691531204705057689e+01
2.936250000000000000e+04 5.928285780023987428e+01 4.350052083364294475e+01 1.038432211783436259e+02 8.692597423681263535e+01
2.937500000000000000e+04 5.938889099806566207e+01 4.338757917011670173e+01 1.038778479733232700e+02 8.695939530497646786e+01
2.938750000000000000e+04 5.933608096689975753e+01 4.343104677562109828e+01 1.039812144411480546e+02 8.685272834917563500e+01
2.940000000000000000e+04 5.949588176433682918e+01 4.332535377100889207e+01 1.039507373612796925e+02 8.678534378901629509e+01
2.941250000000000000e+04 5.956639580109277432e+01 4.332246905855128460e+01 1.038737755462881438e+02 8.688880957717806552e+01
2.942500000000000000e+04 5.959922407643870201e+01 4.336198642029381034e+01 1.038541024043611003e+02 8.691392993653838062e+01
2.943750000000000000e+04 5.967229619709467414e+01 4.337295863619025482e+01 1.039730775057344232e+02 8.700260128352134359e+01
2.945000000000000000e+04 5.961562200424064173e+01 4.333829940499880706e+01 1.039103906622060123e+02 8.683899152135172983e+01
2.946250000000000000e+04 5.979359076230949910e+01 4.337567374509184503e+01 1.038689259811653187e+02 8.680975777788442826e+01
2.947500000000000000e+04 5.961253924925453873e+01 4.355437203072349206e+01 1.038669391337436139e+02 8.678264503426798626e+01
2.948750000000000000e+04 5.958505143906529611e+01 4.370818432696305678e+01 1.039328778433784350e+02 8.675786653279278937e+01
2.950000000000000000e+04 5.957504509818089389e+01 4.373591791383559269e+01 1.038796851684952713e+02 8.685429704726600164e+01
2.951250000000000000e+04 5.951766153448551222e+01 4.389996629210431678e+01 1.037374232738420829e+02 8.691983636072008323e+01
2.952500000000000000e+04 5.951475578573016634e+01 4.390138396948177046e+01 1.037484505968858883e+02 8.690970364338537024e+01
2.953750000000000000e+04 5.957673368626888077e+01 4.379227702165513847e+01 1.037679440433444285e+02 8.698843651137009658e+01
2.955000000000000000e+04 5.969807000717341339e+01 4.388864118298469918e+01 1.037970857106331266e+02 8.707775471359506980e+01
2.956250000000000000e+04 5.967457951719837439e+01 4.401084321330912275e+01 1.038034375423843017e+02 8.709512432577713525e+01
2.957500000000000000e+04 5.971005414390692323e+01 4.404235811269153089e+01 1.037980413981806151e+02 8.704530980219469427e+01
2.958750000000000000e+04 5.960772529929921859e+01 4.401141886302502115e+01 1.036611412343648482e+02 8.707755321766080669e+01
2.960000000000000000e+04 5.950597556156091628e+01 4.402294358919623818e+01 1.035000191045307503e+02 8.707018809842119822e+01
2.961250000000000000e+04 5.955921428656076699e+01 4.406318523980129243e+01 1.035646299403081088e+02 8.717096142370328948e+01
2.962500000000000000e+04 5.958974860196150303e+01 4.400642762088425997e+01 1.034714292088828387e+02 8.719024173464737260e+01
2.963750000000000000e+04 5.958588741999481897e+01 4.383516637175397079e+01 1.035101921069751540e+02 8.721789396450984100e+01
2.965000000000000000e+04 5.950692259802488593e+01 4.392117967282869984e+01 1.034461857700444511e+02 8.726548545476310892e+01
2.966250000000000000e+04 5.959319632688915647e+01 4.375877587505301847e+01 1.034487904842420249e+02 8.720543824653221066e+01
2.967500000000000000e+04 5.953177916528423452e+01 4.376633573727210802e+01 1.033831653646504805e+02 8.722910082192538539e+01
2.968750000000000000e+04 5.959156419290560081e+01 4.386807160844272602e+01 1.033971693916974317e+02 8.716172450900394608e+01
2.970000000000000000e+04 5.949562057778350521e+01 4.386540205588458008e+01 1.034518392961455220e+02 8.721380145831042796e+01
2.971250000000000000e+04 5.960908031226573200e+01 4.379103399990586354e+01 1.034829379625519437e+02 8.727338034429557467e+01
2.972500000000000000e+04 5.963071023218719091e+01 4.381085980054081119e+01 1.034946740418379534e+02 8.721477837119304866e+01
2.973750000000000000e+04 5.976090523357812856e+01 4.379929037734197550e+01 1.035248837808691604e+02 8.723692986799008509e+01
2.975000000000000000e+04 5.977219063311614633e+01 4.373493694217034289e+01 1.035974232076717954e+02 8.720065541416298061e+01
2.976250000000000000e+04 5.995552417197083628e+01 4.374885070879743409e+01 1.035640729814305416e+02 8.718113888421726188e+01
2.977500000000000000e+04 5.976078786536633203e+01 4.371567639506085357e+01 1.036511739063503938e+02 8.720807780587871605e+01
2.978750000000000000e+04 5.985153998517954932e+01 4.374540179544341356e+01 1.036642580783755534e+02 8.724677692616391766e+01
2.980000000000000000e+04 5.971424484839634061e+01 4.374654873780485786e+01 1.036418014448810823e+02 8.738980426982624294e+01
2.981250000000000000e+04 5.981959921366576793e+01 4.376952555912152576e+01 1.037268711616238335e+02 8.744600574040639174e+01
2.982500000000000000e+04 5.971899721984934217e+01 4.374102778657127288e+01 1.037356080706886416e+02 8.748237004224336033e+01
2.983750000000000000e+04 5.969658803155062543e+01 4.383240260831438917e+01 1.037112189354259613e+02 8.737960212590343190e+01
2.985000000000000000e+04 5.974272949251912479e+01 4.389434241862198860e+01 1.037592991050887576e+02 8.738580063654789853e+01
2.986250000000000000e+04 5.969346544482829131e+01 4.388602125011504995e+01 1.037923744340284316e+02 8.740418473456065840e+01
2.987500000000000000e+04 5.968929310123811405e+01 4.382372992341968398e+01 1.036586745655924773e+02 8.736121437882499663e+01
2.988750000000000000e+04 5.974426673507359453e+01 4.375072996789436530e+01 1.035349101199242625e+02 8.737406756725027890e+01
2.990000000000000000e+04 5.971676295514347288e+01 4.387377560015487177e+01 1.034604934193824022e+02 8.749007088229225815e+01
2.991250000000000000e+04 5.971382666974636777e+01 4.374429379028858733e+01 1.034891623370140934e+02 8.756176409143108685e+01
2.992500000000000000e+04 5.942082831305786073e+01 4.377117058551764472e+01 1.034522082168605550e+02 8.768087816544665714e+01
2.993750000000000000e+04 5.946299149049675492e+01 4.383770376183675666e+01 1.035582668997814011e+02 8.754949929848859824e+01
2.995000000000000000e+04 5.938030862031510537e+01 4.388546024790765898e+01 1.035181529080539207e+02 8.761507186758289834e+01
2.996250000000000000e+04 5.947056605475425073e+01 4.379871360763063848e+01 1.034923992717308749e+02 8.761839170353590589e+01
2.997500000000000000e+04 5.959814721817316752e+01 4.383286170459481212e+01 1.035083906234808211e+02 8.761707678247350373e+01
2.998750000000000000e+04 5.949030772361191310e+01 4.381509995483218489e+01 1.034213587609933711e+02 8.764931857357812817e+01
3.000000000000000000e+04 5.945235267638953758e+01 4.372072842940576010e+01 1.034936522276165647e+02 8.751229779792340935e+01
3.001250000000000000e+04 5.950431625730769980e+01 4.371155346255515894e+01 1.034664686393063135e+02 8.757673274402317531e+01
3.002500000000000000e+04 5.948453461381730278e+01 4.380512310889793071e+01 1.034452036170308844e+02 8.777151137270728043e+01
3.003750000000000000e+04 5.960344166892318896e+01 4.377479751305624944e+01 1.034355546481659900e+02 8.764918954164154741e+01
3.005000000000000000e+04 5.959802316866029059e+01 4.374206738102626701e+01 1.034702025552117846e+02 8.765209579743971346e+01
3.006250000000000000e+04 5.967520046436244741e+01 4.394006291698917721e+01 1.034724960343477420e+02 8.781451446088989599e+01
3.007500000000000000e+04 5.969932581109832626e+01 4.386449444284707511e+01 1.035742616553454098e+02 8.775719522266878414e+01
3.008750000000000000e+04 5.976800918555635178e+01 4.391384365626051789e+01 1.035500108599900386e+02 8.775047440285524658e+01
3.010000000000000000e+04 5.971610596990455377e+01 4.397936241959253323e+01 1.035916348319021978e+02 8.767286368973836375e+01
3.011250000000000000e+04 5.966560295692642057e+01 4.400813736092600692e+01 1.034100824291516858e+02 8.764659290577445461e+01
3.012500000000000000e+04 5.953269555247509004e+01 4.397337716689423104e+01 1.034406171842474578e+02 8.749676174691126107e+01
3.013750000000000000e+04 5.938648782080046118e+01 4.409219160054732356e+01 1.034971121742803746e+02 8.740633055740828183e+01
3.015000000000000000e+04 5.940150832150123961e+01 4.410052509218091643e+01 1.035185528747016832e+02 8.730558157301734923e+01
3.016250000000000000e+04 5.934594651425929612e+01 4.413090810633967465e+01 1.036018482289381240e+02 8.736999676175832974e+01
3.017500000000000000e+04 5.935590299223601107e+01 4.400412640983642376e+01 1.037010765411226032e+02 8.740806548599447012e+01
3.018750000000000000e+04 5.918848500181550065e+01 4.407700998295154449e+01 1.037681591422014975e+02 8.720873922420378221e+01
3.020000000000000000e+04 5.952562560636640399e+01 4.412264203206770929e+01 1.037297513781401364e+02 8.720437872866695272e+01
3.021250000000000000e+04 5.947820455000475448e+01 4.399292960604570624e+01 1.037864366819391364e+02 8.730025711348761774e+01
3.022500000000000000e+04 5.940775906108471105e+01 4.402617657633020798e+01 1.038037863022277776e+02 8.726352088705320398e+01
3.023750000000000000e+04 5.950407808444575863e+01 4.424291884806077491e+01 1.037057370657754944e+02 8.730660868087841209e+01
3.025000000000000000e+04 5.953582257752892559e+01 4.422179915510832160e+01 1.036198399947143969e+02 8.758731453011688473e+01
3.026250000000000000e+04 5.948316551420382581e+01 4.397237368297840732e+01 1.035125220916400224e+02 8.750063995488440582e+01
3.027500000000000000e+04 5.942576119795337064e+01 4.437012550168354608e+01 1.036435183810812788e+02 8.754689938800383686e+01
3.028750000000000000e+04 5.951613087853850459e+01 4.434044706597028807e+01 1.036421703495974498e+02 8.764508091725430461e+01
3.030000000000000000e+04 5.951869013921386653e+01 4.429500221473153232e+01 1.036149402348116269e+02 8.767887256481846237e+01
3.031250000000000000e+04 5.952357551131969160e+01 4.419075576530665472e+01 1.036624978484304194e+02 8.771936829821841286e+01
3.032500000000000000e+04 5.952123464798741281e+01 4.419254832654291931e+01 1.034814445958985232e+02 8.789560320286484796e+01
3.033750000000000000e+04 5.953285942875992021e+01 4.417508497847708782e+01 1.036009891598897354e+02 8.789515852005784780e+01
3.035000000000000000e+04 5.964196793375574401e+01 4.418209701781894694e+01 1.037331757479901029e+02 8.792117393654488922e+01
3.036250000000000000e+04 5.958328157539772008e+01 4.416376082860968211e+01 1.035067668408125741e+02 8.782172705620195075e+01
3.037500000000000000e+04 5.961439580622906931e+01 4.411720318955404707e+01 1.034980986441687634e+02 8.764564942448825491e+01
3.038750000000000000e+04 5.955150512101783988e+01 4.409675639256263935e+01 1.034629698569738849e+02 8.758477092812604781e+01
3.040000000000000000e+04 5.964248764028090477e+01 4.422621377936065556e+01 1.033556667560755216e+02 8.752128643461536228e+01
3.041250000000000000e+04 5.962747303491949680e+01 4.416893996647238652e+01 1.036739954864290638e+02 8.752721814396004163e+01
3.042500000000000000e+04 5.963836149723272229e+01 4.404434539351095168e+01 1.037449192367841135e+02 8.767904543879693335e+01
3.043750000000000000e+04 5.965776693404403375e+01 4.409611019101733831e+01 1.036712781010092357e+02 8.781158172046708899e+01
3.045000000000000000e+04 5.956454062171612662e+01 4.413020830173969955e+01 1.035891800271586334e+02 8.774664192774127969e+01
3.046250000000000000e+04 5.961955008428103042e+01 4.426294948220716208e+01 1.035106904020358485e+02 8.785033848172658111e+01
3.047500000000000000e+04 5.964335896215416710e+01 4.417526195713210058e+01 1.035563838151325058e+02 8.781441153690659007e+01
3.048750000000000000e+04 5.969898070206352969e+01 4.411557587015988702e+01 1.037023385029502407e+02 8.780951790240315802e+01
3.050000000000000000e+04 5.974384786234742251e+01 4.407016224865594012e+01 1.036144583776969341e+02 8.784316550397214485e+01
3.051250000000000000e+04 5.985214558522162775e+01 4.406640505113295347e+01 1.037554563255095701e+02 8.766699795520570149e+01
3.052500000000000000e+04 5.972631541717079529e+01 4.406402226118541421e+01 1.037756319895665484e+02 8.766533173612364749e+01
3.053750000000000000e+04 5.967542343036134156e+01 4.396612433137766374e+01 1.038367187158568328e+02 8.762091564677899669e+01
3.055000000000000000e+04 5.967043291371795988e+01 4.401376936634140691e+01 1.037899177709885521e+02 8.769172310280534077e+01
3.056250000000000000e+04 5.973478686771485258e+01 4.381290120499490826e+01 1.038016315413703268e+02 8.762068309224042650e+01
3.057500000000000000e+04 5.985400774884590902e+01 4.378537773848420755e+01 1.037187834379986953e+02 8.756976965411620029e+01
3.058750000000000000e+04 5.981350347269621182e+01 4.395757517790792690e+01 1.037896133259546048e+02 8.759928088385568401e+01
3.060000000000000000e+04 5.984334298650531281e+01 4.387457014748196826e+01 1.038521869730924436e+02 8.768054413345896592e+01
3.061250000000000000e+04 5.987509742022984938e+01 4.397564183722441555e+01 1.038773739118262256e+02 8.768257650303198147e+01
3.062500000000000000e+04 5.986623410667471745e+01 4.390846651131287359e+01 1.038373578984636936e+02 8.772143218249503605e+01
3.063750000000000000e+04 5.976757410143753901e+01 4.407914123230017367e+01 1.038548934686891414e+02 8.765174056843299866e+01
3.065000000000000000e+04 5.978298510007844158e+01 4.410896623127923277e+01 1.038279640909224639e+02 8.755881248794817395e+01
3.066250000000000000e+04 5.969962901354202245e+01 4.400820300492637926e+01 1.038768894713299744e+02 8.756200209039826632e+01
3.067500000000000000e+04 5.979716274834135703e+01 4.399599655772667006e+01 1.039528406334889894e+02 8.737251875079836339e+01
3.068750000000000000e+04 5.978565155816059473e+01 4.385608660640871648e+01 1.039943779364944447e+02 8.729062924346753505e+01
3.070000000000000000e+04 5.974492969402552944e+01 4.390505366439114709e+01 1.039448548702063846e+02 8.729052155442953165e+01
3.071250000000000000e+04 5.987337885088238210e+01 4.387598231546218130e+01 1.040353268961311244e+02 8.733848039062537794e+01
3.072500000000000000e+04 5.994598248759658077e+01 4.389721618141314252e+01 1.041080418789574793e+02 8.746622261000248955e+01
3.073750000000000000e+04 5.978875946476674130e+01 4.391841065459824733e+01 1.040795607859016201e+02 8.750662622012066549e+01
3.075000000000000000e+04 5.975844565542886500e+01 4.383376979864428336e+01 1.042507036186497942e+02 8.738195460124931913e+01
3.076250000000000000e+04 5.975360973730213487e+01 4.384928264096194539e+01 1.041717851113649260e+02 8.739742382103787577e+01
3.077500000000000000e+04 5.971448500205607957e+01 4.379462423971501295e+01 1.039957101373970829e+02 8.738074382992783740e+01
3.078750000000000000e+04 5.960714485864198053e+01 4.373761224169098938e+01 1.039275228283058965e+02 8.738727261976247007e+01
3.080000000000000000e+04 5.953907555168529342e+01 4.372852584118026442e+01 1.039998754052896999e+02 8.737341497259374989e+01
3.081250000000000000e+04 5.951905698840008796e+01 4.401559575121183343e+01 1.038322906007614819e+02 8.734296232509367996e+01
3.082500000000000000e+04 5.950280273430969658e+01 4.379206620616162837e+01 1.038857449946035985e+02 8.732221015275837317e+01
3.083750000000000000e+04 5.936180817434950541e+01 4.393166019902586328e+01 1.039144716585833947e+02 8.732809946705873472e+01
3.085000000000000000e+04 5.933320360833017304e+01 4.400378165208409342e+01 1.040743440478705253e+02 8.740317792375698502e+01
3.086250000000000000e+04 5.933639671074252675e+01 4.404473324187011940e+01 1.040562823543136659e+02 8.743778482658400719e+01
3.087500000000000000e+04 5.936163305845803251e+01 4.410908478765065865e+01 1.039974013382104943e+02 8.765321869229585161e+01
3.088750000000000000e+04 5.931671847245392826e+01 4.416874055317231296e+01 1.039620902671990876e+02 8.758434323114437348e+01
3.090000000000000000e+04 5.950749341773420298e+01 4.423785193230838075e+01 1.038918137671460613e+02 8.755117334303430709e+01
3.091250000000000000e+04 5.946558176468455059e+01 4.407825838654836303e+01 1.039757988356891332e+02 8.758204079911047302e+01
3.092500000000000000e+04 5.956704092661515659e+01 4.393215185674601031e+01 1.040710473930535613e+02 8.764130418527088295e+01
3.093750000000000000e+04 5.957564904860016242e+01 4.385532112927082693e+01 1.041444635273505241e+02 8.770117860685923006e+01
3.095000000000000000e+04 5.954307867435204571e+01 4.376573094289167898e+01 1.040906652675061821e+02 8.779273149979616164e+01
3.096250000000000000e+04 5.962722119904707085e+01 4.386243944601786637e+01 1.042188369888734769e+02 8.784040650462998201e+01
3.097500000000000000e+04 5.955829492499458411e+01 4.405930629488891270e+01 1.042343574598593960e+02 8.790435980727468745e+01
3.098750000000000000e+04 5.970254153757638704e+01 4.401831663765435110e+01 1.041956320017164046e+02 8.797693025282038093e+01
3.100000000000000000e+04 5.976331917137672889e+01 4.394056546703045285e+01 1.042167212486331636e+02 8.793496165680527099e+01
3.101250000000000000e+04 5.981704922689358028e+01 4.409147224406732590e+01 1.042560192953427389e+02 8.799686368201371067e+01
3.102500000000000000e+04 5.981098132250947685e+01 4.405244313290499036e+01 1.042433747957848027e+02 8.786319171811531703e+01
3.103750000000000000e+04 5.976737952612111116e+01 4.402882715063029906e+01 1.042826035129463236e+02 8.773033412846250201e+01
3.105000000000000000e+04 5.985704021518689188e+01 4.390898663841226579e+01 1.042464827243725978e+02 8.774988974723332547e+01
3.106250000000000000e+04 5.988085458308061959e+01 4.390721912974878194e+01 1.042829303063665520e+02 8.778390377194654093e+01
3.107500000000000000e+04 5.988246584805131079e+01 4.386555076280269816e+01 1.042954537002767381e+02 8.763708795277810282e+01
3.108750000000000000e+04 5.979572086009854814e+01 4.386770589788896757e+01 1.043174577292600844e+02 8.766657671956693321e+01
3.110000000000000000e+04 5.982970196589006662e+01 4.372787360422807268e+01 1.043750078481419337e+02 8.769697820240908470e+01
3.111250000000000000e+04 5.984420468008076455e+01 4.371990845382585178e+01 1.044741835377042207e+02 8.772748432366938687e+01
3.112500000000000000e+04 5.990535595580301731e+01 4.374992104412091010e+01 1.045050069488997195e+02 8.778762381686519234e+01
3.113750000000000000e+04 5.984156111312191939e+01 4.365587314370768723e+01 1.045519555896002544e+02 8.772045426511411392e+01
3.115000000000000000e+04 5.985892043933851880e+01 4.351389876497533038e+01 1.042730811855421962e+02 8.774238397393226307e+01
3.116250000000000000e+04 5.995286678358487364e+01 4.364063906173688423e+01 1.042581033473471450e+02 8.771371668059249771e+01
3.117500000000000000e+04 5.986572439500430676e+01 4.370208071469291866e+01 1.044049656957819394e+02 8.777110050043994249e+01
3.118750000000000000e+04 5.974434730200225374e+01 4.368273067870680393e+01 1.044089103362403677e+02 8.769728370767235504e+01
3.120000000000000000e+04 5.984586924537138941e+01 4.357091172612739882e+01 1.044704839251203907e+02 8.767710917938670434e+01
3.121250000000000000e+04 5.985144928307671108e+01 4.362088610712680747e+01 1.043303438586626868e+02 8.755047221103728816e+01
3.122500000000000000e+04 5.976575021569126278e+01 4.359137304056031326e+01 1.045428911404218724e+02 8.762733221399160755e+01
3.123750000000000000e+04 5.991701371365068951e+01 4.363371019322899969e+01 1.045716640181678372e+02 8.740869742388045438e+01
3.125000000000000000e+04 5.999271044356713389e+01 4.362005380594102633e+01 1.046133024342507980e+02 8.736224973598203292e+01
3.126250000000000000e+04 5.995676439896104881e+01 4.371133490418763756e+01 1.045689602353097598e+02 8.755717961459039600e+01
3.127500000000000000e+04 5.994373846592812072e+01 4.363119020486191602e+01 1.045624482264650510e+02 8.758105549775046939e+01
3.128750000000000000e+04 5.996899107232954407e+01 4.373228529358459582e+01 1.045812143511760439e+02 8.751276678127427999e+01
3.130000000000000000e+04 5.993954686458241099e+01 4.388540719186168104e+01 1.046165999867738492e+02 8.755523398053402673e+01
3.131250000000000000e+04 6.001049745227723520e+01 4.384519595820881932e+01 1.046324655075118102e+02 8.745884950331323182e+01
3.132500000000000000e+04 5.997504354429589313e+01 4.373328032261029819e+01 1.046611589598406908e+02 8.743814534414293860e+01
3.133750000000000000e+04 5.989100022692825576e+01 4.374015261227434337e+01 1.046842875092141156e+02 8.735085360846788660e+01
3.135000000000000000e+04 5.980938265069581661e+01 4.364796935649634690e+01 1.047537193389012344e+02 8.726281670149946024e+01
3.136250000000000000e+04 5.974210022581437585e+01 4.367879713459394253e+01 1.046618911047931419e+02 8.725498367549703005e+01
3.137500000000000000e+04 5.968024152643170055e+01 4.384902237032839878e+01 1.046898708513270293e+02 8.731910377682466162e+01
3.138750000000000000e+04 5.978550279307176396e+01 4.372041200054751187e+01 1.047568454340532469e+02 8.732987044787111586e+01
3.140000000000000000e+04 5.984283901247226822e+01 4.378298773051891857e+01 1.045049881116412536e+02 8.726131857281048099e+01
3.141250000000000000e+04 5.982834629922101755e+01 4.381384777641043371e+01 1.046132113228122620e+02 8.742071072904860785e+01
3.142500000000000000e+04 5.987807672999427666e+01 4.377886985729552549e+01 1.046893207134549897e+02 8.739453406796594948e+01
3.143750000000000000e+04 5.989496315957786976e+01 4.369952942024616505e+01 1.046510895115273314e+02 8.729909240246060165e+01
3.145000000000000000e+04 5.990291363612765707e+01 4.358307673879610178e+01 1.046575878521814360e+02 8.728015657572716179e+01
3.146250000000000000e+04 6.001008092394015847e+01 4.358527858164675450e+01 1.047236381298505563e+02 8.728383355439437707e+01
3.147500000000000000e+04 5.994938111765754485e+01 4.370401564996875265e+01 1.048045839312587759e+02 8.729228782481700932e+01
3.148750000000000000e+04 6.016255339397248747e+01 4.369166714389162109e+01 1.047654616628768451e+02 8.725563186073813426e+01
3.150000000000000000e+04 6.006706783862448162e+01 4.368348502916220610e+01 1.048676056293200105e+02 8.726198488181921675e+01
3.151250000000000000e+04 6.008383905425589688e+01 4.371766365410631749e+01 1.049217856139344036e+02 8.725863339023143794e+01
3.152500000000000000e+04 6.007192096813063387e+01 4.370936802370086838e+01 1.048971184482955721e+02 8.749003684739795972e+01
3.153750000000000000e+04 6.002954849250556890e+01 4.376227802712953974e+01 1.048684988808638821e+02 8.748050050501680630e+01
3.155000000000000000e+04 6.004663866281109819e+01 4.376728347235175676e+01 1.048156055118070924e+02 8.737718734325368075e+01
3.156250000000000000e+04 5.995551311571276898e+01 4.380382118596627095e+01 1.049053989597324374e+02 8.742065252207049753e+01
3.157500000000000000e+04 5.981752129268024021e+01 4.377693519961670887e+01 1.049189570178464095e+02 8.743529606349197536e+01
3.158750000000000000e+04 5.967798276360062459e+01 4.374962241057966850e+01 1.048877028152461151e+02 8.743345163572028866e+01
3.160000000000000000e+04 5.968142458901087366e+01 4.376203343905461196e+01 1.049272503879626299e+02 8.738763017939285760e+01
3.161250000000000000e+04 5.961209486204829489e+01 4.384435081314968130e+01 1.049569549617645094e+02 8.743491810296006861e+01
3.162500000000000000e+04 5.940996488460149294e+01 4.370440224263614937e+01 1.048812775178340502e+02 8.727311021962165682e+01
3.163750000000000000e+04 5.941708247471714799e+01 4.365106985102858772e+01 1.048819180643198905e+02 8.729399723456754145e+01
3.165000000000000000e+04 5.954745693270304230e+01 4.379155056875612217e+01 1.049267264621234546e+02 8.727824323701996434e+01
3.166250000000000000e+04 5.962735941976460197e+01 4.377943209661572155e+01 1.049281285059291804e+02 8.741530359176070419e+01
3.167500000000000000e+04 5.974979979881154435e+01 4.394907353002266603e+01 1.048296580601440979e+02 8.750111139857922637e+01
3.168750000000000000e+04 5.975281252909882568e+01 4.389118684373764978e+01 1.046899129244952888e+02 8.756915949108554287e+01
3.170000000000000000e+04 5.975724544952221606e+01 4.399727152988310763e+01 1.047510353028049508e+02 8.745607719355363940e+01
3.171250000000000000e+04 5.974720115986482227e+01 4.407503876620991434e+01 1.049171967972683319e+02 8.750462884984969492e+01
3.172500000000000000e+04 5.972683533779220966e+01 4.397411710047438760e+01 1.048579719317353209e+02 8.739640986795920696e+01
3.173750000000000000e+04 5.968184921092478135e+01 4.392005509475168168e+01 1.047613047638391635e+02 8.748867411003649863e+01
3.175000000000000000e+04 5.957008811855405384e+01 4.392825072277083365e+01 1.048658871302151709e+02 8.742214257497106189e+01
3.176250000000000000e+04 5.963112659606169785e+01 4.396462040806154192e+01 1.048117781196309863e+02 8.738059448390532680e+01
3.177500000000000000e+04 5.954859760623919129e+01 4.399737737885334354e+01 1.048809910493213380e+02 8.740605552663879507e+01
3.178750000000000000e+04 5.940036794844808554e+01 4.393004911956510483e+01 1.048238257069144055e+02 8.739079495997002311e+01
3.180000000000000000e+04 5.937791016536903754e+01 4.396250045216355318e+01 1.047093163492843928e+02 8.745477553899779366e+01
3.181250000000000000e+04 5.950091485313603101e+01 4.393686785253087379e+01 1.048665689606805245e+02 8.741349410378076357e+01
3.182500000000000000e+04 5.955450640387691408e+01 4.387363681959855199e+01 1.049412811664411720e+02 8.742154216196519201e+01
3.183750000000000000e+04 5.955157218876812664e+01 4.391138682435106944e+01 1.050061577850987931e+02 8.735834986443644823e+01
3.185000000000000000e+04 5.958359943657210067e+01 4.389975161574698603e+01 1.049565159331915254e+02 8.741633192471140035e+01
3.186250000000000000e+04 5.961945331626513678e+01 4.378352387795643352e+01 1.048786123456489179e+02 8.739770905035531712e+01
3.187500000000000000e+04 5.963683262330008006e+01 4.381140880428367268e+01 1.048260046324717365e+02 8.736315987257758309e+01
3.188750000000000000e+04 5.966028419545435213e+01 4.387160761794007868e+01 1.048394047278627426e+02 8.728581359790355521e+01
3.190000000000000000e+04 5.958548821523565664e+01 4.389391002982583245e+01 1.047208375603667889e+02 8.719910132560279692e+01
3.191250000000000000e+04 5.963047094395264480e+01 4.394526315421034468e+01 1.047078284068398943e+02 8.737588283472712192e+01
3.192500000000000000e+04 5.955473824408058903e+01 4.390486600280512164e+01 1.046345910147588540e+02 8.747608813794072091e+01
3.193750000000000000e+04 5.953441027198797997e+01 4.398949695201330456e+01 1.047429046844543450e+02 8.754051042394630144e+01
3.195000000000000000e+04 5.952508268758766974e+01 4.396899929113928351e+01 1.046794332730518846e+02 8.752441413464318032e+01
3.196250000000000000e+04 5.949145747404131157e+01 4.397234526861616644e+01 1.047389933884858948e+02 8.753825598058824653e+01
3.197500000000000000e+04 5.949276297976975769e+01 4.397225474225543707e+01 1.047807604812185076e+02 8.761503936086390354e+01
3.198750000000000000e+04 5.947567451732506782e+01 4.398153425210474410e+01 1.047325342896742342e+02 8.766519735725864848e+01
3.200000000000000000e+04 5.950576248815520586e+01 4.423670495362216570e+01 1.047152164860819568e+02 8.766116523631629320e+01
3.201250000000000000e+04 5.941209909850774551e+01 4.434613227990944040e+01 1.046892951801928859e+02 8.760474486231663604e+01
3.202500000000000000e+04 5.944155367514451171e+01 4.407629087476897922e+01 1.047351649908137290e+02 8.755201605131986753e+01
3.203750000000000000e+04 5.956719931598283324e+01 4.394300991356062269e+01 1.046852847474169721e+02 8.757427584196918247e+01
3.205000000000000000e+04 5.953670745914907059e+01 4.394835791835332373e+01 1.047739380611768922e+02 8.752000251404132314e+01
3.206250000000000000e+04 5.946581866510536685e+01 4.413326335417042401e+01 1.048089676529668566e+02 8.766805522200476730e+01
3.207500000000000000e+04 5.951914101517279221e+01 4.427909413299679642e+01 1.048116930392662454e+02 8.782423555234622370e+01
3.208750000000000000e+04 5.948485680536883535e+01 4.413509917531933979e+01 1.047734874954994808e+02 8.781159640225008900e+01
3.210000000000000000e+04 5.947747374700732337e+01 4.391286075193726646e+01 1.047410777755869162e+02 8.786528567194950767e+01
3.211250000000000000e+04 5.948794300988760142e+01 4.410977065840788924e+01 1.047645844679622940e+02 8.787380878818893848e+01
3.212500000000000000e+04 5.947638619107428326e+01 4.404731208901791462e+01 1.046260357034251314e+02 8.787397761800254159e+01
3.213750000000000000e+04 5.953176525970909694e+01 4.417548308572436611e+01 1.046100500190552651e+02 8.771562672418056650e+01
3.215000000000000000e+04 5.966812163573301575e+01 4.398253393307948755e+01 1.047093578374903871e+02 8.774740928559172914e+01
3.216250000000000000e+04 5.961862904790742590e+01 4.389645968319071301e+01 1.046089321420744795e+02 8.770530423368403206e+01
3.217500000000000000e+04 5.963641598151502876e+01 4.386231518761517378e+01 1.045355868002555866e+02 8.769159821945227407e+01
3.218750000000000000e+04 5.940469745288312708e+01 4.381345319882628786e+01 1.045046717050545197e+02 8.762173918807671669e+01
3.220000000000000000e+04 5.951331202220431038e+01 4.380422729638800661e+01 1.044869688085799453e+02 8.751305017638159711e+01
3.221250000000000000e+04 5.954436041785394451e+01 4.371458370820538164e+01 1.044763611829628331e+02 8.744713819375465391e+01
3.222500000000000000e+04 5.964396299407992075e+01 4.369151138761174025e+01 1.044396404619226075e+02 8.728985815915764590e+01
3.223750000000000000e+04 5.967216890319144795e+01 4.376942894352390567e+01 1.044381623754718476e+02 8.741110323276913618e+01
3.225000000000000000e+04 5.966603607585740576e+01 4.376239311134829535e+01 1.046023453987404821e+02 8.741042764984069890e+01
3.226250000000000000e+04 5.963268387436958307e+01 4.374597605762348707e+01 1.046207677880470044e+02 8.718920676722206053e+01
3.227500000000000000e+04 5.962020113756253181e+01 4.379894719150404825e+01 1.046063653026441500e+02 8.729808300250859077e+01
3.228750000000000000e+04 5.961448655367740912e+01 4.371722939322306445e+01 1.046327227819257502e+02 8.741830360319575277e+01
3.230000000000000000e+04 5.949097395365303953e+01 4.376023956105443347e+01 1.046642387129780047e+02 8.746937943357980316e+01
3.231250000000000000e+04 5.946735035636991995e+01 4.378807077945566562e+01 1.046035495514075251e+02 8.751683678856821302e+01
3.232500000000000000e+04 5.945063839590559240e+01 4.379049161340853402e+01 1.044729610988695185e+02 8.745874274547732341e+01
3.233750000000000000e+04 5.942338351021845710e+01 4.385564889019183710e+01 1.045007556095679178e+02 8.754480147868487450e+01
3.235000000000000000e+04 5.929973309324056174e+01 4.388324146629335587e+01 1.045512700076258312e+02 8.761999144915412785e+01
3.236250000000000000e+04 5.930057724003295760e+01 4.385648309820592772e+01 1.045629768559218888e+02 8.757602304346288236e+01
3.237500000000000000e+04 5.932376943422163862e+01 4.393188255577697277e+01 1.045446861644022079e+02 8.762377590610147138e+01
3.238750000000000000e+04 5.930849307276580618e+01 4.397049665585871736e+01 1.045807533835771750e+02 8.765635396610018404e+01
3.240000000000000000e+04 5.943363375486610067e+01 4.407509578327611166e+01 1.046435036168405333e+02 8.757035917029040206e+01
3.241250000000000000e+04 5.888705048696634492e+01 4.408820481164670468e+01 1.045095526724903578e+02 8.779039595479298441e+01
3.242500000000000000e+04 5.892260077698568921e+01 4.418255937849636439e+01 1.046188036822200047e+02 8.775655923851626028e+01
3.243750000000000000e+04 5.918604285221577754e+01 4.428298301980149176e+01 1.045877157800209858e+02 8.780722096475588501e+01
3.245000000000000000e+04 5.914677586907870221e+01 4.426742739516505054e+01 1.046437689268911839e+02 8.783967070898250995e+01
3.246250000000000000e+04 5.906166267488750776e+01 4.429897937649904094e+01 1.046636589009946903e+02 8.785740299026727484e+01
3.247500000000000000e+04 5.918385849180307900e+01 4.435300995143679614e+01 1.046342771191475691e+02 8.798763765490564026e+01
3.248750000000000000e+04 5.913177727981217657e+01 4.426326155418809094e+01 1.045454961613023244e+02 8.793305208459626954e+01
3.250000000000000000e+04 5.914283116434140908e+01 4.426515456249724423e+01 1.044744108836156897e+02 8.792766823356240025e+01
3.251250000000000000e+04 5.926633345279508802e+01 4.434241858085345456e+01 1.043313772955294070e+02 8.800952291464527377e+01
3.252500000000000000e+04 5.930396705336472962e+01 4.429137232100096355e+01 1.045160392902549376e+02 8.794057699929530258e+01
3.253750000000000000e+04 5.925962601644299355e+01 4.413726311754975740e+01 1.044217342800018145e+02 8.805846026651219915e+01
3.255000000000000000e+04 5.929481186632226297e+01 4.421173691368591818e+01 1.045413527886724836e+02 8.794057649155610079e+01
3.256250000000000000e+04 5.936780866351058705e+01 4.415335391991257552e+01 1.044449473531929584e+02 8.786184957534275952e+01
3.257500000000000000e+04 5.933189712313365050e+01 4.425493628403516055e+01 1.045616462093310872e+02 8.776621056117517128e+01
3.258750000000000000e+04 5.928343179060838253e+01 4.426706241428296806e+01 1.045793069973200460e+02 8.769420819175432769e+01
3.260000000000000000e+04 5.928550122547166268e+01 4.428793777784100882e+01 1.046023048774582378e+02 8.770367755490491390e+01
3.261250000000000000e+04 5.930570554743381706e+01 4.429702961775085868e+01 1.045253828051060054e+02 8.790324143013650371e+01
3.262500000000000000e+04 5.941657128232706953e+01 4.430117386304591776e+01 1.044635249029038420e+02 8.799365881124292343e+01
3.263750000000000000e+04 5.943942631185295511e+01 4.435832681276979628e+01 1.044516171109610809e+02 8.779188826852995930e+01
3.265000000000000000e+04 5.936395764043560774e+01 4.414620441459150157e+01 1.044096026932696191e+02 8.767312655961492851e+01
3.266250000000000000e+04 5.938287787462601841e+01 4.417798210180287555e+01 1.044783579021423208e+02 8.757736414585372131e+01
3.267500000000000000e+04 5.954546662047316374e+01 4.401004482982269650e+01 1.043878428207515583e+02 8.766863853665856254e+01
3.268750000000000000e+04 5.965688802242550537e+01 4.411026239799291204e+01 1.044625863833442168e+02 8.773193246691229774e+01
3.270000000000000000e+04 5.970126584853818485e+01 4.420024394322513928e+01 1.044449746556829979e+02 8.787174947975408656e+01
3.271250000000000000e+04 5.983097032925137881e+01 4.418733974930722042e+01 1.045727163462439648e+02 8.801141837002563761e+01
3.272500000000000000e+04 5.984657636999754970e+01 4.425766997313573370e+01 1.047751709052710396e+02 8.789808935152234426e+01
3.273750000000000000e+04 5.986956775262086694e+01 4.424814286528097540e+01 1.046775919092831799e+02 8.795689152768186148e+01
3.275000000000000000e+04 5.990102801562032653e+01 4.427630463350121914e+01 1.045386092429023250e+02 8.804938292472967021e+01
3.276250000000000000e+04 6.003250962133830626e+01 4.438449910203421211e+01 1.045906620983466979e+02 8.798991173426945522e+01
3.277500000000000000e+04 5.995854797683875859e+01 4.435631359574495036e+01 1.046465192098371375e+02 8.789138883649911804e+01
3.278750000000000000e+04 5.997401325488195312e+01 4.431179728902709769e+01 1.046740712771905777e+02 8.788345734533999121e+01
3.280000000000000000e+04 6.010310606853281001e+01 4.439306849871577754e+01 1.046130309348611434e+02 8.796252668282981801e+01
3.281250000000000000e+04 6.006436125358963807e+01 4.436723527443053428e+01 1.045086050795173094e+02 8.803994104462768178e+01
3.282500000000000000e+04 6.003095737361376649e+01 4.444072590894167263e+01 1.045159118778362455e+02 8.815246468581429440e+01
3.283750000000000000e+04 6.008655281994889208e+01 4.437562870744021382e+01 1.046276962768337739e+02 8.813853564215536096e+01
3.285000000000000000e+04 6.009596140082535243e+01 4.441197024045795416e+01 1.044880648848372431e+02 8.816827637254189654e+01
3.286250000000000000e+04 6.017389438833219373e+01 4.443194608028883152e+01 1.044610550263558082e+02 8.818549472603250194e+01
3.287500000000000000e+04 6.013151532834076818e+01 4.435236812759261937e+01 1.044876456339975732e+02 8.832145719216433122e+01
3.288750000000000000e+04 6.020300209878597286e+01 4.433662508453087980e+01 1.044761571235659403e+02 8.844305219020635889e+01
3.290000000000000000e+04 6.027752572265853104e+01 4.421720178227638343e+01 1.043634901671148185e+02 8.845043324314197264e+01
3.291250000000000000e+04 6.018112392678964540e+01 4.433043540879923938e+01 1.044270056357104011e+02 8.838478509730920507e+01
3.292500000000000000e+04 6.019816218793290830e+01 4.435560958016277056e+01 1.045430296231796206e+02 8.847535451765499204e+01
3.293750000000000000e+04 6.024290203387314335e+01 4.439088703347037068e+01 1.044155609273379355e+02 8.837821734819426922e+01
3.295000000000000000e+04 6.027761798322670472e+01 4.446465953558082873e+01 1.044359716420525359e+02 8.840228802068931202e+01
3.296250000000000000e+04 6.032258630437516445e+01 4.453949194494467179e+01 1.044267395252706905e+02 8.839704221669322237e+01
3.297500000000000000e+04 6.039846587918392373e+01 4.470418242902681527e+01 1.044569615602920862e+02 8.846636660587130052e+01
3.298750000000000000e+04 6.043194835193805403e+01 4.476049708297657759e+01 1.044336097936489978e+02 8.848647673101885403e+01
3.300000000000000000e+04 6.033153401504969082e+01 4.479690487962461276e+01 1.044222986095063987e+02 8.847029563409351738e+01
3.301250000000000000e+04 6.029052144029112981e+01 4.473050856424888622e+01 1.044439539492831699e+02 8.846392687486270745e+01
3.302500000000000000e+04 6.027102222674059817e+01 4.470709483587608446e+01 1.044677834314188800e+02 8.842292321379520104e+01
3.303750000000000000e+04 6.039910922290997064e+01 4.458602501751207825e+01 1.045610829587140529e+02 8.850872061121140177e+01
3.305000000000000000e+04 6.034533500756204205e+01 4.461023487580357028e+01 1.044505570125922134e+02 8.833282738615648100e+01
3.306250000000000000e+04 6.029908772115276605e+01 4.455445623269834243e+01 1.044653706677581226e+02 8.844599615994648900e+01
3.307500000000000000e+04 6.027329757556216805e+01 4.438783194561978718e+01 1.043300950748690639e+02 8.862456871851759388e+01
3.308750000000000000e+04 6.024402246160300933e+01 4.461628408586323502e+01 1.044880524678789016e+02 8.868817571928609311e+01
3.310000000000000000e+04 6.014949098390687254e+01 4.450340495638005223e+01 1.044095402285135492e+02 8.876239984614009870e+01
3.311250000000000000e+04 6.028096084538982780e+01 4.450301827714004332e+01 1.044388347964753336e+02 8.874867880374510776e+01
3.312500000000000000e+04 6.033146669880049728e+01 4.453216151634011055e+01 1.045304336822669313e+02 8.863177770967217839e+01
3.313750000000000000e+04 6.037997985521275979e+01 4.450495963537193944e+01 1.045774568943448486e+02 8.855322167456405680e+01
3.315000000000000000e+04 6.043990204142523481e+01 4.456711163992287794e+01 1.045434627364412563e+02 8.864235415666597362e+01
3.316250000000000000e+04 6.046757529341653736e+01 4.483307878582211714e+01 1.046653258437115710e+02 8.851328361784807441e+01
3.317500000000000000e+04 6.038905471309070805e+01 4.487238053541345550e+01 1.046953806880876812e+02 8.850205826748924665e+01
3.318750000000000000e+04 6.036880122911276203e+01 4.489686546321520666e+01 1.046545075122290029e+02 8.845568787995973992e+01
3.320000000000000000e+04 6.033160052871227919e+01 4.476716376753746829e+01 1.045766580931389029e+02 8.846768439218632807e+01
3.321250000000000000e+04 6.037385184122654636e+01 4.466696952049661462e+01 1.046141403640827292e+02 8.848791006324350406e+01
3.322500000000000000e+04 6.046304781317378740e+01 4.456685067948678380e+01 1.047042137236522024e+02 8.847252075337281951e+01
3.323750000000000000e+04 6.039592767573781629e+01 4.454593072345388549e+01 1.047692416491039324e+02 8.836972107803897813e+01
3.325000000000000000e+04 6.048530427824788802e+01 4.439825706040858933e+01 1.048811520947798073e+02 8.825679204870077399e+01
3.326250000000000000e+04 6.042732171903197980e+01 4.450489920338449679e+01 1.049161708165549669e+02 8.828937758965992089e+01
3.327500000000000000e+04 6.036436358166139371e+01 4.453537793786049548e+01 1.048232189311425770e+02 8.831382985347062231e+01
3.328750000000000000e+04 6.041214791994135425e+01 4.451782607449158036e+01 1.047628237050119253e+02 8.830596640246847073e+01
3.330000000000000000e+04 6.035093639771210405e+01 4.453502888960944972e+01 1.046687075492200023e+02 8.831308925179719438e+01
3.331250000000000000e+04 6.044747788084162465e+01 4.450443461717324567e+01 1.045953853457657203e+02 8.834348475265549894e+01
3.332500000000000000e+04 6.040907004463642238e+01 4.440208848797529129e+01 1.045967335442293091e+02 8.830933012848537089e+01
3.333750000000000000e+04 6.042736722764495738e+01 4.443141635958837554e+01 1.046639886060553977e+02 8.838604439907942378e+01
3.335000000000000000e+04 6.041796469894850929e+01 4.452641186635961645e+01 1.045760597854025207e+02 8.834387909665657901e+01
3.336250000000000000e+04 6.052499528022585196e+01 4.447564341300545010e+01 1.047052852341220444e+02 8.847108735068094632e+01
3.337500000000000000e+04 6.051912758116960589e+01 4.431099786169043142e+01 1.047304165111003016e+02 8.851426795178687712e+01
3.338750000000000000e+04 6.051265521431221117e+01 4.442542166307233487e+01 1.047773360751613154e+02 8.841994820933446420e+01
3.340000000000000000e+04 6.042343640230983226e+01 4.446464590129340877e+01 1.047368379720516742e+02 8.849913557980035250e+01
3.341250000000000000e+04 6.034816724760469242e+01 4.458760603131366196e+01 1.047389724921397658e+02 8.845378781707204041e+01
3.342500000000000000e+04 6.031736749711755863e+01 4.472443753163459945e+01 1.047649314351536844e+02 8.840620665547115209e+01
3.343750000000000000e+04 6.023050249782249921e+01 4.473769666345710050e+01 1.047945941821690354e+02 8.839253435467456654e+01
3.345000000000000000e+04 6.018285334783060847e+01 4.464334345447779384e+01 1.047700166262913086e+02 8.829117346358492568e+01
3.346250000000000000e+04 6.025076909777111211e+01 4.438393369914697928e+01 1.047644540690882451e+02 8.829275463912782129e+01
3.347500000000000000e+04 6.021949702512826264e+01 4.440373683298517449e+01 1.047297908957809796e+02 8.829168895988885879e+01
3.348750000000000000e+04 6.011695912191363078e+01 4.456044858503887696e+01 1.047911892180737681e+02 8.822498559189912726e+01
3.350000000000000000e+04 6.010269119621769818e+01 4.453570256400161043e+01 1.046878340738199711e+02 8.824369927722189288e+01
3.351250000000000000e+04 6.017498826690636804e+01 4.447878292928566424e+01 1.046539028579691148e+02 8.836108120493310025e+01
3.352500000000000000e+04 6.026056229217952165e+01 4.451663070391312260e+01 1.048455947083099886e+02 8.849458419444547985e+01
3.353750000000000000e+04 6.017309885559134841e+01 4.459439924410842337e+01 1.048176687301470196e+02 8.844800861536231196e+01
3.355000000000000000e+04 6.015826342099737900e+01 4.452312014677486474e+01 1.048798416888151195e+02 8.841688871940837657e+01
3.356250000000000000e+04 6.025448486762379474e+01 4.471581962494301621e+01 1.048168295733941306e+02 8.843339080510541805e+01
3.357500000000000000e+04 6.034851366349959534e+01 4.462111436737460224e+01 1.048783006835896856e+02 8.839424358319693908e+01
3.358750000000000000e+04 6.041013845678319427e+01 4.467147764307988211e+01 1.048559793380178746e+02 8.833297655310269647e+01
3.360000000000000000e+04 6.034306180594315094e+01 4.477491994786252150e+01 1.047687339513134077e+02 8.820038439145116627e+01
3.361250000000000000e+04 6.033106040934998759e+01 4.473881481444213648e+01 1.046765107402840727e+02 8.822547096853291748e+01
3.362500000000000000e+04 6.027430572605215531e+01 4.461430127178518745e+01 1.046873661857723619e+02 8.826594294269298757e+01
3.363750000000000000e+04 6.030485781557541713e+01 4.450743716883901158e+01 1.047197393733856501e+02 8.823769352786999320e+01
3.365000000000000000e+04 6.027141966899494463e+01 4.449131916194452430e+01 1.046308670922181676e+02 8.820844322048755259e+01
3.366250000000000000e+04 6.032647440289497354e+01 4.445666705583855105e+01 1.047065697192945208e+02 8.819189043021368946e+01
3.367500000000000000e+04 6.043966523217076769e+01 4.435718639545421382e+01 1.048072541509521187e+02 8.813810025317646080e+01
3.368750000000000000e+04 6.046419919585959946e+01 4.441189499980248456e+01 1.048243399170410868e+02 8.810293709268306372e+01
3.370000000000000000e+04 6.046173283406403698e+01 4.436985279253268288e+01 1.047639620769937920e+02 8.815998003722512522e+01
3.371250000000000000e+04 6.036581302274418448e+01 4.438168526162845495e+01 1.046955720036466460e+02 8.808582597937322589e+01
3.372500000000000000e+04 6.036445774385882856e+01 4.438218332541851652e+01 1.047429738053714772e+02 8.794772507448837473e+01
3.373750000000000000e+04 6.025133362464959674e+01 4.442795395777520184e+01 1.047904289058324849e+02 8.803909006450165009e+01
3.375000000000000000e+04 6.032739142562973456e+01 4.445075500286294101e+01 1.047753829535230210e+02 8.797401553875546654e+01
3.376250000000000000e+04 6.034940707724970110e+01 4.435607396463789343e+01 1.047686216362493639e+02 8.802550151100014375e+01
3.377500000000000000e+04 6.045380586446168536e+01 4.427157061990887854e+01 1.047788149618353231e+02 8.808880728570568408e+01
3.378750000000000000e+04 6.056213549141919827e+01 4.439411372099482378e+01 1.047735642557387195e+02 8.805313971404724782e+01
3.380000000000000000e+04 6.061789324677604185e+01 4.426991994173433653e+01 1.047363256511280838e+02 8.801469145873265632e+01
3.381250000000000000e+04 6.038524003837805054e+01 4.419917007052278990e+01 1.047569115862209230e+02 8.790944847284832520e+01
3.382500000000000000e+04 6.043463019084240528e+01 4.422763412861628041e+01 1.048353621894034262e+02 8.789328415283843299e+01
3.383750000000000000e+04 6.052268368065898585e+01 4.434961348835807371e+01 1.048796787806312096e+02 8.776523199430752697e+01
3.385000000000000000e+04 6.052967360548112907e+01 4.431830069863514154e+01 1.049633983029260662e+02 8.771103997415295339e+01
3.386250000000000000e+04 6.057829824488828052e+01 4.430150200991505471e+01 1.049884011374301025e+02 8.778614047299261358e+01
3.387500000000000000e+04 6.049135067529022081e+01 4.430367400851582005e+01 1.049692014756729606e+02 8.787217207392230023e+01
3.388750000000000000e+04 6.062395829011076387e+01 4.439081441107232706e+01 1.048713359825678566e+02 8.782345251574488998e+01
3.390000000000000000e+04 6.053666636408539148e+01 4.433008308228192362e+01 1.047990343448997947e+02 8.783031372954256710e+01
3.391250000000000000e+04 6.035792005798476367e+01 4.437092487491207748e+01 1.047420345063884923e+02 8.771996796023469756e+01
3.392500000000000000e+04 6.035861557999049154e+01 4.442284460953555225e+01 1.047491468378243553e+02 8.775689588144298625e+01
3.393750000000000000e+04 6.033349042194788581e+01 4.437967232401111062e+01 1.046593417412038747e+02 8.769142739240989215e+01
3.395000000000000000e+04 6.033673727055992231e+01 4.438937835699929479e+01 1.047594512958132213e+02 8.778348348564999526e+01
3.396250000000000000e+04 6.034175470821994480e+01 4.439368572288763914e+01 1.048385961774459787e+02 8.768893720735592012e+01
3.397500000000000000e+04 6.042637972614842568e+01 4.441350868756273229e+01 1.047080350141609415e+02 8.785566064923416718e+01
3.398750000000000000e+04 6.046527986222667295e+01 4.445263528227259542e+01 1.048232941148748978e+02 8.784546054504224344e+01
3.400000000000000000e+04 6.044897793635733052e+01 4.452373909842452093e+01 1.049012209693841413e+02 8.785354608979594104e+01
3.401250000000000000e+04 6.050087912968368187e+01 4.447349229579849350e+01 1.049131609990293441e+02 8.795153684394891513e+01
3.402500000000000000e+04 6.059317047011064972e+01 4.444382218387302430e+01 1.049776021981755889e+02 8.790781643802685608e+01
3.403750000000000000e+04 6.054230783398723048e+01 4.442872617244275801e+01 1.050086676797759111e+02 8.794600285992969191e+01
3.405000000000000000e+04 6.042450710717844231e+01 4.456010401333411863e+01 1.049691719512647268e+02 8.793148673274912142e+01
3.406250000000000000e+04 6.039940830973488062e+01 4.447534459678001895e+01 1.050986713467374614e+02 8.795043126022551405e+01
3.407500000000000000e+04 6.042255465264212688e+01 4.438158714978004582e+01 1.050156127334918352e+02 8.801316965626907063e+01
3.408750000000000000e+04 6.049555918732106363e+01 4.428370265877539680e+01 1.050303581450678934e+02 8.805556073379118232e+01
3.410000000000000000e+04 6.051568289603662976e+01 4.416870618884596666e+01 1.049383288688894567e+02 8.792294808760344438e+01
3.411250000000000000e+04 6.054265734559768930e+01 4.443858931432691861e+01 1.049110767383386502e+02 8.801878265155831116e+01
3.412500000000000000e+04 6.063719283426757301e+01 4.433146060105922714e+01 1.049847039721416877e+02 8.810373702668805151e+01
3.413750000000000000e+04 6.061705423046420549e+01 4.428435297720655939e+01 1.051923993520638305e+02 8.805095372033117940e+01
3.415000000000000000e+04 6.063328791503879245e+01 4.414936687106001756e+01 1.050039888838820872e+02 8.808017702049826880e+01
3.416250000000000000e+04 6.065365286579887538e+01 4.411969146052738466e+01 1.051471395135929328e+02 8.803162235929218582e+01
3.417500000000000000e+04 6.084109484967465420e+01 4.400393558869753008e+01 1.051947160168814293e+02 8.802132933168036288e+01
3.418750000000000000e+04 6.070731092070342783e+01 4.408759675152357715e+01 1.051823509370948244e+02 8.811888158599042242e+01
3.420000000000000000e+04 6.066391912384020912e+01 4.416590507497338081e+01 1.051754438439818244e+02 8.805950011186448023e+01
3.421250000000000000e+04 6.059592328098608505e+01 4.410798515865738523e+01 1.050678974313401568e+02 8.819255358053634097e+01
3.422500000000000000e+04 6.066091215715398732e+01 4.405525789807786197e+01 1.050704237890236357e+02 8.828777057072883849e+01
3.423750000000000000e+04 6.066972429013594592e+01 4.394836399810439076e+01 1.051395403734217098e+02 8.819263505905657041e+01
3.425000000000000000e+04 6.073577798935105676e+01 4.396440359382193463e+01 1.050499482519395968e+02 8.818802825837062187e+01
3.426250000000000000e+04 6.074188851059108885e+01 4.399046978163895716e+01 1.051482026588236920e+02 8.814985210028068252e+01
3.427500000000000000e+04 6.083690557664173326e+01 4.396894547146147403e+01 1.051212217579419530e+02 8.813955314191652235e+01
3.428750000000000000e+04 6.089882763532948928e+01 4.387318183288646622e+01 1.051808993066732825e+02 8.814273371754997299e+01
3.430000000000000000e+04 6.094892687162312939e+01 4.379015763888541812e+01 1.050896766950641563e+02 8.809226405015058958e+01
3.431250000000000000e+04 6.102041547684322609e+01 4.387478484609299301e+01 1.051040524722771323e+02 8.801809148882779255e+01
3.432500000000000000e+04 6.091426877780820348e+01 4.404486084348082642e+01 1.051084956533383519e+02 8.800839226006317517e+01
3.433750000000000000e+04 6.088019946743332156e+01 4.395232907883073636e+01 1.051454991804268673e+02 8.794854318397457860e+01
3.435000000000000000e+04 6.086857909669208055e+01 4.397699418680405614e+01 1.050968909227484005e+02 8.790975357027636505e+01
3.436250000000000000e+04 6.084876460101246920e+01 4.424014526198160979e+01 1.050940424622934017e+02 8.792198079240010600e+01
3.437500000000000000e+04 6.082958378267969124e+01 4.416837520342399870e+01 1.050867370391785158e+02 8.796767484673588910e+01
3.438750000000000000e+04 6.086310554035410547e+01 4.407132765214790027e+01 1.052064308840285776e+02 8.814283967756571769e+01
3.440000000000000000e+04 6.096285915554864943e+01 4.410274506328273958e+01 1.050966919332744283e+02 8.808055154794526231e+01
3.441250000000000000e+04 6.090421515743965841e+01 4.416891629952726817e+01 1.049997990727803199e+02 8.806940928353820652e+01
3.442500000000000000e+04 6.108811763725578459e+01 4.424763323900976530e+01 1.050807411948104715e+02 8.802635928646351715e+01
3.443750000000000000e+04 6.104648361130215051e+01 4.415289613077943898e+01 1.051015051022817630e+02 8.821568662430775021e+01
3.445000000000000000e+04 6.107242041568358104e+01 4.410922117507763573e+01 1.051172895377156209e+02 8.824796756333580561e+01
3.446250000000000000e+04 6.099055697568691414e+01 4.406763140048980887e+01 1.050603324126184788e+02 8.826521172315790409e+01
3.447500000000000000e+04 6.107819862850052317e+01 4.402371632490932285e+01 1.050446905540411109e+02 8.820562240960346401e+01
3.448750000000000000e+04 6.107927606265822362e+01 4.397035215360869387e+01 1.050046279114022383e+02 8.815736995736183701e+01
3.450000000000000000e+04 6.101779976164615960e+01 4.410636234687554236e+01 1.049020915594836936e+02 8.810920295415164105e+01
3.451250000000000000e+04 6.109428776369681913e+01 4.404922494010666867e+01 1.048953227820840368e+02 8.814770331419859417e+01
3.452500000000000000e+04 6.106585358732878888e+01 4.408257647825871572e+01 1.049536890317892244e+02 8.819036855977442713e+01
3.453750000000000000e+04 6.100079059083576993e+01 4.379931793875349655e+01 1.050310903512540079e+02 8.827545279309993020e+01
3.455000000000000000e+04 6.098772516829410506e+01 4.378210103900293149e+01 1.050263440292818444e+02 8.828514355390902324e+01
3.456250000000000000e+04 6.091407143351399611e+01 4.398086674568124010e+01 1.050395687821712727e+02 8.831429804564292851e+01
3.457500000000000000e+04 6.095931217160726590e+01 4.374692884245930458e+01 1.050656935535826619e+02 8.837508201652485695e+01
3.458750000000000000e+04 6.097602016465936003e+01 4.375594629636794508e+01 1.051300573898429747e+02 8.844182824258872699e+01
3.460000000000000000e+04 6.097289425824165221e+01 4.375477668684195010e+01 1.050896541304621365e+02 8.851855817816870342e+01
3.461250000000000000e+04 6.095254192020537687e+01 4.409100660040348174e+01 1.050338559084379852e+02 8.852025149370766144e+01
3.462500000000000000e+04 6.109082473279229930e+01 4.407537022204601129e+01 1.051501134877682517e+02 8.856806346107316585e+01
3.463750000000000000e+04 6.110706189620341178e+01 4.412039853638595588e+01 1.050995820252273774e+02 8.887087900306158872e+01
3.465000000000000000e+04 6.115160696732016277e+01 4.410910462421349365e+01 1.050515663677974061e+02 8.900976385305681049e+01
3.466250000000000000e+04 6.121521529383247184e+01 4.414728973339669693e+01 1.050445469169110879e+02 8.900924187879022043e+01
3.467500000000000000e+04 6.116340214122556063e+01 4.422746935138547286e+01 1.050744035462463870e+02 8.889398030676825613e+01
3.468750000000000000e+04 6.121100977332888249e+01 4.429003574395132148e+01 1.051111090602769309e+02 8.888551491709174002e+01
3.470000000000000000e+04 6.129665896240351941e+01 4.432080205064091416e+01 1.050579564817644211e+02 8.886154513917817610e+01
3.471250000000000000e+04 6.128162133379527887e+01 4.424538627363988041e+01 1.050555093936576156e+02 8.886838745475812118e+01
3.472500000000000000e+04 6.127462717113229473e+01 4.425745903045159935e+01 1.051171620699059446e+02 8.892925750833668985e+01
3.473750000000000000e+04 6.126356127046425826e+01 4.419272782639471586e+01 1.052272799376986256e+02 8.892610828649026189e+01
3.475000000000000000e+04 6.122492304724951850e+01 4.428028203420732467e+01 1.052290563872788738e+02 8.890154958006380070e+01
3.476250000000000000e+04 6.126188985696085609e+01 4.426266270053820762e+01 1.052856146302859628e+02 8.886460830871143912e+01
3.477500000000000000e+04 6.127524449658896799e+01 4.423955307665377035e+01 1.052935829105584560e+02 8.883520796975902556e+01
3.478750000000000000e+04 6.126621138667154298e+01 4.424839508665191801e+01 1.051981708813603404e+02 8.873332431927151731e+01
3.480000000000000000e+04 6.131184126864955175e+01 4.422855430727030068e+01 1.052065609083912960e+02 8.880013661557350702e+01
3.481250000000000000e+04 6.132842424148646643e+01 4.420476716501276826e+01 1.052137833689340169e+02 8.879707709707267327e+01
3.482500000000000000e+04 6.125980441306931112e+01 4.420620226479654491e+01 1.051584280261557609e+02 8.878024638837455029e+01
3.483750000000000000e+04 6.123405977588422644e+01 4.415256565822173940e+01 1.052364087247380411e+02 8.875799861765334242e+01
3.485000000000000000e+04 6.126695756919575331e+01 4.424377642645575293e+01 1.052594591083940543e+02 8.873780562049341825e+01
3.486250000000000000e+04 6.120910251556515647e+01 4.404998920476000990e+01 1.052726255160291657e+02 8.873319403944060468e+01
3.487500000000000000e+04 6.117583317770608886e+01 4.413557468112967541e+01 1.050952519982239863e+02 8.855279915695011539e+01
3.488750000000000000e+04 6.109511338490323595e+01 4.420028915586146212e+01 1.050191658533738917e+02 8.842997681904077467e+01
3.490000000000000000e+04 6.121409711369668116e+01 4.425260673278823020e+01 1.050571231656419542e+02 8.841099352845166948e+01
3.491250000000000000e+04 6.118691972091111353e+01 4.423744344868762113e+01 1.049945997605797032e+02 8.835990586441570827e+01
3.492500000000000000e+04 6.113296782053154743e+01 4.413519988200529554e+01 1.049773059654077514e+02 8.851395447227579893e+01
3.493750000000000000e+04 6.101358736235350477e+01 4.397954870033716901e+01 1.050416103791915674e+02 8.845668991118661495e+01
3.495000000000000000e+04 6.094092081503376335e+01 4.405862096279403772e+01 1.050902878973664798e+02 8.826855279115379460e+01
3.496250000000000000e+04 6.093334021841667436e+01 4.402743709867616673e+01 1.051351253411551170e+02 8.822653928030885595e+01
3.497500000000000000e+04 6.088408305458445824e+01 4.374015328697561245e+01 1.050543210060650239e+02 8.832789452122277396e+01
3.498750000000000000e+04 6.088356839261396658e+01 4.369431352971766813e+01 1.050369771037741486e+02 8.842880775701121365e+01
3.500000000000000000e+04 6.099986547650155444e+01 4.374129625482040495e+01 1.050048803747680779e+02 8.823929724138289998e+01
3.501250000000000000e+04 6.104247999484832121e+01 4.386680924055867337e+01 1.049150962935274976e+02 8.813728953145256639e+01
3.502500000000000000e+04 6.126195535719055130e+01 4.381613016635844815e+01 1.049038401920167587e+02 8.837637805909064070e+01
3.503750000000000000e+04 6.140207328118260222e+01 4.384815224208860229e+01 1.048692069333112045e+02 8.813909751813859828e+01
3.505000000000000000e+04 6.129703496137354080e+01 4.376977014489101947e+01 1.049602861229581237e+02 8.824371063726052000e+01
3.506250000000000000e+04 6.128380872685661274e+01 4.365901661694336866e+01 1.050630716926178536e+02 8.838468240636998985e+01
3.507500000000000000e+04 6.133487232854949411e+01 4.356246052227633214e+01 1.051320183031277651e+02 8.842290741557974343e+01
3.508750000000000000e+04 6.135389460908365322e+01 4.363028321506483564e+01 1.051079068337729154e+02 8.833782829184502816e+01
3.510000000000000000e+04 6.144741473035051627e+01 4.389130226452119388e+01 1.051287868710844293e+02 8.832550490122940801e+01
3.511250000000000000e+04 6.145731917235017505e+01 4.372598582340569351e+01 1.050598080542975481e+02 8.838493023495959733e+01
3.512500000000000000e+04 6.139256427623028856e+01 4.371893905995180774e+01 1.050578884608657688e+02 8.823457509364885709e+01
3.513750000000000000e+04 6.146913465790377273e+01 4.378885478666481390e+01 1.049096841945424501e+02 8.819915815107086132e+01
3.515000000000000000e+04 6.135509719486370273e+01 4.380160084452965208e+01 1.048589748177425918e+02 8.818756316823848351e+01
3.516250000000000000e+04 6.141217714641420855e+01 4.392581989162694356e+01 1.048763671045987138e+02 8.819835599443158003e+01
3.517500000000000000e+04 6.137763200020346233e+01 4.388820405560382198e+01 1.048381563568885753e+02 8.820394708272678486e+01
3.518750000000000000e+04 6.136600700549910670e+01 4.388132763284501436e+01 1.047647849724372264e+02 8.818978375172665096e+01
3.520000000000000000e+04 6.144549242683994805e+01 4.401845764052522725e+01 1.047195121017284976e+02 8.824105029860650973e+01
3.521250000000000000e+04 6.143928248248938928e+01 4.389553007603834800e+01 1.047064568988029407e+02 8.827930397194391787e+01
3.522500000000000000e+04 6.142289995867088948e+01 4.387550750233115338e+01 1.047192929143522377e+02 8.828242560076179757e+01
3.523750000000000000e+04 6.150399800223077307e+01 4.370908088043912443e+01 1.046684250940850376e+02 8.836283232545920896e+01
3.525000000000000000e+04 6.164956895477933330e+01 4.370151098704577919e+01 1.046769143249794922e+02 8.833379856633095528e+01
3.526250000000000000e+04 6.167797940897778375e+01 4.370912230054675263e+01 1.047466594559209909e+02 8.838988374532723924e+01
3.527500000000000000e+04 6.164099952864968657e+01 4.367447998190042568e+01 1.047988931616249033e+02 8.849586587697046980e+01
3.528750000000000000e+04 6.167101245184116465e+01 4.358905347327593205e+01 1.047059953913744010e+02 8.858079137474001641e+01
3.530000000000000000e+04 6.175099732094576410e+01 4.355510354836346210e+01 1.046850617899408320e+02 8.866296047089721810e+01
3.531250000000000000e+04 6.174171551128088709e+01 4.374702795357143259e+01 1.046886603486359633e+02 8.866926934749567124e+01
3.532500000000000000e+04 6.176388716058971085e+01 4.373245875259517845e+01 1.046676447777430496e+02 8.880380280185458730e+01
3.533750000000000000e+04 6.182416282681134589e+01 4.367437811111178547e+01 1.045245067424515781e+02 8.877880922113429563e+01
3.535000000000000000e+04 6.183513842556686768e+01 4.374509879998163342e+01 1.047345418085401150e+02 8.878399560713783956e+01
3.536250000000000000e+04 6.183680997857610606e+01 4.370068089632432873e+01 1.048633434610546828e+02 8.857246541988020283e+01
3.537500000000000000e+04 6.177007181680635739e+01 4.364881741393154613e+01 1.048984847895235220e+02 8.854285017759127641e+01
3.538750000000000000e+04 6.169754360663902304e+01 4.374633459635142430e+01 1.048155460473525551e+02 8.856872008085878178e+01
3.540000000000000000e+04 6.164416573946186872e+01 4.361341852716012113e+01 1.048555434770774610e+02 8.882052919658690371e+01
3.541250000000000000e+04 6.174048426585755323e+01 4.368378862992616973e+01 1.049346195647747777e+02 8.886166709066947078e+01
3.542500000000000000e+04 6.162845749215870939e+01 4.374443765496231862e+01 1.050982493161630060e+02 8.888649346741287616e+01
3.543750000000000000e+04 6.163762311847051478e+01 4.384989002938986857e+01 1.049750509180029923e+02 8.898009172107686027e+01
3.545000000000000000e+04 6.160257971191054338e+01 4.343134295551288915e+01 1.048384230154444765e+02 8.895769029532587524e+01
3.546250000000000000e+04 6.184473731981159972e+01 4.385060773821140145e+01 1.047473573856802602e+02 8.892247234381011367e+01
3.547500000000000000e+04 6.179260433008352038e+01 4.381524745417346622e+01 1.046086623949552177e+02 8.881283564176509060e+01
3.548750000000000000e+04 6.181723964073368194e+01 4.386253554051547354e+01 1.046611596527887258e+02 8.880794737021845719e+01
3.550000000000000000e+04 6.176741267136593905e+01 4.390421677206321505e+01 1.046123763941121183e+02 8.875665914190720684e+01
3.551250000000000000e+04 6.162330600765859856e+01 4.393904747713958869e+01 1.045365236710429002e+02 8.881010879924387780e+01
3.552500000000000000e+04 6.164151965132327859e+01 4.384255204755573487e+01 1.045654299123786757e+02 8.876269970975846491e+01
3.553750000000000000e+04 6.165817979325883158e+01 4.388719104496735923e+01 1.046265328370361232e+02 8.865706294457812930e+01
3.555000000000000000e+04 6.167693274098131440e+01 4.383365594077090321e+01 1.048979550699318679e+02 8.880708231442578438e+01
3.556250000000000000e+04 6.167691399389827467e+01 4.374663511759533208e+01 1.049681889485110275e+02 8.886732041144870209e+01
3.557500000000000000e+04 6.158871364906789836e+01 4.368446922905918939e+01 1.049433586706759201e+02 8.897534349918566932e+01
3.558750000000000000e+04 6.170925623136346161e+01 4.358563900708414707e+01 1.049748320513895408e+02 8.911040915712328569e+01
3.560000000000000000e+04 6.170205890705054230e+01 4.367156548560522111e+01 1.050206966172160890e+02 8.920669980355306450e+01
3.561250000000000000e+04 6.164609134561742820e+01 4.375522546021387882e+01 1.049213560769671858e+02 8.916768758479918233e+01
3.562500000000000000e+04 6.153984129217662513e+01 4.388468144047768504e+01 1.048962062481968047e+02 8.901839146186657103e+01
3.563750000000000000e+04 6.159343584281028683e+01 4.390459364240245321e+01 1.048871177343571759e+02 8.895424268067553442e+01
3.565000000000000000e+04 6.162653636537942248e+01 4.381095658570482243e+01 1.051277638454652674e+02 8.900774239841575763e+01
3.566250000000000000e+04 6.160063220275389284e+01 4.378962658008112641e+01 1.049329214967636403e+02 8.904436338396490669e+01
3.567500000000000000e+04 6.164187747955501351e+01 4.387565847891720239e+01 1.048632933820482975e+02 8.876531871401971330e+01
3.568750000000000000e+04 6.167429471313710110e+01 4.390945796898287767e+01 1.049857364258680690e+02 8.873159493495121808e+01
3.570000000000000000e+04 6.178974980625604729e+01 4.379337491268556448e+01 1.048945440571760770e+02 8.866275459945723014e+01
3.571250000000000000e+04 6.167271023574489419e+01 4.398130330504874763e+01 1.050409181499356777e+02 8.881768449022222001e+01
3.572500000000000000e+04 6.174539520795659087e+01 4.389363739484264926e+01 1.050047283015368862e+02 8.894117201469963163e+01
3.573750000000000000e+04 6.167369675863039902e+01 4.389692577916179062e+01 1.050782069702227943e+02 8.889073263429381200e+01
3.575000000000000000e+04 6.162192031429797368e+01 4.391196812194095855e+01 1.050700555138461567e+02 8.898500412077679300e+01
3.576250000000000000e+04 6.177277485203688201e+01 4.397510274554389298e+01 1.051470605187007692e+02 8.888689553762074524e+01
3.577500000000000000e+04 6.170069951111672424e+01 4.397997850020884414e+01 1.053653196823297549e+02 8.885191078589473079e+01
3.578750000000000000e+04 6.178493004157672175e+01 4.386998488281752628e+01 1.053915676767742724e+02 8.875063401634798765e+01
3.580000000000000000e+04 6.160905463099063439e+01 4.383596040422217754e+01 1.053863431568470901e+02 8.869599932173105117e+01
3.581250000000000000e+04 6.165605454493626070e+01 4.393642993962117060e+01 1.055912289454743700e+02 8.867708097090893204e+01
3.582500000000000000e+04 6.157599332992785435e+01 4.411705771975275781e+01 1.056090585432671105e+02 8.862620557527436915e+01
3.583750000000000000e+04 6.164042988387240740e+01 4.412392860059635069e+01 1.056626726046782210e+02 8.864657393842081490e+01
3.585000000000000000e+04 6.168943813664430564e+01 4.425253890048829675e+01 1.057489989565486468e+02 8.866687500392089305e+01
3.586250000000000000e+04 6.168247548154537441e+01 4.423434440308296445e+01 1.057426149093430325e+02 8.861520370065376540e+01
3.587500000000000000e+04 6.151562981538881303e+01 4.420284609464313519e+01 1.058407219875229828e+02 8.859465784290277668e+01
3.588750000000000000e+04 6.145491273455058234e+01 4.407121346836594711e+01 1.057876445139405774e+02 8.856953599465849436e+01
3.590000000000000000e+04 6.140235104188497672e+01 4.398207253747712997e+01 1.056093182632897793e+02 8.851131048267852464e+01
3.591250000000000000e+04 6.148587028087571582e+01 4.403183906352025900e+01 1.054011083967930915e+02 8.846382795069713723e+01
3.592500000000000000e+04 6.157010338703596375e+01 4.406207947270799963e+01 1.055744071874523939e+02 8.847772532397999612e+01
3.593750000000000000e+04 6.161693558700302020e+01 4.396748488621683748e+01 1.055079689004623873e+02 8.848123965602593444e+01
3.595000000000000000e+04 6.167966897424679473e+01 4.397272991174340007e+01 1.053955663092769868e+02 8.835411636299909333e+01
3.596250000000000000e+04 6.165634775625301955e+01 4.402896408564826913e+01 1.052689338974418973e+02 8.837713004635023140e+01
3.597500000000000000e+04 6.168760137437347169e+01 4.406078994374416169e+01 1.052993858942100758e+02 8.831203743062644662e+01
3.598750000000000000e+04 6.177076272716875138e+01 4.389723022069965452e+01 1.054663388615947781e+02 8.832529657269607526e+01
3.600000000000000000e+04 6.179399856008352998e+01 4.388698049157486736e+01 1.054757993317922882e+02 8.814303059094240211e+01
3.601250000000000000e+04 6.180804423284585170e+01 4.387514762615806063e+01 1.053574857063768064e+02 8.822597516193117428e+01
3.602500000000000000e+04 6.178572975443491089e+01 4.381930718138773528e+01 1.053927574598369574e+02 8.829311986504721688e+01
3.603750000000000000e+04 6.182739640473736387e+01 4.379157411698445657e+01 1.053829885103623241e+02 8.821075411334410887e+01
3.605000000000000000e+04 6.174747245638555171e+01 4.389815557327984408e+01 1.053142168380552874e+02 8.814909294713956456e+01
3.606250000000000000e+04 6.162365792325285696e+01 4.399757024091226754e+01 1.053821080048246728e+02 8.812953338507509216e+01
3.607500000000000000e+04 6.163284284328141638e+01 4.400904095680469652e+01 1.054270522661658305e+02 8.823719729853429783e+01
3.608750000000000000e+04 6.157909959850047699e+01 4.426766581012709167e+01 1.054242993378242090e+02 8.826807927974617485e+01
3.610000000000000000e+04 6.155203484638293787e+01 4.413896264452805696e+01 1.053841100919586466e+02 8.820777403440885678e+01
3.611250000000000000e+04 6.144886359669528275e+01 4.411444168700803203e+01 1.053010352495530384e+02 8.831949328796137877e+01
3.612500000000000000e+04 6.152428445479606012e+01 4.407898716767626013e+01 1.053238814463756228e+02 8.844808063595868930e+01
3.613750000000000000e+04 6.161539833197694094e+01 4.402502373738585106e+01 1.053039852772723464e+02 8.843592698856124912e+01
3.615000000000000000e+04 6.151755014363006069e+01 4.401914995607886993e+01 1.053436848976453177e+02 8.845852712138442087e+01
3.616250000000000000e+04 6.150044978055245792e+01 4.398655310926564255e+01 1.053860139819419004e+02 8.855722448254326196e+01
3.617500000000000000e+04 6.144408887273880993e+01 4.397688371577439170e+01 1.053879446925323720e+02 8.855102593130835942e+01
3.618750000000000000e+04 6.133524598134531658e+01 4.399010480932668088e+01 1.053846116191427740e+02 8.854452377790225626e+01
3.620000000000000000e+04 6.143756365723655222e+01 4.404614590022042364e+01 1.055207910482766636e+02 8.844823829201554588e+01
3.621250000000000000e+04 6.133599551693125562e+01 4.406876473853250076e+01 1.055119626247815035e+02 8.846168015844938282e+01
3.622500000000000000e+04 6.126482335167198556e+01 4.408278929051048323e+01 1.055851609933683051e+02 8.845782706509892535e+01
3.623750000000000000e+04 6.133099797978092482e+01 4.405491452958868592e+01 1.055377759455937650e+02 8.837044109566602401e+01
3.625000000000000000e+04 6.132971980890593500e+01 4.398183153856565042e+01 1.055125309133295843e+02 8.838213269110582360e+01
3.626250000000000000e+04 6.128200518206374880e+01 4.395332405368090889e+01 1.056062864395951948e+02 8.842062366164313403e+01
3.627500000000000000e+04 6.128393921502117792e+01 4.396529179641742502e+01 1.055351257481720779e+02 8.839119511074615332e+01
3.628750000000000000e+04 6.131968537778867301e+01 4.386515062409483079e+01 1.054454310598857774e+02 8.841484919004817300e+01
3.630000000000000000e+04 6.132410282609878749e+01 4.383786502974256649e+01 1.054428814793327263e+02 8.828536756619683956e+01
3.631250000000000000e+04 6.130075374882535044e+01 4.380759054564538957e+01 1.052678025837335412e+02 8.835148801119214568e+01
3.632500000000000000e+04 6.133473595932178313e+01 4.369567247963825452e+01 1.053596870269098531e+02 8.829529265221694345e+01
3.633750000000000000e+04 6.141025594022585921e+01 4.378229390101689944e+01 1.055848316692404580e+02 8.820891805304727029e+01
3.635000000000000000e+04 6.143137236128117706e+01 4.367938856287081961e+01 1.055507801244442305e+02 8.834834729066972159e+01
3.636250000000000000e+04 6.152624453363375068e+01 4.359504118491697966e+01 1.055324461034089580e+02 8.836784636317979391e+01
3.637500000000000000e+04 6.147865270118570891e+01 4.370782791558494296e+01 1.054836635470380344e+02 8.831930628885812951e+01
3.638750000000000000e+04 6.134884986839004739e+01 4.384506955098270709e+01 1.053647111144546358e+02 8.848790724688154796e+01
3.640000000000000000e+04 6.145238276196974425e+01 4.384540376205953294e+01 1.052195713233407872e+02 8.860045510842084582e+01
3.641250000000000000e+04 6.136525074024473980e+01 4.372579982701800105e+01 1.052466103557285351e+02 8.844299945460097945e+01
3.642500000000000000e+04 6.149880012898694304e+01 4.368315951354545490e+01 1.052280135524715377e+02 8.876475581399726877e+01
3.643750000000000000e+04 6.150897395043982385e+01 4.386713678207897260e+01 1.053075072955902698e+02 8.861681378354072081e+01
3.645000000000000000e+04 6.155477465863786790e+01 4.384455512075167860e+01 1.053586512906693997e+02 8.853210984628027802e+01
3.646250000000000000e+04 6.165671967753406335e+01 4.388876515762487429e+01 1.050966716299000154e+02 8.877287998632424149e+01
3.647500000000000000e+04 6.157512501299462571e+01 4.384265997514265223e+01 1.051300297972289002e+02 8.874717861039248135e+01
3.648750000000000000e+04 6.165275872522270362e+01 4.375283050725084877e+01 1.051792586150886279e+02 8.867832408874760119e+01
3.650000000000000000e+04 6.178950568686455824e+01 4.369058319365518628e+01 1.051021273154012476e+02 8.866372057788004213e+01
3.651250000000000000e+04 6.174493591230655198e+01 4.372949239010974054e+01 1.050932632820503159e+02 8.871533809045656938e+01
3.652500000000000000e+04 6.171718645885334809e+01 4.356901286857696221e+01 1.051447237842707807e+02 8.866342267489396534e+01
3.653750000000000000e+04 6.171831041396016104e+01 4.357444547975194382e+01 1.052011176762082840e+02 8.876003268918515232e+01
3.655000000000000000e+04 6.161999457042914230e+01 4.361155360264303482e+01 1.052540660459109603e+02 8.873756297227410528e+01
3.656250000000000000e+04 6.159644916209612120e+01 4.361896770367803100e+01 1.053230174638649288e+02 8.868714903790790061e+01
3.657500000000000000e+04 6.162296770578408456e+01 4.362688642336270561e+01 1.053106999677500397e+02 8.860464879338826449e+01
3.658750000000000000e+04 6.152619501309443706e+01 4.368001086806021505e+01 1.052605768740897787e+02 8.854143250825433142e+01
3.660000000000000000e+04 6.164880009455613674e+01 4.364175768129360478e+01 1.052042826299559692e+02 8.841642711856289338e+01
3.661250000000000000e+04 6.171372160929813333e+01 4.368130477228201869e+01 1.051438455544682284e+02 8.837985847380193150e+01
3.662500000000000000e+04 6.159891732232676276e+01 4.340537025980581376e+01 1.050725644140359378e+02 8.833626330333498800e+01
3.663750000000000000e+04 6.157242377420524804e+01 4.354279463250558280e+01 1.052158846617664238e+02 8.828519289860777519e+01
3.665000000000000000e+04 6.167446136464491957e+01 4.353437457760735896e+01 1.051949278281083906e+02 8.834938698287044190e+01
3.666250000000000000e+04 6.173685521032064116e+01 4.355653165309713870e+01 1.053827251229071322e+02 8.834066705586094770e+01
3.667500000000000000e+04 6.164737345612348207e+01 4.357748550731171377e+01 1.054342304731271867e+02 8.835462849984190825e+01
3.668750000000000000e+04 6.164620841807369089e+01 4.354365397094408507e+01 1.054560650077444990e+02 8.835165790660062157e+01
3.670000000000000000e+04 6.153520223340039053e+01 4.358009198852550270e+01 1.054354839966720334e+02 8.826214168722462716e+01
3.671250000000000000e+04 6.152256191698264587e+01 4.366615026202390482e+01 1.053205629786486952e+02 8.826519005151884301e+01
3.672500000000000000e+04 6.157582416535149150e+01 4.360788901226040792e+01 1.052645087081318991e+02 8.825135471875022120e+01
3.673750000000000000e+04 6.145318577714132147e+01 4.355121489695042669e+01 1.052486354946546072e+02 8.821246565434218212e+01
3.675000000000000000e+04 6.144787407068820784e+01 4.350198932805352570e+01 1.053164698573684888e+02 8.815277978853627872e+01
3.676250000000000000e+04 6.143848124936947386e+01 4.348751731134084508e+01 1.052695704405226280e+02 8.807427240829450454e+01
3.677500000000000000e+04 6.132082952940920961e+01 4.355308933677569172e+01 1.052695495351232040e+02 8.792487009199955139e+01
3.678750000000000000e+04 6.130657647901821861e+01 4.342200480242039617e+01 1.052606587758861423e+02 8.794380648514726317e+01
3.680000000000000000e+04 6.122987212071531360e+01 4.339843035654741499e+01 1.051684486736106123e+02 8.802348830128870816e+01
3.681250000000000000e+04 6.127854152685266342e+01 4.332711465842227483e+01 1.051352282939684528e+02 8.808976844792741190e+01
3.682500000000000000e+04 6.144339593344759720e+01 4.333253069960605330e+01 1.050996059527259376e+02 8.805749379646087505e+01
3.683750000000000000e+04 6.130205801427612045e+01 4.333877557922878054e+01 1.050725392718948399e+02 8.802792057386093916e+01
3.685000000000000000e+04 6.117860916725073395e+01 4.325426370947542409e+01 1.050655699962270120e+02 8.807999557322521866e+01
3.686250000000000000e+04 6.123274298399558546e+01 4.344261543656834590e+01 1.050805314665906138e+02 8.816615024235311182e+01
3.687500000000000000e+04 6.131261693096138998e+01 4.322349539223512238e+01 1.052119967529250744e+02 8.808505802361271719e+01
3.688750000000000000e+04 6.125981195099159748e+01 4.325473452497609372e+01 1.051069052250671092e+02 8.812752130861778710e+01
3.690000000000000000e+04 6.115911589631725320e+01 4.341509930722000377e+01 1.051326990508475632e+02 8.808685027597360317e+01
3.691250000000000000e+04 6.124816981208697797e+01 4.347008815129552772e+01 1.051779237789619259e+02 8.817265254861978008e+01
3.692500000000000000e+04 6.136761744129559304e+01 4.349201366941701963e+01 1.051236691518944184e+02 8.812670688157034249e+01
3.693750000000000000e+04 6.137765195528179163e+01 4.351244835660846633e+01 1.051403352467845309e+02 8.817023446888723015e+01
3.695000000000000000e+04 6.136077189719728153e+01 4.356932013184299279e+01 1.050044730159536357e+02 8.805027850907602271e+01
3.696250000000000000e+04 6.141486641475737684e+01 4.345177399771719706e+01 1.050548566020779191e+02 8.804687783327885597e+01
3.697500000000000000e+04 6.144887252148184587e+01 4.343869045490318115e+01 1.050463662420716844e+02 8.810614420250867340e+01
3.698750000000000000e+04 6.134371366612633381e+01 4.330533814466599551e+01 1.051146589348010281e+02 8.811371852065914823e+01
3.700000000000000000e+04 6.138646605456104766e+01 4.314672128244785654e+01 1.051906616000150478e+02 8.807619541437216526e+01
3.701250000000000000e+04 6.136357975066695758e+01 4.311850316764796531e+01 1.052263384912302939e+02 8.791767880612103170e+01
3.702500000000000000e+04 6.114922834332968193e+01 4.320423630389159797e+01 1.051007940183614551e+02 8.787213253251884737e+01
3.703750000000000000e+04 6.100121280873906215e+01 4.320158028318036258e+01 1.051427405493098632e+02 8.781592398734115079e+01
3.705000000000000000e+04 6.099713375625606204e+01 4.303700149473599623e+01 1.052321760424544124e+02 8.784708575934286046e+01
3.706250000000000000e+04 6.091775736031614485e+01 4.309664819677094982e+01 1.052600664328595599e+02 8.789137484096168862e+01
3.707500000000000000e+04 6.093469769178179973e+01 4.324988744061160872e+01 1.052697609362436424e+02 8.773345744379234645e+01
3.708750000000000000e+04 6.094577412363005209e+01 4.318283772699232514e+01 1.051896076027129396e+02 8.777255595874164840e+01
3.710000000000000000e+04 6.086569280643306001e+01 4.310087300289308843e+01 1.051794176231996261e+02 8.776670980873727501e+01
3.711250000000000000e+04 6.081916338041207837e+01 4.312866349790596843e+01 1.052151403159398200e+02 8.786185437984198643e+01
3.712500000000000000e+04 6.080141516126173684e+01 4.315085192985573315e+01 1.052104858051153826e+02 8.773414886216802699e+01
3.713750000000000000e+04 6.080585522059492121e+01 4.311396062438149102e+01 1.051552209603000705e+02 8.776769638060687839e+01
3.715000000000000000e+04 6.101346712212168910e+01 4.312420861471518663e+01 1.051217041509169263e+02 8.772038396989974274e+01
3.716250000000000000e+04 6.094178622471637397e+01 4.302123905619458100e+01 1.052384371054309469e+02 8.777512776212229539e+01
3.717500000000000000e+04 6.085816498340101077e+01 4.299466744483272151e+01 1.052944791067751993e+02 8.762731044713076756e+01
3.718750000000000000e+04 6.086083025326143314e+01 4.304700196486802355e+01 1.052406320643836892e+02 8.754585448246577073e+01
3.720000000000000000e+04 6.079280974737145726e+01 4.279809433841974453e+01 1.051640121210325844e+02 8.755651497044793530e+01
3.721250000000000000e+04 6.069312877116605165e+01 4.297250427236772907e+01 1.053004214278729194e+02 8.755635804874363259e+01
3.722500000000000000e+04 6.069135063284041109e+01 4.293088664421996725e+01 1.052801257130083030e+02 8.755976572058085594e+01
3.723750000000000000e+04 6.067862656507202956e+01 4.291141574257510882e+01 1.052679538565638779e+02 8.754729574916812851e+01
3.725000000000000000e+04 6.072321182246663085e+01 4.300066819941141461e+01 1.052351106521943933e+02 8.746454051382612249e+01
3.726250000000000000e+04 6.058628134825296740e+01 4.293880278221672597e+01 1.052876022178366640e+02 8.753075093679053964e+01
3.727500000000000000e+04 6.051574301539276490e+01 4.298748700724890170e+01 1.053025729522098288e+02 8.750754694555011781e+01
3.728750000000000000e+04 6.037037052103214307e+01 4.287302898081340885e+01 1.052760329521989320e+02 8.764318962946306613e+01
3.730000000000000000e+04 6.031269812649157558e+01 4.291646895395370365e+01 1.051270580124621574e+02 8.748050378590031073e+01
3.731250000000000000e+04 6.030574518550498908e+01 4.318012809899088467e+01 1.050653818383093778e+02 8.737724297490166236e+01
3.732500000000000000e+04 6.036511498500865969e+01 4.317227401539787479e+01 1.051155136388565410e+02 8.744753037333185830e+01
3.733750000000000000e+04 6.038228481796276981e+01 4.318579431086953946e+01 1.052091610215482547e+02 8.731807881568663277e+01
3.735000000000000000e+04 6.049088177468734528e+01 4.328739726601784810e+01 1.052416337758502038e+02 8.726410466675118016e+01
3.736250000000000000e+04 6.049990264692642228e+01 4.329441792743843109e+01 1.050958947492922988e+02 8.731646507076465014e+01
3.737500000000000000e+04 6.055958952953876917e+01 4.329203035225469876e+01 1.050086804775157816e+02 8.741469008961222187e+01
3.738750000000000000e+04 6.066937619783189461e+01 4.338049349653385889e+01 1.050204076271400453e+02 8.741531987797957015e+01
3.740000000000000000e+04 6.068114528184375445e+01 4.344825279880414826e+01 1.050916412097878805e+02 8.740952807587896700e+01
3.741250000000000000e+04 6.056671025427522181e+01 4.346306639291188390e+01 1.051541566379038244e+02 8.739544882710517015e+01
3.742500000000000000e+04 6.065044648707161201e+01 4.328798701267580640e+01 1.050726987387092635e+02 8.744364123197787819e+01
3.743750000000000000e+04 6.063888645650906994e+01 4.329734456087791727e+01 1.050165845290878508e+02 8.742647630535074654e+01
3.745000000000000000e+04 6.048654352838665460e+01 4.325309638174004334e+01 1.050524866918725593e+02 8.734863592783709407e+01
3.746250000000000000e+04 6.044945551125617555e+01 4.311845527813145651e+01 1.051172129357439360e+02 8.729656775205899066e+01
3.747500000000000000e+04 6.048743062675033144e+01 4.314451218060861493e+01 1.051893245684222506e+02 8.734149363768889884e+01
3.748750000000000000e+04 6.057812983957463615e+01 4.307346290218174545e+01 1.053529268133791419e+02 8.739372719999252581e+01
3.750000000000000000e+04 6.050760932051022678e+01 4.301480630882016953e+01 1.050979470198903414e+02 8.742280142506042750e+01
3.751250000000000000e+04 6.048614666480038693e+01 4.317027988633396518e+01 1.055403834248128163e+02 8.739659601391583976e+01
3.752500000000000000e+04 6.065265549599200057e+01 4.331989193150797490e+01 1.052162502510806092e+02 8.734800087755463949e+01
3.753750000000000000e+04 6.058315132531485148e+01 4.345091270514167547e+01 1.052899654285583466e+02 8.735958003085268331e+01
3.755000000000000000e+04 6.055841693065720932e+01 4.351440256311204280e+01 1.052489808768768142e+02 8.735950503754743579e+01
3.756250000000000000e+04 6.057629211368419675e+01 4.366575027729642500e+01 1.051821945059514150e+02 8.745419152608282332e+01
3.757500000000000000e+04 6.056365163618225012e+01 4.370331573178810203e+01 1.051151539975615492e+02 8.746882881782410379e+01
3.758750000000000000e+04 6.051393770078992418e+01 4.355816533926026324e+01 1.050658600837844574e+02 8.768945267753090889e+01
3.760000000000000000e+04 6.047522570034722378e+01 4.344757628745977485e+01 1.050592556504543040e+02 8.768548580120959457e+01
3.761250000000000000e+04 6.053414880946307619e+01 4.352844927992032353e+01 1.050598523340953534e+02 8.755954211667204845e+01
3.762500000000000000e+04 6.064173263867092345e+01 4.352521966979352896e+01 1.050741482508975366e+02 8.762864925527360072e+01
3.763750000000000000e+04 6.062025032828720583e+01 4.363615428069328317e+01 1.050610306596018262e+02 8.771210526595309886e+01
3.765000000000000000e+04 6.066634292478387636e+01 4.337766271371665283e+01 1.049147696756279231e+02 8.764637300708189116e+01
3.766250000000000000e+04 6.057272518972698805e+01 4.349221089380797878e+01 1.049347026853710645e+02 8.769166676454646847e+01
3.767500000000000000e+04 6.065792214246874892e+01 4.356712547466061380e+01 1.050091194246043358e+02 8.768760617534520918e+01
3.768750000000000000e+04 6.064083690160866524e+01 4.360207643620638152e+01 1.048762852960708614e+02 8.767910142498328696e+01
3.770000000000000000e+04 6.072951459867162782e+01 4.363976425286259797e+01 1.049801384854085455e+02 8.761267531429884059e+01
3.771250000000000000e+04 6.075872609986187456e+01 4.362313235339501460e+01 1.048987937915411237e+02 8.756800766950195225e+01
3.772500000000000000e+04 6.072987038444519925e+01 4.370574495171370444e+01 1.050225970033739316e+02 8.760483087234356958e+01
3.773750000000000000e+04 6.059779111630373194e+01 4.371745090379189236e+01 1.050708722805358235e+02 8.770520092348000674e+01
3.775000000000000000e+04 6.056195665168329612e+01 4.364464072425313645e+01 1.049333722987484521e+02 8.767914468123062477e+01
3.776250000000000000e+04 6.056419613627961951e+01 4.366223627050914047e+01 1.049317378970794721e+02 8.772269790134384948e+01
3.777500000000000000e+04 6.053418999451201898e+01 4.370306537271243741e+01 1.050100626511677007e+02 8.772769299935757203e+01
3.778750000000000000e+04 6.043991564837126163e+01 4.370772090701776591e+01 1.048998819191463809e+02 8.774115408292922780e+01
3.780000000000000000e+04 6.034060575450077835e+01 4.373150205250227884e+01 1.047644826387705734e+02 8.772816087981487954e+01
3.781250000000000000e+04 6.035340034510696938e+01 4.361509048155500778e+01 1.048465513387375410e+02 8.780017533546573816e+01
3.782500000000000000e+04 6.036908256221722979e+01 4.372341326407613593e+01 1.050807096837138346e+02 8.765886573137278504e+01
3.783750000000000000e+04 6.046127522715239877e+01 4.371780116332629973e+01 1.049383010816990378e+02 8.762610656189134772e+01
3.785000000000000000e+04 6.047174807422545229e+01 4.361189249597860851e+01 1.046597483383797424e+02 8.770223772793690387e+01
3.786250000000000000e+04 6.044577663026395697e+01 4.358494328379228477e+01 1.048784931382224386e+02 8.780830763912321402e+01
3.787500000000000000e+04 6.052333247185600840e+01 4.372220614228530877e+01 1.048004027738550263e+02 8.788338996377214585e+01
3.788750000000000000e+04 6.050723112691760974e+01 4.387645174023101191e+01 1.047930729153140561e+02 8.785836876616973257e+01
3.790000000000000000e+04 6.060050843168905743e+01 4.389493612043575155e+01 1.048581206512904345e+02 8.788993610826290137e+01
3.791250000000000000e+04 6.065096351818070985e+01 4.391214110587036146e+01 1.048198353018178466e+02 8.785176531278196421e+01
3.792500000000000000e+04 6.061116179593942377e+01 4.392854456425462928e+01 1.048957210810655027e+02 8.788827116819766161e+01
3.793750000000000000e+04 6.043353520048736272e+01 4.390498460932229818e+01 1.049162144911891801e+02 8.780498583265894297e+01
3.795000000000000000e+04 6.035842217864837522e+01 4.386269617749506722e+01 1.049186543517741512e+02 8.778233605155323005e+01
3.796250000000000000e+04 6.030867738040931414e+01 4.389630642640911873e+01 1.049901033887922495e+02 8.779703457600015781e+01
3.797500000000000000e+04 6.022770014661988824e+01 4.391537008972456846e+01 1.050810865993635019e+02 8.772836578179281730e+01
3.798750000000000000e+04 6.012879070622545896e+01 4.378218362420778220e+01 1.051666383967234140e+02 8.766691797450705792e+01
3.800000000000000000e+04 6.024227547926869875e+01 4.377787128905758607e+01 1.050286341938193999e+02 8.764858043480454342e+01
3.801250000000000000e+04 6.029988756232110347e+01 4.372373901626778547e+01 1.050771522856688591e+02 8.748304456980818600e+01
3.802500000000000000e+04 6.031985333042430852e+01 4.376114365176243837e+01 1.050846479515655290e+02 8.748903970083816262e+01
3.803750000000000000e+04 6.028992524057851199e+01 4.375188684046962351e+01 1.049848013228070158e+02 8.754118571823487116e+01
3.805000000000000000e+04 6.023472466868746267e+01 4.383102581908398321e+01 1.049654156121602995e+02 8.765495808916713827e+01
3.806250000000000000e+04 6.025849982079258638e+01 4.382324069790649901e+01 1.050033501637248747e+02 8.760232892509058900e+01
3.807500000000000000e+04 6.033760295030494092e+01 4.382103711726534101e+01 1.050237507170549520e+02 8.757275959520242736e+01
3.808750000000000000e+04 6.037538281297567977e+01 4.377835889980347872e+01 1.049841703896868665e+02 8.771050779884417636e+01
3.810000000000000000e+04 6.039835833808618304e+01 4.376862896430372274e+01 1.050547105454030401e+02 8.762228048584000817e+01
3.811250000000000000e+04 6.065595790657243214e+01 4.380093394818129582e+01 1.050377955900840021e+02 8.759379169397557519e+01
3.812500000000000000e+04 6.072739475128170028e+01 4.385193742054272548e+01 1.050109128303187163e+02 8.750635974498050018e+01
3.813750000000000000e+04 6.072844815526364926e+01 4.388203942578774530e+01 1.049379699830180357e+02 8.747621275904880633e+01
3.815000000000000000e+04 6.073819276223407826e+01 4.390667476420183135e+01 1.048844249747048707e+02 8.755588376044248378e+01
3.816250000000000000e+04 6.075261029502478749e+01 4.382758570237067630e+01 1.050067026586255139e+02 8.757973816360400576e+01
3.817500000000000000e+04 6.089934192586522244e+01 4.377972936445580387e+01 1.049858223883619246e+02 8.752970472953785475e+01
3.818750000000000000e+04 6.089446752897687531e+01 4.396609259370393374e+01 1.049390019760579378e+02 8.744308767548155004e+01
3.820000000000000000e+04 6.096591770255182041e+01 4.393437217735977640e+01 1.049651550983605119e+02 8.744434689561371954e+01
3.821250000000000000e+04 6.101922568072568254e+01 4.405121003903278165e+01 1.050213265042924746e+02 8.734197989023950015e+01
3.822500000000000000e+04 6.098544791918482844e+01 4.404231830944154780e+01 1.049437245208417409e+02 8.745850268594388410e+01
3.823750000000000000e+04 6.084981316406813079e+01 4.415669379146086726e+01 1.049329394639686939e+02 8.741573656276788995e+01
3.825000000000000000e+04 6.099468719282545948e+01 4.403579541263021468e+01 1.049867404848097721e+02 8.743328026147949572e+01
3.826250000000000000e+04 6.098891942591700399e+01 4.405714202032708471e+01 1.051331628751078995e+02 8.747321807988303988e+01
3.827500000000000000e+04 6.101303461659355776e+01 4.399709522874713485e+01 1.051396797531122758e+02 8.747135890251321655e+01
3.828750000000000000e+04 6.094120983868078412e+01 4.398491578968835114e+01 1.050681925587862224e+02 8.745975548231699293e+01
3.830000000000000000e+04 6.096441223479335036e+01 4.404317330394574270e+01 1.050024501369962024e+02 8.732069082533273274e+01
3.831250000000000000e+04 6.103760651781576030e+01 4.402369127727008902e+01 1.050942459109628828e+02 8.730109059939688620e+01
3.832500000000000000e+04 6.097121208317420837e+01 4.403359191081371193e+01 1.050325583010285868e+02 8.728943086440577304e+01
3.833750000000000000e+04 6.101999401219384112e+01 4.407231385419808589e+01 1.050028901347854458e+02 8.728224666193224834e+01
3.835000000000000000e+04 6.103493188121260005e+01 4.409676417741552967e+01 1.049493666760805866e+02 8.736933499793995850e+01
3.836250000000000000e+04 6.102781054666436944e+01 4.412548437445147442e+01 1.049632753393766365e+02 8.740805154960986556e+01
3.837500000000000000e+04 6.097420089366132601e+01 4.392255827336788343e+01 1.049158355390511019e+02 8.740522368301739675e+01
3.838750000000000000e+04 6.103799160326445161e+01 4.385656276997322323e+01 1.049251936406562749e+02 8.742936070345177768e+01
3.840000000000000000e+04 6.094871916253748623e+01 4.388092151942954899e+01 1.049673759329634493e+02 8.752251590196034670e+01
3.841250000000000000e+04 6.103463657286526001e+01 4.380904158026957163e+01 1.050037550007754419e+02 8.754557947098348336e+01
3.842500000000000000e+04 6.108824971649620750e+01 4.373320191337779761e+01 1.049003192994447602e+02 8.757073239383957741e+01
3.843750000000000000e+04 6.108267752206930368e+01 4.360691812210124851e+01 1.049599902517072536e+02 8.766199278922235294e+01
3.845000000000000000e+04 6.108618366028247948e+01 4.361888632193033999e+01 1.048660911997402394e+02 8.754042616794944820e+01
3.846250000000000000e+04 6.109474643077634681e+01 4.361170435210385676e+01 1.049390865200888214e+02 8.752943458114359032e+01
3.847500000000000000e+04 6.102376539114561638e+01 4.356500049096598559e+01 1.049175363551631932e+02 8.764641565494865461e+01
3.848750000000000000e+04 6.105845043215511225e+01 4.349044823812451455e+01 1.049669206366084637e+02 8.772356730652896317e+01
3.850000000000000000e+04 6.105960327733286874e+01 4.347586767086720272e+01 1.050168370697568889e+02 8.774495084230188979e+01
3.851250000000000000e+04 6.114955473844986500e+01 4.340345076092063437e+01 1.048763698496433250e+02 8.788357658802510741e+01
3.852500000000000000e+04 6.111553688152645947e+01 4.363238011314878406e+01 1.048165585263014918e+02 8.792431257744681261e+01
3.853750000000000000e+04 6.109238901460396676e+01 4.347831588453632179e+01 1.049663610403465270e+02 8.772463358515737752e+01
3.855000000000000000e+04 6.098690954090800176e+01 4.347177075360530552e+01 1.049523884389509476e+02 8.756965284442742359e+01
3.856250000000000000e+04 6.108615534103493161e+01 4.332417256019656548e+01 1.048449522288399294e+02 8.781068267021817064e+01
3.857500000000000000e+04 6.111800096431241514e+01 4.323985763255999615e+01 1.047716313134634873e+02 8.770257274846812834e+01
3.858750000000000000e+04 6.106483141937367520e+01 4.325875857538487423e+01 1.048635594354705631e+02 8.772701532652541800e+01
3.860000000000000000e+04 6.098224740124809529e+01 4.324347911844412806e+01 1.048747931495807961e+02 8.776663517585282648e+01
3.861250000000000000e+04 6.107465775470763703e+01 4.323832837175066857e+01 1.050638910091140303e+02 8.780979627802851439e+01
3.862500000000000000e+04 6.113422409758747733e+01 4.316827681378445902e+01 1.050743842377199826e+02 8.784119229961753206e+01
3.863750000000000000e+04 6.107141654481677051e+01 4.313320010382773972e+01 1.049819220264108424e+02 8.781350415663953868e+01
3.865000000000000000e+04 6.108223956156937362e+01 4.309736010930847527e+01 1.050680559895930770e+02 8.770464556169179104e+01
3.866250000000000000e+04 6.099378943907590411e+01 4.327430255618804722e+01 1.049939921567470549e+02 8.770544487535094902e+01
3.867500000000000000e+04 6.094341227602521371e+01 4.334288535180105839e+01 1.049960739697777825e+02 8.764426667107957769e+01
3.868750000000000000e+04 6.094109897912472462e+01 4.333329872534807237e+01 1.048953840406514644e+02 8.767183048342019447e+01
3.870000000000000000e+04 6.096160908741414630e+01 4.335708506485999436e+01 1.049204770743808268e+02 8.761901537861041334e+01
3.871250000000000000e+04 6.112492454890377047e+01 4.344314476880546039e+01 1.049929399149044684e+02 8.772375902449991258e+01
3.872500000000000000e+04 6.098252102500125460e+01 4.346104105428427289e+01 1.050477013408597600e+02 8.785745573662228480e+01
3.873750000000000000e+04 6.102473408507035657e+01 4.350302042044125272e+01 1.049539227890043094e+02 8.778517332974136878e+01
3.875000000000000000e+04 6.122120714307497025e+01 4.350378968385735590e+01 1.049046570639334561e+02 8.777196514965149277e+01
3.876250000000000000e+04 6.117743538878254128e+01 4.351118830914527535e+01 1.049016839777636534e+02 8.770071486647204040e+01
3.877500000000000000e+04 6.126148962227726713e+01 4.365941443977628467e+01 1.049023886300419690e+02 8.782785131953097846e+01
3.878750000000000000e+04 6.119410683601623901e+01 4.375961806121861031e+01 1.049174012081658844e+02 8.791612298682025539e+01
3.880000000000000000e+04 6.124354639851171100e+01 4.376045680891038359e+01 1.049436068764227485e+02 8.788700255532009464e+01
3.881250000000000000e+04 6.118048378218514927e+01 4.372278860695305980e+01 1.049799018116094658e+02 8.783638992697122205e+01
3.882500000000000000e+04 6.126821091205209768e+01 4.375969844867899639e+01 1.049346680626431549e+02 8.785183702432424013e+01
3.883750000000000000e+04 6.127707993012670329e+01 4.387142588421446732e+01 1.049305599278008430e+02 8.781924151992426175e+01
3.885000000000000000e+04 6.137238155596349998e+01 4.379768990291809416e+01 1.048899577872891768e+02 8.789607799270524424e+01
3.886250000000000000e+04 6.129234187498623498e+01 4.386882638670882528e+01 1.048751077236163951e+02 8.792254956125114518e+01
3.887500000000000000e+04 6.126345963170982145e+01 4.379164032146353236e+01 1.047460446036533739e+02 8.812583774236387057e+01
3.888750000000000000e+04 6.114552599407635824e+01 4.386800804608216708e+01 1.047035397281206315e+02 8.803618855666316279e+01
3.890000000000000000e+04 6.104866227107576293e+01 4.379654754660736415e+01 1.046662023486891542e+02 8.793620512978357340e+01
3.891250000000000000e+04 6.090113913763016029e+01 4.382188658918140334e+01 1.047818007779996634e+02 8.800535876300502025e+01
3.892500000000000000e+04 6.086876833597299452e+01 4.385548992064200036e+01 1.048547216654202288e+02 8.809089922734533218e+01
3.893750000000000000e+04 6.086794386383032673e+01 4.400136318468046426e+01 1.048141630821239687e+02 8.797436784236691665e+01
3.895000000000000000e+04 6.085433560047541590e+01 4.393139940915465047e+01 1.049192874229686083e+02 8.815405926337849962e+01
3.896250000000000000e+04 6.088845556706147732e+01 4.397153644603011458e+01 1.048854930933071330e+02 8.813847682652445314e+01
3.897500000000000000e+04 6.094403181885061827e+01 4.407162720220146923e+01 1.048616813864595514e+02 8.810924296384730781e+01
3.898750000000000000e+04 6.096793842466314572e+01 4.406115072925831555e+01 1.049237195083827174e+02 8.808911894527766151e+01
3.900000000000000000e+04 6.087465453327421017e+01 4.406373539185421606e+01 1.050776060605236779e+02 8.810055881276865364e+01
3.901250000000000000e+04 6.081606244320960286e+01 4.401400592916998988e+01 1.051430719748313436e+02 8.803895371040592011e+01
3.902500000000000000e+04 6.070816459784200703e+01 4.410707879846364676e+01 1.052770871991011177e+02 8.793563215550562973e+01
3.903750000000000000e+04 6.078851830802660317e+01 4.411003692429670764e+01 1.051604045908407556e+02 8.799325094849868378e+01
3.905000000000000000e+04 6.085475661382002244e+01 4.416032088609592421e+01 1.050226401834500223e+02 8.798767151878766413e+01
3.906250000000000000e+04 6.087641271914430519e+01 4.420880955147016778e+01 1.049063527416124657e+02 8.800815608022125502e+01
3.907500000000000000e+04 6.087176729871983127e+01 4.427335450308034126e+01 1.048036868477637995e+02 8.803683427769669834e+01
3.908750000000000000e+04 6.073708738068420843e+01 4.414863527799174392e+01 1.047825029690923770e+02 8.799739578482399338e+01
3.910000000000000000e+04 6.081432929160556000e+01 4.423428684057498828e+01 1.048685147738627848e+02 8.809665595738320576e+01
3.911250000000000000e+04 6.086238697847635848e+01 4.423686077494215141e+01 1.049071072757916170e+02 8.834211018411284044e+01
3.912500000000000000e+04 6.090330308647661894e+01 4.431017169773609510e+01 1.050227304909930268e+02 8.836955427706188004e+01
3.913750000000000000e+04 6.087486773806271856e+01 4.436578670447596551e+01 1.050286435481427674e+02 8.846494077172903303e+01
3.915000000000000000e+04 6.085213334591899326e+01 4.437658418219110956e+01 1.049883814067112553e+02 8.841013018717572436e+01
3.916250000000000000e+04 6.078506199885510597e+01 4.434357743857933087e+01 1.050076309014112610e+02 8.834358224983138541e+01
3.917500000000000000e+04 6.085546210100501696e+01 4.430532261908071234e+01 1.048952421053856909e+02 8.840256075722290063e+01
3.918750000000000000e+04 6.085951749381805342e+01 4.428062474779121516e+01 1.048666175134654708e+02 8.831199377219060409e+01
3.920000000000000000e+04 6.093121049198628469e+01 4.424334400207160911e+01 1.047802443404045931e+02 8.831308260873503002e+01
3.921250000000000000e+04 6.099187580168747047e+01 4.412549881391409201e+01 1.047506518821732016e+02 8.828215985100371199e+01
3.922500000000000000e+04 6.110041397654671869e+01 4.412550885756493813e+01 1.047455560143398543e+02 8.826745319609020157e+01
3.923750000000000000e+04 6.107227634234067892e+01 4.405200838593498958e+01 1.048516162958394347e+02 8.823734617178206463e+01
3.925000000000000000e+04 6.091838264200143271e+01 4.402300704856002511e+01 1.047773701000884472e+02 8.822237718335317425e+01
3.926250000000000000e+04 6.088134895443496930e+01 4.398254457358390113e+01 1.048270725250287398e+02 8.829028369773308782e+01
3.927500000000000000e+04 6.091123452286733198e+01 4.393809875599719561e+01 1.048962976479597557e+02 8.844917718887244007e+01
3.928750000000000000e+04 6.083891319542964027e+01 4.405792680053309596e+01 1.048904172378425983e+02 8.840348524581530398e+01
3.930000000000000000e+04 6.086213715741756403e+01 4.402312627048792848e+01 1.048617415758682796e+02 8.827019040161205510e+01
3.931250000000000000e+04 6.088139387861259166e+01 4.410995888099777318e+01 1.049083762154427291e+02 8.812159853470875248e+01
3.932500000000000000e+04 6.074087852377200392e+01 4.413172839901062616e+01 1.048256061097837062e+02 8.804180453060615719e+01
3.933750000000000000e+04 6.081764992406134240e+01 4.398541175255057567e+01 1.048732775207946162e+02 8.796121712932252024e+01
3.935000000000000000e+04 6.102352923799534778e+01 4.400670782056596408e+01 1.048768308962820157e+02 8.789898596550719390e+01
3.936250000000000000e+04 6.095686733246602529e+01 4.410768276795537446e+01 1.048189819291549725e+02 8.792256007195318546e+01
3.937500000000000000e+04 6.092585031356958325e+01 4.413104966986157507e+01 1.048485115612406560e+02 8.784273375699028463e+01
3.938750000000000000e+04 6.099466074166240048e+01 4.409945616364902321e+01 1.049561333487879722e+02 8.779976725432878482e+01
3.940000000000000000e+04 6.094182691858102885e+01 4.414180391840405093e+01 1.049370474172636420e+02 8.788462851885351768e+01
3.941250000000000000e+04 6.092220809684158667e+01 4.417754301142306872e+01 1.050230757362441949e+02 8.786367163532493407e+01
3.942500000000000000e+04 6.098956292701183202e+01 4.413768297733702894e+01 1.049951652907010384e+02 8.781353080192489813e+01
3.943750000000000000e+04 6.102159990999678740e+01 4.416508939504707598e+01 1.049098980573710378e+02 8.793405192681413496e+01
3.945000000000000000e+04 6.099067241910422865e+01 4.416486646630711022e+01 1.048516527715043480e+02 8.799036511938929550e+01
3.946250000000000000e+04 6.077556713847833691e+01 4.416799434454436124e+01 1.048652972532410814e+02 8.790775412639459319e+01
3.947500000000000000e+04 6.099604481144228174e+01 4.415645931871826235e+01 1.048457021421868518e+02 8.806512863321259488e+01
3.948750000000000000e+04 6.092567548927213039e+01 4.411522598186592603e+01 1.048410948521964912e+02 8.811692081693311707e+01
3.950000000000000000e+04 6.095644018620142646e+01 4.413030551658903278e+01 1.048080813489700773e+02 8.808206034692015862e+01
3.951250000000000000e+04 6.103802393100438195e+01 4.411089586697701037e+01 1.047146127108018021e+02 8.803576108489961882e+01
3.952500000000000000e+04 6.105737092631991203e+01 4.416021403418676528e+01 1.045323882010067251e+02 8.809577639644956548e+01
3.953750000000000000e+04 6.102842197943191849e+01 4.411677643605679577e+01 1.047166484552086132e+02 8.823481188480711523e+01
3.955000000000000000e+04 6.104817151471234382e+01 4.426527424945374634e+01 1.047070496357576985e+02 8.824634662873282309e+01
3.956250000000000000e+04 6.110796416312216905e+01 4.423898597717317216e+01 1.046825310664668649e+02 8.814563633592092629e+01
3.957500000000000000e+04 6.112249202304882090e+01 4.419545108457069915e+01 1.047447337630009940e+02 8.799336807992652609e+01
3.958750000000000000e+04 6.108053958739667877e+01 4.410825659579804636e+01 1.048504638851946851e+02 8.795046675532577751e+01
3.960000000000000000e+04 6.103993793938090562e+01 4.411386339678552559e+01 1.050256943110939858e+02 8.804841861757905974e+01
3.961250000000000000e+04 6.102617200098318762e+01 4.417063577253116335e+01 1.050846921819086930e+02 8.799647366803712600e+01
3.962500000000000000e+04 6.098187725962714012e+01 4.406512025097431717e+01 1.050380372660399502e+02 8.791798436882046985e+01
3.963750000000000000e+04 6.107943513670076641e+01 4.398362806958766669e+01 1.048374959549566938e+02 8.789071038476087949e+01
3.965000000000000000e+04 6.099099892993409355e+01 4.391412239642527737e+01 1.047246825772434420e+02 8.787771098753152899e+01
3.966250000000000000e+04 6.107867116599824442e+01 4.379507897432027619e+01 1.049474793592120818e+02 8.795835901328297268e+01
3.967500000000000000e+04 6.100466291789921058e+01 4.386017288263299463e+01 1.048929375208084593e+02 8.798248463532748076e+01
3.968750000000000000e+04 6.104813253835948217e+01 4.395790504952103817e+01 1.050309410559583796e+02 8.813473762027601310e+01
3.970000000000000000e+04 6.096209115783346277e+01 4.394541973269590329e+01 1.050360812421149177e+02 8.814096459217442714e+01
3.971250000000000000e+04 6.106825608593842247e+01 4.399456510428053235e+01 1.051075285287537895e+02 8.812672186611571590e+01
3.972500000000000000e+04 6.103228520302218385e+01 4.402427981448190764e+01 1.050562176664896867e+02 8.810555481824988533e+01
3.973750000000000000e+04 6.092440294535087730e+01 4.395757959605904830e+01 1.050197024646130046e+02 8.802934617937252426e+01
3.975000000000000000e+04 6.095745306964117560e+01 4.404181398911786260e+01 1.051572957264688597e+02 8.795986482153057295e+01
3.976250000000000000e+04 6.089686068195405966e+01 4.406091733163209057e+01 1.050094491872157505e+02 8.792676735819546252e+01
3.977500000000000000e+04 6.088875617611117974e+01 4.396829194128238072e+01 1.050166862210138135e+02 8.796803412903634012e+01
3.978750000000000000e+04 6.081931445164710226e+01 4.414028850866311871e+01 1.048754532363329446e+02 8.784773044605398695e+01
3.980000000000000000e+04 6.074746040402006741e+01 4.389109837840214112e+01 1.049025688762976642e+02 8.786135854286527547e+01
3.981250000000000000e+04 6.082299235684594407e+01 4.391411546318654757e+01 1.050386318949818616e+02 8.788636876375205986e+01
3.982500000000000000e+04 6.078718223294697509e+01 4.382802673344424704e+01 1.049314410827426798e+02 8.786944706845268627e+01
3.983750000000000000e+04 6.069154702152301439e+01 4.366375646675182765e+01 1.051003686570241058e+02 8.780118658562699352e+01
3.985000000000000000e+04 6.073237165369781820e+01 4.367869602298708287e+01 1.049627894904005245e+02 8.779983062394515514e+01
3.986250000000000000e+04 6.059351022769307349e+01 4.358773151404124491e+01 1.048028975387421724e+02 8.773899186016629415e+01
3.987500000000000000e+04 6.066718721130823866e+01 4.417579423052417553e+01 1.047872851789249324e+02 8.784506438713542309e+01
3.988750000000000000e+04 6.062275519384076716e+01 4.411489899728601927e+01 1.047831406828141780e+02 8.798555156086356988e+01
3.990000000000000000e+04 6.062986155012169576e+01 4.379651343861206669e+01 1.048643877027544420e+02 8.803682739832110826e+01
3.991250000000000000e+04 6.065994506173274203e+01 4.379939257911472339e+01 1.048751729776824391e+02 8.797681879851019460e+01
3.992500000000000000e+04 6.057062291337093285e+01 4.385580618169462497e+01 1.048929024823763854e+02 8.809274914768506903e+01
3.993750000000000000e+04 6.066466098815964614e+01 4.395659447095983552e+01 1.048220261955176369e+02 8.812577097055613251e+01
3.995000000000000000e+04 6.063792646348675675e+01 4.388994763354327944e+01 1.048750987165687434e+02 8.816460707642107764e+01
3.996250000000000000e+04 6.053846825951951161e+01 4.379175304055451079e+01 1.049642610773485671e+02 8.799560705243449377e+01
3.997500000000000000e+04 6.048420562306630899e+01 4.387893418201655038e+01 1.049097631846824328e+02 8.804339313009285206e+01
3.998750000000000000e+04 6.053430710395657854e+01 4.375174519519498517e+01 1.049826500394341338e+02 8.800761347825827841e+01
4.000000000000000000e+04 6.063241444576424755e+01 4.381260794229876865e+01 1.050710663520603276e+02 8.807141284789830138e+01
4.001250000000000000e+04 6.075270099258198542e+01 4.375775439672273848e+01 1.049698715330556951e+02 8.801596912601868894e+01
4.002500000000000000e+04 6.081550794784435254e+01 4.385580477445773795e+01 1.049149769568207091e+02 8.817245491196852925e+01
4.003750000000000000e+04 6.087872084870866729e+01 4.393329057879778787e+01 1.049624608956862204e+02 8.824493132918013316e+01
4.005000000000000000e+04 6.082011674229845255e+01 4.402873677015135456e+01 1.050429287535394565e+02 8.820425421578090663e+01
4.006250000000000000e+04 6.077899795256882243e+01 4.401965602178339765e+01 1.050039922374401016e+02 8.821011879053234850e+01
4.007500000000000000e+04 6.080653609419778860e+01 4.405711453598583915e+01 1.049824451683059294e+02 8.814123235788760269e+01
4.008750000000000000e+04 6.083688141391473181e+01 4.421359250340351110e+01 1.051675935273391076e+02 8.815383142745515954e+01
4.010000000000000000e+04 6.071482036009229688e+01 4.424851255013121687e+01 1.051063917016466860e+02 8.795417601986942202e+01
4.011250000000000000e+04 6.064984031868256409e+01 4.421063955330640738e+01 1.051505745306747741e+02 8.791957920184094633e+01
4.012500000000000000e+04 6.070428048536280841e+01 4.399504504537984673e+01 1.050457329511226163e+02 8.800859751794189378e+01
4.013750000000000000e+04 6.073632359980415885e+01 4.384036340047000380e+01 1.049859033282242393e+02 8.800643424272435311e+01
4.015000000000000000e+04 6.073376858997959005e+01 4.394533702162242861e+01 1.050655626849354718e+02 8.801833176107835754e+01
4.016250000000000000e+04 6.088953706244215880e+01 4.396585024136640385e+01 1.050252348117072074e+02 8.820978440987494196e+01
4.017500000000000000e+04 6.098961313391867378e+01 4.386497439091373707e+01 1.048736557181966020e+02 8.824508624365843446e+01
4.018750000000000000e+04 6.098042977385406971e+01 4.384241004180509549e+01 1.050095500905229073e+02 8.826986639766123233e+01
4.020000000000000000e+04 6.107144699970680790e+01 4.380767298826761902e+01 1.050393724850424348e+02 8.810174835020303874e+01
4.021250000000000000e+04 6.116844877565543470e+01 4.378239705001998772e+01 1.051367564167345705e+02 8.819377317823173712e+01
4.022500000000000000e+04 6.127992573074094906e+01 4.384811545631357887e+01 1.051531644715716141e+02 8.817348050787826708e+01
4.023750000000000000e+04 6.097736623173374682e+01 4.389368082965757623e+01 1.051954893187508446e+02 8.805578802450850162e+01
4.025000000000000000e+04 6.102232105498372761e+01 4.375702378964538752e+01 1.052348154978058119e+02 8.787031496182922297e+01
4.026250000000000000e+04 6.091600909143711817e+01 4.383154447325479453e+01 1.052838394238327595e+02 8.782849342440360374e+01
4.027500000000000000e+04 6.080240332600607900e+01 4.374283410297870489e+01 1.052139604275179323e+02 8.786889398834865972e+01
4.028750000000000000e+04 6.092422744662908229e+01 4.370528037013687594e+01 1.051569964485487958e+02 8.784876150225987601e+01
4.030000000000000000e+04 6.094113460577631258e+01 4.373569613695595848e+01 1.052480699851283390e+02 8.774408192903794657e+01
4.031250000000000000e+04 6.091407956485166864e+01 4.367909901980579690e+01 1.053651000824960420e+02 8.775737831253844945e+01
4.032500000000000000e+04 6.095025906212404720e+01 4.361774927572142957e+01 1.053224333256094667e+02 8.774113516775102539e+01
4.033750000000000000e+04 6.093522854542521827e+01 4.354091247835204825e+01 1.053654166680844639e+02 8.769515570452779230e+01
4.035000000000000000e+04 6.102725262815378926e+01 4.342337998639938235e+01 1.055566646053754454e+02 8.774358761894767156e+01
4.036250000000000000e+04 6.106699072519842986e+01 4.349262126564613595e+01 1.056355996206191179e+02 8.753660398343562576e+01
4.037500000000000000e+04 6.100653571262446206e+01 4.349727400869986127e+01 1.054935012632868307e+02 8.765687540480990947e+01
4.038750000000000000e+04 6.088367539173204079e+01 4.353289798403226030e+01 1.055039543855618263e+02 8.769906287167637515e+01
4.040000000000000000e+04 6.080054732554293651e+01 4.358365655269742689e+01 1.056856492907927105e+02 8.771075498599473974e+01
4.041250000000000000e+04 6.080736730865603334e+01 4.356132687650567448e+01 1.056906468507245620e+02 8.776860836896038620e+01
4.042500000000000000e+04 6.072969279912015850e+01 4.364856579554796667e+01 1.056611888325029440e+02 8.766619623122457483e+01
4.043750000000000000e+04 6.061780110648217601e+01 4.362353113191946363e+01 1.057225340345663085e+02 8.757451537844092115e+01
4.045000000000000000e+04 6.064414291936633106e+01 4.368172166274925416e+01 1.057123809347979773e+02 8.766261555658128657e+01
4.046250000000000000e+04 6.058752837283424242e+01 4.373955849213405145e+01 1.057095336588007797e+02 8.755172693633623737e+01
4.047500000000000000e+04 6.064515417093893035e+01 4.376785998452446336e+01 1.057557612147653714e+02 8.756445885494025561e+01
4.048750000000000000e+04 6.069088917355973933e+01 4.375117156876199687e+01 1.057247649175752855e+02 8.760756923292733234e+01
4.050000000000000000e+04 6.069790449465344295e+01 4.372120032970406811e+01 1.056035778864018653e+02 8.759815706280070913e+01
4.051250000000000000e+04 6.063115360639299212e+01 4.358807699443750749e+01 1.054206536446263414e+02 8.762459046631148851e+01
4.052500000000000000e+04 6.057288146316468413e+01 4.352118874339097943e+01 1.054401108051533953e+02 8.772145335507134689e+01
4.053750000000000000e+04 6.057340279415429762e+01 4.348498743137007949e+01 1.054261976991928123e+02 8.780891361238936099e+01
4.055000000000000000e+04 6.066105281683429951e+01 4.352204156484010866e+01 1.054669259190129225e+02 8.777113707427102440e+01
4.056250000000000000e+04 6.064770071755093994e+01 4.355520413802133106e+01 1.054592549245603124e+02 8.782139059977559725e+01
4.057500000000000000e+04 6.069517395871226029e+01 4.352372329751294444e+01 1.053796659637110480e+02 8.784133630791184544e+01
4.058750000000000000e+04 6.071489335345869875e+01 4.349213449595495007e+01 1.054360887987511006e+02 8.789509417356887866e+01
4.060000000000000000e+04 6.074965483425384605e+01 4.338809660913675970e+01 1.054733097729180145e+02 8.795449492543323800e+01
4.061250000000000000e+04 6.078128087740542185e+01 4.351916157982548583e+01 1.054915190635475284e+02 8.796781521618845545e+01
4.062500000000000000e+04 6.070083980932933088e+01 4.356994539815308798e+01 1.055823719056252941e+02 8.803221392685544799e+01
4.063750000000000000e+04 6.080971434686868093e+01 4.357592822487784190e+01 1.055968482337572567e+02 8.813092397554783020e+01
4.065000000000000000e+04 6.069319128582642975e+01 4.360977040873859778e+01 1.055459540142269361e+02 8.806258777591668263e+01
4.066250000000000000e+04 6.075508225823575259e+01 4.352931781745465400e+01 1.054971106620239283e+02 8.817596842910677424e+01
4.067500000000000000e+04 6.086220894284009830e+01 4.352912359560664868e+01 1.054683910487365779e+02 8.818698499094763577e+01
4.068750000000000000e+04 6.081232614247022639e+01 4.353859126909631527e+01 1.055091790852232663e+02 8.814601570191429403e+01
4.070000000000000000e+04 6.081957987212125261e+01 4.369443172791276453e+01 1.054820876581851365e+02 8.815776575463286235e+01
4.071250000000000000e+04 6.088785636372296750e+01 4.364974084979855462e+01 1.055475530123824797e+02 8.806975683511950592e+01
4.072500000000000000e+04 6.092891051796027568e+01 4.336722265141644783e+01 1.056015016544508285e+02 8.807519348760430944e+01
4.073750000000000000e+04 6.100520463577542074e+01 4.334158786678177222e+01 1.055961340786083440e+02 8.803378111951542451e+01
4.075000000000000000e+04 6.097644482072203687e+01 4.329656791796609383e+01 1.054570428444315837e+02 8.794923693383513807e+01
4.076250000000000000e+04 6.106352195135588090e+01 4.327833118765389742e+01 1.054302095405408579e+02 8.802918046190956147e+01
4.077500000000000000e+04 6.100153942449298938e+01 4.325372904910683047e+01 1.054106224285307718e+02 8.805536441378446000e+01
4.078750000000000000e+04 6.104178540104856410e+01 4.327839460373874658e+01 1.054037873474460127e+02 8.801718799052542863e+01
4.080000000000000000e+04 6.099118274671035067e+01 4.318885333004540428e+01 1.052979334180692916e+02 8.805773884698258769e+01
4.081250000000000000e+04 6.115134487612214542e+01 4.312908662708432672e+01 1.053784260879669148e+02 8.804836618966547235e+01
4.082500000000000000e+04 6.108036102604674511e+01 4.313840363135712153e+01 1.054742669563731710e+02 8.805508150805684409e+01
4.083750000000000000e+04 6.110283824856839630e+01 4.307194546927485135e+01 1.053993038750910785e+02 8.808394457623619189e+01
4.085000000000000000e+04 6.107994730258285188e+01 4.293898082470821009e+01 1.055430793645779914e+02 8.810393084054553015e+01
4.086250000000000000e+04 6.119304113974222048e+01 4.312604753293457094e+01 1.056283475950194344e+02 8.806754728960642353e+01
4.087500000000000000e+04 6.124589037709583295e+01 4.315926548905101612e+01 1.056280852046539422e+02 8.804701686745238476e+01
4.088750000000000000e+04 6.139497284648230391e+01 4.311332613803976699e+01 1.056448973384986374e+02 8.804023844423598177e+01
4.090000000000000000e+04 6.148375450310571466e+01 4.306125770186817903e+01 1.056786661238203635e+02 8.792272952931544694e+01
4.091250000000000000e+04 6.144727710229231121e+01 4.304686212565861325e+01 1.056292706078311028e+02 8.793507458998783477e+01
4.092500000000000000e+04 6.145569204738399094e+01 4.298133542782451144e+01 1.056558455398755285e+02 8.787480854668045538e+01
4.093750000000000000e+04 6.140058320641358591e+01 4.307165506505481289e+01 1.055369291676692711e+02 8.779046454813685330e+01
4.095000000000000000e+04 6.143078525865959705e+01 4.310715038057168158e+01 1.054557762247292914e+02 8.788399659636127126e+01
4.096250000000000000e+04 6.143052320401797317e+01 4.305013394369927937e+01 1.055320448175752830e+02 8.789982988091189497e+01
4.097500000000000000e+04 6.131832004102479772e+01 4.302160086797982785e+01 1.055208022115313327e+02 8.789571235032966001e+01
4.098750000000000000e+04 6.138202516717117163e+01 4.294651601514772921e+01 1.056170078322182633e+02 8.780788928187821796e+01
4.100000000000000000e+04 6.137760381911510166e+01 4.299311473554811869e+01 1.055204514772882618e+02 8.773506301513005212e+01
4.101250000000000000e+04 6.141268777047539373e+01 4.294841588000692667e+01 1.054718936572995887e+02 8.784362087673441977e+01
4.102500000000000000e+04 6.137475693503886731e+01 4.280447056411787798e+01 1.054891035372594246e+02 8.790974982860565490e+01
4.103750000000000000e+04 6.134839740979872147e+01 4.280579986231717982e+01 1.055702720968298109e+02 8.784871545078350152e+01
4.105000000000000000e+04 6.139856388053367908e+01 4.278084087539434677e+01 1.056001882001463912e+02 8.793719677280853375e+01
4.106250000000000000e+04 6.138464681979488091e+01 4.282132241289448160e+01 1.056683020330624458e+02 8.799750653924937183e+01
4.107500000000000000e+04 6.145057654227612431e+01 4.312861329825189927e+01 1.056889606823631169e+02 8.800259465414544024e+01
4.108750000000000000e+04 6.149532262672784100e+01 4.315024605628952514e+01 1.057710922156848312e+02 8.800269409579989599e+01
4.110000000000000000e+04 6.154111424222816851e+01 4.305603159267968039e+01 1.057536617892903905e+02 8.797737876953365799e+01
4.111250000000000000e+04 6.162735164195231619e+01 4.306221817357882031e+01 1.056713894608954121e+02 8.780341687626804514e+01
4.112500000000000000e+04 6.163524221664128788e+01 4.317627444979284945e+01 1.054802464883406543e+02 8.764616907438849580e+01
4.113750000000000000e+04 6.156362968153912618e+01 4.321984408466401817e+01 1.056215280497684574e+02 8.745251492975270935e+01
4.115000000000000000e+04 6.154045555030008074e+01 4.316096252024814817e+01 1.057545162295582202e+02 8.756404872333146727e+01
4.116250000000000000e+04 6.150335870628772739e+01 4.327555020233340599e+01 1.057660068376629283e+02 8.755981846281108005e+01
4.117500000000000000e+04 6.144465001402641491e+01 4.329503384741573768e+01 1.057805926758450425e+02 8.766527309980692451e+01
4.118750000000000000e+04 6.145385842945880484e+01 4.319627718382684378e+01 1.057601454329742126e+02 8.765241667481744514e+01
4.120000000000000000e+04 6.137334869545993143e+01 4.312780876912174222e+01 1.056008899326690056e+02 8.769624306117128754e+01
4.121250000000000000e+04 6.136709160247651340e+01 4.307876505369628717e+01 1.054765521717740597e+02 8.770941960035148099e+01
4.122500000000000000e+04 6.118260942513416722e+01 4.318310440388559357e+01 1.055315751078861837e+02 8.770974361152923393e+01
4.123750000000000000e+04 6.108645383818547714e+01 4.325222887704065755e+01 1.056927028986847006e+02 8.780290167745459939e+01
4.125000000000000000e+04 6.101417654899231025e+01 4.334810078062648131e+01 1.056171672947891409e+02 8.784065187756937121e+01
4.126250000000000000e+04 6.094813519352435804e+01 4.345364889743673587e+01 1.056780074643949661e+02 8.782341789557072786e+01
4.127500000000000000e+04 6.102493127053565303e+01 4.338828713105100121e+01 1.057798121195700958e+02 8.780902300925923498e+01
4.128750000000000000e+04 6.092199273135349813e+01 4.356205299244575713e+01 1.059529221213985153e+02 8.786055338793194380e+01
4.130000000000000000e+04 6.096503344958468062e+01 4.368237032573602363e+01 1.059413182761605157e+02 8.783630945863413331e+01
4.131250000000000000e+04 6.103134169256070152e+01 4.373645313165338422e+01 1.057905362160572196e+02 8.780959753249571520e+01
4.132500000000000000e+04 6.091913423883737977e+01 4.379818214665927201e+01 1.057853417419188276e+02 8.791023951766834443e+01
4.133750000000000000e+04 6.089192478584942592e+01 4.378876912975516689e+01 1.058543378356496589e+02 8.800948015450595108e+01
4.135000000000000000e+04 6.079420159061797335e+01 4.374482743814166241e+01 1.057328370072376345e+02 8.789940390531650394e+01
4.136250000000000000e+04 6.101022295363971182e+01 4.369643250536591950e+01 1.059190232601461616e+02 8.790029982621328486e+01
4.137500000000000000e+04 6.086919637281653905e+01 4.366469499554558098e+01 1.057504307413222762e+02 8.784069579973275665e+01
4.138750000000000000e+04 6.087576063146866545e+01 4.354615618856681891e+01 1.057526787573321343e+02 8.788666890810922894e+01
4.140000000000000000e+04 6.091254330853436016e+01 4.347571769801321295e+01 1.056868604426874896e+02 8.787557370556025660e+01
4.141250000000000000e+04 6.095921364389287334e+01 4.365312532167497039e+01 1.055835081884731323e+02 8.783021892602978653e+01
4.142500000000000000e+04 6.102997346428008996e+01 4.357556971655909450e+01 1.054743065299670377e+02 8.791622670099158654e+01
4.143750000000000000e+04 6.105676795634461484e+01 4.357262984541488748e+01 1.053227014517133853e+02 8.786539385786900880e+01
4.145000000000000000e+04 6.114641815545387260e+01 4.357908442047723696e+01 1.053174599627960788e+02 8.780491368530596219e+01
4.146250000000000000e+04 6.107880628811746249e+01 4.358251297588015660e+01 1.053380073395307193e+02 8.769633590496205500e+01
4.147500000000000000e+04 6.111434356612627283e+01 4.350099520609445847e+01 1.053418468565526922e+02 8.762379444025809505e+01
4.148750000000000000e+04 6.115213885265087157e+01 4.344889514028178468e+01 1.052331783235037648e+02 8.758952782725972952e+01
4.150000000000000000e+04 6.135282662742077520e+01 4.346539044857498624e+01 1.051637395168671105e+02 8.753903279325740527e+01
4.151250000000000000e+04 6.114335849881783957e+01 4.338002492395326470e+01 1.050863977164565597e+02 8.750997539402283110e+01
4.152500000000000000e+04 6.116965076544553881e+01 4.336995597539722525e+01 1.051334419395802087e+02 8.748056921336191749e+01
4.153750000000000000e+04 6.126795017697610035e+01 4.332329687391334971e+01 1.051518386584121885e+02 8.752937864468682960e+01
4.155000000000000000e+04 6.123741035749302597e+01 4.332282287743967686e+01 1.052382602095362785e+02 8.762935101318714715e+01
4.156250000000000000e+04 6.120614267589390778e+01 4.351401775061377464e+01 1.052070886970739139e+02 8.750461632673784607e+01
4.157500000000000000e+04 6.116952635658751802e+01 4.359524713015093056e+01 1.052157330690760517e+02 8.752378982316956524e+01
4.158750000000000000e+04 6.108007128026324750e+01 4.347359133181119972e+01 1.053756362543259542e+02 8.762359503047021292e+01
4.160000000000000000e+04 6.112652197479187066e+01 4.347829263022991597e+01 1.052669332321911497e+02 8.762822175433439043e+01
4.161250000000000000e+04 6.103051117748319854e+01 4.345415382995592779e+01 1.050779506068240750e+02 8.750628018680257014e+01
4.162500000000000000e+04 6.109020025522201536e+01 4.350467023998392335e+01 1.051344136570847354e+02 8.738513446273509544e+01


==> anc/Fig8/ca95_Ca0.20_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.915842894139353803e+01 5.998176969116207147e+01 9.743304810781719993e+01 9.674981804461683055e+01
2.500000000000000000e+01 5.920721524158012272e+01 5.982005028315811757e+01 9.745664694332036504e+01 9.674471012725325636e+01
3.750000000000000000e+01 5.940693768671116004e+01 5.959837248520650377e+01 9.746666276059062284e+01 9.668392825628319542e+01
5.000000000000000000e+01 5.956006275639035863e+01 5.965613475834311430e+01 9.739902864667114102e+01 9.665748847672024624e+01
6.250000000000000000e+01 5.938547810056297749e+01 5.958938895149282899e+01 9.746073458621653174e+01 9.667257537693636493e+01
7.500000000000000000e+01 5.948984256824483907e+01 5.955377221530425658e+01 9.758653883213546010e+01 9.657774115693561612e+01
8.750000000000000000e+01 5.947872115393621328e+01 5.957972321666619564e+01 9.760899000254207181e+01 9.642253304166709427e+01
1.000000000000000000e+02 5.962198982640446587e+01 5.951952001636286838e+01 9.757488460687484633e+01 9.647658590949156121e+01
1.125000000000000000e+02 5.962763598474476368e+01 5.942372120708339622e+01 9.753223764242585503e+01 9.637297732744175960e+01
1.250000000000000000e+02 5.973863069718791508e+01 5.933388948798329920e+01 9.748733406551848191e+01 9.633539823408824532e+01
1.375000000000000000e+02 5.976261957633892763e+01 5.939463727895760314e+01 9.754348028238264590e+01 9.625262012253833177e+01
1.500000000000000000e+02 5.995364163497431065e+01 5.928004192786639948e+01 9.758895843306018492e+01 9.624777559912388369e+01
1.625000000000000000e+02 6.000707854457056811e+01 5.922685404292493416e+01 9.755928642224066039e+01 9.623568049851348860e+01
1.750000000000000000e+02 6.003357518609418975e+01 5.913440838054766147e+01 9.757932574527097813e+01 9.625068887862573774e+01
1.875000000000000000e+02 6.015046095036985463e+01 5.910194707967168171e+01 9.765386921367809236e+01 9.623649996283243979e+01
2.000000000000000000e+02 6.027576973720886855e+01 5.901813472198478649e+01 9.770535391971078809e+01 9.626804585236881451e+01
2.125000000000000000e+02 6.038545640438106687e+01 5.871850494079479432e+01 9.781036981503893912e+01 9.612577492762225972e+01
2.250000000000000000e+02 6.052060141297821616e+01 5.870013861954273438e+01 9.802131643873853761e+01 9.609601393968473815e+01
2.375000000000000000e+02 6.061373971872408362e+01 5.851398161230100925e+01 9.809050110961750590e+01 9.606148541082563952e+01
2.500000000000000000e+02 6.065642437639714757e+01 5.848205162831920489e+01 9.815292149187372672e+01 9.593111289719949752e+01
2.625000000000000000e+02 6.073504701357167335e+01 5.858464544965659826e+01 9.839015781644259562e+01 9.592299091510867015e+01
2.750000000000000000e+02 6.078778703701068764e+01 5.846936456364444012e+01 9.840610770439322152e+01 9.586246894604806812e+01
2.875000000000000000e+02 6.091132958536351794e+01 5.843931328336975639e+01 9.845110936353677289e+01 9.563603010035147634e+01
3.000000000000000000e+02 6.098970730367742732e+01 5.842598054546296993e+01 9.839088826931265430e+01 9.563529733142760847e+01
3.125000000000000000e+02 6.102809224888147099e+01 5.839225917227177121e+01 9.832923698038963778e+01 9.561684961348693435e+01
3.250000000000000000e+02 6.118381122975085162e+01 5.822334993698255090e+01 9.843618147368412963e+01 9.545277358914410115e+01
3.375000000000000000e+02 6.132349746132947388e+01 5.814413126786057973e+01 9.861543391715535734e+01 9.546216952452596161e+01
3.500000000000000000e+02 6.133298471737123947e+01 5.813833329169468556e+01 9.862299866068356380e+01 9.549502738819978731e+01
3.625000000000000000e+02 6.130515629030149682e+01 5.807580133904024677e+01 9.868110874714353997e+01 9.547730194431697726e+01
3.750000000000000000e+02 6.133477135169804484e+01 5.798963289800846610e+01 9.878863659614602000e+01 9.547777201166745442e+01
3.875000000000000000e+02 6.141665312139557642e+01 5.789349316085725405e+01 9.883340021401626529e+01 9.550903940272010573e+01
4.000000000000000000e+02 6.133632423840498404e+01 5.785488691619075752e+01 9.872397441667371254e+01 9.537583581420720691e+01
4.125000000000000000e+02 6.146113162291799625e+01 5.786257884154571229e+01 9.866791414409654237e+01 9.544521952910147888e+01
4.250000000000000000e+02 6.166713266995398612e+01 5.774056225237455919e+01 9.867494231930923831e+01 9.534660545521531105e+01
4.375000000000000000e+02 6.174084928464612432e+01 5.760493351284944907e+01 9.876700300276090161e+01 9.523658452336265157e+01
4.500000000000000000e+02 6.185149021250387591e+01 5.749638814389247443e+01 9.878031541576055474e+01 9.517888952377860790e+01
4.625000000000000000e+02 6.193966283016920471e+01 5.758005117680811935e+01 9.876459345338946605e+01 9.517979854848191223e+01
4.750000000000000000e+02 6.194008722034696746e+01 5.746846930477671123e+01 9.881813350678146435e+01 9.527114153989683132e+01
4.875000000000000000e+02 6.194370817179510169e+01 5.743817400647147053e+01 9.886904838986913546e+01 9.526162993914631727e+01
5.000000000000000000e+02 6.193335328877872570e+01 5.750599454751165496e+01 9.892864532128760402e+01 9.521941798675852908e+01
5.125000000000000000e+02 6.202498263739424544e+01 5.748546477875758853e+01 9.902842298219712802e+01 9.517752049797000780e+01
5.250000000000000000e+02 6.216871488323547368e+01 5.743408370883458502e+01 9.908203591440124569e+01 9.511244157082403206e+01
5.375000000000000000e+02 6.230790191608653572e+01 5.736131640771967710e+01 9.940517880730388356e+01 9.504349850535845690e+01
5.500000000000000000e+02 6.235248217552802430e+01 5.737454171401162739e+01 9.938748473946698425e+01 9.512310281124331368e+01
5.625000000000000000e+02 6.226903199221371921e+01 5.729450377765206071e+01 9.955735801806171992e+01 9.522667167558751089e+01
5.750000000000000000e+02 6.229623297404543081e+01 5.713778382458374949e+01 9.958831967661777185e+01 9.528936942275160504e+01
5.875000000000000000e+02 6.227637403871934652e+01 5.702401817470737910e+01 9.955832038338220968e+01 9.518946045991910410e+01
6.000000000000000000e+02 6.227837102181959494e+01 5.696643373501632368e+01 9.952709752902987361e+01 9.506801752250122206e+01
6.125000000000000000e+02 6.223885953258697867e+01 5.697384536116867082e+01 9.963245672101700734e+01 9.506862112707784718e+01
6.250000000000000000e+02 6.224501977018199028e+01 5.687481701802619227e+01 9.959030490522198420e+01 9.505598919908641165e+01
6.375000000000000000e+02 6.232487714509289134e+01 5.676045744753144362e+01 9.981914452351460909e+01 9.502665677894776763e+01
6.500000000000000000e+02 6.246307984770773913e+01 5.683813483590403592e+01 9.983374212844472595e+01 9.494750024309946923e+01
6.625000000000000000e+02 6.248021831683019656e+01 5.669028044851849302e+01 9.982519979240694852e+01 9.492399585574163723e+01
6.750000000000000000e+02 6.246838425158343711e+01 5.652183464870024920e+01 9.993772452452115829e+01 9.479953438898080265e+01
6.875000000000000000e+02 6.254038238555857987e+01 5.662232503315207310e+01 1.000410860794707730e+02 9.475489526360406956e+01
7.000000000000000000e+02 6.266723713390898354e+01 5.661377070904867281e+01 1.001529100846677238e+02 9.469459166139303363e+01
7.125000000000000000e+02 6.258732799644081268e+01 5.653603192397446975e+01 1.000990342645911824e+02 9.462684360538399631e+01
7.250000000000000000e+02 6.262869576792079584e+01 5.669457844079646236e+01 1.002152491417150486e+02 9.458201743118678451e+01
7.375000000000000000e+02 6.262317591005068351e+01 5.674675881495200258e+01 1.002738454239300836e+02 9.435969678290335594e+01
7.500000000000000000e+02 6.266283818436010478e+01 5.673166815402316843e+01 1.001753459292714297e+02 9.422940540561758382e+01
7.625000000000000000e+02 6.264080858799648155e+01 5.675555192207602317e+01 1.002136598438786734e+02 9.428056510246544519e+01
7.750000000000000000e+02 6.261867693508610699e+01 5.666958189716924466e+01 1.001667647140687194e+02 9.435992523610735816e+01
7.875000000000000000e+02 6.279400559886845201e+01 5.673102833344477602e+01 1.001556344797233464e+02 9.424813021562836468e+01
8.000000000000000000e+02 6.289698648617873999e+01 5.669058084990493995e+01 1.001138157057360587e+02 9.420604530693302081e+01
8.125000000000000000e+02 6.293638112713242805e+01 5.661625205885125922e+01 1.001182244854098116e+02 9.422128484127000547e+01
8.250000000000000000e+02 6.289714376381721195e+01 5.651354637457059482e+01 1.000179305842081163e+02 9.410021354596464960e+01
8.375000000000000000e+02 6.294448452838715724e+01 5.648882498064423885e+01 1.002517945552724115e+02 9.412184045883651606e+01
8.500000000000000000e+02 6.296969019188689742e+01 5.648850105791589016e+01 1.002008695062209540e+02 9.406530651156464273e+01
8.625000000000000000e+02 6.306603482552043261e+01 5.648787823679655418e+01 1.003378974751616397e+02 9.401230108206256375e+01
8.750000000000000000e+02 6.319564918960654865e+01 5.643063881792568992e+01 1.002793882121967499e+02 9.383822376424986089e+01
8.875000000000000000e+02 6.319550190709975368e+01 5.650790345330439379e+01 1.002546629579110231e+02 9.372656496162882434e+01
9.000000000000000000e+02 6.295889197985537322e+01 5.651894910733535937e+01 1.002540498223959986e+02 9.386387076460854928e+01
9.125000000000000000e+02 6.311935769230503723e+01 5.648457884357637937e+01 1.002719995404178803e+02 9.375777322576679751e+01
9.250000000000000000e+02 6.325812847319956234e+01 5.649631128396581659e+01 1.002049296301533303e+02 9.367541741550988377e+01
9.375000000000000000e+02 6.322442829247771812e+01 5.647063560937522908e+01 1.001918695553261642e+02 9.371808647709040940e+01
9.500000000000000000e+02 6.309327070777499813e+01 5.643994691656839535e+01 1.003784720601352802e+02 9.368312435068706634e+01
9.625000000000000000e+02 6.313419646491797010e+01 5.632942116276628752e+01 1.005767118561543896e+02 9.357583070784326651e+01
9.750000000000000000e+02 6.318920684673975785e+01 5.632709519631144701e+01 1.005967973273833280e+02 9.353310704381995322e+01
9.875000000000000000e+02 6.321834711695472464e+01 5.637187569838553003e+01 1.006622600300207040e+02 9.353510029989828922e+01
1.000000000000000000e+03 6.319537968559180996e+01 5.629496566553940795e+01 1.006583750582397414e+02 9.348318801869423567e+01
1.012500000000000000e+03 6.327100344626000350e+01 5.635262149218937111e+01 1.008362401167320002e+02 9.344695200582052053e+01
1.025000000000000000e+03 6.331152302846373914e+01 5.631650063640208970e+01 1.009815326579477670e+02 9.340718259230389720e+01
1.037500000000000000e+03 6.343640575312166874e+01 5.616439866348804344e+01 1.009091056871199754e+02 9.334137255720953874e+01
1.050000000000000000e+03 6.344166860564339316e+01 5.609582518447943755e+01 1.010120091929091757e+02 9.345128145545295695e+01
1.062500000000000000e+03 6.349245719405661248e+01 5.606673400267741414e+01 1.010059286358882531e+02 9.329473894080706486e+01
1.075000000000000000e+03 6.357803863288241786e+01 5.598721121731683326e+01 1.010694868726683353e+02 9.332262996378906905e+01
1.087500000000000000e+03 6.368219013386111982e+01 5.610253190735576112e+01 1.011304608508873031e+02 9.329589579933904986e+01
1.100000000000000000e+03 6.374079848804579029e+01 5.618812824323667598e+01 1.012572701712256134e+02 9.319677868168011514e+01
1.112500000000000000e+03 6.383085916442711749e+01 5.609036357476045964e+01 1.012311728195320484e+02 9.311120281056444981e+01
1.125000000000000000e+03 6.365064055874615434e+01 5.593703075075470110e+01 1.013114107606843532e+02 9.297126397409606113e+01
1.137500000000000000e+03 6.365096745912539689e+01 5.588381852060792454e+01 1.013208510357968066e+02 9.278463132374675126e+01
1.150000000000000000e+03 6.376382360388661397e+01 5.576678177112264478e+01 1.012834418749073251e+02 9.279071483873588022e+01
1.162500000000000000e+03 6.366701911856300455e+01 5.579635037604518999e+01 1.014010233883658003e+02 9.288737104644157228e+01
1.175000000000000000e+03 6.353582316830070909e+01 5.570378902792585762e+01 1.013810994087090336e+02 9.288775714390598637e+01
1.187500000000000000e+03 6.345186742077496689e+01 5.573833338018613404e+01 1.013561662019700407e+02 9.291042003607635991e+01
1.200000000000000000e+03 6.347364103492272847e+01 5.565552715907006132e+01 1.014136536193353493e+02 9.293219495399732466e+01
1.212500000000000000e+03 6.340578862030227469e+01 5.559165609696646015e+01 1.014979432568168676e+02 9.277765162332977411e+01
1.225000000000000000e+03 6.340444545425958012e+01 5.546598018257526519e+01 1.016458136996927379e+02 9.270154004364151490e+01
1.237500000000000000e+03 6.344298033903994138e+01 5.558918206472392853e+01 1.016849056413964973e+02 9.271681701298463452e+01
1.250000000000000000e+03 6.348935617515140706e+01 5.556731053789996366e+01 1.017856481881710238e+02 9.284451558732237686e+01
1.262500000000000000e+03 6.346070083791290273e+01 5.545070588697685565e+01 1.019251092139724761e+02 9.284345404270553104e+01
1.275000000000000000e+03 6.359356051889966466e+01 5.546530461436067583e+01 1.018805375285634796e+02 9.283122749440072141e+01
1.287500000000000000e+03 6.367251444950147032e+01 5.542296665350842488e+01 1.018990549454455277e+02 9.288134610381848688e+01
1.300000000000000000e+03 6.365877806574631137e+01 5.551713278789790706e+01 1.019286280617078546e+02 9.282976966479618852e+01
1.312500000000000000e+03 6.372625221298860509e+01 5.550622200836592413e+01 1.020336827166995448e+02 9.281780145147101280e+01
1.325000000000000000e+03 6.386255011471375553e+01 5.554358338546093421e+01 1.020223660249734365e+02 9.278433377017368855e+01
1.337500000000000000e+03 6.385037425744683759e+01 5.568119275363430631e+01 1.019828520054968664e+02 9.271663793258547059e+01
1.350000000000000000e+03 6.371563550847657353e+01 5.563855431554822673e+01 1.019996550173922003e+02 9.273503110650062808e+01
1.362500000000000000e+03 6.378832806679245948e+01 5.568980161188800793e+01 1.020194918696696220e+02 9.272314332483313137e+01
1.375000000000000000e+03 6.388507992850777839e+01 5.545125755652905752e+01 1.019692452708008688e+02 9.261942655266564373e+01
1.387500000000000000e+03 6.394917252712861000e+01 5.541304519690056196e+01 1.019928096619226210e+02 9.247166690722380622e+01
1.400000000000000000e+03 6.393947409972783902e+01 5.549389225888392474e+01 1.020578682522732237e+02 9.250857066867888534e+01
1.412500000000000000e+03 6.390843300613445876e+01 5.544878653548950354e+01 1.020098212053568147e+02 9.250809342539658076e+01
1.425000000000000000e+03 6.397047028457166107e+01 5.535479973513087515e+01 1.021938632780147316e+02 9.250032281110729571e+01
1.437500000000000000e+03 6.408123623741316521e+01 5.521987403581105269e+01 1.021363412172956657e+02 9.252062951307286198e+01
1.450000000000000000e+03 6.418870293096836122e+01 5.517193579327608433e+01 1.020721564388037592e+02 9.244501442567317895e+01
1.462500000000000000e+03 6.426472868265771865e+01 5.511387786038071823e+01 1.023006253568184718e+02 9.236104136489451832e+01
1.475000000000000000e+03 6.420593064909283498e+01 5.507505996105867041e+01 1.022608932815686700e+02 9.237105776859591799e+01
1.487500000000000000e+03 6.428829372695558675e+01 5.502358567689429947e+01 1.022298742927875139e+02 9.239451239649605441e+01
1.500000000000000000e+03 6.414684592135998287e+01 5.502685770110802110e+01 1.022873536223118549e+02 9.237432495718348946e+01
1.512500000000000000e+03 6.410661568435679669e+01 5.502142940653173042e+01 1.022247674846110215e+02 9.230322316117295145e+01
1.525000000000000000e+03 6.407587113117841682e+01 5.499136182345763757e+01 1.022993464230279699e+02 9.238493065153124917e+01
1.537500000000000000e+03 6.402646079470568452e+01 5.495840988253626591e+01 1.022572362956684628e+02 9.226663336672693561e+01
1.550000000000000000e+03 6.416244373549434954e+01 5.497922697991187135e+01 1.022010752104359170e+02 9.229789640261671479e+01
1.562500000000000000e+03 6.415927927301640921e+01 5.511724271818298604e+01 1.022366442794291999e+02 9.240769344437117638e+01
1.575000000000000000e+03 6.391053444774153292e+01 5.511451068809468268e+01 1.023359710634249069e+02 9.241835455997136251e+01
1.587500000000000000e+03 6.390930538190514199e+01 5.519625065953606224e+01 1.022832296443487792e+02 9.230453200462579844e+01
1.600000000000000000e+03 6.407359462676915030e+01 5.502108542164059202e+01 1.022874860004415325e+02 9.245022086109426596e+01
1.612500000000000000e+03 6.411949629207364865e+01 5.503497703634859306e+01 1.021039286661874428e+02 9.247662199750685375e+01
1.625000000000000000e+03 6.412969922278134050e+01 5.510304709012060442e+01 1.020827211556802609e+02 9.250607251461282488e+01
1.637500000000000000e+03 6.408203790217474705e+01 5.505978461643636734e+01 1.021021314391570058e+02 9.240542911651738223e+01
1.650000000000000000e+03 6.411805110194735846e+01 5.496732781163010628e+01 1.021456952869146448e+02 9.229439318545941262e+01
1.662500000000000000e+03 6.396873734901000574e+01 5.505663826237509539e+01 1.022654062347655071e+02 9.219183201325158450e+01
1.675000000000000000e+03 6.399607291522292485e+01 5.504322813817085347e+01 1.022555931942846854e+02 9.228848003412957723e+01
1.687500000000000000e+03 6.408352527942362542e+01 5.505136004438565323e+01 1.022771820988344587e+02 9.229349155163379237e+01
1.700000000000000000e+03 6.407712969865755781e+01 5.514840849971882619e+01 1.022895557205354891e+02 9.219862746775818607e+01
1.712500000000000000e+03 6.409085322042750477e+01 5.519502938630945721e+01 1.022062787577019662e+02 9.234492692602658792e+01
1.725000000000000000e+03 6.410931682413574606e+01 5.526463214022732728e+01 1.022026669836135540e+02 9.214670251465588535e+01
1.737500000000000000e+03 6.414450702287383876e+01 5.512994633616843032e+01 1.024188063819529049e+02 9.209616746267096232e+01
1.750000000000000000e+03 6.427353957057508183e+01 5.505710106232898227e+01 1.024327652476368371e+02 9.212967077039496644e+01
1.762500000000000000e+03 6.440160201837673526e+01 5.491335423090013279e+01 1.024774711323694447e+02 9.214819022580149976e+01
1.775000000000000000e+03 6.433962793699420502e+01 5.489626520452483760e+01 1.025536521337945999e+02 9.206689218137046282e+01
1.787500000000000000e+03 6.432247164082995994e+01 5.492444452650644848e+01 1.025351170841011736e+02 9.202537893665993352e+01
1.800000000000000000e+03 6.429904662014097028e+01 5.482108402561556204e+01 1.025004426046907611e+02 9.210403958247080425e+01
1.812500000000000000e+03 6.436525505664616276e+01 5.488036774393501105e+01 1.024723695813010806e+02 9.206424121002369532e+01
1.825000000000000000e+03 6.437877005629214011e+01 5.471065172896263817e+01 1.025822595501339265e+02 9.199048679940888462e+01
1.837500000000000000e+03 6.419127023314686653e+01 5.460689221689356287e+01 1.025503197747463986e+02 9.193392228878678907e+01
1.850000000000000000e+03 6.422307060587178285e+01 5.463876111369923194e+01 1.026383792467124891e+02 9.209184519299964222e+01
1.862500000000000000e+03 6.412895583677615718e+01 5.469409566812807100e+01 1.027171717366734498e+02 9.208723658590920991e+01
1.875000000000000000e+03 6.408142400221612434e+01 5.456954538442912650e+01 1.025890854589345906e+02 9.189329474476782877e+01
1.887500000000000000e+03 6.416596914927988848e+01 5.460152825951139732e+01 1.026344310527374262e+02 9.199278968540451729e+01
1.900000000000000000e+03 6.412468913079582933e+01 5.452732341450546016e+01 1.026242563438219122e+02 9.187120787723655724e+01
1.912500000000000000e+03 6.415006604049439431e+01 5.453918794981746032e+01 1.027462366207361271e+02 9.183091831723990595e+01
1.925000000000000000e+03 6.418397824956893771e+01 5.473902502789181312e+01 1.027534967465151823e+02 9.187865537369229685e+01
1.937500000000000000e+03 6.426761038732379916e+01 5.455120396245838776e+01 1.027991374186604787e+02 9.183407639106901854e+01
1.950000000000000000e+03 6.423327211787551505e+01 5.451888792410814233e+01 1.027741276467241249e+02 9.167978606933748154e+01
1.962500000000000000e+03 6.434198919974178921e+01 5.451260341217206928e+01 1.027870373055904736e+02 9.170712975218900453e+01
1.975000000000000000e+03 6.442098287758686581e+01 5.445905084998832990e+01 1.029660274454247428e+02 9.180146562694716295e+01
1.987500000000000000e+03 6.445206478575342146e+01 5.459814591922027205e+01 1.031272302123130657e+02 9.171222118883433438e+01
2.000000000000000000e+03 6.446006968322649300e+01 5.463527885669663675e+01 1.030743325564046700e+02 9.176210430083281722e+01
2.012500000000000000e+03 6.438379115851816437e+01 5.465566758797375257e+01 1.030680111513598547e+02 9.183515250348136760e+01
2.025000000000000000e+03 6.427121359192727823e+01 5.461902558723700452e+01 1.032278628756524341e+02 9.185121540955981345e+01
2.037500000000000000e+03 6.434220158268473710e+01 5.455165758764841399e+01 1.031905489763573058e+02 9.185869800581262723e+01
2.050000000000000000e+03 6.438130816897906072e+01 5.450740470871007659e+01 1.032027806415887454e+02 9.169494909746235578e+01
2.062500000000000000e+03 6.429565291446894548e+01 5.450694016434653122e+01 1.033075403981860063e+02 9.160727477381888662e+01
2.075000000000000000e+03 6.421926300979542646e+01 5.436607558113989569e+01 1.033502003241457174e+02 9.158049382888684420e+01
2.087500000000000000e+03 6.422086238528910940e+01 5.432048529082694444e+01 1.032385597256441940e+02 9.147329028845906862e+01
2.100000000000000000e+03 6.426777412764690212e+01 5.430843401562636075e+01 1.031613173236147389e+02 9.140669686945719263e+01
2.112500000000000000e+03 6.433445884983143515e+01 5.431531048238656467e+01 1.031871702442334851e+02 9.126580237877200830e+01
2.125000000000000000e+03 6.440882548244992734e+01 5.432400125500596744e+01 1.032266713650046910e+02 9.131976504780713810e+01
2.137500000000000000e+03 6.443999473763079777e+01 5.429986800429200855e+01 1.031478317331968668e+02 9.127341001599768333e+01
2.150000000000000000e+03 6.451850338364484116e+01 5.433150306816282438e+01 1.030417418387638406e+02 9.133035070462237570e+01
2.162500000000000000e+03 6.454294716496372075e+01 5.428351118563706024e+01 1.029966887215941682e+02 9.133618977626392166e+01
2.175000000000000000e+03 6.445534136726529084e+01 5.410873995012729409e+01 1.030352809415175841e+02 9.161012631309900200e+01
2.187500000000000000e+03 6.445486736550665796e+01 5.409524524283695257e+01 1.030761339184543743e+02 9.174898049300662706e+01
2.200000000000000000e+03 6.443800391145744300e+01 5.411400301975575644e+01 1.028984404374550792e+02 9.167310458540218576e+01
2.212500000000000000e+03 6.459765448435955193e+01 5.416884154156672793e+01 1.028142701294448358e+02 9.179708802824897873e+01
2.225000000000000000e+03 6.470217381313969440e+01 5.397188843349739784e+01 1.027208293260916179e+02 9.178432154280918098e+01
2.237500000000000000e+03 6.474106900100278494e+01 5.405435438901037770e+01 1.029342867431903414e+02 9.188411360062509914e+01
2.250000000000000000e+03 6.475509103454714932e+01 5.406984465955144259e+01 1.029569379069104968e+02 9.200951160105456950e+01
2.262500000000000000e+03 6.468188768640717967e+01 5.413059506255746811e+01 1.031207977754769018e+02 9.196692092795488804e+01
2.275000000000000000e+03 6.468938291846120592e+01 5.410722089053052031e+01 1.031328007176161634e+02 9.185522130317745848e+01
2.287500000000000000e+03 6.479166732747286517e+01 5.411533060069419321e+01 1.031186621767820526e+02 9.187598297564692018e+01
2.300000000000000000e+03 6.482912077571032228e+01 5.411185230172421257e+01 1.031826881500042958e+02 9.200585436784569993e+01
2.312500000000000000e+03 6.492594465117723246e+01 5.398696785260633391e+01 1.031679784989487132e+02 9.193827876189808990e+01
2.325000000000000000e+03 6.501475197437454767e+01 5.396307003286689508e+01 1.031157353291606853e+02 9.202423913048322390e+01
2.337500000000000000e+03 6.503148452838172489e+01 5.382491017211064843e+01 1.031708858517455951e+02 9.225058723689843987e+01
2.350000000000000000e+03 6.493047270275549465e+01 5.376582343931371355e+01 1.030697879783737818e+02 9.224997653691487187e+01
2.362500000000000000e+03 6.491826180274713920e+01 5.386305806569910715e+01 1.030581624876381710e+02 9.221242521209579479e+01
2.375000000000000000e+03 6.497931720144167400e+01 5.392662529319930087e+01 1.031160754323270083e+02 9.211738473673820238e+01
2.387500000000000000e+03 6.506226104377370234e+01 5.400536659781700166e+01 1.031503191023691386e+02 9.201988929750014279e+01
2.400000000000000000e+03 6.523960052861697534e+01 5.400426367731014210e+01 1.030866568381788824e+02 9.201814013385798319e+01
2.412500000000000000e+03 6.525176948041409730e+01 5.407030022253209722e+01 1.028796494833669328e+02 9.221442757842226001e+01
2.425000000000000000e+03 6.522794690270653462e+01 5.406787935202638806e+01 1.027889978477810899e+02 9.215290492782871468e+01
2.437500000000000000e+03 6.524706160811153666e+01 5.402816644726753026e+01 1.027646753278968390e+02 9.210248390300833421e+01
2.450000000000000000e+03 6.516181990158848691e+01 5.407474531525506478e+01 1.027031680705025138e+02 9.219168618095510226e+01
2.462500000000000000e+03 6.508192078104882228e+01 5.406070826548528885e+01 1.026912612803434257e+02 9.213493978498634362e+01
2.475000000000000000e+03 6.509366785720169446e+01 5.408526351809879174e+01 1.027168734850230578e+02 9.197567870541317347e+01
2.487500000000000000e+03 6.502796040168452407e+01 5.386015876737943842e+01 1.026682662266233592e+02 9.193800086146526951e+01
2.500000000000000000e+03 6.506857940722011335e+01 5.383223508725861706e+01 1.025185327346133590e+02 9.200209057498805976e+01
2.512500000000000000e+03 6.509521405586896492e+01 5.384498517222557012e+01 1.026443261653573842e+02 9.197728496523940578e+01
2.525000000000000000e+03 6.517277656875130276e+01 5.385345515227825786e+01 1.024439178955665000e+02 9.181642609076138228e+01
2.537500000000000000e+03 6.523248756688609262e+01 5.398437311153325169e+01 1.023734651752129707e+02 9.190001141241116045e+01
2.550000000000000000e+03 6.503559523110814666e+01 5.386156973443912932e+01 1.023235503239208128e+02 9.183028456502333370e+01
2.562500000000000000e+03 6.500095119134083177e+01 5.388473055002985745e+01 1.023753125341344514e+02 9.188543408303672777e+01
2.575000000000000000e+03 6.502805564978970665e+01 5.404696761567230112e+01 1.024226938812873158e+02 9.193096714995144225e+01
2.587500000000000000e+03 6.517729969271962887e+01 5.413649210635239939e+01 1.024105184509496098e+02 9.197258902543899239e+01
2.600000000000000000e+03 6.512156681852492568e+01 5.400518986230301977e+01 1.025138204984225467e+02 9.193745064912948806e+01
2.612500000000000000e+03 6.524212071769740362e+01 5.390478293691499090e+01 1.026368796160762855e+02 9.188096834469922669e+01
2.625000000000000000e+03 6.521216178167983912e+01 5.391494541872220481e+01 1.026579150342458888e+02 9.184297610090624175e+01
2.637500000000000000e+03 6.512895741945324346e+01 5.386899645617497612e+01 1.027898069328097961e+02 9.188745706829219273e+01
2.650000000000000000e+03 6.517883395743334063e+01 5.393280377277754667e+01 1.027850799545159219e+02 9.191263762082044764e+01
2.662500000000000000e+03 6.530156294711133569e+01 5.382161858366270479e+01 1.028252890307982597e+02 9.195526411076143347e+01
2.675000000000000000e+03 6.529920147449600165e+01 5.365467243752259208e+01 1.027562210488249264e+02 9.191234060516137561e+01
2.687500000000000000e+03 6.545768547816577154e+01 5.365133113950706445e+01 1.025746274181484097e+02 9.186485768348731540e+01
2.700000000000000000e+03 6.547084627654226097e+01 5.383431336858119920e+01 1.026379180409605851e+02 9.175745730015601964e+01
2.712500000000000000e+03 6.524407818060859654e+01 5.377010121827112954e+01 1.025608144300137923e+02 9.174915655526896785e+01
2.725000000000000000e+03 6.521755084727598728e+01 5.376295066553547031e+01 1.026330147969773776e+02 9.171428194577271142e+01
2.737500000000000000e+03 6.515408341653061086e+01 5.390762285990509639e+01 1.026714053577360488e+02 9.171451221226169537e+01
2.750000000000000000e+03 6.524789226377581031e+01 5.393450377821005759e+01 1.027861718428559641e+02 9.171568032438058538e+01
2.762500000000000000e+03 6.535354879717064591e+01 5.393425135047199603e+01 1.027914596977347088e+02 9.165855859142124018e+01
2.775000000000000000e+03 6.530088650132952921e+01 5.393275972296333975e+01 1.027550827399008710e+02 9.164452512073796697e+01
2.787500000000000000e+03 6.533657495722908948e+01 5.391869723223862820e+01 1.027700200914864155e+02 9.155629319117255704e+01
2.800000000000000000e+03 6.518466203915659207e+01 5.391824248632969585e+01 1.026692927780413100e+02 9.163646295327873759e+01
2.812500000000000000e+03 6.520811908948449798e+01 5.402323422237834194e+01 1.026333312842793788e+02 9.154412004837270445e+01
2.825000000000000000e+03 6.514299716715999011e+01 5.402790395001278512e+01 1.026552711710889554e+02 9.152928102045093794e+01
2.837500000000000000e+03 6.520070170742512516e+01 5.397566699532259094e+01 1.026812742928422608e+02 9.158461760101597804e+01
2.850000000000000000e+03 6.513526774275595699e+01 5.408626120715685914e+01 1.027473705591889797e+02 9.167209085894371867e+01
2.862500000000000000e+03 6.526259327453659864e+01 5.413967763943477962e+01 1.028400984784311873e+02 9.180654616750280184e+01
2.875000000000000000e+03 6.520069357373522223e+01 5.406170888704856736e+01 1.027645696967660029e+02 9.180084688781558100e+01
2.887500000000000000e+03 6.507264610155118589e+01 5.397393150164967324e+01 1.027809242494835900e+02 9.175381063838358386e+01
2.900000000000000000e+03 6.511752423605760498e+01 5.392033281257743482e+01 1.028429452678033442e+02 9.172336960822659080e+01
2.912500000000000000e+03 6.528900687937807845e+01 5.396695704117061609e+01 1.028229061414605638e+02 9.179807205841936479e+01
2.925000000000000000e+03 6.537440121377605351e+01 5.403080232082729850e+01 1.029254608326305060e+02 9.184655353393256405e+01
2.937500000000000000e+03 6.540320873368580123e+01 5.389241926727226684e+01 1.028844188300644760e+02 9.187820153742218565e+01
2.950000000000000000e+03 6.555951240995821649e+01 5.380880658235626157e+01 1.028947391825903992e+02 9.205313800497674492e+01
2.962500000000000000e+03 6.551754625306867297e+01 5.375470770722731828e+01 1.029228713156005881e+02 9.187268700136891653e+01
2.975000000000000000e+03 6.547473707458883041e+01 5.369109021428686646e+01 1.028696347438836085e+02 9.188234370156344255e+01
2.987500000000000000e+03 6.536405699728653929e+01 5.378289951895794019e+01 1.028310151269428729e+02 9.188903322373728599e+01
3.000000000000000000e+03 6.531631522053415040e+01 5.378587655270415979e+01 1.027079266626100491e+02 9.199596465942836687e+01
3.012500000000000000e+03 6.530879303710081274e+01 5.377862512747034174e+01 1.028174078425790725e+02 9.193566213170799983e+01
3.025000000000000000e+03 6.514171804066617710e+01 5.379766379516203045e+01 1.028462449001759893e+02 9.200316647559957062e+01
3.037500000000000000e+03 6.493274717223663117e+01 5.369005232364104785e+01 1.029929586625225824e+02 9.186486168452204026e+01
3.050000000000000000e+03 6.491495008902373343e+01 5.369895849488577255e+01 1.030307343710542511e+02 9.185752854254212707e+01
3.062500000000000000e+03 6.491460428357368073e+01 5.371414644479634859e+01 1.030249432839845838e+02 9.191608361143731543e+01
3.075000000000000000e+03 6.493594901927107799e+01 5.366133875258989150e+01 1.030693134428476867e+02 9.185582266303957510e+01
3.087500000000000000e+03 6.495418378462710507e+01 5.360052515067939538e+01 1.030535453639419217e+02 9.184259759956250946e+01
3.100000000000000000e+03 6.499060246666913088e+01 5.364603569194041199e+01 1.030571130143935221e+02 9.178799192777496785e+01
3.112500000000000000e+03 6.492592284751631837e+01 5.371301496991588920e+01 1.030849415357715486e+02 9.192916430558800300e+01
3.125000000000000000e+03 6.500842154273961171e+01 5.378275768920681799e+01 1.030501574625276362e+02 9.183853031475034356e+01
3.137500000000000000e+03 6.509232410672228752e+01 5.379141629743769215e+01 1.030233036511143609e+02 9.195097759353927813e+01
3.150000000000000000e+03 6.527425152081616488e+01 5.371009576806768138e+01 1.029961777155596252e+02 9.177301538810219483e+01
3.162500000000000000e+03 6.541431530612116774e+01 5.386243809686745720e+01 1.030115646140904033e+02 9.168610232242214408e+01
3.175000000000000000e+03 6.546403244707435931e+01 5.380553561409936947e+01 1.029942656561614456e+02 9.158830373273991654e+01
3.187500000000000000e+03 6.541852097288322909e+01 5.384619377236941773e+01 1.029782531148814968e+02 9.147294340962548631e+01
3.200000000000000000e+03 6.547931321450859343e+01 5.376021952319275954e+01 1.031030217545056473e+02 9.159387004750803385e+01
3.212500000000000000e+03 6.542521880221062247e+01 5.374321787325512645e+01 1.029128066254132960e+02 9.142377347862499448e+01
3.225000000000000000e+03 6.544602294372046458e+01 5.376328011411651175e+01 1.028521578997210213e+02 9.143657735085348293e+01
3.237500000000000000e+03 6.540888011051150386e+01 5.387759690639932586e+01 1.029415116349051971e+02 9.132999738541290924e+01
3.250000000000000000e+03 6.544317072045558348e+01 5.385881133253398900e+01 1.029027670619503851e+02 9.137968715819545196e+01
3.262500000000000000e+03 6.547116251933344699e+01 5.376016171519874831e+01 1.029923337513654218e+02 9.129951610007024954e+01
3.275000000000000000e+03 6.548824169999974742e+01 5.372405218037341967e+01 1.030236419906129299e+02 9.123085670473609810e+01
3.287500000000000000e+03 6.543841193086582564e+01 5.370598023719367120e+01 1.031464969873637614e+02 9.117678792344696603e+01
3.300000000000000000e+03 6.543356347262506745e+01 5.370080195202773155e+01 1.031196956020430662e+02 9.097711937901232204e+01
3.312500000000000000e+03 6.537617758379715838e+01 5.376546642520075636e+01 1.030959475623433406e+02 9.088831156098561337e+01
3.325000000000000000e+03 6.532147222151122889e+01 5.386646401023355679e+01 1.031331768099755948e+02 9.086682663674196192e+01
3.337500000000000000e+03 6.527952863052489363e+01 5.388167660185486341e+01 1.031949464406671666e+02 9.087196365672662068e+01
3.350000000000000000e+03 6.513624120391966699e+01 5.386200727583289449e+01 1.032234374470610589e+02 9.093116203595090496e+01
3.362500000000000000e+03 6.504626942649467480e+01 5.392619617813222277e+01 1.033303882442001793e+02 9.088040719001050149e+01
3.375000000000000000e+03 6.506722716019135078e+01 5.393596401728989775e+01 1.032896225154413798e+02 9.068728698554998857e+01
3.387500000000000000e+03 6.515616100261860311e+01 5.388740598421075845e+01 1.033446909483642031e+02 9.070643597224204768e+01
3.400000000000000000e+03 6.535221688506915427e+01 5.378604371598395772e+01 1.034591798007601966e+02 9.068544431445856446e+01
3.412500000000000000e+03 6.550621717664685661e+01 5.390392359002346012e+01 1.034439687930146476e+02 9.072946988518184241e+01
3.425000000000000000e+03 6.550084574721708464e+01 5.380193075292070404e+01 1.035386679501220613e+02 9.069928547989081835e+01
3.437500000000000000e+03 6.544441556722317443e+01 5.375613578723960018e+01 1.035103925437063594e+02 9.082835923404115874e+01
3.450000000000000000e+03 6.554121842816259402e+01 5.374304859562313652e+01 1.034745209724039796e+02 9.068496934261672493e+01
3.462500000000000000e+03 6.577726155663263796e+01 5.371899506983510975e+01 1.035100324403133101e+02 9.065952224149921790e+01
3.475000000000000000e+03 6.591603911015548078e+01 5.373709646883172297e+01 1.036155901221084719e+02 9.081062102228676736e+01
3.487500000000000000e+03 6.595485347268804333e+01 5.362665868074856945e+01 1.036242252254410516e+02 9.094985376110133757e+01
3.500000000000000000e+03 6.600726624174845369e+01 5.368893784358137822e+01 1.035262547694365622e+02 9.093091787328739883e+01
3.512500000000000000e+03 6.605485697801211131e+01 5.353346008800460964e+01 1.035282314861398874e+02 9.082842101439899807e+01
3.525000000000000000e+03 6.600101084173819288e+01 5.358579076630871896e+01 1.034882213476425363e+02 9.080093448718058369e+01
3.537500000000000000e+03 6.600524715848439428e+01 5.354839734817046093e+01 1.036458576901632540e+02 9.079308807931516867e+01
3.550000000000000000e+03 6.603764975495512601e+01 5.347398958185537765e+01 1.035582309869706279e+02 9.071552251048026960e+01
3.562500000000000000e+03 6.603101295882704846e+01 5.346835108290467531e+01 1.034869141698370640e+02 9.085906688286520705e+01
3.575000000000000000e+03 6.591311639396978705e+01 5.345117284408193825e+01 1.035136300380827947e+02 9.088656741880350864e+01
3.587500000000000000e+03 6.586665939099295031e+01 5.358726300066621917e+01 1.035477204892040817e+02 9.086524986593973097e+01
3.600000000000000000e+03 6.588321893703880505e+01 5.354052986251843294e+01 1.037277348928572565e+02 9.081237138242755691e+01
3.612500000000000000e+03 6.597855110092247344e+01 5.349392892273604616e+01 1.036402811609875414e+02 9.079706753679975861e+01
3.625000000000000000e+03 6.605864899793047584e+01 5.339705461651137597e+01 1.036242892587839890e+02 9.078272960294046356e+01
3.637500000000000000e+03 6.595013580140972920e+01 5.336991603438372067e+01 1.036255763658347746e+02 9.070549323410770626e+01
3.650000000000000000e+03 6.594016744509605132e+01 5.329321707370998240e+01 1.034672604670102913e+02 9.075791087177739769e+01
3.662500000000000000e+03 6.592710929533706121e+01 5.330113326539891716e+01 1.036264368529574398e+02 9.065909006692167793e+01
3.675000000000000000e+03 6.605873276471152167e+01 5.315848430170413508e+01 1.036359258019790559e+02 9.063406719835604974e+01
3.687500000000000000e+03 6.590818233735954834e+01 5.313167551101105346e+01 1.036895655973042523e+02 9.059498788451787732e+01
3.700000000000000000e+03 6.585587727818689530e+01 5.323986424606939494e+01 1.037582401513467687e+02 9.061564552786036586e+01
3.712500000000000000e+03 6.574342513119594855e+01 5.328419229884006825e+01 1.038302141023673499e+02 9.056777851403883517e+01
3.725000000000000000e+03 6.566415452467890645e+01 5.330541317491674391e+01 1.037607463239037600e+02 9.064651994998997964e+01
3.737500000000000000e+03 6.561843786380300969e+01 5.330770450998120680e+01 1.036738946261935297e+02 9.066705920353001602e+01
3.750000000000000000e+03 6.543531574832336162e+01 5.323468235756289602e+01 1.036332295271524657e+02 9.068876341928026363e+01
3.762500000000000000e+03 6.556855151081722966e+01 5.315332970681991753e+01 1.037440885278856371e+02 9.064889979447704604e+01
3.775000000000000000e+03 6.561558393218247431e+01 5.321722293235431067e+01 1.037013936434102845e+02 9.069256856276099654e+01
3.787500000000000000e+03 6.560908178698620929e+01 5.325784373056077214e+01 1.036531503629996394e+02 9.067827997316260280e+01
3.800000000000000000e+03 6.563550011063016143e+01 5.320492037973344424e+01 1.034938001646301018e+02 9.072975605399871313e+01
3.812500000000000000e+03 6.564295451918511048e+01 5.325251594860561966e+01 1.035298373875410078e+02 9.075522221592763117e+01
3.825000000000000000e+03 6.559813736184716504e+01 5.337001949261939160e+01 1.035848992562524984e+02 9.073414721555994333e+01
3.837500000000000000e+03 6.551067570330076251e+01 5.338507597978278341e+01 1.035977548902848611e+02 9.080924067037392433e+01
3.850000000000000000e+03 6.549161745330283679e+01 5.321901287189319163e+01 1.036023153340865974e+02 9.085046868532647579e+01
3.862500000000000000e+03 6.547282292621960664e+01 5.331448504603567073e+01 1.035047340485581344e+02 9.073487588719690677e+01
3.875000000000000000e+03 6.553473018417732021e+01 5.327762035441526223e+01 1.035313074467252648e+02 9.062849862378656951e+01
3.887500000000000000e+03 6.565698463080859426e+01 5.321245300993181360e+01 1.036893257710924985e+02 9.049767826954892769e+01
3.900000000000000000e+03 6.566387801125075896e+01 5.329532917758237431e+01 1.036652187458310408e+02 9.054796845574084330e+01
3.912500000000000000e+03 6.568968443847262506e+01 5.327601190861870606e+01 1.036504661815421144e+02 9.062732929252412362e+01
3.925000000000000000e+03 6.571465878571464714e+01 5.333302741515968393e+01 1.035898407273364938e+02 9.072962559875077204e+01
3.937500000000000000e+03 6.577559229208061709e+01 5.328028025208130458e+01 1.034855853180969092e+02 9.060833385461029366e+01
3.950000000000000000e+03 6.561602517091377251e+01 5.319518653116815443e+01 1.034360835049501190e+02 9.046931598215417125e+01
3.962500000000000000e+03 6.569494517101641406e+01 5.333637098482945760e+01 1.035880196642778515e+02 9.043678162586192570e+01
3.975000000000000000e+03 6.567579796237396295e+01 5.345476613152775514e+01 1.034991254773870963e+02 9.044238458706101369e+01
3.987500000000000000e+03 6.560673670862861684e+01 5.342205919520134927e+01 1.034972068016482183e+02 9.048013099203583920e+01
4.000000000000000000e+03 6.558960082221834398e+01 5.350969456664292068e+01 1.034413781826710874e+02 9.032084139340037154e+01
4.012500000000000000e+03 6.567149457597300000e+01 5.351374514765661417e+01 1.033788409699947550e+02 9.042333432147215433e+01
4.025000000000000000e+03 6.542360102900131835e+01 5.352564323578577188e+01 1.034575536656166577e+02 9.032047576133871303e+01
4.037500000000000000e+03 6.530493793819559301e+01 5.353736417804009307e+01 1.035159982197714470e+02 9.049449408581848786e+01
4.050000000000000000e+03 6.532660723782393575e+01 5.356088832698071656e+01 1.034680622942542669e+02 9.052165066472130661e+01
4.062500000000000000e+03 6.533309034069165477e+01 5.354809260238481983e+01 1.035033202646273480e+02 9.049523194224487099e+01
4.075000000000000000e+03 6.541508315360520953e+01 5.350474060650866903e+01 1.036018175582055676e+02 9.036670764377443277e+01
4.087500000000000000e+03 6.538716145951357817e+01 5.354996260281271958e+01 1.035930833105783080e+02 9.035568195889352694e+01
4.100000000000000000e+03 6.520010809570413812e+01 5.349285581486722663e+01 1.036240817320824306e+02 9.043688337206931749e+01
4.112500000000000000e+03 6.523740402785286108e+01 5.357403818232435100e+01 1.036800224584114289e+02 9.047341284659833605e+01
4.125000000000000000e+03 6.523284293125577449e+01 5.345371869669937581e+01 1.037681520124408081e+02 9.033801694804111548e+01
4.137500000000000000e+03 6.526934537908203993e+01 5.344952238558509805e+01 1.038536849750539233e+02 9.031364136763174599e+01
4.150000000000000000e+03 6.541103902309465923e+01 5.346091734509452209e+01 1.039115684183989998e+02 9.035926890477594497e+01
4.162500000000000000e+03 6.522753887381982452e+01 5.346760784451778648e+01 1.040332554287169842e+02 9.042258187545265002e+01
4.175000000000000000e+03 6.519059465795588437e+01 5.338356155046513152e+01 1.040564930279255265e+02 9.047746356283137459e+01
4.187500000000000000e+03 6.535631738198341623e+01 5.321705338814646780e+01 1.040304575298408878e+02 9.045083514923710766e+01
4.200000000000000000e+03 6.539148681314193823e+01 5.332354737536265077e+01 1.039040452669115808e+02 9.043935036499161129e+01
4.212500000000000000e+03 6.527072142696182766e+01 5.336399074778726970e+01 1.037957835565422613e+02 9.045078214940430428e+01
4.225000000000000000e+03 6.529639985574642935e+01 5.341972657107053379e+01 1.036617558405462063e+02 9.056970557068497385e+01
4.237500000000000000e+03 6.549965783269682618e+01 5.332965223217365747e+01 1.036418860820257635e+02 9.061221557276419958e+01
4.250000000000000000e+03 6.548926333419410639e+01 5.343807165082104405e+01 1.036957551877360544e+02 9.044149354432026655e+01
4.262500000000000000e+03 6.553198903016615873e+01 5.336429721128398995e+01 1.037831266638909540e+02 9.047484902229935244e+01
4.275000000000000000e+03 6.542838550644457030e+01 5.323394970394233638e+01 1.038400113078410953e+02 9.054885965219030197e+01
4.287500000000000000e+03 6.567614609782133073e+01 5.315578492015820444e+01 1.037225910177263017e+02 9.067587641347478211e+01
4.300000000000000000e+03 6.568288184745996716e+01 5.316588537680937776e+01 1.035193463667400806e+02 9.071592974715734670e+01
4.312500000000000000e+03 6.568996079833019053e+01 5.308432987779479362e+01 1.035374631088960342e+02 9.078619209009330859e+01
4.325000000000000000e+03 6.586964310431332592e+01 5.306036410351902077e+01 1.035377842100383816e+02 9.094094195340097997e+01
4.337500000000000000e+03 6.584450674338943088e+01 5.315260296298671960e+01 1.036479729861856072e+02 9.105258991251211853e+01
4.350000000000000000e+03 6.582616594653636355e+01 5.330818824417568180e+01 1.036690357705646903e+02 9.092116644830974792e+01
4.362500000000000000e+03 6.590162702568542841e+01 5.338875303253018245e+01 1.038161434626375126e+02 9.102035175400045830e+01
4.375000000000000000e+03 6.581779796020148865e+01 5.347260670930345583e+01 1.037654627179494469e+02 9.099926036897802817e+01
4.387500000000000000e+03 6.576551313185504455e+01 5.353710717871859970e+01 1.037261108679078063e+02 9.086155034325008728e+01
4.400000000000000000e+03 6.564856396097898994e+01 5.356465057442699873e+01 1.038062652215003823e+02 9.090536497928762572e+01
4.412500000000000000e+03 6.577607039489092244e+01 5.357285414257511036e+01 1.036842888473410937e+02 9.073589611289301615e+01
4.425000000000000000e+03 6.573649638392539885e+01 5.349343383166842614e+01 1.038615874707184332e+02 9.076860015619689648e+01
4.437500000000000000e+03 6.589564051264521538e+01 5.355101303231209187e+01 1.039296819000541205e+02 9.096863519574857548e+01
4.450000000000000000e+03 6.589603552367850625e+01 5.351843183341063792e+01 1.038897847504239706e+02 9.100092552344715102e+01
4.462500000000000000e+03 6.584653560902985703e+01 5.352475188286869923e+01 1.037714907544589948e+02 9.090517717038082424e+01
4.475000000000000000e+03 6.579520591281043096e+01 5.353269137872095484e+01 1.039554770870569484e+02 9.081365405519393619e+01
4.487500000000000000e+03 6.583966853400325192e+01 5.356671584342178960e+01 1.040461635610533762e+02 9.091892058569449375e+01
4.500000000000000000e+03 6.596910991942394276e+01 5.348476986734233662e+01 1.040092295855457110e+02 9.096381783044687097e+01
4.512500000000000000e+03 6.589032679087846134e+01 5.334845845208223380e+01 1.039284997037571259e+02 9.093176123520187559e+01
4.525000000000000000e+03 6.586267059034092597e+01 5.345959263848892817e+01 1.039868124884582699e+02 9.090180885392334176e+01
4.537500000000000000e+03 6.574808128299952159e+01 5.339714461802800116e+01 1.039756069096187190e+02 9.082127543069195497e+01
4.550000000000000000e+03 6.564463952200016195e+01 5.335606846844444817e+01 1.040263968556778025e+02 9.075316539243102909e+01
4.562500000000000000e+03 6.553317290043867160e+01 5.343676629278731838e+01 1.040428127413036066e+02 9.095662982514771500e+01
4.575000000000000000e+03 6.573862592347821021e+01 5.350857451170334400e+01 1.038930829338600148e+02 9.100711879130435022e+01
4.587500000000000000e+03 6.563969043729257180e+01 5.344583386235117217e+01 1.038746428933110906e+02 9.090976085137664597e+01
4.600000000000000000e+03 6.567154256102861609e+01 5.346899764952400602e+01 1.038463950137375207e+02 9.085913792843194869e+01
4.612500000000000000e+03 6.561389877623324196e+01 5.348837233622776921e+01 1.038708649764242296e+02 9.076539754725624221e+01
4.625000000000000000e+03 6.564620330808143933e+01 5.360392172126330479e+01 1.038582375501603252e+02 9.064894971761239617e+01
4.637500000000000000e+03 6.555005178275762034e+01 5.363369994462395596e+01 1.040272651666694514e+02 9.051480955309973808e+01
4.650000000000000000e+03 6.558386582844597967e+01 5.356083150124315040e+01 1.039706818926652829e+02 9.047391006853302997e+01
4.662500000000000000e+03 6.554264156947175479e+01 5.358001464921549939e+01 1.039282691740338151e+02 9.047093528060366907e+01
4.675000000000000000e+03 6.563814899114261436e+01 5.357600621295463128e+01 1.038773818107252538e+02 9.049861089874430320e+01
4.687500000000000000e+03 6.549870384742968099e+01 5.348969782539128914e+01 1.038356683521572137e+02 9.060425876614601748e+01
4.700000000000000000e+03 6.560772058119565031e+01 5.355519783335665096e+01 1.040278311659475179e+02 9.063571432492231850e+01
4.712500000000000000e+03 6.550906781286657576e+01 5.355174024746344941e+01 1.040283162914155639e+02 9.065726171349552942e+01
4.725000000000000000e+03 6.534267771524444868e+01 5.364083236156989187e+01 1.039193118049858668e+02 9.060739213095322953e+01
4.737500000000000000e+03 6.553542832663946172e+01 5.375582776297699183e+01 1.039918530429432764e+02 9.064659482299578031e+01
4.750000000000000000e+03 6.550250311714516727e+01 5.387575547877870008e+01 1.040236468761720374e+02 9.060645193468242553e+01
4.762500000000000000e+03 6.526682490142584925e+01 5.378894639407415923e+01 1.039479903723151750e+02 9.065540726734590748e+01
4.775000000000000000e+03 6.531293065708194945e+01 5.367468441932145140e+01 1.038938089779574909e+02 9.072020218970828864e+01
4.787500000000000000e+03 6.528596907161448826e+01 5.370736822790191667e+01 1.040120163892937626e+02 9.068245567386848904e+01
4.800000000000000000e+03 6.513401458636121788e+01 5.374169611884559572e+01 1.041351098116048775e+02 9.052976860699914141e+01
4.812500000000000000e+03 6.499420643279511012e+01 5.375412692824906458e+01 1.042924726838134006e+02 9.064107762245994593e+01
4.825000000000000000e+03 6.504581996101632058e+01 5.375957951306617133e+01 1.042270923801250859e+02 9.063116825778230634e+01
4.837500000000000000e+03 6.508739414573567217e+01 5.370419636204719893e+01 1.041411042664002764e+02 9.068609588616813255e+01
4.850000000000000000e+03 6.508422618700498674e+01 5.354300240687865653e+01 1.041231014764566396e+02 9.073445181301525508e+01
4.862500000000000000e+03 6.525494815923664760e+01 5.359932293368542844e+01 1.040554966375963346e+02 9.072653200415183505e+01
4.875000000000000000e+03 6.527204491663593444e+01 5.351837244553306050e+01 1.039654618293273671e+02 9.073675944612739386e+01
4.887500000000000000e+03 6.531727891175189882e+01 5.351612995081644897e+01 1.041100469282636283e+02 9.070896848438063387e+01
4.900000000000000000e+03 6.530718577984214335e+01 5.363778556286794696e+01 1.039996604828025255e+02 9.067906632015449020e+01
4.912500000000000000e+03 6.522320052250574918e+01 5.351986551362649891e+01 1.039994731675050872e+02 9.067010986289118080e+01
4.925000000000000000e+03 6.534071355800585934e+01 5.357625090231754683e+01 1.040669490537549251e+02 9.050245643071974655e+01
4.937500000000000000e+03 6.547112462586693482e+01 5.357921285584135518e+01 1.041304902530048793e+02 9.064921135322001078e+01
4.950000000000000000e+03 6.558537896036153825e+01 5.350783853235349596e+01 1.040190960572542593e+02 9.078787778832605682e+01
4.962500000000000000e+03 6.552824675360525930e+01 5.353312482140459139e+01 1.039466996019148013e+02 9.081773536146727110e+01
4.975000000000000000e+03 6.545080794803969582e+01 5.364410983368401986e+01 1.041622250691457907e+02 9.074692660050395432e+01
4.987500000000000000e+03 6.546631063593254396e+01 5.368322164015533104e+01 1.041003399822008504e+02 9.078818084933567434e+01
5.000000000000000000e+03 6.543148091355163842e+01 5.362648610506864344e+01 1.040707864970057130e+02 9.066484260436483567e+01
5.012500000000000000e+03 6.542722057674365033e+01 5.362441063142836839e+01 1.040684367822874634e+02 9.069034513559316224e+01
5.025000000000000000e+03 6.548494867501059957e+01 5.355519413930754524e+01 1.042272357893622399e+02 9.058161205578254282e+01
5.037500000000000000e+03 6.553433484708878609e+01 5.345084808855407488e+01 1.041923972464381478e+02 9.060176336160178323e+01
5.050000000000000000e+03 6.529971613793966867e+01 5.349595791853445093e+01 1.043588373816486552e+02 9.063538792553380574e+01
5.062500000000000000e+03 6.525863666880466951e+01 5.351148691148414116e+01 1.044050075635512798e+02 9.066309376466597314e+01
5.075000000000000000e+03 6.523240931062829873e+01 5.349530307197333912e+01 1.043873318906835550e+02 9.055181416986010845e+01
5.087500000000000000e+03 6.528247859871548542e+01 5.357851513027627277e+01 1.044240307475899101e+02 9.062591475988888590e+01
5.100000000000000000e+03 6.527256008110205698e+01 5.373731339938470342e+01 1.044888771694305660e+02 9.069082411557562295e+01
5.112500000000000000e+03 6.537191380536755503e+01 5.385910412563648464e+01 1.044690165967236197e+02 9.077319843837759095e+01
5.125000000000000000e+03 6.546732778637702665e+01 5.378331952132010940e+01 1.045343270518539356e+02 9.078271171148031726e+01
5.137500000000000000e+03 6.552404003079300310e+01 5.372056545638361769e+01 1.044188599148390324e+02 9.075875419194409233e+01
5.150000000000000000e+03 6.548400987802259010e+01 5.384695122318158411e+01 1.043917123453285996e+02 9.078329054522190233e+01
5.162500000000000000e+03 6.548696419100812705e+01 5.387334137387302491e+01 1.043503976708348802e+02 9.081304097854999213e+01
5.175000000000000000e+03 6.546719415723792679e+01 5.372459472677868320e+01 1.044397227667739685e+02 9.072999909552954989e+01
5.187500000000000000e+03 6.543725856192176593e+01 5.377301710991227424e+01 1.044478369301232874e+02 9.068472324053070110e+01
5.200000000000000000e+03 6.539113257131890578e+01 5.365755102375813834e+01 1.044464750998578779e+02 9.072273489837701277e+01
5.212500000000000000e+03 6.534079475124811154e+01 5.364430120263646984e+01 1.045036639487816359e+02 9.076575032802136889e+01
5.225000000000000000e+03 6.529559926829462313e+01 5.357974164963174957e+01 1.045025626037073181e+02 9.073027359544191484e+01
5.237500000000000000e+03 6.526574095812145515e+01 5.355247522598383370e+01 1.045273425435259469e+02 9.054906895425936852e+01
5.250000000000000000e+03 6.518820892792774657e+01 5.355677315761631263e+01 1.047952576112548826e+02 9.065401434706843986e+01
5.262500000000000000e+03 6.517497199627108273e+01 5.361310581956060872e+01 1.046981994302285415e+02 9.080151380234860881e+01
5.275000000000000000e+03 6.512745580168727599e+01 5.365393565105118512e+01 1.046722478428317800e+02 9.077300556074226279e+01
5.287500000000000000e+03 6.519156863614968245e+01 5.375571387465343776e+01 1.048133293332010538e+02 9.079074736519285693e+01
5.300000000000000000e+03 6.507547397873048567e+01 5.361416965014454661e+01 1.048340647454625270e+02 9.082714209855342347e+01
5.312500000000000000e+03 6.507207563046269172e+01 5.369673618883784627e+01 1.048702053669993575e+02 9.086230642832902049e+01
5.325000000000000000e+03 6.505912100042664292e+01 5.371176193183394787e+01 1.049837793971068152e+02 9.097842678581449150e+01
5.337500000000000000e+03 6.498755834900232742e+01 5.376182421066930317e+01 1.049834379317561144e+02 9.107206571335932210e+01
5.350000000000000000e+03 6.508481646592925074e+01 5.370421274888257557e+01 1.050406335849954189e+02 9.110059775372114643e+01
5.362500000000000000e+03 6.520818819235346098e+01 5.389175455317928254e+01 1.049697712828040892e+02 9.102156558635920192e+01
5.375000000000000000e+03 6.518087294450809566e+01 5.407384316866183127e+01 1.049917956583232836e+02 9.099997755769940966e+01
5.387500000000000000e+03 6.531145636241036811e+01 5.409562751396875058e+01 1.050328351040466401e+02 9.093791109945803441e+01
5.400000000000000000e+03 6.535396207209238639e+01 5.409357358061710386e+01 1.049384629915744682e+02 9.086951751075633865e+01
5.412500000000000000e+03 6.536087144872993804e+01 5.400341466833778981e+01 1.050128202856143247e+02 9.090595062287192718e+01
5.425000000000000000e+03 6.543032634688115934e+01 5.403777363334210548e+01 1.048890768838691230e+02 9.087674870375087721e+01
5.437500000000000000e+03 6.549411897429050100e+01 5.394873467908720954e+01 1.049209196870122440e+02 9.082623896291184451e+01
5.450000000000000000e+03 6.552218259376179788e+01 5.393970727964399003e+01 1.049782722440640015e+02 9.082724795438329579e+01
5.462500000000000000e+03 6.545100192614808066e+01 5.391246322934648560e+01 1.050173300785765917e+02 9.082558144359404650e+01
5.475000000000000000e+03 6.551810179156996128e+01 5.387117642381020488e+01 1.050132666156589494e+02 9.087486377012150740e+01
5.487500000000000000e+03 6.571973307276783771e+01 5.380558588007855292e+01 1.050723522566421195e+02 9.091473206658598372e+01
5.500000000000000000e+03 6.572286914246897993e+01 5.373453039718955893e+01 1.050727260594521937e+02 9.081481232887877297e+01
5.512500000000000000e+03 6.571439801995892083e+01 5.384617087144670933e+01 1.051823180702955796e+02 9.077701702081961344e+01
5.525000000000000000e+03 6.565641220543879797e+01 5.377411896572808558e+01 1.050329407636521211e+02 9.074344465315735420e+01
5.537500000000000000e+03 6.570018200355318072e+01 5.378868762682026983e+01 1.049376325738209772e+02 9.070978647535898176e+01
5.550000000000000000e+03 6.580850228901644527e+01 5.388506716550252662e+01 1.048817153676139640e+02 9.068441404255241878e+01
5.562500000000000000e+03 6.583233717965848086e+01 5.388192290963329611e+01 1.048740095256686402e+02 9.076165097841028739e+01
5.575000000000000000e+03 6.584795238171797394e+01 5.390176098286803352e+01 1.048471195518684311e+02 9.090051651571950231e+01
5.587500000000000000e+03 6.586694156974316172e+01 5.385387496830544052e+01 1.049359451859358501e+02 9.085356028911803605e+01
5.600000000000000000e+03 6.591404360621380931e+01 5.360927650558250690e+01 1.049512179797411022e+02 9.079049558481726478e+01
5.612500000000000000e+03 6.593347712236447933e+01 5.369240395923811349e+01 1.047843777388377902e+02 9.079220906842186878e+01
5.625000000000000000e+03 6.592051123436230853e+01 5.354810476196229274e+01 1.049002934860991161e+02 9.071263028625288882e+01
5.637500000000000000e+03 6.605127435631048627e+01 5.363578140480593959e+01 1.049582204464341828e+02 9.064622466058442285e+01
5.650000000000000000e+03 6.625809788507442022e+01 5.353604757929158353e+01 1.047732218010741434e+02 9.063672541831104468e+01
5.662500000000000000e+03 6.621449376625723460e+01 5.361214015915774667e+01 1.048011049865671396e+02 9.066430538962551111e+01
5.675000000000000000e+03 6.621040733375963327e+01 5.367687020249618257e+01 1.047413239550059103e+02 9.046823870931409317e+01
5.687500000000000000e+03 6.621706379866566294e+01 5.359621529518976502e+01 1.048355623329476884e+02 9.032692965327949253e+01
5.700000000000000000e+03 6.619094806543807863e+01 5.349201984312986724e+01 1.048737397599411594e+02 9.034064918453354665e+01
5.712500000000000000e+03 6.647005093800905229e+01 5.342804094656942482e+01 1.048737211906039590e+02 9.029516705936401877e+01
5.725000000000000000e+03 6.662176064951509602e+01 5.342472523449995236e+01 1.048936831745780296e+02 9.031627261607239632e+01
5.737500000000000000e+03 6.678207172053556917e+01 5.338305449747470277e+01 1.049890609341529455e+02 9.030248954483033685e+01
5.750000000000000000e+03 6.683070655401012061e+01 5.333490951847553418e+01 1.050838010845701547e+02 9.029343406797275406e+01
5.762500000000000000e+03 6.685670749521540301e+01 5.335005914176110764e+01 1.051882756639093088e+02 9.032102577224551965e+01
5.775000000000000000e+03 6.701472104255886109e+01 5.323499370725978963e+01 1.050792557919892687e+02 9.044097958906797885e+01
5.787500000000000000e+03 6.705840500981209118e+01 5.326494010725080130e+01 1.051321483975067537e+02 9.044008916962259548e+01
5.800000000000000000e+03 6.704647758514784073e+01 5.328059959971003678e+01 1.051754196666196464e+02 9.037540750606150652e+01
5.812500000000000000e+03 6.683137128513776304e+01 5.329997862878688863e+01 1.051419149926743160e+02 9.056257430119529772e+01
5.825000000000000000e+03 6.686550850704102800e+01 5.314405499666027310e+01 1.051662472901030441e+02 9.058514382579309654e+01
5.837500000000000000e+03 6.674346074826151209e+01 5.306672288026433648e+01 1.050971863974884570e+02 9.057606809132087733e+01
5.850000000000000000e+03 6.673822092119333149e+01 5.293447061074360249e+01 1.049752751950604619e+02 9.068354971441264922e+01
5.862500000000000000e+03 6.685948585326846683e+01 5.300471434316495589e+01 1.048929979379512076e+02 9.068116719533188075e+01
5.875000000000000000e+03 6.685229639149592629e+01 5.301906098268816692e+01 1.049049249589840400e+02 9.055564191487471248e+01
5.887500000000000000e+03 6.683611885781988349e+01 5.309729632704601698e+01 1.048646868879073821e+02 9.048067836791820184e+01
5.900000000000000000e+03 6.676999123350624643e+01 5.310433269388747135e+01 1.048158747013090704e+02 9.043996325428938121e+01
5.912500000000000000e+03 6.686923407302414546e+01 5.312411550658670478e+01 1.048350218432873362e+02 9.039096222536626613e+01
5.925000000000000000e+03 6.685662982425681378e+01 5.306454079765244813e+01 1.048547153039020685e+02 9.029699644464938046e+01
5.937500000000000000e+03 6.684482943056642057e+01 5.298040201938248828e+01 1.048422522078014794e+02 9.036230947237478972e+01
5.950000000000000000e+03 6.664105842474545227e+01 5.288972490146402095e+01 1.049322481883588978e+02 9.039950821760510280e+01
5.962500000000000000e+03 6.664469074813840166e+01 5.293113771213756991e+01 1.048038270038336321e+02 9.039062399652912916e+01
5.975000000000000000e+03 6.670722855950792507e+01 5.292262663370204478e+01 1.046995165008641067e+02 9.047465016981780650e+01
5.987500000000000000e+03 6.664330107435536377e+01 5.297809600420263365e+01 1.047056339480883764e+02 9.058484948014874760e+01
6.000000000000000000e+03 6.660982399569722645e+01 5.297572098280483743e+01 1.047117518548728015e+02 9.063250442328518375e+01
6.012500000000000000e+03 6.658834800641234608e+01 5.308399670932390535e+01 1.047048369094883498e+02 9.049643328775411533e+01
6.025000000000000000e+03 6.652611627943423400e+01 5.310998405357280916e+01 1.046150795677508683e+02 9.051864512583190958e+01
6.037500000000000000e+03 6.648858786526213294e+01 5.302838706217808351e+01 1.044777056372872011e+02 9.062051792467134703e+01
6.050000000000000000e+03 6.650980131140211427e+01 5.307839399961980575e+01 1.045117399697118259e+02 9.080914976278509698e+01
6.062500000000000000e+03 6.647237761415483703e+01 5.318739350297146729e+01 1.046483485170196133e+02 9.088497653865685777e+01
6.075000000000000000e+03 6.639951717833289990e+01 5.303875084073946766e+01 1.046521415366707828e+02 9.097665378663236879e+01
6.087500000000000000e+03 6.635942076058070427e+01 5.309996132091511356e+01 1.048362869451722901e+02 9.085449138974023242e+01
6.100000000000000000e+03 6.633913330598473124e+01 5.304973199163266884e+01 1.046781559712136556e+02 9.068500002937720694e+01
6.112500000000000000e+03 6.638338885759847585e+01 5.312386130297148412e+01 1.045706985922131906e+02 9.055521250940905986e+01
6.125000000000000000e+03 6.641004309064730649e+01 5.312153559043309059e+01 1.046108313141527049e+02 9.049740715468223584e+01
6.137500000000000000e+03 6.631003361356171411e+01 5.305115973506319449e+01 1.045629611595075659e+02 9.052084559624039173e+01
6.150000000000000000e+03 6.626742640837503018e+01 5.297922534930054184e+01 1.045580487021840099e+02 9.044516938771172931e+01
6.162500000000000000e+03 6.634035556106441334e+01 5.281574098253508964e+01 1.046259965958303297e+02 9.046367314453220843e+01
6.175000000000000000e+03 6.630813974988564041e+01 5.272226819251147845e+01 1.046485550378090750e+02 9.053996550134596077e+01
6.187500000000000000e+03 6.618576352108649985e+01 5.266643971011481540e+01 1.046748022193387868e+02 9.049449668500933797e+01
6.200000000000000000e+03 6.617339946920354521e+01 5.277854534666332142e+01 1.046839811554975768e+02 9.041218141144511833e+01
6.212500000000000000e+03 6.612670399797866594e+01 5.299504206543294771e+01 1.047517035834333967e+02 9.034102763388911228e+01
6.225000000000000000e+03 6.622067889190118706e+01 5.301763580346499793e+01 1.047589437932016807e+02 9.029373895117987558e+01
6.237500000000000000e+03 6.624364365739801030e+01 5.289740268658307087e+01 1.047118199059418089e+02 9.040693888649316534e+01
6.250000000000000000e+03 6.622881671251708724e+01 5.300205648252191537e+01 1.045578439077323480e+02 9.059303772993239079e+01
6.262500000000000000e+03 6.618131048799513394e+01 5.293763772898242337e+01 1.044624514299692351e+02 9.058797991328958688e+01
6.275000000000000000e+03 6.607060681871210761e+01 5.302882822283305586e+01 1.045098884942979822e+02 9.060434730651157054e+01
6.287500000000000000e+03 6.588387349174551844e+01 5.302980382613885979e+01 1.046547819491256632e+02 9.062465287605525077e+01
6.300000000000000000e+03 6.584362763101172789e+01 5.304023533747712094e+01 1.046380665694692738e+02 9.058981978573180527e+01
6.312500000000000000e+03 6.576296013070162871e+01 5.311654769964948031e+01 1.045406077475739153e+02 9.049956065464839128e+01
6.325000000000000000e+03 6.578048755374699397e+01 5.308573155278526912e+01 1.045837624523444020e+02 9.049400735302644705e+01
6.337500000000000000e+03 6.582647595695759435e+01 5.311416377889142382e+01 1.044376096613136866e+02 9.051999469311635949e+01
6.350000000000000000e+03 6.590375311903802924e+01 5.313992284811197209e+01 1.044875667006692908e+02 9.058465495610438722e+01
6.362500000000000000e+03 6.594805405791409214e+01 5.310894542544467356e+01 1.044667614625372636e+02 9.066530817017535071e+01
6.375000000000000000e+03 6.617391137316778327e+01 5.308132692474340786e+01 1.044549031507140455e+02 9.066847817334588910e+01
6.387500000000000000e+03 6.612096505739401664e+01 5.298933458801029417e+01 1.045323700103336648e+02 9.054461375416117619e+01
6.400000000000000000e+03 6.615839795434250448e+01 5.302126093138486596e+01 1.046768241280452401e+02 9.052052307362808392e+01
6.412500000000000000e+03 6.618427988811959040e+01 5.304914631278746384e+01 1.046953261085111251e+02 9.063118346182554319e+01
6.425000000000000000e+03 6.608466791034113896e+01 5.294222079329142616e+01 1.047388703529088758e+02 9.065340396883350138e+01
6.437500000000000000e+03 6.626481868791641716e+01 5.284223692468864897e+01 1.046395750743956086e+02 9.048665466779917210e+01
6.450000000000000000e+03 6.635275670124481451e+01 5.286409759264638808e+01 1.046287107873417170e+02 9.043818253332165114e+01
6.462500000000000000e+03 6.633011440573396555e+01 5.290271297923484894e+01 1.046983928278011007e+02 9.044305666242036068e+01
6.475000000000000000e+03 6.647041942950744442e+01 5.290253006073046294e+01 1.047757563684067605e+02 9.048381069729133230e+01
6.487500000000000000e+03 6.648621788952574718e+01 5.285349079601408562e+01 1.047831650886196257e+02 9.044659535335848943e+01
6.500000000000000000e+03 6.640316582541947810e+01 5.287104777367469666e+01 1.047348256539233660e+02 9.046757646385987073e+01
6.512500000000000000e+03 6.629154888475177643e+01 5.289885403019118115e+01 1.048000870599171748e+02 9.048059723695035927e+01
6.525000000000000000e+03 6.616520683213909138e+01 5.288723974874110922e+01 1.046684249657536441e+02 9.058110250344650183e+01
6.537500000000000000e+03 6.609587595696527274e+01 5.281770390551145056e+01 1.046389137650294003e+02 9.059157659860758827e+01
6.550000000000000000e+03 6.633248891891139465e+01 5.274364026755227997e+01 1.046374472654023720e+02 9.048391012504566788e+01
6.562500000000000000e+03 6.627682273809894298e+01 5.271357456397301178e+01 1.046116160895535216e+02 9.043427860063137302e+01
6.575000000000000000e+03 6.622748913223431089e+01 5.264748465146691814e+01 1.046980869502841074e+02 9.033896749578082108e+01
6.587500000000000000e+03 6.638013756113801378e+01 5.267381792321891965e+01 1.046465554873693975e+02 9.060133088755873132e+01
6.600000000000000000e+03 6.645469412360607464e+01 5.268639095486305024e+01 1.047999135936981219e+02 9.064434715123080366e+01
6.612500000000000000e+03 6.637696699568336101e+01 5.272263133135634661e+01 1.046881974014546586e+02 9.086851103272498165e+01
6.625000000000000000e+03 6.641918761841398577e+01 5.272079783872659675e+01 1.047421240648114349e+02 9.087421810931606103e+01
6.637500000000000000e+03 6.642929788324596529e+01 5.284322100607497674e+01 1.046852634133913824e+02 9.071167248738559863e+01
6.650000000000000000e+03 6.658280887105949830e+01 5.273881939206901848e+01 1.048175909653061808e+02 9.081699712178115647e+01
6.662500000000000000e+03 6.644350696980633586e+01 5.273004459948560196e+01 1.047792960964784186e+02 9.071835459977539529e+01
6.675000000000000000e+03 6.647977734427871610e+01 5.269565162969530547e+01 1.047673258377251102e+02 9.065841722724489671e+01
6.687500000000000000e+03 6.647369695680411894e+01 5.268710608671388229e+01 1.049187136168552144e+02 9.079871433767719680e+01
6.700000000000000000e+03 6.639134518201234414e+01 5.268316453076192829e+01 1.049824314897710451e+02 9.086723891039555667e+01
6.712500000000000000e+03 6.649141744619703331e+01 5.256559048288196578e+01 1.049647523981189892e+02 9.096345143800203914e+01
6.725000000000000000e+03 6.661882349819914850e+01 5.255788975373762639e+01 1.048765002751316899e+02 9.103399868471561263e+01
6.737500000000000000e+03 6.676953953928801866e+01 5.254763125045168692e+01 1.048013188695655202e+02 9.091598085743798663e+01
6.750000000000000000e+03 6.677272719204954399e+01 5.249635514430595151e+01 1.047778008309972790e+02 9.096618916410301381e+01
6.762500000000000000e+03 6.679115123245703955e+01 5.235426076105910198e+01 1.047400866995663762e+02 9.101492942073659265e+01
6.775000000000000000e+03 6.676082579040583198e+01 5.259210148842446131e+01 1.046499198157622885e+02 9.116903115474549679e+01
6.787500000000000000e+03 6.672371937669358033e+01 5.250340852650223411e+01 1.045694923923476978e+02 9.108701512896381303e+01
6.800000000000000000e+03 6.664984094084263688e+01 5.241834971872034998e+01 1.045804789994823665e+02 9.106339698366282676e+01
6.812500000000000000e+03 6.644358356762488427e+01 5.239397991632932161e+01 1.046647706155922606e+02 9.100554351712834489e+01
6.825000000000000000e+03 6.642609572228558079e+01 5.245481964571886380e+01 1.048107335857097837e+02 9.103429666879567606e+01
6.837500000000000000e+03 6.643786349159536542e+01 5.247051064122282327e+01 1.048336525940293740e+02 9.105425135159899241e+01
6.850000000000000000e+03 6.627397009486001878e+01 5.251765183915700419e+01 1.047628868076546809e+02 9.103365873647102546e+01
6.862500000000000000e+03 6.623903344914586455e+01 5.255523902487073684e+01 1.048718118357367217e+02 9.099451173050825048e+01
6.875000000000000000e+03 6.626212626973666886e+01 5.261280261003597758e+01 1.048047647266479458e+02 9.104461949311384217e+01
6.887500000000000000e+03 6.631385626681493761e+01 5.256756424417516627e+01 1.047598481014327803e+02 9.101345923150353201e+01
6.900000000000000000e+03 6.644575340975147526e+01 5.254461766777914278e+01 1.049413668115634124e+02 9.097452380104860481e+01
6.912500000000000000e+03 6.642373444293102125e+01 5.262289724101572830e+01 1.049036712233695141e+02 9.084549245918671545e+01
6.925000000000000000e+03 6.650178794619075973e+01 5.268196003195720323e+01 1.048910087768763475e+02 9.083774676865253639e+01
6.937500000000000000e+03 6.647369018206997282e+01 5.266431805791566489e+01 1.050267485686451607e+02 9.096038852985923029e+01
6.950000000000000000e+03 6.639685178678767841e+01 5.266098071941279102e+01 1.050232645454698712e+02 9.085758774231980794e+01
6.962500000000000000e+03 6.634995064521417873e+01 5.266698429849040508e+01 1.049043652886138034e+02 9.083305010658217782e+01
6.975000000000000000e+03 6.647117835885610759e+01 5.265583263373031286e+01 1.047872837108926092e+02 9.081981926860437682e+01
6.987500000000000000e+03 6.655099054793758739e+01 5.256466571557168521e+01 1.047267541321169233e+02 9.080341870925774117e+01
7.000000000000000000e+03 6.658812193524560996e+01 5.252581548955403434e+01 1.048060728311798897e+02 9.075038261140853990e+01
7.012500000000000000e+03 6.665147953141062942e+01 5.260781222976524418e+01 1.048012311103426129e+02 9.108743835398783517e+01
7.025000000000000000e+03 6.663835504409125576e+01 5.258031130135093889e+01 1.046947757273130577e+02 9.124556554981153056e+01
7.037500000000000000e+03 6.657920466085469968e+01 5.261421123878996298e+01 1.046463758349310496e+02 9.122823513899543002e+01
7.050000000000000000e+03 6.671053911799010905e+01 5.262202350110101179e+01 1.046384450456320678e+02 9.123191691637096312e+01
7.062500000000000000e+03 6.675488246294091255e+01 5.264451603817472147e+01 1.045480864370140210e+02 9.128288920625533365e+01
7.075000000000000000e+03 6.680122326986300152e+01 5.268206138667799365e+01 1.044464392348257036e+02 9.128739065839934597e+01
7.087500000000000000e+03 6.680795374377423457e+01 5.267036852231946398e+01 1.043459973664578655e+02 9.114966995161533703e+01
7.100000000000000000e+03 6.680810422370031176e+01 5.254724732440458013e+01 1.042595469996578856e+02 9.117725373653387066e+01
7.112500000000000000e+03 6.672205456588142169e+01 5.256530624612146596e+01 1.044206031327174742e+02 9.109589314406242977e+01
7.125000000000000000e+03 6.680188765655451277e+01 5.265103177079179630e+01 1.045681912392190611e+02 9.106056754522903418e+01
7.137500000000000000e+03 6.688123870106693403e+01 5.266177202144005776e+01 1.046890851588137821e+02 9.098752434598944205e+01
7.150000000000000000e+03 6.688460921656034941e+01 5.270072110669504184e+01 1.046914500618544963e+02 9.098055118284413822e+01
7.162500000000000000e+03 6.690746917997259402e+01 5.264222205513240027e+01 1.047105923582669789e+02 9.073229366961562903e+01
7.175000000000000000e+03 6.671482835057791760e+01 5.267459458009874140e+01 1.046630403635301292e+02 9.068323978876054525e+01
7.187500000000000000e+03 6.670476439574214567e+01 5.271002126309095814e+01 1.046917916608189358e+02 9.082080434813845216e+01
7.200000000000000000e+03 6.671123658654323663e+01 5.272765552025008873e+01 1.047973704798202732e+02 9.086298972704173593e+01
7.212500000000000000e+03 6.668509944197596440e+01 5.275856380813337410e+01 1.046941220995462345e+02 9.082376506366192359e+01
7.225000000000000000e+03 6.671989651955544787e+01 5.272256522215068486e+01 1.045871637523347601e+02 9.090780551532979814e+01
7.237500000000000000e+03 6.679441403855551584e+01 5.270812151920655708e+01 1.046071515457207113e+02 9.093352013192568961e+01
7.250000000000000000e+03 6.691101651257989147e+01 5.276894908052621957e+01 1.045432382619013936e+02 9.083166668768897978e+01
7.262500000000000000e+03 6.699554410863366627e+01 5.285493440409534571e+01 1.045678330437893351e+02 9.080852252145551518e+01
7.275000000000000000e+03 6.696365313182870693e+01 5.273850098635660544e+01 1.045155083810849987e+02 9.076806232817035891e+01
7.287500000000000000e+03 6.704768573302310131e+01 5.260934916189491872e+01 1.046096355506804372e+02 9.077495516868624748e+01
7.300000000000000000e+03 6.699781610541607790e+01 5.268595840920453099e+01 1.045086238228615088e+02 9.068953624013680326e+01
7.312500000000000000e+03 6.683997955908127153e+01 5.265979828337746227e+01 1.044958440335482948e+02 9.060570931745253631e+01
7.325000000000000000e+03 6.677514065277360089e+01 5.264801843830326078e+01 1.045775682104302007e+02 9.045997542873584507e+01
7.337500000000000000e+03 6.677025796900382204e+01 5.251517812732251400e+01 1.045448144887775470e+02 9.035228128634804534e+01
7.350000000000000000e+03 6.677275832411920931e+01 5.253926236892269230e+01 1.046585918162314925e+02 9.035312681699429049e+01
7.362500000000000000e+03 6.684317008874836574e+01 5.253297397879013175e+01 1.046239926839122916e+02 9.060488589172346963e+01
7.375000000000000000e+03 6.674339354427350202e+01 5.256712209644068423e+01 1.046758368459888686e+02 9.051030251426819007e+01
7.387500000000000000e+03 6.678579313077915458e+01 5.258900050963838879e+01 1.046504141544368451e+02 9.058343142285588101e+01
7.400000000000000000e+03 6.672437949309821192e+01 5.246124785918622990e+01 1.044830612342693001e+02 9.065192910484758215e+01
7.412500000000000000e+03 6.663935272061473825e+01 5.244621646421801842e+01 1.045821449434438648e+02 9.055658060919978425e+01
7.425000000000000000e+03 6.652614094596040673e+01 5.243018933976566132e+01 1.044780910073988451e+02 9.043752702280509936e+01
7.437500000000000000e+03 6.644686148250002589e+01 5.231215865571560641e+01 1.045475596661406286e+02 9.038008998845597830e+01
7.450000000000000000e+03 6.630209409330757353e+01 5.227433790049058615e+01 1.044534087869573113e+02 9.032613015460967176e+01
7.462500000000000000e+03 6.643915032563214140e+01 5.220488848722664699e+01 1.046750990755887329e+02 9.038204749588165043e+01
7.475000000000000000e+03 6.663038076077368999e+01 5.238394515472988644e+01 1.047481930434399402e+02 9.031819101993548315e+01
7.487500000000000000e+03 6.655153453542996544e+01 5.234054472604604058e+01 1.046970144677319894e+02 9.033042193934512909e+01
7.500000000000000000e+03 6.654189283856199211e+01 5.225993902741051755e+01 1.045744809827846211e+02 9.037102823850325706e+01
7.512500000000000000e+03 6.668123742767095052e+01 5.218431689797064621e+01 1.046547230637339538e+02 9.034671728339375818e+01
7.525000000000000000e+03 6.672012389960093515e+01 5.220022659944280008e+01 1.047453005563954491e+02 9.026657758615880311e+01
7.537500000000000000e+03 6.669862245333108319e+01 5.217783492314988081e+01 1.048104231118307581e+02 9.026583204235819835e+01
7.550000000000000000e+03 6.661603909034037940e+01 5.207054133961975140e+01 1.049115403456424787e+02 9.040784412894740285e+01
7.562500000000000000e+03 6.661761194741959002e+01 5.209873113707233472e+01 1.048670048497564835e+02 9.041574114125518236e+01
7.575000000000000000e+03 6.673130827823685252e+01 5.205705301175419919e+01 1.047374511400231256e+02 9.057280271654425974e+01
7.587500000000000000e+03 6.663852163632880377e+01 5.211566630354032981e+01 1.048748190590621050e+02 9.080654207816505163e+01
7.600000000000000000e+03 6.658916536969304900e+01 5.223326451558519068e+01 1.049598319052451529e+02 9.084748552727586457e+01
7.612500000000000000e+03 6.659107080220751129e+01 5.222387470111916485e+01 1.050022486665267962e+02 9.088637457810654041e+01
7.625000000000000000e+03 6.662021408971291692e+01 5.225126912836173432e+01 1.048852254010112546e+02 9.077672797091203449e+01
7.637500000000000000e+03 6.658413210940129545e+01 5.241975908146023500e+01 1.048826289239888609e+02 9.072373857346180159e+01
7.650000000000000000e+03 6.659521085638088778e+01 5.248254438380222808e+01 1.047874180147430252e+02 9.066585613413118949e+01
7.662500000000000000e+03 6.646789001199897484e+01 5.244183111645298112e+01 1.047801282593544698e+02 9.064288496820887531e+01
7.675000000000000000e+03 6.652540996955103481e+01 5.247359162653069120e+01 1.047408399607753893e+02 9.067413551152789353e+01
7.687500000000000000e+03 6.644330973811334218e+01 5.255673343424092536e+01 1.048410381148753743e+02 9.057234166753227100e+01
7.700000000000000000e+03 6.649408495494290605e+01 5.246739140846794669e+01 1.048654116532328970e+02 9.048439155356638253e+01
7.712500000000000000e+03 6.636726250313432729e+01 5.252730589833277719e+01 1.048291071428754435e+02 9.044539516329722062e+01
7.725000000000000000e+03 6.646692242686431484e+01 5.257210107148126355e+01 1.048556171057001336e+02 9.037494780514708737e+01
7.737500000000000000e+03 6.656171589182572745e+01 5.257027084902458824e+01 1.048518290527070604e+02 9.034786096629792951e+01
7.750000000000000000e+03 6.652274044970336320e+01 5.268844929738792615e+01 1.048052478893243347e+02 9.028333736177403068e+01
7.762500000000000000e+03 6.652652056734321206e+01 5.264156072523240937e+01 1.046645830864530211e+02 9.041332252002518999e+01
7.775000000000000000e+03 6.643157364481248806e+01 5.266231622146521119e+01 1.046952473094048628e+02 9.036240610247642735e+01
7.787500000000000000e+03 6.641884153195462659e+01 5.269987929161821683e+01 1.046605953830786859e+02 9.024746519304818548e+01
7.800000000000000000e+03 6.630408460858656383e+01 5.261680206416123440e+01 1.046629540345669085e+02 9.023301820027064934e+01
7.812500000000000000e+03 6.630442035216375984e+01 5.269843883825743092e+01 1.046664969512282113e+02 9.022794518542841047e+01
7.825000000000000000e+03 6.643317836287674538e+01 5.290745520752845721e+01 1.045593507682383034e+02 9.017126863352484634e+01
7.837500000000000000e+03 6.643229598763734600e+01 5.298650472433208591e+01 1.046710224632796695e+02 9.020456860082363448e+01
7.850000000000000000e+03 6.651038810592149275e+01 5.295406590407867498e+01 1.046085972580083023e+02 9.035530451601810853e+01
7.862500000000000000e+03 6.647783540050927797e+01 5.295436791857128611e+01 1.044961769763589103e+02 9.033533516393507057e+01
7.875000000000000000e+03 6.649882345581086440e+01 5.298811967271102930e+01 1.044794092126478517e+02 9.031938993045704933e+01
7.887500000000000000e+03 6.660151827066002284e+01 5.304481382257611699e+01 1.045716757871362574e+02 9.038687675371251373e+01
7.900000000000000000e+03 6.648605360634195449e+01 5.298468671410449105e+01 1.046117979412411216e+02 9.053593512756954453e+01
7.912500000000000000e+03 6.648584005176047640e+01 5.289706568079871118e+01 1.046664273726282204e+02 9.048331734778359703e+01
7.925000000000000000e+03 6.652732407450943697e+01 5.294232248002827390e+01 1.045290941376664193e+02 9.047371391951611486e+01
7.937500000000000000e+03 6.641665307955632613e+01 5.309615713323321984e+01 1.045316448510136809e+02 9.043860684806597305e+01
7.950000000000000000e+03 6.634335530802297853e+01 5.313024084194777430e+01 1.046001877978833221e+02 9.047976135964267996e+01
7.962500000000000000e+03 6.631041615419984225e+01 5.318486399915427398e+01 1.046146161554675018e+02 9.053877078002076928e+01
7.975000000000000000e+03 6.647756493642101816e+01 5.313861312330605813e+01 1.045828687209804571e+02 9.035665348438256217e+01
7.987500000000000000e+03 6.645281349860916009e+01 5.326057935475003546e+01 1.045275442674433748e+02 9.049277279904791271e+01
8.000000000000000000e+03 6.624007427744342635e+01 5.316136906389643002e+01 1.044487505772135876e+02 9.051490954711420045e+01
8.012500000000000000e+03 6.636482569248214247e+01 5.320549752383385567e+01 1.044979237246523525e+02 9.048303417836454798e+01
8.025000000000000000e+03 6.649249269307037480e+01 5.324754724163970110e+01 1.045423980224271361e+02 9.044515396842058408e+01
8.037500000000000000e+03 6.648827131802843837e+01 5.315151410118688347e+01 1.045749276217359380e+02 9.045687475546228029e+01
8.050000000000000000e+03 6.645721353541463827e+01 5.313909162605092007e+01 1.046323945948048930e+02 9.043419378063295255e+01
8.062500000000000000e+03 6.658535811436837548e+01 5.308696167493572204e+01 1.046634333677248492e+02 9.055991023172069276e+01
8.075000000000000000e+03 6.666325906318195393e+01 5.325109135337965682e+01 1.045983522568066064e+02 9.048370533029364537e+01
8.087500000000000000e+03 6.672220848152612405e+01 5.324731801611333282e+01 1.045536434483038448e+02 9.049933103745941310e+01
8.100000000000000000e+03 6.683053405053841800e+01 5.324363166581635198e+01 1.046114306101861757e+02 9.046028673215054994e+01
8.112500000000000000e+03 6.679089861393552496e+01 5.316809290012865574e+01 1.045303461305948787e+02 9.049070901895402130e+01
8.125000000000000000e+03 6.671222036508422093e+01 5.316732005951768514e+01 1.044341408987844915e+02 9.044413848671841549e+01
8.137500000000000000e+03 6.680564081797018616e+01 5.317323596441661948e+01 1.044649838428282891e+02 9.042404731347490099e+01
8.150000000000000000e+03 6.669231454487429289e+01 5.319802804269723850e+01 1.044554202312675955e+02 9.041256081801304845e+01
8.162500000000000000e+03 6.663293460035332316e+01 5.318641700165626673e+01 1.045840887036403331e+02 9.035254441868012520e+01
8.175000000000000000e+03 6.660153460705645045e+01 5.313695543282278066e+01 1.045337072175622524e+02 9.033856185102025904e+01
8.187500000000000000e+03 6.670128829498592893e+01 5.302777802857175260e+01 1.045248274361628660e+02 9.026546648231250458e+01
8.200000000000000000e+03 6.669114316366147932e+01 5.310106808364265163e+01 1.044784074466200536e+02 9.033612695955383742e+01
8.212500000000000000e+03 6.665109515580833488e+01 5.323306429719702493e+01 1.044426365612568759e+02 9.039973417908258568e+01
8.225000000000000000e+03 6.652915253435669740e+01 5.328457282606496648e+01 1.044218447134411463e+02 9.036695403576206331e+01
8.237500000000000000e+03 6.657915128753627698e+01 5.326511893781646023e+01 1.045342323334066634e+02 9.027040793262671059e+01
8.250000000000000000e+03 6.651902031919662761e+01 5.318791953399264116e+01 1.045899244541354136e+02 9.018442723375285652e+01
8.262500000000000000e+03 6.659823528645804913e+01 5.311641714392696656e+01 1.045806104591054577e+02 9.030050976432475807e+01
8.275000000000000000e+03 6.670274582497701488e+01 5.311644171756957888e+01 1.046916203584170546e+02 9.043446523125825820e+01
8.287500000000000000e+03 6.669622980223751085e+01 5.306719880103439380e+01 1.047513768498362907e+02 9.050971857286913291e+01
8.300000000000000000e+03 6.664846986342001856e+01 5.315225314795663536e+01 1.046082458366977335e+02 9.063041679146395779e+01
8.312500000000000000e+03 6.659343419080465765e+01 5.311284599587633437e+01 1.046234665823868966e+02 9.065815298495294883e+01
8.325000000000000000e+03 6.654263926347486802e+01 5.316138810331668196e+01 1.046285076380708716e+02 9.068115191430705124e+01
8.337500000000000000e+03 6.664605778120284185e+01 5.311593778233811491e+01 1.045607131519171986e+02 9.063327946808557556e+01
8.350000000000000000e+03 6.663025031114494823e+01 5.311572035774794642e+01 1.045550402844399116e+02 9.054959856241812588e+01
8.362500000000000000e+03 6.662711448919382917e+01 5.311574384759004630e+01 1.046073038356907716e+02 9.034627557466468772e+01
8.375000000000000000e+03 6.654025751858355875e+01 5.312543076739645898e+01 1.044979599119140232e+02 9.038303208711694481e+01
8.387500000000000000e+03 6.657338520231058965e+01 5.310783770711532981e+01 1.045897847577682995e+02 9.040841353389771484e+01
8.400000000000000000e+03 6.661104396109131187e+01 5.296072630713678819e+01 1.043520719638614196e+02 9.053791573284537719e+01
8.412500000000000000e+03 6.657731825836563644e+01 5.296540479728957251e+01 1.044152584351424906e+02 9.053961156486703032e+01
8.425000000000000000e+03 6.660987166970272710e+01 5.299557917045179778e+01 1.044241630117706165e+02 9.045439610825141585e+01
8.437500000000000000e+03 6.664263366348332340e+01 5.298162893888089542e+01 1.043871013633224152e+02 9.032315334525316075e+01
8.450000000000000000e+03 6.658698844619082990e+01 5.295902945504883519e+01 1.041717772712546406e+02 9.028795249508347354e+01
8.462500000000000000e+03 6.645643317712530518e+01 5.296857775792619094e+01 1.042318937084992712e+02 9.024494329799701120e+01
8.475000000000000000e+03 6.644928201634500908e+01 5.304927497659826230e+01 1.040995455039553406e+02 9.032903416212631953e+01
8.487500000000000000e+03 6.652154756517589362e+01 5.297082718649512145e+01 1.041233565233841460e+02 9.042413968867791141e+01
8.500000000000000000e+03 6.642408615098177904e+01 5.289959679901188849e+01 1.042197186382030623e+02 9.020256183937648586e+01
8.512500000000000000e+03 6.649058280549422761e+01 5.272603921234176028e+01 1.040668141571929937e+02 9.018844864112941195e+01
8.525000000000000000e+03 6.667902993511269472e+01 5.278545559526327224e+01 1.040374169247645284e+02 9.030086340475031648e+01
8.537500000000000000e+03 6.655249345112679293e+01 5.281611962193305487e+01 1.040457054705366318e+02 9.034678811265469278e+01
8.550000000000000000e+03 6.647158037495196936e+01 5.292870519640717220e+01 1.041398114673663002e+02 9.038597584101138693e+01
8.562500000000000000e+03 6.659070716907150711e+01 5.305281679108202297e+01 1.041834926919150632e+02 9.047405633610428310e+01
8.575000000000000000e+03 6.651270724085041763e+01 5.297826447877709199e+01 1.041637178318511303e+02 9.059124091505651677e+01
8.587500000000000000e+03 6.634970166604691144e+01 5.300247356687080469e+01 1.042138548551683357e+02 9.054540964213529719e+01
8.600000000000000000e+03 6.635892737469417568e+01 5.293900876420865131e+01 1.042054293464266266e+02 9.068821476772210133e+01
8.612500000000000000e+03 6.627375007804926099e+01 5.294490458980995840e+01 1.042371817992521983e+02 9.076345872698755102e+01
8.625000000000000000e+03 6.629559555684011229e+01 5.298053261719381624e+01 1.042228312707010787e+02 9.083457407450421783e+01
8.637500000000000000e+03 6.633536484778269937e+01 5.310035781008738098e+01 1.042681302620948571e+02 9.092352399716568812e+01
8.650000000000000000e+03 6.641467357248032499e+01 5.300687447923454698e+01 1.043812869545130582e+02 9.090399477861865307e+01
8.662500000000000000e+03 6.640853339212115714e+01 5.312896699313986204e+01 1.043877706798328688e+02 9.088948563134783853e+01
8.675000000000000000e+03 6.633594848900521868e+01 5.324631942111916061e+01 1.044457555269793687e+02 9.098342295054881390e+01
8.687500000000000000e+03 6.628804854981167693e+01 5.323654127074095754e+01 1.042838311562057356e+02 9.109728637171728849e+01
8.700000000000000000e+03 6.629244083292864786e+01 5.327450676397758400e+01 1.042558110136581320e+02 9.110829419780219496e+01
8.712500000000000000e+03 6.621067485739764891e+01 5.319799588277426494e+01 1.042263274417808532e+02 9.109696876470499660e+01
8.725000000000000000e+03 6.633309014144526827e+01 5.326740632977839596e+01 1.041443253049192634e+02 9.105258182751460083e+01
8.737500000000000000e+03 6.638956273427393739e+01 5.319689145420293386e+01 1.041524821213316159e+02 9.109276830552425963e+01
8.750000000000000000e+03 6.632516161071839633e+01 5.325646130631251651e+01 1.041543060855883738e+02 9.106227674083504553e+01
8.762500000000000000e+03 6.624445155455869383e+01 5.330464803497497428e+01 1.040343188414408928e+02 9.115404245906387359e+01
8.775000000000000000e+03 6.628062029357013785e+01 5.329030664117859573e+01 1.038899510400362232e+02 9.102648818674869347e+01
8.787500000000000000e+03 6.627257342093082570e+01 5.328966942632307280e+01 1.040143645363582010e+02 9.075753100487561653e+01
8.800000000000000000e+03 6.613203675555580219e+01 5.324787954659115741e+01 1.041096469887714875e+02 9.087592415421887893e+01
8.812500000000000000e+03 6.611140123567004423e+01 5.342491389650536604e+01 1.041929819695294128e+02 9.072176606253978548e+01
8.825000000000000000e+03 6.617482475127759756e+01 5.350241152663851096e+01 1.041400429413146611e+02 9.061770205759287933e+01
8.837500000000000000e+03 6.613334328228651771e+01 5.347177534945655708e+01 1.043859820675765491e+02 9.056864821038782054e+01
8.850000000000000000e+03 6.605072432043650110e+01 5.353456611096525108e+01 1.043059262973825270e+02 9.054540164757392517e+01
8.862500000000000000e+03 6.603805225842447157e+01 5.347603798194055003e+01 1.042847612974034632e+02 9.057597142629751374e+01
8.875000000000000000e+03 6.608235783234921712e+01 5.343670350014780013e+01 1.042233440120934773e+02 9.069122935765834370e+01
8.887500000000000000e+03 6.602392302865754914e+01 5.347405137873330716e+01 1.041919757830219453e+02 9.085355149863576685e+01
8.900000000000000000e+03 6.618912114182181483e+01 5.344465918207121291e+01 1.042369221080160600e+02 9.071945881800398581e+01
8.912500000000000000e+03 6.643596510301776448e+01 5.326812870935238209e+01 1.041058764554383629e+02 9.063336448628243147e+01
8.925000000000000000e+03 6.635040798328383005e+01 5.321865510457333670e+01 1.040874143944424475e+02 9.071998096581232573e+01
8.937500000000000000e+03 6.647374780102902037e+01 5.318164047227148927e+01 1.041515870835997220e+02 9.085961250468378125e+01
8.950000000000000000e+03 6.653639781465962244e+01 5.326574291109185566e+01 1.040906344484914996e+02 9.081945966177987373e+01
8.962500000000000000e+03 6.653559536918747597e+01 5.317852697766368664e+01 1.041737332114932570e+02 9.096441519541870946e+01
8.975000000000000000e+03 6.658431293203246071e+01 5.312301323343803006e+01 1.040359747480451347e+02 9.078665267267543015e+01
8.987500000000000000e+03 6.649119162244137726e+01 5.311407422257533284e+01 1.040741702468668279e+02 9.086443624365574578e+01
9.000000000000000000e+03 6.655795167141381796e+01 5.313142672699567015e+01 1.040542994982450438e+02 9.075090254115971788e+01
9.012500000000000000e+03 6.653046978810347412e+01 5.311532064272621767e+01 1.041795660328707527e+02 9.075265417221720554e+01
9.025000000000000000e+03 6.664731040326587674e+01 5.307417396481797311e+01 1.040504010159426116e+02 9.071641986251148637e+01
9.037500000000000000e+03 6.670829078459043160e+01 5.305500688512267260e+01 1.039889063652160672e+02 9.077624833043408614e+01
9.050000000000000000e+03 6.661600711092034999e+01 5.304759855981358641e+01 1.040212849790710123e+02 9.080372172920247920e+01
9.062500000000000000e+03 6.643963816519774923e+01 5.304694909784951307e+01 1.039866190716607122e+02 9.091318362846642742e+01
9.075000000000000000e+03 6.652480211104703756e+01 5.295339151354811236e+01 1.040377060536827400e+02 9.090880265647675174e+01
9.087500000000000000e+03 6.656930292690230999e+01 5.303214601475529832e+01 1.040392699910935761e+02 9.088894708049926408e+01
9.100000000000000000e+03 6.659193120539963218e+01 5.313662440339479787e+01 1.040482952717925116e+02 9.079665463546169235e+01
9.112500000000000000e+03 6.649790236475855920e+01 5.310159513271039344e+01 1.040552428695760057e+02 9.069871079890037890e+01
9.125000000000000000e+03 6.647982137135522862e+01 5.317890999918068928e+01 1.040550582801610915e+02 9.080525268445366294e+01
9.137500000000000000e+03 6.652241407940648799e+01 5.322938528715495465e+01 1.041365791489109824e+02 9.087658935358925305e+01
9.150000000000000000e+03 6.660328617691961028e+01 5.343878673168091353e+01 1.042440905064527925e+02 9.085459283429362642e+01
9.162500000000000000e+03 6.645010236238813661e+01 5.348112290694980686e+01 1.043045104590454741e+02 9.105044301816862173e+01
9.175000000000000000e+03 6.634388586150770095e+01 5.359321918381037619e+01 1.042925866565741586e+02 9.110430664447397930e+01
9.187500000000000000e+03 6.631303554082036555e+01 5.357753097746653737e+01 1.043035213477185010e+02 9.108568139218486692e+01
9.200000000000000000e+03 6.626889860167514712e+01 5.353115619819691773e+01 1.042569414109779160e+02 9.114465446504286206e+01
9.212500000000000000e+03 6.641258866691347862e+01 5.340595355167670988e+01 1.042600521562982436e+02 9.139332498604575505e+01
9.225000000000000000e+03 6.635237790437980721e+01 5.325637767296899483e+01 1.041502242507895915e+02 9.134610025359840790e+01
9.237500000000000000e+03 6.626164619323240856e+01 5.315843800893128446e+01 1.041500544802253074e+02 9.139712834747550119e+01
9.250000000000000000e+03 6.627360086052013344e+01 5.316818483447536181e+01 1.041652533716068092e+02 9.146375890952187149e+01
9.262500000000000000e+03 6.629627318232608957e+01 5.307358372305988325e+01 1.039945385398027469e+02 9.137456338561760560e+01
9.275000000000000000e+03 6.632818335753984229e+01 5.299597890095692776e+01 1.040778776674815447e+02 9.138592230916684400e+01
9.287500000000000000e+03 6.652947485717197651e+01 5.285386269724683217e+01 1.042649710275185271e+02 9.138726089763011373e+01
9.300000000000000000e+03 6.661294095915680202e+01 5.284819176877781643e+01 1.043590234990107888e+02 9.130881231613082605e+01
9.312500000000000000e+03 6.683248072276339258e+01 5.295312198501446943e+01 1.043587159661830555e+02 9.130258389250784035e+01
9.325000000000000000e+03 6.686498660253334947e+01 5.287157476160410141e+01 1.043768174827281854e+02 9.144416806008993603e+01
9.337500000000000000e+03 6.693134340008559491e+01 5.289256904057472042e+01 1.041539771254761177e+02 9.154959595652383086e+01
9.350000000000000000e+03 6.675641274775854583e+01 5.274819248629269453e+01 1.042206327464437265e+02 9.151745770577868200e+01
9.362500000000000000e+03 6.667627966422132602e+01 5.278901756531525535e+01 1.041311337146059373e+02 9.148539838707051786e+01
9.375000000000000000e+03 6.671144136588073081e+01 5.272497074279710461e+01 1.043206509349874267e+02 9.168196862615384646e+01
9.387500000000000000e+03 6.671423175257778837e+01 5.276648346106356513e+01 1.042684536536721396e+02 9.169073852299055716e+01
9.400000000000000000e+03 6.684631520909118763e+01 5.270843868711934732e+01 1.042097560795316866e+02 9.149966656617921501e+01
9.412500000000000000e+03 6.681205882475042301e+01 5.271417885491638344e+01 1.041031574063867566e+02 9.129785917378616489e+01
9.425000000000000000e+03 6.691769322162831202e+01 5.269212350906573761e+01 1.040372394915362690e+02 9.136356670596175888e+01
9.437500000000000000e+03 6.685446182174440821e+01 5.267520129646639759e+01 1.041294604630343059e+02 9.151147772582243078e+01
9.450000000000000000e+03 6.677958216796812962e+01 5.270713348105432772e+01 1.041299465317469810e+02 9.143885550832978026e+01
9.462500000000000000e+03 6.668923872971978994e+01 5.278424853102313108e+01 1.040719777978323748e+02 9.142539729851154107e+01
9.475000000000000000e+03 6.674356864417229929e+01 5.284995259933297973e+01 1.040785407450397457e+02 9.139494819507326895e+01
9.487500000000000000e+03 6.665729994250335722e+01 5.286126989533453724e+01 1.041148557161942279e+02 9.160670216189407711e+01
9.500000000000000000e+03 6.666347889308987362e+01 5.282404939931813459e+01 1.040916787700916615e+02 9.161543744977817028e+01
9.512500000000000000e+03 6.663814077871184338e+01 5.292861681501621263e+01 1.040823738576411870e+02 9.146744629767152901e+01
9.525000000000000000e+03 6.646046613699022032e+01 5.292089484692085222e+01 1.041559020830242872e+02 9.145041506512896490e+01
9.537500000000000000e+03 6.645693674342994939e+01 5.290145511720568550e+01 1.040350655840156264e+02 9.140785184370528782e+01
9.550000000000000000e+03 6.642105085514172913e+01 5.287706792332989636e+01 1.041015661097723779e+02 9.137715081868040556e+01
9.562500000000000000e+03 6.651755931901215035e+01 5.290803373538935972e+01 1.042178890186480515e+02 9.136474872752303611e+01
9.575000000000000000e+03 6.656847333698220837e+01 5.291576159150844916e+01 1.042674169510238613e+02 9.130824557492559279e+01
9.587500000000000000e+03 6.672424543923813189e+01 5.281826581418931710e+01 1.041875893111748468e+02 9.141647589883848468e+01
9.600000000000000000e+03 6.681954981231528734e+01 5.288312303306966555e+01 1.041151916182896855e+02 9.141319302282983017e+01
9.612500000000000000e+03 6.684313861382523214e+01 5.286704660576224057e+01 1.041281258303520900e+02 9.149556193242426616e+01
9.625000000000000000e+03 6.703721249675254512e+01 5.294195691790601188e+01 1.041842189687199749e+02 9.145001675826088672e+01
9.637500000000000000e+03 6.715174383857369378e+01 5.299852469230858532e+01 1.042127045378265535e+02 9.154334859424240278e+01
9.650000000000000000e+03 6.706892624260356683e+01 5.305654460224464231e+01 1.042412119968448678e+02 9.146023026600362016e+01
9.662500000000000000e+03 6.717715699443799338e+01 5.296477567939577824e+01 1.042595240802352237e+02 9.146985808948356578e+01
9.675000000000000000e+03 6.722827856219963394e+01 5.313256237251540881e+01 1.044091008667710412e+02 9.154197850222801947e+01
9.687500000000000000e+03 6.715471627429117518e+01 5.320488633937067391e+01 1.044300060396027021e+02 9.165972416420505908e+01
9.700000000000000000e+03 6.715158225224527655e+01 5.313180330646358840e+01 1.044429441614363725e+02 9.151802690152560160e+01
9.712500000000000000e+03 6.715862806501834825e+01 5.316499740109613725e+01 1.044274500813772875e+02 9.158846416691190484e+01
9.725000000000000000e+03 6.727987482344521197e+01 5.339715029480780117e+01 1.044894188453308317e+02 9.147489495241734403e+01
9.737500000000000000e+03 6.720063591527463132e+01 5.327287594784976221e+01 1.046211270102869832e+02 9.132048461422073160e+01
9.750000000000000000e+03 6.713025770413861437e+01 5.322395528043868040e+01 1.045892342302168743e+02 9.123912328740840394e+01
9.762500000000000000e+03 6.703883898983957579e+01 5.341858095069272139e+01 1.045571045029534076e+02 9.144767995624488321e+01
9.775000000000000000e+03 6.704716646570199146e+01 5.343391552321185145e+01 1.046991791330714960e+02 9.135584638458782081e+01
9.787500000000000000e+03 6.700280612355912524e+01 5.334972649246517307e+01 1.047391302424103117e+02 9.127675569663104227e+01
9.800000000000000000e+03 6.665664653664182993e+01 5.341724604599365733e+01 1.047909062609488302e+02 9.139679486199791825e+01
9.812500000000000000e+03 6.650901509841322934e+01 5.344154512073164653e+01 1.047621362857475020e+02 9.126977515341178560e+01
9.825000000000000000e+03 6.652162015561444264e+01 5.338591503941646010e+01 1.045955219953337831e+02 9.125903985216768888e+01
9.837500000000000000e+03 6.639176995693095762e+01 5.340981808510422724e+01 1.044447432421740416e+02 9.117250627915646533e+01
9.850000000000000000e+03 6.631039795926682245e+01 5.347392446522516707e+01 1.044242404027646813e+02 9.127786087730909514e+01
9.862500000000000000e+03 6.623684287387791869e+01 5.348101119122449632e+01 1.044569941505860413e+02 9.126707370286544574e+01
9.875000000000000000e+03 6.612647444195872026e+01 5.362014446728189654e+01 1.044868413416898250e+02 9.124977387939733831e+01
9.887500000000000000e+03 6.607012532480389666e+01 5.362722291091975535e+01 1.044542367403071097e+02 9.125280393823109648e+01
9.900000000000000000e+03 6.610123660181166372e+01 5.370415776958019904e+01 1.044020989358692191e+02 9.132103378223277446e+01
9.912500000000000000e+03 6.606844020723748656e+01 5.373720780801408381e+01 1.045271686362837045e+02 9.120828722209424200e+01
9.925000000000000000e+03 6.608290241569574164e+01 5.377019146190155396e+01 1.045607751170861945e+02 9.123985282309229206e+01
9.937500000000000000e+03 6.628626127925244305e+01 5.366862248901752253e+01 1.046611484599283699e+02 9.134159657626135242e+01
9.950000000000000000e+03 6.632386097565326111e+01 5.379730568703398319e+01 1.045732790930575078e+02 9.147376544563780953e+01
9.962500000000000000e+03 6.635990534080833925e+01 5.374130388537992786e+01 1.045996942216998349e+02 9.143788193599655756e+01
9.975000000000000000e+03 6.649067366399222578e+01 5.388158213546199704e+01 1.046195408988894968e+02 9.132594239838709882e+01
9.987500000000000000e+03 6.652759040561025472e+01 5.399398594390700623e+01 1.046488692164985110e+02 9.146089865558562337e+01
1.000000000000000000e+04 6.653514332498377826e+01 5.398913723411781262e+01 1.046169504518849180e+02 9.143721847591741891e+01
1.001250000000000000e+04 6.651560146361785542e+01 5.379697021867009710e+01 1.046512086798784651e+02 9.139137529441308061e+01
1.002500000000000000e+04 6.656480629591501952e+01 5.379459796454595732e+01 1.046337589632619398e+02 9.130161811758443946e+01
1.003750000000000000e+04 6.649527715348881429e+01 5.402531551561281020e+01 1.046387326901547681e+02 9.138115011404859445e+01
1.005000000000000000e+04 6.635351923559683485e+01 5.406532383378794293e+01 1.046993269396946431e+02 9.127952245143839605e+01
1.006250000000000000e+04 6.626523327757413995e+01 5.404499880197267458e+01 1.048376590668181763e+02 9.125998476033548457e+01
1.007500000000000000e+04 6.628072932445294896e+01 5.412868397169782497e+01 1.048818351665581048e+02 9.124889992178695763e+01
1.008750000000000000e+04 6.627608968709846238e+01 5.414597463052117376e+01 1.048746582882024398e+02 9.132523192053828609e+01
1.010000000000000000e+04 6.615803525957869624e+01 5.415269504101731002e+01 1.049568651471749661e+02 9.135038345901664059e+01
1.011250000000000000e+04 6.624484383108523389e+01 5.414301207962009244e+01 1.049645366715255932e+02 9.133020322877153774e+01
1.012500000000000000e+04 6.621477172766138608e+01 5.414871644291038422e+01 1.047523047861883043e+02 9.134315369460625789e+01
1.013750000000000000e+04 6.607836075334411419e+01 5.411177928971882523e+01 1.048958262428612187e+02 9.147687111652268754e+01
1.015000000000000000e+04 6.609683030256410063e+01 5.403028537314612123e+01 1.048524650115434014e+02 9.148219600227444914e+01
1.016250000000000000e+04 6.611229426059799152e+01 5.403694572882917413e+01 1.048484679654923895e+02 9.163484090874430876e+01
1.017500000000000000e+04 6.615117672482728040e+01 5.419571389278221574e+01 1.048781220878063749e+02 9.167816292190209992e+01
1.018750000000000000e+04 6.629570866964643017e+01 5.422555467883984193e+01 1.049414499506203242e+02 9.166658139204541556e+01
1.020000000000000000e+04 6.628247425942626592e+01 5.428858739057117333e+01 1.049213559169306080e+02 9.173834287118231146e+01
1.021250000000000000e+04 6.634287498755226409e+01 5.423110585611392764e+01 1.049602617500428039e+02 9.176645764509954972e+01
1.022500000000000000e+04 6.629138135346278204e+01 5.434409016603714804e+01 1.048047809857888240e+02 9.185338346831854039e+01
1.023750000000000000e+04 6.628297862285401720e+01 5.436252129173530534e+01 1.047237872872033364e+02 9.187817509480696287e+01
1.025000000000000000e+04 6.624291304567130112e+01 5.429492814122775712e+01 1.048517448447847897e+02 9.180339752315238400e+01
1.026250000000000000e+04 6.621784174430898418e+01 5.422541359987879872e+01 1.049127465291310131e+02 9.183335777485689277e+01
1.027500000000000000e+04 6.627829950581417506e+01 5.427401766031150743e+01 1.049203363442247365e+02 9.167016396439522907e+01
1.028750000000000000e+04 6.639849434514206905e+01 5.431254180567778178e+01 1.048514506076013362e+02 9.167822274603537380e+01
1.030000000000000000e+04 6.640226605458862252e+01 5.413180253549447940e+01 1.048395674089545793e+02 9.163222386151025489e+01
1.031250000000000000e+04 6.642753696440237832e+01 5.418357017503026185e+01 1.049287958438905690e+02 9.158661903144330552e+01
1.032500000000000000e+04 6.631769334224188128e+01 5.409558738743147899e+01 1.050070982611764379e+02 9.163049948450381521e+01
1.033750000000000000e+04 6.641106153936483736e+01 5.412021931552088461e+01 1.050167971516807910e+02 9.173895454780800662e+01
1.035000000000000000e+04 6.649489625005233506e+01 5.415395294358984302e+01 1.050387228788955980e+02 9.200232701186664031e+01
1.036250000000000000e+04 6.650458886737189346e+01 5.408876111936747577e+01 1.050685283638440239e+02 9.198858237163993579e+01
1.037500000000000000e+04 6.646763823185590070e+01 5.407364499388853574e+01 1.049639975243479739e+02 9.201433777606230535e+01
1.038750000000000000e+04 6.652850287289470543e+01 5.406632575182189271e+01 1.049601343980268240e+02 9.207434341486070650e+01
1.040000000000000000e+04 6.658119240459303967e+01 5.399594043121293652e+01 1.049770125558567315e+02 9.225296165041544327e+01
1.041250000000000000e+04 6.659834355517504889e+01 5.398025799948821657e+01 1.049971829755398431e+02 9.214560461479271680e+01
1.042500000000000000e+04 6.650203095842161360e+01 5.403296043453698161e+01 1.050634789054126514e+02 9.203451742474271668e+01
1.043750000000000000e+04 6.647033772558734199e+01 5.412994190021255037e+01 1.050889914916452170e+02 9.208330471104909520e+01
1.045000000000000000e+04 6.646335457132640556e+01 5.404437746375334939e+01 1.051875247820221517e+02 9.224256682164683241e+01
1.046250000000000000e+04 6.650233027898022442e+01 5.408287714118208100e+01 1.052243596606527944e+02 9.212689894521825806e+01
1.047500000000000000e+04 6.654275094815902492e+01 5.409760776872113297e+01 1.051702712551853693e+02 9.205390758304891108e+01
1.048750000000000000e+04 6.646446759306316210e+01 5.428779018916292642e+01 1.052181518604061097e+02 9.204939856528116593e+01
1.050000000000000000e+04 6.649928629160498872e+01 5.428350892746365730e+01 1.052270584393406523e+02 9.209716715868162851e+01
1.051250000000000000e+04 6.650275742172382820e+01 5.411347794199069483e+01 1.052950657012745808e+02 9.220070389937579591e+01
1.052500000000000000e+04 6.640441879085136634e+01 5.413396443486399079e+01 1.054184717567609653e+02 9.218019078301405500e+01
1.053750000000000000e+04 6.649302934949334087e+01 5.411110020976958168e+01 1.053497727164258180e+02 9.226983374149031647e+01
1.055000000000000000e+04 6.645038825766322077e+01 5.420279212316800255e+01 1.052947469589023086e+02 9.227979096834928896e+01
1.056250000000000000e+04 6.639182970694521657e+01 5.416307754467791824e+01 1.052288962907950207e+02 9.224210887566819395e+01
1.057500000000000000e+04 6.658306871465867971e+01 5.421008570132529059e+01 1.050579465138094690e+02 9.230195399125838662e+01
1.058750000000000000e+04 6.663386632710957258e+01 5.412086347374347639e+01 1.049880027622284899e+02 9.212456153796946978e+01
1.060000000000000000e+04 6.648201277372075424e+01 5.410165893933126569e+01 1.050845841137299601e+02 9.203965348461926510e+01
1.061250000000000000e+04 6.656574702171113245e+01 5.406314283703104451e+01 1.051699496804896796e+02 9.196391669618749631e+01
1.062500000000000000e+04 6.660078132236908743e+01 5.413539582953950458e+01 1.051424761330493425e+02 9.200272379519685728e+01
1.063750000000000000e+04 6.669226197289903268e+01 5.413243401621581796e+01 1.050585496586292749e+02 9.206753914121402715e+01
1.065000000000000000e+04 6.687610505075429046e+01 5.404875095365424187e+01 1.051758025818833602e+02 9.211541291035759116e+01
1.066250000000000000e+04 6.691156718187021113e+01 5.409864038612634829e+01 1.051749636916698449e+02 9.220825314248403970e+01
1.067500000000000000e+04 6.678111884267572407e+01 5.406417605056041253e+01 1.052190909305745095e+02 9.216636287615583001e+01
1.068750000000000000e+04 6.667306618723709732e+01 5.410421757733959680e+01 1.052156284646590478e+02 9.215205925136621090e+01
1.070000000000000000e+04 6.656644819897194054e+01 5.418147496675025820e+01 1.052939157235361591e+02 9.221002859710722532e+01
1.071250000000000000e+04 6.665514751239747682e+01 5.413019549303300693e+01 1.053754838685419628e+02 9.228861878668480756e+01
1.072500000000000000e+04 6.666536908632399161e+01 5.401787073941683559e+01 1.054283168774428816e+02 9.229176880079869250e+01
1.073750000000000000e+04 6.669316972970455026e+01 5.397304891115788195e+01 1.053230221100915287e+02 9.232474774391067740e+01
1.075000000000000000e+04 6.680842123983316583e+01 5.400456674126737511e+01 1.053888049248489835e+02 9.231264515498392598e+01
1.076250000000000000e+04 6.690470173526190933e+01 5.404931380387892403e+01 1.052003292888836228e+02 9.238812647942705780e+01
1.077500000000000000e+04 6.705449810590886273e+01 5.404252827481388266e+01 1.052923772725982872e+02 9.245389324578140133e+01
1.078750000000000000e+04 6.711411312432559839e+01 5.405584822347437779e+01 1.052730239282619067e+02 9.243642868788188593e+01
1.080000000000000000e+04 6.708278408629564638e+01 5.421003219844151744e+01 1.052697680460080250e+02 9.249902691767110241e+01
1.081250000000000000e+04 6.707279683650165225e+01 5.411929198326625823e+01 1.052545952756747027e+02 9.242494729656074526e+01
1.082500000000000000e+04 6.714062246735365136e+01 5.405764151592214262e+01 1.051448737587751765e+02 9.246177323327654562e+01
1.083750000000000000e+04 6.718077146745916650e+01 5.411839468656526719e+01 1.052573529377929731e+02 9.236355091603289225e+01
1.085000000000000000e+04 6.706753782976741718e+01 5.417045752768925126e+01 1.052930522093978283e+02 9.230339878865044057e+01
1.086250000000000000e+04 6.727488858120523219e+01 5.411699230326394883e+01 1.053765421592046323e+02 9.233591278578246886e+01
1.087500000000000000e+04 6.736320454972144489e+01 5.422834014887126841e+01 1.052503291570413495e+02 9.244938532997069558e+01
1.088750000000000000e+04 6.736448840384097991e+01 5.433670931286720673e+01 1.052149559107538721e+02 9.224991066772844306e+01
1.090000000000000000e+04 6.725845772934764000e+01 5.434754615843375092e+01 1.052328657114821624e+02 9.216390183939083158e+01
1.091250000000000000e+04 6.713111719514034803e+01 5.438226701711197109e+01 1.050835049884475723e+02 9.206160350552252680e+01
1.092500000000000000e+04 6.720054583311952001e+01 5.448865348807851205e+01 1.051453215236196570e+02 9.219311220504046389e+01
1.093750000000000000e+04 6.722987071220902067e+01 5.445050702443450774e+01 1.050916524511005434e+02 9.201877116626593534e+01
1.095000000000000000e+04 6.719729537905556072e+01 5.448295819208738777e+01 1.051604683469064838e+02 9.198675093250588475e+01
1.096250000000000000e+04 6.711612092367106186e+01 5.449927182492464794e+01 1.051899081154494411e+02 9.194798649629544229e+01
1.097500000000000000e+04 6.714206911400032141e+01 5.453706813689522903e+01 1.052304777719243987e+02 9.181953386820866569e+01
1.098750000000000000e+04 6.713777846360967771e+01 5.447737214620305224e+01 1.052238548820515689e+02 9.178757656002679255e+01
1.100000000000000000e+04 6.729235194793359653e+01 5.448538189567609891e+01 1.052578559806348721e+02 9.177565168451307898e+01
1.101250000000000000e+04 6.729891123326385127e+01 5.450210564013598713e+01 1.052133576016659049e+02 9.169881272635522862e+01
1.102500000000000000e+04 6.738013885292831162e+01 5.455459374998666533e+01 1.052735536659090485e+02 9.171351881650410576e+01
1.103750000000000000e+04 6.734892333119634600e+01 5.439770435491526968e+01 1.052601624970357932e+02 9.179901541460515091e+01
1.105000000000000000e+04 6.748587352727038535e+01 5.435637875018439757e+01 1.052472644893286713e+02 9.194813161234874599e+01
1.106250000000000000e+04 6.756670064497065198e+01 5.429105195090470204e+01 1.051391318613825661e+02 9.204184346148578300e+01
1.107500000000000000e+04 6.763506933610250371e+01 5.425308084625693539e+01 1.051099149514737832e+02 9.200731144389193616e+01
1.108750000000000000e+04 6.761449365081760732e+01 5.419620784941471214e+01 1.052839542532014860e+02 9.192592241902532635e+01
1.110000000000000000e+04 6.764862167808428239e+01 5.417756099564368810e+01 1.052307729310044380e+02 9.183484052529381358e+01
1.111250000000000000e+04 6.764234503919345798e+01 5.427529369416151184e+01 1.050596911111312011e+02 9.185099303701686324e+01
1.112500000000000000e+04 6.752480822736103505e+01 5.437367239302188437e+01 1.050634170508391918e+02 9.190281259022984273e+01
1.113750000000000000e+04 6.751132299979319384e+01 5.421616165240504159e+01 1.050556075129160405e+02 9.191740496854806963e+01
1.115000000000000000e+04 6.750476278073999481e+01 5.431093132559737313e+01 1.049281057494172273e+02 9.204505791996946584e+01
1.116250000000000000e+04 6.761608700389029991e+01 5.432731516878551048e+01 1.048824317252627338e+02 9.202029704795940290e+01
1.117500000000000000e+04 6.763937977930316947e+01 5.421456049999001436e+01 1.049234026198395355e+02 9.211223307065843358e+01
1.118750000000000000e+04 6.768125827856783872e+01 5.413486060474846084e+01 1.049458335964915108e+02 9.205406975583973406e+01
1.120000000000000000e+04 6.762830525206726406e+01 5.416210833954462345e+01 1.048294307907486029e+02 9.194391407032263430e+01
1.121250000000000000e+04 6.747673326914571135e+01 5.433602084717419700e+01 1.049499295614130432e+02 9.182615695347327289e+01
1.122500000000000000e+04 6.743903593659865692e+01 5.438364186876240325e+01 1.049996110938414091e+02 9.176665929873533400e+01
1.123750000000000000e+04 6.750967795528941906e+01 5.446986490220448474e+01 1.050046192587100364e+02 9.183428176092556328e+01
1.125000000000000000e+04 6.745675095711278857e+01 5.448829586402345626e+01 1.049783912205226244e+02 9.183989957758477374e+01
1.126250000000000000e+04 6.757680417465721234e+01 5.451465125941640366e+01 1.050390705071683612e+02 9.202052132590708311e+01
1.127500000000000000e+04 6.751139907666076567e+01 5.447159019340891462e+01 1.050809050034566212e+02 9.183956233163600302e+01
1.128750000000000000e+04 6.758655228394164283e+01 5.418775988515348985e+01 1.052072058796640590e+02 9.189989778938877407e+01
1.130000000000000000e+04 6.745141450996123922e+01 5.426984017123911030e+01 1.053107315908022912e+02 9.210624034443419816e+01
1.131250000000000000e+04 6.738026690562752208e+01 5.421308289276271353e+01 1.053037423834490909e+02 9.190247930553846345e+01
1.132500000000000000e+04 6.743136389106635420e+01 5.404844074019630540e+01 1.053733651617723268e+02 9.182135153967166730e+01
1.133750000000000000e+04 6.747232393067906742e+01 5.407082661199005713e+01 1.053222100442296920e+02 9.175627469097534572e+01
1.135000000000000000e+04 6.765403343127796632e+01 5.406007027436748302e+01 1.054391148578786925e+02 9.178890334955708852e+01
1.136250000000000000e+04 6.740738756068989801e+01 5.394617399365937871e+01 1.056116811094930625e+02 9.190015076073379419e+01
1.137500000000000000e+04 6.735850012463711778e+01 5.387246218172747092e+01 1.055441096345963388e+02 9.184981588338777669e+01
1.138750000000000000e+04 6.739009144282324826e+01 5.384842170363842229e+01 1.055742355664239369e+02 9.188347116042851326e+01
1.140000000000000000e+04 6.744813996006872969e+01 5.377740033141164133e+01 1.054254219845338270e+02 9.201383441079221370e+01
1.141250000000000000e+04 6.730470246060457384e+01 5.378711420808267007e+01 1.052549678190047757e+02 9.210111337263734299e+01
1.142500000000000000e+04 6.731310923947107483e+01 5.375727406169551159e+01 1.052146566841236961e+02 9.220427227130946335e+01
1.143750000000000000e+04 6.715992922622304206e+01 5.367156111439715005e+01 1.052967909691726618e+02 9.213113525619394295e+01
1.145000000000000000e+04 6.718681266913721117e+01 5.361855131951691078e+01 1.053686611954011596e+02 9.205005332061007550e+01
1.146250000000000000e+04 6.725793068730837376e+01 5.363401547730853025e+01 1.055128142386037808e+02 9.194572997750175603e+01
1.147500000000000000e+04 6.725712246930159210e+01 5.384839432944863802e+01 1.055781902365426390e+02 9.193005821038792647e+01
1.148750000000000000e+04 6.732719900279866465e+01 5.380939148220544865e+01 1.056044882071976616e+02 9.193517295554794089e+01
1.150000000000000000e+04 6.742734168283989504e+01 5.388476746928235883e+01 1.055705165528377734e+02 9.190023029914266317e+01
1.151250000000000000e+04 6.747757589806356293e+01 5.385415154414577898e+01 1.055646931279439826e+02 9.186719755046821945e+01
1.152500000000000000e+04 6.762018995796579190e+01 5.387520597779850107e+01 1.054630179812301094e+02 9.188474126882344706e+01
1.153750000000000000e+04 6.767189752163638161e+01 5.378457423866998255e+01 1.056436401119430144e+02 9.182925459907475840e+01
1.155000000000000000e+04 6.764908193082061416e+01 5.391135154924681672e+01 1.056124920243431973e+02 9.180139487016390376e+01
1.156250000000000000e+04 6.757261009790344986e+01 5.393776946096712521e+01 1.055822761650284036e+02 9.194790809647061280e+01
1.157500000000000000e+04 6.745038345966959525e+01 5.397879209256437605e+01 1.056319782291216001e+02 9.207678420739193825e+01
1.158750000000000000e+04 6.744876406787354028e+01 5.397746146314639049e+01 1.055912194680583553e+02 9.205726604613265351e+01
1.160000000000000000e+04 6.756418224434301578e+01 5.412874190218046522e+01 1.056151365190145981e+02 9.221198093843361221e+01
1.161250000000000000e+04 6.746950150820580916e+01 5.394978745165982303e+01 1.055409714603899687e+02 9.223606230393401972e+01
1.162500000000000000e+04 6.745075401890549927e+01 5.389436276789555080e+01 1.054522535838103892e+02 9.215238610899072569e+01
1.163750000000000000e+04 6.732228820035365402e+01 5.382082283088200825e+01 1.055583837404923315e+02 9.212212817033527301e+01
1.165000000000000000e+04 6.725269190314172363e+01 5.384521561833292935e+01 1.056186772631047148e+02 9.224598672890344631e+01
1.166250000000000000e+04 6.715812092093243280e+01 5.384902590876742323e+01 1.056042316380628705e+02 9.217292449186108172e+01
1.167500000000000000e+04 6.728281257590961673e+01 5.378350231881058363e+01 1.055723494812834957e+02 9.219474669584671744e+01
1.168750000000000000e+04 6.728095823692201805e+01 5.388168774280932638e+01 1.055303709299460309e+02 9.220863155407863587e+01
1.170000000000000000e+04 6.723991615582227155e+01 5.386757505311825156e+01 1.055470327781999629e+02 9.229742020637826272e+01
1.171250000000000000e+04 6.709130674700423924e+01 5.383647598041850557e+01 1.056545828911625193e+02 9.221737763718040526e+01
1.172500000000000000e+04 6.724697042342071995e+01 5.377113207388368465e+01 1.056403860412815590e+02 9.232896490729902439e+01
1.173750000000000000e+04 6.722883803478951847e+01 5.370298207296448112e+01 1.056153122510665696e+02 9.229869011132350920e+01
1.175000000000000000e+04 6.731164950105851119e+01 5.368245827263778125e+01 1.057140570790200229e+02 9.217337224607338442e+01
1.176250000000000000e+04 6.716989663204464023e+01 5.373040543417722148e+01 1.056337060020401850e+02 9.215212642496992146e+01
1.177500000000000000e+04 6.710803203448809029e+01 5.369201146404492420e+01 1.056646704817616893e+02 9.212661647014527944e+01
1.178750000000000000e+04 6.718697302796456938e+01 5.365301425531799850e+01 1.056561311875360616e+02 9.219042550036229500e+01
1.180000000000000000e+04 6.725884462266668606e+01 5.367481776622962286e+01 1.056838229920445826e+02 9.219492047954302905e+01
1.181250000000000000e+04 6.729302286342809225e+01 5.367484882171345362e+01 1.058313984843106823e+02 9.207111683764428278e+01
1.182500000000000000e+04 6.733093185998747288e+01 5.367686716503564526e+01 1.058146508306046201e+02 9.205187982042967576e+01
1.183750000000000000e+04 6.748304210915986801e+01 5.348162521489202703e+01 1.058541392137567385e+02 9.219848274801331911e+01
1.185000000000000000e+04 6.749985984537482864e+01 5.352059641071269880e+01 1.058347997610804612e+02 9.199721157909897329e+01
1.186250000000000000e+04 6.743455251667751327e+01 5.353627996726893201e+01 1.058596635881667112e+02 9.194745262000849095e+01
1.187500000000000000e+04 6.750704519400539994e+01 5.352497992294934193e+01 1.056977314439593272e+02 9.213912338156831083e+01
1.188750000000000000e+04 6.748135775665350877e+01 5.340161871818501282e+01 1.057305067704526351e+02 9.208621088194915671e+01
1.190000000000000000e+04 6.749199472668186672e+01 5.345136436463820928e+01 1.057309423442695930e+02 9.196876860469920700e+01
1.191250000000000000e+04 6.753172423802591595e+01 5.336852844429718346e+01 1.058143146638617509e+02 9.215998339728602673e+01
1.192500000000000000e+04 6.758319355293352260e+01 5.335396502258621609e+01 1.058264502152981379e+02 9.217938114693190244e+01
1.193750000000000000e+04 6.765077780660755025e+01 5.325825646262563140e+01 1.058112732926951338e+02 9.209305696589352408e+01
1.195000000000000000e+04 6.762674922711124736e+01 5.326670646747422921e+01 1.058588790341178481e+02 9.203782213902634624e+01
1.196250000000000000e+04 6.755400056984041157e+01 5.330893468167631966e+01 1.059631504927070154e+02 9.206538252635050412e+01
1.197500000000000000e+04 6.754877724839128916e+01 5.335172444110623502e+01 1.059468016497612552e+02 9.221681111296054212e+01
1.198750000000000000e+04 6.763904244231929397e+01 5.333772786169428315e+01 1.060022004738505217e+02 9.207647037665657308e+01
1.200000000000000000e+04 6.759720860824616295e+01 5.331981108781571521e+01 1.060295417039685759e+02 9.205812241375090821e+01
1.201250000000000000e+04 6.779879706977661158e+01 5.329035719484069489e+01 1.060723566851241770e+02 9.208481899493942535e+01
1.202500000000000000e+04 6.776455483936841517e+01 5.329793139834057314e+01 1.061289471837269502e+02 9.212557875173442312e+01
1.203750000000000000e+04 6.770781174225732002e+01 5.326678620863024349e+01 1.060958122434714141e+02 9.211298619173383884e+01
1.205000000000000000e+04 6.771133891327457377e+01 5.325542786909956305e+01 1.062834600409502315e+02 9.212309419677023925e+01
1.206250000000000000e+04 6.777441500128139751e+01 5.324848893722128196e+01 1.062258435025811281e+02 9.218401390598923228e+01
1.207500000000000000e+04 6.789776998286851040e+01 5.313531823767504392e+01 1.061519746007747358e+02 9.230172840990509542e+01
1.208750000000000000e+04 6.795384471068280163e+01 5.329706942284042981e+01 1.061136465100458395e+02 9.219631351825898946e+01
1.210000000000000000e+04 6.794059106430428585e+01 5.323236032844275201e+01 1.061113616950861882e+02 9.221534956613231770e+01
1.211250000000000000e+04 6.804600567577656989e+01 5.321058733545282848e+01 1.060881679828721360e+02 9.224056436881529919e+01
1.212500000000000000e+04 6.801430594918197414e+01 5.313705612277775003e+01 1.061204828395108422e+02 9.238475585315772776e+01
1.213750000000000000e+04 6.801277151598367254e+01 5.325061221871152384e+01 1.061486907415893768e+02 9.255056507049324921e+01
1.215000000000000000e+04 6.787623477635040103e+01 5.342681041529800012e+01 1.062425991867936261e+02 9.271893909720969873e+01
1.216250000000000000e+04 6.797879784353878563e+01 5.338109764939676438e+01 1.064013443529699430e+02 9.267830733638005825e+01
1.217500000000000000e+04 6.795602779976101715e+01 5.335992650464487497e+01 1.061893246352243523e+02 9.261915176094245794e+01
1.218750000000000000e+04 6.791934326675928446e+01 5.341002582383977426e+01 1.060897820294617588e+02 9.256490688409344614e+01
1.220000000000000000e+04 6.781330482500322887e+01 5.350589670212439586e+01 1.060354087871323827e+02 9.261882047558637510e+01
1.221250000000000000e+04 6.784796473294063901e+01 5.349413156931852598e+01 1.061995934634579442e+02 9.260204472936635511e+01
1.222500000000000000e+04 6.803363250532963491e+01 5.345201144563971951e+01 1.061589291581885277e+02 9.258210270250376084e+01
1.223750000000000000e+04 6.790464714179825023e+01 5.352346395334098617e+01 1.060667424666593490e+02 9.267262890245935125e+01
1.225000000000000000e+04 6.787272458075311476e+01 5.350621881056289908e+01 1.061012354183822595e+02 9.271231265444320968e+01
1.226250000000000000e+04 6.784249629679304405e+01 5.353272086208325931e+01 1.062319314588430075e+02 9.266419918512852405e+01
1.227500000000000000e+04 6.791283839200593775e+01 5.367297017348317212e+01 1.063124556094914084e+02 9.288232421317992760e+01
1.228750000000000000e+04 6.798076747491137439e+01 5.366151980610563044e+01 1.064442365190444519e+02 9.296346538891268096e+01
1.230000000000000000e+04 6.775335072844426065e+01 5.368355520292962524e+01 1.064231493070426779e+02 9.294236295398461323e+01
1.231250000000000000e+04 6.762154399328886711e+01 5.365870477683064621e+01 1.062772824720964309e+02 9.299923472393786028e+01
1.232500000000000000e+04 6.770324017110665693e+01 5.364992194607742704e+01 1.061370512060602351e+02 9.291218667567824241e+01
1.233750000000000000e+04 6.779805915724759302e+01 5.365375826714724639e+01 1.062340895708639295e+02 9.295493632460586753e+01
1.235000000000000000e+04 6.788983948632309762e+01 5.366376391841041027e+01 1.062729896295645204e+02 9.298497154016173738e+01
1.236250000000000000e+04 6.788124612177939809e+01 5.360875144288247895e+01 1.063760543885339160e+02 9.288102115414058346e+01
1.237500000000000000e+04 6.782032084734990462e+01 5.362415079293540998e+01 1.061837223631941924e+02 9.266259740169094528e+01
1.238750000000000000e+04 6.776440270890773832e+01 5.362234852053479983e+01 1.061684076316344658e+02 9.282791728471522674e+01
1.240000000000000000e+04 6.775861109124818427e+01 5.371267641249282576e+01 1.062277893171070247e+02 9.286162307604197963e+01
1.241250000000000000e+04 6.779186147246879557e+01 5.368146449119823416e+01 1.061881285378376276e+02 9.287275161745222363e+01
1.242500000000000000e+04 6.790127124196375519e+01 5.365957409218728458e+01 1.060667981771356523e+02 9.271486950747923572e+01
1.243750000000000000e+04 6.788801977722182812e+01 5.368738480827285997e+01 1.061387041938440632e+02 9.265602611340599992e+01
1.245000000000000000e+04 6.802938595787752263e+01 5.358878633348215459e+01 1.061404129293480025e+02 9.267870915358099637e+01
1.246250000000000000e+04 6.791423104333682659e+01 5.376170443371129437e+01 1.059878847242264044e+02 9.264871721873014110e+01
1.247500000000000000e+04 6.791698372115885718e+01 5.367635309932294518e+01 1.060468940640600977e+02 9.258968194940318597e+01
1.248750000000000000e+04 6.803272142108404807e+01 5.375028249709284722e+01 1.061049544285986173e+02 9.278271713621215611e+01
1.250000000000000000e+04 6.807245988079552035e+01 5.379801785623168797e+01 1.061712246126145089e+02 9.263259389850918524e+01
1.251250000000000000e+04 6.812760324626096065e+01 5.370129679599997985e+01 1.061339942080854968e+02 9.259892987393020292e+01
1.252500000000000000e+04 6.813197741025955168e+01 5.365013750241997315e+01 1.062208003472007931e+02 9.245150846555861790e+01
1.253750000000000000e+04 6.806018870233997120e+01 5.366471484556171845e+01 1.060848558549363503e+02 9.263107793716439176e+01
1.255000000000000000e+04 6.811417308052021724e+01 5.367772821986736176e+01 1.061222994334295322e+02 9.270460769355308628e+01
1.256250000000000000e+04 6.814895695415454213e+01 5.369907028914163760e+01 1.061345233545760038e+02 9.260832555722805637e+01
1.257500000000000000e+04 6.824804595945303731e+01 5.368051652021690501e+01 1.061556880999185495e+02 9.270726039855351530e+01
1.258750000000000000e+04 6.821856761435559235e+01 5.366152352535895886e+01 1.062255569984725412e+02 9.271774192401382209e+01
1.260000000000000000e+04 6.807655467313776398e+01 5.372642717090475628e+01 1.061527116649796199e+02 9.271822739479877384e+01
1.261250000000000000e+04 6.804794238097868231e+01 5.388609494536156319e+01 1.062795967278899241e+02 9.276390361860741507e+01
1.262500000000000000e+04 6.798993519566026578e+01 5.385136693528541940e+01 1.062104858318053857e+02 9.282247170363696398e+01
1.263750000000000000e+04 6.802272494869936281e+01 5.362484487375832742e+01 1.061161232197534474e+02 9.261312689037470136e+01
1.265000000000000000e+04 6.792197979298396149e+01 5.363627594761903339e+01 1.060579162022611115e+02 9.253402578995140004e+01
1.266250000000000000e+04 6.795163660864561450e+01 5.366856528825355355e+01 1.060223376838694378e+02 9.250227639642123734e+01
1.267500000000000000e+04 6.807958607081901903e+01 5.352854491372146128e+01 1.060709212001517301e+02 9.251347352782455857e+01
1.268750000000000000e+04 6.814536195943178143e+01 5.349589850591323881e+01 1.060108494382768924e+02 9.248083386064961076e+01
1.270000000000000000e+04 6.805371693777374276e+01 5.349645729266445926e+01 1.060195750024659418e+02 9.258043680676530585e+01
1.271250000000000000e+04 6.801593271649146288e+01 5.342337066837261261e+01 1.061356855849104477e+02 9.252063510360643761e+01
1.272500000000000000e+04 6.795327612711945164e+01 5.347237809118674789e+01 1.060751901774212911e+02 9.256265329109974971e+01
1.273750000000000000e+04 6.778782220885653942e+01 5.350748796667987506e+01 1.059254420085097337e+02 9.255253944404896060e+01
1.275000000000000000e+04 6.788639740423398905e+01 5.345826635985356745e+01 1.059600314452736143e+02 9.247514329583448500e+01
1.276250000000000000e+04 6.800799658291799688e+01 5.332999657117911596e+01 1.059540538999101074e+02 9.262084806115092306e+01
1.277500000000000000e+04 6.802498885140582274e+01 5.347886983694630203e+01 1.059928234717576885e+02 9.258035948948027283e+01
1.278750000000000000e+04 6.791922651858683935e+01 5.338241861857105874e+01 1.060281347820793059e+02 9.254716686715913454e+01
1.280000000000000000e+04 6.793603146290584505e+01 5.340381473054282679e+01 1.061607410406512031e+02 9.259053676195043181e+01
1.281250000000000000e+04 6.791683908909463696e+01 5.348505406392612116e+01 1.062563798977087686e+02 9.248900881832265952e+01
1.282500000000000000e+04 6.806490425808679845e+01 5.340466485716763856e+01 1.061624864882474668e+02 9.258446700271024099e+01
1.283750000000000000e+04 6.793203181055618245e+01 5.347727277207935259e+01 1.060492823260161686e+02 9.266265246845229342e+01
1.285000000000000000e+04 6.784952034388489039e+01 5.355395601124567406e+01 1.061510632294769039e+02 9.268490159776128223e+01
1.286250000000000000e+04 6.791565840788562980e+01 5.346440202759257687e+01 1.060686872416770967e+02 9.264445296083739834e+01
1.287500000000000000e+04 6.784090088507241489e+01 5.335013005054317148e+01 1.060925037546535208e+02 9.268882447072934383e+01
1.288750000000000000e+04 6.791746371263793947e+01 5.328894597025545465e+01 1.061412861478485468e+02 9.265327599793252489e+01
1.290000000000000000e+04 6.795303157831786223e+01 5.337687388812680922e+01 1.062048276744952773e+02 9.273535252944961371e+01
1.291250000000000000e+04 6.810002530992692016e+01 5.341984906541627964e+01 1.061011440832065347e+02 9.267094102803204692e+01
1.292500000000000000e+04 6.805921078567114080e+01 5.347685884804027978e+01 1.060981183941058816e+02 9.252838465407518243e+01
1.293750000000000000e+04 6.811445288027890399e+01 5.356964111388561633e+01 1.061575749826093329e+02 9.267987913002778555e+01
1.295000000000000000e+04 6.823255135090410306e+01 5.378753206843290258e+01 1.062034467525329688e+02 9.268122900239409034e+01
1.296250000000000000e+04 6.821435880555884523e+01 5.369449705244741011e+01 1.062369034414317923e+02 9.266268000617080247e+01
1.297500000000000000e+04 6.807776290215147696e+01 5.371189915955239513e+01 1.062200603130726506e+02 9.256547750503426641e+01
1.298750000000000000e+04 6.798616419841384584e+01 5.372277443408731301e+01 1.059767588008927532e+02 9.242355717503411938e+01
1.300000000000000000e+04 6.806416620828304076e+01 5.379300439985895110e+01 1.058340152534881327e+02 9.251550720438567055e+01
1.301250000000000000e+04 6.811801170846314335e+01 5.383236641839985026e+01 1.056873968688726393e+02 9.254551110456469587e+01
1.302500000000000000e+04 6.808315127267097466e+01 5.374425655608789754e+01 1.057692176912901658e+02 9.265326516095144882e+01
1.303750000000000000e+04 6.808549878465669281e+01 5.378446755561473225e+01 1.058160451838378435e+02 9.260276965218506007e+01
1.305000000000000000e+04 6.787224245723963634e+01 5.386464665237583915e+01 1.057622640446323601e+02 9.256163642415222625e+01
1.306250000000000000e+04 6.789660606547616339e+01 5.391937605698993252e+01 1.058950988218489897e+02 9.251641706893414607e+01
1.307500000000000000e+04 6.810636836820597750e+01 5.397506981503417478e+01 1.060071077331791969e+02 9.242037446081926078e+01
1.308750000000000000e+04 6.816461399034037072e+01 5.407603746796593924e+01 1.059677653249761846e+02 9.242207239383152739e+01
1.310000000000000000e+04 6.819682474140243755e+01 5.399911387829249065e+01 1.058955374768107731e+02 9.239996626969688975e+01
1.311250000000000000e+04 6.822935654339498512e+01 5.390461964544171991e+01 1.058287047019914979e+02 9.245100983361005831e+01
1.312500000000000000e+04 6.817857048984241430e+01 5.381602608946781885e+01 1.059600138111226073e+02 9.250368730137475382e+01
1.313750000000000000e+04 6.813802897076712384e+01 5.375499871360500492e+01 1.059663024669327172e+02 9.248196739696312818e+01
1.315000000000000000e+04 6.816426172298915276e+01 5.376691359906447332e+01 1.060256182511619016e+02 9.222420809734975933e+01
1.316250000000000000e+04 6.824131599296707407e+01 5.376108100598806061e+01 1.059351385325871746e+02 9.239637762062382365e+01
1.317500000000000000e+04 6.830103529796490136e+01 5.380152066322503401e+01 1.058310631386438274e+02 9.228841752424975198e+01
1.318750000000000000e+04 6.809396511057099133e+01 5.374684153490714067e+01 1.059449524107952101e+02 9.221841745390450740e+01
1.320000000000000000e+04 6.810185832255227467e+01 5.374399486823742222e+01 1.058862314097068094e+02 9.225315892993377531e+01
1.321250000000000000e+04 6.829181295186359080e+01 5.383494356486264820e+01 1.057498066879274745e+02 9.202412415050054051e+01
1.322500000000000000e+04 6.809587583199220262e+01 5.398428824922940095e+01 1.055890491127494784e+02 9.183650510028685687e+01
1.323750000000000000e+04 6.812786545082232692e+01 5.390520130907212604e+01 1.055812986423702426e+02 9.190022253210210579e+01
1.325000000000000000e+04 6.809435251518571874e+01 5.389086609573778475e+01 1.054539094536005024e+02 9.189716216333069099e+01
1.326250000000000000e+04 6.807077319110139513e+01 5.389539498845444143e+01 1.052768302009769741e+02 9.179878007723324629e+01
1.327500000000000000e+04 6.813097093120597947e+01 5.373913357530449986e+01 1.053877961837244612e+02 9.191961732532627138e+01
1.328750000000000000e+04 6.807914875062208182e+01 5.375639392976030706e+01 1.053873879648116088e+02 9.193336267173418719e+01
1.330000000000000000e+04 6.809329547262078108e+01 5.373961414969077310e+01 1.054031758096893867e+02 9.203941509378692842e+01
1.331250000000000000e+04 6.812603852568123841e+01 5.380735474641995353e+01 1.054016445667633093e+02 9.197783775635684833e+01
1.332500000000000000e+04 6.822600920233068678e+01 5.378803364454403635e+01 1.054041704548170060e+02 9.193260345197923300e+01
1.333750000000000000e+04 6.814233804734702460e+01 5.381643202644125523e+01 1.052492756122932605e+02 9.168505629133127854e+01
1.335000000000000000e+04 6.806248517801479636e+01 5.391598306981631339e+01 1.051502425829749967e+02 9.158016880393263648e+01
1.336250000000000000e+04 6.802517613706579880e+01 5.396963885158243102e+01 1.051314355479589011e+02 9.168445832498107961e+01
1.337500000000000000e+04 6.797483456561003834e+01 5.412123981165350273e+01 1.052909180415304178e+02 9.177746665290766259e+01
1.338750000000000000e+04 6.798275499920491427e+01 5.415508534592149203e+01 1.053907917926361222e+02 9.189220800583917992e+01
1.340000000000000000e+04 6.804497669649477132e+01 5.411445374098515515e+01 1.054638330323295179e+02 9.193291471982780649e+01
1.341250000000000000e+04 6.782261709644299685e+01 5.435036146465203899e+01 1.055489135488422505e+02 9.200965213657438824e+01
1.342500000000000000e+04 6.761184483948240143e+01 5.430079135573243576e+01 1.054556091530856747e+02 9.189782533261497122e+01
1.343750000000000000e+04 6.738019065704148147e+01 5.424247779977496720e+01 1.054587726675385824e+02 9.194074294897502853e+01
1.345000000000000000e+04 6.737202724851759683e+01 5.431584355607056125e+01 1.054355230088888646e+02 9.197888524102143037e+01
1.346250000000000000e+04 6.736639646094872091e+01 5.429458274359470238e+01 1.054118647831948010e+02 9.186108385168948587e+01
1.347500000000000000e+04 6.733020219338958157e+01 5.429623377476961110e+01 1.053949876688052996e+02 9.178494666005870783e+01
1.348750000000000000e+04 6.742442500233798341e+01 5.432776329551796124e+01 1.053965557581865511e+02 9.180165086623431137e+01
1.350000000000000000e+04 6.742494966736681761e+01 5.425038540483756577e+01 1.054638617476715012e+02 9.169851629151192185e+01
1.351250000000000000e+04 6.742282024351497682e+01 5.422731052597062273e+01 1.054990428349014024e+02 9.188756243147061298e+01
1.352500000000000000e+04 6.752082867251773735e+01 5.428317485116487262e+01 1.054121989164828932e+02 9.197131211989730559e+01
1.353750000000000000e+04 6.746639825831231008e+01 5.422458228770373267e+01 1.054371223266927728e+02 9.184023484937377191e+01
1.355000000000000000e+04 6.739683319926493255e+01 5.426816033531683559e+01 1.055041552268310454e+02 9.192145496216438971e+01
1.356250000000000000e+04 6.745671240655870804e+01 5.429966850605641326e+01 1.055593404567995464e+02 9.188278729186103533e+01
1.357500000000000000e+04 6.752705296451264871e+01 5.423823192934015225e+01 1.055742079375877722e+02 9.192571733519112342e+01
1.358750000000000000e+04 6.748508201269433471e+01 5.431643847242064282e+01 1.057524401275354364e+02 9.203825774397157033e+01
1.360000000000000000e+04 6.750880146297863860e+01 5.435542497631715264e+01 1.057394310695286634e+02 9.193686812654600260e+01
1.361250000000000000e+04 6.746193488852300391e+01 5.434642627718515939e+01 1.057750137762050286e+02 9.175750124293431043e+01
1.362500000000000000e+04 6.746313408349507768e+01 5.432340579500429811e+01 1.058807366222143571e+02 9.181713992172754502e+01
1.363750000000000000e+04 6.735025984997564308e+01 5.427087283839500031e+01 1.058681781890217763e+02 9.175411912796445790e+01
1.365000000000000000e+04 6.734329443674046445e+01 5.429077671214059109e+01 1.057877000746674128e+02 9.179850368978030417e+01
1.366250000000000000e+04 6.728968935208052926e+01 5.420746320526110651e+01 1.057906467390145195e+02 9.186122251860700771e+01
1.367500000000000000e+04 6.723187509464341360e+01 5.417456184773831751e+01 1.057646224392406253e+02 9.199423756652664963e+01
1.368750000000000000e+04 6.728690105214306527e+01 5.424634321549901728e+01 1.057454600117301169e+02 9.186332618054848353e+01
1.370000000000000000e+04 6.731948936883085821e+01 5.433571524991320700e+01 1.056584889402188452e+02 9.171497602367566060e+01
1.371250000000000000e+04 6.742103719217918467e+01 5.438658414781977513e+01 1.055414680917109678e+02 9.160650262250156572e+01
1.372500000000000000e+04 6.735899255768444505e+01 5.428081055871723493e+01 1.056185321247617566e+02 9.165785408321472971e+01
1.373750000000000000e+04 6.742565275379652689e+01 5.417673642454878546e+01 1.054968625903299966e+02 9.169743304960331898e+01
1.375000000000000000e+04 6.732711556639516459e+01 5.412566070008969632e+01 1.054700401508481917e+02 9.159693832061185503e+01
1.376250000000000000e+04 6.721219985483413950e+01 5.410022358800976860e+01 1.053806124422426791e+02 9.153891636239620766e+01
1.377500000000000000e+04 6.703525663242078281e+01 5.415198135920853417e+01 1.055333376356016686e+02 9.163577268275511756e+01
1.378750000000000000e+04 6.708758704760225555e+01 5.407966667487848156e+01 1.055818585914610708e+02 9.159860721125180305e+01
1.380000000000000000e+04 6.715170235800101750e+01 5.409131192909557484e+01 1.056424652261510033e+02 9.160068928540576394e+01
1.381250000000000000e+04 6.700991116922271829e+01 5.408665161292842072e+01 1.056697240202068713e+02 9.159328874759239625e+01
1.382500000000000000e+04 6.699993110197527812e+01 5.417027263060953146e+01 1.055253488988656585e+02 9.150990525749269011e+01
1.383750000000000000e+04 6.689128370585923733e+01 5.407863949103373358e+01 1.055646949811304296e+02 9.144707213886765373e+01
1.385000000000000000e+04 6.679141238389205171e+01 5.406921753263141284e+01 1.054580366997624026e+02 9.141909362778996240e+01
1.386250000000000000e+04 6.682392459600069401e+01 5.420402402021803567e+01 1.054217051783843146e+02 9.139262211881718656e+01
1.387500000000000000e+04 6.681593717695442081e+01 5.420506321300588581e+01 1.053661046498326641e+02 9.142086337668358453e+01
1.388750000000000000e+04 6.686064669239394220e+01 5.414106089131892219e+01 1.053417215652815742e+02 9.136060492988923443e+01
1.390000000000000000e+04 6.687081886509750461e+01 5.410624222328444688e+01 1.054059675622624752e+02 9.121971354368041318e+01
1.391250000000000000e+04 6.686108799898596544e+01 5.399530831239000150e+01 1.054658466995334436e+02 9.121403155141805996e+01
1.392500000000000000e+04 6.700242825315963557e+01 5.396290235873407681e+01 1.054056615760473079e+02 9.140587681229933992e+01
1.393750000000000000e+04 6.691779830152421482e+01 5.390333039909360480e+01 1.052338528652971661e+02 9.137884701602048665e+01
1.395000000000000000e+04 6.697041875740180217e+01 5.389225789932334720e+01 1.050780206413133726e+02 9.139932926082668985e+01
1.396250000000000000e+04 6.701596489695674563e+01 5.383597172295977629e+01 1.052192648037061531e+02 9.141055013442257859e+01
1.397500000000000000e+04 6.703046258398640589e+01 5.389455968146910436e+01 1.053713983730552286e+02 9.153847446329963589e+01
1.398750000000000000e+04 6.704965716109705909e+01 5.392321419330856003e+01 1.054571466955239032e+02 9.159369601231441038e+01
1.400000000000000000e+04 6.695427362104913982e+01 5.407457910298828097e+01 1.055085827561362350e+02 9.166328315492924617e+01
1.401250000000000000e+04 6.697821681944418515e+01 5.402264532026833876e+01 1.056107910023349490e+02 9.178573712707634513e+01
1.402500000000000000e+04 6.700509270311775367e+01 5.394688475662667315e+01 1.055638962566871584e+02 9.182751401488505394e+01
1.403750000000000000e+04 6.703264300885048499e+01 5.390716235043114324e+01 1.055945060151225761e+02 9.199946255750492696e+01
1.405000000000000000e+04 6.717711363990743223e+01 5.386120681903043561e+01 1.056203813611578965e+02 9.205765706848951879e+01
1.406250000000000000e+04 6.715870221321966937e+01 5.379179726707790365e+01 1.055964513043711577e+02 9.192079196278470476e+01
1.407500000000000000e+04 6.715405294283746684e+01 5.391493675719340217e+01 1.056397819270178218e+02 9.192813185443156954e+01
1.408750000000000000e+04 6.711497803641502458e+01 5.399443398289423612e+01 1.055525906579632220e+02 9.201568221513916512e+01
1.410000000000000000e+04 6.706791816129590700e+01 5.394030865700285915e+01 1.056270327199193844e+02 9.198261180635319079e+01
1.411250000000000000e+04 6.691423021078746558e+01 5.395168493883924299e+01 1.056662926728390914e+02 9.213579465983410444e+01
1.412500000000000000e+04 6.687956998592994751e+01 5.398804848430304304e+01 1.055873471636819971e+02 9.209894438002174866e+01
1.413750000000000000e+04 6.691753625062854383e+01 5.403357611020430085e+01 1.056461557984156769e+02 9.208578071693389688e+01
1.415000000000000000e+04 6.713084395913290336e+01 5.408723020546405280e+01 1.057139736747874963e+02 9.210224925389431405e+01
1.416250000000000000e+04 6.710719916878856850e+01 5.409311414603394752e+01 1.056536646562541222e+02 9.200618099559531515e+01
1.417500000000000000e+04 6.712750385826456068e+01 5.410764809593115388e+01 1.056778380392858310e+02 9.195173861132434467e+01
1.418750000000000000e+04 6.709488692825665623e+01 5.405950259131749647e+01 1.057977274334753020e+02 9.181192398477504923e+01
1.420000000000000000e+04 6.717408008539479169e+01 5.396427237339955951e+01 1.058300720306086191e+02 9.179377137783275487e+01
1.421250000000000000e+04 6.729711129934743497e+01 5.383806487163415255e+01 1.056610295966952862e+02 9.176527558250110417e+01
1.422500000000000000e+04 6.747088915607848492e+01 5.389373282157584555e+01 1.057565574065754248e+02 9.169281026197943163e+01
1.423750000000000000e+04 6.746328500403544126e+01 5.388037404985535517e+01 1.056466596519707224e+02 9.177206855541818697e+01
1.425000000000000000e+04 6.755061877545624327e+01 5.400867354045173130e+01 1.056558075869541540e+02 9.169163945791753179e+01
1.426250000000000000e+04 6.769099233549167138e+01 5.384157020379123537e+01 1.056556892202520288e+02 9.200690734945283111e+01
1.427500000000000000e+04 6.751860308512932818e+01 5.380352862939285785e+01 1.056750377264205270e+02 9.204975899693998542e+01
1.428750000000000000e+04 6.768154615651411632e+01 5.382506080029154560e+01 1.056992711873221680e+02 9.207833208243806666e+01
1.430000000000000000e+04 6.769191925955824729e+01 5.370078411501586402e+01 1.057560980453039292e+02 9.217389165618841673e+01
1.431250000000000000e+04 6.768001901924341723e+01 5.372989081741358319e+01 1.057140388292362871e+02 9.213872737617096220e+01
1.432500000000000000e+04 6.766074054075623678e+01 5.368306651584413203e+01 1.057072637006834270e+02 9.210247583995445098e+01
1.433750000000000000e+04 6.766814668153020307e+01 5.365242487321636133e+01 1.057481654943347280e+02 9.198095117864943404e+01
1.435000000000000000e+04 6.774778213328077925e+01 5.378836553788667629e+01 1.056316735791217241e+02 9.194140477524895516e+01
1.436250000000000000e+04 6.778419646721850711e+01 5.388019593457213574e+01 1.055591458104453721e+02 9.194754328060278681e+01
1.437500000000000000e+04 6.785924350368742353e+01 5.389260545879239572e+01 1.055674971134900630e+02 9.188902348791286556e+01
1.438750000000000000e+04 6.789721883384929413e+01 5.388864764803300034e+01 1.055025351756775791e+02 9.170511665518937150e+01
1.440000000000000000e+04 6.779033780853011137e+01 5.390539261621870537e+01 1.054415420292934300e+02 9.178266619821989991e+01
1.441250000000000000e+04 6.774056339247256631e+01 5.395599826722759929e+01 1.056002674786090552e+02 9.180965874562207318e+01
1.442500000000000000e+04 6.782431071725876848e+01 5.393408103681736776e+01 1.056017320422497363e+02 9.179799745298204527e+01
1.443750000000000000e+04 6.775393406764021620e+01 5.387132710175457362e+01 1.055956152761383322e+02 9.169395631497485510e+01
1.445000000000000000e+04 6.789907038017904028e+01 5.388746603058793028e+01 1.055930961788505158e+02 9.180993265606761611e+01
1.446250000000000000e+04 6.790715197548556148e+01 5.402164473735536632e+01 1.054062866295696921e+02 9.178169865922546933e+01
1.447500000000000000e+04 6.794256104722019529e+01 5.388450537915811367e+01 1.053931585823694093e+02 9.163279260005693061e+01
1.448750000000000000e+04 6.782147173256426242e+01 5.398822637694632220e+01 1.054249143877307944e+02 9.164937126946223600e+01
1.450000000000000000e+04 6.774579390398960754e+01 5.402384894424715611e+01 1.053672227897429536e+02 9.161638302526654343e+01
1.451250000000000000e+04 6.767065993725137218e+01 5.395229517797087482e+01 1.053430760600965357e+02 9.147142302694770422e+01
1.452500000000000000e+04 6.764518481110718540e+01 5.402798826486436923e+01 1.054489249315500814e+02 9.149859448265154072e+01
1.453750000000000000e+04 6.764375669226912180e+01 5.412446847301553277e+01 1.054727973430891126e+02 9.154501755878348490e+01
1.455000000000000000e+04 6.761408260072845167e+01 5.424071103216844847e+01 1.054674782382011102e+02 9.150285078459896226e+01
1.456250000000000000e+04 6.748482124102322643e+01 5.415073908455848795e+01 1.053797744869361139e+02 9.155610460719800869e+01
1.457500000000000000e+04 6.761697166583579133e+01 5.405639941310894159e+01 1.054117128924511917e+02 9.169745363939685490e+01
1.458750000000000000e+04 6.751565382356623957e+01 5.412201266685215728e+01 1.054234772316691817e+02 9.173808804875042711e+01
1.460000000000000000e+04 6.748280466961963953e+01 5.397817645969884381e+01 1.053982154564293978e+02 9.155861470640432742e+01
1.461250000000000000e+04 6.754583428732513539e+01 5.413681839709904153e+01 1.054376915569733910e+02 9.166571937308785323e+01
1.462500000000000000e+04 6.754077996270346773e+01 5.429111343859569416e+01 1.053738832096425995e+02 9.167192018008242371e+01
1.463750000000000000e+04 6.739497474591549064e+01 5.422555855485079235e+01 1.052705026001383288e+02 9.162170021869141578e+01
1.465000000000000000e+04 6.766657624262035142e+01 5.412287195004157070e+01 1.052342224690029155e+02 9.161691561769528391e+01
1.466250000000000000e+04 6.768449713242482346e+01 5.413783937519758638e+01 1.053680436590603762e+02 9.149203086413919550e+01
1.467500000000000000e+04 6.755780418149754496e+01 5.410218258619138254e+01 1.054034621938750718e+02 9.156531809472836869e+01
1.468750000000000000e+04 6.754769016232305034e+01 5.418531421183250529e+01 1.054706239383336310e+02 9.149725338250507889e+01
1.470000000000000000e+04 6.744292281190701033e+01 5.410389558106273711e+01 1.054542918835049505e+02 9.140405057149277468e+01
1.471250000000000000e+04 6.735212808205810120e+01 5.406738648338275510e+01 1.055786665215527194e+02 9.144731162066422314e+01
1.472500000000000000e+04 6.740204991393397904e+01 5.403335887547529381e+01 1.055209458047556836e+02 9.153779670949273850e+01
1.473750000000000000e+04 6.737286423380496103e+01 5.391257715148484664e+01 1.054980432745599472e+02 9.148413672636799276e+01
1.475000000000000000e+04 6.729256190002789140e+01 5.394727681822585907e+01 1.054931781965494793e+02 9.136732454092656042e+01
1.476250000000000000e+04 6.731003303906328483e+01 5.389265670336567382e+01 1.055182191096464237e+02 9.137510396419459369e+01
1.477500000000000000e+04 6.714721624519675913e+01 5.394933724610954329e+01 1.054223835903269020e+02 9.140333194317081222e+01
1.478750000000000000e+04 6.730134974440639439e+01 5.391509498485175556e+01 1.054000532478334407e+02 9.153350937027951773e+01
1.480000000000000000e+04 6.741530018097466836e+01 5.399164541020834207e+01 1.053228262294026081e+02 9.164246879372807086e+01
1.481250000000000000e+04 6.746681109114130948e+01 5.417196369197709060e+01 1.053120864235397534e+02 9.167054710814787200e+01
1.482500000000000000e+04 6.741672505498571866e+01 5.424567938301091630e+01 1.053076384619756567e+02 9.167435093282087166e+01
1.483750000000000000e+04 6.744574494421135569e+01 5.423173276618348382e+01 1.052649089561258648e+02 9.167048599748233073e+01
1.485000000000000000e+04 6.750498241150187084e+01 5.428193409507320411e+01 1.053063479962747380e+02 9.158552976479434449e+01
1.486250000000000000e+04 6.759599005865273114e+01 5.421812966142906021e+01 1.052838900160282805e+02 9.147604716816547921e+01
1.487500000000000000e+04 6.775307950519078304e+01 5.426153217385318328e+01 1.054362799667123909e+02 9.146094913762253498e+01
1.488750000000000000e+04 6.783897320399141506e+01 5.418738868986299906e+01 1.054940478859151938e+02 9.147898576383971658e+01
1.490000000000000000e+04 6.801918429648983988e+01 5.435153566667785441e+01 1.055948982311988829e+02 9.143399458288060089e+01
1.491250000000000000e+04 6.790243116411681967e+01 5.422722649630448899e+01 1.055188364473628155e+02 9.164532380402842193e+01
1.492500000000000000e+04 6.786717063506362990e+01 5.410566061939834981e+01 1.054918398706759604e+02 9.162649369185844250e+01
1.493750000000000000e+04 6.783755374114723224e+01 5.403704570812214314e+01 1.055917184442502190e+02 9.163507561969933590e+01
1.495000000000000000e+04 6.787071474758091938e+01 5.388992103611038686e+01 1.055088167393643772e+02 9.165937164552333627e+01
1.496250000000000000e+04 6.780131006297887097e+01 5.386673185454156965e+01 1.054851505807841932e+02 9.159900627246932459e+01
1.497500000000000000e+04 6.790820463875736834e+01 5.389026324266102819e+01 1.055048985746343675e+02 9.165912839182855976e+01
1.498750000000000000e+04 6.795845513888546918e+01 5.388771803017834827e+01 1.056392308744981818e+02 9.164886532237159145e+01
1.500000000000000000e+04 6.789769984596026120e+01 5.398361823913924695e+01 1.056481080397089443e+02 9.163518409393094544e+01
1.501250000000000000e+04 6.790321854278336389e+01 5.398925103724726426e+01 1.056209287855585615e+02 9.170103747752494883e+01
1.502500000000000000e+04 6.804962351839394330e+01 5.394664047265649742e+01 1.057038914378333061e+02 9.182592011852551650e+01
1.503750000000000000e+04 6.817292683641642270e+01 5.389898816410653382e+01 1.054866525254991103e+02 9.180123018961567993e+01
1.505000000000000000e+04 6.823842228642395469e+01 5.383673267265753282e+01 1.054593544497702027e+02 9.171912161861315838e+01
1.506250000000000000e+04 6.818228682946582353e+01 5.395092381903249645e+01 1.055870338636130725e+02 9.171546814726877983e+01
1.507500000000000000e+04 6.807965944224700650e+01 5.389786209705364683e+01 1.055539277989960709e+02 9.166411009695626433e+01
1.508750000000000000e+04 6.821834254310755341e+01 5.380527476121874741e+01 1.054757268335102083e+02 9.160024497921642705e+01
1.510000000000000000e+04 6.822692981308611593e+01 5.384968510040779677e+01 1.054371490586407134e+02 9.167359777529097187e+01
1.511250000000000000e+04 6.811752338973265353e+01 5.375247564022536295e+01 1.054483820727059538e+02 9.183453255394339010e+01
1.512500000000000000e+04 6.805072946219311802e+01 5.373635532152874816e+01 1.052972736093460071e+02 9.171383251523275248e+01
1.513750000000000000e+04 6.800759587109925519e+01 5.366532424021826841e+01 1.054351522035438791e+02 9.173470767270153203e+01
1.515000000000000000e+04 6.810822121896012504e+01 5.358755135662215707e+01 1.055512593978153433e+02 9.175692505843092306e+01
1.516250000000000000e+04 6.808694657645715154e+01 5.355319711482479050e+01 1.055431276337053390e+02 9.182175636119853834e+01
1.517500000000000000e+04 6.809812763363957799e+01 5.359743160865643574e+01 1.055620213063129285e+02 9.182029873059349256e+01
1.518750000000000000e+04 6.796223390796158981e+01 5.359203442583734756e+01 1.056212554636509964e+02 9.183957732873653868e+01
1.520000000000000000e+04 6.787709521165095339e+01 5.366141461071401864e+01 1.055750044441876412e+02 9.172375350503615721e+01
1.521250000000000000e+04 6.776739841287646016e+01 5.364996856199151409e+01 1.056822818556595962e+02 9.167702728863183381e+01
1.522500000000000000e+04 6.781062035357744833e+01 5.366309946752659954e+01 1.057495550604591301e+02 9.164781041986540799e+01
1.523750000000000000e+04 6.774488945779715721e+01 5.365100030534007658e+01 1.057205527976657180e+02 9.174358420577888751e+01
1.525000000000000000e+04 6.774865547931952392e+01 5.355781034402782836e+01 1.056609463998818086e+02 9.169312533338469962e+01
1.526250000000000000e+04 6.792220986367965452e+01 5.356355849974177374e+01 1.056638888263789795e+02 9.165651598817171930e+01
1.527500000000000000e+04 6.790881367546877811e+01 5.360762308081160654e+01 1.056448170951029795e+02 9.168971489505395311e+01
1.528750000000000000e+04 6.795528555910621549e+01 5.364165452117103428e+01 1.055095390259182579e+02 9.173476134576667107e+01
1.530000000000000000e+04 6.794837493769017556e+01 5.369936183523915929e+01 1.055527764799881112e+02 9.169503054752311755e+01
1.531250000000000000e+04 6.793943142660185686e+01 5.364425178295100238e+01 1.056083629498683507e+02 9.175930546318262770e+01
1.532500000000000000e+04 6.789430550326368063e+01 5.357494501158030431e+01 1.056385131054108797e+02 9.191347451956673353e+01
1.533750000000000000e+04 6.778979731772918171e+01 5.366421786833268470e+01 1.056880655599075567e+02 9.192320042339449060e+01
1.535000000000000000e+04 6.797429021484443012e+01 5.383472173921496307e+01 1.055898431128074435e+02 9.201762267694915920e+01
1.536250000000000000e+04 6.800969754003686774e+01 5.381819048508690173e+01 1.054801717788057402e+02 9.192538851935306354e+01
1.537500000000000000e+04 6.800131248889402968e+01 5.381175305824667277e+01 1.055102950173210985e+02 9.202486155251772004e+01
1.538750000000000000e+04 6.822937728133146607e+01 5.370162307887979836e+01 1.055899386928785049e+02 9.184963458502728884e+01
1.540000000000000000e+04 6.828157637284050452e+01 5.356395795787509684e+01 1.054975328732387965e+02 9.183658405981682904e+01
1.541250000000000000e+04 6.822947770598258899e+01 5.351770370949684974e+01 1.055179862590686497e+02 9.183386226176465073e+01
1.542500000000000000e+04 6.826080212512337653e+01 5.348237035260892469e+01 1.056157276800464473e+02 9.174883459071730840e+01
1.543750000000000000e+04 6.827288677307328157e+01 5.364253952683489501e+01 1.056035371874226314e+02 9.173746082566823645e+01
1.545000000000000000e+04 6.831354177846745301e+01 5.357428071728582353e+01 1.055392209853917507e+02 9.165353199333280543e+01
1.546250000000000000e+04 6.843671610888361556e+01 5.360426620978817169e+01 1.055655418966772174e+02 9.160372352711608812e+01
1.547500000000000000e+04 6.841436816013872146e+01 5.357462723202270638e+01 1.055025127441394943e+02 9.170331755078159119e+01
1.548750000000000000e+04 6.842026254722080125e+01 5.364812526395349579e+01 1.055130746951791281e+02 9.176399495811253360e+01
1.550000000000000000e+04 6.843551429522734963e+01 5.344679866581916627e+01 1.054138955704028291e+02 9.167780583747320122e+01
1.551250000000000000e+04 6.834704131720418729e+01 5.339327704006294795e+01 1.055928554667671619e+02 9.175074498321093586e+01
1.552500000000000000e+04 6.831325307033567640e+01 5.352394441550683268e+01 1.057749564963434636e+02 9.175800634427893954e+01
1.553750000000000000e+04 6.850283564927313762e+01 5.361903330271402979e+01 1.058712827002670593e+02 9.187539572982159086e+01
1.555000000000000000e+04 6.848073028537564255e+01 5.355799818924046463e+01 1.057786904206172096e+02 9.182192010461812970e+01
1.556250000000000000e+04 6.844625402149087279e+01 5.355781584631458259e+01 1.056494699862938376e+02 9.177956357945427612e+01
1.557500000000000000e+04 6.826891533229957076e+01 5.355852915450466156e+01 1.057669099440871179e+02 9.191445253001022309e+01
1.558750000000000000e+04 6.827955718872847513e+01 5.375570833126455028e+01 1.056443100199347640e+02 9.198994012198490111e+01
1.560000000000000000e+04 6.828846197152928710e+01 5.378094977987296943e+01 1.055355156363902296e+02 9.195617089696158075e+01
1.561250000000000000e+04 6.830299195830239967e+01 5.388651628874997357e+01 1.055802655828553185e+02 9.179945017993732392e+01
1.562500000000000000e+04 6.823609358156814153e+01 5.390159859378520224e+01 1.054790443321466284e+02 9.182393730878162330e+01
1.563750000000000000e+04 6.827882081597365982e+01 5.381249327551574879e+01 1.054788022549506792e+02 9.191649965781022047e+01
1.565000000000000000e+04 6.829697162737228666e+01 5.373888482580829873e+01 1.054802711804844790e+02 9.198257842834541975e+01
1.566250000000000000e+04 6.828692727942414820e+01 5.371374038532879069e+01 1.056305515943391526e+02 9.183835250065013156e+01
1.567500000000000000e+04 6.834114628599976982e+01 5.364992919810376293e+01 1.056150251687816422e+02 9.210969158548462588e+01
1.568750000000000000e+04 6.830824529096693709e+01 5.371496446014270987e+01 1.055820541572551008e+02 9.218673770306196502e+01
1.570000000000000000e+04 6.822376851103685169e+01 5.366927957895617851e+01 1.055103155933779391e+02 9.219675021999056241e+01
1.571250000000000000e+04 6.830982366448176890e+01 5.351033048800229608e+01 1.054721485293061818e+02 9.218519825570385251e+01
1.572500000000000000e+04 6.825724927672663966e+01 5.354488130437398041e+01 1.055165490306677896e+02 9.216773874462131744e+01
1.573750000000000000e+04 6.814934991502828154e+01 5.349932231929273740e+01 1.055001711182939346e+02 9.213456103897370042e+01
1.575000000000000000e+04 6.824891267760477831e+01 5.356309207186374266e+01 1.055052534142131151e+02 9.199916075541419502e+01
1.576250000000000000e+04 6.822904386747636352e+01 5.362760419900561715e+01 1.055785854344187840e+02 9.186450698360881972e+01
1.577500000000000000e+04 6.807711334196903863e+01 5.359153397462996082e+01 1.055307238121156956e+02 9.182608233694303124e+01
1.578750000000000000e+04 6.804427035679310620e+01 5.358193802720440146e+01 1.055829511210805407e+02 9.166209992878872015e+01
1.580000000000000000e+04 6.799322595808219205e+01 5.361498012947384240e+01 1.055829344300346690e+02 9.162778005001389658e+01
1.581250000000000000e+04 6.790993263725796680e+01 5.357022694268609797e+01 1.056983940607319425e+02 9.162489666218142759e+01
1.582500000000000000e+04 6.787055658464646513e+01 5.369889985574559432e+01 1.058624070441885721e+02 9.162477607202039565e+01
1.583750000000000000e+04 6.798826384257677091e+01 5.373652288266868737e+01 1.058808312729633769e+02 9.163962623027414622e+01
1.585000000000000000e+04 6.814487297224414419e+01 5.368084282694585596e+01 1.058748136159212265e+02 9.179847579532753343e+01
1.586250000000000000e+04 6.827083928858350248e+01 5.379291666142935924e+01 1.058372734252789371e+02 9.178505601116164314e+01
1.587500000000000000e+04 6.817813198653401230e+01 5.378470044450606480e+01 1.058772316302122363e+02 9.197396252173543019e+01
1.588750000000000000e+04 6.823874153177627022e+01 5.382129612578784617e+01 1.058784679811651586e+02 9.184370012683172035e+01
1.590000000000000000e+04 6.815565635407038769e+01 5.387640214696426000e+01 1.058238712183379562e+02 9.180908657204065548e+01
1.591250000000000000e+04 6.790140234796712093e+01 5.377677987431211193e+01 1.058277603802128368e+02 9.180297961046436228e+01
1.592500000000000000e+04 6.791863494185892591e+01 5.388747461404433636e+01 1.057262451070777303e+02 9.168424232534812290e+01
1.593750000000000000e+04 6.790343069923167718e+01 5.396648037078006155e+01 1.058050885855475087e+02 9.166563008013289959e+01
1.595000000000000000e+04 6.793085547543032021e+01 5.388421090757367438e+01 1.056789640125467997e+02 9.181244026702538008e+01
1.596250000000000000e+04 6.788744091943031833e+01 5.374927360427259515e+01 1.056504608863364325e+02 9.183968135129588006e+01
1.597500000000000000e+04 6.791205043001667718e+01 5.376568596095765429e+01 1.056739366395819530e+02 9.185558750249084881e+01
1.598750000000000000e+04 6.776261447792958847e+01 5.373880549704330889e+01 1.056657790752979622e+02 9.195326247875699721e+01
1.600000000000000000e+04 6.771831288208164779e+01 5.377719544885387393e+01 1.056190466360630040e+02 9.206806551571217767e+01
1.601250000000000000e+04 6.771544246002487455e+01 5.366777717777902268e+01 1.057143513105126402e+02 9.213197818794816385e+01
1.602500000000000000e+04 6.781499518837630092e+01 5.359292757422497999e+01 1.056648708365699605e+02 9.208928801919880414e+01
1.603750000000000000e+04 6.798139718650898544e+01 5.368017643600435207e+01 1.058058981310454527e+02 9.220895574660332272e+01
1.605000000000000000e+04 6.800057327069752944e+01 5.366430723807191328e+01 1.059735883007713397e+02 9.243399408372242476e+01
1.606250000000000000e+04 6.794579115804171465e+01 5.365827611446628254e+01 1.059218359484209486e+02 9.230580393687193919e+01
1.607500000000000000e+04 6.805501607377340179e+01 5.364733325370645645e+01 1.058948238816321634e+02 9.236457111500375561e+01
1.608750000000000000e+04 6.800387828303038873e+01 5.361083734434953385e+01 1.059707892388430537e+02 9.245170352004055303e+01
1.610000000000000000e+04 6.805586335715150881e+01 5.367362221076540862e+01 1.058737926693656988e+02 9.230753117487419956e+01
1.611250000000000000e+04 6.792952409035270023e+01 5.387890696383965405e+01 1.058285709954634370e+02 9.222015420789098528e+01
1.612500000000000000e+04 6.791631430320504137e+01 5.375485422526686818e+01 1.059691343510388748e+02 9.222825922314727620e+01
1.613750000000000000e+04 6.803337112245844764e+01 5.377965354329215586e+01 1.058771736575170905e+02 9.217829689494435286e+01
1.615000000000000000e+04 6.796801110014922642e+01 5.373743012438145428e+01 1.060275128918635374e+02 9.227754656421728896e+01
1.616250000000000000e+04 6.791863038280644105e+01 5.385986374972181778e+01 1.062141183838568281e+02 9.211892750086319381e+01
1.617500000000000000e+04 6.780365906049920000e+01 5.397759270943907950e+01 1.062036752640789103e+02 9.212843088250237145e+01
1.618750000000000000e+04 6.784121937579243422e+01 5.396355396117149184e+01 1.061118773147609602e+02 9.193316105809546457e+01
1.620000000000000000e+04 6.781450567698524878e+01 5.401176194209364212e+01 1.061535049876338803e+02 9.195874757558263468e+01
1.621250000000000000e+04 6.770706732395933614e+01 5.408457095753241362e+01 1.061465025993456663e+02 9.192631681146185940e+01
1.622500000000000000e+04 6.782622392342116768e+01 5.411058314412311177e+01 1.059394601779378462e+02 9.192255211661712622e+01
1.623750000000000000e+04 6.791930749628652109e+01 5.407064508175859174e+01 1.059423795029216677e+02 9.182324261885132444e+01
1.625000000000000000e+04 6.783611848411652545e+01 5.399886686604848762e+01 1.059758220890161908e+02 9.182758254632680917e+01
1.626250000000000000e+04 6.766763040011025510e+01 5.394822273427286774e+01 1.059224832997203123e+02 9.188946948067585652e+01
1.627500000000000000e+04 6.785785195551312654e+01 5.392799094865696219e+01 1.059062795157743295e+02 9.201700112070241744e+01
1.628750000000000000e+04 6.776263815291336812e+01 5.380992000198383352e+01 1.058788459655158221e+02 9.198222394212670849e+01
1.630000000000000000e+04 6.771137789087930514e+01 5.389646558586640168e+01 1.058817669537324804e+02 9.188096334891227457e+01
1.631250000000000000e+04 6.769998122172319199e+01 5.401049214123891318e+01 1.060084148197548899e+02 9.188542559471731863e+01
1.632500000000000000e+04 6.760295256441990830e+01 5.392527400766782364e+01 1.059143768340311880e+02 9.192610826956322967e+01
1.633750000000000000e+04 6.758781913941655262e+01 5.393683585650680357e+01 1.058012900420395681e+02 9.184293247015810380e+01
1.635000000000000000e+04 6.766240765697551751e+01 5.393081466638643917e+01 1.058315573762556028e+02 9.191490426062472352e+01
1.636250000000000000e+04 6.777116184194549930e+01 5.402817644042639245e+01 1.059985764464391877e+02 9.179828667949176690e+01
1.637500000000000000e+04 6.764848909624981843e+01 5.396079246643039085e+01 1.060083161174673023e+02 9.168690615840542080e+01
1.638750000000000000e+04 6.768079006608600423e+01 5.405959906439151297e+01 1.060256730073241869e+02 9.169662488559090718e+01
1.640000000000000000e+04 6.786270145650000529e+01 5.418822746048957839e+01 1.059981171091495611e+02 9.166046420205128697e+01
1.641250000000000000e+04 6.775538276513890423e+01 5.404901476594340437e+01 1.059517979760593249e+02 9.164979128038984868e+01
1.642500000000000000e+04 6.795743854472992496e+01 5.411094774894485226e+01 1.058505336875186202e+02 9.158412383025245163e+01
1.643750000000000000e+04 6.796858302552053033e+01 5.412151123183134871e+01 1.058375535781131731e+02 9.148750382072965692e+01
1.645000000000000000e+04 6.778915414311704524e+01 5.413582795739156239e+01 1.059028107832678529e+02 9.143182180464653186e+01
1.646250000000000000e+04 6.781154097902739863e+01 5.414614777412622004e+01 1.058797950033119832e+02 9.144388182631489315e+01
1.647500000000000000e+04 6.785008970123479344e+01 5.404892006303023066e+01 1.059940559669273057e+02 9.133654545277703107e+01
1.648750000000000000e+04 6.776854234008540345e+01 5.413056803519339155e+01 1.060594412630250929e+02 9.139357059051616261e+01
1.650000000000000000e+04 6.777026871627546711e+01 5.423424932556803668e+01 1.061160627306347664e+02 9.140437953066384580e+01
1.651250000000000000e+04 6.780410812657878239e+01 5.410606378407622685e+01 1.060581039551766338e+02 9.130123242265595707e+01
1.652500000000000000e+04 6.768204713489041069e+01 5.417456541628242661e+01 1.060409233248526135e+02 9.141128555092552688e+01
1.653750000000000000e+04 6.765098734344222464e+01 5.412137609556338447e+01 1.060519338750507785e+02 9.149781926975882129e+01
1.655000000000000000e+04 6.758250068778251318e+01 5.410599227691571400e+01 1.060778724474741921e+02 9.144903234319369290e+01
1.656250000000000000e+04 6.756204384376718508e+01 5.406573909658216337e+01 1.060488526463968668e+02 9.147457251737546358e+01
1.657500000000000000e+04 6.761492599129282155e+01 5.398365044199591978e+01 1.059774897010305068e+02 9.152409372655428399e+01
1.658750000000000000e+04 6.760419065655541715e+01 5.413748673137396850e+01 1.060143342363493275e+02 9.165757022922673514e+01
1.660000000000000000e+04 6.759242292919259398e+01 5.393841496299676663e+01 1.060527374193570154e+02 9.175553667698886784e+01
1.661250000000000000e+04 6.761600914892339631e+01 5.384797938333029066e+01 1.061691062722598531e+02 9.163230359415830151e+01
1.662500000000000000e+04 6.763329806786695997e+01 5.386953363331627287e+01 1.062351880275964362e+02 9.153795402467399356e+01
1.663750000000000000e+04 6.761429330485684375e+01 5.384928005143543572e+01 1.060981836780265866e+02 9.147761731368525773e+01
1.665000000000000000e+04 6.753891925249779149e+01 5.375906048492597478e+01 1.060715405487905088e+02 9.144238860228185217e+01
1.666250000000000000e+04 6.750776162873781061e+01 5.375152230056490765e+01 1.060055733636470023e+02 9.133873624667812408e+01
1.667500000000000000e+04 6.743573150828125051e+01 5.367387537688433241e+01 1.060234171589360699e+02 9.133928639168463803e+01
1.668750000000000000e+04 6.754673672657243344e+01 5.372207904272000434e+01 1.061455876045249624e+02 9.124905401230853386e+01
1.670000000000000000e+04 6.766261508959649973e+01 5.377900025896583003e+01 1.060925843485144924e+02 9.124088936910631276e+01
1.671250000000000000e+04 6.755553800655343366e+01 5.374778805185327712e+01 1.059886098020258629e+02 9.127539875382662160e+01
1.672500000000000000e+04 6.752685150711496931e+01 5.369215676198577114e+01 1.061018906888920128e+02 9.133981524914794647e+01
1.673750000000000000e+04 6.766181732489059186e+01 5.349717179821236357e+01 1.060839394817084553e+02 9.154088860928736437e+01
1.675000000000000000e+04 6.771681101147362369e+01 5.346753071165966276e+01 1.061213952483843883e+02 9.143298611553314004e+01
1.676250000000000000e+04 6.772109846383769138e+01 5.343766499604033982e+01 1.062012742622564474e+02 9.136802807107322622e+01
1.677500000000000000e+04 6.775555581563587282e+01 5.354412011436394891e+01 1.062908132161422969e+02 9.139884664334697106e+01
1.678750000000000000e+04 6.791361421557127187e+01 5.359272736847106700e+01 1.062751178890658537e+02 9.145645265669354274e+01
1.680000000000000000e+04 6.794482432979505404e+01 5.341353555397385833e+01 1.060793537720312116e+02 9.141770721078947304e+01
1.681250000000000000e+04 6.797325472873467334e+01 5.348476267138712359e+01 1.061448666530507694e+02 9.142323097609229876e+01
1.682500000000000000e+04 6.786805588493831465e+01 5.358863739388680614e+01 1.062479076519276049e+02 9.138217304895704274e+01
1.683750000000000000e+04 6.786303937210277581e+01 5.385334833400297327e+01 1.062635462799380832e+02 9.127167433867093393e+01
1.685000000000000000e+04 6.784078799226210776e+01 5.389621219120756024e+01 1.061583139732127421e+02 9.131286971944612674e+01
1.686250000000000000e+04 6.788189617909704054e+01 5.400090115074380748e+01 1.061297681319496462e+02 9.132742689156530957e+01
1.687500000000000000e+04 6.810845490869095897e+01 5.408919113892897457e+01 1.061578310930413238e+02 9.142361038465800505e+01
1.688750000000000000e+04 6.805916213871580567e+01 5.416291522585875384e+01 1.061025807555102034e+02 9.127031466026619455e+01
1.690000000000000000e+04 6.803199198065746600e+01 5.413720303156560476e+01 1.062596608637060598e+02 9.127725196663402585e+01
1.691250000000000000e+04 6.789578742339102746e+01 5.408775750789741465e+01 1.063015803972882622e+02 9.123211955957077635e+01
1.692500000000000000e+04 6.788311500923337860e+01 5.398708632037745048e+01 1.064451166090736649e+02 9.108684650546666717e+01
1.693750000000000000e+04 6.780654872406539369e+01 5.389803322694942267e+01 1.064549460246099670e+02 9.119472183372985796e+01
1.695000000000000000e+04 6.771929178480480971e+01 5.395491121614153229e+01 1.064278961432426343e+02 9.135604107152627762e+01
1.696250000000000000e+04 6.776720761970426565e+01 5.411355959391011083e+01 1.063872572231005194e+02 9.145042920502351080e+01
1.697500000000000000e+04 6.779030322691492927e+01 5.410284495517504411e+01 1.063331632502116832e+02 9.149108026747157396e+01
1.698750000000000000e+04 6.773465602486028558e+01 5.418869773683572788e+01 1.062658693418754154e+02 9.142521446484482794e+01
1.700000000000000000e+04 6.764837795845231483e+01 5.410648969852574908e+01 1.062625878617614177e+02 9.141079889367092903e+01
1.701250000000000000e+04 6.753362212679802212e+01 5.411299463852930813e+01 1.062351496292135522e+02 9.142984949375956205e+01
1.702500000000000000e+04 6.761314258927347964e+01 5.409590540698047079e+01 1.063228173335204616e+02 9.148637174846587072e+01
1.703750000000000000e+04 6.766078528649497059e+01 5.424367060208103197e+01 1.063007247546024985e+02 9.150820684166980357e+01
1.705000000000000000e+04 6.762637711942177532e+01 5.429592713790562897e+01 1.062258045138149782e+02 9.145782847842441754e+01
1.706250000000000000e+04 6.760536028301820011e+01 5.437089133618910353e+01 1.062133246948440046e+02 9.149851401088953651e+01
1.707500000000000000e+04 6.754277442280741184e+01 5.441706408673186957e+01 1.062073500089223899e+02 9.181344792917484199e+01
1.708750000000000000e+04 6.769092675368449363e+01 5.437091007484724514e+01 1.062605078786058783e+02 9.165410511164093066e+01
1.710000000000000000e+04 6.765384767893121420e+01 5.435616753599172313e+01 1.062407588926029831e+02 9.164600293803631814e+01
1.711250000000000000e+04 6.761130577045179280e+01 5.437109783009574215e+01 1.062785269227728122e+02 9.163612306829317333e+01
1.712500000000000000e+04 6.750921271406637914e+01 5.448704569135894360e+01 1.061364829114449151e+02 9.155171800563094564e+01
1.713750000000000000e+04 6.753310867974647635e+01 5.446284505862684711e+01 1.060905830336925533e+02 9.152601716929878251e+01
1.715000000000000000e+04 6.755601346828250087e+01 5.437727881819531461e+01 1.059750386678479401e+02 9.146471632617274850e+01
1.716250000000000000e+04 6.752209494586156779e+01 5.430925273288099220e+01 1.060593475105431480e+02 9.145960467589979714e+01
1.717500000000000000e+04 6.753359257269632110e+01 5.442878694100200221e+01 1.060910529801713267e+02 9.148724375138250764e+01
1.718750000000000000e+04 6.752450715009992166e+01 5.458254209028302739e+01 1.062334313910164383e+02 9.158079752358602832e+01
1.720000000000000000e+04 6.755655624681877214e+01 5.463626546390432281e+01 1.063149949126658669e+02 9.160903405709609615e+01
1.721250000000000000e+04 6.747616947985073921e+01 5.451565197593524204e+01 1.062791952838424834e+02 9.155569804149878621e+01
1.722500000000000000e+04 6.739390200844323431e+01 5.433367883697241751e+01 1.062863122636637172e+02 9.157661361360617036e+01
1.723750000000000000e+04 6.731578056735877169e+01 5.440222301897317436e+01 1.062627311466780071e+02 9.170406592402085266e+01
1.725000000000000000e+04 6.728198321015226213e+01 5.448395297898142786e+01 1.063708702866028375e+02 9.175444809307005301e+01
1.726250000000000000e+04 6.725881295557623218e+01 5.447535094688281987e+01 1.064635383345105311e+02 9.158923190138652615e+01
1.727500000000000000e+04 6.713970288981082035e+01 5.460963955216377030e+01 1.064922628067051278e+02 9.148892672951292582e+01
1.728750000000000000e+04 6.699978653934577721e+01 5.457024130519786098e+01 1.065443710283940959e+02 9.155675075757389436e+01
1.730000000000000000e+04 6.690338237514173159e+01 5.456755129476542976e+01 1.063772334569223261e+02 9.159652325669455308e+01
1.731250000000000000e+04 6.689148094763258712e+01 5.472502715065042622e+01 1.062958062846677336e+02 9.135795523711264821e+01
1.732500000000000000e+04 6.678610956359351292e+01 5.472985646654677083e+01 1.063168893875933918e+02 9.124038486744110799e+01
1.733750000000000000e+04 6.690101760514073703e+01 5.468733250038899030e+01 1.064412892490059193e+02 9.125556638733526427e+01
1.735000000000000000e+04 6.691575487432010050e+01 5.457428681331036557e+01 1.065372315709170437e+02 9.118204649796966521e+01
1.736250000000000000e+04 6.680674215910515557e+01 5.458502904383204424e+01 1.064661466316008358e+02 9.109241398042240689e+01
1.737500000000000000e+04 6.683740569241824403e+01 5.457356394455180748e+01 1.064771197695799287e+02 9.113076157792237098e+01
1.738750000000000000e+04 6.684101906603504517e+01 5.458510926692153475e+01 1.063825657885041380e+02 9.113367693615823839e+01
1.740000000000000000e+04 6.685977097717503170e+01 5.454024346581856975e+01 1.064334950032717302e+02 9.109034788440096975e+01
1.741250000000000000e+04 6.687334274743892593e+01 5.458565268879912935e+01 1.062475912721016016e+02 9.113823428979954144e+01
1.742500000000000000e+04 6.672464149729783855e+01 5.454067979636344887e+01 1.061741968063147254e+02 9.115869519265058329e+01
1.743750000000000000e+04 6.685137175352238614e+01 5.445588028090534749e+01 1.062166797919689287e+02 9.117949711643316846e+01
1.745000000000000000e+04 6.684985819906141558e+01 5.445062891278605832e+01 1.061802013488072447e+02 9.122439224584904593e+01
1.746250000000000000e+04 6.683092552562602862e+01 5.448667213886201921e+01 1.060849671983003475e+02 9.135688743194936023e+01
1.747500000000000000e+04 6.688135123603538545e+01 5.449583194314683254e+01 1.060687693680774828e+02 9.138349935082510456e+01
1.748750000000000000e+04 6.693421071358524443e+01 5.453142886995457417e+01 1.061365826898240385e+02 9.148080566583691109e+01
1.750000000000000000e+04 6.703945215673023483e+01 5.453581542329987286e+01 1.060320648088492845e+02 9.162443025771041505e+01
1.751250000000000000e+04 6.703058850896942999e+01 5.454512768787911625e+01 1.060270121657012794e+02 9.170154922464992353e+01
1.752500000000000000e+04 6.714987127176257786e+01 5.446553014913117607e+01 1.060844689709144006e+02 9.171562162588932665e+01
1.753750000000000000e+04 6.719232206626008974e+01 5.446938447215188006e+01 1.061111370440978590e+02 9.165280414739486048e+01
1.755000000000000000e+04 6.716372224962907467e+01 5.441621572188564215e+01 1.060551277121367946e+02 9.155322018087933600e+01
1.756250000000000000e+04 6.726854824686279244e+01 5.441187349116584926e+01 1.060212778802385003e+02 9.159953339442866138e+01
1.757500000000000000e+04 6.727291432390893533e+01 5.440019346486210594e+01 1.060923930521461784e+02 9.163801578270118853e+01
1.758750000000000000e+04 6.732327542899894013e+01 5.433460729625929275e+01 1.063552055843732660e+02 9.154345329425908062e+01
1.760000000000000000e+04 6.725185305498996513e+01 5.441591367280370406e+01 1.064053381245568914e+02 9.160396381424124002e+01
1.761250000000000000e+04 6.733031293703781728e+01 5.439968044547431703e+01 1.064243317352260476e+02 9.146219768489551427e+01
1.762500000000000000e+04 6.726497057760714426e+01 5.452031760948951700e+01 1.064202242684591084e+02 9.148589715461609728e+01
1.763750000000000000e+04 6.736007738547435508e+01 5.448131990525124024e+01 1.064167276400746829e+02 9.149204775251037347e+01
1.765000000000000000e+04 6.732290428782835079e+01 5.455173336690803865e+01 1.065245146566768000e+02 9.147176524813467324e+01
1.766250000000000000e+04 6.728651950001354010e+01 5.468440237562933959e+01 1.066213551020955919e+02 9.148861874072194666e+01
1.767500000000000000e+04 6.727304843715350557e+01 5.468664943903678477e+01 1.066467382492172931e+02 9.139491747066374217e+01
1.768750000000000000e+04 6.722746157938149736e+01 5.465322055550237934e+01 1.065464251132411988e+02 9.129000068004000923e+01
1.770000000000000000e+04 6.718100743239529038e+01 5.472901750528989595e+01 1.064651176347924917e+02 9.119595490363384727e+01
1.771250000000000000e+04 6.716423786380075001e+01 5.483255156204781144e+01 1.064431859589780203e+02 9.120926615761604239e+01
1.772500000000000000e+04 6.712937421021803175e+01 5.474487306402606634e+01 1.064333700354806922e+02 9.128330597975890726e+01
1.773750000000000000e+04 6.722080603480000605e+01 5.473472732596201951e+01 1.064036779840035081e+02 9.144160668777439582e+01
1.775000000000000000e+04 6.724696107028286463e+01 5.474519289824761614e+01 1.063260213298232486e+02 9.150202031437233074e+01
1.776250000000000000e+04 6.739550445730540673e+01 5.480312771285924356e+01 1.064402286523473151e+02 9.159233253146771858e+01
1.777500000000000000e+04 6.745618231411620513e+01 5.479553403057950334e+01 1.064395474562001453e+02 9.154394401464868736e+01
1.778750000000000000e+04 6.747877322242207754e+01 5.477544964506575553e+01 1.062959053276060928e+02 9.146558649932437390e+01
1.780000000000000000e+04 6.761011356158959984e+01 5.476484268569814873e+01 1.063485953426617527e+02 9.151525401431386797e+01
1.781250000000000000e+04 6.769390135860297164e+01 5.463799795959911876e+01 1.065457682759279976e+02 9.148800830947860163e+01
1.782500000000000000e+04 6.777396563030184495e+01 5.467130757856555334e+01 1.066468146017771517e+02 9.160884761685724698e+01
1.783750000000000000e+04 6.771048300563097655e+01 5.469283539029420638e+01 1.066777531990784667e+02 9.154915095310698803e+01
1.785000000000000000e+04 6.769479628436991447e+01 5.464005743690144357e+01 1.066822376192955346e+02 9.137679098205552464e+01
1.786250000000000000e+04 6.775974903731787435e+01 5.473218489693482525e+01 1.066572174723175834e+02 9.140129545061823535e+01
1.787500000000000000e+04 6.785219407817614012e+01 5.469263683423784528e+01 1.065327485441036970e+02 9.144383852767427356e+01
1.788750000000000000e+04 6.785842819011944016e+01 5.470596684498732998e+01 1.065216882087801054e+02 9.142321224791714940e+01
1.790000000000000000e+04 6.765299470462863951e+01 5.470490857855141797e+01 1.064037141215975311e+02 9.131557642774315298e+01
1.791250000000000000e+04 6.746311435496428999e+01 5.468148708955055781e+01 1.063953619355274469e+02 9.136670385394083382e+01
1.792500000000000000e+04 6.742805809335699507e+01 5.468350517198931016e+01 1.063382991796680983e+02 9.148938697194419944e+01
1.793750000000000000e+04 6.727031775290332405e+01 5.469882960175836928e+01 1.063419373843990030e+02 9.152936570265875105e+01
1.795000000000000000e+04 6.724762422048485178e+01 5.481413965202307992e+01 1.062460494791927630e+02 9.156880751088094428e+01
1.796250000000000000e+04 6.723144909497052879e+01 5.475638940194360060e+01 1.061965314770954478e+02 9.136168560208737688e+01
1.797500000000000000e+04 6.729090636697107186e+01 5.481032634015089400e+01 1.062155781996390829e+02 9.140799197898761008e+01
1.798750000000000000e+04 6.733445337410272202e+01 5.471270614532968324e+01 1.061820411815456424e+02 9.144369176263153065e+01
1.800000000000000000e+04 6.709305934337957922e+01 5.466166274101474443e+01 1.061208997560051870e+02 9.146691477300140605e+01
1.801250000000000000e+04 6.703765376286868616e+01 5.458227445883559881e+01 1.061701717337362965e+02 9.144225160935941688e+01
1.802500000000000000e+04 6.696456527902627442e+01 5.453713805159256367e+01 1.062531028500761323e+02 9.148661386673029483e+01
1.803750000000000000e+04 6.708049407529541952e+01 5.457148561090536276e+01 1.060854712997514042e+02 9.150628585272451687e+01
1.805000000000000000e+04 6.720812043635993405e+01 5.451052053997972280e+01 1.061249384164799352e+02 9.150208438406778555e+01
1.806250000000000000e+04 6.721929705303877256e+01 5.460224382720298308e+01 1.060487011001721953e+02 9.155157489348614774e+01
1.807500000000000000e+04 6.732359075014100824e+01 5.462541661147866279e+01 1.062339912549917926e+02 9.154944752716885148e+01
1.808750000000000000e+04 6.721978299493341069e+01 5.470422336714866418e+01 1.060557657302792620e+02 9.146529318709113454e+01
1.810000000000000000e+04 6.710081794216334572e+01 5.458255519385478749e+01 1.060111632089057707e+02 9.148821926766531476e+01
1.811250000000000000e+04 6.719334016411066557e+01 5.443150377171836851e+01 1.060884157207512573e+02 9.143109588057906478e+01
1.812500000000000000e+04 6.716488627243910514e+01 5.434448516484957992e+01 1.059733046716102791e+02 9.157903063691540524e+01
1.813750000000000000e+04 6.710987135378729818e+01 5.434845355681351009e+01 1.058796679933314380e+02 9.161736526098768252e+01
1.815000000000000000e+04 6.699875001264818764e+01 5.438110152168217581e+01 1.058784754615070085e+02 9.151668587774592822e+01
1.816250000000000000e+04 6.689224109310062261e+01 5.442297191546219892e+01 1.059181710864771304e+02 9.145487449260274104e+01
1.817500000000000000e+04 6.689992974335837062e+01 5.442263538088811714e+01 1.060059804669935346e+02 9.144510860776851757e+01
1.818750000000000000e+04 6.701801441416701266e+01 5.451096782087602577e+01 1.059081486792776445e+02 9.155991222029332732e+01
1.820000000000000000e+04 6.703409584205763849e+01 5.446345297039830768e+01 1.059249733959400288e+02 9.135800708092348543e+01
1.821250000000000000e+04 6.687984874861254525e+01 5.426644125285873344e+01 1.058699403817789459e+02 9.124522464513594855e+01
1.822500000000000000e+04 6.691406763950959657e+01 5.430185369517067784e+01 1.058879275269166698e+02 9.143672806842970147e+01
1.823750000000000000e+04 6.701556787221446143e+01 5.436382985195076145e+01 1.057228103618894863e+02 9.164214566938873929e+01
1.825000000000000000e+04 6.702870446988244169e+01 5.446328777021721379e+01 1.057803949505897378e+02 9.175185346993542623e+01
1.826250000000000000e+04 6.706286442941559756e+01 5.440531071436389254e+01 1.057483209171038681e+02 9.185323657577728795e+01
1.827500000000000000e+04 6.699981968553321110e+01 5.443982585534821084e+01 1.058546520987920729e+02 9.201368306840856803e+01
1.828750000000000000e+04 6.704225997974066331e+01 5.464381033036972468e+01 1.057351008492994140e+02 9.203208301187503082e+01
1.830000000000000000e+04 6.706083956395063694e+01 5.466333832485598521e+01 1.057727566733054942e+02 9.193485418416963739e+01
1.831250000000000000e+04 6.693023516008078388e+01 5.460709983521234534e+01 1.056682130726703548e+02 9.196337511175389068e+01
1.832500000000000000e+04 6.708877561092360509e+01 5.462954102543695001e+01 1.056632221543421224e+02 9.202989986120441301e+01
1.833750000000000000e+04 6.702361549888925651e+01 5.456669941101372245e+01 1.056268450859051455e+02 9.214986516873385369e+01
1.835000000000000000e+04 6.702983771441120098e+01 5.444968340332962242e+01 1.055185654955759418e+02 9.228980282243036015e+01
1.836250000000000000e+04 6.695015693314667260e+01 5.449449919485788030e+01 1.053044039576098498e+02 9.208983378406502140e+01
1.837500000000000000e+04 6.704025417478173665e+01 5.448685202868827560e+01 1.053498176587794006e+02 9.223984573144113597e+01
1.838750000000000000e+04 6.711267775250965428e+01 5.462134240197217849e+01 1.053645960209363466e+02 9.208636384009359688e+01
1.840000000000000000e+04 6.704110134015331823e+01 5.455291729317328020e+01 1.054276767449964041e+02 9.192863065848210624e+01
1.841250000000000000e+04 6.706126956821107399e+01 5.444473823031106718e+01 1.054259256585134210e+02 9.208823940032903010e+01
1.842500000000000000e+04 6.692525322755743389e+01 5.450730347067425186e+01 1.053518581057679739e+02 9.202887737810101498e+01
1.843750000000000000e+04 6.695694003091331581e+01 5.464308972139611598e+01 1.052610658499803407e+02 9.224908452734564435e+01
1.845000000000000000e+04 6.721139855703589205e+01 5.470502049891214114e+01 1.052382269736032896e+02 9.235448758452896811e+01
1.846250000000000000e+04 6.724768878429115659e+01 5.466746287562204998e+01 1.052273484336189711e+02 9.245815972430736451e+01
1.847500000000000000e+04 6.724752300367930502e+01 5.476436373752154907e+01 1.050287565343893306e+02 9.240632149052893851e+01
1.848750000000000000e+04 6.726245804935942374e+01 5.459827559547216680e+01 1.050188390975632871e+02 9.227658997975242983e+01
1.850000000000000000e+04 6.726425637894480758e+01 5.457395671633832279e+01 1.050157283604553697e+02 9.224731851110723824e+01
1.851250000000000000e+04 6.718889261468984841e+01 5.469804939265753774e+01 1.050218400095795914e+02 9.225492965274244739e+01
1.852500000000000000e+04 6.714248222515453790e+01 5.474659265114370044e+01 1.051362719912340822e+02 9.217687880489651775e+01
1.853750000000000000e+04 6.724939251330211221e+01 5.457649368074494589e+01 1.050441687973443123e+02 9.223764347763822968e+01
1.855000000000000000e+04 6.725331899724146467e+01 5.454608495555434899e+01 1.049501182832957085e+02 9.224427153174556793e+01
1.856250000000000000e+04 6.731027918576771185e+01 5.463955407337996917e+01 1.050161182350010591e+02 9.246256014200133677e+01
1.857500000000000000e+04 6.742786075681027569e+01 5.455131107953941694e+01 1.049669901808317150e+02 9.249013313387644075e+01
1.858750000000000000e+04 6.746028247477407547e+01 5.440193105926049810e+01 1.048463163329270884e+02 9.251969897319722236e+01
1.860000000000000000e+04 6.749483154280017061e+01 5.440265344204232889e+01 1.050083364044148055e+02 9.268692719246615752e+01
1.861250000000000000e+04 6.742838219323148508e+01 5.446559956863175245e+01 1.050315953534806113e+02 9.275993440625946107e+01
1.862500000000000000e+04 6.749297508610828800e+01 5.452196136966307449e+01 1.051595722810795195e+02 9.274455324012764379e+01
1.863750000000000000e+04 6.754801610379414001e+01 5.458273151853799732e+01 1.050351172724361533e+02 9.270110314979616817e+01
1.865000000000000000e+04 6.762004123065155170e+01 5.465357148913680163e+01 1.050839309081121513e+02 9.280007706602680173e+01
1.866250000000000000e+04 6.766508504130045765e+01 5.468959095816641280e+01 1.051278321288169337e+02 9.283557603155210813e+01
1.867500000000000000e+04 6.766787233772267030e+01 5.482905851408841613e+01 1.051589669681033286e+02 9.289304820851663180e+01
1.868750000000000000e+04 6.771861204129172052e+01 5.488546704534182652e+01 1.051053386887116687e+02 9.301994111799626808e+01
1.870000000000000000e+04 6.763697607679894475e+01 5.483141691967564668e+01 1.050822253765896335e+02 9.311706922527423558e+01
1.871250000000000000e+04 6.757421610853461402e+01 5.482888465282577073e+01 1.052734968858480755e+02 9.301597452697681945e+01
1.872500000000000000e+04 6.760406774961815302e+01 5.479890570393634874e+01 1.053649790905567727e+02 9.298637979314746360e+01
1.873750000000000000e+04 6.755259109311592169e+01 5.473923275370148644e+01 1.052901282797471083e+02 9.292366394804007257e+01
1.875000000000000000e+04 6.765840787261184630e+01 5.468137660066468442e+01 1.053458637079111639e+02 9.293011067830549621e+01
1.876250000000000000e+04 6.765974187679768193e+01 5.462248100525032157e+01 1.053887033062534897e+02 9.308108061137635048e+01
1.877500000000000000e+04 6.770064694665587979e+01 5.464346673310280522e+01 1.053052906499500665e+02 9.302108663908302333e+01
1.878750000000000000e+04 6.773514624921892846e+01 5.458786886968253071e+01 1.051838277311189529e+02 9.283248636830549572e+01
1.880000000000000000e+04 6.770093919409053740e+01 5.449133420680496442e+01 1.052478071250473448e+02 9.277486013927888564e+01
1.881250000000000000e+04 6.768367784615247729e+01 5.448662958911110366e+01 1.052555994375923092e+02 9.271699443044020938e+01
1.882500000000000000e+04 6.758847005025060639e+01 5.454229419767506926e+01 1.051434906685710331e+02 9.267148781277920477e+01
1.883750000000000000e+04 6.766899361220832532e+01 5.446987440233472455e+01 1.050540311758791034e+02 9.269609438433134585e+01
1.885000000000000000e+04 6.767353348762468102e+01 5.452882612579402632e+01 1.050809856150389976e+02 9.265215275289099850e+01
1.886250000000000000e+04 6.766507783856221181e+01 5.439714329537079607e+01 1.052447940888799138e+02 9.286469505811028569e+01
1.887500000000000000e+04 6.770895566797329934e+01 5.436818988957371346e+01 1.051959264627986954e+02 9.288362449144956656e+01
1.888750000000000000e+04 6.777824401050978054e+01 5.427408523772399462e+01 1.052859401457414776e+02 9.281167033454741500e+01
1.890000000000000000e+04 6.780591093557349325e+01 5.441248947539737202e+01 1.052071041898221750e+02 9.281184532323221958e+01
1.891250000000000000e+04 6.777812492035251069e+01 5.446126851958034365e+01 1.051407012323960828e+02 9.271920331475936905e+01
1.892500000000000000e+04 6.765729210439923236e+01 5.445827179153271658e+01 1.050786393643574428e+02 9.273872721266184271e+01
1.893750000000000000e+04 6.774841331868978500e+01 5.456106466244789033e+01 1.049715406563950637e+02 9.266749331708908244e+01
1.895000000000000000e+04 6.788082016577084232e+01 5.460928536112027842e+01 1.049665833627616109e+02 9.283679978175588587e+01
1.896250000000000000e+04 6.784823054281795862e+01 5.456495409190288370e+01 1.050226701653562742e+02 9.290640271396326000e+01
1.897500000000000000e+04 6.789956037438385295e+01 5.454163340121891679e+01 1.051958489790719540e+02 9.294528570004013091e+01
1.898750000000000000e+04 6.795429450075374689e+01 5.442593440210569611e+01 1.051690496189562651e+02 9.282940939120045698e+01
1.900000000000000000e+04 6.794713365612933842e+01 5.429300152493588172e+01 1.051554424778845345e+02 9.281970073194145243e+01
1.901250000000000000e+04 6.782087170613259275e+01 5.437349472229864489e+01 1.050972732754986936e+02 9.279550046778159356e+01
1.902500000000000000e+04 6.771308445263427700e+01 5.452189796677629374e+01 1.050663431098043361e+02 9.282993406429110905e+01
1.903750000000000000e+04 6.776081210283848577e+01 5.453087353417908645e+01 1.052036496583809253e+02 9.294649338903712987e+01
1.905000000000000000e+04 6.788324477983829297e+01 5.454478066811199710e+01 1.050365320202685666e+02 9.291038385579102510e+01
1.906250000000000000e+04 6.789457604335188989e+01 5.450758106215308629e+01 1.051820932061816620e+02 9.291042902245943935e+01
1.907500000000000000e+04 6.800204276972728223e+01 5.453149803873780144e+01 1.051353321227934714e+02 9.293037293828854217e+01
1.908750000000000000e+04 6.808638538337667967e+01 5.451060138012141465e+01 1.051886912685091744e+02 9.316434024370657596e+01
1.910000000000000000e+04 6.806913792155370402e+01 5.445454269283563775e+01 1.051582027317690802e+02 9.314638311466319465e+01
1.911250000000000000e+04 6.803485907378140496e+01 5.450066374499008504e+01 1.050500630433972020e+02 9.318813507351097769e+01
1.912500000000000000e+04 6.784916138311872658e+01 5.442401733810798703e+01 1.050714320680270220e+02 9.329387314136768339e+01
1.913750000000000000e+04 6.769105353993026597e+01 5.452088252946346358e+01 1.053277217889922497e+02 9.331964025095234661e+01
1.915000000000000000e+04 6.765699506038589561e+01 5.472136390549844265e+01 1.052819457174262539e+02 9.321943747559535609e+01
1.916250000000000000e+04 6.765721093402791553e+01 5.481720328012270471e+01 1.051341464921444242e+02 9.317665177669158538e+01
1.917500000000000000e+04 6.752313956201398071e+01 5.463195774253927084e+01 1.050767741567417062e+02 9.323444219754102846e+01
1.918750000000000000e+04 6.763365753919998724e+01 5.463195040385392076e+01 1.050508935084622522e+02 9.317861859954061288e+01
1.920000000000000000e+04 6.757939862468296610e+01 5.468603464497007138e+01 1.050012307535012610e+02 9.325470305082666300e+01
1.921250000000000000e+04 6.746927614563463749e+01 5.473576619695893442e+01 1.049873724287383823e+02 9.324911804321226327e+01
1.922500000000000000e+04 6.745974131194782331e+01 5.476978979638392531e+01 1.050353269445543418e+02 9.316546692696111620e+01
1.923750000000000000e+04 6.748292560143883634e+01 5.468695422267738593e+01 1.050881942434155434e+02 9.323585251412961838e+01
1.925000000000000000e+04 6.751722752566642782e+01 5.469556547864957707e+01 1.050844167077210614e+02 9.320842295106487541e+01
1.926250000000000000e+04 6.747619714791652257e+01 5.456419965699458885e+01 1.052137882647528215e+02 9.306456182601621663e+01
1.927500000000000000e+04 6.749689973883138805e+01 5.460840572019809969e+01 1.051734099053230693e+02 9.305617204024822797e+01
1.928750000000000000e+04 6.742282016536654510e+01 5.462992027448817822e+01 1.050810093535779401e+02 9.307625822594283704e+01
1.930000000000000000e+04 6.743169681702438822e+01 5.453481546740317043e+01 1.049774104853110401e+02 9.319145444025069480e+01
1.931250000000000000e+04 6.744943317136727501e+01 5.467176326454459456e+01 1.049248858906282322e+02 9.306978110331102982e+01
1.932500000000000000e+04 6.753390238710458959e+01 5.470185130867278644e+01 1.049027457675385619e+02 9.299648166820806239e+01
1.933750000000000000e+04 6.767599225037616861e+01 5.465092211599821326e+01 1.049716502738358486e+02 9.291258312199427394e+01
1.935000000000000000e+04 6.770523237056177379e+01 5.444192463685685368e+01 1.049511669182432030e+02 9.292111656019531551e+01
1.936250000000000000e+04 6.772351193552003679e+01 5.429824945743275322e+01 1.049567038915165256e+02 9.280313106595149009e+01
1.937500000000000000e+04 6.769967021814969144e+01 5.426313467604516205e+01 1.049608760494662931e+02 9.284423962979651890e+01
1.938750000000000000e+04 6.763578142964689732e+01 5.425086393316280464e+01 1.047997408927298864e+02 9.281750006580864465e+01
1.940000000000000000e+04 6.773135083530884515e+01 5.437393253741747401e+01 1.048115112870673187e+02 9.279351457195356545e+01
1.941250000000000000e+04 6.772231105013007380e+01 5.444068759282081515e+01 1.047121503092873809e+02 9.280845884403665025e+01
1.942500000000000000e+04 6.766619669308572327e+01 5.433923577088141599e+01 1.047375267189524379e+02 9.275615299280596560e+01
1.943750000000000000e+04 6.764955537568155819e+01 5.445453730382419621e+01 1.047676476897014624e+02 9.276450997436006674e+01
1.945000000000000000e+04 6.750638849859060997e+01 5.449197511829452623e+01 1.048815347843944892e+02 9.290745209849326613e+01
1.946250000000000000e+04 6.739164373404102548e+01 5.438222881286268517e+01 1.048527904332819105e+02 9.295268368929845337e+01
1.947500000000000000e+04 6.757632748768037345e+01 5.437438523829553105e+01 1.048360283321604101e+02 9.288667671644918755e+01
1.948750000000000000e+04 6.760443785681337658e+01 5.426460351943759974e+01 1.048338435149197210e+02 9.283453906067823880e+01
1.950000000000000000e+04 6.762446000957497461e+01 5.432574953341968893e+01 1.048232730016260916e+02 9.289343969821791802e+01
1.951250000000000000e+04 6.786566307778254270e+01 5.433553242935260386e+01 1.047860059849496537e+02 9.288273648179327324e+01
1.952500000000000000e+04 6.785080744853350154e+01 5.427684465818398962e+01 1.048408505335727625e+02 9.282115184022678989e+01
1.953750000000000000e+04 6.772325210761428593e+01 5.425914736559248297e+01 1.048660682269536721e+02 9.274609973493606674e+01
1.955000000000000000e+04 6.771732000710156285e+01 5.423000220502385105e+01 1.048494270660013399e+02 9.282238990049690130e+01
1.956250000000000000e+04 6.773852332456327474e+01 5.417126542697820923e+01 1.048883944882136632e+02 9.262157847685226386e+01
1.957500000000000000e+04 6.765655945216313683e+01 5.428657189513150172e+01 1.050339628433532368e+02 9.254371440823236128e+01
1.958750000000000000e+04 6.772876647377614745e+01 5.444997691277646368e+01 1.050217299991974045e+02 9.242996911892468859e+01
1.960000000000000000e+04 6.755005065462636082e+01 5.440677889950181623e+01 1.050111701244325531e+02 9.249971675511535807e+01
1.961250000000000000e+04 6.747018967334486206e+01 5.427039200981339206e+01 1.049962764942588080e+02 9.259813758845871234e+01
1.962500000000000000e+04 6.753692529896922281e+01 5.432807660060184674e+01 1.050039239679552594e+02 9.267389712864620321e+01
1.963750000000000000e+04 6.752696496619276445e+01 5.432266878389277309e+01 1.051764992702123607e+02 9.264792711867232811e+01
1.965000000000000000e+04 6.774067299524354269e+01 5.432770617216176134e+01 1.053060211878279659e+02 9.255842864634782075e+01
1.966250000000000000e+04 6.773093100185482740e+01 5.436425338042812427e+01 1.052098830890723207e+02 9.250289709385444326e+01
1.967500000000000000e+04 6.763836464862647802e+01 5.437042797873573363e+01 1.051688163706811849e+02 9.260428354832582443e+01
1.968750000000000000e+04 6.748865827966479003e+01 5.440024091607745049e+01 1.052127112807307157e+02 9.262334664367924120e+01
1.970000000000000000e+04 6.755970487041790307e+01 5.430436923597618915e+01 1.050694802002575017e+02 9.252080056643291073e+01
1.971250000000000000e+04 6.746856660669864425e+01 5.432988567961174908e+01 1.050783905216211309e+02 9.245843899052061943e+01
1.972500000000000000e+04 6.750265921020368864e+01 5.435644368092093259e+01 1.050724241790604623e+02 9.229753657711250980e+01
1.973750000000000000e+04 6.745272064481596885e+01 5.426914564311380929e+01 1.050441525060359140e+02 9.215473562476870484e+01
1.975000000000000000e+04 6.759714586249651802e+01 5.415135608011175350e+01 1.051945908123630886e+02 9.216621618139609495e+01
1.976250000000000000e+04 6.768094369742664185e+01 5.424161151079187704e+01 1.051874057346114881e+02 9.225750532449569619e+01
1.977500000000000000e+04 6.770581791214789291e+01 5.424512611155358144e+01 1.053079043652472393e+02 9.227342969499436265e+01
1.978750000000000000e+04 6.773242648605412342e+01 5.431964271128462229e+01 1.053249683417967759e+02 9.217153480852441305e+01
1.980000000000000000e+04 6.761129803298854313e+01 5.426019413859249596e+01 1.051513225799828177e+02 9.198572868884915010e+01
1.981250000000000000e+04 6.747190914527405425e+01 5.408882198923862461e+01 1.051096090999457715e+02 9.188103609393297688e+01
1.982500000000000000e+04 6.755393998312003134e+01 5.402773316737041398e+01 1.051194648275996002e+02 9.202890595826502818e+01
1.983750000000000000e+04 6.768489136683407992e+01 5.388889586789910169e+01 1.051167850639255619e+02 9.214511034352659635e+01
1.985000000000000000e+04 6.769340547430525135e+01 5.373213277771858998e+01 1.051264194893630304e+02 9.207239067736777827e+01
1.986250000000000000e+04 6.787003523793750048e+01 5.375110601513848252e+01 1.051007387934764523e+02 9.192514606994288329e+01
1.987500000000000000e+04 6.779220033847227000e+01 5.375535772939586820e+01 1.051047289688954294e+02 9.180307766810607006e+01
1.988750000000000000e+04 6.785561318838222178e+01 5.375598795666454777e+01 1.051253567423912472e+02 9.189851012616388459e+01
1.990000000000000000e+04 6.771433160872267365e+01 5.381838679407195514e+01 1.051371697935296652e+02 9.204097188564958287e+01
1.991250000000000000e+04 6.753593355429855194e+01 5.377050742385482351e+01 1.051007832424565152e+02 9.211149292461806226e+01
1.992500000000000000e+04 6.763110120178663465e+01 5.382065439689286279e+01 1.050865037795182815e+02 9.214797763550582488e+01
1.993750000000000000e+04 6.764095542342953138e+01 5.378367449504423092e+01 1.052361887369795852e+02 9.208889954032795799e+01
1.995000000000000000e+04 6.766273077808840242e+01 5.377932512286887601e+01 1.052646865234434301e+02 9.201654440543863700e+01
1.996250000000000000e+04 6.772514553130325510e+01 5.384713922361805061e+01 1.052940082954475827e+02 9.193808412766378524e+01
1.997500000000000000e+04 6.780198591856095902e+01 5.394226843755626533e+01 1.051605234711589816e+02 9.187474810265099734e+01
1.998750000000000000e+04 6.779868574107334211e+01 5.394061069978595668e+01 1.051267374870497520e+02 9.193741922136531741e+01
2.000000000000000000e+04 6.786740295663894074e+01 5.396442436320035085e+01 1.050904951011671216e+02 9.204812706799891942e+01
2.001250000000000000e+04 6.794459349771275924e+01 5.397574039017640501e+01 1.049125723281352407e+02 9.214953559287613416e+01
2.002500000000000000e+04 6.795215650570020216e+01 5.413278591565710229e+01 1.048828269018107591e+02 9.194393808031986737e+01
2.003750000000000000e+04 6.782435701681896489e+01 5.402744020237995670e+01 1.049019354830321902e+02 9.195457410367406226e+01
2.005000000000000000e+04 6.772573518551089933e+01 5.392655974008359721e+01 1.049235331411790355e+02 9.189902177719676502e+01
2.006250000000000000e+04 6.767216745531027300e+01 5.385691504000904928e+01 1.049395500518205466e+02 9.200662904180525459e+01
2.007500000000000000e+04 6.764212130006491464e+01 5.398338477571662963e+01 1.047447398084706691e+02 9.199437029239010144e+01
2.008750000000000000e+04 6.763254988950058078e+01 5.398876960638035172e+01 1.048393166864522641e+02 9.205358021159132420e+01
2.010000000000000000e+04 6.770687410656412908e+01 5.406563313408013016e+01 1.047872930188458582e+02 9.210512391474685501e+01
2.011250000000000000e+04 6.772320888199348587e+01 5.404163631846647320e+01 1.047451977304213386e+02 9.205785095533273932e+01
2.012500000000000000e+04 6.777794293422448391e+01 5.419365757235794234e+01 1.047575559494066084e+02 9.211938603669105419e+01
2.013750000000000000e+04 6.785522890608164914e+01 5.415030156107518877e+01 1.047946627700317919e+02 9.202451901113180099e+01
2.015000000000000000e+04 6.766721690473521278e+01 5.416192079234803458e+01 1.048051812330463690e+02 9.202045713782977998e+01
2.016250000000000000e+04 6.763055981876500766e+01 5.424085914247648788e+01 1.048544441915971817e+02 9.202577385694478096e+01
2.017500000000000000e+04 6.749411995043013235e+01 5.416952562668981130e+01 1.047668883925442316e+02 9.189841451164279817e+01
2.018750000000000000e+04 6.751791618328493882e+01 5.432611307672777912e+01 1.046487524594281950e+02 9.197504329657823519e+01
2.020000000000000000e+04 6.764562147095341516e+01 5.442717252776537151e+01 1.046718079922129618e+02 9.194148907203444310e+01
2.021250000000000000e+04 6.760336745929841129e+01 5.437607535462279884e+01 1.047187940752533990e+02 9.195893613217519658e+01
2.022500000000000000e+04 6.783268830694166240e+01 5.436311315943360256e+01 1.048182941532643042e+02 9.206917131158540712e+01
2.023750000000000000e+04 6.780013882103273204e+01 5.433921100058111620e+01 1.047409503857779640e+02 9.212719656908909371e+01
2.025000000000000000e+04 6.778737998105079043e+01 5.443466184180635992e+01 1.048763475516715147e+02 9.221553379271972517e+01
2.026250000000000000e+04 6.789919079236490518e+01 5.438175694654579218e+01 1.049242305326642963e+02 9.219885683833253154e+01
2.027500000000000000e+04 6.789372392139890167e+01 5.433678517962267307e+01 1.048302326333489418e+02 9.227333256239793968e+01
2.028750000000000000e+04 6.788405361889553546e+01 5.443503171901494397e+01 1.048284960776255019e+02 9.216726349516390826e+01
2.030000000000000000e+04 6.775561152901279627e+01 5.436316386457587413e+01 1.049317289999085006e+02 9.212782955880200575e+01
2.031250000000000000e+04 6.773419050335655811e+01 5.430250733709342370e+01 1.049801379881781003e+02 9.203003950742625250e+01
2.032500000000000000e+04 6.786741381759415503e+01 5.430498245053667006e+01 1.049319678943931393e+02 9.206170921471421309e+01
2.033750000000000000e+04 6.779282648302140046e+01 5.435898143262366489e+01 1.049982711217193128e+02 9.209189177593022180e+01
2.035000000000000000e+04 6.780606966364082666e+01 5.446984374701941789e+01 1.049825826816440184e+02 9.215031587790096523e+01
2.036250000000000000e+04 6.767302839079920318e+01 5.433887185268020659e+01 1.050506710595146558e+02 9.216430868466635218e+01
2.037500000000000000e+04 6.765397368827116509e+01 5.427745965977244680e+01 1.050057198156809051e+02 9.200085436832671348e+01
2.038750000000000000e+04 6.766287160394116995e+01 5.419523264521630779e+01 1.052081211922218955e+02 9.191100012278198506e+01
2.040000000000000000e+04 6.763500157783792588e+01 5.411365494534645393e+01 1.051972840088695307e+02 9.191472473295773682e+01
2.041250000000000000e+04 6.778815208358361133e+01 5.417973540147411882e+01 1.051014742065407575e+02 9.181043724100825898e+01
2.042500000000000000e+04 6.769953599454159132e+01 5.426018923014311213e+01 1.050514828192353605e+02 9.183585851523611154e+01
2.043750000000000000e+04 6.765020447272770809e+01 5.427480005949043829e+01 1.051129946298043478e+02 9.187840174638449753e+01
2.045000000000000000e+04 6.760596864741118850e+01 5.401214994634766242e+01 1.051966448402545211e+02 9.191858473892294512e+01
2.046250000000000000e+04 6.735612408995467604e+01 5.409474338394078075e+01 1.052466325216405778e+02 9.183913922714566525e+01
2.047500000000000000e+04 6.741020529693457775e+01 5.398572626499500871e+01 1.052464390440997875e+02 9.197644363254408972e+01
2.048750000000000000e+04 6.740455015161482777e+01 5.406306039226839744e+01 1.054760044636717851e+02 9.205191274779056698e+01
2.050000000000000000e+04 6.725283596437370193e+01 5.397832808305021501e+01 1.054159910142765142e+02 9.222251220659411786e+01
2.051250000000000000e+04 6.735421753866619099e+01 5.397247734509445394e+01 1.052035731318529770e+02 9.236689879701323491e+01
2.052500000000000000e+04 6.758617720133051421e+01 5.395966117716768906e+01 1.052155723787577273e+02 9.251481757528389949e+01
2.053750000000000000e+04 6.765744023935971541e+01 5.401273801317111634e+01 1.054339853358236354e+02 9.252234881205643546e+01
2.055000000000000000e+04 6.762111634604806909e+01 5.408503957246806237e+01 1.054312392928957820e+02 9.250224449204904431e+01
2.056250000000000000e+04 6.757563357358876033e+01 5.393048178574947116e+01 1.053745990318912504e+02 9.240714583007475369e+01
2.057500000000000000e+04 6.742846346130683344e+01 5.384489162908360527e+01 1.053845776972068080e+02 9.240251698208810183e+01
2.058750000000000000e+04 6.743011272607994044e+01 5.388577849253018570e+01 1.054245525042060621e+02 9.232165580825095219e+01
2.060000000000000000e+04 6.738084285607152424e+01 5.390506821025400797e+01 1.054677136821047441e+02 9.220114331697337207e+01
2.061250000000000000e+04 6.741502549213545592e+01 5.388049458345378895e+01 1.054518507666327594e+02 9.223930329320138810e+01
2.062500000000000000e+04 6.756283105921035315e+01 5.377537228637785205e+01 1.055153771647838283e+02 9.206424748609261144e+01
2.063750000000000000e+04 6.759953115480885799e+01 5.385410031236853001e+01 1.055361261621524704e+02 9.212377698076727484e+01
2.065000000000000000e+04 6.755801833407204526e+01 5.389525614501866357e+01 1.056168880937089654e+02 9.222696031768511205e+01
2.066250000000000000e+04 6.755101647464559278e+01 5.375810360978911007e+01 1.055729111448065538e+02 9.219020728531340581e+01
2.067500000000000000e+04 6.763062498049553994e+01 5.377479374071410945e+01 1.056585327871738968e+02 9.210002892509677963e+01
2.068750000000000000e+04 6.752374279577047389e+01 5.384041560647049351e+01 1.056775670868105124e+02 9.214027262928929929e+01
2.070000000000000000e+04 6.765203619188608286e+01 5.392419053538858265e+01 1.056768218916563171e+02 9.224326417879873929e+01
2.071250000000000000e+04 6.750231869276615271e+01 5.400495985585116898e+01 1.057654386470183567e+02 9.223008644936007272e+01
2.072500000000000000e+04 6.737565761791260854e+01 5.400144395559471633e+01 1.056605357992050216e+02 9.216943990774377937e+01
2.073750000000000000e+04 6.748340398687587083e+01 5.394228528080338947e+01 1.057007508508515485e+02 9.221438842073654030e+01
2.075000000000000000e+04 6.750263950043755301e+01 5.395943589816402408e+01 1.056304582915911396e+02 9.226945897187547985e+01
2.076250000000000000e+04 6.748340292804910234e+01 5.393503776596331534e+01 1.055790317332190682e+02 9.237537486555979171e+01
2.077500000000000000e+04 6.750993220627255198e+01 5.400044704973198151e+01 1.056089344178327991e+02 9.247400447678600699e+01
2.078750000000000000e+04 6.765436070236444266e+01 5.414342639714482175e+01 1.056284074587208721e+02 9.244810891198930847e+01
2.080000000000000000e+04 6.770788527195729500e+01 5.422156482284881918e+01 1.055332299262989721e+02 9.241404394384753118e+01
2.081250000000000000e+04 6.775965729224904521e+01 5.430162417827763477e+01 1.055803089453976185e+02 9.242780017419900673e+01
2.082500000000000000e+04 6.772590365107819821e+01 5.426743400615251289e+01 1.056432816795135210e+02 9.243658878564748704e+01
2.083750000000000000e+04 6.770257199941333681e+01 5.435619183632545059e+01 1.055274148655393276e+02 9.236608320143602668e+01
2.085000000000000000e+04 6.754958365517045138e+01 5.437093366936188943e+01 1.055424478064551863e+02 9.222586176314766249e+01
2.086250000000000000e+04 6.744771730936118104e+01 5.428590671634783860e+01 1.055660938768537989e+02 9.213660105186963278e+01
2.087500000000000000e+04 6.751826149230279839e+01 5.415501489283897030e+01 1.054552685397682694e+02 9.218018148072968643e+01
2.088750000000000000e+04 6.752547731203755177e+01 5.422843625351374897e+01 1.054217675076031071e+02 9.220553034648430923e+01
2.090000000000000000e+04 6.746832825690876234e+01 5.421569660593393536e+01 1.054606528447551881e+02 9.224845789575304877e+01
2.091250000000000000e+04 6.741833588313882331e+01 5.419086843949855847e+01 1.054723172296443749e+02 9.206802377275100469e+01
2.092500000000000000e+04 6.739041271661494648e+01 5.415664764576737866e+01 1.054527910230464869e+02 9.207310049110800776e+01
2.093750000000000000e+04 6.719819203666806118e+01 5.418267597522779511e+01 1.054719565905980971e+02 9.202434482059103971e+01
2.095000000000000000e+04 6.714928587958179662e+01 5.439439609703594414e+01 1.054553613019208598e+02 9.203964657882187339e+01
2.096250000000000000e+04 6.732502821041292407e+01 5.439071842627286912e+01 1.053543747721041797e+02 9.189625104435650371e+01
2.097500000000000000e+04 6.717352603707116998e+01 5.448131953088611112e+01 1.055305318895765367e+02 9.186364066573362663e+01
2.098750000000000000e+04 6.725331106383799806e+01 5.451497669150122505e+01 1.055058696708761090e+02 9.202733242007066394e+01
2.100000000000000000e+04 6.725216986177066758e+01 5.459386319312002200e+01 1.054346603170323959e+02 9.207215458201680747e+01
2.101250000000000000e+04 6.727909888841126929e+01 5.463436983301212280e+01 1.054504692413905644e+02 9.197644636832411891e+01
2.102500000000000000e+04 6.728678444084223997e+01 5.450409992955385974e+01 1.054778974720198335e+02 9.200937119380132856e+01
2.103750000000000000e+04 6.731862808947190047e+01 5.447687075779438004e+01 1.054693916395134607e+02 9.191668128955390671e+01
2.105000000000000000e+04 6.729644863670525012e+01 5.448292766259265818e+01 1.054575325786734226e+02 9.190153524618661152e+01
2.106250000000000000e+04 6.721482527247172811e+01 5.441981983981987980e+01 1.056239469408208862e+02 9.193262655769920855e+01
2.107500000000000000e+04 6.727228326681253634e+01 5.451284659726000115e+01 1.054658777457329961e+02 9.205375825390925115e+01
2.108750000000000000e+04 6.713819468456810569e+01 5.448268750712058761e+01 1.054738692637349970e+02 9.200049291907723159e+01
2.110000000000000000e+04 6.716154603351414210e+01 5.434866889080176833e+01 1.054791553353648084e+02 9.192426736478688554e+01
2.111250000000000000e+04 6.709723115515130587e+01 5.447439945038206588e+01 1.053934277161439468e+02 9.203217182352547354e+01
2.112500000000000000e+04 6.717064945058091041e+01 5.450779245387028737e+01 1.052976046653138695e+02 9.209129094215197142e+01
2.113750000000000000e+04 6.716277680787736415e+01 5.446106008119976138e+01 1.053676994067151753e+02 9.203739541501057886e+01
2.115000000000000000e+04 6.716967405478773401e+01 5.448536488365025576e+01 1.054201939308473612e+02 9.200715419482526158e+01
2.116250000000000000e+04 6.703693174694312518e+01 5.448471509913227351e+01 1.053437892243383374e+02 9.195750906242047051e+01
2.117500000000000000e+04 6.723799949105705309e+01 5.454802463830755244e+01 1.053327772399960907e+02 9.191437617936523452e+01
2.118750000000000000e+04 6.710325860467835923e+01 5.460292850692901112e+01 1.052562572072167910e+02 9.192910911914509597e+01
2.120000000000000000e+04 6.720942745709911037e+01 5.456705641311181409e+01 1.051296148589130581e+02 9.192952442070959762e+01
2.121250000000000000e+04 6.718299743887190800e+01 5.462121851387559701e+01 1.052779346080601215e+02 9.201196279668386069e+01
2.122500000000000000e+04 6.716669124811393488e+01 5.457075156311575626e+01 1.053754630632768965e+02 9.203086524572523786e+01
2.123750000000000000e+04 6.717530682562441768e+01 5.458931339303946118e+01 1.053808490066432029e+02 9.209151429678408363e+01
2.125000000000000000e+04 6.714108692341361007e+01 5.445069254528113589e+01 1.052928050261229771e+02 9.207475084806145560e+01
2.126250000000000000e+04 6.727940653359753753e+01 5.445133975245174440e+01 1.052774115454154042e+02 9.198791473227770155e+01
2.127500000000000000e+04 6.736276528739678326e+01 5.435915299011050195e+01 1.053716989413743903e+02 9.194556788506459100e+01
2.128750000000000000e+04 6.765147001180244501e+01 5.420774004120529810e+01 1.054314524023004935e+02 9.210501955258871476e+01
2.130000000000000000e+04 6.764297284412506883e+01 5.419016169902052127e+01 1.054635238224533680e+02 9.215830586195481544e+01
2.131250000000000000e+04 6.754163818429698551e+01 5.413283603059558402e+01 1.054041180036734033e+02 9.233568998558828866e+01
2.132500000000000000e+04 6.759244708229699938e+01 5.417470709256053851e+01 1.053970025955880772e+02 9.229572370909902190e+01
2.133750000000000000e+04 6.755140450539920494e+01 5.425266832356269475e+01 1.053770725224645446e+02 9.230314263984493550e+01
2.135000000000000000e+04 6.757208370803118669e+01 5.434551202934793679e+01 1.055501407383789996e+02 9.239453923552132153e+01
2.136250000000000000e+04 6.755535735122037977e+01 5.436921360272875603e+01 1.054514115416440774e+02 9.249154690889575647e+01
2.137500000000000000e+04 6.747375679387519654e+01 5.446038141854776882e+01 1.054675431366075316e+02 9.258661373207874590e+01
2.138750000000000000e+04 6.745037160070080517e+01 5.441673401482700712e+01 1.054215311189764321e+02 9.271543137584349381e+01


==> anc/Fig8/plot_timeEvol_allCalib.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Read the MD data
MDdataAvgR= {}
MDdataAvg = {}
PFdataAvg = {}
VFdataAvg = {}

nMD=4
MDdataAvgR[0] = np.loadtxt("ca127_Ca0.60_CLcoordinates.txt")
MDdataAvgR[1] = np.loadtxt("ca95_Ca0.20_CLcoordinates.txt")
MDdataAvgR[2] = np.loadtxt("ca69_Ca0.10_CLcoordinates.txt")
MDdataAvgR[3] = np.loadtxt("ca38_Ca0.015_CLcoordinates.txt")

PFdataAvg[0] = np.loadtxt("PF_ca127_Ca0.60_stats.txt")
PFdataAvg[1] = np.loadtxt("PF_ca95_Ca0.20_stats.txt")
PFdataAvg[2] = np.loadtxt("PF_ca69_Ca0.10_stats.txt")
PFdataAvg[3] = np.loadtxt("PF_ca38_Ca0.015_stats.txt")

VFdataAvg[0] = np.loadtxt("VOFDropTimeSeriesTheta127Ca060_forMD.txt")
VFdataAvg[1] = np.loadtxt("VOFDropTimeSeriesTheta95Ca020_forMD.txt")
VFdataAvg[2] = np.loadtxt("VOFDropTimeSeriesTheta69Ca010_forMD.txt")
VFdataAvg[3] = np.loadtxt("VOFDropTimeSeriesTheta38Ca0015_forMD.txt")


# Array of maximum time values to display
tMax = np.array([20.0, 20, 40.0, 35.0])

# Create  the MD drop displacement data
for i in range(nMD):
    MDdataAvg[i] = np.zeros(np.shape(MDdataAvgR[i][:,0:2]))
    MDdataAvg[i][:,0] = MDdataAvgR[i][:,0]/1e3
    MDdataAvg[i][:,1] = (MDdataAvgR[i][:,1]+MDdataAvgR[i][:,3]-MDdataAvgR[i][:,2]-MDdataAvgR[i][:,4])/2

# Compute the mean in the steady regime
MDstrt = np.array([3.0,4.5,3.0,6.0,7.0])
MDmean = np.zeros(nMD-1)
for i in range(nMD-1):
    indL = (MDdataAvg[i][:,0]>MDstrt[i]).nonzero()[0][0]
    MDmean[i] = np.mean(MDdataAvg[i][indL:-1,1])

# Plot the interface angle data
# fig = plt.figure(1, figsize=(10.8, 12.75), dpi=80)
fig = plt.figure(1, figsize=(16.8/3*2, 9.75), dpi=80)
ax = {}
# ( ((ax[0]), (ax[1])), ((ax[2]), (ax[3])), ((ax[4]), (ax[5])) ) = fig.subplots(3, 2, sharex=True, sharey=True)
( ((ax[0]), (ax[1])), ((ax[2]), (ax[3])) ) = fig.subplots(2, 2)

letArr = ["(a) $\\theta_0 = 127^\circ$, Ca = 0.60","(b) $\\theta_0 = 95^\circ$, Ca = 0.20","(c) $\\theta_0 = 69^\circ$, Ca = 0.10","(d) $\\theta_0 = 38^\circ$, Ca = 0.015"]
for i in range(nMD):
    ax[i].plot(MDdataAvg[i][:,0],MDdataAvg[i][:,1],'k-',label="MD data")
    ax[i].plot(PFdataAvg[i][:,0],PFdataAvg[i][:,1],'g-',label="PF data")
    ax[i].plot(VFdataAvg[i][:,0],VFdataAvg[i][:,1],'r-',label="VOF data")
    # if(i < nMD-1):
    #     ax[i].plot([0,np.max(MDdataAvg[i][:,0])],[MDmean[i],MDmean[i]],'k:')
    if(i == 0):
        ax[i].legend(loc="lower right")
    ax[i].set_title(r"%s"%(letArr[i]))
    # ax[i].set_ylim([40.0,103.0])
    ax[i].set_xlim([-1.0, tMax[i]])
    if(i == 5):
        ax[i].set_ylim([-1,150.0])
        

# fig.suptitle("Interface angle")
ax[2].set_xlabel("t [ns]"); ax[3].set_xlabel("t [ns]");
ax[0].set_ylabel(r"$\Delta x$ [nm]"); ax[2].set_ylabel(r"$\Delta x$ [nm]"); # ax[4].set_ylabel(r"$\theta$ [deg]");

fig.savefig("plot_timeEvol_allCalib.pdf", format="pdf")


plt.show()


==> anc/Fig9/PF_ca95_Ca0.05_stats.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
8.765999999999999487e-03 2.001195969040000036e-02 9.494700000000000273e+01 9.488240000000000407e+01
1.753199999999999897e-02 4.082188808000000030e-02 9.499750000000000227e+01 9.493470000000000653e+01
2.629800000000000193e-02 6.213582899999999659e-02 9.504420000000000357e+01 9.498730000000000473e+01
3.506399999999999795e-02 8.046578896799999603e-02 9.503100000000000591e+01 9.503520000000000323e+01
4.383000000000000090e-02 9.776592336799999616e-02 9.502020000000000266e+01 9.507319999999999993e+01
5.259600000000000386e-02 1.136218472239999971e-01 9.500830000000000553e+01 9.510829999999999984e+01
6.136199999999999988e-02 1.293293172240000122e-01 9.499689999999999657e+01 9.514050000000000296e+01
7.012799999999999589e-02 1.445528510319999960e-01 9.498269999999999413e+01 9.515670000000000073e+01
7.889399999999999191e-02 1.598549952479999814e-01 9.496930000000000405e+01 9.513379999999999370e+01
8.766000000000000181e-02 1.747751922399999880e-01 9.495669999999999789e+01 9.509850000000000136e+01
9.642599999999999782e-02 1.896150254320000117e-01 9.494509999999999650e+01 9.505989999999999895e+01
1.051920000000000077e-01 2.040565464079999725e-01 9.493330000000000268e+01 9.502519999999999811e+01
1.139579999999999899e-01 2.183618872719999826e-01 9.492230000000000700e+01 9.499020000000000152e+01
1.227239999999999998e-01 2.323343758879999887e-01 9.493829999999999814e+01 9.496120000000000516e+01
1.314899999999999958e-01 2.461972775040000005e-01 9.496930000000000405e+01 9.494509999999999650e+01
1.402559999999999918e-01 2.597971703199999927e-01 9.499970000000000425e+01 9.492669999999999675e+01
1.490220000000000156e-01 2.733032566639999605e-01 9.503780000000000427e+01 9.492759999999999820e+01
1.577879999999999838e-01 2.865849088319999960e-01 9.507349999999999568e+01 9.493099999999999739e+01
1.665540000000000076e-01 2.997745079199999330e-01 9.510809999999999320e+01 9.493089999999999407e+01
1.753200000000000036e-01 3.127700649599999827e-01 9.512359999999999616e+01 9.491490000000000293e+01
1.840859999999999996e-01 3.256779523999999704e-01 9.512300000000000466e+01 9.489690000000000225e+01
1.928519999999999956e-01 3.384105006400000004e-01 9.512260000000000559e+01 9.487930000000000064e+01
2.016179999999999917e-01 3.510670685599999730e-01 9.511119999999999663e+01 9.485490000000000066e+01
2.103840000000000154e-01 3.635716758399999415e-01 9.511209999999999809e+01 9.481950000000000500e+01
2.191500000000000115e-01 3.760032251200000064e-01 9.511430000000000007e+01 9.479420000000000357e+01
2.279159999999999797e-01 3.883003476799999909e-01 9.511709999999999354e+01 9.477119999999999322e+01
2.366820000000000035e-01 4.005302568799999907e-01 9.512120000000000175e+01 9.474819999999999709e+01
2.454479999999999995e-01 4.126374286399999702e-01 9.512569999999999482e+01 9.472719999999999629e+01
2.542139999999999955e-01 4.246861539999999824e-01 9.513439999999999941e+01 9.470610000000000639e+01
2.629799999999999915e-01 4.366238311999999788e-01 9.516209999999999525e+01 9.468729999999999336e+01
2.717459999999999876e-01 4.485059843199999396e-01 9.518890000000000384e+01 9.466819999999999879e+01
2.805119999999999836e-01 4.602917008800000431e-01 9.521410000000000196e+01 9.466140000000000043e+01
2.892780000000000351e-01 4.720248156799999872e-01 9.523850000000000193e+01 9.467300000000000182e+01
2.980440000000000311e-01 4.836702608799999803e-01 9.526149999999999807e+01 9.470430000000000348e+01
3.068100000000000271e-01 4.952660266399999678e-01 9.528360000000000696e+01 9.473399999999999466e+01
3.155759999999999676e-01 5.067858120799999533e-01 9.530320000000000391e+01 9.476330000000000098e+01
3.243419999999999637e-01 5.182588404000000315e-01 9.530910000000000082e+01 9.479099999999999682e+01
3.331080000000000152e-01 5.296646553599999585e-01 9.531550000000000011e+01 9.481839999999999691e+01
3.418740000000000112e-01 5.410266355199999655e-01 9.531759999999999877e+01 9.484430000000000405e+01
3.506400000000000072e-01 5.523272469599999068e-01 9.528249999999999886e+01 9.486969999999999459e+01
3.594060000000000032e-01 5.635840236000000392e-01 9.524850000000000705e+01 9.489400000000000546e+01
3.681719999999999993e-01 5.747560529599999857e-01 9.521510000000000673e+01 9.492470000000000141e+01
3.769379999999999953e-01 5.858637912799999903e-01 9.518290000000000362e+01 9.495720000000000027e+01
3.857039999999999913e-01 5.968955492799999929e-01 9.515130000000000621e+01 9.499060000000000059e+01
3.944699999999999873e-01 6.078630162399999426e-01 9.512069999999999936e+01 9.502410000000000423e+01
4.032359999999999833e-01 6.187603475199999759e-01 9.509080000000000155e+01 9.505840000000000600e+01
4.120019999999999794e-01 6.295816984800000071e-01 9.506440000000000623e+01 9.509279999999999688e+01
4.207680000000000309e-01 6.403066128800000145e-01 9.504009999999999536e+01 9.510930000000000462e+01
4.295340000000000269e-01 6.509526246399999216e-01 9.501529999999999632e+01 9.509369999999999834e+01
4.383000000000000229e-01 6.615080444800000015e-01 9.498959999999999582e+01 9.508089999999999975e+01
4.470659999999999634e-01 6.715871261599999364e-01 9.521080000000000609e+01 9.493489999999999895e+01
4.558319999999999594e-01 6.821717692000000000e-01 9.518429999999999325e+01 9.490489999999999782e+01
4.645980000000000110e-01 6.925343159199999210e-01 9.516349999999999909e+01 9.488890000000000668e+01
4.733640000000000070e-01 7.028676394399999694e-01 9.514190000000000680e+01 9.486830000000000496e+01
4.821300000000000030e-01 7.131249826399999048e-01 9.511839999999999407e+01 9.485729999999999507e+01
4.908959999999999990e-01 7.233180347999998983e-01 9.509569999999999368e+01 9.485509999999999309e+01
4.996619999999999950e-01 7.334467959200000609e-01 9.507489999999999952e+01 9.485529999999999973e+01
5.084279999999999911e-01 7.434966543999999011e-01 9.505280000000000484e+01 9.485479999999999734e+01
5.171939999999999316e-01 7.534968334399999579e-01 9.503140000000000498e+01 9.485599999999999454e+01
5.259599999999999831e-01 7.634093428799999526e-01 9.500879999999999370e+01 9.485689999999999600e+01
5.347260000000000346e-01 7.732750951999999289e-01 9.498699999999999477e+01 9.485580000000000211e+01
5.434919999999999751e-01 7.830590225600000398e-01 9.496399999999999864e+01 9.483950000000000102e+01
5.522580000000000267e-01 7.928020374399998849e-01 9.495120000000000005e+01 9.482340000000000657e+01
5.610239999999999672e-01 8.024603050399999882e-01 9.495900000000000318e+01 9.480790000000000362e+01
5.697900000000000187e-01 8.120864271200000095e-01 9.497220000000000084e+01 9.478600000000000136e+01
5.785560000000000702e-01 8.216336465599999306e-01 9.499869999999999948e+01 9.476470000000000482e+01
5.873220000000000107e-01 8.311487204799998807e-01 9.502570000000000050e+01 9.474420000000000641e+01
5.960880000000000623e-01 8.405848917599999526e-01 9.505089999999999861e+01 9.472440000000000282e+01
6.048540000000000028e-01 8.499947621599999170e-01 9.507649999999999579e+01 9.470629999999999882e+01
6.136200000000000543e-01 8.593315745599999778e-01 9.510039999999999338e+01 9.468989999999999441e+01
6.223859999999999948e-01 8.686420860800000421e-01 9.512470000000000425e+01 9.467310000000000514e+01
6.311519999999999353e-01 8.778795395999999807e-01 9.514190000000000680e+01 9.465619999999999834e+01
6.399179999999999868e-01 8.870965368800000084e-01 9.514180000000000348e+01 9.463880000000000337e+01
6.486839999999999273e-01 8.962433984799998976e-01 9.514130000000000109e+01 9.461700000000000443e+01
6.574499999999999789e-01 9.053698038399999870e-01 9.514249999999999829e+01 9.458939999999999770e+01
6.662160000000000304e-01 9.144289958399999252e-01 9.513439999999999941e+01 9.456499999999999773e+01
6.749819999999999709e-01 9.234735762400000381e-01 9.513150000000000261e+01 9.456940000000000168e+01
6.837480000000000224e-01 9.324480209599999014e-01 9.513259999999999650e+01 9.458140000000000214e+01
6.925139999999999629e-01 9.414107763999999268e-01 9.513519999999999754e+01 9.461050000000000182e+01
7.012800000000000145e-01 9.503121631199999975e-01 9.513729999999999620e+01 9.463960000000000150e+01
7.100460000000000660e-01 9.591989382399999098e-01 9.514100000000000534e+01 9.466759999999999309e+01
7.188120000000000065e-01 9.680214223199998802e-01 9.514419999999999789e+01 9.469559999999999889e+01
7.275780000000000580e-01 9.768380617599999871e-01 9.514889999999999759e+01 9.472239999999999327e+01
7.363439999999999985e-01 9.855933324799998063e-01 9.515309999999999491e+01 9.474930000000000518e+01
7.451100000000000501e-01 9.943369139200000095e-01 9.516270000000000095e+01 9.477490000000000236e+01
7.538759999999999906e-01 1.003030815920000096e+00 9.518349999999999511e+01 9.480119999999999436e+01
7.626419999999999311e-01 1.011713028639999790e+00 9.520470000000000255e+01 9.483069999999999311e+01
7.714079999999999826e-01 1.020319261040000036e+00 9.522440000000000282e+01 9.486129999999999995e+01
7.801739999999999231e-01 1.028902114879999941e+00 9.524460000000000548e+01 9.489130000000000109e+01
7.889399999999999746e-01 1.037414833039999928e+00 9.526319999999999766e+01 9.492230000000000700e+01
7.977060000000000262e-01 1.045904172640000018e+00 9.528239999999999554e+01 9.495279999999999632e+01
8.064719999999999667e-01 1.054326298879999957e+00 9.529999999999999716e+01 9.497929999999999495e+01
8.152380000000000182e-01 1.062727968879999985e+00 9.531820000000000448e+01 9.500300000000000011e+01
8.240039999999999587e-01 1.071065347840000070e+00 9.533490000000000464e+01 9.502719999999999345e+01
8.327700000000000102e-01 1.079379348240000036e+00 9.535089999999999577e+01 9.504999999999999716e+01
8.415360000000000618e-01 1.087631979919999825e+00 9.535620000000000118e+01 9.505800000000000693e+01
8.503020000000000023e-01 1.095867077679999912e+00 9.536289999999999623e+01 9.504980000000000473e+01
8.590680000000000538e-01 1.104037884400000058e+00 9.536910000000000309e+01 9.503180000000000405e+01
8.678339999999999943e-01 1.112194079519999823e+00 9.537720000000000198e+01 9.500990000000000180e+01
8.766000000000000458e-01 1.120288905919999856e+00 9.535099999999999909e+01 9.498959999999999582e+01
8.853660000000000974e-01 1.127562560399999914e+00 9.516230000000000189e+01 9.500289999999999679e+01
8.941319999999999268e-01 1.135718755519999901e+00 9.513240000000000407e+01 9.498449999999999704e+01
9.028979999999999784e-01 1.143690844480000024e+00 9.511029999999999518e+01 9.497599999999999909e+01
9.116639999999999189e-01 1.151674622720000096e+00 9.508589999999999520e+01 9.496609999999999729e+01
9.204299999999999704e-01 1.159579498320000068e+00 9.506419999999999959e+01 9.495980000000000132e+01
9.291960000000000219e-01 1.167446383759999984e+00 9.503969999999999629e+01 9.493380000000000507e+01
9.379619999999999624e-01 1.175278201359999830e+00 9.502379999999999427e+01 9.490760000000000218e+01
9.467280000000000140e-01 1.183060339519999893e+00 9.500499999999999545e+01 9.487990000000000634e+01
9.554939999999999545e-01 1.190819099120000057e+00 9.498909999999999343e+01 9.485320000000000107e+01
9.642600000000000060e-01 1.198516490000000045e+00 9.497029999999999461e+01 9.482569999999999766e+01
9.730260000000000575e-01 1.206202191599999862e+00 9.495440000000000680e+01 9.479850000000000421e+01
9.817919999999999980e-01 1.213823602159999959e+00 9.493930000000000291e+01 9.477110000000000412e+01
9.905580000000000496e-01 1.221436245760000094e+00 9.495350000000000534e+01 9.474339999999999407e+01
9.993239999999999901e-01 1.228978753679999869e+00 9.496320000000000050e+01 9.471599999999999397e+01
1.008090000000000153e+00 1.236518339279999878e+00 9.497469999999999857e+01 9.468800000000000239e+01
1.016855999999999982e+00 1.243987789199999972e+00 9.498180000000000689e+01 9.466049999999999898e+01
1.025622000000000034e+00 1.251460161439999830e+00 9.499139999999999873e+01 9.465260000000000673e+01
1.034387999999999863e+00 1.258859475680000006e+00 9.499729999999999563e+01 9.465309999999999491e+01
1.043153999999999915e+00 1.266261712239999948e+00 9.500579999999999359e+01 9.465550000000000352e+01
1.051919999999999966e+00 1.273596735439999961e+00 9.502259999999999707e+01 9.465909999999999513e+01
1.060686000000000018e+00 1.280934680959999961e+00 9.503789999999999338e+01 9.466140000000000043e+01
1.069452000000000069e+00 1.288202490800000044e+00 9.504900000000000659e+01 9.466490000000000293e+01
1.078217999999999899e+00 1.295476145279999880e+00 9.506329999999999814e+01 9.466700000000000159e+01
1.086983999999999950e+00 1.302679664080000022e+00 9.507510000000000616e+01 9.467040000000000077e+01
1.095750000000000002e+00 1.309894872159999890e+00 9.509019999999999584e+01 9.467359999999999332e+01
1.104516000000000053e+00 1.317039944559999842e+00 9.510280000000000200e+01 9.468019999999999925e+01
1.113282000000000105e+00 1.324193783919999978e+00 9.511860000000000070e+01 9.468489999999999895e+01
1.122047999999999934e+00 1.331280409919999963e+00 9.512800000000000011e+01 9.468710000000000093e+01
1.130813999999999986e+00 1.338396259120000042e+00 9.513020000000000209e+01 9.468559999999999377e+01
1.139580000000000037e+00 1.345436127999999787e+00 9.512909999999999400e+01 9.468609999999999616e+01
1.148346000000000089e+00 1.352475996879999975e+00 9.513020000000000209e+01 9.468550000000000466e+01
1.157112000000000140e+00 1.359436963119999842e+00 9.512709999999999866e+01 9.468710000000000093e+01
1.165877999999999970e+00 1.366400851679999917e+00 9.511409999999999343e+01 9.468739999999999668e+01
1.174644000000000021e+00 1.373285837599999892e+00 9.510460000000000491e+01 9.468999999999999773e+01
1.183410000000000073e+00 1.380173745839999855e+00 9.510269999999999868e+01 9.469119999999999493e+01
1.192176000000000125e+00 1.386988596079999914e+00 9.509860000000000468e+01 9.469480000000000075e+01
1.200942000000000176e+00 1.393803446319999750e+00 9.509739999999999327e+01 9.471850000000000591e+01
1.209708000000000006e+00 1.400545238559999905e+00 9.509380000000000166e+01 9.474609999999999843e+01
1.218474000000000057e+00 1.407292875439999813e+00 9.509319999999999595e+01 9.477160000000000650e+01
1.227240000000000109e+00 1.413964531999999830e+00 9.509029999999999916e+01 9.479840000000000089e+01
1.236005999999999938e+00 1.420642033199999821e+00 9.510209999999999297e+01 9.480459999999999354e+01
1.244771999999999990e+00 1.427249398719999895e+00 9.511230000000000473e+01 9.480960000000000321e+01
1.253537999999999819e+00 1.433859686559999957e+00 9.512460000000000093e+01 9.481310000000000571e+01
1.262303999999999871e+00 1.440402761039999868e+00 9.514079999999999870e+01 9.481889999999999930e+01
1.271069999999999922e+00 1.446948757839999988e+00 9.515940000000000509e+01 9.482319999999999993e+01
1.279835999999999974e+00 1.453427541279999957e+00 9.517520000000000380e+01 9.482989999999999498e+01
1.288602000000000025e+00 1.459912169360000123e+00 9.519350000000000023e+01 9.483499999999999375e+01
1.297367999999999855e+00 1.466329584080000137e+00 9.520910000000000650e+01 9.483389999999999986e+01
1.306133999999999906e+00 1.472755765759999891e+00 9.522709999999999297e+01 9.482869999999999777e+01
1.314899999999999958e+00 1.479111811759999950e+00 9.524200000000000443e+01 9.482540000000000191e+01
1.323666000000000009e+00 1.486005564639999887e+00 9.530140000000000100e+01 9.480320000000000391e+01
1.332432000000000061e+00 1.492463891839999945e+00 9.527599999999999625e+01 9.479680000000000462e+01
1.341197999999999890e+00 1.498849161039999878e+00 9.526699999999999591e+01 9.479259999999999309e+01
1.349963999999999942e+00 1.505187673120000014e+00 9.525310000000000343e+01 9.479049999999999443e+01
1.358729999999999993e+00 1.511529107519999915e+00 9.524630000000000507e+01 9.478709999999999525e+01
1.367496000000000045e+00 1.517806250880000096e+00 9.523390000000000555e+01 9.478560000000000230e+01
1.376262000000000096e+00 1.524083394239999834e+00 9.522629999999999484e+01 9.478239999999999554e+01
1.385027999999999926e+00 1.530284557279999902e+00 9.521040000000000703e+01 9.478130000000000166e+01
1.393793999999999977e+00 1.536488642639999957e+00 9.518359999999999843e+01 9.477429999999999666e+01
1.402560000000000029e+00 1.542619669999999887e+00 9.515260000000000673e+01 9.476590000000000202e+01
1.411326000000000080e+00 1.548753619680000027e+00 9.512590000000000146e+01 9.475520000000000209e+01
1.420092000000000132e+00 1.554814511359999818e+00 9.509499999999999886e+01 9.474630000000000507e+01
1.428857999999999961e+00 1.560881247679999806e+00 9.506910000000000593e+01 9.473510000000000275e+01
1.437624000000000013e+00 1.566872003679999903e+00 9.504940000000000566e+01 9.472580000000000666e+01
1.446390000000000065e+00 1.572871526639999962e+00 9.503400000000000603e+01 9.471399999999999864e+01
1.455156000000000116e+00 1.578797991599999895e+00 9.501500000000000057e+01 9.470789999999999509e+01
1.463922000000000168e+00 1.584733223520000012e+00 9.500020000000000664e+01 9.470550000000000068e+01
1.472687999999999997e+00 1.590595397439999781e+00 9.498449999999999704e+01 9.470579999999999643e+01
1.481454000000000049e+00 1.596469260639999721e+00 9.499309999999999832e+01 9.470399999999999352e+01
1.490220000000000100e+00 1.602270065839999980e+00 9.500260000000000105e+01 9.471080000000000609e+01
1.498986000000000152e+00 1.608079637999999978e+00 9.501730000000000587e+01 9.472150000000000603e+01
1.507751999999999981e+00 1.613819074479999838e+00 9.502769999999999584e+01 9.473430000000000462e+01
1.516517999999999811e+00 1.619570200240000091e+00 9.504219999999999402e+01 9.474439999999999884e+01
1.525283999999999862e+00 1.625251190319999983e+00 9.505249999999999488e+01 9.475669999999999504e+01
1.534049999999999914e+00 1.630943869680000047e+00 9.506690000000000396e+01 9.476640000000000441e+01
1.542815999999999965e+00 1.636566413359999750e+00 9.507710000000000150e+01 9.477819999999999823e+01
1.551582000000000017e+00 1.642203568639999833e+00 9.509139999999999304e+01 9.478740000000000521e+01
1.560347999999999846e+00 1.647770588239999778e+00 9.510160000000000480e+01 9.479879999999999995e+01
1.569113999999999898e+00 1.653349297119999894e+00 9.511570000000000391e+01 9.480750000000000455e+01
1.577879999999999949e+00 1.658860792639999859e+00 9.512579999999999814e+01 9.481839999999999691e+01
1.586646000000000001e+00 1.664386899759999983e+00 9.513979999999999393e+01 9.482470000000000709e+01
1.595412000000000052e+00 1.669845793519999955e+00 9.514990000000000236e+01 9.482590000000000430e+01
1.604177999999999882e+00 1.675319298879999863e+00 9.516379999999999484e+01 9.481789999999999452e+01
1.612943999999999933e+00 1.680725590879999842e+00 9.517379999999999995e+01 9.480509999999999593e+01
1.621709999999999985e+00 1.686146494479999758e+00 9.518750000000000000e+01 9.478979999999999961e+01
1.630476000000000036e+00 1.691500184719999966e+00 9.519719999999999516e+01 9.477710000000000434e+01
1.639242000000000088e+00 1.696871408879999876e+00 9.521099999999999852e+01 9.476179999999999382e+01
1.648007999999999917e+00 1.702175419679999857e+00 9.522110000000000696e+01 9.474909999999999854e+01
1.656773999999999969e+00 1.707496964399999984e+00 9.522990000000000066e+01 9.473380000000000223e+01
1.665540000000000020e+00 1.712754218079999946e+00 9.523040000000000305e+01 9.472119999999999607e+01
1.674306000000000072e+00 1.718026083360000067e+00 9.523409999999999798e+01 9.470589999999999975e+01
1.683072000000000124e+00 1.723233657599999802e+00 9.523390000000000555e+01 9.469329999999999359e+01
1.691837999999999953e+00 1.728458765759999904e+00 9.523690000000000566e+01 9.467810000000000059e+01
1.700604000000000005e+00 1.733619582879999843e+00 9.523050000000000637e+01 9.466559999999999775e+01
1.709370000000000056e+00 1.738797933919999927e+00 9.522549999999999670e+01 9.465030000000000143e+01
1.718136000000000108e+00 1.743914916239999835e+00 9.521710000000000207e+01 9.463670000000000471e+01
1.726902000000000159e+00 1.749046510159999901e+00 9.521229999999999905e+01 9.462030000000000030e+01
1.735667999999999989e+00 1.754116735360000012e+00 9.520409999999999684e+01 9.460649999999999693e+01
1.744434000000000040e+00 1.759204494479999825e+00 9.519939999999999714e+01 9.458990000000000009e+01
1.753200000000000092e+00 1.764230884879999905e+00 9.519150000000000489e+01 9.457590000000000430e+01
1.761966000000000143e+00 1.769236819039999853e+00 9.517149999999999466e+01 9.482389999999999475e+01
1.770732000000000195e+00 1.774324578159999888e+00 9.516119999999999379e+01 9.481080000000000041e+01
1.779498000000000024e+00 1.779350968559999968e+00 9.516960000000000264e+01 9.480780000000000030e+01
1.788263999999999854e+00 1.784304300959999923e+00 9.517220000000000368e+01 9.480769999999999698e+01
1.797029999999999905e+00 1.789281011919999997e+00 9.518149999999999977e+01 9.480549999999999500e+01
1.805795999999999957e+00 1.794161286320000048e+00 9.518819999999999482e+01 9.480599999999999739e+01
1.814562000000000008e+00 1.799088317839999895e+00 9.520589999999999975e+01 9.480310000000000059e+01
1.823327999999999838e+00 1.803910145839999757e+00 9.521800000000000352e+01 9.480349999999999966e+01
1.832093999999999889e+00 1.808784575599999833e+00 9.522459999999999525e+01 9.479999999999999716e+01
1.840859999999999941e+00 1.813556724159999911e+00 9.522299999999999898e+01 9.480010000000000048e+01
1.849625999999999992e+00 1.818384396799999969e+00 9.522650000000000148e+01 9.479600000000000648e+01
1.858392000000000044e+00 1.823109788240000029e+00 9.522560000000000002e+01 9.479579999999999984e+01
1.867157999999999873e+00 1.827890703760000068e+00 9.522969999999999402e+01 9.478430000000000177e+01
1.875923999999999925e+00 1.832572260399999875e+00 9.522950000000000159e+01 9.477330000000000609e+01
1.884689999999999976e+00 1.837306418799999896e+00 9.523399999999999466e+01 9.475790000000000646e+01
1.893456000000000028e+00 1.841944140639999672e+00 9.523239999999999839e+01 9.474739999999999895e+01
1.902222000000000079e+00 1.846634464239999884e+00 9.522880000000000678e+01 9.473260000000000502e+01
1.910987999999999909e+00 1.851228351279999851e+00 9.522079999999999700e+01 9.472270000000000323e+01
1.919753999999999960e+00 1.855871917760000045e+00 9.521680000000000632e+01 9.470799999999999841e+01
1.928520000000000012e+00 1.860424892319999968e+00 9.520850000000000080e+01 9.469830000000000325e+01
1.937286000000000064e+00 1.865027546320000118e+00 9.520420000000000016e+01 9.468380000000000507e+01
1.946052000000000115e+00 1.869539608399999997e+00 9.519570000000000221e+01 9.467430000000000234e+01
1.954817999999999945e+00 1.874098427599999672e+00 9.519089999999999918e+01 9.465999999999999659e+01
1.963583999999999996e+00 1.878569577199999729e+00 9.518219999999999459e+01 9.465080000000000382e+01
1.972350000000000048e+00 1.883087483919999805e+00 9.517709999999999582e+01 9.463670000000000471e+01
1.981116000000000099e+00 1.887520643360000028e+00 9.516809999999999548e+01 9.462770000000000437e+01
1.989882000000000151e+00 1.891997637599999837e+00 9.516270000000000095e+01 9.461390000000000100e+01
1.998647999999999980e+00 1.896389884560000016e+00 9.515349999999999397e+01 9.460519999999999641e+01
2.007414000000000254e+00 1.900828888639999770e+00 9.515080000000000382e+01 9.459149999999999636e+01
2.016180000000000305e+00 1.905183145439999670e+00 9.514360000000000639e+01 9.458990000000000009e+01
2.024945999999999913e+00 1.909584159359999811e+00 9.514010000000000389e+01 9.458530000000000371e+01
2.033711999999999964e+00 1.913900425999999655e+00 9.513349999999999795e+01 9.458530000000000371e+01
2.042478000000000016e+00 1.918263449759999961e+00 9.513060000000000116e+01 9.458029999999999404e+01
2.051244000000000067e+00 1.922541726239999971e+00 9.512430000000000518e+01 9.457989999999999498e+01
2.060009999999999675e+00 1.926866759839999999e+00 9.512730000000000530e+01 9.457450000000000045e+01
2.068775999999999726e+00 1.931109968479999939e+00 9.512940000000000396e+01 9.457370000000000232e+01
2.077541999999999778e+00 1.935397011919999910e+00 9.513700000000000045e+01 9.456789999999999452e+01
2.086307999999999829e+00 1.939605152720000003e+00 9.514209999999999923e+01 9.456669999999999732e+01
2.095073999999999881e+00 1.943857128319999683e+00 9.515089999999999293e+01 9.457250000000000512e+01
2.103839999999999932e+00 1.948027278960000164e+00 9.515609999999999502e+01 9.458650000000000091e+01
2.112605999999999984e+00 1.952244186719999997e+00 9.516500000000000625e+01 9.459269999999999357e+01
2.121372000000000035e+00 1.956382191839999729e+00 9.517029999999999745e+01 9.460150000000000148e+01
2.130138000000000087e+00 1.960561109439999949e+00 9.517919999999999447e+01 9.460540000000000305e+01
2.138904000000000138e+00 1.964666969040000044e+00 9.518449999999999989e+01 9.461409999999999343e+01
2.147669999999999746e+00 1.968813741119999960e+00 9.519350000000000023e+01 9.461780000000000257e+01
2.156435999999999797e+00 1.972881610559999777e+00 9.519889999999999475e+01 9.462640000000000384e+01
2.165201999999999849e+00 1.976996237120000055e+00 9.520789999999999509e+01 9.463009999999999877e+01
2.173967999999999900e+00 1.981031961039999789e+00 9.521330000000000382e+01 9.463849999999999341e+01
2.182733999999999952e+00 1.985111519759999776e+00 9.522239999999999327e+01 9.464209999999999923e+01
2.191500000000000004e+00 1.989115098159999873e+00 9.522790000000000532e+01 9.465040000000000475e+01
2.200266000000000055e+00 1.994950971199999756e+00 9.499049999999999727e+01 9.451730000000000587e+01
2.209032000000000107e+00 1.998907792479999834e+00 9.498350000000000648e+01 9.450910000000000366e+01
2.217798000000000158e+00 2.002885070000000045e+00 9.499410000000000309e+01 9.450740000000000407e+01
2.226564000000000210e+00 2.006798056479999648e+00 9.499840000000000373e+01 9.450960000000000605e+01
2.235330000000000261e+00 2.010766567039999675e+00 9.501049999999999329e+01 9.450929999999999609e+01
2.244095999999999869e+00 2.014618184799999767e+00 9.501510000000000389e+01 9.451290000000000191e+01
2.252861999999999920e+00 2.018545782879999528e+00 9.502670000000000528e+01 9.451260000000000616e+01
2.261627999999999972e+00 2.022350643519999824e+00 9.503130000000000166e+01 9.451690000000000680e+01
2.270394000000000023e+00 2.026234406799999554e+00 9.504250000000000398e+01 9.451680000000000348e+01
2.279160000000000075e+00 2.029998354959999585e+00 9.504699999999999704e+01 9.452169999999999561e+01
2.287926000000000126e+00 2.033844128080000146e+00 9.505759999999999366e+01 9.452339999999999520e+01
2.296692000000000178e+00 2.037575930719999651e+00 9.506199999999999761e+01 9.452819999999999823e+01
2.305458000000000229e+00 2.041383713679999712e+00 9.507219999999999516e+01 9.452760000000000673e+01
2.314224000000000281e+00 2.045080448479999813e+00 9.507640000000000668e+01 9.453199999999999648e+01
2.322990000000000332e+00 2.048853163600000027e+00 9.508629999999999427e+01 9.453090000000000259e+01
2.331755999999999940e+00 2.052511908239999627e+00 9.509019999999999584e+01 9.453470000000000084e+01
2.340521999999999991e+00 2.056249555519999994e+00 9.509969999999999857e+01 9.452549999999999386e+01
2.349288000000000043e+00 2.059876154639999957e+00 9.510339999999999350e+01 9.452209999999999468e+01
2.358054000000000094e+00 2.063578734079999588e+00 9.510989999999999611e+01 9.451290000000000191e+01
2.366820000000000146e+00 2.067173187679999913e+00 9.510779999999999745e+01 9.450960000000000605e+01
2.375586000000000197e+00 2.070837776959999932e+00 9.511100000000000421e+01 9.450060000000000571e+01
2.384352000000000249e+00 2.074400085039999730e+00 9.511459999999999582e+01 9.449739999999999895e+01
2.393118000000000301e+00 2.078032528800000112e+00 9.512420000000000186e+01 9.448839999999999861e+01
2.401884000000000352e+00 2.081565613680000038e+00 9.512860000000000582e+01 9.448539999999999850e+01
2.410650000000000404e+00 2.085162989599999683e+00 9.513870000000000005e+01 9.447650000000000148e+01
2.419416000000000011e+00 2.088663928959999971e+00 9.514119999999999777e+01 9.447360000000000468e+01
2.428182000000000063e+00 2.092229159359999979e+00 9.514369999999999550e+01 9.446479999999999677e+01
2.436948000000000114e+00 2.095697953199999741e+00 9.514100000000000534e+01 9.446200000000000330e+01
2.445714000000000166e+00 2.099233960399999877e+00 9.514339999999999975e+01 9.445329999999999870e+01
2.454480000000000217e+00 2.102673531039999766e+00 9.514079999999999870e+01 9.445050000000000523e+01
2.463246000000000269e+00 2.106174470399999610e+00 9.514319999999999311e+01 9.444190000000000396e+01
2.472011999999999876e+00 2.109584817839999626e+00 9.514060000000000628e+01 9.444089999999999918e+01
2.480777999999999928e+00 2.113056533999999598e+00 9.514310000000000400e+01 9.443429999999999325e+01
2.489543999999999979e+00 2.116434735919999977e+00 9.514039999999999964e+01 9.443349999999999511e+01
2.498309999999999587e+00 2.119874306559999866e+00 9.514300000000000068e+01 9.442690000000000339e+01
2.507075999999999638e+00 2.123226207599999693e+00 9.514039999999999964e+01 9.442610000000000525e+01
2.515841999999999690e+00 2.126636555039999710e+00 9.514310000000000400e+01 9.441949999999999932e+01
2.524607999999999741e+00 2.129956310559999899e+00 9.514060000000000628e+01 9.441870000000000118e+01
2.533373999999999793e+00 2.133337434799999599e+00 9.514329999999999643e+01 9.441209999999999525e+01
2.542139999999999844e+00 2.136630889440000125e+00 9.514100000000000534e+01 9.441129999999999711e+01
2.550905999999999896e+00 2.139982790479999952e+00 9.514369999999999550e+01 9.440470000000000539e+01
2.559671999999999947e+00 2.143247021920000162e+00 9.514149999999999352e+01 9.440359999999999729e+01
2.568437999999999999e+00 2.146569699760000116e+00 9.514430000000000121e+01 9.439639999999999986e+01
2.577204000000000050e+00 2.149807630319999774e+00 9.514220000000000255e+01 9.439520000000000266e+01
2.585969999999999658e+00 2.153101084959999856e+00 9.514509999999999934e+01 9.438809999999999434e+01
2.594735999999999709e+00 2.156309792319999641e+00 9.514300000000000068e+01 9.438679999999999382e+01
2.603501999999999761e+00 2.159576946080000059e+00 9.514600000000000080e+01 9.437959999999999638e+01
2.612267999999999812e+00 2.162759352559999737e+00 9.514400000000000546e+01 9.437839999999999918e+01
2.621033999999999864e+00 2.166000205439999604e+00 9.514709999999999468e+01 9.437120000000000175e+01
2.629799999999999915e+00 2.169153388719999853e+00 9.514520000000000266e+01 9.438139999999999930e+01
2.638565999999999967e+00 2.171885757919999715e+00 9.507729999999999393e+01 9.470650000000000546e+01
2.647332000000000019e+00 2.175044785839999939e+00 9.506610000000000582e+01 9.470140000000000668e+01
2.656098000000000070e+00 2.178177512880000055e+00 9.507519999999999527e+01 9.470029999999999859e+01
2.664864000000000122e+00 2.181245948879999563e+00 9.507819999999999538e+01 9.470550000000000068e+01
2.673629999999999729e+00 2.184364064319999965e+00 9.508849999999999625e+01 9.470690000000000452e+01
2.682395999999999781e+00 2.187406199439999810e+00 9.509210000000000207e+01 9.471699999999999875e+01
2.691161999999999832e+00 2.190489247039999920e+00 9.510229999999999961e+01 9.472190000000000509e+01
2.699927999999999884e+00 2.193493392000000153e+00 9.510609999999999786e+01 9.473199999999999932e+01
2.708693999999999935e+00 2.196544294080000181e+00 9.511610000000000298e+01 9.473659999999999570e+01
2.717459999999999987e+00 2.199513371199999678e+00 9.512000000000000455e+01 9.474399999999999977e+01
2.726226000000000038e+00 2.202537972400000044e+00 9.512980000000000302e+01 9.474500000000000455e+01
2.734992000000000090e+00 2.205483670960000087e+00 9.513379999999999370e+01 9.475130000000000052e+01
2.743758000000000141e+00 2.208481971279999900e+00 9.514350000000000307e+01 9.475199999999999534e+01
2.752524000000000193e+00 2.211401368959999836e+00 9.514749999999999375e+01 9.475820000000000221e+01
2.761290000000000244e+00 2.214370446080000221e+00 9.515709999999999980e+01 9.475870000000000459e+01
2.770055999999999852e+00 2.217263542879999605e+00 9.515999999999999659e+01 9.476470000000000482e+01
2.778821999999999903e+00 2.220206319119999883e+00 9.516800000000000637e+01 9.476489999999999725e+01
2.787587999999999955e+00 2.223070192719999838e+00 9.516740000000000066e+01 9.477079999999999416e+01
2.796354000000000006e+00 2.225989590399999773e+00 9.517189999999999372e+01 9.476739999999999498e+01
2.805120000000000058e+00 2.228827163120000066e+00 9.517059999999999320e+01 9.476819999999999311e+01
2.813886000000000109e+00 2.231720259919999894e+00 9.517470000000000141e+01 9.476300000000000523e+01
2.822652000000000161e+00 2.234534454079999843e+00 9.517329999999999757e+01 9.476390000000000668e+01
2.831418000000000212e+00 2.237401250000000008e+00 9.517570000000000618e+01 9.475900000000000034e+01
2.840184000000000264e+00 2.240186220959999641e+00 9.516790000000000305e+01 9.476009999999999422e+01
2.848950000000000315e+00 2.243029638319999908e+00 9.516530000000000200e+01 9.475539999999999452e+01
2.857715999999999923e+00 2.245791230720000087e+00 9.515760000000000218e+01 9.475669999999999504e+01
2.866481999999999974e+00 2.248608347199999802e+00 9.515510000000000446e+01 9.475220000000000198e+01
2.875248000000000026e+00 2.251346561040000083e+00 9.514749999999999375e+01 9.475369999999999493e+01
2.884014000000000078e+00 2.254140298959999900e+00 9.514499999999999602e+01 9.474939999999999429e+01
2.892780000000000129e+00 2.256852211919999629e+00 9.513750000000000284e+01 9.475100000000000477e+01
2.901546000000000181e+00 2.259622571279999992e+00 9.513500000000000512e+01 9.474689999999999657e+01
2.910312000000000232e+00 2.262311105679999823e+00 9.512760000000000105e+01 9.474880000000000280e+01
2.919078000000000284e+00 2.265055164160000079e+00 9.512520000000000664e+01 9.474479999999999791e+01
2.927844000000000335e+00 2.267720320000000012e+00 9.511780000000000257e+01 9.474679999999999325e+01
2.936610000000000387e+00 2.270440999919999925e+00 9.511549999999999727e+01 9.473990000000000578e+01
2.945375999999999994e+00 2.273082777199999960e+00 9.510819999999999652e+01 9.473480000000000700e+01
2.954142000000000046e+00 2.275780078559999531e+00 9.510590000000000543e+01 9.472369999999999379e+01
2.962908000000000097e+00 2.278398477280000112e+00 9.509869999999999379e+01 9.471859999999999502e+01
2.971674000000000149e+00 2.281072400079999785e+00 9.509650000000000603e+01 9.470749999999999602e+01
2.980440000000000200e+00 2.283667420240000023e+00 9.508929999999999438e+01 9.470239999999999725e+01
2.989206000000000252e+00 2.286320886800000007e+00 9.508710000000000662e+01 9.469140000000000157e+01
2.997972000000000303e+00 2.288892528399999904e+00 9.507999999999999829e+01 9.468739999999999668e+01
3.006738000000000355e+00 2.291519694079999780e+00 9.507789999999999964e+01 9.468160000000000309e+01
3.015503999999999962e+00 2.294070879439999544e+00 9.507089999999999463e+01 9.468139999999999645e+01
3.024269999999999570e+00 2.296677588880000176e+00 9.506879999999999598e+01 9.467549999999999955e+01
3.033035999999999621e+00 2.299205395679999597e+00 9.506180000000000518e+01 9.467510000000000048e+01
3.041801999999999673e+00 2.301788726559999887e+00 9.506220000000000425e+01 9.466910000000000025e+01
3.050567999999999724e+00 2.304296077119999619e+00 9.505949999999999989e+01 9.466859999999999786e+01
3.059333999999999776e+00 2.306858951759999776e+00 9.506170000000000186e+01 9.466249999999999432e+01
3.068099999999999827e+00 2.309342923760000055e+00 9.505880000000000507e+01 9.466190000000000282e+01
3.076865999999999879e+00 2.313875442079999623e+00 9.523160000000000025e+01 9.475339999999999918e+01
3.085631999999999930e+00 2.316382792639999799e+00 9.521099999999999852e+01 9.474269999999999925e+01
3.094397999999999982e+00 2.318919366399999848e+00 9.521120000000000516e+01 9.474219999999999686e+01
3.103164000000000033e+00 2.321359503600000096e+00 9.520310000000000628e+01 9.474620000000000175e+01
3.111929999999999641e+00 2.323863931840000063e+00 9.520449999999999591e+01 9.474679999999999325e+01
3.120695999999999692e+00 2.326280690479999969e+00 9.519740000000000180e+01 9.475149999999999295e+01
3.129461999999999744e+00 2.328755895519999619e+00 9.519859999999999900e+01 9.475199999999999534e+01
3.138227999999999795e+00 2.331137586319999677e+00 9.519199999999999307e+01 9.475700000000000500e+01
3.146993999999999847e+00 2.333583568159999899e+00 9.519299999999999784e+01 9.475740000000000407e+01
3.155759999999999899e+00 2.335938958079999850e+00 9.518670000000000186e+01 9.476260000000000616e+01
3.164525999999999950e+00 2.338361561359999730e+00 9.518760000000000332e+01 9.476290000000000191e+01
3.173292000000000002e+00 2.340693572720000226e+00 9.518149999999999977e+01 9.476819999999999311e+01
3.182058000000000053e+00 2.343089875119999999e+00 9.518229999999999791e+01 9.476839999999999975e+01
3.190824000000000105e+00 2.345401430239999918e+00 9.517640000000000100e+01 9.477379999999999427e+01
3.199589999999999712e+00 2.347774354080000236e+00 9.517709999999999582e+01 9.477410000000000423e+01
3.208355999999999764e+00 2.350062530639999814e+00 9.517140000000000555e+01 9.477949999999999875e+01
3.217121999999999815e+00 2.352412075919999790e+00 9.517210000000000036e+01 9.477970000000000539e+01
3.225887999999999867e+00 2.354679796239999678e+00 9.516639999999999588e+01 9.478520000000000323e+01
3.234653999999999918e+00 2.357005962959999756e+00 9.516719999999999402e+01 9.478539999999999566e+01
3.243419999999999970e+00 2.359250304719999747e+00 9.516160000000000707e+01 9.479099999999999682e+01
3.252186000000000021e+00 2.361556015199999692e+00 9.516230000000000189e+01 9.479009999999999536e+01
3.260952000000000073e+00 2.363782823040000203e+00 9.515689999999999316e+01 9.479319999999999879e+01
3.269718000000000124e+00 2.366065154959999806e+00 9.515760000000000218e+01 9.479099999999999682e+01
3.278484000000000176e+00 2.368268584239999530e+00 9.515229999999999677e+01 9.479410000000000025e+01
3.287250000000000227e+00 2.370533382240000098e+00 9.515300000000000580e+01 9.479170000000000584e+01
3.296015999999999835e+00 2.372716355279999689e+00 9.514780000000000371e+01 9.479470000000000596e+01
3.304781999999999886e+00 2.374957774719999914e+00 9.514849999999999852e+01 9.479219999999999402e+01
3.313547999999999938e+00 2.377120291519999817e+00 9.514329999999999643e+01 9.479500000000000171e+01
3.322313999999999989e+00 2.379341254719999910e+00 9.514409999999999457e+01 9.479240000000000066e+01
3.331080000000000041e+00 2.381486237599999889e+00 9.513899999999999579e+01 9.479519999999999413e+01
3.339846000000000092e+00 2.383686744559999848e+00 9.513970000000000482e+01 9.479250000000000398e+01
3.348612000000000144e+00 2.385811271200000139e+00 9.513469999999999516e+01 9.479519999999999413e+01
3.357378000000000196e+00 2.387991321919999965e+00 9.513549999999999329e+01 9.479240000000000066e+01
3.366144000000000247e+00 2.390095392320000123e+00 9.513060000000000116e+01 9.479500000000000171e+01
3.374910000000000299e+00 2.392257909120000026e+00 9.513370000000000459e+01 9.478889999999999816e+01
3.383675999999999906e+00 2.394344445600000260e+00 9.513339999999999463e+01 9.478730000000000189e+01
3.392441999999999958e+00 2.396486506160000030e+00 9.513979999999999393e+01 9.478010000000000446e+01
3.401208000000000009e+00 2.398552586399999687e+00 9.514029999999999632e+01 9.477859999999999729e+01
3.409974000000000061e+00 2.400674190719999768e+00 9.514650000000000318e+01 9.477150000000000318e+01
3.418740000000000112e+00 2.402722737039999945e+00 9.514400000000000546e+01 9.477009999999999934e+01
3.427506000000000164e+00 2.404826807439999659e+00 9.514700000000000557e+01 9.476309999999999434e+01
3.436272000000000215e+00 2.406857819839999912e+00 9.514440000000000452e+01 9.476170000000000471e+01
3.445038000000000267e+00 2.408941433999999937e+00 9.514730000000000132e+01 9.475480000000000302e+01
3.453804000000000318e+00 2.410951990160000058e+00 9.514470000000000027e+01 9.475360000000000582e+01
3.462570000000000370e+00 2.413018070400000159e+00 9.514749999999999375e+01 9.474670000000000414e+01
3.471335999999999977e+00 2.415014014959999678e+00 9.514490000000000691e+01 9.474559999999999604e+01
3.480102000000000029e+00 2.417059638960000090e+00 9.514759999999999707e+01 9.473879999999999768e+01
3.488868000000000080e+00 2.419035127279999919e+00 9.514490000000000691e+01 9.473770000000000380e+01
3.497634000000000132e+00 2.421066139679999729e+00 9.514749999999999375e+01 9.473109999999999786e+01
3.506400000000000183e+00 2.423024094079999635e+00 9.514470000000000027e+01 9.473000000000000398e+01
3.515166000000000235e+00 2.426729595839999920e+00 9.507129999999999370e+01 9.472239999999999327e+01
3.523932000000000286e+00 2.428529744960000070e+00 9.505329999999999302e+01 9.471680000000000632e+01
3.532698000000000338e+00 2.430516922559999848e+00 9.506140000000000612e+01 9.471680000000000632e+01
3.541464000000000389e+00 2.432387207359999692e+00 9.505880000000000507e+01 9.471980000000000643e+01
3.550230000000000441e+00 2.434380229599999890e+00 9.506850000000000023e+01 9.471800000000000352e+01
3.558996000000000048e+00 2.436244669760000203e+00 9.506699999999999307e+01 9.472069999999999368e+01
3.567761999999999656e+00 2.438223080399999798e+00 9.507649999999999579e+01 9.471869999999999834e+01
3.576527999999999707e+00 2.440069986639999744e+00 9.507540000000000191e+01 9.472159999999999513e+01
3.585293999999999759e+00 2.442022096399999675e+00 9.508459999999999468e+01 9.471939999999999316e+01
3.594059999999999810e+00 2.443854391039999907e+00 9.508379999999999654e+01 9.472230000000000416e+01
3.602825999999999862e+00 2.445788966879999915e+00 9.509279999999999688e+01 9.472010000000000218e+01
3.611591999999999913e+00 2.447609572239999753e+00 9.509220000000000539e+01 9.472299999999999898e+01
3.620357999999999965e+00 2.449526614159999838e+00 9.510099999999999909e+01 9.472069999999999368e+01
3.629124000000000017e+00 2.451332607919999962e+00 9.509730000000000416e+01 9.472360000000000468e+01
3.637889999999999624e+00 2.453229193599999913e+00 9.510160000000000480e+01 9.472119999999999607e+01
3.646655999999999676e+00 2.455020575759999879e+00 9.509470000000000312e+01 9.472419999999999618e+01
3.655421999999999727e+00 2.456899627519999907e+00 9.509640000000000271e+01 9.472169999999999845e+01
3.664187999999999779e+00 2.458676398079999714e+00 9.508960000000000434e+01 9.472459999999999525e+01
3.672953999999999830e+00 2.460534993599999609e+00 9.509120000000000061e+01 9.472209999999999752e+01
3.681719999999999882e+00 2.462300074879999912e+00 9.508450000000000557e+01 9.472499999999999432e+01
3.690485999999999933e+00 2.464141136479999883e+00 9.508610000000000184e+01 9.472239999999999327e+01
3.699251999999999985e+00 2.465888683839999818e+00 9.507949999999999591e+01 9.472530000000000427e+01
3.708018000000000036e+00 2.467712211519999865e+00 9.508100000000000307e+01 9.472270000000000323e+01
3.716784000000000088e+00 2.469448069599999851e+00 9.507450000000000045e+01 9.472549999999999670e+01
3.725549999999999695e+00 2.471254063359999531e+00 9.507590000000000430e+01 9.472280000000000655e+01
3.734315999999999747e+00 2.472972387519999593e+00 9.506950000000000500e+01 9.472560000000000002e+01
3.743081999999999798e+00 2.474760847359999794e+00 9.507089999999999463e+01 9.472299999999999898e+01
3.751847999999999850e+00 2.476464559920000141e+00 9.506449999999999534e+01 9.472570000000000334e+01
3.760613999999999901e+00 2.478238408159999739e+00 9.506589999999999918e+01 9.472299999999999898e+01
3.769379999999999953e+00 2.479927509119999929e+00 9.505960000000000321e+01 9.472570000000000334e+01
3.778146000000000004e+00 2.481683823440000047e+00 9.506090000000000373e+01 9.472299999999999898e+01
3.786912000000000056e+00 2.483358312799999634e+00 9.505469999999999686e+01 9.472560000000000002e+01
3.795678000000000107e+00 2.485097093199999829e+00 9.505589999999999407e+01 9.472289999999999566e+01
3.804444000000000159e+00 2.486756970959999702e+00 9.504980000000000473e+01 9.472549999999999670e+01
3.813209999999999766e+00 2.488481139759999738e+00 9.505100000000000193e+01 9.472270000000000323e+01
3.821975999999999818e+00 2.490126405919999897e+00 9.504500000000000171e+01 9.472530000000000427e+01
3.830741999999999869e+00 2.491835963119999775e+00 9.504659999999999798e+01 9.472249999999999659e+01
3.839507999999999921e+00 2.493466617679999775e+00 9.504080000000000439e+01 9.472509999999999764e+01
3.848273999999999972e+00 2.495158640959999730e+00 9.504240000000000066e+01 9.471970000000000312e+01
3.857040000000000024e+00 2.496774683920000015e+00 9.503679999999999950e+01 9.471920000000000073e+01
3.865806000000000076e+00 2.498452095599999812e+00 9.503830000000000666e+01 9.471309999999999718e+01
3.874572000000000127e+00 2.500053526959999939e+00 9.503279999999999461e+01 9.471269999999999811e+01
3.883338000000000179e+00 2.501713404719999811e+00 9.503430000000000177e+01 9.470669999999999789e+01
3.892104000000000230e+00 2.503303146799999990e+00 9.502889999999999304e+01 9.470629999999999882e+01
3.900870000000000282e+00 2.504948412959999704e+00 9.503040000000000020e+01 9.470050000000000523e+01
3.909635999999999889e+00 2.506520621119999959e+00 9.502509999999999479e+01 9.470010000000000616e+01
3.918401999999999941e+00 2.508154197999999724e+00 9.502660000000000196e+01 9.469440000000000168e+01
3.927167999999999992e+00 2.509711794559999820e+00 9.502139999999999986e+01 9.469570000000000221e+01
3.935934000000000044e+00 2.511330759839999871e+00 9.502290000000000703e+01 9.469289999999999452e+01
3.944700000000000095e+00 2.512876667120000018e+00 9.501770000000000493e+01 9.469549999999999557e+01
3.953466000000000147e+00 2.515541822959999951e+00 9.515210000000000434e+01 9.472599999999999909e+01
3.962232000000000198e+00 2.517049740079999598e+00 9.514449999999999363e+01 9.471859999999999502e+01
3.970998000000000250e+00 2.518642404479999986e+00 9.514990000000000236e+01 9.471569999999999823e+01
3.979764000000000301e+00 2.520173700159999974e+00 9.514799999999999613e+01 9.471760000000000446e+01
3.988530000000000353e+00 2.521783898480000286e+00 9.515380000000000393e+01 9.471510000000000673e+01
3.997295999999999960e+00 2.523288893280000167e+00 9.514950000000000330e+01 9.471800000000000352e+01
4.006062000000000012e+00 2.524878635359999901e+00 9.515269999999999584e+01 9.471529999999999916e+01
4.014828000000000507e+00 2.526354406959999910e+00 9.514849999999999852e+01 9.471840000000000259e+01
4.023594000000000115e+00 2.527920770479999746e+00 9.515160000000000196e+01 9.471550000000000580e+01
4.032360000000000610e+00 2.529379008159999831e+00 9.514749999999999375e+01 9.471880000000000166e+01
4.041126000000000218e+00 2.530927837759999743e+00 9.515049999999999386e+01 9.471590000000000487e+01
4.049891999999999825e+00 2.532374386159999879e+00 9.514650000000000318e+01 9.471880000000000166e+01
4.058658000000000321e+00 2.533908604160000078e+00 9.514939999999999998e+01 9.471359999999999957e+01
4.067423999999999928e+00 2.535343463279999821e+00 9.514539999999999509e+01 9.471490000000000009e+01
4.076190000000000424e+00 2.536860147360000095e+00 9.514820000000000277e+01 9.470959999999999468e+01
4.084956000000000031e+00 2.538280394880000124e+00 9.514430000000000121e+01 9.471089999999999520e+01
4.093722000000000527e+00 2.539782467359999796e+00 9.514709999999999468e+01 9.470560000000000400e+01
4.102488000000000135e+00 2.541191025599999875e+00 9.514319999999999311e+01 9.470690000000000452e+01
4.111253999999999742e+00 2.542678486479999833e+00 9.514589999999999748e+01 9.470140000000000668e+01
4.120019999999999349e+00 2.544072433119999754e+00 9.514209999999999923e+01 9.470279999999999632e+01
4.128785999999999845e+00 2.545545282399999998e+00 9.514470000000000027e+01 9.469719999999999516e+01
4.137551999999999452e+00 2.546927539759999970e+00 9.514090000000000202e+01 9.469859999999999900e+01
4.146317999999999948e+00 2.548385777439999611e+00 9.514350000000000307e+01 9.469299999999999784e+01
4.155083999999999556e+00 2.549753423199999869e+00 9.513970000000000482e+01 9.469429999999999836e+01
4.163850000000000051e+00 2.551199971600000005e+00 9.514220000000000255e+01 9.468869999999999720e+01
4.172615999999999659e+00 2.552555928079999870e+00 9.513849999999999341e+01 9.468989999999999441e+01
4.181382000000000154e+00 2.553984942559999638e+00 9.514100000000000534e+01 9.468429999999999325e+01
4.190147999999999762e+00 2.555332132079999763e+00 9.513720000000000709e+01 9.468550000000000466e+01
4.198914000000000257e+00 2.556749457279999582e+00 9.513970000000000482e+01 9.467980000000000018e+01
4.207679999999999865e+00 2.558079112879999784e+00 9.513590000000000657e+01 9.468099999999999739e+01
4.216445999999999472e+00 2.559484748799999654e+00 9.513840000000000430e+01 9.467520000000000380e+01
4.225211999999999968e+00 2.560805637440000115e+00 9.513469999999999516e+01 9.467640000000000100e+01
4.233977999999999575e+00 2.562193739439999618e+00 9.513710000000000377e+01 9.467059999999999320e+01
4.242744000000000071e+00 2.563502938799999686e+00 9.513339999999999463e+01 9.467180000000000462e+01
4.251509999999999678e+00 2.564882273839999893e+00 9.513569999999999993e+01 9.466599999999999682e+01
4.260276000000000174e+00 2.566176861599999803e+00 9.513200000000000500e+01 9.466710000000000491e+01
4.269041999999999781e+00 2.567541585039999852e+00 9.513439999999999941e+01 9.466129999999999711e+01
4.277808000000000277e+00 2.568827405840000022e+00 9.513070000000000448e+01 9.466230000000000189e+01
4.286573999999999884e+00 2.570180439999999678e+00 9.513299999999999557e+01 9.465649999999999409e+01
4.295339999999999492e+00 2.571451649200000134e+00 9.512930000000000064e+01 9.465749999999999886e+01
4.304105999999999987e+00 2.572792994079999840e+00 9.513160000000000593e+01 9.465359999999999729e+01
4.312871999999999595e+00 2.574052513999999903e+00 9.512800000000000011e+01 9.465689999999999316e+01
4.321638000000000090e+00 2.575379247279999895e+00 9.513020000000000209e+01 9.465349999999999397e+01
4.330403999999999698e+00 2.576630000240000218e+00 9.512820000000000675e+01 9.465689999999999316e+01
4.339170000000000194e+00 2.577945044239999817e+00 9.513290000000000646e+01 9.465340000000000487e+01
4.347935999999999801e+00 2.579184107920000191e+00 9.513169999999999504e+01 9.465680000000000405e+01
4.356702000000000297e+00 2.580487462639999841e+00 9.513639999999999475e+01 9.465340000000000487e+01
4.365467999999999904e+00 2.581714837039999821e+00 9.513519999999999754e+01 9.465670000000000073e+01
4.374234000000000400e+00 2.583006502479999966e+00 9.513979999999999393e+01 9.465340000000000487e+01
4.383000000000000007e+00 2.584222187599999554e+00 9.513870000000000005e+01 9.465670000000000073e+01
4.391765999999999615e+00 2.586674014079999750e+00 9.517719999999999914e+01 9.479919999999999902e+01
4.400532000000000110e+00 2.587796184959999746e+00 9.516719999999999402e+01 9.479460000000000264e+01
4.409297999999999718e+00 2.589014792399999987e+00 9.517199999999999704e+01 9.478879999999999484e+01
4.418064000000000213e+00 2.590174953439999594e+00 9.516970000000000596e+01 9.478839999999999577e+01
4.426829999999999821e+00 2.591425706399999918e+00 9.517549999999999955e+01 9.478289999999999793e+01
4.435596000000000316e+00 2.592582945120000204e+00 9.517390000000000327e+01 9.478300000000000125e+01
4.444361999999999924e+00 2.593819086479999925e+00 9.517959999999999354e+01 9.477729999999999677e+01
4.453128000000000419e+00 2.594955868959999634e+00 9.517820000000000391e+01 9.477779999999999916e+01
4.461894000000000027e+00 2.596174476399999875e+00 9.518380000000000507e+01 9.477200000000000557e+01
4.470660000000000522e+00 2.597296647279999871e+00 9.518259999999999366e+01 9.477259999999999707e+01
4.479426000000000130e+00 2.598506487759999928e+00 9.518800000000000239e+01 9.476670000000000016e+01
4.488191999999999737e+00 2.599622813999999504e+00 9.518689999999999429e+01 9.476749999999999829e+01
4.496958000000000233e+00 2.600820965199999613e+00 9.519230000000000302e+01 9.476160000000000139e+01
4.505723999999999840e+00 2.601931446800000103e+00 9.519129999999999825e+01 9.476229999999999620e+01
4.514490000000000336e+00 2.603117908720000262e+00 9.519670000000000698e+01 9.475639999999999930e+01
4.523255999999999943e+00 2.604216701039999915e+00 9.519570000000000221e+01 9.475719999999999743e+01
4.532022000000000439e+00 2.605391473679999681e+00 9.520099999999999341e+01 9.475130000000000052e+01
4.540788000000000046e+00 2.606481499040000038e+00 9.520010000000000616e+01 9.475209999999999866e+01
4.549554000000000542e+00 2.607644582399999855e+00 9.520539999999999736e+01 9.474620000000000175e+01
4.558320000000000149e+00 2.608725840800000029e+00 9.520449999999999591e+01 9.474699999999999989e+01
4.567085999999999757e+00 2.609877234879999897e+00 9.520969999999999800e+01 9.474110000000000298e+01
4.575852000000000253e+00 2.610949726319999886e+00 9.520889999999999986e+01 9.474200000000000443e+01
4.584617999999999860e+00 2.612092353439999570e+00 9.521410000000000196e+01 9.473600000000000421e+01
4.593384000000000356e+00 2.613153155600000055e+00 9.521330000000000382e+01 9.473690000000000566e+01
4.602149999999999963e+00 2.614284093439999790e+00 9.521840000000000259e+01 9.473099999999999454e+01
4.610916000000000459e+00 2.615336128639999647e+00 9.521769999999999357e+01 9.473189999999999600e+01
4.619682000000000066e+00 2.616458299520000086e+00 9.522280000000000655e+01 9.472599999999999909e+01
4.628448000000000562e+00 2.617501567760000203e+00 9.522209999999999752e+01 9.472690000000000055e+01
4.637214000000000169e+00 2.618612049359999805e+00 9.522719999999999629e+01 9.472100000000000364e+01
4.645980000000000665e+00 2.619646550640000182e+00 9.522650000000000148e+01 9.472190000000000509e+01
4.654746000000000272e+00 2.620745342959999835e+00 9.523149999999999693e+01 9.471609999999999729e+01
4.663511999999999880e+00 2.621771077280000029e+00 9.523090000000000543e+01 9.471699999999999875e+01
4.672278000000000375e+00 2.622861102639999942e+00 9.523590000000000089e+01 9.471110000000000184e+01
4.681043999999999983e+00 2.623878069999999951e+00 9.523529999999999518e+01 9.471210000000000662e+01
4.689810000000000478e+00 2.624956406079999915e+00 9.524030000000000484e+01 9.470619999999999550e+01
4.698576000000000086e+00 2.625964606480000185e+00 9.523969999999999914e+01 9.470720000000000027e+01
4.707342000000000581e+00 2.627034175599999966e+00 9.524469999999999459e+01 9.470130000000000337e+01
4.716108000000000189e+00 2.628030686719999842e+00 9.524399999999999977e+01 9.470229999999999393e+01
4.724874000000000684e+00 2.629091488879999883e+00 9.524899999999999523e+01 9.469650000000000034e+01
4.733640000000000292e+00 2.630079233040000020e+00 9.524800000000000466e+01 9.469740000000000180e+01
4.742405999999999899e+00 2.631131268239999876e+00 9.525100000000000477e+01 9.469159999999999400e+01
4.751172000000000395e+00 2.632110245439999829e+00 9.524850000000000705e+01 9.469259999999999877e+01
4.759938000000000002e+00 2.633150591359999737e+00 9.525140000000000384e+01 9.468680000000000518e+01
4.768704000000000498e+00 2.634123723919999716e+00 9.524890000000000612e+01 9.468779999999999575e+01
4.777470000000000105e+00 2.635152380559999674e+00 9.525180000000000291e+01 9.468200000000000216e+01
4.786236000000000601e+00 2.636116746159999913e+00 9.524930000000000518e+01 9.468300000000000693e+01
4.795002000000000209e+00 2.637136635839999688e+00 9.525220000000000198e+01 9.467730000000000246e+01
4.803768000000000704e+00 2.638092234480000187e+00 9.524960000000000093e+01 9.467820000000000391e+01
4.812534000000000312e+00 2.639103357199999778e+00 9.525239999999999441e+01 9.467249999999999943e+01
4.821300000000000807e+00 2.640050188880000093e+00 9.524989999999999668e+01 9.467350000000000421e+01
4.830066000000000415e+00 2.641768513039999711e+00 9.524030000000000484e+01 9.468869999999999720e+01
4.838832000000000022e+00 2.642624752799999754e+00 9.523399999999999466e+01 9.468640000000000612e+01
4.847598000000000518e+00 2.643568662159999860e+00 9.523810000000000286e+01 9.468070000000000164e+01
4.856364000000000125e+00 2.644480425999999884e+00 9.523609999999999332e+01 9.468120000000000402e+01
4.865130000000000621e+00 2.645462325519999602e+00 9.524089999999999634e+01 9.467589999999999861e+01
4.873896000000000228e+00 2.646377011679999836e+00 9.523950000000000671e+01 9.467669999999999675e+01
4.882662000000000724e+00 2.647347221919999605e+00 9.524429999999999552e+01 9.467119999999999891e+01
4.891428000000000331e+00 2.648244374159999914e+00 9.524309999999999832e+01 9.467220000000000368e+01
4.900194000000000827e+00 2.649199972799999969e+00 9.524769999999999470e+01 9.466670000000000584e+01
4.908960000000000434e+00 2.650088358079999651e+00 9.524670000000000414e+01 9.466769999999999641e+01
4.917726000000000042e+00 2.651038112080000175e+00 9.525119999999999720e+01 9.466219999999999857e+01
4.926492000000000537e+00 2.651920652719999882e+00 9.525020000000000664e+01 9.466330000000000666e+01
4.935257999999999257e+00 2.652864562079999544e+00 9.525480000000000302e+01 9.465779999999999461e+01
4.944023999999999752e+00 2.653738335759999956e+00 9.525379999999999825e+01 9.465900000000000603e+01
4.952789999999999360e+00 2.654673478159999878e+00 9.525830000000000553e+01 9.465349999999999397e+01
4.961555999999999855e+00 2.655541407199999870e+00 9.525740000000000407e+01 9.465460000000000207e+01
4.970321999999999463e+00 2.656467782640000053e+00 9.526189999999999714e+01 9.464910000000000423e+01
4.979087999999999958e+00 2.657326944719999862e+00 9.526099999999999568e+01 9.465030000000000143e+01
4.987853999999999566e+00 2.658247475520000069e+00 9.526539999999999964e+01 9.464480000000000359e+01
4.996619999999999173e+00 2.659097870639999694e+00 9.526460000000000150e+01 9.464600000000000080e+01
5.005385999999999669e+00 2.660009634480000162e+00 9.526890000000000214e+01 9.464060000000000628e+01
5.014151999999999276e+00 2.660854184959999813e+00 9.526810000000000400e+01 9.464180000000000348e+01
5.022917999999999772e+00 2.661754259519999888e+00 9.527249999999999375e+01 9.463639999999999475e+01
5.031683999999999379e+00 2.662592965359999564e+00 9.527169999999999561e+01 9.463760000000000616e+01
5.040449999999999875e+00 2.663487195279999664e+00 9.527599999999999625e+01 9.463219999999999743e+01
5.049215999999999482e+00 2.664317134159999600e+00 9.527360000000000184e+01 9.463339999999999463e+01
5.057981999999999978e+00 2.665202597119999517e+00 9.527630000000000621e+01 9.462800000000000011e+01
5.066747999999999585e+00 2.666023769039999713e+00 9.527500000000000568e+01 9.462919999999999732e+01
5.075514000000000081e+00 2.666903387360000099e+00 9.527870000000000061e+01 9.462380000000000280e+01
5.084279999999999688e+00 2.667718714639999877e+00 9.527729999999999677e+01 9.462489999999999668e+01
5.093045999999999296e+00 2.668586643679999870e+00 9.528100000000000591e+01 9.461950000000000216e+01
5.101811999999999792e+00 2.669396126319999674e+00 9.527970000000000539e+01 9.462059999999999604e+01
5.110577999999999399e+00 2.670258210719999692e+00 9.528329999999999700e+01 9.461520000000000152e+01
5.119343999999999895e+00 2.671058926399999756e+00 9.528189999999999316e+01 9.461639999999999873e+01
5.128109999999999502e+00 2.671912243840000034e+00 9.528549999999999898e+01 9.461100000000000421e+01
5.136875999999999998e+00 2.672707114879999679e+00 9.528419999999999845e+01 9.461209999999999809e+01
5.145641999999999605e+00 2.673551665359999774e+00 9.528770000000000095e+01 9.460680000000000689e+01
5.154408000000000101e+00 2.674337769440000123e+00 9.528640000000000043e+01 9.460790000000000077e+01
5.163173999999999708e+00 2.675179397600000009e+00 9.528990000000000293e+01 9.460259999999999536e+01
5.171939999999999316e+00 2.675956734719999730e+00 9.528860000000000241e+01 9.460370000000000346e+01
5.180705999999999811e+00 2.676789595919999876e+00 9.529200000000000159e+01 9.459839999999999804e+01
5.189471999999999419e+00 2.677561088399999623e+00 9.529070000000000107e+01 9.459950000000000614e+01
5.198237999999999914e+00 2.678385182640000028e+00 9.529410000000000025e+01 9.459420000000000073e+01
5.207003999999999522e+00 2.679150830479999801e+00 9.529279999999999973e+01 9.459539999999999793e+01
5.215770000000000017e+00 2.679966157760000023e+00 9.529619999999999891e+01 9.459010000000000673e+01
5.224535999999999625e+00 2.680725960959999821e+00 9.529489999999999839e+01 9.459120000000000061e+01
5.233302000000000120e+00 2.681532521279999859e+00 9.529829999999999757e+01 9.458589999999999520e+01
5.242067999999999728e+00 2.682286479839999682e+00 9.529689999999999372e+01 9.458710000000000662e+01
5.250834000000000223e+00 2.683087195519999746e+00 9.530029999999999291e+01 9.458180000000000121e+01
5.259599999999999831e+00 2.683832387120000273e+00 9.529890000000000327e+01 9.458289999999999509e+01
5.268365999999999438e+00 2.685325692640000206e+00 9.526600000000000534e+01 9.463249999999999318e+01
5.277131999999999934e+00 2.686006593199999681e+00 9.526179999999999382e+01 9.463089999999999691e+01
5.285897999999999541e+00 2.686734250879999841e+00 9.526590000000000202e+01 9.462560000000000571e+01
5.294664000000000037e+00 2.687450219280000052e+00 9.526539999999999964e+01 9.462659999999999627e+01
5.303429999999999644e+00 2.688218789439999590e+00 9.527009999999999934e+01 9.462160000000000082e+01
5.312196000000000140e+00 2.688940602479999775e+00 9.527009999999999934e+01 9.462279999999999802e+01
5.320961999999999748e+00 2.689700405679999573e+00 9.527479999999999905e+01 9.461769999999999925e+01
5.329728000000000243e+00 2.690401762480000070e+00 9.527490000000000236e+01 9.461899999999999977e+01
5.338493999999999851e+00 2.691144031759999944e+00 9.527960000000000207e+01 9.461400000000000432e+01
5.347259999999999458e+00 2.691836621599999813e+00 9.527970000000000539e+01 9.461530000000000484e+01
5.356025999999999954e+00 2.692578890879999687e+00 9.528440000000000509e+01 9.461029999999999518e+01
5.364791999999999561e+00 2.693268558399999790e+00 9.528449999999999420e+01 9.461159999999999570e+01
5.373558000000000057e+00 2.694004983039999690e+00 9.528910000000000480e+01 9.460660000000000025e+01
5.382323999999999664e+00 2.694688805919999819e+00 9.528929999999999723e+01 9.460790000000000077e+01
5.391090000000000160e+00 2.695419385919999744e+00 9.529389999999999361e+01 9.460299999999999443e+01
5.399855999999999767e+00 2.696094441839999689e+00 9.529370000000000118e+01 9.460429999999999495e+01
5.408622000000000263e+00 2.696819177200000084e+00 9.529699999999999704e+01 9.459940000000000282e+01
5.417387999999999870e+00 2.697488388479999610e+00 9.529579999999999984e+01 9.460070000000000334e+01
5.426154000000000366e+00 2.698207279199999586e+00 9.529900000000000659e+01 9.459579999999999700e+01
5.434919999999999973e+00 2.698870645839999582e+00 9.529779999999999518e+01 9.459709999999999752e+01
5.443685999999999581e+00 2.699583691920000028e+00 9.530100000000000193e+01 9.459220000000000539e+01
5.452452000000000076e+00 2.700241213920000050e+00 9.529970000000000141e+01 9.459350000000000591e+01
5.461217999999999684e+00 2.700948415360000077e+00 9.530289999999999395e+01 9.458859999999999957e+01
5.469984000000000179e+00 2.701597170399999914e+00 9.530169999999999675e+01 9.459000000000000341e+01
5.478749999999999787e+00 2.702298527199999967e+00 9.530490000000000350e+01 9.458509999999999707e+01
5.487516000000000282e+00 2.702944359919999595e+00 9.530360000000000298e+01 9.458639999999999759e+01
5.496281999999999890e+00 2.703639872079999673e+00 9.530679999999999552e+01 9.458159999999999457e+01
5.505048000000000386e+00 2.704276937840000006e+00 9.530549999999999500e+01 9.458289999999999509e+01
5.513813999999999993e+00 2.704966605359999665e+00 9.530859999999999843e+01 9.457810000000000628e+01
5.522580000000000489e+00 2.705600748799999788e+00 9.530729999999999791e+01 9.457940000000000680e+01
5.531346000000000096e+00 2.706281649360000152e+00 9.531050000000000466e+01 9.457470000000000709e+01
5.540111999999999703e+00 2.706909948159999857e+00 9.530920000000000414e+01 9.457599999999999341e+01
5.548878000000000199e+00 2.707587926400000011e+00 9.531229999999999336e+01 9.457120000000000459e+01
5.557643999999999807e+00 2.708207458239999976e+00 9.531100000000000705e+01 9.457250000000000512e+01
5.566410000000000302e+00 2.708879591840000156e+00 9.531399999999999295e+01 9.456780000000000541e+01
5.575175999999999910e+00 2.709496201359999912e+00 9.531270000000000664e+01 9.456910000000000593e+01
5.583942000000000405e+00 2.710159567999999908e+00 9.531579999999999586e+01 9.456440000000000623e+01
5.592708000000000013e+00 2.710770332879999689e+00 9.531449999999999534e+01 9.456570000000000675e+01
5.601474000000000508e+00 2.711430777199999920e+00 9.531749999999999545e+01 9.456109999999999616e+01
5.610240000000000116e+00 2.712035697440000170e+00 9.531619999999999493e+01 9.456239999999999668e+01
5.619005999999999723e+00 2.712687374800000217e+00 9.531919999999999504e+01 9.455769999999999698e+01
5.627772000000000219e+00 2.713289372719999815e+00 9.531789999999999452e+01 9.455899999999999750e+01
5.636537999999999826e+00 2.713935205439999887e+00 9.532089999999999463e+01 9.455440000000000111e+01
5.645304000000000322e+00 2.714528436399999745e+00 9.531950000000000500e+01 9.455570000000000164e+01
5.654069999999999929e+00 2.715171346799999608e+00 9.532250000000000512e+01 9.455110000000000525e+01
5.662836000000000425e+00 2.715758733119999935e+00 9.532120000000000459e+01 9.455240000000000578e+01
5.671602000000000032e+00 2.716395798879999823e+00 9.532410000000000139e+01 9.454779999999999518e+01
5.680368000000000528e+00 2.716980262879999941e+00 9.532280000000000086e+01 9.454909999999999570e+01
5.689134000000000135e+00 2.717608561680000090e+00 9.532569999999999766e+01 9.454449999999999932e+01
5.697900000000000631e+00 2.718187181040000233e+00 9.532429999999999382e+01 9.454579999999999984e+01
5.706666000000000238e+00 2.719528525919999495e+00 9.530219999999999914e+01 9.459310000000000684e+01
5.715431999999999846e+00 2.720077922080000210e+00 9.529670000000000130e+01 9.459120000000000061e+01
5.724198000000000341e+00 2.720656541439999465e+00 9.530039999999999623e+01 9.458660000000000423e+01
5.732963999999999949e+00 2.721211782239999710e+00 9.529949999999999477e+01 9.458759999999999479e+01
5.741730000000000445e+00 2.721822547119999935e+00 9.530360000000000298e+01 9.458310000000000173e+01
5.750496000000000052e+00 2.722383632559999711e+00 9.530320000000000391e+01 9.458450000000000557e+01
5.759262000000000548e+00 2.722982708159999987e+00 9.530740000000000123e+01 9.457989999999999498e+01
5.768028000000000155e+00 2.723523337359999630e+00 9.530710000000000548e+01 9.458140000000000214e+01
5.776794000000000651e+00 2.724110723679999957e+00 9.531109999999999616e+01 9.457689999999999486e+01
5.785560000000000258e+00 2.724642585919999860e+00 9.531090000000000373e+01 9.457840000000000202e+01
5.794325999999999866e+00 2.725227049919999534e+00 9.531489999999999441e+01 9.457399999999999807e+01
5.803092000000000361e+00 2.725758912159999880e+00 9.531470000000000198e+01 9.457550000000000523e+01
5.811857999999999969e+00 2.726340453839999789e+00 9.531870000000000687e+01 9.457099999999999795e+01
5.820624000000000464e+00 2.726869393759999927e+00 9.531850000000000023e+01 9.457250000000000512e+01
5.829390000000000072e+00 2.727445090799999861e+00 9.532240000000000180e+01 9.456810000000000116e+01
5.838156000000000567e+00 2.727965263759999814e+00 9.532229999999999848e+01 9.456959999999999411e+01
5.846922000000000175e+00 2.728538038479999983e+00 9.532620000000000005e+01 9.456520000000000437e+01
5.855688000000000670e+00 2.729055289119999728e+00 9.532599999999999341e+01 9.456669999999999732e+01
5.864454000000000278e+00 2.729622219199999922e+00 9.532989999999999498e+01 9.456239999999999668e+01
5.873220000000000773e+00 2.730136547519999901e+00 9.532980000000000587e+01 9.456390000000000384e+01
5.881986000000000381e+00 2.730694710639999911e+00 9.533369999999999322e+01 9.455949999999999989e+01
5.890751999999999988e+00 2.731206116639999681e+00 9.533350000000000080e+01 9.456100000000000705e+01
5.899518000000000484e+00 2.731761357439999927e+00 9.533740000000000236e+01 9.455670000000000641e+01
5.908284000000000091e+00 2.732266918799999722e+00 9.533719999999999573e+01 9.455819999999999936e+01
5.917050000000000587e+00 2.732819237279999758e+00 9.534109999999999729e+01 9.455389999999999873e+01
5.925816000000000194e+00 2.733318954000000023e+00 9.534090000000000487e+01 9.455540000000000589e+01
5.934582000000000690e+00 2.733865427840000084e+00 9.534470000000000312e+01 9.455110000000000525e+01
5.943348000000000297e+00 2.734362222240000140e+00 9.534459999999999980e+01 9.455259999999999820e+01
5.952114000000000793e+00 2.734902851439999782e+00 9.534839999999999804e+01 9.454840000000000089e+01
5.960880000000000400e+00 2.735393801199999864e+00 9.534820000000000562e+01 9.454980000000000473e+01
5.969646000000000008e+00 2.735931508079999741e+00 9.535200000000000387e+01 9.454559999999999320e+01
5.978412000000000504e+00 2.736419535520000057e+00 9.535179999999999723e+01 9.454710000000000036e+01
5.987178000000000111e+00 2.736951397759999960e+00 9.535559999999999548e+01 9.454290000000000305e+01
5.995944000000000607e+00 2.737436502880000067e+00 9.535540000000000305e+01 9.454439999999999600e+01
6.004710000000000214e+00 2.737962520479999551e+00 9.535920000000000130e+01 9.454019999999999868e+01
6.013476000000000710e+00 2.738441780959999683e+00 9.535899999999999466e+01 9.454170000000000584e+01
6.022242000000000317e+00 2.738964876239999846e+00 9.536279999999999291e+01 9.453749999999999432e+01
6.031007999999999925e+00 2.739438292080000004e+00 9.536260000000000048e+01 9.453900000000000148e+01
6.039773999999999532e+00 2.739958465039999957e+00 9.536639999999999873e+01 9.453480000000000416e+01
6.048539999999999139e+00 2.740428958559999906e+00 9.536620000000000630e+01 9.453629999999999711e+01
6.057305999999999635e+00 2.740943286879999885e+00 9.536990000000000123e+01 9.453220000000000312e+01
6.066071999999999242e+00 2.741407935759999859e+00 9.536969999999999459e+01 9.453369999999999607e+01
6.074837999999999738e+00 2.741916419439999864e+00 9.537340000000000373e+01 9.452960000000000207e+01
6.083603999999999346e+00 2.742381068319999837e+00 9.537319999999999709e+01 9.453100000000000591e+01
6.092369999999999841e+00 2.742883707359999867e+00 9.537690000000000623e+01 9.452700000000000102e+01
6.101135999999999449e+00 2.743342511599999867e+00 9.537579999999999814e+01 9.452840000000000487e+01
6.109901999999999944e+00 2.743842228320000132e+00 9.537850000000000250e+01 9.452439999999999998e+01
6.118667999999999552e+00 2.744298110239999922e+00 9.537730000000000530e+01 9.452589999999999293e+01
6.127434000000000047e+00 2.744791982319999768e+00 9.538009999999999877e+01 9.452179999999999893e+01
6.136199999999999655e+00 2.745242019599999583e+00 9.537890000000000157e+01 9.452330000000000609e+01
6.144965999999999262e+00 2.746083647759999913e+00 9.533150000000000546e+01 9.457259999999999422e+01
6.153731999999999758e+00 2.746501539520000090e+00 9.532930000000000348e+01 9.457110000000000127e+01
6.162497999999999365e+00 2.746948654479999696e+00 9.533249999999999602e+01 9.456719999999999970e+01
6.171263999999999861e+00 2.747375313200000058e+00 9.533180000000000121e+01 9.456839999999999691e+01
6.180029999999999468e+00 2.747860418320000164e+00 9.533530000000000371e+01 9.456449999999999534e+01
6.188795999999999964e+00 2.748295843999999821e+00 9.533490000000000464e+01 9.456589999999999918e+01
6.197561999999999571e+00 2.748769259839999979e+00 9.533839999999999293e+01 9.456199999999999761e+01
6.206328000000000067e+00 2.749187151600000156e+00 9.533809999999999718e+01 9.456350000000000477e+01
6.215093999999999674e+00 2.749648878159999921e+00 9.534149999999999636e+01 9.455960000000000321e+01
6.223859999999999282e+00 2.750060925280000124e+00 9.534130000000000393e+01 9.456119999999999948e+01
6.232625999999999777e+00 2.750519729519999679e+00 9.534430000000000405e+01 9.455729999999999791e+01
6.241391999999999385e+00 2.750934698960000091e+00 9.534319999999999595e+01 9.455889999999999418e+01
6.250157999999999880e+00 2.751390580879999881e+00 9.534569999999999368e+01 9.455500000000000682e+01
6.258923999999999488e+00 2.751799705679999875e+00 9.534459999999999980e+01 9.455660000000000309e+01
6.267689999999999984e+00 2.752252665279999899e+00 9.534709999999999752e+01 9.455280000000000484e+01
6.276455999999999591e+00 2.752661790079999893e+00 9.534600000000000364e+01 9.455429999999999779e+01
6.285222000000000087e+00 2.753108905039999499e+00 9.534850000000000136e+01 9.455049999999999955e+01
6.293987999999999694e+00 2.753512185199999962e+00 9.534739999999999327e+01 9.455209999999999582e+01
6.302754000000000190e+00 2.753959300159999568e+00 9.534980000000000189e+01 9.454829999999999757e+01
6.311519999999999797e+00 2.754359657999999822e+00 9.534869999999999379e+01 9.454989999999999384e+01
6.320285999999999405e+00 2.754800928319999453e+00 9.535120000000000573e+01 9.454609999999999559e+01
6.329051999999999900e+00 2.755198363839999942e+00 9.535009999999999764e+01 9.454770000000000607e+01
6.337817999999999508e+00 2.755636711839999808e+00 9.535250000000000625e+01 9.454389999999999361e+01
6.346584000000000003e+00 2.756028302719999878e+00 9.535139999999999816e+01 9.454550000000000409e+01
6.355349999999999611e+00 2.756463728399999980e+00 9.535380000000000678e+01 9.454170000000000584e+01
6.364116000000000106e+00 2.756855319280000050e+00 9.535269999999999868e+01 9.454330000000000211e+01
6.372881999999999714e+00 2.757284900319999732e+00 9.535509999999999309e+01 9.453959999999999297e+01
6.381648000000000209e+00 2.757670646559999827e+00 9.535399999999999920e+01 9.454110000000000014e+01
6.390413999999999817e+00 2.758097305279999745e+00 9.535639999999999361e+01 9.453740000000000521e+01
6.399179999999999424e+00 2.758483051519999840e+00 9.535529999999999973e+01 9.453900000000000148e+01
6.407945999999999920e+00 2.758906787919999548e+00 9.535760000000000502e+01 9.453530000000000655e+01
6.416711999999999527e+00 2.759286689519999669e+00 9.535649999999999693e+01 9.453690000000000282e+01
6.425478000000000023e+00 2.759704581279999847e+00 9.535890000000000555e+01 9.453319999999999368e+01
6.434243999999999630e+00 2.760081560559999758e+00 9.535779999999999745e+01 9.453480000000000416e+01
6.443010000000000126e+00 2.760499452319999492e+00 9.536010000000000275e+01 9.453109999999999502e+01
6.451775999999999733e+00 2.760873509280000082e+00 9.535899999999999466e+01 9.453270000000000550e+01
6.460542000000000229e+00 2.761285556399999841e+00 9.536129999999999995e+01 9.452909999999999968e+01
6.469307999999999836e+00 2.761653768720000013e+00 9.536020000000000607e+01 9.453060000000000684e+01
6.478074000000000332e+00 2.762062893520000006e+00 9.536249999999999716e+01 9.452700000000000102e+01
6.486839999999999939e+00 2.762431105839999734e+00 9.536140000000000327e+01 9.452859999999999729e+01
6.495605999999999547e+00 2.762837308319999963e+00 9.536369999999999436e+01 9.452500000000000568e+01
6.504372000000000043e+00 2.763199675999999716e+00 9.536249999999999716e+01 9.452649999999999864e+01
6.513137999999999650e+00 2.763602956159999735e+00 9.536490000000000578e+01 9.452299999999999613e+01
6.521904000000000146e+00 2.763962401519999723e+00 9.536369999999999436e+01 9.452450000000000330e+01
6.530669999999999753e+00 2.764359837039999768e+00 9.536599999999999966e+01 9.452100000000000080e+01
6.539436000000000249e+00 2.764719282399999756e+00 9.536480000000000246e+01 9.452249999999999375e+01
6.548201999999999856e+00 2.765113795599999591e+00 9.536709999999999354e+01 9.451900000000000546e+01
6.556968000000000352e+00 2.765467396319999605e+00 9.536599999999999966e+01 9.452049999999999841e+01
6.565733999999999959e+00 2.765858987199999675e+00 9.536830000000000496e+01 9.451699999999999591e+01
6.574500000000000455e+00 2.766209665599999923e+00 9.536709999999999354e+01 9.451860000000000639e+01
6.583266000000000062e+00 2.767022070559999936e+00 9.534590000000000032e+01 9.455830000000000268e+01
6.592031999999999670e+00 2.767323069520000178e+00 9.534220000000000539e+01 9.455700000000000216e+01
6.600798000000000165e+00 2.767673747919999983e+00 9.534480000000000643e+01 9.455360000000000298e+01
6.609563999999999773e+00 2.768003970079999654e+00 9.534369999999999834e+01 9.455490000000000350e+01
6.618330000000000268e+00 2.768395560960000168e+00 9.534680000000000177e+01 9.455150000000000432e+01
6.627095999999999876e+00 2.768734550080000023e+00 9.534610000000000696e+01 9.455289999999999395e+01
6.635862000000000371e+00 2.769111529359999935e+00 9.534919999999999618e+01 9.454940000000000566e+01
6.644627999999999979e+00 2.769435906880000076e+00 9.534869999999999379e+01 9.455100000000000193e+01
6.653394000000000474e+00 2.769798274559999829e+00 9.535160000000000480e+01 9.454760000000000275e+01
6.662160000000000082e+00 2.770116807439999995e+00 9.535110000000000241e+01 9.454909999999999570e+01
6.670925999999999689e+00 2.770479175119999748e+00 9.535410000000000252e+01 9.454569999999999652e+01
6.679692000000000185e+00 2.770800630319999680e+00 9.535360000000000014e+01 9.454730000000000700e+01
6.688457999999999792e+00 2.771160075680000112e+00 9.535649999999999693e+01 9.454399999999999693e+01
6.697224000000000288e+00 2.771475686239999625e+00 9.535609999999999786e+01 9.454559999999999320e+01
6.705989999999999895e+00 2.771832209279999848e+00 9.535899999999999466e+01 9.454219999999999402e+01
6.714756000000000391e+00 2.772144897520000040e+00 9.535850000000000648e+01 9.454380000000000450e+01
6.723521999999999998e+00 2.772495575919999844e+00 9.536150000000000659e+01 9.454049999999999443e+01
6.732288000000000494e+00 2.772808264160000036e+00 9.536100000000000421e+01 9.454210000000000491e+01
6.741054000000000102e+00 2.773156020239999631e+00 9.536390000000000100e+01 9.453879999999999484e+01
6.749820000000000597e+00 2.773462863839999848e+00 9.536350000000000193e+01 9.454040000000000532e+01
6.758586000000000205e+00 2.773807697600000122e+00 9.536620000000000630e+01 9.453709999999999525e+01
6.767351999999999812e+00 2.774111618879999686e+00 9.536509999999999820e+01 9.453870000000000573e+01
6.776118000000000308e+00 2.774453530319999750e+00 9.536719999999999686e+01 9.453539999999999566e+01
6.784883999999999915e+00 2.774754529279999993e+00 9.536610000000000298e+01 9.453700000000000614e+01
6.793650000000000411e+00 2.775093518399999848e+00 9.536830000000000496e+01 9.453379999999999939e+01
6.802416000000000018e+00 2.775394517359999647e+00 9.536719999999999686e+01 9.453539999999999566e+01
6.811182000000000514e+00 2.775727661839999971e+00 9.536939999999999884e+01 9.453220000000000312e+01
6.819948000000000121e+00 2.776025738480000005e+00 9.536830000000000496e+01 9.453379999999999939e+01
6.828714000000000617e+00 2.776355960639999676e+00 9.537040000000000362e+01 9.453060000000000684e+01
6.837480000000000224e+00 2.776651114959999944e+00 9.536929999999999552e+01 9.453220000000000312e+01
6.846245999999999832e+00 2.776978414799999850e+00 9.537139999999999418e+01 9.452899999999999636e+01
6.855012000000000327e+00 2.777270646799999909e+00 9.537030000000000030e+01 9.453060000000000684e+01
6.863777999999999935e+00 2.777595024319999606e+00 9.537250000000000227e+01 9.452740000000000009e+01
6.872544000000000430e+00 2.777884333999999900e+00 9.537130000000000507e+01 9.452899999999999636e+01
6.881310000000000038e+00 2.778205789199999831e+00 9.537350000000000705e+01 9.452589999999999293e+01
6.890076000000000533e+00 2.778492176559999915e+00 9.537239999999999895e+01 9.452750000000000341e+01
6.898842000000000141e+00 2.778813631759999847e+00 9.537449999999999761e+01 9.452429999999999666e+01
6.907608000000000636e+00 2.779094174479999957e+00 9.537330000000000041e+01 9.452589999999999293e+01
6.916374000000000244e+00 2.779412707359999679e+00 9.537539999999999907e+01 9.452280000000000371e+01
6.925140000000000740e+00 2.779693250080000233e+00 9.537430000000000518e+01 9.452439999999999998e+01
6.933906000000000347e+00 2.780005938319999537e+00 9.537640000000000384e+01 9.452129999999999654e+01
6.942671999999999954e+00 2.780283558719999881e+00 9.537529999999999575e+01 9.452290000000000703e+01
6.951438000000000450e+00 2.780596246959999629e+00 9.537739999999999441e+01 9.451980000000000359e+01
6.960204000000000057e+00 2.780870945039999764e+00 9.537619999999999720e+01 9.452139999999999986e+01
6.968970000000000553e+00 2.781180710959999747e+00 9.537829999999999586e+01 9.451829999999999643e+01
6.977736000000000161e+00 2.781452486720000117e+00 9.537720000000000198e+01 9.451990000000000691e+01
6.986502000000000656e+00 2.781759330319999890e+00 9.537930000000000064e+01 9.451690000000000680e+01
6.995268000000000264e+00 2.782028183760000051e+00 9.537810000000000343e+01 9.451850000000000307e+01
7.004034000000000759e+00 2.782332105039999615e+00 9.538020000000000209e+01 9.451539999999999964e+01
7.012800000000000367e+00 2.782598036160000010e+00 9.537900000000000489e+01 9.451699999999999591e+01
7.021565999999999974e+00 2.783182500159999684e+00 9.535150000000000148e+01 9.454600000000000648e+01
7.030332000000000470e+00 2.783416285759999997e+00 9.534869999999999379e+01 9.454519999999999413e+01
7.039098000000000077e+00 2.783688061519999923e+00 9.535089999999999577e+01 9.454210000000000491e+01
7.047864000000000573e+00 2.783948147999999900e+00 9.534999999999999432e+01 9.454349999999999454e+01
7.056630000000000180e+00 2.784254991599999673e+00 9.535250000000000625e+01 9.454049999999999443e+01
7.065396000000000676e+00 2.784520922719999625e+00 9.535190000000000055e+01 9.454200000000000159e+01
7.074162000000000283e+00 2.784816077039999893e+00 9.535450000000000159e+01 9.453900000000000148e+01
7.082928000000000779e+00 2.785067396559999686e+00 9.535399999999999920e+01 9.454049999999999443e+01
7.091694000000000386e+00 2.785350861599999561e+00 9.535649999999999693e+01 9.453759999999999764e+01
7.100460000000000882e+00 2.785596336479999824e+00 9.535599999999999454e+01 9.453919999999999391e+01
7.109226000000000489e+00 2.785879801519999699e+00 9.535850000000000648e+01 9.453619999999999379e+01
7.117992000000000097e+00 2.786128198719999727e+00 9.535800000000000409e+01 9.453789999999999338e+01
7.126757999999999704e+00 2.786408741439999837e+00 9.536050000000000182e+01 9.453489999999999327e+01
7.135523999999999312e+00 2.786654216320000099e+00 9.535999999999999943e+01 9.453650000000000375e+01
7.144289999999999807e+00 2.786934759039999765e+00 9.536249999999999716e+01 9.453360000000000696e+01
7.153055999999999415e+00 2.787177311599999818e+00 9.536199999999999477e+01 9.453520000000000323e+01
7.161821999999999910e+00 2.787454931999999719e+00 9.536430000000000007e+01 9.453230000000000643e+01
7.170587999999999518e+00 2.787694562239999563e+00 9.536329999999999529e+01 9.453390000000000271e+01
7.179354000000000013e+00 2.787969260320000142e+00 9.536520000000000152e+01 9.453100000000000591e+01
7.188119999999999621e+00 2.788208890559999986e+00 9.536419999999999675e+01 9.453260000000000218e+01
7.196885999999999228e+00 2.788480666319999468e+00 9.536610000000000298e+01 9.452970000000000539e+01
7.205651999999999724e+00 2.788720296559999756e+00 9.536499999999999488e+01 9.453140000000000498e+01
7.214417999999999331e+00 2.788989149999999917e+00 9.536700000000000443e+01 9.452849999999999397e+01
7.223183999999999827e+00 2.789222935599999786e+00 9.536589999999999634e+01 9.453010000000000446e+01
7.231949999999999434e+00 2.789491789039999947e+00 9.536780000000000257e+01 9.452719999999999345e+01
7.240715999999999930e+00 2.789725574639999817e+00 9.536669999999999447e+01 9.452880000000000393e+01
7.249481999999999537e+00 2.789991505759999768e+00 9.536870000000000402e+01 9.452599999999999625e+01
7.258248000000000033e+00 2.790222369039999872e+00 9.536759999999999593e+01 9.452760000000000673e+01
7.267013999999999641e+00 2.790485377839999614e+00 9.536950000000000216e+01 9.452479999999999905e+01
7.275779999999999248e+00 2.790713318799999954e+00 9.536839999999999407e+01 9.452639999999999532e+01
7.284545999999999744e+00 2.790973405279999930e+00 9.537030000000000030e+01 9.452349999999999852e+01
7.293311999999999351e+00 2.791201346239999825e+00 9.536929999999999552e+01 9.452519999999999811e+01
7.302077999999999847e+00 2.791461432719999802e+00 9.537120000000000175e+01 9.452230000000000132e+01
7.310843999999999454e+00 2.791686451359999932e+00 9.537009999999999366e+01 9.452400000000000091e+01
7.319609999999999950e+00 2.791940693199999934e+00 9.537199999999999989e+01 9.452119999999999322e+01
7.328375999999999557e+00 2.792165711839999620e+00 9.537090000000000600e+01 9.452280000000000371e+01
7.337142000000000053e+00 2.792419953679999622e+00 9.537279999999999802e+01 9.451999999999999602e+01
7.345907999999999660e+00 2.792639127680000222e+00 9.537170000000000414e+01 9.452160000000000650e+01
7.354674000000000156e+00 2.792890447200000015e+00 9.537359999999999616e+01 9.451879999999999882e+01
7.363439999999999763e+00 2.793112543519999935e+00 9.537250000000000227e+01 9.452039999999999509e+01
7.372205999999999371e+00 2.793360940719999519e+00 9.537439999999999429e+01 9.451770000000000493e+01
7.380971999999999866e+00 2.793577192399999909e+00 9.537330000000000041e+01 9.451930000000000121e+01
7.389737999999999474e+00 2.793825589599999493e+00 9.537510000000000332e+01 9.451649999999999352e+01
7.398503999999999969e+00 2.794041841279999883e+00 9.537409999999999854e+01 9.451810000000000400e+01
7.407269999999999577e+00 2.794287316160000145e+00 9.537590000000000146e+01 9.451539999999999964e+01
7.416036000000000072e+00 2.794500645519999882e+00 9.537479999999999336e+01 9.451699999999999591e+01
7.424801999999999680e+00 2.794743198079999491e+00 9.537669999999999959e+01 9.451430000000000575e+01
7.433568000000000175e+00 2.794953605119999462e+00 9.537560000000000571e+01 9.451590000000000202e+01
7.442333999999999783e+00 2.795196157679999960e+00 9.537739999999999441e+01 9.451319999999999766e+01
7.451099999999999390e+00 2.795403642400000166e+00 9.537630000000000052e+01 9.451479999999999393e+01
7.459865999999999886e+00 2.795839068079999823e+00 9.535509999999999309e+01 9.453730000000000189e+01
7.468631999999999493e+00 2.796005640319999763e+00 9.535269999999999868e+01 9.453679999999999950e+01
7.477397999999999989e+00 2.796213125039999969e+00 9.535450000000000159e+01 9.453409999999999513e+01
7.486163999999999596e+00 2.796408920479999782e+00 9.535330000000000439e+01 9.453549999999999898e+01
7.494930000000000092e+00 2.796657317679999810e+00 9.535500000000000398e+01 9.453279999999999461e+01
7.503695999999999700e+00 2.796864802400000016e+00 9.535389999999999588e+01 9.453430000000000177e+01
7.512462000000000195e+00 2.797101510319999651e+00 9.535569999999999879e+01 9.453159999999999741e+01
7.521227999999999803e+00 2.797294383440000143e+00 9.535460000000000491e+01 9.453319999999999368e+01
7.529994000000000298e+00 2.797513557439999854e+00 9.535639999999999361e+01 9.453050000000000352e+01
7.538759999999999906e+00 2.797703508240000136e+00 9.535529999999999973e+01 9.453209999999999980e+01
7.547525999999999513e+00 2.797925604560000057e+00 9.535699999999999932e+01 9.452949999999999875e+01
7.556292000000000009e+00 2.798118477679999661e+00 9.535599999999999454e+01 9.453109999999999502e+01
7.565057999999999616e+00 2.798340573999999581e+00 9.535769999999999413e+01 9.452849999999999397e+01
7.573824000000000112e+00 2.798530524799999863e+00 9.535670000000000357e+01 9.453010000000000446e+01
7.582589999999999719e+00 2.798752621119999784e+00 9.535840000000000316e+01 9.452750000000000341e+01
7.591356000000000215e+00 2.798939649599999857e+00 9.535739999999999839e+01 9.452909999999999968e+01
7.600121999999999822e+00 2.799158823599999568e+00 9.535909999999999798e+01 9.452649999999999864e+01
7.608888000000000318e+00 2.799345852079999641e+00 9.535809999999999320e+01 9.452809999999999491e+01
7.617653999999999925e+00 2.799562103760000031e+00 9.535980000000000700e+01 9.452549999999999386e+01
7.626419999999999533e+00 2.799746209919999895e+00 9.535880000000000223e+01 9.452710000000000434e+01
7.635186000000000028e+00 2.799962461599999841e+00 9.536050000000000182e+01 9.452450000000000330e+01
7.643951999999999636e+00 2.800146567759999705e+00 9.535949999999999704e+01 9.452609999999999957e+01
7.652718000000000131e+00 2.800356974799999676e+00 9.536119999999999663e+01 9.452360000000000184e+01
7.661483999999999739e+00 2.800541080959999540e+00 9.536020000000000607e+01 9.452519999999999811e+01
7.670250000000000234e+00 2.800751487999999512e+00 9.536180000000000234e+01 9.452259999999999707e+01
7.679015999999999842e+00 2.800932671840000054e+00 9.536079999999999757e+01 9.452419999999999334e+01
7.687782000000000338e+00 2.801143078880000026e+00 9.536249999999999716e+01 9.452169999999999561e+01
7.696547999999999945e+00 2.801321340399999915e+00 9.536150000000000659e+01 9.452330000000000609e+01
7.705314000000000441e+00 2.801528825119999677e+00 9.536320000000000618e+01 9.452079999999999416e+01
7.714080000000000048e+00 2.801707086640000011e+00 9.536220000000000141e+01 9.452240000000000464e+01
7.722845999999999655e+00 2.801911649040000007e+00 9.536379999999999768e+01 9.451980000000000359e+01
7.731612000000000151e+00 2.802089910559999453e+00 9.536279999999999291e+01 9.452150000000000318e+01
7.740377999999999759e+00 2.802291550639999684e+00 9.536450000000000671e+01 9.451890000000000214e+01
7.749144000000000254e+00 2.802466889839999808e+00 9.536350000000000193e+01 9.452049999999999841e+01
7.757909999999999862e+00 2.802671452239999805e+00 9.536509999999999820e+01 9.451800000000000068e+01
7.766676000000000357e+00 2.802843869119999720e+00 9.536409999999999343e+01 9.451959999999999695e+01
7.775441999999999965e+00 2.803042586879999742e+00 9.536579999999999302e+01 9.451709999999999923e+01
7.784208000000000460e+00 2.803215003760000101e+00 9.536469999999999914e+01 9.451879999999999882e+01
7.792974000000000068e+00 2.803413721520000124e+00 9.536639999999999873e+01 9.451630000000000109e+01
7.801740000000000563e+00 2.803586138399999594e+00 9.536539999999999395e+01 9.451789999999999736e+01
7.810506000000000171e+00 2.803781933839999851e+00 9.536700000000000443e+01 9.451539999999999964e+01
7.819271999999999778e+00 2.803951428399999557e+00 9.536599999999999966e+01 9.451699999999999591e+01
7.828038000000000274e+00 2.804147223839999814e+00 9.536759999999999593e+01 9.451449999999999818e+01
7.836803999999999881e+00 2.804313796079999754e+00 9.536660000000000537e+01 9.451609999999999445e+01
7.845570000000000377e+00 2.804506669199999802e+00 9.536830000000000496e+01 9.451370000000000005e+01
7.854335999999999984e+00 2.804673241439999742e+00 9.536719999999999686e+01 9.451529999999999632e+01
7.863102000000000480e+00 2.804866114559999790e+00 9.536889999999999645e+01 9.451279999999999859e+01
7.871868000000000087e+00 2.805029764479999965e+00 9.536780000000000257e+01 9.451439999999999486e+01
7.880634000000000583e+00 2.805219715280000248e+00 9.536950000000000216e+01 9.451200000000000045e+01
7.889400000000000190e+00 2.805383365199999979e+00 9.536839999999999407e+01 9.451359999999999673e+01
7.898165999999999798e+00 2.805707742719999676e+00 9.534839999999999804e+01 9.452989999999999782e+01
7.906932000000000293e+00 2.805824635520000054e+00 9.534590000000000032e+01 9.452970000000000539e+01
7.915697999999999901e+00 2.805976596159999836e+00 9.534690000000000509e+01 9.452719999999999345e+01
7.924464000000000397e+00 2.806131479119999828e+00 9.534560000000000457e+01 9.452870000000000061e+01
7.933230000000000004e+00 2.806333119200000059e+00 9.534699999999999420e+01 9.452620000000000289e+01
7.941996000000000500e+00 2.806499691439999999e+00 9.534600000000000364e+01 9.452769999999999584e+01
7.950762000000000107e+00 2.806686719920000073e+00 9.534749999999999659e+01 9.452519999999999811e+01
7.959528000000000603e+00 2.806838680559999855e+00 9.534659999999999513e+01 9.452679999999999438e+01
7.968294000000000210e+00 2.807014019759999535e+00 9.534799999999999898e+01 9.452439999999999998e+01
7.977060000000000706e+00 2.807163058079999995e+00 9.534709999999999752e+01 9.452599999999999625e+01
7.985826000000000313e+00 2.807338397279999676e+00 9.534860000000000468e+01 9.452360000000000184e+01
7.994591999999999921e+00 2.807490357919999902e+00 9.534759999999999991e+01 9.452519999999999811e+01
8.003358000000000416e+00 2.807665697119999582e+00 9.534910000000000707e+01 9.452290000000000703e+01
8.012124000000000024e+00 2.807817657759999808e+00 9.534820000000000562e+01 9.452450000000000330e+01
8.020889999999999631e+00 2.807992996959999932e+00 9.534969999999999857e+01 9.452209999999999468e+01
8.029656000000001015e+00 2.808139112960000183e+00 9.534869999999999379e+01 9.452370000000000516e+01
8.038422000000000622e+00 2.808314452159999863e+00 9.535020000000000095e+01 9.452139999999999986e+01
8.047188000000000230e+00 2.808460568160000115e+00 9.534929999999999950e+01 9.452299999999999613e+01
8.055953999999999837e+00 2.808632985040000030e+00 9.535080000000000666e+01 9.452060000000000173e+01
8.064720000000001221e+00 2.808779101039999837e+00 9.534980000000000189e+01 9.452219999999999800e+01
8.073486000000000828e+00 2.808951517919999752e+00 9.535129999999999484e+01 9.451990000000000691e+01
8.082252000000000436e+00 2.809097633920000003e+00 9.535039999999999338e+01 9.452150000000000318e+01
8.091018000000000043e+00 2.809267128480000153e+00 9.535190000000000055e+01 9.451919999999999789e+01
8.099783999999999651e+00 2.809410322159999751e+00 9.535089999999999577e+01 9.452079999999999416e+01
8.108550000000001035e+00 2.809579816719999901e+00 9.535240000000000293e+01 9.451839999999999975e+01
8.117316000000000642e+00 2.809723010399999943e+00 9.535139999999999816e+01 9.451999999999999602e+01
8.126082000000000249e+00 2.809889582639999883e+00 9.535290000000000532e+01 9.451770000000000493e+01
8.134847999999999857e+00 2.810032776319999925e+00 9.535200000000000387e+01 9.451930000000000121e+01
8.143614000000001241e+00 2.810196426240000100e+00 9.535349999999999682e+01 9.451699999999999591e+01
8.152380000000000848e+00 2.810336697599999933e+00 9.535250000000000625e+01 9.451860000000000639e+01
8.161146000000000456e+00 2.810503269839999874e+00 9.535399999999999920e+01 9.451640000000000441e+01
8.169912000000000063e+00 2.810643541199999706e+00 9.535299999999999443e+01 9.451789999999999736e+01
8.178677999999999670e+00 2.810807191119999882e+00 9.535450000000000159e+01 9.451569999999999538e+01
8.187444000000001054e+00 2.810944540159999949e+00 9.535360000000000014e+01 9.451730000000000587e+01
8.196210000000000662e+00 2.811105267759999915e+00 9.535500000000000398e+01 9.451500000000000057e+01
8.204976000000000269e+00 2.811242616799999983e+00 9.535410000000000252e+01 9.451659999999999684e+01
8.213741999999999877e+00 2.811403344399999948e+00 9.535559999999999548e+01 9.451430000000000575e+01
8.222507999999999484e+00 2.811540693439999572e+00 9.535460000000000491e+01 9.451590000000000202e+01
8.231273999999999091e+00 2.811701421039999982e+00 9.535609999999999786e+01 9.451370000000000005e+01
8.240039999999998699e+00 2.811835847759999840e+00 9.535509999999999309e+01 9.451519999999999300e+01
8.248806000000000083e+00 2.811993653039999597e+00 9.535660000000000025e+01 9.451300000000000523e+01
8.257571999999999690e+00 2.812128079759999899e+00 9.535559999999999548e+01 9.451460000000000150e+01
8.266337999999999298e+00 2.812285885040000100e+00 9.535710000000000264e+01 9.451239999999999952e+01
8.275103999999998905e+00 2.812417389439999749e+00 9.535609999999999786e+01 9.451390000000000668e+01
8.283870000000000289e+00 2.812572272399999740e+00 9.535760000000000502e+01 9.451170000000000471e+01
8.292635999999999896e+00 2.812703776799999833e+00 9.535660000000000025e+01 9.451330000000000098e+01
8.301401999999999504e+00 2.812858659759999824e+00 9.535809999999999320e+01 9.451109999999999900e+01
8.310167999999999111e+00 2.812990164159999917e+00 9.535710000000000264e+01 9.451260000000000616e+01
8.318934000000000495e+00 2.813145047119999909e+00 9.535859999999999559e+01 9.451040000000000418e+01
8.327700000000000102e+00 2.813273629200000236e+00 9.535760000000000502e+01 9.451200000000000045e+01
8.336465999999999710e+00 2.813524948720000030e+00 9.534010000000000673e+01 9.452439999999999998e+01
8.345231999999999317e+00 2.813609695999999882e+00 9.533769999999999811e+01 9.452439999999999998e+01
8.353997999999998925e+00 2.813738278080000210e+00 9.533859999999999957e+01 9.452209999999999468e+01
8.362764000000000308e+00 2.813863937839999885e+00 9.533740000000000236e+01 9.452349999999999852e+01
8.371529999999999916e+00 2.814027587759999616e+00 9.533870000000000289e+01 9.452129999999999654e+01
8.380295999999999523e+00 2.814162014479999918e+00 9.533769999999999811e+01 9.452270000000000039e+01
8.389061999999999131e+00 2.814311052799999935e+00 9.533910000000000196e+01 9.452049999999999841e+01
8.397828000000000515e+00 2.814430867919999635e+00 9.533820000000000050e+01 9.452209999999999468e+01
8.406594000000000122e+00 2.814568216960000147e+00 9.533950000000000102e+01 9.451990000000000691e+01
8.415359999999999729e+00 2.814685109759999637e+00 9.533859999999999957e+01 9.452150000000000318e+01
8.424125999999999337e+00 2.814822458800000149e+00 9.533990000000000009e+01 9.451930000000000121e+01
8.432891999999998944e+00 2.814942273919999849e+00 9.533899999999999864e+01 9.452089999999999748e+01
8.441658000000000328e+00 2.815082545279999682e+00 9.534040000000000248e+01 9.451869999999999550e+01
8.450423999999999936e+00 2.815199438080000061e+00 9.533939999999999770e+01 9.452030000000000598e+01
8.459189999999999543e+00 2.815336787119999684e+00 9.534080000000000155e+01 9.451810000000000400e+01
8.467955999999999150e+00 2.815453679920000063e+00 9.533990000000000009e+01 9.451970000000000027e+01
8.476722000000000534e+00 2.815591028959999687e+00 9.534120000000000061e+01 9.451760000000000161e+01
8.485488000000000142e+00 2.815704999439999856e+00 9.534029999999999916e+01 9.451909999999999457e+01
8.494253999999999749e+00 2.815842348479999924e+00 9.534170000000000300e+01 9.451699999999999591e+01
8.503019999999999357e+00 2.815956318959999649e+00 9.534069999999999823e+01 9.451860000000000639e+01
8.511785999999998964e+00 2.816090745679999952e+00 9.534210000000000207e+01 9.451649999999999352e+01
8.520552000000000348e+00 2.816204716160000121e+00 9.534120000000000061e+01 9.451800000000000068e+01
8.529317999999999955e+00 2.816339142879999979e+00 9.534250000000000114e+01 9.451590000000000202e+01
8.538083999999999563e+00 2.816450191039999940e+00 9.534159999999999968e+01 9.451749999999999829e+01
8.546849999999999170e+00 2.816584617759999798e+00 9.534290000000000020e+01 9.451539999999999964e+01
8.555616000000000554e+00 2.816695665919999758e+00 9.534199999999999875e+01 9.451690000000000680e+01
8.564382000000000161e+00 2.816827170319999851e+00 9.534340000000000259e+01 9.451479999999999393e+01
8.573147999999999769e+00 2.816938218479999811e+00 9.534239999999999782e+01 9.451640000000000441e+01
8.581913999999999376e+00 2.817069722879999905e+00 9.534380000000000166e+01 9.451430000000000575e+01
8.590679999999998984e+00 2.817177848720000100e+00 9.534290000000000020e+01 9.451590000000000202e+01
8.599446000000000367e+00 2.817309353119999749e+00 9.534420000000000073e+01 9.451380000000000337e+01
8.608211999999999975e+00 2.817414556639999734e+00 9.534329999999999927e+01 9.451539999999999964e+01
8.616977999999999582e+00 2.817546061039999827e+00 9.534459999999999980e+01 9.451330000000000098e+01
8.625743999999999190e+00 2.817651264559999813e+00 9.534369999999999834e+01 9.451479999999999393e+01
8.634510000000000574e+00 2.817779846639999697e+00 9.534499999999999886e+01 9.451279999999999859e+01
8.643276000000000181e+00 2.817887972479999892e+00 9.534409999999999741e+01 9.451430000000000575e+01
8.652041999999999788e+00 2.818013632239999566e+00 9.534539999999999793e+01 9.451229999999999620e+01
8.660807999999999396e+00 2.818118835759999996e+00 9.534449999999999648e+01 9.451380000000000337e+01
8.669574000000000780e+00 2.818244495519999671e+00 9.534579999999999700e+01 9.451179999999999382e+01
8.678340000000000387e+00 2.818349699040000100e+00 9.534489999999999554e+01 9.451330000000000098e+01
8.687105999999999995e+00 2.818475358799999775e+00 9.534619999999999607e+01 9.451130000000000564e+01
8.695871999999999602e+00 2.818577639999999551e+00 9.534529999999999461e+01 9.451290000000000191e+01
8.704637999999999209e+00 2.818703299760000114e+00 9.534659999999999513e+01 9.451080000000000325e+01
8.713404000000000593e+00 2.818805580959999890e+00 9.534569999999999368e+01 9.451239999999999952e+01
8.722170000000000201e+00 2.818928318400000244e+00 9.534699999999999420e+01 9.451040000000000418e+01
8.730935999999999808e+00 2.819030599599999576e+00 9.534610000000000696e+01 9.451189999999999714e+01
8.739701999999999416e+00 2.819150414719999720e+00 9.534739999999999327e+01 9.450990000000000180e+01
8.748468000000000799e+00 2.819252695919999940e+00 9.534650000000000603e+01 9.451139999999999475e+01
8.757234000000000407e+00 2.819372511039999640e+00 9.534780000000000655e+01 9.450939999999999941e+01
8.766000000000000014e+00 2.819471869919999651e+00 9.534690000000000509e+01 9.451099999999999568e+01
8.774765999999999622e+00 2.819664743039999699e+00 9.533199999999999363e+01 9.452139999999999986e+01
8.783531999999999229e+00 2.819720267119999679e+00 9.532989999999999498e+01 9.452150000000000318e+01
8.792297999999998837e+00 2.819825470639999665e+00 9.533060000000000400e+01 9.451940000000000452e+01
8.801064000000000220e+00 2.819927751839999885e+00 9.532949999999999591e+01 9.452070000000000505e+01
8.809829999999999828e+00 2.820062178559999744e+00 9.533060000000000400e+01 9.451869999999999550e+01
8.818595999999999435e+00 2.820170304399999495e+00 9.532980000000000587e+01 9.452009999999999934e+01
8.827361999999999043e+00 2.820290119519999639e+00 9.533100000000000307e+01 9.451810000000000400e+01
8.836128000000000426e+00 2.820383633759999675e+00 9.533010000000000161e+01 9.451949999999999363e+01
8.844893999999998258e+00 2.820491759599999870e+00 9.533129999999999882e+01 9.451760000000000161e+01
8.853659999999999641e+00 2.820582351519999698e+00 9.533050000000000068e+01 9.451909999999999457e+01
8.862425999999999249e+00 2.820693399679999658e+00 9.533169999999999789e+01 9.451720000000000255e+01
8.871192000000000633e+00 2.820783991599999929e+00 9.533079999999999643e+01 9.451869999999999550e+01
8.879957999999998464e+00 2.820895039759999889e+00 9.533199999999999363e+01 9.451670000000000016e+01
8.888723999999999847e+00 2.820985631680000161e+00 9.533119999999999550e+01 9.451819999999999311e+01
8.897489999999999455e+00 2.821096679840000121e+00 9.533240000000000691e+01 9.451630000000000109e+01
8.906256000000000839e+00 2.821184349440000183e+00 9.533150000000000546e+01 9.451779999999999404e+01
8.915021999999998670e+00 2.821295397600000143e+00 9.533270000000000266e+01 9.451590000000000202e+01
8.923788000000000054e+00 2.821383067200000205e+00 9.533190000000000452e+01 9.451739999999999498e+01
8.932553999999999661e+00 2.821491193039999956e+00 9.533310000000000173e+01 9.451550000000000296e+01
8.941320000000001045e+00 2.821578862640000018e+00 9.533220000000000027e+01 9.451699999999999591e+01
8.950085999999998876e+00 2.821686988479999769e+00 9.533339999999999748e+01 9.451510000000000389e+01
8.958852000000000260e+00 2.821774658079999831e+00 9.533249999999999602e+01 9.451659999999999684e+01
8.967617999999999867e+00 2.821879861599999817e+00 9.533379999999999654e+01 9.451470000000000482e+01
8.976383999999999475e+00 2.821964608879999670e+00 9.533289999999999509e+01 9.451619999999999777e+01
8.985149999999999082e+00 2.822072734719999865e+00 9.533410000000000650e+01 9.451430000000000575e+01
8.993916000000000466e+00 2.822157482000000162e+00 9.533320000000000505e+01 9.451579999999999870e+01
9.002682000000000073e+00 2.822259763199999494e+00 9.533450000000000557e+01 9.451390000000000668e+01
9.011447999999999681e+00 2.822344510479999791e+00 9.533360000000000412e+01 9.451539999999999964e+01
9.020213999999999288e+00 2.822449713999999776e+00 9.533480000000000132e+01 9.451359999999999673e+01
9.028980000000000672e+00 2.822531538959999864e+00 9.533389999999999986e+01 9.451510000000000389e+01
9.037745999999998503e+00 2.822636742479999850e+00 9.533520000000000039e+01 9.451319999999999766e+01
9.046511999999999887e+00 2.822718567439999937e+00 9.533429999999999893e+01 9.451470000000000482e+01
9.055277999999999494e+00 2.822820848640000158e+00 9.533549999999999613e+01 9.451290000000000191e+01
9.064044000000000878e+00 2.822902673599999801e+00 9.533459999999999468e+01 9.451439999999999486e+01
9.072809999999998709e+00 2.823004954800000021e+00 9.533580000000000609e+01 9.451250000000000284e+01
9.081576000000000093e+00 2.823083857439999900e+00 9.533490000000000464e+01 9.451399999999999579e+01
9.090341999999999700e+00 2.823186138640000120e+00 9.533620000000000516e+01 9.451220000000000709e+01
9.099108000000001084e+00 2.823265041279999998e+00 9.533530000000000371e+01 9.451370000000000005e+01
9.107873999999998915e+00 2.823364400160000010e+00 9.533650000000000091e+01 9.451179999999999382e+01
9.116640000000000299e+00 2.823443302799999888e+00 9.533559999999999945e+01 9.451330000000000098e+01
9.125405999999999906e+00 2.823542661679999899e+00 9.533679999999999666e+01 9.451149999999999807e+01
9.134171999999999514e+00 2.823621564319999777e+00 9.533589999999999520e+01 9.451300000000000523e+01
9.142937999999999121e+00 2.823720923199999788e+00 9.533719999999999573e+01 9.451120000000000232e+01
9.151704000000000505e+00 2.823796903519999901e+00 9.533629999999999427e+01 9.451269999999999527e+01
9.160470000000000113e+00 2.823896262399999912e+00 9.533750000000000568e+01 9.451099999999999568e+01
9.169235999999999720e+00 2.823972242720000025e+00 9.533660000000000423e+01 9.451260000000000616e+01
9.178001999999999327e+00 2.824068679279999827e+00 9.533780000000000143e+01 9.451090000000000657e+01
9.186768000000000711e+00 2.824144659599999940e+00 9.533689999999999998e+01 9.451250000000000284e+01
9.195533999999998542e+00 2.824241096159999742e+00 9.533809999999999718e+01 9.451090000000000657e+01
9.204299999999999926e+00 2.824317076479999855e+00 9.533719999999999573e+01 9.451250000000000284e+01
9.213065999999999534e+00 2.824469037120000081e+00 9.532219999999999516e+01 9.451900000000000546e+01
9.221832000000000917e+00 2.824501182639999719e+00 9.532030000000000314e+01 9.451940000000000452e+01
9.230597999999998748e+00 2.824585929919999572e+00 9.532099999999999795e+01 9.451739999999999498e+01
9.239364000000000132e+00 2.824664832559999894e+00 9.531999999999999318e+01 9.451879999999999882e+01
9.248129999999999740e+00 2.824775880719999854e+00 9.532099999999999795e+01 9.451690000000000680e+01
9.256896000000001123e+00 2.824863550319999916e+00 9.532019999999999982e+01 9.451850000000000307e+01
9.265661999999998955e+00 2.824962909199999928e+00 9.532129999999999370e+01 9.451680000000000348e+01
9.274428000000000338e+00 2.825033044880000066e+00 9.532049999999999557e+01 9.451829999999999643e+01
9.283193999999999946e+00 2.825117792159999919e+00 9.532160000000000366e+01 9.451670000000000016e+01
9.291960000000001330e+00 2.825187927840000057e+00 9.532070000000000221e+01 9.451819999999999311e+01
9.300725999999999161e+00 2.825275597440000119e+00 9.532179999999999609e+01 9.451659999999999684e+01
9.309492000000000544e+00 2.825345733120000258e+00 9.532099999999999795e+01 9.451819999999999311e+01
9.318258000000000152e+00 2.825433402719999876e+00 9.532210000000000605e+01 9.451649999999999352e+01
9.327023999999999759e+00 2.825503538399999570e+00 9.532129999999999370e+01 9.451810000000000400e+01
9.335789999999999367e+00 2.825591207999999632e+00 9.532240000000000180e+01 9.451649999999999352e+01
9.344556000000000751e+00 2.825661343679999771e+00 9.532160000000000366e+01 9.451800000000000068e+01
9.353322000000000358e+00 2.825746090959999623e+00 9.532269999999999754e+01 9.451640000000000441e+01
9.362087999999999965e+00 2.825816226639999762e+00 9.532179999999999609e+01 9.451800000000000068e+01
9.370853999999999573e+00 2.825900973919999615e+00 9.532299999999999329e+01 9.451640000000000441e+01
9.379620000000000957e+00 2.825968187279999544e+00 9.532210000000000605e+01 9.451789999999999736e+01
9.388385999999998788e+00 2.826052934559999841e+00 9.532330000000000325e+01 9.451630000000000109e+01
9.397152000000000172e+00 2.826120147920000214e+00 9.532240000000000180e+01 9.451789999999999736e+01
9.405917999999999779e+00 2.826204895200000067e+00 9.532359999999999900e+01 9.451630000000000109e+01
9.414684000000001163e+00 2.826272108559999996e+00 9.532269999999999754e+01 9.451779999999999404e+01
9.423449999999998994e+00 2.826356855839999849e+00 9.532380000000000564e+01 9.451619999999999777e+01
9.432216000000000378e+00 2.826421146879999569e+00 9.532299999999999329e+01 9.451770000000000493e+01
9.440981999999999985e+00 2.826505894159999865e+00 9.532410000000000139e+01 9.451619999999999777e+01
9.449748000000001369e+00 2.826570185200000029e+00 9.532330000000000325e+01 9.451770000000000493e+01
9.458513999999999200e+00 2.826652010159999673e+00 9.532439999999999714e+01 9.451609999999999445e+01
9.467280000000000584e+00 2.826716301199999837e+00 9.532349999999999568e+01 9.451760000000000161e+01
9.476046000000000191e+00 2.826801048479999690e+00 9.532470000000000709e+01 9.451609999999999445e+01
9.484811999999999799e+00 2.826862417199999644e+00 9.532380000000000564e+01 9.451760000000000161e+01
9.493577999999999406e+00 2.826944242159999732e+00 9.532500000000000284e+01 9.451600000000000534e+01
9.502344000000000790e+00 2.827008533199999896e+00 9.532410000000000139e+01 9.451749999999999829e+01
9.511110000000000397e+00 2.827090358159999983e+00 9.532519999999999527e+01 9.451600000000000534e+01
9.519876000000000005e+00 2.827151726879999494e+00 9.532439999999999714e+01 9.451749999999999829e+01
9.528641999999999612e+00 2.827233551840000025e+00 9.532550000000000523e+01 9.451590000000000202e+01
9.537408000000000996e+00 2.827294920559999536e+00 9.532460000000000377e+01 9.451739999999999498e+01
9.546174000000000603e+00 2.827373823199999858e+00 9.532580000000000098e+01 9.451590000000000202e+01
9.554940000000000211e+00 2.827435191919999813e+00 9.532489999999999952e+01 9.451739999999999498e+01
9.563705999999999818e+00 2.827514094560000135e+00 9.532609999999999673e+01 9.451579999999999870e+01
9.572472000000001202e+00 2.827575463279999646e+00 9.532519999999999527e+01 9.451730000000000587e+01
9.581237999999999033e+00 2.827654365919999968e+00 9.532630000000000337e+01 9.451579999999999870e+01
9.590004000000000417e+00 2.827715734639999479e+00 9.532540000000000191e+01 9.451730000000000587e+01
9.598770000000000024e+00 2.827791714959999592e+00 9.532659999999999911e+01 9.451569999999999538e+01
9.607536000000001408e+00 2.827853083679999990e+00 9.532569999999999766e+01 9.451720000000000255e+01
9.616301999999999239e+00 2.827929063999999659e+00 9.532689999999999486e+01 9.451569999999999538e+01
9.625068000000000623e+00 2.827987510399999849e+00 9.532599999999999341e+01 9.451720000000000255e+01
9.633834000000000231e+00 2.828066413040000171e+00 9.532710000000000150e+01 9.451569999999999538e+01
9.642600000000001614e+00 2.828124859439999472e+00 9.532620000000000005e+01 9.451720000000000255e+01
9.651365999999999445e+00 2.828230062959999902e+00 9.531539999999999679e+01 9.452439999999999998e+01
9.660132000000000829e+00 2.828247596879999826e+00 9.531369999999999720e+01 9.452500000000000568e+01
9.668898000000000437e+00 2.828314810239999755e+00 9.531430000000000291e+01 9.452330000000000609e+01
9.677664000000000044e+00 2.828376178960000153e+00 9.531329999999999814e+01 9.452469999999999573e+01
9.686429999999999652e+00 2.828469693199999746e+00 9.531430000000000291e+01 9.452309999999999945e+01
9.695196000000001035e+00 2.828539828879999884e+00 9.531350000000000477e+01 9.452450000000000330e+01
9.703962000000000643e+00 2.828621653839999972e+00 9.531449999999999534e+01 9.452290000000000703e+01
9.712728000000000250e+00 2.828677177919999508e+00 9.531369999999999720e+01 9.452439999999999998e+01
9.721493999999999858e+00 2.828744391279999881e+00 9.531470000000000198e+01 9.452290000000000703e+01
9.730260000000001241e+00 2.828796993040000096e+00 9.531390000000000384e+01 9.452429999999999666e+01
9.739025999999999073e+00 2.828867128719999791e+00 9.531499999999999773e+01 9.452280000000000371e+01
9.747792000000000456e+00 2.828922652799999771e+00 9.531419999999999959e+01 9.452429999999999666e+01
9.756558000000000064e+00 2.828995710800000118e+00 9.531520000000000437e+01 9.452280000000000371e+01
9.765324000000001448e+00 2.829048312559999889e+00 9.531440000000000623e+01 9.452429999999999666e+01
9.774089999999999279e+00 2.829121370559999793e+00 9.531539999999999679e+01 9.452270000000000039e+01
9.782856000000000662e+00 2.829173972320000008e+00 9.531459999999999866e+01 9.452419999999999334e+01
9.791622000000000270e+00 2.829244107999999702e+00 9.531570000000000675e+01 9.452270000000000039e+01
9.800388000000001654e+00 2.829299632079999682e+00 9.531489999999999441e+01 9.452419999999999334e+01
9.809153999999999485e+00 2.829366845439999612e+00 9.531589999999999918e+01 9.452270000000000039e+01
9.817920000000000869e+00 2.829422369519999592e+00 9.531510000000000105e+01 9.452410000000000423e+01
9.826686000000000476e+00 2.829489582879999965e+00 9.531610000000000582e+01 9.452259999999999707e+01
9.835452000000000083e+00 2.829542184639999736e+00 9.531529999999999347e+01 9.452410000000000423e+01
9.844217999999999691e+00 2.829612320319999874e+00 9.531640000000000157e+01 9.452259999999999707e+01
9.852984000000001075e+00 2.829664922079999645e+00 9.531560000000000343e+01 9.452410000000000423e+01
9.861750000000000682e+00 2.829735057759999783e+00 9.531659999999999400e+01 9.452259999999999707e+01
9.870515999999998513e+00 2.829784737199999789e+00 9.531579999999999586e+01 9.452400000000000091e+01
9.879281999999999897e+00 2.829854872879999927e+00 9.531690000000000396e+01 9.452249999999999375e+01
9.888047999999999504e+00 2.829904552319999933e+00 9.531600000000000250e+01 9.452400000000000091e+01
9.896814000000000888e+00 2.829974687999999627e+00 9.531709999999999638e+01 9.452249999999999375e+01
9.905579999999998719e+00 2.830024367440000077e+00 9.531629999999999825e+01 9.452400000000000091e+01
9.914346000000000103e+00 2.830091580800000006e+00 9.531730000000000302e+01 9.452249999999999375e+01
9.923111999999999711e+00 2.830141260240000012e+00 9.531650000000000489e+01 9.452389999999999759e+01
9.931877999999999318e+00 2.830208473599999941e+00 9.531759999999999877e+01 9.452240000000000464e+01
9.940643999999998925e+00 2.830261075359999712e+00 9.531669999999999732e+01 9.452389999999999759e+01
9.949410000000000309e+00 2.830325366399999876e+00 9.531780000000000541e+01 9.452240000000000464e+01
9.958175999999999917e+00 2.830375045839999881e+00 9.531699999999999307e+01 9.452379999999999427e+01
9.966941999999999524e+00 2.830442259199999810e+00 9.531799999999999784e+01 9.452240000000000464e+01
9.975707999999999132e+00 2.830491938639999816e+00 9.531719999999999970e+01 9.452379999999999427e+01
9.984474000000000515e+00 2.830556229679999980e+00 9.531829999999999359e+01 9.452230000000000132e+01
9.993239999999998346e+00 2.830605909119999986e+00 9.531740000000000634e+01 9.452379999999999427e+01
1.000200599999999973e+01 2.830670200159999705e+00 9.531850000000000023e+01 9.452230000000000132e+01
1.001077199999999934e+01 2.830719879599999711e+00 9.531759999999999877e+01 9.452370000000000516e+01
1.001953800000000072e+01 2.830784170639999875e+00 9.531870000000000687e+01 9.452230000000000132e+01
1.002830399999999855e+01 2.830833850079999880e+00 9.531789999999999452e+01 9.452370000000000516e+01
1.003706999999999994e+01 2.830898141120000044e+00 9.531889999999999930e+01 9.452230000000000132e+01
1.004583599999999954e+01 2.830944898239999841e+00 9.531810000000000116e+01 9.452370000000000516e+01
1.005460200000000093e+01 2.831009189280000005e+00 9.531919999999999504e+01 9.452219999999999800e+01
1.006336799999999876e+01 2.831055946399999801e+00 9.531829999999999359e+01 9.452370000000000516e+01
1.007213400000000014e+01 2.831120237439999965e+00 9.531940000000000168e+01 9.452219999999999800e+01
1.008089999999999975e+01 2.831166994559999761e+00 9.531850000000000023e+01 9.452360000000000184e+01
1.008966599999999936e+01 2.831257586479999588e+00 9.530989999999999895e+01 9.452880000000000393e+01
1.009843199999999896e+01 2.831257586479999588e+00 9.530819999999999936e+01 9.452939999999999543e+01
1.010719800000000035e+01 2.831316032879999778e+00 9.530870000000000175e+01 9.452779999999999916e+01
1.011596399999999996e+01 2.831362790000000018e+00 9.530769999999999698e+01 9.452909999999999968e+01
1.012472999999999956e+01 2.831447537279999871e+00 9.530859999999999843e+01 9.452760000000000673e+01
1.013349599999999917e+01 2.831505983680000060e+00 9.530780000000000030e+01 9.452899999999999636e+01
1.014226200000000055e+01 2.831576119359999755e+00 9.530880000000000507e+01 9.452750000000000341e+01
1.015102800000000016e+01 2.831619954159999786e+00 9.530800000000000693e+01 9.452889999999999304e+01
1.015979399999999977e+01 2.831675478239999766e+00 9.530899999999999750e+01 9.452740000000000009e+01
1.016855999999999938e+01 2.831719313039999797e+00 9.530819999999999936e+01 9.452880000000000393e+01
1.017732600000000076e+01 2.831777759439999542e+00 9.530920000000000414e+01 9.452740000000000009e+01
1.018609199999999859e+01 2.831821594239999573e+00 9.530840000000000600e+01 9.452880000000000393e+01
1.019485799999999998e+01 2.831882962959999972e+00 9.530929999999999325e+01 9.452740000000000009e+01
1.020362399999999958e+01 2.831926797760000003e+00 9.530859999999999843e+01 9.452880000000000393e+01
1.021239000000000097e+01 2.831988166479999958e+00 9.530949999999999989e+01 9.452729999999999677e+01
1.022115599999999880e+01 2.832032001279999545e+00 9.530880000000000507e+01 9.452870000000000061e+01
1.022992200000000018e+01 2.832090447679999734e+00 9.530970000000000653e+01 9.452729999999999677e+01
1.023868799999999979e+01 2.832134282479999765e+00 9.530899999999999750e+01 9.452870000000000061e+01
1.024745400000000117e+01 2.832192728879999954e+00 9.531000000000000227e+01 9.452729999999999677e+01
1.025621999999999900e+01 2.832236563679999986e+00 9.530920000000000414e+01 9.452870000000000061e+01
1.026498600000000039e+01 2.832295010079999731e+00 9.531019999999999470e+01 9.452729999999999677e+01
1.027375200000000000e+01 2.832335922559999997e+00 9.530939999999999657e+01 9.452859999999999729e+01
1.028251799999999960e+01 2.832394368959999742e+00 9.531040000000000134e+01 9.452719999999999345e+01
1.029128399999999921e+01 2.832438203760000217e+00 9.530960000000000321e+01 9.452859999999999729e+01
1.030005000000000059e+01 2.832493727839999753e+00 9.531059999999999377e+01 9.452719999999999345e+01
1.030881600000000020e+01 2.832537562640000228e+00 9.530979999999999563e+01 9.452859999999999729e+01
1.031758199999999981e+01 2.832593086720000208e+00 9.531080000000000041e+01 9.452719999999999345e+01
1.032634799999999942e+01 2.832636921520000239e+00 9.531000000000000227e+01 9.452849999999999397e+01
1.033511400000000080e+01 2.832692445600000219e+00 9.531100000000000705e+01 9.452719999999999345e+01
1.034387999999999863e+01 2.832733358080000041e+00 9.531019999999999470e+01 9.452849999999999397e+01
1.035264600000000002e+01 2.832788882160000021e+00 9.531119999999999948e+01 9.452710000000000434e+01
1.036141199999999962e+01 2.832829794639999843e+00 9.531040000000000134e+01 9.452849999999999397e+01
1.037017800000000101e+01 2.832888241040000032e+00 9.531140000000000612e+01 9.452710000000000434e+01
1.037894399999999884e+01 2.832929153519999854e+00 9.531059999999999377e+01 9.452849999999999397e+01
1.038771000000000022e+01 2.832984677599999834e+00 9.531159999999999854e+01 9.452710000000000434e+01
1.039647599999999983e+01 2.833022667759999891e+00 9.531080000000000041e+01 9.452840000000000487e+01
1.040524200000000121e+01 2.833078191839999871e+00 9.531180000000000518e+01 9.452710000000000434e+01
1.041400799999999904e+01 2.833119104319999693e+00 9.531100000000000705e+01 9.452840000000000487e+01
1.042277400000000043e+01 2.833174628399999673e+00 9.531199999999999761e+01 9.452700000000000102e+01
1.043154000000000003e+01 2.833212618560000173e+00 9.531119999999999948e+01 9.452840000000000487e+01
1.044030600000000142e+01 2.833268142640000153e+00 9.531220000000000425e+01 9.452700000000000102e+01
1.044907199999999925e+01 2.833306132799999766e+00 9.531140000000000612e+01 9.452840000000000487e+01
1.045783800000000063e+01 2.833361656879999746e+00 9.531239999999999668e+01 9.452700000000000102e+01
1.046660400000000024e+01 2.833399647039999802e+00 9.531159999999999854e+01 9.452840000000000487e+01
1.047536999999999985e+01 2.833452248800000017e+00 9.531260000000000332e+01 9.452700000000000102e+01
1.048413599999999946e+01 2.833490238959999630e+00 9.531170000000000186e+01 9.452830000000000155e+01
1.049290200000000084e+01 2.833545763039999610e+00 9.531270000000000664e+01 9.452700000000000102e+01
1.050166800000000045e+01 2.833583753199999666e+00 9.531189999999999429e+01 9.452830000000000155e+01
1.051043400000000005e+01 2.833636354959999881e+00 9.531289999999999907e+01 9.452689999999999770e+01
1.051919999999999966e+01 2.833674345119999938e+00 9.531210000000000093e+01 9.452830000000000155e+01
1.052796600000000105e+01 2.833750325440000051e+00 9.530540000000000589e+01 9.453360000000000696e+01
1.053673199999999888e+01 2.833741558479999867e+00 9.530370000000000630e+01 9.453430000000000177e+01
1.054549800000000026e+01 2.833788315600000107e+00 9.530419999999999447e+01 9.453270000000000550e+01
1.055426399999999987e+01 2.833826305759999720e+00 9.530320000000000391e+01 9.453400000000000603e+01
1.056303000000000125e+01 2.833899363759999623e+00 9.530410000000000537e+01 9.453260000000000218e+01
1.057179599999999908e+01 2.833949043200000073e+00 9.530329999999999302e+01 9.453390000000000271e+01
1.058056200000000047e+01 2.834007489599999818e+00 9.530419999999999447e+01 9.453249999999999886e+01
1.058932800000000007e+01 2.834042557440000110e+00 9.530349999999999966e+01 9.453379999999999939e+01
1.059809400000000146e+01 2.834092236879999671e+00 9.530440000000000111e+01 9.453239999999999554e+01
1.060685999999999929e+01 2.834124382399999753e+00 9.530360000000000298e+01 9.453369999999999607e+01
1.061562600000000067e+01 2.834174061840000203e+00 9.530450000000000443e+01 9.453239999999999554e+01
1.062439200000000028e+01 2.834209129679999606e+00 9.530379999999999541e+01 9.453369999999999607e+01
1.063315799999999989e+01 2.834261731439999821e+00 9.530469999999999686e+01 9.453239999999999554e+01
1.064192399999999950e+01 2.834296799280000112e+00 9.530389999999999873e+01 9.453369999999999607e+01
1.065069000000000088e+01 2.834346478719999674e+00 9.530490000000000350e+01 9.453230000000000643e+01
1.065945600000000049e+01 2.834381546559999965e+00 9.530410000000000537e+01 9.453369999999999607e+01
1.066822200000000009e+01 2.834431225999999526e+00 9.530500000000000682e+01 9.453230000000000643e+01
1.067698799999999970e+01 2.834466293839999818e+00 9.530429999999999779e+01 9.453360000000000696e+01
1.068575400000000108e+01 2.834515973279999823e+00 9.530519999999999925e+01 9.453230000000000643e+01
1.069451999999999892e+01 2.834551041120000114e+00 9.530440000000000111e+01 9.453360000000000696e+01
1.070328600000000030e+01 2.834597798239999911e+00 9.530540000000000589e+01 9.453230000000000643e+01
1.071205199999999991e+01 2.834632866079999758e+00 9.530459999999999354e+01 9.453360000000000696e+01
1.072081800000000129e+01 2.834682545520000208e+00 9.530549999999999500e+01 9.453230000000000643e+01
1.072958399999999912e+01 2.834714691039999845e+00 9.530480000000000018e+01 9.453360000000000696e+01
1.073835000000000051e+01 2.834764370479999851e+00 9.530570000000000164e+01 9.453220000000000312e+01
1.074711600000000011e+01 2.834796515999999489e+00 9.530490000000000350e+01 9.453350000000000364e+01
1.075588200000000150e+01 2.834846195439999939e+00 9.530589999999999407e+01 9.453220000000000312e+01
1.076464799999999933e+01 2.834878340960000020e+00 9.530509999999999593e+01 9.453350000000000364e+01
1.077341400000000071e+01 2.834925098079999817e+00 9.530599999999999739e+01 9.453220000000000312e+01
1.078218000000000032e+01 2.834960165920000108e+00 9.530530000000000257e+01 9.453350000000000364e+01
1.079094600000000170e+01 2.835006923039999904e+00 9.530620000000000402e+01 9.453220000000000312e+01
1.079971199999999953e+01 2.835039068559999542e+00 9.530540000000000589e+01 9.453350000000000364e+01
1.080847800000000092e+01 2.835085825679999783e+00 9.530639999999999645e+01 9.453220000000000312e+01
1.081724400000000053e+01 2.835117971199999864e+00 9.530559999999999832e+01 9.453350000000000364e+01
1.082601000000000013e+01 2.835164728319999661e+00 9.530649999999999977e+01 9.453220000000000312e+01
1.083477599999999974e+01 2.835196873839999743e+00 9.530580000000000496e+01 9.453340000000000032e+01
1.084354200000000112e+01 2.835243630959999983e+00 9.530670000000000641e+01 9.453209999999999980e+01
1.085230800000000073e+01 2.835275776479999621e+00 9.530589999999999407e+01 9.453340000000000032e+01
1.086107400000000034e+01 2.835322533599999861e+00 9.530689999999999884e+01 9.453209999999999980e+01
1.086983999999999995e+01 2.835354679119999943e+00 9.530610000000000070e+01 9.453340000000000032e+01
1.087860600000000133e+01 2.835398513919999974e+00 9.530700000000000216e+01 9.453209999999999980e+01
1.088737199999999916e+01 2.835430659439999612e+00 9.530629999999999313e+01 9.453340000000000032e+01
1.089613800000000055e+01 2.835477416559999853e+00 9.530719999999999459e+01 9.453209999999999980e+01
1.090490400000000015e+01 2.835506639759999725e+00 9.530639999999999645e+01 9.453340000000000032e+01
1.091367000000000154e+01 2.835553396879999966e+00 9.530740000000000123e+01 9.453209999999999980e+01
1.092243599999999937e+01 2.835582620079999838e+00 9.530660000000000309e+01 9.453340000000000032e+01
1.093120200000000075e+01 2.835626454879999869e+00 9.530750000000000455e+01 9.453209999999999980e+01
1.093996800000000036e+01 2.835658600399999951e+00 9.530670000000000641e+01 9.453329999999999700e+01
1.094873400000000174e+01 2.835702435199999982e+00 9.530769999999999698e+01 9.453209999999999980e+01
1.095749999999999957e+01 2.835731658399999855e+00 9.530689999999999884e+01 9.453329999999999700e+01
1.096626599999999918e+01 2.835816405679999708e+00 9.530110000000000525e+01 9.453820000000000334e+01
1.097503200000000056e+01 2.835801794079999993e+00 9.529959999999999809e+01 9.453879999999999484e+01
1.098379799999999840e+01 2.835842706559999815e+00 9.530010000000000048e+01 9.453730000000000189e+01
1.099256399999999978e+01 2.835874852079999897e+00 9.529909999999999570e+01 9.453849999999999909e+01
1.100132999999999939e+01 2.835939143119999617e+00 9.529989999999999384e+01 9.453719999999999857e+01
1.101009600000000077e+01 2.835982977919999648e+00 9.529909999999999570e+01 9.453839999999999577e+01
1.101886199999999860e+01 2.836032657360000098e+00 9.529999999999999716e+01 9.453709999999999525e+01
1.102762799999999999e+01 2.836061880559999970e+00 9.529930000000000234e+01 9.453830000000000666e+01
1.103639399999999959e+01 2.836099870720000027e+00 9.530010000000000048e+01 9.453700000000000614e+01
1.104516000000000098e+01 2.836126171599999690e+00 9.529940000000000566e+01 9.453830000000000666e+01
1.105392599999999881e+01 2.836170006399999721e+00 9.530020000000000380e+01 9.453700000000000614e+01
1.106269200000000019e+01 2.836196307279999829e+00 9.529949999999999477e+01 9.453830000000000666e+01
1.107145799999999980e+01 2.836240142079999860e+00 9.530039999999999623e+01 9.453700000000000614e+01
1.108022399999999941e+01 2.836269365279999732e+00 9.529970000000000141e+01 9.453820000000000334e+01
1.108898999999999901e+01 2.836310277759999998e+00 9.530049999999999955e+01 9.453700000000000614e+01
1.109775600000000040e+01 2.836339500959999871e+00 9.529980000000000473e+01 9.453820000000000334e+01
1.110652200000000001e+01 2.836380413439999693e+00 9.530070000000000618e+01 9.453700000000000614e+01
1.111528799999999961e+01 2.836409636640000009e+00 9.529989999999999384e+01 9.453820000000000334e+01
1.112405399999999922e+01 2.836450549119999831e+00 9.530079999999999529e+01 9.453690000000000282e+01
1.113282000000000060e+01 2.836476849999999938e+00 9.530010000000000048e+01 9.453820000000000334e+01
1.114158599999999844e+01 2.836517762479999760e+00 9.530100000000000193e+01 9.453690000000000282e+01
1.115035199999999982e+01 2.836546985679999633e+00 9.530020000000000380e+01 9.453820000000000334e+01
1.115911799999999943e+01 2.836587898159999899e+00 9.530110000000000525e+01 9.453690000000000282e+01
1.116788400000000081e+01 2.836614199040000006e+00 9.530039999999999623e+01 9.453810000000000002e+01
1.117664999999999864e+01 2.836655111519999828e+00 9.530129999999999768e+01 9.453690000000000282e+01
1.118541600000000003e+01 2.836681412399999935e+00 9.530049999999999955e+01 9.453810000000000002e+01
1.119418199999999963e+01 2.836722324879999757e+00 9.530140000000000100e+01 9.453690000000000282e+01
1.120294800000000102e+01 2.836748625759999864e+00 9.530070000000000618e+01 9.453810000000000002e+01
1.121171399999999885e+01 2.836789538239999686e+00 9.530159999999999343e+01 9.453690000000000282e+01
1.122048000000000023e+01 2.836815839119999794e+00 9.530079999999999529e+01 9.453810000000000002e+01
1.122924599999999984e+01 2.836853829279999850e+00 9.530169999999999675e+01 9.453690000000000282e+01
1.123801199999999945e+01 2.836880130159999958e+00 9.530100000000000193e+01 9.453810000000000002e+01
1.124677799999999905e+01 2.836921042639999779e+00 9.530190000000000339e+01 9.453690000000000282e+01
1.125554400000000044e+01 2.836947343519999887e+00 9.530110000000000525e+01 9.453810000000000002e+01
1.126431000000000004e+01 2.836985333679999943e+00 9.530200000000000671e+01 9.453690000000000282e+01
1.127307599999999965e+01 2.837011634559999607e+00 9.530129999999999768e+01 9.453810000000000002e+01
1.128184199999999926e+01 2.837049624720000107e+00 9.530209999999999582e+01 9.453679999999999950e+01
1.129060800000000064e+01 2.837075925599999771e+00 9.530140000000000100e+01 9.453810000000000002e+01
1.129937399999999847e+01 2.837113915759999827e+00 9.530230000000000246e+01 9.453679999999999950e+01
1.130813999999999986e+01 2.837140216639999935e+00 9.530150000000000432e+01 9.453810000000000002e+01
1.131690599999999947e+01 2.837178206799999991e+00 9.530240000000000578e+01 9.453679999999999950e+01
1.132567200000000085e+01 2.837204507680000098e+00 9.530169999999999675e+01 9.453799999999999670e+01
1.133443799999999868e+01 2.837242497839999711e+00 9.530259999999999820e+01 9.453679999999999950e+01
1.134320400000000006e+01 2.837265876399999609e+00 9.530180000000000007e+01 9.453799999999999670e+01
1.135196999999999967e+01 2.837303866560000110e+00 9.530270000000000152e+01 9.453679999999999950e+01
1.136073600000000106e+01 2.837330167439999773e+00 9.530200000000000671e+01 9.453799999999999670e+01
1.136950199999999889e+01 2.837368157599999829e+00 9.530289999999999395e+01 9.453679999999999950e+01
1.137826800000000027e+01 2.837391536159999728e+00 9.530209999999999582e+01 9.453799999999999670e+01
1.138703399999999988e+01 2.837429526319999784e+00 9.530299999999999727e+01 9.453679999999999950e+01
1.139580000000000126e+01 2.837452904879999682e+00 9.530230000000000246e+01 9.453799999999999670e+01
1.140456599999999909e+01 2.837490895039999739e+00 9.529439999999999600e+01 9.454269999999999641e+01
1.141333200000000048e+01 2.837455827199999892e+00 9.529309999999999548e+01 9.454359999999999786e+01
1.142209800000000008e+01 2.837487972719999973e+00 9.529349999999999454e+01 9.454219999999999402e+01
1.143086399999999969e+01 2.837511351279999872e+00 9.529259999999999309e+01 9.454340000000000543e+01
1.143962999999999930e+01 2.837569797680000061e+00 9.529330000000000211e+01 9.454219999999999402e+01
1.144839600000000068e+01 2.837607787839999673e+00 9.529259999999999309e+01 9.454330000000000211e+01
1.145716200000000029e+01 2.837651622639999704e+00 9.529340000000000543e+01 9.454210000000000491e+01
1.146592799999999990e+01 2.837675001199999603e+00 9.529279999999999973e+01 9.454319999999999879e+01
1.147469399999999951e+01 2.837710069039999894e+00 9.529359999999999786e+01 9.454200000000000159e+01
1.148346000000000089e+01 2.837730525279999583e+00 9.529290000000000305e+01 9.454319999999999879e+01
1.149222599999999872e+01 2.837765593119999874e+00 9.529370000000000118e+01 9.454200000000000159e+01
1.150099200000000010e+01 2.837788971679999772e+00 9.529300000000000637e+01 9.454319999999999879e+01
1.150975799999999971e+01 2.837824039520000063e+00 9.529380000000000450e+01 9.454200000000000159e+01
1.151852400000000110e+01 2.837847418079999962e+00 9.529309999999999548e+01 9.454319999999999879e+01
1.152728999999999893e+01 2.837882485919999809e+00 9.529389999999999361e+01 9.454200000000000159e+01
1.153605600000000031e+01 2.837905864479999707e+00 9.529319999999999879e+01 9.454309999999999548e+01
1.154482199999999992e+01 2.837940932319999554e+00 9.529399999999999693e+01 9.454200000000000159e+01
1.155358800000000130e+01 2.837964310879999896e+00 9.529330000000000211e+01 9.454309999999999548e+01
1.156235399999999913e+01 2.837996456399999978e+00 9.529420000000000357e+01 9.454200000000000159e+01
1.157112000000000052e+01 2.838019834959999876e+00 9.529349999999999454e+01 9.454309999999999548e+01
1.157988600000000012e+01 2.838054902799999724e+00 9.529430000000000689e+01 9.454200000000000159e+01
1.158865199999999973e+01 2.838075359039999856e+00 9.529359999999999786e+01 9.454309999999999548e+01
1.159741799999999934e+01 2.838110426879999704e+00 9.529439999999999600e+01 9.454189999999999827e+01
1.160618400000000072e+01 2.838130883119999837e+00 9.529370000000000118e+01 9.454309999999999548e+01
1.161495000000000033e+01 2.838165950960000128e+00 9.529460000000000264e+01 9.454189999999999827e+01
1.162371599999999994e+01 2.838186407199999817e+00 9.529389999999999361e+01 9.454309999999999548e+01
1.163248199999999954e+01 2.838221475040000108e+00 9.529470000000000596e+01 9.454189999999999827e+01
1.164124800000000093e+01 2.838241931279999797e+00 9.529399999999999693e+01 9.454309999999999548e+01
1.165001400000000054e+01 2.838274076799999879e+00 9.529479999999999507e+01 9.454189999999999827e+01
1.165878000000000014e+01 2.838297455359999777e+00 9.529410000000000025e+01 9.454309999999999548e+01
1.166754599999999975e+01 2.838329600879999859e+00 9.529489999999999839e+01 9.454189999999999827e+01
1.167631200000000113e+01 2.838350057119999548e+00 9.529420000000000357e+01 9.454309999999999548e+01
1.168507799999999897e+01 2.838382202639999630e+00 9.529510000000000502e+01 9.454189999999999827e+01
1.169384400000000035e+01 2.838402658879999763e+00 9.529439999999999600e+01 9.454309999999999548e+01
1.170260999999999996e+01 2.838434804399999845e+00 9.529519999999999413e+01 9.454189999999999827e+01
1.171137600000000134e+01 2.838455260639999977e+00 9.529449999999999932e+01 9.454309999999999548e+01
1.172014199999999917e+01 2.838490328480000269e+00 9.529529999999999745e+01 9.454189999999999827e+01
1.172890800000000056e+01 2.838510784719999958e+00 9.529460000000000264e+01 9.454309999999999548e+01
1.173767400000000016e+01 2.838542930240000040e+00 9.529540000000000077e+01 9.454189999999999827e+01
1.174644000000000155e+01 2.838560464159999963e+00 9.529470000000000596e+01 9.454300000000000637e+01
1.175520599999999938e+01 2.838592609679999601e+00 9.529559999999999320e+01 9.454189999999999827e+01
1.176397200000000076e+01 2.838613065919999734e+00 9.529489999999999839e+01 9.454300000000000637e+01
1.177273800000000037e+01 2.838645211440000260e+00 9.529569999999999652e+01 9.454189999999999827e+01
1.178150399999999998e+01 2.838665667679999949e+00 9.529500000000000171e+01 9.454300000000000637e+01
1.179026999999999958e+01 2.838697813200000031e+00 9.529579999999999984e+01 9.454189999999999827e+01
1.179903600000000097e+01 2.838715347119999954e+00 9.529510000000000502e+01 9.454300000000000637e+01
1.180780200000000058e+01 2.838747492639999592e+00 9.529590000000000316e+01 9.454189999999999827e+01
1.181656800000000018e+01 2.838767948879999725e+00 9.529519999999999413e+01 9.454300000000000637e+01
1.182533399999999979e+01 2.838800094400000251e+00 9.529609999999999559e+01 9.454189999999999827e+01
1.183410000000000117e+01 2.838817628319999731e+00 9.529540000000000077e+01 9.454300000000000637e+01
1.184286599999999900e+01 2.838838084559999864e+00 9.528770000000000095e+01 9.454760000000000275e+01
1.185163200000000039e+01 2.838800094400000251e+00 9.528650000000000375e+01 9.454850000000000421e+01
1.186039800000000000e+01 2.838829317599999680e+00 9.528679999999999950e+01 9.454720000000000368e+01
1.186916400000000138e+01 2.838855618479999787e+00 9.528600000000000136e+01 9.454829999999999757e+01
1.187792999999999921e+01 2.838914064879999533e+00 9.528669999999999618e+01 9.454710000000000036e+01
1.188669600000000059e+01 2.838949132719999824e+00 9.528600000000000136e+01 9.454819999999999425e+01
1.189546200000000020e+01 2.838990045199999646e+00 9.528679999999999950e+01 9.454699999999999704e+01
1.190422800000000159e+01 2.839010501440000223e+00 9.528619999999999379e+01 9.454810000000000514e+01
1.191299399999999942e+01 2.839039724640000095e+00 9.528690000000000282e+01 9.454699999999999704e+01
1.192176000000000080e+01 2.839060180879999784e+00 9.528629999999999711e+01 9.454810000000000514e+01
1.193052600000000041e+01 2.839089404079999657e+00 9.528700000000000614e+01 9.454689999999999372e+01
1.193929200000000002e+01 2.839109860320000234e+00 9.528640000000000043e+01 9.454810000000000514e+01
1.194805799999999962e+01 2.839142005839999872e+00 9.528719999999999857e+01 9.454689999999999372e+01
1.195682400000000101e+01 2.839162462080000005e+00 9.528650000000000375e+01 9.454800000000000182e+01
1.196559000000000061e+01 2.839191685279999877e+00 9.528730000000000189e+01 9.454689999999999372e+01
1.197435600000000022e+01 2.839212141519999566e+00 9.528660000000000707e+01 9.454800000000000182e+01
1.198312199999999983e+01 2.839241364719999883e+00 9.528740000000000521e+01 9.454689999999999372e+01
1.199188800000000121e+01 2.839258898639999806e+00 9.528669999999999618e+01 9.454800000000000182e+01
1.200065400000000082e+01 2.839288121839999679e+00 9.528749999999999432e+01 9.454689999999999372e+01
1.200942000000000043e+01 2.839305655760000047e+00 9.528690000000000282e+01 9.454800000000000182e+01
1.201818600000000004e+01 2.839334878959999919e+00 9.528759999999999764e+01 9.454689999999999372e+01
1.202695200000000142e+01 2.839352412879999843e+00 9.528700000000000614e+01 9.454800000000000182e+01
1.203571799999999925e+01 2.839381636079999716e+00 9.528780000000000427e+01 9.454689999999999372e+01
1.204448400000000063e+01 2.839399169999999639e+00 9.528709999999999525e+01 9.454800000000000182e+01
1.205325000000000024e+01 2.839428393199999956e+00 9.528789999999999338e+01 9.454689999999999372e+01
1.206201599999999985e+01 2.839445927119999880e+00 9.528719999999999857e+01 9.454800000000000182e+01
1.207078199999999946e+01 2.839475150320000196e+00 9.528799999999999670e+01 9.454689999999999372e+01
1.207954799999999906e+01 2.839489761919999911e+00 9.528730000000000189e+01 9.454800000000000182e+01
1.208831400000000045e+01 2.839518985120000227e+00 9.528810000000000002e+01 9.454689999999999372e+01
1.209707999999999828e+01 2.839536519039999707e+00 9.528740000000000521e+01 9.454800000000000182e+01
1.210584599999999966e+01 2.839562819919999814e+00 9.528820000000000334e+01 9.454689999999999372e+01
1.211461199999999927e+01 2.839580353839999738e+00 9.528749999999999432e+01 9.454800000000000182e+01
1.212337800000000065e+01 2.839609577039999611e+00 9.528830000000000666e+01 9.454689999999999372e+01
1.213214399999999848e+01 2.839624188639999769e+00 9.528759999999999764e+01 9.454800000000000182e+01
1.214090999999999987e+01 2.839653411839999642e+00 9.528839999999999577e+01 9.454689999999999372e+01
1.214967599999999948e+01 2.839668023439999800e+00 9.528780000000000427e+01 9.454800000000000182e+01
1.215844200000000086e+01 2.839694324319999907e+00 9.528860000000000241e+01 9.454689999999999372e+01
1.216720799999999869e+01 2.839711858239999831e+00 9.528789999999999338e+01 9.454800000000000182e+01
1.217597400000000007e+01 2.839738159119999938e+00 9.528870000000000573e+01 9.454689999999999372e+01
1.218473999999999968e+01 2.839755693039999862e+00 9.528799999999999670e+01 9.454800000000000182e+01
1.219350599999999929e+01 2.839781993919999969e+00 9.528879999999999484e+01 9.454689999999999372e+01
1.220227199999999890e+01 2.839796605519999684e+00 9.528810000000000002e+01 9.454800000000000182e+01
1.221103800000000028e+01 2.839825828720000001e+00 9.528889999999999816e+01 9.454689999999999372e+01
1.221980399999999989e+01 2.839840440320000159e+00 9.528820000000000334e+01 9.454800000000000182e+01
1.222856999999999950e+01 2.839866741199999822e+00 9.528900000000000148e+01 9.454689999999999372e+01
1.223733599999999910e+01 2.839881352799999981e+00 9.528830000000000666e+01 9.454800000000000182e+01
1.224610200000000049e+01 2.839907653679999644e+00 9.528910000000000480e+01 9.454689999999999372e+01
1.225486800000000009e+01 2.839925187600000012e+00 9.528839999999999577e+01 9.454800000000000182e+01
1.226363399999999970e+01 2.839951488479999675e+00 9.528919999999999391e+01 9.454689999999999372e+01
1.227239999999999931e+01 2.839966100079999833e+00 9.528849999999999909e+01 9.454800000000000182e+01
1.228116600000000069e+01 2.839980711679999992e+00 9.528249999999999886e+01 9.455219999999999914e+01
1.228993199999999852e+01 2.839951488479999675e+00 9.528140000000000498e+01 9.455299999999999727e+01
1.229869799999999991e+01 2.839974867039999573e+00 9.528170000000000073e+01 9.455169999999999675e+01
1.230746399999999952e+01 2.839998245599999915e+00 9.528090000000000259e+01 9.455270000000000152e+01
1.231623000000000090e+01 2.840047925039999921e+00 9.528149999999999409e+01 9.455159999999999343e+01
1.232499599999999873e+01 2.840077148239999794e+00 9.528090000000000259e+01 9.455259999999999820e+01
1.233376200000000011e+01 2.840112216080000085e+00 9.528159999999999741e+01 9.455150000000000432e+01
1.234252799999999972e+01 2.840129749999999564e+00 9.528109999999999502e+01 9.455259999999999820e+01
1.235129400000000111e+01 2.840156050879999672e+00 9.528180000000000405e+01 9.455140000000000100e+01
1.236005999999999894e+01 2.840167740160000065e+00 9.528109999999999502e+01 9.455249999999999488e+01
1.236882600000000032e+01 2.840194041040000172e+00 9.528189999999999316e+01 9.455140000000000100e+01
1.237759199999999993e+01 2.840211574959999652e+00 9.528119999999999834e+01 9.455249999999999488e+01
1.238635799999999954e+01 2.840237875840000203e+00 9.528199999999999648e+01 9.455140000000000100e+01
1.239512399999999914e+01 2.840255409759999683e+00 9.528130000000000166e+01 9.455249999999999488e+01
1.240389000000000053e+01 2.840281710640000234e+00 9.528209999999999980e+01 9.455140000000000100e+01
1.241265600000000013e+01 2.840296322239999505e+00 9.528140000000000498e+01 9.455249999999999488e+01
1.242142199999999974e+01 2.840319700799999847e+00 9.528220000000000312e+01 9.455140000000000100e+01
1.243018799999999935e+01 2.840334312400000005e+00 9.528149999999999409e+01 9.455249999999999488e+01
1.243895400000000073e+01 2.840360613280000113e+00 9.528230000000000643e+01 9.455140000000000100e+01
1.244771999999999856e+01 2.840375224879999827e+00 9.528159999999999741e+01 9.455249999999999488e+01
1.245648599999999995e+01 2.840401525759999934e+00 9.528239999999999554e+01 9.455140000000000100e+01
1.246525199999999955e+01 2.840413215039999884e+00 9.528170000000000073e+01 9.455249999999999488e+01
1.247401800000000094e+01 2.840439515919999547e+00 9.528249999999999886e+01 9.455140000000000100e+01
1.248278399999999877e+01 2.840454127519999705e+00 9.528180000000000405e+01 9.455249999999999488e+01
1.249155000000000015e+01 2.840477506080000047e+00 9.528260000000000218e+01 9.455140000000000100e+01
1.250031599999999976e+01 2.840492117680000206e+00 9.528189999999999316e+01 9.455249999999999488e+01
1.250908200000000114e+01 2.840515496240000104e+00 9.528270000000000550e+01 9.455140000000000100e+01
1.251784799999999898e+01 2.840530107839999818e+00 9.528199999999999648e+01 9.455249999999999488e+01
1.252661400000000036e+01 2.840553486399999716e+00 9.528279999999999461e+01 9.455140000000000100e+01
1.253537999999999997e+01 2.840568097999999875e+00 9.528209999999999980e+01 9.455249999999999488e+01
1.254414599999999957e+01 2.840591476560000217e+00 9.528289999999999793e+01 9.455140000000000100e+01
1.255291199999999918e+01 2.840606088159999931e+00 9.528220000000000312e+01 9.455249999999999488e+01
1.256167800000000057e+01 2.840629466719999829e+00 9.528300000000000125e+01 9.455140000000000100e+01
1.257044400000000017e+01 2.840644078319999988e+00 9.528230000000000643e+01 9.455249999999999488e+01
1.257920999999999978e+01 2.840667456879999886e+00 9.528310000000000457e+01 9.455140000000000100e+01
1.258797599999999939e+01 2.840679146159999835e+00 9.528239999999999554e+01 9.455249999999999488e+01
1.259674200000000077e+01 2.840702524720000177e+00 9.528319999999999368e+01 9.455140000000000100e+01
1.260550800000000038e+01 2.840717136319999891e+00 9.528249999999999886e+01 9.455249999999999488e+01
1.261427399999999999e+01 2.840740514879999790e+00 9.528329999999999700e+01 9.455140000000000100e+01
1.262303999999999959e+01 2.840752204159999739e+00 9.528260000000000218e+01 9.455249999999999488e+01
1.263180600000000098e+01 2.840778505039999846e+00 9.528340000000000032e+01 9.455140000000000100e+01
1.264057199999999881e+01 2.840790194319999795e+00 9.528270000000000550e+01 9.455249999999999488e+01
1.264933800000000019e+01 2.840813572880000137e+00 9.528350000000000364e+01 9.455140000000000100e+01
1.265810399999999980e+01 2.840825262160000086e+00 9.528279999999999461e+01 9.455249999999999488e+01
1.266687000000000118e+01 2.840848640719999540e+00 9.528360000000000696e+01 9.455140000000000100e+01
1.267563599999999902e+01 2.840860329999999490e+00 9.528289999999999793e+01 9.455249999999999488e+01
1.268440200000000040e+01 2.840883708559999832e+00 9.528360000000000696e+01 9.455140000000000100e+01
1.269316800000000001e+01 2.840898320159999990e+00 9.528300000000000125e+01 9.455249999999999488e+01
1.270193400000000139e+01 2.840921698719999888e+00 9.528369999999999607e+01 9.455140000000000100e+01
1.271069999999999922e+01 2.840933387999999837e+00 9.528310000000000457e+01 9.455249999999999488e+01
1.271946600000000061e+01 2.840950921919999761e+00 9.527670000000000528e+01 9.455589999999999407e+01
1.272823200000000021e+01 2.840921698719999888e+00 9.527580000000000382e+01 9.455670000000000641e+01
1.273699799999999982e+01 2.840942154960000021e+00 9.527609999999999957e+01 9.455530000000000257e+01
1.274576399999999943e+01 2.840959688879999501e+00 9.527530000000000143e+01 9.455639999999999645e+01
1.275453000000000081e+01 2.841000601360000211e+00 9.527589999999999293e+01 9.455519999999999925e+01
1.276329600000000042e+01 2.841023979920000109e+00 9.527530000000000143e+01 9.455620000000000402e+01
1.277206200000000003e+01 2.841056125440000191e+00 9.527589999999999293e+01 9.455509999999999593e+01
1.278082799999999963e+01 2.841067814720000140e+00 9.527540000000000475e+01 9.455620000000000402e+01
1.278959400000000102e+01 2.841088270959999829e+00 9.527599999999999625e+01 9.455509999999999593e+01
1.279835999999999885e+01 2.841097037920000012e+00 9.527540000000000475e+01 9.455610000000000070e+01
1.280712600000000023e+01 2.841120416479999911e+00 9.527609999999999957e+01 9.455509999999999593e+01
1.281589199999999984e+01 2.841132105759999860e+00 9.527549999999999386e+01 9.455610000000000070e+01
1.282465800000000122e+01 2.841155484320000202e+00 9.527620000000000289e+01 9.455509999999999593e+01
1.283342399999999905e+01 2.841167173600000151e+00 9.527559999999999718e+01 9.455610000000000070e+01
1.284219000000000044e+01 2.841190552160000049e+00 9.527630000000000621e+01 9.455509999999999593e+01
1.285095600000000005e+01 2.841202241439999554e+00 9.527559999999999718e+01 9.455610000000000070e+01
1.285972200000000143e+01 2.841225619999999896e+00 9.527630000000000621e+01 9.455509999999999593e+01
1.286848799999999926e+01 2.841237309279999845e+00 9.527570000000000050e+01 9.455610000000000070e+01
1.287725400000000064e+01 2.841257765519999534e+00 9.527639999999999532e+01 9.455509999999999593e+01
1.288602000000000025e+01 2.841269454799999483e+00 9.527580000000000382e+01 9.455610000000000070e+01
1.289478600000000164e+01 2.841292833359999825e+00 9.527649999999999864e+01 9.455509999999999593e+01
1.290355199999999947e+01 2.841304522639999774e+00 9.527589999999999293e+01 9.455610000000000070e+01
1.291231800000000085e+01 2.841324978879999907e+00 9.527660000000000196e+01 9.455509999999999593e+01
1.292108400000000046e+01 2.841336668159999856e+00 9.527599999999999625e+01 9.455610000000000070e+01
1.292985000000000007e+01 2.841357124399999545e+00 9.527670000000000528e+01 9.455509999999999593e+01
1.293861599999999967e+01 2.841368813679999494e+00 9.527609999999999957e+01 9.455610000000000070e+01
1.294738200000000106e+01 2.841392192239999837e+00 9.527679999999999438e+01 9.455509999999999593e+01
1.295614800000000066e+01 2.841403881519999786e+00 9.527620000000000289e+01 9.455610000000000070e+01
1.296491400000000027e+01 2.841424337759999474e+00 9.527689999999999770e+01 9.455509999999999593e+01
1.297367999999999988e+01 2.841436027039999868e+00 9.527620000000000289e+01 9.455610000000000070e+01
1.298244600000000126e+01 2.841456483279999556e+00 9.527689999999999770e+01 9.455509999999999593e+01
1.299121199999999909e+01 2.841468172559999505e+00 9.527630000000000621e+01 9.455610000000000070e+01
1.299997800000000048e+01 2.841488628800000082e+00 9.527700000000000102e+01 9.455509999999999593e+01
1.300874400000000009e+01 2.841500318080000032e+00 9.527639999999999532e+01 9.455610000000000070e+01
1.301751000000000147e+01 2.841520774320000164e+00 9.527710000000000434e+01 9.455509999999999593e+01
1.302627599999999930e+01 2.841532463600000114e+00 9.527649999999999864e+01 9.455610000000000070e+01
1.303504200000000068e+01 2.841552919839999802e+00 9.527719999999999345e+01 9.455509999999999593e+01
1.304380800000000029e+01 2.841564609120000195e+00 9.527660000000000196e+01 9.455610000000000070e+01
1.305257400000000167e+01 2.841585065359999884e+00 9.527729999999999677e+01 9.455509999999999593e+01
1.306133999999999951e+01 2.841596754639999833e+00 9.527670000000000528e+01 9.455610000000000070e+01
1.307010600000000089e+01 2.841617210879999966e+00 9.527740000000000009e+01 9.455509999999999593e+01
1.307887200000000050e+01 2.841625977839999706e+00 9.527679999999999438e+01 9.455610000000000070e+01
1.308763800000000010e+01 2.841649356400000048e+00 9.527750000000000341e+01 9.455509999999999593e+01
1.309640399999999971e+01 2.841658123359999788e+00 9.527679999999999438e+01 9.455610000000000070e+01
1.310517000000000110e+01 2.841678579599999477e+00 9.527760000000000673e+01 9.455509999999999593e+01
1.311393600000000070e+01 2.841690268879999870e+00 9.527689999999999770e+01 9.455610000000000070e+01
1.312270200000000031e+01 2.841710725120000003e+00 9.527760000000000673e+01 9.455509999999999593e+01
1.313146799999999992e+01 2.841719492080000187e+00 9.527700000000000102e+01 9.455610000000000070e+01
1.314023400000000130e+01 2.841739948319999876e+00 9.527769999999999584e+01 9.455509999999999593e+01
1.314900000000000091e+01 2.841751637599999825e+00 9.527710000000000434e+01 9.455610000000000070e+01
1.315776599999999874e+01 2.841760404560000008e+00 9.527190000000000225e+01 9.455989999999999895e+01
1.316653200000000012e+01 2.841742870640000085e+00 9.527110000000000412e+01 9.456059999999999377e+01
1.317529799999999973e+01 2.841772093839999958e+00 9.527160000000000650e+01 9.455929999999999325e+01
1.318406399999999934e+01 2.841783783119999907e+00 9.527079999999999416e+01 9.456029999999999802e+01
1.319282999999999895e+01 2.841821773279999519e+00 9.527139999999999986e+01 9.455920000000000414e+01
1.320159600000000033e+01 2.841839307199999887e+00 9.527079999999999416e+01 9.456019999999999470e+01
1.321036199999999994e+01 2.841862685759999785e+00 9.527139999999999986e+01 9.455910000000000082e+01
1.321912799999999955e+01 2.841868530399999759e+00 9.527079999999999416e+01 9.456010000000000559e+01
1.322789399999999915e+01 2.841880219679999708e+00 9.527139999999999986e+01 9.455910000000000082e+01
1.323666000000000054e+01 2.841883141999999918e+00 9.527089999999999748e+01 9.456010000000000559e+01
1.324542599999999837e+01 2.841900675919999841e+00 9.527150000000000318e+01 9.455910000000000082e+01
1.325419199999999975e+01 2.841906520559999816e+00 9.527089999999999748e+01 9.456010000000000559e+01
1.326295799999999936e+01 2.841921132159999530e+00 9.527150000000000318e+01 9.455910000000000082e+01
1.327172400000000074e+01 2.841929899120000158e+00 9.527089999999999748e+01 9.456010000000000559e+01
1.328048999999999857e+01 2.841944510719999872e+00 9.527150000000000318e+01 9.455910000000000082e+01
1.328925599999999996e+01 2.841953277680000056e+00 9.527100000000000080e+01 9.456010000000000559e+01
1.329802199999999957e+01 2.841967889279999770e+00 9.527160000000000650e+01 9.455910000000000082e+01
1.330678800000000095e+01 2.841976656239999510e+00 9.527100000000000080e+01 9.456010000000000559e+01
1.331555399999999878e+01 2.841994190159999878e+00 9.527160000000000650e+01 9.455910000000000082e+01
1.332432000000000016e+01 2.842000034799999852e+00 9.527110000000000412e+01 9.456010000000000559e+01
1.333308599999999977e+01 2.842017568719999776e+00 9.527169999999999561e+01 9.455910000000000082e+01
1.334185199999999938e+01 2.842026335679999960e+00 9.527110000000000412e+01 9.456010000000000559e+01
1.335061799999999899e+01 2.842043869599999883e+00 9.527179999999999893e+01 9.455910000000000082e+01
1.335938400000000037e+01 2.842052636560000067e+00 9.527119999999999322e+01 9.456010000000000559e+01
1.336814999999999998e+01 2.842070170479999991e+00 9.527179999999999893e+01 9.455910000000000082e+01
1.337691599999999958e+01 2.842076015119999521e+00 9.527119999999999322e+01 9.456010000000000559e+01
1.338568199999999919e+01 2.842093549039999889e+00 9.527190000000000225e+01 9.455910000000000082e+01
1.339444800000000058e+01 2.842102315999999629e+00 9.527129999999999654e+01 9.456010000000000559e+01
1.340321399999999841e+01 2.842119849919999997e+00 9.527190000000000225e+01 9.455910000000000082e+01
1.341197999999999979e+01 2.842128616880000180e+00 9.527139999999999986e+01 9.456010000000000559e+01
1.342074599999999940e+01 2.842146150799999660e+00 9.527200000000000557e+01 9.455910000000000082e+01
1.342951200000000078e+01 2.842154917759999844e+00 9.527139999999999986e+01 9.456010000000000559e+01
1.343827799999999861e+01 2.842172451679999767e+00 9.527209999999999468e+01 9.455910000000000082e+01
1.344704400000000000e+01 2.842181218639999951e+00 9.527150000000000318e+01 9.456010000000000559e+01
1.345580999999999960e+01 2.842201674879999640e+00 9.527219999999999800e+01 9.455910000000000082e+01
1.346457600000000099e+01 2.842210441839999824e+00 9.527160000000000650e+01 9.456010000000000559e+01
1.347334199999999882e+01 2.842227975760000191e+00 9.527219999999999800e+01 9.455910000000000082e+01
1.348210800000000020e+01 2.842236742719999931e+00 9.527160000000000650e+01 9.456010000000000559e+01
1.349087399999999981e+01 2.842254276639999855e+00 9.527230000000000132e+01 9.455910000000000082e+01
1.349964000000000119e+01 2.842263043600000039e+00 9.527169999999999561e+01 9.456010000000000559e+01
1.350840599999999903e+01 2.842280577519999962e+00 9.527240000000000464e+01 9.455910000000000082e+01
1.351717200000000041e+01 2.842289344479999702e+00 9.527179999999999893e+01 9.456010000000000559e+01
1.352593800000000002e+01 2.842306878400000070e+00 9.527240000000000464e+01 9.455910000000000082e+01
1.353470399999999962e+01 2.842315645359999809e+00 9.527179999999999893e+01 9.456010000000000559e+01
1.354346999999999923e+01 2.842333179279999733e+00 9.527249999999999375e+01 9.455910000000000082e+01
1.355223600000000062e+01 2.842341946239999473e+00 9.527190000000000225e+01 9.456010000000000559e+01
1.356100200000000022e+01 2.842362402480000050e+00 9.527259999999999707e+01 9.455910000000000082e+01
1.356976799999999983e+01 2.842371169439999790e+00 9.527200000000000557e+01 9.456010000000000559e+01
1.357853399999999944e+01 2.842388703359999713e+00 9.527270000000000039e+01 9.455910000000000082e+01
1.358730000000000082e+01 2.842397470319999453e+00 9.527200000000000557e+01 9.456010000000000559e+01
1.359606599999999865e+01 2.842400392639999662e+00 9.526699999999999591e+01 9.456359999999999388e+01
1.360483200000000004e+01 2.842377014079999764e+00 9.526619999999999777e+01 9.456409999999999627e+01
1.361359799999999964e+01 2.842400392639999662e+00 9.526649999999999352e+01 9.456279999999999575e+01
1.362236400000000103e+01 2.842415004239999821e+00 9.526579999999999870e+01 9.456380000000000052e+01
1.363112999999999886e+01 2.842458839039999852e+00 9.526630000000000109e+01 9.456270000000000664e+01
1.363989600000000024e+01 2.842479295279999985e+00 9.526579999999999870e+01 9.456359999999999388e+01
1.364866199999999985e+01 2.842508518479999857e+00 9.526630000000000109e+01 9.456260000000000332e+01
1.365742800000000123e+01 2.842517285440000041e+00 9.526579999999999870e+01 9.456359999999999388e+01
1.366619399999999906e+01 2.842537741680000174e+00 9.526640000000000441e+01 9.456260000000000332e+01
1.367496000000000045e+01 2.842546508639999914e+00 9.526590000000000202e+01 9.456350000000000477e+01
1.368372600000000006e+01 2.842566964879999603e+00 9.526649999999999352e+01 9.456260000000000332e+01
1.369249199999999966e+01 2.842578654159999996e+00 9.526590000000000202e+01 9.456350000000000477e+01
1.370125799999999927e+01 2.842599110399999685e+00 9.526649999999999352e+01 9.456260000000000332e+01
1.371002400000000065e+01 2.842610799679999634e+00 9.526600000000000534e+01 9.456350000000000477e+01
1.371879000000000026e+01 2.842631255919999766e+00 9.526659999999999684e+01 9.456260000000000332e+01
1.372755599999999987e+01 2.842642945199999716e+00 9.526609999999999445e+01 9.456350000000000477e+01
1.373632199999999948e+01 2.842663401439999848e+00 9.526670000000000016e+01 9.456260000000000332e+01
1.374508800000000086e+01 2.842675090719999798e+00 9.526609999999999445e+01 9.456350000000000477e+01
1.375385400000000047e+01 2.842692624640000165e+00 9.526680000000000348e+01 9.456260000000000332e+01
1.376262000000000008e+01 2.842704313920000114e+00 9.526619999999999777e+01 9.456350000000000477e+01
1.377138599999999968e+01 2.842724770159999803e+00 9.526690000000000680e+01 9.456250000000000000e+01
1.378015200000000107e+01 2.842736459439999752e+00 9.526630000000000109e+01 9.456350000000000477e+01
1.378891799999999890e+01 2.842756915679999885e+00 9.526690000000000680e+01 9.456260000000000332e+01
1.379768400000000028e+01 2.842765682639999625e+00 9.526640000000000441e+01 9.456350000000000477e+01
1.380644999999999989e+01 2.842786138879999758e+00 9.526699999999999591e+01 9.456260000000000332e+01
1.381521600000000127e+01 2.842797828159999707e+00 9.526640000000000441e+01 9.456350000000000477e+01
1.382398199999999910e+01 2.842815362080000074e+00 9.526709999999999923e+01 9.456250000000000000e+01
1.383274800000000049e+01 2.842827051360000024e+00 9.526649999999999352e+01 9.456350000000000477e+01
1.384151400000000010e+01 2.842847507600000156e+00 9.526720000000000255e+01 9.456260000000000332e+01
1.385028000000000148e+01 2.842856274559999896e+00 9.526659999999999684e+01 9.456350000000000477e+01
1.385904599999999931e+01 2.842876730800000029e+00 9.526720000000000255e+01 9.456260000000000332e+01
1.386781200000000069e+01 2.842888420079999978e+00 9.526670000000000016e+01 9.456350000000000477e+01
1.387657800000000030e+01 2.842905953999999458e+00 9.526730000000000587e+01 9.456260000000000332e+01
1.388534399999999991e+01 2.842917643279999851e+00 9.526680000000000348e+01 9.456350000000000477e+01
1.389410999999999952e+01 2.842935177199999774e+00 9.526739999999999498e+01 9.456260000000000332e+01
1.390287600000000090e+01 2.842946866480000168e+00 9.526680000000000348e+01 9.456350000000000477e+01
1.391164200000000051e+01 2.842964400399999647e+00 9.526749999999999829e+01 9.456260000000000332e+01
1.392040800000000011e+01 2.842976089679999596e+00 9.526690000000000680e+01 9.456350000000000477e+01
1.392917399999999972e+01 2.842993623599999964e+00 9.526760000000000161e+01 9.456260000000000332e+01
1.393794000000000111e+01 2.843005312879999913e+00 9.526699999999999591e+01 9.456350000000000477e+01
1.394670599999999894e+01 2.843022846799999837e+00 9.526760000000000161e+01 9.456260000000000332e+01
1.395547200000000032e+01 2.843034536079999786e+00 9.526709999999999923e+01 9.456350000000000477e+01
1.396423799999999993e+01 2.843052069999999709e+00 9.526770000000000493e+01 9.456260000000000332e+01
1.397300400000000131e+01 2.843063759279999658e+00 9.526709999999999923e+01 9.456350000000000477e+01
1.398176999999999914e+01 2.843081293200000026e+00 9.526779999999999404e+01 9.456260000000000332e+01
1.399053600000000053e+01 2.843090060159999766e+00 9.526720000000000255e+01 9.456350000000000477e+01
1.399930200000000013e+01 2.843110516399999899e+00 9.526789999999999736e+01 9.456260000000000332e+01
1.400806800000000152e+01 2.843119283359999638e+00 9.526730000000000587e+01 9.456350000000000477e+01
1.401683399999999935e+01 2.843139739599999771e+00 9.526789999999999736e+01 9.456260000000000332e+01
1.402560000000000073e+01 2.843148506559999955e+00 9.526739999999999498e+01 9.456350000000000477e+01
1.403436600000000034e+01 2.843110516399999899e+00 9.526300000000000523e+01 9.457110000000000127e+01
1.404313199999999995e+01 2.843090060159999766e+00 9.526220000000000709e+01 9.457129999999999370e+01
1.405189799999999956e+01 2.843113438720000108e+00 9.526250000000000284e+01 9.457019999999999982e+01
1.406066400000000094e+01 2.843125128000000057e+00 9.526179999999999382e+01 9.457110000000000127e+01
1.406943000000000055e+01 2.843166040479999879e+00 9.526229999999999620e+01 9.456999999999999318e+01
1.407819600000000015e+01 2.843186496720000012e+00 9.526179999999999382e+01 9.457089999999999463e+01
1.408696199999999976e+01 2.843212797600000119e+00 9.526229999999999620e+01 9.456999999999999318e+01
1.409572800000000115e+01 2.843224486880000068e+00 9.526179999999999382e+01 9.457089999999999463e+01
1.410449400000000075e+01 2.843242020799999992e+00 9.526239999999999952e+01 9.456990000000000407e+01
1.411326000000000036e+01 2.843250787759999731e+00 9.526189999999999714e+01 9.457080000000000553e+01
1.412202599999999997e+01 2.843271243999999864e+00 9.526250000000000284e+01 9.456990000000000407e+01
1.413079200000000135e+01 2.843280010960000048e+00 9.526189999999999714e+01 9.457080000000000553e+01
1.413955799999999918e+01 2.843300467199999737e+00 9.526250000000000284e+01 9.456990000000000407e+01
1.414832400000000057e+01 2.843312156480000130e+00 9.526200000000000045e+01 9.457080000000000553e+01
1.415709000000000017e+01 2.843329690399999610e+00 9.526260000000000616e+01 9.456990000000000407e+01
1.416585600000000156e+01 2.843341379680000003e+00 9.526210000000000377e+01 9.457080000000000553e+01
1.417462199999999939e+01 2.843358913599999926e+00 9.526269999999999527e+01 9.456990000000000407e+01
1.418338800000000077e+01 2.843370602879999876e+00 9.526210000000000377e+01 9.457080000000000553e+01
1.419215400000000038e+01 2.843388136799999799e+00 9.526269999999999527e+01 9.456990000000000407e+01
1.420092000000000176e+01 2.843399826079999748e+00 9.526220000000000709e+01 9.457080000000000553e+01
1.420968599999999959e+01 2.843417359999999672e+00 9.526279999999999859e+01 9.456990000000000407e+01
1.421845200000000098e+01 2.843426126959999856e+00 9.526229999999999620e+01 9.457080000000000553e+01
1.422721800000000059e+01 2.843446583199999989e+00 9.526290000000000191e+01 9.456990000000000407e+01
1.423598400000000019e+01 2.843455350159999728e+00 9.526229999999999620e+01 9.457080000000000553e+01
1.424474999999999980e+01 2.843472884079999652e+00 9.526290000000000191e+01 9.456990000000000407e+01
1.425351599999999941e+01 2.843484573359999601e+00 9.526239999999999952e+01 9.457080000000000553e+01
1.426228200000000079e+01 2.843502107279999969e+00 9.526300000000000523e+01 9.456990000000000407e+01
1.427104799999999862e+01 2.843510874240000152e+00 9.526250000000000284e+01 9.457080000000000553e+01
1.427981400000000001e+01 2.843528408159999632e+00 9.526309999999999434e+01 9.456990000000000407e+01
1.428857999999999961e+01 2.843540097439999581e+00 9.526250000000000284e+01 9.457080000000000553e+01
1.429734599999999922e+01 2.843557631359999949e+00 9.526319999999999766e+01 9.456990000000000407e+01
1.430611199999999883e+01 2.843566398320000133e+00 9.526260000000000616e+01 9.457080000000000553e+01
1.431487800000000021e+01 2.843583932239999612e+00 9.526319999999999766e+01 9.456990000000000407e+01
1.432364399999999982e+01 2.843592699199999796e+00 9.526269999999999527e+01 9.457080000000000553e+01
1.433240999999999943e+01 2.843610233119999720e+00 9.526330000000000098e+01 9.456990000000000407e+01
1.434117599999999904e+01 2.843621922400000113e+00 9.526279999999999859e+01 9.457080000000000553e+01
1.434994200000000042e+01 2.843639456319999592e+00 9.526340000000000430e+01 9.456990000000000407e+01
1.435870800000000003e+01 2.843648223279999776e+00 9.526279999999999859e+01 9.457080000000000553e+01
1.436747399999999963e+01 2.843665757200000144e+00 9.526349999999999341e+01 9.456990000000000407e+01
1.437623999999999924e+01 2.843674524159999883e+00 9.526290000000000191e+01 9.457080000000000553e+01
1.438500600000000063e+01 2.843692058079999807e+00 9.526349999999999341e+01 9.456990000000000407e+01
1.439377199999999846e+01 2.843700825039999991e+00 9.526300000000000523e+01 9.457080000000000553e+01
1.440253799999999984e+01 2.843718358959999915e+00 9.526359999999999673e+01 9.456990000000000407e+01
1.441130399999999945e+01 2.843727125919999654e+00 9.526309999999999434e+01 9.457080000000000553e+01
1.442007000000000083e+01 2.843744659840000022e+00 9.526370000000000005e+01 9.456990000000000407e+01
1.442883599999999866e+01 2.843753426799999762e+00 9.526309999999999434e+01 9.457080000000000553e+01
1.443760200000000005e+01 2.843770960719999685e+00 9.526370000000000005e+01 9.456990000000000407e+01
1.444636799999999965e+01 2.843779727679999869e+00 9.526319999999999766e+01 9.457080000000000553e+01
1.445513400000000104e+01 2.843797261599999793e+00 9.526380000000000337e+01 9.456990000000000407e+01
1.446389999999999887e+01 2.843806028559999977e+00 9.526330000000000098e+01 9.457080000000000553e+01
1.447266600000000025e+01 2.843797261599999793e+00 9.525889999999999702e+01 9.457340000000000657e+01
1.448143199999999986e+01 2.843776805360000104e+00 9.525809999999999889e+01 9.457399999999999807e+01
1.449019799999999947e+01 2.843800183920000002e+00 9.525849999999999795e+01 9.457290000000000418e+01
1.449896399999999907e+01 2.843814795519999716e+00 9.525780000000000314e+01 9.457380000000000564e+01
1.450773000000000046e+01 2.843849863360000008e+00 9.525830000000000553e+01 9.457280000000000086e+01
1.451649600000000007e+01 2.843867397279999931e+00 9.525780000000000314e+01 9.457370000000000232e+01
1.452526199999999967e+01 2.843893698159999595e+00 9.525830000000000553e+01 9.457269999999999754e+01
1.453402799999999928e+01 2.843899542800000013e+00 9.525780000000000314e+01 9.457359999999999900e+01
1.454279400000000066e+01 2.843914154399999727e+00 9.525839999999999463e+01 9.457269999999999754e+01
1.455155999999999850e+01 2.843919999040000146e+00 9.525790000000000646e+01 9.457359999999999900e+01
1.456032599999999988e+01 2.843937532959999626e+00 9.525839999999999463e+01 9.457269999999999754e+01
1.456909199999999949e+01 2.843946299919999809e+00 9.525790000000000646e+01 9.457349999999999568e+01
1.457785800000000087e+01 2.843960911519999968e+00 9.525849999999999795e+01 9.457269999999999754e+01
1.458662399999999870e+01 2.843969678479999708e+00 9.525799999999999557e+01 9.457349999999999568e+01
1.459539000000000009e+01 2.843984290079999866e+00 9.525849999999999795e+01 9.457259999999999422e+01
1.460415599999999969e+01 2.843993057039999606e+00 9.525799999999999557e+01 9.457349999999999568e+01
1.461292200000000108e+01 2.844007668639999764e+00 9.525860000000000127e+01 9.457259999999999422e+01
1.462168799999999891e+01 2.844016435599999948e+00 9.525809999999999889e+01 9.457349999999999568e+01
1.463045400000000029e+01 2.844031047200000106e+00 9.525870000000000459e+01 9.457259999999999422e+01
1.463921999999999990e+01 2.844036891839999637e+00 9.525820000000000221e+01 9.457349999999999568e+01
1.464798599999999951e+01 2.844054425760000004e+00 9.525870000000000459e+01 9.457259999999999422e+01
1.465675199999999911e+01 2.844060270399999979e+00 9.525820000000000221e+01 9.457349999999999568e+01
1.466551800000000050e+01 2.844074882000000137e+00 9.525879999999999370e+01 9.457259999999999422e+01
1.467428400000000011e+01 2.844080726639999668e+00 9.525830000000000553e+01 9.457349999999999568e+01
1.468304999999999971e+01 2.844095338239999826e+00 9.525889999999999702e+01 9.457259999999999422e+01
1.469181599999999932e+01 2.844104105199999566e+00 9.525830000000000553e+01 9.457349999999999568e+01
1.470058200000000070e+01 2.844118716799999724e+00 9.525889999999999702e+01 9.457259999999999422e+01
1.470934800000000031e+01 2.844124561439999699e+00 9.525839999999999463e+01 9.457349999999999568e+01
1.471811399999999992e+01 2.844139173039999857e+00 9.525900000000000034e+01 9.457259999999999422e+01
1.472687999999999953e+01 2.844145017679999832e+00 9.525849999999999795e+01 9.457349999999999568e+01
1.473564600000000091e+01 2.844159629279999990e+00 9.525900000000000034e+01 9.457259999999999422e+01
1.474441199999999874e+01 2.844165473919999965e+00 9.525849999999999795e+01 9.457349999999999568e+01
1.475317800000000013e+01 2.844180085519999679e+00 9.525910000000000366e+01 9.457259999999999422e+01
1.476194399999999973e+01 2.844185930160000098e+00 9.525860000000000127e+01 9.457349999999999568e+01
1.477071000000000112e+01 2.844200541759999812e+00 9.525920000000000698e+01 9.457259999999999422e+01
1.477947599999999895e+01 2.844206386399999786e+00 9.525860000000000127e+01 9.457349999999999568e+01
1.478824200000000033e+01 2.844220997999999945e+00 9.525920000000000698e+01 9.457259999999999422e+01
1.479700799999999994e+01 2.844226842639999919e+00 9.525870000000000459e+01 9.457349999999999568e+01
1.480577400000000132e+01 2.844238531919999868e+00 9.525929999999999609e+01 9.457259999999999422e+01
1.481453999999999915e+01 2.844244376559999843e+00 9.525879999999999370e+01 9.457349999999999568e+01
1.482330600000000054e+01 2.844258988159999557e+00 9.525929999999999609e+01 9.457259999999999422e+01
1.483207200000000014e+01 2.844264832799999976e+00 9.525879999999999370e+01 9.457349999999999568e+01
1.484083799999999975e+01 2.844279444399999690e+00 9.525939999999999941e+01 9.457259999999999422e+01
1.484960399999999936e+01 2.844285289040000109e+00 9.525889999999999702e+01 9.457349999999999568e+01
1.485837000000000074e+01 2.844296978320000058e+00 9.525950000000000273e+01 9.457259999999999422e+01
1.486713600000000035e+01 2.844302822959999588e+00 9.525889999999999702e+01 9.457349999999999568e+01
1.487590199999999996e+01 2.844317434559999747e+00 9.525950000000000273e+01 9.457269999999999754e+01
1.488466799999999957e+01 2.844323279199999721e+00 9.525900000000000034e+01 9.457349999999999568e+01
1.489343400000000095e+01 2.844334968479999670e+00 9.525960000000000605e+01 9.457269999999999754e+01
1.490219999999999878e+01 2.844340813120000089e+00 9.525900000000000034e+01 9.457349999999999568e+01
1.491096600000000016e+01 2.844326201519999930e+00 9.525390000000000157e+01 9.457569999999999766e+01
1.491973199999999977e+01 2.844302822959999588e+00 9.525329999999999586e+01 9.457640000000000668e+01
1.492849800000000116e+01 2.844317434559999747e+00 9.525360000000000582e+01 9.457540000000000191e+01
1.493726399999999899e+01 2.844329123840000140e+00 9.525300000000000011e+01 9.457620000000000005e+01
1.494603000000000037e+01 2.844361269359999778e+00 9.525339999999999918e+01 9.457519999999999527e+01
1.495479599999999998e+01 2.844375880959999936e+00 9.525289999999999679e+01 9.457609999999999673e+01
1.496356200000000136e+01 2.844396337200000069e+00 9.525339999999999918e+01 9.457519999999999527e+01
1.497232799999999919e+01 2.844402181839999599e+00 9.525300000000000011e+01 9.457599999999999341e+01
1.498109400000000058e+01 2.844413871119999992e+00 9.525350000000000250e+01 9.457510000000000616e+01
1.498986000000000018e+01 2.844416793439999758e+00 9.525300000000000011e+01 9.457599999999999341e+01
1.499862600000000157e+01 2.844431405039999916e+00 9.525350000000000250e+01 9.457510000000000616e+01
1.500739199999999940e+01 2.844437249679999891e+00 9.525300000000000011e+01 9.457599999999999341e+01
1.501615800000000078e+01 2.844451861280000049e+00 9.525350000000000250e+01 9.457510000000000616e+01
1.502492400000000039e+01 2.844457705919999579e+00 9.525300000000000011e+01 9.457590000000000430e+01
1.503369000000000000e+01 2.844472317519999738e+00 9.525350000000000250e+01 9.457510000000000616e+01
1.504245599999999961e+01 2.844478162159999712e+00 9.525300000000000011e+01 9.457590000000000430e+01
1.505122200000000099e+01 2.844489851439999661e+00 9.525360000000000582e+01 9.457510000000000616e+01
1.505998800000000060e+01 2.844495696080000080e+00 9.525310000000000343e+01 9.457590000000000430e+01
1.506875400000000020e+01 2.844510307679999794e+00 9.525360000000000582e+01 9.457510000000000616e+01
1.507751999999999981e+01 2.844516152319999769e+00 9.525310000000000343e+01 9.457590000000000430e+01
1.508628600000000120e+01 2.844530763919999927e+00 9.525369999999999493e+01 9.457510000000000616e+01
1.509505199999999903e+01 2.844536608559999902e+00 9.525320000000000675e+01 9.457590000000000430e+01
1.510381800000000041e+01 2.844551220160000060e+00 9.525369999999999493e+01 9.457510000000000616e+01
1.511258400000000002e+01 2.844557064799999591e+00 9.525320000000000675e+01 9.457590000000000430e+01
1.512135000000000140e+01 2.844571676399999749e+00 9.525379999999999825e+01 9.457510000000000616e+01
1.513011599999999923e+01 2.844577521039999723e+00 9.525329999999999586e+01 9.457590000000000430e+01
1.513888200000000062e+01 2.844592132639999882e+00 9.525379999999999825e+01 9.457510000000000616e+01
1.514764800000000022e+01 2.844597977279999856e+00 9.525329999999999586e+01 9.457590000000000430e+01
1.515641400000000161e+01 2.844612588879999571e+00 9.525390000000000157e+01 9.457510000000000616e+01
1.516517999999999944e+01 2.844618433519999989e+00 9.525339999999999918e+01 9.457590000000000430e+01
1.517394600000000082e+01 2.844633045119999704e+00 9.525400000000000489e+01 9.457510000000000616e+01
1.518271200000000043e+01 2.844638889760000122e+00 9.525339999999999918e+01 9.457590000000000430e+01
1.519147800000000004e+01 2.844653501359999836e+00 9.525400000000000489e+01 9.457510000000000616e+01
1.520024399999999964e+01 2.844659345999999811e+00 9.525350000000000250e+01 9.457590000000000430e+01
1.520901000000000103e+01 2.844673957599999969e+00 9.525409999999999400e+01 9.457510000000000616e+01
1.521777600000000064e+01 2.844682724559999709e+00 9.525360000000000582e+01 9.457590000000000430e+01
1.522654200000000024e+01 2.844694413840000102e+00 9.525409999999999400e+01 9.457510000000000616e+01
1.523530799999999985e+01 2.844703180799999842e+00 9.525360000000000582e+01 9.457590000000000430e+01
1.524407400000000123e+01 2.844717792400000000e+00 9.525419999999999732e+01 9.457510000000000616e+01
1.525283999999999907e+01 2.844723637039999975e+00 9.525369999999999493e+01 9.457590000000000430e+01
1.526160600000000045e+01 2.844738248640000133e+00 9.525419999999999732e+01 9.457510000000000616e+01
1.527037200000000006e+01 2.844744093279999664e+00 9.525369999999999493e+01 9.457590000000000430e+01
1.527913800000000144e+01 2.844758704879999822e+00 9.525430000000000064e+01 9.457510000000000616e+01
1.528790399999999927e+01 2.844764549519999797e+00 9.525379999999999825e+01 9.457590000000000430e+01
1.529667000000000066e+01 2.844779161119999955e+00 9.525440000000000396e+01 9.457510000000000616e+01
1.530543600000000026e+01 2.844785005759999930e+00 9.525390000000000157e+01 9.457590000000000430e+01
1.531420200000000165e+01 2.844799617359999644e+00 9.525440000000000396e+01 9.457510000000000616e+01
1.532296799999999948e+01 2.844805462000000063e+00 9.525390000000000157e+01 9.457590000000000430e+01
1.533173400000000086e+01 2.844820073599999777e+00 9.525449999999999307e+01 9.457510000000000616e+01
1.534050000000000047e+01 2.844825918239999751e+00 9.525400000000000489e+01 9.457590000000000430e+01
1.534926599999999830e+01 2.844808384319999828e+00 9.524899999999999523e+01 9.457810000000000628e+01
1.535803199999999968e+01 2.844785005759999930e+00 9.524840000000000373e+01 9.457890000000000441e+01
1.536679799999999929e+01 2.844802539679999853e+00 9.524859999999999616e+01 9.457779999999999632e+01
1.537556400000000068e+01 2.844814228959999802e+00 9.524800000000000466e+01 9.457859999999999445e+01
1.538432999999999851e+01 2.844849296800000094e+00 9.524850000000000705e+01 9.457769999999999300e+01
1.539309599999999989e+01 2.844869753039999782e+00 9.524800000000000466e+01 9.457850000000000534e+01
1.540186199999999950e+01 2.844893131600000125e+00 9.524850000000000705e+01 9.457760000000000389e+01
1.541062800000000088e+01 2.844898976239999655e+00 9.524800000000000466e+01 9.457850000000000534e+01
1.541939399999999871e+01 2.844913587839999813e+00 9.524859999999999616e+01 9.457760000000000389e+01
1.542816000000000010e+01 2.844919432479999788e+00 9.524809999999999377e+01 9.457840000000000202e+01
1.543692599999999970e+01 2.844934044079999946e+00 9.524859999999999616e+01 9.457760000000000389e+01
1.544569199999999931e+01 2.844939888719999921e+00 9.524809999999999377e+01 9.457840000000000202e+01
1.545445799999999892e+01 2.844957422639999844e+00 9.524859999999999616e+01 9.457760000000000389e+01
1.546322400000000030e+01 2.844963267279999819e+00 9.524819999999999709e+01 9.457840000000000202e+01
1.547198999999999991e+01 2.844980801199999743e+00 9.524869999999999948e+01 9.457760000000000389e+01
1.548075599999999952e+01 2.844986645839999717e+00 9.524819999999999709e+01 9.457840000000000202e+01
1.548952199999999912e+01 2.845001257439999875e+00 9.524869999999999948e+01 9.457760000000000389e+01
1.549828800000000051e+01 2.845010024399999615e+00 9.524830000000000041e+01 9.457840000000000202e+01
1.550705399999999834e+01 2.845024635999999774e+00 9.524880000000000280e+01 9.457760000000000389e+01
1.551581999999999972e+01 2.845030480639999748e+00 9.524830000000000041e+01 9.457840000000000202e+01
1.552458599999999933e+01 2.845048014560000116e+00 9.524880000000000280e+01 9.457760000000000389e+01
1.553335200000000071e+01 2.845053859199999646e+00 9.524840000000000373e+01 9.457840000000000202e+01
1.554211799999999855e+01 2.845068470799999805e+00 9.524890000000000612e+01 9.457760000000000389e+01
1.555088399999999993e+01 2.845077237759999544e+00 9.524840000000000373e+01 9.457840000000000202e+01
1.555964999999999954e+01 2.845091849359999703e+00 9.524899999999999523e+01 9.457760000000000389e+01
1.556841600000000092e+01 2.845100616319999887e+00 9.524850000000000705e+01 9.457840000000000202e+01
1.557718199999999875e+01 2.845115227920000045e+00 9.524899999999999523e+01 9.457760000000000389e+01
1.558594800000000014e+01 2.845121072559999575e+00 9.524850000000000705e+01 9.457840000000000202e+01
1.559471399999999974e+01 2.845135684159999734e+00 9.524909999999999854e+01 9.457760000000000389e+01
1.560348000000000113e+01 2.845144451119999918e+00 9.524859999999999616e+01 9.457840000000000202e+01
1.561224599999999896e+01 2.845159062720000076e+00 9.524909999999999854e+01 9.457760000000000389e+01
1.562101200000000034e+01 2.845167829679999816e+00 9.524859999999999616e+01 9.457840000000000202e+01
1.562977799999999995e+01 2.845182441279999974e+00 9.524920000000000186e+01 9.457760000000000389e+01
1.563854399999999956e+01 2.845191208239999714e+00 9.524869999999999948e+01 9.457840000000000202e+01
1.564730999999999916e+01 2.845205819839999872e+00 9.524920000000000186e+01 9.457760000000000389e+01
1.565607600000000055e+01 2.845214586800000056e+00 9.524880000000000280e+01 9.457840000000000202e+01
1.566484200000000016e+01 2.845229198399999770e+00 9.524930000000000518e+01 9.457760000000000389e+01
1.567360799999999976e+01 2.845237965359999954e+00 9.524880000000000280e+01 9.457840000000000202e+01
1.568237399999999937e+01 2.845252576959999669e+00 9.524939999999999429e+01 9.457760000000000389e+01
1.569114000000000075e+01 2.845258421600000087e+00 9.524890000000000612e+01 9.457840000000000202e+01
1.569990599999999858e+01 2.845275955519999567e+00 9.524939999999999429e+01 9.457760000000000389e+01
1.570867199999999997e+01 2.845281800159999985e+00 9.524890000000000612e+01 9.457840000000000202e+01
1.571743799999999958e+01 2.845299334079999909e+00 9.524949999999999761e+01 9.457760000000000389e+01
1.572620400000000096e+01 2.845305178719999883e+00 9.524899999999999523e+01 9.457840000000000202e+01
1.573496999999999879e+01 2.845322712639999807e+00 9.524949999999999761e+01 9.457760000000000389e+01
1.574373600000000017e+01 2.845328557279999782e+00 9.524909999999999854e+01 9.457840000000000202e+01
1.575250199999999978e+01 2.845346091199999705e+00 9.524960000000000093e+01 9.457760000000000389e+01
1.576126800000000117e+01 2.845351935839999680e+00 9.524909999999999854e+01 9.457840000000000202e+01
1.577003399999999900e+01 2.845366547439999838e+00 9.524970000000000425e+01 9.457760000000000389e+01
1.577880000000000038e+01 2.845375314399999578e+00 9.524920000000000186e+01 9.457840000000000202e+01
1.578756599999999999e+01 2.845366547439999838e+00 9.524460000000000548e+01 9.458029999999999404e+01
1.579633199999999960e+01 2.845343168879999940e+00 9.524399999999999977e+01 9.458100000000000307e+01
1.580509799999999920e+01 2.845357780480000098e+00 9.524429999999999552e+01 9.457999999999999829e+01
1.581386400000000059e+01 2.845372392080000257e+00 9.524370000000000402e+01 9.458079999999999643e+01
1.582263000000000019e+01 2.845404537599999895e+00 9.524420000000000641e+01 9.457999999999999829e+01
1.583139599999999980e+01 2.845424993840000027e+00 9.524370000000000402e+01 9.458079999999999643e+01
1.584016199999999941e+01 2.845448372399999926e+00 9.524420000000000641e+01 9.457989999999999498e+01
1.584892800000000079e+01 2.845457139360000109e+00 9.524379999999999313e+01 9.458069999999999311e+01
1.585769399999999862e+01 2.845468828640000059e+00 9.524429999999999552e+01 9.457989999999999498e+01
1.586646000000000001e+01 2.845477595599999798e+00 9.524379999999999313e+01 9.458069999999999311e+01
1.587522599999999962e+01 2.845492207199999957e+00 9.524429999999999552e+01 9.457989999999999498e+01
1.588399200000000100e+01 2.845500974159999696e+00 9.524379999999999313e+01 9.458069999999999311e+01
1.589275799999999883e+01 2.845515585759999855e+00 9.524429999999999552e+01 9.457989999999999498e+01
1.590152400000000021e+01 2.845524352720000039e+00 9.524389999999999645e+01 9.458069999999999311e+01
1.591028999999999982e+01 2.845538964319999753e+00 9.524439999999999884e+01 9.457980000000000587e+01
1.591905600000000121e+01 2.845547731279999937e+00 9.524389999999999645e+01 9.458069999999999311e+01
1.592782199999999904e+01 2.845562342879999651e+00 9.524439999999999884e+01 9.457980000000000587e+01
1.593658800000000042e+01 2.845571109839999835e+00 9.524399999999999977e+01 9.458069999999999311e+01
1.594535400000000003e+01 2.845585721439999549e+00 9.524450000000000216e+01 9.457980000000000587e+01
1.595412000000000141e+01 2.845594488399999733e+00 9.524399999999999977e+01 9.458069999999999311e+01
1.596288599999999924e+01 2.845609099999999891e+00 9.524450000000000216e+01 9.457980000000000587e+01
1.597165200000000063e+01 2.845617866959999631e+00 9.524410000000000309e+01 9.458060000000000400e+01
1.598041800000000023e+01 2.845632478559999790e+00 9.524460000000000548e+01 9.457980000000000587e+01
1.598918399999999984e+01 2.845641245519999529e+00 9.524410000000000309e+01 9.458060000000000400e+01
1.599794999999999945e+01 2.845655857119999688e+00 9.524460000000000548e+01 9.457980000000000587e+01
1.600671600000000083e+01 2.845661701759999662e+00 9.524420000000000641e+01 9.458060000000000400e+01
1.601548199999999866e+01 2.845676313359999821e+00 9.524469999999999459e+01 9.457980000000000587e+01
1.602424800000000005e+01 2.845685080319999560e+00 9.524420000000000641e+01 9.458060000000000400e+01
1.603301400000000143e+01 2.845699691919999719e+00 9.524479999999999791e+01 9.457980000000000587e+01
1.604177999999999926e+01 2.845705536559999693e+00 9.524429999999999552e+01 9.458060000000000400e+01
1.605054600000000065e+01 2.845720148159999852e+00 9.524479999999999791e+01 9.457980000000000587e+01
1.605931200000000203e+01 2.845728915119999591e+00 9.524429999999999552e+01 9.458060000000000400e+01
1.606807799999999986e+01 2.845743526719999750e+00 9.524490000000000123e+01 9.457980000000000587e+01
1.607684400000000124e+01 2.845749371359999724e+00 9.524439999999999884e+01 9.458060000000000400e+01
1.608560999999999908e+01 2.845763982959999883e+00 9.524490000000000123e+01 9.457980000000000587e+01
1.609437600000000046e+01 2.845772749919999622e+00 9.524439999999999884e+01 9.458060000000000400e+01
1.610314199999999829e+01 2.845787361519999781e+00 9.524500000000000455e+01 9.457980000000000587e+01
1.611190799999999967e+01 2.845793206159999755e+00 9.524450000000000216e+01 9.458060000000000400e+01
1.612067400000000106e+01 2.845807817759999914e+00 9.524500000000000455e+01 9.457980000000000587e+01
1.612944000000000244e+01 2.845816584719999653e+00 9.524460000000000548e+01 9.458060000000000400e+01
1.613820600000000027e+01 2.845828273999999602e+00 9.524509999999999366e+01 9.457980000000000587e+01
1.614697200000000166e+01 2.845837040960000230e+00 9.524460000000000548e+01 9.458060000000000400e+01
1.615573799999999949e+01 2.845851652559999945e+00 9.524509999999999366e+01 9.457980000000000587e+01
1.616450400000000087e+01 2.845857497199999919e+00 9.524469999999999459e+01 9.458060000000000400e+01
1.617326999999999870e+01 2.845872108799999634e+00 9.524519999999999698e+01 9.457980000000000587e+01
1.618203600000000009e+01 2.845877953440000052e+00 9.524469999999999459e+01 9.458060000000000400e+01
1.619080200000000147e+01 2.845892565040000211e+00 9.524519999999999698e+01 9.457980000000000587e+01
1.619956799999999930e+01 2.845898409679999741e+00 9.524479999999999791e+01 9.458060000000000400e+01
1.620833400000000069e+01 2.845913021279999899e+00 9.524530000000000030e+01 9.457980000000000587e+01
1.621710000000000207e+01 2.845918865919999874e+00 9.524479999999999791e+01 9.458060000000000400e+01
1.622586599999999990e+01 2.845907176639999925e+00 9.524079999999999302e+01 9.458240000000000691e+01
1.623463200000000128e+01 2.845880875759999817e+00 9.524020000000000152e+01 9.458310000000000173e+01
1.624339799999999912e+01 2.845895487359999532e+00 9.524039999999999395e+01 9.458220000000000027e+01
1.625216400000000050e+01 2.845907176639999925e+00 9.523980000000000246e+01 9.458289999999999509e+01
1.626092999999999833e+01 2.845939322159999563e+00 9.524030000000000484e+01 9.458209999999999695e+01
1.626969599999999971e+01 2.845953933759999721e+00 9.523980000000000246e+01 9.458289999999999509e+01
1.627846200000000110e+01 2.845977312320000063e+00 9.524030000000000484e+01 9.458209999999999695e+01
1.628722800000000248e+01 2.845983156959999594e+00 9.523990000000000578e+01 9.458280000000000598e+01
1.629599400000000031e+01 2.845994846239999543e+00 9.524030000000000484e+01 9.458199999999999363e+01
1.630476000000000170e+01 2.846000690879999961e+00 9.523990000000000578e+01 9.458280000000000598e+01
1.631352599999999953e+01 2.846015302479999676e+00 9.524039999999999395e+01 9.458199999999999363e+01
1.632229200000000091e+01 2.846021147120000094e+00 9.523990000000000578e+01 9.458280000000000598e+01
1.633105799999999874e+01 2.846035758720000253e+00 9.524039999999999395e+01 9.458199999999999363e+01
1.633982400000000013e+01 2.846041603359999783e+00 9.523999999999999488e+01 9.458280000000000598e+01
1.634859000000000151e+01 2.846056214959999942e+00 9.524049999999999727e+01 9.458199999999999363e+01
1.635735599999999934e+01 2.846062059599999916e+00 9.523999999999999488e+01 9.458280000000000598e+01
1.636612200000000072e+01 2.846076671200000074e+00 9.524049999999999727e+01 9.458199999999999363e+01
1.637488800000000211e+01 2.846082515839999605e+00 9.524009999999999820e+01 9.458280000000000598e+01
1.638365399999999994e+01 2.846097127439999763e+00 9.524049999999999727e+01 9.458199999999999363e+01
1.639242000000000132e+01 2.846102972079999738e+00 9.524009999999999820e+01 9.458280000000000598e+01
1.640118599999999915e+01 2.846117583679999896e+00 9.524060000000000059e+01 9.458199999999999363e+01
1.640995200000000054e+01 2.846123428319999871e+00 9.524009999999999820e+01 9.458280000000000598e+01
1.641871799999999837e+01 2.846135117599999820e+00 9.524060000000000059e+01 9.458199999999999363e+01
1.642748399999999975e+01 2.846140962239999794e+00 9.524020000000000152e+01 9.458280000000000598e+01
1.643625000000000114e+01 2.846155573839999953e+00 9.524070000000000391e+01 9.458199999999999363e+01
1.644501599999999897e+01 2.846161418479999927e+00 9.524020000000000152e+01 9.458280000000000598e+01
1.645378200000000035e+01 2.846176030080000086e+00 9.524070000000000391e+01 9.458199999999999363e+01
1.646254799999999818e+01 2.846181874719999616e+00 9.524030000000000484e+01 9.458280000000000598e+01
1.647131399999999957e+01 2.846193563999999565e+00 9.524079999999999302e+01 9.458199999999999363e+01
1.648007999999999740e+01 2.846199408639999984e+00 9.524030000000000484e+01 9.458280000000000598e+01
1.648884599999999878e+01 2.846214020239999698e+00 9.524079999999999302e+01 9.458199999999999363e+01
1.649761200000000017e+01 2.846219864879999673e+00 9.524039999999999395e+01 9.458280000000000598e+01
1.650637800000000155e+01 2.846231554160000066e+00 9.524089999999999634e+01 9.458199999999999363e+01
1.651514399999999938e+01 2.846237398799999596e+00 9.524039999999999395e+01 9.458280000000000598e+01
1.652391000000000076e+01 2.846252010399999754e+00 9.524089999999999634e+01 9.458199999999999363e+01
1.653267599999999860e+01 2.846257855039999729e+00 9.524049999999999727e+01 9.458280000000000598e+01
1.654144199999999998e+01 2.846269544319999678e+00 9.524099999999999966e+01 9.458199999999999363e+01
1.655020799999999781e+01 2.846275388960000097e+00 9.524049999999999727e+01 9.458280000000000598e+01
1.655897399999999919e+01 2.846290000559999811e+00 9.524099999999999966e+01 9.458199999999999363e+01
1.656774000000000058e+01 2.846295845199999786e+00 9.524060000000000059e+01 9.458280000000000598e+01
1.657650599999999841e+01 2.846307534479999735e+00 9.524110000000000298e+01 9.458199999999999363e+01
1.658527199999999979e+01 2.846313379119999709e+00 9.524060000000000059e+01 9.458280000000000598e+01
1.659403800000000118e+01 2.846325068399999658e+00 9.524110000000000298e+01 9.458199999999999363e+01
1.660280399999999901e+01 2.846330913040000077e+00 9.524060000000000059e+01 9.458280000000000598e+01
1.661157000000000039e+01 2.846345524640000235e+00 9.524120000000000630e+01 9.458199999999999363e+01
1.662033599999999822e+01 2.846351369279999766e+00 9.524070000000000391e+01 9.458280000000000598e+01
1.662910199999999961e+01 2.846363058559999715e+00 9.524120000000000630e+01 9.458199999999999363e+01
1.663786800000000099e+01 2.846368903199999689e+00 9.524070000000000391e+01 9.458280000000000598e+01
1.664663399999999882e+01 2.846380592479999638e+00 9.524120000000000630e+01 9.458199999999999363e+01
1.665540000000000020e+01 2.846386437120000057e+00 9.524079999999999302e+01 9.458280000000000598e+01
1.666416600000000159e+01 2.846377670159999873e+00 9.523640000000000327e+01 9.458410000000000650e+01
1.667293199999999942e+01 2.846351369279999766e+00 9.523590000000000089e+01 9.458480000000000132e+01
1.668169800000000080e+01 2.846368903199999689e+00 9.523609999999999332e+01 9.458389999999999986e+01
1.669046399999999863e+01 2.846380592479999638e+00 9.523560000000000514e+01 9.458459999999999468e+01
1.669923000000000002e+01 2.846412737999999720e+00 9.523600000000000421e+01 9.458379999999999654e+01
1.670799599999999785e+01 2.846430271920000088e+00 9.523550000000000182e+01 9.458459999999999468e+01
1.671676199999999923e+01 2.846447805839999567e+00 9.523600000000000421e+01 9.458379999999999654e+01
1.672552800000000062e+01 2.846456572800000195e+00 9.523560000000000514e+01 9.458450000000000557e+01
1.673429400000000200e+01 2.846468262079999700e+00 9.523600000000000421e+01 9.458369999999999322e+01
1.674305999999999983e+01 2.846474106719999675e+00 9.523560000000000514e+01 9.458450000000000557e+01
1.675182600000000122e+01 2.846485796000000068e+00 9.523609999999999332e+01 9.458369999999999322e+01
1.676059199999999905e+01 2.846491640639999599e+00 9.523560000000000514e+01 9.458450000000000557e+01
1.676935800000000043e+01 2.846506252239999757e+00 9.523609999999999332e+01 9.458369999999999322e+01
1.677812399999999826e+01 2.846512096880000176e+00 9.523569999999999425e+01 9.458450000000000557e+01
1.678688999999999965e+01 2.846526708479999890e+00 9.523609999999999332e+01 9.458369999999999322e+01
1.679565600000000103e+01 2.846532553119999864e+00 9.523569999999999425e+01 9.458440000000000225e+01
1.680442199999999886e+01 2.846544242399999813e+00 9.523619999999999663e+01 9.458369999999999322e+01
1.681318800000000024e+01 2.846550087039999788e+00 9.523579999999999757e+01 9.458440000000000225e+01
1.682195400000000163e+01 2.846564698639999946e+00 9.523619999999999663e+01 9.458369999999999322e+01
1.683071999999999946e+01 2.846570543279999921e+00 9.523579999999999757e+01 9.458440000000000225e+01
1.683948600000000084e+01 2.846582232559999870e+00 9.523629999999999995e+01 9.458369999999999322e+01
1.684825199999999867e+01 2.846588077199999844e+00 9.523579999999999757e+01 9.458440000000000225e+01
1.685701800000000006e+01 2.846602688799999559e+00 9.523629999999999995e+01 9.458369999999999322e+01
1.686578399999999789e+01 2.846608533439999977e+00 9.523590000000000089e+01 9.458440000000000225e+01
1.687454999999999927e+01 2.846620222719999926e+00 9.523640000000000327e+01 9.458369999999999322e+01
1.688331600000000066e+01 2.846626067359999901e+00 9.523590000000000089e+01 9.458440000000000225e+01
1.689208200000000204e+01 2.846637756639999850e+00 9.523640000000000327e+01 9.458369999999999322e+01
1.690084799999999987e+01 2.846643601279999825e+00 9.523600000000000421e+01 9.458440000000000225e+01
1.690961400000000125e+01 2.846658212879999539e+00 9.523650000000000659e+01 9.458369999999999322e+01
1.691837999999999909e+01 2.846664057519999957e+00 9.523600000000000421e+01 9.458440000000000225e+01
1.692714600000000047e+01 2.846675746799999907e+00 9.523650000000000659e+01 9.458369999999999322e+01
1.693591199999999830e+01 2.846681591439999881e+00 9.523609999999999332e+01 9.458440000000000225e+01
1.694467799999999968e+01 2.846693280719999830e+00 9.523650000000000659e+01 9.458369999999999322e+01
1.695344400000000107e+01 2.846699125359999805e+00 9.523609999999999332e+01 9.458440000000000225e+01
1.696220999999999890e+01 2.846713736959999519e+00 9.523659999999999570e+01 9.458369999999999322e+01
1.697097600000000028e+01 2.846719581599999938e+00 9.523609999999999332e+01 9.458440000000000225e+01
1.697974200000000167e+01 2.846731270879999887e+00 9.523659999999999570e+01 9.458369999999999322e+01
1.698850799999999950e+01 2.846737115519999861e+00 9.523619999999999663e+01 9.458440000000000225e+01
1.699727400000000088e+01 2.846748804799999810e+00 9.523669999999999902e+01 9.458369999999999322e+01
1.700603999999999871e+01 2.846754649440000229e+00 9.523619999999999663e+01 9.458440000000000225e+01
1.701480600000000010e+01 2.846766338720000178e+00 9.523669999999999902e+01 9.458369999999999322e+01
1.702357199999999793e+01 2.846772183359999708e+00 9.523629999999999995e+01 9.458440000000000225e+01
1.703233799999999931e+01 2.846786794959999867e+00 9.523680000000000234e+01 9.458369999999999322e+01
1.704110400000000070e+01 2.846792639599999841e+00 9.523629999999999995e+01 9.458440000000000225e+01
1.704987000000000208e+01 2.846804328879999790e+00 9.523680000000000234e+01 9.458369999999999322e+01
1.705863599999999991e+01 2.846810173520000209e+00 9.523640000000000327e+01 9.458440000000000225e+01
1.706740200000000129e+01 2.846821862800000158e+00 9.523690000000000566e+01 9.458369999999999322e+01
1.707616799999999913e+01 2.846827707439999688e+00 9.523640000000000327e+01 9.458440000000000225e+01
1.708493400000000051e+01 2.846839396720000082e+00 9.523690000000000566e+01 9.458369999999999322e+01
1.709369999999999834e+01 2.846845241359999612e+00 9.523650000000000659e+01 9.458440000000000225e+01
1.710246599999999972e+01 2.846856930639999561e+00 9.523239999999999839e+01 9.458350000000000080e+01
1.711123200000000111e+01 2.846836474399999872e+00 9.523180000000000689e+01 9.458410000000000650e+01
1.711999799999999894e+01 2.846854008319999796e+00 9.523210000000000264e+01 9.458320000000000505e+01
1.712876400000000032e+01 2.846868619919999510e+00 9.523160000000000025e+01 9.458389999999999986e+01
1.713753000000000171e+01 2.846897843119999827e+00 9.523199999999999932e+01 9.458310000000000173e+01
1.714629599999999954e+01 2.846915377039999751e+00 9.523160000000000025e+01 9.458379999999999654e+01
1.715506200000000092e+01 2.846935833279999883e+00 9.523199999999999932e+01 9.458299999999999841e+01
1.716382799999999875e+01 2.846941677919999858e+00 9.523160000000000025e+01 9.458379999999999654e+01
1.717259400000000014e+01 2.846956289519999572e+00 9.523210000000000264e+01 9.458299999999999841e+01
1.718135999999999797e+01 2.846959211839999782e+00 9.523160000000000025e+01 9.458369999999999322e+01
1.719012599999999935e+01 2.846973823439999940e+00 9.523210000000000264e+01 9.458299999999999841e+01
1.719889200000000073e+01 2.846979668079999914e+00 9.523170000000000357e+01 9.458369999999999322e+01
1.720765800000000212e+01 2.846994279680000073e+00 9.523210000000000264e+01 9.458299999999999841e+01
1.721642399999999995e+01 2.847000124319999603e+00 9.523170000000000357e+01 9.458369999999999322e+01
1.722519000000000133e+01 2.847014735919999762e+00 9.523220000000000596e+01 9.458299999999999841e+01
1.723395599999999916e+01 2.847020580560000180e+00 9.523170000000000357e+01 9.458369999999999322e+01
1.724272200000000055e+01 2.847035192159999895e+00 9.523220000000000596e+01 9.458299999999999841e+01
1.725148799999999838e+01 2.847041036799999869e+00 9.523180000000000689e+01 9.458369999999999322e+01
1.726025399999999976e+01 2.847052726079999818e+00 9.523220000000000596e+01 9.458299999999999841e+01
1.726902000000000115e+01 2.847058570719999793e+00 9.523180000000000689e+01 9.458369999999999322e+01
1.727778600000000253e+01 2.847073182319999951e+00 9.523229999999999507e+01 9.458299999999999841e+01
1.728655200000000036e+01 2.847079026959999926e+00 9.523189999999999600e+01 9.458369999999999322e+01
1.729531800000000175e+01 2.847090716239999875e+00 9.523229999999999507e+01 9.458299999999999841e+01
1.730408399999999958e+01 2.847096560879999849e+00 9.523189999999999600e+01 9.458369999999999322e+01
1.731285000000000096e+01 2.847111172479999563e+00 9.523239999999999839e+01 9.458299999999999841e+01
1.732161599999999879e+01 2.847117017119999982e+00 9.523189999999999600e+01 9.458369999999999322e+01
1.733038200000000018e+01 2.847128706399999931e+00 9.523239999999999839e+01 9.458299999999999841e+01
1.733914800000000156e+01 2.847134551039999906e+00 9.523199999999999932e+01 9.458369999999999322e+01
1.734791399999999939e+01 2.847149162640000064e+00 9.523250000000000171e+01 9.458299999999999841e+01
1.735668000000000077e+01 2.847155007279999595e+00 9.523199999999999932e+01 9.458369999999999322e+01
1.736544600000000216e+01 2.847166696559999544e+00 9.523250000000000171e+01 9.458299999999999841e+01
1.737421199999999999e+01 2.847172541199999962e+00 9.523210000000000264e+01 9.458369999999999322e+01
1.738297800000000137e+01 2.847187152800000121e+00 9.523250000000000171e+01 9.458299999999999841e+01
1.739174399999999920e+01 2.847192997439999651e+00 9.523210000000000264e+01 9.458369999999999322e+01
1.740051000000000059e+01 2.847204686720000044e+00 9.523260000000000502e+01 9.458299999999999841e+01
1.740927599999999842e+01 2.847210531359999575e+00 9.523220000000000596e+01 9.458369999999999322e+01
1.741804199999999980e+01 2.847225142959999733e+00 9.523260000000000502e+01 9.458299999999999841e+01
1.742680800000000119e+01 2.847230987600000152e+00 9.523220000000000596e+01 9.458369999999999322e+01
1.743557400000000257e+01 2.847242676880000101e+00 9.523269999999999413e+01 9.458299999999999841e+01
1.744434000000000040e+01 2.847248521520000075e+00 9.523220000000000596e+01 9.458369999999999322e+01
1.745310600000000179e+01 2.847263133119999789e+00 9.523269999999999413e+01 9.458299999999999841e+01
1.746187199999999962e+01 2.847268977759999764e+00 9.523229999999999507e+01 9.458369999999999322e+01
1.747063800000000100e+01 2.847280667039999713e+00 9.523279999999999745e+01 9.458299999999999841e+01
1.747940399999999883e+01 2.847286511680000132e+00 9.523229999999999507e+01 9.458369999999999322e+01
1.748817000000000021e+01 2.847301123279999846e+00 9.523279999999999745e+01 9.458289999999999509e+01
1.749693600000000160e+01 2.847306967919999821e+00 9.523239999999999839e+01 9.458369999999999322e+01
1.750570199999999943e+01 2.847318657200000214e+00 9.523290000000000077e+01 9.458289999999999509e+01
1.751446800000000081e+01 2.847324501839999744e+00 9.523239999999999839e+01 9.458369999999999322e+01
1.752323400000000220e+01 2.847339113439999903e+00 9.523290000000000077e+01 9.458289999999999509e+01
1.753200000000000003e+01 2.847344958079999877e+00 9.523250000000000171e+01 9.458369999999999322e+01
1.754076599999999786e+01 2.847342035760000112e+00 9.522830000000000439e+01 9.458629999999999427e+01
1.754953199999999924e+01 2.847315734880000004e+00 9.522780000000000200e+01 9.458689999999999998e+01
1.755829800000000063e+01 2.847330346480000163e+00 9.522799999999999443e+01 9.458599999999999852e+01
1.756706399999999846e+01 2.847342035760000112e+00 9.522750000000000625e+01 9.458669999999999334e+01
1.757582999999999984e+01 2.847368336639999775e+00 9.522780000000000200e+01 9.458589999999999520e+01
1.758459599999999767e+01 2.847382948239999934e+00 9.522740000000000293e+01 9.458660000000000423e+01
1.759336200000000261e+01 2.847400482159999857e+00 9.522790000000000532e+01 9.458580000000000609e+01
1.760212800000000044e+01 2.847406326799999832e+00 9.522750000000000625e+01 9.458650000000000091e+01
1.761089399999999827e+01 2.847415093760000016e+00 9.522790000000000532e+01 9.458580000000000609e+01
1.761965999999999966e+01 2.847418016080000225e+00 9.522750000000000625e+01 9.458650000000000091e+01
1.762842600000000104e+01 2.847426783039999965e+00 9.522790000000000532e+01 9.458580000000000609e+01
1.763719199999999887e+01 2.847432627679999495e+00 9.522750000000000625e+01 9.458650000000000091e+01
1.764595800000000025e+01 2.847444316959999888e+00 9.522790000000000532e+01 9.458580000000000609e+01
1.765472399999999809e+01 2.847447239279999653e+00 9.522750000000000625e+01 9.458650000000000091e+01
1.766348999999999947e+01 2.847458928560000047e+00 9.522799999999999443e+01 9.458580000000000609e+01
1.767225600000000085e+01 2.847464773199999577e+00 9.522759999999999536e+01 9.458650000000000091e+01
1.768102199999999868e+01 2.847473540160000205e+00 9.522799999999999443e+01 9.458580000000000609e+01
1.768978799999999652e+01 2.847479384799999735e+00 9.522759999999999536e+01 9.458650000000000091e+01
1.769855400000000145e+01 2.847488151759999919e+00 9.522799999999999443e+01 9.458580000000000609e+01
1.770731999999999928e+01 2.847493996399999894e+00 9.522759999999999536e+01 9.458650000000000091e+01
1.771608600000000067e+01 2.847502763359999634e+00 9.522809999999999775e+01 9.458580000000000609e+01
1.772485199999999850e+01 2.847508607999999608e+00 9.522769999999999868e+01 9.458650000000000091e+01
1.773361799999999988e+01 2.847520297279999557e+00 9.522809999999999775e+01 9.458580000000000609e+01
1.774238400000000127e+01 2.847523219599999766e+00 9.522769999999999868e+01 9.458650000000000091e+01
1.775114999999999910e+01 2.847534908879999715e+00 9.522809999999999775e+01 9.458580000000000609e+01
1.775991599999999693e+01 2.847537831199999925e+00 9.522769999999999868e+01 9.458650000000000091e+01
1.776868200000000186e+01 2.847549520479999874e+00 9.522820000000000107e+01 9.458580000000000609e+01
1.777744799999999969e+01 2.847555365119999848e+00 9.522780000000000200e+01 9.458650000000000091e+01
1.778621399999999753e+01 2.847564132079999588e+00 9.522820000000000107e+01 9.458580000000000609e+01
1.779497999999999891e+01 2.847569976720000007e+00 9.522780000000000200e+01 9.458650000000000091e+01
1.780374600000000029e+01 2.847581665999999956e+00 9.522830000000000439e+01 9.458570000000000277e+01
1.781251200000000168e+01 2.847584588320000165e+00 9.522780000000000200e+01 9.458650000000000091e+01
1.782127799999999951e+01 2.847596277600000114e+00 9.522830000000000439e+01 9.458580000000000609e+01
1.783004399999999734e+01 2.847599199919999879e+00 9.522790000000000532e+01 9.458650000000000091e+01
1.783881000000000228e+01 2.847610889199999828e+00 9.522830000000000439e+01 9.458580000000000609e+01
1.784757600000000011e+01 2.847616733839999803e+00 9.522790000000000532e+01 9.458650000000000091e+01
1.785634199999999794e+01 2.847625500799999987e+00 9.522839999999999350e+01 9.458580000000000609e+01
1.786510799999999932e+01 2.847631345439999517e+00 9.522799999999999443e+01 9.458650000000000091e+01
1.787387400000000071e+01 2.847643034719999910e+00 9.522839999999999350e+01 9.458580000000000609e+01
1.788264000000000209e+01 2.847645957039999676e+00 9.522799999999999443e+01 9.458650000000000091e+01
1.789140599999999992e+01 2.847657646320000069e+00 9.522849999999999682e+01 9.458580000000000609e+01
1.790017199999999775e+01 2.847660568639999834e+00 9.522799999999999443e+01 9.458650000000000091e+01
1.790893800000000269e+01 2.847672257919999783e+00 9.522849999999999682e+01 9.458580000000000609e+01
1.791770400000000052e+01 2.847678102559999758e+00 9.522809999999999775e+01 9.458650000000000091e+01
1.792646999999999835e+01 2.847689791839999707e+00 9.522849999999999682e+01 9.458580000000000609e+01
1.793523599999999973e+01 2.847692714159999916e+00 9.522809999999999775e+01 9.458650000000000091e+01
1.794400200000000112e+01 2.847704403439999865e+00 9.522860000000000014e+01 9.458580000000000609e+01
1.795276799999999895e+01 2.847707325760000074e+00 9.522820000000000107e+01 9.458650000000000091e+01
1.796153400000000033e+01 2.847719015039999579e+00 9.522860000000000014e+01 9.458580000000000609e+01
1.797029999999999816e+01 2.847721937359999789e+00 9.522820000000000107e+01 9.458650000000000091e+01
1.797906600000000310e+01 2.847672257919999783e+00 9.522429999999999950e+01 9.458939999999999770e+01
1.798783200000000093e+01 2.847613811520000038e+00 9.522339999999999804e+01 9.459000000000000341e+01
1.799659799999999876e+01 2.847651801680000094e+00 9.522339999999999804e+01 9.458910000000000196e+01
1.800536400000000015e+01 2.847672257919999783e+00 9.522310000000000230e+01 9.458979999999999677e+01
1.801413000000000153e+01 2.847707325760000074e+00 9.522329999999999472e+01 9.458910000000000196e+01
1.802289599999999936e+01 2.847733626639999738e+00 9.522310000000000230e+01 9.458969999999999345e+01
1.803166200000000075e+01 2.847757005199999636e+00 9.522339999999999804e+01 9.458899999999999864e+01
1.804042799999999858e+01 2.847771616799999794e+00 9.522320000000000562e+01 9.458969999999999345e+01
1.804919399999999996e+01 2.847786228399999509e+00 9.522350000000000136e+01 9.458899999999999864e+01
1.805796000000000134e+01 2.847800839999999667e+00 9.522320000000000562e+01 9.458969999999999345e+01
1.806672599999999917e+01 2.847815451599999825e+00 9.522360000000000468e+01 9.458899999999999864e+01
1.807549199999999701e+01 2.847832985519999749e+00 9.522329999999999472e+01 9.458960000000000434e+01
1.808425800000000194e+01 2.847847597119999907e+00 9.522360000000000468e+01 9.458899999999999864e+01
1.809302399999999977e+01 2.847862208720000066e+00 9.522329999999999472e+01 9.458960000000000434e+01
1.810179000000000116e+01 2.847876820319999780e+00 9.522369999999999379e+01 9.458899999999999864e+01
1.811055599999999899e+01 2.847891431919999938e+00 9.522339999999999804e+01 9.458960000000000434e+01
1.811932200000000037e+01 2.847906043520000097e+00 9.522379999999999711e+01 9.458889999999999532e+01
1.812808800000000176e+01 2.847920655119999811e+00 9.522350000000000136e+01 9.458960000000000434e+01
1.813685399999999959e+01 2.847935266719999969e+00 9.522390000000000043e+01 9.458889999999999532e+01
1.814561999999999742e+01 2.847946955999999918e+00 9.522350000000000136e+01 9.458960000000000434e+01
1.815438600000000235e+01 2.847964489919999842e+00 9.522400000000000375e+01 9.458889999999999532e+01
1.816315200000000019e+01 2.847976179199999791e+00 9.522360000000000468e+01 9.458960000000000434e+01
1.817191799999999802e+01 2.847990790799999949e+00 9.522400000000000375e+01 9.458889999999999532e+01
1.818068399999999940e+01 2.848002480079999899e+00 9.522360000000000468e+01 9.458960000000000434e+01
1.818945000000000078e+01 2.848017091680000057e+00 9.522410000000000707e+01 9.458889999999999532e+01
1.819821600000000217e+01 2.848028780959999562e+00 9.522369999999999379e+01 9.458960000000000434e+01
1.820698200000000000e+01 2.848046314879999930e+00 9.522419999999999618e+01 9.458889999999999532e+01
1.821574799999999783e+01 2.848055081839999669e+00 9.522379999999999711e+01 9.458960000000000434e+01
1.822451400000000277e+01 2.848072615760000037e+00 9.522419999999999618e+01 9.458889999999999532e+01
1.823328000000000060e+01 2.848081382719999777e+00 9.522379999999999711e+01 9.458960000000000434e+01
1.824204599999999843e+01 2.848098916639999700e+00 9.522429999999999950e+01 9.458889999999999532e+01
1.825081199999999981e+01 2.848107683599999884e+00 9.522390000000000043e+01 9.458960000000000434e+01
1.825957800000000120e+01 2.848122295200000043e+00 9.522440000000000282e+01 9.458889999999999532e+01
1.826834399999999903e+01 2.848133984479999992e+00 9.522400000000000375e+01 9.458960000000000434e+01
1.827711000000000041e+01 2.848148596080000150e+00 9.522440000000000282e+01 9.458889999999999532e+01
1.828587599999999824e+01 2.848157363039999890e+00 9.522400000000000375e+01 9.458960000000000434e+01
1.829464200000000318e+01 2.848174896959999813e+00 9.522450000000000614e+01 9.458889999999999532e+01
1.830340800000000101e+01 2.848183663919999553e+00 9.522410000000000707e+01 9.458960000000000434e+01
1.831217399999999884e+01 2.848198275519999711e+00 9.522459999999999525e+01 9.458889999999999532e+01
1.832094000000000023e+01 2.848207042479999895e+00 9.522419999999999618e+01 9.458960000000000434e+01
1.832970600000000161e+01 2.848224576399999819e+00 9.522459999999999525e+01 9.458889999999999532e+01
1.833847199999999944e+01 2.848233343360000003e+00 9.522419999999999618e+01 9.458960000000000434e+01
1.834723800000000082e+01 2.848247954960000161e+00 9.522469999999999857e+01 9.458889999999999532e+01
1.835600399999999865e+01 2.848256721919999901e+00 9.522429999999999950e+01 9.458960000000000434e+01
1.836477000000000004e+01 2.848271333520000059e+00 9.522480000000000189e+01 9.458899999999999864e+01
1.837353600000000142e+01 2.848280100479999799e+00 9.522429999999999950e+01 9.458960000000000434e+01
1.838230199999999925e+01 2.848297634399999723e+00 9.522480000000000189e+01 9.458889999999999532e+01
1.839106799999999708e+01 2.848306401359999906e+00 9.522440000000000282e+01 9.458960000000000434e+01
1.839983400000000202e+01 2.848321012959999621e+00 9.522490000000000521e+01 9.458899999999999864e+01
1.840859999999999985e+01 2.848329779919999805e+00 9.522450000000000614e+01 9.458960000000000434e+01
1.841736600000000124e+01 2.848323935279999830e+00 9.522129999999999939e+01 9.459199999999999875e+01
1.842613199999999907e+01 2.848291789760000192e+00 9.522079999999999700e+01 9.459250000000000114e+01
1.843489800000000045e+01 2.848318090639999856e+00 9.522090000000000032e+01 9.459170000000000300e+01
1.844366400000000183e+01 2.848335624559999779e+00 9.522050000000000125e+01 9.459229999999999450e+01
1.845242999999999967e+01 2.848367770079999861e+00 9.522079999999999700e+01 9.459159999999999968e+01
1.846119599999999750e+01 2.848388226319999994e+00 9.522050000000000125e+01 9.459229999999999450e+01
1.846996200000000243e+01 2.848408682559999683e+00 9.522090000000000032e+01 9.459159999999999968e+01
1.847872800000000026e+01 2.848420371839999632e+00 9.522060000000000457e+01 9.459220000000000539e+01
1.848749400000000165e+01 2.848434983439999790e+00 9.522100000000000364e+01 9.459159999999999968e+01
1.849625999999999948e+01 2.848443750399999974e+00 9.522060000000000457e+01 9.459220000000000539e+01
1.850502600000000086e+01 2.848458362000000132e+00 9.522100000000000364e+01 9.459159999999999968e+01
1.851379200000000225e+01 2.848470051280000082e+00 9.522069999999999368e+01 9.459220000000000539e+01
1.852255800000000008e+01 2.848484662879999796e+00 9.522110000000000696e+01 9.459159999999999968e+01
1.853132399999999791e+01 2.848496352159999745e+00 9.522079999999999700e+01 9.459220000000000539e+01
1.854009000000000285e+01 2.848510963759999903e+00 9.522119999999999607e+01 9.459159999999999968e+01
1.854885600000000068e+01 2.848522653039999852e+00 9.522079999999999700e+01 9.459220000000000539e+01
1.855762199999999851e+01 2.848537264640000011e+00 9.522119999999999607e+01 9.459149999999999636e+01
1.856638799999999989e+01 2.848548953919999516e+00 9.522090000000000032e+01 9.459220000000000539e+01
1.857515400000000128e+01 2.848563565519999674e+00 9.522129999999999939e+01 9.459149999999999636e+01
1.858392000000000266e+01 2.848572332479999858e+00 9.522090000000000032e+01 9.459220000000000539e+01
1.859268600000000049e+01 2.848589866399999782e+00 9.522140000000000271e+01 9.459149999999999636e+01
1.860145199999999832e+01 2.848598633359999965e+00 9.522100000000000364e+01 9.459220000000000539e+01
1.861021800000000326e+01 2.848613244960000124e+00 9.522140000000000271e+01 9.459159999999999968e+01
1.861898400000000109e+01 2.848624934240000073e+00 9.522100000000000364e+01 9.459220000000000539e+01
1.862774999999999892e+01 2.848639545839999787e+00 9.522150000000000603e+01 9.459149999999999636e+01
1.863651600000000030e+01 2.848648312799999527e+00 9.522110000000000696e+01 9.459220000000000539e+01
1.864528199999999813e+01 2.848662924399999685e+00 9.522159999999999513e+01 9.459149999999999636e+01
1.865404799999999952e+01 2.848671691359999869e+00 9.522119999999999607e+01 9.459220000000000539e+01
1.866281400000000090e+01 2.848689225279999793e+00 9.522159999999999513e+01 9.459149999999999636e+01
1.867157999999999873e+01 2.848697992239999977e+00 9.522119999999999607e+01 9.459220000000000539e+01
1.868034599999999656e+01 2.848712603840000135e+00 9.522169999999999845e+01 9.459149999999999636e+01
1.868911200000000150e+01 2.848721370799999875e+00 9.522129999999999939e+01 9.459220000000000539e+01
1.869787799999999933e+01 2.848735982400000033e+00 9.522169999999999845e+01 9.459149999999999636e+01
1.870664400000000072e+01 2.848744749359999773e+00 9.522129999999999939e+01 9.459220000000000539e+01
1.871540999999999855e+01 2.848762283279999696e+00 9.522180000000000177e+01 9.459149999999999636e+01
1.872417599999999993e+01 2.848771050239999880e+00 9.522140000000000271e+01 9.459220000000000539e+01
1.873294200000000131e+01 2.848785661840000039e+00 9.522190000000000509e+01 9.459149999999999636e+01
1.874170799999999915e+01 2.848794428799999778e+00 9.522140000000000271e+01 9.459220000000000539e+01
1.875047399999999698e+01 2.848809040399999937e+00 9.522190000000000509e+01 9.459149999999999636e+01
1.875924000000000191e+01 2.848817807359999676e+00 9.522150000000000603e+01 9.459220000000000539e+01
1.876800599999999974e+01 2.848832418959999835e+00 9.522199999999999420e+01 9.459149999999999636e+01
1.877677199999999758e+01 2.848841185920000019e+00 9.522159999999999513e+01 9.459220000000000539e+01
1.878553799999999896e+01 2.848855797520000177e+00 9.522199999999999420e+01 9.459159999999999968e+01
1.879430400000000034e+01 2.848864564479999917e+00 9.522159999999999513e+01 9.459220000000000539e+01
1.880307000000000173e+01 2.848879176080000075e+00 9.522209999999999752e+01 9.459159999999999968e+01
1.881183599999999956e+01 2.848887943039999815e+00 9.522169999999999845e+01 9.459220000000000539e+01
1.882060199999999739e+01 2.848902554639999973e+00 9.522209999999999752e+01 9.459159999999999968e+01
1.882936800000000233e+01 2.848911321600000157e+00 9.522169999999999845e+01 9.459220000000000539e+01
1.883813400000000016e+01 2.848925933199999871e+00 9.522220000000000084e+01 9.459159999999999968e+01
1.884689999999999799e+01 2.848934700160000055e+00 9.522180000000000177e+01 9.459220000000000539e+01
1.885566599999999937e+01 2.848963923359999928e+00 9.522079999999999700e+01 9.459560000000000457e+01
1.886443200000000076e+01 2.848946389440000004e+00 9.522020000000000550e+01 9.459590000000000032e+01
1.887319799999999859e+01 2.848961001039999719e+00 9.522029999999999461e+01 9.459510000000000218e+01
1.888196399999999997e+01 2.848975612639999877e+00 9.521989999999999554e+01 9.459579999999999700e+01
1.889072999999999780e+01 2.849001913519999984e+00 9.522020000000000550e+01 9.459499999999999886e+01
1.889949600000000274e+01 2.849022369760000117e+00 9.521980000000000643e+01 9.459569999999999368e+01
1.890826200000000057e+01 2.849039903680000041e+00 9.522029999999999461e+01 9.459499999999999886e+01
1.891702799999999840e+01 2.849048670639999781e+00 9.521989999999999554e+01 9.459569999999999368e+01
1.892579399999999978e+01 2.849060359919999730e+00 9.522029999999999461e+01 9.459499999999999886e+01
1.893456000000000117e+01 2.849069126879999470e+00 9.521989999999999554e+01 9.459560000000000457e+01
1.894332599999999900e+01 2.849080816159999863e+00 9.522039999999999793e+01 9.459499999999999886e+01
1.895209200000000038e+01 2.849089583120000047e+00 9.521999999999999886e+01 9.459560000000000457e+01
1.896085799999999821e+01 2.849104194719999761e+00 9.522039999999999793e+01 9.459499999999999886e+01
1.896962399999999960e+01 2.849112961679999501e+00 9.521999999999999886e+01 9.459560000000000457e+01
1.897839000000000098e+01 2.849127573279999659e+00 9.522039999999999793e+01 9.459499999999999886e+01
1.898715599999999881e+01 2.849136340239999843e+00 9.522010000000000218e+01 9.459560000000000457e+01
1.899592199999999664e+01 2.849150951840000001e+00 9.522050000000000125e+01 9.459499999999999886e+01
1.900468800000000158e+01 2.849156796479999976e+00 9.522010000000000218e+01 9.459560000000000457e+01
1.901345399999999941e+01 2.849171408079999690e+00 9.522060000000000457e+01 9.459499999999999886e+01
1.902222000000000079e+01 2.849180175039999874e+00 9.522020000000000550e+01 9.459560000000000457e+01
1.903098599999999863e+01 2.849194786640000032e+00 9.522060000000000457e+01 9.459499999999999886e+01
1.903975200000000001e+01 2.849200631280000007e+00 9.522020000000000550e+01 9.459560000000000457e+01
1.904851800000000139e+01 2.849215242879999721e+00 9.522069999999999368e+01 9.459499999999999886e+01
1.905728399999999922e+01 2.849224009839999461e+00 9.522029999999999461e+01 9.459560000000000457e+01
1.906604999999999706e+01 2.849238621439999619e+00 9.522069999999999368e+01 9.459499999999999886e+01
1.907481600000000199e+01 2.849244466080000038e+00 9.522029999999999461e+01 9.459560000000000457e+01
1.908358199999999982e+01 2.849259077679999752e+00 9.522079999999999700e+01 9.459499999999999886e+01
1.909234800000000121e+01 2.849267844639999936e+00 9.522039999999999793e+01 9.459560000000000457e+01
1.910111399999999904e+01 2.849282456239999650e+00 9.522079999999999700e+01 9.459499999999999886e+01
1.910988000000000042e+01 2.849288300880000069e+00 9.522039999999999793e+01 9.459560000000000457e+01
1.911864600000000181e+01 2.849302912479999783e+00 9.522090000000000032e+01 9.459499999999999886e+01
1.912741199999999964e+01 2.849311679439999967e+00 9.522050000000000125e+01 9.459560000000000457e+01
1.913617799999999747e+01 2.849323368719999472e+00 9.522090000000000032e+01 9.459499999999999886e+01
1.914494400000000240e+01 2.849332135680000100e+00 9.522050000000000125e+01 9.459560000000000457e+01
1.915371000000000024e+01 2.849346747279999814e+00 9.522100000000000364e+01 9.459499999999999886e+01
1.916247599999999807e+01 2.849352591919999789e+00 9.522060000000000457e+01 9.459560000000000457e+01
1.917124199999999945e+01 2.849367203519999947e+00 9.522100000000000364e+01 9.459499999999999886e+01
1.918000800000000083e+01 2.849373048159999922e+00 9.522060000000000457e+01 9.459560000000000457e+01
1.918877400000000222e+01 2.849387659760000080e+00 9.522110000000000696e+01 9.459499999999999886e+01
1.919754000000000005e+01 2.849396426719999820e+00 9.522069999999999368e+01 9.459560000000000457e+01
1.920630599999999788e+01 2.849408115999999769e+00 9.522110000000000696e+01 9.459499999999999886e+01
1.921507200000000282e+01 2.849416882959999953e+00 9.522069999999999368e+01 9.459560000000000457e+01
1.922383800000000065e+01 2.849428572239999902e+00 9.522119999999999607e+01 9.459499999999999886e+01
1.923260399999999848e+01 2.849437339199999641e+00 9.522079999999999700e+01 9.459560000000000457e+01
1.924136999999999986e+01 2.849449028479999591e+00 9.522119999999999607e+01 9.459499999999999886e+01
1.925013600000000125e+01 2.849457795439999774e+00 9.522079999999999700e+01 9.459560000000000457e+01
1.925890199999999908e+01 2.849469484719999723e+00 9.522129999999999939e+01 9.459499999999999886e+01
1.926766800000000046e+01 2.849478251679999463e+00 9.522090000000000032e+01 9.459560000000000457e+01
1.927643399999999829e+01 2.849489940959999856e+00 9.522129999999999939e+01 9.459499999999999886e+01
1.928520000000000323e+01 2.849498707920000040e+00 9.522090000000000032e+01 9.459560000000000457e+01
1.929396600000000106e+01 2.849469484719999723e+00 9.521760000000000446e+01 9.460320000000000107e+01
1.930273199999999889e+01 2.849454873120000009e+00 9.521710000000000207e+01 9.460320000000000107e+01
1.931149800000000027e+01 2.849469484719999723e+00 9.521729999999999450e+01 9.460240000000000293e+01
1.932026400000000166e+01 2.849484096319999882e+00 9.521689999999999543e+01 9.460299999999999443e+01
1.932902999999999949e+01 2.849510397199999989e+00 9.521720000000000539e+01 9.460229999999999961e+01
1.933779600000000087e+01 2.849525008799999704e+00 9.521689999999999543e+01 9.460299999999999443e+01
1.934656199999999870e+01 2.849542542720000071e+00 9.521729999999999450e+01 9.460229999999999961e+01
1.935532800000000009e+01 2.849548387359999602e+00 9.521689999999999543e+01 9.460290000000000532e+01
1.936409400000000147e+01 2.849560076639999995e+00 9.521729999999999450e+01 9.460229999999999961e+01
1.937285999999999930e+01 2.849565921279999969e+00 9.521689999999999543e+01 9.460290000000000532e+01
1.938162599999999713e+01 2.849577610559999918e+00 9.521729999999999450e+01 9.460229999999999961e+01
1.939039200000000207e+01 2.849583455199999893e+00 9.521699999999999875e+01 9.460290000000000532e+01
1.939915799999999990e+01 2.849595144479999842e+00 9.521739999999999782e+01 9.460219999999999629e+01
1.940792400000000129e+01 2.849603911440000026e+00 9.521699999999999875e+01 9.460290000000000532e+01
1.941668999999999912e+01 2.849615600719999975e+00 9.521739999999999782e+01 9.460219999999999629e+01
1.942545600000000050e+01 2.849621445359999949e+00 9.521699999999999875e+01 9.460290000000000532e+01
1.943422200000000188e+01 2.849633134639999454e+00 9.521750000000000114e+01 9.460219999999999629e+01
1.944298799999999972e+01 2.849638979279999873e+00 9.521710000000000207e+01 9.460290000000000532e+01
1.945175399999999755e+01 2.849650668559999822e+00 9.521750000000000114e+01 9.460219999999999629e+01
1.946052000000000248e+01 2.849656513199999797e+00 9.521710000000000207e+01 9.460290000000000532e+01
1.946928600000000031e+01 2.849668202479999746e+00 9.521760000000000446e+01 9.460219999999999629e+01
1.947805199999999815e+01 2.849674047120000164e+00 9.521720000000000539e+01 9.460290000000000532e+01
1.948681799999999953e+01 2.849685736400000113e+00 9.521760000000000446e+01 9.460219999999999629e+01
1.949558400000000091e+01 2.849694503359999853e+00 9.521720000000000539e+01 9.460290000000000532e+01
1.950435000000000230e+01 2.849706192639999802e+00 9.521760000000000446e+01 9.460219999999999629e+01
1.951311600000000013e+01 2.849712037279999777e+00 9.521720000000000539e+01 9.460290000000000532e+01
1.952188199999999796e+01 2.849723726559999726e+00 9.521769999999999357e+01 9.460219999999999629e+01
1.953064800000000290e+01 2.849729571200000144e+00 9.521729999999999450e+01 9.460290000000000532e+01
1.953941400000000073e+01 2.849741260480000093e+00 9.521769999999999357e+01 9.460219999999999629e+01
1.954817999999999856e+01 2.849747105119999624e+00 9.521729999999999450e+01 9.460290000000000532e+01
1.955694599999999994e+01 2.849758794400000017e+00 9.521779999999999688e+01 9.460219999999999629e+01
1.956571200000000132e+01 2.849764639039999992e+00 9.521739999999999782e+01 9.460290000000000532e+01
1.957447799999999916e+01 2.849776328319999941e+00 9.521779999999999688e+01 9.460219999999999629e+01
1.958324400000000054e+01 2.849782172959999915e+00 9.521739999999999782e+01 9.460290000000000532e+01
1.959200999999999837e+01 2.849793862239999864e+00 9.521779999999999688e+01 9.460219999999999629e+01
1.960077600000000331e+01 2.849799706879999839e+00 9.521750000000000114e+01 9.460290000000000532e+01
1.960954200000000114e+01 2.849811396159999788e+00 9.521790000000000020e+01 9.460219999999999629e+01
1.961830799999999897e+01 2.849817240799999762e+00 9.521750000000000114e+01 9.460290000000000532e+01
1.962707400000000035e+01 2.849828930080000156e+00 9.521790000000000020e+01 9.460219999999999629e+01
1.963584000000000174e+01 2.849834774719999686e+00 9.521760000000000446e+01 9.460290000000000532e+01
1.964460599999999957e+01 2.849846463999999635e+00 9.521800000000000352e+01 9.460219999999999629e+01
1.965337200000000095e+01 2.849852308640000054e+00 9.521760000000000446e+01 9.460290000000000532e+01
1.966213799999999878e+01 2.849863997920000003e+00 9.521800000000000352e+01 9.460219999999999629e+01
1.967090400000000017e+01 2.849869842559999977e+00 9.521760000000000446e+01 9.460290000000000532e+01
1.967967000000000155e+01 2.849881531839999926e+00 9.521810000000000684e+01 9.460219999999999629e+01
1.968843599999999938e+01 2.849887376479999901e+00 9.521769999999999357e+01 9.460290000000000532e+01
1.969720200000000077e+01 2.849899065759999850e+00 9.521810000000000684e+01 9.460219999999999629e+01
1.970596800000000215e+01 2.849904910399999824e+00 9.521769999999999357e+01 9.460290000000000532e+01
1.971473399999999998e+01 2.849916599679999774e+00 9.521810000000000684e+01 9.460219999999999629e+01
1.972350000000000136e+01 2.849922444319999748e+00 9.521779999999999688e+01 9.460290000000000532e+01
1.973226599999999920e+01 2.849913677360000008e+00 9.521479999999999677e+01 9.460500000000000398e+01
1.974103199999999703e+01 2.849899065759999850e+00 9.521439999999999770e+01 9.460529999999999973e+01
1.974979800000000196e+01 2.849919521999999983e+00 9.521460000000000434e+01 9.460450000000000159e+01
1.975856399999999979e+01 2.849934133599999697e+00 9.521420000000000528e+01 9.460519999999999641e+01
1.976732999999999763e+01 2.849963356800000014e+00 9.521450000000000102e+01 9.460439999999999827e+01
1.977609599999999901e+01 2.849977968399999728e+00 9.521420000000000528e+01 9.460509999999999309e+01
1.978486200000000039e+01 2.849995502320000096e+00 9.521460000000000434e+01 9.460439999999999827e+01
1.979362800000000178e+01 2.850004269279999836e+00 9.521420000000000528e+01 9.460500000000000398e+01
1.980239399999999961e+01 2.850013036240000019e+00 9.521460000000000434e+01 9.460439999999999827e+01
1.981115999999999744e+01 2.850018880879999994e+00 9.521429999999999438e+01 9.460500000000000398e+01
1.981992600000000238e+01 2.850030570159999943e+00 9.521469999999999345e+01 9.460439999999999827e+01
1.982869200000000021e+01 2.850036414799999918e+00 9.521429999999999438e+01 9.460500000000000398e+01
1.983745799999999804e+01 2.850048104079999867e+00 9.521469999999999345e+01 9.460439999999999827e+01
1.984622399999999942e+01 2.850053948719999841e+00 9.521429999999999438e+01 9.460500000000000398e+01
1.985499000000000080e+01 2.850065637999999790e+00 9.521469999999999345e+01 9.460429999999999495e+01
1.986375599999999864e+01 2.850071482639999765e+00 9.521439999999999770e+01 9.460500000000000398e+01
1.987252200000000002e+01 2.850083171920000158e+00 9.521479999999999677e+01 9.460429999999999495e+01
1.988128799999999785e+01 2.850089016559999688e+00 9.521439999999999770e+01 9.460500000000000398e+01
1.989005400000000279e+01 2.850100705839999637e+00 9.521479999999999677e+01 9.460429999999999495e+01
1.989882000000000062e+01 2.850106550480000056e+00 9.521439999999999770e+01 9.460500000000000398e+01
1.990758599999999845e+01 2.850118239760000005e+00 9.521479999999999677e+01 9.460429999999999495e+01
1.991635199999999983e+01 2.850121162079999770e+00 9.521450000000000102e+01 9.460500000000000398e+01
1.992511800000000122e+01 2.850132851359999719e+00 9.521490000000000009e+01 9.460429999999999495e+01
1.993388399999999905e+01 2.850138696000000138e+00 9.521450000000000102e+01 9.460500000000000398e+01
1.994265000000000043e+01 2.850150385280000087e+00 9.521490000000000009e+01 9.460429999999999495e+01
1.995141599999999826e+01 2.850153307599999852e+00 9.521460000000000434e+01 9.460500000000000398e+01
1.996018199999999965e+01 2.850164996879999801e+00 9.521500000000000341e+01 9.460429999999999495e+01
1.996894800000000103e+01 2.850170841519999776e+00 9.521460000000000434e+01 9.460500000000000398e+01
1.997771399999999886e+01 2.850182530799999725e+00 9.521500000000000341e+01 9.460429999999999495e+01
1.998647999999999669e+01 2.850185453119999934e+00 9.521460000000000434e+01 9.460500000000000398e+01
1.999524600000000163e+01 2.850197142399999883e+00 9.521500000000000341e+01 9.460429999999999495e+01
2.000401199999999946e+01 2.850202987039999858e+00 9.521469999999999345e+01 9.460500000000000398e+01
2.001277800000000084e+01 2.850214676319999807e+00 9.521510000000000673e+01 9.460429999999999495e+01
2.002154399999999868e+01 2.850217598640000016e+00 9.521469999999999345e+01 9.460500000000000398e+01
2.003031000000000006e+01 2.850229287919999965e+00 9.521510000000000673e+01 9.460429999999999495e+01
2.003907600000000144e+01 2.850235132559999940e+00 9.521469999999999345e+01 9.460500000000000398e+01
2.004784199999999927e+01 2.850243899519999680e+00 9.521510000000000673e+01 9.460429999999999495e+01
2.005660799999999711e+01 2.850249744160000098e+00 9.521479999999999677e+01 9.460500000000000398e+01
2.006537400000000204e+01 2.850261433440000047e+00 9.521519999999999584e+01 9.460429999999999495e+01
2.007413999999999987e+01 2.850267278079999578e+00 9.521479999999999677e+01 9.460500000000000398e+01
2.008290599999999770e+01 2.850276045039999762e+00 9.521519999999999584e+01 9.460429999999999495e+01
2.009167199999999909e+01 2.850281889679999736e+00 9.521490000000000009e+01 9.460500000000000398e+01
2.010043800000000047e+01 2.850290656639999920e+00 9.521529999999999916e+01 9.460429999999999495e+01
2.010920400000000186e+01 2.850296501279999895e+00 9.521490000000000009e+01 9.460490000000000066e+01
2.011796999999999969e+01 2.850308190559999844e+00 9.521529999999999916e+01 9.460429999999999495e+01
2.012673599999999752e+01 2.850311112879999609e+00 9.521490000000000009e+01 9.460490000000000066e+01
2.013550200000000245e+01 2.850322802160000002e+00 9.521529999999999916e+01 9.460429999999999495e+01
2.014426800000000028e+01 2.850328646799999976e+00 9.521500000000000341e+01 9.460500000000000398e+01
2.015303399999999812e+01 2.850337413760000160e+00 9.521540000000000248e+01 9.460429999999999495e+01
2.016179999999999950e+01 2.850343258399999691e+00 9.521500000000000341e+01 9.460490000000000066e+01
2.017056600000000088e+01 2.850343258399999691e+00 9.521179999999999666e+01 9.460649999999999693e+01
2.017933199999999871e+01 2.850328646799999976e+00 9.521139999999999759e+01 9.460689999999999600e+01
2.018809800000000010e+01 2.850343258399999691e+00 9.521150000000000091e+01 9.460620000000000118e+01
2.019686399999999793e+01 2.850357869999999849e+00 9.521110000000000184e+01 9.460680000000000689e+01
2.020563000000000287e+01 2.850384170879999957e+00 9.521139999999999759e+01 9.460609999999999786e+01
2.021439600000000070e+01 2.850398782479999671e+00 9.521110000000000184e+01 9.460670000000000357e+01
2.022316199999999853e+01 2.850416316400000039e+00 9.521150000000000091e+01 9.460599999999999454e+01
2.023192799999999991e+01 2.850422161039999569e+00 9.521120000000000516e+01 9.460660000000000025e+01
2.024069400000000130e+01 2.850430927999999753e+00 9.521150000000000091e+01 9.460599999999999454e+01
2.024945999999999913e+01 2.850436772639999727e+00 9.521120000000000516e+01 9.460660000000000025e+01
2.025822600000000051e+01 2.850448461920000121e+00 9.521150000000000091e+01 9.460599999999999454e+01
2.026699199999999834e+01 2.850454306559999651e+00 9.521120000000000516e+01 9.460660000000000025e+01
2.027575799999999973e+01 2.850465995839999600e+00 9.521160000000000423e+01 9.460599999999999454e+01
2.028452400000000111e+01 2.850468918159999809e+00 9.521120000000000516e+01 9.460660000000000025e+01
2.029328999999999894e+01 2.850480607439999758e+00 9.521160000000000423e+01 9.460599999999999454e+01
2.030205600000000032e+01 2.850486452079999733e+00 9.521129999999999427e+01 9.460660000000000025e+01
2.031082200000000171e+01 2.850498141359999682e+00 9.521160000000000423e+01 9.460599999999999454e+01
2.031958799999999954e+01 2.850503986000000101e+00 9.521129999999999427e+01 9.460660000000000025e+01
2.032835400000000092e+01 2.850512752959999840e+00 9.521169999999999334e+01 9.460599999999999454e+01
2.033711999999999875e+01 2.850518597599999815e+00 9.521129999999999427e+01 9.460660000000000025e+01
2.034588600000000014e+01 2.850530286879999764e+00 9.521169999999999334e+01 9.460599999999999454e+01
2.035465200000000152e+01 2.850533209199999973e+00 9.521139999999999759e+01 9.460660000000000025e+01
2.036341799999999935e+01 2.850544898479999922e+00 9.521179999999999666e+01 9.460599999999999454e+01
2.037218399999999718e+01 2.850550743119999897e+00 9.521139999999999759e+01 9.460660000000000025e+01
2.038095000000000212e+01 2.850559510080000081e+00 9.521179999999999666e+01 9.460599999999999454e+01
2.038971599999999995e+01 2.850565354719999611e+00 9.521139999999999759e+01 9.460660000000000025e+01
2.039848200000000134e+01 2.850577044000000004e+00 9.521179999999999666e+01 9.460599999999999454e+01
2.040724799999999917e+01 2.850579966319999770e+00 9.521150000000000091e+01 9.460660000000000025e+01
2.041601400000000055e+01 2.850591655599999719e+00 9.521189999999999998e+01 9.460599999999999454e+01
2.042478000000000193e+01 2.850594577919999928e+00 9.521150000000000091e+01 9.460660000000000025e+01
2.043354599999999976e+01 2.850606267199999877e+00 9.521189999999999998e+01 9.460599999999999454e+01
2.044231199999999760e+01 2.850612111839999852e+00 9.521160000000000423e+01 9.460660000000000025e+01
2.045107800000000253e+01 2.850620878799999591e+00 9.521189999999999998e+01 9.460599999999999454e+01
2.045984400000000036e+01 2.850626723440000010e+00 9.521160000000000423e+01 9.460660000000000025e+01
2.046860999999999819e+01 2.850635490399999750e+00 9.521200000000000330e+01 9.460599999999999454e+01
2.047737599999999958e+01 2.850641335039999724e+00 9.521160000000000423e+01 9.460660000000000025e+01
2.048614200000000096e+01 2.850650101999999908e+00 9.521200000000000330e+01 9.460599999999999454e+01
2.049490800000000235e+01 2.850655946639999883e+00 9.521169999999999334e+01 9.460660000000000025e+01
2.050367400000000018e+01 2.850664713599999622e+00 9.521200000000000330e+01 9.460590000000000543e+01
2.051243999999999801e+01 2.850670558240000041e+00 9.521169999999999334e+01 9.460660000000000025e+01
2.052120600000000294e+01 2.850682247519999990e+00 9.521210000000000662e+01 9.460590000000000543e+01
2.052997200000000078e+01 2.850685169839999755e+00 9.521169999999999334e+01 9.460660000000000025e+01
2.053873799999999861e+01 2.850696859119999704e+00 9.521210000000000662e+01 9.460599999999999454e+01
2.054750399999999999e+01 2.850699781439999914e+00 9.521179999999999666e+01 9.460660000000000025e+01
2.055627000000000137e+01 2.850711470719999863e+00 9.521219999999999573e+01 9.460599999999999454e+01
2.056503599999999921e+01 2.850714393040000072e+00 9.521179999999999666e+01 9.460660000000000025e+01
2.057380200000000059e+01 2.850726082320000021e+00 9.521219999999999573e+01 9.460590000000000543e+01
2.058256799999999842e+01 2.850729004639999786e+00 9.521189999999999998e+01 9.460660000000000025e+01
2.059133400000000336e+01 2.850740693919999735e+00 9.521219999999999573e+01 9.460590000000000543e+01
2.060010000000000119e+01 2.850743616239999945e+00 9.521189999999999998e+01 9.460660000000000025e+01
2.060886599999999902e+01 2.850743616239999945e+00 9.520810000000000173e+01 9.460790000000000077e+01
2.061763200000000040e+01 2.850726082320000021e+00 9.520770000000000266e+01 9.460840000000000316e+01
2.062639800000000179e+01 2.850743616239999945e+00 9.520789999999999509e+01 9.460760000000000502e+01
2.063516399999999962e+01 2.850761150159999868e+00 9.520749999999999602e+01 9.460819999999999652e+01
2.064393000000000100e+01 2.850787451039999976e+00 9.520780000000000598e+01 9.460750000000000171e+01
2.065269599999999883e+01 2.850804984959999899e+00 9.520749999999999602e+01 9.460819999999999652e+01
2.066146200000000022e+01 2.850822518879999823e+00 9.520789999999999509e+01 9.460750000000000171e+01
2.067022800000000160e+01 2.850831285839999563e+00 9.520759999999999934e+01 9.460809999999999320e+01
2.067899399999999943e+01 2.850842975119999956e+00 9.520789999999999509e+01 9.460750000000000171e+01
2.068775999999999726e+01 2.850848819759999930e+00 9.520759999999999934e+01 9.460809999999999320e+01
2.069652600000000220e+01 2.850860509039999879e+00 9.520799999999999841e+01 9.460739999999999839e+01
2.070529200000000003e+01 2.850866353679999854e+00 9.520759999999999934e+01 9.460809999999999320e+01
2.071405800000000141e+01 2.850878042959999803e+00 9.520799999999999841e+01 9.460739999999999839e+01
2.072282399999999924e+01 2.850883887599999778e+00 9.520770000000000266e+01 9.460809999999999320e+01
2.073159000000000063e+01 2.850895576879999727e+00 9.520799999999999841e+01 9.460739999999999839e+01
2.074035600000000201e+01 2.850901421520000145e+00 9.520770000000000266e+01 9.460800000000000409e+01
2.074912199999999984e+01 2.850913110800000094e+00 9.520810000000000173e+01 9.460739999999999839e+01
2.075788799999999767e+01 2.850918955439999625e+00 9.520770000000000266e+01 9.460800000000000409e+01
2.076665400000000261e+01 2.850927722399999809e+00 9.520810000000000173e+01 9.460739999999999839e+01
2.077542000000000044e+01 2.850933567039999783e+00 9.520780000000000598e+01 9.460800000000000409e+01
2.078418599999999827e+01 2.850945256319999732e+00 9.520810000000000173e+01 9.460739999999999839e+01
2.079295199999999966e+01 2.850951100959999707e+00 9.520780000000000598e+01 9.460800000000000409e+01
2.080171800000000104e+01 2.850959867919999891e+00 9.520820000000000505e+01 9.460739999999999839e+01
2.081048400000000242e+01 2.850965712559999865e+00 9.520789999999999509e+01 9.460800000000000409e+01
2.081925000000000026e+01 2.850977401839999814e+00 9.520820000000000505e+01 9.460739999999999839e+01
2.082801599999999809e+01 2.850980324160000023e+00 9.520789999999999509e+01 9.460800000000000409e+01
2.083678199999999947e+01 2.850992013439999972e+00 9.520829999999999416e+01 9.460739999999999839e+01
2.084554800000000085e+01 2.850997858079999947e+00 9.520789999999999509e+01 9.460800000000000409e+01
2.085431399999999869e+01 2.851006625039999687e+00 9.520829999999999416e+01 9.460739999999999839e+01
2.086308000000000007e+01 2.851012469680000105e+00 9.520799999999999841e+01 9.460800000000000409e+01
2.087184599999999790e+01 2.851021236639999845e+00 9.520829999999999416e+01 9.460739999999999839e+01
2.088061200000000284e+01 2.851027081279999820e+00 9.520799999999999841e+01 9.460800000000000409e+01
2.088937800000000067e+01 2.851038770559999769e+00 9.520839999999999748e+01 9.460739999999999839e+01
2.089814399999999850e+01 2.851041692879999978e+00 9.520799999999999841e+01 9.460800000000000409e+01
2.090690999999999988e+01 2.851053382159999927e+00 9.520839999999999748e+01 9.460739999999999839e+01
2.091567600000000127e+01 2.851059226799999902e+00 9.520810000000000173e+01 9.460800000000000409e+01
2.092444199999999910e+01 2.851067993760000086e+00 9.520839999999999748e+01 9.460739999999999839e+01
2.093320800000000048e+01 2.851073838399999616e+00 9.520810000000000173e+01 9.460800000000000409e+01
2.094197399999999831e+01 2.851082605359999800e+00 9.520850000000000080e+01 9.460739999999999839e+01
2.095073999999999970e+01 2.851088449999999774e+00 9.520820000000000505e+01 9.460800000000000409e+01
2.095950600000000108e+01 2.851097216959999958e+00 9.520850000000000080e+01 9.460739999999999839e+01
2.096827199999999891e+01 2.851103061599999933e+00 9.520820000000000505e+01 9.460800000000000409e+01
2.097703799999999674e+01 2.851111828560000117e+00 9.520860000000000412e+01 9.460739999999999839e+01
2.098580400000000168e+01 2.851117673199999647e+00 9.520820000000000505e+01 9.460800000000000409e+01
2.099456999999999951e+01 2.851126440159999831e+00 9.520860000000000412e+01 9.460739999999999839e+01
2.100333600000000089e+01 2.851132284799999805e+00 9.520829999999999416e+01 9.460800000000000409e+01
2.101210199999999872e+01 2.851141051759999989e+00 9.520860000000000412e+01 9.460739999999999839e+01
2.102086800000000011e+01 2.851146896399999964e+00 9.520829999999999416e+01 9.460800000000000409e+01
2.102963400000000149e+01 2.851155663359999703e+00 9.520869999999999322e+01 9.460739999999999839e+01
2.103839999999999932e+01 2.851161507999999678e+00 9.520829999999999416e+01 9.460800000000000409e+01
2.104716599999999715e+01 2.851155663359999703e+00 9.520510000000000161e+01 9.460930000000000462e+01
2.105593200000000209e+01 2.851141051759999989e+00 9.520470000000000255e+01 9.460989999999999611e+01
2.106469799999999992e+01 2.851164430319999887e+00 9.520489999999999498e+01 9.460909999999999798e+01
2.107346399999999775e+01 2.851181964239999811e+00 9.520449999999999591e+01 9.460970000000000368e+01
2.108222999999999914e+01 2.851211187440000128e+00 9.520480000000000587e+01 9.460909999999999798e+01
2.109099600000000052e+01 2.851228721359999607e+00 9.520459999999999923e+01 9.460960000000000036e+01
2.109976200000000190e+01 2.851249177599999740e+00 9.520489999999999498e+01 9.460899999999999466e+01
2.110852799999999974e+01 2.851257944559999924e+00 9.520459999999999923e+01 9.460960000000000036e+01
2.111729399999999757e+01 2.851269633839999873e+00 9.520499999999999829e+01 9.460899999999999466e+01
2.112606000000000250e+01 2.851275478479999848e+00 9.520470000000000255e+01 9.460960000000000036e+01
2.113482600000000033e+01 2.851287167759999797e+00 9.520499999999999829e+01 9.460899999999999466e+01
2.114359199999999817e+01 2.851295934719999980e+00 9.520470000000000255e+01 9.460949999999999704e+01
2.115235799999999955e+01 2.851307623999999930e+00 9.520510000000000161e+01 9.460890000000000555e+01
2.116112400000000093e+01 2.851313468639999904e+00 9.520480000000000587e+01 9.460949999999999704e+01
2.116988999999999876e+01 2.851325157919999853e+00 9.520510000000000161e+01 9.460890000000000555e+01
2.117865600000000015e+01 2.851331002559999828e+00 9.520480000000000587e+01 9.460949999999999704e+01
2.118742199999999798e+01 2.851342691839999777e+00 9.520510000000000161e+01 9.460890000000000555e+01
2.119618800000000292e+01 2.851348536479999751e+00 9.520480000000000587e+01 9.460949999999999704e+01
2.120495400000000075e+01 2.851357303439999935e+00 9.520520000000000493e+01 9.460890000000000555e+01
2.121371999999999858e+01 2.851363148079999910e+00 9.520489999999999498e+01 9.460949999999999704e+01
2.122248599999999996e+01 2.851374837359999859e+00 9.520520000000000493e+01 9.460890000000000555e+01
2.123125200000000135e+01 2.851377759680000068e+00 9.520489999999999498e+01 9.460949999999999704e+01
2.124001799999999918e+01 2.851389448960000017e+00 9.520529999999999404e+01 9.460890000000000555e+01
2.124878400000000056e+01 2.851392371279999782e+00 9.520499999999999829e+01 9.460949999999999704e+01
2.125754999999999839e+01 2.851404060559999731e+00 9.520529999999999404e+01 9.460890000000000555e+01
2.126631599999999978e+01 2.851409905199999706e+00 9.520499999999999829e+01 9.460949999999999704e+01
2.127508200000000116e+01 2.851418672159999890e+00 9.520529999999999404e+01 9.460890000000000555e+01
2.128384799999999899e+01 2.851424516799999864e+00 9.520499999999999829e+01 9.460949999999999704e+01
2.129261399999999682e+01 2.851433283760000048e+00 9.520539999999999736e+01 9.460890000000000555e+01
2.130138000000000176e+01 2.851439128399999579e+00 9.520510000000000161e+01 9.460949999999999704e+01
2.131014599999999959e+01 2.851447895359999762e+00 9.520539999999999736e+01 9.460890000000000555e+01
2.131891200000000097e+01 2.851450817679999972e+00 9.520510000000000161e+01 9.460949999999999704e+01
2.132767799999999880e+01 2.851462506959999921e+00 9.520550000000000068e+01 9.460890000000000555e+01
2.133644400000000019e+01 2.851465429280000130e+00 9.520510000000000161e+01 9.460949999999999704e+01
2.134521000000000157e+01 2.851477118560000079e+00 9.520550000000000068e+01 9.460890000000000555e+01
2.135397599999999940e+01 2.851480040879999844e+00 9.520520000000000493e+01 9.460949999999999704e+01
2.136274199999999723e+01 2.851488807840000028e+00 9.520550000000000068e+01 9.460890000000000555e+01
2.137150800000000217e+01 2.851494652479999559e+00 9.520520000000000493e+01 9.460949999999999704e+01
2.138027400000000000e+01 2.851503419439999742e+00 9.520560000000000400e+01 9.460890000000000555e+01
2.138903999999999783e+01 2.851509264079999717e+00 9.520520000000000493e+01 9.460949999999999704e+01
2.139780599999999922e+01 2.851518031039999901e+00 9.520560000000000400e+01 9.460890000000000555e+01
2.140657200000000060e+01 2.851520953360000110e+00 9.520529999999999404e+01 9.460949999999999704e+01
2.141533800000000198e+01 2.851532642640000059e+00 9.520560000000000400e+01 9.460890000000000555e+01
2.142410399999999981e+01 2.851535564959999824e+00 9.520529999999999404e+01 9.460949999999999704e+01
2.143286999999999765e+01 2.851544331920000008e+00 9.520569999999999311e+01 9.460890000000000555e+01
2.144163600000000258e+01 2.851550176559999983e+00 9.520539999999999736e+01 9.460949999999999704e+01
2.145040200000000041e+01 2.851558943519999723e+00 9.520569999999999311e+01 9.460890000000000555e+01
2.145916799999999824e+01 2.851561865839999932e+00 9.520539999999999736e+01 9.460949999999999704e+01
2.146793399999999963e+01 2.851570632799999672e+00 9.520569999999999311e+01 9.460890000000000555e+01
2.147670000000000101e+01 2.851576477440000090e+00 9.520539999999999736e+01 9.460949999999999704e+01
2.148546600000000240e+01 2.851567710479999906e+00 9.520239999999999725e+01 9.461090000000000089e+01
2.149423200000000023e+01 2.851553098879999748e+00 9.520199999999999818e+01 9.461140000000000327e+01
2.150299799999999806e+01 2.851570632799999672e+00 9.520220000000000482e+01 9.461069999999999425e+01
2.151176400000000299e+01 2.851585244399999830e+00 9.520180000000000575e+01 9.461129999999999995e+01
2.152053000000000083e+01 2.851614467599999703e+00 9.520210000000000150e+01 9.461069999999999425e+01
2.152929599999999866e+01 2.851629079199999861e+00 9.520180000000000575e+01 9.461119999999999663e+01
2.153806200000000004e+01 2.851649535439999550e+00 9.520220000000000482e+01 9.461060000000000514e+01
2.154682800000000142e+01 2.851658302399999734e+00 9.520189999999999486e+01 9.461119999999999663e+01
2.155559399999999926e+01 2.851669991679999683e+00 9.520220000000000482e+01 9.461060000000000514e+01
2.156436000000000064e+01 2.851675836320000101e+00 9.520189999999999486e+01 9.461119999999999663e+01
2.157312599999999847e+01 2.851687525600000050e+00 9.520229999999999393e+01 9.461060000000000514e+01
2.158189200000000341e+01 2.851696292559999790e+00 9.520199999999999818e+01 9.461109999999999332e+01
2.159065800000000124e+01 2.851707981839999739e+00 9.520229999999999393e+01 9.461060000000000514e+01
2.159942399999999907e+01 2.851713826479999714e+00 9.520199999999999818e+01 9.461109999999999332e+01
2.160819000000000045e+01 2.851725515759999663e+00 9.520239999999999725e+01 9.461050000000000182e+01
2.161695600000000184e+01 2.851731360400000082e+00 9.520210000000000150e+01 9.461109999999999332e+01
2.162572199999999967e+01 2.851743049680000031e+00 9.520239999999999725e+01 9.461050000000000182e+01
2.163448800000000105e+01 2.851748894319999561e+00 9.520210000000000150e+01 9.461109999999999332e+01
2.164325399999999888e+01 2.851757661279999745e+00 9.520239999999999725e+01 9.461050000000000182e+01
2.165202000000000027e+01 2.851763505919999719e+00 9.520210000000000150e+01 9.461109999999999332e+01
2.166078600000000165e+01 2.851775195200000113e+00 9.520250000000000057e+01 9.461050000000000182e+01
2.166955199999999948e+01 2.851781039839999643e+00 9.520220000000000482e+01 9.461109999999999332e+01
2.167831799999999731e+01 2.851789806799999827e+00 9.520250000000000057e+01 9.461050000000000182e+01
2.168708400000000225e+01 2.851795651439999801e+00 9.520220000000000482e+01 9.461109999999999332e+01
2.169585000000000008e+01 2.851804418399999541e+00 9.520260000000000389e+01 9.461050000000000182e+01
2.170461600000000146e+01 2.851810263039999960e+00 9.520229999999999393e+01 9.461109999999999332e+01
2.171338199999999929e+01 2.851819029999999699e+00 9.520260000000000389e+01 9.461050000000000182e+01
2.172214800000000068e+01 2.851824874639999674e+00 9.520229999999999393e+01 9.461109999999999332e+01
2.173091400000000206e+01 2.851833641599999858e+00 9.520260000000000389e+01 9.461050000000000182e+01
2.173967999999999989e+01 2.851839486239999832e+00 9.520229999999999393e+01 9.461109999999999332e+01
2.174844599999999772e+01 2.851848253199999572e+00 9.520269999999999300e+01 9.461050000000000182e+01
2.175721200000000266e+01 2.851854097839999991e+00 9.520239999999999725e+01 9.461109999999999332e+01
2.176597800000000049e+01 2.851862864799999731e+00 9.520269999999999300e+01 9.461050000000000182e+01
2.177474399999999832e+01 2.851868709439999705e+00 9.520239999999999725e+01 9.461109999999999332e+01
2.178350999999999971e+01 2.851877476399999889e+00 9.520279999999999632e+01 9.461050000000000182e+01
2.179227600000000109e+01 2.851880398719999654e+00 9.520239999999999725e+01 9.461109999999999332e+01
2.180104200000000247e+01 2.851889165679999838e+00 9.520279999999999632e+01 9.461050000000000182e+01
2.180980800000000031e+01 2.851895010319999813e+00 9.520250000000000057e+01 9.461109999999999332e+01
2.181857399999999814e+01 2.851903777279999552e+00 9.520279999999999632e+01 9.461050000000000182e+01
2.182734000000000307e+01 2.851909621919999971e+00 9.520250000000000057e+01 9.461109999999999332e+01
2.183610600000000090e+01 2.851918388879999711e+00 9.520289999999999964e+01 9.461050000000000182e+01
2.184487199999999874e+01 2.851921311199999920e+00 9.520260000000000389e+01 9.461109999999999332e+01
2.185363800000000012e+01 2.851930078160000104e+00 9.520289999999999964e+01 9.461050000000000182e+01
2.186240400000000150e+01 2.851935922799999634e+00 9.520260000000000389e+01 9.461109999999999332e+01
2.187116999999999933e+01 2.851944689759999818e+00 9.520289999999999964e+01 9.461050000000000182e+01
2.187993600000000072e+01 2.851947612079999583e+00 9.520260000000000389e+01 9.461109999999999332e+01
2.188870199999999855e+01 2.851959301359999976e+00 9.520300000000000296e+01 9.461050000000000182e+01
2.189746800000000349e+01 2.851962223679999742e+00 9.520269999999999300e+01 9.461109999999999332e+01
2.190623400000000132e+01 2.851970990639999926e+00 9.520300000000000296e+01 9.461050000000000182e+01
2.191499999999999915e+01 2.851973912959999691e+00 9.520269999999999300e+01 9.461109999999999332e+01
2.192376600000000053e+01 2.851959301359999976e+00 9.519970000000000709e+01 9.461260000000000048e+01
2.193253199999999836e+01 2.851927155839999894e+00 9.519920000000000471e+01 9.461310000000000286e+01
2.194129799999999975e+01 2.851941767440000053e+00 9.519929999999999382e+01 9.461239999999999384e+01
2.195006400000000113e+01 2.851953456720000002e+00 9.519899999999999807e+01 9.461299999999999955e+01
2.195882999999999896e+01 2.851976835279999900e+00 9.519920000000000471e+01 9.461230000000000473e+01
2.196759599999999679e+01 2.851994369199999824e+00 9.519889999999999475e+01 9.461289999999999623e+01
2.197636200000000173e+01 2.852008980799999982e+00 9.519920000000000471e+01 9.461230000000000473e+01
2.198512799999999956e+01 2.852017747759999722e+00 9.519899999999999807e+01 9.461279999999999291e+01
2.199389399999999739e+01 2.852029437040000115e+00 9.519920000000000471e+01 9.461230000000000473e+01
2.200265999999999877e+01 2.852038203999999855e+00 9.519899999999999807e+01 9.461279999999999291e+01
2.201142600000000016e+01 2.852046970959999594e+00 9.519929999999999382e+01 9.461220000000000141e+01
2.202019200000000154e+01 2.852055737919999778e+00 9.519899999999999807e+01 9.461279999999999291e+01
2.202895799999999937e+01 2.852067427199999727e+00 9.519929999999999382e+01 9.461220000000000141e+01
2.203772399999999720e+01 2.852076194159999911e+00 9.519899999999999807e+01 9.461279999999999291e+01
2.204649000000000214e+01 2.852084961120000095e+00 9.519939999999999714e+01 9.461220000000000141e+01
2.205525599999999997e+01 2.852093728079999835e+00 9.519910000000000139e+01 9.461279999999999291e+01
2.206402199999999780e+01 2.852102495039999575e+00 9.519939999999999714e+01 9.461220000000000141e+01
2.207278799999999919e+01 2.852108339679999993e+00 9.519910000000000139e+01 9.461279999999999291e+01
2.208155400000000057e+01 2.852120028959999942e+00 9.519939999999999714e+01 9.461220000000000141e+01
2.209032000000000195e+01 2.852125873599999917e+00 9.519920000000000471e+01 9.461279999999999291e+01
2.209908599999999979e+01 2.852137562879999866e+00 9.519950000000000045e+01 9.461220000000000141e+01
2.210785199999999762e+01 2.852143407519999840e+00 9.519920000000000471e+01 9.461279999999999291e+01
2.211661800000000255e+01 2.852152174480000024e+00 9.519950000000000045e+01 9.461220000000000141e+01
2.212538400000000038e+01 2.852158019119999555e+00 9.519920000000000471e+01 9.461279999999999291e+01
2.213414999999999822e+01 2.852169708399999948e+00 9.519960000000000377e+01 9.461220000000000141e+01
2.214291599999999960e+01 2.852175553039999922e+00 9.519929999999999382e+01 9.461279999999999291e+01
2.215168200000000098e+01 2.852184320000000106e+00 9.519960000000000377e+01 9.461220000000000141e+01
2.216044799999999881e+01 2.852190164639999637e+00 9.519929999999999382e+01 9.461279999999999291e+01
2.216921400000000020e+01 2.852198931600000265e+00 9.519960000000000377e+01 9.461220000000000141e+01
2.217797999999999803e+01 2.852204776239999795e+00 9.519929999999999382e+01 9.461279999999999291e+01
2.218674600000000297e+01 2.852216465519999744e+00 9.519970000000000709e+01 9.461220000000000141e+01
2.219551200000000080e+01 2.852219387839999953e+00 9.519939999999999714e+01 9.461279999999999291e+01
2.220427799999999863e+01 2.852231077119999902e+00 9.519970000000000709e+01 9.461220000000000141e+01
2.221304400000000001e+01 2.852236921759999877e+00 9.519939999999999714e+01 9.461279999999999291e+01
2.222181000000000139e+01 2.852245688719999617e+00 9.519979999999999620e+01 9.461220000000000141e+01
2.223057599999999923e+01 2.852251533360000035e+00 9.519950000000000045e+01 9.461279999999999291e+01
2.223934200000000061e+01 2.852260300319999775e+00 9.519979999999999620e+01 9.461220000000000141e+01
2.224810799999999844e+01 2.852266144959999750e+00 9.519950000000000045e+01 9.461279999999999291e+01
2.225687399999999982e+01 2.852274911919999933e+00 9.519979999999999620e+01 9.461220000000000141e+01
2.226564000000000121e+01 2.852280756559999908e+00 9.519950000000000045e+01 9.461279999999999291e+01
2.227440599999999904e+01 2.852289523519999648e+00 9.519989999999999952e+01 9.461220000000000141e+01
2.228317199999999687e+01 2.852295368160000066e+00 9.519960000000000377e+01 9.461279999999999291e+01
2.229193800000000181e+01 2.852304135119999806e+00 9.519989999999999952e+01 9.461220000000000141e+01
2.230070399999999964e+01 2.852307057440000015e+00 9.519960000000000377e+01 9.461279999999999291e+01
2.230947000000000102e+01 2.852318746719999965e+00 9.520000000000000284e+01 9.461220000000000141e+01
2.231823599999999885e+01 2.852321669039999730e+00 9.519970000000000709e+01 9.461279999999999291e+01
2.232700200000000024e+01 2.852330435999999914e+00 9.520000000000000284e+01 9.461220000000000141e+01
2.233576800000000162e+01 2.852336280639999888e+00 9.519970000000000709e+01 9.461279999999999291e+01
2.234453399999999945e+01 2.852345047599999628e+00 9.520000000000000284e+01 9.461220000000000141e+01
2.235329999999999728e+01 2.852350892240000046e+00 9.519970000000000709e+01 9.461279999999999291e+01
2.236206600000000222e+01 2.852353814560000256e+00 9.519799999999999329e+01 9.461409999999999343e+01
2.237083200000000005e+01 2.852324591359999939e+00 9.519750000000000512e+01 9.461459999999999582e+01
2.237959799999999788e+01 2.852333358319999679e+00 9.519759999999999422e+01 9.461390000000000100e+01
2.238836399999999927e+01 2.852342125279999863e+00 9.519719999999999516e+01 9.461440000000000339e+01
2.239713000000000065e+01 2.852362581519999996e+00 9.519740000000000180e+01 9.461379999999999768e+01
2.240589600000000203e+01 2.852374270799999945e+00 9.519710000000000605e+01 9.461440000000000339e+01
2.241466199999999986e+01 2.852388882399999659e+00 9.519740000000000180e+01 9.461379999999999768e+01
2.242342799999999770e+01 2.852397649359999843e+00 9.519710000000000605e+01 9.461430000000000007e+01
2.243219400000000263e+01 2.852406416320000027e+00 9.519740000000000180e+01 9.461379999999999768e+01
2.244096000000000046e+01 2.852412260959999557e+00 9.519710000000000605e+01 9.461430000000000007e+01
2.244972599999999829e+01 2.852423950239999950e+00 9.519740000000000180e+01 9.461379999999999768e+01
2.245849199999999968e+01 2.852429794879999925e+00 9.519710000000000605e+01 9.461430000000000007e+01
2.246725800000000106e+01 2.852441484159999874e+00 9.519750000000000512e+01 9.461369999999999436e+01
2.247602399999999889e+01 2.852447328799999848e+00 9.519719999999999516e+01 9.461430000000000007e+01
2.248479000000000028e+01 2.852459018079999797e+00 9.519750000000000512e+01 9.461369999999999436e+01
2.249355599999999811e+01 2.852464862719999772e+00 9.519719999999999516e+01 9.461430000000000007e+01
2.250232200000000304e+01 2.852473629679999956e+00 9.519750000000000512e+01 9.461369999999999436e+01
2.251108800000000087e+01 2.852482396639999696e+00 9.519719999999999516e+01 9.461430000000000007e+01
2.251985399999999871e+01 2.852491163599999879e+00 9.519759999999999422e+01 9.461369999999999436e+01
2.252862000000000009e+01 2.852497008239999854e+00 9.519729999999999848e+01 9.461430000000000007e+01
2.253738600000000147e+01 2.852508697520000247e+00 9.519759999999999422e+01 9.461369999999999436e+01
2.254615199999999930e+01 2.852514542159999777e+00 9.519729999999999848e+01 9.461430000000000007e+01
2.255491800000000069e+01 2.852523309119999961e+00 9.519759999999999422e+01 9.461369999999999436e+01
2.256368399999999852e+01 2.852529153759999936e+00 9.519729999999999848e+01 9.461430000000000007e+01
2.257244999999999990e+01 2.852540843039999885e+00 9.519769999999999754e+01 9.461369999999999436e+01
2.258121600000000129e+01 2.852546687679999859e+00 9.519740000000000180e+01 9.461430000000000007e+01
2.258998199999999912e+01 2.852555454639999599e+00 9.519769999999999754e+01 9.461369999999999436e+01
2.259874799999999695e+01 2.852561299280000018e+00 9.519740000000000180e+01 9.461430000000000007e+01
2.260751400000000189e+01 2.852572988559999967e+00 9.519769999999999754e+01 9.461369999999999436e+01
2.261627999999999972e+01 2.852578833199999941e+00 9.519740000000000180e+01 9.461430000000000007e+01
2.262504600000000110e+01 2.852587600159999681e+00 9.519780000000000086e+01 9.461369999999999436e+01
2.263381199999999893e+01 2.852593444800000100e+00 9.519750000000000512e+01 9.461430000000000007e+01
2.264257800000000032e+01 2.852602211759999840e+00 9.519780000000000086e+01 9.461369999999999436e+01
2.265134400000000170e+01 2.852608056400000258e+00 9.519750000000000512e+01 9.461430000000000007e+01
2.266010999999999953e+01 2.852616823359999998e+00 9.519790000000000418e+01 9.461369999999999436e+01
2.266887599999999736e+01 2.852622667999999528e+00 9.519750000000000512e+01 9.461430000000000007e+01
2.267764200000000230e+01 2.852634357279999922e+00 9.519790000000000418e+01 9.461369999999999436e+01
2.268640800000000013e+01 2.852637279599999687e+00 9.519759999999999422e+01 9.461430000000000007e+01
2.269517400000000151e+01 2.852648968880000080e+00 9.519790000000000418e+01 9.461369999999999436e+01
2.270393999999999934e+01 2.852651891199999845e+00 9.519759999999999422e+01 9.461430000000000007e+01
2.271270600000000073e+01 2.852663580480000238e+00 9.519799999999999329e+01 9.461369999999999436e+01
2.272147200000000211e+01 2.852666502799999559e+00 9.519769999999999754e+01 9.461430000000000007e+01
2.273023799999999994e+01 2.852678192079999953e+00 9.519799999999999329e+01 9.461369999999999436e+01
2.273900399999999777e+01 2.852681114399999718e+00 9.519769999999999754e+01 9.461430000000000007e+01
2.274777000000000271e+01 2.852692803679999667e+00 9.519799999999999329e+01 9.461369999999999436e+01
2.275653600000000054e+01 2.852695725999999876e+00 9.519769999999999754e+01 9.461430000000000007e+01
2.276530199999999837e+01 2.852707415279999825e+00 9.519809999999999661e+01 9.461369999999999436e+01
2.277406799999999976e+01 2.852710337599999590e+00 9.519780000000000086e+01 9.461430000000000007e+01
2.278283400000000114e+01 2.852719104560000218e+00 9.519809999999999661e+01 9.461369999999999436e+01
2.279160000000000252e+01 2.852724949199999749e+00 9.519780000000000086e+01 9.461430000000000007e+01
2.280036600000000035e+01 2.852733716159999933e+00 9.519599999999999795e+01 9.461530000000000484e+01
2.280913199999999819e+01 2.852707415279999825e+00 9.519549999999999557e+01 9.461579999999999302e+01
2.281789800000000312e+01 2.852719104560000218e+00 9.519559999999999889e+01 9.461509999999999820e+01
2.282666400000000095e+01 2.852733716159999933e+00 9.519519999999999982e+01 9.461560000000000059e+01
2.283542999999999878e+01 2.852754172399999621e+00 9.519549999999999557e+01 9.461509999999999820e+01
2.284419600000000017e+01 2.852765861679999571e+00 9.519519999999999982e+01 9.461560000000000059e+01
2.285296200000000155e+01 2.852780473279999729e+00 9.519549999999999557e+01 9.461499999999999488e+01
2.286172799999999938e+01 2.852789240239999913e+00 9.519519999999999982e+01 9.461549999999999727e+01
2.287049400000000077e+01 2.852798007199999653e+00 9.519549999999999557e+01 9.461499999999999488e+01
2.287925999999999860e+01 2.852803851840000071e+00 9.519519999999999982e+01 9.461549999999999727e+01
2.288802600000000353e+01 2.852815541120000020e+00 9.519549999999999557e+01 9.461499999999999488e+01
2.289679200000000137e+01 2.852821385759999551e+00 9.519519999999999982e+01 9.461549999999999727e+01
2.290555799999999920e+01 2.852830152719999735e+00 9.519549999999999557e+01 9.461499999999999488e+01
2.291432400000000058e+01 2.852838919679999918e+00 9.519530000000000314e+01 9.461549999999999727e+01
2.292309000000000196e+01 2.852847686640000102e+00 9.519559999999999889e+01 9.461490000000000578e+01
2.293185599999999980e+01 2.852853531279999633e+00 9.519530000000000314e+01 9.461549999999999727e+01
2.294062200000000118e+01 2.852865220559999582e+00 9.519559999999999889e+01 9.461490000000000578e+01
2.294938799999999901e+01 2.852871065200000000e+00 9.519530000000000314e+01 9.461549999999999727e+01
2.295815400000000039e+01 2.852879832159999740e+00 9.519570000000000221e+01 9.461490000000000578e+01
2.296692000000000178e+01 2.852885676799999715e+00 9.519540000000000646e+01 9.461549999999999727e+01
2.297568599999999961e+01 2.852894443759999898e+00 9.519570000000000221e+01 9.461490000000000578e+01
2.298445199999999744e+01 2.852900288399999873e+00 9.519540000000000646e+01 9.461549999999999727e+01
2.299321800000000238e+01 2.852911977679999822e+00 9.519570000000000221e+01 9.461490000000000578e+01
2.300198400000000021e+01 2.852917822320000241e+00 9.519540000000000646e+01 9.461549999999999727e+01
2.301075000000000159e+01 2.852926589279999980e+00 9.519580000000000553e+01 9.461490000000000578e+01
2.301951599999999942e+01 2.852932433919999955e+00 9.519549999999999557e+01 9.461549999999999727e+01
2.302828199999999725e+01 2.852941200879999695e+00 9.519580000000000553e+01 9.461490000000000578e+01
2.303704800000000219e+01 2.852947045519999669e+00 9.519549999999999557e+01 9.461549999999999727e+01
2.304581400000000002e+01 2.852955812479999853e+00 9.519580000000000553e+01 9.461490000000000578e+01
2.305457999999999785e+01 2.852961657119999828e+00 9.519549999999999557e+01 9.461549999999999727e+01
2.306334599999999924e+01 2.852970424080000011e+00 9.519589999999999463e+01 9.461490000000000578e+01
2.307211200000000062e+01 2.852976268719999542e+00 9.519559999999999889e+01 9.461549999999999727e+01
2.308087799999999845e+01 2.852985035679999726e+00 9.519589999999999463e+01 9.461490000000000578e+01
2.308964399999999983e+01 2.852990880319999700e+00 9.519559999999999889e+01 9.461549999999999727e+01
2.309840999999999767e+01 2.852999647279999884e+00 9.519599999999999795e+01 9.461490000000000578e+01
2.310717600000000260e+01 2.853005491919999859e+00 9.519570000000000221e+01 9.461549999999999727e+01
2.311594200000000043e+01 2.853014258880000042e+00 9.519599999999999795e+01 9.461490000000000578e+01
2.312470799999999826e+01 2.853020103519999573e+00 9.519570000000000221e+01 9.461549999999999727e+01
2.313347399999999965e+01 2.853028870480000201e+00 9.519599999999999795e+01 9.461490000000000578e+01
2.314224000000000103e+01 2.853034715119999731e+00 9.519570000000000221e+01 9.461549999999999727e+01
2.315100599999999886e+01 2.853043482079999915e+00 9.519610000000000127e+01 9.461490000000000578e+01
2.315977200000000025e+01 2.853046404399999680e+00 9.519580000000000553e+01 9.461549999999999727e+01
2.316853799999999808e+01 2.853058093680000074e+00 9.519610000000000127e+01 9.461490000000000578e+01
2.317730399999999946e+01 2.853061015999999839e+00 9.519580000000000553e+01 9.461549999999999727e+01
2.318607000000000085e+01 2.853069782960000023e+00 9.519610000000000127e+01 9.461490000000000578e+01
2.319483599999999868e+01 2.853075627599999553e+00 9.519580000000000553e+01 9.461549999999999727e+01
2.320360199999999651e+01 2.853084394560000181e+00 9.519620000000000459e+01 9.461490000000000578e+01
2.321236800000000144e+01 2.853090239199999711e+00 9.519589999999999463e+01 9.461549999999999727e+01
2.322113399999999928e+01 2.853099006159999895e+00 9.519620000000000459e+01 9.461490000000000578e+01
2.322990000000000066e+01 2.853101928479999660e+00 9.519589999999999463e+01 9.461549999999999727e+01
2.323866599999999849e+01 2.853110695439999844e+00 9.519410000000000593e+01 9.461669999999999447e+01
2.324743199999999987e+01 2.853087316879999946e+00 9.519360000000000355e+01 9.461719999999999686e+01
2.325619800000000126e+01 2.853096083839999686e+00 9.519370000000000687e+01 9.461660000000000537e+01
2.326496399999999909e+01 2.853107773119999635e+00 9.519329999999999359e+01 9.461709999999999354e+01
2.327372999999999692e+01 2.853128229360000212e+00 9.519360000000000355e+01 9.461650000000000205e+01
2.328249600000000186e+01 2.853139918639999717e+00 9.519329999999999359e+01 9.461700000000000443e+01
2.329126199999999969e+01 2.853151607919999666e+00 9.519360000000000355e+01 9.461639999999999873e+01
2.330002800000000107e+01 2.853157452560000085e+00 9.519329999999999359e+01 9.461690000000000111e+01
2.330879399999999890e+01 2.853166219519999824e+00 9.519360000000000355e+01 9.461639999999999873e+01
2.331756000000000029e+01 2.853172064160000243e+00 9.519329999999999359e+01 9.461690000000000111e+01
2.332632600000000167e+01 2.853180831119999983e+00 9.519360000000000355e+01 9.461639999999999873e+01
2.333509199999999950e+01 2.853186675759999513e+00 9.519329999999999359e+01 9.461690000000000111e+01
2.334385799999999733e+01 2.853195442719999697e+00 9.519360000000000355e+01 9.461639999999999873e+01
2.335262400000000227e+01 2.853201287359999672e+00 9.519339999999999691e+01 9.461690000000000111e+01
2.336139000000000010e+01 2.853210054319999855e+00 9.519370000000000687e+01 9.461639999999999873e+01
2.337015599999999793e+01 2.853215898959999830e+00 9.519339999999999691e+01 9.461690000000000111e+01
2.337892199999999931e+01 2.853224665920000014e+00 9.519370000000000687e+01 9.461639999999999873e+01
2.338768800000000070e+01 2.853227588240000223e+00 9.519339999999999691e+01 9.461690000000000111e+01
2.339645400000000208e+01 2.853236355199999963e+00 9.519370000000000687e+01 9.461639999999999873e+01
2.340521999999999991e+01 2.853242199839999937e+00 9.519339999999999691e+01 9.461690000000000111e+01
2.341398599999999774e+01 2.853250966799999677e+00 9.519379999999999598e+01 9.461639999999999873e+01
2.342275200000000268e+01 2.853253889119999887e+00 9.519350000000000023e+01 9.461690000000000111e+01
2.343151800000000051e+01 2.853262656079999626e+00 9.519379999999999598e+01 9.461639999999999873e+01
2.344028399999999834e+01 2.853265578399999836e+00 9.519350000000000023e+01 9.461690000000000111e+01
2.344904999999999973e+01 2.853274345359999575e+00 9.519379999999999598e+01 9.461639999999999873e+01
2.345781600000000111e+01 2.853280189999999994e+00 9.519350000000000023e+01 9.461690000000000111e+01
2.346658199999999894e+01 2.853286034639999524e+00 9.519389999999999930e+01 9.461639999999999873e+01
2.347534800000000033e+01 2.853291879279999943e+00 9.519360000000000355e+01 9.461690000000000111e+01
2.348411399999999816e+01 2.853297723919999918e+00 9.519389999999999930e+01 9.461639999999999873e+01
2.349288000000000309e+01 2.853300646239999683e+00 9.519360000000000355e+01 9.461690000000000111e+01
2.350164600000000092e+01 2.853309413199999867e+00 9.519389999999999930e+01 9.461639999999999873e+01
2.351041199999999876e+01 2.853312335520000076e+00 9.519360000000000355e+01 9.461690000000000111e+01
2.351917800000000014e+01 2.853321102479999816e+00 9.519400000000000261e+01 9.461639999999999873e+01
2.352794400000000152e+01 2.853324024800000025e+00 9.519370000000000687e+01 9.461690000000000111e+01
2.353670999999999935e+01 2.853329869439999555e+00 9.519400000000000261e+01 9.461629999999999541e+01
2.354547600000000074e+01 2.853332791759999765e+00 9.519370000000000687e+01 9.461690000000000111e+01
2.355424199999999857e+01 2.853341558719999504e+00 9.519400000000000261e+01 9.461629999999999541e+01
2.356300799999999995e+01 2.853344481039999714e+00 9.519370000000000687e+01 9.461690000000000111e+01
2.357177400000000134e+01 2.853350325679999688e+00 9.519400000000000261e+01 9.461629999999999541e+01
2.358053999999999917e+01 2.853353247999999898e+00 9.519379999999999598e+01 9.461690000000000111e+01
2.358930599999999700e+01 2.853362014959999637e+00 9.519410000000000593e+01 9.461629999999999541e+01
2.359807200000000194e+01 2.853364937279999847e+00 9.519379999999999598e+01 9.461690000000000111e+01
2.360683799999999977e+01 2.853370781919999821e+00 9.519410000000000593e+01 9.461629999999999541e+01
2.361560400000000115e+01 2.853373704239999586e+00 9.519379999999999598e+01 9.461690000000000111e+01
2.362436999999999898e+01 2.853379548880000005e+00 9.519410000000000593e+01 9.461629999999999541e+01
2.363313600000000037e+01 2.853382471200000214e+00 9.519379999999999598e+01 9.461690000000000111e+01
2.364190200000000175e+01 2.853391238159999954e+00 9.519419999999999504e+01 9.461629999999999541e+01
2.365066799999999958e+01 2.853391238159999954e+00 9.519389999999999930e+01 9.461690000000000111e+01
2.365943399999999741e+01 2.853400005119999694e+00 9.519419999999999504e+01 9.461629999999999541e+01
2.366820000000000235e+01 2.853400005119999694e+00 9.519389999999999930e+01 9.461690000000000111e+01
2.367696600000000018e+01 2.853400005119999694e+00 9.519159999999999400e+01 9.461799999999999500e+01
2.368573199999999801e+01 2.853370781919999821e+00 9.519119999999999493e+01 9.461849999999999739e+01
2.369449799999999939e+01 2.853373704239999586e+00 9.519129999999999825e+01 9.461790000000000589e+01
2.370326400000000078e+01 2.853376626559999796e+00 9.519089999999999918e+01 9.461839999999999407e+01
2.371203000000000216e+01 2.853391238159999954e+00 9.519110000000000582e+01 9.461780000000000257e+01
2.372079599999999999e+01 2.853400005119999694e+00 9.519079999999999586e+01 9.461830000000000496e+01
2.372956199999999782e+01 2.853408772079999878e+00 9.519100000000000250e+01 9.461780000000000257e+01
2.373832800000000276e+01 2.853411694400000087e+00 9.519079999999999586e+01 9.461830000000000496e+01
2.374709400000000059e+01 2.853417539039999618e+00 9.519100000000000250e+01 9.461769999999999925e+01
2.375585999999999842e+01 2.853420461359999827e+00 9.519079999999999586e+01 9.461830000000000496e+01
2.376462599999999981e+01 2.853429228319999567e+00 9.519100000000000250e+01 9.461769999999999925e+01
2.377339200000000119e+01 2.853432150639999776e+00 9.519079999999999586e+01 9.461820000000000164e+01
2.378215799999999902e+01 2.853437995280000194e+00 9.519110000000000582e+01 9.461769999999999925e+01
2.379092400000000040e+01 2.853443839919999725e+00 9.519079999999999586e+01 9.461820000000000164e+01
2.379968999999999824e+01 2.853449684560000144e+00 9.519110000000000582e+01 9.461769999999999925e+01
2.380845600000000317e+01 2.853452606879999909e+00 9.519079999999999586e+01 9.461820000000000164e+01
2.381722200000000100e+01 2.853461373839999649e+00 9.519110000000000582e+01 9.461769999999999925e+01
2.382598799999999883e+01 2.853464296159999858e+00 9.519079999999999586e+01 9.461820000000000164e+01
2.383475400000000022e+01 2.853473063119999598e+00 9.519110000000000582e+01 9.461769999999999925e+01
2.384352000000000160e+01 2.853475985439999807e+00 9.519089999999999918e+01 9.461820000000000164e+01
2.385228599999999943e+01 2.853481830080000226e+00 9.519119999999999493e+01 9.461769999999999925e+01
2.386105200000000082e+01 2.853484752399999547e+00 9.519089999999999918e+01 9.461820000000000164e+01
2.386981799999999865e+01 2.853493519360000175e+00 9.519119999999999493e+01 9.461769999999999925e+01
2.387858400000000003e+01 2.853496441679999940e+00 9.519089999999999918e+01 9.461820000000000164e+01
2.388735000000000142e+01 2.853505208639999680e+00 9.519119999999999493e+01 9.461769999999999925e+01
2.389611599999999925e+01 2.853508130959999889e+00 9.519089999999999918e+01 9.461820000000000164e+01
2.390488200000000063e+01 2.853513975599999863e+00 9.519119999999999493e+01 9.461769999999999925e+01
2.391364800000000201e+01 2.853516897919999629e+00 9.519100000000000250e+01 9.461820000000000164e+01
2.392241399999999985e+01 2.853525664879999812e+00 9.519129999999999825e+01 9.461769999999999925e+01
2.393118000000000123e+01 2.853528587199999578e+00 9.519100000000000250e+01 9.461820000000000164e+01
2.393994599999999906e+01 2.853534431839999996e+00 9.519129999999999825e+01 9.461769999999999925e+01
2.394871200000000044e+01 2.853537354160000206e+00 9.519100000000000250e+01 9.461820000000000164e+01
2.395747800000000183e+01 2.853546121119999945e+00 9.519129999999999825e+01 9.461769999999999925e+01
2.396624399999999966e+01 2.853549043440000155e+00 9.519100000000000250e+01 9.461820000000000164e+01
2.397500999999999749e+01 2.853554888079999685e+00 9.519140000000000157e+01 9.461769999999999925e+01
2.398377600000000243e+01 2.853557810399999894e+00 9.519110000000000582e+01 9.461820000000000164e+01
2.399254200000000026e+01 2.853566577360000078e+00 9.519140000000000157e+01 9.461769999999999925e+01
2.400130800000000164e+01 2.853569499679999844e+00 9.519110000000000582e+01 9.461820000000000164e+01
2.401007399999999947e+01 2.853575344319999818e+00 9.519140000000000157e+01 9.461769999999999925e+01
2.401884000000000086e+01 2.853578266640000027e+00 9.519110000000000582e+01 9.461820000000000164e+01
2.402760600000000224e+01 2.853587033599999767e+00 9.519140000000000157e+01 9.461769999999999925e+01
2.403637200000000007e+01 2.853587033599999767e+00 9.519119999999999493e+01 9.461820000000000164e+01
2.404513799999999790e+01 2.853595800559999507e+00 9.519150000000000489e+01 9.461769999999999925e+01
2.405390400000000284e+01 2.853598722879999716e+00 9.519119999999999493e+01 9.461820000000000164e+01
2.406267000000000067e+01 2.853604567520000135e+00 9.519150000000000489e+01 9.461769999999999925e+01
2.407143599999999850e+01 2.853607489839999900e+00 9.519119999999999493e+01 9.461820000000000164e+01
2.408020199999999988e+01 2.853616256799999640e+00 9.519150000000000489e+01 9.461769999999999925e+01
2.408896800000000127e+01 2.853619179119999849e+00 9.519129999999999825e+01 9.461820000000000164e+01
2.409773400000000265e+01 2.853625023759999824e+00 9.519159999999999400e+01 9.461769999999999925e+01
2.410650000000000048e+01 2.853627946079999589e+00 9.519129999999999825e+01 9.461820000000000164e+01
2.411526599999999831e+01 2.853619179119999849e+00 9.518899999999999295e+01 9.461939999999999884e+01
2.412403199999999970e+01 2.853595800559999507e+00 9.518859999999999388e+01 9.461990000000000123e+01
2.413279800000000108e+01 2.853604567520000135e+00 9.518869999999999720e+01 9.461929999999999552e+01
2.414156399999999891e+01 2.853613334479999875e+00 9.518829999999999814e+01 9.461979999999999791e+01
2.415033000000000030e+01 2.853630868399999798e+00 9.518850000000000477e+01 9.461920000000000641e+01
2.415909599999999813e+01 2.853639635359999538e+00 9.518829999999999814e+01 9.461969999999999459e+01
2.416786199999999951e+01 2.853651324639999931e+00 9.518850000000000477e+01 9.461920000000000641e+01
2.417662800000000090e+01 2.853657169279999906e+00 9.518829999999999814e+01 9.461969999999999459e+01
2.418539399999999873e+01 2.853663013919999880e+00 9.518859999999999388e+01 9.461920000000000641e+01
2.419415999999999656e+01 2.853665936239999645e+00 9.518829999999999814e+01 9.461969999999999459e+01
2.420292600000000149e+01 2.853671780879999620e+00 9.518859999999999388e+01 9.461920000000000641e+01
2.421169199999999933e+01 2.853677625520000039e+00 9.518829999999999814e+01 9.461969999999999459e+01
2.422045800000000071e+01 2.853683470159999569e+00 9.518859999999999388e+01 9.461920000000000641e+01
2.422922399999999854e+01 2.853689314799999988e+00 9.518829999999999814e+01 9.461969999999999459e+01
2.423798999999999992e+01 2.853695159439999518e+00 9.518859999999999388e+01 9.461910000000000309e+01
2.424675600000000131e+01 2.853701004079999937e+00 9.518840000000000146e+01 9.461960000000000548e+01
2.425552199999999914e+01 2.853706848719999911e+00 9.518869999999999720e+01 9.461910000000000309e+01
2.426428799999999697e+01 2.853709771039999676e+00 9.518840000000000146e+01 9.461960000000000548e+01
2.427305400000000191e+01 2.853718537999999860e+00 9.518869999999999720e+01 9.461910000000000309e+01
2.428181999999999974e+01 2.853721460320000070e+00 9.518840000000000146e+01 9.461960000000000548e+01
2.429058599999999757e+01 2.853730227279999809e+00 9.518869999999999720e+01 9.461910000000000309e+01
2.429935199999999895e+01 2.853733149600000019e+00 9.518850000000000477e+01 9.461960000000000548e+01
2.430811800000000034e+01 2.853738994239999549e+00 9.518869999999999720e+01 9.461910000000000309e+01
2.431688400000000172e+01 2.853741916559999758e+00 9.518850000000000477e+01 9.461960000000000548e+01
2.432564999999999955e+01 2.853750683519999498e+00 9.518880000000000052e+01 9.461910000000000309e+01
2.433441599999999738e+01 2.853753605839999707e+00 9.518850000000000477e+01 9.461960000000000548e+01
2.434318200000000232e+01 2.853759450480000126e+00 9.518880000000000052e+01 9.461910000000000309e+01
2.435194800000000015e+01 2.853762372799999891e+00 9.518850000000000477e+01 9.461960000000000548e+01
2.436071399999999798e+01 2.853771139759999631e+00 9.518880000000000052e+01 9.461910000000000309e+01
2.436947999999999936e+01 2.853774062079999840e+00 9.518859999999999388e+01 9.461960000000000548e+01
2.437824600000000075e+01 2.853779906719999815e+00 9.518890000000000384e+01 9.461910000000000309e+01
2.438701199999999858e+01 2.853782829039999580e+00 9.518859999999999388e+01 9.461960000000000548e+01
2.439577799999999996e+01 2.853788673679999999e+00 9.518890000000000384e+01 9.461910000000000309e+01
2.440454399999999779e+01 2.853791596000000208e+00 9.518859999999999388e+01 9.461960000000000548e+01
2.441331000000000273e+01 2.853800362959999948e+00 9.518890000000000384e+01 9.461910000000000309e+01
2.442207600000000056e+01 2.853803285280000157e+00 9.518869999999999720e+01 9.461960000000000548e+01
2.443084199999999839e+01 2.853809129919999688e+00 9.518899999999999295e+01 9.461910000000000309e+01
2.443960799999999978e+01 2.853812052239999897e+00 9.518869999999999720e+01 9.461960000000000548e+01
2.444837400000000116e+01 2.853817896879999871e+00 9.518899999999999295e+01 9.461910000000000309e+01
2.445713999999999899e+01 2.853820819200000081e+00 9.518869999999999720e+01 9.461960000000000548e+01
2.446590600000000038e+01 2.853826663839999611e+00 9.518899999999999295e+01 9.461910000000000309e+01
2.447467199999999821e+01 2.853829586159999820e+00 9.518880000000000052e+01 9.461960000000000548e+01
2.448343799999999959e+01 2.853835430799999795e+00 9.518909999999999627e+01 9.461910000000000309e+01
2.449220400000000097e+01 2.853838353119999560e+00 9.518880000000000052e+01 9.461960000000000548e+01
2.450096999999999881e+01 2.853844197759999979e+00 9.518909999999999627e+01 9.461910000000000309e+01
2.450973600000000019e+01 2.853847120080000188e+00 9.518880000000000052e+01 9.461960000000000548e+01
2.451850200000000157e+01 2.853852964719999719e+00 9.518909999999999627e+01 9.461910000000000309e+01
2.452726799999999940e+01 2.853855887039999928e+00 9.518890000000000384e+01 9.461960000000000548e+01
2.453603400000000079e+01 2.853861731679999902e+00 9.518919999999999959e+01 9.461910000000000309e+01
2.454479999999999862e+01 2.853864653999999668e+00 9.518890000000000384e+01 9.461960000000000548e+01
2.455356600000000000e+01 2.853847120080000188e+00 9.518670000000000186e+01 9.462069999999999936e+01
2.456233200000000139e+01 2.853823741519999846e+00 9.518640000000000612e+01 9.462130000000000507e+01
2.457109799999999922e+01 2.853832508480000030e+00 9.518649999999999523e+01 9.462069999999999936e+01
2.457986399999999705e+01 2.853841275439999770e+00 9.518609999999999616e+01 9.462120000000000175e+01
2.458863000000000198e+01 2.853858809360000137e+00 9.518630000000000280e+01 9.462059999999999604e+01
2.459739599999999982e+01 2.853867576319999877e+00 9.518609999999999616e+01 9.462109999999999843e+01
2.460616200000000120e+01 2.853879265599999826e+00 9.518640000000000612e+01 9.462059999999999604e+01
2.461492799999999903e+01 2.853882187919999591e+00 9.518609999999999616e+01 9.462109999999999843e+01
2.462369400000000041e+01 2.853888032560000010e+00 9.518640000000000612e+01 9.462059999999999604e+01
2.463246000000000180e+01 2.853890954880000219e+00 9.518609999999999616e+01 9.462109999999999843e+01
2.464122599999999963e+01 2.853896799519999750e+00 9.518640000000000612e+01 9.462059999999999604e+01
2.464999199999999746e+01 2.853899721839999959e+00 9.518609999999999616e+01 9.462109999999999843e+01
2.465875800000000240e+01 2.853908488799999699e+00 9.518640000000000612e+01 9.462059999999999604e+01
2.466752400000000023e+01 2.853911411119999908e+00 9.518609999999999616e+01 9.462099999999999511e+01
2.467628999999999806e+01 2.853917255759999883e+00 9.518640000000000612e+01 9.462059999999999604e+01
2.468505599999999944e+01 2.853920178079999648e+00 9.518619999999999948e+01 9.462099999999999511e+01
2.469382200000000083e+01 2.853928945039999832e+00 9.518640000000000612e+01 9.462059999999999604e+01
2.470258800000000221e+01 2.853931867360000041e+00 9.518619999999999948e+01 9.462099999999999511e+01
2.471135400000000004e+01 2.853937711999999571e+00 9.518649999999999523e+01 9.462059999999999604e+01
2.472011999999999787e+01 2.853940634319999781e+00 9.518619999999999948e+01 9.462099999999999511e+01
2.472888600000000281e+01 2.853946478960000199e+00 9.518649999999999523e+01 9.462059999999999604e+01
2.473765200000000064e+01 2.853949401279999520e+00 9.518619999999999948e+01 9.462099999999999511e+01
2.474641799999999847e+01 2.853958168240000148e+00 9.518649999999999523e+01 9.462059999999999604e+01
2.475518399999999986e+01 2.853961090559999914e+00 9.518630000000000280e+01 9.462099999999999511e+01
2.476395000000000124e+01 2.853966935199999888e+00 9.518659999999999854e+01 9.462059999999999604e+01
2.477271599999999907e+01 2.853969857519999653e+00 9.518630000000000280e+01 9.462099999999999511e+01
2.478148200000000045e+01 2.853975702160000072e+00 9.518659999999999854e+01 9.462059999999999604e+01
2.479024799999999829e+01 2.853978624479999837e+00 9.518630000000000280e+01 9.462099999999999511e+01
2.479901400000000322e+01 2.853987391440000021e+00 9.518659999999999854e+01 9.462059999999999604e+01
2.480778000000000105e+01 2.853990313760000230e+00 9.518630000000000280e+01 9.462099999999999511e+01
2.481654599999999888e+01 2.853996158399999761e+00 9.518659999999999854e+01 9.462059999999999604e+01
2.482531200000000027e+01 2.853999080719999970e+00 9.518640000000000612e+01 9.462099999999999511e+01
2.483407800000000165e+01 2.854007847679999710e+00 9.518670000000000186e+01 9.462059999999999604e+01
2.484284399999999948e+01 2.854007847679999710e+00 9.518640000000000612e+01 9.462099999999999511e+01
2.485161000000000087e+01 2.854016614639999894e+00 9.518670000000000186e+01 9.462059999999999604e+01
2.486037599999999870e+01 2.854019536959999659e+00 9.518640000000000612e+01 9.462099999999999511e+01
2.486914200000000008e+01 2.854025381599999633e+00 9.518670000000000186e+01 9.462059999999999604e+01
2.487790800000000146e+01 2.854028303919999843e+00 9.518649999999999523e+01 9.462099999999999511e+01
2.488667399999999930e+01 2.854034148559999817e+00 9.518670000000000186e+01 9.462059999999999604e+01
2.489543999999999713e+01 2.854037070879999582e+00 9.518649999999999523e+01 9.462099999999999511e+01
2.490420600000000206e+01 2.854045837840000210e+00 9.518680000000000518e+01 9.462059999999999604e+01
2.491297199999999989e+01 2.854048760159999532e+00 9.518649999999999523e+01 9.462099999999999511e+01
2.492173800000000128e+01 2.854054604799999950e+00 9.518680000000000518e+01 9.462059999999999604e+01
2.493050399999999911e+01 2.854057527120000159e+00 9.518649999999999523e+01 9.462099999999999511e+01
2.493927000000000049e+01 2.854063371759999690e+00 9.518680000000000518e+01 9.462059999999999604e+01
2.494803600000000188e+01 2.854066294079999899e+00 9.518659999999999854e+01 9.462099999999999511e+01
2.495680199999999971e+01 2.854075061039999639e+00 9.518689999999999429e+01 9.462059999999999604e+01
2.496556799999999754e+01 2.854077983359999848e+00 9.518659999999999854e+01 9.462099999999999511e+01
2.497433400000000248e+01 2.854083827999999823e+00 9.518689999999999429e+01 9.462059999999999604e+01
2.498310000000000031e+01 2.854086750320000032e+00 9.518659999999999854e+01 9.462099999999999511e+01
2.499186599999999814e+01 2.854066294079999899e+00 9.518460000000000321e+01 9.462179999999999325e+01
2.500063199999999952e+01 2.854039993199999792e+00 9.518429999999999325e+01 9.462250000000000227e+01
2.500939800000000091e+01 2.854051682479999741e+00 9.518439999999999657e+01 9.462189999999999657e+01
2.501816400000000229e+01 2.854060449439999925e+00 9.518410000000000082e+01 9.462239999999999895e+01
2.502693000000000012e+01 2.854080905679999614e+00 9.518429999999999325e+01 9.462189999999999657e+01
2.503569599999999795e+01 2.854089672639999797e+00 9.518410000000000082e+01 9.462229999999999563e+01
2.504446200000000289e+01 2.854101361920000191e+00 9.518429999999999325e+01 9.462179999999999325e+01
2.505322800000000072e+01 2.854107206559999721e+00 9.518410000000000082e+01 9.462229999999999563e+01
2.506199399999999855e+01 2.854113051200000140e+00 9.518429999999999325e+01 9.462179999999999325e+01
2.507075999999999993e+01 2.854115973519999905e+00 9.518410000000000082e+01 9.462229999999999563e+01
2.507952600000000132e+01 2.854124740480000089e+00 9.518429999999999325e+01 9.462179999999999325e+01
2.508829199999999915e+01 2.854127662799999854e+00 9.518410000000000082e+01 9.462229999999999563e+01
2.509705800000000053e+01 2.854136429759999594e+00 9.518439999999999657e+01 9.462179999999999325e+01
2.510582399999999836e+01 2.854139352079999803e+00 9.518410000000000082e+01 9.462229999999999563e+01
2.511459000000000330e+01 2.854148119039999543e+00 9.518439999999999657e+01 9.462179999999999325e+01
2.512335600000000113e+01 2.854151041359999752e+00 9.518410000000000082e+01 9.462229999999999563e+01
2.513212199999999896e+01 2.854159808319999492e+00 9.518439999999999657e+01 9.462179999999999325e+01
2.514088800000000035e+01 2.854162730639999701e+00 9.518420000000000414e+01 9.462229999999999563e+01
2.514965400000000173e+01 2.854168575280000120e+00 9.518439999999999657e+01 9.462179999999999325e+01
2.515841999999999956e+01 2.854174419919999650e+00 9.518420000000000414e+01 9.462229999999999563e+01
2.516718600000000094e+01 2.854180264559999625e+00 9.518449999999999989e+01 9.462179999999999325e+01
2.517595199999999878e+01 2.854186109200000043e+00 9.518420000000000414e+01 9.462229999999999563e+01
2.518471800000000371e+01 2.854191953839999574e+00 9.518449999999999989e+01 9.462179999999999325e+01
2.519348400000000154e+01 2.854194876159999783e+00 9.518420000000000414e+01 9.462229999999999563e+01
2.520224999999999937e+01 2.854203643119999523e+00 9.518449999999999989e+01 9.462179999999999325e+01
2.521101600000000076e+01 2.854206565439999732e+00 9.518429999999999325e+01 9.462229999999999563e+01
2.521978199999999859e+01 2.854215332399999916e+00 9.518449999999999989e+01 9.462179999999999325e+01
2.522854799999999997e+01 2.854218254719999681e+00 9.518429999999999325e+01 9.462229999999999563e+01
2.523731400000000136e+01 2.854224099360000100e+00 9.518460000000000321e+01 9.462179999999999325e+01
2.524607999999999919e+01 2.854229944000000074e+00 9.518429999999999325e+01 9.462229999999999563e+01
2.525484599999999702e+01 2.854235788639999605e+00 9.518460000000000321e+01 9.462179999999999325e+01
2.526361200000000196e+01 2.854238710959999814e+00 9.518429999999999325e+01 9.462229999999999563e+01
2.527237799999999979e+01 2.854247477919999554e+00 9.518460000000000321e+01 9.462179999999999325e+01
2.528114399999999762e+01 2.854250400239999763e+00 9.518439999999999657e+01 9.462229999999999563e+01
2.528990999999999900e+01 2.854256244880000182e+00 9.518460000000000321e+01 9.462179999999999325e+01
2.529867600000000039e+01 2.854262089519999712e+00 9.518439999999999657e+01 9.462229999999999563e+01
2.530744200000000177e+01 2.854267934160000131e+00 9.518470000000000653e+01 9.462179999999999325e+01
2.531620799999999960e+01 2.854270856479999896e+00 9.518439999999999657e+01 9.462229999999999563e+01
2.532497399999999743e+01 2.854279623440000080e+00 9.518470000000000653e+01 9.462179999999999325e+01
2.533374000000000237e+01 2.854282545759999845e+00 9.518439999999999657e+01 9.462229999999999563e+01
2.534250600000000020e+01 2.854291312719999585e+00 9.518470000000000653e+01 9.462179999999999325e+01
2.535127199999999803e+01 2.854294235039999794e+00 9.518449999999999989e+01 9.462229999999999563e+01
2.536003799999999941e+01 2.854300079680000213e+00 9.518470000000000653e+01 9.462179999999999325e+01
2.536880400000000080e+01 2.854303001999999534e+00 9.518449999999999989e+01 9.462229999999999563e+01
2.537756999999999863e+01 2.854311768960000162e+00 9.518479999999999563e+01 9.462179999999999325e+01
2.538633600000000001e+01 2.854314691279999927e+00 9.518449999999999989e+01 9.462229999999999563e+01
2.539510199999999784e+01 2.854320535919999902e+00 9.518479999999999563e+01 9.462179999999999325e+01
2.540386800000000278e+01 2.854323458240000111e+00 9.518449999999999989e+01 9.462229999999999563e+01
2.541263400000000061e+01 2.854332225199999851e+00 9.518479999999999563e+01 9.462179999999999325e+01
2.542139999999999844e+01 2.854335147519999616e+00 9.518460000000000321e+01 9.462229999999999563e+01
2.543016599999999983e+01 2.854320535919999902e+00 9.518210000000000548e+01 9.462279999999999802e+01
2.543893200000000121e+01 2.854300079680000213e+00 9.518179999999999552e+01 9.462330000000000041e+01
2.544769799999999904e+01 2.854311768960000162e+00 9.518189999999999884e+01 9.462279999999999802e+01
2.545646400000000042e+01 2.854323458240000111e+00 9.518160000000000309e+01 9.462319999999999709e+01
2.546522999999999826e+01 2.854340992160000035e+00 9.518179999999999552e+01 9.462269999999999470e+01
2.547399599999999964e+01 2.854352681439999984e+00 9.518160000000000309e+01 9.462319999999999709e+01
2.548276200000000102e+01 2.854367293040000142e+00 9.518179999999999552e+01 9.462269999999999470e+01
2.549152799999999885e+01 2.854370215359999907e+00 9.518160000000000309e+01 9.462309999999999377e+01
2.550029399999999669e+01 2.854378982320000091e+00 9.518179999999999552e+01 9.462260000000000559e+01
2.550906000000000162e+01 2.854381904639999856e+00 9.518160000000000309e+01 9.462309999999999377e+01
2.551782599999999945e+01 2.854390671599999596e+00 9.518189999999999884e+01 9.462260000000000559e+01
2.552659200000000084e+01 2.854393593919999805e+00 9.518160000000000309e+01 9.462309999999999377e+01
2.553535799999999867e+01 2.854402360879999545e+00 9.518189999999999884e+01 9.462260000000000559e+01
2.554412400000000005e+01 2.854408205519999964e+00 9.518160000000000309e+01 9.462309999999999377e+01
2.555289000000000144e+01 2.854416972479999703e+00 9.518189999999999884e+01 9.462260000000000559e+01
2.556165599999999927e+01 2.854419894799999913e+00 9.518170000000000641e+01 9.462309999999999377e+01
2.557042199999999710e+01 2.854428661759999653e+00 9.518189999999999884e+01 9.462260000000000559e+01
2.557918800000000203e+01 2.854434506400000071e+00 9.518170000000000641e+01 9.462309999999999377e+01
2.558795399999999987e+01 2.854440351040000046e+00 9.518200000000000216e+01 9.462260000000000559e+01
2.559671999999999770e+01 2.854446195679999576e+00 9.518170000000000641e+01 9.462309999999999377e+01
2.560548599999999908e+01 2.854454962640000204e+00 9.518200000000000216e+01 9.462260000000000559e+01
2.561425200000000046e+01 2.854457884959999525e+00 9.518170000000000641e+01 9.462309999999999377e+01
2.562301800000000185e+01 2.854466651920000153e+00 9.518200000000000216e+01 9.462260000000000559e+01
2.563178399999999968e+01 2.854472496559999684e+00 9.518179999999999552e+01 9.462309999999999377e+01
2.564054999999999751e+01 2.854478341200000102e+00 9.518200000000000216e+01 9.462260000000000559e+01
2.564931600000000245e+01 2.854484185839999633e+00 9.518179999999999552e+01 9.462309999999999377e+01
2.565808200000000028e+01 2.854492952799999816e+00 9.518200000000000216e+01 9.462260000000000559e+01
2.566684799999999811e+01 2.854495875120000026e+00 9.518179999999999552e+01 9.462309999999999377e+01
2.567561399999999949e+01 2.854504642079999766e+00 9.518210000000000548e+01 9.462260000000000559e+01
2.568438000000000088e+01 2.854510486720000184e+00 9.518179999999999552e+01 9.462309999999999377e+01
2.569314599999999871e+01 2.854519253679999924e+00 9.518210000000000548e+01 9.462260000000000559e+01
2.570191200000000009e+01 2.854522176000000133e+00 9.518179999999999552e+01 9.462309999999999377e+01
2.571067799999999792e+01 2.854530942959999873e+00 9.518210000000000548e+01 9.462260000000000559e+01
2.571944400000000286e+01 2.854536787599999847e+00 9.518189999999999884e+01 9.462309999999999377e+01
2.572821000000000069e+01 2.854542632239999822e+00 9.518210000000000548e+01 9.462260000000000559e+01
2.573697599999999852e+01 2.854548476879999797e+00 9.518189999999999884e+01 9.462309999999999377e+01
2.574574199999999990e+01 2.854557243839999536e+00 9.518219999999999459e+01 9.462260000000000559e+01
2.575450800000000129e+01 2.854560166159999746e+00 9.518189999999999884e+01 9.462309999999999377e+01
2.576327399999999912e+01 2.854568933119999485e+00 9.518219999999999459e+01 9.462260000000000559e+01
2.577204000000000050e+01 2.854574777759999904e+00 9.518200000000000216e+01 9.462309999999999377e+01
2.578080599999999833e+01 2.854583544719999644e+00 9.518219999999999459e+01 9.462260000000000559e+01
2.578957200000000327e+01 2.854586467039999853e+00 9.518200000000000216e+01 9.462309999999999377e+01
2.579833800000000110e+01 2.854595234000000037e+00 9.518229999999999791e+01 9.462260000000000559e+01
2.580710399999999893e+01 2.854601078639999567e+00 9.518200000000000216e+01 9.462309999999999377e+01
2.581587000000000032e+01 2.854609845600000195e+00 9.518229999999999791e+01 9.462260000000000559e+01
2.582463600000000170e+01 2.854612767919999516e+00 9.518200000000000216e+01 9.462309999999999377e+01
2.583340199999999953e+01 2.854621534880000144e+00 9.518229999999999791e+01 9.462260000000000559e+01
2.584216800000000092e+01 2.854627379519999675e+00 9.518210000000000548e+01 9.462309999999999377e+01
2.585093399999999875e+01 2.854636146479999859e+00 9.518229999999999791e+01 9.462260000000000559e+01
2.585970000000000013e+01 2.854639068800000068e+00 9.518210000000000548e+01 9.462309999999999377e+01
2.586846600000000151e+01 2.854621534880000144e+00 9.517959999999999354e+01 9.462350000000000705e+01
2.587723199999999935e+01 2.854606923279999986e+00 9.517929999999999779e+01 9.462399999999999523e+01
2.588599799999999718e+01 2.854618612559999935e+00 9.517940000000000111e+01 9.462350000000000705e+01
2.589476400000000211e+01 2.854630301839999884e+00 9.517910000000000537e+01 9.462390000000000612e+01
2.590352999999999994e+01 2.854650758080000017e+00 9.517929999999999779e+01 9.462340000000000373e+01
2.591229600000000133e+01 2.854665369680000175e+00 9.517910000000000537e+01 9.462390000000000612e+01
2.592106199999999916e+01 2.854677058960000124e+00 9.517929999999999779e+01 9.462340000000000373e+01
2.592982800000000054e+01 2.854682903599999655e+00 9.517910000000000537e+01 9.462380000000000280e+01
2.593859400000000193e+01 2.854691670559999839e+00 9.517929999999999779e+01 9.462340000000000373e+01
2.594735999999999976e+01 2.854694592880000048e+00 9.517910000000000537e+01 9.462380000000000280e+01
2.595612599999999759e+01 2.854703359839999788e+00 9.517940000000000111e+01 9.462340000000000373e+01
2.596489200000000253e+01 2.854709204480000206e+00 9.517910000000000537e+01 9.462380000000000280e+01
2.597365800000000036e+01 2.854717971439999946e+00 9.517940000000000111e+01 9.462340000000000373e+01
2.598242399999999819e+01 2.854723816079999477e+00 9.517919999999999447e+01 9.462380000000000280e+01
2.599118999999999957e+01 2.854732583040000105e+00 9.517940000000000111e+01 9.462340000000000373e+01
2.599995600000000096e+01 2.854735505359999870e+00 9.517919999999999447e+01 9.462380000000000280e+01
2.600872200000000234e+01 2.854744272320000054e+00 9.517940000000000111e+01 9.462330000000000041e+01
2.601748800000000017e+01 2.854747194639999819e+00 9.517919999999999447e+01 9.462380000000000280e+01
2.602625399999999800e+01 2.854755961599999559e+00 9.517950000000000443e+01 9.462330000000000041e+01
2.603502000000000294e+01 2.854758883919999768e+00 9.517919999999999447e+01 9.462380000000000280e+01
2.604378600000000077e+01 2.854767650879999508e+00 9.517950000000000443e+01 9.462330000000000041e+01
2.605255199999999860e+01 2.854773495519999926e+00 9.517929999999999779e+01 9.462380000000000280e+01
2.606131799999999998e+01 2.854779340159999901e+00 9.517950000000000443e+01 9.462330000000000041e+01
2.607008400000000137e+01 2.854782262479999666e+00 9.517929999999999779e+01 9.462380000000000280e+01
2.607884999999999920e+01 2.854791029439999850e+00 9.517959999999999354e+01 9.462330000000000041e+01
2.608761600000000058e+01 2.854793951760000059e+00 9.517929999999999779e+01 9.462380000000000280e+01
2.609638199999999841e+01 2.854802718719999799e+00 9.517959999999999354e+01 9.462330000000000041e+01
2.610514800000000335e+01 2.854805641040000008e+00 9.517929999999999779e+01 9.462380000000000280e+01
2.611391400000000118e+01 2.854814407999999748e+00 9.517959999999999354e+01 9.462330000000000041e+01
2.612267999999999901e+01 2.854817330319999957e+00 9.517940000000000111e+01 9.462380000000000280e+01
2.613144600000000040e+01 2.854823174959999488e+00 9.517959999999999354e+01 9.462330000000000041e+01
2.614021200000000178e+01 2.854829019599999906e+00 9.517940000000000111e+01 9.462380000000000280e+01
2.614897799999999961e+01 2.854834864239999881e+00 9.517969999999999686e+01 9.462330000000000041e+01
2.615774400000000099e+01 2.854837786559999646e+00 9.517940000000000111e+01 9.462380000000000280e+01
2.616650999999999883e+01 2.854846553519999830e+00 9.517969999999999686e+01 9.462330000000000041e+01
2.617527600000000021e+01 2.854849475840000039e+00 9.517940000000000111e+01 9.462380000000000280e+01
2.618404200000000159e+01 2.854855320479999570e+00 9.517969999999999686e+01 9.462330000000000041e+01
2.619280799999999942e+01 2.854858242799999779e+00 9.517950000000000443e+01 9.462380000000000280e+01
2.620157399999999726e+01 2.854867009759999519e+00 9.517969999999999686e+01 9.462330000000000041e+01
2.621034000000000219e+01 2.854869932079999728e+00 9.517950000000000443e+01 9.462380000000000280e+01
2.621910600000000002e+01 2.854875776720000147e+00 9.517980000000000018e+01 9.462330000000000041e+01
2.622787200000000141e+01 2.854878699039999912e+00 9.517950000000000443e+01 9.462380000000000280e+01
2.623663799999999924e+01 2.854887466000000096e+00 9.517980000000000018e+01 9.462330000000000041e+01
2.624540400000000062e+01 2.854890388319999861e+00 9.517950000000000443e+01 9.462380000000000280e+01
2.625417000000000201e+01 2.854896232959999836e+00 9.517980000000000018e+01 9.462330000000000041e+01
2.626293599999999984e+01 2.854899155280000045e+00 9.517959999999999354e+01 9.462380000000000280e+01
2.627170199999999767e+01 2.854907922239999785e+00 9.517980000000000018e+01 9.462330000000000041e+01
2.628046800000000260e+01 2.854910844559999550e+00 9.517959999999999354e+01 9.462380000000000280e+01
2.628923400000000044e+01 2.854916689199999968e+00 9.517980000000000018e+01 9.462330000000000041e+01
2.629800000000000182e+01 2.854919611520000178e+00 9.517959999999999354e+01 9.462380000000000280e+01
2.630676599999999965e+01 2.854896232959999836e+00 9.517570000000000618e+01 9.462449999999999761e+01
2.631553199999999748e+01 2.854881621359999677e+00 9.517539999999999623e+01 9.462500000000000000e+01
2.632429800000000242e+01 2.854893310639999626e+00 9.517549999999999955e+01 9.462449999999999761e+01
2.633306400000000025e+01 2.854902077599999810e+00 9.517520000000000380e+01 9.462489999999999668e+01
2.634182999999999808e+01 2.854922533839999499e+00 9.517539999999999623e+01 9.462439999999999429e+01
2.635059599999999946e+01 2.854934223119999892e+00 9.517520000000000380e+01 9.462479999999999336e+01
2.635936200000000085e+01 2.854945912399999841e+00 9.517539999999999623e+01 9.462439999999999429e+01
2.636812799999999868e+01 2.854951757039999816e+00 9.517520000000000380e+01 9.462479999999999336e+01
2.637689400000000006e+01 2.854957601679999790e+00 9.517549999999999955e+01 9.462430000000000518e+01
2.638565999999999789e+01 2.854960523999999999e+00 9.517520000000000380e+01 9.462479999999999336e+01
2.639442600000000283e+01 2.854969290959999739e+00 9.517549999999999955e+01 9.462430000000000518e+01
2.640319200000000066e+01 2.854975135600000158e+00 9.517529999999999291e+01 9.462479999999999336e+01
2.641195799999999849e+01 2.854980980239999688e+00 9.517549999999999955e+01 9.462430000000000518e+01
2.642072399999999988e+01 2.854986824880000107e+00 9.517529999999999291e+01 9.462479999999999336e+01
2.642949000000000126e+01 2.854995591839999847e+00 9.517549999999999955e+01 9.462430000000000518e+01
2.643825599999999909e+01 2.854998514160000056e+00 9.517529999999999291e+01 9.462479999999999336e+01
2.644702200000000047e+01 2.855004358800000031e+00 9.517560000000000286e+01 9.462430000000000518e+01
2.645578799999999831e+01 2.855010203439999561e+00 9.517529999999999291e+01 9.462479999999999336e+01
2.646455399999999969e+01 2.855016048079999980e+00 9.517560000000000286e+01 9.462430000000000518e+01
2.647332000000000107e+01 2.855018970400000189e+00 9.517529999999999291e+01 9.462479999999999336e+01
2.648208599999999890e+01 2.855027737359999929e+00 9.517560000000000286e+01 9.462430000000000518e+01
2.649085199999999674e+01 2.855030659680000138e+00 9.517539999999999623e+01 9.462479999999999336e+01
2.649961800000000167e+01 2.855039426639999878e+00 9.517560000000000286e+01 9.462430000000000518e+01
2.650838399999999950e+01 2.855042348960000087e+00 9.517539999999999623e+01 9.462479999999999336e+01
2.651715000000000089e+01 2.855048193599999617e+00 9.517570000000000618e+01 9.462430000000000518e+01
2.652591599999999872e+01 2.855051115919999827e+00 9.517539999999999623e+01 9.462479999999999336e+01
2.653468200000000010e+01 2.855059882880000011e+00 9.517570000000000618e+01 9.462430000000000518e+01
2.654344800000000149e+01 2.855062805199999776e+00 9.517539999999999623e+01 9.462479999999999336e+01
2.655221399999999932e+01 2.855068649839999750e+00 9.517570000000000618e+01 9.462430000000000518e+01
2.656097999999999715e+01 2.855071572159999960e+00 9.517549999999999955e+01 9.462479999999999336e+01
2.656974600000000208e+01 2.855080339119999699e+00 9.517570000000000618e+01 9.462430000000000518e+01
2.657851199999999992e+01 2.855083261439999909e+00 9.517549999999999955e+01 9.462479999999999336e+01
2.658727799999999775e+01 2.855089106079999883e+00 9.517570000000000618e+01 9.462430000000000518e+01
2.659604399999999913e+01 2.855092028399999649e+00 9.517549999999999955e+01 9.462470000000000425e+01
2.660481000000000051e+01 2.855100795359999832e+00 9.517579999999999529e+01 9.462430000000000518e+01
2.661357600000000190e+01 2.855103717680000042e+00 9.517549999999999955e+01 9.462479999999999336e+01
2.662234199999999973e+01 2.855109562320000016e+00 9.517579999999999529e+01 9.462430000000000518e+01
2.663110799999999756e+01 2.855112484639999781e+00 9.517560000000000286e+01 9.462470000000000425e+01
2.663987400000000250e+01 2.855118329280000200e+00 9.517579999999999529e+01 9.462430000000000518e+01
2.664864000000000033e+01 2.855121251599999521e+00 9.517560000000000286e+01 9.462470000000000425e+01
2.665740599999999816e+01 2.855130018560000149e+00 9.517579999999999529e+01 9.462430000000000518e+01
2.666617199999999954e+01 2.855132940879999470e+00 9.517560000000000286e+01 9.462470000000000425e+01
2.667493800000000093e+01 2.855138785519999889e+00 9.517589999999999861e+01 9.462430000000000518e+01
2.668370399999999876e+01 2.855141707840000098e+00 9.517560000000000286e+01 9.462470000000000425e+01
2.669247000000000014e+01 2.855147552479999629e+00 9.517589999999999861e+01 9.462430000000000518e+01
2.670123599999999797e+01 2.855150474799999838e+00 9.517560000000000286e+01 9.462470000000000425e+01
2.671000200000000291e+01 2.855156319439999812e+00 9.517589999999999861e+01 9.462430000000000518e+01
2.671876800000000074e+01 2.855159241760000022e+00 9.517570000000000618e+01 9.462470000000000425e+01
2.672753399999999857e+01 2.855168008719999762e+00 9.517589999999999861e+01 9.462430000000000518e+01
2.673629999999999995e+01 2.855170931039999971e+00 9.517570000000000618e+01 9.462470000000000425e+01
2.674506600000000134e+01 2.855144630159999863e+00 9.517199999999999704e+01 9.462550000000000239e+01
2.675383199999999917e+01 2.855132940879999470e+00 9.517170000000000130e+01 9.462590000000000146e+01
2.676259800000000055e+01 2.855141707840000098e+00 9.517180000000000462e+01 9.462539999999999907e+01
2.677136399999999838e+01 2.855153397120000047e+00 9.517149999999999466e+01 9.462579999999999814e+01
2.678012999999999977e+01 2.855170931039999971e+00 9.517170000000000130e+01 9.462539999999999907e+01
2.678889600000000115e+01 2.855182620319999920e+00 9.517149999999999466e+01 9.462579999999999814e+01
2.679766199999999898e+01 2.855194309599999869e+00 9.517180000000000462e+01 9.462529999999999575e+01
2.680642799999999681e+01 2.855200154239999843e+00 9.517149999999999466e+01 9.462569999999999482e+01
2.681519400000000175e+01 2.855208921200000027e+00 9.517180000000000462e+01 9.462529999999999575e+01
2.682395999999999958e+01 2.855211843519999793e+00 9.517159999999999798e+01 9.462569999999999482e+01
2.683272600000000097e+01 2.855220610479999532e+00 9.517180000000000462e+01 9.462529999999999575e+01
2.684149199999999880e+01 2.855223532799999742e+00 9.517159999999999798e+01 9.462569999999999482e+01
2.685025800000000018e+01 2.855232299759999481e+00 9.517180000000000462e+01 9.462529999999999575e+01
2.685902400000000156e+01 2.855238144399999900e+00 9.517159999999999798e+01 9.462569999999999482e+01
2.686778999999999940e+01 2.855243989039999875e+00 9.517189999999999372e+01 9.462529999999999575e+01
2.687655599999999723e+01 2.855249833679999849e+00 9.517159999999999798e+01 9.462569999999999482e+01
2.688532200000000216e+01 2.855255678319999824e+00 9.517189999999999372e+01 9.462529999999999575e+01
2.689408799999999999e+01 2.855261522959999798e+00 9.517170000000000130e+01 9.462569999999999482e+01
2.690285400000000138e+01 2.855267367599999773e+00 9.517189999999999372e+01 9.462529999999999575e+01
2.691161999999999921e+01 2.855270289919999982e+00 9.517170000000000130e+01 9.462569999999999482e+01
2.692038600000000059e+01 2.855279056879999722e+00 9.517189999999999372e+01 9.462529999999999575e+01
2.692915200000000198e+01 2.855281979199999931e+00 9.517170000000000130e+01 9.462569999999999482e+01
2.693791799999999981e+01 2.855290746159999671e+00 9.517199999999999704e+01 9.462529999999999575e+01
2.694668399999999764e+01 2.855293668479999880e+00 9.517170000000000130e+01 9.462569999999999482e+01
2.695545000000000258e+01 2.855299513119999855e+00 9.517199999999999704e+01 9.462529999999999575e+01
2.696421600000000041e+01 2.855302435439999620e+00 9.517180000000000462e+01 9.462569999999999482e+01
2.697298199999999824e+01 2.855311202399999804e+00 9.517199999999999704e+01 9.462529999999999575e+01
2.698174799999999962e+01 2.855314124720000013e+00 9.517180000000000462e+01 9.462569999999999482e+01
2.699051400000000100e+01 2.855322891679999753e+00 9.517199999999999704e+01 9.462529999999999575e+01
2.699928000000000239e+01 2.855325813999999962e+00 9.517180000000000462e+01 9.462569999999999482e+01
2.700804600000000022e+01 2.855331658639999493e+00 9.517210000000000036e+01 9.462529999999999575e+01
2.701681199999999805e+01 2.855334580959999702e+00 9.517180000000000462e+01 9.462569999999999482e+01
2.702557800000000299e+01 2.855343347919999886e+00 9.517210000000000036e+01 9.462529999999999575e+01
2.703434400000000082e+01 2.855346270239999651e+00 9.517189999999999372e+01 9.462569999999999482e+01
2.704310999999999865e+01 2.855352114880000070e+00 9.517210000000000036e+01 9.462529999999999575e+01
2.705187600000000003e+01 2.855355037199999835e+00 9.517189999999999372e+01 9.462569999999999482e+01
2.706064200000000142e+01 2.855360881839999809e+00 9.517210000000000036e+01 9.462529999999999575e+01
2.706940799999999925e+01 2.855366726479999784e+00 9.517189999999999372e+01 9.462569999999999482e+01
2.707817400000000063e+01 2.855372571119999758e+00 9.517220000000000368e+01 9.462529999999999575e+01
2.708693999999999846e+01 2.855375493439999524e+00 9.517189999999999372e+01 9.462569999999999482e+01
2.709570600000000340e+01 2.855381338079999942e+00 9.517220000000000368e+01 9.462529999999999575e+01
2.710447200000000123e+01 2.855384260400000151e+00 9.517189999999999372e+01 9.462569999999999482e+01
2.711323799999999906e+01 2.855393027359999891e+00 9.517220000000000368e+01 9.462529999999999575e+01
2.712200400000000045e+01 2.855395949680000101e+00 9.517199999999999704e+01 9.462569999999999482e+01
2.713077000000000183e+01 2.855401794319999631e+00 9.517220000000000368e+01 9.462520000000000664e+01
2.713953599999999966e+01 2.855404716639999840e+00 9.517199999999999704e+01 9.462569999999999482e+01
2.714830200000000104e+01 2.855410561279999815e+00 9.517230000000000700e+01 9.462520000000000664e+01
2.715706799999999888e+01 2.855413483600000024e+00 9.517199999999999704e+01 9.462569999999999482e+01
2.716583400000000026e+01 2.855422250559999764e+00 9.517230000000000700e+01 9.462529999999999575e+01
2.717460000000000164e+01 2.855425172879999973e+00 9.517199999999999704e+01 9.462569999999999482e+01
2.718336599999999947e+01 2.855404716639999840e+00 9.516899999999999693e+01 9.462640000000000384e+01
2.719213199999999730e+01 2.855390105039999682e+00 9.516870000000000118e+01 9.462690000000000623e+01
2.720089800000000224e+01 2.855401794319999631e+00 9.516880000000000450e+01 9.462640000000000384e+01
2.720966400000000007e+01 2.855413483600000024e+00 9.516849999999999454e+01 9.462680000000000291e+01
2.721843000000000146e+01 2.855431017519999504e+00 9.516880000000000450e+01 9.462630000000000052e+01
2.722719599999999929e+01 2.855442706799999897e+00 9.516849999999999454e+01 9.462669999999999959e+01
2.723596200000000067e+01 2.855454396079999846e+00 9.516880000000000450e+01 9.462630000000000052e+01
2.724472800000000206e+01 2.855460240719999820e+00 9.516859999999999786e+01 9.462669999999999959e+01
2.725349399999999989e+01 2.855469007680000004e+00 9.516880000000000450e+01 9.462619999999999720e+01
2.726225999999999772e+01 2.855471929999999769e+00 9.516859999999999786e+01 9.462669999999999959e+01
2.727102600000000265e+01 2.855480696959999953e+00 9.516880000000000450e+01 9.462619999999999720e+01
2.727979200000000048e+01 2.855483619280000163e+00 9.516859999999999786e+01 9.462669999999999959e+01
2.728855799999999832e+01 2.855492386239999902e+00 9.516889999999999361e+01 9.462619999999999720e+01
2.729732399999999970e+01 2.855495308560000112e+00 9.516859999999999786e+01 9.462669999999999959e+01
2.730609000000000108e+01 2.855504075519999851e+00 9.516889999999999361e+01 9.462619999999999720e+01
2.731485600000000247e+01 2.855506997840000061e+00 9.516870000000000118e+01 9.462669999999999959e+01
2.732362200000000030e+01 2.855515764799999801e+00 9.516889999999999361e+01 9.462619999999999720e+01
2.733238799999999813e+01 2.855518687120000010e+00 9.516870000000000118e+01 9.462669999999999959e+01
2.734115400000000307e+01 2.855527454080000194e+00 9.516889999999999361e+01 9.462619999999999720e+01
2.734992000000000090e+01 2.855530376399999515e+00 9.516870000000000118e+01 9.462669999999999959e+01
2.735868599999999873e+01 2.855536221039999933e+00 9.516899999999999693e+01 9.462619999999999720e+01
2.736745200000000011e+01 2.855542065679999464e+00 9.516870000000000118e+01 9.462669999999999959e+01
2.737621800000000150e+01 2.855547910319999882e+00 9.516899999999999693e+01 9.462619999999999720e+01
2.738498399999999933e+01 2.855550832640000092e+00 9.516880000000000450e+01 9.462669999999999959e+01
2.739375000000000071e+01 2.855559599599999832e+00 9.516899999999999693e+01 9.462619999999999720e+01
2.740251599999999854e+01 2.855562521920000041e+00 9.516880000000000450e+01 9.462669999999999959e+01
2.741128199999999637e+01 2.855568366560000015e+00 9.516899999999999693e+01 9.462619999999999720e+01
2.742004800000000131e+01 2.855571288879999781e+00 9.516880000000000450e+01 9.462669999999999959e+01
2.742881399999999914e+01 2.855580055839999964e+00 9.516910000000000025e+01 9.462619999999999720e+01
2.743758000000000052e+01 2.855582978160000174e+00 9.516880000000000450e+01 9.462669999999999959e+01
2.744634599999999836e+01 2.855588822799999704e+00 9.516910000000000025e+01 9.462619999999999720e+01
2.745511199999999974e+01 2.855591745119999914e+00 9.516889999999999361e+01 9.462659999999999627e+01
2.746387800000000112e+01 2.855600512079999653e+00 9.516910000000000025e+01 9.462619999999999720e+01
2.747264399999999895e+01 2.855603434399999863e+00 9.516889999999999361e+01 9.462669999999999959e+01
2.748140999999999678e+01 2.855609279039999837e+00 9.516910000000000025e+01 9.462619999999999720e+01
2.749017600000000172e+01 2.855612201360000046e+00 9.516889999999999361e+01 9.462659999999999627e+01
2.749894199999999955e+01 2.855620968319999786e+00 9.516920000000000357e+01 9.462619999999999720e+01
2.750770800000000094e+01 2.855623890639999995e+00 9.516889999999999361e+01 9.462659999999999627e+01
2.751647399999999877e+01 2.855629735279999970e+00 9.516920000000000357e+01 9.462619999999999720e+01
2.752524000000000015e+01 2.855632657599999735e+00 9.516889999999999361e+01 9.462659999999999627e+01
2.753400600000000153e+01 2.855641424559999475e+00 9.516920000000000357e+01 9.462619999999999720e+01
2.754277199999999937e+01 2.855644346879999684e+00 9.516899999999999693e+01 9.462659999999999627e+01
2.755153799999999720e+01 2.855650191520000103e+00 9.516920000000000357e+01 9.462619999999999720e+01
2.756030400000000213e+01 2.855653113839999868e+00 9.516899999999999693e+01 9.462659999999999627e+01
2.756906999999999996e+01 2.855658958479999843e+00 9.516930000000000689e+01 9.462619999999999720e+01
2.757783599999999780e+01 2.855661880800000052e+00 9.516899999999999693e+01 9.462659999999999627e+01
2.758660199999999918e+01 2.855670647759999792e+00 9.516930000000000689e+01 9.462619999999999720e+01
2.759536800000000056e+01 2.855673570080000001e+00 9.516910000000000025e+01 9.462659999999999627e+01
2.760413400000000195e+01 2.855679414719999976e+00 9.516930000000000689e+01 9.462619999999999720e+01
2.761289999999999978e+01 2.855682337040000185e+00 9.516910000000000025e+01 9.462659999999999627e+01
2.762166599999999761e+01 2.855664803119999817e+00 9.516599999999999682e+01 9.462739999999999441e+01
2.763043200000000255e+01 2.855656036159999633e+00 9.516559999999999775e+01 9.462779999999999347e+01
2.763919800000000038e+01 2.855667725440000027e+00 9.516580000000000439e+01 9.462730000000000530e+01
2.764796399999999821e+01 2.855676492399999766e+00 9.516549999999999443e+01 9.462770000000000437e+01
2.765672999999999959e+01 2.855696948639999455e+00 9.516570000000000107e+01 9.462720000000000198e+01
2.766549600000000098e+01 2.855705715600000083e+00 9.516549999999999443e+01 9.462770000000000437e+01
2.767426199999999881e+01 2.855717404880000032e+00 9.516570000000000107e+01 9.462720000000000198e+01
2.768302800000000019e+01 2.855723249520000007e+00 9.516549999999999443e+01 9.462760000000000105e+01
2.769179399999999802e+01 2.855732016479999746e+00 9.516580000000000439e+01 9.462720000000000198e+01
2.770056000000000296e+01 2.855734938799999956e+00 9.516549999999999443e+01 9.462760000000000105e+01
2.770932600000000079e+01 2.855743705759999695e+00 9.516580000000000439e+01 9.462720000000000198e+01
2.771809199999999862e+01 2.855746628079999905e+00 9.516559999999999775e+01 9.462760000000000105e+01
2.772685800000000000e+01 2.855755395039999645e+00 9.516580000000000439e+01 9.462720000000000198e+01
2.773562400000000139e+01 2.855758317359999854e+00 9.516559999999999775e+01 9.462760000000000105e+01
2.774438999999999922e+01 2.855767084320000038e+00 9.516580000000000439e+01 9.462720000000000198e+01
2.775315600000000060e+01 2.855770006639999803e+00 9.516559999999999775e+01 9.462760000000000105e+01
2.776192199999999843e+01 2.855778773599999987e+00 9.516589999999999350e+01 9.462720000000000198e+01
2.777068799999999982e+01 2.855781695919999752e+00 9.516559999999999775e+01 9.462760000000000105e+01
2.777945400000000120e+01 2.855787540559999726e+00 9.516589999999999350e+01 9.462720000000000198e+01
2.778821999999999903e+01 2.855793385200000145e+00 9.516570000000000107e+01 9.462760000000000105e+01
2.779698599999999686e+01 2.855799229839999676e+00 9.516589999999999350e+01 9.462720000000000198e+01
2.780575200000000180e+01 2.855802152159999885e+00 9.516570000000000107e+01 9.462760000000000105e+01
2.781451799999999963e+01 2.855810919119999625e+00 9.516589999999999350e+01 9.462720000000000198e+01
2.782328400000000101e+01 2.855813841439999834e+00 9.516570000000000107e+01 9.462760000000000105e+01
2.783204999999999885e+01 2.855819686079999808e+00 9.516599999999999682e+01 9.462720000000000198e+01
2.784081600000000023e+01 2.855822608400000018e+00 9.516570000000000107e+01 9.462760000000000105e+01
2.784958200000000161e+01 2.855831375359999758e+00 9.516599999999999682e+01 9.462720000000000198e+01
2.785834799999999944e+01 2.855834297679999967e+00 9.516580000000000439e+01 9.462760000000000105e+01
2.786711399999999728e+01 2.855840142319999497e+00 9.516599999999999682e+01 9.462720000000000198e+01
2.787588000000000221e+01 2.855845986959999916e+00 9.516580000000000439e+01 9.462760000000000105e+01
2.788464600000000004e+01 2.855851831599999890e+00 9.516599999999999682e+01 9.462720000000000198e+01
2.789341199999999787e+01 2.855854753919999656e+00 9.516580000000000439e+01 9.462760000000000105e+01
2.790217799999999926e+01 2.855863520879999840e+00 9.516610000000000014e+01 9.462720000000000198e+01
2.791094400000000064e+01 2.855866443199999605e+00 9.516580000000000439e+01 9.462760000000000105e+01
2.791971000000000203e+01 2.855872287840000023e+00 9.516610000000000014e+01 9.462720000000000198e+01
2.792847599999999986e+01 2.855875210159999789e+00 9.516589999999999350e+01 9.462760000000000105e+01
2.793724199999999769e+01 2.855881054799999763e+00 9.516610000000000014e+01 9.462720000000000198e+01
2.794600800000000262e+01 2.855886899439999738e+00 9.516589999999999350e+01 9.462760000000000105e+01
2.795477400000000046e+01 2.855892744080000156e+00 9.516610000000000014e+01 9.462720000000000198e+01
2.796353999999999829e+01 2.855895666399999477e+00 9.516589999999999350e+01 9.462760000000000105e+01
2.797230599999999967e+01 2.855901511039999896e+00 9.516620000000000346e+01 9.462720000000000198e+01
2.798107200000000105e+01 2.855904433360000105e+00 9.516589999999999350e+01 9.462760000000000105e+01
2.798983799999999889e+01 2.855913200319999845e+00 9.516620000000000346e+01 9.462709999999999866e+01
2.799860400000000027e+01 2.855916122640000054e+00 9.516599999999999682e+01 9.462760000000000105e+01
2.800736999999999810e+01 2.855921967280000029e+00 9.516620000000000346e+01 9.462720000000000198e+01
2.801613600000000304e+01 2.855924889599999794e+00 9.516599999999999682e+01 9.462760000000000105e+01
2.802490200000000087e+01 2.855930734239999769e+00 9.516620000000000346e+01 9.462720000000000198e+01
2.803366799999999870e+01 2.855936578880000187e+00 9.516599999999999682e+01 9.462760000000000105e+01
2.804243400000000008e+01 2.855942423519999718e+00 9.516630000000000678e+01 9.462720000000000198e+01
2.805120000000000147e+01 2.855945345839999927e+00 9.516599999999999682e+01 9.462760000000000105e+01
2.805996599999999930e+01 2.855927811920000003e+00 9.516310000000000002e+01 9.462829999999999586e+01
2.806873200000000068e+01 2.855919044959999820e+00 9.516280000000000427e+01 9.462869999999999493e+01
2.807749799999999851e+01 2.855933656559999978e+00 9.516299999999999670e+01 9.462820000000000675e+01
2.808626399999999990e+01 2.855945345839999927e+00 9.516270000000000095e+01 9.462860000000000582e+01
2.809503000000000128e+01 2.855965802079999616e+00 9.516289999999999338e+01 9.462810000000000343e+01
2.810379599999999911e+01 2.855977491360000009e+00 9.516270000000000095e+01 9.462860000000000582e+01
2.811256200000000049e+01 2.855989180639999958e+00 9.516299999999999670e+01 9.462810000000000343e+01
2.812132800000000188e+01 2.855992102960000167e+00 9.516280000000000427e+01 9.462850000000000250e+01
2.813009399999999971e+01 2.856000869919999907e+00 9.516299999999999670e+01 9.462810000000000343e+01
2.813886000000000109e+01 2.856003792240000116e+00 9.516280000000000427e+01 9.462850000000000250e+01
2.814762599999999892e+01 2.856012559199999856e+00 9.516299999999999670e+01 9.462810000000000343e+01
2.815639200000000031e+01 2.856015481520000066e+00 9.516280000000000427e+01 9.462850000000000250e+01
2.816515800000000169e+01 2.856024248479999805e+00 9.516310000000000002e+01 9.462810000000000343e+01
2.817392399999999952e+01 2.856027170800000015e+00 9.516280000000000427e+01 9.462850000000000250e+01
2.818268999999999735e+01 2.856035937759999754e+00 9.516310000000000002e+01 9.462810000000000343e+01
2.819145600000000229e+01 2.856038860079999964e+00 9.516289999999999338e+01 9.462850000000000250e+01
2.820022200000000012e+01 2.856047627040000148e+00 9.516310000000000002e+01 9.462810000000000343e+01
2.820898800000000151e+01 2.856050549359999469e+00 9.516289999999999338e+01 9.462850000000000250e+01
2.821775399999999934e+01 2.856056393999999887e+00 9.516310000000000002e+01 9.462810000000000343e+01
2.822652000000000072e+01 2.856059316320000097e+00 9.516289999999999338e+01 9.462850000000000250e+01
2.823528600000000210e+01 2.856068083279999836e+00 9.516320000000000334e+01 9.462810000000000343e+01
2.824405199999999994e+01 2.856071005600000046e+00 9.516289999999999338e+01 9.462850000000000250e+01
2.825281799999999777e+01 2.856076850240000020e+00 9.516320000000000334e+01 9.462810000000000343e+01
2.826158400000000270e+01 2.856079772559999785e+00 9.516299999999999670e+01 9.462850000000000250e+01
2.827035000000000053e+01 2.856088539519999969e+00 9.516320000000000334e+01 9.462810000000000343e+01
2.827911599999999837e+01 2.856091461840000179e+00 9.516299999999999670e+01 9.462850000000000250e+01
2.828788199999999975e+01 2.856097306479999709e+00 9.516320000000000334e+01 9.462810000000000343e+01
2.829664800000000113e+01 2.856100228799999918e+00 9.516299999999999670e+01 9.462850000000000250e+01
2.830541400000000252e+01 2.856108995759999658e+00 9.516320000000000334e+01 9.462810000000000343e+01
2.831418000000000035e+01 2.856111918079999867e+00 9.516299999999999670e+01 9.462850000000000250e+01
2.832294599999999818e+01 2.856117762719999842e+00 9.516330000000000666e+01 9.462810000000000343e+01
2.833171200000000312e+01 2.856120685039999607e+00 9.516299999999999670e+01 9.462850000000000250e+01
2.834047800000000095e+01 2.856126529680000026e+00 9.516330000000000666e+01 9.462810000000000343e+01
2.834924399999999878e+01 2.856129451999999791e+00 9.516310000000000002e+01 9.462850000000000250e+01
2.835801000000000016e+01 2.856135296639999765e+00 9.516330000000000666e+01 9.462810000000000343e+01
2.836677600000000155e+01 2.856138218959999975e+00 9.516310000000000002e+01 9.462850000000000250e+01
2.837554199999999938e+01 2.856146985920000159e+00 9.516330000000000666e+01 9.462810000000000343e+01
2.838430800000000076e+01 2.856149908239999924e+00 9.516310000000000002e+01 9.462850000000000250e+01
2.839307399999999859e+01 2.856155752879999898e+00 9.516339999999999577e+01 9.462810000000000343e+01
2.840184000000000353e+01 2.856158675200000108e+00 9.516310000000000002e+01 9.462850000000000250e+01
2.841060600000000136e+01 2.856164519839999638e+00 9.516339999999999577e+01 9.462810000000000343e+01
2.841937199999999919e+01 2.856167442159999847e+00 9.516320000000000334e+01 9.462850000000000250e+01
2.842813800000000057e+01 2.856173286799999822e+00 9.516339999999999577e+01 9.462810000000000343e+01
2.843690400000000196e+01 2.856176209120000031e+00 9.516320000000000334e+01 9.462850000000000250e+01
2.844566999999999979e+01 2.856182053760000006e+00 9.516339999999999577e+01 9.462810000000000343e+01
2.845443600000000117e+01 2.856184976079999771e+00 9.516320000000000334e+01 9.462850000000000250e+01
2.846320199999999900e+01 2.856193743039999955e+00 9.516349999999999909e+01 9.462810000000000343e+01
2.847196800000000039e+01 2.856196665359999720e+00 9.516320000000000334e+01 9.462850000000000250e+01
2.848073400000000177e+01 2.856202510000000139e+00 9.516349999999999909e+01 9.462810000000000343e+01
2.848949999999999960e+01 2.856205432319999460e+00 9.516320000000000334e+01 9.462850000000000250e+01
2.849826599999999743e+01 2.856187898399999980e+00 9.516049999999999898e+01 9.462909999999999400e+01
2.850703199999999882e+01 2.856184976079999771e+00 9.516020000000000323e+01 9.462949999999999307e+01
2.851579800000000020e+01 2.856199587679999929e+00 9.516039999999999566e+01 9.462900000000000489e+01
2.852456400000000158e+01 2.856211276959999878e+00 9.516009999999999991e+01 9.462940000000000396e+01
2.853332999999999942e+01 2.856231733200000011e+00 9.516030000000000655e+01 9.462900000000000489e+01
2.854209599999999725e+01 2.856240500159999751e+00 9.516009999999999991e+01 9.462940000000000396e+01
2.855086200000000218e+01 2.856255111759999910e+00 9.516039999999999566e+01 9.462890000000000157e+01
2.855962800000000001e+01 2.856258034080000119e+00 9.516020000000000323e+01 9.462940000000000396e+01
2.856839399999999785e+01 2.856266801039999859e+00 9.516039999999999566e+01 9.462890000000000157e+01
2.857715999999999923e+01 2.856269723360000068e+00 9.516020000000000323e+01 9.462930000000000064e+01
2.858592600000000061e+01 2.856275567999999598e+00 9.516039999999999566e+01 9.462890000000000157e+01
2.859469199999999844e+01 2.856281412640000017e+00 9.516020000000000323e+01 9.462930000000000064e+01
2.860345799999999983e+01 2.856287257279999992e+00 9.516049999999999898e+01 9.462890000000000157e+01
2.861222399999999766e+01 2.856293101919999966e+00 9.516020000000000323e+01 9.462930000000000064e+01
2.862099000000000260e+01 2.856298946559999941e+00 9.516049999999999898e+01 9.462890000000000157e+01
2.862975600000000043e+01 2.856301868880000150e+00 9.516030000000000655e+01 9.462930000000000064e+01
2.863852199999999826e+01 2.856310635839999890e+00 9.516049999999999898e+01 9.462890000000000157e+01
2.864728799999999964e+01 2.856313558160000099e+00 9.516030000000000655e+01 9.462930000000000064e+01
2.865605400000000103e+01 2.856319402799999629e+00 9.516049999999999898e+01 9.462890000000000157e+01
2.866481999999999886e+01 2.856322325119999839e+00 9.516030000000000655e+01 9.462930000000000064e+01
2.867358600000000024e+01 2.856331092080000023e+00 9.516049999999999898e+01 9.462890000000000157e+01
2.868235199999999807e+01 2.856334014399999788e+00 9.516030000000000655e+01 9.462930000000000064e+01
2.869111799999999945e+01 2.856339859039999762e+00 9.516060000000000230e+01 9.462890000000000157e+01
2.869988400000000084e+01 2.856342781359999972e+00 9.516030000000000655e+01 9.462930000000000064e+01
2.870864999999999867e+01 2.856348625999999946e+00 9.516060000000000230e+01 9.462890000000000157e+01
2.871741600000000005e+01 2.856351548319999711e+00 9.516039999999999566e+01 9.462930000000000064e+01
2.872618200000000144e+01 2.856357392960000130e+00 9.516060000000000230e+01 9.462890000000000157e+01
2.873494799999999927e+01 2.856360315279999451e+00 9.516039999999999566e+01 9.462930000000000064e+01
2.874371400000000065e+01 2.856369082240000079e+00 9.516060000000000230e+01 9.462890000000000157e+01
2.875247999999999848e+01 2.856369082240000079e+00 9.516039999999999566e+01 9.462930000000000064e+01
2.876124599999999987e+01 2.856377849199999819e+00 9.516070000000000562e+01 9.462890000000000157e+01
2.877001200000000125e+01 2.856380771520000028e+00 9.516039999999999566e+01 9.462930000000000064e+01
2.877877799999999908e+01 2.856386616160000003e+00 9.516070000000000562e+01 9.462890000000000157e+01
2.878754399999999691e+01 2.856389538479999768e+00 9.516049999999999898e+01 9.462930000000000064e+01
2.879631000000000185e+01 2.856395383119999742e+00 9.516070000000000562e+01 9.462890000000000157e+01
2.880507599999999968e+01 2.856398305439999952e+00 9.516049999999999898e+01 9.462930000000000064e+01
2.881384200000000106e+01 2.856404150079999926e+00 9.516070000000000562e+01 9.462890000000000157e+01
2.882260799999999890e+01 2.856407072399999691e+00 9.516049999999999898e+01 9.462930000000000064e+01
2.883137400000000028e+01 2.856412917040000110e+00 9.516079999999999472e+01 9.462890000000000157e+01
2.884014000000000166e+01 2.856415839359999875e+00 9.516049999999999898e+01 9.462930000000000064e+01
2.884890599999999949e+01 2.856421683999999850e+00 9.516079999999999472e+01 9.462890000000000157e+01
2.885767199999999733e+01 2.856424606320000059e+00 9.516049999999999898e+01 9.462930000000000064e+01
2.886643800000000226e+01 2.856430450959999590e+00 9.516079999999999472e+01 9.462890000000000157e+01
2.887520400000000009e+01 2.856433373279999799e+00 9.516060000000000230e+01 9.462930000000000064e+01
2.888396999999999792e+01 2.856439217919999773e+00 9.516079999999999472e+01 9.462890000000000157e+01
2.889273599999999931e+01 2.856442140239999983e+00 9.516060000000000230e+01 9.462930000000000064e+01
2.890150200000000069e+01 2.856447984879999957e+00 9.516079999999999472e+01 9.462890000000000157e+01
2.891026800000000208e+01 2.856450907199999723e+00 9.516060000000000230e+01 9.462930000000000064e+01
2.891903399999999991e+01 2.856456751840000141e+00 9.516089999999999804e+01 9.462890000000000157e+01
2.892779999999999774e+01 2.856459674159999906e+00 9.516060000000000230e+01 9.462930000000000064e+01
2.893656600000000267e+01 2.856445062559999748e+00 9.515810000000000457e+01 9.462990000000000634e+01
2.894533200000000051e+01 2.856442140239999983e+00 9.515779999999999461e+01 9.463030000000000541e+01
2.895409799999999834e+01 2.856456751840000141e+00 9.515800000000000125e+01 9.462990000000000634e+01
2.896286399999999972e+01 2.856465518799999881e+00 9.515770000000000550e+01 9.463020000000000209e+01
2.897163000000000110e+01 2.856485975040000014e+00 9.515789999999999793e+01 9.462980000000000302e+01
2.898039599999999893e+01 2.856494741999999754e+00 9.515770000000000550e+01 9.463020000000000209e+01
2.898916200000000032e+01 2.856506431279999703e+00 9.515800000000000125e+01 9.462980000000000302e+01
2.899792799999999815e+01 2.856512275920000121e+00 9.515779999999999461e+01 9.463020000000000209e+01
2.900669400000000309e+01 2.856518120559999652e+00 9.515800000000000125e+01 9.462969999999999970e+01
2.901546000000000092e+01 2.856521042879999861e+00 9.515779999999999461e+01 9.463020000000000209e+01
2.902422599999999875e+01 2.856526887519999836e+00 9.515800000000000125e+01 9.462969999999999970e+01
2.903299200000000013e+01 2.856529809839999601e+00 9.515779999999999461e+01 9.463009999999999877e+01
2.904175800000000152e+01 2.856538576799999785e+00 9.515800000000000125e+01 9.462969999999999970e+01
2.905052399999999935e+01 2.856541499119999994e+00 9.515779999999999461e+01 9.463009999999999877e+01
2.905929000000000073e+01 2.856547343759999968e+00 9.515810000000000457e+01 9.462969999999999970e+01
2.906805599999999856e+01 2.856550266079999734e+00 9.515779999999999461e+01 9.463009999999999877e+01
2.907682199999999995e+01 2.856556110720000152e+00 9.515810000000000457e+01 9.462969999999999970e+01
2.908558800000000133e+01 2.856559033039999917e+00 9.515789999999999793e+01 9.463009999999999877e+01
2.909435399999999916e+01 2.856567800000000101e+00 9.515810000000000457e+01 9.462969999999999970e+01
2.910311999999999699e+01 2.856570722319999867e+00 9.515789999999999793e+01 9.463009999999999877e+01
2.911188600000000193e+01 2.856576566959999841e+00 9.515810000000000457e+01 9.462969999999999970e+01
2.912065199999999976e+01 2.856579489280000050e+00 9.515789999999999793e+01 9.463009999999999877e+01
2.912941800000000114e+01 2.856585333920000025e+00 9.515819999999999368e+01 9.462969999999999970e+01
2.913818399999999897e+01 2.856588256239999790e+00 9.515789999999999793e+01 9.463009999999999877e+01
2.914695000000000036e+01 2.856594100879999765e+00 9.515819999999999368e+01 9.462969999999999970e+01
2.915571600000000174e+01 2.856594100879999765e+00 9.515800000000000125e+01 9.463009999999999877e+01
2.916448199999999957e+01 2.856599945519999739e+00 9.515819999999999368e+01 9.462969999999999970e+01
2.917324799999999740e+01 2.856602867839999949e+00 9.515800000000000125e+01 9.463009999999999877e+01
2.918201400000000234e+01 2.856608712479999923e+00 9.515819999999999368e+01 9.462969999999999970e+01
2.919078000000000017e+01 2.856611634800000132e+00 9.515800000000000125e+01 9.463009999999999877e+01
2.919954599999999800e+01 2.856617479439999663e+00 9.515819999999999368e+01 9.462969999999999970e+01
2.920831199999999939e+01 2.856620401759999872e+00 9.515800000000000125e+01 9.463009999999999877e+01
2.921707800000000077e+01 2.856626246399999847e+00 9.515829999999999700e+01 9.462969999999999970e+01
2.922584400000000215e+01 2.856626246399999847e+00 9.515800000000000125e+01 9.463009999999999877e+01
2.923460999999999999e+01 2.856632091039999821e+00 9.515829999999999700e+01 9.462969999999999970e+01
2.924337599999999782e+01 2.856635013360000031e+00 9.515810000000000457e+01 9.463009999999999877e+01
2.925214200000000275e+01 2.856640858000000005e+00 9.515829999999999700e+01 9.462969999999999970e+01


==> anc/Fig9/PF_ca95_Ca0.10_stats.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
8.765999999999999487e-03 4.126140500799999750e-02 9.500249999999999773e+01 9.493959999999999866e+01
1.753199999999999897e-02 8.306928385599998688e-02 9.502719999999999345e+01 9.506010000000000559e+01
2.629800000000000193e-02 1.257053481919999938e-01 9.500190000000000623e+01 9.514660000000000650e+01
3.506399999999999795e-02 1.624316047920000006e-01 9.497679999999999723e+01 9.511799999999999500e+01
4.383000000000000090e-02 1.969181953439999855e-01 9.495919999999999561e+01 9.501699999999999591e+01
5.259600000000000386e-02 2.283714177360000042e-01 9.494350000000000023e+01 9.493940000000000623e+01
6.136199999999999988e-02 2.593816164159999382e-01 9.502070000000000505e+01 9.489929999999999666e+01
7.012799999999999589e-02 2.893646196159999628e-01 9.510529999999999973e+01 9.490399999999999636e+01
7.889399999999999191e-02 3.194621777599999657e-01 9.516049999999999898e+01 9.486740000000000350e+01
8.766000000000000181e-02 3.488899401599999672e-01 9.515319999999999823e+01 9.481520000000000437e+01
9.642599999999999782e-02 3.782095767199999958e-01 9.515460000000000207e+01 9.474389999999999645e+01
1.051920000000000077e-01 4.068600019999999984e-01 9.516349999999999909e+01 9.468940000000000623e+01
1.139579999999999899e-01 4.353233987999999832e-01 9.519310000000000116e+01 9.463769999999999527e+01
1.227239999999999998e-01 4.632695449600000015e-01 9.525790000000000646e+01 9.462340000000000373e+01
1.314899999999999958e-01 4.911075652800000468e-01 9.531820000000000448e+01 9.469509999999999650e+01
1.402559999999999918e-01 5.185919848799999121e-01 9.536119999999999663e+01 9.476390000000000668e+01
1.490220000000000156e-01 5.460208803999999638e-01 9.537590000000000146e+01 9.482550000000000523e+01
1.577879999999999838e-01 5.731721555199998930e-01 9.529430000000000689e+01 9.489300000000000068e+01
1.665540000000000076e-01 6.001188682399999363e-01 9.521850000000000591e+01 9.497209999999999752e+01
1.753200000000000036e-01 6.267178248799999407e-01 9.514619999999999322e+01 9.505599999999999739e+01
1.840859999999999996e-01 6.530742289600000028e-01 9.508920000000000528e+01 9.503010000000000446e+01
1.928519999999999956e-01 6.789952073599999638e-01 9.502899999999999636e+01 9.498329999999999984e+01
2.016179999999999917e-01 7.046268760799999642e-01 9.496510000000000673e+01 9.492910000000000537e+01
2.103840000000000154e-01 7.298932547999998910e-01 9.496800000000000352e+01 9.487340000000000373e+01
2.191500000000000115e-01 7.549112363200000120e-01 9.500339999999999918e+01 9.482699999999999818e+01
2.279159999999999797e-01 7.801074793600000223e-01 9.504949999999999477e+01 9.477909999999999968e+01
2.366820000000000035e-01 8.047514039199998859e-01 9.502020000000000266e+01 9.475270000000000437e+01
2.454479999999999995e-01 8.291001741599999253e-01 9.506109999999999616e+01 9.472690000000000055e+01
2.542139999999999955e-01 8.532005471999999369e-01 9.512619999999999720e+01 9.471439999999999770e+01
2.629799999999999915e-01 8.771138917599999862e-01 9.518989999999999441e+01 9.469299999999999784e+01
2.717459999999999876e-01 9.007846837599998713e-01 9.521080000000000609e+01 9.464589999999999748e+01
2.805119999999999836e-01 9.243356606399998343e-01 9.520059999999999434e+01 9.460609999999999786e+01
2.892780000000000351e-01 9.476674635199999752e-01 9.520470000000000255e+01 9.455150000000000432e+01
2.980440000000000311e-01 9.709232860800000031e-01 9.521349999999999625e+01 9.448969999999999914e+01
3.068100000000000271e-01 9.939774685600000215e-01 9.522520000000000095e+01 9.451879999999999882e+01
3.155759999999999676e-01 1.016990738559999885e+00 9.527549999999999386e+01 9.458450000000000557e+01
3.243419999999999637e-01 1.039831591680000056e+00 9.533020000000000493e+01 9.465130000000000621e+01
3.331080000000000152e-01 1.062663677839999821e+00 9.538299999999999557e+01 9.473319999999999652e+01
3.418740000000000112e-01 1.085364259599999937e+00 9.543179999999999552e+01 9.481019999999999470e+01
3.506400000000000072e-01 1.107983016399999743e+00 9.545610000000000639e+01 9.487640000000000384e+01
3.594060000000000032e-01 1.130353375999999965e+00 9.542749999999999488e+01 9.494280000000000541e+01
3.681719999999999993e-01 1.152653599920000049e+00 9.536060000000000514e+01 9.497320000000000562e+01
3.769379999999999953e-01 1.174731727519999991e+00 9.529619999999999891e+01 9.490829999999999700e+01
3.857039999999999913e-01 1.196768942639999889e+00 9.523640000000000327e+01 9.487500000000000000e+01
3.944699999999999873e-01 1.218578216799999892e+00 9.518640000000000612e+01 9.484499999999999886e+01
4.032359999999999833e-01 1.240255986560000023e+00 9.514029999999999632e+01 9.481140000000000612e+01
4.120019999999999794e-01 1.261653213600000045e+00 9.509059999999999491e+01 9.477710000000000434e+01
4.207680000000000309e-01 1.282939392479999885e+00 9.505240000000000578e+01 9.476030000000000086e+01
4.295340000000000269e-01 1.303974251839999932e+00 9.507620000000000005e+01 9.474720000000000653e+01
4.383000000000000229e-01 1.324924363919999903e+00 9.509409999999999741e+01 9.471359999999999957e+01
4.470659999999999634e-01 1.344559432000000054e+00 9.529500000000000171e+01 9.462860000000000582e+01
4.558319999999999594e-01 1.365611825279999803e+00 9.521930000000000405e+01 9.464090000000000202e+01
4.645980000000000110e-01 1.386518102559999965e+00 9.517650000000000432e+01 9.465200000000000102e+01
4.733640000000000070e-01 1.407360088799999964e+00 9.516779999999999973e+01 9.465659999999999741e+01
4.821300000000000030e-01 1.428044269759999985e+00 9.516249999999999432e+01 9.470250000000000057e+01
4.908959999999999990e-01 1.448547266879999906e+00 9.515479999999999450e+01 9.478019999999999357e+01
4.996619999999999950e-01 1.468839856960000079e+00 9.520170000000000243e+01 9.486140000000000327e+01
5.084279999999999911e-01 1.488965874799999867e+00 9.526649999999999352e+01 9.493739999999999668e+01
5.171939999999999316e-01 1.508916553439999975e+00 9.530710000000000548e+01 9.493609999999999616e+01
5.259599999999999831e-01 1.528706504479999895e+00 9.531040000000000134e+01 9.492140000000000555e+01
5.347260000000000346e-01 1.548347417200000020e+00 9.532110000000000127e+01 9.491009999999999991e+01
5.434919999999999751e-01 1.567845136240000103e+00 9.533280000000000598e+01 9.489509999999999934e+01
5.522580000000000267e-01 1.587214273199999859e+00 9.532840000000000202e+01 9.485869999999999891e+01
5.610239999999999672e-01 1.606457750399999940e+00 9.531870000000000687e+01 9.481459999999999866e+01
5.697900000000000187e-01 1.625593101759999826e+00 9.531919999999999504e+01 9.481409999999999627e+01
5.785560000000000702e-01 1.644614482639999986e+00 9.531820000000000448e+01 9.484290000000000020e+01
5.873220000000000107e-01 1.663548193919999862e+00 9.533020000000000493e+01 9.487309999999999377e+01
5.960880000000000623e-01 1.682382546319999950e+00 9.536960000000000548e+01 9.489849999999999852e+01
6.048540000000000028e-01 1.701146763039999898e+00 9.540919999999999845e+01 9.490770000000000550e+01
6.136200000000000543e-01 1.719826232479999772e+00 9.540550000000000352e+01 9.485939999999999372e+01
6.223859999999999948e-01 1.738447255519999901e+00 9.540430000000000632e+01 9.479919999999999902e+01
6.311519999999999353e-01 1.756998142879999891e+00 9.540219999999999345e+01 9.473489999999999611e+01
6.399179999999999868e-01 1.775508117759999838e+00 9.540420000000000300e+01 9.467249999999999943e+01
6.486839999999999273e-01 1.793959646239999817e+00 9.534759999999999991e+01 9.460599999999999454e+01
6.574499999999999789e-01 1.812381951519999923e+00 9.532080000000000553e+01 9.455299999999999727e+01
6.662160000000000304e-01 1.832651163039999753e+00 9.532840000000000202e+01 9.475939999999999941e+01
6.749819999999999709e-01 1.850696489039999948e+00 9.529670000000000130e+01 9.470910000000000650e+01
6.837480000000000224e-01 1.868616155279999802e+00 9.528010000000000446e+01 9.465309999999999491e+01
6.925139999999999629e-01 1.886398472479999811e+00 9.525969999999999516e+01 9.459829999999999472e+01
7.012800000000000145e-01 1.904122343280000074e+00 9.524219999999999686e+01 9.454959999999999809e+01
7.100460000000000660e-01 1.921685486479999705e+00 9.522429999999999950e+01 9.452530000000000143e+01
7.188120000000000065e-01 1.939219406479999908e+00 9.520860000000000412e+01 9.450870000000000459e+01
7.275780000000000580e-01 1.956601365840000106e+00 9.522180000000000177e+01 9.452989999999999782e+01
7.363439999999999985e-01 1.973971635919999912e+00 9.522100000000000364e+01 9.454739999999999611e+01
7.451100000000000501e-01 1.991201634639999662e+00 9.522069999999999368e+01 9.455679999999999552e+01
7.538759999999999906e-01 2.008428711040000092e+00 9.521989999999999554e+01 9.453879999999999484e+01
7.626419999999999311e-01 2.025527205359999527e+00 9.521699999999999875e+01 9.451919999999999789e+01
7.714079999999999826e-01 2.042637388959999800e+00 9.519259999999999877e+01 9.449269999999999925e+01
7.801739999999999231e-01 2.059627757439999929e+00 9.517669999999999675e+01 9.446999999999999886e+01
7.889399999999999746e-01 2.076638582159999746e+00 9.516729999999999734e+01 9.444119999999999493e+01
7.977060000000000262e-01 2.093544203360000022e+00 9.515330000000000155e+01 9.441540000000000532e+01
8.064719999999999667e-01 2.110476125439999961e+00 9.514360000000000639e+01 9.441689999999999827e+01
8.152380000000000182e-01 2.127314533279999864e+00 9.513639999999999475e+01 9.445170000000000243e+01
8.240039999999999587e-01 2.144188008960000058e+00 9.513360000000000127e+01 9.448709999999999809e+01
8.327700000000000102e-01 2.160932902559999924e+00 9.512990000000000634e+01 9.453560000000000230e+01
8.415360000000000618e-01 2.177657339920000101e+00 9.511979999999999791e+01 9.457750000000000057e+01
8.503020000000000023e-01 2.194247350559999532e+00 9.510729999999999507e+01 9.462179999999999325e+01
8.590680000000000538e-01 2.210802293360000004e+00 9.509650000000000603e+01 9.466119999999999379e+01
8.678339999999999943e-01 2.227161440720000218e+00 9.511599999999999966e+01 9.470369999999999777e+01
8.766000000000000458e-01 2.243453374719999616e+00 9.517130000000000223e+01 9.470560000000000400e+01
8.853660000000000974e-01 2.259149155440000278e+00 9.536610000000000298e+01 9.460800000000000409e+01
8.941319999999999268e-01 2.275034886959999891e+00 9.538540000000000418e+01 9.462850000000000250e+01
9.028979999999999784e-01 2.290847560480000045e+00 9.541280000000000427e+01 9.465930000000000177e+01
9.116639999999999189e-01 2.306584253679999641e+00 9.543179999999999552e+01 9.468030000000000257e+01
9.204299999999999704e-01 2.322282956720000069e+00 9.545380000000000109e+01 9.467489999999999384e+01
9.291960000000000219e-01 2.337905679439999940e+00 9.547910000000000252e+01 9.465210000000000434e+01
9.379619999999999624e-01 2.353484567359999780e+00 9.552240000000000464e+01 9.461169999999999902e+01
9.467280000000000140e-01 2.369002086559999665e+00 9.551399999999999579e+01 9.456969999999999743e+01
9.554939999999999545e-01 2.384478693279999728e+00 9.550149999999999295e+01 9.453119999999999834e+01
9.642600000000000060e-01 2.399902698239999577e+00 9.548180000000000689e+01 9.448919999999999675e+01
9.730260000000000575e-01 2.415291635359999578e+00 9.542119999999999891e+01 9.444719999999999516e+01
9.817919999999999980e-01 2.430639659999999758e+00 9.536150000000000659e+01 9.440250000000000341e+01
9.905580000000000496e-01 2.445973073039999779e+00 9.530610000000000070e+01 9.435949999999999704e+01
9.993239999999999901e-01 2.461224661119999713e+00 9.524299999999999500e+01 9.435479999999999734e+01
1.008090000000000153e+00 2.476397346560000212e+00 9.517759999999999820e+01 9.437099999999999511e+01
1.016855999999999982e+00 2.491488207040000180e+00 9.511069999999999425e+01 9.438530000000000086e+01
1.025622000000000034e+00 2.506508931840000010e+00 9.505500000000000682e+01 9.439860000000000184e+01
1.034387999999999863e+00 2.521453676319999726e+00 9.503530000000000655e+01 9.440720000000000312e+01
1.043153999999999915e+00 2.536337052079999932e+00 9.503789999999999338e+01 9.445189999999999486e+01
1.051919999999999966e+00 2.551121068959999683e+00 9.506640000000000157e+01 9.450060000000000571e+01
1.060686000000000018e+00 2.565805726959999866e+00 9.509820000000000562e+01 9.455119999999999436e+01
1.069452000000000069e+00 2.580385181439999620e+00 9.512900000000000489e+01 9.460110000000000241e+01
1.078217999999999899e+00 2.594874043999999991e+00 9.515999999999999659e+01 9.465260000000000673e+01
1.086983999999999950e+00 2.609266470000000115e+00 9.517990000000000350e+01 9.469119999999999493e+01
1.095750000000000002e+00 2.623574148719999943e+00 9.518739999999999668e+01 9.472969999999999402e+01
1.104516000000000053e+00 2.639012765279999506e+00 9.516530000000000200e+01 9.458990000000000009e+01
1.113282000000000105e+00 2.653261997600000033e+00 9.513809999999999434e+01 9.454439999999999600e+01
1.122047999999999934e+00 2.667432327279999793e+00 9.514709999999999468e+01 9.450180000000000291e+01
1.130813999999999986e+00 2.681439007039999822e+00 9.517579999999999529e+01 9.446099999999999852e+01
1.139580000000000037e+00 2.695436919840000112e+00 9.520780000000000598e+01 9.442239999999999611e+01
1.148346000000000089e+00 2.709285794319999940e+00 9.523640000000000327e+01 9.441660000000000252e+01
1.157112000000000140e+00 2.723125901839999585e+00 9.526909999999999457e+01 9.441190000000000282e+01
1.165877999999999970e+00 2.736822815679999632e+00 9.529840000000000089e+01 9.442499999999999716e+01
1.174644000000000021e+00 2.750508040239999730e+00 9.533259999999999934e+01 9.445850000000000080e+01
1.183410000000000073e+00 2.764061760399999734e+00 9.537630000000000052e+01 9.449580000000000268e+01
1.192176000000000125e+00 2.777606713599999555e+00 9.542430000000000234e+01 9.453069999999999595e+01
1.200942000000000176e+00 2.791031851680000120e+00 9.544710000000000605e+01 9.454600000000000648e+01
1.209708000000000006e+00 2.804448222799999613e+00 9.546810000000000684e+01 9.450780000000000314e+01
1.218474000000000057e+00 2.817753545760000033e+00 9.545749999999999602e+01 9.447230000000000416e+01
1.227240000000000109e+00 2.831055946399999801e+00 9.544970000000000709e+01 9.443510000000000559e+01
1.236005999999999938e+00 2.844250221199999817e+00 9.543909999999999627e+01 9.440040000000000475e+01
1.244771999999999990e+00 2.857444495999999834e+00 9.542740000000000578e+01 9.435060000000000002e+01
1.253537999999999819e+00 2.870539411919999839e+00 9.543189999999999884e+01 9.432540000000000191e+01
1.262303999999999871e+00 2.883637250159999610e+00 9.544650000000000034e+01 9.429699999999999704e+01
1.271069999999999922e+00 2.896644496479999997e+00 9.546829999999999927e+01 9.427519999999999811e+01
1.279835999999999974e+00 2.909654665120000150e+00 9.549979999999999336e+01 9.430329999999999302e+01
1.288602000000000025e+00 2.922583008799999771e+00 9.552330000000000609e+01 9.433410000000000650e+01
1.297367999999999855e+00 2.935528886399999760e+00 9.552979999999999450e+01 9.436440000000000339e+01
1.306133999999999906e+00 2.948357871199999813e+00 9.553489999999999327e+01 9.440680000000000405e+01
1.314899999999999958e+00 2.961245302400000057e+00 9.554460000000000264e+01 9.444530000000000314e+01
1.323666000000000009e+00 2.972963805600000065e+00 9.516809999999999548e+01 9.472350000000000136e+01
1.332432000000000061e+00 2.985559004799999805e+00 9.513830000000000098e+01 9.472129999999999939e+01
1.341197999999999890e+00 2.998154203999999989e+00 9.511560000000000059e+01 9.473019999999999641e+01
1.349963999999999942e+00 3.010720179999999857e+00 9.509340000000000259e+01 9.473969999999999914e+01
1.358729999999999993e+00 3.023256932799999852e+00 9.507460000000000377e+01 9.478350000000000364e+01
1.367496000000000045e+00 3.035706015999999785e+00 9.505899999999999750e+01 9.482750000000000057e+01
1.376262000000000096e+00 3.048184322399999591e+00 9.506570000000000675e+01 9.484940000000000282e+01
1.385027999999999926e+00 3.060545735999999906e+00 9.506929999999999836e+01 9.485299999999999443e+01
1.393793999999999977e+00 3.072936372799999649e+00 9.507460000000000377e+01 9.485519999999999641e+01
1.402560000000000029e+00 3.085239339999999775e+00 9.507999999999999829e+01 9.485580000000000211e+01
1.411326000000000080e+00 3.097571530399999773e+00 9.511679999999999779e+01 9.485509999999999309e+01
1.420092000000000132e+00 3.109786827999999836e+00 9.515409999999999968e+01 9.486289999999999623e+01
1.428857999999999961e+00 3.121972902399999583e+00 9.519270000000000209e+01 9.486589999999999634e+01
1.437624000000000013e+00 3.134071307199999712e+00 9.523210000000000264e+01 9.486780000000000257e+01
1.446390000000000065e+00 3.146140488799999968e+00 9.527240000000000464e+01 9.486910000000000309e+01
1.455156000000000116e+00 3.158122000799999718e+00 9.529399999999999693e+01 9.487130000000000507e+01
1.463922000000000168e+00 3.170103512799999912e+00 9.528959999999999297e+01 9.487239999999999895e+01
1.472687999999999997e+00 3.181968131999999727e+00 9.528109999999999502e+01 9.486499999999999488e+01
1.481454000000000049e+00 3.193832751199999986e+00 9.526990000000000691e+01 9.481730000000000302e+01
1.490220000000000100e+00 3.205609700799999739e+00 9.525979999999999848e+01 9.477219999999999800e+01
1.498986000000000152e+00 3.217357427199999620e+00 9.525069999999999482e+01 9.472589999999999577e+01
1.507751999999999981e+00 3.229046707199999755e+00 9.524280000000000257e+01 9.468219999999999459e+01
1.516517999999999811e+00 3.240735987199999890e+00 9.523619999999999663e+01 9.463710000000000377e+01
1.525283999999999862e+00 3.252308374400000091e+00 9.520730000000000359e+01 9.459470000000000312e+01
1.534049999999999914e+00 3.263851538399999530e+00 9.516750000000000398e+01 9.455089999999999861e+01
1.542815999999999965e+00 3.274810238399999740e+00 9.545889999999999986e+01 9.447280000000000655e+01
1.551582000000000017e+00 3.286119616799999754e+00 9.546540000000000248e+01 9.446829999999999927e+01
1.560347999999999846e+00 3.297399771999999896e+00 9.548480000000000700e+01 9.447719999999999629e+01
1.569113999999999898e+00 3.308592257599999975e+00 9.550069999999999482e+01 9.447379999999999711e+01
1.577879999999999949e+00 3.319784743199999610e+00 9.547560000000000002e+01 9.446129999999999427e+01
1.586646000000000001e+00 3.330918782399999944e+00 9.544329999999999359e+01 9.444979999999999620e+01
1.595412000000000052e+00 3.342052821599999834e+00 9.541719999999999402e+01 9.443970000000000198e+01
1.604177999999999882e+00 3.353099191199999662e+00 9.538679999999999382e+01 9.441849999999999454e+01
1.612943999999999933e+00 3.364174783999999807e+00 9.536239999999999384e+01 9.439339999999999975e+01
1.621709999999999985e+00 3.375162707199999890e+00 9.533379999999999654e+01 9.436860000000000070e+01
1.630476000000000036e+00 3.386150630399999972e+00 9.531109999999999616e+01 9.434300000000000352e+01
1.639242000000000088e+00 3.397109330399999738e+00 9.528430000000000177e+01 9.431789999999999452e+01
1.648007999999999917e+00 3.408038807200000075e+00 9.526170000000000471e+01 9.430759999999999366e+01
1.656773999999999969e+00 3.418851391199999590e+00 9.523279999999999745e+01 9.430809999999999604e+01
1.665540000000000020e+00 3.429693198399999865e+00 9.520759999999999934e+01 9.434040000000000248e+01
1.674306000000000072e+00 3.440418112799999761e+00 9.517359999999999332e+01 9.437409999999999854e+01
1.683072000000000124e+00 3.451143027200000102e+00 9.514960000000000662e+01 9.440749999999999886e+01
1.691837999999999953e+00 3.461751048799999619e+00 9.512269999999999470e+01 9.444790000000000418e+01
1.700604000000000005e+00 3.472388293599999898e+00 9.511220000000000141e+01 9.449089999999999634e+01
1.709370000000000056e+00 3.482937868799999670e+00 9.512690000000000623e+01 9.453440000000000509e+01
1.718136000000000108e+00 3.493458220799999570e+00 9.514549999999999841e+01 9.457150000000000034e+01
1.726902000000000159e+00 3.503920126399999724e+00 9.515709999999999980e+01 9.460829999999999984e+01
1.735667999999999989e+00 3.514382031999999878e+00 9.517270000000000607e+01 9.464159999999999684e+01
1.744434000000000040e+00 3.524756267999999970e+00 9.517350000000000421e+01 9.467659999999999343e+01
1.753200000000000092e+00 3.535072057599999873e+00 9.519710000000000605e+01 9.471089999999999520e+01
1.761966000000000143e+00 3.544978722399999782e+00 9.523680000000000234e+01 9.442589999999999861e+01
1.770732000000000195e+00 3.554943833599999881e+00 9.521160000000000423e+01 9.439929999999999666e+01
1.779498000000000024e+00 3.564967391199999724e+00 9.519910000000000139e+01 9.438649999999999807e+01
1.788263999999999854e+00 3.574903279199999506e+00 9.520359999999999445e+01 9.437340000000000373e+01
1.797029999999999905e+00 3.584868390400000049e+00 9.520860000000000412e+01 9.437390000000000612e+01
1.805795999999999957e+00 3.594775055199999514e+00 9.523019999999999641e+01 9.437829999999999586e+01
1.814562000000000008e+00 3.604652496799999994e+00 9.525860000000000127e+01 9.438249999999999318e+01
1.823327999999999838e+00 3.614500715200000158e+00 9.528940000000000055e+01 9.438450000000000273e+01
1.832093999999999889e+00 3.624290487200000133e+00 9.531789999999999452e+01 9.438700000000000045e+01
1.840859999999999941e+00 3.634080259199999663e+00 9.534929999999999950e+01 9.438769999999999527e+01
1.849625999999999992e+00 3.643811584799999448e+00 9.537800000000000011e+01 9.438859999999999673e+01
1.858392000000000044e+00 3.653542910399999677e+00 9.540980000000000416e+01 9.442019999999999413e+01
1.867157999999999873e+00 3.663215789599999717e+00 9.543810000000000571e+01 9.445900000000000318e+01
1.875923999999999925e+00 3.672888668799999312e+00 9.547060000000000457e+01 9.447010000000000218e+01
1.884689999999999976e+00 3.682503101599999606e+00 9.549760000000000559e+01 9.447390000000000043e+01
1.893456000000000028e+00 3.692117534399999901e+00 9.549689999999999657e+01 9.447669999999999391e+01
1.902222000000000079e+00 3.701702743999999878e+00 9.549269999999999925e+01 9.447920000000000584e+01
1.910987999999999909e+00 3.711258730399999983e+00 9.549139999999999873e+01 9.448069999999999879e+01
1.919753999999999960e+00 3.720785493599999771e+00 9.548659999999999570e+01 9.448180000000000689e+01
1.928520000000000012e+00 3.730312256800000004e+00 9.548470000000000368e+01 9.448210000000000264e+01
1.937286000000000064e+00 3.739780573600000046e+00 9.547929999999999495e+01 9.448480000000000700e+01
1.946052000000000115e+00 3.749248890399999645e+00 9.547459999999999525e+01 9.448900000000000432e+01
1.954817999999999945e+00 3.758658760799999943e+00 9.544050000000000011e+01 9.449410000000000309e+01
1.963583999999999996e+00 3.768039407999999924e+00 9.540600000000000591e+01 9.449979999999999336e+01
1.972350000000000048e+00 3.777361608800000159e+00 9.536969999999999459e+01 9.450620000000000687e+01
1.981116000000000099e+00 3.786216238400000211e+00 9.558870000000000289e+01 9.451080000000000325e+01
1.989882000000000151e+00 3.795187760800000198e+00 9.559269999999999357e+01 9.447350000000000136e+01
1.998647999999999980e+00 3.804276175999999676e+00 9.561249999999999716e+01 9.444100000000000250e+01
2.007414000000000254e+00 3.813218475199999347e+00 9.562460000000000093e+01 9.441129999999999711e+01
2.016180000000000305e+00 3.822219220799999650e+00 9.564860000000000184e+01 9.437949999999999307e+01
2.024945999999999913e+00 3.831073850399999703e+00 9.565819999999999368e+01 9.435049999999999670e+01
2.033711999999999964e+00 3.840016149599999373e+00 9.564639999999999986e+01 9.435460000000000491e+01
2.042478000000000016e+00 3.848783109599999364e+00 9.561260000000000048e+01 9.436199999999999477e+01
2.051244000000000067e+00 3.857637739200000304e+00 9.558660000000000423e+01 9.436719999999999686e+01
2.060009999999999675e+00 3.866375475999999978e+00 9.555410000000000537e+01 9.437510000000000332e+01
2.068775999999999726e+00 3.875142435999999968e+00 9.552939999999999543e+01 9.438070000000000448e+01
2.077541999999999778e+00 3.883821726399999452e+00 9.549809999999999377e+01 9.438920000000000243e+01
2.086307999999999829e+00 3.892530240000000141e+00 9.547450000000000614e+01 9.439679999999999893e+01
2.095073999999999881e+00 3.901121860800000007e+00 9.544549999999999557e+01 9.440730000000000643e+01
2.103839999999999932e+00 3.909801151199999492e+00 9.542810000000000059e+01 9.441459999999999297e+01
2.112605999999999984e+00 3.918334325600000057e+00 9.540489999999999782e+01 9.442470000000000141e+01
2.121372000000000035e+00 3.926925946399999479e+00 9.538939999999999486e+01 9.441710000000000491e+01
2.130138000000000087e+00 3.935400674399999854e+00 9.536639999999999873e+01 9.439849999999999852e+01
2.138904000000000138e+00 3.943904625599999658e+00 9.535020000000000095e+01 9.437680000000000291e+01
2.147669999999999746e+00 3.952291683999999972e+00 9.532640000000000668e+01 9.435869999999999891e+01
2.156435999999999797e+00 3.960707965599999270e+00 9.530949999999999989e+01 9.433750000000000568e+01
2.165201999999999849e+00 3.969007354399999521e+00 9.528499999999999659e+01 9.431980000000000075e+01
2.173967999999999900e+00 3.977335966399999645e+00 9.526739999999999498e+01 9.429890000000000327e+01
2.182733999999999952e+00 3.985547685599999834e+00 9.524219999999999686e+01 9.428159999999999741e+01
2.191500000000000004e+00 3.993817851200000213e+00 9.522610000000000241e+01 9.426120000000000232e+01
2.200266000000000055e+00 4.002204909599999638e+00 9.542759999999999820e+01 9.428040000000000020e+01
2.209032000000000107e+00 4.010270512799999132e+00 9.539180000000000348e+01 9.428199999999999648e+01
2.217798000000000158e+00 4.018423785599999576e+00 9.537130000000000507e+01 9.429649999999999466e+01
2.226564000000000210e+00 4.026489388799999070e+00 9.535080000000000666e+01 9.430219999999999914e+01
2.235330000000000261e+00 4.034584215199999768e+00 9.533100000000000307e+01 9.430389999999999873e+01
2.244095999999999869e+00 4.042620595199999833e+00 9.531059999999999377e+01 9.430209999999999582e+01
2.252861999999999920e+00 4.050627752000000470e+00 9.529139999999999588e+01 9.430280000000000484e+01
2.261627999999999972e+00 4.058634908800000218e+00 9.529800000000000182e+01 9.430029999999999291e+01
2.270394000000000023e+00 4.066583619200000221e+00 9.530240000000000578e+01 9.430010000000000048e+01
2.279160000000000075e+00 4.074503106399999908e+00 9.530410000000000537e+01 9.429680000000000462e+01
2.287926000000000126e+00 4.082364147199999849e+00 9.530360000000000298e+01 9.429130000000000678e+01
2.296692000000000178e+00 4.090195964800000361e+00 9.530490000000000350e+01 9.427240000000000464e+01
2.305458000000000229e+00 4.097998559199999669e+00 9.530459999999999354e+01 9.425669999999999504e+01
2.314224000000000281e+00 4.105742707200000119e+00 9.530639999999999645e+01 9.423950000000000671e+01
2.322990000000000332e+00 4.113457631999999364e+00 9.530629999999999313e+01 9.423029999999999973e+01
2.331755999999999940e+00 4.121114110399999753e+00 9.530849999999999511e+01 9.422199999999999420e+01
2.340521999999999991e+00 4.128741365599999824e+00 9.532590000000000430e+01 9.421649999999999636e+01
2.349288000000000043e+00 4.136339397599999579e+00 9.535689999999999600e+01 9.420929999999999893e+01
2.358054000000000094e+00 4.143878983200000476e+00 9.538720000000000709e+01 9.421349999999999625e+01
2.366820000000000146e+00 4.151418568799999598e+00 9.541889999999999361e+01 9.421779999999999688e+01
2.375586000000000197e+00 4.158899707999999862e+00 9.544769999999999754e+01 9.422379999999999711e+01
2.384352000000000249e+00 4.166351623999999809e+00 9.547799999999999443e+01 9.422719999999999629e+01
2.393118000000000301e+00 4.173745093600000011e+00 9.550530000000000541e+01 9.423220000000000596e+01
2.401884000000000352e+00 4.181138563200000213e+00 9.552219999999999800e+01 9.423470000000000368e+01
2.410650000000000404e+00 4.188473586399999782e+00 9.552450000000000330e+01 9.423820000000000618e+01
2.419416000000000011e+00 4.195078029599999425e+00 9.544079999999999586e+01 9.430259999999999820e+01
2.428182000000000063e+00 4.202266936800000074e+00 9.543179999999999552e+01 9.429030000000000200e+01
2.436948000000000114e+00 4.209543513599999898e+00 9.544050000000000011e+01 9.429059999999999775e+01
2.445714000000000166e+00 4.216703197600000230e+00 9.544950000000000045e+01 9.429229999999999734e+01
2.454480000000000217e+00 4.223921327999999420e+00 9.546280000000000143e+01 9.430689999999999884e+01
2.463246000000000269e+00 4.231022565600000007e+00 9.547069999999999368e+01 9.433809999999999718e+01
2.472011999999999876e+00 4.238153026399999135e+00 9.548839999999999861e+01 9.436740000000000350e+01
2.480777999999999928e+00 4.245195817599999977e+00 9.550329999999999586e+01 9.438110000000000355e+01
2.489543999999999979e+00 4.252297055199999676e+00 9.552150000000000318e+01 9.438410000000000366e+01
2.498309999999999587e+00 4.259281399999999884e+00 9.553520000000000323e+01 9.438909999999999911e+01
2.507075999999999638e+00 4.266324191199999838e+00 9.555360000000000298e+01 9.439109999999999445e+01
2.515841999999999690e+00 4.273250089599999413e+00 9.556780000000000541e+01 9.439530000000000598e+01
2.524607999999999741e+00 4.280234434400000509e+00 9.558669999999999334e+01 9.439629999999999654e+01
2.533373999999999793e+00 4.287160332800000084e+00 9.560150000000000148e+01 9.439979999999999905e+01
2.542139999999999844e+00 4.294086231199999659e+00 9.562090000000000600e+01 9.439990000000000236e+01
2.550905999999999896e+00 4.300953683199999489e+00 9.563620000000000232e+01 9.440260000000000673e+01
2.559671999999999947e+00 4.307850358399999635e+00 9.565609999999999502e+01 9.440170000000000528e+01
2.568437999999999999e+00 4.314659363999999719e+00 9.567189999999999372e+01 9.440340000000000487e+01
2.577204000000000050e+00 4.321526816000000437e+00 9.569230000000000302e+01 9.440240000000000009e+01
2.585969999999999658e+00 4.328277375199999888e+00 9.568869999999999720e+01 9.440500000000000114e+01
2.594735999999999709e+00 4.335057157599999655e+00 9.568370000000000175e+01 9.440489999999999782e+01
2.603501999999999761e+00 4.341749270400000249e+00 9.566889999999999361e+01 9.441209999999999525e+01
2.612267999999999812e+00 4.348470606399999383e+00 9.564669999999999561e+01 9.441649999999999920e+01
2.621033999999999864e+00 4.355104272799999343e+00 9.562030000000000030e+01 9.442430000000000234e+01
2.629799999999999915e+00 4.361767162399999620e+00 9.559820000000000562e+01 9.442910000000000537e+01
2.638565999999999967e+00 4.367991703999999586e+00 9.558069999999999311e+01 9.444759999999999422e+01
2.647332000000000019e+00 4.374362361599999360e+00 9.556950000000000500e+01 9.442659999999999343e+01
2.656098000000000070e+00 4.380791465599999768e+00 9.556850000000000023e+01 9.441259999999999764e+01
2.664864000000000122e+00 4.387162123200000430e+00 9.556759999999999877e+01 9.439870000000000516e+01
2.673629999999999729e+00 4.393532780800000204e+00 9.556350000000000477e+01 9.438649999999999807e+01
2.682395999999999781e+00 4.399874215199999661e+00 9.555759999999999366e+01 9.437340000000000373e+01
2.691161999999999832e+00 4.406186426399999689e+00 9.555150000000000432e+01 9.436190000000000566e+01
2.699927999999999884e+00 4.412469414399999401e+00 9.554609999999999559e+01 9.435099999999999909e+01
2.708693999999999935e+00 4.418752402400000001e+00 9.554019999999999868e+01 9.434149999999999636e+01
2.717459999999999987e+00 4.424976943999999968e+00 9.554770000000000607e+01 9.433069999999999311e+01
2.726226000000000038e+00 4.431201485599999046e+00 9.555389999999999873e+01 9.431740000000000634e+01
2.734992000000000090e+00 4.437367580800000155e+00 9.556029999999999802e+01 9.429949999999999477e+01
2.743758000000000141e+00 4.443533675999999488e+00 9.556529999999999347e+01 9.428260000000000218e+01
2.752524000000000193e+00 4.449670548000000281e+00 9.556189999999999429e+01 9.426420000000000243e+01
2.761290000000000244e+00 4.455807420000000185e+00 9.555509999999999593e+01 9.426839999999999975e+01
2.770055999999999852e+00 4.461885845600000344e+00 9.554970000000000141e+01 9.427169999999999561e+01
2.778821999999999903e+00 4.467964271199999615e+00 9.554309999999999548e+01 9.427620000000000289e+01
2.787587999999999955e+00 4.474013473600000346e+00 9.553789999999999338e+01 9.427970000000000539e+01
2.796354000000000006e+00 4.480033452799999871e+00 9.553159999999999741e+01 9.428449999999999420e+01
2.805120000000000058e+00 4.486053432000000285e+00 9.552670000000000528e+01 9.428820000000000334e+01
2.813886000000000109e+00 4.492014964799999177e+00 9.552060000000000173e+01 9.429330000000000211e+01
2.822652000000000161e+00 4.497976497599999846e+00 9.551649999999999352e+01 9.429730000000000700e+01
2.831418000000000212e+00 4.503908807200000197e+00 9.551109999999999900e+01 9.430249999999999488e+01
2.840184000000000264e+00 4.509841116799999661e+00 9.550730000000000075e+01 9.430679999999999552e+01
2.848950000000000315e+00 4.515744203199999696e+00 9.550230000000000530e+01 9.431229999999999336e+01
2.857715999999999923e+00 4.522114860799999470e+00 9.543250000000000455e+01 9.430939999999999657e+01
2.866481999999999974e+00 4.527842607999999380e+00 9.540389999999999304e+01 9.430719999999999459e+01
2.875248000000000026e+00 4.533687247999999670e+00 9.539870000000000516e+01 9.431300000000000239e+01
2.884014000000000078e+00 4.539385772000000152e+00 9.538720000000000709e+01 9.432059999999999889e+01
2.892780000000000129e+00 4.545201188800000125e+00 9.538400000000000034e+01 9.431919999999999504e+01
2.901546000000000181e+00 4.550899712799999719e+00 9.537420000000000186e+01 9.431470000000000198e+01
2.910312000000000232e+00 4.556685906400000263e+00 9.537139999999999418e+01 9.430010000000000048e+01
2.919078000000000284e+00 4.562355207200000429e+00 9.536020000000000607e+01 9.428799999999999670e+01
2.927844000000000335e+00 4.568053731200000023e+00 9.535529999999999973e+01 9.427370000000000516e+01
2.936610000000000387e+00 4.573664585600000443e+00 9.534409999999999741e+01 9.426220000000000709e+01
2.945375999999999994e+00 4.579333886399999720e+00 9.533880000000000621e+01 9.424819999999999709e+01
2.954142000000000046e+00 4.584886294399999507e+00 9.532729999999999393e+01 9.423709999999999809e+01
2.962908000000000097e+00 4.590497148799999927e+00 9.532170000000000698e+01 9.422329999999999472e+01
2.971674000000000149e+00 4.596020333599999397e+00 9.531010000000000559e+01 9.421259999999999479e+01
2.980440000000000200e+00 4.601572741599999183e+00 9.530400000000000205e+01 9.419910000000000139e+01
2.989206000000000252e+00 4.607037479999999796e+00 9.529229999999999734e+01 9.418880000000000052e+01
2.997972000000000303e+00 4.612531441599999837e+00 9.528660000000000707e+01 9.417560000000000286e+01
3.006738000000000355e+00 4.617966956800000133e+00 9.527559999999999718e+01 9.416559999999999775e+01
3.015503999999999962e+00 4.623402471999999541e+00 9.527070000000000505e+01 9.415269999999999584e+01
3.024269999999999570e+00 4.628779540800000092e+00 9.526930000000000121e+01 9.414310000000000400e+01
3.033035999999999621e+00 4.634185832800000071e+00 9.528530000000000655e+01 9.413049999999999784e+01
3.041801999999999673e+00 4.639504455199999988e+00 9.529500000000000171e+01 9.412109999999999843e+01
3.050567999999999724e+00 4.644852300800000222e+00 9.531040000000000134e+01 9.410880000000000223e+01
3.059333999999999776e+00 4.650141699999999823e+00 9.531980000000000075e+01 9.410330000000000439e+01
3.068099999999999827e+00 4.655431099199999423e+00 9.533499999999999375e+01 9.410769999999999413e+01
3.076865999999999879e+00 4.660165257600000110e+00 9.540389999999999304e+01 9.420869999999999322e+01
3.085631999999999930e+00 4.665454656799999711e+00 9.538280000000000314e+01 9.418770000000000664e+01
3.094397999999999982e+00 4.670685609599999566e+00 9.537850000000000250e+01 9.417820000000000391e+01
3.103164000000000033e+00 4.675916562400000309e+00 9.537460000000000093e+01 9.416440000000000055e+01
3.111929999999999641e+00 4.681118291999999848e+00 9.537220000000000653e+01 9.415569999999999595e+01
3.120695999999999692e+00 4.686290798399999957e+00 9.536979999999999791e+01 9.414300000000000068e+01
3.129461999999999744e+00 4.691463304799999179e+00 9.536839999999999407e+01 9.413460000000000605e+01
3.138227999999999795e+00 4.696606587999999860e+00 9.536769999999999925e+01 9.412260000000000559e+01
3.146993999999999847e+00 4.701720648000000224e+00 9.536629999999999541e+01 9.411450000000000671e+01
3.155759999999999899e+00 4.706834708000000589e+00 9.536530000000000484e+01 9.410309999999999775e+01
3.164525999999999950e+00 4.711919544799999748e+00 9.536329999999999529e+01 9.410139999999999816e+01
3.173292000000000002e+00 4.716945935200000051e+00 9.536199999999999477e+01 9.410559999999999548e+01
3.182058000000000053e+00 4.721972325599999465e+00 9.535949999999999704e+01 9.411279999999999291e+01
3.190824000000000105e+00 4.726998715999999767e+00 9.535779999999999745e+01 9.411629999999999541e+01
3.199589999999999712e+00 4.731966660000000324e+00 9.535479999999999734e+01 9.412269999999999470e+01
3.208355999999999764e+00 4.736934603999999105e+00 9.535269999999999868e+01 9.412550000000000239e+01
3.217121999999999815e+00 4.741873324799999345e+00 9.534929999999999950e+01 9.413859999999999673e+01
3.225887999999999867e+00 4.746782822399999269e+00 9.534680000000000177e+01 9.415869999999999607e+01
3.234653999999999918e+00 4.751663096799999764e+00 9.533230000000000359e+01 9.418160000000000309e+01
3.243419999999999970e+00 4.756543371199999370e+00 9.530920000000000414e+01 9.420170000000000243e+01
3.252186000000000021e+00 4.761394422399999549e+00 9.528499999999999659e+01 9.422450000000000614e+01
3.260952000000000073e+00 4.766216250399999410e+00 9.526250000000000284e+01 9.424460000000000548e+01
3.269718000000000124e+00 4.771038078399999272e+00 9.525310000000000343e+01 9.426749999999999829e+01
3.278484000000000176e+00 4.775830683199999704e+00 9.525180000000000291e+01 9.428759999999999764e+01
3.287250000000000227e+00 4.780594064799999821e+00 9.524890000000000612e+01 9.431040000000000134e+01
3.296015999999999835e+00 4.785474339200000315e+00 9.565330000000000155e+01 9.412030000000000030e+01
3.304781999999999886e+00 4.790150051200000370e+00 9.563389999999999702e+01 9.411560000000000059e+01
3.313547999999999938e+00 4.794854986399999852e+00 9.563259999999999650e+01 9.411879999999999313e+01
3.322313999999999989e+00 4.799472251999999273e+00 9.562369999999999948e+01 9.412300000000000466e+01
3.331080000000000041e+00 4.804147964000000215e+00 9.562319999999999709e+01 9.412649999999999295e+01
3.339846000000000092e+00 4.808765229599999635e+00 9.561539999999999395e+01 9.413089999999999691e+01
3.348612000000000144e+00 4.813382495199999944e+00 9.561459999999999582e+01 9.413370000000000459e+01
3.357378000000000196e+00 4.817941314400000508e+00 9.560710000000000264e+01 9.413769999999999527e+01
3.366144000000000247e+00 4.822529356799999611e+00 9.560609999999999786e+01 9.414939999999999998e+01
3.374910000000000299e+00 4.827088175999999287e+00 9.559810000000000230e+01 9.416979999999999507e+01
3.383675999999999906e+00 4.831646995199999850e+00 9.558249999999999602e+01 9.418829999999999814e+01
3.392441999999999958e+00 4.836147367999999780e+00 9.556149999999999523e+01 9.420879999999999654e+01
3.401208000000000009e+00 4.840676963999999138e+00 9.554640000000000555e+01 9.422740000000000293e+01
3.409974000000000061e+00 4.845148113599999640e+00 9.552599999999999625e+01 9.424809999999999377e+01
3.418740000000000112e+00 4.849648486399999570e+00 9.551220000000000709e+01 9.426659999999999684e+01
3.427506000000000164e+00 4.854119636000000071e+00 9.549269999999999925e+01 9.428669999999999618e+01
3.436272000000000215e+00 4.858590785599999684e+00 9.547870000000000346e+01 9.430419999999999447e+01
3.445038000000000267e+00 4.863003488799999552e+00 9.545730000000000359e+01 9.432410000000000139e+01
3.453804000000000318e+00 4.867416192000000308e+00 9.544089999999999918e+01 9.434149999999999636e+01
3.462570000000000370e+00 4.871799671999999859e+00 9.541920000000000357e+01 9.435660000000000025e+01
3.471335999999999977e+00 4.876183152000000298e+00 9.540300000000000580e+01 9.435999999999999943e+01
3.480102000000000029e+00 4.880537408799999533e+00 9.538139999999999930e+01 9.436560000000000059e+01
3.488868000000000080e+00 4.884891665599999655e+00 9.536530000000000484e+01 9.436849999999999739e+01
3.497634000000000132e+00 4.889187476000000032e+00 9.534380000000000166e+01 9.437359999999999616e+01
3.506400000000000183e+00 4.893512509599999838e+00 9.532769999999999300e+01 9.437600000000000477e+01
3.515166000000000235e+00 4.896814731199999216e+00 9.546049999999999613e+01 9.427769999999999584e+01
3.523932000000000286e+00 4.900905979199999152e+00 9.545130000000000337e+01 9.426709999999999923e+01
3.532698000000000338e+00 4.905084896800000038e+00 9.544379999999999598e+01 9.426539999999999964e+01
3.541464000000000389e+00 4.909205367999999403e+00 9.543869999999999720e+01 9.426170000000000471e+01
3.550230000000000441e+00 4.913384285600000290e+00 9.543240000000000123e+01 9.426069999999999993e+01
3.558996000000000048e+00 4.917533979999999971e+00 9.542820000000000391e+01 9.425769999999999982e+01
3.567761999999999656e+00 4.921654451200000224e+00 9.542199999999999704e+01 9.425660000000000593e+01
3.576527999999999707e+00 4.925745699200000161e+00 9.541819999999999879e+01 9.425379999999999825e+01
3.585293999999999759e+00 4.929836947200000097e+00 9.541200000000000614e+01 9.425270000000000437e+01
3.594059999999999810e+00 4.933928195200000033e+00 9.540179999999999438e+01 9.425010000000000332e+01
3.602825999999999862e+00 4.937990219999999653e+00 9.538249999999999318e+01 9.424899999999999523e+01
3.611591999999999913e+00 4.942023021599999844e+00 9.536289999999999623e+01 9.424649999999999750e+01
3.620357999999999965e+00 4.946055823200000034e+00 9.534220000000000539e+01 9.424530000000000030e+01
3.629124000000000017e+00 4.950088624800000225e+00 9.532519999999999527e+01 9.424280000000000257e+01
3.637889999999999624e+00 4.954092203200000100e+00 9.530559999999999832e+01 9.424169999999999447e+01
3.646655999999999676e+00 4.958066558399999657e+00 9.528900000000000148e+01 9.423930000000000007e+01
3.655421999999999727e+00 4.962040913600000103e+00 9.526970000000000027e+01 9.422880000000000678e+01
3.664187999999999779e+00 4.966015268799999660e+00 9.525339999999999918e+01 9.421609999999999729e+01
3.672953999999999830e+00 4.969960400799999789e+00 9.523439999999999372e+01 9.421569999999999823e+01
3.681719999999999882e+00 4.973876309599999601e+00 9.521840000000000259e+01 9.421399999999999864e+01
3.690485999999999933e+00 4.977792218399999413e+00 9.519979999999999620e+01 9.421359999999999957e+01
3.699251999999999985e+00 4.981708127200000114e+00 9.518410000000000082e+01 9.421200000000000330e+01
3.708018000000000036e+00 4.985594812799999609e+00 9.516570000000000107e+01 9.421160000000000423e+01
3.716784000000000088e+00 4.989481498399999992e+00 9.515040000000000475e+01 9.420999999999999375e+01
3.725549999999999695e+00 4.993338960799999171e+00 9.513909999999999911e+01 9.420959999999999468e+01
3.734315999999999747e+00 4.997430208799999996e+00 9.540120000000000289e+01 9.450180000000000291e+01
3.743081999999999798e+00 5.000995439199999559e+00 9.538039999999999452e+01 9.449899999999999523e+01
3.751847999999999850e+00 5.004765231999999564e+00 9.538389999999999702e+01 9.449339999999999407e+01
3.760613999999999901e+00 5.008418132000000078e+00 9.537590000000000146e+01 9.449120000000000630e+01
3.769379999999999953e+00 5.012158701599999766e+00 9.537189999999999657e+01 9.448609999999999332e+01
3.778146000000000004e+00 5.015811601600000280e+00 9.535960000000000036e+01 9.448420000000000130e+01
3.786912000000000056e+00 5.019522947999999651e+00 9.535569999999999879e+01 9.447889999999999588e+01
3.795678000000000107e+00 5.023146624799998960e+00 9.534420000000000073e+01 9.447700000000000387e+01
3.804444000000000159e+00 5.026799524799999475e+00 9.534019999999999584e+01 9.447150000000000603e+01
3.813209999999999766e+00 5.030364755199999927e+00 9.532920000000000016e+01 9.446739999999999782e+01
3.821975999999999818e+00 5.034017655199999552e+00 9.532519999999999527e+01 9.445440000000000680e+01
3.830741999999999869e+00 5.037553662399999688e+00 9.531459999999999866e+01 9.444530000000000314e+01
3.839507999999999921e+00 5.041177339199999885e+00 9.531080000000000041e+01 9.443269999999999698e+01
3.848273999999999972e+00 5.044713346400000020e+00 9.530100000000000193e+01 9.442400000000000659e+01
3.857040000000000024e+00 5.048278576800000472e+00 9.529770000000000607e+01 9.441179999999999950e+01
3.865806000000000076e+00 5.051756137599999974e+00 9.528839999999999577e+01 9.440349999999999397e+01
3.874572000000000127e+00 5.055321367999999538e+00 9.528549999999999898e+01 9.439159999999999684e+01
3.883338000000000179e+00 5.058769705600000499e+00 9.527660000000000196e+01 9.438360000000000127e+01
3.892104000000000230e+00 5.062305712799999746e+00 9.528100000000000591e+01 9.437210000000000321e+01
3.900870000000000282e+00 5.065754050399999819e+00 9.528040000000000020e+01 9.436450000000000671e+01
3.909635999999999889e+00 5.069231611200000209e+00 9.528570000000000562e+01 9.435330000000000439e+01
3.918401999999999941e+00 5.072650725599999078e+00 9.528499999999999659e+01 9.434860000000000468e+01
3.927167999999999992e+00 5.076099063199999151e+00 9.529000000000000625e+01 9.434099999999999397e+01
3.935934000000000044e+00 5.079488954399999479e+00 9.528910000000000480e+01 9.433719999999999573e+01
3.944700000000000095e+00 5.082908068800000123e+00 9.529380000000000450e+01 9.432980000000000587e+01
3.953466000000000147e+00 5.086531745599999432e+00 9.543160000000000309e+01 9.434279999999999688e+01
3.962232000000000198e+00 5.089892413599999443e+00 9.540810000000000457e+01 9.433790000000000475e+01
3.970998000000000250e+00 5.093253081599999454e+00 9.540349999999999397e+01 9.434010000000000673e+01
3.979764000000000301e+00 5.096613749599999466e+00 9.539870000000000516e+01 9.434019999999999584e+01
3.988530000000000353e+00 5.099974417600000365e+00 9.539579999999999416e+01 9.434319999999999595e+01
3.997295999999999960e+00 5.103305862400000059e+00 9.539220000000000255e+01 9.434359999999999502e+01
4.006062000000000012e+00 5.106637307199999753e+00 9.538909999999999911e+01 9.434470000000000312e+01
4.014828000000000507e+00 5.109939528799999131e+00 9.538599999999999568e+01 9.433820000000000050e+01
4.023594000000000115e+00 5.113212527199999080e+00 9.538290000000000646e+01 9.433429999999999893e+01
4.032360000000000610e+00 5.116485525599999029e+00 9.537999999999999545e+01 9.432819999999999538e+01
4.041126000000000218e+00 5.119729300799999550e+00 9.537680000000000291e+01 9.432470000000000709e+01
4.049891999999999825e+00 5.122973075999999182e+00 9.537420000000000186e+01 9.431889999999999930e+01
4.058658000000000321e+00 5.126216851199999702e+00 9.536979999999999791e+01 9.431560000000000343e+01
4.067423999999999928e+00 5.129431403199999018e+00 9.536570000000000391e+01 9.431019999999999470e+01
4.076190000000000424e+00 5.132645955199999221e+00 9.536090000000000089e+01 9.430719999999999459e+01
4.084956000000000031e+00 5.135860507200000313e+00 9.535699999999999932e+01 9.430209999999999582e+01
4.093722000000000527e+00 5.139016612799999884e+00 9.535229999999999961e+01 9.429940000000000566e+01
4.102488000000000135e+00 5.142201941599999770e+00 9.534860000000000468e+01 9.429399999999999693e+01
4.111253999999999742e+00 5.145358047200000229e+00 9.534399999999999409e+01 9.428789999999999338e+01
4.120019999999999349e+00 5.148514152799999799e+00 9.534050000000000580e+01 9.427949999999999875e+01
4.128785999999999845e+00 5.151641035199999941e+00 9.533629999999999427e+01 9.427360000000000184e+01
4.137551999999999452e+00 5.154797140799999511e+00 9.533379999999999654e+01 9.426569999999999538e+01
4.146317999999999948e+00 5.157894799999999336e+00 9.533020000000000493e+01 9.426080000000000325e+01
4.155083999999999556e+00 5.161021682399999477e+00 9.532760000000000389e+01 9.425360000000000582e+01
4.163850000000000051e+00 5.164090118399999874e+00 9.532380000000000564e+01 9.424859999999999616e+01
4.172615999999999659e+00 5.168619714399999232e+00 9.550180000000000291e+01 9.445180000000000575e+01
4.181382000000000154e+00 5.171658927199999312e+00 9.548959999999999582e+01 9.445579999999999643e+01
4.190147999999999762e+00 5.174785809600000341e+00 9.549630000000000507e+01 9.446739999999999782e+01
4.198914000000000257e+00 5.177795799200000104e+00 9.549679999999999325e+01 9.448069999999999879e+01
4.207679999999999865e+00 5.180893458399999929e+00 9.550509999999999877e+01 9.449360000000000070e+01
4.216445999999999472e+00 5.183874224799999375e+00 9.550679999999999836e+01 9.450759999999999650e+01
4.225211999999999968e+00 5.186884214400000026e+00 9.551500000000000057e+01 9.451990000000000691e+01
4.233977999999999575e+00 5.189835757600000044e+00 9.551709999999999923e+01 9.453000000000000114e+01
4.242744000000000071e+00 5.192816523999999490e+00 9.552509999999999479e+01 9.453130000000000166e+01
4.251509999999999678e+00 5.195738844000000078e+00 9.552750000000000341e+01 9.453549999999999898e+01
4.260276000000000174e+00 5.198690387200000096e+00 9.553549999999999898e+01 9.453690000000000282e+01
4.269041999999999781e+00 5.201554260800000051e+00 9.553799999999999670e+01 9.454130000000000678e+01
4.277808000000000277e+00 5.204505804000000069e+00 9.554600000000000648e+01 9.454279999999999973e+01
4.286573999999999884e+00 5.207340454399999707e+00 9.554869999999999663e+01 9.454739999999999611e+01
4.295339999999999492e+00 5.210262774400000296e+00 9.555670000000000641e+01 9.454900000000000659e+01
4.304105999999999987e+00 5.213097424799999935e+00 9.555960000000000321e+01 9.455379999999999541e+01
4.312871999999999595e+00 5.215961298399999890e+00 9.556759999999999877e+01 9.455549999999999500e+01
4.321638000000000090e+00 5.218766725599999212e+00 9.557049999999999557e+01 9.456040000000000134e+01
4.330403999999999698e+00 5.221630599200000056e+00 9.557850000000000534e+01 9.456180000000000518e+01
4.339170000000000194e+00 5.224406803199999061e+00 9.557680000000000575e+01 9.456619999999999493e+01
4.347935999999999801e+00 5.227212230400000159e+00 9.558310000000000173e+01 9.456759999999999877e+01
4.356702000000000297e+00 5.229988434399999164e+00 9.558440000000000225e+01 9.457219999999999516e+01
4.365467999999999904e+00 5.232764638399999946e+00 9.559059999999999491e+01 9.457359999999999900e+01
4.374234000000000400e+00 5.235511619200000411e+00 9.559180000000000632e+01 9.457829999999999870e+01
4.383000000000000007e+00 5.238287823199999416e+00 9.559780000000000655e+01 9.457989999999999498e+01
4.391765999999999615e+00 5.240947134399999818e+00 9.558939999999999770e+01 9.427089999999999748e+01
4.400532000000000110e+00 5.243723338399999712e+00 9.557489999999999952e+01 9.424800000000000466e+01
4.409297999999999718e+00 5.246470319199999288e+00 9.557569999999999766e+01 9.424559999999999604e+01
4.418064000000000213e+00 5.249188076800000324e+00 9.557829999999999870e+01 9.423969999999999914e+01
4.426829999999999821e+00 5.251905834399999584e+00 9.558169999999999789e+01 9.423909999999999343e+01
4.435596000000000316e+00 5.254594368799999415e+00 9.558509999999999707e+01 9.423430000000000462e+01
4.444361999999999924e+00 5.257253679999999818e+00 9.558830000000000382e+01 9.423340000000000316e+01
4.453128000000000419e+00 5.259912991200000221e+00 9.559199999999999875e+01 9.422899999999999920e+01
4.461894000000000027e+00 5.262543079199999418e+00 9.559499999999999886e+01 9.422790000000000532e+01
4.470660000000000522e+00 5.265173167199999504e+00 9.559869999999999379e+01 9.422369999999999379e+01
4.479426000000000130e+00 5.267774032000000162e+00 9.560150000000000148e+01 9.422239999999999327e+01
4.488191999999999737e+00 5.270374896799999931e+00 9.560519999999999641e+01 9.421829999999999927e+01
4.496958000000000233e+00 5.272975761599999700e+00 9.560790000000000077e+01 9.421689999999999543e+01
4.505723999999999840e+00 5.275576626399999469e+00 9.561159999999999570e+01 9.421290000000000475e+01
4.514490000000000336e+00 5.278148267999999810e+00 9.561409999999999343e+01 9.421139999999999759e+01
4.523255999999999943e+00 5.280690686399999834e+00 9.561780000000000257e+01 9.420740000000000691e+01
4.532022000000000439e+00 5.283262328000000174e+00 9.562019999999999698e+01 9.420579999999999643e+01
4.540788000000000046e+00 5.285804746400000198e+00 9.562380000000000280e+01 9.420180000000000575e+01
4.549554000000000542e+00 5.288317941599999905e+00 9.562340000000000373e+01 9.420010000000000616e+01
4.558320000000000149e+00 5.290860359999999041e+00 9.562260000000000559e+01 9.419620000000000459e+01
4.567085999999999757e+00 5.293373555199999636e+00 9.562050000000000693e+01 9.419429999999999836e+01
4.575852000000000253e+00 5.295857527199999915e+00 9.561969999999999459e+01 9.419039999999999679e+01
4.584617999999999860e+00 5.298341499199999305e+00 9.561769999999999925e+01 9.418850000000000477e+01
4.593384000000000356e+00 5.300825471199999583e+00 9.561709999999999354e+01 9.418460000000000321e+01
4.602149999999999963e+00 5.303309443199999862e+00 9.561509999999999820e+01 9.418269999999999698e+01
4.610916000000000459e+00 5.305618075999999128e+00 9.556759999999999877e+01 9.422740000000000293e+01
4.619682000000000066e+00 5.308014378399999345e+00 9.556600000000000250e+01 9.421580000000000155e+01
4.628448000000000562e+00 5.310498350399999623e+00 9.557110000000000127e+01 9.421200000000000330e+01
4.637214000000000169e+00 5.312923875999999268e+00 9.557389999999999475e+01 9.420889999999999986e+01
4.645980000000000665e+00 5.315407847999999547e+00 9.557959999999999923e+01 9.420579999999999643e+01
4.654746000000000272e+00 5.317804150399999763e+00 9.558259999999999934e+01 9.420340000000000202e+01
4.663511999999999880e+00 5.320258899199999725e+00 9.558820000000000050e+01 9.420010000000000616e+01
4.672278000000000375e+00 5.322625978399999624e+00 9.559120000000000061e+01 9.419780000000000086e+01
4.681043999999999983e+00 5.325022280799999841e+00 9.559650000000000603e+01 9.419450000000000500e+01
4.689810000000000478e+00 5.327360136799999424e+00 9.559940000000000282e+01 9.419230000000000302e+01
4.698576000000000086e+00 5.329756439199999640e+00 9.560450000000000159e+01 9.418890000000000384e+01
4.707342000000000581e+00 5.332094295200000111e+00 9.560729999999999507e+01 9.418680000000000518e+01
4.716108000000000189e+00 5.334461374400000011e+00 9.561230000000000473e+01 9.418330000000000268e+01
4.724874000000000684e+00 5.336770007200000165e+00 9.561499999999999488e+01 9.418110000000000070e+01
4.733640000000000292e+00 5.339107863199999748e+00 9.561979999999999791e+01 9.417759999999999820e+01
4.742405999999999899e+00 5.341416495999999903e+00 9.562239999999999895e+01 9.417539999999999623e+01
4.751172000000000395e+00 5.343725128799999169e+00 9.562699999999999534e+01 9.417180000000000462e+01
4.759938000000000002e+00 5.346033761599999323e+00 9.562949999999999307e+01 9.416970000000000596e+01
4.768704000000000498e+00 5.348313171200000049e+00 9.563379999999999370e+01 9.416599999999999682e+01
4.777470000000000105e+00 5.350592580799999887e+00 9.563530000000000086e+01 9.416389999999999816e+01
4.786236000000000601e+00 5.352871990399999724e+00 9.563899999999999579e+01 9.416020000000000323e+01
4.795002000000000209e+00 5.355122176799999245e+00 9.564060000000000628e+01 9.415800000000000125e+01
4.803768000000000704e+00 5.357372363199999654e+00 9.564419999999999789e+01 9.415430000000000632e+01
4.812534000000000312e+00 5.359622549600000063e+00 9.564589999999999748e+01 9.415200000000000102e+01
4.821300000000000807e+00 5.361872735999999584e+00 9.564950000000000330e+01 9.414830000000000609e+01
4.830066000000000415e+00 5.363859913599999807e+00 9.571219999999999573e+01 9.419589999999999463e+01
4.838832000000000022e+00 5.366022430400000154e+00 9.568760000000000332e+01 9.418229999999999791e+01
4.847598000000000518e+00 5.368272616799999675e+00 9.568640000000000612e+01 9.418000000000000682e+01
4.856364000000000125e+00 5.370464356799999450e+00 9.568110000000000070e+01 9.417529999999999291e+01
4.865130000000000621e+00 5.372714543199998971e+00 9.568149999999999977e+01 9.417379999999999995e+01
4.873896000000000228e+00 5.374906283199999635e+00 9.567730000000000246e+01 9.416979999999999507e+01
4.882662000000000724e+00 5.377098023199999410e+00 9.567749999999999488e+01 9.416809999999999548e+01
4.891428000000000331e+00 5.379260539999999757e+00 9.567369999999999663e+01 9.416429999999999723e+01
4.900194000000000827e+00 5.381423056800000104e+00 9.567379999999999995e+01 9.416249999999999432e+01
4.908960000000000434e+00 5.383556350399999246e+00 9.567010000000000502e+01 9.415890000000000271e+01
4.917726000000000042e+00 5.385718867199999593e+00 9.567000000000000171e+01 9.415689999999999316e+01
4.926492000000000537e+00 5.387852160799999623e+00 9.566649999999999920e+01 9.415340000000000487e+01
4.935257999999999257e+00 5.389985454399999654e+00 9.566630000000000678e+01 9.415139999999999532e+01
4.944023999999999752e+00 5.392089524800000255e+00 9.566289999999999338e+01 9.414790000000000703e+01
4.952789999999999360e+00 5.394222818399999397e+00 9.566249999999999432e+01 9.414579999999999416e+01
4.961555999999999855e+00 5.396297665599999682e+00 9.565919999999999845e+01 9.414230000000000587e+01
4.970321999999999463e+00 5.398401736000000284e+00 9.565879999999999939e+01 9.414010000000000389e+01
4.979087999999999958e+00 5.400476583199999681e+00 9.565550000000000352e+01 9.413670000000000471e+01
4.987853999999999566e+00 5.402580653600000282e+00 9.565510000000000446e+01 9.413819999999999766e+01
4.996619999999999173e+00 5.404626277599999362e+00 9.565179999999999438e+01 9.414209999999999923e+01
5.005385999999999669e+00 5.406701124799999647e+00 9.565130000000000621e+01 9.414719999999999800e+01
5.014151999999999276e+00 5.408746748799999615e+00 9.564809999999999945e+01 9.415120000000000289e+01
5.022917999999999772e+00 5.410792372800000471e+00 9.564759999999999707e+01 9.415640000000000498e+01
5.031683999999999379e+00 5.412837996799999551e+00 9.564440000000000452e+01 9.416049999999999898e+01
5.040449999999999875e+00 5.414883620799999520e+00 9.564379999999999882e+01 9.416570000000000107e+01
5.049215999999999482e+00 5.417046137599999867e+00 9.560360000000000014e+01 9.416740000000000066e+01
5.057981999999999978e+00 5.418916422399999711e+00 9.558010000000000161e+01 9.415569999999999595e+01
5.066747999999999585e+00 5.420962046399999679e+00 9.557699999999999818e+01 9.415210000000000434e+01
5.075514000000000081e+00 5.422920000800000473e+00 9.556589999999999918e+01 9.414889999999999759e+01
5.084279999999999688e+00 5.424936401599999236e+00 9.555970000000000653e+01 9.414619999999999322e+01
5.093045999999999296e+00 5.426894356000000030e+00 9.554999999999999716e+01 9.414360000000000639e+01
5.101811999999999792e+00 5.428881533599999365e+00 9.554380000000000450e+01 9.414069999999999538e+01
5.110577999999999399e+00 5.430810264799999842e+00 9.553459999999999752e+01 9.413840000000000430e+01
5.119343999999999895e+00 5.432768219199999749e+00 9.552819999999999823e+01 9.413549999999999329e+01
5.128109999999999502e+00 5.434696950399999338e+00 9.551919999999999789e+01 9.413330000000000553e+01
5.136875999999999998e+00 5.436625681599999815e+00 9.551269999999999527e+01 9.413030000000000541e+01
5.145641999999999605e+00 5.438554412799999405e+00 9.550379999999999825e+01 9.412820000000000675e+01
5.154408000000000101e+00 5.440453920799999565e+00 9.549729999999999563e+01 9.412520000000000664e+01
5.163173999999999708e+00 5.442353428799999726e+00 9.548850000000000193e+01 9.412869999999999493e+01
5.171939999999999316e+00 5.444282159999999315e+00 9.548189999999999600e+01 9.413230000000000075e+01
5.180705999999999811e+00 5.446152444800000048e+00 9.547320000000000562e+01 9.413710000000000377e+01
5.189471999999999419e+00 5.448051952800000208e+00 9.546659999999999968e+01 9.414069999999999538e+01
5.198237999999999914e+00 5.449893014399999736e+00 9.545799999999999841e+01 9.414549999999999841e+01
5.207003999999999522e+00 5.451792522399999896e+00 9.545140000000000668e+01 9.414929999999999666e+01
5.215770000000000017e+00 5.453633584000000312e+00 9.544289999999999452e+01 9.415409999999999968e+01
5.224535999999999625e+00 5.455474645599998951e+00 9.543619999999999948e+01 9.415789999999999793e+01
5.233302000000000120e+00 5.457315707199999366e+00 9.542709999999999582e+01 9.416280000000000427e+01
5.242067999999999728e+00 5.459156768799999782e+00 9.541970000000000596e+01 9.416670000000000584e+01
5.250834000000000223e+00 5.460997830400000197e+00 9.541070000000000562e+01 9.417159999999999798e+01
5.259599999999999831e+00 5.462809668799999407e+00 9.540330000000000155e+01 9.417549999999999955e+01
5.268365999999999438e+00 5.465235194399999052e+00 9.568019999999999925e+01 9.417810000000000059e+01
5.277131999999999934e+00 5.466871693599999027e+00 9.567680000000000007e+01 9.416370000000000573e+01
5.285897999999999541e+00 5.468683532000000014e+00 9.568099999999999739e+01 9.416320000000000334e+01
5.294664000000000037e+00 5.470436923999999479e+00 9.568439999999999657e+01 9.415789999999999793e+01
5.303429999999999644e+00 5.472248762399999578e+00 9.568940000000000623e+01 9.415579999999999927e+01
5.312196000000000140e+00 5.473972931199999614e+00 9.569350000000000023e+01 9.415139999999999532e+01
5.320961999999999748e+00 5.475755546399999396e+00 9.569849999999999568e+01 9.414919999999999334e+01
5.329728000000000243e+00 5.477450491999999116e+00 9.570269999999999300e+01 9.414509999999999934e+01
5.338493999999999851e+00 5.479203883999999469e+00 9.570749999999999602e+01 9.414300000000000068e+01
5.347259999999999458e+00 5.480898829600000077e+00 9.571189999999999998e+01 9.413920000000000243e+01
5.356025999999999954e+00 5.482622998400000114e+00 9.571659999999999968e+01 9.413700000000000045e+01
5.364791999999999561e+00 5.484317943999999834e+00 9.572100000000000364e+01 9.413339999999999463e+01
5.373558000000000057e+00 5.486012889599999554e+00 9.572580000000000666e+01 9.413120000000000687e+01
5.382323999999999664e+00 5.487707835200000162e+00 9.573019999999999641e+01 9.412770000000000437e+01
5.391090000000000160e+00 5.489402780799999881e+00 9.573489999999999611e+01 9.412550000000000239e+01
5.399855999999999767e+00 5.491068503200000173e+00 9.573930000000000007e+01 9.412220000000000653e+01
5.408622000000000263e+00 5.492734225599999576e+00 9.574399999999999977e+01 9.412000000000000455e+01
5.417387999999999870e+00 5.494399947999998979e+00 9.574850000000000705e+01 9.411679999999999779e+01
5.426154000000000366e+00 5.496065670399999270e+00 9.575310000000000343e+01 9.411459999999999582e+01
5.434919999999999973e+00 5.497702169599999245e+00 9.575759999999999650e+01 9.411150000000000659e+01
5.443685999999999581e+00 5.499338668799999219e+00 9.576220000000000709e+01 9.410939999999999372e+01
5.452452000000000076e+00 5.500975167999999194e+00 9.576659999999999684e+01 9.410639999999999361e+01
5.461217999999999684e+00 5.502611667199999168e+00 9.576919999999999789e+01 9.410429999999999495e+01
5.469984000000000179e+00 5.504248166399999143e+00 9.576990000000000691e+01 9.410139999999999816e+01
5.478749999999999787e+00 5.505855442399999689e+00 9.576670000000000016e+01 9.409929999999999950e+01
5.487516000000000282e+00 5.507141263200000303e+00 9.569660000000000366e+01 9.416740000000000066e+01
5.496281999999999890e+00 5.508631646399999582e+00 9.569429999999999836e+01 9.416580000000000439e+01
5.505048000000000386e+00 5.510238922400000128e+00 9.569799999999999329e+01 9.416830000000000211e+01
5.513813999999999993e+00 5.511816975199999469e+00 9.570050000000000523e+01 9.417230000000000700e+01
5.522580000000000489e+00 5.513453474399999443e+00 9.570489999999999498e+01 9.417570000000000618e+01
5.531346000000000096e+00 5.515031527199999672e+00 9.570810000000000173e+01 9.418000000000000682e+01
5.540111999999999703e+00 5.516638803199999330e+00 9.571240000000000236e+01 9.418330000000000268e+01
5.548878000000000199e+00 5.518216855999999559e+00 9.571569999999999823e+01 9.418770000000000664e+01
5.557643999999999807e+00 5.519765685599999472e+00 9.571989999999999554e+01 9.419100000000000250e+01
5.566410000000000302e+00 5.521314515199999384e+00 9.572329999999999472e+01 9.419549999999999557e+01
5.575175999999999910e+00 5.522892567999999613e+00 9.572740000000000293e+01 9.419880000000000564e+01
5.583942000000000405e+00 5.524412174399999209e+00 9.573080000000000211e+01 9.420329999999999870e+01
5.592708000000000013e+00 5.525961004000000010e+00 9.573480000000000700e+01 9.420740000000000691e+01
5.601474000000000508e+00 5.527509833599999922e+00 9.573829999999999529e+01 9.421320000000000050e+01
5.610240000000000116e+00 5.529029439999999518e+00 9.574230000000000018e+01 9.421790000000000020e+01
5.619005999999999723e+00 5.530549046400000002e+00 9.574569999999999936e+01 9.422369999999999379e+01
5.627772000000000219e+00 5.532068652799999597e+00 9.574970000000000425e+01 9.422830000000000439e+01
5.636537999999999826e+00 5.533588259199999193e+00 9.575310000000000343e+01 9.423409999999999798e+01
5.645304000000000322e+00 5.535078642399999360e+00 9.575709999999999411e+01 9.423869999999999436e+01
5.654069999999999929e+00 5.536569025599999527e+00 9.576049999999999329e+01 9.424439999999999884e+01
5.662836000000000425e+00 5.538088632000000011e+00 9.576439999999999486e+01 9.424899999999999523e+01
5.671602000000000032e+00 5.539549791999999862e+00 9.576779999999999404e+01 9.425469999999999970e+01
5.680368000000000528e+00 5.541040175200000029e+00 9.577160000000000650e+01 9.425920000000000698e+01
5.689134000000000135e+00 5.542530558399999308e+00 9.577219999999999800e+01 9.426479999999999393e+01
5.697900000000000631e+00 5.543991718399999158e+00 9.577290000000000703e+01 9.426930000000000121e+01
5.706666000000000238e+00 5.545598994399999704e+00 9.574060000000000059e+01 9.446659999999999968e+01
5.715431999999999846e+00 5.547030931200000126e+00 9.572780000000000200e+01 9.446649999999999636e+01
5.724198000000000341e+00 5.548521314400000293e+00 9.572220000000000084e+01 9.447129999999999939e+01
5.732963999999999949e+00 5.549982474400000143e+00 9.571479999999999677e+01 9.447539999999999338e+01
5.741730000000000445e+00 5.551472857599999422e+00 9.570959999999999468e+01 9.448080000000000211e+01
5.750496000000000052e+00 5.552934017599999272e+00 9.570300000000000296e+01 9.448460000000000036e+01
5.759262000000000548e+00 5.554395177599999123e+00 9.569780000000000086e+01 9.448650000000000659e+01
5.768028000000000155e+00 5.555827114399999545e+00 9.569150000000000489e+01 9.448749999999999716e+01
5.776794000000000651e+00 5.557229827999999650e+00 9.568630000000000280e+01 9.448940000000000339e+01
5.785560000000000258e+00 5.558661764799999183e+00 9.568019999999999925e+01 9.449039999999999395e+01
5.794325999999999866e+00 5.560064478399999288e+00 9.567489999999999384e+01 9.449230000000000018e+01
5.803092000000000361e+00 5.561496415199999710e+00 9.566880000000000450e+01 9.449330000000000496e+01
5.811857999999999969e+00 5.562899128799999815e+00 9.566349999999999909e+01 9.449519999999999698e+01
5.820624000000000464e+00 5.564301842399999920e+00 9.565749999999999886e+01 9.449590000000000600e+01
5.829390000000000072e+00 5.565675332799999708e+00 9.565219999999999345e+01 9.449699999999999989e+01
5.838156000000000567e+00 5.567078046399999813e+00 9.564629999999999654e+01 9.449739999999999895e+01
5.846922000000000175e+00 5.568451536799999602e+00 9.564100000000000534e+01 9.449850000000000705e+01
5.855688000000000670e+00 5.569825027199999390e+00 9.563509999999999422e+01 9.449880000000000280e+01
5.864454000000000278e+00 5.571198517600000066e+00 9.562980000000000302e+01 9.449989999999999668e+01
5.873220000000000773e+00 5.572572007999999855e+00 9.562359999999999616e+01 9.450020000000000664e+01
5.881986000000000381e+00 5.573916275199999326e+00 9.561719999999999686e+01 9.450119999999999720e+01
5.890751999999999988e+00 5.575289765600000003e+00 9.561029999999999518e+01 9.450149999999999295e+01
5.899518000000000484e+00 5.576634032799999474e+00 9.560399999999999920e+01 9.450249999999999773e+01
5.908284000000000091e+00 5.577978299999999834e+00 9.559709999999999752e+01 9.450270000000000437e+01
5.917050000000000587e+00 5.579293343999999877e+00 9.559080000000000155e+01 9.450369999999999493e+01
5.925816000000000194e+00 5.580403825599999479e+00 9.564449999999999363e+01 9.444429999999999836e+01
5.934582000000000690e+00 5.581660423199999777e+00 9.563710000000000377e+01 9.444350000000000023e+01
5.943348000000000297e+00 5.582975467199999819e+00 9.563020000000000209e+01 9.444350000000000023e+01
5.952114000000000793e+00 5.584290511199999862e+00 9.562369999999999948e+01 9.444480000000000075e+01
5.960880000000000400e+00 5.585664001599999651e+00 9.561690000000000111e+01 9.444509999999999650e+01
5.969646000000000008e+00 5.586979045599999694e+00 9.561069999999999425e+01 9.444660000000000366e+01
5.978412000000000504e+00 5.588294089599999737e+00 9.560410000000000252e+01 9.444639999999999702e+01
5.987178000000000111e+00 5.589579910399999463e+00 9.559810000000000230e+01 9.444740000000000180e+01
5.995944000000000607e+00 5.590865731200000077e+00 9.559159999999999968e+01 9.444719999999999516e+01
6.004710000000000214e+00 5.592151551999999803e+00 9.558559999999999945e+01 9.444809999999999661e+01
6.013476000000000710e+00 5.593437372799999530e+00 9.557920000000000016e+01 9.444799999999999329e+01
6.022242000000000317e+00 5.594693970399999827e+00 9.557330000000000325e+01 9.444889999999999475e+01
6.031007999999999925e+00 5.595979791199999553e+00 9.556690000000000396e+01 9.444880000000000564e+01
6.039773999999999532e+00 5.597236388799999851e+00 9.556109999999999616e+01 9.444970000000000709e+01
6.048539999999999139e+00 5.598492986399999261e+00 9.555480000000000018e+01 9.444960000000000377e+01
6.057305999999999635e+00 5.599749584000000446e+00 9.554900000000000659e+01 9.445050000000000523e+01
6.066071999999999242e+00 5.601006181599999856e+00 9.554279999999999973e+01 9.445029999999999859e+01
6.074837999999999738e+00 5.602233555999998948e+00 9.553700000000000614e+01 9.445120000000000005e+01
6.083603999999999346e+00 5.603460930399999818e+00 9.553090000000000259e+01 9.445099999999999341e+01
6.092369999999999841e+00 5.604717527999999227e+00 9.552519999999999811e+01 9.445189999999999486e+01
6.101135999999999449e+00 5.605944902400000096e+00 9.551909999999999457e+01 9.445180000000000575e+01
6.109901999999999944e+00 5.607143053599999760e+00 9.551349999999999341e+01 9.445260000000000389e+01
6.118667999999999552e+00 5.608370427999999741e+00 9.550740000000000407e+01 9.445250000000000057e+01
6.127434000000000047e+00 5.609597802399999722e+00 9.550190000000000623e+01 9.445329999999999870e+01
6.136199999999999655e+00 5.610795953599999386e+00 9.549590000000000600e+01 9.445350000000000534e+01
6.144965999999999262e+00 5.611614203199999373e+00 9.573350000000000648e+01 9.441509999999999536e+01
6.153731999999999758e+00 5.612695461600000435e+00 9.572220000000000084e+01 9.441240000000000521e+01
6.162497999999999365e+00 5.613893612799999211e+00 9.571680000000000632e+01 9.441310000000000002e+01
6.171263999999999861e+00 5.615033317600000018e+00 9.570980000000000132e+01 9.441249999999999432e+01
6.180029999999999468e+00 5.616260691999999999e+00 9.570480000000000587e+01 9.441320000000000334e+01
6.188795999999999964e+00 5.617429620000000234e+00 9.569830000000000325e+01 9.441289999999999338e+01
6.197561999999999571e+00 5.618598547999999582e+00 9.569350000000000023e+01 9.441349999999999909e+01
6.206328000000000067e+00 5.619738252799999501e+00 9.568710000000000093e+01 9.441330000000000666e+01
6.215093999999999674e+00 5.620907180799999736e+00 9.568240000000000123e+01 9.441389999999999816e+01
6.223859999999999282e+00 5.622046885599999655e+00 9.567610000000000525e+01 9.441370000000000573e+01
6.232625999999999777e+00 5.623186590399999574e+00 9.567130000000000223e+01 9.441440000000000055e+01
6.241391999999999385e+00 5.624326295199999493e+00 9.566519999999999868e+01 9.441419999999999391e+01
6.250157999999999880e+00 5.625465999999999411e+00 9.566039999999999566e+01 9.441479999999999961e+01
6.258923999999999488e+00 5.626576481599999013e+00 9.565430000000000632e+01 9.441459999999999297e+01
6.267689999999999984e+00 5.627716186399999820e+00 9.564950000000000330e+01 9.441530000000000200e+01
6.276455999999999591e+00 5.628826668000000311e+00 9.564350000000000307e+01 9.441509999999999536e+01
6.285222000000000087e+00 5.629966372799999341e+00 9.563880000000000337e+01 9.441570000000000107e+01
6.293987999999999694e+00 5.631047631199999515e+00 9.563280000000000314e+01 9.441549999999999443e+01
6.302754000000000190e+00 5.632187336000000322e+00 9.562810000000000343e+01 9.441610000000000014e+01
6.311519999999999797e+00 5.633268594399999607e+00 9.562210000000000321e+01 9.441599999999999682e+01
6.320285999999999405e+00 5.634379076000000097e+00 9.561750000000000682e+01 9.441660000000000252e+01
6.329051999999999900e+00 5.635460334400000271e+00 9.561159999999999570e+01 9.441670000000000584e+01
6.337817999999999508e+00 5.636570815999999873e+00 9.560689999999999600e+01 9.441790000000000305e+01
6.346584000000000003e+00 5.637622851199999729e+00 9.560110000000000241e+01 9.441840000000000543e+01
6.355349999999999611e+00 5.638733332799999332e+00 9.559650000000000603e+01 9.441960000000000264e+01
6.364116000000000106e+00 5.639814591199999505e+00 9.579699999999999704e+01 9.440420000000000300e+01
6.372881999999999714e+00 5.640778956800000188e+00 9.579470000000000596e+01 9.440170000000000528e+01
6.381648000000000209e+00 5.641830992000000045e+00 9.579309999999999548e+01 9.440109999999999957e+01
6.390413999999999817e+00 5.642883027199999013e+00 9.578759999999999764e+01 9.440120000000000289e+01
6.399179999999999424e+00 5.643964285600000075e+00 9.578230000000000643e+01 9.440109999999999957e+01
6.407945999999999920e+00 5.645016320799999932e+00 9.577729999999999677e+01 9.440139999999999532e+01
6.416711999999999527e+00 5.646068355999999788e+00 9.577209999999999468e+01 9.440120000000000289e+01
6.425478000000000023e+00 5.647120391199999645e+00 9.576739999999999498e+01 9.440170000000000528e+01
6.434243999999999630e+00 5.648143203200000073e+00 9.576220000000000709e+01 9.440149999999999864e+01
6.443010000000000126e+00 5.649166015199999613e+00 9.575749999999999318e+01 9.440189999999999770e+01
6.451775999999999733e+00 5.650188827199999153e+00 9.575230000000000530e+01 9.440179999999999438e+01
6.460542000000000229e+00 5.651211639199999581e+00 9.574769999999999470e+01 9.440229999999999677e+01
6.469307999999999836e+00 5.652234451200000009e+00 9.574250000000000682e+01 9.440210000000000434e+01
6.478074000000000332e+00 5.653257263200000438e+00 9.573789999999999623e+01 9.440260000000000673e+01
6.486839999999999939e+00 5.654250851999999661e+00 9.573269999999999413e+01 9.440240000000000009e+01
6.495605999999999547e+00 5.655273663999999201e+00 9.572820000000000107e+01 9.440290000000000248e+01
6.504372000000000043e+00 5.656267252800000200e+00 9.572299999999999898e+01 9.440269999999999584e+01
6.513137999999999650e+00 5.657260841600000312e+00 9.571859999999999502e+01 9.440319999999999823e+01
6.521904000000000146e+00 5.658254430399999535e+00 9.571339999999999293e+01 9.440340000000000487e+01
6.530669999999999753e+00 5.659248019199999646e+00 9.570900000000000318e+01 9.440439999999999543e+01
6.539436000000000249e+00 5.660241607999999758e+00 9.570390000000000441e+01 9.440479999999999450e+01
6.548201999999999856e+00 5.661205973599999552e+00 9.569950000000000045e+01 9.440579999999999927e+01
6.556968000000000352e+00 5.662199562399999664e+00 9.569440000000000168e+01 9.440619999999999834e+01
6.565733999999999959e+00 5.663163927999999459e+00 9.568999999999999773e+01 9.440730000000000643e+01
6.574500000000000455e+00 5.664128293599999253e+00 9.568500000000000227e+01 9.440760000000000218e+01
6.583266000000000062e+00 5.665121882399999365e+00 9.580129999999999768e+01 9.439400000000000546e+01
6.592031999999999670e+00 5.665969355199999669e+00 9.579890000000000327e+01 9.439100000000000534e+01
6.600798000000000165e+00 5.666933720800000351e+00 9.579840000000000089e+01 9.439119999999999777e+01
6.609563999999999773e+00 5.667868863199999829e+00 9.579670000000000130e+01 9.439060000000000628e+01
6.618330000000000268e+00 5.668862451999999053e+00 9.579640000000000555e+01 9.439109999999999445e+01
6.627095999999999876e+00 5.669797594399999419e+00 9.579510000000000502e+01 9.439069999999999538e+01
6.635862000000000371e+00 5.670761960000000101e+00 9.579489999999999839e+01 9.439119999999999777e+01
6.644627999999999979e+00 5.671697102399999579e+00 9.579149999999999920e+01 9.439090000000000202e+01
6.653394000000000474e+00 5.672632244799999945e+00 9.578759999999999764e+01 9.439140000000000441e+01
6.662160000000000082e+00 5.673538163999999995e+00 9.578260000000000218e+01 9.439109999999999445e+01
6.670925999999999689e+00 5.674473306399999473e+00 9.577859999999999729e+01 9.439159999999999684e+01
6.679692000000000185e+00 5.675379225599999522e+00 9.577370000000000516e+01 9.439140000000000441e+01
6.688457999999999792e+00 5.676314367999999888e+00 9.576970000000000027e+01 9.439190000000000680e+01
6.697224000000000288e+00 5.677220287199999937e+00 9.576489999999999725e+01 9.439170000000000016e+01
6.705989999999999895e+00 5.678126206399999987e+00 9.576090000000000657e+01 9.439220000000000255e+01
6.714756000000000391e+00 5.679032125600000036e+00 9.575610000000000355e+01 9.439190000000000680e+01
6.723521999999999998e+00 5.679938044800000085e+00 9.575209999999999866e+01 9.439239999999999498e+01
6.732288000000000494e+00 5.680814740799999818e+00 9.574729999999999563e+01 9.439220000000000255e+01
6.741054000000000102e+00 5.681720659999998979e+00 9.574339999999999407e+01 9.439310000000000400e+01
6.749820000000000597e+00 5.682597355999999600e+00 9.573869999999999436e+01 9.439339999999999975e+01
6.758586000000000205e+00 5.683503275199999649e+00 9.573480000000000700e+01 9.439440000000000452e+01
6.767351999999999812e+00 5.684379971199999382e+00 9.573009999999999309e+01 9.439470000000000027e+01
6.776118000000000308e+00 5.685256667200000003e+00 9.572620000000000573e+01 9.439560000000000173e+01
6.784883999999999915e+00 5.686133363199999735e+00 9.572150000000000603e+01 9.439589999999999748e+01
6.793650000000000411e+00 5.687010059199999468e+00 9.571769999999999357e+01 9.439679999999999893e+01
6.802416000000000018e+00 5.687857531999999772e+00 9.580400000000000205e+01 9.439300000000000068e+01
6.811182000000000514e+00 5.688646558399999442e+00 9.580219999999999914e+01 9.439079999999999870e+01
6.819948000000000121e+00 5.689494031199999746e+00 9.580070000000000618e+01 9.439039999999999964e+01
6.828714000000000617e+00 5.690341504000000050e+00 9.579999999999999716e+01 9.439029999999999632e+01
6.837480000000000224e+00 5.691218199999999783e+00 9.579879999999999995e+01 9.439019999999999300e+01
6.846245999999999832e+00 5.692065672800000087e+00 9.579749999999999943e+01 9.439039999999999964e+01
6.855012000000000327e+00 5.692942368799999819e+00 9.579300000000000637e+01 9.439029999999999632e+01
6.863777999999999935e+00 5.693760618399999807e+00 9.578929999999999723e+01 9.439060000000000628e+01
6.872544000000000430e+00 5.694608091200000111e+00 9.578480000000000416e+01 9.439039999999999964e+01
6.881310000000000038e+00 5.695455564000000415e+00 9.578109999999999502e+01 9.439079999999999870e+01
6.890076000000000533e+00 5.696273813600000402e+00 9.577670000000000528e+01 9.439060000000000628e+01
6.898842000000000141e+00 5.697092063200000389e+00 9.577299999999999613e+01 9.439100000000000534e+01
6.907608000000000636e+00 5.697939535999998917e+00 9.576860000000000639e+01 9.439090000000000202e+01
6.916374000000000244e+00 5.698757785599998904e+00 9.576500000000000057e+01 9.439119999999999777e+01
6.925140000000000740e+00 5.699576035199998891e+00 9.576049999999999329e+01 9.439109999999999445e+01
6.933906000000000347e+00 5.700365061599999450e+00 9.575700000000000500e+01 9.439149999999999352e+01
6.942671999999999954e+00 5.701183311199999437e+00 9.575260000000000105e+01 9.439170000000000016e+01
6.951438000000000450e+00 5.702001560799999424e+00 9.574899999999999523e+01 9.439260000000000161e+01
6.960204000000000057e+00 5.702790587199999095e+00 9.574469999999999459e+01 9.439279999999999404e+01
6.968970000000000553e+00 5.703608836799999082e+00 9.574110000000000298e+01 9.439369999999999550e+01
6.977736000000000161e+00 5.704397863200000529e+00 9.573680000000000234e+01 9.439390000000000214e+01
6.986502000000000656e+00 5.705186889600000200e+00 9.573329999999999984e+01 9.439480000000000359e+01
6.995268000000000264e+00 5.705975915999999870e+00 9.572899999999999920e+01 9.439499999999999602e+01
7.004034000000000759e+00 5.706764942400000429e+00 9.572549999999999670e+01 9.439579999999999416e+01
7.012800000000000367e+00 5.707553968800000099e+00 9.572119999999999607e+01 9.439610000000000412e+01
7.021565999999999974e+00 5.708342995199999770e+00 9.580329999999999302e+01 9.439149999999999352e+01
7.030332000000000470e+00 5.709015128799999950e+00 9.580100000000000193e+01 9.438880000000000337e+01
7.039098000000000077e+00 5.709804155199999620e+00 9.580029999999999291e+01 9.438899999999999579e+01
7.047864000000000573e+00 5.710563958399999862e+00 9.579619999999999891e+01 9.438840000000000430e+01
7.056630000000000180e+00 5.711352984799999533e+00 9.579269999999999641e+01 9.438880000000000337e+01
7.065396000000000676e+00 5.712142011200000091e+00 9.578839999999999577e+01 9.438849999999999341e+01
7.074162000000000283e+00 5.712901814399999445e+00 9.578509999999999991e+01 9.438890000000000668e+01
7.082928000000000779e+00 5.713661617599999687e+00 9.578100000000000591e+01 9.438859999999999673e+01
7.091694000000000386e+00 5.714421420799999929e+00 9.577769999999999584e+01 9.438909999999999911e+01
7.100460000000000882e+00 5.715181223999999283e+00 9.577360000000000184e+01 9.438880000000000337e+01
7.109226000000000489e+00 5.715941027199999525e+00 9.577030000000000598e+01 9.438920000000000243e+01
7.117992000000000097e+00 5.716671607199999450e+00 9.576619999999999777e+01 9.438899999999999579e+01
7.126757999999999704e+00 5.717431410399999692e+00 9.576290000000000191e+01 9.438949999999999818e+01
7.135523999999999312e+00 5.718161990400000505e+00 9.575889999999999702e+01 9.438920000000000243e+01
7.144289999999999807e+00 5.718892570400000430e+00 9.575570000000000448e+01 9.438989999999999725e+01
7.153055999999999415e+00 5.719623150400000355e+00 9.575169999999999959e+01 9.439010000000000389e+01
7.161821999999999910e+00 5.720382953599999709e+00 9.574840000000000373e+01 9.439090000000000202e+01
7.170587999999999518e+00 5.721084310399999318e+00 9.574450000000000216e+01 9.439109999999999445e+01
7.179354000000000013e+00 5.721814890399999243e+00 9.574120000000000630e+01 9.439190000000000680e+01
7.188119999999999621e+00 5.722545470399999168e+00 9.573730000000000473e+01 9.439209999999999923e+01
7.196885999999999228e+00 5.723276050399999093e+00 9.573409999999999798e+01 9.439289999999999736e+01
7.205651999999999724e+00 5.723977407199999590e+00 9.573019999999999641e+01 9.439310000000000400e+01
7.214417999999999331e+00 5.724707987199999515e+00 9.572700000000000387e+01 9.439390000000000214e+01
7.223183999999999827e+00 5.725409344000000011e+00 9.572310000000000230e+01 9.439409999999999457e+01
7.231949999999999434e+00 5.726139923999999937e+00 9.571999999999999886e+01 9.439480000000000359e+01
7.240715999999999930e+00 5.726812057600000117e+00 9.579680000000000462e+01 9.439619999999999322e+01
7.249481999999999537e+00 5.727425744799999663e+00 9.579200000000000159e+01 9.439440000000000452e+01
7.258248000000000033e+00 5.728127101599999271e+00 9.578789999999999338e+01 9.439390000000000214e+01
7.267013999999999641e+00 5.728828458399999768e+00 9.578440000000000509e+01 9.439390000000000214e+01
7.275779999999999248e+00 5.729529815200000264e+00 9.578050000000000352e+01 9.439369999999999550e+01
7.284545999999999744e+00 5.730231171999999873e+00 9.577729999999999677e+01 9.439400000000000546e+01
7.293311999999999351e+00 5.730932528799999481e+00 9.577349999999999852e+01 9.439379999999999882e+01
7.302077999999999847e+00 5.731633885599999978e+00 9.577060000000000173e+01 9.439409999999999457e+01
7.310843999999999454e+00 5.732306019199999270e+00 9.576690000000000680e+01 9.439390000000000214e+01
7.319609999999999950e+00 5.732978152799999449e+00 9.576390000000000668e+01 9.439430000000000121e+01
7.328375999999999557e+00 5.733650286399999629e+00 9.576019999999999754e+01 9.439419999999999789e+01
7.337142000000000053e+00 5.734322419999999809e+00 9.575730000000000075e+01 9.439490000000000691e+01
7.345907999999999660e+00 5.734994553599999989e+00 9.575350000000000250e+01 9.439509999999999934e+01
7.354674000000000156e+00 5.735666687200000169e+00 9.575069999999999482e+01 9.439579999999999416e+01
7.363439999999999763e+00 5.736338820799999461e+00 9.574689999999999657e+01 9.439600000000000080e+01
7.372205999999999371e+00 5.736981731199999324e+00 9.574410000000000309e+01 9.439679999999999893e+01
7.380971999999999866e+00 5.737653864800000392e+00 9.574039999999999395e+01 9.439700000000000557e+01
7.389737999999999474e+00 5.738325998399999683e+00 9.573760000000000048e+01 9.439770000000000039e+01
7.398503999999999969e+00 5.738968908799999546e+00 9.573390000000000555e+01 9.439790000000000703e+01
7.407269999999999577e+00 5.739611819199999410e+00 9.573109999999999786e+01 9.439860000000000184e+01
7.416036000000000072e+00 5.740283952799999589e+00 9.572750000000000625e+01 9.439879999999999427e+01
7.424801999999999680e+00 5.740926863199999453e+00 9.572469999999999857e+01 9.439950000000000330e+01
7.433568000000000175e+00 5.741569773600000204e+00 9.572100000000000364e+01 9.439969999999999573e+01
7.442333999999999783e+00 5.742212684000000067e+00 9.571829999999999927e+01 9.440040000000000475e+01
7.451099999999999390e+00 5.742855594399999930e+00 9.571469999999999345e+01 9.440049999999999386e+01
7.459865999999999886e+00 5.743469281599999476e+00 9.578610000000000468e+01 9.439969999999999573e+01
7.468631999999999493e+00 5.744024522400000166e+00 9.578100000000000591e+01 9.439740000000000464e+01
7.477397999999999989e+00 5.744667432800000029e+00 9.577790000000000248e+01 9.439749999999999375e+01
7.486163999999999596e+00 5.745281119999999575e+00 9.577400000000000091e+01 9.439700000000000557e+01
7.494930000000000092e+00 5.745953253599999755e+00 9.577110000000000412e+01 9.439740000000000464e+01
7.503695999999999700e+00 5.746566940800000189e+00 9.576749999999999829e+01 9.439709999999999468e+01
7.512462000000000195e+00 5.747209851200000053e+00 9.576470000000000482e+01 9.439740000000000464e+01
7.521227999999999803e+00 5.747823538399999599e+00 9.576130000000000564e+01 9.439719999999999800e+01
7.529994000000000298e+00 5.748437225599999145e+00 9.575860000000000127e+01 9.439749999999999375e+01
7.538759999999999906e+00 5.749050912799999580e+00 9.575530000000000541e+01 9.439759999999999707e+01
7.547525999999999513e+00 5.749664600000000014e+00 9.575260000000000105e+01 9.439839999999999520e+01
7.556292000000000009e+00 5.750249064000000132e+00 9.574920000000000186e+01 9.439849999999999852e+01
7.565057999999999616e+00 5.750862751199999678e+00 9.574649999999999750e+01 9.439919999999999334e+01
7.573824000000000112e+00 5.751476438399999225e+00 9.574320000000000164e+01 9.439939999999999998e+01
7.582589999999999719e+00 5.752060902400000231e+00 9.574049999999999727e+01 9.440009999999999479e+01
7.591356000000000215e+00 5.752674589599999777e+00 9.573720000000000141e+01 9.440019999999999811e+01
7.600121999999999822e+00 5.753259053599999895e+00 9.573460000000000036e+01 9.440089999999999293e+01
7.608888000000000318e+00 5.753843517600000013e+00 9.573130000000000450e+01 9.440109999999999957e+01
7.617653999999999925e+00 5.754457204799999559e+00 9.572860000000000014e+01 9.440170000000000528e+01
7.626419999999999533e+00 5.755041668799999677e+00 9.572539999999999338e+01 9.440189999999999770e+01
7.635186000000000028e+00 5.755626132799999795e+00 9.572280000000000655e+01 9.440260000000000673e+01
7.643951999999999636e+00 5.756210596799999912e+00 9.571949999999999648e+01 9.440269999999999584e+01
7.652718000000000131e+00 5.756795060800000030e+00 9.571689999999999543e+01 9.440340000000000487e+01
7.661483999999999739e+00 5.757350301599999831e+00 9.571370000000000289e+01 9.440349999999999397e+01
7.670250000000000234e+00 5.757934765599999949e+00 9.571110000000000184e+01 9.440420000000000300e+01
7.679015999999999842e+00 5.758490006399999750e+00 9.577169999999999561e+01 9.440170000000000528e+01
7.687782000000000338e+00 5.758986800799999806e+00 9.576779999999999404e+01 9.439990000000000236e+01
7.696547999999999945e+00 5.759571264799999035e+00 9.576420000000000243e+01 9.439950000000000330e+01
7.705314000000000441e+00 5.760126505599999724e+00 9.576139999999999475e+01 9.439950000000000330e+01
7.714080000000000048e+00 5.760710969599999842e+00 9.575799999999999557e+01 9.439929999999999666e+01
7.722845999999999655e+00 5.761295433599999072e+00 9.575549999999999784e+01 9.439950000000000330e+01
7.731612000000000151e+00 5.761879897600000078e+00 9.575230000000000530e+01 9.439939999999999998e+01
7.740377999999999759e+00 5.762435138399999879e+00 9.574989999999999668e+01 9.439960000000000662e+01
7.749144000000000254e+00 5.762961155999999363e+00 9.574670000000000414e+01 9.439979999999999905e+01
7.757909999999999862e+00 5.763516396800000052e+00 9.574439999999999884e+01 9.440040000000000475e+01
7.766676000000000357e+00 5.764071637599999853e+00 9.574120000000000630e+01 9.440059999999999718e+01
7.775441999999999965e+00 5.764626878399999654e+00 9.573890000000000100e+01 9.440120000000000289e+01
7.784208000000000460e+00 5.765182119200000344e+00 9.573569999999999425e+01 9.440130000000000621e+01
7.792974000000000068e+00 5.765708136799999828e+00 9.573340000000000316e+01 9.440200000000000102e+01
7.801740000000000563e+00 5.766263377599999629e+00 9.573029999999999973e+01 9.440210000000000434e+01
7.810506000000000171e+00 5.766789395200000001e+00 9.572799999999999443e+01 9.440269999999999584e+01
7.819271999999999778e+00 5.767344635999999802e+00 9.572490000000000521e+01 9.440290000000000248e+01
7.828038000000000274e+00 5.767870653599999287e+00 9.572259999999999991e+01 9.440349999999999397e+01
7.836803999999999881e+00 5.768396671199999659e+00 9.571949999999999648e+01 9.440370000000000061e+01
7.845570000000000377e+00 5.768922688800000032e+00 9.571729999999999450e+01 9.440430000000000632e+01
7.854335999999999984e+00 5.769448706399999516e+00 9.571420000000000528e+01 9.440439999999999543e+01
7.863102000000000480e+00 5.769974723999999888e+00 9.571200000000000330e+01 9.440500000000000114e+01
7.871868000000000087e+00 5.770500741599999373e+00 9.570889999999999986e+01 9.440519999999999357e+01
7.880634000000000583e+00 5.771026759199999745e+00 9.570669999999999789e+01 9.440579999999999927e+01
7.889400000000000190e+00 5.771552776800000117e+00 9.570369999999999777e+01 9.440590000000000259e+01
7.898165999999999798e+00 5.772049571199999285e+00 9.576179999999999382e+01 9.440649999999999409e+01
7.906932000000000293e+00 5.772517142399999912e+00 9.575749999999999318e+01 9.440439999999999543e+01
7.915697999999999901e+00 5.773013936799999968e+00 9.575490000000000634e+01 9.440439999999999543e+01
7.924464000000000397e+00 5.773539954399999452e+00 9.575159999999999627e+01 9.440399999999999636e+01
7.933230000000000004e+00 5.774065971999999825e+00 9.574920000000000186e+01 9.440430000000000632e+01
7.941996000000000500e+00 5.774591989599999309e+00 9.574620000000000175e+01 9.440409999999999968e+01
7.950762000000000107e+00 5.775088783999999364e+00 9.574399999999999977e+01 9.440439999999999543e+01
7.959528000000000603e+00 5.775585578400000308e+00 9.574110000000000298e+01 9.440439999999999543e+01
7.968294000000000210e+00 5.776082372799999476e+00 9.573890000000000100e+01 9.440500000000000114e+01
7.977060000000000706e+00 5.776579167200000420e+00 9.573609999999999332e+01 9.440510000000000446e+01
7.985826000000000313e+00 5.777075961599999587e+00 9.573390000000000555e+01 9.440579999999999927e+01
7.994591999999999921e+00 5.777572755999999643e+00 9.573109999999999786e+01 9.440590000000000259e+01
8.003358000000000416e+00 5.778069550399999699e+00 9.572889999999999588e+01 9.440649999999999409e+01
8.012124000000000024e+00 5.778566344799999754e+00 9.572610000000000241e+01 9.440659999999999741e+01
8.020889999999999631e+00 5.779033915999999493e+00 9.572400000000000375e+01 9.440720000000000312e+01
8.029656000000001015e+00 5.779530710399999549e+00 9.572119999999999607e+01 9.440730000000000643e+01
8.038422000000000622e+00 5.780027504799999605e+00 9.571899999999999409e+01 9.440789999999999793e+01
8.047188000000000230e+00 5.780495076000000232e+00 9.571620000000000061e+01 9.440800000000000125e+01
8.055953999999999837e+00 5.780962647199999971e+00 9.571410000000000196e+01 9.440860000000000696e+01
8.064720000000001221e+00 5.781459441600000027e+00 9.571139999999999759e+01 9.440869999999999607e+01
8.073486000000000828e+00 5.781927012799999765e+00 9.570929999999999893e+01 9.440930000000000177e+01
8.082252000000000436e+00 5.782394583999999504e+00 9.570650000000000546e+01 9.440940000000000509e+01
8.091018000000000043e+00 5.782891378399999560e+00 9.570440000000000680e+01 9.440999999999999659e+01
8.099783999999999651e+00 5.783358949599999299e+00 9.570170000000000243e+01 9.441009999999999991e+01
8.108550000000001035e+00 5.783826520799999926e+00 9.569970000000000709e+01 9.441070000000000562e+01
8.117316000000000642e+00 5.784264868799999348e+00 9.574660000000000082e+01 9.441190000000000282e+01
8.126082000000000249e+00 5.784673993600000230e+00 9.574349999999999739e+01 9.441049999999999898e+01
8.134847999999999857e+00 5.785141564799999969e+00 9.574030000000000484e+01 9.440999999999999659e+01
8.143614000000001241e+00 5.785609135999999708e+00 9.573799999999999955e+01 9.440999999999999659e+01
8.152380000000000848e+00 5.786076707199999447e+00 9.573510000000000275e+01 9.440989999999999327e+01
8.161146000000000456e+00 5.786544278399999186e+00 9.573309999999999320e+01 9.441009999999999991e+01
8.169912000000000063e+00 5.787011849599999813e+00 9.573029999999999973e+01 9.440999999999999659e+01
8.178677999999999670e+00 5.787450197599999235e+00 9.572849999999999682e+01 9.441020000000000323e+01
8.187444000000001054e+00 5.787917768799999862e+00 9.572570000000000334e+01 9.441039999999999566e+01
8.196210000000000662e+00 5.788356116799999285e+00 9.572390000000000043e+01 9.441089999999999804e+01
8.204976000000000269e+00 5.788794464799999595e+00 9.572119999999999607e+01 9.441100000000000136e+01
8.213741999999999877e+00 5.789262036000000222e+00 9.571930000000000405e+01 9.441160000000000707e+01
8.222507999999999484e+00 5.789700383999999644e+00 9.571659999999999968e+01 9.441169999999999618e+01
8.231273999999999091e+00 5.790138731999999955e+00 9.571479999999999677e+01 9.441219999999999857e+01
8.240039999999998699e+00 5.790577079999999377e+00 9.571210000000000662e+01 9.441240000000000521e+01
8.248806000000000083e+00 5.791015427999999687e+00 9.571030000000000371e+01 9.441289999999999338e+01
8.257571999999999690e+00 5.791453775999999998e+00 9.570759999999999934e+01 9.441299999999999670e+01
8.266337999999999298e+00 5.791892124000000308e+00 9.570579999999999643e+01 9.441360000000000241e+01
8.275103999999998905e+00 5.792330471999999730e+00 9.570319999999999538e+01 9.441370000000000573e+01
8.283870000000000289e+00 5.792768820000000041e+00 9.570140000000000668e+01 9.441419999999999391e+01
8.292635999999999896e+00 5.793177944800000034e+00 9.569870000000000232e+01 9.441429999999999723e+01
8.301401999999999504e+00 5.793616292800000345e+00 9.569689999999999941e+01 9.441479999999999961e+01
8.310167999999999111e+00 5.794054640799999767e+00 9.569429999999999836e+01 9.441500000000000625e+01
8.318934000000000495e+00 5.794463765599999761e+00 9.569259999999999877e+01 9.441549999999999443e+01
8.327700000000000102e+00 5.794902113600000071e+00 9.568999999999999773e+01 9.441559999999999775e+01
8.336465999999999710e+00 5.795282015199999748e+00 9.573600000000000421e+01 9.441580000000000439e+01
8.345231999999999317e+00 5.795661916799999425e+00 9.573250000000000171e+01 9.441410000000000480e+01
8.353997999999998925e+00 5.796071041599999418e+00 9.573029999999999973e+01 9.441400000000000148e+01
8.362764000000000308e+00 5.796509389599999729e+00 9.572750000000000625e+01 9.441360000000000241e+01
8.371529999999999916e+00 5.796947737599999151e+00 9.572549999999999670e+01 9.441389999999999816e+01
8.380295999999999523e+00 5.797356862400000033e+00 9.572299999999999898e+01 9.441370000000000573e+01
8.389061999999999131e+00 5.797765987199999138e+00 9.572110000000000696e+01 9.441389999999999816e+01
8.397828000000000515e+00 5.798175112000000020e+00 9.571880000000000166e+01 9.441389999999999816e+01
8.406594000000000122e+00 5.798584236799999125e+00 9.571699999999999875e+01 9.441440000000000055e+01
8.415359999999999729e+00 5.798993361600000007e+00 9.571460000000000434e+01 9.441450000000000387e+01
8.424125999999999337e+00 5.799402486399999113e+00 9.571290000000000475e+01 9.441500000000000625e+01
8.432891999999998944e+00 5.799782387999999678e+00 9.571049999999999613e+01 9.441509999999999536e+01
8.441658000000000328e+00 5.800191512799999671e+00 9.570869999999999322e+01 9.441570000000000107e+01
8.450423999999999936e+00 5.800600637599999665e+00 9.570640000000000214e+01 9.441580000000000439e+01
8.459189999999999543e+00 5.801009762399999659e+00 9.570459999999999923e+01 9.441630000000000678e+01
8.467955999999999150e+00 5.801389663999999335e+00 9.570229999999999393e+01 9.441639999999999588e+01
8.476722000000000534e+00 5.801798788799999329e+00 9.570059999999999434e+01 9.441689999999999827e+01
8.485488000000000142e+00 5.802178690399999894e+00 9.569830000000000325e+01 9.441700000000000159e+01
8.494253999999999749e+00 5.802558591999999571e+00 9.569660000000000366e+01 9.441750000000000398e+01
8.503019999999999357e+00 5.802967716799999565e+00 9.569419999999999504e+01 9.441759999999999309e+01
8.511785999999998964e+00 5.803347618400000130e+00 9.569259999999999877e+01 9.441809999999999548e+01
8.520552000000000348e+00 5.803727519999999807e+00 9.569029999999999347e+01 9.441819999999999879e+01
8.529317999999999955e+00 5.804107421600000372e+00 9.568859999999999388e+01 9.441870000000000118e+01
8.538083999999999563e+00 5.804487323200000048e+00 9.568630000000000280e+01 9.441880000000000450e+01
8.546849999999999170e+00 5.804896448000000042e+00 9.568460000000000321e+01 9.441930000000000689e+01
8.555616000000000554e+00 5.805159456799999340e+00 9.572620000000000573e+01 9.442289999999999850e+01
8.564382000000000161e+00 5.805451688799999843e+00 9.572360000000000468e+01 9.442199999999999704e+01
8.573147999999999769e+00 5.805831590399999520e+00 9.572090000000000032e+01 9.442130000000000223e+01
8.581913999999999376e+00 5.806211492000000085e+00 9.571899999999999409e+01 9.442159999999999798e+01
8.590679999999998984e+00 5.806591393599999762e+00 9.571649999999999636e+01 9.442130000000000223e+01
8.599446000000000367e+00 5.806971295199999439e+00 9.571490000000000009e+01 9.442159999999999798e+01
8.608211999999999975e+00 5.807351196800000004e+00 9.571259999999999479e+01 9.442140000000000555e+01
8.616977999999999582e+00 5.807731098399999681e+00 9.571110000000000184e+01 9.442180000000000462e+01
8.625743999999999190e+00 5.808081776799999929e+00 9.570879999999999654e+01 9.442189999999999372e+01
8.634510000000000574e+00 5.808432455199999289e+00 9.570730000000000359e+01 9.442239999999999611e+01
8.643276000000000181e+00 5.808812356799999854e+00 9.570499999999999829e+01 9.442249999999999943e+01
8.652041999999999788e+00 5.809163035199999214e+00 9.570359999999999445e+01 9.442289999999999850e+01
8.660807999999999396e+00 5.809542936799999779e+00 9.570130000000000337e+01 9.442310000000000514e+01
8.669574000000000780e+00 5.809893615199999140e+00 9.569979999999999620e+01 9.442350000000000421e+01
8.678340000000000387e+00 5.810244293599999388e+00 9.569759999999999422e+01 9.442359999999999332e+01
8.687105999999999995e+00 5.810594971999999636e+00 9.569610000000000127e+01 9.442409999999999570e+01
8.695871999999999602e+00 5.810974873599999313e+00 9.569389999999999930e+01 9.442419999999999902e+01
8.704637999999999209e+00 5.811325551999999561e+00 9.569240000000000634e+01 9.442459999999999809e+01
8.713404000000000593e+00 5.811676230399999810e+00 9.569020000000000437e+01 9.442480000000000473e+01
8.722170000000000201e+00 5.812026908800000058e+00 9.568880000000000052e+01 9.442520000000000380e+01
8.730935999999999808e+00 5.812377587199999418e+00 9.568659999999999854e+01 9.442529999999999291e+01
8.739701999999999416e+00 5.812728265599999666e+00 9.568510000000000559e+01 9.442570000000000618e+01
8.748468000000000799e+00 5.813049720800000486e+00 9.568300000000000693e+01 9.442589999999999861e+01
8.757234000000000407e+00 5.813400399199999846e+00 9.568149999999999977e+01 9.442629999999999768e+01
8.766000000000000014e+00 5.813751077600000094e+00 9.567940000000000111e+01 9.442640000000000100e+01
8.774765999999999622e+00 5.813809523999999840e+00 9.571429999999999438e+01 9.434629999999999939e+01
8.783531999999999229e+00 5.814072532799999138e+00 9.571150000000000091e+01 9.434340000000000259e+01
8.792297999999998837e+00 5.814423211199999386e+00 9.570959999999999468e+01 9.434319999999999595e+01
8.801064000000000220e+00 5.814773889599999634e+00 9.570730000000000359e+01 9.434290000000000020e+01
8.809829999999999828e+00 5.815153791199999311e+00 9.570560000000000400e+01 9.434319999999999595e+01
8.818595999999999435e+00 5.815475246400000131e+00 9.570350000000000534e+01 9.434319999999999595e+01
8.827361999999999043e+00 5.815855147999999808e+00 9.570199999999999818e+01 9.434340000000000259e+01
8.836128000000000426e+00 5.816176603199999740e+00 9.570000000000000284e+01 9.434359999999999502e+01
8.844893999999998258e+00 5.816498058399999671e+00 9.569849999999999568e+01 9.434380000000000166e+01
8.853659999999999641e+00 5.816819513599999603e+00 9.569650000000000034e+01 9.434399999999999409e+01
8.862425999999999249e+00 5.817170191999998963e+00 9.569509999999999650e+01 9.434420000000000073e+01
8.871192000000000633e+00 5.817491647199999782e+00 9.569310000000000116e+01 9.434439999999999316e+01
8.879957999999998464e+00 5.817842325600000031e+00 9.569159999999999400e+01 9.434459999999999980e+01
8.888723999999999847e+00 5.818163780799999074e+00 9.568970000000000198e+01 9.434480000000000643e+01
8.897489999999999455e+00 5.818485235999999894e+00 9.568819999999999482e+01 9.434499999999999886e+01
8.906256000000000839e+00 5.818806691199998937e+00 9.568630000000000280e+01 9.434520000000000550e+01
8.915021999999998670e+00 5.819128146399999757e+00 9.568489999999999895e+01 9.434539999999999793e+01
8.923788000000000054e+00 5.819449601599999689e+00 9.568290000000000362e+01 9.434560000000000457e+01
8.932553999999999661e+00 5.819771056799999620e+00 9.568149999999999977e+01 9.434579999999999700e+01
8.941320000000001045e+00 5.820092511999999552e+00 9.567959999999999354e+01 9.434600000000000364e+01
8.950085999999998876e+00 5.820413967199999483e+00 9.567820000000000391e+01 9.434619999999999607e+01
8.958852000000000260e+00 5.820735422399999415e+00 9.567629999999999768e+01 9.434629999999999939e+01
8.967617999999999867e+00 5.821056877600000234e+00 9.567489999999999384e+01 9.434650000000000603e+01
8.976383999999999475e+00 5.821378332799999278e+00 9.567300000000000182e+01 9.434669999999999845e+01
8.985149999999999082e+00 5.821699788000000098e+00 9.567159999999999798e+01 9.434690000000000509e+01
8.993916000000000466e+00 5.821904350399999650e+00 9.570090000000000430e+01 9.430209999999999582e+01
9.002682000000000073e+00 5.822167359199999837e+00 9.569889999999999475e+01 9.430070000000000618e+01
9.011447999999999681e+00 5.822488814399999768e+00 9.569660000000000366e+01 9.430150000000000432e+01
9.020213999999999288e+00 5.822810269599999700e+00 9.569499999999999318e+01 9.430209999999999582e+01
9.028980000000000672e+00 5.823131724799999631e+00 9.569289999999999452e+01 9.430329999999999302e+01
9.037745999999998503e+00 5.823453179999999563e+00 9.569150000000000489e+01 9.430419999999999447e+01
9.046511999999999887e+00 5.823774635199999494e+00 9.568949999999999534e+01 9.430519999999999925e+01
9.055277999999999494e+00 5.824066867199999997e+00 9.568829999999999814e+01 9.430610000000000070e+01
9.064044000000000878e+00 5.824388322399999929e+00 9.568640000000000612e+01 9.430710000000000548e+01
9.072809999999998709e+00 5.824680554399999544e+00 9.568519999999999470e+01 9.430800000000000693e+01
9.081576000000000093e+00 5.824972786400000047e+00 9.568330000000000268e+01 9.430899999999999750e+01
9.090341999999999700e+00 5.825265018399999661e+00 9.568210000000000548e+01 9.430989999999999895e+01
9.099108000000001084e+00 5.825557250399999276e+00 9.568009999999999593e+01 9.431090000000000373e+01
9.107873999999998915e+00 5.825878705600000096e+00 9.567889999999999873e+01 9.431180000000000518e+01
9.116640000000000299e+00 5.826170937599999711e+00 9.567700000000000671e+01 9.431279999999999575e+01
9.125405999999999906e+00 5.826463169599999325e+00 9.567579999999999529e+01 9.431369999999999720e+01
9.134171999999999514e+00 5.826755401599999828e+00 9.567390000000000327e+01 9.431459999999999866e+01
9.142937999999999121e+00 5.827047633599999443e+00 9.567279999999999518e+01 9.431560000000000343e+01
9.151704000000000505e+00 5.827339865599999946e+00 9.567090000000000316e+01 9.431650000000000489e+01
9.160470000000000113e+00 5.827632097600000449e+00 9.566970000000000596e+01 9.431740000000000634e+01
9.169235999999999720e+00 5.827924329599999176e+00 9.566779999999999973e+01 9.431829999999999359e+01
9.178001999999999327e+00 5.828216561599999679e+00 9.566670000000000584e+01 9.431929999999999836e+01
9.186768000000000711e+00 5.828479570399999865e+00 9.566479999999999961e+01 9.432019999999999982e+01
9.195533999999998542e+00 5.828771802399999480e+00 9.566370000000000573e+01 9.432110000000000127e+01
9.204299999999999926e+00 5.829064034399999983e+00 9.566179999999999950e+01 9.432200000000000273e+01
9.213065999999999534e+00 5.829297819999999852e+00 9.569079999999999586e+01 9.431510000000000105e+01
9.221832000000000917e+00 5.829560828799999150e+00 9.568840000000000146e+01 9.431409999999999627e+01
9.230597999999998748e+00 5.829823837600000225e+00 9.568680000000000518e+01 9.431489999999999441e+01
9.239364000000000132e+00 5.830116069599999840e+00 9.568479999999999563e+01 9.431539999999999679e+01
9.248129999999999740e+00 5.830408301599999454e+00 9.568340000000000600e+01 9.431640000000000157e+01
9.256896000000001123e+00 5.830700533599999957e+00 9.568160000000000309e+01 9.431719999999999970e+01
9.265661999999998955e+00 5.830992765599999572e+00 9.568040000000000589e+01 9.431810000000000116e+01
9.274428000000000338e+00 5.831255774399999758e+00 9.567870000000000630e+01 9.431879999999999598e+01
9.283193999999999946e+00 5.831518783199999945e+00 9.567759999999999820e+01 9.431980000000000075e+01
9.291960000000001330e+00 5.831781791999999243e+00 9.567589999999999861e+01 9.432049999999999557e+01
9.300725999999999161e+00 5.832044800799999429e+00 9.567470000000000141e+01 9.432150000000000034e+01
9.309492000000000544e+00 5.832337032799999932e+00 9.567310000000000514e+01 9.432219999999999516e+01
9.318258000000000152e+00 5.832600041599999230e+00 9.567189999999999372e+01 9.432309999999999661e+01
9.327023999999999759e+00 5.832863050399999416e+00 9.567019999999999413e+01 9.432389999999999475e+01
9.335789999999999367e+00 5.833126059199999602e+00 9.566910000000000025e+01 9.432479999999999620e+01
9.344556000000000751e+00 5.833389067999998900e+00 9.566740000000000066e+01 9.432550000000000523e+01
9.353322000000000358e+00 5.833652076799999975e+00 9.566630000000000678e+01 9.432640000000000668e+01
9.362087999999999965e+00 5.833915085600000161e+00 9.566469999999999629e+01 9.432720000000000482e+01
9.370853999999999573e+00 5.834178094399999459e+00 9.566360000000000241e+01 9.432810000000000628e+01
9.379620000000000957e+00 5.834441103199999645e+00 9.566190000000000282e+01 9.432880000000000109e+01
9.388385999999998788e+00 5.834704111999999832e+00 9.566079999999999472e+01 9.432970000000000255e+01
9.397152000000000172e+00 5.834967120800000018e+00 9.565919999999999845e+01 9.433039999999999736e+01
9.405917999999999779e+00 5.835230129599999316e+00 9.565810000000000457e+01 9.433129999999999882e+01
9.414684000000001163e+00 5.835463915200000073e+00 9.565640000000000498e+01 9.433199999999999363e+01
9.423449999999998994e+00 5.835726924000000260e+00 9.565540000000000020e+01 9.433289999999999509e+01
9.432216000000000378e+00 5.835960709599999241e+00 9.568259999999999366e+01 9.433820000000000050e+01
9.440981999999999985e+00 5.836194495199999999e+00 9.568099999999999739e+01 9.433790000000000475e+01
9.449748000000001369e+00 5.836457504000000185e+00 9.567879999999999541e+01 9.433830000000000382e+01
9.458513999999999200e+00 5.836720512799999483e+00 9.567759999999999820e+01 9.433899999999999864e+01
9.467280000000000584e+00 5.836983521599999669e+00 9.567570000000000618e+01 9.433969999999999345e+01
9.476046000000000191e+00 5.837246530399999855e+00 9.567459999999999809e+01 9.434059999999999491e+01
9.484811999999999799e+00 5.837509539199999153e+00 9.567289999999999850e+01 9.434130000000000393e+01
9.493577999999999406e+00 5.837772547999999340e+00 9.567189999999999372e+01 9.434210000000000207e+01
9.502344000000000790e+00 5.838035556799999526e+00 9.567019999999999413e+01 9.434269999999999357e+01
9.511110000000000397e+00 5.838269342399999395e+00 9.566930000000000689e+01 9.434359999999999502e+01
9.519876000000000005e+00 5.838503127999999265e+00 9.566759999999999309e+01 9.434420000000000073e+01
9.528641999999999612e+00 5.838766136799999451e+00 9.566660000000000252e+01 9.434510000000000218e+01
9.537408000000000996e+00 5.838999922400000209e+00 9.566500000000000625e+01 9.434569999999999368e+01
9.546174000000000603e+00 5.839262931199999507e+00 9.566400000000000148e+01 9.434659999999999513e+01
9.554940000000000211e+00 5.839496716799999376e+00 9.566240000000000521e+01 9.434720000000000084e+01
9.563705999999999818e+00 5.839730502400000134e+00 9.566140000000000043e+01 9.434810000000000230e+01
9.572472000000001202e+00 5.839993511199999432e+00 9.565980000000000416e+01 9.434869999999999379e+01
9.581237999999999033e+00 5.840227296799999301e+00 9.565879999999999939e+01 9.434950000000000614e+01
9.590004000000000417e+00 5.840461082400000059e+00 9.565720000000000312e+01 9.435020000000000095e+01
9.598770000000000024e+00 5.840694867999999040e+00 9.565619999999999834e+01 9.435099999999999909e+01
9.607536000000001408e+00 5.840957876799999227e+00 9.565460000000000207e+01 9.435160000000000480e+01
9.616301999999999239e+00 5.841191662399999984e+00 9.565370000000000061e+01 9.435240000000000293e+01
9.625068000000000623e+00 5.841425447999999854e+00 9.565210000000000434e+01 9.435309999999999775e+01
9.633834000000000231e+00 5.841659233599999723e+00 9.565120000000000289e+01 9.435380000000000678e+01
9.642600000000001614e+00 5.841893019199999593e+00 9.564960000000000662e+01 9.435450000000000159e+01
9.651365999999999445e+00 5.842068358399999717e+00 9.567470000000000141e+01 9.435429999999999495e+01
9.660132000000000829e+00 5.842272920800000158e+00 9.567279999999999518e+01 9.435370000000000346e+01
9.668898000000000437e+00 5.842535929599999456e+00 9.567140000000000555e+01 9.435429999999999495e+01
9.677664000000000044e+00 5.842769715200000213e+00 9.566970000000000596e+01 9.435469999999999402e+01
9.686429999999999652e+00 5.843003500800000083e+00 9.566849999999999454e+01 9.435550000000000637e+01
9.695196000000001035e+00 5.843266509599999381e+00 9.566689999999999827e+01 9.435609999999999786e+01
9.703962000000000643e+00 5.843500295200000139e+00 9.566589999999999350e+01 9.435689999999999600e+01
9.712728000000000250e+00 5.843734080800000008e+00 9.566450000000000387e+01 9.435739999999999839e+01
9.721493999999999858e+00 5.843938643199999561e+00 9.566349999999999909e+01 9.435819999999999652e+01
9.730260000000001241e+00 5.844172428799999430e+00 9.566200000000000614e+01 9.435880000000000223e+01
9.739025999999999073e+00 5.844406214400000188e+00 9.566110000000000468e+01 9.435949999999999704e+01
9.747792000000000456e+00 5.844610776799999741e+00 9.565959999999999752e+01 9.436010000000000275e+01
9.756558000000000064e+00 5.844844562399999610e+00 9.565860000000000696e+01 9.436090000000000089e+01
9.765324000000001448e+00 5.845078347999999480e+00 9.565720000000000312e+01 9.436140000000000327e+01
9.774089999999999279e+00 5.845282910399999921e+00 9.565619999999999834e+01 9.436220000000000141e+01
9.782856000000000662e+00 5.845516695999999790e+00 9.565479999999999450e+01 9.436270000000000380e+01
9.791622000000000270e+00 5.845750481599999659e+00 9.565389999999999304e+01 9.436350000000000193e+01
9.800388000000001654e+00 5.845955044000000100e+00 9.565240000000000009e+01 9.436400000000000432e+01
9.809153999999999485e+00 5.846188829599999970e+00 9.565149999999999864e+01 9.436480000000000246e+01
9.817920000000000869e+00 5.846393391999999523e+00 9.565009999999999479e+01 9.436530000000000484e+01
9.826686000000000476e+00 5.846597954399999963e+00 9.564910000000000423e+01 9.436610000000000298e+01
9.835452000000000083e+00 5.846831739999999833e+00 9.564770000000000039e+01 9.436660000000000537e+01
9.844217999999999691e+00 5.847036302400000274e+00 9.564679999999999893e+01 9.436730000000000018e+01
9.852984000000001075e+00 5.847240864799999827e+00 9.564539999999999509e+01 9.436790000000000589e+01
9.861750000000000682e+00 5.847474650399999696e+00 9.564449999999999363e+01 9.436860000000000070e+01
9.870515999999998513e+00 5.847620766399999503e+00 9.566679999999999495e+01 9.436430000000000007e+01
9.879281999999999897e+00 5.847796105599999628e+00 9.566559999999999775e+01 9.436400000000000432e+01
9.888047999999999504e+00 5.848029891199999497e+00 9.566370000000000573e+01 9.436430000000000007e+01
9.896814000000000888e+00 5.848234453599999938e+00 9.566270000000000095e+01 9.436480000000000246e+01
9.905579999999998719e+00 5.848468239199999807e+00 9.566100000000000136e+01 9.436539999999999395e+01
9.914346000000000103e+00 5.848702024799999677e+00 9.566009999999999991e+01 9.436599999999999966e+01
9.923111999999999711e+00 5.848906587199999230e+00 9.565869999999999607e+01 9.436660000000000537e+01
9.931877999999999318e+00 5.849111149599999671e+00 9.565789999999999793e+01 9.436719999999999686e+01
9.940643999999998925e+00 5.849315712000000111e+00 9.565640000000000498e+01 9.436769999999999925e+01
9.949410000000000309e+00 5.849520274399999664e+00 9.565569999999999595e+01 9.436839999999999407e+01
9.958175999999999917e+00 5.849724836799999217e+00 9.565420000000000300e+01 9.436889999999999645e+01
9.966941999999999524e+00 5.849929399199999658e+00 9.565340000000000487e+01 9.436950000000000216e+01
9.975707999999999132e+00 5.850133961600000099e+00 9.565200000000000102e+01 9.437009999999999366e+01
9.984474000000000515e+00 5.850338523999999651e+00 9.565120000000000289e+01 9.437069999999999936e+01
9.993239999999998346e+00 5.850543086399999204e+00 9.564979999999999905e+01 9.437120000000000175e+01
1.000200599999999973e+01 5.850747648799999645e+00 9.564900000000000091e+01 9.437189999999999657e+01
1.001077199999999934e+01 5.850952211200000086e+00 9.564759999999999707e+01 9.437239999999999895e+01
1.001953800000000072e+01 5.851127550400000210e+00 9.564690000000000225e+01 9.437300000000000466e+01
1.002830399999999855e+01 5.851332112799999763e+00 9.564549999999999841e+01 9.437359999999999616e+01
1.003706999999999994e+01 5.851536675199999316e+00 9.564470000000000027e+01 9.437420000000000186e+01
1.004583599999999954e+01 5.851741237599999756e+00 9.564329999999999643e+01 9.437470000000000425e+01
1.005460200000000093e+01 5.851916576799999881e+00 9.564260000000000161e+01 9.437529999999999575e+01
1.006336799999999876e+01 5.852121139199999433e+00 9.564119999999999777e+01 9.437579999999999814e+01
1.007213400000000014e+01 5.852325701599999874e+00 9.564039999999999964e+01 9.437640000000000384e+01
1.008089999999999975e+01 5.852501040799999998e+00 9.563909999999999911e+01 9.437690000000000623e+01
1.008966599999999936e+01 5.852647156799999806e+00 9.566070000000000562e+01 9.437069999999999936e+01
1.009843199999999896e+01 5.852822495999999930e+00 9.565900000000000603e+01 9.437019999999999698e+01
1.010719800000000035e+01 5.853027058399999483e+00 9.565779999999999461e+01 9.437050000000000693e+01
1.011596399999999996e+01 5.853231620799999924e+00 9.565630000000000166e+01 9.437090000000000600e+01
1.012472999999999956e+01 5.853436183199999476e+00 9.565529999999999688e+01 9.437149999999999750e+01
1.013349599999999917e+01 5.853640745599999917e+00 9.565389999999999304e+01 9.437199999999999989e+01
1.014226200000000055e+01 5.853845307999999470e+00 9.565309999999999491e+01 9.437260000000000559e+01
1.015102800000000016e+01 5.854020647199999594e+00 9.565179999999999438e+01 9.437300000000000466e+01
1.015979399999999977e+01 5.854225209600000035e+00 9.565099999999999625e+01 9.437359999999999616e+01
1.016855999999999938e+01 5.854400548800000159e+00 9.564979999999999905e+01 9.437409999999999854e+01
1.017732600000000076e+01 5.854575887999999395e+00 9.564900000000000091e+01 9.437470000000000425e+01
1.018609199999999859e+01 5.854780450399999836e+00 9.564770000000000039e+01 9.437510000000000332e+01
1.019485799999999998e+01 5.854955789599999960e+00 9.564700000000000557e+01 9.437569999999999482e+01
1.020362399999999958e+01 5.855131128800000084e+00 9.564570000000000505e+01 9.437619999999999720e+01
1.021239000000000097e+01 5.855335691199999637e+00 9.564490000000000691e+01 9.437680000000000291e+01
1.022115599999999880e+01 5.855511030399999761e+00 9.564369999999999550e+01 9.437720000000000198e+01
1.022992200000000018e+01 5.855686369599999885e+00 9.564289999999999736e+01 9.437779999999999347e+01
1.023868799999999979e+01 5.855861708800000009e+00 9.564170000000000016e+01 9.437829999999999586e+01
1.024745400000000117e+01 5.856066271200000450e+00 9.564100000000000534e+01 9.437879999999999825e+01
1.025621999999999900e+01 5.856241610399999686e+00 9.563970000000000482e+01 9.437930000000000064e+01
1.026498600000000039e+01 5.856416949599999811e+00 9.563899999999999579e+01 9.437990000000000634e+01
1.027375200000000000e+01 5.856592288799999935e+00 9.563779999999999859e+01 9.438030000000000541e+01
1.028251799999999960e+01 5.856767628000000059e+00 9.563700000000000045e+01 9.438089999999999691e+01
1.029128399999999921e+01 5.856942967199999295e+00 9.563580000000000325e+01 9.438129999999999598e+01
1.030005000000000059e+01 5.857118306399999419e+00 9.563509999999999422e+01 9.438190000000000168e+01
1.030881600000000020e+01 5.857235199199999798e+00 9.565210000000000434e+01 9.437489999999999668e+01
1.031758199999999981e+01 5.857381315199999605e+00 9.565109999999999957e+01 9.437460000000000093e+01
1.032634799999999942e+01 5.857585877600000046e+00 9.564950000000000330e+01 9.437479999999999336e+01
1.033511400000000080e+01 5.857761216799999282e+00 9.564870000000000516e+01 9.437520000000000664e+01
1.034387999999999863e+01 5.857965779199999723e+00 9.564719999999999800e+01 9.437560000000000571e+01
1.035264600000000002e+01 5.858141118399999847e+00 9.564650000000000318e+01 9.437609999999999388e+01
1.036141199999999962e+01 5.858316457599999971e+00 9.564520000000000266e+01 9.437659999999999627e+01
1.037017800000000101e+01 5.858491796800000095e+00 9.564459999999999695e+01 9.437709999999999866e+01
1.037894399999999884e+01 5.858667135999999331e+00 9.564329999999999643e+01 9.437749999999999773e+01
1.038771000000000022e+01 5.858813252000000027e+00 9.564270000000000493e+01 9.437800000000000011e+01
1.039647599999999983e+01 5.858988591200000151e+00 9.564149999999999352e+01 9.437850000000000250e+01
1.040524200000000121e+01 5.859163930400000275e+00 9.564090000000000202e+01 9.437900000000000489e+01
1.041400799999999904e+01 5.859339269599999511e+00 9.563960000000000150e+01 9.437940000000000396e+01
1.042277400000000043e+01 5.859514608799999635e+00 9.563899999999999579e+01 9.437990000000000634e+01
1.043154000000000003e+01 5.859660724799999443e+00 9.563779999999999859e+01 9.438030000000000541e+01
1.044030600000000142e+01 5.859836063999999567e+00 9.563720000000000709e+01 9.438079999999999359e+01
1.044907199999999925e+01 5.860011403199999691e+00 9.563599999999999568e+01 9.438129999999999598e+01
1.045783800000000063e+01 5.860157519199999498e+00 9.563540000000000418e+01 9.438179999999999836e+01
1.046660400000000024e+01 5.860332858399999623e+00 9.563420000000000698e+01 9.438219999999999743e+01
1.047536999999999985e+01 5.860508197599999747e+00 9.563349999999999795e+01 9.438269999999999982e+01
1.048413599999999946e+01 5.860654313599999554e+00 9.563240000000000407e+01 9.438309999999999889e+01
1.049290200000000084e+01 5.860829652799999678e+00 9.563179999999999836e+01 9.438360000000000127e+01
1.050166800000000045e+01 5.860975768799999486e+00 9.563060000000000116e+01 9.438400000000000034e+01
1.051043400000000005e+01 5.861151107999999610e+00 9.562999999999999545e+01 9.438450000000000273e+01
1.051919999999999966e+01 5.861297223999999417e+00 9.562879999999999825e+01 9.438490000000000180e+01
1.052796600000000105e+01 5.861414116799999796e+00 9.564549999999999841e+01 9.437890000000000157e+01
1.053673199999999888e+01 5.861560232799999604e+00 9.564419999999999789e+01 9.437839999999999918e+01
1.054549800000000026e+01 5.861735571999999728e+00 9.564310000000000400e+01 9.437869999999999493e+01
1.055426399999999987e+01 5.861881687999999535e+00 9.564190000000000680e+01 9.437890000000000157e+01
1.056303000000000125e+01 5.862057027199999659e+00 9.564100000000000534e+01 9.437940000000000396e+01
1.057179599999999908e+01 5.862232366399999783e+00 9.563989999999999725e+01 9.437980000000000302e+01
1.058056200000000047e+01 5.862407705599999908e+00 9.563920000000000243e+01 9.438030000000000541e+01
1.058932800000000007e+01 5.862553821599999715e+00 9.563819999999999766e+01 9.438070000000000448e+01
1.059809400000000146e+01 5.862699937599999522e+00 9.563750000000000284e+01 9.438110000000000355e+01
1.060685999999999929e+01 5.862846053599999330e+00 9.563649999999999807e+01 9.438150000000000261e+01
1.061562600000000067e+01 5.863021392799999454e+00 9.563580000000000325e+01 9.438200000000000500e+01
1.062439200000000028e+01 5.863167508800000149e+00 9.563479999999999848e+01 9.438230000000000075e+01
1.063315799999999989e+01 5.863313624799999957e+00 9.563420000000000698e+01 9.438280000000000314e+01
1.064192399999999950e+01 5.863459740799999764e+00 9.563309999999999889e+01 9.438320000000000221e+01
1.065069000000000088e+01 5.863605856799999572e+00 9.563249999999999318e+01 9.438370000000000459e+01
1.065945600000000049e+01 5.863751972799999379e+00 9.563139999999999930e+01 9.438400000000000034e+01
1.066822200000000009e+01 5.863927311999999503e+00 9.563079999999999359e+01 9.438450000000000273e+01
1.067698799999999970e+01 5.864073428000000199e+00 9.562980000000000302e+01 9.438479999999999848e+01
1.068575400000000108e+01 5.864219543999999118e+00 9.562919999999999732e+01 9.438530000000000086e+01
1.069451999999999892e+01 5.864365659999999814e+00 9.562810000000000343e+01 9.438559999999999661e+01
1.070328600000000030e+01 5.864511775999999621e+00 9.562760000000000105e+01 9.438609999999999900e+01
1.071205199999999991e+01 5.864657891999999428e+00 9.562649999999999295e+01 9.438649999999999807e+01
1.072081800000000129e+01 5.864804008000000124e+00 9.562590000000000146e+01 9.438689999999999714e+01
1.072958399999999912e+01 5.864950123999999931e+00 9.562489999999999668e+01 9.438720000000000709e+01
1.073835000000000051e+01 5.865096239999999739e+00 9.562430000000000518e+01 9.438760000000000616e+01
1.074711600000000011e+01 5.865213132799999229e+00 9.563920000000000243e+01 9.438309999999999889e+01
1.075588200000000150e+01 5.865330025599999608e+00 9.563840000000000430e+01 9.438280000000000314e+01
1.076464799999999933e+01 5.865476141599999416e+00 9.563700000000000045e+01 9.438290000000000646e+01
1.077341400000000071e+01 5.865622257600000111e+00 9.563630000000000564e+01 9.438320000000000221e+01
1.078218000000000032e+01 5.865797596800000235e+00 9.563500000000000512e+01 9.438360000000000127e+01
1.079094600000000170e+01 5.865943712799999155e+00 9.563439999999999941e+01 9.438400000000000034e+01
1.079971199999999953e+01 5.866089828799999850e+00 9.563330000000000553e+01 9.438439999999999941e+01
1.080847800000000092e+01 5.866235944799999658e+00 9.563280000000000314e+01 9.438479999999999848e+01
1.081724400000000053e+01 5.866382060799999465e+00 9.563179999999999836e+01 9.438519999999999754e+01
1.082601000000000013e+01 5.866528176800000161e+00 9.563129999999999598e+01 9.438559999999999661e+01
1.083477599999999974e+01 5.866674292799999080e+00 9.563020000000000209e+01 9.438590000000000657e+01
1.084354200000000112e+01 5.866791185599999459e+00 9.562969999999999970e+01 9.438639999999999475e+01
1.085230800000000073e+01 5.866937301599999266e+00 9.562869999999999493e+01 9.438670000000000471e+01
1.086107400000000034e+01 5.867083417599999962e+00 9.562820000000000675e+01 9.438710000000000377e+01
1.086983999999999995e+01 5.867229533599999769e+00 9.562709999999999866e+01 9.438739999999999952e+01
1.087860600000000133e+01 5.867375649600000465e+00 9.562659999999999627e+01 9.438779999999999859e+01
1.088737199999999916e+01 5.867521765599999384e+00 9.562560000000000571e+01 9.438809999999999434e+01
1.089613800000000055e+01 5.867638658399999763e+00 9.562510000000000332e+01 9.438849999999999341e+01
1.090490400000000015e+01 5.867784774399999570e+00 9.562399999999999523e+01 9.438880000000000337e+01
1.091367000000000154e+01 5.867930890399999377e+00 9.562350000000000705e+01 9.438920000000000243e+01
1.092243599999999937e+01 5.868077006400000073e+00 9.562250000000000227e+01 9.438960000000000150e+01
1.093120200000000075e+01 5.868193899200000452e+00 9.562199999999999989e+01 9.438989999999999725e+01
1.093996800000000036e+01 5.868340015199999371e+00 9.562099999999999511e+01 9.439029999999999632e+01
1.094873400000000174e+01 5.868486131199999178e+00 9.562050000000000693e+01 9.439060000000000628e+01
1.095749999999999957e+01 5.868603023999999557e+00 9.561939999999999884e+01 9.439090000000000202e+01
1.096626599999999918e+01 5.868719916799999936e+00 9.563240000000000407e+01 9.438739999999999952e+01
1.097503200000000056e+01 5.868836809600000315e+00 9.563120000000000687e+01 9.438700000000000045e+01
1.098379799999999840e+01 5.868982925600000122e+00 9.563039999999999452e+01 9.438720000000000709e+01
1.099256399999999978e+01 5.869129041599999042e+00 9.562919999999999732e+01 9.438729999999999620e+01
1.100132999999999939e+01 5.869275157599999737e+00 9.562850000000000250e+01 9.438769999999999527e+01
1.101009600000000077e+01 5.869421273599999545e+00 9.562739999999999441e+01 9.438800000000000523e+01
1.101886199999999860e+01 5.869567389600000240e+00 9.562680000000000291e+01 9.438840000000000430e+01
1.102762799999999999e+01 5.869684282399999731e+00 9.562590000000000146e+01 9.438859999999999673e+01
1.103639399999999959e+01 5.869830398400000426e+00 9.562529999999999575e+01 9.438899999999999579e+01
1.104516000000000098e+01 5.869947291199999029e+00 9.562439999999999429e+01 9.438930000000000575e+01
1.105392599999999881e+01 5.870093407199999724e+00 9.562380000000000280e+01 9.438960000000000150e+01
1.106269200000000019e+01 5.870239523199999532e+00 9.562290000000000134e+01 9.438989999999999725e+01
1.107145799999999980e+01 5.870356415999999911e+00 9.562229999999999563e+01 9.439029999999999632e+01
1.108022399999999941e+01 5.870502531999999718e+00 9.562139999999999418e+01 9.439060000000000628e+01
1.108898999999999901e+01 5.870619424800000097e+00 9.562090000000000600e+01 9.439090000000000202e+01
1.109775600000000040e+01 5.870765540799999016e+00 9.561990000000000123e+01 9.439119999999999777e+01
1.110652200000000001e+01 5.870882433599999395e+00 9.561939999999999884e+01 9.439159999999999684e+01
1.111528799999999961e+01 5.871028549600000090e+00 9.561849999999999739e+01 9.439180000000000348e+01
1.112405399999999922e+01 5.871145442399999581e+00 9.561790000000000589e+01 9.439220000000000255e+01
1.113282000000000060e+01 5.871262335199999960e+00 9.561700000000000443e+01 9.439249999999999829e+01
1.114158599999999844e+01 5.871408451199999767e+00 9.561650000000000205e+01 9.439279999999999404e+01
1.115035199999999982e+01 5.871525343999999258e+00 9.561560000000000059e+01 9.439310000000000400e+01
1.115911799999999943e+01 5.871642236799999637e+00 9.561499999999999488e+01 9.439350000000000307e+01
1.116788400000000081e+01 5.871788352799999444e+00 9.561409999999999343e+01 9.439369999999999550e+01
1.117664999999999864e+01 5.871905245599999823e+00 9.561360000000000525e+01 9.439409999999999457e+01
1.118541600000000003e+01 5.871992915199999885e+00 9.562699999999999534e+01 9.439060000000000628e+01
1.119418199999999963e+01 5.872109808000000264e+00 9.562619999999999720e+01 9.439019999999999300e+01
1.120294800000000102e+01 5.872226700799999755e+00 9.562500000000000000e+01 9.439029999999999632e+01
1.121171399999999885e+01 5.872372816799999562e+00 9.562430000000000518e+01 9.439050000000000296e+01
1.122048000000000023e+01 5.872518932799999369e+00 9.562319999999999709e+01 9.439079999999999870e+01
1.122924599999999984e+01 5.872635825599999748e+00 9.562269999999999470e+01 9.439109999999999445e+01
1.123801199999999945e+01 5.872781941599999556e+00 9.562170000000000414e+01 9.439140000000000441e+01
1.124677799999999905e+01 5.872898834399999934e+00 9.562130000000000507e+01 9.439170000000000016e+01
1.125554400000000044e+01 5.873015727200000313e+00 9.562030000000000030e+01 9.439190000000000680e+01
1.126431000000000004e+01 5.873132619999998916e+00 9.561990000000000123e+01 9.439220000000000255e+01
1.127307599999999965e+01 5.873278735999999611e+00 9.561899999999999977e+01 9.439249999999999829e+01
1.128184199999999926e+01 5.873395628799999990e+00 9.561849999999999739e+01 9.439279999999999404e+01
1.129060800000000064e+01 5.873512521599999481e+00 9.561759999999999593e+01 9.439310000000000400e+01
1.129937399999999847e+01 5.873629414399999860e+00 9.561719999999999686e+01 9.439339999999999975e+01
1.130813999999999986e+01 5.873746307200000238e+00 9.561620000000000630e+01 9.439369999999999550e+01
1.131690599999999947e+01 5.873863199999999729e+00 9.561579999999999302e+01 9.439400000000000546e+01
1.132567200000000085e+01 5.873980092799999220e+00 9.561490000000000578e+01 9.439430000000000121e+01
1.133443799999999868e+01 5.874096985599999599e+00 9.561450000000000671e+01 9.439459999999999695e+01
1.134320400000000006e+01 5.874213878399999977e+00 9.561350000000000193e+01 9.439480000000000359e+01
1.135196999999999967e+01 5.874330771199999468e+00 9.561310000000000286e+01 9.439509999999999934e+01
1.136073600000000106e+01 5.874447663999999847e+00 9.561220000000000141e+01 9.439539999999999509e+01
1.136950199999999889e+01 5.874564556800000226e+00 9.561180000000000234e+01 9.439570000000000505e+01
1.137826800000000027e+01 5.874681449599999716e+00 9.561090000000000089e+01 9.439600000000000080e+01
1.138703399999999988e+01 5.874798342399999207e+00 9.561050000000000182e+01 9.439629999999999654e+01
1.139580000000000126e+01 5.874915235199999586e+00 9.560960000000000036e+01 9.439650000000000318e+01
1.140456599999999909e+01 5.875002904799999648e+00 9.562300000000000466e+01 9.439339999999999975e+01
1.141333200000000048e+01 5.875090574399999710e+00 9.562189999999999657e+01 9.439300000000000068e+01
1.142209800000000008e+01 5.875207467200000089e+00 9.562120000000000175e+01 9.439310000000000400e+01
1.143086399999999969e+01 5.875324359999999579e+00 9.562009999999999366e+01 9.439319999999999311e+01
1.143962999999999930e+01 5.875470476000000275e+00 9.561950000000000216e+01 9.439360000000000639e+01
1.144839600000000068e+01 5.875587368799999766e+00 9.561860000000000070e+01 9.439379999999999882e+01
1.145716200000000029e+01 5.875704261599999256e+00 9.561820000000000164e+01 9.439409999999999457e+01
1.146592799999999990e+01 5.875821154399999635e+00 9.561730000000000018e+01 9.439430000000000121e+01
1.147469399999999951e+01 5.875938047200000014e+00 9.561690000000000111e+01 9.439459999999999695e+01
1.148346000000000089e+01 5.876054939999999505e+00 9.561610000000000298e+01 9.439480000000000359e+01
1.149222599999999872e+01 5.876142609599999567e+00 9.561560000000000059e+01 9.439509999999999934e+01
1.150099200000000010e+01 5.876259502399999946e+00 9.561480000000000246e+01 9.439530000000000598e+01
1.150975799999999971e+01 5.876376395199999436e+00 9.561440000000000339e+01 9.439560000000000173e+01
1.151852400000000110e+01 5.876493287999999815e+00 9.561350000000000193e+01 9.439589999999999748e+01
1.152728999999999893e+01 5.876610180799999306e+00 9.561310000000000286e+01 9.439619999999999322e+01
1.153605600000000031e+01 5.876697850399999368e+00 9.561230000000000473e+01 9.439639999999999986e+01
1.154482199999999992e+01 5.876814743199999747e+00 9.561190000000000566e+01 9.439669999999999561e+01
1.155358800000000130e+01 5.876931636000000125e+00 9.561109999999999332e+01 9.439690000000000225e+01
1.156235399999999913e+01 5.877019305600000187e+00 9.561060000000000514e+01 9.439719999999999800e+01
1.157112000000000052e+01 5.877136198399999678e+00 9.560980000000000700e+01 9.439740000000000464e+01
1.157988600000000012e+01 5.877253091199999169e+00 9.560939999999999372e+01 9.439770000000000039e+01
1.158865199999999973e+01 5.877340760799999231e+00 9.560859999999999559e+01 9.439790000000000703e+01
1.159741799999999934e+01 5.877457653599999610e+00 9.560819999999999652e+01 9.439820000000000277e+01
1.160618400000000072e+01 5.877574546399999988e+00 9.560739999999999839e+01 9.439839999999999520e+01
1.161495000000000033e+01 5.877662216000000051e+00 9.560699999999999932e+01 9.439870000000000516e+01
1.162371599999999994e+01 5.877749885600000113e+00 9.561719999999999686e+01 9.439579999999999416e+01
1.163248199999999954e+01 5.877837555200000175e+00 9.561660000000000537e+01 9.439549999999999841e+01
1.164124800000000093e+01 5.877954447999999665e+00 9.561539999999999395e+01 9.439549999999999841e+01
1.165001400000000054e+01 5.878042117599999727e+00 9.561490000000000578e+01 9.439570000000000505e+01
1.165878000000000014e+01 5.878188233599999535e+00 9.561390000000000100e+01 9.439589999999999748e+01
1.166754599999999975e+01 5.878305126399999914e+00 9.561350000000000193e+01 9.439619999999999322e+01
1.167631200000000113e+01 5.878392795999999976e+00 9.561260000000000048e+01 9.439639999999999986e+01
1.168507799999999897e+01 5.878509688799999466e+00 9.561230000000000473e+01 9.439669999999999561e+01
1.169384400000000035e+01 5.878597358399999528e+00 9.561150000000000659e+01 9.439690000000000225e+01
1.170260999999999996e+01 5.878714251199999907e+00 9.561119999999999663e+01 9.439709999999999468e+01
1.171137600000000134e+01 5.878801920799999081e+00 9.561029999999999518e+01 9.439730000000000132e+01
1.172014199999999917e+01 5.878918813599999460e+00 9.560999999999999943e+01 9.439759999999999707e+01
1.172890800000000056e+01 5.879006483199999522e+00 9.560909999999999798e+01 9.439780000000000371e+01
1.173767400000000016e+01 5.879123375999999901e+00 9.560880000000000223e+01 9.439809999999999945e+01
1.174644000000000155e+01 5.879211045599999963e+00 9.560800000000000409e+01 9.439830000000000609e+01
1.175520599999999938e+01 5.879327938399999454e+00 9.560769999999999413e+01 9.439860000000000184e+01
1.176397200000000076e+01 5.879415607999999516e+00 9.560689999999999600e+01 9.439879999999999427e+01
1.177273800000000037e+01 5.879503277599999578e+00 9.560649999999999693e+01 9.439900000000000091e+01
1.178150399999999998e+01 5.879620170399999068e+00 9.560569999999999879e+01 9.439919999999999334e+01
1.179026999999999958e+01 5.879707839999999130e+00 9.560540000000000305e+01 9.439950000000000330e+01
1.179903600000000097e+01 5.879795509599999193e+00 9.560460000000000491e+01 9.439969999999999573e+01
1.180780200000000058e+01 5.879912402399999571e+00 9.560429999999999495e+01 9.440000000000000568e+01
1.181656800000000018e+01 5.880000071999999633e+00 9.560349999999999682e+01 9.440019999999999811e+01
1.182533399999999979e+01 5.880087741599999696e+00 9.560320000000000107e+01 9.440040000000000475e+01
1.183410000000000117e+01 5.880204634400000074e+00 9.560240000000000293e+01 9.440059999999999718e+01
1.184286599999999900e+01 5.880263080799999820e+00 9.561249999999999716e+01 9.439820000000000277e+01
1.185163200000000039e+01 5.880350750399999882e+00 9.561180000000000234e+01 9.439780000000000371e+01
1.186039800000000000e+01 5.880438419999999056e+00 9.561129999999999995e+01 9.439790000000000703e+01
1.186916400000000138e+01 5.880526089599999118e+00 9.561039999999999850e+01 9.439799999999999613e+01
1.187792999999999921e+01 5.880642982399999497e+00 9.560999999999999943e+01 9.439830000000000609e+01
1.188669600000000059e+01 5.880730651999999559e+00 9.560920000000000130e+01 9.439839999999999520e+01
1.189546200000000020e+01 5.880847544799999937e+00 9.560890000000000555e+01 9.439870000000000516e+01
1.190422800000000159e+01 5.880935214400000000e+00 9.560809999999999320e+01 9.439879999999999427e+01
1.191299399999999942e+01 5.881022884000000062e+00 9.560790000000000077e+01 9.439910000000000423e+01
1.192176000000000080e+01 5.881110553600000124e+00 9.560710000000000264e+01 9.439929999999999666e+01
1.193052600000000041e+01 5.881198223200000186e+00 9.560689999999999600e+01 9.439950000000000330e+01
1.193929200000000002e+01 5.881285892799999360e+00 9.560609999999999786e+01 9.439969999999999573e+01
1.194805799999999962e+01 5.881373562399999422e+00 9.560590000000000543e+01 9.440000000000000568e+01
1.195682400000000101e+01 5.881461231999999484e+00 9.560519999999999641e+01 9.440009999999999479e+01
1.196559000000000061e+01 5.881548901599999546e+00 9.560490000000000066e+01 9.440040000000000475e+01
1.197435600000000022e+01 5.881636571199999608e+00 9.560420000000000584e+01 9.440059999999999718e+01
1.198312199999999983e+01 5.881724240799999670e+00 9.560389999999999588e+01 9.440080000000000382e+01
1.199188800000000121e+01 5.881811910399999732e+00 9.560320000000000107e+01 9.440099999999999625e+01
1.200065400000000082e+01 5.881899579999999794e+00 9.560290000000000532e+01 9.440120000000000289e+01
1.200942000000000043e+01 5.881987249599999856e+00 9.560219999999999629e+01 9.440139999999999532e+01
1.201818600000000004e+01 5.882074919199999030e+00 9.560190000000000055e+01 9.440160000000000196e+01
1.202695200000000142e+01 5.882162588799999092e+00 9.560120000000000573e+01 9.440179999999999438e+01
1.203571799999999925e+01 5.882250258399999154e+00 9.560089999999999577e+01 9.440210000000000434e+01
1.204448400000000063e+01 5.882337927999999216e+00 9.560030000000000427e+01 9.440219999999999345e+01
1.205325000000000024e+01 5.882396374399999850e+00 9.559999999999999432e+01 9.440250000000000341e+01
1.206201599999999985e+01 5.882484043999999912e+00 9.560790000000000077e+01 9.439990000000000236e+01
1.207078199999999946e+01 5.882513267199999341e+00 9.560769999999999413e+01 9.439960000000000662e+01
1.207954799999999906e+01 5.882600936800000291e+00 9.560670000000000357e+01 9.439960000000000662e+01
1.208831400000000045e+01 5.882717829599999781e+00 9.560630000000000450e+01 9.439979999999999905e+01
1.209707999999999828e+01 5.882805499199999844e+00 9.560540000000000305e+01 9.439990000000000236e+01
1.210584599999999966e+01 5.882893168799999017e+00 9.560509999999999309e+01 9.440019999999999811e+01
1.211461199999999927e+01 5.882980838399999080e+00 9.560439999999999827e+01 9.440030000000000143e+01
1.212337800000000065e+01 5.883068507999999142e+00 9.560410000000000252e+01 9.440049999999999386e+01
1.213214399999999848e+01 5.883156177599999204e+00 9.560339999999999350e+01 9.440070000000000050e+01
1.214090999999999987e+01 5.883243847199999266e+00 9.560320000000000107e+01 9.440089999999999293e+01
1.214967599999999948e+01 5.883331516800000216e+00 9.560250000000000625e+01 9.440109999999999957e+01
1.215844200000000086e+01 5.883419186400000278e+00 9.560219999999999629e+01 9.440130000000000621e+01
1.216720799999999869e+01 5.883477632800000023e+00 9.560150000000000148e+01 9.440149999999999864e+01
1.217597400000000007e+01 5.883565302400000085e+00 9.560120000000000573e+01 9.440170000000000528e+01
1.218473999999999968e+01 5.883652971999999259e+00 9.560049999999999670e+01 9.440189999999999770e+01
1.219350599999999929e+01 5.883740641599999321e+00 9.560030000000000427e+01 9.440210000000000434e+01
1.220227199999999890e+01 5.883828311199999384e+00 9.559959999999999525e+01 9.440229999999999677e+01
1.221103800000000028e+01 5.883915980799999446e+00 9.559929999999999950e+01 9.440250000000000341e+01
1.221980399999999989e+01 5.883974427199999191e+00 9.559869999999999379e+01 9.440260000000000673e+01
1.222856999999999950e+01 5.884062096800000141e+00 9.559839999999999804e+01 9.440290000000000248e+01
1.223733599999999910e+01 5.884149766400000203e+00 9.559770000000000323e+01 9.440300000000000580e+01
1.224610200000000049e+01 5.884237436000000265e+00 9.559749999999999659e+01 9.440319999999999823e+01
1.225486800000000009e+01 5.884295882400000011e+00 9.559680000000000177e+01 9.440340000000000487e+01
1.226363399999999970e+01 5.884383552000000073e+00 9.559650000000000603e+01 9.440359999999999729e+01
1.227239999999999931e+01 5.884471221599999247e+00 9.559579999999999700e+01 9.440380000000000393e+01
1.228116600000000069e+01 5.884529667999998992e+00 9.560360000000000014e+01 9.440170000000000528e+01
1.228993199999999852e+01 5.884588114399999625e+00 9.560299999999999443e+01 9.440139999999999532e+01
1.229869799999999991e+01 5.884646560799999371e+00 9.560240000000000293e+01 9.440139999999999532e+01
1.230746399999999952e+01 5.884763453599999750e+00 9.560160000000000480e+01 9.440149999999999864e+01
1.231623000000000090e+01 5.884851123199999812e+00 9.560110000000000241e+01 9.440170000000000528e+01
1.232499599999999873e+01 5.884938792799999874e+00 9.560039999999999338e+01 9.440179999999999438e+01
1.233376200000000011e+01 5.885026462399999936e+00 9.560009999999999764e+01 9.440210000000000434e+01
1.234252799999999972e+01 5.885114131999999998e+00 9.559950000000000614e+01 9.440219999999999345e+01
1.235129400000000111e+01 5.885172578399999743e+00 9.559919999999999618e+01 9.440240000000000009e+01
1.236005999999999894e+01 5.885260247999999805e+00 9.559850000000000136e+01 9.440250000000000341e+01
1.236882600000000032e+01 5.885347917599998979e+00 9.559820000000000562e+01 9.440279999999999916e+01
1.237759199999999993e+01 5.885406363999999613e+00 9.559759999999999991e+01 9.440290000000000248e+01
1.238635799999999954e+01 5.885494033599999675e+00 9.559730000000000416e+01 9.440309999999999491e+01
1.239512399999999914e+01 5.885581703199999737e+00 9.559669999999999845e+01 9.440319999999999823e+01
1.240389000000000053e+01 5.885640149599999482e+00 9.559640000000000271e+01 9.440349999999999397e+01
1.241265600000000013e+01 5.885727819199999544e+00 9.559579999999999700e+01 9.440359999999999729e+01
1.242142199999999974e+01 5.885815488799999606e+00 9.559550000000000125e+01 9.440380000000000393e+01
1.243018799999999935e+01 5.885873935200000240e+00 9.559480000000000643e+01 9.440389999999999304e+01
1.243895400000000073e+01 5.885961604800000302e+00 9.559459999999999980e+01 9.440420000000000300e+01
1.244771999999999856e+01 5.886020051200000047e+00 9.559390000000000498e+01 9.440430000000000632e+01
1.245648599999999995e+01 5.886107720799999221e+00 9.559369999999999834e+01 9.440449999999999875e+01
1.246525199999999955e+01 5.886195390399999283e+00 9.559310000000000684e+01 9.440460000000000207e+01
1.247401800000000094e+01 5.886253836799999029e+00 9.559279999999999688e+01 9.440489999999999782e+01
1.248278399999999877e+01 5.886341506399999979e+00 9.559220000000000539e+01 9.440500000000000114e+01
1.249155000000000015e+01 5.886399952799999724e+00 9.559189999999999543e+01 9.440519999999999357e+01
1.250031599999999976e+01 5.886458399199999469e+00 9.559950000000000614e+01 9.440349999999999397e+01
1.250908200000000114e+01 5.886516845600000103e+00 9.559929999999999950e+01 9.440319999999999823e+01
1.251784799999999898e+01 5.886575291999999848e+00 9.559839999999999804e+01 9.440319999999999823e+01
1.252661400000000036e+01 5.886662961599999910e+00 9.559799999999999898e+01 9.440330000000000155e+01
1.253537999999999997e+01 5.886750631199999972e+00 9.559720000000000084e+01 9.440340000000000487e+01
1.254414599999999957e+01 5.886838300800000034e+00 9.559690000000000509e+01 9.440359999999999729e+01
1.255291199999999918e+01 5.886925970399999208e+00 9.559619999999999607e+01 9.440370000000000061e+01
1.256167800000000057e+01 5.887013639999999270e+00 9.559600000000000364e+01 9.440389999999999304e+01
1.257044400000000017e+01 5.887072086399999904e+00 9.559529999999999461e+01 9.440399999999999636e+01
1.257920999999999978e+01 5.887159755999999966e+00 9.559510000000000218e+01 9.440420000000000300e+01
1.258797599999999939e+01 5.887218202399999711e+00 9.559449999999999648e+01 9.440439999999999543e+01
1.259674200000000077e+01 5.887305871999999773e+00 9.559430000000000405e+01 9.440449999999999875e+01
1.260550800000000038e+01 5.887364318399999519e+00 9.559359999999999502e+01 9.440470000000000539e+01
1.261427399999999999e+01 5.887451987999999581e+00 9.559340000000000259e+01 9.440489999999999782e+01
1.262303999999999959e+01 5.887510434400000214e+00 9.559269999999999357e+01 9.440500000000000114e+01
1.263180600000000098e+01 5.887598104000000276e+00 9.559250000000000114e+01 9.440519999999999357e+01
1.264057199999999881e+01 5.887656550400000022e+00 9.559189999999999543e+01 9.440529999999999688e+01
1.264933800000000019e+01 5.887714996799998879e+00 9.559170000000000300e+01 9.440550000000000352e+01
1.265810399999999980e+01 5.887802666399999829e+00 9.559099999999999397e+01 9.440560000000000684e+01
1.266687000000000118e+01 5.887861112799999574e+00 9.559080000000000155e+01 9.440579999999999927e+01
1.267563599999999902e+01 5.887948782399999637e+00 9.559019999999999584e+01 9.440600000000000591e+01
1.268440200000000040e+01 5.888007228799999382e+00 9.559000000000000341e+01 9.440609999999999502e+01
1.269316800000000001e+01 5.888065675200000015e+00 9.558939999999999770e+01 9.440630000000000166e+01
1.270193400000000139e+01 5.888153344800000077e+00 9.558920000000000528e+01 9.440649999999999409e+01
1.271069999999999922e+01 5.888211791199999823e+00 9.558849999999999625e+01 9.440659999999999741e+01
1.271946600000000061e+01 5.888270237599999568e+00 9.559640000000000271e+01 9.440489999999999782e+01
1.272823200000000021e+01 5.888299460799999885e+00 9.559579999999999700e+01 9.440460000000000207e+01
1.273699799999999982e+01 5.888387130399999947e+00 9.559529999999999461e+01 9.440460000000000207e+01
1.274576399999999943e+01 5.888474800000000009e+00 9.559449999999999648e+01 9.440470000000000539e+01
1.275453000000000081e+01 5.888562469599999183e+00 9.559409999999999741e+01 9.440489999999999782e+01
1.276329600000000042e+01 5.888620915999999816e+00 9.559350000000000591e+01 9.440500000000000114e+01
1.277206200000000003e+01 5.888708585599999878e+00 9.559319999999999595e+01 9.440510000000000446e+01
1.278082799999999963e+01 5.888767031999999624e+00 9.559269999999999357e+01 9.440519999999999357e+01
1.278959400000000102e+01 5.888854701599999686e+00 9.559239999999999782e+01 9.440540000000000020e+01
1.279835999999999885e+01 5.888913147999999431e+00 9.559180000000000632e+01 9.440550000000000352e+01
1.280712600000000023e+01 5.888971594400000065e+00 9.559159999999999968e+01 9.440569999999999595e+01
1.281589199999999984e+01 5.889030040799999810e+00 9.559099999999999397e+01 9.440579999999999927e+01
1.282465800000000122e+01 5.889117710399999872e+00 9.559080000000000155e+01 9.440600000000000591e+01
1.283342399999999905e+01 5.889176156799999617e+00 9.559019999999999584e+01 9.440609999999999502e+01
1.284219000000000044e+01 5.889234603200000251e+00 9.559000000000000341e+01 9.440630000000000166e+01
1.285095600000000005e+01 5.889322272800000313e+00 9.558939999999999770e+01 9.440640000000000498e+01
1.285972200000000143e+01 5.889380719199999170e+00 9.558920000000000528e+01 9.440659999999999741e+01
1.286848799999999926e+01 5.889439165599999804e+00 9.558859999999999957e+01 9.440670000000000073e+01
1.287725400000000064e+01 5.889526835199999866e+00 9.558839999999999293e+01 9.440689999999999316e+01
1.288602000000000025e+01 5.889585281599999611e+00 9.558780000000000143e+01 9.440699999999999648e+01
1.289478600000000164e+01 5.889643727999999356e+00 9.558759999999999479e+01 9.440720000000000312e+01
1.290355199999999947e+01 5.889702174399999990e+00 9.558700000000000330e+01 9.440730000000000643e+01
1.291231800000000085e+01 5.889789844000000052e+00 9.558679999999999666e+01 9.440749999999999886e+01
1.292108400000000046e+01 5.889848290399999797e+00 9.558629999999999427e+01 9.440760000000000218e+01
1.292985000000000007e+01 5.889906736799999543e+00 9.558599999999999852e+01 9.440779999999999461e+01
1.293861599999999967e+01 5.889965183200000176e+00 9.559279999999999688e+01 9.440600000000000591e+01
1.294738200000000106e+01 5.889994406399999605e+00 9.559260000000000446e+01 9.440569999999999595e+01
1.295614800000000066e+01 5.890052852800000238e+00 9.559180000000000632e+01 9.440569999999999595e+01
1.296491400000000027e+01 5.890140522399999412e+00 9.559149999999999636e+01 9.440579999999999927e+01
1.297367999999999988e+01 5.890228191999999474e+00 9.559069999999999823e+01 9.440590000000000259e+01
1.298244600000000126e+01 5.890286638399999219e+00 9.559050000000000580e+01 9.440609999999999502e+01
1.299121199999999909e+01 5.890374307999999282e+00 9.558979999999999677e+01 9.440619999999999834e+01
1.299997800000000048e+01 5.890432754399999915e+00 9.558969999999999345e+01 9.440630000000000166e+01
1.300874400000000009e+01 5.890491200799999660e+00 9.558910000000000196e+01 9.440640000000000498e+01
1.301751000000000147e+01 5.890549647199999406e+00 9.558889999999999532e+01 9.440659999999999741e+01
1.302627599999999930e+01 5.890608093600000039e+00 9.558830000000000382e+01 9.440670000000000073e+01
1.303504200000000068e+01 5.890695763200000101e+00 9.558820000000000050e+01 9.440689999999999316e+01
1.304380800000000029e+01 5.890754209599999847e+00 9.558759999999999479e+01 9.440699999999999648e+01
1.305257400000000167e+01 5.890812655999999592e+00 9.558740000000000236e+01 9.440709999999999980e+01
1.306133999999999951e+01 5.890871102400000225e+00 9.558679999999999666e+01 9.440730000000000643e+01
1.307010600000000089e+01 5.890929548799999971e+00 9.558669999999999334e+01 9.440739999999999554e+01
1.307887200000000050e+01 5.890987995199999716e+00 9.558610000000000184e+01 9.440749999999999886e+01
1.308763800000000010e+01 5.891075664799999778e+00 9.558589999999999520e+01 9.440770000000000550e+01
1.309640399999999971e+01 5.891134111199999523e+00 9.558530000000000371e+01 9.440779999999999461e+01
1.310517000000000110e+01 5.891192557599999269e+00 9.558520000000000039e+01 9.440800000000000125e+01
1.311393600000000070e+01 5.891251003999999902e+00 9.558459999999999468e+01 9.440810000000000457e+01
1.312270200000000031e+01 5.891309450399999648e+00 9.558440000000000225e+01 9.440819999999999368e+01
1.313146799999999992e+01 5.891367896799999393e+00 9.558379999999999654e+01 9.440840000000000032e+01
1.314023400000000130e+01 5.891426343200000026e+00 9.558369999999999322e+01 9.440850000000000364e+01
1.314900000000000091e+01 5.891484789599999772e+00 9.558310000000000173e+01 9.440860000000000696e+01
1.315776599999999874e+01 5.891543235999999517e+00 9.558950000000000102e+01 9.440699999999999648e+01
1.316653200000000012e+01 5.891572459199999834e+00 9.558899999999999864e+01 9.440670000000000073e+01
1.317529799999999973e+01 5.891630905599999579e+00 9.558849999999999625e+01 9.440670000000000073e+01
1.318406399999999934e+01 5.891718575199999641e+00 9.558790000000000475e+01 9.440670000000000073e+01
1.319282999999999895e+01 5.891777021599999387e+00 9.558750000000000568e+01 9.440689999999999316e+01
1.320159600000000033e+01 5.891864691199999449e+00 9.558700000000000330e+01 9.440699999999999648e+01
1.321036199999999994e+01 5.891923137599999194e+00 9.558669999999999334e+01 9.440709999999999980e+01
1.321912799999999955e+01 5.891981583999999827e+00 9.558620000000000516e+01 9.440720000000000312e+01
1.322789399999999915e+01 5.892040030399999573e+00 9.558599999999999852e+01 9.440739999999999554e+01
1.323666000000000054e+01 5.892098476799999318e+00 9.558549999999999613e+01 9.440749999999999886e+01
1.324542599999999837e+01 5.892156923199999952e+00 9.558530000000000371e+01 9.440760000000000218e+01
1.325419199999999975e+01 5.892215369599999697e+00 9.558480000000000132e+01 9.440770000000000550e+01
1.326295799999999936e+01 5.892273815999999442e+00 9.558459999999999468e+01 9.440789999999999793e+01
1.327172400000000074e+01 5.892332262400000076e+00 9.558410000000000650e+01 9.440800000000000125e+01
1.328048999999999857e+01 5.892390708799999821e+00 9.558389999999999986e+01 9.440819999999999368e+01
1.328925599999999996e+01 5.892449155199999566e+00 9.558339999999999748e+01 9.440829999999999700e+01
1.329802199999999957e+01 5.892507601600000200e+00 9.558320000000000505e+01 9.440840000000000032e+01
1.330678800000000095e+01 5.892566047999999945e+00 9.558270000000000266e+01 9.440850000000000364e+01
1.331555399999999878e+01 5.892624494399999691e+00 9.558259999999999934e+01 9.440869999999999607e+01
1.332432000000000016e+01 5.892682940799999436e+00 9.558199999999999363e+01 9.440879999999999939e+01
1.333308599999999977e+01 5.892741387199999181e+00 9.558190000000000452e+01 9.440890000000000271e+01
1.334185199999999938e+01 5.892799833599999815e+00 9.558140000000000214e+01 9.440900000000000603e+01
1.335061799999999899e+01 5.892858279999999560e+00 9.558119999999999550e+01 9.440919999999999845e+01
1.335938400000000037e+01 5.892916726399999305e+00 9.558069999999999311e+01 9.440930000000000177e+01
1.336814999999999998e+01 5.892975172799999939e+00 9.558050000000000068e+01 9.440949999999999420e+01
1.337691599999999958e+01 5.893004395999999367e+00 9.558620000000000516e+01 9.440850000000000364e+01
1.338568199999999919e+01 5.893062842400000001e+00 9.558610000000000184e+01 9.440819999999999368e+01
1.339444800000000058e+01 5.893121288799999746e+00 9.558530000000000371e+01 9.440819999999999368e+01
1.340321399999999841e+01 5.893179735199999492e+00 9.558509999999999707e+01 9.440819999999999368e+01
1.341197999999999979e+01 5.893238181600000125e+00 9.558440000000000225e+01 9.440829999999999700e+01
1.342074599999999940e+01 5.893296627999999870e+00 9.558429999999999893e+01 9.440850000000000364e+01
1.342951200000000078e+01 5.893355074400000504e+00 9.558369999999999322e+01 9.440860000000000696e+01
1.343827799999999861e+01 5.893413520799999361e+00 9.558360000000000412e+01 9.440869999999999607e+01
1.344704400000000000e+01 5.893471967199999106e+00 9.558299999999999841e+01 9.440879999999999939e+01
1.345580999999999960e+01 5.893530413599999740e+00 9.558289999999999509e+01 9.440900000000000603e+01
1.346457600000000099e+01 5.893588859999999485e+00 9.558240000000000691e+01 9.440909999999999513e+01
1.347334199999999882e+01 5.893647306399999231e+00 9.558230000000000359e+01 9.440919999999999845e+01
1.348210800000000020e+01 5.893705752799999864e+00 9.558169999999999789e+01 9.440930000000000177e+01
1.349087399999999981e+01 5.893764199199999609e+00 9.558159999999999457e+01 9.440940000000000509e+01
1.349964000000000119e+01 5.893822645599999355e+00 9.558110000000000639e+01 9.440959999999999752e+01
1.350840599999999903e+01 5.893851868799999671e+00 9.558100000000000307e+01 9.440970000000000084e+01
1.351717200000000041e+01 5.893910315199999417e+00 9.558039999999999736e+01 9.440980000000000416e+01
1.352593800000000002e+01 5.893968761600000050e+00 9.558039999999999736e+01 9.440989999999999327e+01
1.353470399999999962e+01 5.894027207999999796e+00 9.557980000000000587e+01 9.441009999999999991e+01
1.354346999999999923e+01 5.894085654400000429e+00 9.557970000000000255e+01 9.441020000000000323e+01
1.355223600000000062e+01 5.894144100800000174e+00 9.557920000000000016e+01 9.441030000000000655e+01
1.356100200000000022e+01 5.894173324000000491e+00 9.557909999999999684e+01 9.441039999999999566e+01
1.356976799999999983e+01 5.894231770399999348e+00 9.557859999999999445e+01 9.441049999999999898e+01
1.357853399999999944e+01 5.894290216799999094e+00 9.557850000000000534e+01 9.441070000000000562e+01
1.358730000000000082e+01 5.894348663199999727e+00 9.557800000000000296e+01 9.441079999999999472e+01
1.359606599999999865e+01 5.894377886399999156e+00 9.558339999999999748e+01 9.441009999999999991e+01
1.360483200000000004e+01 5.894407109599999472e+00 9.558299999999999841e+01 9.440980000000000416e+01
1.361359799999999964e+01 5.894465555999999218e+00 9.558259999999999934e+01 9.440980000000000416e+01
1.362236400000000103e+01 5.894524002399999851e+00 9.558199999999999363e+01 9.440980000000000416e+01
1.363112999999999886e+01 5.894582448799999597e+00 9.558169999999999789e+01 9.440999999999999659e+01
1.363989600000000024e+01 5.894640895199999342e+00 9.558119999999999550e+01 9.441009999999999991e+01
1.364866199999999985e+01 5.894699341599999975e+00 9.558100000000000307e+01 9.441020000000000323e+01
1.365742800000000123e+01 5.894757787999999721e+00 9.558060000000000400e+01 9.441030000000000655e+01
1.366619399999999906e+01 5.894816234400000354e+00 9.558039999999999736e+01 9.441039999999999566e+01
1.367496000000000045e+01 5.894845457599999783e+00 9.557999999999999829e+01 9.441049999999999898e+01
1.368372600000000006e+01 5.894903904000000416e+00 9.557980000000000587e+01 9.441060000000000230e+01
1.369249199999999966e+01 5.894962350400000162e+00 9.557940000000000680e+01 9.441070000000000562e+01
1.370125799999999927e+01 5.895020796799999019e+00 9.557920000000000016e+01 9.441079999999999472e+01
1.371002400000000065e+01 5.895050019999999336e+00 9.557880000000000109e+01 9.441089999999999804e+01
1.371879000000000026e+01 5.895108466399999081e+00 9.557859999999999445e+01 9.441110000000000468e+01
1.372755599999999987e+01 5.895166912799999714e+00 9.557819999999999538e+01 9.441110000000000468e+01
1.373632199999999948e+01 5.895196135999999143e+00 9.557800000000000296e+01 9.441129999999999711e+01
1.374508800000000086e+01 5.895254582399999776e+00 9.557760000000000389e+01 9.441129999999999711e+01
1.375385400000000047e+01 5.895313028799999522e+00 9.557739999999999725e+01 9.441150000000000375e+01
1.376262000000000008e+01 5.895371475199999267e+00 9.557699999999999818e+01 9.441160000000000707e+01
1.377138599999999968e+01 5.895400698399999584e+00 9.557689999999999486e+01 9.441169999999999618e+01
1.378015200000000107e+01 5.895459144799999329e+00 9.557640000000000668e+01 9.441179999999999950e+01
1.378891799999999890e+01 5.895517591199999963e+00 9.557630000000000337e+01 9.441190000000000282e+01
1.379768400000000028e+01 5.895546814400000279e+00 9.557580000000000098e+01 9.441200000000000614e+01
1.380644999999999989e+01 5.895605260800000025e+00 9.557569999999999766e+01 9.441209999999999525e+01
1.381521600000000127e+01 5.895634484000000342e+00 9.558100000000000307e+01 9.441110000000000468e+01
1.382398199999999910e+01 5.895663707199999770e+00 9.558089999999999975e+01 9.441089999999999804e+01
1.383274800000000049e+01 5.895692930400000087e+00 9.558020000000000493e+01 9.441079999999999472e+01
1.384151400000000010e+01 5.895751376799999832e+00 9.557999999999999829e+01 9.441089999999999804e+01
1.385028000000000148e+01 5.895839046399999006e+00 9.557930000000000348e+01 9.441100000000000136e+01
1.385904599999999931e+01 5.895897492799999640e+00 9.557920000000000016e+01 9.441110000000000468e+01
1.386781200000000069e+01 5.895926715999999068e+00 9.557859999999999445e+01 9.441119999999999379e+01
1.387657800000000030e+01 5.895985162399999702e+00 9.557859999999999445e+01 9.441129999999999711e+01
1.388534399999999991e+01 5.896043608799999447e+00 9.557810000000000628e+01 9.441140000000000043e+01
1.389410999999999952e+01 5.896072831999999764e+00 9.557800000000000296e+01 9.441150000000000375e+01
1.390287600000000090e+01 5.896131278399999509e+00 9.557750000000000057e+01 9.441160000000000707e+01
1.391164200000000051e+01 5.896189724799999254e+00 9.557739999999999725e+01 9.441169999999999618e+01
1.392040800000000011e+01 5.896218947999999571e+00 9.557689999999999486e+01 9.441179999999999950e+01
1.392917399999999972e+01 5.896277394399999316e+00 9.557689999999999486e+01 9.441190000000000282e+01
1.393794000000000111e+01 5.896335840799999950e+00 9.557640000000000668e+01 9.441200000000000614e+01
1.394670599999999894e+01 5.896365064000000267e+00 9.557630000000000337e+01 9.441209999999999525e+01
1.395547200000000032e+01 5.896423510400000012e+00 9.557580000000000098e+01 9.441219999999999857e+01
1.396423799999999993e+01 5.896452733600000329e+00 9.557569999999999766e+01 9.441230000000000189e+01
1.397300400000000131e+01 5.896511180000000074e+00 9.557529999999999859e+01 9.441240000000000521e+01
1.398176999999999914e+01 5.896569626399999819e+00 9.557519999999999527e+01 9.441249999999999432e+01
1.399053600000000053e+01 5.896598849600000136e+00 9.557470000000000709e+01 9.441259999999999764e+01
1.399930200000000013e+01 5.896657295999998993e+00 9.557460000000000377e+01 9.441270000000000095e+01
1.400806800000000152e+01 5.896686519199999310e+00 9.557420000000000471e+01 9.441280000000000427e+01
1.401683399999999935e+01 5.896744965599999055e+00 9.557410000000000139e+01 9.441289999999999338e+01
1.402560000000000073e+01 5.896774188799999372e+00 9.557359999999999900e+01 9.441299999999999670e+01
1.403436600000000034e+01 5.896803411999999689e+00 9.557899999999999352e+01 9.441209999999999525e+01
1.404313199999999995e+01 5.896832635199999118e+00 9.557859999999999445e+01 9.441179999999999950e+01
1.405189799999999956e+01 5.896891081599999751e+00 9.557819999999999538e+01 9.441179999999999950e+01
1.406066400000000094e+01 5.896949527999999496e+00 9.557760000000000389e+01 9.441179999999999950e+01
1.406943000000000055e+01 5.897007974399999242e+00 9.557739999999999725e+01 9.441190000000000282e+01
1.407819600000000015e+01 5.897066420799999875e+00 9.557689999999999486e+01 9.441200000000000614e+01
1.408696199999999976e+01 5.897095644000000192e+00 9.557680000000000575e+01 9.441209999999999525e+01
1.409572800000000115e+01 5.897154090399999937e+00 9.557630000000000337e+01 9.441219999999999857e+01
1.410449400000000075e+01 5.897212536799999683e+00 9.557620000000000005e+01 9.441230000000000189e+01
1.411326000000000036e+01 5.897241759999999999e+00 9.557580000000000098e+01 9.441240000000000521e+01
1.412202599999999997e+01 5.897300206399999745e+00 9.557569999999999766e+01 9.441249999999999432e+01
1.413079200000000135e+01 5.897329429600000061e+00 9.557529999999999859e+01 9.441259999999999764e+01
1.413955799999999918e+01 5.897387875999999807e+00 9.557510000000000616e+01 9.441270000000000095e+01
1.414832400000000057e+01 5.897417099200000123e+00 9.557470000000000709e+01 9.441280000000000427e+01
1.415709000000000017e+01 5.897475545599998981e+00 9.557460000000000377e+01 9.441289999999999338e+01
1.416585600000000156e+01 5.897533991999999614e+00 9.557420000000000471e+01 9.441299999999999670e+01
1.417462199999999939e+01 5.897563215199999043e+00 9.557410000000000139e+01 9.441310000000000002e+01
1.418338800000000077e+01 5.897621661599999676e+00 9.557370000000000232e+01 9.441320000000000334e+01
1.419215400000000038e+01 5.897650884799999105e+00 9.557359999999999900e+01 9.441330000000000666e+01
1.420092000000000176e+01 5.897709331199999738e+00 9.557319999999999993e+01 9.441339999999999577e+01
1.420968599999999959e+01 5.897738554399999167e+00 9.557309999999999661e+01 9.441349999999999909e+01
1.421845200000000098e+01 5.897797000799999800e+00 9.557259999999999422e+01 9.441349999999999909e+01
1.422721800000000059e+01 5.897826224000000117e+00 9.557259999999999422e+01 9.441370000000000573e+01
1.423598400000000019e+01 5.897884670399999862e+00 9.557210000000000605e+01 9.441370000000000573e+01
1.424474999999999980e+01 5.897913893600000179e+00 9.557210000000000605e+01 9.441389999999999816e+01
1.425351599999999941e+01 5.897943116799999608e+00 9.557630000000000337e+01 9.441320000000000334e+01
1.426228200000000079e+01 5.897972339999999924e+00 9.557630000000000337e+01 9.441299999999999670e+01
1.427104799999999862e+01 5.898030786399999670e+00 9.557550000000000523e+01 9.441289999999999338e+01
1.427981400000000001e+01 5.898089232800000303e+00 9.557529999999999859e+01 9.441299999999999670e+01
1.428857999999999961e+01 5.898147679200000049e+00 9.557470000000000709e+01 9.441310000000000002e+01
1.429734599999999922e+01 5.898176902400000365e+00 9.557460000000000377e+01 9.441320000000000334e+01
1.430611199999999883e+01 5.898235348800000111e+00 9.557410000000000139e+01 9.441330000000000666e+01
1.431487800000000021e+01 5.898293795199998968e+00 9.557410000000000139e+01 9.441339999999999577e+01
1.432364399999999982e+01 5.898323018399999285e+00 9.557359999999999900e+01 9.441339999999999577e+01
1.433240999999999943e+01 5.898381464799999030e+00 9.557349999999999568e+01 9.441349999999999909e+01
1.434117599999999904e+01 5.898410687999999347e+00 9.557309999999999661e+01 9.441360000000000241e+01
1.434994200000000042e+01 5.898469134399999092e+00 9.557299999999999329e+01 9.441370000000000573e+01
1.435870800000000003e+01 5.898498357599999409e+00 9.557250000000000512e+01 9.441379999999999484e+01
1.436747399999999963e+01 5.898556804000000042e+00 9.557250000000000512e+01 9.441389999999999816e+01
1.437623999999999924e+01 5.898586027199999471e+00 9.557200000000000273e+01 9.441400000000000148e+01
1.438500600000000063e+01 5.898644473600000104e+00 9.557200000000000273e+01 9.441410000000000480e+01
1.439377199999999846e+01 5.898673696799999533e+00 9.557150000000000034e+01 9.441419999999999391e+01
1.440253799999999984e+01 5.898732143200000166e+00 9.557150000000000034e+01 9.441429999999999723e+01
1.441130399999999945e+01 5.898761366399999595e+00 9.557099999999999795e+01 9.441440000000000055e+01
1.442007000000000083e+01 5.898819812800000228e+00 9.557099999999999795e+01 9.441450000000000387e+01
1.442883599999999866e+01 5.898849035999999657e+00 9.557049999999999557e+01 9.441450000000000387e+01
1.443760200000000005e+01 5.898878259199999974e+00 9.557049999999999557e+01 9.441459999999999297e+01
1.444636799999999965e+01 5.898936705599999719e+00 9.556999999999999318e+01 9.441469999999999629e+01
1.445513400000000104e+01 5.898965928800000036e+00 9.556999999999999318e+01 9.441479999999999961e+01
1.446389999999999887e+01 5.899024375199999781e+00 9.556950000000000500e+01 9.441490000000000293e+01
1.447266600000000025e+01 5.899053598400000098e+00 9.557420000000000471e+01 9.441410000000000480e+01
1.448143199999999986e+01 5.899053598400000098e+00 9.557380000000000564e+01 9.441389999999999816e+01
1.449019799999999947e+01 5.899112044799998955e+00 9.557340000000000657e+01 9.441389999999999816e+01
1.449896399999999907e+01 5.899170491199999589e+00 9.557290000000000418e+01 9.441389999999999816e+01
1.450773000000000046e+01 5.899228937599999334e+00 9.557259999999999422e+01 9.441400000000000148e+01
1.451649600000000007e+01 5.899287383999999079e+00 9.557219999999999516e+01 9.441400000000000148e+01
1.452526199999999967e+01 5.899316607199999396e+00 9.557200000000000273e+01 9.441419999999999391e+01
1.453402799999999928e+01 5.899375053600000030e+00 9.557160000000000366e+01 9.441419999999999391e+01
1.454279400000000066e+01 5.899404276799999458e+00 9.557150000000000034e+01 9.441429999999999723e+01
1.455155999999999850e+01 5.899462723200000092e+00 9.557110000000000127e+01 9.441440000000000055e+01
1.456032599999999988e+01 5.899491946399999520e+00 9.557099999999999795e+01 9.441450000000000387e+01
1.456909199999999949e+01 5.899550392800000154e+00 9.557059999999999889e+01 9.441459999999999297e+01
1.457785800000000087e+01 5.899579615999999582e+00 9.557049999999999557e+01 9.441469999999999629e+01
1.458662399999999870e+01 5.899638062400000216e+00 9.557009999999999650e+01 9.441469999999999629e+01
1.459539000000000009e+01 5.899667285599999644e+00 9.556999999999999318e+01 9.441479999999999961e+01
1.460415599999999969e+01 5.899725732000000278e+00 9.556959999999999411e+01 9.441490000000000293e+01
1.461292200000000108e+01 5.899754955199999706e+00 9.556950000000000500e+01 9.441500000000000625e+01
1.462168799999999891e+01 5.899813401600000340e+00 9.556910000000000593e+01 9.441509999999999536e+01
1.463045400000000029e+01 5.899842624799999768e+00 9.556900000000000261e+01 9.441519999999999868e+01
1.463921999999999990e+01 5.899871847999999197e+00 9.556860000000000355e+01 9.441519999999999868e+01
1.464798599999999951e+01 5.899930294399998942e+00 9.556850000000000023e+01 9.441540000000000532e+01
1.465675199999999911e+01 5.899959517599999259e+00 9.556810000000000116e+01 9.441540000000000532e+01
1.466551800000000050e+01 5.899988740799999576e+00 9.556799999999999784e+01 9.441549999999999443e+01
1.467428400000000011e+01 5.900047187199999321e+00 9.556759999999999877e+01 9.441559999999999775e+01
1.468304999999999971e+01 5.900076410399999638e+00 9.556749999999999545e+01 9.441570000000000107e+01
1.469181599999999932e+01 5.900105633599999955e+00 9.557219999999999516e+01 9.441509999999999536e+01
1.470058200000000070e+01 5.900134856799999383e+00 9.557210000000000605e+01 9.441490000000000293e+01
1.470934800000000031e+01 5.900164079999999700e+00 9.557150000000000034e+01 9.441490000000000293e+01
1.471811399999999992e+01 5.900222526399999445e+00 9.557139999999999702e+01 9.441490000000000293e+01
1.472687999999999953e+01 5.900280972800000079e+00 9.557080000000000553e+01 9.441500000000000625e+01
1.473564600000000091e+01 5.900339419199999824e+00 9.557080000000000553e+01 9.441509999999999536e+01
1.474441199999999874e+01 5.900368642400000141e+00 9.557030000000000314e+01 9.441519999999999868e+01
1.475317800000000013e+01 5.900427088799999886e+00 9.557030000000000314e+01 9.441530000000000200e+01
1.476194399999999973e+01 5.900456312000000203e+00 9.556990000000000407e+01 9.441530000000000200e+01
1.477071000000000112e+01 5.900485535199999632e+00 9.556990000000000407e+01 9.441540000000000532e+01
1.477947599999999895e+01 5.900514758399999948e+00 9.556940000000000168e+01 9.441549999999999443e+01
1.478824200000000033e+01 5.900573204799999694e+00 9.556940000000000168e+01 9.441559999999999775e+01
1.479700799999999994e+01 5.900602428000000010e+00 9.556900000000000261e+01 9.441570000000000107e+01
1.480577400000000132e+01 5.900631651200000327e+00 9.556900000000000261e+01 9.441580000000000439e+01
1.481453999999999915e+01 5.900690097599999184e+00 9.556860000000000355e+01 9.441580000000000439e+01
1.482330600000000054e+01 5.900719320799999501e+00 9.556850000000000023e+01 9.441589999999999350e+01
1.483207200000000014e+01 5.900748543999998930e+00 9.556810000000000116e+01 9.441599999999999682e+01
1.484083799999999975e+01 5.900806990399999563e+00 9.556810000000000116e+01 9.441610000000000014e+01
1.484960399999999936e+01 5.900836213599999880e+00 9.556770000000000209e+01 9.441620000000000346e+01
1.485837000000000074e+01 5.900865436799999308e+00 9.556770000000000209e+01 9.441620000000000346e+01
1.486713600000000035e+01 5.900894659999999625e+00 9.556730000000000302e+01 9.441630000000000678e+01
1.487590199999999996e+01 5.900923883199999942e+00 9.556730000000000302e+01 9.441639999999999588e+01
1.488466799999999957e+01 5.900982329599999687e+00 9.556690000000000396e+01 9.441649999999999920e+01
1.489343400000000095e+01 5.901011552800000004e+00 9.556690000000000396e+01 9.441660000000000252e+01
1.490219999999999878e+01 5.901040775999999433e+00 9.556650000000000489e+01 9.441660000000000252e+01
1.491096600000000016e+01 5.901069999199999749e+00 9.557049999999999557e+01 9.441620000000000346e+01
1.491973199999999977e+01 5.901099222400000066e+00 9.557019999999999982e+01 9.441599999999999682e+01
1.492849800000000116e+01 5.901128445599999495e+00 9.556990000000000407e+01 9.441599999999999682e+01
1.493726399999999899e+01 5.901157668799999811e+00 9.556940000000000168e+01 9.441589999999999350e+01
1.494603000000000037e+01 5.901216115199999557e+00 9.556919999999999504e+01 9.441599999999999682e+01
1.495479599999999998e+01 5.901274561600000190e+00 9.556879999999999598e+01 9.441610000000000014e+01
1.496356200000000136e+01 5.901303784799999619e+00 9.556870000000000687e+01 9.441620000000000346e+01
1.497232799999999919e+01 5.901333007999999936e+00 9.556839999999999691e+01 9.441620000000000346e+01
1.498109400000000058e+01 5.901391454399999681e+00 9.556829999999999359e+01 9.441630000000000678e+01
1.498986000000000018e+01 5.901420677599999998e+00 9.556789999999999452e+01 9.441630000000000678e+01
1.499862600000000157e+01 5.901449900800000314e+00 9.556780000000000541e+01 9.441639999999999588e+01
1.500739199999999940e+01 5.901479123999999743e+00 9.556749999999999545e+01 9.441649999999999920e+01
1.501615800000000078e+01 5.901508347199999172e+00 9.556740000000000634e+01 9.441660000000000252e+01
1.502492400000000039e+01 5.901566793599999805e+00 9.556699999999999307e+01 9.441660000000000252e+01
1.503369000000000000e+01 5.901596016799999234e+00 9.556699999999999307e+01 9.441670000000000584e+01
1.504245599999999961e+01 5.901625239999999550e+00 9.556659999999999400e+01 9.441670000000000584e+01
1.505122200000000099e+01 5.901654463199999867e+00 9.556650000000000489e+01 9.441679999999999495e+01
1.505998800000000060e+01 5.901683686399999296e+00 9.556619999999999493e+01 9.441689999999999827e+01
1.506875400000000020e+01 5.901712909599999612e+00 9.556610000000000582e+01 9.441700000000000159e+01
1.507751999999999981e+01 5.901771355999999358e+00 9.556570000000000675e+01 9.441700000000000159e+01
1.508628600000000120e+01 5.901800579199999675e+00 9.556570000000000675e+01 9.441710000000000491e+01
1.509505199999999903e+01 5.901829802399999991e+00 9.556529999999999347e+01 9.441710000000000491e+01
1.510381800000000041e+01 5.901859025599999420e+00 9.556529999999999347e+01 9.441719999999999402e+01
1.511258400000000002e+01 5.901888248799999737e+00 9.556489999999999441e+01 9.441729999999999734e+01
1.512135000000000140e+01 5.901917472000000053e+00 9.556489999999999441e+01 9.441740000000000066e+01
1.513011599999999923e+01 5.901946695199999482e+00 9.556839999999999691e+01 9.441689999999999827e+01
1.513888200000000062e+01 5.901975918399999799e+00 9.556839999999999691e+01 9.441670000000000584e+01
1.514764800000000022e+01 5.902005141600000115e+00 9.556780000000000541e+01 9.441660000000000252e+01
1.515641400000000161e+01 5.902034364799999544e+00 9.556770000000000209e+01 9.441660000000000252e+01
1.516517999999999944e+01 5.902092811200000178e+00 9.556719999999999970e+01 9.441660000000000252e+01
1.517394600000000082e+01 5.902122034399999606e+00 9.556709999999999638e+01 9.441670000000000584e+01
1.518271200000000043e+01 5.902180480800000240e+00 9.556669999999999732e+01 9.441670000000000584e+01
1.519147800000000004e+01 5.902209703999999668e+00 9.556669999999999732e+01 9.441679999999999495e+01
1.520024399999999964e+01 5.902238927199999985e+00 9.556619999999999493e+01 9.441679999999999495e+01
1.520901000000000103e+01 5.902268150400000302e+00 9.556619999999999493e+01 9.441689999999999827e+01
1.521777600000000064e+01 5.902297373599999730e+00 9.556579999999999586e+01 9.441689999999999827e+01
1.522654200000000024e+01 5.902326596799999159e+00 9.556579999999999586e+01 9.441700000000000159e+01
1.523530799999999985e+01 5.902355819999999476e+00 9.556539999999999679e+01 9.441710000000000491e+01
1.524407400000000123e+01 5.902385043199999792e+00 9.556539999999999679e+01 9.441710000000000491e+01
1.525283999999999907e+01 5.902443489599999538e+00 9.556499999999999773e+01 9.441719999999999402e+01
1.526160600000000045e+01 5.902472712799999854e+00 9.556499999999999773e+01 9.441719999999999402e+01
1.527037200000000006e+01 5.902501935999999283e+00 9.556459999999999866e+01 9.441729999999999734e+01
1.527913800000000144e+01 5.902531159199999600e+00 9.556459999999999866e+01 9.441729999999999734e+01
1.528790399999999927e+01 5.902560382399999916e+00 9.556419999999999959e+01 9.441740000000000066e+01
1.529667000000000066e+01 5.902589605599999345e+00 9.556419999999999959e+01 9.441750000000000398e+01
1.530543600000000026e+01 5.902618828799999662e+00 9.556380000000000052e+01 9.441750000000000398e+01
1.531420200000000165e+01 5.902648051999999979e+00 9.556380000000000052e+01 9.441759999999999309e+01
1.532296799999999948e+01 5.902677275199999407e+00 9.556340000000000146e+01 9.441759999999999309e+01
1.533173400000000086e+01 5.902706498399999724e+00 9.556340000000000146e+01 9.441769999999999641e+01
1.534050000000000047e+01 5.902735721600000041e+00 9.556300000000000239e+01 9.441769999999999641e+01
1.534926599999999830e+01 5.902764944799999469e+00 9.556669999999999732e+01 9.441719999999999402e+01
1.535803199999999968e+01 5.902794167999999786e+00 9.556640000000000157e+01 9.441689999999999827e+01
1.536679799999999929e+01 5.902823391200000103e+00 9.556619999999999493e+01 9.441689999999999827e+01
1.537556400000000068e+01 5.902852614399999531e+00 9.556570000000000675e+01 9.441689999999999827e+01
1.538432999999999851e+01 5.902911060800000165e+00 9.556560000000000343e+01 9.441689999999999827e+01
1.539309599999999989e+01 5.902940283999999593e+00 9.556520000000000437e+01 9.441689999999999827e+01
1.540186199999999950e+01 5.902969507199999910e+00 9.556510000000000105e+01 9.441700000000000159e+01
1.541062800000000088e+01 5.902998730400000227e+00 9.556480000000000530e+01 9.441700000000000159e+01
1.541939399999999871e+01 5.903027953599999655e+00 9.556470000000000198e+01 9.441710000000000491e+01
1.542816000000000010e+01 5.903057176799999972e+00 9.556440000000000623e+01 9.441710000000000491e+01
1.543692599999999970e+01 5.903086400000000289e+00 9.556430000000000291e+01 9.441719999999999402e+01
1.544569199999999931e+01 5.903115623199999717e+00 9.556399999999999295e+01 9.441719999999999402e+01
1.545445799999999892e+01 5.903144846399999146e+00 9.556390000000000384e+01 9.441729999999999734e+01
1.546322400000000030e+01 5.903174069599999463e+00 9.556359999999999388e+01 9.441740000000000066e+01
1.547198999999999991e+01 5.903203292799999780e+00 9.556350000000000477e+01 9.441740000000000066e+01
1.548075599999999952e+01 5.903232515999999208e+00 9.556319999999999482e+01 9.441750000000000398e+01
1.548952199999999912e+01 5.903261739199999525e+00 9.556319999999999482e+01 9.441750000000000398e+01
1.549828800000000051e+01 5.903290962399999842e+00 9.556279999999999575e+01 9.441759999999999309e+01
1.550705399999999834e+01 5.903320185599999270e+00 9.556279999999999575e+01 9.441759999999999309e+01
1.551581999999999972e+01 5.903349408799999587e+00 9.556239999999999668e+01 9.441769999999999641e+01
1.552458599999999933e+01 5.903378631999999904e+00 9.556239999999999668e+01 9.441779999999999973e+01
1.553335200000000071e+01 5.903407855199999332e+00 9.556210000000000093e+01 9.441779999999999973e+01
1.554211799999999855e+01 5.903437078399999649e+00 9.556210000000000093e+01 9.441790000000000305e+01
1.555088399999999993e+01 5.903466301599999966e+00 9.556170000000000186e+01 9.441790000000000305e+01
1.555964999999999954e+01 5.903495524799999394e+00 9.556170000000000186e+01 9.441800000000000637e+01
1.556841600000000092e+01 5.903524747999999711e+00 9.556489999999999441e+01 9.441750000000000398e+01
1.557718199999999875e+01 5.903524747999999711e+00 9.556499999999999773e+01 9.441729999999999734e+01
1.558594800000000014e+01 5.903583194399999456e+00 9.556449999999999534e+01 9.441719999999999402e+01
1.559471399999999974e+01 5.903612417599999773e+00 9.556440000000000623e+01 9.441719999999999402e+01
1.560348000000000113e+01 5.903641640800000090e+00 9.556390000000000384e+01 9.441729999999999734e+01
1.561224599999999896e+01 5.903670863999999519e+00 9.556390000000000384e+01 9.441729999999999734e+01
1.562101200000000034e+01 5.903700087199999835e+00 9.556350000000000477e+01 9.441740000000000066e+01
1.562977799999999995e+01 5.903729310400000152e+00 9.556350000000000477e+01 9.441740000000000066e+01
1.563854399999999956e+01 5.903758533599999581e+00 9.556319999999999482e+01 9.441750000000000398e+01
1.564730999999999916e+01 5.903787756799999897e+00 9.556319999999999482e+01 9.441750000000000398e+01
1.565607600000000055e+01 5.903816980000000214e+00 9.556279999999999575e+01 9.441759999999999309e+01
1.566484200000000016e+01 5.903846203199999643e+00 9.556289999999999907e+01 9.441759999999999309e+01
1.567360799999999976e+01 5.903875426399999959e+00 9.556250000000000000e+01 9.441769999999999641e+01
1.568237399999999937e+01 5.903904649600000276e+00 9.556250000000000000e+01 9.441769999999999641e+01
1.569114000000000075e+01 5.903933872799999705e+00 9.556210000000000093e+01 9.441779999999999973e+01
1.569990599999999858e+01 5.903963095999999133e+00 9.556220000000000425e+01 9.441779999999999973e+01
1.570867199999999997e+01 5.903992319199999450e+00 9.556180000000000518e+01 9.441790000000000305e+01
1.571743799999999958e+01 5.904021542399999767e+00 9.556180000000000518e+01 9.441800000000000637e+01
1.572620400000000096e+01 5.904050765599999195e+00 9.556149999999999523e+01 9.441800000000000637e+01
1.573496999999999879e+01 5.904079988799999512e+00 9.556149999999999523e+01 9.441809999999999548e+01
1.574373600000000017e+01 5.904109211999999829e+00 9.556119999999999948e+01 9.441809999999999548e+01
1.575250199999999978e+01 5.904109211999999829e+00 9.556119999999999948e+01 9.441819999999999879e+01
1.576126800000000117e+01 5.904138435199999257e+00 9.556080000000000041e+01 9.441819999999999879e+01
1.577003399999999900e+01 5.904167658399999574e+00 9.556090000000000373e+01 9.441830000000000211e+01
1.577880000000000038e+01 5.904196881599999891e+00 9.556050000000000466e+01 9.441830000000000211e+01
1.578756599999999999e+01 5.904226104799999320e+00 9.556329999999999814e+01 9.441790000000000305e+01
1.579633199999999960e+01 5.904226104799999320e+00 9.556310000000000571e+01 9.441769999999999641e+01
1.580509799999999920e+01 5.904255327999999636e+00 9.556300000000000239e+01 9.441769999999999641e+01
1.581386400000000059e+01 5.904284551199999953e+00 9.556260000000000332e+01 9.441769999999999641e+01
1.582263000000000019e+01 5.904342997599999698e+00 9.556239999999999668e+01 9.441769999999999641e+01
1.583139599999999980e+01 5.904372220800000015e+00 9.556210000000000093e+01 9.441779999999999973e+01
1.584016199999999941e+01 5.904401443999999444e+00 9.556210000000000093e+01 9.441790000000000305e+01
1.584892800000000079e+01 5.904430667199999760e+00 9.556180000000000518e+01 9.441790000000000305e+01
1.585769399999999862e+01 5.904459890400000077e+00 9.556170000000000186e+01 9.441800000000000637e+01
1.586646000000000001e+01 5.904489113599999506e+00 9.556140000000000612e+01 9.441800000000000637e+01
1.587522599999999962e+01 5.904518336799999823e+00 9.556140000000000612e+01 9.441809999999999548e+01
1.588399200000000100e+01 5.904547560000000139e+00 9.556109999999999616e+01 9.441819999999999879e+01
1.589275799999999883e+01 5.904576783199999568e+00 9.556109999999999616e+01 9.441819999999999879e+01
1.590152400000000021e+01 5.904576783199999568e+00 9.556080000000000041e+01 9.441830000000000211e+01
1.591028999999999982e+01 5.904606006399999885e+00 9.556080000000000041e+01 9.441840000000000543e+01
1.591905600000000121e+01 5.904635229600000201e+00 9.556050000000000466e+01 9.441840000000000543e+01
1.592782199999999904e+01 5.904664452799999630e+00 9.556050000000000466e+01 9.441849999999999454e+01
1.593658800000000042e+01 5.904693675999999947e+00 9.556019999999999470e+01 9.441849999999999454e+01
1.594535400000000003e+01 5.904722899200000263e+00 9.556019999999999470e+01 9.441859999999999786e+01
1.595412000000000141e+01 5.904752122399999692e+00 9.555989999999999895e+01 9.441870000000000118e+01
1.596288599999999924e+01 5.904781345599999121e+00 9.555989999999999895e+01 9.441870000000000118e+01
1.597165200000000063e+01 5.904810568799999437e+00 9.555960000000000321e+01 9.441880000000000450e+01
1.598041800000000023e+01 5.904839791999999754e+00 9.555960000000000321e+01 9.441889999999999361e+01
1.598918399999999984e+01 5.904869015199999183e+00 9.555929999999999325e+01 9.441889999999999361e+01
1.599794999999999945e+01 5.904898238399999499e+00 9.555929999999999325e+01 9.441899999999999693e+01
1.600671600000000083e+01 5.904898238399999499e+00 9.556159999999999854e+01 9.441870000000000118e+01
1.601548199999999866e+01 5.904927461599999816e+00 9.556170000000000186e+01 9.441849999999999454e+01
1.602424800000000005e+01 5.904956684799999245e+00 9.556119999999999948e+01 9.441840000000000543e+01
1.603301400000000143e+01 5.904985907999999561e+00 9.556109999999999616e+01 9.441840000000000543e+01
1.604177999999999926e+01 5.905015131199999878e+00 9.556059999999999377e+01 9.441840000000000543e+01
1.605054600000000065e+01 5.905044354399999307e+00 9.556059999999999377e+01 9.441849999999999454e+01
1.605931200000000203e+01 5.905073577599999624e+00 9.556019999999999470e+01 9.441849999999999454e+01
1.606807799999999986e+01 5.905102800799999940e+00 9.556019999999999470e+01 9.441859999999999786e+01
1.607684400000000124e+01 5.905132023999999369e+00 9.555989999999999895e+01 9.441859999999999786e+01
1.608560999999999908e+01 5.905161247199999686e+00 9.555989999999999895e+01 9.441870000000000118e+01
1.609437600000000046e+01 5.905190470400000002e+00 9.555960000000000321e+01 9.441870000000000118e+01
1.610314199999999829e+01 5.905219693599999431e+00 9.555960000000000321e+01 9.441880000000000450e+01
1.611190799999999967e+01 5.905248916799999748e+00 9.555920000000000414e+01 9.441889999999999361e+01
1.612067400000000106e+01 5.905278140000000064e+00 9.555920000000000414e+01 9.441889999999999361e+01
1.612944000000000244e+01 5.905307363199999493e+00 9.555889999999999418e+01 9.441899999999999693e+01
1.613820600000000027e+01 5.905336586399999810e+00 9.555889999999999418e+01 9.441899999999999693e+01
1.614697200000000166e+01 5.905365809600000127e+00 9.555859999999999843e+01 9.441910000000000025e+01
1.615573799999999949e+01 5.905365809600000127e+00 9.555859999999999843e+01 9.441910000000000025e+01
1.616450400000000087e+01 5.905395032799999555e+00 9.555819999999999936e+01 9.441920000000000357e+01
1.617326999999999870e+01 5.905424255999999872e+00 9.555830000000000268e+01 9.441920000000000357e+01
1.618203600000000009e+01 5.905453479200000189e+00 9.555790000000000362e+01 9.441930000000000689e+01
1.619080200000000147e+01 5.905482702399999617e+00 9.555790000000000362e+01 9.441930000000000689e+01
1.619956799999999930e+01 5.905511925599999934e+00 9.555759999999999366e+01 9.441939999999999600e+01
1.620833400000000069e+01 5.905541148800000251e+00 9.555759999999999366e+01 9.441939999999999600e+01
1.621710000000000207e+01 5.905570371999999679e+00 9.555729999999999791e+01 9.441949999999999932e+01
1.622586599999999990e+01 5.905570371999999679e+00 9.556029999999999802e+01 9.441930000000000689e+01
1.623463200000000128e+01 5.905599595199999108e+00 9.556010000000000559e+01 9.441910000000000025e+01
1.624339799999999912e+01 5.905628818399999425e+00 9.555989999999999895e+01 9.441899999999999693e+01
1.625216400000000050e+01 5.905658041599999741e+00 9.555949999999999989e+01 9.441899999999999693e+01
1.626092999999999833e+01 5.905687264799999170e+00 9.555939999999999657e+01 9.441910000000000025e+01
1.626969599999999971e+01 5.905716487999999487e+00 9.555899999999999750e+01 9.441910000000000025e+01
1.627846200000000110e+01 5.905745711199999803e+00 9.555899999999999750e+01 9.441920000000000357e+01
1.628722800000000248e+01 5.905774934399999232e+00 9.555870000000000175e+01 9.441920000000000357e+01
1.629599400000000031e+01 5.905804157599999549e+00 9.555859999999999843e+01 9.441920000000000357e+01
1.630476000000000170e+01 5.905833380799999865e+00 9.555830000000000268e+01 9.441930000000000689e+01
1.631352599999999953e+01 5.905862603999999294e+00 9.555830000000000268e+01 9.441930000000000689e+01
1.632229200000000091e+01 5.905891827199999611e+00 9.555800000000000693e+01 9.441939999999999600e+01
1.633105799999999874e+01 5.905921050399999928e+00 9.555800000000000693e+01 9.441939999999999600e+01
1.633982400000000013e+01 5.905921050399999928e+00 9.555769999999999698e+01 9.441949999999999932e+01
1.634859000000000151e+01 5.905950273599999356e+00 9.555759999999999366e+01 9.441949999999999932e+01
1.635735599999999934e+01 5.905979496799999673e+00 9.555729999999999791e+01 9.441960000000000264e+01
1.636612200000000072e+01 5.906008719999999990e+00 9.555729999999999791e+01 9.441960000000000264e+01
1.637488800000000211e+01 5.906037943199999418e+00 9.555700000000000216e+01 9.441960000000000264e+01
1.638365399999999994e+01 5.906067166399999735e+00 9.555700000000000216e+01 9.441970000000000596e+01
1.639242000000000132e+01 5.906096389600000052e+00 9.555670000000000641e+01 9.441970000000000596e+01
1.640118599999999915e+01 5.906125612799999480e+00 9.555670000000000641e+01 9.441979999999999507e+01
1.640995200000000054e+01 5.906125612799999480e+00 9.555629999999999313e+01 9.441979999999999507e+01
1.641871799999999837e+01 5.906154835999999797e+00 9.555629999999999313e+01 9.441989999999999839e+01
1.642748399999999975e+01 5.906184059200000114e+00 9.555599999999999739e+01 9.441989999999999839e+01
1.643625000000000114e+01 5.906213282399999542e+00 9.555599999999999739e+01 9.442000000000000171e+01
1.644501599999999897e+01 5.906213282399999542e+00 9.555870000000000175e+01 9.441979999999999507e+01
1.645378200000000035e+01 5.906242505599999859e+00 9.555880000000000507e+01 9.441960000000000264e+01
1.646254799999999818e+01 5.906271728800000176e+00 9.555840000000000600e+01 9.441949999999999932e+01
1.647131399999999957e+01 5.906300951999999604e+00 9.555830000000000268e+01 9.441949999999999932e+01
1.648007999999999740e+01 5.906330175199999921e+00 9.555780000000000030e+01 9.441960000000000264e+01
1.648884599999999878e+01 5.906359398400000238e+00 9.555780000000000030e+01 9.441960000000000264e+01
1.649761200000000017e+01 5.906388621599999667e+00 9.555750000000000455e+01 9.441960000000000264e+01
1.650637800000000155e+01 5.906417844799999095e+00 9.555750000000000455e+01 9.441970000000000596e+01
1.651514399999999938e+01 5.906447067999999412e+00 9.555710000000000548e+01 9.441970000000000596e+01
1.652391000000000076e+01 5.906476291199999729e+00 9.555719999999999459e+01 9.441979999999999507e+01
1.653267599999999860e+01 5.906476291199999729e+00 9.555679999999999552e+01 9.441979999999999507e+01
1.654144199999999998e+01 5.906505514399999157e+00 9.555679999999999552e+01 9.441979999999999507e+01
1.655020799999999781e+01 5.906534737599999474e+00 9.555649999999999977e+01 9.441989999999999839e+01
1.655897399999999919e+01 5.906563960799999791e+00 9.555649999999999977e+01 9.441989999999999839e+01
1.656774000000000058e+01 5.906593183999999219e+00 9.555620000000000402e+01 9.442000000000000171e+01
1.657650599999999841e+01 5.906622407199999536e+00 9.555620000000000402e+01 9.442000000000000171e+01
1.658527199999999979e+01 5.906622407199999536e+00 9.555589999999999407e+01 9.442010000000000502e+01
1.659403800000000118e+01 5.906651630399999853e+00 9.555589999999999407e+01 9.442010000000000502e+01
1.660280399999999901e+01 5.906680853599999281e+00 9.555549999999999500e+01 9.442010000000000502e+01
1.661157000000000039e+01 5.906710076799999598e+00 9.555559999999999832e+01 9.442019999999999413e+01
1.662033599999999822e+01 5.906739299999999915e+00 9.555519999999999925e+01 9.442019999999999413e+01
1.662910199999999961e+01 5.906768523199999343e+00 9.555519999999999925e+01 9.442029999999999745e+01
1.663786800000000099e+01 5.906768523199999343e+00 9.555490000000000350e+01 9.442029999999999745e+01
1.664663399999999882e+01 5.906797746399999660e+00 9.555490000000000350e+01 9.442029999999999745e+01
1.665540000000000020e+01 5.906826969599999977e+00 9.555459999999999354e+01 9.442040000000000077e+01
1.666416600000000159e+01 5.906826969599999977e+00 9.555740000000000123e+01 9.442019999999999413e+01
1.667293199999999942e+01 5.906856192799999405e+00 9.555719999999999459e+01 9.442000000000000171e+01
1.668169800000000080e+01 5.906885415999999722e+00 9.555700000000000216e+01 9.442000000000000171e+01
1.669046399999999863e+01 5.906914639200000039e+00 9.555660000000000309e+01 9.442000000000000171e+01
1.669923000000000002e+01 5.906943862399999468e+00 9.555649999999999977e+01 9.442000000000000171e+01
1.670799599999999785e+01 5.906973085599999784e+00 9.555620000000000402e+01 9.442010000000000502e+01
1.671676199999999923e+01 5.907002308800000101e+00 9.555610000000000070e+01 9.442010000000000502e+01
1.672552800000000062e+01 5.907031531999999530e+00 9.555589999999999407e+01 9.442010000000000502e+01
1.673429400000000200e+01 5.907060755199999846e+00 9.555580000000000496e+01 9.442019999999999413e+01
1.674305999999999983e+01 5.907060755199999846e+00 9.555549999999999500e+01 9.442019999999999413e+01
1.675182600000000122e+01 5.907089978400000163e+00 9.555549999999999500e+01 9.442029999999999745e+01
1.676059199999999905e+01 5.907119201600000480e+00 9.555519999999999925e+01 9.442029999999999745e+01
1.676935800000000043e+01 5.907148424799999908e+00 9.555519999999999925e+01 9.442029999999999745e+01
1.677812399999999826e+01 5.907177647999999337e+00 9.555490000000000350e+01 9.442040000000000077e+01
1.678688999999999965e+01 5.907177647999999337e+00 9.555490000000000350e+01 9.442040000000000077e+01
1.679565600000000103e+01 5.907206871199999654e+00 9.555459999999999354e+01 9.442040000000000077e+01
1.680442199999999886e+01 5.907236094399999082e+00 9.555459999999999354e+01 9.442050000000000409e+01
1.681318800000000024e+01 5.907265317599999399e+00 9.555429999999999779e+01 9.442050000000000409e+01
1.682195400000000163e+01 5.907294540799999716e+00 9.555429999999999779e+01 9.442059999999999320e+01
1.683071999999999946e+01 5.907294540799999716e+00 9.555400000000000205e+01 9.442059999999999320e+01
1.683948600000000084e+01 5.907323763999999144e+00 9.555400000000000205e+01 9.442059999999999320e+01
1.684825199999999867e+01 5.907352987199999461e+00 9.555370000000000630e+01 9.442069999999999652e+01
1.685701800000000006e+01 5.907382210399999778e+00 9.555370000000000630e+01 9.442069999999999652e+01
1.686578399999999789e+01 5.907411433599999206e+00 9.555339999999999634e+01 9.442079999999999984e+01
1.687454999999999927e+01 5.907411433599999206e+00 9.555339999999999634e+01 9.442079999999999984e+01
1.688331600000000066e+01 5.907440656799999523e+00 9.555580000000000496e+01 9.442059999999999320e+01
1.689208200000000204e+01 5.907440656799999523e+00 9.555589999999999407e+01 9.442040000000000077e+01
1.690084799999999987e+01 5.907469879999999840e+00 9.555549999999999500e+01 9.442040000000000077e+01
1.690961400000000125e+01 5.907499103199999269e+00 9.555540000000000589e+01 9.442040000000000077e+01
1.691837999999999909e+01 5.907528326399999585e+00 9.555500000000000682e+01 9.442050000000000409e+01
1.692714600000000047e+01 5.907557549599999902e+00 9.555500000000000682e+01 9.442050000000000409e+01
1.693591199999999830e+01 5.907586772799999331e+00 9.555459999999999354e+01 9.442050000000000409e+01
1.694467799999999968e+01 5.907615995999999647e+00 9.555459999999999354e+01 9.442050000000000409e+01
1.695344400000000107e+01 5.907645219199999964e+00 9.555429999999999779e+01 9.442059999999999320e+01
1.696220999999999890e+01 5.907674442399999393e+00 9.555429999999999779e+01 9.442059999999999320e+01
1.697097600000000028e+01 5.907674442399999393e+00 9.555400000000000205e+01 9.442059999999999320e+01
1.697974200000000167e+01 5.907703665599999709e+00 9.555400000000000205e+01 9.442069999999999652e+01
1.698850799999999950e+01 5.907732888800000026e+00 9.555360000000000298e+01 9.442069999999999652e+01
1.699727400000000088e+01 5.907762111999999455e+00 9.555370000000000630e+01 9.442069999999999652e+01
1.700603999999999871e+01 5.907791335199999772e+00 9.555329999999999302e+01 9.442079999999999984e+01
1.701480600000000010e+01 5.907791335199999772e+00 9.555329999999999302e+01 9.442079999999999984e+01
1.702357199999999793e+01 5.907820558400000088e+00 9.555299999999999727e+01 9.442079999999999984e+01
1.703233799999999931e+01 5.907849781600000405e+00 9.555299999999999727e+01 9.442090000000000316e+01
1.704110400000000070e+01 5.907879004799999834e+00 9.555270000000000152e+01 9.442090000000000316e+01
1.704987000000000208e+01 5.907879004799999834e+00 9.555270000000000152e+01 9.442090000000000316e+01
1.705863599999999991e+01 5.907908228000000150e+00 9.555240000000000578e+01 9.442100000000000648e+01
1.706740200000000129e+01 5.907937451200000467e+00 9.555240000000000578e+01 9.442100000000000648e+01
1.707616799999999913e+01 5.907966674399999896e+00 9.555209999999999582e+01 9.442100000000000648e+01
1.708493400000000051e+01 5.907966674399999896e+00 9.555209999999999582e+01 9.442109999999999559e+01
1.709369999999999834e+01 5.907995897599999324e+00 9.555180000000000007e+01 9.442109999999999559e+01
1.710246599999999972e+01 5.907995897599999324e+00 9.555469999999999686e+01 9.442090000000000316e+01
1.711123200000000111e+01 5.908025120799999641e+00 9.555450000000000443e+01 9.442079999999999984e+01
1.711999799999999894e+01 5.908054343999999070e+00 9.555429999999999779e+01 9.442069999999999652e+01
1.712876400000000032e+01 5.908083567199999386e+00 9.555400000000000205e+01 9.442069999999999652e+01
1.713753000000000171e+01 5.908112790399999703e+00 9.555389999999999873e+01 9.442079999999999984e+01
1.714629599999999954e+01 5.908142013599999132e+00 9.555349999999999966e+01 9.442079999999999984e+01
1.715506200000000092e+01 5.908171236799999448e+00 9.555349999999999966e+01 9.442079999999999984e+01
1.716382799999999875e+01 5.908171236799999448e+00 9.555320000000000391e+01 9.442079999999999984e+01
1.717259400000000014e+01 5.908200459999999765e+00 9.555320000000000391e+01 9.442090000000000316e+01
1.718135999999999797e+01 5.908229683199999194e+00 9.555289999999999395e+01 9.442090000000000316e+01
1.719012599999999935e+01 5.908258906399999510e+00 9.555289999999999395e+01 9.442090000000000316e+01
1.719889200000000073e+01 5.908258906399999510e+00 9.555259999999999820e+01 9.442100000000000648e+01
1.720765800000000212e+01 5.908288129599999827e+00 9.555259999999999820e+01 9.442100000000000648e+01
1.721642399999999995e+01 5.908317352799999256e+00 9.555240000000000578e+01 9.442100000000000648e+01
1.722519000000000133e+01 5.908346575999999573e+00 9.555230000000000246e+01 9.442109999999999559e+01
1.723395599999999916e+01 5.908346575999999573e+00 9.555209999999999582e+01 9.442109999999999559e+01
1.724272200000000055e+01 5.908375799199999889e+00 9.555209999999999582e+01 9.442119999999999891e+01
1.725148799999999838e+01 5.908405022399999318e+00 9.555180000000000007e+01 9.442119999999999891e+01
1.726025399999999976e+01 5.908434245599999635e+00 9.555180000000000007e+01 9.442119999999999891e+01
1.726902000000000115e+01 5.908434245599999635e+00 9.555150000000000432e+01 9.442130000000000223e+01
1.727778600000000253e+01 5.908463468799999951e+00 9.555150000000000432e+01 9.442130000000000223e+01
1.728655200000000036e+01 5.908492691999999380e+00 9.555119999999999436e+01 9.442130000000000223e+01
1.729531800000000175e+01 5.908492691999999380e+00 9.555119999999999436e+01 9.442140000000000555e+01
1.730408399999999958e+01 5.908521915199999697e+00 9.555100000000000193e+01 9.442140000000000555e+01
1.731285000000000096e+01 5.908551138400000013e+00 9.555100000000000193e+01 9.442140000000000555e+01
1.732161599999999879e+01 5.908551138400000013e+00 9.555329999999999302e+01 9.442140000000000555e+01
1.733038200000000018e+01 5.908580361600000330e+00 9.555339999999999634e+01 9.442119999999999891e+01
1.733914800000000156e+01 5.908580361600000330e+00 9.555299999999999727e+01 9.442119999999999891e+01
1.734791399999999939e+01 5.908609584799999759e+00 9.555289999999999395e+01 9.442109999999999559e+01
1.735668000000000077e+01 5.908638808000000076e+00 9.555249999999999488e+01 9.442119999999999891e+01
1.736544600000000216e+01 5.908668031200000392e+00 9.555249999999999488e+01 9.442119999999999891e+01
1.737421199999999999e+01 5.908697254399999821e+00 9.555219999999999914e+01 9.442130000000000223e+01
1.738297800000000137e+01 5.908726477600000138e+00 9.555219999999999914e+01 9.442130000000000223e+01
1.739174399999999920e+01 5.908755700800000454e+00 9.555190000000000339e+01 9.442130000000000223e+01
1.740051000000000059e+01 5.908755700800000454e+00 9.555200000000000671e+01 9.442130000000000223e+01
1.740927599999999842e+01 5.908784923999999883e+00 9.555169999999999675e+01 9.442140000000000555e+01
1.741804199999999980e+01 5.908814147199999312e+00 9.555169999999999675e+01 9.442140000000000555e+01
1.742680800000000119e+01 5.908814147199999312e+00 9.555140000000000100e+01 9.442140000000000555e+01
1.743557400000000257e+01 5.908843370399999628e+00 9.555140000000000100e+01 9.442149999999999466e+01
1.744434000000000040e+01 5.908872593599999057e+00 9.555110000000000525e+01 9.442149999999999466e+01
1.745310600000000179e+01 5.908901816799999374e+00 9.555110000000000525e+01 9.442149999999999466e+01
1.746187199999999962e+01 5.908901816799999374e+00 9.555079999999999529e+01 9.442159999999999798e+01
1.747063800000000100e+01 5.908931039999999690e+00 9.555089999999999861e+01 9.442159999999999798e+01
1.747940399999999883e+01 5.908960263199999119e+00 9.555060000000000286e+01 9.442170000000000130e+01
1.748817000000000021e+01 5.908960263199999119e+00 9.555060000000000286e+01 9.442170000000000130e+01
1.749693600000000160e+01 5.908989486399999436e+00 9.555029999999999291e+01 9.442170000000000130e+01
1.750570199999999943e+01 5.909018709599999752e+00 9.555029999999999291e+01 9.442180000000000462e+01
1.751446800000000081e+01 5.909047932799999181e+00 9.554999999999999716e+01 9.442180000000000462e+01
1.752323400000000220e+01 5.909047932799999181e+00 9.554999999999999716e+01 9.442180000000000462e+01
1.753200000000000003e+01 5.909077155999999498e+00 9.554980000000000473e+01 9.442189999999999372e+01
1.754076599999999786e+01 5.909077155999999498e+00 9.555190000000000339e+01 9.442180000000000462e+01
1.754953199999999924e+01 5.909106379199999814e+00 9.555180000000000007e+01 9.442159999999999798e+01
1.755829800000000063e+01 5.909106379199999814e+00 9.555169999999999675e+01 9.442159999999999798e+01
1.756706399999999846e+01 5.909135602399999243e+00 9.555129999999999768e+01 9.442159999999999798e+01
1.757582999999999984e+01 5.909164825599999560e+00 9.555119999999999436e+01 9.442159999999999798e+01
1.758459599999999767e+01 5.909194048799999877e+00 9.555089999999999861e+01 9.442159999999999798e+01
1.759336200000000261e+01 5.909223271999999305e+00 9.555089999999999861e+01 9.442170000000000130e+01
1.760212800000000044e+01 5.909252495199999622e+00 9.555060000000000286e+01 9.442170000000000130e+01
1.761089399999999827e+01 5.909252495199999622e+00 9.555060000000000286e+01 9.442170000000000130e+01
1.761965999999999966e+01 5.909281718399999939e+00 9.555039999999999623e+01 9.442170000000000130e+01
1.762842600000000104e+01 5.909310941600000255e+00 9.555039999999999623e+01 9.442180000000000462e+01
1.763719199999999887e+01 5.909310941600000255e+00 9.555010000000000048e+01 9.442180000000000462e+01
1.764595800000000025e+01 5.909340164799999684e+00 9.555010000000000048e+01 9.442189999999999372e+01
1.765472399999999809e+01 5.909369388000000001e+00 9.554980000000000473e+01 9.442189999999999372e+01
1.766348999999999947e+01 5.909398611200000317e+00 9.554980000000000473e+01 9.442189999999999372e+01
1.767225600000000085e+01 5.909398611200000317e+00 9.554949999999999477e+01 9.442189999999999372e+01
1.768102199999999868e+01 5.909427834399999746e+00 9.554959999999999809e+01 9.442199999999999704e+01
1.768978799999999652e+01 5.909457057600000063e+00 9.554930000000000234e+01 9.442199999999999704e+01
1.769855400000000145e+01 5.909457057600000063e+00 9.554930000000000234e+01 9.442210000000000036e+01
1.770731999999999928e+01 5.909486280800000380e+00 9.554900000000000659e+01 9.442210000000000036e+01
1.771608600000000067e+01 5.909515503999999808e+00 9.554900000000000659e+01 9.442210000000000036e+01
1.772485199999999850e+01 5.909515503999999808e+00 9.554879999999999995e+01 9.442210000000000036e+01
1.773361799999999988e+01 5.909544727200000125e+00 9.554879999999999995e+01 9.442220000000000368e+01
1.774238400000000127e+01 5.909573950400000442e+00 9.554850000000000421e+01 9.442220000000000368e+01
1.775114999999999910e+01 5.909573950400000442e+00 9.554850000000000421e+01 9.442220000000000368e+01
1.775991599999999693e+01 5.909603173599999870e+00 9.555039999999999623e+01 9.442210000000000036e+01
1.776868200000000186e+01 5.909603173599999870e+00 9.555049999999999955e+01 9.442189999999999372e+01
1.777744799999999969e+01 5.909632396799999299e+00 9.555010000000000048e+01 9.442189999999999372e+01
1.778621399999999753e+01 5.909661619999999616e+00 9.555010000000000048e+01 9.442189999999999372e+01
1.779497999999999891e+01 5.909690843199999044e+00 9.554970000000000141e+01 9.442189999999999372e+01
1.780374600000000029e+01 5.909690843199999044e+00 9.554970000000000141e+01 9.442199999999999704e+01
1.781251200000000168e+01 5.909720066399999361e+00 9.554940000000000566e+01 9.442199999999999704e+01
1.782127799999999951e+01 5.909749289599999678e+00 9.554940000000000566e+01 9.442199999999999704e+01
1.783004399999999734e+01 5.909778512799999106e+00 9.554909999999999570e+01 9.442199999999999704e+01
1.783881000000000228e+01 5.909778512799999106e+00 9.554909999999999570e+01 9.442210000000000036e+01
1.784757600000000011e+01 5.909807735999999423e+00 9.554879999999999995e+01 9.442210000000000036e+01
1.785634199999999794e+01 5.909836959199999740e+00 9.554890000000000327e+01 9.442210000000000036e+01
1.786510799999999932e+01 5.909836959199999740e+00 9.554859999999999332e+01 9.442220000000000368e+01
1.787387400000000071e+01 5.909866182399999168e+00 9.554859999999999332e+01 9.442220000000000368e+01
1.788264000000000209e+01 5.909895405599999485e+00 9.554829999999999757e+01 9.442230000000000700e+01
1.789140599999999992e+01 5.909895405599999485e+00 9.554829999999999757e+01 9.442230000000000700e+01
1.790017199999999775e+01 5.909924628799999802e+00 9.554810000000000514e+01 9.442230000000000700e+01
1.790893800000000269e+01 5.909953851999999230e+00 9.554810000000000514e+01 9.442230000000000700e+01
1.791770400000000052e+01 5.909953851999999230e+00 9.554779999999999518e+01 9.442239999999999611e+01
1.792646999999999835e+01 5.909983075199999547e+00 9.554779999999999518e+01 9.442239999999999611e+01
1.793523599999999973e+01 5.910012298399999864e+00 9.554760000000000275e+01 9.442249999999999943e+01
1.794400200000000112e+01 5.910012298399999864e+00 9.554760000000000275e+01 9.442249999999999943e+01
1.795276799999999895e+01 5.910041521599999292e+00 9.554730000000000700e+01 9.442249999999999943e+01
1.796153400000000033e+01 5.910070744799999609e+00 9.554730000000000700e+01 9.442249999999999943e+01
1.797029999999999816e+01 5.910070744799999609e+00 9.554710000000000036e+01 9.442260000000000275e+01
1.797906600000000310e+01 5.910099967999999926e+00 9.554999999999999716e+01 9.442239999999999611e+01
1.798783200000000093e+01 5.910099967999999926e+00 9.554989999999999384e+01 9.442230000000000700e+01
1.799659799999999876e+01 5.910129191200000243e+00 9.554980000000000473e+01 9.442220000000000368e+01
1.800536400000000015e+01 5.910158414399999671e+00 9.554940000000000566e+01 9.442220000000000368e+01
1.801413000000000153e+01 5.910187637599999988e+00 9.554930000000000234e+01 9.442220000000000368e+01
1.802289599999999936e+01 5.910187637599999988e+00 9.554900000000000659e+01 9.442230000000000700e+01
1.803166200000000075e+01 5.910216860800000305e+00 9.554900000000000659e+01 9.442230000000000700e+01
1.804042799999999858e+01 5.910246083999999733e+00 9.554879999999999995e+01 9.442230000000000700e+01
1.804919399999999996e+01 5.910275307200000050e+00 9.554879999999999995e+01 9.442230000000000700e+01
1.805796000000000134e+01 5.910275307200000050e+00 9.554850000000000421e+01 9.442239999999999611e+01
1.806672599999999917e+01 5.910304530400000367e+00 9.554850000000000421e+01 9.442239999999999611e+01
1.807549199999999701e+01 5.910304530400000367e+00 9.554829999999999757e+01 9.442239999999999611e+01
1.808425800000000194e+01 5.910333753599999795e+00 9.554829999999999757e+01 9.442249999999999943e+01
1.809302399999999977e+01 5.910362976800000112e+00 9.554800000000000182e+01 9.442249999999999943e+01
1.810179000000000116e+01 5.910362976800000112e+00 9.554800000000000182e+01 9.442249999999999943e+01
1.811055599999999899e+01 5.910392200000000429e+00 9.554779999999999518e+01 9.442249999999999943e+01
1.811932200000000037e+01 5.910421423199998969e+00 9.554779999999999518e+01 9.442260000000000275e+01
1.812808800000000176e+01 5.910421423199998969e+00 9.554749999999999943e+01 9.442260000000000275e+01
1.813685399999999959e+01 5.910450646399999286e+00 9.554749999999999943e+01 9.442260000000000275e+01
1.814561999999999742e+01 5.910450646399999286e+00 9.554730000000000700e+01 9.442270000000000607e+01
1.815438600000000235e+01 5.910479869599999603e+00 9.554730000000000700e+01 9.442270000000000607e+01
1.816315200000000019e+01 5.910509092799999031e+00 9.554699999999999704e+01 9.442270000000000607e+01
1.817191799999999802e+01 5.910509092799999031e+00 9.554710000000000036e+01 9.442279999999999518e+01
1.818068399999999940e+01 5.910538315999999348e+00 9.554680000000000462e+01 9.442279999999999518e+01
1.818945000000000078e+01 5.910567539199999665e+00 9.554680000000000462e+01 9.442279999999999518e+01
1.819821600000000217e+01 5.910567539199999665e+00 9.554890000000000327e+01 9.442270000000000607e+01
1.820698200000000000e+01 5.910567539199999665e+00 9.554900000000000659e+01 9.442260000000000275e+01
1.821574799999999783e+01 5.910596762399999093e+00 9.554859999999999332e+01 9.442249999999999943e+01
1.822451400000000277e+01 5.910625985599999410e+00 9.554859999999999332e+01 9.442249999999999943e+01
1.823328000000000060e+01 5.910655208799999727e+00 9.554819999999999425e+01 9.442249999999999943e+01
1.824204599999999843e+01 5.910655208799999727e+00 9.554819999999999425e+01 9.442249999999999943e+01
1.825081199999999981e+01 5.910684431999999155e+00 9.554789999999999850e+01 9.442260000000000275e+01
1.825957800000000120e+01 5.910713655199999472e+00 9.554789999999999850e+01 9.442260000000000275e+01
1.826834399999999903e+01 5.910713655199999472e+00 9.554770000000000607e+01 9.442260000000000275e+01
1.827711000000000041e+01 5.910742878399999789e+00 9.554770000000000607e+01 9.442260000000000275e+01
1.828587599999999824e+01 5.910772101599999218e+00 9.554739999999999611e+01 9.442260000000000275e+01
1.829464200000000318e+01 5.910772101599999218e+00 9.554739999999999611e+01 9.442270000000000607e+01
1.830340800000000101e+01 5.910801324799999534e+00 9.554710000000000036e+01 9.442270000000000607e+01
1.831217399999999884e+01 5.910830547999999851e+00 9.554720000000000368e+01 9.442270000000000607e+01
1.832094000000000023e+01 5.910830547999999851e+00 9.554689999999999372e+01 9.442270000000000607e+01
1.832970600000000161e+01 5.910859771200000168e+00 9.554689999999999372e+01 9.442279999999999518e+01
1.833847199999999944e+01 5.910859771200000168e+00 9.554670000000000130e+01 9.442279999999999518e+01
1.834723800000000082e+01 5.910888994399999596e+00 9.554670000000000130e+01 9.442279999999999518e+01
1.835600399999999865e+01 5.910918217599999913e+00 9.554640000000000555e+01 9.442279999999999518e+01
1.836477000000000004e+01 5.910918217599999913e+00 9.554640000000000555e+01 9.442289999999999850e+01
1.837353600000000142e+01 5.910947440800000230e+00 9.554619999999999891e+01 9.442289999999999850e+01
1.838230199999999925e+01 5.910947440800000230e+00 9.554619999999999891e+01 9.442289999999999850e+01
1.839106799999999708e+01 5.910976663999999658e+00 9.554590000000000316e+01 9.442289999999999850e+01
1.839983400000000202e+01 5.911005887199999975e+00 9.554600000000000648e+01 9.442300000000000182e+01
1.840859999999999985e+01 5.911005887199999975e+00 9.554569999999999652e+01 9.442300000000000182e+01
1.841736600000000124e+01 5.911005887199999975e+00 9.554770000000000607e+01 9.442279999999999518e+01
1.842613199999999907e+01 5.911035110400000292e+00 9.554760000000000275e+01 9.442260000000000275e+01
1.843489800000000045e+01 5.911035110400000292e+00 9.554749999999999943e+01 9.442260000000000275e+01
1.844366400000000183e+01 5.911064333599999721e+00 9.554710000000000036e+01 9.442260000000000275e+01
1.845242999999999967e+01 5.911093556800000037e+00 9.554699999999999704e+01 9.442260000000000275e+01
1.846119599999999750e+01 5.911122780000000354e+00 9.554670000000000130e+01 9.442260000000000275e+01
1.846996200000000243e+01 5.911152003199999783e+00 9.554670000000000130e+01 9.442260000000000275e+01
1.847872800000000026e+01 5.911152003199999783e+00 9.554649999999999466e+01 9.442260000000000275e+01
1.848749400000000165e+01 5.911181226400000099e+00 9.554640000000000555e+01 9.442270000000000607e+01
1.849625999999999948e+01 5.911181226400000099e+00 9.554619999999999891e+01 9.442270000000000607e+01
1.850502600000000086e+01 5.911210449600000416e+00 9.554619999999999891e+01 9.442270000000000607e+01
1.851379200000000225e+01 5.911239672799998957e+00 9.554590000000000316e+01 9.442270000000000607e+01
1.852255800000000008e+01 5.911239672799998957e+00 9.554590000000000316e+01 9.442270000000000607e+01
1.853132399999999791e+01 5.911268895999999273e+00 9.554569999999999652e+01 9.442279999999999518e+01
1.854009000000000285e+01 5.911298119199999590e+00 9.554569999999999652e+01 9.442279999999999518e+01
1.854885600000000068e+01 5.911298119199999590e+00 9.554540000000000077e+01 9.442279999999999518e+01
1.855762199999999851e+01 5.911327342399999019e+00 9.554540000000000077e+01 9.442279999999999518e+01
1.856638799999999989e+01 5.911327342399999019e+00 9.554519999999999413e+01 9.442279999999999518e+01
1.857515400000000128e+01 5.911356565599999335e+00 9.554519999999999413e+01 9.442289999999999850e+01
1.858392000000000266e+01 5.911356565599999335e+00 9.554489999999999839e+01 9.442289999999999850e+01
1.859268600000000049e+01 5.911385788799999652e+00 9.554489999999999839e+01 9.442289999999999850e+01
1.860145199999999832e+01 5.911415011999999081e+00 9.554460000000000264e+01 9.442289999999999850e+01
1.861021800000000326e+01 5.911415011999999081e+00 9.554470000000000596e+01 9.442289999999999850e+01
1.861898400000000109e+01 5.911444235199999397e+00 9.554439999999999600e+01 9.442300000000000182e+01
1.862774999999999892e+01 5.911444235199999397e+00 9.554439999999999600e+01 9.442300000000000182e+01
1.863651600000000030e+01 5.911473458399999714e+00 9.554659999999999798e+01 9.442279999999999518e+01
1.864528199999999813e+01 5.911473458399999714e+00 9.554670000000000130e+01 9.442260000000000275e+01
1.865404799999999952e+01 5.911502681599999143e+00 9.554630000000000223e+01 9.442249999999999943e+01
1.866281400000000090e+01 5.911502681599999143e+00 9.554619999999999891e+01 9.442249999999999943e+01
1.867157999999999873e+01 5.911531904799999459e+00 9.554579999999999984e+01 9.442249999999999943e+01
1.868034599999999656e+01 5.911561127999999776e+00 9.554579999999999984e+01 9.442260000000000275e+01
1.868911200000000150e+01 5.911590351200000093e+00 9.554550000000000409e+01 9.442260000000000275e+01
1.869787799999999933e+01 5.911590351200000093e+00 9.554559999999999320e+01 9.442260000000000275e+01
1.870664400000000072e+01 5.911619574399999522e+00 9.554529999999999745e+01 9.442260000000000275e+01
1.871540999999999855e+01 5.911648797599999838e+00 9.554529999999999745e+01 9.442260000000000275e+01
1.872417599999999993e+01 5.911648797599999838e+00 9.554500000000000171e+01 9.442260000000000275e+01
1.873294200000000131e+01 5.911678020800000155e+00 9.554500000000000171e+01 9.442260000000000275e+01
1.874170799999999915e+01 5.911678020800000155e+00 9.554479999999999507e+01 9.442270000000000607e+01
1.875047399999999698e+01 5.911707243999999584e+00 9.554479999999999507e+01 9.442270000000000607e+01
1.875924000000000191e+01 5.911736467199999900e+00 9.554449999999999932e+01 9.442270000000000607e+01
1.876800599999999974e+01 5.911736467199999900e+00 9.554449999999999932e+01 9.442270000000000607e+01
1.877677199999999758e+01 5.911765690400000217e+00 9.554430000000000689e+01 9.442270000000000607e+01
1.878553799999999896e+01 5.911765690400000217e+00 9.554430000000000689e+01 9.442279999999999518e+01
1.879430400000000034e+01 5.911794913599999646e+00 9.554399999999999693e+01 9.442279999999999518e+01
1.880307000000000173e+01 5.911794913599999646e+00 9.554399999999999693e+01 9.442279999999999518e+01
1.881183599999999956e+01 5.911824136799999962e+00 9.554380000000000450e+01 9.442279999999999518e+01
1.882060199999999739e+01 5.911853360000000279e+00 9.554380000000000450e+01 9.442279999999999518e+01
1.882936800000000233e+01 5.911853360000000279e+00 9.554349999999999454e+01 9.442289999999999850e+01
1.883813400000000016e+01 5.911882583199999708e+00 9.554349999999999454e+01 9.442289999999999850e+01
1.884689999999999799e+01 5.911882583199999708e+00 9.554330000000000211e+01 9.442289999999999850e+01
1.885566599999999937e+01 5.911882583199999708e+00 9.554540000000000077e+01 9.442260000000000275e+01
1.886443200000000076e+01 5.911911806400000025e+00 9.554519999999999413e+01 9.442249999999999943e+01
1.887319799999999859e+01 5.911911806400000025e+00 9.554510000000000502e+01 9.442239999999999611e+01
1.888196399999999997e+01 5.911941029600000341e+00 9.554479999999999507e+01 9.442239999999999611e+01
1.889072999999999780e+01 5.911970252799999770e+00 9.554479999999999507e+01 9.442239999999999611e+01
1.889949600000000274e+01 5.911999476000000087e+00 9.554449999999999932e+01 9.442239999999999611e+01
1.890826200000000057e+01 5.912028699200000403e+00 9.554449999999999932e+01 9.442249999999999943e+01
1.891702799999999840e+01 5.912028699200000403e+00 9.554420000000000357e+01 9.442249999999999943e+01
1.892579399999999978e+01 5.912057922399998944e+00 9.554420000000000357e+01 9.442249999999999943e+01
1.893456000000000117e+01 5.912057922399998944e+00 9.554399999999999693e+01 9.442249999999999943e+01
1.894332599999999900e+01 5.912087145599999261e+00 9.554399999999999693e+01 9.442260000000000275e+01
1.895209200000000038e+01 5.912116368799999577e+00 9.554380000000000450e+01 9.442260000000000275e+01
1.896085799999999821e+01 5.912116368799999577e+00 9.554380000000000450e+01 9.442260000000000275e+01
1.896962399999999960e+01 5.912145591999999006e+00 9.554349999999999454e+01 9.442260000000000275e+01
1.897839000000000098e+01 5.912145591999999006e+00 9.554349999999999454e+01 9.442270000000000607e+01
1.898715599999999881e+01 5.912174815199999323e+00 9.554330000000000211e+01 9.442270000000000607e+01
1.899592199999999664e+01 5.912174815199999323e+00 9.554330000000000211e+01 9.442270000000000607e+01
1.900468800000000158e+01 5.912204038399999639e+00 9.554309999999999548e+01 9.442270000000000607e+01
1.901345399999999941e+01 5.912233261599999068e+00 9.554309999999999548e+01 9.442279999999999518e+01
1.902222000000000079e+01 5.912233261599999068e+00 9.554279999999999973e+01 9.442279999999999518e+01
1.903098599999999863e+01 5.912262484799999385e+00 9.554279999999999973e+01 9.442279999999999518e+01
1.903975200000000001e+01 5.912262484799999385e+00 9.554259999999999309e+01 9.442279999999999518e+01
1.904851800000000139e+01 5.912291707999999701e+00 9.554259999999999309e+01 9.442289999999999850e+01
1.905728399999999922e+01 5.912291707999999701e+00 9.554240000000000066e+01 9.442289999999999850e+01
1.906604999999999706e+01 5.912320931200000018e+00 9.554240000000000066e+01 9.442289999999999850e+01
1.907481600000000199e+01 5.912320931200000018e+00 9.554449999999999932e+01 9.442279999999999518e+01
1.908358199999999982e+01 5.912350154399999447e+00 9.554460000000000264e+01 9.442270000000000607e+01
1.909234800000000121e+01 5.912350154399999447e+00 9.554430000000000689e+01 9.442260000000000275e+01
1.910111399999999904e+01 5.912379377599999764e+00 9.554420000000000357e+01 9.442260000000000275e+01
1.910988000000000042e+01 5.912408600800000080e+00 9.554389999999999361e+01 9.442260000000000275e+01
1.911864600000000181e+01 5.912437823999999509e+00 9.554389999999999361e+01 9.442270000000000607e+01
1.912741199999999964e+01 5.912437823999999509e+00 9.554359999999999786e+01 9.442270000000000607e+01
1.913617799999999747e+01 5.912467047199999826e+00 9.554359999999999786e+01 9.442270000000000607e+01
1.914494400000000240e+01 5.912496270400000142e+00 9.554340000000000543e+01 9.442270000000000607e+01
1.915371000000000024e+01 5.912496270400000142e+00 9.554340000000000543e+01 9.442270000000000607e+01
1.916247599999999807e+01 5.912525493599999571e+00 9.554309999999999548e+01 9.442279999999999518e+01
1.917124199999999945e+01 5.912525493599999571e+00 9.554319999999999879e+01 9.442279999999999518e+01
1.918000800000000083e+01 5.912554716799999888e+00 9.554290000000000305e+01 9.442279999999999518e+01
1.918877400000000222e+01 5.912554716799999888e+00 9.554300000000000637e+01 9.442289999999999850e+01
1.919754000000000005e+01 5.912583940000000204e+00 9.554269999999999641e+01 9.442289999999999850e+01
1.920630599999999788e+01 5.912613163199999633e+00 9.554269999999999641e+01 9.442289999999999850e+01
1.921507200000000282e+01 5.912613163199999633e+00 9.554250000000000398e+01 9.442300000000000182e+01
1.922383800000000065e+01 5.912642386399999950e+00 9.554250000000000398e+01 9.442300000000000182e+01
1.923260399999999848e+01 5.912642386399999950e+00 9.554229999999999734e+01 9.442300000000000182e+01
1.924136999999999986e+01 5.912671609600000266e+00 9.554229999999999734e+01 9.442300000000000182e+01
1.925013600000000125e+01 5.912671609600000266e+00 9.554210000000000491e+01 9.442310000000000514e+01
1.925890199999999908e+01 5.912700832799999695e+00 9.554210000000000491e+01 9.442310000000000514e+01
1.926766800000000046e+01 5.912700832799999695e+00 9.554189999999999827e+01 9.442310000000000514e+01
1.927643399999999829e+01 5.912730056000000012e+00 9.554189999999999827e+01 9.442310000000000514e+01
1.928520000000000323e+01 5.912730056000000012e+00 9.554170000000000584e+01 9.442319999999999425e+01
1.929396600000000106e+01 5.912759279200000329e+00 9.554359999999999786e+01 9.442319999999999425e+01
1.930273199999999889e+01 5.912759279200000329e+00 9.554340000000000543e+01 9.442300000000000182e+01
1.931149800000000027e+01 5.912788502399999757e+00 9.554330000000000211e+01 9.442300000000000182e+01
1.932026400000000166e+01 5.912817725600000074e+00 9.554300000000000637e+01 9.442300000000000182e+01
1.932902999999999949e+01 5.912846948800000391e+00 9.554290000000000305e+01 9.442300000000000182e+01
1.933779600000000087e+01 5.912846948800000391e+00 9.554269999999999641e+01 9.442310000000000514e+01
1.934656199999999870e+01 5.912876171999998931e+00 9.554269999999999641e+01 9.442310000000000514e+01
1.935532800000000009e+01 5.912905395199999248e+00 9.554250000000000398e+01 9.442310000000000514e+01
1.936409400000000147e+01 5.912905395199999248e+00 9.554250000000000398e+01 9.442310000000000514e+01
1.937285999999999930e+01 5.912934618399999565e+00 9.554229999999999734e+01 9.442310000000000514e+01
1.938162599999999713e+01 5.912934618399999565e+00 9.554229999999999734e+01 9.442319999999999425e+01
1.939039200000000207e+01 5.912963841599998993e+00 9.554200000000000159e+01 9.442319999999999425e+01
1.939915799999999990e+01 5.912963841599998993e+00 9.554210000000000491e+01 9.442319999999999425e+01
1.940792400000000129e+01 5.912993064799999310e+00 9.554179999999999495e+01 9.442329999999999757e+01
1.941668999999999912e+01 5.913022287999999627e+00 9.554189999999999827e+01 9.442329999999999757e+01
1.942545600000000050e+01 5.913022287999999627e+00 9.554160000000000252e+01 9.442329999999999757e+01
1.943422200000000188e+01 5.913051511199999055e+00 9.554170000000000584e+01 9.442329999999999757e+01
1.944298799999999972e+01 5.913051511199999055e+00 9.554139999999999588e+01 9.442340000000000089e+01
1.945175399999999755e+01 5.913080734399999372e+00 9.554149999999999920e+01 9.442340000000000089e+01
1.946052000000000248e+01 5.913080734399999372e+00 9.554120000000000346e+01 9.442340000000000089e+01
1.946928600000000031e+01 5.913109957599999689e+00 9.554130000000000678e+01 9.442340000000000089e+01
1.947805199999999815e+01 5.913109957599999689e+00 9.554099999999999682e+01 9.442350000000000421e+01
1.948681799999999953e+01 5.913139180800000005e+00 9.554110000000000014e+01 9.442350000000000421e+01
1.949558400000000091e+01 5.913139180800000005e+00 9.554080000000000439e+01 9.442350000000000421e+01
1.950435000000000230e+01 5.913168403999999434e+00 9.554089999999999350e+01 9.442359999999999332e+01
1.951311600000000013e+01 5.913168403999999434e+00 9.554240000000000066e+01 9.442359999999999332e+01
1.952188199999999796e+01 5.913168403999999434e+00 9.554240000000000066e+01 9.442350000000000421e+01
1.953064800000000290e+01 5.913197627199999751e+00 9.554210000000000491e+01 9.442350000000000421e+01
1.953941400000000073e+01 5.913226850400000068e+00 9.554200000000000159e+01 9.442350000000000421e+01
1.954817999999999856e+01 5.913256073599999496e+00 9.554170000000000584e+01 9.442350000000000421e+01
1.955694599999999994e+01 5.913285296799999813e+00 9.554170000000000584e+01 9.442350000000000421e+01
1.956571200000000132e+01 5.913285296799999813e+00 9.554149999999999920e+01 9.442359999999999332e+01
1.957447799999999916e+01 5.913314520000000130e+00 9.554149999999999920e+01 9.442359999999999332e+01
1.958324400000000054e+01 5.913314520000000130e+00 9.554130000000000678e+01 9.442359999999999332e+01
1.959200999999999837e+01 5.913343743199999558e+00 9.554130000000000678e+01 9.442359999999999332e+01
1.960077600000000331e+01 5.913372966399999875e+00 9.554110000000000014e+01 9.442359999999999332e+01
1.960954200000000114e+01 5.913372966399999875e+00 9.554110000000000014e+01 9.442369999999999663e+01
1.961830799999999897e+01 5.913402189600000192e+00 9.554089999999999350e+01 9.442369999999999663e+01
1.962707400000000035e+01 5.913402189600000192e+00 9.554089999999999350e+01 9.442369999999999663e+01
1.963584000000000174e+01 5.913431412799999620e+00 9.554070000000000107e+01 9.442379999999999995e+01
1.964460599999999957e+01 5.913431412799999620e+00 9.554070000000000107e+01 9.442379999999999995e+01
1.965337200000000095e+01 5.913460635999999937e+00 9.554049999999999443e+01 9.442379999999999995e+01
1.966213799999999878e+01 5.913460635999999937e+00 9.554049999999999443e+01 9.442379999999999995e+01
1.967090400000000017e+01 5.913489859200000254e+00 9.554030000000000200e+01 9.442390000000000327e+01
1.967967000000000155e+01 5.913489859200000254e+00 9.554040000000000532e+01 9.442390000000000327e+01
1.968843599999999938e+01 5.913519082399999682e+00 9.554009999999999536e+01 9.442390000000000327e+01
1.969720200000000077e+01 5.913519082399999682e+00 9.554019999999999868e+01 9.442390000000000327e+01
1.970596800000000215e+01 5.913548305599999999e+00 9.554000000000000625e+01 9.442400000000000659e+01
1.971473399999999998e+01 5.913548305599999999e+00 9.554000000000000625e+01 9.442400000000000659e+01
1.972350000000000136e+01 5.913577528800000316e+00 9.553979999999999961e+01 9.442400000000000659e+01
1.973226599999999920e+01 5.913577528800000316e+00 9.554139999999999588e+01 9.442390000000000327e+01
1.974103199999999703e+01 5.913577528800000316e+00 9.554110000000000014e+01 9.442379999999999995e+01
1.974979800000000196e+01 5.913606751999999744e+00 9.554110000000000014e+01 9.442379999999999995e+01
1.975856399999999979e+01 5.913635975200000061e+00 9.554080000000000439e+01 9.442379999999999995e+01
1.976732999999999763e+01 5.913665198399999490e+00 9.554070000000000107e+01 9.442379999999999995e+01
1.977609599999999901e+01 5.913665198399999490e+00 9.554049999999999443e+01 9.442390000000000327e+01
1.978486200000000039e+01 5.913694421599998918e+00 9.554049999999999443e+01 9.442390000000000327e+01
1.979362800000000178e+01 5.913723644799999235e+00 9.554030000000000200e+01 9.442390000000000327e+01
1.980239399999999961e+01 5.913723644799999235e+00 9.554030000000000200e+01 9.442390000000000327e+01
1.981115999999999744e+01 5.913752867999999552e+00 9.554009999999999536e+01 9.442400000000000659e+01
1.981992600000000238e+01 5.913752867999999552e+00 9.554009999999999536e+01 9.442400000000000659e+01
1.982869200000000021e+01 5.913782091199998980e+00 9.553990000000000293e+01 9.442400000000000659e+01
1.983745799999999804e+01 5.913782091199998980e+00 9.553990000000000293e+01 9.442400000000000659e+01
1.984622399999999942e+01 5.913811314399999297e+00 9.553969999999999629e+01 9.442409999999999570e+01
1.985499000000000080e+01 5.913811314399999297e+00 9.553969999999999629e+01 9.442409999999999570e+01
1.986375599999999864e+01 5.913840537599999614e+00 9.553950000000000387e+01 9.442409999999999570e+01
1.987252200000000002e+01 5.913840537599999614e+00 9.553950000000000387e+01 9.442409999999999570e+01
1.988128799999999785e+01 5.913869760799999931e+00 9.553929999999999723e+01 9.442419999999999902e+01
1.989005400000000279e+01 5.913869760799999931e+00 9.553940000000000055e+01 9.442419999999999902e+01
1.989882000000000062e+01 5.913898983999999359e+00 9.553919999999999391e+01 9.442419999999999902e+01
1.990758599999999845e+01 5.913898983999999359e+00 9.553919999999999391e+01 9.442419999999999902e+01
1.991635199999999983e+01 5.913928207199999676e+00 9.553900000000000148e+01 9.442430000000000234e+01
1.992511800000000122e+01 5.913928207199999676e+00 9.553900000000000148e+01 9.442430000000000234e+01
1.993388399999999905e+01 5.913957430399999993e+00 9.553879999999999484e+01 9.442430000000000234e+01
1.994265000000000043e+01 5.913957430399999993e+00 9.553879999999999484e+01 9.442430000000000234e+01
1.995141599999999826e+01 5.913957430399999993e+00 9.554030000000000200e+01 9.442419999999999902e+01
1.996018199999999965e+01 5.913986653599999421e+00 9.554040000000000532e+01 9.442409999999999570e+01
1.996894800000000103e+01 5.913986653599999421e+00 9.554000000000000625e+01 9.442409999999999570e+01
1.997771399999999886e+01 5.914015876799999738e+00 9.554000000000000625e+01 9.442409999999999570e+01
1.998647999999999669e+01 5.914045100000000055e+00 9.553969999999999629e+01 9.442409999999999570e+01
1.999524600000000163e+01 5.914074323199999483e+00 9.553969999999999629e+01 9.442409999999999570e+01
2.000401199999999946e+01 5.914074323199999483e+00 9.553950000000000387e+01 9.442409999999999570e+01
2.001277800000000084e+01 5.914103546399999800e+00 9.553950000000000387e+01 9.442419999999999902e+01
2.002154399999999868e+01 5.914103546399999800e+00 9.553929999999999723e+01 9.442419999999999902e+01
2.003031000000000006e+01 5.914132769600000117e+00 9.553940000000000055e+01 9.442419999999999902e+01
2.003907600000000144e+01 5.914132769600000117e+00 9.553910000000000480e+01 9.442419999999999902e+01
2.004784199999999927e+01 5.914161992799999545e+00 9.553919999999999391e+01 9.442430000000000234e+01
2.005660799999999711e+01 5.914161992799999545e+00 9.553889999999999816e+01 9.442430000000000234e+01
2.006537400000000204e+01 5.914191215999999862e+00 9.553900000000000148e+01 9.442430000000000234e+01
2.007413999999999987e+01 5.914191215999999862e+00 9.553879999999999484e+01 9.442430000000000234e+01
2.008290599999999770e+01 5.914220439200000179e+00 9.553879999999999484e+01 9.442440000000000566e+01
2.009167199999999909e+01 5.914220439200000179e+00 9.553860000000000241e+01 9.442440000000000566e+01
2.010043800000000047e+01 5.914249662399999607e+00 9.553870000000000573e+01 9.442440000000000566e+01
2.010920400000000186e+01 5.914249662399999607e+00 9.553839999999999577e+01 9.442440000000000566e+01
2.011796999999999969e+01 5.914278885599999924e+00 9.553849999999999909e+01 9.442449999999999477e+01
2.012673599999999752e+01 5.914278885599999924e+00 9.553830000000000666e+01 9.442449999999999477e+01
2.013550200000000245e+01 5.914308108800000241e+00 9.553830000000000666e+01 9.442449999999999477e+01
2.014426800000000028e+01 5.914308108800000241e+00 9.553810000000000002e+01 9.442449999999999477e+01
2.015303399999999812e+01 5.914337331999999670e+00 9.553810000000000002e+01 9.442459999999999809e+01
2.016179999999999950e+01 5.914337331999999670e+00 9.553789999999999338e+01 9.442459999999999809e+01
2.017056600000000088e+01 5.914337331999999670e+00 9.553919999999999391e+01 9.442449999999999477e+01
2.017933199999999871e+01 5.914366555199999986e+00 9.553900000000000148e+01 9.442440000000000566e+01
2.018809800000000010e+01 5.914366555199999986e+00 9.553889999999999816e+01 9.442440000000000566e+01
2.019686399999999793e+01 5.914395778400000303e+00 9.553870000000000573e+01 9.442440000000000566e+01
2.020563000000000287e+01 5.914425001599999732e+00 9.553860000000000241e+01 9.442440000000000566e+01
2.021439600000000070e+01 5.914454224800000048e+00 9.553839999999999577e+01 9.442440000000000566e+01
2.022316199999999853e+01 5.914454224800000048e+00 9.553839999999999577e+01 9.442440000000000566e+01
2.023192799999999991e+01 5.914483447999999477e+00 9.553820000000000334e+01 9.442440000000000566e+01
2.024069400000000130e+01 5.914483447999999477e+00 9.553820000000000334e+01 9.442449999999999477e+01
2.024945999999999913e+01 5.914512671199998906e+00 9.553799999999999670e+01 9.442449999999999477e+01
2.025822600000000051e+01 5.914512671199998906e+00 9.553799999999999670e+01 9.442449999999999477e+01
2.026699199999999834e+01 5.914541894399999222e+00 9.553780000000000427e+01 9.442449999999999477e+01
2.027575799999999973e+01 5.914541894399999222e+00 9.553789999999999338e+01 9.442459999999999809e+01
2.028452400000000111e+01 5.914571117599999539e+00 9.553770000000000095e+01 9.442459999999999809e+01
2.029328999999999894e+01 5.914571117599999539e+00 9.553770000000000095e+01 9.442459999999999809e+01
2.030205600000000032e+01 5.914600340799999856e+00 9.553749999999999432e+01 9.442470000000000141e+01
2.031082200000000171e+01 5.914600340799999856e+00 9.553749999999999432e+01 9.442470000000000141e+01
2.031958799999999954e+01 5.914629563999999284e+00 9.553730000000000189e+01 9.442470000000000141e+01
2.032835400000000092e+01 5.914629563999999284e+00 9.553730000000000189e+01 9.442470000000000141e+01
2.033711999999999875e+01 5.914658787199999601e+00 9.553709999999999525e+01 9.442480000000000473e+01
2.034588600000000014e+01 5.914658787199999601e+00 9.553719999999999857e+01 9.442480000000000473e+01
2.035465200000000152e+01 5.914658787199999601e+00 9.553700000000000614e+01 9.442480000000000473e+01
2.036341799999999935e+01 5.914688010399999918e+00 9.553700000000000614e+01 9.442480000000000473e+01
2.037218399999999718e+01 5.914688010399999918e+00 9.553679999999999950e+01 9.442480000000000473e+01
2.038095000000000212e+01 5.914717233599999346e+00 9.553679999999999950e+01 9.442489999999999384e+01
2.038971599999999995e+01 5.914717233599999346e+00 9.553830000000000666e+01 9.442480000000000473e+01
2.039848200000000134e+01 5.914717233599999346e+00 9.553839999999999577e+01 9.442470000000000141e+01
2.040724799999999917e+01 5.914746456799999663e+00 9.553810000000000002e+01 9.442470000000000141e+01
2.041601400000000055e+01 5.914775679999999980e+00 9.553810000000000002e+01 9.442470000000000141e+01
2.042478000000000193e+01 5.914775679999999980e+00 9.553780000000000427e+01 9.442470000000000141e+01
2.043354599999999976e+01 5.914804903199999409e+00 9.553789999999999338e+01 9.442470000000000141e+01
2.044231199999999760e+01 5.914834126399999725e+00 9.553759999999999764e+01 9.442480000000000473e+01
2.045107800000000253e+01 5.914834126399999725e+00 9.553770000000000095e+01 9.442480000000000473e+01
2.045984400000000036e+01 5.914863349600000042e+00 9.553749999999999432e+01 9.442480000000000473e+01
2.046860999999999819e+01 5.914863349600000042e+00 9.553749999999999432e+01 9.442480000000000473e+01
2.047737599999999958e+01 5.914892572799999471e+00 9.553730000000000189e+01 9.442489999999999384e+01
2.048614200000000096e+01 5.914892572799999471e+00 9.553740000000000521e+01 9.442489999999999384e+01
2.049490800000000235e+01 5.914921795999999787e+00 9.553719999999999857e+01 9.442489999999999384e+01
2.050367400000000018e+01 5.914921795999999787e+00 9.553719999999999857e+01 9.442499999999999716e+01
2.051243999999999801e+01 5.914921795999999787e+00 9.553700000000000614e+01 9.442499999999999716e+01
2.052120600000000294e+01 5.914951019200000104e+00 9.553709999999999525e+01 9.442499999999999716e+01
2.052997200000000078e+01 5.914951019200000104e+00 9.553690000000000282e+01 9.442510000000000048e+01
2.053873799999999861e+01 5.914980242399999533e+00 9.553700000000000614e+01 9.442510000000000048e+01
2.054750399999999999e+01 5.914980242399999533e+00 9.553669999999999618e+01 9.442510000000000048e+01
2.055627000000000137e+01 5.915009465599999849e+00 9.553679999999999950e+01 9.442510000000000048e+01
2.056503599999999921e+01 5.915009465599999849e+00 9.553660000000000707e+01 9.442520000000000380e+01
2.057380200000000059e+01 5.915038688800000166e+00 9.553669999999999618e+01 9.442520000000000380e+01
2.058256799999999842e+01 5.915038688800000166e+00 9.553650000000000375e+01 9.442520000000000380e+01
2.059133400000000336e+01 5.915038688800000166e+00 9.553650000000000375e+01 9.442529999999999291e+01
2.060010000000000119e+01 5.915067911999999595e+00 9.553629999999999711e+01 9.442529999999999291e+01
2.060886599999999902e+01 5.915067911999999595e+00 9.553759999999999764e+01 9.442529999999999291e+01
2.061763200000000040e+01 5.915097135199999911e+00 9.553749999999999432e+01 9.442520000000000380e+01
2.062639800000000179e+01 5.915097135199999911e+00 9.553740000000000521e+01 9.442520000000000380e+01
2.063516399999999962e+01 5.915126358400000228e+00 9.553719999999999857e+01 9.442520000000000380e+01
2.064393000000000100e+01 5.915155581599999657e+00 9.553719999999999857e+01 9.442529999999999291e+01
2.065269599999999883e+01 5.915155581599999657e+00 9.553700000000000614e+01 9.442529999999999291e+01
2.066146200000000022e+01 5.915184804799999974e+00 9.553700000000000614e+01 9.442529999999999291e+01
2.067022800000000160e+01 5.915184804799999974e+00 9.553679999999999950e+01 9.442529999999999291e+01
2.067899399999999943e+01 5.915214028000000290e+00 9.553679999999999950e+01 9.442539999999999623e+01
2.068775999999999726e+01 5.915214028000000290e+00 9.553669999999999618e+01 9.442539999999999623e+01
2.069652600000000220e+01 5.915243251199999719e+00 9.553669999999999618e+01 9.442539999999999623e+01
2.070529200000000003e+01 5.915243251199999719e+00 9.553650000000000375e+01 9.442539999999999623e+01
2.071405800000000141e+01 5.915272474400000036e+00 9.553650000000000375e+01 9.442549999999999955e+01
2.072282399999999924e+01 5.915272474400000036e+00 9.553629999999999711e+01 9.442549999999999955e+01
2.073159000000000063e+01 5.915272474400000036e+00 9.553640000000000043e+01 9.442549999999999955e+01
2.074035600000000201e+01 5.915301697599999464e+00 9.553619999999999379e+01 9.442560000000000286e+01
2.074912199999999984e+01 5.915301697599999464e+00 9.553619999999999379e+01 9.442560000000000286e+01
2.075788799999999767e+01 5.915330920799999781e+00 9.553600000000000136e+01 9.442560000000000286e+01
2.076665400000000261e+01 5.915330920799999781e+00 9.553610000000000468e+01 9.442560000000000286e+01
2.077542000000000044e+01 5.915360143999999210e+00 9.553589999999999804e+01 9.442570000000000618e+01
2.078418599999999827e+01 5.915360143999999210e+00 9.553589999999999804e+01 9.442570000000000618e+01
2.079295199999999966e+01 5.915389367199999526e+00 9.553570000000000562e+01 9.442570000000000618e+01
2.080171800000000104e+01 5.915389367199999526e+00 9.553579999999999472e+01 9.442570000000000618e+01
2.081048400000000242e+01 5.915389367199999526e+00 9.553560000000000230e+01 9.442579999999999529e+01
2.081925000000000026e+01 5.915418590399999843e+00 9.553560000000000230e+01 9.442579999999999529e+01
2.082801599999999809e+01 5.915418590399999843e+00 9.553660000000000707e+01 9.442570000000000618e+01
2.083678199999999947e+01 5.915447813599999272e+00 9.553669999999999618e+01 9.442560000000000286e+01
2.084554800000000085e+01 5.915447813599999272e+00 9.553640000000000043e+01 9.442560000000000286e+01
2.085431399999999869e+01 5.915477036799999588e+00 9.553640000000000043e+01 9.442560000000000286e+01
2.086308000000000007e+01 5.915477036799999588e+00 9.553619999999999379e+01 9.442560000000000286e+01
2.087184599999999790e+01 5.915506259999999905e+00 9.553619999999999379e+01 9.442560000000000286e+01
2.088061200000000284e+01 5.915535483199999334e+00 9.553600000000000136e+01 9.442570000000000618e+01
2.088937800000000067e+01 5.915535483199999334e+00 9.553600000000000136e+01 9.442570000000000618e+01
2.089814399999999850e+01 5.915535483199999334e+00 9.553579999999999472e+01 9.442570000000000618e+01
2.090690999999999988e+01 5.915564706399999650e+00 9.553589999999999804e+01 9.442570000000000618e+01
2.091567600000000127e+01 5.915564706399999650e+00 9.553570000000000562e+01 9.442579999999999529e+01
2.092444199999999910e+01 5.915593929599999967e+00 9.553570000000000562e+01 9.442579999999999529e+01
2.093320800000000048e+01 5.915593929599999967e+00 9.553549999999999898e+01 9.442579999999999529e+01
2.094197399999999831e+01 5.915623152799999396e+00 9.553560000000000230e+01 9.442589999999999861e+01
2.095073999999999970e+01 5.915623152799999396e+00 9.553539999999999566e+01 9.442589999999999861e+01
2.095950600000000108e+01 5.915652375999999713e+00 9.553539999999999566e+01 9.442589999999999861e+01
2.096827199999999891e+01 5.915652375999999713e+00 9.553520000000000323e+01 9.442600000000000193e+01
2.097703799999999674e+01 5.915681599200000029e+00 9.553530000000000655e+01 9.442600000000000193e+01
2.098580400000000168e+01 5.915681599200000029e+00 9.553509999999999991e+01 9.442600000000000193e+01
2.099456999999999951e+01 5.915681599200000029e+00 9.553509999999999991e+01 9.442600000000000193e+01
2.100333600000000089e+01 5.915710822399999458e+00 9.553489999999999327e+01 9.442610000000000525e+01
2.101210199999999872e+01 5.915710822399999458e+00 9.553499999999999659e+01 9.442610000000000525e+01
2.102086800000000011e+01 5.915740045599999775e+00 9.553480000000000416e+01 9.442610000000000525e+01
2.102963400000000149e+01 5.915740045599999775e+00 9.553489999999999327e+01 9.442610000000000525e+01
2.103839999999999932e+01 5.915769268800000091e+00 9.553470000000000084e+01 9.442619999999999436e+01
2.104716599999999715e+01 5.915769268800000091e+00 9.553570000000000562e+01 9.442600000000000193e+01
2.105593200000000209e+01 5.915769268800000091e+00 9.553560000000000230e+01 9.442589999999999861e+01
2.106469799999999992e+01 5.915798491999999520e+00 9.553549999999999898e+01 9.442589999999999861e+01
2.107346399999999775e+01 5.915798491999999520e+00 9.553530000000000655e+01 9.442589999999999861e+01
2.108222999999999914e+01 5.915827715199999837e+00 9.553530000000000655e+01 9.442600000000000193e+01
2.109099600000000052e+01 5.915856938400000153e+00 9.553499999999999659e+01 9.442600000000000193e+01
2.109976200000000190e+01 5.915856938400000153e+00 9.553509999999999991e+01 9.442600000000000193e+01
2.110852799999999974e+01 5.915886161599999582e+00 9.553489999999999327e+01 9.442600000000000193e+01
2.111729399999999757e+01 5.915886161599999582e+00 9.553489999999999327e+01 9.442610000000000525e+01
2.112606000000000250e+01 5.915915384799999899e+00 9.553470000000000084e+01 9.442610000000000525e+01
2.113482600000000033e+01 5.915915384799999899e+00 9.553480000000000416e+01 9.442610000000000525e+01
2.114359199999999817e+01 5.915915384799999899e+00 9.553459999999999752e+01 9.442610000000000525e+01
2.115235799999999955e+01 5.915944608000000215e+00 9.553459999999999752e+01 9.442619999999999436e+01
2.116112400000000093e+01 5.915944608000000215e+00 9.553440000000000509e+01 9.442619999999999436e+01
2.116988999999999876e+01 5.915973831199999644e+00 9.553449999999999420e+01 9.442619999999999436e+01
2.117865600000000015e+01 5.915973831199999644e+00 9.553430000000000177e+01 9.442619999999999436e+01
2.118742199999999798e+01 5.916003054399999961e+00 9.553430000000000177e+01 9.442629999999999768e+01
2.119618800000000292e+01 5.916003054399999961e+00 9.553409999999999513e+01 9.442629999999999768e+01
2.120495400000000075e+01 5.916032277600000278e+00 9.553419999999999845e+01 9.442629999999999768e+01
2.121371999999999858e+01 5.916032277600000278e+00 9.553400000000000603e+01 9.442640000000000100e+01
2.122248599999999996e+01 5.916032277600000278e+00 9.553400000000000603e+01 9.442640000000000100e+01
2.123125200000000135e+01 5.916061500799999706e+00 9.553390000000000271e+01 9.442640000000000100e+01
2.124001799999999918e+01 5.916061500799999706e+00 9.553390000000000271e+01 9.442650000000000432e+01
2.124878400000000056e+01 5.916090724000000023e+00 9.553369999999999607e+01 9.442650000000000432e+01
2.125754999999999839e+01 5.916090724000000023e+00 9.553379999999999939e+01 9.442650000000000432e+01
2.126631599999999978e+01 5.916090724000000023e+00 9.553459999999999752e+01 9.442640000000000100e+01
2.127508200000000116e+01 5.916119947199999451e+00 9.553480000000000416e+01 9.442629999999999768e+01
2.128384799999999899e+01 5.916119947199999451e+00 9.553449999999999420e+01 9.442629999999999768e+01
2.129261399999999682e+01 5.916149170399999768e+00 9.553449999999999420e+01 9.442629999999999768e+01
2.130138000000000176e+01 5.916178393599999197e+00 9.553430000000000177e+01 9.442629999999999768e+01
2.131014599999999959e+01 5.916178393599999197e+00 9.553430000000000177e+01 9.442629999999999768e+01
2.131891200000000097e+01 5.916207616799999514e+00 9.553409999999999513e+01 9.442640000000000100e+01
2.132767799999999880e+01 5.916207616799999514e+00 9.553419999999999845e+01 9.442640000000000100e+01
2.133644400000000019e+01 5.916207616799999514e+00 9.553400000000000603e+01 9.442640000000000100e+01
2.134521000000000157e+01 5.916236839999999830e+00 9.553400000000000603e+01 9.442640000000000100e+01
2.135397599999999940e+01 5.916236839999999830e+00 9.553379999999999939e+01 9.442650000000000432e+01
2.136274199999999723e+01 5.916266063199999259e+00 9.553390000000000271e+01 9.442650000000000432e+01
2.137150800000000217e+01 5.916266063199999259e+00 9.553369999999999607e+01 9.442650000000000432e+01
2.138027400000000000e+01 5.916295286399999576e+00 9.553369999999999607e+01 9.442659999999999343e+01
2.138903999999999783e+01 5.916295286399999576e+00 9.553350000000000364e+01 9.442659999999999343e+01
2.139780599999999922e+01 5.916295286399999576e+00 9.553360000000000696e+01 9.442659999999999343e+01
2.140657200000000060e+01 5.916324509599999892e+00 9.553340000000000032e+01 9.442669999999999675e+01
2.141533800000000198e+01 5.916324509599999892e+00 9.553350000000000364e+01 9.442669999999999675e+01
2.142410399999999981e+01 5.916353732799999321e+00 9.553329999999999700e+01 9.442669999999999675e+01
2.143286999999999765e+01 5.916353732799999321e+00 9.553329999999999700e+01 9.442669999999999675e+01
2.144163600000000258e+01 5.916382955999999638e+00 9.553310000000000457e+01 9.442680000000000007e+01
2.145040200000000041e+01 5.916382955999999638e+00 9.553319999999999368e+01 9.442680000000000007e+01
2.145916799999999824e+01 5.916382955999999638e+00 9.553300000000000125e+01 9.442680000000000007e+01
2.146793399999999963e+01 5.916412179199999954e+00 9.553310000000000457e+01 9.442680000000000007e+01
2.147670000000000101e+01 5.916412179199999954e+00 9.553289999999999793e+01 9.442690000000000339e+01
2.148546600000000240e+01 5.916441402399999383e+00 9.553390000000000271e+01 9.442669999999999675e+01
2.149423200000000023e+01 5.916441402399999383e+00 9.553390000000000271e+01 9.442669999999999675e+01
2.150299799999999806e+01 5.916441402399999383e+00 9.553400000000000603e+01 9.442659999999999343e+01
2.151176400000000299e+01 5.916441402399999383e+00 9.553369999999999607e+01 9.442659999999999343e+01
2.152053000000000083e+01 5.916470625599999700e+00 9.553369999999999607e+01 9.442669999999999675e+01
2.152929599999999866e+01 5.916470625599999700e+00 9.553350000000000364e+01 9.442669999999999675e+01
2.153806200000000004e+01 5.916499848800000017e+00 9.553360000000000696e+01 9.442669999999999675e+01
2.154682800000000142e+01 5.916499848800000017e+00 9.553340000000000032e+01 9.442669999999999675e+01
2.155559399999999926e+01 5.916529071999999445e+00 9.553350000000000364e+01 9.442680000000000007e+01
2.156436000000000064e+01 5.916529071999999445e+00 9.553329999999999700e+01 9.442680000000000007e+01
2.157312599999999847e+01 5.916529071999999445e+00 9.553329999999999700e+01 9.442680000000000007e+01
2.158189200000000341e+01 5.916558295199999762e+00 9.553310000000000457e+01 9.442690000000000339e+01
2.159065800000000124e+01 5.916558295199999762e+00 9.553319999999999368e+01 9.442690000000000339e+01
2.159942399999999907e+01 5.916587518400000079e+00 9.553300000000000125e+01 9.442690000000000339e+01
2.160819000000000045e+01 5.916587518400000079e+00 9.553310000000000457e+01 9.442690000000000339e+01
2.161695600000000184e+01 5.916587518400000079e+00 9.553289999999999793e+01 9.442700000000000671e+01
2.162572199999999967e+01 5.916616741599999507e+00 9.553289999999999793e+01 9.442700000000000671e+01
2.163448800000000105e+01 5.916616741599999507e+00 9.553279999999999461e+01 9.442700000000000671e+01
2.164325399999999888e+01 5.916645964799999824e+00 9.553279999999999461e+01 9.442709999999999582e+01
2.165202000000000027e+01 5.916645964799999824e+00 9.553260000000000218e+01 9.442709999999999582e+01
2.166078600000000165e+01 5.916645964799999824e+00 9.553270000000000550e+01 9.442709999999999582e+01
2.166955199999999948e+01 5.916675188000000141e+00 9.553249999999999886e+01 9.442709999999999582e+01
2.167831799999999731e+01 5.916675188000000141e+00 9.553260000000000218e+01 9.442719999999999914e+01
2.168708400000000225e+01 5.916704411199999569e+00 9.553239999999999554e+01 9.442719999999999914e+01
2.169585000000000008e+01 5.916704411199999569e+00 9.553249999999999886e+01 9.442719999999999914e+01
2.170461600000000146e+01 5.916675188000000141e+00 9.559099999999999397e+01 9.442709999999999582e+01
2.171338199999999929e+01 5.916675188000000141e+00 9.558820000000000050e+01 9.442700000000000671e+01
2.172214800000000068e+01 5.916704411199999569e+00 9.558809999999999718e+01 9.442700000000000671e+01
2.173091400000000206e+01 5.916704411199999569e+00 9.558750000000000568e+01 9.442700000000000671e+01
2.173967999999999989e+01 5.916704411199999569e+00 9.558769999999999811e+01 9.442700000000000671e+01
2.174844599999999772e+01 5.916733634399999886e+00 9.558729999999999905e+01 9.442700000000000671e+01
2.175721200000000266e+01 5.916733634399999886e+00 9.558750000000000568e+01 9.442709999999999582e+01
2.176597800000000049e+01 5.916762857600000203e+00 9.558719999999999573e+01 9.442709999999999582e+01
2.177474399999999832e+01 5.916762857600000203e+00 9.558740000000000236e+01 9.442709999999999582e+01
2.178350999999999971e+01 5.916762857600000203e+00 9.558710000000000662e+01 9.442709999999999582e+01
2.179227600000000109e+01 5.916792080799999631e+00 9.558729999999999905e+01 9.442719999999999914e+01
2.180104200000000247e+01 5.916792080799999631e+00 9.558700000000000330e+01 9.442719999999999914e+01
2.180980800000000031e+01 5.916792080799999631e+00 9.558719999999999573e+01 9.442719999999999914e+01
2.181857399999999814e+01 5.916821303999999948e+00 9.558689999999999998e+01 9.442719999999999914e+01
2.182734000000000307e+01 5.916821303999999948e+00 9.558700000000000330e+01 9.442730000000000246e+01
2.183610600000000090e+01 5.916821303999999948e+00 9.558679999999999666e+01 9.442730000000000246e+01
2.184487199999999874e+01 5.916850527200000265e+00 9.558689999999999998e+01 9.442730000000000246e+01
2.185363800000000012e+01 5.916850527200000265e+00 9.558669999999999334e+01 9.442730000000000246e+01
2.186240400000000150e+01 5.916850527200000265e+00 9.558679999999999666e+01 9.442740000000000578e+01
2.187116999999999933e+01 5.916879750399999693e+00 9.558660000000000423e+01 9.442740000000000578e+01
2.187993600000000072e+01 5.916879750399999693e+00 9.558669999999999334e+01 9.442740000000000578e+01
2.188870199999999855e+01 5.916879750399999693e+00 9.558650000000000091e+01 9.442740000000000578e+01
2.189746800000000349e+01 5.916908973599999122e+00 9.558660000000000423e+01 9.442749999999999488e+01
2.190623400000000132e+01 5.916908973599999122e+00 9.558639999999999759e+01 9.442749999999999488e+01
2.191499999999999915e+01 5.916908973599999122e+00 9.558650000000000091e+01 9.442749999999999488e+01
2.192376600000000053e+01 5.916967419999999755e+00 9.553549999999999898e+01 9.442740000000000578e+01
2.193253199999999836e+01 5.916996643199999184e+00 9.553499999999999659e+01 9.442730000000000246e+01
2.194129799999999975e+01 5.916996643199999184e+00 9.553480000000000416e+01 9.442730000000000246e+01
2.195006400000000113e+01 5.916996643199999184e+00 9.553470000000000084e+01 9.442730000000000246e+01
2.195882999999999896e+01 5.917025866399999501e+00 9.553449999999999420e+01 9.442730000000000246e+01
2.196759599999999679e+01 5.917025866399999501e+00 9.553449999999999420e+01 9.442730000000000246e+01
2.197636200000000173e+01 5.917055089599999818e+00 9.553440000000000509e+01 9.442740000000000578e+01
2.198512799999999956e+01 5.917055089599999818e+00 9.553440000000000509e+01 9.442740000000000578e+01
2.199389399999999739e+01 5.917055089599999818e+00 9.553430000000000177e+01 9.442740000000000578e+01
2.200265999999999877e+01 5.917084312799999246e+00 9.553430000000000177e+01 9.442740000000000578e+01
2.201142600000000016e+01 5.917084312799999246e+00 9.553419999999999845e+01 9.442749999999999488e+01
2.202019200000000154e+01 5.917084312799999246e+00 9.553419999999999845e+01 9.442749999999999488e+01
2.202895799999999937e+01 5.917113535999999563e+00 9.553409999999999513e+01 9.442749999999999488e+01
2.203772399999999720e+01 5.917113535999999563e+00 9.553409999999999513e+01 9.442749999999999488e+01
2.204649000000000214e+01 5.917113535999999563e+00 9.553409999999999513e+01 9.442759999999999820e+01
2.205525599999999997e+01 5.917113535999999563e+00 9.553409999999999513e+01 9.442759999999999820e+01


==> anc/Fig9/PF_ca95_Ca0.15_stats.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
5.844000000000000236e-03 4.347301678400000008e-02 9.500719999999999743e+01 9.494750000000000512e+01
1.168800000000000047e-02 8.715468721600000412e-02 9.502660000000000196e+01 9.507309999999999661e+01
1.753200000000000244e-02 1.334240720079999942e-01 9.499530000000000030e+01 9.516989999999999839e+01
2.337600000000000094e-02 1.758880116959999906e-01 9.496429999999999438e+01 9.508469999999999800e+01
2.922000000000000292e-02 2.170380763120000056e-01 9.494020000000000437e+01 9.497129999999999939e+01
3.506400000000000489e-02 2.555674043519999827e-01 9.500329999999999586e+01 9.491070000000000562e+01
4.090799999999999992e-02 2.932051325599999703e-01 9.511039999999999850e+01 9.490670000000000073e+01
4.675200000000000189e-02 3.294068327199999868e-01 9.516070000000000562e+01 9.485450000000000159e+01
5.259599999999999692e-02 3.651731072000000133e-01 9.515489999999999782e+01 9.476680000000000348e+01
5.844000000000000583e-02 4.001357436799999889e-01 9.516530000000000200e+01 9.469570000000000221e+01
6.428399999999999392e-02 4.348879731199999932e-01 9.519389999999999930e+01 9.463060000000000116e+01
7.012800000000000977e-02 4.691521751200000145e-01 9.527530000000000143e+01 9.463949999999999818e+01
7.597199999999999787e-02 5.033140959199999820e-01 9.534910000000000707e+01 9.472490000000000521e+01
8.181599999999999984e-02 5.371750177599999843e-01 9.538320000000000221e+01 9.480480000000000018e+01
8.766000000000000181e-02 5.709950271199999428e-01 9.532049999999999557e+01 9.488379999999999370e+01
9.350400000000000378e-02 6.044088340000000059e-01 9.522639999999999816e+01 9.498329999999999984e+01
9.934800000000000575e-02 6.375888552799999776e-01 9.514230000000000587e+01 9.503789999999999338e+01
1.051919999999999938e-01 6.702983830400000009e-01 9.507259999999999422e+01 9.498309999999999320e+01
1.110360000000000097e-01 7.025987860000000307e-01 9.499599999999999511e+01 9.491500000000000625e+01
1.168800000000000117e-01 7.344520739999998993e-01 9.499309999999999832e+01 9.484329999999999927e+01
1.227240000000000136e-01 7.659751398399999855e-01 9.504519999999999413e+01 9.480500000000000682e+01
1.285679999999999878e-01 7.971562942399998963e-01 9.511220000000000141e+01 9.479049999999999443e+01
1.344120000000000037e-01 8.280802844800000395e-01 9.518240000000000123e+01 9.480859999999999843e+01
1.402560000000000195e-01 8.587471105599999710e-01 9.515749999999999886e+01 9.474439999999999884e+01
1.461000000000000076e-01 8.892269081599999403e-01 9.514019999999999300e+01 9.466819999999999879e+01
1.519439999999999957e-01 9.209779149600000325e-01 9.522190000000000509e+01 9.465940000000000509e+01
1.577880000000000116e-01 9.512560724799999923e-01 9.521510000000000673e+01 9.466150000000000375e+01
1.636319999999999997e-01 9.811543283999999421e-01 9.523850000000000193e+01 9.466349999999999909e+01
1.694760000000000155e-01 1.010754507679999969e+00 9.524240000000000350e+01 9.467149999999999466e+01
1.753200000000000036e-01 1.040191037040000044e+00 9.525350000000000250e+01 9.468659999999999854e+01
1.811640000000000195e-01 1.069355790639999970e+00 9.530450000000000443e+01 9.470289999999999964e+01
1.870080000000000076e-01 1.098453330879999967e+00 9.536469999999999914e+01 9.475679999999999836e+01
1.928520000000000234e-01 1.127317085520000095e+00 9.539679999999999893e+01 9.477630000000000621e+01
1.986960000000000115e-01 1.156183762479999988e+00 9.541519999999999868e+01 9.478499999999999659e+01
2.045400000000000273e-01 1.184860488640000042e+00 9.536849999999999739e+01 9.472950000000000159e+01
2.103839999999999877e-01 1.213595661200000064e+00 9.529160000000000252e+01 9.468919999999999959e+01
2.162280000000000035e-01 1.242187640080000044e+00 9.522129999999999939e+01 9.471200000000000330e+01
2.220720000000000194e-01 1.270826376080000042e+00 9.516389999999999816e+01 9.473489999999999611e+01
2.279160000000000075e-01 1.299199180959999866e+00 9.509420000000000073e+01 9.476550000000000296e+01
2.337600000000000233e-01 1.327501850159999996e+00 9.501999999999999602e+01 9.478669999999999618e+01
2.396040000000000114e-01 1.355392472239999924e+00 9.506980000000000075e+01 9.481189999999999429e+01
2.454480000000000273e-01 1.383134055999999834e+00 9.515380000000000393e+01 9.479940000000000566e+01
2.512920000000000154e-01 1.410519116719999966e+00 9.523090000000000543e+01 9.472280000000000655e+01
2.571359999999999757e-01 1.437801896239999877e+00 9.523470000000000368e+01 9.468999999999999773e+01
2.629799999999999915e-01 1.464777832160000015e+00 9.521880000000000166e+01 9.471829999999999927e+01
2.688240000000000074e-01 1.491695321679999742e+00 9.519070000000000675e+01 9.471580000000000155e+01
2.746680000000000232e-01 1.518355647039999923e+00 9.516100000000000136e+01 9.473850000000000193e+01
2.805120000000000391e-01 1.544995516159999971e+00 9.520289999999999964e+01 9.477110000000000412e+01
2.863559999999999994e-01 1.571422055919999838e+00 9.527110000000000412e+01 9.481929999999999836e+01
2.922000000000000153e-01 1.597869051919999839e+00 9.534329999999999927e+01 9.480649999999999977e+01
2.980439999999999756e-01 1.625625247279999908e+00 9.517910000000000537e+01 9.450459999999999638e+01
3.038879999999999915e-01 1.652078087920000105e+00 9.519079999999999586e+01 9.447230000000000416e+01
3.097320000000000073e-01 1.678215317999999900e+00 9.524370000000000402e+01 9.449330000000000496e+01
3.155760000000000232e-01 1.704288257039999976e+00 9.529970000000000141e+01 9.460139999999999816e+01
3.214200000000000390e-01 1.730212157759999814e+00 9.535370000000000346e+01 9.466020000000000323e+01
3.272639999999999993e-01 1.756068845119999944e+00 9.540550000000000352e+01 9.467289999999999850e+01
3.331080000000000152e-01 1.781858319119999923e+00 9.540500000000000114e+01 9.469939999999999714e+01
3.389520000000000310e-01 1.807472453919999777e+00 9.537510000000000332e+01 9.472629999999999484e+01
3.447959999999999914e-01 1.832893715599999807e+00 9.534489999999999554e+01 9.475700000000000500e+01
3.506400000000000072e-01 1.858136715759999724e+00 9.536440000000000339e+01 9.475060000000000571e+01
3.564840000000000231e-01 1.883230677599999847e+00 9.541599999999999682e+01 9.467149999999999466e+01
3.623280000000000389e-01 1.908175601119999731e+00 9.546890000000000498e+01 9.459260000000000446e+01
3.681719999999999993e-01 1.933012398799999865e+00 9.552139999999999986e+01 9.451579999999999870e+01
3.740160000000000151e-01 1.957726459039999867e+00 9.558839999999999293e+01 9.443919999999999959e+01
3.798600000000000310e-01 1.982373305919999718e+00 9.554000000000000625e+01 9.443019999999999925e+01
3.857040000000000468e-01 2.006920793920000001e+00 9.545749999999999602e+01 9.446739999999999782e+01
3.915480000000000627e-01 2.031439058719999746e+00 9.538209999999999411e+01 9.450620000000000687e+01
3.973920000000000230e-01 2.055928100320000063e+00 9.531430000000000291e+01 9.452370000000000516e+01
4.032360000000000388e-01 2.080309016079999740e+00 9.523860000000000525e+01 9.447979999999999734e+01
4.090800000000000547e-01 2.104505825679999997e+00 9.516259999999999764e+01 9.444100000000000250e+01
4.149239999999999595e-01 2.128597431759999825e+00 9.514100000000000534e+01 9.440319999999999823e+01
4.207679999999999754e-01 2.152534154879999662e+00 9.517239999999999611e+01 9.436639999999999873e+01
4.266119999999999912e-01 2.176397820000000038e+00 9.520730000000000359e+01 9.436799999999999500e+01
4.324560000000000071e-01 2.200135825359999853e+00 9.523480000000000700e+01 9.444199999999999307e+01
4.383000000000000229e-01 2.223832918239999845e+00 9.526730000000000587e+01 9.451770000000000493e+01
4.441440000000000388e-01 2.246729295439999774e+00 9.526069999999999993e+01 9.472889999999999588e+01
4.499879999999999991e-01 2.270075709919999962e+00 9.525639999999999930e+01 9.467140000000000555e+01
4.558320000000000149e-01 2.293337377119999854e+00 9.528069999999999595e+01 9.460169999999999391e+01
4.616760000000000308e-01 2.316496763119999525e+00 9.528600000000000136e+01 9.452920000000000300e+01
4.675200000000000466e-01 2.339641537519999925e+00 9.530289999999999395e+01 9.445120000000000005e+01
4.733640000000000625e-01 2.362695720000000055e+00 9.535909999999999798e+01 9.444859999999999900e+01
4.792080000000000228e-01 2.385761591759999689e+00 9.542199999999999704e+01 9.445239999999999725e+01
4.850520000000000387e-01 2.408774861759999553e+00 9.541450000000000387e+01 9.446939999999999316e+01
4.908960000000000545e-01 2.431826121919999917e+00 9.539900000000000091e+01 9.448009999999999309e+01
4.967400000000000704e-01 2.454807246399999698e+00 9.533280000000000598e+01 9.449859999999999616e+01
5.025840000000000307e-01 2.477756225359999842e+00 9.527540000000000475e+01 9.457620000000000005e+01
5.084279999999999911e-01 2.500541554399999811e+00 9.521510000000000673e+01 9.465279999999999916e+01
5.142719999999999514e-01 2.523174922799999997e+00 9.515040000000000475e+01 9.468510000000000559e+01
5.201160000000000228e-01 2.545597884159999769e+00 9.508710000000000662e+01 9.466479999999999961e+01
5.259599999999999831e-01 2.567898108080000075e+00 9.511809999999999832e+01 9.464409999999999457e+01
5.318040000000000544e-01 2.590011303519999863e+00 9.515709999999999980e+01 9.462940000000000396e+01
5.376480000000000148e-01 2.612025140080000085e+00 9.519310000000000116e+01 9.458809999999999718e+01
5.434919999999999751e-01 2.633878249039999453e+00 9.523940000000000339e+01 9.455670000000000641e+01
5.493360000000000465e-01 2.655655377679999596e+00 9.525480000000000302e+01 9.454800000000000182e+01
5.551800000000000068e-01 2.677295157279999671e+00 9.526170000000000471e+01 9.457739999999999725e+01
5.610240000000000782e-01 2.698882335119999532e+00 9.524660000000000082e+01 9.460219999999999629e+01
5.668680000000000385e-01 2.720352620159999901e+00 9.523359999999999559e+01 9.462189999999999657e+01
5.727119999999999989e-01 2.741793681999999954e+00 9.521999999999999886e+01 9.460070000000000334e+01
5.785560000000000702e-01 2.763135384959999996e+00 9.525740000000000407e+01 9.459300000000000352e+01
5.844000000000000306e-01 2.784471243280000063e+00 9.532769999999999300e+01 9.458400000000000318e+01
5.902440000000001019e-01 2.806134401440000037e+00 9.544950000000000045e+01 9.443649999999999523e+01
5.960879999999999512e-01 2.827394279439999547e+00 9.547950000000000159e+01 9.448799999999999955e+01
6.019320000000000226e-01 2.848803195759999518e+00 9.551730000000000587e+01 9.454529999999999745e+01
6.077759999999999829e-01 2.870039695200000018e+00 9.554330000000000211e+01 9.459669999999999845e+01
6.136200000000000543e-01 2.891267427679999891e+00 9.552979999999999450e+01 9.464579999999999416e+01
6.194640000000000146e-01 2.912328587919999823e+00 9.551399999999999579e+01 9.469010000000000105e+01
6.253079999999999750e-01 2.933366369599999857e+00 9.544339999999999691e+01 9.468919999999999959e+01
6.311520000000000463e-01 2.954319404000000038e+00 9.536929999999999552e+01 9.465170000000000528e+01
6.369960000000000067e-01 2.975184768799999713e+00 9.530110000000000525e+01 9.461809999999999832e+01
6.428400000000000780e-01 2.995874794399999708e+00 9.522700000000000387e+01 9.458839999999999293e+01
6.486840000000000384e-01 3.016447927199999768e+00 9.514870000000000516e+01 9.455580000000000496e+01
6.545279999999999987e-01 3.036874944000000021e+00 9.512390000000000612e+01 9.453419999999999845e+01
6.603720000000000701e-01 3.057185067999999895e+00 9.513559999999999661e+01 9.454370000000000118e+01
6.662160000000000304e-01 3.077378299199999834e+00 9.514090000000000202e+01 9.455469999999999686e+01
6.720600000000001017e-01 3.097483860800000155e+00 9.518030000000000257e+01 9.456489999999999441e+01
6.779040000000000621e-01 3.117443306399999781e+00 9.521850000000000591e+01 9.457269999999999754e+01
6.837480000000000224e-01 3.137373528799999534e+00 9.523040000000000305e+01 9.455469999999999686e+01
6.895919999999999828e-01 3.157186858399999796e+00 9.522190000000000509e+01 9.452249999999999375e+01
6.954360000000000541e-01 3.176941741599999869e+00 9.520120000000000005e+01 9.450910000000000366e+01
7.012800000000000145e-01 3.196638178399999752e+00 9.517589999999999861e+01 9.450480000000000302e+01
7.071239999999999748e-01 3.216305391999999763e+00 9.515739999999999554e+01 9.449020000000000152e+01
7.129680000000000462e-01 3.235884935999999712e+00 9.517379999999999995e+01 9.443689999999999429e+01
7.188120000000000065e-01 3.255435256799999788e+00 9.523510000000000275e+01 9.444339999999999691e+01
7.246560000000000779e-01 3.274956354399999992e+00 9.529139999999999588e+01 9.445990000000000464e+01
7.305000000000000382e-01 3.294477451999999751e+00 9.534990000000000521e+01 9.447490000000000521e+01
7.363439999999999985e-01 3.314729129599999879e+00 9.537619999999999720e+01 9.454110000000000014e+01
7.421880000000000699e-01 3.333870325599999962e+00 9.541649999999999920e+01 9.451919999999999789e+01
7.480320000000000302e-01 3.353099191199999662e+00 9.545130000000000337e+01 9.447310000000000230e+01
7.538760000000001016e-01 3.372240387199999745e+00 9.548690000000000566e+01 9.443059999999999832e+01
7.597200000000000619e-01 3.391410806399999700e+00 9.546859999999999502e+01 9.437730000000000530e+01
7.655640000000000223e-01 3.410464332799999720e+00 9.543930000000000291e+01 9.434850000000000136e+01
7.714080000000000936e-01 3.429605528799999803e+00 9.541800000000000637e+01 9.431579999999999586e+01
7.772520000000000540e-01 3.448659055199999823e+00 9.536100000000000421e+01 9.431109999999999616e+01
7.830960000000001253e-01 3.467771028000000033e+00 9.531040000000000134e+01 9.436440000000000339e+01
7.889400000000000857e-01 3.486736884799999991e+00 9.525799999999999557e+01 9.441750000000000398e+01
7.947840000000000460e-01 3.505702741599999950e+00 9.520569999999999311e+01 9.446370000000000289e+01
8.006280000000001174e-01 3.524551705599999973e+00 9.515099999999999625e+01 9.450719999999999743e+01
8.064720000000000777e-01 3.543400669599999997e+00 9.514319999999999311e+01 9.454309999999999548e+01
8.123160000000001491e-01 3.562132740800000086e+00 9.517319999999999425e+01 9.458240000000000691e+01
8.181600000000001094e-01 3.580747919199999796e+00 9.520319999999999538e+01 9.461539999999999395e+01
8.240039999999999587e-01 3.599187758399999826e+00 9.522969999999999402e+01 9.462940000000000396e+01
8.298479999999999190e-01 3.617598374399999983e+00 9.525620000000000687e+01 9.463240000000000407e+01
8.356919999999999904e-01 3.635833651199999572e+00 9.529789999999999850e+01 9.458929999999999438e+01
8.415359999999999507e-01 3.654010481600000304e+00 9.533079999999999643e+01 9.454710000000000036e+01
8.473800000000000221e-01 3.672041195999999452e+00 9.533429999999999893e+01 9.450719999999999743e+01
8.532239999999999824e-01 3.690042687199999616e+00 9.533629999999999427e+01 9.446500000000000341e+01
8.590679999999999428e-01 3.707927285599999845e+00 9.533530000000000371e+01 9.441370000000000573e+01
8.649120000000000141e-01 3.725753437599999884e+00 9.533469999999999800e+01 9.435389999999999588e+01
8.707559999999999745e-01 3.743491919999999418e+00 9.532399999999999807e+01 9.434690000000000509e+01
8.766000000000000458e-01 3.761230402399999395e+00 9.537709999999999866e+01 9.435590000000000543e+01
8.824440000000000062e-01 3.780546937600000046e+00 9.534590000000000032e+01 9.437839999999999918e+01
8.882880000000000775e-01 3.798285420000000023e+00 9.534420000000000073e+01 9.437919999999999732e+01
8.941320000000000379e-01 3.815936232799999939e+00 9.541280000000000427e+01 9.439100000000000534e+01
8.999759999999999982e-01 3.833411706399999286e+00 9.546550000000000580e+01 9.437699999999999534e+01
9.058200000000000696e-01 3.850887179999999965e+00 9.552030000000000598e+01 9.435320000000000107e+01
9.116640000000000299e-01 3.868216537600000393e+00 9.556740000000000634e+01 9.431100000000000705e+01
9.175080000000001013e-01 3.885545895199999489e+00 9.560590000000000543e+01 9.426879999999999882e+01
9.233520000000000616e-01 3.902758359999999982e+00 9.560209999999999297e+01 9.422639999999999816e+01
9.291960000000000219e-01 3.919970824800000031e+00 9.560699999999999932e+01 9.420220000000000482e+01
9.350400000000000933e-01 3.937095620000000018e+00 9.559369999999999834e+01 9.420459999999999923e+01
9.408840000000000536e-01 3.954220415199999561e+00 9.558639999999999759e+01 9.426210000000000377e+01
9.467280000000001250e-01 3.971228317600000057e+00 9.557720000000000482e+01 9.432599999999999341e+01
9.525720000000000853e-01 3.988294666399999411e+00 9.557250000000000512e+01 9.438849999999999341e+01
9.584160000000000457e-01 4.005244122399999718e+00 9.557710000000000150e+01 9.444979999999999620e+01
9.642600000000001170e-01 4.022252024800000214e+00 9.560660000000000025e+01 9.450220000000000198e+01
9.701040000000000774e-01 4.039172257599999760e+00 9.563020000000000209e+01 9.455289999999999395e+01
9.759480000000001487e-01 4.056092490400000194e+00 9.565449999999999875e+01 9.459250000000000114e+01
9.817920000000001091e-01 4.072837383999999616e+00 9.567289999999999850e+01 9.460370000000000346e+01
9.876360000000000694e-01 4.089611500800000243e+00 9.568739999999999668e+01 9.461279999999999291e+01
9.934800000000001408e-01 4.106210278399999858e+00 9.567749999999999488e+01 9.462269999999999470e+01
9.993240000000001011e-01 4.122838279199999789e+00 9.566589999999999350e+01 9.457689999999999486e+01
1.005168000000000061e+00 4.139349387199999342e+00 9.561199999999999477e+01 9.454200000000000159e+01
1.011012000000000022e+00 4.155860495199999782e+00 9.556929999999999836e+01 9.450629999999999598e+01
1.016855999999999982e+00 4.172254710399999844e+00 9.552760000000000673e+01 9.447180000000000177e+01
1.022699999999999942e+00 4.188678148799999335e+00 9.549230000000000018e+01 9.443479999999999563e+01
1.028543999999999903e+00 4.205627604799999197e+00 9.560779999999999745e+01 9.438979999999999393e+01
1.034388000000000085e+00 4.221758811199999961e+00 9.556250000000000000e+01 9.438360000000000127e+01
1.040232000000000046e+00 4.237860794400000408e+00 9.553340000000000032e+01 9.438429999999999609e+01
1.046076000000000006e+00 4.253845884799999588e+00 9.551109999999999900e+01 9.436969999999999459e+01
1.051919999999999966e+00 4.269801751999999340e+00 9.551730000000000587e+01 9.433899999999999864e+01
1.057763999999999927e+00 4.285669949599999917e+00 9.554730000000000700e+01 9.431629999999999825e+01
1.063608000000000109e+00 4.301538147199999607e+00 9.559350000000000591e+01 9.429420000000000357e+01
1.069452000000000069e+00 4.317318675200000122e+00 9.563639999999999475e+01 9.425639999999999930e+01
1.075296000000000030e+00 4.333128426399999178e+00 9.568009999999999593e+01 9.421439999999999770e+01
1.081139999999999990e+00 4.348821284799999631e+00 9.572090000000000032e+01 9.417289999999999850e+01
1.086983999999999950e+00 4.364572589599999830e+00 9.576229999999999620e+01 9.414709999999999468e+01
1.092828000000000133e+00 4.380236224799999967e+00 9.580100000000000193e+01 9.417480000000000473e+01
1.098672000000000093e+00 4.395899860000000103e+00 9.585389999999999588e+01 9.422110000000000696e+01
1.104516000000000053e+00 4.411534271999999923e+00 9.584290000000000020e+01 9.428239999999999554e+01
1.110360000000000014e+00 4.427168683999999743e+00 9.582340000000000657e+01 9.434029999999999916e+01
1.116203999999999974e+00 4.442773872800000134e+00 9.580360000000000298e+01 9.439900000000000091e+01
1.122048000000000156e+00 4.458437508000000271e+00 9.578629999999999711e+01 9.445090000000000430e+01
1.127892000000000117e+00 4.474013473600000346e+00 9.576860000000000639e+01 9.450730000000000075e+01
1.133736000000000077e+00 4.489618662399999849e+00 9.575749999999999318e+01 9.455339999999999634e+01
1.139580000000000037e+00 4.505106958399999861e+00 9.574309999999999832e+01 9.460330000000000439e+01
1.145423999999999998e+00 4.520507584799999812e+00 9.572650000000000148e+01 9.462009999999999366e+01
1.151268000000000180e+00 4.535791318399999383e+00 9.570199999999999818e+01 9.462250000000000227e+01
1.157112000000000140e+00 4.550987382399999781e+00 9.562309999999999377e+01 9.457389999999999475e+01
1.162956000000000101e+00 4.566066553599999800e+00 9.558889999999999532e+01 9.453199999999999648e+01
1.168800000000000061e+00 4.581116501600000390e+00 9.556090000000000373e+01 9.448839999999999861e+01
1.174644000000000021e+00 4.594851405600000049e+00 9.569509999999999650e+01 9.413240000000000407e+01
1.180488000000000204e+00 4.609521451999999186e+00 9.571959999999999980e+01 9.411860000000000070e+01
1.186332000000000164e+00 4.624337614399999907e+00 9.575839999999999463e+01 9.412300000000000466e+01
1.192175999999999902e+00 4.639036883999999361e+00 9.578629999999999711e+01 9.412269999999999470e+01
1.198020000000000085e+00 4.653823823199999765e+00 9.575109999999999388e+01 9.416030000000000655e+01
1.203864000000000045e+00 4.668493869599999790e+00 9.570879999999999654e+01 9.421380000000000621e+01
1.209708000000000006e+00 4.683251585599999878e+00 9.566089999999999804e+01 9.423879999999999768e+01
1.215551999999999966e+00 4.697892408800000474e+00 9.560729999999999507e+01 9.424250000000000682e+01
1.221395999999999926e+00 4.712620901599999357e+00 9.555870000000000175e+01 9.424699999999999989e+01
1.227240000000000109e+00 4.727290947999999382e+00 9.550990000000000180e+01 9.424790000000000134e+01
1.233084000000000069e+00 4.742019440800000041e+00 9.546469999999999345e+01 9.424809999999999377e+01
1.238928000000000029e+00 4.756601817600000004e+00 9.541440000000000055e+01 9.424880000000000280e+01
1.244771999999999990e+00 4.771154971199999650e+00 9.537149999999999750e+01 9.425780000000000314e+01
1.250615999999999950e+00 4.785532785599999173e+00 9.534869999999999379e+01 9.426709999999999923e+01
1.256460000000000132e+00 4.799910599999999583e+00 9.533830000000000382e+01 9.427689999999999770e+01
1.262304000000000093e+00 4.814113075199999869e+00 9.537579999999999814e+01 9.428379999999999939e+01
1.268148000000000053e+00 4.828315550400000156e+00 9.541740000000000066e+01 9.426319999999999766e+01
1.273992000000000013e+00 4.842371909599999746e+00 9.545250000000000057e+01 9.421550000000000580e+01
1.279835999999999974e+00 4.856428268799999337e+00 9.547440000000000282e+01 9.416740000000000066e+01
1.285680000000000156e+00 4.870338512000000009e+00 9.549339999999999407e+01 9.412900000000000489e+01
1.291524000000000116e+00 4.884219532000000363e+00 9.551510000000000389e+01 9.412600000000000477e+01
1.297368000000000077e+00 4.898012882399999768e+00 9.553570000000000562e+01 9.412069999999999936e+01
1.303212000000000037e+00 4.911777009599999744e+00 9.556029999999999802e+01 9.411490000000000578e+01
1.309055999999999997e+00 4.925424243999999341e+00 9.556910000000000593e+01 9.410689999999999600e+01
1.314900000000000180e+00 4.939071478399999826e+00 9.554739999999999611e+01 9.410670000000000357e+01
1.320744000000000140e+00 4.952601819999999044e+00 9.563960000000000150e+01 9.426330000000000098e+01
1.326588000000000100e+00 4.966073715200000294e+00 9.560219999999999629e+01 9.423810000000000286e+01
1.332432000000000061e+00 4.979604056799999512e+00 9.557829999999999870e+01 9.420329999999999870e+01
1.338276000000000021e+00 4.993017505600000128e+00 9.556090000000000373e+01 9.417140000000000555e+01
1.344120000000000203e+00 5.006460177599999284e+00 9.556310000000000571e+01 9.413939999999999486e+01
1.349964000000000164e+00 5.019785956799999838e+00 9.558329999999999416e+01 9.410970000000000368e+01
1.355808000000000124e+00 5.033140959199999820e+00 9.561400000000000432e+01 9.408320000000000505e+01
1.361652000000000085e+00 5.046437515200000057e+00 9.563890000000000668e+01 9.407370000000000232e+01
1.367496000000000045e+00 5.059704847999999089e+00 9.564839999999999520e+01 9.407179999999999609e+01
1.373340000000000005e+00 5.072942957599999581e+00 9.565279999999999916e+01 9.407659999999999911e+01
1.379183999999999966e+00 5.086181067200000072e+00 9.566769999999999641e+01 9.411979999999999791e+01
1.385027999999999926e+00 5.099331507200000502e+00 9.568699999999999761e+01 9.417010000000000502e+01
1.390872000000000108e+00 5.112540393599999788e+00 9.571169999999999334e+01 9.421760000000000446e+01
1.396716000000000069e+00 5.125661610399999901e+00 9.573550000000000182e+01 9.426860000000000639e+01
1.402560000000000029e+00 5.138812050399999443e+00 9.573290000000000077e+01 9.431640000000000157e+01
1.408403999999999989e+00 5.151904044000000127e+00 9.569889999999999475e+01 9.436339999999999861e+01
1.414247999999999950e+00 5.165054484000000556e+00 9.566939999999999600e+01 9.438509999999999422e+01
1.420092000000000132e+00 5.178146477599999464e+00 9.563700000000000045e+01 9.439199999999999591e+01
1.425936000000000092e+00 5.191209247999999832e+00 9.560920000000000130e+01 9.439610000000000412e+01
1.431780000000000053e+00 5.204213571999999566e+00 9.557829999999999870e+01 9.440359999999999729e+01
1.437624000000000013e+00 5.217217895999999300e+00 9.555349999999999966e+01 9.440819999999999368e+01
1.443467999999999973e+00 5.230134550399999860e+00 9.552500000000000568e+01 9.441639999999999588e+01
1.449312000000000156e+00 5.243021981599999215e+00 9.549819999999999709e+01 9.442560000000000286e+01
1.455156000000000116e+00 5.255763296799999651e+00 9.546309999999999718e+01 9.440529999999999688e+01
1.461000000000000076e+00 5.268504612000000087e+00 9.543019999999999925e+01 9.437290000000000134e+01
1.466844000000000037e+00 5.278732731999999039e+00 9.549280000000000257e+01 9.438299999999999557e+01
1.472687999999999997e+00 5.291152591999999544e+00 9.547820000000000107e+01 9.437569999999999482e+01
1.478532000000000179e+00 5.303572452000000048e+00 9.548080000000000211e+01 9.435240000000000293e+01
1.484376000000000140e+00 5.315963088799999348e+00 9.548300000000000409e+01 9.432550000000000523e+01
1.490220000000000100e+00 5.328353725599999535e+00 9.548510000000000275e+01 9.430119999999999436e+01
1.496064000000000060e+00 5.340685915999999978e+00 9.547360000000000468e+01 9.427790000000000248e+01
1.501908000000000021e+00 5.353018106399999532e+00 9.547199999999999420e+01 9.425769999999999982e+01
1.507752000000000203e+00 5.365291850400000229e+00 9.547020000000000550e+01 9.423789999999999623e+01
1.513596000000000164e+00 5.377565594399999149e+00 9.546899999999999409e+01 9.420749999999999602e+01
1.519440000000000124e+00 5.389810115199999530e+00 9.546970000000000312e+01 9.417610000000000525e+01
1.525284000000000084e+00 5.402054635999999910e+00 9.547079999999999700e+01 9.415080000000000382e+01
1.531128000000000045e+00 5.414269933599999085e+00 9.544849999999999568e+01 9.415770000000000550e+01
1.536972000000000227e+00 5.426485231199999149e+00 9.542180000000000462e+01 9.418200000000000216e+01
1.542816000000000187e+00 5.438671305599999783e+00 9.539400000000000546e+01 9.420720000000000027e+01
1.548660000000000148e+00 5.450798933599999785e+00 9.536390000000000100e+01 9.423139999999999361e+01
1.554504000000000108e+00 5.462868115199999153e+00 9.533620000000000516e+01 9.425990000000000180e+01
1.560348000000000068e+00 5.474937296799999409e+00 9.530849999999999511e+01 9.429229999999999734e+01
1.566192000000000251e+00 5.486918808799999603e+00 9.528310000000000457e+01 9.432479999999999620e+01
1.572036000000000211e+00 5.498929544000000114e+00 9.530169999999999675e+01 9.435380000000000678e+01
1.577880000000000171e+00 5.510852609599999674e+00 9.532290000000000418e+01 9.438290000000000646e+01
1.583724000000000132e+00 5.522746451999998918e+00 9.534109999999999729e+01 9.441200000000000614e+01
1.589568000000000092e+00 5.534523401599999559e+00 9.535909999999999798e+01 9.444400000000000261e+01
1.595412000000000274e+00 5.546300351199999312e+00 9.537399999999999523e+01 9.447570000000000334e+01
1.601256000000000235e+00 5.557960407999999575e+00 9.539870000000000516e+01 9.450589999999999691e+01
1.607100000000000195e+00 5.569620464799999837e+00 9.542640000000000100e+01 9.453029999999999688e+01
1.612944000000000155e+00 5.580754503999999727e+00 9.544790000000000418e+01 9.407019999999999982e+01
1.618788000000000116e+00 5.592180775200000120e+00 9.542799999999999727e+01 9.408849999999999625e+01
1.624632000000000298e+00 5.603636269599999942e+00 9.542870000000000630e+01 9.411889999999999645e+01
1.630476000000000258e+00 5.615062540800000335e+00 9.540959999999999752e+01 9.414900000000000091e+01
1.636320000000000219e+00 5.626518035200000156e+00 9.542610000000000525e+01 9.418149999999999977e+01
1.642164000000000179e+00 5.637885859999999916e+00 9.543250000000000455e+01 9.421359999999999957e+01
1.648007999999999917e+00 5.649282907999999104e+00 9.544840000000000657e+01 9.424689999999999657e+01
1.653851999999999878e+00 5.660621509599999435e+00 9.545579999999999643e+01 9.427710000000000434e+01
1.659695999999999838e+00 5.672018557599999511e+00 9.546920000000000073e+01 9.428690000000000282e+01
1.665540000000000020e+00 5.683327935999999525e+00 9.547299999999999898e+01 9.428449999999999420e+01
1.671383999999999981e+00 5.694637314400000427e+00 9.548499999999999943e+01 9.428300000000000125e+01
1.677227999999999941e+00 5.705859023200000379e+00 9.548810000000000286e+01 9.428390000000000271e+01
1.683071999999999901e+00 5.717109955199999760e+00 9.550010000000000332e+01 9.428610000000000468e+01
1.688915999999999862e+00 5.728243994399999650e+00 9.550350000000000250e+01 9.428849999999999909e+01
1.694760000000000044e+00 5.739407256799999857e+00 9.551510000000000389e+01 9.429120000000000346e+01
1.700604000000000005e+00 5.750482849600000002e+00 9.548760000000000048e+01 9.429420000000000357e+01
1.706447999999999965e+00 5.761558442399999258e+00 9.546689999999999543e+01 9.426560000000000628e+01
1.712291999999999925e+00 5.772575588799999657e+00 9.544280000000000541e+01 9.422769999999999868e+01
1.718135999999999886e+00 5.783592735200000057e+00 9.545269999999999300e+01 9.419029999999999347e+01
1.723980000000000068e+00 5.794522211999999506e+00 9.545420000000000016e+01 9.415439999999999543e+01
1.729824000000000028e+00 5.805480912000000160e+00 9.546290000000000475e+01 9.414279999999999404e+01
1.735667999999999989e+00 5.816351942399998975e+00 9.546259999999999479e+01 9.414310000000000400e+01
1.741511999999999949e+00 5.827281419199999313e+00 9.547169999999999845e+01 9.414209999999999923e+01
1.747356000000000131e+00 5.838035556799999526e+00 9.546850000000000591e+01 9.414039999999999964e+01
1.753200000000000092e+00 5.848848140799999484e+00 9.544219999999999970e+01 9.413750000000000284e+01
1.759044000000000052e+00 5.857585877600000046e+00 9.572029999999999461e+01 9.423550000000000182e+01
1.764888000000000012e+00 5.868135452799999818e+00 9.570260000000000389e+01 9.422809999999999775e+01
1.770731999999999973e+00 5.878685027999999591e+00 9.569589999999999463e+01 9.422639999999999816e+01
1.776576000000000155e+00 5.889234603200000251e+00 9.567780000000000484e+01 9.422620000000000573e+01
1.782420000000000115e+00 5.899754955199999706e+00 9.564570000000000505e+01 9.420810000000000173e+01
1.788264000000000076e+00 5.910246083999999733e+00 9.561809999999999832e+01 9.418770000000000664e+01
1.794108000000000036e+00 5.920737212799999760e+00 9.558780000000000143e+01 9.416679999999999495e+01
1.799951999999999996e+00 5.931228341599999787e+00 9.555899999999999750e+01 9.414919999999999334e+01
1.805796000000000179e+00 5.941661024000000069e+00 9.552710000000000434e+01 9.412050000000000693e+01
1.811640000000000139e+00 5.952035259999999717e+00 9.549880000000000280e+01 9.409239999999999782e+01
1.817484000000000099e+00 5.962409495999999365e+00 9.546689999999999543e+01 9.406220000000000425e+01
1.823328000000000060e+00 5.972725285600000156e+00 9.543869999999999720e+01 9.403440000000000509e+01
1.829172000000000020e+00 5.982982628799999425e+00 9.540689999999999316e+01 9.401739999999999498e+01
1.835016000000000203e+00 5.993210748799999266e+00 9.537869999999999493e+01 9.401839999999999975e+01
1.840860000000000163e+00 6.003438868799999995e+00 9.536220000000000141e+01 9.401739999999999498e+01
1.846704000000000123e+00 6.013579319199999773e+00 9.537130000000000507e+01 9.404130000000000678e+01
1.852548000000000084e+00 6.023719769599999552e+00 9.537479999999999336e+01 9.407319999999999993e+01
1.858392000000000044e+00 6.033801773599999585e+00 9.538769999999999527e+01 9.410720000000000596e+01
1.864236000000000226e+00 6.043883777599999618e+00 9.539860000000000184e+01 9.413840000000000430e+01
1.870080000000000187e+00 6.053907335199999906e+00 9.541240000000000521e+01 9.417189999999999372e+01
1.875924000000000147e+00 6.063930892799999306e+00 9.543349999999999511e+01 9.420250000000000057e+01
1.881768000000000107e+00 6.073896003999999849e+00 9.545879999999999654e+01 9.423529999999999518e+01
1.887612000000000068e+00 6.083861115200000391e+00 9.548019999999999641e+01 9.426370000000000005e+01
1.893456000000000250e+00 6.093767779999999412e+00 9.549989999999999668e+01 9.429089999999999350e+01
1.899300000000000210e+00 6.103703667999999638e+00 9.550740000000000407e+01 9.431359999999999388e+01
1.905144000000000171e+00 6.113376547199999678e+00 9.581619999999999493e+01 9.415529999999999688e+01
1.910988000000000131e+00 6.123195542399999525e+00 9.581889999999999930e+01 9.418080000000000496e+01
1.916832000000000091e+00 6.133043760799999689e+00 9.583610000000000184e+01 9.421020000000000039e+01
1.922676000000000274e+00 6.142804309599999790e+00 9.584650000000000603e+01 9.423579999999999757e+01
1.928520000000000234e+00 6.152623304799999637e+00 9.586579999999999302e+01 9.426409999999999911e+01
1.934364000000000194e+00 6.162354630399999422e+00 9.587290000000000134e+01 9.428919999999999391e+01
1.940208000000000155e+00 6.172144402399999841e+00 9.585899999999999466e+01 9.431570000000000675e+01
1.946052000000000115e+00 6.181846504800000197e+00 9.583620000000000516e+01 9.434159999999999968e+01
1.951896000000000297e+00 6.191577830399999982e+00 9.581999999999999318e+01 9.435160000000000480e+01
1.957740000000000258e+00 6.201192263199999388e+00 9.579659999999999798e+01 9.435630000000000450e+01
1.963584000000000218e+00 6.210865142399999428e+00 9.578100000000000591e+01 9.436320000000000618e+01
1.969428000000000178e+00 6.220421128799999089e+00 9.575700000000000500e+01 9.436879999999999313e+01
1.975272000000000139e+00 6.230035561599999383e+00 9.574720000000000653e+01 9.437789999999999679e+01
1.981116000000000321e+00 6.239533101600000187e+00 9.574779999999999802e+01 9.438609999999999900e+01
1.986960000000000282e+00 6.249118311200000164e+00 9.575849999999999795e+01 9.438760000000000616e+01
1.992804000000000242e+00 6.258586627999999763e+00 9.576080000000000325e+01 9.436400000000000432e+01
1.998648000000000202e+00 6.268054944800000250e+00 9.576819999999999311e+01 9.434220000000000539e+01
2.004492000000000385e+00 6.277435591999999787e+00 9.576500000000000057e+01 9.431929999999999836e+01
2.010336000000000123e+00 6.286816239199999323e+00 9.576869999999999550e+01 9.429819999999999425e+01
2.016179999999999861e+00 6.296079993599999369e+00 9.576569999999999538e+01 9.427589999999999293e+01
2.022024000000000044e+00 6.305372971199999732e+00 9.576949999999999363e+01 9.425539999999999452e+01
2.027867999999999782e+00 6.314578279199999145e+00 9.575109999999999388e+01 9.423380000000000223e+01
2.033711999999999964e+00 6.323754364000000017e+00 9.575530000000000541e+01 9.421389999999999532e+01
2.039556000000000147e+00 6.332872002400000255e+00 9.575300000000000011e+01 9.419289999999999452e+01
2.045399999999999885e+00 6.341989640799999606e+00 9.575730000000000075e+01 9.416880000000000450e+01
2.051244000000000067e+00 6.349675342399999423e+00 9.559560000000000457e+01 9.416280000000000427e+01
2.057087999999999806e+00 6.358909873600000040e+00 9.555949999999999989e+01 9.415130000000000621e+01
2.062931999999999988e+00 6.368115181599999453e+00 9.554380000000000450e+01 9.415070000000000050e+01
2.068776000000000170e+00 6.377262043200000008e+00 9.552800000000000580e+01 9.415059999999999718e+01
2.074619999999999909e+00 6.386350458399999930e+00 9.551330000000000098e+01 9.415430000000000632e+01
2.080464000000000091e+00 6.395380427200000106e+00 9.549769999999999470e+01 9.415569999999999595e+01
2.086307999999999829e+00 6.404381172799999078e+00 9.547920000000000584e+01 9.415670000000000073e+01
2.092152000000000012e+00 6.413294248799998876e+00 9.546129999999999427e+01 9.415869999999999607e+01
2.097996000000000194e+00 6.422207324799999562e+00 9.544289999999999452e+01 9.415900000000000603e+01
2.103839999999999932e+00 6.431061954399999614e+00 9.542549999999999955e+01 9.415869999999999607e+01
2.109684000000000115e+00 6.439887360800000238e+00 9.542669999999999675e+01 9.415709999999999980e+01
2.115527999999999853e+00 6.448654320800000228e+00 9.544329999999999359e+01 9.415699999999999648e+01
2.121372000000000035e+00 6.457392057599999902e+00 9.545789999999999509e+01 9.415540000000000020e+01
2.127216000000000218e+00 6.466071347999998942e+00 9.547190000000000509e+01 9.415550000000000352e+01
2.133059999999999956e+00 6.474721415200000330e+00 9.548350000000000648e+01 9.415349999999999397e+01
2.138904000000000138e+00 6.483342259199999624e+00 9.549580000000000268e+01 9.415309999999999491e+01
2.144747999999999877e+00 6.491933879999999490e+00 9.551439999999999486e+01 9.414820000000000277e+01
2.150592000000000059e+00 6.500467054399999611e+00 9.553409999999999513e+01 9.414319999999999311e+01
2.156436000000000242e+00 6.508971005599999415e+00 9.555200000000000671e+01 9.414369999999999550e+01
2.162279999999999980e+00 6.517445733599999791e+00 9.557150000000000034e+01 9.414619999999999322e+01
2.168124000000000162e+00 6.525891238399999850e+00 9.559480000000000643e+01 9.414679999999999893e+01
2.173967999999999900e+00 6.534307519999999592e+00 9.561360000000000525e+01 9.414939999999999998e+01
2.179812000000000083e+00 6.542694578399999905e+00 9.563139999999999930e+01 9.415000000000000568e+01
2.185656000000000265e+00 6.551023190399999585e+00 9.565160000000000196e+01 9.415269999999999584e+01
2.191500000000000004e+00 6.559351802399999265e+00 9.566660000000000252e+01 9.415340000000000487e+01
2.197344000000000186e+00 6.566862164799999846e+00 9.569710000000000605e+01 9.423890000000000100e+01
2.203187999999999924e+00 6.575190776799999526e+00 9.566349999999999909e+01 9.426409999999999911e+01
2.209032000000000107e+00 6.583665504799999013e+00 9.565200000000000102e+01 9.428910000000000480e+01
2.214876000000000289e+00 6.591994116799999581e+00 9.563070000000000448e+01 9.431610000000000582e+01
2.220720000000000027e+00 6.600439621599999640e+00 9.561759999999999593e+01 9.434099999999999397e+01
2.226564000000000210e+00 6.608768233599999320e+00 9.559470000000000312e+01 9.436020000000000607e+01
2.232407999999999948e+00 6.617126068799999317e+00 9.559720000000000084e+01 9.436700000000000443e+01
2.238252000000000130e+00 6.625367011199999823e+00 9.559149999999999636e+01 9.437500000000000000e+01
2.244096000000000313e+00 6.633637176799999757e+00 9.559409999999999741e+01 9.437720000000000198e+01
2.249940000000000051e+00 6.641819672799999630e+00 9.558870000000000289e+01 9.438110000000000355e+01
2.255784000000000233e+00 6.650002168800000391e+00 9.561010000000000275e+01 9.438269999999999982e+01
2.261627999999999972e+00 6.658096995200000201e+00 9.563559999999999661e+01 9.438620000000000232e+01
2.267472000000000154e+00 6.666221044800000328e+00 9.566200000000000614e+01 9.438720000000000709e+01
2.273316000000000336e+00 6.674257424799999505e+00 9.565689999999999316e+01 9.439029999999999632e+01
2.279160000000000075e+00 6.682293804799999570e+00 9.566030000000000655e+01 9.439090000000000202e+01
2.285004000000000257e+00 6.690242515199999573e+00 9.565640000000000498e+01 9.437420000000000186e+01
2.290847999999999995e+00 6.698220448799999893e+00 9.566079999999999472e+01 9.434860000000000468e+01
2.296692000000000178e+00 6.706110712799999263e+00 9.565810000000000457e+01 9.432680000000000575e+01
2.302536000000000360e+00 6.714030199999999837e+00 9.566360000000000241e+01 9.430249999999999488e+01
2.308380000000000098e+00 6.721862017599999461e+00 9.566209999999999525e+01 9.428189999999999316e+01
2.314224000000000281e+00 6.729693835199999086e+00 9.566870000000000118e+01 9.425879999999999370e+01
2.320068000000000019e+00 6.737467206399999853e+00 9.566840000000000543e+01 9.423879999999999768e+01
2.325912000000000202e+00 6.745269800799999160e+00 9.567600000000000193e+01 9.421569999999999823e+01
2.331756000000000384e+00 6.752955502399999865e+00 9.567680000000000007e+01 9.419549999999999557e+01
2.337600000000000122e+00 6.760699650399999427e+00 9.568540000000000134e+01 9.417230000000000700e+01
2.343444000000000305e+00 6.766836522400000220e+00 9.590619999999999834e+01 9.413670000000000471e+01
2.349288000000000043e+00 6.774463777599999403e+00 9.588100000000000023e+01 9.412550000000000239e+01
2.355132000000000225e+00 6.782207925599999854e+00 9.586889999999999645e+01 9.412940000000000396e+01
2.360976000000000408e+00 6.789864403999999354e+00 9.585840000000000316e+01 9.413249999999999318e+01
2.366820000000000146e+00 6.797550105600000059e+00 9.584810000000000230e+01 9.414079999999999870e+01
2.372664000000000328e+00 6.805177360799999242e+00 9.583899999999999864e+01 9.415030000000000143e+01
2.378508000000000067e+00 6.812863062399999947e+00 9.581980000000000075e+01 9.416060000000000230e+01
2.384351999999999805e+00 6.820461094399999702e+00 9.580010000000000048e+01 9.416949999999999932e+01
2.390195999999999987e+00 6.828088349599999773e+00 9.577930000000000632e+01 9.417870000000000630e+01
2.396040000000000170e+00 6.835686381599999528e+00 9.576179999999999382e+01 9.418689999999999429e+01
2.401883999999999908e+00 6.843313636799999600e+00 9.574439999999999884e+01 9.419360000000000355e+01
2.407728000000000090e+00 6.850911668799999354e+00 9.572969999999999402e+01 9.419939999999999714e+01
2.413571999999999829e+00 6.858480477599999681e+00 9.571229999999999905e+01 9.420589999999999975e+01
2.419416000000000011e+00 6.866020063199999690e+00 9.569750000000000512e+01 9.421259999999999479e+01
2.425260000000000193e+00 6.873501202399999954e+00 9.567980000000000018e+01 9.421989999999999554e+01
2.431103999999999932e+00 6.880982341600000218e+00 9.566490000000000293e+01 9.422410000000000707e+01
2.436948000000000114e+00 6.888405034399999849e+00 9.564690000000000225e+01 9.422750000000000625e+01
2.442791999999999852e+00 6.895798504000000051e+00 9.563190000000000168e+01 9.424979999999999336e+01
2.448636000000000035e+00 6.903162750399999048e+00 9.561379999999999768e+01 9.428480000000000416e+01
2.454480000000000217e+00 6.910497773599999505e+00 9.559860000000000468e+01 9.431870000000000687e+01
2.460323999999999955e+00 6.917803573599999645e+00 9.560030000000000427e+01 9.435120000000000573e+01
2.466168000000000138e+00 6.925080150399999468e+00 9.561270000000000380e+01 9.438129999999999598e+01
2.472011999999999876e+00 6.932298280800000434e+00 9.562430000000000518e+01 9.438639999999999475e+01
2.477856000000000058e+00 6.939516411199999624e+00 9.564249999999999829e+01 9.438389999999999702e+01
2.483700000000000241e+00 6.946705318400000273e+00 9.565699999999999648e+01 9.438139999999999930e+01
2.489543999999999979e+00 6.952608404799999420e+00 9.583169999999999789e+01 9.410389999999999588e+01
2.495388000000000162e+00 6.959446633599999821e+00 9.581759999999999877e+01 9.413230000000000075e+01
2.501231999999999900e+00 6.966693987199999327e+00 9.583589999999999520e+01 9.415630000000000166e+01
2.507076000000000082e+00 6.973766001599999598e+00 9.581759999999999877e+01 9.418340000000000600e+01
2.512920000000000265e+00 6.980984131999999676e+00 9.581359999999999388e+01 9.420860000000000412e+01
2.518764000000000003e+00 6.988056146399999946e+00 9.579659999999999798e+01 9.423629999999999995e+01
2.524608000000000185e+00 6.995215830399999390e+00 9.579170000000000584e+01 9.426160000000000139e+01
2.530451999999999924e+00 7.002258621599999344e+00 9.577490000000000236e+01 9.428950000000000387e+01
2.536296000000000106e+00 7.009389082399999360e+00 9.576909999999999457e+01 9.431489999999999441e+01
2.542140000000000288e+00 7.016373427199999568e+00 9.575220000000000198e+01 9.434290000000000020e+01
2.547984000000000027e+00 7.023445441599999839e+00 9.574559999999999604e+01 9.436329999999999529e+01
2.553828000000000209e+00 7.030400563199999731e+00 9.573130000000000450e+01 9.438549999999999329e+01
2.559671999999999947e+00 7.037414131199999368e+00 9.572790000000000532e+01 9.440460000000000207e+01
2.565516000000000130e+00 7.044340029599998942e+00 9.571450000000000102e+01 9.442600000000000193e+01
2.571360000000000312e+00 7.051324374400000039e+00 9.571120000000000516e+01 9.441719999999999402e+01
2.577204000000000050e+00 7.058191826399998980e+00 9.569729999999999848e+01 9.441150000000000375e+01
2.583048000000000233e+00 7.065117724799999444e+00 9.569209999999999638e+01 9.440340000000000487e+01
2.588891999999999971e+00 7.071926730399999528e+00 9.567629999999999768e+01 9.439600000000000080e+01
2.594736000000000153e+00 7.078794182399999357e+00 9.566710000000000491e+01 9.437829999999999586e+01
2.600580000000000336e+00 7.085544741599999696e+00 9.564310000000000400e+01 9.436390000000000100e+01
2.606424000000000074e+00 7.092353747199999781e+00 9.560580000000000211e+01 9.434680000000000177e+01
2.612268000000000256e+00 7.099045859999999486e+00 9.556010000000000559e+01 9.433289999999999509e+01
2.618111999999999995e+00 7.105796419199999825e+00 9.553600000000000136e+01 9.431650000000000489e+01
2.623956000000000177e+00 7.112459308799999214e+00 9.550639999999999930e+01 9.430299999999999727e+01
2.629800000000000360e+00 7.119151421599999807e+00 9.548650000000000659e+01 9.428749999999999432e+01
2.635644000000000098e+00 7.125785087999999767e+00 9.583610000000000184e+01 9.424509999999999366e+01
2.641488000000000280e+00 7.132535647200000106e+00 9.579829999999999757e+01 9.425329999999999586e+01
2.647332000000000019e+00 7.139227759999998923e+00 9.576130000000000564e+01 9.427200000000000557e+01
2.653176000000000201e+00 7.145919872799999517e+00 9.572990000000000066e+01 9.429229999999999734e+01
2.659020000000000383e+00 7.152553539199999477e+00 9.569370000000000687e+01 9.430259999999999820e+01
2.664864000000000122e+00 7.159187205599999437e+00 9.566429999999999723e+01 9.430910000000000082e+01
2.670708000000000304e+00 7.165762425599999652e+00 9.564360000000000639e+01 9.431529999999999347e+01
2.676552000000000042e+00 7.172337645599999867e+00 9.562909999999999400e+01 9.432179999999999609e+01
2.682396000000000225e+00 7.178825196000000020e+00 9.560949999999999704e+01 9.432760000000000389e+01
2.688240000000000407e+00 7.185341969599999601e+00 9.559610000000000696e+01 9.433400000000000318e+01
2.694084000000000145e+00 7.191800296800000325e+00 9.557769999999999300e+01 9.432810000000000628e+01
2.699928000000000328e+00 7.198258624000000161e+00 9.556560000000000343e+01 9.430979999999999563e+01
2.705772000000000066e+00 7.204658504800000252e+00 9.554829999999999757e+01 9.429070000000000107e+01
2.711616000000000248e+00 7.211058385599999454e+00 9.555910000000000082e+01 9.427439999999999998e+01
2.717460000000000431e+00 7.217399819999999799e+00 9.556870000000000687e+01 9.425709999999999411e+01
2.723304000000000169e+00 7.223741254399999256e+00 9.558369999999999322e+01 9.424160000000000537e+01
2.729148000000000351e+00 7.230053465599999285e+00 9.559279999999999688e+01 9.422480000000000189e+01
2.734992000000000090e+00 7.236336453599999885e+00 9.560720000000000596e+01 9.421569999999999823e+01
2.740835999999999828e+00 7.242590218399999280e+00 9.561579999999999302e+01 9.420629999999999882e+01
2.746680000000000010e+00 7.248843983199999563e+00 9.562969999999999970e+01 9.419830000000000325e+01
2.752524000000000193e+00 7.255039301600000101e+00 9.563790000000000191e+01 9.418850000000000477e+01
2.758367999999999931e+00 7.261234619999999751e+00 9.565120000000000289e+01 9.418009999999999593e+01
2.764212000000000113e+00 7.267400715199999084e+00 9.565890000000000271e+01 9.417000000000000171e+01
2.770055999999999852e+00 7.273566810400000193e+00 9.567180000000000462e+01 9.416119999999999379e+01
2.775900000000000034e+00 7.279674459199999781e+00 9.567910000000000537e+01 9.415059999999999718e+01
2.781744000000000216e+00 7.285285313599999313e+00 9.546139999999999759e+01 9.424070000000000391e+01
2.787587999999999955e+00 7.291334516000000043e+00 9.544100000000000250e+01 9.421959999999999980e+01
2.793432000000000137e+00 7.297588280799999438e+00 9.543970000000000198e+01 9.420470000000000255e+01
2.799275999999999875e+00 7.303695929599999914e+00 9.543420000000000414e+01 9.419100000000000250e+01
2.805120000000000058e+00 7.309891247999998676e+00 9.543519999999999470e+01 9.417730000000000246e+01
2.810964000000000240e+00 7.315969673599999723e+00 9.543049999999999500e+01 9.416410000000000480e+01
2.816807999999999979e+00 7.322106545599999627e+00 9.543129999999999313e+01 9.415070000000000050e+01
2.822652000000000161e+00 7.328097301599999724e+00 9.542669999999999675e+01 9.413769999999999527e+01
2.828495999999999899e+00 7.334175727199999884e+00 9.542730000000000246e+01 9.412460000000000093e+01
2.834340000000000082e+00 7.340137259999998776e+00 9.542270000000000607e+01 9.411180000000000234e+01
2.840184000000000264e+00 7.346157239200000078e+00 9.542300000000000182e+01 9.409890000000000043e+01
2.846028000000000002e+00 7.352060325599999224e+00 9.541840000000000543e+01 9.408629999999999427e+01
2.851872000000000185e+00 7.358021858399999005e+00 9.541849999999999454e+01 9.407349999999999568e+01
2.857715999999999923e+00 7.363895721599999611e+00 9.540879999999999939e+01 9.405740000000000123e+01
2.863560000000000105e+00 7.369828031199999963e+00 9.540300000000000580e+01 9.404049999999999443e+01
2.869404000000000288e+00 7.375643447999999935e+00 9.539790000000000703e+01 9.402379999999999427e+01
2.875248000000000026e+00 7.381517311199999654e+00 9.541540000000000532e+01 9.400690000000000168e+01
2.881092000000000208e+00 7.387303504799999310e+00 9.542730000000000246e+01 9.398999999999999488e+01
2.886935999999999947e+00 7.393118921599999283e+00 9.544450000000000500e+01 9.397299999999999898e+01
2.892780000000000129e+00 7.398875891999999510e+00 9.546030000000000371e+01 9.396810000000000684e+01
2.898624000000000311e+00 7.404632862399999738e+00 9.548050000000000637e+01 9.397400000000000375e+01
2.904468000000000050e+00 7.410331386399999332e+00 9.549630000000000507e+01 9.397990000000000066e+01
2.910312000000000232e+00 7.416088356799999559e+00 9.551680000000000348e+01 9.398609999999999332e+01
2.916155999999999970e+00 7.421757657600000613e+00 9.553279999999999461e+01 9.399230000000000018e+01
2.922000000000000153e+00 7.427426958399999890e+00 9.555349999999999966e+01 9.399859999999999616e+01
2.927844000000000335e+00 7.433242375199999863e+00 9.568189999999999884e+01 9.412539999999999907e+01
2.933688000000000073e+00 7.438707113599999587e+00 9.566030000000000655e+01 9.410169999999999391e+01
2.939532000000000256e+00 7.444434860800000386e+00 9.565269999999999584e+01 9.408199999999999363e+01
2.945375999999999994e+00 7.450016492000000490e+00 9.564419999999999789e+01 9.406589999999999918e+01
2.951220000000000176e+00 7.455685792799999767e+00 9.563819999999999766e+01 9.404819999999999425e+01
2.957064000000000359e+00 7.461267423999998982e+00 9.563110000000000355e+01 9.403329999999999700e+01
2.962908000000000097e+00 7.466878278400000291e+00 9.562500000000000000e+01 9.401630000000000109e+01
2.968752000000000280e+00 7.472459909600000394e+00 9.561960000000000548e+01 9.400230000000000530e+01
2.974596000000000018e+00 7.478070763999999038e+00 9.561480000000000246e+01 9.399779999999999802e+01
2.980440000000000200e+00 7.483593948799999396e+00 9.560840000000000316e+01 9.399989999999999668e+01
2.986284000000000383e+00 7.489146356800000071e+00 9.560179999999999723e+01 9.399970000000000425e+01
2.992128000000000121e+00 7.494669541599999540e+00 9.559569999999999368e+01 9.400169999999999959e+01
2.997972000000000303e+00 7.500163503200000470e+00 9.558910000000000196e+01 9.400130000000000052e+01
3.003816000000000042e+00 7.505628241600000194e+00 9.558329999999999416e+01 9.400279999999999347e+01
3.009660000000000224e+00 7.511092979999999919e+00 9.557670000000000243e+01 9.399850000000000705e+01
3.015504000000000406e+00 7.516528495200000215e+00 9.557110000000000127e+01 9.400440000000000396e+01
3.021348000000000145e+00 7.521934787200000194e+00 9.556459999999999866e+01 9.400780000000000314e+01
3.027192000000000327e+00 7.527311855999998969e+00 9.555920000000000414e+01 9.401370000000000005e+01
3.033036000000000065e+00 7.532688924799999519e+00 9.555280000000000484e+01 9.401709999999999923e+01
3.038880000000000248e+00 7.538036770399998865e+00 9.554760000000000275e+01 9.402290000000000703e+01
3.044724000000000430e+00 7.543384615999999987e+00 9.554160000000000252e+01 9.402609999999999957e+01
3.050568000000000168e+00 7.548703238399999016e+00 9.555459999999999354e+01 9.403050000000000352e+01
3.056412000000000351e+00 7.553992637599998616e+00 9.557009999999999650e+01 9.403230000000000643e+01
3.062256000000000089e+00 7.559282036799999993e+00 9.558629999999999427e+01 9.403660000000000707e+01
3.068100000000000271e+00 7.564542212799998389e+00 9.560089999999999577e+01 9.403820000000000334e+01
3.073944000000000454e+00 7.570854424000000193e+00 9.586759999999999593e+01 9.393989999999999441e+01
3.079788000000000192e+00 7.575880814399998719e+00 9.584910000000000707e+01 9.393300000000000693e+01
3.085632000000000374e+00 7.581111767200000351e+00 9.586010000000000275e+01 9.393680000000000518e+01
3.091476000000000113e+00 7.586255050400000144e+00 9.586620000000000630e+01 9.393160000000000309e+01
3.097320000000000295e+00 7.591456779999998794e+00 9.588389999999999702e+01 9.392950000000000443e+01
3.103164000000000478e+00 7.596570840000000047e+00 9.589239999999999498e+01 9.392350000000000421e+01
3.109008000000000216e+00 7.601743346399999268e+00 9.590330000000000155e+01 9.391989999999999839e+01
3.114852000000000398e+00 7.606857406399998744e+00 9.589449999999999363e+01 9.391320000000000334e+01
3.120696000000000137e+00 7.612000689599999426e+00 9.589480000000000359e+01 9.390869999999999607e+01
3.126540000000000319e+00 7.617085526399999473e+00 9.588630000000000564e+01 9.390130000000000621e+01
3.132384000000000501e+00 7.622199586399998950e+00 9.588620000000000232e+01 9.389579999999999416e+01
3.138228000000000240e+00 7.627255199999999569e+00 9.587789999999999679e+01 9.389390000000000214e+01
3.144072000000000422e+00 7.632340036800000505e+00 9.587749999999999773e+01 9.389889999999999759e+01
3.149916000000000160e+00 7.637366427199999919e+00 9.586920000000000641e+01 9.390189999999999770e+01
3.155760000000000343e+00 7.642422040799999650e+00 9.586849999999999739e+01 9.390689999999999316e+01
3.161604000000000525e+00 7.647419207999998747e+00 9.586029999999999518e+01 9.391009999999999991e+01
3.167448000000000263e+00 7.652445598399999049e+00 9.585939999999999372e+01 9.391530000000000200e+01
3.173292000000000446e+00 7.657442765599999923e+00 9.585110000000000241e+01 9.391859999999999786e+01
3.179136000000000184e+00 7.662439932799999021e+00 9.584999999999999432e+01 9.392400000000000659e+01
3.184980000000000366e+00 7.667378653600000149e+00 9.584170000000000300e+01 9.392759999999999820e+01
3.190824000000000549e+00 7.672375820799999246e+00 9.584050000000000580e+01 9.393309999999999604e+01
3.196668000000000287e+00 7.677285318400000058e+00 9.582550000000000523e+01 9.393670000000000186e+01
3.202512000000000469e+00 7.682253262399999727e+00 9.580819999999999936e+01 9.394230000000000302e+01
3.208356000000000208e+00 7.687162759999999651e+00 9.578440000000000509e+01 9.394589999999999463e+01
3.214200000000000390e+00 7.692101480799999003e+00 9.576709999999999923e+01 9.395149999999999579e+01
3.220044000000000572e+00 7.695988166399998498e+00 9.590330000000000155e+01 9.426269999999999527e+01
3.225888000000000311e+00 7.700634655199999123e+00 9.587390000000000612e+01 9.426080000000000325e+01
3.231732000000000493e+00 7.705514929600000507e+00 9.585280000000000200e+01 9.424630000000000507e+01
3.237576000000000231e+00 7.710307534400000051e+00 9.583389999999999986e+01 9.423969999999999914e+01
3.243420000000000414e+00 7.715158585600000229e+00 9.581239999999999668e+01 9.422589999999999577e+01
3.249264000000000596e+00 7.719951190399999774e+00 9.579269999999999641e+01 9.421930000000000405e+01
3.255108000000000334e+00 7.724802241599999952e+00 9.577190000000000225e+01 9.420579999999999643e+01
3.260952000000000517e+00 7.729565623199999180e+00 9.575289999999999679e+01 9.419910000000000139e+01
3.266796000000000255e+00 7.734387451199999930e+00 9.573199999999999932e+01 9.418519999999999470e+01
3.272640000000000438e+00 7.739121609599999729e+00 9.571309999999999718e+01 9.417780000000000484e+01
3.278484000000000620e+00 7.743884991199998957e+00 9.569219999999999970e+01 9.416930000000000689e+01
3.284328000000000358e+00 7.748589926399999328e+00 9.567329999999999757e+01 9.417650000000000432e+01
3.290171999999999652e+00 7.753324084799999127e+00 9.565240000000000009e+01 9.417950000000000443e+01
3.296015999999999835e+00 7.757970573599999753e+00 9.563349999999999795e+01 9.418840000000000146e+01
3.301860000000000017e+00 7.762675508799999236e+00 9.561249999999999716e+01 9.419140000000000157e+01
3.307703999999999755e+00 7.767321997599999861e+00 9.559369999999999834e+01 9.420010000000000616e+01
3.313547999999999938e+00 7.771968486400000486e+00 9.557269999999999754e+01 9.420310000000000628e+01
3.319391999999999676e+00 7.776585751999999907e+00 9.555379999999999541e+01 9.421160000000000423e+01
3.325235999999999859e+00 7.781203017599999328e+00 9.553270000000000550e+01 9.421460000000000434e+01
3.331080000000000041e+00 7.785791060000000208e+00 9.551539999999999964e+01 9.422289999999999566e+01
3.336923999999999779e+00 7.790379102399999312e+00 9.549790000000000134e+01 9.422580000000000666e+01
3.342767999999999962e+00 7.794937921599998987e+00 9.548959999999999582e+01 9.423399999999999466e+01
3.348611999999999700e+00 7.799496740800000438e+00 9.549089999999999634e+01 9.423680000000000234e+01
3.354455999999999882e+00 7.804026336799998909e+00 9.549399999999999977e+01 9.424490000000000123e+01
3.360300000000000065e+00 7.808555932799999155e+00 9.549490000000000123e+01 9.424760000000000559e+01
3.366143999999999803e+00 7.813933001599999706e+00 9.578629999999999711e+01 9.411929999999999552e+01
3.371987999999999985e+00 7.818374927999999890e+00 9.575920000000000698e+01 9.410800000000000409e+01
3.377831999999999724e+00 7.822904524000000137e+00 9.574269999999999925e+01 9.410200000000000387e+01
3.383675999999999906e+00 7.827404896800000067e+00 9.572209999999999752e+01 9.409369999999999834e+01
3.389520000000000088e+00 7.831934492800000314e+00 9.570619999999999550e+01 9.408830000000000382e+01
3.395363999999999827e+00 7.836405642399999039e+00 9.568609999999999616e+01 9.407989999999999498e+01
3.401208000000000009e+00 7.840876791999999540e+00 9.567000000000000171e+01 9.407429999999999382e+01
3.407051999999999747e+00 7.845318718399998836e+00 9.565120000000000289e+01 9.406570000000000675e+01
3.412895999999999930e+00 7.849760644799999909e+00 9.563750000000000284e+01 9.405970000000000653e+01
3.418740000000000112e+00 7.854173347999998889e+00 9.562009999999999366e+01 9.405079999999999529e+01
3.424583999999999850e+00 7.858556828000000216e+00 9.560630000000000450e+01 9.404749999999999943e+01
3.430428000000000033e+00 7.862940307999999767e+00 9.558899999999999864e+01 9.404609999999999559e+01
3.436271999999999771e+00 7.867323787999999318e+00 9.557519999999999527e+01 9.404749999999999943e+01
3.442115999999999953e+00 7.871648821600000012e+00 9.556189999999999429e+01 9.404649999999999466e+01
3.447960000000000136e+00 7.876003078399999247e+00 9.555809999999999604e+01 9.404819999999999425e+01
3.453803999999999874e+00 7.880298888799998736e+00 9.555129999999999768e+01 9.404760000000000275e+01
3.459648000000000057e+00 7.884623922400000318e+00 9.554900000000000659e+01 9.404959999999999809e+01
3.465491999999999795e+00 7.888919732800000695e+00 9.556000000000000227e+01 9.404930000000000234e+01
3.471335999999999977e+00 7.893186319999999867e+00 9.557399999999999807e+01 9.405159999999999343e+01
3.477180000000000160e+00 7.897452907199999039e+00 9.558459999999999468e+01 9.404590000000000316e+01
3.483023999999999898e+00 7.901690271199999671e+00 9.559820000000000562e+01 9.404210000000000491e+01
3.488868000000000080e+00 7.905927635199999415e+00 9.560850000000000648e+01 9.403959999999999297e+01
3.494712000000000263e+00 7.910135775999998842e+00 9.562160000000000082e+01 9.404279999999999973e+01
3.500556000000000001e+00 7.914343916800000045e+00 9.563160000000000593e+01 9.404359999999999786e+01
3.506400000000000183e+00 7.918552057599999472e+00 9.564430000000000121e+01 9.404649999999999466e+01
3.512243999999999922e+00 7.924046019199999513e+00 9.557309999999999661e+01 9.407089999999999463e+01
3.518088000000000104e+00 7.928020374399999071e+00 9.557880000000000109e+01 9.406180000000000518e+01
3.523932000000000286e+00 7.932286961600000019e+00 9.558920000000000528e+01 9.406140000000000612e+01
3.529776000000000025e+00 7.936407432800000272e+00 9.560080000000000666e+01 9.406350000000000477e+01
3.535620000000000207e+00 7.940615573599999699e+00 9.561180000000000234e+01 9.406539999999999679e+01
3.541463999999999945e+00 7.944736044799999064e+00 9.562399999999999523e+01 9.407110000000000127e+01
3.547308000000000128e+00 7.948944185600000267e+00 9.563460000000000605e+01 9.407399999999999807e+01
3.553152000000000310e+00 7.953035433599999315e+00 9.564669999999999561e+01 9.407949999999999591e+01
3.558996000000000048e+00 7.957185127999998997e+00 9.565689999999999316e+01 9.407070000000000221e+01
3.564840000000000231e+00 7.961247152799998617e+00 9.566870000000000118e+01 9.406040000000000134e+01
3.570683999999999969e+00 7.965338400799999441e+00 9.567849999999999966e+01 9.404579999999999984e+01
3.576528000000000151e+00 7.969400425599999949e+00 9.569010000000000105e+01 9.403570000000000562e+01
3.582372000000000334e+00 7.973462450399999568e+00 9.569950000000000045e+01 9.402139999999999986e+01
3.588216000000000072e+00 7.977466028799999442e+00 9.571070000000000277e+01 9.401160000000000139e+01
3.594060000000000255e+00 7.981528053599999950e+00 9.571980000000000643e+01 9.399760000000000559e+01
3.599903999999999993e+00 7.985502408799998619e+00 9.573069999999999879e+01 9.398789999999999623e+01
3.605748000000000175e+00 7.989535210399999698e+00 9.573940000000000339e+01 9.397429999999999950e+01
3.611592000000000358e+00 7.993480342399999827e+00 9.574750000000000227e+01 9.396479999999999677e+01
3.617436000000000096e+00 7.997483920799999702e+00 9.575050000000000239e+01 9.395140000000000668e+01
3.623280000000000278e+00 8.001399829600000402e+00 9.575539999999999452e+01 9.394219999999999970e+01
3.629124000000000017e+00 8.005374184799999071e+00 9.575870000000000459e+01 9.392910000000000537e+01
3.634968000000000199e+00 8.009290093600000660e+00 9.576409999999999911e+01 9.392010000000000502e+01
3.640812000000000381e+00 8.013206002399998695e+00 9.576779999999999404e+01 9.390730000000000643e+01
3.646656000000000120e+00 8.017092687999998191e+00 9.577349999999999852e+01 9.389849999999999852e+01
3.652500000000000302e+00 8.021008596799999779e+00 9.577750000000000341e+01 9.388590000000000657e+01
3.658344000000000040e+00 8.024486157599998393e+00 9.570300000000000296e+01 9.420560000000000400e+01
3.664188000000000223e+00 8.028255950400000174e+00 9.570159999999999911e+01 9.418959999999999866e+01
3.670032000000000405e+00 8.032171859199999986e+00 9.571359999999999957e+01 9.417980000000000018e+01
3.675876000000000143e+00 8.036000098399998848e+00 9.572129999999999939e+01 9.416830000000000211e+01
3.681720000000000326e+00 8.039886783999998343e+00 9.573420000000000130e+01 9.416020000000000323e+01
3.687564000000000064e+00 8.043685799999998665e+00 9.574250000000000682e+01 9.414939999999999998e+01
3.693408000000000246e+00 8.047543262399999620e+00 9.575490000000000634e+01 9.414159999999999684e+01
3.699252000000000429e+00 8.051342278399998165e+00 9.576170000000000471e+01 9.413110000000000355e+01
3.705096000000000167e+00 8.055141294400000262e+00 9.576900000000000546e+01 9.412350000000000705e+01
3.710940000000000349e+00 8.058911087199998491e+00 9.577270000000000039e+01 9.411320000000000618e+01
3.716784000000000088e+00 8.062680879999998496e+00 9.577979999999999450e+01 9.410469999999999402e+01
3.722628000000000270e+00 8.066450672800000277e+00 9.578379999999999939e+01 9.409220000000000539e+01
3.728472000000000453e+00 8.070191242399999965e+00 9.579099999999999682e+01 9.408240000000000691e+01
3.734316000000000191e+00 8.073902588799999336e+00 9.579519999999999413e+01 9.407729999999999393e+01
3.740160000000000373e+00 8.077643158399999024e+00 9.580259999999999820e+01 9.407769999999999300e+01
3.746004000000000111e+00 8.081325281599999855e+00 9.580700000000000216e+01 9.407500000000000284e+01
3.751848000000000294e+00 8.085036627999999226e+00 9.581440000000000623e+01 9.407500000000000284e+01
3.757692000000000476e+00 8.088689527999999740e+00 9.581910000000000593e+01 9.407210000000000605e+01
3.763536000000000215e+00 8.092371651199998794e+00 9.582659999999999911e+01 9.407170000000000698e+01
3.769380000000000397e+00 8.096024551199999308e+00 9.583140000000000214e+01 9.406850000000000023e+01
3.775224000000000135e+00 8.099677451199999823e+00 9.583910000000000196e+01 9.406940000000000168e+01
3.781068000000000318e+00 8.103301127999998243e+00 9.584409999999999741e+01 9.407110000000000127e+01
3.786912000000000500e+00 8.106924804800000217e+00 9.585190000000000055e+01 9.407529999999999859e+01
3.792756000000000238e+00 8.110548481600000414e+00 9.585710000000000264e+01 9.407710000000000150e+01
3.798600000000000421e+00 8.114142935199998519e+00 9.586490000000000578e+01 9.408140000000000214e+01
3.804444000000000159e+00 8.116889915999998095e+00 9.560089999999999577e+01 9.406780000000000541e+01
3.810288000000000341e+00 8.120309030399999628e+00 9.558379999999999654e+01 9.405490000000000350e+01
3.816132000000000524e+00 8.123991153600000459e+00 9.558220000000000027e+01 9.404380000000000450e+01
3.821976000000000262e+00 8.127527160799999706e+00 9.557959999999999923e+01 9.403619999999999379e+01
3.827820000000000444e+00 8.131180060800000220e+00 9.557970000000000255e+01 9.402609999999999957e+01
3.833664000000000183e+00 8.134716067999999467e+00 9.557810000000000628e+01 9.401900000000000546e+01
3.839508000000000365e+00 8.138339744799999664e+00 9.557810000000000628e+01 9.400879999999999370e+01
3.845352000000000547e+00 8.141846528799998595e+00 9.557680000000000575e+01 9.400180000000000291e+01
3.851196000000000286e+00 8.145440982399998475e+00 9.557510000000000616e+01 9.399150000000000205e+01
3.857040000000000468e+00 8.148947766399999182e+00 9.557150000000000034e+01 9.398439999999999372e+01
3.862884000000000206e+00 8.152483773600000205e+00 9.556850000000000023e+01 9.397400000000000375e+01
3.868728000000000389e+00 8.155990557599999136e+00 9.556499999999999773e+01 9.396689999999999543e+01
3.874572000000000571e+00 8.159497341599999842e+00 9.556199999999999761e+01 9.395640000000000214e+01
3.880416000000000309e+00 8.162974902400000232e+00 9.555849999999999511e+01 9.394920000000000471e+01
3.886260000000000492e+00 8.166481686399999163e+00 9.556680000000000064e+01 9.393859999999999388e+01
3.892104000000000230e+00 8.169900800800000695e+00 9.557720000000000482e+01 9.393129999999999313e+01
3.897948000000000413e+00 8.173378361599999309e+00 9.558809999999999718e+01 9.392059999999999320e+01
3.903792000000000595e+00 8.176826699199999382e+00 9.559839999999999804e+01 9.391320000000000334e+01
3.909636000000000333e+00 8.180275036799999455e+00 9.561109999999999332e+01 9.390819999999999368e+01
3.915480000000000516e+00 8.183664928000000671e+00 9.562399999999999523e+01 9.391200000000000614e+01
3.921324000000000254e+00 8.187113265600000744e+00 9.563720000000000709e+01 9.391259999999999764e+01
3.927168000000000436e+00 8.190503156800000184e+00 9.565000000000000568e+01 9.391660000000000252e+01
3.933012000000000619e+00 8.193922271199999940e+00 9.566299999999999670e+01 9.391750000000000398e+01
3.938856000000000357e+00 8.197282939199999063e+00 9.567579999999999529e+01 9.392180000000000462e+01
3.944700000000000539e+00 8.200672830399998503e+00 9.568880000000000052e+01 9.392300000000000182e+01
3.950544000000000278e+00 8.203828935999998961e+00 9.562919999999999732e+01 9.436780000000000257e+01
3.956388000000000460e+00 8.207072711200000370e+00 9.561199999999999477e+01 9.435909999999999798e+01
3.962232000000000642e+00 8.210433379199999493e+00 9.560840000000000316e+01 9.435070000000000334e+01
3.968076000000000381e+00 8.213764824000000075e+00 9.560320000000000107e+01 9.434269999999999357e+01
3.973920000000000563e+00 8.217125492000000975e+00 9.560139999999999816e+01 9.433520000000000039e+01
3.979764000000000301e+00 8.220427713599999464e+00 9.560970000000000368e+01 9.432739999999999725e+01
3.985608000000000484e+00 8.223759158400000047e+00 9.562069999999999936e+01 9.432009999999999650e+01
3.991452000000000666e+00 8.227061380000000312e+00 9.562930000000000064e+01 9.431239999999999668e+01
3.997296000000000404e+00 8.230363601599998802e+00 9.563979999999999393e+01 9.430519999999999925e+01
4.003140000000000143e+00 8.233636599999998751e+00 9.564839999999999520e+01 9.429760000000000275e+01
4.008984000000000769e+00 8.236909598400000476e+00 9.565840000000000032e+01 9.429049999999999443e+01
4.014828000000000507e+00 8.240153373599998332e+00 9.566670000000000584e+01 9.428279999999999461e+01
4.020672000000000246e+00 8.243397148799999741e+00 9.567629999999999768e+01 9.427589999999999293e+01
4.026515999999999984e+00 8.246640923999999373e+00 9.568449999999999989e+01 9.426829999999999643e+01
4.032359999999999722e+00 8.249855475999998689e+00 9.569360000000000355e+01 9.426139999999999475e+01
4.038204000000000349e+00 8.253070027999999780e+00 9.570149999999999579e+01 9.425379999999999825e+01
4.044048000000000087e+00 8.256284580000000872e+00 9.571030000000000371e+01 9.424699999999999989e+01
4.049891999999999825e+00 8.259469908799999871e+00 9.571800000000000352e+01 9.423940000000000339e+01
4.055735999999999564e+00 8.262655237600000646e+00 9.572639999999999816e+01 9.423269999999999413e+01
4.061580000000000190e+00 8.265811343199999328e+00 9.573369999999999891e+01 9.422520000000000095e+01
4.067423999999999928e+00 8.268967448799999787e+00 9.574179999999999779e+01 9.421850000000000591e+01
4.073267999999999667e+00 8.272123554400000245e+00 9.574890000000000612e+01 9.421099999999999852e+01
4.079112000000000293e+00 8.275250436799998610e+00 9.575669999999999504e+01 9.420430000000000348e+01
4.084956000000000031e+00 8.278377319200000528e+00 9.576349999999999341e+01 9.419689999999999941e+01
4.090799999999999770e+00 8.281504201599998893e+00 9.577089999999999748e+01 9.419029999999999347e+01
4.096644000000000396e+00 8.285507779999999656e+00 9.588379999999999370e+01 9.421590000000000487e+01
4.102488000000000135e+00 8.288517769599998530e+00 9.587220000000000653e+01 9.421590000000000487e+01
4.108331999999999873e+00 8.291673875199998989e+00 9.587090000000000600e+01 9.421760000000000446e+01
4.114175999999999611e+00 8.294771534399998814e+00 9.586679999999999779e+01 9.422180000000000177e+01
4.120020000000000238e+00 8.297956863199999589e+00 9.586620000000000630e+01 9.422419999999999618e+01
4.125863999999999976e+00 8.301054522399999414e+00 9.586289999999999623e+01 9.422889999999999588e+01
4.131707999999999714e+00 8.304181404799999555e+00 9.586199999999999477e+01 9.423109999999999786e+01
4.137552000000000341e+00 8.307279063999999380e+00 9.586679999999999779e+01 9.423569999999999425e+01
4.143396000000000079e+00 8.310376723199999205e+00 9.587709999999999866e+01 9.423770000000000380e+01
4.149239999999999817e+00 8.313445159199998713e+00 9.588509999999999422e+01 9.424219999999999686e+01
4.155084000000000444e+00 8.316513595199999997e+00 9.589470000000000027e+01 9.424399999999999977e+01
4.160928000000000182e+00 8.319552807999999189e+00 9.590229999999999677e+01 9.424840000000000373e+01
4.166771999999999920e+00 8.322592020800000157e+00 9.590409999999999968e+01 9.424190000000000111e+01
4.172615999999999659e+00 8.325602010399999031e+00 9.590040000000000475e+01 9.423430000000000462e+01
4.178460000000000285e+00 8.328641223199999999e+00 9.589799999999999613e+01 9.422369999999999379e+01
4.184304000000000023e+00 8.331651212800000650e+00 9.589419999999999789e+01 9.421630000000000393e+01
4.190147999999999762e+00 8.334661202399999524e+00 9.589149999999999352e+01 9.420589999999999975e+01
4.195992000000000388e+00 8.337641968799998082e+00 9.588760000000000616e+01 9.419880000000000564e+01
4.201836000000000126e+00 8.340622735200000193e+00 9.588479999999999848e+01 9.418869999999999720e+01
4.207679999999999865e+00 8.343574278399998434e+00 9.588070000000000448e+01 9.418179999999999552e+01
4.213524000000000491e+00 8.346525821600000228e+00 9.587770000000000437e+01 9.417199999999999704e+01
4.219368000000000229e+00 8.349477364800000245e+00 9.587359999999999616e+01 9.416530000000000200e+01
4.225211999999999968e+00 8.352428907999998486e+00 9.587040000000000362e+01 9.415569999999999595e+01
4.231055999999999706e+00 8.355322004799999647e+00 9.586610000000000298e+01 9.414929999999999666e+01
4.236900000000000333e+00 8.358273547999999664e+00 9.586220000000000141e+01 9.413989999999999725e+01
4.242744000000000071e+00 8.360611403999998359e+00 9.591119999999999379e+01 9.416740000000000066e+01
4.248587999999999809e+00 8.363387608000000029e+00 9.588370000000000459e+01 9.415510000000000446e+01
4.254432000000000436e+00 8.366309927999999729e+00 9.586979999999999791e+01 9.414660000000000650e+01
4.260276000000000174e+00 8.369203024799999113e+00 9.585250000000000625e+01 9.413890000000000668e+01
4.266119999999999912e+00 8.372125344799998814e+00 9.583979999999999677e+01 9.413169999999999504e+01
4.271964000000000539e+00 8.374989218399999658e+00 9.582330000000000325e+01 9.412449999999999761e+01
4.277808000000000277e+00 8.377882315199999042e+00 9.581059999999999377e+01 9.411769999999999925e+01
4.283652000000000015e+00 8.380746188799999885e+00 9.579449999999999932e+01 9.411069999999999425e+01
4.289495999999999754e+00 8.383610062400000729e+00 9.578189999999999316e+01 9.410420000000000584e+01
4.295340000000000380e+00 8.386444712799999479e+00 9.576609999999999445e+01 9.410120000000000573e+01
4.301184000000000118e+00 8.389308586400000323e+00 9.575350000000000250e+01 9.409860000000000468e+01
4.307027999999999857e+00 8.392114013600000533e+00 9.573789999999999623e+01 9.409550000000000125e+01
4.312872000000000483e+00 8.394948664000001060e+00 9.572549999999999670e+01 9.409269999999999357e+01
4.318716000000000221e+00 8.397724867999999177e+00 9.571009999999999707e+01 9.408939999999999770e+01
4.324559999999999960e+00 8.400530295199999387e+00 9.569769999999999754e+01 9.408650000000000091e+01
4.330404000000000586e+00 8.403306499199999280e+00 9.568240000000000123e+01 9.408310000000000173e+01
4.336248000000000324e+00 8.406111926399999490e+00 9.567010000000000502e+01 9.407999999999999829e+01
4.342092000000000063e+00 8.408858907199999067e+00 9.565500000000000114e+01 9.407630000000000337e+01
4.347935999999999801e+00 8.411635111200000736e+00 9.564449999999999363e+01 9.407309999999999661e+01
4.353780000000000427e+00 8.414382092000000313e+00 9.564149999999999352e+01 9.406929999999999836e+01
4.359624000000000166e+00 8.417129072799998113e+00 9.564149999999999352e+01 9.406589999999999918e+01
4.365467999999999904e+00 8.419846830399999149e+00 9.563830000000000098e+01 9.406189999999999429e+01
4.371312000000000531e+00 8.422564588000000185e+00 9.563790000000000191e+01 9.405840000000000600e+01
4.377156000000000269e+00 8.425282345599999445e+00 9.563450000000000273e+01 9.405580000000000496e+01
4.383000000000000007e+00 8.428000103200000481e+00 9.563389999999999702e+01 9.405629999999999313e+01
4.388844000000000634e+00 8.431039315999999673e+00 9.565070000000000050e+01 9.407189999999999941e+01
4.394688000000000372e+00 8.433581734400000585e+00 9.564260000000000161e+01 9.406740000000000634e+01
4.400532000000000110e+00 8.436270268799999528e+00 9.563880000000000337e+01 9.406199999999999761e+01
4.406375999999999848e+00 8.438929579999999930e+00 9.563649999999999807e+01 9.405849999999999511e+01
4.412220000000000475e+00 8.441618114399998873e+00 9.563590000000000657e+01 9.405349999999999966e+01
4.418064000000000213e+00 8.444277425599999276e+00 9.563630000000000564e+01 9.405010000000000048e+01
4.423907999999999952e+00 8.446936736799999679e+00 9.563569999999999993e+01 9.404500000000000171e+01
4.429752000000000578e+00 8.449566824799999765e+00 9.563630000000000564e+01 9.404160000000000252e+01
4.435596000000000316e+00 8.452226135999998391e+00 9.563559999999999661e+01 9.403650000000000375e+01
4.441440000000000055e+00 8.454827000799999936e+00 9.563840000000000430e+01 9.403300000000000125e+01
4.447284000000000681e+00 8.457457088800000022e+00 9.564209999999999923e+01 9.402779999999999916e+01
4.453128000000000419e+00 8.460057953599999792e+00 9.564709999999999468e+01 9.402419999999999334e+01
4.458972000000000158e+00 8.462658818399999561e+00 9.565070000000000050e+01 9.401909999999999457e+01
4.464815999999999896e+00 8.465230460000000789e+00 9.565579999999999927e+01 9.401539999999999964e+01
4.470660000000000522e+00 8.467831324800000559e+00 9.565949999999999420e+01 9.401009999999999422e+01
4.476504000000000261e+00 8.470402966400000011e+00 9.566469999999999629e+01 9.400629999999999598e+01
4.482347999999999999e+00 8.472974607999999463e+00 9.566840000000000543e+01 9.400100000000000477e+01
4.488192000000000625e+00 8.475517026399998599e+00 9.567359999999999332e+01 9.399710000000000321e+01
4.494036000000000364e+00 8.478059444799999511e+00 9.567740000000000578e+01 9.399299999999999500e+01
4.499880000000000102e+00 8.480601863199998647e+00 9.568259999999999366e+01 9.399309999999999832e+01
4.505724000000000729e+00 8.483144281599999559e+00 9.568649999999999523e+01 9.399179999999999779e+01
4.511568000000000467e+00 8.485657476800000154e+00 9.569169999999999732e+01 9.399209999999999354e+01
4.517412000000000205e+00 8.488170671999998973e+00 9.569559999999999889e+01 9.399099999999999966e+01
4.523255999999999943e+00 8.490683867199999568e+00 9.570090000000000430e+01 9.399129999999999541e+01
4.529100000000000570e+00 8.493197062400000164e+00 9.570480000000000587e+01 9.399039999999999395e+01
4.534944000000000308e+00 8.496323944800000305e+00 9.564180000000000348e+01 9.402469999999999573e+01
4.540788000000000046e+00 8.498574131199999826e+00 9.561419999999999675e+01 9.401670000000000016e+01
4.546632000000000673e+00 8.501087326399998645e+00 9.560550000000000637e+01 9.401170000000000471e+01
4.552476000000000411e+00 8.503512852000000066e+00 9.559170000000000300e+01 9.400639999999999930e+01
4.558320000000000149e+00 8.506026047200000662e+00 9.558469999999999800e+01 9.400190000000000623e+01
4.564164000000000776e+00 8.508451572800000307e+00 9.557699999999999818e+01 9.399679999999999325e+01
4.570008000000000514e+00 8.510964767999999125e+00 9.558050000000000068e+01 9.399230000000000018e+01
4.575852000000000253e+00 8.513390293599998770e+00 9.558110000000000639e+01 9.398730000000000473e+01
4.581695999999999991e+00 8.515845042400000509e+00 9.558920000000000528e+01 9.398279999999999745e+01
4.587540000000000617e+00 8.518270568000000154e+00 9.559170000000000300e+01 9.397780000000000200e+01
4.593384000000000356e+00 8.520725316800000115e+00 9.559959999999999525e+01 9.397329999999999472e+01
4.599228000000000094e+00 8.523121619200001220e+00 9.560229999999999961e+01 9.396819999999999595e+01
4.605072000000000720e+00 8.525547144800000865e+00 9.560999999999999943e+01 9.396380000000000621e+01
4.610916000000000459e+00 8.527943447200000193e+00 9.561279999999999291e+01 9.395869999999999322e+01
4.616760000000000197e+00 8.530339749599999521e+00 9.562030000000000030e+01 9.395420000000000016e+01
4.622604000000000823e+00 8.532736051999998850e+00 9.562319999999999709e+01 9.394910000000000139e+01
4.628448000000000562e+00 8.535132354399999954e+00 9.563049999999999784e+01 9.394469999999999743e+01
4.634292000000000300e+00 8.537470210399998649e+00 9.563349999999999795e+01 9.393949999999999534e+01
4.640136000000000038e+00 8.539866512799999754e+00 9.564069999999999538e+01 9.393500000000000227e+01
4.645980000000000665e+00 8.542204368799998448e+00 9.564369999999999550e+01 9.393070000000000164e+01
4.651824000000000403e+00 8.544571447999999236e+00 9.565080000000000382e+01 9.392990000000000350e+01
4.657668000000000141e+00 8.546909303999999707e+00 9.565380000000000393e+01 9.392860000000000298e+01
4.663512000000000768e+00 8.549247159999998402e+00 9.566079999999999472e+01 9.392799999999999727e+01
4.669356000000000506e+00 8.551585015999998873e+00 9.566389999999999816e+01 9.392690000000000339e+01
4.675200000000000244e+00 8.553922872000001121e+00 9.567079999999999984e+01 9.392640000000000100e+01
4.681044000000000871e+00 8.555530147999999002e+00 9.581109999999999616e+01 9.406260000000000332e+01
4.686888000000000609e+00 8.557692664799999349e+00 9.579120000000000346e+01 9.405689999999999884e+01
4.692732000000000347e+00 8.560088967199998677e+00 9.577970000000000539e+01 9.405570000000000164e+01
4.698576000000000086e+00 8.562339153599998198e+00 9.576900000000000546e+01 9.405660000000000309e+01
4.704420000000000712e+00 8.564706232799998986e+00 9.575889999999999702e+01 9.405639999999999645e+01
4.710264000000000451e+00 8.566985642399998824e+00 9.574899999999999523e+01 9.405790000000000362e+01
4.716108000000000189e+00 8.569294275199998978e+00 9.573890000000000100e+01 9.405759999999999366e+01
4.721952000000000815e+00 8.571573684800000592e+00 9.572979999999999734e+01 9.405920000000000414e+01
4.727796000000000554e+00 8.573853094399998653e+00 9.572100000000000364e+01 9.405880000000000507e+01
4.733640000000000292e+00 8.576103280799998174e+00 9.571280000000000143e+01 9.406029999999999802e+01
4.739484000000000918e+00 8.578382690399999788e+00 9.570399999999999352e+01 9.405979999999999563e+01
4.745328000000000657e+00 8.580632876799999309e+00 9.569580000000000553e+01 9.406119999999999948e+01
4.751171999999999507e+00 8.582883063199998830e+00 9.568840000000000146e+01 9.406059999999999377e+01
4.757016000000000133e+00 8.585104026399999810e+00 9.568559999999999377e+01 9.406199999999999761e+01
4.762859999999999872e+00 8.587354212799999331e+00 9.568219999999999459e+01 9.406119999999999948e+01
4.768703999999999610e+00 8.589545952799999995e+00 9.567950000000000443e+01 9.406239999999999668e+01
4.774548000000000236e+00 8.591796139199999516e+00 9.567619999999999436e+01 9.405660000000000309e+01
4.780391999999999975e+00 8.593987879199998403e+00 9.567369999999999663e+01 9.405310000000000059e+01
4.786235999999999713e+00 8.596208842399999384e+00 9.567050000000000409e+01 9.404749999999999943e+01
4.792080000000000339e+00 8.598400582400000047e+00 9.566809999999999548e+01 9.404410000000000025e+01
4.797924000000000078e+00 8.600592322399998935e+00 9.566490000000000293e+01 9.403870000000000573e+01
4.803767999999999816e+00 8.602754839199999282e+00 9.566270000000000095e+01 9.403539999999999566e+01
4.809611999999999554e+00 8.604946579199999945e+00 9.565959999999999752e+01 9.403000000000000114e+01
4.815456000000000181e+00 8.607109096000000292e+00 9.565749999999999886e+01 9.402679999999999438e+01
4.821299999999999919e+00 8.609271612799998863e+00 9.565449999999999875e+01 9.402160000000000650e+01
4.827143999999999657e+00 8.612369272000000464e+00 9.574209999999999354e+01 9.417910000000000537e+01
4.832988000000000284e+00 8.614385672799999227e+00 9.572839999999999350e+01 9.415810000000000457e+01
4.838832000000000022e+00 8.616606635999998431e+00 9.571989999999999554e+01 9.414860000000000184e+01
4.844675999999999760e+00 8.618739929600000238e+00 9.571070000000000277e+01 9.413800000000000523e+01
4.850520000000000387e+00 8.620902446399998809e+00 9.570329999999999870e+01 9.412980000000000302e+01
4.856364000000000125e+00 8.623035739999998839e+00 9.569490000000000407e+01 9.411990000000000123e+01
4.862207999999999863e+00 8.625198256799999186e+00 9.569270000000000209e+01 9.411190000000000566e+01
4.868051999999999602e+00 8.627302327200000676e+00 9.568940000000000623e+01 9.410219999999999629e+01
4.873896000000000228e+00 8.629435620799998929e+00 9.568729999999999336e+01 9.409439999999999316e+01
4.879739999999999966e+00 8.631539691200000419e+00 9.568410000000000082e+01 9.408499999999999375e+01
4.885583999999999705e+00 8.633672984800000449e+00 9.568210000000000548e+01 9.407720000000000482e+01
4.891428000000000331e+00 8.635747831999999846e+00 9.567910000000000537e+01 9.406799999999999784e+01
4.897272000000000070e+00 8.637851902399999560e+00 9.567719999999999914e+01 9.406040000000000134e+01
4.903115999999999808e+00 8.639926749599998956e+00 9.567430000000000234e+01 9.405140000000000100e+01
4.908960000000000434e+00 8.642001596799998353e+00 9.567239999999999611e+01 9.404380000000000450e+01
4.914804000000000173e+00 8.644076443999999526e+00 9.566970000000000596e+01 9.403489999999999327e+01
4.920647999999999911e+00 8.646151291200000699e+00 9.566790000000000305e+01 9.402750000000000341e+01
4.926491999999999649e+00 8.648196915199998003e+00 9.566519999999999868e+01 9.401879999999999882e+01
4.932336000000000276e+00 8.650242539199998859e+00 9.566440000000000055e+01 9.401139999999999475e+01
4.938180000000000014e+00 8.652288163199999715e+00 9.567010000000000502e+01 9.400889999999999702e+01
4.944023999999999752e+00 8.654333787200000572e+00 9.567680000000000007e+01 9.400820000000000221e+01
4.949868000000000379e+00 8.656350187999999335e+00 9.568229999999999791e+01 9.400589999999999691e+01
4.955712000000000117e+00 8.658366588799999874e+00 9.568880000000000052e+01 9.400520000000000209e+01
4.961555999999999855e+00 8.660382989599998638e+00 9.569429999999999836e+01 9.400289999999999679e+01
4.967400000000000482e+00 8.662399390400000954e+00 9.570069999999999766e+01 9.400199999999999534e+01
4.973244000000000220e+00 8.663217639999999165e+00 9.571729999999999450e+01 9.399559999999999604e+01
4.979087999999999958e+00 8.665175594399999071e+00 9.571040000000000703e+01 9.398139999999999361e+01
4.984932000000000585e+00 8.667221218399999927e+00 9.570669999999999789e+01 9.397560000000000002e+01
4.990776000000000323e+00 8.669208396000000150e+00 9.570390000000000441e+01 9.397199999999999420e+01
4.996620000000000061e+00 8.671224796799998913e+00 9.570130000000000337e+01 9.396790000000000020e+01
5.002463999999999800e+00 8.673211974399999136e+00 9.569910000000000139e+01 9.396519999999999584e+01
5.008308000000000426e+00 8.675199151999999359e+00 9.569670000000000698e+01 9.396129999999999427e+01
5.014152000000000164e+00 8.677157106399999265e+00 9.569469999999999743e+01 9.395900000000000318e+01
5.019995999999999903e+00 8.679144283999999487e+00 9.569240000000000634e+01 9.395499999999999829e+01
5.025840000000000529e+00 8.681102238399999393e+00 9.569060000000000343e+01 9.395300000000000296e+01
5.031684000000000268e+00 8.683060192799999299e+00 9.568840000000000146e+01 9.394920000000000471e+01
5.037528000000000006e+00 8.684988923999998889e+00 9.568659999999999854e+01 9.394610000000000127e+01
5.043372000000000632e+00 8.686946878400000571e+00 9.568449999999999989e+01 9.394029999999999347e+01
5.049216000000000371e+00 8.688846386399999844e+00 9.568280000000000030e+01 9.393680000000000518e+01
5.055060000000000109e+00 8.690775117599999433e+00 9.568070000000000164e+01 9.393149999999999977e+01
5.060903999999999847e+00 8.692703848799999022e+00 9.568590000000000373e+01 9.392849999999999966e+01
5.066748000000000474e+00 8.694632579999998612e+00 9.569169999999999732e+01 9.392319999999999425e+01
5.072592000000000212e+00 8.696532087999999661e+00 9.569769999999999754e+01 9.392019999999999413e+01
5.078435999999999950e+00 8.698431595999998933e+00 9.570329999999999870e+01 9.391490000000000293e+01
5.084280000000000577e+00 8.700331103999999982e+00 9.570919999999999561e+01 9.391179999999999950e+01
5.090124000000000315e+00 8.702230612000001031e+00 9.571479999999999677e+01 9.390649999999999409e+01
5.095968000000000053e+00 8.704100896799998210e+00 9.572060000000000457e+01 9.390340000000000487e+01
5.101812000000000680e+00 8.705971181599998943e+00 9.572599999999999909e+01 9.389809999999999945e+01
5.107656000000000418e+00 8.707841466399999675e+00 9.573170000000000357e+01 9.389499999999999602e+01
5.113500000000000156e+00 8.709711751200000407e+00 9.573699999999999477e+01 9.388960000000000150e+01
5.119343999999999895e+00 8.711640482399999996e+00 9.573489999999999611e+01 9.393840000000000146e+01
5.125188000000000521e+00 8.713335428000000604e+00 9.572769999999999868e+01 9.392579999999999529e+01
5.131032000000000259e+00 8.715234935999999877e+00 9.572499999999999432e+01 9.392119999999999891e+01
5.136875999999999998e+00 8.717046774399999975e+00 9.572199999999999420e+01 9.391549999999999443e+01
5.142720000000000624e+00 8.718946282399999248e+00 9.572039999999999793e+01 9.391209999999999525e+01
5.148564000000000362e+00 8.720758120799999347e+00 9.571800000000000352e+01 9.390699999999999648e+01
5.154408000000000101e+00 8.722628405600000079e+00 9.571659999999999968e+01 9.390349999999999397e+01
5.160252000000000727e+00 8.724440244000000177e+00 9.571439999999999770e+01 9.389860000000000184e+01
5.166096000000000465e+00 8.726281305599998817e+00 9.571309999999999718e+01 9.389509999999999934e+01
5.171940000000000204e+00 8.728093143999998915e+00 9.571099999999999852e+01 9.389029999999999632e+01
5.177783999999999942e+00 8.729934205600001107e+00 9.570969999999999800e+01 9.388670000000000471e+01
5.183628000000000569e+00 8.731716820799999113e+00 9.570770000000000266e+01 9.388190000000000168e+01
5.189472000000000307e+00 8.733528659199999211e+00 9.570650000000000546e+01 9.387839999999999918e+01
5.195316000000000045e+00 8.735311274399998993e+00 9.570610000000000639e+01 9.387359999999999616e+01
5.201160000000000672e+00 8.737123112799999092e+00 9.571219999999999573e+01 9.387000000000000455e+01
5.207004000000000410e+00 8.738905727999998874e+00 9.571750000000000114e+01 9.386520000000000152e+01
5.212848000000000148e+00 8.740688343200000432e+00 9.572339999999999804e+01 9.386159999999999570e+01
5.218692000000000775e+00 8.742441735199999897e+00 9.572860000000000014e+01 9.385680000000000689e+01
5.224536000000000513e+00 8.744224350399999679e+00 9.573449999999999704e+01 9.385320000000000107e+01
5.230380000000000251e+00 8.745977742399999144e+00 9.573959999999999582e+01 9.384839999999999804e+01
5.236223999999999990e+00 8.747760357600000702e+00 9.574530000000000030e+01 9.384470000000000312e+01
5.242068000000000616e+00 8.749484526399999851e+00 9.575029999999999575e+01 9.383990000000000009e+01
5.247912000000000354e+00 8.751237918399999316e+00 9.575589999999999691e+01 9.383620000000000516e+01
5.253756000000000093e+00 8.752991310400000557e+00 9.576080000000000325e+01 9.383140000000000214e+01
5.259600000000000719e+00 8.754744702400000023e+00 9.576630000000000109e+01 9.382769999999999300e+01
5.265444000000000457e+00 8.757024111999999860e+00 9.573040000000000305e+01 9.394519999999999982e+01
5.271288000000000196e+00 8.758602164799999201e+00 9.572459999999999525e+01 9.393340000000000600e+01
5.277132000000000822e+00 8.760355556799998666e+00 9.572169999999999845e+01 9.392730000000000246e+01
5.282976000000000560e+00 8.762021279200000734e+00 9.571959999999999980e+01 9.392329999999999757e+01
5.288820000000000299e+00 8.763774671200000199e+00 9.571769999999999357e+01 9.391889999999999361e+01
5.294664000000000037e+00 8.765469616800000807e+00 9.571609999999999729e+01 9.391549999999999443e+01
5.300508000000000663e+00 8.767193785599999956e+00 9.571439999999999770e+01 9.391110000000000468e+01
5.306352000000000402e+00 8.768888731199998787e+00 9.571569999999999823e+01 9.390789999999999793e+01
5.312196000000000140e+00 8.770583676799999395e+00 9.572100000000000364e+01 9.390349999999999397e+01
5.318040000000000767e+00 8.772278622400000003e+00 9.572639999999999816e+01 9.390040000000000475e+01
5.323884000000000505e+00 8.773944344799998518e+00 9.573160000000000025e+01 9.389600000000000080e+01
5.329728000000000243e+00 8.775639290399999126e+00 9.573709999999999809e+01 9.389300000000000068e+01
5.335572000000000870e+00 8.777305012799999417e+00 9.574209999999999354e+01 9.388849999999999341e+01
5.341416000000000608e+00 8.778970735199999709e+00 9.574750000000000227e+01 9.388549999999999329e+01
5.347260000000000346e+00 8.780636457600000000e+00 9.575239999999999441e+01 9.388110000000000355e+01
5.353104000000000084e+00 8.782272956799999974e+00 9.575769999999999982e+01 9.387810000000000343e+01
5.358948000000000711e+00 8.783938679199998489e+00 9.576250000000000284e+01 9.387369999999999948e+01
5.364792000000000449e+00 8.785575178399998464e+00 9.576770000000000493e+01 9.387080000000000268e+01
5.370636000000000188e+00 8.787211677599998438e+00 9.577249999999999375e+01 9.386629999999999541e+01
5.376480000000000814e+00 8.788848176799998413e+00 9.577760000000000673e+01 9.386339999999999861e+01
5.382324000000000552e+00 8.790484675999998387e+00 9.578220000000000312e+01 9.385890000000000555e+01
5.388168000000000291e+00 8.792121175199998362e+00 9.578730000000000189e+01 9.385599999999999454e+01
5.394012000000000917e+00 8.793728451199999796e+00 9.579179999999999495e+01 9.385150000000000148e+01
5.399856000000000655e+00 8.795364950399999771e+00 9.579670000000000130e+01 9.384869999999999379e+01
5.405700000000000394e+00 8.796972226399999428e+00 9.580119999999999436e+01 9.384420000000000073e+01
5.411544000000000132e+00 8.799543868000000657e+00 9.573789999999999623e+01 9.387959999999999638e+01
5.417388000000000758e+00 8.800975804799998414e+00 9.573699999999999477e+01 9.387099999999999511e+01
5.423232000000000497e+00 8.802612303999998389e+00 9.574089999999999634e+01 9.387269999999999470e+01
5.429076000000000235e+00 8.804190356799999506e+00 9.574460000000000548e+01 9.387220000000000653e+01
5.434920000000000861e+00 8.805797632799999164e+00 9.574949999999999761e+01 9.387479999999999336e+01
5.440764000000000600e+00 8.807375685600000281e+00 9.575390000000000157e+01 9.387520000000000664e+01
5.446608000000000338e+00 8.808982961599999939e+00 9.575879999999999370e+01 9.387770000000000437e+01
5.452452000000000965e+00 8.810561014399999280e+00 9.576340000000000430e+01 9.387839999999999918e+01
5.458296000000000703e+00 8.812139067199998621e+00 9.576819999999999311e+01 9.388079999999999359e+01
5.464140000000000441e+00 8.813717119999999738e+00 9.577280000000000371e+01 9.388160000000000593e+01
5.469984000000000179e+00 8.815265949600000539e+00 9.577760000000000673e+01 9.388389999999999702e+01
5.475828000000000806e+00 8.816844002399999880e+00 9.578209999999999980e+01 9.388490000000000180e+01
5.481671999999999656e+00 8.818392831999998904e+00 9.578669999999999618e+01 9.388710000000000377e+01
5.487516000000000282e+00 8.819941661599999705e+00 9.579120000000000346e+01 9.388809999999999434e+01
5.493360000000000021e+00 8.821490491200000506e+00 9.579569999999999652e+01 9.389039999999999964e+01
5.499203999999999759e+00 8.823010097600000989e+00 9.580010000000000048e+01 9.389140000000000441e+01
5.505048000000000386e+00 8.824558927200000014e+00 9.580459999999999354e+01 9.389170000000000016e+01
5.510892000000000124e+00 8.826078533599998721e+00 9.580889999999999418e+01 9.389069999999999538e+01
5.516735999999999862e+00 8.827598139999999205e+00 9.581329999999999814e+01 9.389109999999999445e+01
5.522579999999999600e+00 8.829117746399999689e+00 9.581749999999999545e+01 9.389050000000000296e+01
5.528424000000000227e+00 8.830637352799998396e+00 9.582179999999999609e+01 9.389100000000000534e+01
5.534267999999999965e+00 8.832156959200000657e+00 9.582599999999999341e+01 9.389039999999999964e+01
5.540111999999999703e+00 8.833676565599999364e+00 9.583020000000000493e+01 9.389079999999999870e+01
5.545956000000000330e+00 8.835166948799999531e+00 9.583429999999999893e+01 9.389010000000000389e+01
5.551800000000000068e+00 8.836657331999999698e+00 9.583839999999999293e+01 9.388970000000000482e+01
5.557643999999999807e+00 8.839228973599999151e+00 9.577580000000000382e+01 9.379479999999999507e+01
5.563488000000000433e+00 8.840514794399998877e+00 9.577469999999999573e+01 9.378839999999999577e+01
5.569332000000000171e+00 8.842005177599999044e+00 9.577790000000000248e+01 9.378860000000000241e+01
5.575175999999999910e+00 8.843466337599998894e+00 9.578140000000000498e+01 9.378940000000000055e+01
5.581019999999999648e+00 8.844956720800000838e+00 9.578549999999999898e+01 9.379059999999999775e+01
5.586864000000000274e+00 8.846417880800000688e+00 9.578969999999999629e+01 9.379200000000000159e+01
5.592708000000000013e+00 8.847879040800000539e+00 9.579389999999999361e+01 9.379319999999999879e+01
5.598551999999999751e+00 8.849340200800000389e+00 9.579819999999999425e+01 9.379479999999999507e+01
5.604396000000000377e+00 8.850801360800000239e+00 9.580230000000000246e+01 9.379600000000000648e+01
5.610240000000000116e+00 8.852262520800000090e+00 9.580660000000000309e+01 9.379770000000000607e+01
5.616083999999999854e+00 8.853723680799999940e+00 9.581059999999999377e+01 9.379890000000000327e+01
5.621928000000000480e+00 8.855155617599999474e+00 9.581489999999999441e+01 9.380070000000000618e+01
5.627772000000000219e+00 8.856587554399999007e+00 9.581879999999999598e+01 9.380180000000000007e+01
5.633615999999999957e+00 8.858019491200000317e+00 9.582299999999999329e+01 9.380360000000000298e+01
5.639459999999999695e+00 8.859451427999999851e+00 9.582689999999999486e+01 9.380480000000000018e+01
5.645304000000000322e+00 8.860883364799999384e+00 9.583100000000000307e+01 9.380670000000000641e+01
5.651148000000000060e+00 8.862315301599998918e+00 9.583480000000000132e+01 9.380780000000000030e+01
5.656991999999999798e+00 8.863718015199999911e+00 9.583889999999999532e+01 9.380970000000000653e+01
5.662836000000000425e+00 8.865149951999999445e+00 9.584260000000000446e+01 9.381090000000000373e+01
5.668680000000000163e+00 8.866552665600000438e+00 9.584659999999999513e+01 9.381279999999999575e+01
5.674523999999999901e+00 8.867955379199999655e+00 9.585030000000000427e+01 9.381399999999999295e+01
5.680368000000000528e+00 8.869358092799998872e+00 9.585420000000000584e+01 9.381589999999999918e+01
5.686212000000000266e+00 8.870760806399999865e+00 9.585779999999999745e+01 9.381709999999999638e+01
5.692056000000000004e+00 8.872163519999999082e+00 9.586169999999999902e+01 9.381910000000000593e+01
5.697899999999999743e+00 8.873537010399999758e+00 9.586520000000000152e+01 9.382030000000000314e+01
5.703744000000000369e+00 8.875319625599999540e+00 9.580459999999999354e+01 9.381570000000000675e+01
5.709588000000000108e+00 8.876517776800000092e+00 9.580270000000000152e+01 9.381310000000000571e+01
5.715431999999999846e+00 8.877920490399999309e+00 9.580589999999999407e+01 9.381470000000000198e+01
5.721276000000000472e+00 8.879264757599999669e+00 9.580859999999999843e+01 9.381499999999999773e+01
5.727120000000000211e+00 8.880638247999998569e+00 9.581260000000000332e+01 9.381709999999999638e+01
5.732963999999999949e+00 8.882011738399999246e+00 9.581610000000000582e+01 9.381759999999999877e+01
5.738808000000000575e+00 8.883385228799998146e+00 9.582009999999999650e+01 9.381980000000000075e+01
5.744652000000000314e+00 8.884758719199998822e+00 9.582380000000000564e+01 9.382040000000000646e+01
5.750496000000000052e+00 8.886102986399999182e+00 9.582769999999999300e+01 9.382259999999999422e+01
5.756339999999999790e+00 8.887476476799999858e+00 9.583150000000000546e+01 9.382330000000000325e+01
5.762184000000000417e+00 8.888820744000000218e+00 9.583530000000000371e+01 9.382540000000000191e+01
5.768028000000000155e+00 8.890165011199998801e+00 9.583899999999999864e+01 9.382609999999999673e+01
5.773871999999999893e+00 8.891509278399999161e+00 9.584279999999999688e+01 9.382829999999999870e+01
5.779716000000000520e+00 8.892853545599999521e+00 9.584650000000000603e+01 9.382899999999999352e+01
5.785560000000000258e+00 8.894197812799999880e+00 9.585009999999999764e+01 9.383119999999999550e+01
5.791403999999999996e+00 8.895512856799998147e+00 9.585380000000000678e+01 9.383190000000000452e+01
5.797248000000000623e+00 8.896857124000000283e+00 9.585739999999999839e+01 9.383410000000000650e+01
5.803092000000000361e+00 8.898172167999998550e+00 9.586100000000000421e+01 9.383490000000000464e+01
5.808936000000000099e+00 8.899487212000000369e+00 9.586459999999999582e+01 9.383710000000000662e+01
5.814779999999999838e+00 8.900831479199998952e+00 9.586809999999999832e+01 9.383790000000000475e+01
5.820624000000000464e+00 8.902146523199998995e+00 9.587160000000000082e+01 9.384010000000000673e+01
5.826468000000000202e+00 8.903432343999998722e+00 9.587500000000000000e+01 9.384080000000000155e+01
5.832311999999999941e+00 8.904747388000000541e+00 9.587839999999999918e+01 9.384300000000000352e+01
5.838156000000000567e+00 8.906062431999998807e+00 9.588190000000000168e+01 9.384380000000000166e+01
5.844000000000000306e+00 8.907348252800000310e+00 9.588400000000000034e+01 9.384600000000000364e+01
5.849844000000000044e+00 8.909247760799999583e+00 9.582609999999999673e+01 9.378820000000000334e+01
5.855688000000000670e+00 8.910358242399999185e+00 9.582420000000000471e+01 9.378340000000000032e+01
5.861531999999999520e+00 8.911731732799999861e+00 9.582720000000000482e+01 9.378279999999999461e+01
5.867376000000000147e+00 8.912988330399999271e+00 9.582959999999999923e+01 9.378360000000000696e+01
5.873219999999999885e+00 8.914332597599999630e+00 9.583320000000000505e+01 9.378430000000000177e+01
5.879064000000000512e+00 8.915589195200000816e+00 9.583650000000000091e+01 9.378570000000000562e+01
5.884907999999999362e+00 8.916904239199999083e+00 9.584000000000000341e+01 9.378650000000000375e+01
5.890751999999999988e+00 8.918160836800000268e+00 9.584350000000000591e+01 9.378810000000000002e+01
5.896595999999999727e+00 8.919446657599999995e+00 9.584699999999999420e+01 9.378900000000000148e+01
5.902440000000000353e+00 8.920732478399999721e+00 9.585049999999999670e+01 9.379070000000000107e+01
5.908284000000000091e+00 8.921989075999999130e+00 9.585389999999999588e+01 9.379149999999999920e+01
5.914128000000000718e+00 8.923245673600000316e+00 9.585739999999999839e+01 9.379319999999999879e+01
5.919971999999999568e+00 8.924502271199999726e+00 9.586069999999999425e+01 9.379410000000000025e+01
5.925816000000000194e+00 8.925758868799999135e+00 9.586419999999999675e+01 9.379579999999999984e+01
5.931659999999999933e+00 8.927015466400000321e+00 9.586750000000000682e+01 9.379670000000000130e+01
5.937504000000000559e+00 8.928272063999999730e+00 9.587090000000000600e+01 9.379850000000000421e+01
5.943347999999999409e+00 8.929499438399998823e+00 9.587399999999999523e+01 9.379940000000000566e+01
5.949192000000000036e+00 8.930756036000000009e+00 9.587739999999999441e+01 9.380119999999999436e+01
5.955035999999999774e+00 8.931983410399999102e+00 9.588049999999999784e+01 9.380209999999999582e+01
5.960880000000000400e+00 8.933210784799999971e+00 9.588249999999999318e+01 9.380389999999999873e+01
5.966724000000000139e+00 8.934438159199999063e+00 9.588420000000000698e+01 9.380480000000000018e+01
5.972568000000000765e+00 8.935665533599999932e+00 9.588609999999999900e+01 9.380660000000000309e+01
5.978411999999999615e+00 8.936892907999999025e+00 9.588769999999999527e+01 9.380750000000000455e+01
5.984256000000000242e+00 8.938091059199999577e+00 9.588960000000000150e+01 9.380939999999999657e+01
5.990099999999999980e+00 8.939318433600000446e+00 9.589130000000000109e+01 9.381029999999999802e+01
5.995944000000000607e+00 8.940808816800000614e+00 9.584300000000000352e+01 9.380559999999999832e+01
6.001787999999999457e+00 8.941890075199998122e+00 9.584149999999999636e+01 9.380140000000000100e+01
6.007632000000000083e+00 8.943117449600000768e+00 9.584420000000000073e+01 9.380289999999999395e+01
6.013475999999999821e+00 8.944315600799999544e+00 9.584659999999999513e+01 9.380240000000000578e+01
6.019320000000000448e+00 8.945542975200000413e+00 9.584990000000000521e+01 9.380440000000000111e+01
6.025164000000000186e+00 8.946741126399999189e+00 9.585299999999999443e+01 9.380459999999999354e+01
6.031008000000000813e+00 8.947939277599999741e+00 9.585630000000000450e+01 9.380660000000000309e+01
6.036851999999999663e+00 8.949137428800000293e+00 9.585939999999999372e+01 9.380700000000000216e+01
6.042696000000000289e+00 8.950306356799998753e+00 9.586270000000000380e+01 9.380889999999999418e+01
6.048540000000000028e+00 8.951504507999999305e+00 9.586589999999999634e+01 9.380929999999999325e+01
6.054384000000000654e+00 8.952673435999999541e+00 9.586899999999999977e+01 9.381119999999999948e+01
6.060227999999999504e+00 8.953871587200000093e+00 9.587220000000000653e+01 9.381180000000000518e+01
6.066072000000000131e+00 8.955040515199998552e+00 9.587529999999999575e+01 9.381359999999999388e+01
6.071915999999999869e+00 8.956209443200000564e+00 9.587839999999999918e+01 9.381419999999999959e+01
6.077760000000000495e+00 8.957378371199999023e+00 9.588139999999999930e+01 9.381600000000000250e+01
6.083604000000000234e+00 8.958518076000000718e+00 9.588450000000000273e+01 9.381659999999999400e+01
6.089448000000000860e+00 8.959687003999999177e+00 9.588639999999999475e+01 9.381850000000000023e+01
6.095291999999999710e+00 8.960855931999999413e+00 9.588809999999999434e+01 9.381910000000000593e+01
6.101136000000000337e+00 8.961995636799999332e+00 9.588970000000000482e+01 9.382089999999999463e+01
6.106980000000000075e+00 8.963135341599999251e+00 9.589140000000000441e+01 9.382160000000000366e+01
6.112824000000000702e+00 8.964304269599999486e+00 9.589310000000000400e+01 9.382340000000000657e+01
6.118667999999999552e+00 8.965443974399999405e+00 9.589480000000000359e+01 9.382410000000000139e+01
6.124512000000000178e+00 8.966583679199999324e+00 9.589639999999999986e+01 9.382590000000000430e+01
6.130355999999999916e+00 8.967723383999999243e+00 9.589820000000000277e+01 9.382659999999999911e+01
6.136200000000000543e+00 8.968833865600000621e+00 9.589979999999999905e+01 9.382840000000000202e+01
6.142044000000000281e+00 8.970265802399998378e+00 9.585850000000000648e+01 9.380729999999999791e+01
6.147888000000000908e+00 8.971259391200000266e+00 9.585689999999999600e+01 9.380370000000000630e+01
6.153731999999999758e+00 8.972399096000000185e+00 9.585960000000000036e+01 9.380410000000000537e+01
6.159576000000000384e+00 8.973509577599999787e+00 9.586169999999999902e+01 9.380459999999999354e+01
6.165420000000000122e+00 8.974649282399999706e+00 9.586499999999999488e+01 9.380549999999999500e+01
6.171264000000000749e+00 8.975759763999999308e+00 9.586769999999999925e+01 9.380670000000000641e+01
6.177107999999999599e+00 8.976899468799999227e+00 9.587090000000000600e+01 9.380750000000000455e+01
6.182952000000000226e+00 8.978009950399998829e+00 9.587380000000000280e+01 9.380889999999999418e+01
6.188795999999999964e+00 8.979120431999998431e+00 9.587690000000000623e+01 9.380970000000000653e+01
6.194640000000000590e+00 8.980230913599999809e+00 9.587969999999999970e+01 9.381109999999999616e+01
6.200484000000000329e+00 8.981341395199999411e+00 9.588269999999999982e+01 9.381189999999999429e+01
6.206328000000000955e+00 8.982422653600000473e+00 9.588549999999999329e+01 9.381340000000000146e+01
6.212171999999999805e+00 8.983533135200000075e+00 9.588830000000000098e+01 9.381409999999999627e+01
6.218016000000000432e+00 8.984614393599999360e+00 9.588979999999999393e+01 9.381570000000000675e+01
6.223860000000000170e+00 8.985695652000000422e+00 9.589149999999999352e+01 9.381640000000000157e+01
6.229704000000000796e+00 8.986776910399999707e+00 9.589310000000000400e+01 9.381789999999999452e+01
6.235547999999999647e+00 8.987858168800000769e+00 9.589480000000000359e+01 9.381860000000000355e+01
6.241392000000000273e+00 8.988939427199998278e+00 9.589639999999999986e+01 9.382030000000000314e+01
6.247236000000000011e+00 8.990020685599999339e+00 9.589809999999999945e+01 9.382089999999999463e+01
6.253080000000000638e+00 8.991101944000000401e+00 9.589960000000000662e+01 9.382259999999999422e+01
6.258924000000000376e+00 8.992153979199999370e+00 9.590139999999999532e+01 9.382319999999999993e+01
6.264768000000001003e+00 8.993206014400000115e+00 9.590290000000000248e+01 9.382489999999999952e+01
6.270611999999999853e+00 8.994287272799999400e+00 9.590470000000000539e+01 9.382559999999999434e+01
6.276456000000000479e+00 8.995339308000000145e+00 9.590619999999999834e+01 9.382720000000000482e+01
6.282300000000000217e+00 8.996391343199999113e+00 9.590800000000000125e+01 9.382789999999999964e+01
6.288144000000000844e+00 8.997706387199999156e+00 9.586899999999999977e+01 9.381019999999999470e+01
6.293987999999999694e+00 8.998612306400000094e+00 9.586740000000000350e+01 9.380580000000000496e+01
6.299832000000000320e+00 8.999693564799999379e+00 9.586990000000000123e+01 9.380700000000000216e+01
6.305676000000000059e+00 9.000716376799999807e+00 9.587179999999999325e+01 9.380649999999999977e+01
6.311520000000000685e+00 9.001797635199999092e+00 9.587489999999999668e+01 9.380830000000000268e+01
6.317364000000000424e+00 9.002849670399999837e+00 9.587739999999999441e+01 9.380840000000000600e+01
6.323208000000001050e+00 9.003901705599998806e+00 9.588039999999999452e+01 9.381010000000000559e+01
6.329051999999999900e+00 9.004924517599999234e+00 9.588299999999999557e+01 9.381040000000000134e+01
6.334896000000000527e+00 9.005976552799998203e+00 9.588590000000000657e+01 9.381210000000000093e+01
6.340740000000000265e+00 9.006999364799998631e+00 9.588859999999999673e+01 9.381239999999999668e+01
6.346584000000000891e+00 9.008051399999999376e+00 9.589090000000000202e+01 9.381409999999999627e+01
6.352427999999999741e+00 9.009044988799999487e+00 9.589239999999999498e+01 9.381449999999999534e+01
6.358272000000000368e+00 9.010097023999998456e+00 9.589400000000000546e+01 9.381619999999999493e+01
6.364116000000000106e+00 9.011090612800000343e+00 9.589560000000000173e+01 9.381659999999999400e+01
6.369960000000000733e+00 9.012113424800000772e+00 9.589719999999999800e+01 9.381820000000000448e+01
6.375804000000000471e+00 9.013136236799999423e+00 9.589879999999999427e+01 9.381870000000000687e+01
6.381648000000001097e+00 9.014129825599999535e+00 9.590040000000000475e+01 9.382030000000000314e+01
6.387491999999999948e+00 9.015123414399999646e+00 9.590200000000000102e+01 9.382080000000000553e+01
6.393336000000000574e+00 9.016146226400000074e+00 9.590359999999999729e+01 9.382250000000000512e+01
6.399180000000000312e+00 9.017139815199998409e+00 9.590519999999999357e+01 9.382290000000000418e+01
6.405024000000000939e+00 9.018133404000000297e+00 9.590680000000000405e+01 9.382460000000000377e+01
6.410867999999999789e+00 9.019126992799998632e+00 9.590850000000000364e+01 9.382510000000000616e+01
6.416712000000000415e+00 9.020120581600000520e+00 9.590999999999999659e+01 9.382670000000000243e+01
6.422556000000000154e+00 9.021114170399998855e+00 9.591169999999999618e+01 9.382720000000000482e+01
6.428400000000000780e+00 9.022078536000000426e+00 9.591320000000000334e+01 9.382890000000000441e+01
6.434244000000000518e+00 9.023335133599999835e+00 9.587309999999999377e+01 9.381090000000000373e+01
6.440088000000001145e+00 9.024153383199999823e+00 9.587059999999999604e+01 9.380780000000000030e+01
6.445931999999999995e+00 9.025176195200000251e+00 9.587309999999999377e+01 9.380780000000000030e+01
6.451776000000000622e+00 9.026140560800000046e+00 9.587460000000000093e+01 9.380830000000000268e+01
6.457620000000000360e+00 9.027134149599998381e+00 9.587770000000000437e+01 9.380899999999999750e+01
6.463464000000000986e+00 9.028098515199999952e+00 9.587980000000000302e+01 9.381010000000000559e+01
6.469307999999999836e+00 9.029092104000000063e+00 9.588290000000000646e+01 9.381069999999999709e+01
6.475152000000000463e+00 9.030056469599999858e+00 9.588519999999999754e+01 9.381189999999999429e+01
6.480996000000000201e+00 9.031020835199999652e+00 9.588809999999999434e+01 9.381250000000000000e+01
6.486840000000000828e+00 9.031985200799999447e+00 9.589039999999999964e+01 9.381380000000000052e+01
6.492684000000000566e+00 9.032949566399999242e+00 9.589329999999999643e+01 9.381430000000000291e+01
6.498528000000001192e+00 9.033884708800000496e+00 9.589499999999999602e+01 9.381570000000000675e+01
6.504372000000000043e+00 9.034849074400000291e+00 9.589669999999999561e+01 9.381619999999999493e+01
6.510216000000000669e+00 9.035784216799999768e+00 9.589809999999999945e+01 9.381759999999999877e+01
6.516060000000000407e+00 9.036748582399999563e+00 9.589979999999999905e+01 9.381810000000000116e+01
6.521904000000001034e+00 9.037683724799999041e+00 9.590120000000000289e+01 9.381950000000000500e+01
6.527747999999999884e+00 9.038618867200000295e+00 9.590290000000000248e+01 9.382009999999999650e+01
6.533592000000000510e+00 9.039554009599999773e+00 9.590430000000000632e+01 9.382150000000000034e+01
6.539436000000000249e+00 9.040489152000001027e+00 9.590600000000000591e+01 9.382200000000000273e+01
6.545280000000000875e+00 9.041424294399998729e+00 9.590739999999999554e+01 9.382340000000000657e+01
6.551124000000000613e+00 9.042359436799998207e+00 9.590909999999999513e+01 9.382399999999999807e+01
6.556968000000001240e+00 9.043265355999999144e+00 9.591049999999999898e+01 9.382540000000000191e+01
6.562812000000000090e+00 9.044200498400000399e+00 9.591219999999999857e+01 9.382590000000000430e+01
6.568656000000000716e+00 9.045106417599999560e+00 9.591360000000000241e+01 9.382739999999999725e+01
6.574500000000000455e+00 9.046041559999999038e+00 9.591530000000000200e+01 9.382789999999999964e+01
6.580343999999999305e+00 9.046976702400000292e+00 9.591310000000000002e+01 9.381270000000000664e+01
6.586187999999999931e+00 9.047765728799999962e+00 9.590720000000000312e+01 9.380910000000000082e+01
6.592031999999999670e+00 9.048700871199999440e+00 9.590840000000000032e+01 9.380989999999999895e+01
6.597876000000000296e+00 9.049577567199998285e+00 9.590800000000000125e+01 9.380960000000000321e+01
6.603720000000000034e+00 9.050512709599999539e+00 9.590989999999999327e+01 9.381100000000000705e+01
6.609564000000000661e+00 9.051389405599998383e+00 9.591039999999999566e+01 9.381109999999999616e+01
6.615407999999999511e+00 9.052324547999999638e+00 9.591230000000000189e+01 9.381260000000000332e+01
6.621252000000000137e+00 9.053201243999998482e+00 9.591299999999999670e+01 9.381279999999999575e+01
6.627095999999999876e+00 9.054107163199999420e+00 9.591479999999999961e+01 9.381430000000000291e+01
6.632940000000000502e+00 9.055013082399998581e+00 9.591559999999999775e+01 9.381459999999999866e+01
6.638783999999999352e+00 9.055889778400000978e+00 9.591740000000000066e+01 9.381600000000000250e+01
6.644627999999999979e+00 9.056766474399999822e+00 9.591830000000000211e+01 9.381629999999999825e+01
6.650471999999999717e+00 9.057672393599998983e+00 9.592010000000000502e+01 9.381780000000000541e+01
6.656316000000000344e+00 9.058549089599999604e+00 9.592109999999999559e+01 9.381810000000000116e+01
6.662160000000000082e+00 9.059425785600000225e+00 9.592270000000000607e+01 9.381950000000000500e+01
6.668004000000000708e+00 9.060302481599999069e+00 9.592379999999999995e+01 9.381990000000000407e+01
6.673847999999999558e+00 9.061179177599999690e+00 9.592549999999999955e+01 9.382129999999999370e+01
6.679692000000000185e+00 9.062026650399999994e+00 9.592659999999999343e+01 9.382170000000000698e+01
6.685535999999999923e+00 9.062903346399998838e+00 9.592820000000000391e+01 9.382309999999999661e+01
6.691380000000000550e+00 9.063780042399999459e+00 9.592929999999999779e+01 9.382349999999999568e+01
6.697223999999999400e+00 9.064627515199999763e+00 9.593099999999999739e+01 9.382489999999999952e+01
6.703068000000000026e+00 9.065504211199998608e+00 9.593210000000000548e+01 9.382529999999999859e+01
6.708911999999999765e+00 9.066351683999998912e+00 9.593370000000000175e+01 9.382670000000000243e+01
6.714756000000000391e+00 9.067199156799999216e+00 9.593489999999999895e+01 9.382710000000000150e+01
6.720600000000000129e+00 9.068046629599999520e+00 9.593649999999999523e+01 9.382859999999999445e+01
6.726444000000000756e+00 9.068952548799998681e+00 9.593899999999999295e+01 9.381709999999999638e+01
6.732287999999999606e+00 9.069712351999999811e+00 9.593930000000000291e+01 9.381459999999999866e+01
6.738132000000000232e+00 9.070589047999998655e+00 9.594010000000000105e+01 9.381440000000000623e+01
6.743975999999999971e+00 9.071436520799998959e+00 9.594140000000000157e+01 9.381489999999999441e+01
6.749820000000000597e+00 9.072283993599999263e+00 9.594249999999999545e+01 9.381529999999999347e+01
6.755663999999999447e+00 9.073131466399999567e+00 9.594410000000000593e+01 9.381629999999999825e+01
6.761508000000000962e+00 9.073978939199999871e+00 9.594530000000000314e+01 9.381680000000000064e+01
6.767351999999999812e+00 9.074826412000000175e+00 9.594689999999999941e+01 9.381789999999999452e+01
6.773196000000000438e+00 9.075673884800000479e+00 9.594809999999999661e+01 9.381829999999999359e+01
6.779040000000000177e+00 9.076492134399998690e+00 9.594979999999999620e+01 9.381950000000000500e+01
6.784884000000000803e+00 9.077339607199998994e+00 9.595099999999999341e+01 9.381990000000000407e+01
6.790727999999999653e+00 9.078157856799998982e+00 9.595269999999999300e+01 9.382110000000000127e+01
6.796572000000000280e+00 9.078976106399998969e+00 9.595399999999999352e+01 9.382150000000000034e+01
6.802416000000000018e+00 9.079794355999998956e+00 9.595560000000000400e+01 9.382269999999999754e+01
6.808260000000000645e+00 9.080612605599998943e+00 9.595690000000000452e+01 9.382309999999999661e+01
6.814103999999999495e+00 9.081430855199998931e+00 9.595850000000000080e+01 9.382439999999999714e+01
6.819948000000001009e+00 9.082249104799998918e+00 9.595980000000000132e+01 9.382479999999999620e+01
6.825791999999999859e+00 9.083067354400000681e+00 9.596150000000000091e+01 9.382599999999999341e+01
6.831636000000000486e+00 9.083856380800000352e+00 9.596160000000000423e+01 9.382640000000000668e+01
6.837480000000000224e+00 9.084674630399998563e+00 9.596189999999999998e+01 9.382769999999999300e+01
6.843324000000000851e+00 9.085492880000000326e+00 9.596189999999999998e+01 9.382810000000000628e+01
6.849167999999999701e+00 9.086281906399999997e+00 9.596219999999999573e+01 9.382930000000000348e+01
6.855012000000000327e+00 9.087070932799999667e+00 9.596210000000000662e+01 9.382970000000000255e+01
6.860856000000000066e+00 9.087889182399999655e+00 9.596240000000000236e+01 9.383100000000000307e+01
6.866700000000000692e+00 9.088678208799999325e+00 9.596229999999999905e+01 9.383140000000000214e+01
6.872543999999999542e+00 9.089759467199998610e+00 9.594929999999999382e+01 9.382649999999999579e+01
6.878388000000001057e+00 9.090402377600000250e+00 9.594530000000000314e+01 9.382309999999999661e+01
6.884231999999999907e+00 9.091249850400000554e+00 9.594660000000000366e+01 9.382380000000000564e+01
6.890076000000000533e+00 9.092009653599999908e+00 9.594670000000000698e+01 9.382330000000000325e+01
6.895920000000000272e+00 9.092827903199999895e+00 9.594859999999999900e+01 9.382450000000000045e+01
6.901764000000000898e+00 9.093587706399999249e+00 9.594920000000000471e+01 9.382450000000000045e+01
6.907607999999999748e+00 9.094376732799998919e+00 9.595109999999999673e+01 9.382580000000000098e+01
6.913452000000000375e+00 9.095165759199998590e+00 9.595199999999999818e+01 9.382590000000000430e+01
6.919296000000000113e+00 9.095954785599998260e+00 9.595380000000000109e+01 9.382729999999999393e+01
6.925140000000000740e+00 9.096714588799999390e+00 9.595480000000000587e+01 9.382739999999999725e+01
6.930983999999999590e+00 9.097503615199999061e+00 9.595650000000000546e+01 9.382869999999999777e+01
6.936828000000001104e+00 9.098263418399998415e+00 9.595759999999999934e+01 9.382890000000000441e+01
6.942671999999999954e+00 9.099023221599999545e+00 9.595929999999999893e+01 9.383020000000000493e+01
6.948516000000000581e+00 9.099783024800000675e+00 9.596040000000000703e+01 9.383039999999999736e+01
6.954360000000000319e+00 9.100542828000000029e+00 9.596200000000000330e+01 9.383159999999999457e+01
6.960204000000000946e+00 9.101302631199999382e+00 9.596320000000000050e+01 9.383190000000000452e+01
6.966047999999999796e+00 9.102062434399998736e+00 9.596479999999999677e+01 9.383310000000000173e+01
6.971892000000000422e+00 9.102793014399999549e+00 9.596599999999999397e+01 9.383339999999999748e+01
6.977736000000000161e+00 9.103552817600000679e+00 9.596760000000000446e+01 9.383459999999999468e+01
6.983580000000000787e+00 9.104312620800000033e+00 9.596880000000000166e+01 9.383490000000000464e+01
6.989424000000000525e+00 9.105043200799999070e+00 9.597039999999999793e+01 9.383610000000000184e+01
6.995268000000001152e+00 9.105803004000000200e+00 9.597159999999999513e+01 9.383639999999999759e+01
7.001112000000000002e+00 9.106533583999999237e+00 9.597320000000000562e+01 9.383759999999999479e+01
7.006956000000000628e+00 9.107293387199998591e+00 9.597440000000000282e+01 9.383790000000000475e+01
7.012800000000000367e+00 9.108023967199999404e+00 9.597599999999999909e+01 9.383910000000000196e+01
7.018644000000000993e+00 9.109046779199999833e+00 9.593519999999999470e+01 9.382769999999999300e+01
7.024487999999999843e+00 9.109689689599999696e+00 9.593240000000000123e+01 9.382569999999999766e+01
7.030332000000000470e+00 9.110449492799999049e+00 9.593309999999999604e+01 9.382529999999999859e+01
7.036176000000000208e+00 9.111150849599999546e+00 9.593349999999999511e+01 9.382580000000000098e+01
7.042020000000000834e+00 9.111910652800000676e+00 9.593479999999999563e+01 9.382599999999999341e+01
7.047864000000000573e+00 9.112641232799999713e+00 9.593590000000000373e+01 9.382699999999999818e+01
7.053708000000001199e+00 9.113371812800000527e+00 9.593720000000000425e+01 9.382720000000000482e+01
7.059552000000000049e+00 9.114102392799999564e+00 9.593840000000000146e+01 9.382829999999999870e+01
7.065396000000000676e+00 9.114832972800000377e+00 9.593959999999999866e+01 9.382859999999999445e+01
7.071240000000000414e+00 9.115563552799999414e+00 9.594089999999999918e+01 9.382959999999999923e+01
7.077084000000001041e+00 9.116264909599998134e+00 9.594209999999999638e+01 9.382989999999999498e+01
7.082927999999999891e+00 9.116995489599998947e+00 9.594350000000000023e+01 9.383100000000000307e+01
7.088772000000000517e+00 9.117696846399999444e+00 9.594469999999999743e+01 9.383129999999999882e+01
7.094616000000000255e+00 9.118427426400000257e+00 9.594599999999999795e+01 9.383240000000000691e+01
7.100460000000000882e+00 9.119128783200000754e+00 9.594719999999999516e+01 9.383270000000000266e+01
7.106304000000000620e+00 9.119830139999999474e+00 9.594859999999999900e+01 9.383379999999999654e+01
7.112148000000001247e+00 9.120531496799999971e+00 9.594979999999999620e+01 9.383410000000000650e+01
7.117992000000000097e+00 9.121232853599998691e+00 9.595120000000000005e+01 9.383520000000000039e+01
7.123836000000000723e+00 9.121934210399999188e+00 9.595229999999999393e+01 9.383549999999999613e+01
7.129680000000000462e+00 9.122635567199999684e+00 9.595369999999999777e+01 9.383660000000000423e+01
7.135524000000001088e+00 9.123336924000000181e+00 9.595489999999999498e+01 9.383689999999999998e+01
7.141367999999999938e+00 9.124038280800000678e+00 9.595629999999999882e+01 9.383799999999999386e+01
7.147212000000000565e+00 9.124739637599999398e+00 9.595749999999999602e+01 9.383830000000000382e+01
7.153056000000000303e+00 9.125411771199999578e+00 9.595889999999999986e+01 9.383939999999999770e+01
7.158900000000000929e+00 9.126113128000000074e+00 9.596009999999999707e+01 9.383969999999999345e+01
7.164744000000000668e+00 9.127077493599999869e+00 9.593110000000000070e+01 9.383320000000000505e+01
7.170588000000001294e+00 9.127661957599999099e+00 9.592910000000000537e+01 9.383010000000000161e+01
7.176432000000000144e+00 9.128363314399999595e+00 9.592969999999999686e+01 9.383069999999999311e+01
7.182276000000000771e+00 9.129035447999999775e+00 9.593009999999999593e+01 9.383029999999999404e+01
7.188120000000000509e+00 9.129736804800000272e+00 9.593129999999999313e+01 9.383129999999999882e+01
7.193964000000001136e+00 9.130408938400000451e+00 9.593229999999999791e+01 9.383129999999999882e+01
7.199807999999999986e+00 9.131110295199999172e+00 9.593349999999999511e+01 9.383240000000000691e+01
7.205652000000000612e+00 9.131782428799999352e+00 9.593460000000000321e+01 9.383259999999999934e+01
7.211496000000000350e+00 9.132454562399999531e+00 9.593580000000000041e+01 9.383369999999999322e+01
7.217340000000000977e+00 9.133126695999997935e+00 9.593699999999999761e+01 9.383379999999999654e+01
7.223184000000000715e+00 9.133828052800000208e+00 9.593810000000000571e+01 9.383490000000000464e+01
7.229028000000001342e+00 9.134470963200000071e+00 9.593930000000000291e+01 9.383509999999999707e+01
7.234872000000000192e+00 9.135143096800000251e+00 9.594050000000000011e+01 9.383620000000000516e+01
7.240716000000000818e+00 9.135815230400000431e+00 9.594169999999999732e+01 9.383629999999999427e+01
7.246560000000000556e+00 9.136487363999998834e+00 9.594289999999999452e+01 9.383740000000000236e+01
7.252404000000001183e+00 9.137159497599999014e+00 9.594410000000000593e+01 9.383759999999999479e+01
7.258248000000000033e+00 9.137802408000000653e+00 9.594530000000000314e+01 9.383870000000000289e+01
7.264092000000000660e+00 9.138474541600000833e+00 9.594650000000000034e+01 9.383889999999999532e+01
7.269936000000000398e+00 9.139117451999998920e+00 9.594769999999999754e+01 9.384000000000000341e+01
7.275780000000001024e+00 9.139760362400000560e+00 9.594899999999999807e+01 9.384019999999999584e+01
7.281624000000000763e+00 9.140432495999998963e+00 9.595010000000000616e+01 9.384130000000000393e+01
7.287468000000001389e+00 9.141075406400000603e+00 9.595140000000000668e+01 9.384149999999999636e+01
7.293312000000000239e+00 9.141718316799998689e+00 9.595260000000000389e+01 9.384260000000000446e+01
7.299156000000000866e+00 9.142361227200000329e+00 9.595380000000000109e+01 9.384279999999999688e+01
7.305000000000000604e+00 9.143004137599998415e+00 9.595499999999999829e+01 9.384390000000000498e+01
7.310843999999999454e+00 9.143910056799999353e+00 9.593510000000000559e+01 9.383870000000000289e+01
7.316688000000000081e+00 9.144465297599998266e+00 9.593359999999999843e+01 9.383650000000000091e+01
7.322531999999999819e+00 9.145108207999999905e+00 9.593389999999999418e+01 9.383620000000000516e+01
7.328376000000000445e+00 9.145751118399999768e+00 9.593449999999999989e+01 9.383660000000000423e+01
7.334220000000000184e+00 9.146394028799999631e+00 9.593540000000000134e+01 9.383679999999999666e+01
7.340064000000000810e+00 9.147036939199999495e+00 9.593649999999999523e+01 9.383759999999999479e+01
7.345907999999999660e+00 9.147679849599999358e+00 9.593739999999999668e+01 9.383780000000000143e+01
7.351752000000000287e+00 9.148322759999999221e+00 9.593869999999999720e+01 9.383870000000000289e+01
7.357596000000000025e+00 9.148965670400000860e+00 9.593959999999999866e+01 9.383889999999999532e+01
7.363440000000000651e+00 9.149579357600000407e+00 9.594089999999999918e+01 9.383979999999999677e+01
7.369283999999999502e+00 9.150222267999998493e+00 9.594180000000000064e+01 9.384000000000000341e+01
7.375128000000000128e+00 9.150835955199999816e+00 9.594310000000000116e+01 9.384099999999999397e+01
7.380971999999999866e+00 9.151449642399999362e+00 9.594400000000000261e+01 9.384120000000000061e+01
7.386816000000000493e+00 9.152092552799999225e+00 9.594540000000000646e+01 9.384220000000000539e+01
7.392660000000000231e+00 9.152706239999998772e+00 9.594629999999999370e+01 9.384239999999999782e+01
7.398504000000000858e+00 9.153319927200000095e+00 9.594759999999999422e+01 9.384329999999999927e+01
7.404347999999999708e+00 9.153933614399999641e+00 9.594849999999999568e+01 9.384359999999999502e+01
7.410192000000000334e+00 9.154547301599999187e+00 9.594989999999999952e+01 9.384449999999999648e+01
7.416036000000000072e+00 9.155160988800000510e+00 9.595080000000000098e+01 9.384470000000000312e+01
7.421880000000000699e+00 9.155774676000000056e+00 9.595210000000000150e+01 9.384569999999999368e+01
7.427723999999999549e+00 9.156388363199999603e+00 9.595310000000000628e+01 9.384590000000000032e+01
7.433568000000000175e+00 9.156972827200000609e+00 9.595440000000000680e+01 9.384690000000000509e+01
7.439411999999999914e+00 9.157586514400000155e+00 9.595529999999999404e+01 9.384709999999999752e+01
7.445256000000000540e+00 9.158200201599999701e+00 9.595669999999999789e+01 9.384810000000000230e+01
7.451100000000000279e+00 9.158784665600000707e+00 9.595759999999999934e+01 9.384829999999999472e+01
7.456944000000000905e+00 9.159690584799999868e+00 9.593980000000000530e+01 9.384380000000000166e+01
7.462787999999999755e+00 9.160216602399998465e+00 9.594050000000000011e+01 9.384109999999999729e+01
7.468632000000000382e+00 9.160801066399999470e+00 9.593999999999999773e+01 9.384139999999999304e+01
7.474476000000000120e+00 9.161414753599999017e+00 9.594119999999999493e+01 9.384099999999999397e+01
7.480320000000000746e+00 9.161999217600000023e+00 9.594129999999999825e+01 9.384189999999999543e+01
7.486163999999999596e+00 9.162612904799999569e+00 9.594280000000000541e+01 9.384189999999999543e+01
7.492008000000000223e+00 9.163197368799998799e+00 9.594320000000000448e+01 9.384290000000000020e+01
7.497851999999999961e+00 9.163811056000000121e+00 9.594469999999999743e+01 9.384290000000000020e+01
7.503696000000000588e+00 9.164395519999999351e+00 9.594519999999999982e+01 9.384390000000000498e+01
7.509540000000000326e+00 9.164979984000000357e+00 9.594670000000000698e+01 9.384399999999999409e+01
7.515384000000000952e+00 9.165564447999999587e+00 9.594729999999999848e+01 9.384489999999999554e+01
7.521227999999999803e+00 9.166148911999998816e+00 9.594880000000000564e+01 9.384499999999999886e+01
7.527072000000000429e+00 9.166733375999999822e+00 9.594939999999999714e+01 9.384600000000000364e+01
7.532916000000000167e+00 9.167317839999999052e+00 9.595080000000000098e+01 9.384610000000000696e+01
7.538760000000000794e+00 9.167902304000000058e+00 9.595149999999999579e+01 9.384699999999999420e+01
7.544603999999999644e+00 9.168486767999999287e+00 9.595289999999999964e+01 9.384720000000000084e+01
7.550448000000000270e+00 9.169042008799999977e+00 9.595359999999999445e+01 9.384810000000000230e+01
7.556292000000000009e+00 9.169626472799999206e+00 9.595489999999999498e+01 9.384829999999999472e+01
7.562136000000000635e+00 9.170181713599999895e+00 9.595579999999999643e+01 9.384919999999999618e+01
7.567980000000000373e+00 9.170766177599999125e+00 9.595699999999999363e+01 9.384929999999999950e+01
7.573824000000001000e+00 9.171350641600000131e+00 9.595789999999999509e+01 9.385030000000000427e+01
7.579667999999999850e+00 9.171905882399999044e+00 9.595910000000000650e+01 9.385039999999999338e+01
7.585512000000000477e+00 9.172461123199999733e+00 9.595999999999999375e+01 9.385129999999999484e+01
7.591356000000000215e+00 9.173045587199998963e+00 9.596120000000000516e+01 9.385150000000000148e+01
7.597200000000000841e+00 9.173600827999999652e+00 9.596210000000000662e+01 9.385240000000000293e+01
7.603043999999999691e+00 9.174448300799999956e+00 9.594419999999999504e+01 9.384720000000000084e+01
7.608888000000000318e+00 9.174945095200000011e+00 9.594419999999999504e+01 9.384539999999999793e+01
7.614732000000000056e+00 9.175500335999998924e+00 9.594419999999999504e+01 9.384489999999999554e+01
7.620576000000000683e+00 9.176026353599999297e+00 9.594490000000000407e+01 9.384529999999999461e+01
7.626420000000000421e+00 9.176581594399999986e+00 9.594530000000000314e+01 9.384539999999999793e+01
7.632264000000001047e+00 9.177136835199998899e+00 9.594629999999999370e+01 9.384610000000000696e+01
7.638107999999999898e+00 9.177692075999999588e+00 9.594689999999999941e+01 9.384619999999999607e+01
7.643952000000000524e+00 9.178247316800000277e+00 9.594809999999999661e+01 9.384699999999999420e+01
7.649796000000000262e+00 9.178802557599999190e+00 9.594870000000000232e+01 9.384720000000000084e+01
7.655640000000000889e+00 9.179328575199999563e+00 9.594989999999999952e+01 9.384799999999999898e+01
7.661483999999999739e+00 9.179883816000000252e+00 9.595059999999999434e+01 9.384810000000000230e+01
7.667328000000000365e+00 9.180439056799999165e+00 9.595180000000000575e+01 9.384900000000000375e+01
7.673172000000000104e+00 9.180965074399999537e+00 9.595250000000000057e+01 9.384910000000000707e+01
7.679016000000000730e+00 9.181520315200000226e+00 9.595369999999999777e+01 9.384990000000000521e+01
7.684860000000000468e+00 9.182046332799998822e+00 9.595440000000000680e+01 9.385009999999999764e+01
7.690704000000001095e+00 9.182572350399999195e+00 9.595560000000000400e+01 9.385089999999999577e+01
7.696547999999999945e+00 9.183127591199999884e+00 9.595629999999999882e+01 9.385110000000000241e+01
7.702392000000000571e+00 9.183653608800000256e+00 9.595749999999999602e+01 9.385190000000000055e+01
7.708236000000000310e+00 9.184179626399998853e+00 9.595829999999999416e+01 9.385209999999999297e+01
7.714080000000000936e+00 9.184705643999999225e+00 9.595950000000000557e+01 9.385290000000000532e+01
7.719923999999999786e+00 9.185260884799998138e+00 9.596020000000000039e+01 9.385309999999999775e+01
7.725768000000000413e+00 9.185786902400000287e+00 9.596139999999999759e+01 9.385389999999999588e+01
7.731612000000000151e+00 9.186312920000000659e+00 9.596219999999999573e+01 9.385410000000000252e+01
7.737456000000000778e+00 9.186838937599999255e+00 9.596339999999999293e+01 9.385490000000000066e+01
7.743300000000000516e+00 9.187364955199999628e+00 9.596410000000000196e+01 9.385509999999999309e+01
7.749144000000001142e+00 9.188095535199998665e+00 9.594679999999999609e+01 9.385389999999999588e+01
7.754987999999999992e+00 9.188563106400000180e+00 9.594599999999999795e+01 9.385139999999999816e+01
7.760832000000000619e+00 9.189089123999998776e+00 9.594599999999999795e+01 9.385169999999999391e+01
7.766676000000000357e+00 9.189615141599999149e+00 9.594650000000000034e+01 9.385120000000000573e+01
7.772520000000000984e+00 9.190141159199999521e+00 9.594719999999999516e+01 9.385200000000000387e+01
7.778363999999999834e+00 9.190667176799998117e+00 9.594790000000000418e+01 9.385190000000000055e+01
7.784208000000000460e+00 9.191193194399998490e+00 9.594880000000000564e+01 9.385280000000000200e+01
7.790052000000000199e+00 9.191719212000000638e+00 9.594960000000000377e+01 9.385280000000000200e+01
7.795896000000000825e+00 9.192216006399998918e+00 9.595050000000000523e+01 9.385360000000000014e+01
7.801740000000000563e+00 9.192742023999999290e+00 9.595140000000000668e+01 9.385360000000000014e+01
7.807584000000001190e+00 9.193238818399999346e+00 9.595229999999999393e+01 9.385450000000000159e+01
7.813428000000000040e+00 9.193764835999999718e+00 9.595319999999999538e+01 9.385450000000000159e+01
7.819272000000000666e+00 9.194261630399999774e+00 9.595409999999999684e+01 9.385540000000000305e+01
7.825116000000000405e+00 9.194787647999998370e+00 9.595499999999999829e+01 9.385540000000000305e+01
7.830960000000001031e+00 9.195284442400000202e+00 9.595600000000000307e+01 9.385630000000000450e+01
7.836803999999999881e+00 9.195781236800000258e+00 9.595680000000000121e+01 9.385630000000000450e+01
7.842648000000000508e+00 9.196307254400000630e+00 9.595780000000000598e+01 9.385720000000000596e+01
7.848492000000000246e+00 9.196804048800000686e+00 9.595860000000000412e+01 9.385720000000000596e+01
7.854336000000000872e+00 9.197300843199998965e+00 9.595959999999999468e+01 9.385809999999999320e+01
7.860180000000000611e+00 9.197797637599999021e+00 9.596040000000000703e+01 9.385809999999999320e+01
7.866024000000001237e+00 9.198294431999999077e+00 9.596150000000000091e+01 9.385899999999999466e+01
7.871868000000000087e+00 9.198791226399999132e+00 9.596229999999999905e+01 9.385899999999999466e+01
7.877712000000000714e+00 9.199288020799999188e+00 9.596330000000000382e+01 9.385989999999999611e+01
7.883556000000000452e+00 9.199784815199999244e+00 9.596380000000000621e+01 9.385989999999999611e+01
7.889400000000001079e+00 9.200281609599999300e+00 9.596399999999999864e+01 9.386079999999999757e+01
7.895243999999999929e+00 9.200982966399999796e+00 9.594840000000000657e+01 9.385909999999999798e+01
7.901088000000000555e+00 9.201421314399999218e+00 9.594780000000000086e+01 9.385750000000000171e+01
7.906932000000000293e+00 9.201918108799999274e+00 9.594759999999999422e+01 9.385699999999999932e+01
7.912776000000000920e+00 9.202385680000000789e+00 9.594830000000000325e+01 9.385720000000000596e+01
7.918620000000000658e+00 9.202882474399999069e+00 9.594859999999999900e+01 9.385720000000000596e+01
7.924464000000001285e+00 9.203379268799999124e+00 9.594970000000000709e+01 9.385779999999999745e+01
7.930308000000000135e+00 9.203876063199999180e+00 9.595010000000000616e+01 9.385790000000000077e+01
7.936152000000000761e+00 9.204343634399998919e+00 9.595130000000000337e+01 9.385859999999999559e+01
7.941996000000000500e+00 9.204840428799998975e+00 9.595180000000000575e+01 9.385869999999999891e+01
7.947840000000001126e+00 9.205307999999998714e+00 9.595289999999999964e+01 9.385939999999999372e+01
7.953683999999999976e+00 9.205804794399998769e+00 9.595340000000000202e+01 9.385949999999999704e+01
7.959528000000000603e+00 9.206272365600000285e+00 9.595459999999999923e+01 9.386020000000000607e+01
7.965372000000000341e+00 9.206739936800000024e+00 9.595510000000000161e+01 9.386029999999999518e+01
7.971216000000000967e+00 9.207236731200000079e+00 9.595629999999999882e+01 9.386100000000000421e+01
7.977060000000000706e+00 9.207704302399998042e+00 9.595680000000000121e+01 9.386109999999999332e+01
7.982904000000001332e+00 9.208171873599999557e+00 9.595799999999999841e+01 9.386180000000000234e+01
7.988748000000000182e+00 9.208639444799999296e+00 9.595850000000000080e+01 9.386190000000000566e+01
7.994592000000000809e+00 9.209107016000000812e+00 9.595959999999999468e+01 9.386260000000000048e+01
8.000436000000000547e+00 9.209574587199998774e+00 9.596020000000000039e+01 9.386270000000000380e+01
8.006280000000000285e+00 9.210042158400000289e+00 9.596139999999999759e+01 9.386350000000000193e+01
8.012124000000000024e+00 9.210509729600000028e+00 9.596200000000000330e+01 9.386360000000000525e+01
8.017968000000001538e+00 9.210977300799997991e+00 9.596229999999999905e+01 9.386430000000000007e+01
8.023812000000001277e+00 9.211444871999999506e+00 9.596210000000000662e+01 9.386440000000000339e+01
8.029656000000001015e+00 9.211912443199999245e+00 9.596240000000000236e+01 9.386509999999999820e+01
8.035500000000000753e+00 9.212350791199998667e+00 9.596229999999999905e+01 9.386520000000000152e+01
8.041344000000000491e+00 9.212993701600000307e+00 9.595109999999999673e+01 9.386589999999999634e+01
8.047188000000000230e+00 9.213402826399999412e+00 9.595019999999999527e+01 9.386369999999999436e+01
8.053031999999999968e+00 9.213870397599999151e+00 9.595040000000000191e+01 9.386379999999999768e+01
8.058875999999999706e+00 9.214337968799998890e+00 9.595069999999999766e+01 9.386339999999999861e+01
8.064719999999999445e+00 9.214776316800000089e+00 9.595140000000000668e+01 9.386400000000000432e+01
8.070564000000000959e+00 9.215243887999999828e+00 9.595210000000000150e+01 9.386390000000000100e+01
8.076408000000000698e+00 9.215711459199999567e+00 9.595279999999999632e+01 9.386459999999999582e+01
8.082252000000000436e+00 9.216149807200000765e+00 9.595350000000000534e+01 9.386459999999999582e+01
8.088096000000000174e+00 9.216617378399998728e+00 9.595440000000000680e+01 9.386530000000000484e+01
8.093939999999999912e+00 9.217055726399999926e+00 9.595510000000000161e+01 9.386530000000000484e+01
8.099783999999999651e+00 9.217523297599999665e+00 9.595589999999999975e+01 9.386599999999999966e+01
8.105628000000001165e+00 9.217961645600000864e+00 9.595659999999999457e+01 9.386599999999999966e+01
8.111471999999999127e+00 9.218399993600000286e+00 9.595749999999999602e+01 9.386669999999999447e+01
8.117316000000000642e+00 9.218838341599999708e+00 9.595820000000000505e+01 9.386669999999999447e+01
8.123160000000000380e+00 9.219276689599999131e+00 9.595910000000000650e+01 9.386750000000000682e+01
8.129004000000000119e+00 9.219744260799998870e+00 9.595969999999999800e+01 9.386750000000000682e+01
8.134847999999999857e+00 9.220182608799998292e+00 9.595980000000000132e+01 9.386820000000000164e+01
8.140692000000001372e+00 9.220620956799999490e+00 9.595980000000000132e+01 9.386820000000000164e+01
8.146535999999999333e+00 9.221059304800000689e+00 9.595990000000000464e+01 9.386889999999999645e+01
8.152380000000000848e+00 9.221497652800000111e+00 9.595990000000000464e+01 9.386889999999999645e+01
8.158224000000000586e+00 9.221906777599999216e+00 9.595999999999999375e+01 9.386969999999999459e+01
8.164068000000000325e+00 9.222345125600000415e+00 9.595999999999999375e+01 9.386969999999999459e+01
8.169912000000000063e+00 9.222783473599999837e+00 9.596009999999999707e+01 9.387040000000000362e+01
8.175755999999999801e+00 9.223221821599999259e+00 9.596009999999999707e+01 9.387040000000000362e+01
8.181599999999999540e+00 9.223660169600000458e+00 9.596020000000000039e+01 9.387109999999999843e+01
8.187444000000001054e+00 9.224273856800000004e+00 9.595250000000000057e+01 9.386960000000000548e+01
8.193288000000000793e+00 9.224624535200000253e+00 9.595210000000000150e+01 9.386799999999999500e+01
8.199132000000000531e+00 9.225062883199999675e+00 9.595189999999999486e+01 9.386750000000000682e+01
8.204976000000000269e+00 9.225501231199999097e+00 9.595260000000000389e+01 9.386769999999999925e+01
8.210820000000000007e+00 9.225939579199998519e+00 9.595279999999999632e+01 9.386769999999999925e+01
8.216663999999999746e+00 9.226348703999999401e+00 9.595380000000000109e+01 9.386820000000000164e+01
8.222508000000001260e+00 9.226787051999998823e+00 9.595420000000000016e+01 9.386820000000000164e+01
8.228351999999999222e+00 9.227225399999998245e+00 9.595520000000000493e+01 9.386879999999999313e+01
8.234196000000000737e+00 9.227634524799999127e+00 9.595560000000000400e+01 9.386879999999999313e+01
8.240040000000000475e+00 9.228072872799998549e+00 9.595659999999999457e+01 9.386939999999999884e+01
8.245884000000000214e+00 9.228481997599999431e+00 9.595709999999999695e+01 9.386950000000000216e+01
8.251727999999999952e+00 9.228891122400000313e+00 9.595749999999999602e+01 9.387009999999999366e+01
8.257572000000001466e+00 9.229329470399999735e+00 9.595730000000000359e+01 9.387019999999999698e+01
8.263415999999999428e+00 9.229738595199998841e+00 9.595759999999999934e+01 9.387080000000000268e+01
8.269260000000000943e+00 9.230147719999999723e+00 9.595740000000000691e+01 9.387080000000000268e+01
8.275104000000000681e+00 9.230556844799998828e+00 9.595770000000000266e+01 9.387149999999999750e+01
8.280948000000000420e+00 9.230965969599999710e+00 9.595749999999999602e+01 9.387149999999999750e+01
8.286792000000000158e+00 9.231375094400000592e+00 9.595770000000000266e+01 9.387210000000000321e+01
8.292635999999999896e+00 9.231784219199999697e+00 9.595759999999999934e+01 9.387220000000000653e+01
8.298479999999999634e+00 9.232193343999998802e+00 9.595780000000000598e+01 9.387279999999999802e+01
8.304324000000001149e+00 9.232602468799999684e+00 9.595759999999999934e+01 9.387290000000000134e+01
8.310168000000000887e+00 9.233011593600000566e+00 9.595789999999999509e+01 9.387350000000000705e+01
8.316012000000000626e+00 9.233420718399999672e+00 9.595770000000000266e+01 9.387350000000000705e+01
8.321856000000000364e+00 9.233829843199998777e+00 9.595789999999999509e+01 9.387420000000000186e+01
8.327700000000000102e+00 9.234238967999999659e+00 9.595780000000000598e+01 9.387420000000000186e+01
8.333543999999999841e+00 9.234794208799998572e+00 9.595489999999999498e+01 9.387560000000000571e+01
8.339388000000001355e+00 9.235144887199998820e+00 9.595420000000000016e+01 9.387359999999999616e+01
8.345231999999999317e+00 9.235554011999999702e+00 9.595430000000000348e+01 9.387359999999999616e+01
8.351076000000000832e+00 9.235933913600000267e+00 9.595459999999999923e+01 9.387319999999999709e+01
8.356920000000000570e+00 9.236343038399999372e+00 9.595520000000000493e+01 9.387369999999999948e+01
8.362764000000000308e+00 9.236752163200000254e+00 9.595560000000000400e+01 9.387359999999999616e+01
8.368608000000000047e+00 9.237161287999999359e+00 9.595560000000000400e+01 9.387420000000000186e+01
8.374452000000001561e+00 9.237541189599999925e+00 9.595560000000000400e+01 9.387420000000000186e+01
8.380295999999999523e+00 9.237950314399999030e+00 9.595560000000000400e+01 9.387479999999999336e+01
8.386140000000001038e+00 9.238330215999999595e+00 9.595560000000000400e+01 9.387470000000000425e+01
8.391984000000000776e+00 9.238739340799998701e+00 9.595560000000000400e+01 9.387539999999999907e+01
8.397828000000000515e+00 9.239119242399999266e+00 9.595560000000000400e+01 9.387529999999999575e+01
8.403672000000000253e+00 9.239499143999999831e+00 9.595569999999999311e+01 9.387600000000000477e+01
8.409515999999999991e+00 9.239908268800000712e+00 9.595560000000000400e+01 9.387600000000000477e+01
8.415359999999999729e+00 9.240288170399999501e+00 9.595569999999999311e+01 9.387659999999999627e+01
8.421204000000001244e+00 9.240668072000000066e+00 9.595569999999999311e+01 9.387659999999999627e+01
8.427048000000000982e+00 9.241047973599998855e+00 9.595569999999999311e+01 9.387720000000000198e+01
8.432892000000000721e+00 9.241427875199999420e+00 9.595569999999999311e+01 9.387720000000000198e+01
8.438736000000000459e+00 9.241807776799999985e+00 9.595569999999999311e+01 9.387779999999999347e+01
8.444580000000000197e+00 9.242216901600000867e+00 9.595569999999999311e+01 9.387779999999999347e+01
8.450423999999999936e+00 9.242596803199999655e+00 9.595579999999999643e+01 9.387839999999999918e+01
8.456268000000001450e+00 9.242976704799998444e+00 9.595579999999999643e+01 9.387839999999999918e+01
8.462111999999999412e+00 9.243327383199998692e+00 9.595579999999999643e+01 9.387900000000000489e+01
8.467956000000000927e+00 9.243707284799999258e+00 9.595579999999999643e+01 9.387900000000000489e+01
8.473800000000000665e+00 9.244087186399999823e+00 9.595579999999999643e+01 9.387959999999999638e+01
8.479644000000000403e+00 9.244613203999998419e+00 9.595480000000000587e+01 9.388110000000000355e+01
8.485488000000000142e+00 9.244934659200000127e+00 9.595380000000000109e+01 9.387969999999999970e+01
8.491332000000001656e+00 9.245314560800000692e+00 9.595289999999999964e+01 9.387909999999999400e+01
8.497175999999999618e+00 9.245694462399999480e+00 9.595279999999999632e+01 9.387930000000000064e+01
8.503020000000001133e+00 9.246074363999998269e+00 9.595239999999999725e+01 9.387919999999999732e+01
8.508864000000000871e+00 9.246454265600000610e+00 9.595260000000000389e+01 9.387959999999999638e+01
8.514708000000000609e+00 9.246834167199999399e+00 9.595229999999999393e+01 9.387959999999999638e+01
8.520552000000000348e+00 9.247214068799999964e+00 9.595250000000000057e+01 9.388009999999999877e+01
8.526396000000000086e+00 9.247564747200000213e+00 9.595229999999999393e+01 9.388009999999999877e+01
8.532239999999999824e+00 9.247944648799999001e+00 9.595239999999999725e+01 9.388060000000000116e+01
8.538084000000001339e+00 9.248324550399999566e+00 9.595220000000000482e+01 9.388060000000000116e+01
8.543928000000001077e+00 9.248675228799999815e+00 9.595239999999999725e+01 9.388110000000000355e+01
8.549772000000000816e+00 9.249055130399998603e+00 9.595220000000000482e+01 9.388120000000000687e+01
8.555616000000000554e+00 9.249405808799998852e+00 9.595239999999999725e+01 9.388169999999999504e+01
8.561460000000000292e+00 9.249756487199999100e+00 9.595220000000000482e+01 9.388169999999999504e+01
8.567304000000000030e+00 9.250136388799999665e+00 9.595239999999999725e+01 9.388219999999999743e+01
8.573148000000001545e+00 9.250487067199999913e+00 9.595220000000000482e+01 9.388230000000000075e+01
8.578991999999999507e+00 9.250837745600000162e+00 9.595239999999999725e+01 9.388280000000000314e+01
8.584836000000001022e+00 9.251217647199998950e+00 9.595229999999999393e+01 9.388280000000000314e+01
8.590680000000000760e+00 9.251568325599999199e+00 9.595239999999999725e+01 9.388330000000000553e+01
8.596524000000000498e+00 9.251919003999999447e+00 9.595229999999999393e+01 9.388339999999999463e+01
8.602368000000000237e+00 9.252269682399999695e+00 9.595239999999999725e+01 9.388389999999999702e+01
8.608212000000001751e+00 9.252620360799998167e+00 9.595220000000000482e+01 9.388389999999999702e+01
8.614055999999999713e+00 9.252971039200000192e+00 9.595239999999999725e+01 9.388439999999999941e+01
8.619900000000001228e+00 9.253321717600000440e+00 9.595220000000000482e+01 9.388450000000000273e+01
8.625744000000000966e+00 9.253818511999998719e+00 9.595279999999999632e+01 9.388460000000000605e+01
8.631588000000000704e+00 9.254139967199998651e+00 9.595180000000000575e+01 9.388290000000000646e+01
8.637432000000000443e+00 9.254490645599998899e+00 9.595120000000000005e+01 9.388290000000000646e+01
8.643276000000000181e+00 9.254841323999999148e+00 9.595090000000000430e+01 9.388249999999999318e+01
8.649119999999999919e+00 9.255192002399999396e+00 9.595059999999999434e+01 9.388290000000000646e+01
8.654964000000001434e+00 9.255542680799997868e+00 9.595059999999999434e+01 9.388280000000000314e+01
8.660808000000001172e+00 9.255893359199999892e+00 9.595050000000000523e+01 9.388330000000000553e+01
8.666652000000000911e+00 9.256244037600000141e+00 9.595050000000000523e+01 9.388320000000000221e+01
8.672496000000000649e+00 9.256594716000000389e+00 9.595040000000000191e+01 9.388370000000000459e+01
8.678340000000000387e+00 9.256945394400000637e+00 9.595050000000000523e+01 9.388370000000000459e+01
8.684184000000000125e+00 9.257296072799999109e+00 9.595040000000000191e+01 9.388420000000000698e+01
8.690028000000001640e+00 9.257646751199999358e+00 9.595040000000000191e+01 9.388420000000000698e+01
8.695871999999999602e+00 9.257968206399999289e+00 9.595040000000000191e+01 9.388469999999999516e+01
8.701716000000001117e+00 9.258318884799999537e+00 9.595040000000000191e+01 9.388469999999999516e+01
8.707560000000000855e+00 9.258640339999999469e+00 9.595029999999999859e+01 9.388519999999999754e+01
8.713404000000000593e+00 9.258991018399999717e+00 9.595040000000000191e+01 9.388519999999999754e+01
8.719248000000000332e+00 9.259341696799999966e+00 9.595029999999999859e+01 9.388569999999999993e+01
8.725092000000001846e+00 9.259663151999998121e+00 9.595029999999999859e+01 9.388569999999999993e+01
8.730935999999999808e+00 9.260013830399998369e+00 9.595029999999999859e+01 9.388620000000000232e+01
8.736780000000001323e+00 9.260335285600000077e+00 9.595029999999999859e+01 9.388620000000000232e+01
8.742624000000001061e+00 9.260656740800000009e+00 9.595029999999999859e+01 9.388670000000000471e+01
8.748468000000000799e+00 9.261007419200000257e+00 9.595029999999999859e+01 9.388670000000000471e+01
8.754312000000000538e+00 9.261328874400000188e+00 9.595029999999999859e+01 9.388720000000000709e+01
8.760156000000000276e+00 9.261650329599998344e+00 9.595029999999999859e+01 9.388720000000000709e+01
8.766000000000000014e+00 9.262001008000000368e+00 9.595019999999999527e+01 9.388769999999999527e+01
8.771843999999999753e+00 9.262439355999999790e+00 9.594840000000000657e+01 9.388890000000000668e+01
8.777688000000001267e+00 9.262731587999999405e+00 9.594750000000000512e+01 9.388769999999999527e+01
8.783531999999999229e+00 9.263053043199999337e+00 9.594670000000000698e+01 9.388710000000000377e+01
8.789376000000000744e+00 9.263403721599999585e+00 9.594650000000000034e+01 9.388720000000000709e+01
8.795220000000000482e+00 9.263725176799999517e+00 9.594620000000000459e+01 9.388710000000000377e+01
8.801064000000000220e+00 9.264046631999999448e+00 9.594620000000000459e+01 9.388750000000000284e+01
8.806907999999999959e+00 9.264397310399999697e+00 9.594599999999999795e+01 9.388739999999999952e+01
8.812751999999999697e+00 9.264718765599999628e+00 9.594610000000000127e+01 9.388779999999999859e+01
8.818595999999999435e+00 9.265040220799999560e+00 9.594589999999999463e+01 9.388779999999999859e+01
8.824440000000000950e+00 9.265361675999999491e+00 9.594599999999999795e+01 9.388830000000000098e+01
8.830284000000000688e+00 9.265683131199999423e+00 9.594580000000000553e+01 9.388819999999999766e+01
8.836128000000000426e+00 9.266004586399999354e+00 9.594589999999999463e+01 9.388870000000000005e+01
8.841972000000000165e+00 9.266326041599999286e+00 9.594580000000000553e+01 9.388870000000000005e+01
8.847815999999999903e+00 9.266647496799999217e+00 9.594580000000000553e+01 9.388920000000000243e+01
8.853659999999999641e+00 9.266968951999999149e+00 9.594570000000000221e+01 9.388909999999999911e+01
8.859504000000001156e+00 9.267290407199999080e+00 9.594580000000000553e+01 9.388960000000000150e+01
8.865347999999999118e+00 9.267611862400000788e+00 9.594570000000000221e+01 9.388960000000000150e+01
8.871192000000000633e+00 9.267904094399998627e+00 9.594570000000000221e+01 9.389010000000000389e+01
8.877036000000000371e+00 9.268225549600000335e+00 9.594559999999999889e+01 9.389010000000000389e+01
8.882880000000000109e+00 9.268547004800000266e+00 9.594570000000000221e+01 9.389050000000000296e+01
8.888723999999999847e+00 9.268868459999998421e+00 9.594559999999999889e+01 9.389050000000000296e+01
8.894568000000001362e+00 9.269160691999999813e+00 9.594559999999999889e+01 9.389100000000000534e+01
8.900411999999999324e+00 9.269482147199999744e+00 9.594549999999999557e+01 9.389100000000000534e+01
8.906256000000000839e+00 9.269774379199999359e+00 9.594559999999999889e+01 9.389140000000000441e+01
8.912100000000000577e+00 9.270095834400001067e+00 9.594549999999999557e+01 9.389140000000000441e+01
8.917944000000000315e+00 9.270504959199998396e+00 9.594650000000000034e+01 9.389430000000000121e+01
8.923788000000000054e+00 9.270767967999999470e+00 9.594559999999999889e+01 9.389260000000000161e+01
8.929631999999999792e+00 9.271089423199999402e+00 9.594499999999999318e+01 9.389260000000000161e+01
8.935475999999999530e+00 9.271381655200000793e+00 9.594469999999999743e+01 9.389220000000000255e+01
8.941320000000001045e+00 9.271703110399998948e+00 9.594440000000000168e+01 9.389249999999999829e+01
8.947164000000000783e+00 9.272024565599998880e+00 9.594440000000000168e+01 9.389239999999999498e+01
8.953008000000000521e+00 9.272346020800000588e+00 9.594419999999999504e+01 9.389279999999999404e+01
8.958852000000000260e+00 9.272638252799998426e+00 9.594429999999999836e+01 9.389270000000000493e+01
8.964695999999999998e+00 9.272959708000000134e+00 9.594410000000000593e+01 9.389319999999999311e+01
8.970539999999999736e+00 9.273251939999999749e+00 9.594419999999999504e+01 9.389310000000000400e+01
8.976384000000001251e+00 9.273544171999999364e+00 9.594400000000000261e+01 9.389360000000000639e+01
8.982227999999999213e+00 9.273865627199999295e+00 9.594410000000000593e+01 9.389350000000000307e+01
8.988072000000000727e+00 9.274157859200000686e+00 9.594400000000000261e+01 9.389400000000000546e+01
8.993916000000000466e+00 9.274450091199998525e+00 9.594400000000000261e+01 9.389390000000000214e+01
8.999760000000000204e+00 9.274742323199999916e+00 9.594389999999999930e+01 9.389440000000000452e+01
9.005603999999999942e+00 9.275034555199999531e+00 9.594389999999999930e+01 9.389430000000000121e+01
9.011448000000001457e+00 9.275326787199999146e+00 9.594379999999999598e+01 9.389480000000000359e+01
9.017291999999999419e+00 9.275648242399999077e+00 9.594389999999999930e+01 9.389470000000000027e+01
9.023136000000000934e+00 9.275940474400000468e+00 9.594379999999999598e+01 9.389520000000000266e+01
9.028980000000000672e+00 9.276232706400000083e+00 9.594379999999999598e+01 9.389509999999999934e+01
9.034824000000000410e+00 9.276524938399999698e+00 9.594370000000000687e+01 9.389560000000000173e+01
9.040668000000000148e+00 9.276817170399999313e+00 9.594370000000000687e+01 9.389549999999999841e+01
9.046511999999999887e+00 9.277109402399998928e+00 9.594360000000000355e+01 9.389600000000000080e+01
9.052355999999999625e+00 9.277372411200000002e+00 9.594370000000000687e+01 9.389600000000000080e+01
9.058200000000001140e+00 9.277664643199999617e+00 9.594360000000000355e+01 9.389639999999999986e+01
9.064044000000000878e+00 9.278073767999998722e+00 9.594339999999999691e+01 9.389809999999999945e+01
9.069888000000000616e+00 9.278307553599999480e+00 9.594259999999999877e+01 9.389700000000000557e+01
9.075732000000000355e+00 9.278629008799999411e+00 9.594190000000000396e+01 9.389639999999999986e+01
9.081576000000000093e+00 9.278892017600000486e+00 9.594169999999999732e+01 9.389650000000000318e+01
9.087419999999999831e+00 9.279213472800000417e+00 9.594140000000000157e+01 9.389639999999999986e+01
9.093264000000001346e+00 9.279505704800000032e+00 9.594140000000000157e+01 9.389669999999999561e+01
9.099107999999999308e+00 9.279797936799999647e+00 9.594119999999999493e+01 9.389660000000000650e+01
9.104952000000000822e+00 9.280060945599998945e+00 9.594119999999999493e+01 9.389700000000000557e+01
9.110796000000000561e+00 9.280353177600000336e+00 9.594110000000000582e+01 9.389690000000000225e+01
9.116640000000000299e+00 9.280645409599999951e+00 9.594110000000000582e+01 9.389730000000000132e+01
9.122484000000000037e+00 9.280937641599999566e+00 9.594100000000000250e+01 9.389730000000000132e+01
9.128328000000001552e+00 9.281200650400000640e+00 9.594100000000000250e+01 9.389770000000000039e+01
9.134171999999999514e+00 9.281492882399998479e+00 9.594089999999999918e+01 9.389759999999999707e+01
9.140016000000001029e+00 9.281755891199999553e+00 9.594089999999999918e+01 9.389809999999999945e+01
9.145860000000000767e+00 9.282048123200000944e+00 9.594079999999999586e+01 9.389799999999999613e+01
9.151704000000000505e+00 9.282311132000000242e+00 9.594079999999999586e+01 9.389839999999999520e+01
9.157548000000000243e+00 9.282603363999999857e+00 9.594070000000000675e+01 9.389839999999999520e+01
9.163391999999999982e+00 9.282866372799999155e+00 9.594070000000000675e+01 9.389879999999999427e+01
9.169235999999999720e+00 9.283158604799998770e+00 9.594060000000000343e+01 9.389879999999999427e+01
9.175080000000001235e+00 9.283421613599999844e+00 9.594070000000000675e+01 9.389919999999999334e+01
9.180924000000000973e+00 9.283713845599999459e+00 9.594060000000000343e+01 9.389910000000000423e+01
9.186768000000000711e+00 9.283976854399998757e+00 9.594060000000000343e+01 9.389960000000000662e+01
9.192612000000000450e+00 9.284239863199999832e+00 9.594050000000000011e+01 9.389950000000000330e+01
9.198456000000000188e+00 9.284532095199999446e+00 9.594050000000000011e+01 9.389990000000000236e+01
9.204299999999999926e+00 9.284795103999998744e+00 9.594039999999999679e+01 9.389990000000000236e+01
9.210144000000001441e+00 9.285145782400000769e+00 9.593909999999999627e+01 9.390399999999999636e+01
9.215987999999999403e+00 9.285379567999999750e+00 9.593840000000000146e+01 9.390250000000000341e+01
9.221832000000000917e+00 9.285671799999999365e+00 9.593770000000000664e+01 9.390240000000000009e+01
9.227676000000000656e+00 9.285934808800000440e+00 9.593750000000000000e+01 9.390200000000000102e+01
9.233520000000000394e+00 9.286227040800000054e+00 9.593710000000000093e+01 9.390229999999999677e+01
9.239364000000000132e+00 9.286490049599999352e+00 9.593710000000000093e+01 9.390210000000000434e+01
9.245208000000001647e+00 9.286753058399998650e+00 9.593689999999999429e+01 9.390250000000000341e+01
9.251051999999999609e+00 9.287045290400000042e+00 9.593699999999999761e+01 9.390229999999999677e+01
9.256896000000001123e+00 9.287308299199999340e+00 9.593680000000000518e+01 9.390279999999999916e+01
9.262740000000000862e+00 9.287571308000000414e+00 9.593680000000000518e+01 9.390260000000000673e+01
9.268584000000000600e+00 9.287834316799999712e+00 9.593670000000000186e+01 9.390309999999999491e+01
9.274428000000000338e+00 9.288097325599999010e+00 9.593670000000000186e+01 9.390300000000000580e+01
9.280272000000000077e+00 9.288360334400000085e+00 9.593659999999999854e+01 9.390340000000000487e+01
9.286115999999999815e+00 9.288623343199999383e+00 9.593659999999999854e+01 9.390330000000000155e+01
9.291960000000001330e+00 9.288886351999998681e+00 9.593649999999999523e+01 9.390370000000000061e+01
9.297804000000001068e+00 9.289149360799999755e+00 9.593649999999999523e+01 9.390359999999999729e+01
9.303648000000000806e+00 9.289412369599999053e+00 9.593640000000000612e+01 9.390409999999999968e+01
9.309492000000000544e+00 9.289646155199999811e+00 9.593640000000000612e+01 9.390399999999999636e+01
9.315336000000000283e+00 9.289909163999999109e+00 9.593630000000000280e+01 9.390439999999999543e+01
9.321180000000000021e+00 9.290172172800000183e+00 9.593630000000000280e+01 9.390430000000000632e+01
9.327024000000001536e+00 9.290435181599999481e+00 9.593619999999999948e+01 9.390470000000000539e+01
9.332867999999999498e+00 9.290698190399998779e+00 9.593630000000000280e+01 9.390460000000000207e+01
9.338712000000001012e+00 9.290931975999999537e+00 9.593609999999999616e+01 9.390510000000000446e+01
9.344556000000000751e+00 9.291194984800000611e+00 9.593619999999999948e+01 9.390500000000000114e+01
9.350400000000000489e+00 9.291457993599999909e+00 9.593600000000000705e+01 9.390540000000000020e+01
9.356244000000000227e+00 9.291779448799999841e+00 9.593640000000000612e+01 9.390840000000000032e+01
9.362088000000001742e+00 9.292013234399998822e+00 9.593569999999999709e+01 9.390739999999999554e+01
9.367931999999999704e+00 9.292276243199998120e+00 9.593510000000000559e+01 9.390680000000000405e+01
9.373776000000001218e+00 9.292510028799998878e+00 9.593479999999999563e+01 9.390680000000000405e+01
9.379620000000000957e+00 9.292773037599999952e+00 9.593460000000000321e+01 9.390670000000000073e+01
9.385464000000000695e+00 9.293036046399999250e+00 9.593449999999999989e+01 9.390689999999999316e+01
9.391308000000000433e+00 9.293299055199998548e+00 9.593439999999999657e+01 9.390680000000000405e+01
9.397152000000000172e+00 9.293562063999999623e+00 9.593429999999999325e+01 9.390720000000000312e+01
9.402995999999999910e+00 9.293795849599998604e+00 9.593420000000000414e+01 9.390709999999999980e+01
9.408840000000001424e+00 9.294058858399999679e+00 9.593420000000000414e+01 9.390739999999999554e+01
9.414684000000001163e+00 9.294292644000000436e+00 9.593410000000000082e+01 9.390739999999999554e+01
9.420528000000000901e+00 9.294555652799999734e+00 9.593410000000000082e+01 9.390770000000000550e+01
9.426372000000000639e+00 9.294789438400000492e+00 9.593399999999999750e+01 9.390770000000000550e+01
9.432216000000000378e+00 9.295023223999999473e+00 9.593399999999999750e+01 9.390800000000000125e+01
9.438060000000000116e+00 9.295286232799998771e+00 9.593389999999999418e+01 9.390789999999999793e+01
9.443904000000001631e+00 9.295520018399999529e+00 9.593389999999999418e+01 9.390829999999999700e+01
9.449747999999999593e+00 9.295753804000000287e+00 9.593380000000000507e+01 9.390819999999999368e+01
9.455592000000001107e+00 9.296016812799999585e+00 9.593380000000000507e+01 9.390860000000000696e+01
9.461436000000000845e+00 9.296250598400000342e+00 9.593370000000000175e+01 9.390850000000000364e+01
9.467280000000000584e+00 9.296484383999999324e+00 9.593370000000000175e+01 9.390890000000000271e+01
9.473124000000000322e+00 9.296718169600000081e+00 9.593359999999999843e+01 9.390879999999999939e+01
9.478968000000001837e+00 9.296951955199999063e+00 9.593359999999999843e+01 9.390919999999999845e+01
9.484811999999999799e+00 9.297214964000000137e+00 9.593349999999999511e+01 9.390909999999999513e+01
9.490656000000001313e+00 9.297448749600000895e+00 9.593349999999999511e+01 9.390949999999999420e+01
9.496500000000001052e+00 9.297682535199999876e+00 9.593340000000000600e+01 9.390940000000000509e+01
9.502343999999999014e+00 9.298003990399999807e+00 9.593269999999999698e+01 9.391280000000000427e+01
9.508188000000000528e+00 9.298208552799998472e+00 9.593210000000000548e+01 9.391140000000000043e+01
9.514032000000000266e+00 9.298442338399999230e+00 9.593139999999999645e+01 9.391129999999999711e+01
9.519876000000000005e+00 9.298676123999999987e+00 9.593120000000000402e+01 9.391089999999999804e+01
9.525719999999999743e+00 9.298939132799999285e+00 9.593089999999999407e+01 9.391119999999999379e+01
9.531564000000001258e+00 9.299172918400000043e+00 9.593089999999999407e+01 9.391100000000000136e+01
9.537407999999999220e+00 9.299406703999999024e+00 9.593070000000000164e+01 9.391129999999999711e+01
9.543252000000000734e+00 9.299640489599999782e+00 9.593070000000000164e+01 9.391119999999999379e+01
9.549096000000000473e+00 9.299874275200000540e+00 9.593059999999999832e+01 9.391150000000000375e+01
9.554940000000000211e+00 9.300108060799999521e+00 9.593059999999999832e+01 9.391140000000000043e+01
9.560783999999999949e+00 9.300341846399998502e+00 9.593040000000000589e+01 9.391179999999999950e+01
9.566627999999999687e+00 9.300575631999999260e+00 9.593049999999999500e+01 9.391169999999999618e+01
9.572471999999999426e+00 9.300809417600000018e+00 9.593030000000000257e+01 9.391200000000000614e+01
9.578316000000000940e+00 9.301043203199998999e+00 9.593040000000000589e+01 9.391190000000000282e+01
9.584160000000000679e+00 9.301276988799999756e+00 9.593019999999999925e+01 9.391230000000000189e+01
9.590004000000000417e+00 9.301481551199998421e+00 9.593030000000000257e+01 9.391219999999999857e+01
9.595848000000000155e+00 9.301715336799999179e+00 9.593009999999999593e+01 9.391259999999999764e+01
9.601691999999999894e+00 9.301949122399999936e+00 9.593009999999999593e+01 9.391249999999999432e+01
9.607535999999999632e+00 9.302182908000000694e+00 9.593000000000000682e+01 9.391280000000000427e+01
9.613380000000001147e+00 9.302387470399999359e+00 9.593000000000000682e+01 9.391270000000000095e+01
9.619223999999999108e+00 9.302621256000000116e+00 9.592990000000000350e+01 9.391310000000000002e+01
9.625068000000000623e+00 9.302855041599999097e+00 9.592990000000000350e+01 9.391299999999999670e+01
9.630912000000000361e+00 9.303059603999999538e+00 9.592980000000000018e+01 9.391339999999999577e+01
9.636756000000000100e+00 9.303293389600000296e+00 9.592980000000000018e+01 9.391330000000000666e+01
9.642599999999999838e+00 9.303497951999998961e+00 9.592969999999999686e+01 9.391370000000000573e+01
9.648444000000001353e+00 9.303819407200000668e+00 9.592980000000000018e+01 9.391530000000000200e+01
9.654287999999999315e+00 9.303994746400000793e+00 9.592919999999999447e+01 9.391440000000000055e+01
9.660132000000000829e+00 9.304228531999997998e+00 9.592870000000000630e+01 9.391389999999999816e+01
9.665976000000000568e+00 9.304462317599998755e+00 9.592839999999999634e+01 9.391389999999999816e+01
9.671820000000000306e+00 9.304696103199999513e+00 9.592820000000000391e+01 9.391370000000000573e+01
9.677664000000000044e+00 9.304900665599999954e+00 9.592810000000000059e+01 9.391400000000000148e+01
9.683508000000001559e+00 9.305134451199998935e+00 9.592789999999999395e+01 9.391379999999999484e+01
9.689351999999999521e+00 9.305368236799999693e+00 9.592789999999999395e+01 9.391410000000000480e+01
9.695196000000001035e+00 9.305572799200000134e+00 9.592780000000000484e+01 9.391400000000000148e+01
9.701040000000000774e+00 9.305806584800000891e+00 9.592780000000000484e+01 9.391440000000000055e+01
9.706884000000000512e+00 9.306011147199999556e+00 9.592759999999999820e+01 9.391429999999999723e+01
9.712728000000000250e+00 9.306244932800000313e+00 9.592759999999999820e+01 9.391459999999999297e+01
9.718571999999999989e+00 9.306449495199998978e+00 9.592749999999999488e+01 9.391450000000000387e+01
9.724415999999999727e+00 9.306654057599999419e+00 9.592749999999999488e+01 9.391479999999999961e+01
9.730260000000001241e+00 9.306887843199998400e+00 9.592740000000000578e+01 9.391469999999999629e+01
9.736103999999999203e+00 9.307092405600000617e+00 9.592740000000000578e+01 9.391509999999999536e+01
9.741948000000000718e+00 9.307296967999999282e+00 9.592730000000000246e+01 9.391500000000000625e+01
9.747792000000000456e+00 9.307501530399997947e+00 9.592730000000000246e+01 9.391530000000000200e+01
9.753636000000000195e+00 9.307735315999998704e+00 9.592719999999999914e+01 9.391519999999999868e+01
9.759479999999999933e+00 9.307939878399999145e+00 9.592709999999999582e+01 9.391559999999999775e+01
9.765324000000001448e+00 9.308144440799999586e+00 9.592709999999999582e+01 9.391549999999999443e+01
9.771167999999999410e+00 9.308349003199998251e+00 9.592700000000000671e+01 9.391580000000000439e+01
9.777012000000000924e+00 9.308553565600000468e+00 9.592700000000000671e+01 9.391570000000000107e+01
9.782856000000000662e+00 9.308787351199999449e+00 9.592690000000000339e+01 9.391610000000000014e+01
9.788700000000000401e+00 9.308991913599999890e+00 9.592690000000000339e+01 9.391599999999999682e+01
9.794544000000000139e+00 9.309254922399999188e+00 9.592579999999999529e+01 9.391949999999999932e+01
9.800388000000001654e+00 9.309430261599999312e+00 9.592539999999999623e+01 9.391819999999999879e+01
9.806231999999999616e+00 9.309634823999999753e+00 9.592480000000000473e+01 9.391809999999999548e+01
9.812076000000001130e+00 9.309868609599998734e+00 9.592459999999999809e+01 9.391769999999999641e+01
9.817920000000000869e+00 9.310073171999999175e+00 9.592430000000000234e+01 9.391790000000000305e+01
9.823764000000000607e+00 9.310277734399999616e+00 9.592430000000000234e+01 9.391769999999999641e+01
9.829608000000000345e+00 9.310511519999998598e+00 9.592409999999999570e+01 9.391809999999999548e+01
9.835452000000000083e+00 9.310716082399999038e+00 9.592409999999999570e+01 9.391790000000000305e+01
9.841295999999999822e+00 9.310920644799999479e+00 9.592390000000000327e+01 9.391819999999999879e+01
9.847140000000001336e+00 9.311125207199999920e+00 9.592390000000000327e+01 9.391809999999999548e+01
9.852983999999999298e+00 9.311329769600000361e+00 9.592379999999999995e+01 9.391840000000000543e+01
9.858828000000000813e+00 9.311534331999999026e+00 9.592379999999999995e+01 9.391830000000000211e+01
9.864672000000000551e+00 9.311738894399999467e+00 9.592359999999999332e+01 9.391859999999999786e+01
9.870516000000000290e+00 9.311943456799999908e+00 9.592369999999999663e+01 9.391849999999999454e+01
9.876360000000000028e+00 9.312118796000000032e+00 9.592350000000000421e+01 9.391880000000000450e+01
9.882204000000001543e+00 9.312323358399998696e+00 9.592359999999999332e+01 9.391870000000000118e+01
9.888047999999999504e+00 9.312527920799999137e+00 9.592340000000000089e+01 9.391910000000000025e+01
9.893892000000001019e+00 9.312732483199999578e+00 9.592340000000000089e+01 9.391889999999999361e+01
9.899736000000000757e+00 9.312937045600000019e+00 9.592329999999999757e+01 9.391930000000000689e+01
9.905580000000000496e+00 9.313112384800000143e+00 9.592329999999999757e+01 9.391920000000000357e+01
9.911424000000000234e+00 9.313316947199998808e+00 9.592319999999999425e+01 9.391949999999999932e+01
9.917268000000001749e+00 9.313521509599999249e+00 9.592319999999999425e+01 9.391939999999999600e+01
9.923111999999999711e+00 9.313726071999999689e+00 9.592300000000000182e+01 9.391970000000000596e+01
9.928956000000001225e+00 9.313901411199999814e+00 9.592310000000000514e+01 9.391960000000000264e+01
9.934800000000000963e+00 9.314105973599998478e+00 9.592289999999999850e+01 9.391989999999999839e+01
9.940644000000000702e+00 9.314368982399999553e+00 9.592130000000000223e+01 9.392279999999999518e+01
9.946488000000000440e+00 9.314515098399999360e+00 9.592079999999999984e+01 9.392199999999999704e+01
9.952332000000000178e+00 9.314719660799999801e+00 9.592029999999999745e+01 9.392140000000000555e+01
9.958175999999999917e+00 9.314924223200000242e+00 9.592010000000000502e+01 9.392140000000000555e+01
9.964020000000001431e+00 9.315128785599998906e+00 9.591979999999999507e+01 9.392119999999999891e+01
9.969864000000001170e+00 9.315333347999999347e+00 9.591970000000000596e+01 9.392149999999999466e+01
9.975708000000000908e+00 9.315537910399999788e+00 9.591960000000000264e+01 9.392130000000000223e+01
9.981552000000000646e+00 9.315742472799998453e+00 9.591949999999999932e+01 9.392159999999999798e+01
9.987396000000000384e+00 9.315917811999998577e+00 9.591939999999999600e+01 9.392149999999999466e+01
9.993240000000000123e+00 9.316122374400000794e+00 9.591939999999999600e+01 9.392180000000000462e+01
9.999084000000001637e+00 9.316297713600000918e+00 9.591930000000000689e+01 9.392170000000000130e+01
1.000492799999999960e+01 9.316502275999999583e+00 9.591920000000000357e+01 9.392189999999999372e+01
1.001077200000000111e+01 9.316706838399998247e+00 9.591910000000000025e+01 9.392180000000000462e+01
1.001661600000000085e+01 9.316882177599998371e+00 9.591910000000000025e+01 9.392210000000000036e+01
1.002246000000000059e+01 9.317057516800000272e+00 9.591899999999999693e+01 9.392199999999999704e+01
1.002830400000000033e+01 9.317262079199998936e+00 9.591899999999999693e+01 9.392230000000000700e+01
1.003414800000000184e+01 9.317437418399999061e+00 9.591889999999999361e+01 9.392220000000000368e+01
1.003999199999999981e+01 9.317641980799999502e+00 9.591880000000000450e+01 9.392249999999999943e+01
1.004583600000000132e+01 9.317817319999999626e+00 9.591880000000000450e+01 9.392239999999999611e+01
1.005168000000000106e+01 9.318021882400000067e+00 9.591870000000000118e+01 9.392270000000000607e+01
1.005752400000000080e+01 9.318197221600000191e+00 9.591859999999999786e+01 9.392260000000000275e+01
1.006336800000000054e+01 9.318372560800000315e+00 9.591859999999999786e+01 9.392289999999999850e+01
1.006921200000000027e+01 9.318577123199998979e+00 9.591849999999999454e+01 9.392279999999999518e+01
1.007505600000000001e+01 9.318752462399999104e+00 9.591849999999999454e+01 9.392310000000000514e+01
1.008090000000000153e+01 9.318927801599999228e+00 9.591840000000000543e+01 9.392300000000000182e+01
1.008674400000000126e+01 9.319190810399998526e+00 9.591819999999999879e+01 9.392709999999999582e+01
1.009258800000000100e+01 9.319336926400000110e+00 9.591790000000000305e+01 9.392579999999999529e+01
1.009843200000000074e+01 9.319512265600000234e+00 9.591729999999999734e+01 9.392570000000000618e+01
1.010427600000000048e+01 9.319716827999998898e+00 9.591719999999999402e+01 9.392529999999999291e+01
1.011012000000000022e+01 9.319892167199999022e+00 9.591679999999999495e+01 9.392549999999999955e+01
1.011596400000000173e+01 9.320096729599999463e+00 9.591679999999999495e+01 9.392529999999999291e+01
1.012180799999999969e+01 9.320272068799999587e+00 9.591660000000000252e+01 9.392560000000000286e+01
1.012765200000000121e+01 9.320447407999999712e+00 9.591660000000000252e+01 9.392539999999999623e+01
1.013349600000000095e+01 9.320651970399998376e+00 9.591639999999999588e+01 9.392570000000000618e+01
1.013934000000000069e+01 9.320827309599998500e+00 9.591649999999999920e+01 9.392560000000000286e+01
1.014518400000000042e+01 9.321002648799998624e+00 9.591630000000000678e+01 9.392589999999999861e+01
1.015102800000000194e+01 9.321177987999998749e+00 9.591630000000000678e+01 9.392570000000000618e+01
1.015687199999999990e+01 9.321382550399999189e+00 9.591620000000000346e+01 9.392610000000000525e+01
1.016271600000000142e+01 9.321557889599999314e+00 9.591620000000000346e+01 9.392589999999999861e+01
1.016856000000000115e+01 9.321733228799999438e+00 9.591599999999999682e+01 9.392619999999999436e+01
1.017440400000000089e+01 9.321908567999999562e+00 9.591610000000000014e+01 9.392610000000000525e+01
1.018024800000000063e+01 9.322083907199999686e+00 9.591589999999999350e+01 9.392640000000000100e+01
1.018609200000000037e+01 9.322259246399999810e+00 9.591589999999999350e+01 9.392629999999999768e+01
1.019193600000000011e+01 9.322434585599999934e+00 9.591580000000000439e+01 9.392659999999999343e+01
1.019778000000000162e+01 9.322609924800000059e+00 9.591580000000000439e+01 9.392650000000000432e+01
1.020362400000000136e+01 9.322785264000000183e+00 9.591559999999999775e+01 9.392680000000000007e+01
1.020946800000000110e+01 9.322960603199998530e+00 9.591570000000000107e+01 9.392659999999999343e+01
1.021531200000000084e+01 9.323135942399998655e+00 9.591549999999999443e+01 9.392700000000000671e+01
1.022115600000000057e+01 9.323311281599998779e+00 9.591559999999999775e+01 9.392680000000000007e+01
1.022700000000000031e+01 9.323486620799998903e+00 9.591540000000000532e+01 9.392709999999999582e+01
1.023284400000000005e+01 9.323720406399999661e+00 9.591400000000000148e+01 9.392980000000000018e+01
1.023868799999999979e+01 9.323837299199999151e+00 9.591360000000000241e+01 9.392910000000000537e+01
1.024453199999999953e+01 9.324041861599999592e+00 9.591310000000000002e+01 9.392849999999999966e+01
1.025037600000000104e+01 9.324217200799999716e+00 9.591289999999999338e+01 9.392860000000000298e+01
1.025622000000000078e+01 9.324392539999999840e+00 9.591270000000000095e+01 9.392829999999999302e+01
1.026206400000000052e+01 9.324567879199999965e+00 9.591259999999999764e+01 9.392849999999999966e+01
1.026790800000000026e+01 9.324743218400000089e+00 9.591240000000000521e+01 9.392839999999999634e+01
1.027375200000000000e+01 9.324918557600000213e+00 9.591240000000000521e+01 9.392860000000000298e+01
1.027959599999999973e+01 9.325093896800000337e+00 9.591230000000000189e+01 9.392849999999999966e+01
1.028544000000000125e+01 9.325269236000000461e+00 9.591219999999999857e+01 9.392879999999999541e+01
1.029128399999999921e+01 9.325444575199998809e+00 9.591209999999999525e+01 9.392860000000000298e+01
1.029712800000000072e+01 9.325619914399998933e+00 9.591209999999999525e+01 9.392889999999999873e+01
1.030297200000000046e+01 9.325766030400000517e+00 9.591200000000000614e+01 9.392879999999999541e+01
1.030881600000000020e+01 9.325941369600000641e+00 9.591190000000000282e+01 9.392910000000000537e+01
1.031465999999999994e+01 9.326116708799998989e+00 9.591190000000000282e+01 9.392900000000000205e+01
1.032050400000000145e+01 9.326292047999999113e+00 9.591179999999999950e+01 9.392919999999999447e+01
1.032634799999999942e+01 9.326438164000000697e+00 9.591169999999999618e+01 9.392910000000000537e+01
1.033219200000000093e+01 9.326613503200000821e+00 9.591169999999999618e+01 9.392940000000000111e+01
1.033803600000000067e+01 9.326788842400000945e+00 9.591160000000000707e+01 9.392929999999999779e+01
1.034388000000000041e+01 9.326934958399998976e+00 9.591150000000000375e+01 9.392959999999999354e+01
1.034972400000000015e+01 9.327110297599999100e+00 9.591150000000000375e+01 9.392940000000000111e+01
1.035556799999999988e+01 9.327285636799999224e+00 9.591140000000000043e+01 9.392969999999999686e+01
1.036141199999999962e+01 9.327431752799999032e+00 9.591140000000000043e+01 9.392959999999999354e+01
1.036725600000000114e+01 9.327607091999999156e+00 9.591129999999999711e+01 9.392990000000000350e+01
1.037310000000000088e+01 9.327782431199999280e+00 9.591119999999999379e+01 9.392980000000000018e+01
1.037894400000000061e+01 9.327986993599999721e+00 9.591039999999999566e+01 9.393359999999999843e+01
1.038478800000000035e+01 9.328133109599999528e+00 9.591009999999999991e+01 9.393250000000000455e+01
1.039063200000000009e+01 9.328308448799999653e+00 9.590959999999999752e+01 9.393240000000000123e+01
1.039647599999999983e+01 9.328454564799999460e+00 9.590949999999999420e+01 9.393200000000000216e+01
1.040232000000000134e+01 9.328629903999999584e+00 9.590909999999999513e+01 9.393219999999999459e+01
1.040816399999999931e+01 9.328805243199999708e+00 9.590909999999999513e+01 9.393200000000000216e+01
1.041400800000000082e+01 9.328980582399999832e+00 9.590890000000000271e+01 9.393219999999999459e+01
1.041985200000000056e+01 9.329126698399999640e+00 9.590890000000000271e+01 9.393200000000000216e+01
1.042569600000000030e+01 9.329302037599999764e+00 9.590869999999999607e+01 9.393229999999999791e+01
1.043154000000000003e+01 9.329477376799999888e+00 9.590879999999999939e+01 9.393210000000000548e+01
1.043738400000000155e+01 9.329623492799999696e+00 9.590860000000000696e+01 9.393240000000000123e+01
1.044322799999999951e+01 9.329798831999999820e+00 9.590860000000000696e+01 9.393229999999999791e+01
1.044907200000000103e+01 9.329944947999999627e+00 9.590840000000000032e+01 9.393259999999999366e+01
1.045491600000000076e+01 9.330120287199999751e+00 9.590850000000000364e+01 9.393240000000000123e+01
1.046076000000000050e+01 9.330266403199999559e+00 9.590829999999999700e+01 9.393269999999999698e+01
1.046660400000000024e+01 9.330412519199999366e+00 9.590840000000000032e+01 9.393259999999999366e+01
1.047244799999999998e+01 9.330587858399999490e+00 9.590819999999999368e+01 9.393290000000000362e+01
1.047829199999999972e+01 9.330733974399999298e+00 9.590819999999999368e+01 9.393269999999999698e+01
1.048413600000000123e+01 9.330909313599999422e+00 9.590810000000000457e+01 9.393300000000000693e+01
1.048998000000000097e+01 9.331055429599999229e+00 9.590810000000000457e+01 9.393290000000000362e+01
1.049582400000000071e+01 9.331201545599999037e+00 9.590789999999999793e+01 9.393309999999999604e+01
1.050166800000000045e+01 9.331376884799999161e+00 9.590800000000000125e+01 9.393300000000000693e+01
1.050751200000000019e+01 9.331523000800000744e+00 9.590779999999999461e+01 9.393330000000000268e+01
1.051335599999999992e+01 9.331669116799998775e+00 9.590789999999999793e+01 9.393319999999999936e+01
1.051920000000000144e+01 9.331815232799998583e+00 9.590770000000000550e+01 9.393340000000000600e+01
1.052504399999999940e+01 9.332019795199999024e+00 9.590720000000000312e+01 9.393659999999999854e+01
1.053088800000000091e+01 9.332165911199998831e+00 9.590680000000000405e+01 9.393590000000000373e+01
1.053673200000000065e+01 9.332312027200000415e+00 9.590640000000000498e+01 9.393540000000000134e+01
1.054257600000000039e+01 9.332487366400000539e+00 9.590609999999999502e+01 9.393540000000000134e+01
1.054842000000000013e+01 9.332633482400000347e+00 9.590590000000000259e+01 9.393519999999999470e+01
1.055426400000000164e+01 9.332808821600000471e+00 9.590579999999999927e+01 9.393540000000000134e+01
1.056010799999999961e+01 9.332954937599998502e+00 9.590569999999999595e+01 9.393519999999999470e+01
1.056595200000000112e+01 9.333101053600000085e+00 9.590560000000000684e+01 9.393540000000000134e+01
1.057179600000000086e+01 9.333276392800000210e+00 9.590550000000000352e+01 9.393529999999999802e+01
1.057764000000000060e+01 9.333422508800000017e+00 9.590540000000000020e+01 9.393550000000000466e+01
1.058348400000000034e+01 9.333568624799998048e+00 9.590540000000000020e+01 9.393540000000000134e+01
1.058932800000000007e+01 9.333714740799999632e+00 9.590529999999999688e+01 9.393569999999999709e+01
1.059517199999999981e+01 9.333890079999999756e+00 9.590519999999999357e+01 9.393550000000000466e+01
1.060101600000000133e+01 9.334036195999999563e+00 9.590519999999999357e+01 9.393580000000000041e+01
1.060686000000000107e+01 9.334182312000001147e+00 9.590510000000000446e+01 9.393569999999999709e+01
1.061270400000000080e+01 9.334328427999999178e+00 9.590500000000000114e+01 9.393590000000000373e+01
1.061854800000000054e+01 9.334474543999998986e+00 9.590500000000000114e+01 9.393580000000000041e+01
1.062439200000000028e+01 9.334620660000000569e+00 9.590489999999999782e+01 9.393600000000000705e+01
1.063023600000000002e+01 9.334766775999998600e+00 9.590489999999999782e+01 9.393590000000000373e+01
1.063608000000000153e+01 9.334912892000000184e+00 9.590479999999999450e+01 9.393619999999999948e+01
1.064192399999999950e+01 9.335059007999999992e+00 9.590479999999999450e+01 9.393609999999999616e+01
1.064776800000000101e+01 9.335205123999998023e+00 9.590470000000000539e+01 9.393630000000000280e+01
1.065361200000000075e+01 9.335351239999999606e+00 9.590460000000000207e+01 9.393619999999999948e+01
1.065945600000000049e+01 9.335497355999999414e+00 9.590460000000000207e+01 9.393640000000000612e+01
1.066530000000000022e+01 9.335643472000000997e+00 9.590449999999999875e+01 9.393630000000000280e+01
1.067114400000000174e+01 9.335848034399999662e+00 9.590349999999999397e+01 9.394029999999999347e+01
1.067698799999999970e+01 9.335964927199999153e+00 9.590340000000000487e+01 9.393919999999999959e+01
1.068283200000000122e+01 9.336111043199998960e+00 9.590279999999999916e+01 9.393909999999999627e+01
1.068867600000000095e+01 9.336257159200000544e+00 9.590269999999999584e+01 9.393869999999999720e+01
1.069452000000000069e+01 9.336403275199998575e+00 9.590229999999999677e+01 9.393880000000000052e+01
1.070036400000000043e+01 9.336549391200000159e+00 9.590240000000000009e+01 9.393859999999999388e+01
1.070620800000000017e+01 9.336695507199999966e+00 9.590210000000000434e+01 9.393880000000000052e+01
1.071205199999999991e+01 9.336841623199999773e+00 9.590219999999999345e+01 9.393869999999999720e+01
1.071789600000000142e+01 9.336987739199999581e+00 9.590200000000000102e+01 9.393890000000000384e+01
1.072374000000000116e+01 9.337133855199999388e+00 9.590200000000000102e+01 9.393869999999999720e+01
1.072958400000000090e+01 9.337279971200000972e+00 9.590179999999999438e+01 9.393899999999999295e+01
1.073542800000000064e+01 9.337426087199999003e+00 9.590189999999999770e+01 9.393890000000000384e+01
1.074127200000000038e+01 9.337572203199998810e+00 9.590170000000000528e+01 9.393909999999999627e+01
1.074711600000000011e+01 9.337718319200000394e+00 9.590179999999999438e+01 9.393899999999999295e+01
1.075296000000000163e+01 9.337864435199998425e+00 9.590160000000000196e+01 9.393919999999999959e+01
1.075880399999999959e+01 9.338010551200000009e+00 9.590160000000000196e+01 9.393909999999999627e+01
1.076464800000000110e+01 9.338127443999999500e+00 9.590139999999999532e+01 9.393930000000000291e+01
1.077049200000000084e+01 9.338273559999999307e+00 9.590149999999999864e+01 9.393919999999999959e+01
1.077633600000000058e+01 9.338419675999999114e+00 9.590130000000000621e+01 9.393949999999999534e+01
1.078218000000000032e+01 9.338565792000000698e+00 9.590139999999999532e+01 9.393930000000000291e+01
1.078802400000000183e+01 9.338682684800000189e+00 9.590120000000000289e+01 9.393959999999999866e+01
1.079386799999999980e+01 9.338828800799999996e+00 9.590130000000000621e+01 9.393940000000000623e+01
1.079971200000000131e+01 9.338974916799999804e+00 9.590109999999999957e+01 9.393970000000000198e+01
1.080555600000000105e+01 9.339091809599999294e+00 9.590109999999999957e+01 9.393959999999999866e+01
1.081140000000000079e+01 9.339237925599999102e+00 9.590099999999999625e+01 9.393980000000000530e+01
1.081724400000000053e+01 9.339413264799999226e+00 9.589990000000000236e+01 9.394259999999999877e+01
1.082308800000000026e+01 9.339530157600000493e+00 9.589960000000000662e+01 9.394199999999999307e+01
1.082893200000000000e+01 9.339676273599998524e+00 9.589919999999999334e+01 9.394150000000000489e+01
1.083477600000000152e+01 9.339822389600000108e+00 9.589900000000000091e+01 9.394140000000000157e+01
1.084062000000000126e+01 9.339968505599999915e+00 9.589879999999999427e+01 9.394119999999999493e+01
1.084646400000000099e+01 9.340114621599999722e+00 9.589870000000000516e+01 9.394140000000000157e+01
1.085230800000000073e+01 9.340260737599999530e+00 9.589860000000000184e+01 9.394119999999999493e+01
1.085815200000000047e+01 9.340377630400000797e+00 9.589849999999999852e+01 9.394140000000000157e+01
1.086399600000000021e+01 9.340523746399998828e+00 9.589839999999999520e+01 9.394129999999999825e+01
1.086984000000000172e+01 9.340669862400000412e+00 9.589830000000000609e+01 9.394150000000000489e+01
1.087568399999999968e+01 9.340786755199998126e+00 9.589830000000000609e+01 9.394140000000000157e+01
1.088152800000000120e+01 9.340932871199999710e+00 9.589820000000000277e+01 9.394159999999999400e+01
1.088737200000000094e+01 9.341078987199999517e+00 9.589820000000000277e+01 9.394150000000000489e+01
1.089321600000000068e+01 9.341195879999999008e+00 9.589809999999999945e+01 9.394169999999999732e+01
1.089906000000000041e+01 9.341341996000000591e+00 9.589799999999999613e+01 9.394159999999999400e+01
1.090490400000000193e+01 9.341458888800000082e+00 9.589790000000000703e+01 9.394180000000000064e+01
1.091074799999999989e+01 9.341605004799999890e+00 9.589790000000000703e+01 9.394169999999999732e+01
1.091659200000000141e+01 9.341721897599999380e+00 9.589780000000000371e+01 9.394190000000000396e+01
1.092243600000000114e+01 9.341868013599999188e+00 9.589780000000000371e+01 9.394180000000000064e+01
1.092828000000000088e+01 9.341984906399998678e+00 9.589770000000000039e+01 9.394199999999999307e+01
1.093412400000000062e+01 9.342131022400000262e+00 9.589770000000000039e+01 9.394190000000000396e+01
1.093996800000000036e+01 9.342247915199999753e+00 9.589759999999999707e+01 9.394209999999999638e+01
1.094581200000000010e+01 9.342394031199999560e+00 9.589759999999999707e+01 9.394199999999999307e+01
1.095165600000000161e+01 9.342510923999999051e+00 9.589749999999999375e+01 9.394219999999999970e+01
1.095750000000000135e+01 9.342627816800000318e+00 9.589740000000000464e+01 9.394209999999999638e+01
1.096334399999999931e+01 9.342803156000000442e+00 9.589639999999999986e+01 9.394599999999999795e+01
1.096918800000000083e+01 9.342920048799999932e+00 9.589629999999999654e+01 9.394499999999999318e+01
1.097503200000000056e+01 9.343036941599999423e+00 9.589579999999999416e+01 9.394490000000000407e+01
1.098087600000000030e+01 9.343183057599999231e+00 9.589570000000000505e+01 9.394450000000000500e+01
1.098672000000000004e+01 9.343329173599999038e+00 9.589539999999999509e+01 9.394469999999999743e+01
1.099256399999999978e+01 9.343446066399998529e+00 9.589539999999999509e+01 9.394440000000000168e+01
1.099840799999999952e+01 9.343592182400000112e+00 9.589509999999999934e+01 9.394459999999999411e+01
1.100425200000000103e+01 9.343709075199999603e+00 9.589520000000000266e+01 9.394450000000000500e+01
1.101009600000000077e+01 9.343855191199999410e+00 9.589499999999999602e+01 9.394469999999999743e+01
1.101594000000000051e+01 9.343972083999998901e+00 9.589509999999999934e+01 9.394450000000000500e+01
1.102178400000000025e+01 9.344118199999998708e+00 9.589490000000000691e+01 9.394480000000000075e+01
1.102762799999999999e+01 9.344235092799998199e+00 9.589490000000000691e+01 9.394459999999999411e+01
1.103347199999999972e+01 9.344351985599999466e+00 9.589470000000000027e+01 9.394480000000000075e+01
1.103931600000000124e+01 9.344498101599999274e+00 9.589480000000000359e+01 9.394469999999999743e+01
1.104515999999999920e+01 9.344614994400000541e+00 9.589459999999999695e+01 9.394490000000000407e+01
1.105100400000000072e+01 9.344731887200000031e+00 9.589470000000000027e+01 9.394480000000000075e+01
1.105684800000000045e+01 9.344848779999999522e+00 9.589449999999999363e+01 9.394499999999999318e+01
1.106269200000000019e+01 9.344994895999999329e+00 9.589449999999999363e+01 9.394490000000000407e+01
1.106853599999999993e+01 9.345111788800000596e+00 9.589440000000000452e+01 9.394509999999999650e+01
1.107438000000000144e+01 9.345228681600000087e+00 9.589440000000000452e+01 9.394499999999999318e+01
1.108022399999999941e+01 9.345345574399999578e+00 9.589430000000000121e+01 9.394519999999999982e+01
1.108606800000000092e+01 9.345491690399999385e+00 9.589430000000000121e+01 9.394509999999999650e+01
1.109191200000000066e+01 9.345608583199998876e+00 9.589409999999999457e+01 9.394530000000000314e+01
1.109775600000000040e+01 9.345725476000000143e+00 9.589419999999999789e+01 9.394519999999999982e+01
1.110360000000000014e+01 9.345842368799999633e+00 9.589400000000000546e+01 9.394540000000000646e+01
1.110944399999999987e+01 9.345988484799999441e+00 9.589289999999999736e+01 9.394870000000000232e+01
1.111528799999999961e+01 9.346076154400000391e+00 9.589270000000000493e+01 9.394819999999999993e+01
1.112113200000000113e+01 9.346222270400000198e+00 9.589230000000000587e+01 9.394769999999999754e+01
1.112697600000000087e+01 9.346339163199999689e+00 9.589209999999999923e+01 9.394769999999999754e+01
1.113282000000000060e+01 9.346485279199999496e+00 9.589190000000000680e+01 9.394740000000000180e+01
1.113866400000000034e+01 9.346602171999998987e+00 9.589180000000000348e+01 9.394759999999999422e+01
1.114450800000000008e+01 9.346748288000000571e+00 9.589170000000000016e+01 9.394740000000000180e+01
1.115035199999999982e+01 9.346865180800000061e+00 9.589159999999999684e+01 9.394759999999999422e+01
1.115619600000000133e+01 9.346982073599999552e+00 9.589149999999999352e+01 9.394740000000000180e+01
1.116203999999999930e+01 9.347098966400000819e+00 9.589149999999999352e+01 9.394759999999999422e+01
1.116788400000000081e+01 9.347215859199998533e+00 9.589140000000000441e+01 9.394750000000000512e+01
1.117372800000000055e+01 9.347332751999998024e+00 9.589130000000000109e+01 9.394769999999999754e+01
1.117957200000000029e+01 9.347478867999999608e+00 9.589130000000000109e+01 9.394759999999999422e+01
1.118541600000000003e+01 9.347595760799999098e+00 9.589119999999999777e+01 9.394780000000000086e+01
1.119126000000000154e+01 9.347712653600000365e+00 9.589119999999999777e+01 9.394769999999999754e+01
1.119710399999999950e+01 9.347829546399999856e+00 9.589109999999999445e+01 9.394790000000000418e+01
1.120294800000000102e+01 9.347946439200001123e+00 9.589100000000000534e+01 9.394780000000000086e+01
1.120879200000000075e+01 9.348063331999998837e+00 9.589100000000000534e+01 9.394790000000000418e+01
1.121463600000000049e+01 9.348180224799998328e+00 9.589090000000000202e+01 9.394780000000000086e+01
1.122048000000000023e+01 9.348297117599999595e+00 9.589079999999999870e+01 9.394799999999999329e+01
1.122632399999999997e+01 9.348414010399999086e+00 9.589079999999999870e+01 9.394790000000000418e+01
1.123216799999999971e+01 9.348530903199998576e+00 9.589069999999999538e+01 9.394809999999999661e+01
1.123801200000000122e+01 9.348647795999999843e+00 9.589069999999999538e+01 9.394799999999999329e+01
1.124385600000000096e+01 9.348764688799999334e+00 9.589060000000000628e+01 9.394819999999999993e+01
1.124970000000000070e+01 9.348881581599998825e+00 9.589060000000000628e+01 9.394809999999999661e+01
1.125554400000000044e+01 9.349027697599998632e+00 9.588930000000000575e+01 9.395109999999999673e+01
1.126138800000000018e+01 9.349115367199999582e+00 9.588930000000000575e+01 9.395029999999999859e+01
1.126723199999999991e+01 9.349232259999999073e+00 9.588880000000000337e+01 9.395010000000000616e+01
1.127307600000000143e+01 9.349349152800000340e+00 9.588870000000000005e+01 9.394979999999999620e+01
1.127891999999999939e+01 9.349466045599999831e+00 9.588840000000000430e+01 9.394989999999999952e+01
1.128476400000000091e+01 9.349582938400001098e+00 9.588849999999999341e+01 9.394970000000000709e+01
1.129060800000000064e+01 9.349699831199998812e+00 9.588819999999999766e+01 9.394989999999999952e+01
1.129645200000000038e+01 9.349816723999998302e+00 9.588830000000000098e+01 9.394970000000000709e+01
1.130229600000000012e+01 9.349933616799999569e+00 9.588809999999999434e+01 9.394989999999999952e+01
1.130814000000000163e+01 9.350050509599999060e+00 9.588809999999999434e+01 9.394970000000000709e+01
1.131398399999999960e+01 9.350167402399998551e+00 9.588790000000000191e+01 9.395000000000000284e+01
1.131982800000000111e+01 9.350284295199999818e+00 9.588800000000000523e+01 9.394979999999999620e+01
1.132567200000000085e+01 9.350401187999999308e+00 9.588779999999999859e+01 9.395000000000000284e+01
1.133151600000000059e+01 9.350518080799998799e+00 9.588790000000000191e+01 9.394989999999999952e+01
1.133736000000000033e+01 9.350634973600000066e+00 9.588769999999999527e+01 9.395010000000000616e+01
1.134320400000000006e+01 9.350722643199999240e+00 9.588779999999999859e+01 9.395000000000000284e+01
1.134904799999999980e+01 9.350839535999998731e+00 9.588760000000000616e+01 9.395019999999999527e+01
1.135489200000000132e+01 9.350956428799999998e+00 9.588760000000000616e+01 9.395000000000000284e+01
1.136073600000000106e+01 9.351073321599999488e+00 9.588750000000000284e+01 9.395029999999999859e+01
1.136658000000000079e+01 9.351190214399998979e+00 9.588750000000000284e+01 9.395010000000000616e+01
1.137242400000000053e+01 9.351277883999998153e+00 9.588739999999999952e+01 9.395029999999999859e+01
1.137826800000000027e+01 9.351394776799999420e+00 9.588739999999999952e+01 9.395019999999999527e+01
1.138411200000000001e+01 9.351511669599998910e+00 9.588720000000000709e+01 9.395040000000000191e+01
1.138995600000000152e+01 9.351628562399998401e+00 9.588729999999999620e+01 9.395029999999999859e+01
1.139579999999999949e+01 9.351716231999999351e+00 9.588710000000000377e+01 9.395050000000000523e+01
1.140164400000000100e+01 9.351862347999999159e+00 9.588569999999999993e+01 9.395399999999999352e+01
1.140748800000000074e+01 9.351950017600000109e+00 9.588559999999999661e+01 9.395350000000000534e+01
1.141333200000000048e+01 9.352066910399999600e+00 9.588519999999999754e+01 9.395310000000000628e+01
1.141917600000000022e+01 9.352183803199999090e+00 9.588500000000000512e+01 9.395300000000000296e+01
1.142502000000000173e+01 9.352300695999998581e+00 9.588490000000000180e+01 9.395279999999999632e+01
1.143086399999999969e+01 9.352417588799999848e+00 9.588479999999999848e+01 9.395289999999999964e+01
1.143670800000000121e+01 9.352534481599999339e+00 9.588469999999999516e+01 9.395279999999999632e+01
1.144255200000000094e+01 9.352622151200000289e+00 9.588460000000000605e+01 9.395289999999999964e+01
1.144839600000000068e+01 9.352739043999999780e+00 9.588450000000000273e+01 9.395279999999999632e+01
1.145424000000000042e+01 9.352855936799999270e+00 9.588439999999999941e+01 9.395300000000000296e+01
1.146008400000000016e+01 9.352972829599998761e+00 9.588439999999999941e+01 9.395289999999999964e+01
1.146592799999999990e+01 9.353060499199999711e+00 9.588429999999999609e+01 9.395300000000000296e+01
1.147177200000000141e+01 9.353177391999999202e+00 9.588429999999999609e+01 9.395289999999999964e+01
1.147761600000000115e+01 9.353294284800000469e+00 9.588420000000000698e+01 9.395310000000000628e+01
1.148346000000000089e+01 9.353381954399999643e+00 9.588420000000000698e+01 9.395300000000000296e+01
1.148930400000000063e+01 9.353498847199999133e+00 9.588410000000000366e+01 9.395310000000000628e+01
1.149514800000000037e+01 9.353615739999998624e+00 9.588410000000000366e+01 9.395300000000000296e+01
1.150099200000000010e+01 9.353703409599999574e+00 9.588400000000000034e+01 9.395319999999999538e+01
1.150683600000000162e+01 9.353820302399999065e+00 9.588389999999999702e+01 9.395310000000000628e+01
1.151267999999999958e+01 9.353907972000000015e+00 9.588379999999999370e+01 9.395329999999999870e+01
1.151852400000000110e+01 9.354024864799999506e+00 9.588379999999999370e+01 9.395319999999999538e+01
1.152436800000000083e+01 9.354112534399998680e+00 9.588370000000000459e+01 9.395340000000000202e+01
1.153021200000000057e+01 9.354229427199999947e+00 9.588370000000000459e+01 9.395329999999999870e+01
1.153605600000000031e+01 9.354317096800000897e+00 9.588360000000000127e+01 9.395340000000000202e+01
1.154190000000000182e+01 9.354433989600000388e+00 9.588360000000000127e+01 9.395329999999999870e+01
1.154774399999999979e+01 9.354550882399998102e+00 9.588249999999999318e+01 9.395640000000000214e+01
1.155358800000000130e+01 9.354638551999999052e+00 9.588249999999999318e+01 9.395560000000000400e+01
1.155943200000000104e+01 9.354755444800000319e+00 9.588200000000000500e+01 9.395550000000000068e+01
1.156527600000000078e+01 9.354872337599999810e+00 9.588200000000000500e+01 9.395510000000000161e+01
1.157112000000000052e+01 9.354989230399999300e+00 9.588160000000000593e+01 9.395520000000000493e+01
1.157696400000000203e+01 9.355076899999998474e+00 9.588169999999999504e+01 9.395499999999999829e+01
1.158280799999999999e+01 9.355193792799999741e+00 9.588150000000000261e+01 9.395520000000000493e+01
1.158865200000000151e+01 9.355310685599999232e+00 9.588160000000000593e+01 9.395499999999999829e+01
1.159449600000000125e+01 9.355398355199998406e+00 9.588129999999999598e+01 9.395520000000000493e+01
1.160034000000000098e+01 9.355515247999999673e+00 9.588139999999999930e+01 9.395510000000000161e+01
1.160618400000000072e+01 9.355602917600000623e+00 9.588120000000000687e+01 9.395520000000000493e+01
1.161202800000000046e+01 9.355719810400000114e+00 9.588129999999999598e+01 9.395510000000000161e+01
1.161787200000000020e+01 9.355807479999999288e+00 9.588110000000000355e+01 9.395529999999999404e+01
1.162371600000000171e+01 9.355924372799998778e+00 9.588120000000000687e+01 9.395520000000000493e+01
1.162955999999999968e+01 9.356012042399999729e+00 9.588100000000000023e+01 9.395539999999999736e+01
1.163540400000000119e+01 9.356128935199999219e+00 9.588110000000000355e+01 9.395520000000000493e+01
1.164124800000000093e+01 9.356216604800000169e+00 9.588089999999999691e+01 9.395539999999999736e+01
1.164709200000000067e+01 9.356333497599999660e+00 9.588089999999999691e+01 9.395529999999999404e+01
1.165293600000000040e+01 9.356421167199998834e+00 9.588079999999999359e+01 9.395550000000000068e+01
1.165878000000000192e+01 9.356508836799999784e+00 9.588079999999999359e+01 9.395539999999999736e+01
1.166462399999999988e+01 9.356625729599999275e+00 9.588070000000000448e+01 9.395550000000000068e+01
1.167046800000000140e+01 9.356713399199998449e+00 9.588070000000000448e+01 9.395539999999999736e+01
1.167631200000000113e+01 9.356801068799999399e+00 9.588060000000000116e+01 9.395560000000000400e+01
1.168215600000000087e+01 9.356917961599998890e+00 9.588060000000000116e+01 9.395550000000000068e+01
1.168800000000000061e+01 9.357005631199999840e+00 9.588049999999999784e+01 9.395569999999999311e+01
1.169384400000000035e+01 9.357122523999999331e+00 9.587919999999999732e+01 9.395730000000000359e+01
1.169968800000000009e+01 9.357180970399999964e+00 9.587900000000000489e+01 9.395659999999999457e+01
1.170553200000000160e+01 9.357268639999999138e+00 9.587869999999999493e+01 9.395619999999999550e+01
1.171137600000000134e+01 9.357356309600000088e+00 9.587850000000000250e+01 9.395619999999999550e+01
1.171721999999999930e+01 9.357473202399999579e+00 9.587829999999999586e+01 9.395600000000000307e+01
1.172306399999999904e+01 9.357560871999998753e+00 9.587820000000000675e+01 9.395610000000000639e+01
1.172890800000000056e+01 9.357677764800000020e+00 9.587810000000000343e+01 9.395600000000000307e+01
1.173475200000000029e+01 9.357765434399999194e+00 9.587810000000000343e+01 9.395610000000000639e+01
1.174059600000000003e+01 9.357882327199998684e+00 9.587800000000000011e+01 9.395600000000000307e+01
1.174643999999999977e+01 9.357969996799999635e+00 9.587789999999999679e+01 9.395610000000000639e+01
1.175228400000000129e+01 9.358057666399998809e+00 9.587789999999999679e+01 9.395600000000000307e+01
1.175812800000000102e+01 9.358145335999999759e+00 9.587779999999999347e+01 9.395619999999999550e+01
1.176397200000000076e+01 9.358262228799999249e+00 9.587779999999999347e+01 9.395610000000000639e+01
1.176981599999999872e+01 9.358349898400000200e+00 9.587770000000000437e+01 9.395619999999999550e+01
1.177566000000000201e+01 9.358437567999999374e+00 9.587770000000000437e+01 9.395610000000000639e+01
1.178150399999999998e+01 9.358525237600000324e+00 9.587760000000000105e+01 9.395629999999999882e+01
1.178734799999999971e+01 9.358612907199999498e+00 9.587760000000000105e+01 9.395619999999999550e+01
1.179319199999999945e+01 9.358700576800000448e+00 9.587749999999999773e+01 9.395629999999999882e+01
1.179903600000000097e+01 9.358817469599999939e+00 9.587749999999999773e+01 9.395629999999999882e+01
1.180488000000000071e+01 9.358905139199999113e+00 9.587739999999999441e+01 9.395640000000000214e+01
1.181072400000000044e+01 9.358992808800000063e+00 9.587739999999999441e+01 9.395629999999999882e+01
1.181656800000000018e+01 9.359080478399999237e+00 9.587730000000000530e+01 9.395650000000000546e+01
1.182241200000000170e+01 9.359168148000000187e+00 9.587730000000000530e+01 9.395640000000000214e+01
1.182825600000000144e+01 9.359255817599999361e+00 9.587720000000000198e+01 9.395650000000000546e+01
1.183409999999999940e+01 9.359343487199998535e+00 9.587720000000000198e+01 9.395640000000000214e+01
1.183994399999999914e+01 9.359343487199998535e+00 9.587560000000000571e+01 9.396229999999999905e+01
1.184578800000000065e+01 9.359431156799999485e+00 9.587560000000000571e+01 9.395950000000000557e+01
1.185163200000000039e+01 9.359548049599998976e+00 9.587510000000000332e+01 9.395990000000000464e+01
1.185747600000000013e+01 9.359664942400000243e+00 9.587510000000000332e+01 9.395889999999999986e+01
1.186331999999999987e+01 9.359752611999999417e+00 9.587479999999999336e+01 9.395940000000000225e+01
1.186916400000000138e+01 9.359869504799998907e+00 9.587489999999999668e+01 9.395879999999999654e+01
1.187500800000000112e+01 9.359957174399999857e+00 9.587460000000000093e+01 9.395919999999999561e+01
1.188085200000000086e+01 9.360074067200001124e+00 9.587470000000000425e+01 9.395879999999999654e+01
1.188669599999999882e+01 9.360161736800000298e+00 9.587449999999999761e+01 9.395910000000000650e+01
1.189254000000000211e+01 9.360249406399999472e+00 9.587460000000000093e+01 9.395879999999999654e+01
1.189838400000000007e+01 9.360337076000000422e+00 9.587439999999999429e+01 9.395910000000000650e+01
1.190422799999999981e+01 9.360453968799999913e+00 9.587449999999999761e+01 9.395889999999999986e+01
1.191007199999999955e+01 9.360541638399999087e+00 9.587430000000000518e+01 9.395910000000000650e+01
1.191591600000000106e+01 9.360629308000000037e+00 9.587439999999999429e+01 9.395889999999999986e+01
1.192176000000000080e+01 9.360716977599999211e+00 9.587420000000000186e+01 9.395919999999999561e+01
1.192760400000000054e+01 9.360804647200000161e+00 9.587430000000000518e+01 9.395900000000000318e+01
1.193344800000000028e+01 9.360892316799999335e+00 9.587409999999999854e+01 9.395919999999999561e+01
1.193929200000000179e+01 9.360979986399998509e+00 9.587409999999999854e+01 9.395900000000000318e+01
1.194513600000000153e+01 9.361067655999999459e+00 9.587399999999999523e+01 9.395919999999999561e+01
1.195097999999999949e+01 9.361155325599998633e+00 9.587399999999999523e+01 9.395910000000000650e+01
1.195682399999999923e+01 9.361272218399999900e+00 9.587390000000000612e+01 9.395929999999999893e+01
1.196266800000000075e+01 9.361359887999999074e+00 9.587399999999999523e+01 9.395910000000000650e+01
1.196851200000000048e+01 9.361447557600000025e+00 9.587380000000000280e+01 9.395929999999999893e+01
1.197435600000000022e+01 9.361535227200000975e+00 9.587390000000000612e+01 9.395919999999999561e+01
1.198019999999999996e+01 9.361622896800000149e+00 9.587369999999999948e+01 9.395940000000000225e+01
1.198604400000000147e+01 9.361593673599999832e+00 9.587250000000000227e+01 9.397259999999999991e+01
1.199188800000000121e+01 9.361681343199999006e+00 9.587239999999999895e+01 9.397039999999999793e+01
1.199773200000000095e+01 9.361769012799999956e+00 9.587210000000000321e+01 9.397039999999999793e+01
1.200357599999999891e+01 9.361885905599999447e+00 9.587189999999999657e+01 9.396970000000000312e+01
1.200942000000000220e+01 9.362002798399998937e+00 9.587179999999999325e+01 9.396980000000000643e+01
1.201526400000000017e+01 9.362090467999999888e+00 9.587170000000000414e+01 9.396959999999999980e+01
1.202110799999999990e+01 9.362178137599999062e+00 9.587160000000000082e+01 9.396959999999999980e+01
1.202695199999999964e+01 9.362265807200000012e+00 9.587149999999999750e+01 9.396959999999999980e+01
1.203279600000000116e+01 9.362382699999999502e+00 9.587149999999999750e+01 9.396959999999999980e+01
1.203864000000000090e+01 9.362470369599998676e+00 9.587139999999999418e+01 9.396959999999999980e+01
1.204448400000000063e+01 9.362558039199999627e+00 9.587130000000000507e+01 9.396949999999999648e+01
1.205032800000000037e+01 9.362645708799998800e+00 9.587130000000000507e+01 9.396959999999999980e+01
1.205617200000000189e+01 9.362733378399997974e+00 9.587120000000000175e+01 9.396949999999999648e+01
1.206201600000000163e+01 9.362821047999998925e+00 9.587109999999999843e+01 9.396959999999999980e+01
1.206785999999999959e+01 9.362908717599999875e+00 9.587109999999999843e+01 9.396959999999999980e+01
1.207370399999999933e+01 9.362996387199999049e+00 9.587099999999999511e+01 9.396959999999999980e+01
1.207954800000000084e+01 9.363084056799999999e+00 9.587099999999999511e+01 9.396959999999999980e+01
1.208539200000000058e+01 9.363171726400000949e+00 9.587090000000000600e+01 9.396970000000000312e+01
1.209123600000000032e+01 9.363259396000000123e+00 9.587090000000000600e+01 9.396949999999999648e+01
1.209708000000000006e+01 9.363347065600001073e+00 9.587080000000000268e+01 9.396939999999999316e+01
1.210292400000000157e+01 9.363434735200000247e+00 9.587080000000000268e+01 9.396909999999999741e+01
1.210876800000000131e+01 9.363522404799999421e+00 9.587069999999999936e+01 9.396899999999999409e+01
1.211461200000000105e+01 9.363610074400000371e+00 9.587069999999999936e+01 9.396880000000000166e+01
1.212045599999999901e+01 9.363697743999999545e+00 9.587059999999999604e+01 9.396869999999999834e+01
1.212630000000000230e+01 9.363785413600000496e+00 9.587069999999999936e+01 9.396840000000000259e+01
1.213214400000000026e+01 9.363814636799999036e+00 9.586910000000000309e+01 9.397729999999999961e+01
1.213798800000000000e+01 9.363873083199999670e+00 9.586910000000000309e+01 9.397599999999999909e+01
1.214383199999999974e+01 9.363989975999999160e+00 9.586860000000000070e+01 9.397589999999999577e+01
1.214967600000000125e+01 9.364077645600000110e+00 9.586860000000000070e+01 9.397539999999999338e+01
1.215552000000000099e+01 9.364165315199999284e+00 9.586830000000000496e+01 9.397549999999999670e+01
1.216136400000000073e+01 9.364252984799998458e+00 9.586839999999999407e+01 9.397530000000000427e+01
1.216720800000000047e+01 9.364369877599999725e+00 9.586809999999999832e+01 9.397539999999999338e+01
1.217305200000000198e+01 9.364457547199998899e+00 9.586820000000000164e+01 9.397520000000000095e+01
1.217889600000000172e+01 9.364545216799999849e+00 9.586799999999999500e+01 9.397539999999999338e+01
1.218473999999999968e+01 9.364632886400000800e+00 9.586809999999999832e+01 9.397520000000000095e+01
1.219058399999999942e+01 9.364720555999999974e+00 9.586790000000000589e+01 9.397539999999999338e+01
1.219642800000000094e+01 9.364808225600000924e+00 9.586790000000000589e+01 9.397520000000000095e+01
1.220227200000000067e+01 9.364895895200000098e+00 9.586780000000000257e+01 9.397530000000000427e+01
1.220811600000000041e+01 9.364983564800001048e+00 9.586780000000000257e+01 9.397499999999999432e+01
1.221396000000000015e+01 9.365071234400000222e+00 9.586769999999999925e+01 9.397499999999999432e+01
1.221980400000000166e+01 9.365158903999999396e+00 9.586769999999999925e+01 9.397459999999999525e+01
1.222564800000000140e+01 9.365217350399998253e+00 9.586759999999999593e+01 9.397459999999999525e+01
1.223149200000000114e+01 9.365305019999999203e+00 9.586759999999999593e+01 9.397429999999999950e+01
1.223733599999999910e+01 9.365392689599998377e+00 9.586750000000000682e+01 9.397419999999999618e+01
1.224318000000000239e+01 9.365480359199999327e+00 9.586750000000000682e+01 9.397390000000000043e+01
1.224902400000000036e+01 9.365568028799998501e+00 9.586740000000000350e+01 9.397379999999999711e+01
1.225486800000000009e+01 9.365655698399999451e+00 9.586750000000000682e+01 9.397350000000000136e+01
1.226071199999999983e+01 9.365743367999998625e+00 9.586730000000000018e+01 9.397350000000000136e+01
1.226655600000000135e+01 9.365801814399999259e+00 9.586740000000000350e+01 9.397320000000000562e+01
1.227240000000000109e+01 9.365889483999998433e+00 9.586719999999999686e+01 9.397310000000000230e+01
1.227824400000000082e+01 9.365977153599999383e+00 9.586650000000000205e+01 9.398139999999999361e+01
1.228408800000000056e+01 9.366035600000000017e+00 9.586639999999999873e+01 9.398069999999999879e+01
1.228993200000000208e+01 9.366123269599999190e+00 9.586620000000000630e+01 9.398029999999999973e+01
1.229577600000000182e+01 9.366210939200000141e+00 9.586599999999999966e+01 9.398019999999999641e+01
1.230161999999999978e+01 9.366298608799999315e+00 9.586599999999999966e+01 9.398000000000000398e+01
1.230746399999999952e+01 9.366386278400000265e+00 9.586579999999999302e+01 9.398000000000000398e+01
1.231330800000000103e+01 9.366473947999999439e+00 9.586579999999999302e+01 9.397990000000000066e+01
1.231915200000000077e+01 9.366532394400000072e+00 9.586570000000000391e+01 9.397979999999999734e+01
1.232499600000000051e+01 9.366620064000001022e+00 9.586570000000000391e+01 9.397939999999999827e+01
1.233084000000000024e+01 9.366707733600000196e+00 9.586560000000000059e+01 9.397929999999999495e+01
1.233668400000000176e+01 9.366795403199999370e+00 9.586549999999999727e+01 9.397899999999999920e+01
1.234252800000000150e+01 9.366853849599998227e+00 9.586549999999999727e+01 9.397889999999999588e+01
1.234837200000000124e+01 9.366941519199999178e+00 9.586539999999999395e+01 9.397860000000000014e+01
1.235421599999999920e+01 9.367029188799998352e+00 9.586539999999999395e+01 9.397860000000000014e+01
1.236006000000000249e+01 9.367116858399999302e+00 9.586530000000000484e+01 9.397830000000000439e+01
1.236590400000000045e+01 9.367175304799999935e+00 9.586530000000000484e+01 9.397820000000000107e+01
1.237174800000000019e+01 9.367262974399999109e+00 9.586530000000000484e+01 9.397790000000000532e+01
1.237759199999999993e+01 9.367321420799999743e+00 9.586520000000000152e+01 9.397780000000000200e+01
1.238343600000000144e+01 9.367409090400000693e+00 9.586520000000000152e+01 9.397759999999999536e+01
1.238928000000000118e+01 9.367496759999999867e+00 9.586509999999999820e+01 9.397750000000000625e+01
1.239512400000000092e+01 9.367555206400000500e+00 9.586509999999999820e+01 9.397719999999999629e+01
1.240096800000000066e+01 9.367642875999999674e+00 9.586499999999999488e+01 9.397709999999999297e+01
1.240681200000000217e+01 9.367730545600000625e+00 9.586499999999999488e+01 9.397690000000000055e+01
1.241265600000000191e+01 9.367788991999999482e+00 9.586490000000000578e+01 9.397679999999999723e+01
1.241849999999999987e+01 9.367876661599998656e+00 9.586490000000000578e+01 9.397650000000000148e+01
1.242434399999999961e+01 9.367935107999999289e+00 9.586320000000000618e+01 9.398460000000000036e+01
1.243018799999999935e+01 9.367993554399999923e+00 9.586329999999999529e+01 9.398380000000000223e+01
1.243603200000000086e+01 9.368081224000000873e+00 9.586299999999999955e+01 9.398340000000000316e+01
1.244187600000000060e+01 9.368139670399999730e+00 9.586299999999999955e+01 9.398290000000000077e+01
1.244772000000000034e+01 9.368227339999998904e+00 9.586270000000000380e+01 9.398269999999999413e+01
1.245356400000000008e+01 9.368315009599998078e+00 9.586270000000000380e+01 9.398239999999999839e+01
1.245940800000000159e+01 9.368402679199999028e+00 9.586249999999999716e+01 9.398220000000000596e+01
1.246525200000000133e+01 9.368461125599999662e+00 9.586260000000000048e+01 9.398189999999999600e+01
1.247109599999999929e+01 9.368548795199998835e+00 9.586239999999999384e+01 9.398180000000000689e+01
1.247693999999999903e+01 9.368607241599999469e+00 9.586239999999999384e+01 9.398149999999999693e+01
1.248278400000000055e+01 9.368694911200000419e+00 9.586230000000000473e+01 9.398139999999999361e+01
1.248862800000000028e+01 9.368753357599999276e+00 9.586230000000000473e+01 9.398109999999999786e+01
1.249447200000000002e+01 9.368841027199998450e+00 9.586220000000000141e+01 9.398099999999999454e+01
1.250031599999999976e+01 9.368928696799999400e+00 9.586220000000000141e+01 9.398080000000000211e+01
1.250616000000000128e+01 9.368987143200000034e+00 9.586209999999999809e+01 9.398069999999999879e+01
1.251200400000000101e+01 9.369074812799999208e+00 9.586209999999999809e+01 9.398040000000000305e+01
1.251784800000000075e+01 9.369133259199999841e+00 9.586199999999999477e+01 9.398029999999999973e+01
1.252369199999999871e+01 9.369220928799999015e+00 9.586209999999999809e+01 9.398000000000000398e+01
1.252953600000000201e+01 9.369279375199999649e+00 9.586190000000000566e+01 9.398000000000000398e+01
1.253537999999999997e+01 9.369367044800000599e+00 9.586199999999999477e+01 9.397969999999999402e+01
1.254122399999999971e+01 9.369425491199999456e+00 9.586180000000000234e+01 9.397960000000000491e+01
1.254706799999999944e+01 9.369483937600000090e+00 9.586190000000000566e+01 9.397939999999999827e+01
1.255291200000000096e+01 9.369571607199999264e+00 9.586169999999999902e+01 9.397929999999999495e+01
1.255875600000000070e+01 9.369630053599999897e+00 9.586180000000000234e+01 9.397899999999999920e+01
1.256460000000000043e+01 9.369717723200000847e+00 9.586159999999999570e+01 9.397899999999999920e+01
1.257044400000000017e+01 9.369776169599999704e+00 9.585989999999999611e+01 9.398690000000000566e+01
1.257628800000000169e+01 9.369834616000000338e+00 9.585989999999999611e+01 9.398629999999999995e+01
1.258213200000000143e+01 9.369893062399999195e+00 9.585970000000000368e+01 9.398569999999999425e+01
1.258797599999999939e+01 9.369980732000000145e+00 9.585949999999999704e+01 9.398539999999999850e+01
1.259381999999999913e+01 9.370068401599999319e+00 9.585939999999999372e+01 9.398510000000000275e+01
1.259966400000000064e+01 9.370126847999998176e+00 9.585930000000000462e+01 9.398489999999999611e+01
1.260550800000000038e+01 9.370214517599999127e+00 9.585920000000000130e+01 9.398460000000000036e+01
1.261135200000000012e+01 9.370272963999999760e+00 9.585909999999999798e+01 9.398449999999999704e+01
1.261719599999999986e+01 9.370360633599998934e+00 9.585909999999999798e+01 9.398420000000000130e+01
1.262304000000000137e+01 9.370419079999999568e+00 9.585899999999999466e+01 9.398409999999999798e+01
1.262888400000000111e+01 9.370506749600000518e+00 9.585899999999999466e+01 9.398380000000000223e+01
1.263472800000000085e+01 9.370565195999999375e+00 9.585890000000000555e+01 9.398369999999999891e+01
1.264057199999999881e+01 9.370652865600000325e+00 9.585890000000000555e+01 9.398350000000000648e+01
1.264641600000000210e+01 9.370711311999999182e+00 9.585880000000000223e+01 9.398340000000000316e+01
1.265226000000000006e+01 9.370769758399999816e+00 9.585880000000000223e+01 9.398309999999999320e+01
1.265810399999999980e+01 9.370857427999998990e+00 9.585869999999999891e+01 9.398309999999999320e+01
1.266394799999999954e+01 9.370915874399999623e+00 9.585869999999999891e+01 9.398279999999999745e+01
1.266979200000000105e+01 9.370974320799998480e+00 9.585859999999999559e+01 9.398269999999999413e+01
1.267563600000000079e+01 9.371061990399999431e+00 9.585859999999999559e+01 9.398250000000000171e+01
1.268148000000000053e+01 9.371120436800000064e+00 9.585850000000000648e+01 9.398239999999999839e+01
1.268732400000000027e+01 9.371208106399999238e+00 9.585850000000000648e+01 9.398220000000000596e+01
1.269316800000000178e+01 9.371266552799999872e+00 9.585840000000000316e+01 9.398210000000000264e+01
1.269901200000000152e+01 9.371324999199998729e+00 9.585840000000000316e+01 9.398180000000000689e+01
1.270485599999999948e+01 9.371412668799999679e+00 9.585829999999999984e+01 9.398180000000000689e+01
1.271069999999999922e+01 9.371471115200000312e+00 9.585829999999999984e+01 9.398149999999999693e+01
1.271654400000000074e+01 9.371529561599999170e+00 9.585660000000000025e+01 9.398820000000000618e+01
1.272238800000000047e+01 9.371588007999998027e+00 9.585680000000000689e+01 9.398749999999999716e+01
1.272823200000000021e+01 9.371646454399998660e+00 9.585649999999999693e+01 9.398709999999999809e+01
1.273407599999999995e+01 9.371734123999999611e+00 9.585639999999999361e+01 9.398669999999999902e+01
1.273992000000000147e+01 9.371792570400000244e+00 9.585620000000000118e+01 9.398650000000000659e+01
1.274576400000000120e+01 9.371880239999999418e+00 9.585620000000000118e+01 9.398619999999999663e+01
1.275160800000000094e+01 9.371938686399998275e+00 9.585599999999999454e+01 9.398609999999999332e+01
1.275745199999999890e+01 9.372026355999999225e+00 9.585609999999999786e+01 9.398579999999999757e+01
1.276329600000000219e+01 9.372084802399999859e+00 9.585590000000000543e+01 9.398569999999999425e+01
1.276914000000000016e+01 9.372172471999999033e+00 9.585599999999999454e+01 9.398539999999999850e+01
1.277498399999999990e+01 9.372230918399999666e+00 9.585580000000000211e+01 9.398529999999999518e+01
1.278082799999999963e+01 9.372289364800000300e+00 9.585590000000000543e+01 9.398499999999999943e+01
1.278667200000000115e+01 9.372377034399999474e+00 9.585569999999999879e+01 9.398499999999999943e+01
1.279251600000000089e+01 9.372435480799998331e+00 9.585580000000000211e+01 9.398470000000000368e+01
1.279836000000000062e+01 9.372493927199998964e+00 9.585559999999999548e+01 9.398470000000000368e+01
1.280420400000000036e+01 9.372581596799999915e+00 9.585569999999999879e+01 9.398439999999999372e+01
1.281004800000000188e+01 9.372640043200000548e+00 9.585550000000000637e+01 9.398430000000000462e+01
1.281589200000000162e+01 9.372698489599999405e+00 9.585559999999999548e+01 9.398409999999999798e+01
1.282173599999999958e+01 9.372756936000000039e+00 9.585540000000000305e+01 9.398399999999999466e+01
1.282757999999999932e+01 9.372844605599999213e+00 9.585550000000000637e+01 9.398369999999999891e+01
1.283342400000000083e+01 9.372903051999999846e+00 9.585540000000000305e+01 9.398369999999999891e+01
1.283926800000000057e+01 9.372961498399998703e+00 9.585540000000000305e+01 9.398340000000000316e+01
1.284511200000000031e+01 9.373019944799999337e+00 9.585529999999999973e+01 9.398340000000000316e+01
1.285095600000000005e+01 9.373107614400000287e+00 9.585540000000000305e+01 9.398309999999999320e+01
1.285680000000000156e+01 9.373166060799999144e+00 9.585519999999999641e+01 9.398309999999999320e+01
1.286264400000000130e+01 9.373224507199998001e+00 9.585380000000000678e+01 9.398900000000000432e+01
1.286848800000000104e+01 9.373282953599998635e+00 9.585380000000000678e+01 9.398850000000000193e+01
1.287433199999999900e+01 9.373341399999999268e+00 9.585360000000000014e+01 9.398799999999999955e+01
1.288017600000000229e+01 9.373429069600000219e+00 9.585339999999999350e+01 9.398770000000000380e+01
1.288602000000000025e+01 9.373487515999999076e+00 9.585330000000000439e+01 9.398739999999999384e+01
1.289186399999999999e+01 9.373575185600000026e+00 9.585320000000000107e+01 9.398720000000000141e+01
1.289770799999999973e+01 9.373633631999998883e+00 9.585320000000000107e+01 9.398690000000000566e+01
1.290355200000000124e+01 9.373692078399999517e+00 9.585309999999999775e+01 9.398680000000000234e+01
1.290939600000000098e+01 9.373779748000000467e+00 9.585309999999999775e+01 9.398650000000000659e+01
1.291524000000000072e+01 9.373838194400001100e+00 9.585299999999999443e+01 9.398650000000000659e+01
1.292108400000000046e+01 9.373896640799999957e+00 9.585299999999999443e+01 9.398619999999999663e+01
1.292692800000000197e+01 9.373984310399999131e+00 9.585290000000000532e+01 9.398609999999999332e+01
1.293277200000000171e+01 9.374042756799999765e+00 9.585290000000000532e+01 9.398590000000000089e+01
1.293861599999999967e+01 9.374101203200000398e+00 9.585280000000000200e+01 9.398579999999999757e+01
1.294445999999999941e+01 9.374159649599999256e+00 9.585280000000000200e+01 9.398550000000000182e+01
1.295030400000000093e+01 9.374218095999999889e+00 9.585269999999999868e+01 9.398550000000000182e+01
1.295614800000000066e+01 9.374305765599999063e+00 9.585269999999999868e+01 9.398520000000000607e+01
1.296199200000000040e+01 9.374364211999999696e+00 9.585259999999999536e+01 9.398520000000000607e+01
1.296783600000000014e+01 9.374422658399998554e+00 9.585259999999999536e+01 9.398489999999999611e+01
1.297368000000000166e+01 9.374481104799999187e+00 9.585259999999999536e+01 9.398489999999999611e+01
1.297952400000000139e+01 9.374539551199999821e+00 9.585259999999999536e+01 9.398460000000000036e+01
1.298536800000000113e+01 9.374597997599998678e+00 9.585250000000000625e+01 9.398460000000000036e+01
1.299121199999999909e+01 9.374685667199999628e+00 9.585250000000000625e+01 9.398430000000000462e+01
1.299705600000000238e+01 9.374744113600000261e+00 9.585240000000000293e+01 9.398430000000000462e+01
1.300290000000000035e+01 9.374802559999999119e+00 9.585240000000000293e+01 9.398399999999999466e+01
1.300874400000000009e+01 9.374861006399997976e+00 9.585080000000000666e+01 9.399009999999999820e+01
1.301458799999999982e+01 9.374919452799998609e+00 9.585089999999999577e+01 9.398940000000000339e+01
1.302043200000000134e+01 9.374977899199999243e+00 9.585049999999999670e+01 9.398909999999999343e+01
1.302627600000000108e+01 9.375036345599999876e+00 9.585049999999999670e+01 9.398869999999999436e+01
1.303212000000000081e+01 9.375124015199999050e+00 9.585030000000000427e+01 9.398850000000000193e+01
1.303796400000000055e+01 9.375182461599999684e+00 9.585030000000000427e+01 9.398820000000000618e+01
1.304380800000000207e+01 9.375240908000000317e+00 9.585009999999999764e+01 9.398810000000000286e+01
1.304965200000000181e+01 9.375328577599999491e+00 9.585020000000000095e+01 9.398779999999999291e+01
1.305549599999999977e+01 9.375387024000000125e+00 9.584999999999999432e+01 9.398770000000000380e+01
1.306133999999999951e+01 9.375445470399998982e+00 9.585009999999999764e+01 9.398739999999999384e+01
1.306718400000000102e+01 9.375503916799999615e+00 9.584990000000000521e+01 9.398739999999999384e+01
1.307302800000000076e+01 9.375591586399998789e+00 9.584999999999999432e+01 9.398709999999999809e+01
1.307887200000000050e+01 9.375650032799999423e+00 9.584990000000000521e+01 9.398709999999999809e+01
1.308471600000000024e+01 9.375708479199998280e+00 9.584990000000000521e+01 9.398680000000000234e+01
1.309056000000000175e+01 9.375766925599998913e+00 9.584980000000000189e+01 9.398669999999999902e+01
1.309640400000000149e+01 9.375825371999999547e+00 9.584990000000000521e+01 9.398650000000000659e+01
1.310224800000000123e+01 9.375883818399998404e+00 9.584969999999999857e+01 9.398640000000000327e+01
1.310809199999999919e+01 9.375942264799999037e+00 9.584980000000000189e+01 9.398619999999999663e+01
1.311393600000000248e+01 9.376000711199999671e+00 9.584969999999999857e+01 9.398609999999999332e+01
1.311978000000000044e+01 9.376059157599998528e+00 9.584969999999999857e+01 9.398590000000000089e+01
1.312562400000000018e+01 9.376117603999999162e+00 9.584959999999999525e+01 9.398579999999999757e+01
1.313146799999999992e+01 9.376176050399999795e+00 9.584969999999999857e+01 9.398560000000000514e+01
1.313731200000000143e+01 9.376234496799998652e+00 9.584950000000000614e+01 9.398560000000000514e+01
1.314315600000000117e+01 9.376292943199999286e+00 9.584959999999999525e+01 9.398529999999999518e+01
1.314900000000000091e+01 9.376351389599999919e+00 9.584940000000000282e+01 9.398529999999999518e+01
1.315484400000000065e+01 9.376439059199999093e+00 9.584789999999999566e+01 9.399099999999999966e+01
1.316068799999999861e+01 9.376468282399999410e+00 9.584780000000000655e+01 9.399060000000000059e+01
1.316653200000000190e+01 9.376526728800000043e+00 9.584759999999999991e+01 9.399009999999999820e+01
1.317237599999999986e+01 9.376585175199998901e+00 9.584739999999999327e+01 9.398990000000000578e+01
1.317821999999999960e+01 9.376672844799999851e+00 9.584730000000000416e+01 9.398950000000000671e+01
1.318406399999999934e+01 9.376731291199998708e+00 9.584730000000000416e+01 9.398940000000000339e+01
1.318990800000000085e+01 9.376789737599999341e+00 9.584720000000000084e+01 9.398909999999999343e+01
1.319575200000000059e+01 9.376877407200000292e+00 9.584709999999999752e+01 9.398900000000000432e+01
1.320159600000000033e+01 9.376935853600000925e+00 9.584709999999999752e+01 9.398869999999999436e+01
1.320744000000000007e+01 9.376994299999999782e+00 9.584709999999999752e+01 9.398869999999999436e+01
1.321328400000000158e+01 9.377052746400000416e+00 9.584699999999999420e+01 9.398839999999999861e+01
1.321912800000000132e+01 9.377111192800001049e+00 9.584699999999999420e+01 9.398839999999999861e+01
1.322497199999999928e+01 9.377169639199999907e+00 9.584699999999999420e+01 9.398810000000000286e+01
1.323081599999999902e+01 9.377228085599998764e+00 9.584690000000000509e+01 9.398810000000000286e+01
1.323666000000000054e+01 9.377286531999999397e+00 9.584690000000000509e+01 9.398779999999999291e+01
1.324250400000000027e+01 9.377344978399998254e+00 9.584680000000000177e+01 9.398779999999999291e+01
1.324834800000000001e+01 9.377403424799998888e+00 9.584680000000000177e+01 9.398749999999999716e+01
1.325419199999999975e+01 9.377461871199999521e+00 9.584669999999999845e+01 9.398749999999999716e+01
1.326003600000000127e+01 9.377520317599998378e+00 9.584669999999999845e+01 9.398720000000000141e+01
1.326588000000000100e+01 9.377578763999999012e+00 9.584669999999999845e+01 9.398720000000000141e+01
1.327172400000000074e+01 9.377637210399999645e+00 9.584669999999999845e+01 9.398699999999999477e+01
1.327756799999999870e+01 9.377695656799998503e+00 9.584659999999999513e+01 9.398690000000000566e+01
1.328341200000000200e+01 9.377754103199999136e+00 9.584659999999999513e+01 9.398669999999999902e+01
1.328925599999999996e+01 9.377812549599999770e+00 9.584650000000000603e+01 9.398659999999999570e+01
1.329509999999999970e+01 9.377870995999998627e+00 9.584650000000000603e+01 9.398640000000000327e+01
1.330094399999999943e+01 9.377929442399999260e+00 9.584499999999999886e+01 9.399179999999999779e+01
1.330678800000000095e+01 9.377958665599999577e+00 9.584510000000000218e+01 9.399120000000000630e+01
1.331263200000000069e+01 9.378046335199998751e+00 9.584480000000000643e+01 9.399089999999999634e+01
1.331847600000000043e+01 9.378104781599999384e+00 9.584480000000000643e+01 9.399049999999999727e+01
1.332432000000000016e+01 9.378163228000000018e+00 9.584449999999999648e+01 9.399039999999999395e+01
1.333016400000000168e+01 9.378221674399998875e+00 9.584459999999999980e+01 9.399009999999999820e+01
1.333600800000000142e+01 9.378280120799999509e+00 9.584439999999999316e+01 9.398999999999999488e+01
1.334185199999999938e+01 9.378367790399998682e+00 9.584449999999999648e+01 9.398969999999999914e+01
1.334769599999999912e+01 9.378426236799999316e+00 9.584430000000000405e+01 9.398959999999999582e+01
1.335354000000000241e+01 9.378484683199999949e+00 9.584439999999999316e+01 9.398940000000000339e+01
1.335938400000000037e+01 9.378543129599998807e+00 9.584420000000000073e+01 9.398930000000000007e+01
1.336522800000000011e+01 9.378601575999999440e+00 9.584430000000000405e+01 9.398909999999999343e+01
1.337107199999999985e+01 9.378660022400000074e+00 9.584420000000000073e+01 9.398900000000000432e+01
1.337691600000000136e+01 9.378718468799998931e+00 9.584420000000000073e+01 9.398879999999999768e+01
1.338276000000000110e+01 9.378776915199999564e+00 9.584409999999999741e+01 9.398869999999999436e+01
1.338860400000000084e+01 9.378806138399998105e+00 9.584420000000000073e+01 9.398850000000000193e+01
1.339444799999999880e+01 9.378864584799998738e+00 9.584399999999999409e+01 9.398850000000000193e+01
1.340029200000000209e+01 9.378923031199999372e+00 9.584409999999999741e+01 9.398820000000000618e+01
1.340613600000000005e+01 9.378981477599998229e+00 9.584390000000000498e+01 9.398820000000000618e+01
1.341197999999999979e+01 9.379039923999998862e+00 9.584399999999999409e+01 9.398789999999999623e+01
1.341782399999999953e+01 9.379098370399999496e+00 9.584390000000000498e+01 9.398789999999999623e+01
1.342366800000000104e+01 9.379156816799998353e+00 9.584390000000000498e+01 9.398770000000000380e+01
1.342951200000000078e+01 9.379215263199998986e+00 9.584380000000000166e+01 9.398760000000000048e+01
1.343535600000000052e+01 9.379273709599999620e+00 9.584390000000000498e+01 9.398739999999999384e+01
1.344120000000000026e+01 9.379332155999998477e+00 9.584369999999999834e+01 9.398739999999999384e+01
1.344704400000000177e+01 9.379390602399999111e+00 9.584239999999999782e+01 9.399250000000000682e+01
1.345288800000000151e+01 9.379419825599999427e+00 9.584239999999999782e+01 9.399219999999999686e+01
1.345873199999999947e+01 9.379478272000000061e+00 9.584220000000000539e+01 9.399169999999999447e+01
1.346457599999999921e+01 9.379536718400000694e+00 9.584199999999999875e+01 9.399150000000000205e+01
1.347042000000000250e+01 9.379595164799999552e+00 9.584199999999999875e+01 9.399120000000000630e+01
1.347626400000000046e+01 9.379653611199998409e+00 9.584189999999999543e+01 9.399110000000000298e+01
1.348210800000000020e+01 9.379741280799999359e+00 9.584180000000000632e+01 9.399079999999999302e+01
1.348795199999999994e+01 9.379799727199999992e+00 9.584180000000000632e+01 9.399070000000000391e+01
1.349379600000000146e+01 9.379858173600000626e+00 9.584170000000000300e+01 9.399039999999999395e+01
1.349964000000000119e+01 9.379916619999999483e+00 9.584170000000000300e+01 9.399039999999999395e+01
1.350548400000000093e+01 9.379945843199999800e+00 9.584170000000000300e+01 9.399009999999999820e+01
1.351132799999999889e+01 9.380004289599998657e+00 9.584159999999999968e+01 9.399009999999999820e+01
1.351717200000000219e+01 9.380062735999999290e+00 9.584159999999999968e+01 9.398990000000000578e+01
1.352301600000000192e+01 9.380121182399999924e+00 9.584149999999999636e+01 9.398980000000000246e+01
1.352885999999999989e+01 9.380179628799998781e+00 9.584149999999999636e+01 9.398959999999999582e+01
1.353470399999999962e+01 9.380238075199999415e+00 9.584139999999999304e+01 9.398950000000000671e+01
1.354054800000000114e+01 9.380296521600000048e+00 9.584149999999999636e+01 9.398930000000000007e+01
1.354639200000000088e+01 9.380354967999998905e+00 9.584139999999999304e+01 9.398930000000000007e+01
1.355223600000000062e+01 9.380384191200000998e+00 9.584139999999999304e+01 9.398900000000000432e+01
1.355808000000000035e+01 9.380442637599998079e+00 9.584130000000000393e+01 9.398900000000000432e+01
1.356392400000000187e+01 9.380501083999998713e+00 9.584130000000000393e+01 9.398879999999999768e+01
1.356976800000000161e+01 9.380559530399999346e+00 9.584120000000000061e+01 9.398869999999999436e+01
1.357561199999999957e+01 9.380617976799998203e+00 9.584120000000000061e+01 9.398850000000000193e+01
1.358145599999999931e+01 9.380676423199998837e+00 9.584120000000000061e+01 9.398850000000000193e+01
1.358730000000000260e+01 9.380705646399999154e+00 9.584120000000000061e+01 9.398820000000000618e+01
1.359314400000000056e+01 9.380764092799999787e+00 9.583979999999999677e+01 9.399320000000000164e+01
1.359898800000000030e+01 9.380822539200000421e+00 9.583990000000000009e+01 9.399259999999999593e+01
1.360483200000000004e+01 9.380880985599999278e+00 9.583960000000000434e+01 9.399240000000000350e+01
1.361067600000000155e+01 9.380939431999999911e+00 9.583960000000000434e+01 9.399200000000000443e+01
1.361652000000000129e+01 9.380997878400000545e+00 9.583939999999999770e+01 9.399190000000000111e+01
1.362236400000000103e+01 9.381056324799999402e+00 9.583950000000000102e+01 9.399160000000000537e+01
1.362820799999999899e+01 9.381114771200000035e+00 9.583929999999999438e+01 9.399150000000000205e+01
1.363405200000000228e+01 9.381173217600000669e+00 9.583929999999999438e+01 9.399120000000000630e+01
1.363989600000000202e+01 9.381231663999999526e+00 9.583920000000000528e+01 9.399120000000000630e+01
1.364573999999999998e+01 9.381290110399998383e+00 9.583920000000000528e+01 9.399089999999999634e+01
1.365158399999999972e+01 9.381348556799999017e+00 9.583910000000000196e+01 9.399089999999999634e+01
1.365742800000000123e+01 9.381377779999999333e+00 9.583920000000000528e+01 9.399060000000000059e+01
1.366327200000000097e+01 9.381436226399999967e+00 9.583899999999999864e+01 9.399060000000000059e+01
1.366911600000000071e+01 9.381494672800000600e+00 9.583910000000000196e+01 9.399030000000000484e+01
1.367496000000000045e+01 9.381553119199999458e+00 9.583889999999999532e+01 9.399030000000000484e+01
1.368080400000000196e+01 9.381611565600000091e+00 9.583899999999999864e+01 9.399009999999999820e+01
1.368664800000000170e+01 9.381640788799998631e+00 9.583889999999999532e+01 9.398999999999999488e+01
1.369249199999999966e+01 9.381699235199999265e+00 9.583899999999999864e+01 9.398980000000000246e+01
1.369833599999999940e+01 9.381757681599999898e+00 9.583880000000000621e+01 9.398980000000000246e+01
1.370418000000000269e+01 9.381816127999998756e+00 9.583889999999999532e+01 9.398950000000000671e+01
1.371002400000000065e+01 9.381874574399999389e+00 9.583880000000000621e+01 9.398950000000000671e+01
1.371586800000000039e+01 9.381903797599999706e+00 9.583880000000000621e+01 9.398930000000000007e+01
1.372171200000000013e+01 9.381962244000000339e+00 9.583870000000000289e+01 9.398930000000000007e+01
1.372755600000000165e+01 9.382020690400000973e+00 9.583880000000000621e+01 9.398900000000000432e+01
1.373340000000000138e+01 9.382079136799998054e+00 9.583859999999999957e+01 9.398900000000000432e+01
1.373924400000000112e+01 9.382108360000000147e+00 9.583750000000000568e+01 9.399410000000000309e+01
1.374508799999999908e+01 9.382166806399999004e+00 9.583740000000000236e+01 9.399379999999999313e+01
1.375093200000000238e+01 9.382225252799999637e+00 9.583729999999999905e+01 9.399339999999999407e+01
1.375677600000000211e+01 9.382254475999998178e+00 9.583710000000000662e+01 9.399320000000000164e+01
1.376262000000000008e+01 9.382312922399998811e+00 9.583710000000000662e+01 9.399290000000000589e+01
1.376846399999999981e+01 9.382371368799999445e+00 9.583700000000000330e+01 9.399269999999999925e+01
1.377430800000000133e+01 9.382429815199998302e+00 9.583689999999999998e+01 9.399250000000000682e+01
1.378015200000000107e+01 9.382488261599998935e+00 9.583679999999999666e+01 9.399240000000000350e+01
1.378599600000000081e+01 9.382546707999999569e+00 9.583679999999999666e+01 9.399219999999999686e+01
1.379184000000000054e+01 9.382605154399998426e+00 9.583679999999999666e+01 9.399209999999999354e+01
1.379768400000000206e+01 9.382663600799999060e+00 9.583679999999999666e+01 9.399190000000000111e+01
1.380352800000000180e+01 9.382692823999999376e+00 9.583669999999999334e+01 9.399179999999999779e+01
1.380937200000000153e+01 9.382751270400000010e+00 9.583669999999999334e+01 9.399160000000000537e+01
1.381521599999999950e+01 9.382809716800000643e+00 9.583660000000000423e+01 9.399150000000000205e+01
1.382106000000000279e+01 9.382868163199999501e+00 9.583660000000000423e+01 9.399129999999999541e+01
1.382690400000000075e+01 9.382897386399999817e+00 9.583660000000000423e+01 9.399129999999999541e+01
1.383274800000000049e+01 9.382955832800000451e+00 9.583660000000000423e+01 9.399110000000000298e+01
1.383859200000000023e+01 9.383014279199999308e+00 9.583650000000000091e+01 9.399099999999999966e+01
1.384443600000000174e+01 9.383072725599999941e+00 9.583650000000000091e+01 9.399079999999999302e+01
1.385028000000000148e+01 9.383101948799998482e+00 9.583639999999999759e+01 9.399079999999999302e+01
1.385612400000000122e+01 9.383160395199999115e+00 9.583639999999999759e+01 9.399060000000000059e+01
1.386196799999999918e+01 9.383218841599999749e+00 9.583639999999999759e+01 9.399049999999999727e+01
1.386781200000000247e+01 9.383248064800000066e+00 9.583639999999999759e+01 9.399030000000000484e+01
1.387365600000000221e+01 9.383306511200000699e+00 9.583629999999999427e+01 9.399030000000000484e+01
1.387950000000000017e+01 9.383364957599999556e+00 9.583629999999999427e+01 9.399009999999999820e+01
1.388534399999999991e+01 9.383394180799999873e+00 9.583459999999999468e+01 9.399490000000000123e+01
1.389118799999999965e+01 9.383452627199998730e+00 9.583480000000000132e+01 9.399439999999999884e+01
1.389703200000000116e+01 9.383511073599999364e+00 9.583459999999999468e+01 9.399410000000000309e+01
1.390287600000000090e+01 9.383540296799999680e+00 9.583459999999999468e+01 9.399379999999999313e+01
1.390872000000000064e+01 9.383598743200000314e+00 9.583440000000000225e+01 9.399370000000000402e+01
1.391456399999999860e+01 9.383657189600000947e+00 9.583440000000000225e+01 9.399339999999999407e+01
1.392040800000000189e+01 9.383715635999998028e+00 9.583419999999999561e+01 9.399330000000000496e+01
1.392625200000000163e+01 9.383774082399998662e+00 9.583429999999999893e+01 9.399309999999999832e+01
1.393209599999999959e+01 9.383803305599998978e+00 9.583410000000000650e+01 9.399299999999999500e+01
1.393793999999999933e+01 9.383861751999999612e+00 9.583419999999999561e+01 9.399280000000000257e+01
1.394378400000000084e+01 9.383920198400000245e+00 9.583400000000000318e+01 9.399269999999999925e+01
1.394962800000000058e+01 9.383949421599998786e+00 9.583410000000000650e+01 9.399250000000000682e+01
1.395547200000000032e+01 9.384007867999999419e+00 9.583400000000000318e+01 9.399250000000000682e+01
1.396131600000000006e+01 9.384066314399998276e+00 9.583410000000000650e+01 9.399219999999999686e+01
1.396716000000000157e+01 9.384095537600000370e+00 9.583389999999999986e+01 9.399219999999999686e+01
1.397300400000000131e+01 9.384153983999999227e+00 9.583400000000000318e+01 9.399200000000000443e+01
1.397884800000000105e+01 9.384212430399999860e+00 9.583379999999999654e+01 9.399200000000000443e+01
1.398469199999999901e+01 9.384241653599998401e+00 9.583389999999999986e+01 9.399169999999999447e+01
1.399053600000000230e+01 9.384300099999999034e+00 9.583379999999999654e+01 9.399169999999999447e+01
1.399638000000000027e+01 9.384329323199999351e+00 9.583389999999999986e+01 9.399150000000000205e+01
1.400222400000000000e+01 9.384387769599999984e+00 9.583369999999999322e+01 9.399150000000000205e+01
1.400806799999999974e+01 9.384446216000000618e+00 9.583379999999999654e+01 9.399120000000000630e+01
1.401391200000000126e+01 9.384475439199999158e+00 9.583369999999999322e+01 9.399120000000000630e+01
1.401975600000000099e+01 9.384533885599999792e+00 9.583369999999999322e+01 9.399099999999999966e+01
1.402560000000000073e+01 9.384563108799998332e+00 9.583360000000000412e+01 9.399099999999999966e+01
1.403144399999999870e+01 9.384621555199998966e+00 9.583220000000000027e+01 9.399530000000000030e+01
1.403728800000000199e+01 9.384680001599999599e+00 9.583230000000000359e+01 9.399490000000000123e+01
1.404313200000000172e+01 9.384709224799999916e+00 9.583220000000000027e+01 9.399450000000000216e+01
1.404897599999999969e+01 9.384767671200000549e+00 9.583209999999999695e+01 9.399429999999999552e+01
1.405481999999999942e+01 9.384826117599999407e+00 9.583199999999999363e+01 9.399399999999999977e+01
1.406066400000000094e+01 9.384855340799999723e+00 9.583190000000000452e+01 9.399389999999999645e+01
1.406650800000000068e+01 9.384913787199998580e+00 9.583190000000000452e+01 9.399370000000000402e+01
1.407235200000000042e+01 9.384972233599999214e+00 9.583180000000000121e+01 9.399360000000000070e+01
1.407819600000000015e+01 9.385001456799999531e+00 9.583180000000000121e+01 9.399339999999999407e+01
1.408404000000000167e+01 9.385059903200000164e+00 9.583169999999999789e+01 9.399330000000000496e+01
1.408988400000000141e+01 9.385089126399998705e+00 9.583169999999999789e+01 9.399309999999999832e+01
1.409572800000000115e+01 9.385147572799999338e+00 9.583159999999999457e+01 9.399309999999999832e+01
1.410157199999999911e+01 9.385206019199999972e+00 9.583159999999999457e+01 9.399290000000000589e+01
1.410741600000000240e+01 9.385235242400000288e+00 9.583159999999999457e+01 9.399280000000000257e+01
1.411326000000000036e+01 9.385293688799999146e+00 9.583159999999999457e+01 9.399259999999999593e+01
1.411910400000000010e+01 9.385322911999999462e+00 9.583150000000000546e+01 9.399259999999999593e+01
1.412494799999999984e+01 9.385381358400000096e+00 9.583150000000000546e+01 9.399240000000000350e+01
1.413079200000000135e+01 9.385410581599998636e+00 9.583140000000000214e+01 9.399230000000000018e+01
1.413663600000000109e+01 9.385469027999999270e+00 9.583140000000000214e+01 9.399209999999999354e+01
1.414248000000000083e+01 9.385498251199999586e+00 9.583140000000000214e+01 9.399209999999999354e+01
1.414832400000000057e+01 9.385556697600000220e+00 9.583140000000000214e+01 9.399190000000000111e+01
1.415416800000000208e+01 9.385615143999999077e+00 9.583129999999999882e+01 9.399190000000000111e+01
1.416001200000000182e+01 9.385644367199999394e+00 9.583129999999999882e+01 9.399169999999999447e+01
1.416585599999999978e+01 9.385702813599998251e+00 9.583119999999999550e+01 9.399160000000000537e+01
1.417169999999999952e+01 9.385732036800000344e+00 9.583129999999999882e+01 9.399139999999999873e+01
1.417754400000000103e+01 9.385790483199999201e+00 9.582930000000000348e+01 9.399590000000000600e+01
1.418338800000000077e+01 9.385819706399999518e+00 9.582949999999999591e+01 9.399540000000000362e+01
1.418923200000000051e+01 9.385848929599999835e+00 9.582920000000000016e+01 9.399519999999999698e+01
1.419507600000000025e+01 9.385907376000000468e+00 9.582920000000000016e+01 9.399479999999999791e+01
1.420092000000000176e+01 9.385965822399999325e+00 9.582899999999999352e+01 9.399469999999999459e+01
1.420676400000000150e+01 9.385995045599999642e+00 9.582899999999999352e+01 9.399450000000000216e+01
1.421260800000000124e+01 9.386053492000000276e+00 9.582890000000000441e+01 9.399439999999999884e+01
1.421845199999999920e+01 9.386111938399999133e+00 9.582890000000000441e+01 9.399420000000000641e+01
1.422429600000000249e+01 9.386141161599999450e+00 9.582880000000000109e+01 9.399410000000000309e+01
1.423014000000000046e+01 9.386199607999998307e+00 9.582880000000000109e+01 9.399389999999999645e+01
1.423598400000000019e+01 9.386228831200000400e+00 9.582869999999999777e+01 9.399379999999999313e+01
1.424182799999999993e+01 9.386287277599999257e+00 9.582880000000000109e+01 9.399360000000000070e+01
1.424767200000000145e+01 9.386345723999999890e+00 9.582859999999999445e+01 9.399360000000000070e+01
1.425351600000000118e+01 9.386374947199998431e+00 9.582869999999999777e+01 9.399339999999999407e+01
1.425936000000000092e+01 9.386433393599999064e+00 9.582859999999999445e+01 9.399339999999999407e+01
1.426520400000000066e+01 9.386462616799999381e+00 9.582859999999999445e+01 9.399309999999999832e+01
1.427104800000000218e+01 9.386521063200000015e+00 9.582850000000000534e+01 9.399309999999999832e+01
1.427689200000000191e+01 9.386550286399998555e+00 9.582859999999999445e+01 9.399290000000000589e+01
1.428273599999999988e+01 9.386608732799999189e+00 9.582840000000000202e+01 9.399290000000000589e+01
1.428857999999999961e+01 9.386637955999999505e+00 9.582850000000000534e+01 9.399269999999999925e+01
1.429442400000000113e+01 9.386696402400000139e+00 9.582840000000000202e+01 9.399259999999999593e+01
1.430026800000000087e+01 9.386725625599998679e+00 9.582850000000000534e+01 9.399240000000000350e+01
1.430611200000000061e+01 9.386784071999999313e+00 9.582829999999999870e+01 9.399240000000000350e+01
1.431195600000000034e+01 9.386813295199999629e+00 9.582840000000000202e+01 9.399219999999999686e+01
1.431780000000000186e+01 9.386871741600000263e+00 9.582829999999999870e+01 9.399219999999999686e+01
1.432364400000000160e+01 9.386900964799998803e+00 9.582689999999999486e+01 9.399660000000000082e+01
1.432948800000000134e+01 9.386930187999999120e+00 9.582689999999999486e+01 9.399630000000000507e+01
1.433533199999999930e+01 9.386988634399997977e+00 9.582680000000000575e+01 9.399590000000000600e+01
1.434117600000000259e+01 9.387047080799998611e+00 9.582670000000000243e+01 9.399580000000000268e+01
1.434702000000000055e+01 9.387076303999998927e+00 9.582659999999999911e+01 9.399550000000000693e+01
1.435286400000000029e+01 9.387134750399999561e+00 9.582649999999999579e+01 9.399540000000000362e+01
1.435870800000000003e+01 9.387193196800000194e+00 9.582649999999999579e+01 9.399509999999999366e+01
1.436455200000000154e+01 9.387222419999998735e+00 9.582640000000000668e+01 9.399509999999999366e+01
1.437039600000000128e+01 9.387280866399999368e+00 9.582640000000000668e+01 9.399490000000000123e+01
1.437624000000000102e+01 9.387310089599999685e+00 9.582630000000000337e+01 9.399479999999999791e+01
1.438208400000000076e+01 9.387368536000000319e+00 9.582630000000000337e+01 9.399460000000000548e+01
1.438792800000000227e+01 9.387397759199998859e+00 9.582620000000000005e+01 9.399450000000000216e+01
1.439377200000000201e+01 9.387456205599999493e+00 9.582620000000000005e+01 9.399429999999999552e+01
1.439961599999999997e+01 9.387485428799999809e+00 9.582620000000000005e+01 9.399429999999999552e+01
1.440545999999999971e+01 9.387543875200000443e+00 9.582620000000000005e+01 9.399410000000000309e+01
1.441130400000000122e+01 9.387573098399998983e+00 9.582609999999999673e+01 9.399410000000000309e+01
1.441714800000000096e+01 9.387631544799999617e+00 9.582609999999999673e+01 9.399389999999999645e+01
1.442299200000000070e+01 9.387660767999999933e+00 9.582599999999999341e+01 9.399379999999999313e+01
1.442883600000000044e+01 9.387719214400000567e+00 9.582609999999999673e+01 9.399370000000000402e+01
1.443468000000000195e+01 9.387748437599999107e+00 9.582599999999999341e+01 9.399360000000000070e+01
1.444052400000000169e+01 9.387806883999999741e+00 9.582599999999999341e+01 9.399339999999999407e+01
1.444636800000000143e+01 9.387836107199998281e+00 9.582590000000000430e+01 9.399339999999999407e+01
1.445221199999999939e+01 9.387865330400000374e+00 9.582599999999999341e+01 9.399320000000000164e+01
1.445805600000000268e+01 9.387923776799999231e+00 9.582590000000000430e+01 9.399320000000000164e+01
1.446390000000000065e+01 9.387952999999999548e+00 9.582590000000000430e+01 9.399299999999999500e+01
1.446974400000000038e+01 9.388011446399998405e+00 9.582420000000000471e+01 9.399710000000000321e+01
1.447558800000000012e+01 9.388040669600000498e+00 9.582439999999999714e+01 9.399670000000000414e+01
1.448143200000000164e+01 9.388069892799999039e+00 9.582410000000000139e+01 9.399649999999999750e+01
1.448727600000000137e+01 9.388128339199999672e+00 9.582420000000000471e+01 9.399609999999999843e+01
1.449312000000000111e+01 9.388186785599998530e+00 9.582399999999999807e+01 9.399599999999999511e+01
1.449896400000000085e+01 9.388216008800000623e+00 9.582399999999999807e+01 9.399580000000000268e+01
1.450480800000000237e+01 9.388274455199999480e+00 9.582380000000000564e+01 9.399569999999999936e+01
1.451065200000000210e+01 9.388303678399999797e+00 9.582389999999999475e+01 9.399550000000000693e+01
1.451649600000000007e+01 9.388362124799998654e+00 9.582380000000000564e+01 9.399540000000000362e+01
1.452233999999999980e+01 9.388391348000000747e+00 9.582380000000000564e+01 9.399519999999999698e+01
1.452818400000000132e+01 9.388449794399999604e+00 9.582370000000000232e+01 9.399519999999999698e+01
1.453402800000000106e+01 9.388479017599999921e+00 9.582380000000000564e+01 9.399500000000000455e+01
1.453987200000000080e+01 9.388537463999998778e+00 9.582359999999999900e+01 9.399490000000000123e+01
1.454571600000000053e+01 9.388566687199999095e+00 9.582370000000000232e+01 9.399469999999999459e+01
1.455156000000000205e+01 9.388595910399999411e+00 9.582359999999999900e+01 9.399469999999999459e+01
1.455740400000000179e+01 9.388654356800000045e+00 9.582359999999999900e+01 9.399450000000000216e+01
1.456324800000000153e+01 9.388683579999998585e+00 9.582349999999999568e+01 9.399450000000000216e+01
1.456909199999999949e+01 9.388742026399999219e+00 9.582359999999999900e+01 9.399429999999999552e+01
1.457493600000000278e+01 9.388771249599999535e+00 9.582349999999999568e+01 9.399429999999999552e+01
1.458078000000000074e+01 9.388829696000000169e+00 9.582349999999999568e+01 9.399410000000000309e+01
1.458662400000000048e+01 9.388858919199998709e+00 9.582340000000000657e+01 9.399410000000000309e+01
1.459246800000000022e+01 9.388888142399999026e+00 9.582349999999999568e+01 9.399389999999999645e+01
1.459831200000000173e+01 9.388946588799999660e+00 9.582340000000000657e+01 9.399389999999999645e+01
1.460415600000000147e+01 9.388975811999999976e+00 9.582340000000000657e+01 9.399370000000000402e+01
1.461000000000000121e+01 9.389005035200000293e+00 9.582330000000000325e+01 9.399360000000000070e+01
1.461584400000000095e+01 9.389063481600000927e+00 9.582200000000000273e+01 9.399779999999999802e+01
1.462168799999999891e+01 9.389092704799999467e+00 9.582210000000000605e+01 9.399739999999999895e+01
1.462753200000000220e+01 9.389121927999999784e+00 9.582200000000000273e+01 9.399710000000000321e+01
1.463337600000000016e+01 9.389180374400000417e+00 9.582179999999999609e+01 9.399689999999999657e+01
1.463921999999999990e+01 9.389238820800001051e+00 9.582179999999999609e+01 9.399660000000000082e+01
1.464506399999999964e+01 9.389268043999999591e+00 9.582170000000000698e+01 9.399660000000000082e+01
1.465090800000000115e+01 9.389326490400000225e+00 9.582170000000000698e+01 9.399630000000000507e+01
1.465675200000000089e+01 9.389355713599998765e+00 9.582160000000000366e+01 9.399630000000000507e+01
1.466259600000000063e+01 9.389414159999999399e+00 9.582160000000000366e+01 9.399609999999999843e+01
1.466844000000000037e+01 9.389443383199999715e+00 9.582150000000000034e+01 9.399599999999999511e+01
1.467428400000000188e+01 9.389472606399998256e+00 9.582160000000000366e+01 9.399580000000000268e+01
1.468012800000000162e+01 9.389531052799998889e+00 9.582150000000000034e+01 9.399580000000000268e+01
1.468597199999999958e+01 9.389560275999999206e+00 9.582150000000000034e+01 9.399559999999999604e+01
1.469181599999999932e+01 9.389618722399999839e+00 9.582139999999999702e+01 9.399550000000000693e+01
1.469766000000000084e+01 9.389647945599998380e+00 9.582139999999999702e+01 9.399540000000000362e+01
1.470350400000000057e+01 9.389677168800000473e+00 9.582139999999999702e+01 9.399530000000000030e+01
1.470934800000000031e+01 9.389735615199999330e+00 9.582139999999999702e+01 9.399519999999999698e+01
1.471519200000000005e+01 9.389764838399999647e+00 9.582129999999999370e+01 9.399509999999999366e+01
1.472103600000000156e+01 9.389794061599999964e+00 9.582129999999999370e+01 9.399490000000000123e+01
1.472688000000000130e+01 9.389852508000000597e+00 9.582129999999999370e+01 9.399490000000000123e+01
1.473272400000000104e+01 9.389881731199999138e+00 9.582129999999999370e+01 9.399469999999999459e+01
1.473856799999999900e+01 9.389910954399999454e+00 9.582120000000000459e+01 9.399469999999999459e+01
1.474441200000000229e+01 9.389969400800000088e+00 9.582120000000000459e+01 9.399450000000000216e+01
1.475025600000000026e+01 9.389998623999998628e+00 9.582120000000000459e+01 9.399450000000000216e+01
1.475609999999999999e+01 9.390027847200000721e+00 9.582120000000000459e+01 9.399429999999999552e+01
1.476194399999999973e+01 9.390086293599999578e+00 9.581999999999999318e+01 9.399840000000000373e+01
1.476778800000000125e+01 9.390115516799999895e+00 9.582009999999999650e+01 9.399790000000000134e+01
1.477363200000000099e+01 9.390144740000000212e+00 9.581990000000000407e+01 9.399779999999999802e+01
1.477947600000000072e+01 9.390173963199998752e+00 9.581990000000000407e+01 9.399739999999999895e+01
1.478532000000000046e+01 9.390232409599999386e+00 9.581969999999999743e+01 9.399729999999999563e+01
1.479116400000000198e+01 9.390261632799997926e+00 9.581980000000000075e+01 9.399710000000000321e+01
1.479700800000000172e+01 9.390320079199998560e+00 9.581959999999999411e+01 9.399699999999999989e+01
1.480285199999999968e+01 9.390349302399998876e+00 9.581969999999999743e+01 9.399679999999999325e+01
1.480869599999999942e+01 9.390407748799999510e+00 9.581950000000000500e+01 9.399679999999999325e+01
1.481454000000000093e+01 9.390436971999999827e+00 9.581959999999999411e+01 9.399660000000000082e+01
1.482038400000000067e+01 9.390466195200000143e+00 9.581950000000000500e+01 9.399660000000000082e+01
1.482622800000000041e+01 9.390524641599999001e+00 9.581950000000000500e+01 9.399639999999999418e+01
1.483207200000000014e+01 9.390553864799999317e+00 9.581940000000000168e+01 9.399630000000000507e+01
1.483791600000000166e+01 9.390583087999999634e+00 9.581950000000000500e+01 9.399609999999999843e+01
1.484376000000000140e+01 9.390641534400000268e+00 9.581940000000000168e+01 9.399609999999999843e+01
1.484960400000000114e+01 9.390670757599998808e+00 9.581940000000000168e+01 9.399590000000000600e+01
1.485544799999999910e+01 9.390699980800000901e+00 9.581929999999999836e+01 9.399590000000000600e+01
1.486129200000000239e+01 9.390758427199999758e+00 9.581940000000000168e+01 9.399569999999999936e+01
1.486713600000000035e+01 9.390787650400000075e+00 9.581919999999999504e+01 9.399569999999999936e+01
1.487298000000000009e+01 9.390816873600000392e+00 9.581929999999999836e+01 9.399550000000000693e+01
1.487882399999999983e+01 9.390846096799998932e+00 9.581919999999999504e+01 9.399550000000000693e+01
1.488466800000000134e+01 9.390904543199999566e+00 9.581929999999999836e+01 9.399530000000000030e+01
1.489051200000000108e+01 9.390933766399999882e+00 9.581910000000000593e+01 9.399530000000000030e+01
1.489635600000000082e+01 9.390962989600000199e+00 9.581919999999999504e+01 9.399509999999999366e+01
1.490220000000000056e+01 9.390992212799998740e+00 9.581910000000000593e+01 9.399509999999999366e+01
1.490804400000000207e+01 9.391050659199999373e+00 9.581789999999999452e+01 9.399880000000000280e+01
1.491388800000000181e+01 9.391079882399999690e+00 9.581799999999999784e+01 9.399859999999999616e+01
1.491973199999999977e+01 9.391109105599998230e+00 9.581789999999999452e+01 9.399819999999999709e+01
1.492557599999999951e+01 9.391138328800000323e+00 9.581770000000000209e+01 9.399809999999999377e+01
1.493142000000000102e+01 9.391196775199999180e+00 9.581770000000000209e+01 9.399779999999999802e+01
1.493726400000000076e+01 9.391225998399999497e+00 9.581759999999999877e+01 9.399769999999999470e+01
1.494310800000000050e+01 9.391284444799998354e+00 9.581759999999999877e+01 9.399750000000000227e+01
1.494895200000000024e+01 9.391313668000000447e+00 9.581749999999999545e+01 9.399750000000000227e+01
1.495479600000000175e+01 9.391372114399999305e+00 9.581749999999999545e+01 9.399729999999999563e+01
1.496064000000000149e+01 9.391401337599999621e+00 9.581740000000000634e+01 9.399720000000000653e+01
1.496648400000000123e+01 9.391430560799999938e+00 9.581740000000000634e+01 9.399710000000000321e+01
1.497232799999999919e+01 9.391459783999998479e+00 9.581740000000000634e+01 9.399699999999999989e+01
1.497817200000000248e+01 9.391518230399999112e+00 9.581740000000000634e+01 9.399679999999999325e+01
1.498401600000000045e+01 9.391547453599999429e+00 9.581730000000000302e+01 9.399679999999999325e+01
1.498986000000000018e+01 9.391576676799999746e+00 9.581730000000000302e+01 9.399660000000000082e+01
1.499570399999999992e+01 9.391605900000000062e+00 9.581730000000000302e+01 9.399660000000000082e+01
1.500154800000000144e+01 9.391664346400000696e+00 9.581730000000000302e+01 9.399639999999999418e+01
1.500739200000000118e+01 9.391693569599999236e+00 9.581719999999999970e+01 9.399639999999999418e+01
1.501323600000000091e+01 9.391722792799999553e+00 9.581719999999999970e+01 9.399630000000000507e+01
1.501908000000000065e+01 9.391752015999999870e+00 9.581719999999999970e+01 9.399620000000000175e+01
1.502492400000000217e+01 9.391810462399998727e+00 9.581719999999999970e+01 9.399609999999999843e+01
1.503076800000000190e+01 9.391839685599999044e+00 9.581709999999999638e+01 9.399599999999999511e+01
1.503661199999999987e+01 9.391868908799999360e+00 9.581709999999999638e+01 9.399590000000000600e+01
1.504245599999999961e+01 9.391898131999999677e+00 9.581709999999999638e+01 9.399580000000000268e+01
1.504830000000000112e+01 9.391927355199999994e+00 9.581709999999999638e+01 9.399569999999999936e+01
1.505414400000000086e+01 9.391985801599998851e+00 9.581579999999999586e+01 9.399949999999999761e+01
1.505998800000000060e+01 9.392015024799999168e+00 9.581600000000000250e+01 9.399909999999999854e+01
1.506583200000000033e+01 9.392044247999999484e+00 9.581570000000000675e+01 9.399899999999999523e+01
1.507167600000000185e+01 9.392073471199999801e+00 9.581579999999999586e+01 9.399859999999999616e+01
1.507752000000000159e+01 9.392131917599998658e+00 9.581560000000000343e+01 9.399859999999999616e+01
1.508336400000000133e+01 9.392161140800000751e+00 9.581560000000000343e+01 9.399830000000000041e+01
1.508920799999999929e+01 9.392190363999999292e+00 9.581550000000000011e+01 9.399830000000000041e+01
1.509505200000000258e+01 9.392248810399999925e+00 9.581550000000000011e+01 9.399809999999999377e+01
1.510089600000000054e+01 9.392278033600000242e+00 9.581539999999999679e+01 9.399809999999999377e+01
1.510674000000000028e+01 9.392307256799998783e+00 9.581550000000000011e+01 9.399790000000000134e+01
1.511258400000000002e+01 9.392365703199999416e+00 9.581529999999999347e+01 9.399779999999999802e+01
1.511842800000000153e+01 9.392394926399999733e+00 9.581539999999999679e+01 9.399760000000000559e+01
1.512427200000000127e+01 9.392424149600000050e+00 9.581529999999999347e+01 9.399760000000000559e+01
1.513011600000000101e+01 9.392453372800000366e+00 9.581539999999999679e+01 9.399739999999999895e+01
1.513596000000000075e+01 9.392482595999998907e+00 9.581520000000000437e+01 9.399739999999999895e+01
1.514180400000000226e+01 9.392541042399999540e+00 9.581529999999999347e+01 9.399729999999999563e+01
1.514764800000000200e+01 9.392570265599999857e+00 9.581520000000000437e+01 9.399720000000000653e+01
1.515349199999999996e+01 9.392599488800000174e+00 9.581529999999999347e+01 9.399710000000000321e+01
1.515933599999999970e+01 9.392628711999998714e+00 9.581510000000000105e+01 9.399710000000000321e+01
1.516518000000000121e+01 9.392657935199999031e+00 9.581520000000000437e+01 9.399689999999999657e+01
1.517102400000000095e+01 9.392716381599999664e+00 9.581510000000000105e+01 9.399689999999999657e+01
1.517686800000000069e+01 9.392745604799998205e+00 9.581520000000000437e+01 9.399670000000000414e+01
1.518271200000000043e+01 9.392774828000000298e+00 9.581499999999999773e+01 9.399670000000000414e+01
1.518855600000000194e+01 9.392804051199998838e+00 9.581510000000000105e+01 9.399649999999999750e+01
1.519440000000000168e+01 9.392833274399999155e+00 9.581499999999999773e+01 9.399649999999999750e+01
1.520024400000000142e+01 9.392891720799999788e+00 9.581380000000000052e+01 9.400000000000000000e+01
1.520608799999999938e+01 9.392891720799999788e+00 9.581390000000000384e+01 9.399970000000000425e+01
1.521193200000000267e+01 9.392950167200000422e+00 9.581380000000000052e+01 9.399939999999999429e+01
1.521777600000000064e+01 9.392979390399998962e+00 9.581369999999999720e+01 9.399930000000000518e+01
1.522362000000000037e+01 9.393008613599999279e+00 9.581359999999999388e+01 9.399899999999999523e+01
1.522946400000000011e+01 9.393067059999999913e+00 9.581350000000000477e+01 9.399899999999999523e+01
1.523530800000000163e+01 9.393096283199998453e+00 9.581350000000000477e+01 9.399880000000000280e+01
1.524115200000000137e+01 9.393125506400000546e+00 9.581350000000000477e+01 9.399869999999999948e+01
1.524699600000000110e+01 9.393154729599999087e+00 9.581350000000000477e+01 9.399850000000000705e+01
1.525284000000000084e+01 9.393213175999999720e+00 9.581340000000000146e+01 9.399850000000000705e+01
1.525868400000000236e+01 9.393242399200000037e+00 9.581340000000000146e+01 9.399830000000000041e+01
1.526452800000000209e+01 9.393271622399998577e+00 9.581329999999999814e+01 9.399830000000000041e+01
1.527037200000000006e+01 9.393300845600000670e+00 9.581340000000000146e+01 9.399809999999999377e+01
1.527621599999999980e+01 9.393330068799999211e+00 9.581329999999999814e+01 9.399809999999999377e+01
1.528206000000000131e+01 9.393388515199999844e+00 9.581329999999999814e+01 9.399790000000000134e+01
1.528790400000000105e+01 9.393417738399998385e+00 9.581319999999999482e+01 9.399790000000000134e+01
1.529374800000000079e+01 9.393446961599998701e+00 9.581329999999999814e+01 9.399769999999999470e+01
1.529959200000000052e+01 9.393476184799999018e+00 9.581319999999999482e+01 9.399769999999999470e+01
1.530543600000000204e+01 9.393505407999999335e+00 9.581319999999999482e+01 9.399750000000000227e+01
1.531128000000000178e+01 9.393534631199999652e+00 9.581310000000000571e+01 9.399750000000000227e+01
1.531712400000000152e+01 9.393593077599998509e+00 9.581319999999999482e+01 9.399739999999999895e+01
1.532296799999999948e+01 9.393622300800000602e+00 9.581310000000000571e+01 9.399729999999999563e+01
1.532881200000000277e+01 9.393651523999999142e+00 9.581310000000000571e+01 9.399720000000000653e+01
1.533465600000000073e+01 9.393680747199999459e+00 9.581310000000000571e+01 9.399720000000000653e+01
1.534050000000000047e+01 9.393709970399999776e+00 9.581310000000000571e+01 9.399699999999999989e+01
1.534634400000000021e+01 9.393739193600000092e+00 9.581180000000000518e+01 9.400039999999999907e+01
1.535218799999999995e+01 9.393768416799998633e+00 9.581199999999999761e+01 9.400000000000000000e+01
1.535803200000000146e+01 9.393797640000000726e+00 9.581180000000000518e+01 9.399979999999999336e+01
1.536387600000000120e+01 9.393826863199999266e+00 9.581180000000000518e+01 9.399949999999999761e+01
1.536972000000000094e+01 9.393885309599999900e+00 9.581159999999999854e+01 9.399939999999999429e+01
1.537556399999999890e+01 9.393914532800000217e+00 9.581170000000000186e+01 9.399920000000000186e+01
1.538140800000000219e+01 9.393943755999998757e+00 9.581149999999999523e+01 9.399920000000000186e+01
1.538725200000000015e+01 9.394002202399999391e+00 9.581159999999999854e+01 9.399899999999999523e+01
1.539309599999999989e+01 9.394031425599999707e+00 9.581149999999999523e+01 9.399890000000000612e+01
1.539893999999999963e+01 9.394060648800000024e+00 9.581149999999999523e+01 9.399869999999999948e+01
1.540478400000000114e+01 9.394089872000000341e+00 9.581140000000000612e+01 9.399869999999999948e+01
1.541062800000000088e+01 9.394119095199998881e+00 9.581149999999999523e+01 9.399850000000000705e+01
1.541647200000000062e+01 9.394177541599999515e+00 9.581140000000000612e+01 9.399850000000000705e+01
1.542231600000000036e+01 9.394206764799999831e+00 9.581140000000000612e+01 9.399830000000000041e+01
1.542816000000000187e+01 9.394235988000000148e+00 9.581130000000000280e+01 9.399830000000000041e+01
1.543400400000000161e+01 9.394265211199998689e+00 9.581140000000000612e+01 9.399819999999999709e+01
1.543984799999999957e+01 9.394294434399999005e+00 9.581130000000000280e+01 9.399809999999999377e+01
1.544569199999999931e+01 9.394323657599999322e+00 9.581130000000000280e+01 9.399800000000000466e+01
1.545153600000000083e+01 9.394352880799999639e+00 9.581119999999999948e+01 9.399800000000000466e+01
1.545738000000000056e+01 9.394382103999998179e+00 9.581130000000000280e+01 9.399779999999999802e+01
1.546322400000000030e+01 9.394440550399998813e+00 9.581119999999999948e+01 9.399779999999999802e+01
1.546906800000000004e+01 9.394469773599999129e+00 9.581130000000000280e+01 9.399760000000000559e+01
1.547491200000000156e+01 9.394498996799999446e+00 9.581119999999999948e+01 9.399760000000000559e+01
1.548075600000000129e+01 9.394528219999999763e+00 9.581119999999999948e+01 9.399739999999999895e+01
1.548660000000000103e+01 9.394557443199998303e+00 9.581109999999999616e+01 9.399739999999999895e+01
1.549244399999999899e+01 9.394586666400000396e+00 9.581010000000000559e+01 9.400090000000000146e+01
1.549828800000000228e+01 9.394615889599998937e+00 9.581010000000000559e+01 9.400069999999999482e+01
1.550413200000000025e+01 9.394645112799999254e+00 9.581000000000000227e+01 9.400039999999999907e+01
1.550997599999999998e+01 9.394674335999999570e+00 9.580989999999999895e+01 9.400020000000000664e+01
1.551581999999999972e+01 9.394732782399998428e+00 9.580989999999999895e+01 9.400000000000000000e+01
1.552166400000000124e+01 9.394762005600000521e+00 9.580979999999999563e+01 9.399989999999999668e+01
1.552750800000000098e+01 9.394791228799999061e+00 9.580979999999999563e+01 9.399970000000000425e+01
1.553335200000000071e+01 9.394820451999999378e+00 9.580970000000000653e+01 9.399970000000000425e+01
1.553919600000000045e+01 9.394849675199999695e+00 9.580970000000000653e+01 9.399949999999999761e+01
1.554504000000000197e+01 9.394908121599998552e+00 9.580960000000000321e+01 9.399949999999999761e+01
1.555088400000000171e+01 9.394937344800000645e+00 9.580970000000000653e+01 9.399930000000000518e+01
1.555672799999999967e+01 9.394966567999999185e+00 9.580960000000000321e+01 9.399930000000000518e+01
1.556257199999999941e+01 9.394995791199999502e+00 9.580960000000000321e+01 9.399909999999999854e+01
1.556841600000000092e+01 9.395025014399999819e+00 9.580960000000000321e+01 9.399909999999999854e+01
1.557426000000000066e+01 9.395054237599998359e+00 9.580960000000000321e+01 9.399890000000000612e+01
1.558010400000000040e+01 9.395083460800000452e+00 9.580949999999999989e+01 9.399890000000000612e+01
1.558594800000000014e+01 9.395112683999998993e+00 9.580949999999999989e+01 9.399869999999999948e+01
1.559179200000000165e+01 9.395141907199999309e+00 9.580949999999999989e+01 9.399869999999999948e+01
1.559763600000000139e+01 9.395200353599999943e+00 9.580949999999999989e+01 9.399859999999999616e+01
1.560348000000000113e+01 9.395229576799998483e+00 9.580939999999999657e+01 9.399850000000000705e+01
1.560932399999999909e+01 9.395258800000000576e+00 9.580949999999999989e+01 9.399840000000000373e+01
1.561516800000000238e+01 9.395288023199999117e+00 9.580939999999999657e+01 9.399830000000000041e+01
1.562101200000000034e+01 9.395317246399999433e+00 9.580939999999999657e+01 9.399819999999999709e+01
1.562685600000000008e+01 9.395346469599999750e+00 9.580929999999999325e+01 9.399819999999999709e+01
1.563269999999999982e+01 9.395375692800000067e+00 9.580939999999999657e+01 9.399800000000000466e+01
1.563854400000000133e+01 9.395404915999998607e+00 9.580800000000000693e+01 9.400169999999999959e+01
1.564438800000000107e+01 9.395434139200000700e+00 9.580819999999999936e+01 9.400130000000000052e+01
1.565023200000000081e+01 9.395463362399999241e+00 9.580790000000000362e+01 9.400109999999999388e+01
1.565607600000000055e+01 9.395492585599999558e+00 9.580800000000000693e+01 9.400090000000000146e+01
1.566192000000000206e+01 9.395521808799999874e+00 9.580780000000000030e+01 9.400079999999999814e+01
1.566776400000000180e+01 9.395580255199998732e+00 9.580780000000000030e+01 9.400060000000000571e+01
1.567360799999999976e+01 9.395609478400000825e+00 9.580769999999999698e+01 9.400050000000000239e+01
1.567945199999999950e+01 9.395638701599999365e+00 9.580769999999999698e+01 9.400029999999999575e+01
1.568529600000000102e+01 9.395667924799999682e+00 9.580759999999999366e+01 9.400029999999999575e+01
1.569114000000000075e+01 9.395697147999999999e+00 9.580769999999999698e+01 9.400010000000000332e+01
1.569698400000000049e+01 9.395755594399998856e+00 9.580759999999999366e+01 9.400010000000000332e+01
1.570282800000000023e+01 9.395784817600000949e+00 9.580759999999999366e+01 9.399989999999999668e+01
1.570867200000000174e+01 9.395814040799999489e+00 9.580750000000000455e+01 9.399989999999999668e+01
1.571451600000000148e+01 9.395843263999998030e+00 9.580759999999999366e+01 9.399970000000000425e+01
1.572036000000000122e+01 9.395872487200000123e+00 9.580750000000000455e+01 9.399970000000000425e+01
1.572620399999999918e+01 9.395901710399998663e+00 9.580759999999999366e+01 9.399949999999999761e+01
1.573204800000000247e+01 9.395930933599998980e+00 9.580750000000000455e+01 9.399949999999999761e+01
1.573789200000000044e+01 9.395960156799999297e+00 9.580750000000000455e+01 9.399939999999999429e+01
1.574373600000000017e+01 9.395989379999999613e+00 9.580740000000000123e+01 9.399939999999999429e+01
1.574957999999999991e+01 9.396018603199998154e+00 9.580750000000000455e+01 9.399920000000000186e+01
1.575542400000000143e+01 9.396047826400000247e+00 9.580740000000000123e+01 9.399920000000000186e+01
1.576126800000000117e+01 9.396077049599998787e+00 9.580740000000000123e+01 9.399899999999999523e+01
1.576711200000000090e+01 9.396106272799999104e+00 9.580729999999999791e+01 9.399899999999999523e+01
1.577295600000000064e+01 9.396135495999999421e+00 9.580740000000000123e+01 9.399880000000000280e+01
1.577880000000000216e+01 9.396164719199999737e+00 9.580729999999999791e+01 9.399880000000000280e+01
1.578464400000000190e+01 9.396223165600000371e+00 9.580610000000000070e+01 9.400220000000000198e+01
1.579048799999999986e+01 9.396223165600000371e+00 9.580610000000000070e+01 9.400199999999999534e+01
1.579633199999999960e+01 9.396252388799998911e+00 9.580610000000000070e+01 9.400169999999999959e+01
1.580217600000000111e+01 9.396281611999999228e+00 9.580599999999999739e+01 9.400149999999999295e+01
1.580802000000000085e+01 9.396340058399999862e+00 9.580589999999999407e+01 9.400130000000000052e+01
1.581386400000000059e+01 9.396369281599998402e+00 9.580580000000000496e+01 9.400130000000000052e+01
1.581970800000000033e+01 9.396398504800000495e+00 9.580580000000000496e+01 9.400109999999999388e+01
1.582555200000000184e+01 9.396427727999999036e+00 9.580570000000000164e+01 9.400100000000000477e+01
1.583139600000000158e+01 9.396486174399999669e+00 9.580580000000000496e+01 9.400090000000000146e+01
1.583724000000000132e+01 9.396515397599999986e+00 9.580570000000000164e+01 9.400079999999999814e+01
1.584308399999999928e+01 9.396544620800000303e+00 9.580570000000000164e+01 9.400069999999999482e+01
1.584892800000000257e+01 9.396573844000000619e+00 9.580559999999999832e+01 9.400060000000000571e+01
1.585477200000000053e+01 9.396603067199999160e+00 9.580570000000000164e+01 9.400050000000000239e+01
1.586061600000000027e+01 9.396632290399999476e+00 9.580559999999999832e+01 9.400039999999999907e+01
1.586646000000000001e+01 9.396661513599999793e+00 9.580559999999999832e+01 9.400029999999999575e+01
1.587230400000000152e+01 9.396690736799998334e+00 9.580559999999999832e+01 9.400020000000000664e+01
1.587814800000000126e+01 9.396719960000000427e+00 9.580559999999999832e+01 9.400010000000000332e+01
1.588399200000000100e+01 9.396749183199998967e+00 9.580549999999999500e+01 9.400010000000000332e+01
1.588983600000000074e+01 9.396778406399999284e+00 9.580549999999999500e+01 9.399989999999999668e+01
1.589568000000000225e+01 9.396807629599999601e+00 9.580549999999999500e+01 9.399989999999999668e+01
1.590152400000000199e+01 9.396836852799999917e+00 9.580549999999999500e+01 9.399979999999999336e+01
1.590736799999999995e+01 9.396866075999998458e+00 9.580540000000000589e+01 9.399970000000000425e+01
1.591321199999999969e+01 9.396895299200000551e+00 9.580549999999999500e+01 9.399960000000000093e+01
1.591905600000000121e+01 9.396924522399999091e+00 9.580540000000000589e+01 9.399960000000000093e+01
1.592490000000000094e+01 9.396953745599999408e+00 9.580540000000000589e+01 9.399939999999999429e+01
1.593074400000000068e+01 9.396982968799999725e+00 9.580440000000000111e+01 9.400260000000000105e+01
1.593658800000000042e+01 9.397012192000000042e+00 9.580459999999999354e+01 9.400220000000000198e+01
1.594243200000000193e+01 9.397041415199998582e+00 9.580440000000000111e+01 9.400209999999999866e+01
1.594827600000000167e+01 9.397070638400000675e+00 9.580440000000000111e+01 9.400180000000000291e+01
1.595412000000000141e+01 9.397129084799999532e+00 9.580419999999999447e+01 9.400169999999999959e+01
1.595996399999999937e+01 9.397158307999999849e+00 9.580429999999999779e+01 9.400149999999999295e+01
1.596580800000000266e+01 9.397187531200000166e+00 9.580410000000000537e+01 9.400140000000000384e+01
1.597165200000000063e+01 9.397216754399998706e+00 9.580419999999999447e+01 9.400130000000000052e+01
1.597749600000000036e+01 9.397245977600000799e+00 9.580410000000000537e+01 9.400119999999999720e+01
1.598334000000000010e+01 9.397275200799999340e+00 9.580410000000000537e+01 9.400100000000000477e+01
1.598918400000000162e+01 9.397304423999999656e+00 9.580400000000000205e+01 9.400100000000000477e+01
1.599502800000000136e+01 9.397333647199999973e+00 9.580410000000000537e+01 9.400090000000000146e+01
1.600087200000000109e+01 9.397362870400000290e+00 9.580400000000000205e+01 9.400079999999999814e+01
1.600671600000000083e+01 9.397392093599998830e+00 9.580400000000000205e+01 9.400069999999999482e+01
1.601256000000000057e+01 9.397450539999999464e+00 9.580389999999999873e+01 9.400069999999999482e+01
1.601840400000000031e+01 9.397479763199998004e+00 9.580400000000000205e+01 9.400050000000000239e+01
1.602424800000000005e+01 9.397508986400000097e+00 9.580389999999999873e+01 9.400050000000000239e+01
1.603009199999999979e+01 9.397538209599998638e+00 9.580400000000000205e+01 9.400029999999999575e+01
1.603593600000000308e+01 9.397567432799998954e+00 9.580389999999999873e+01 9.400029999999999575e+01
1.604178000000000281e+01 9.397596655999999271e+00 9.580389999999999873e+01 9.400020000000000664e+01
1.604762400000000255e+01 9.397625879199999588e+00 9.580379999999999541e+01 9.400020000000000664e+01
1.605346799999999874e+01 9.397655102399998128e+00 9.580389999999999873e+01 9.400000000000000000e+01
1.605931200000000203e+01 9.397684325600000221e+00 9.580379999999999541e+01 9.400000000000000000e+01
1.606515600000000177e+01 9.397713548799998762e+00 9.580389999999999873e+01 9.399989999999999668e+01
1.607100000000000151e+01 9.397713548799998762e+00 9.580379999999999541e+01 9.399979999999999336e+01
1.607684400000000124e+01 9.397742771999999079e+00 9.580259999999999820e+01 9.400289999999999679e+01
1.608268800000000098e+01 9.397771995199999395e+00 9.580270000000000152e+01 9.400270000000000437e+01
1.608853200000000072e+01 9.397801218399999712e+00 9.580259999999999820e+01 9.400239999999999441e+01
1.609437600000000046e+01 9.397830441599998252e+00 9.580249999999999488e+01 9.400230000000000530e+01
1.610022000000000020e+01 9.397888887999998886e+00 9.580249999999999488e+01 9.400209999999999866e+01
1.610606399999999994e+01 9.397918111199999203e+00 9.580240000000000578e+01 9.400199999999999534e+01
1.611190800000000323e+01 9.397947334399999519e+00 9.580240000000000578e+01 9.400180000000000291e+01
1.611775199999999941e+01 9.397976557599999836e+00 9.580230000000000246e+01 9.400180000000000291e+01
1.612359599999999915e+01 9.398005780799998377e+00 9.580230000000000246e+01 9.400159999999999627e+01
1.612943999999999889e+01 9.398035004000000470e+00 9.580219999999999914e+01 9.400159999999999627e+01
1.613528400000000218e+01 9.398064227199999010e+00 9.580230000000000246e+01 9.400140000000000384e+01
1.614112800000000192e+01 9.398093450399999327e+00 9.580219999999999914e+01 9.400140000000000384e+01
1.614697200000000166e+01 9.398122673599999644e+00 9.580219999999999914e+01 9.400130000000000052e+01
1.615281600000000140e+01 9.398151896799999960e+00 9.580219999999999914e+01 9.400119999999999720e+01
1.615866000000000113e+01 9.398181120000000277e+00 9.580219999999999914e+01 9.400109999999999388e+01
1.616450400000000087e+01 9.398210343200000594e+00 9.580209999999999582e+01 9.400100000000000477e+01
1.617034800000000061e+01 9.398239566399999134e+00 9.580209999999999582e+01 9.400090000000000146e+01
1.617619200000000035e+01 9.398268789599999451e+00 9.580209999999999582e+01 9.400090000000000146e+01
1.618203600000000009e+01 9.398298012799999768e+00 9.580209999999999582e+01 9.400079999999999814e+01
1.618787999999999982e+01 9.398327235999998308e+00 9.580200000000000671e+01 9.400069999999999482e+01
1.619372399999999956e+01 9.398356459200000401e+00 9.580209999999999582e+01 9.400060000000000571e+01
1.619956799999999930e+01 9.398385682399998942e+00 9.580200000000000671e+01 9.400060000000000571e+01
1.620541200000000259e+01 9.398414905599999258e+00 9.580200000000000671e+01 9.400039999999999907e+01
1.621125600000000233e+01 9.398444128799999575e+00 9.580200000000000671e+01 9.400039999999999907e+01
1.621710000000000207e+01 9.398473351999999892e+00 9.580200000000000671e+01 9.400029999999999575e+01
1.622294399999999825e+01 9.398502575199998432e+00 9.580089999999999861e+01 9.400379999999999825e+01
1.622878800000000155e+01 9.398502575199998432e+00 9.580110000000000525e+01 9.400339999999999918e+01
1.623463200000000128e+01 9.398531798400000525e+00 9.580089999999999861e+01 9.400329999999999586e+01
1.624047600000000102e+01 9.398561021599999066e+00 9.580089999999999861e+01 9.400300000000000011e+01
1.624632000000000076e+01 9.398619467999999699e+00 9.580070000000000618e+01 9.400289999999999679e+01
1.625216400000000050e+01 9.398648691200000016e+00 9.580079999999999529e+01 9.400270000000000437e+01
1.625800800000000024e+01 9.398677914399998556e+00 9.580070000000000618e+01 9.400270000000000437e+01
1.626385199999999998e+01 9.398707137600000650e+00 9.580070000000000618e+01 9.400249999999999773e+01
1.626969599999999971e+01 9.398736360799999190e+00 9.580060000000000286e+01 9.400249999999999773e+01
1.627554000000000300e+01 9.398765583999999507e+00 9.580070000000000618e+01 9.400230000000000530e+01
1.628138400000000274e+01 9.398794807199999823e+00 9.580060000000000286e+01 9.400230000000000530e+01
1.628722799999999893e+01 9.398824030400000140e+00 9.580060000000000286e+01 9.400220000000000198e+01
1.629307199999999867e+01 9.398853253599998681e+00 9.580049999999999955e+01 9.400209999999999866e+01
1.629891600000000196e+01 9.398882476800000774e+00 9.580060000000000286e+01 9.400199999999999534e+01
1.630476000000000170e+01 9.398911699999999314e+00 9.580049999999999955e+01 9.400199999999999534e+01
1.631060400000000143e+01 9.398940923199999631e+00 9.580060000000000286e+01 9.400180000000000291e+01
1.631644800000000117e+01 9.398970146399999948e+00 9.580049999999999955e+01 9.400180000000000291e+01
1.632229200000000091e+01 9.398999369600000264e+00 9.580049999999999955e+01 9.400169999999999959e+01
1.632813600000000065e+01 9.398999369600000264e+00 9.580039999999999623e+01 9.400159999999999627e+01
1.633398000000000039e+01 9.399028592799998805e+00 9.580049999999999955e+01 9.400149999999999295e+01
1.633982400000000013e+01 9.399057816000000898e+00 9.580039999999999623e+01 9.400149999999999295e+01
1.634566800000000342e+01 9.399087039199999438e+00 9.580049999999999955e+01 9.400130000000000052e+01
1.635151199999999960e+01 9.399116262399997979e+00 9.580039999999999623e+01 9.400130000000000052e+01
1.635735599999999934e+01 9.399145485600000072e+00 9.580039999999999623e+01 9.400119999999999720e+01
1.636319999999999908e+01 9.399174708799998612e+00 9.580029999999999291e+01 9.400119999999999720e+01
1.636904400000000237e+01 9.399203931999998929e+00 9.579919999999999902e+01 9.400419999999999732e+01
1.637488800000000211e+01 9.399233155199999246e+00 9.579919999999999902e+01 9.400390000000000157e+01
1.638073200000000185e+01 9.399262378399999562e+00 9.579909999999999570e+01 9.400369999999999493e+01
1.638657600000000159e+01 9.399291601599998103e+00 9.579900000000000659e+01 9.400350000000000250e+01
1.639242000000000132e+01 9.399320824800000196e+00 9.579900000000000659e+01 9.400339999999999918e+01
1.639826400000000106e+01 9.399350047999998736e+00 9.579890000000000327e+01 9.400329999999999586e+01
1.640410800000000080e+01 9.399379271199999053e+00 9.579890000000000327e+01 9.400310000000000343e+01
1.640995200000000054e+01 9.399408494399999370e+00 9.579879999999999995e+01 9.400310000000000343e+01
1.641579600000000028e+01 9.399437717599999687e+00 9.579890000000000327e+01 9.400289999999999679e+01
1.642164000000000001e+01 9.399466940799998227e+00 9.579879999999999995e+01 9.400289999999999679e+01
1.642748399999999975e+01 9.399496164000000320e+00 9.579879999999999995e+01 9.400270000000000437e+01
1.643332799999999949e+01 9.399525387199998860e+00 9.579879999999999995e+01 9.400270000000000437e+01
1.643917200000000278e+01 9.399554610399999177e+00 9.579879999999999995e+01 9.400260000000000105e+01
1.644501600000000252e+01 9.399583833599999494e+00 9.579869999999999663e+01 9.400249999999999773e+01
1.645086000000000226e+01 9.399613056799999811e+00 9.579869999999999663e+01 9.400239999999999441e+01
1.645670399999999844e+01 9.399642280000000127e+00 9.579869999999999663e+01 9.400239999999999441e+01
1.646254800000000174e+01 9.399671503200000444e+00 9.579869999999999663e+01 9.400220000000000198e+01
1.646839200000000147e+01 9.399671503200000444e+00 9.579859999999999332e+01 9.400220000000000198e+01
1.647423600000000121e+01 9.399700726399998985e+00 9.579869999999999663e+01 9.400209999999999866e+01
1.648008000000000095e+01 9.399729949599999301e+00 9.579859999999999332e+01 9.400199999999999534e+01
1.648592400000000069e+01 9.399759172799999618e+00 9.579859999999999332e+01 9.400190000000000623e+01
1.649176800000000043e+01 9.399788395999999935e+00 9.579859999999999332e+01 9.400190000000000623e+01
1.649761200000000017e+01 9.399817619200000252e+00 9.579859999999999332e+01 9.400180000000000291e+01
1.650345599999999990e+01 9.399846842400000568e+00 9.579850000000000421e+01 9.400169999999999959e+01
1.650930000000000319e+01 9.399876065599999109e+00 9.579859999999999332e+01 9.400159999999999627e+01
1.651514400000000293e+01 9.399905288799999425e+00 9.579749999999999943e+01 9.400469999999999970e+01
1.652098799999999912e+01 9.399905288799999425e+00 9.579770000000000607e+01 9.400440000000000396e+01
1.652683199999999886e+01 9.399934511999999742e+00 9.579749999999999943e+01 9.400430000000000064e+01
1.653267600000000215e+01 9.399963735199998283e+00 9.579749999999999943e+01 9.400409999999999400e+01
1.653852000000000189e+01 9.399992958400000376e+00 9.579739999999999611e+01 9.400400000000000489e+01
1.654436400000000162e+01 9.400022181599998916e+00 9.579739999999999611e+01 9.400379999999999825e+01
1.655020800000000136e+01 9.400051404799999233e+00 9.579730000000000700e+01 9.400379999999999825e+01
1.655605200000000110e+01 9.400109851199999866e+00 9.579739999999999611e+01 9.400360000000000582e+01
1.656189600000000084e+01 9.400109851199999866e+00 9.579720000000000368e+01 9.400360000000000582e+01
1.656774000000000058e+01 9.400139074399998407e+00 9.579730000000000700e+01 9.400339999999999918e+01
1.657358400000000032e+01 9.400168297600000500e+00 9.579720000000000368e+01 9.400339999999999918e+01
1.657942800000000361e+01 9.400197520799999040e+00 9.579730000000000700e+01 9.400320000000000675e+01
1.658527199999999979e+01 9.400226743999999357e+00 9.579720000000000368e+01 9.400320000000000675e+01
1.659111599999999953e+01 9.400255967199999674e+00 9.579720000000000368e+01 9.400310000000000343e+01
1.659695999999999927e+01 9.400285190399999991e+00 9.579710000000000036e+01 9.400300000000000011e+01
1.660280400000000256e+01 9.400314413599998531e+00 9.579720000000000368e+01 9.400289999999999679e+01
1.660864800000000230e+01 9.400343636800000624e+00 9.579710000000000036e+01 9.400289999999999679e+01
1.661449200000000204e+01 9.400372859999999164e+00 9.579720000000000368e+01 9.400279999999999347e+01
1.662033600000000177e+01 9.400402083199999481e+00 9.579710000000000036e+01 9.400270000000000437e+01
1.662618000000000151e+01 9.400431306399999798e+00 9.579710000000000036e+01 9.400260000000000105e+01
1.663202400000000125e+01 9.400460529600000115e+00 9.579699999999999704e+01 9.400260000000000105e+01
1.663786800000000099e+01 9.400460529600000115e+00 9.579710000000000036e+01 9.400239999999999441e+01
1.664371200000000073e+01 9.400489752799998655e+00 9.579699999999999704e+01 9.400239999999999441e+01
1.664955600000000047e+01 9.400518976000000748e+00 9.579710000000000036e+01 9.400230000000000530e+01
1.665540000000000020e+01 9.400548199199999289e+00 9.579699999999999704e+01 9.400230000000000530e+01
1.666124399999999994e+01 9.400577422399999605e+00 9.579590000000000316e+01 9.400520000000000209e+01
1.666708799999999968e+01 9.400606645599999922e+00 9.579590000000000316e+01 9.400499999999999545e+01
1.667293200000000297e+01 9.400635868800000239e+00 9.579590000000000316e+01 9.400469999999999970e+01
1.667877600000000271e+01 9.400665091999998779e+00 9.579579999999999984e+01 9.400459999999999638e+01
1.668462000000000245e+01 9.400694315200000872e+00 9.579579999999999984e+01 9.400440000000000396e+01
1.669046399999999863e+01 9.400723538399999413e+00 9.579569999999999652e+01 9.400430000000000064e+01
1.669630800000000193e+01 9.400752761599997953e+00 9.579569999999999652e+01 9.400419999999999732e+01
1.670215200000000166e+01 9.400781984800000046e+00 9.579559999999999320e+01 9.400409999999999400e+01
1.670799600000000140e+01 9.400811207999998587e+00 9.579559999999999320e+01 9.400400000000000489e+01
1.671384000000000114e+01 9.400840431199998903e+00 9.579559999999999320e+01 9.400390000000000157e+01
1.671968400000000088e+01 9.400869654399999220e+00 9.579559999999999320e+01 9.400379999999999825e+01
1.672552800000000062e+01 9.400869654399999220e+00 9.579550000000000409e+01 9.400369999999999493e+01
1.673137200000000036e+01 9.400898877599999537e+00 9.579559999999999320e+01 9.400360000000000582e+01
1.673721600000000009e+01 9.400928100799998077e+00 9.579550000000000409e+01 9.400360000000000582e+01
1.674306000000000338e+01 9.400957324000000170e+00 9.579550000000000409e+01 9.400350000000000250e+01
1.674890400000000312e+01 9.400986547199998711e+00 9.579550000000000409e+01 9.400339999999999918e+01
1.675474799999999931e+01 9.401015770399999028e+00 9.579550000000000409e+01 9.400329999999999586e+01
1.676059199999999905e+01 9.401044993599999344e+00 9.579540000000000077e+01 9.400329999999999586e+01
1.676643600000000234e+01 9.401074216799999661e+00 9.579550000000000409e+01 9.400310000000000343e+01
1.677228000000000208e+01 9.401103439999999978e+00 9.579540000000000077e+01 9.400310000000000343e+01
1.677812400000000181e+01 9.401103439999999978e+00 9.579550000000000409e+01 9.400300000000000011e+01
1.678396800000000155e+01 9.401132663200000295e+00 9.579540000000000077e+01 9.400300000000000011e+01
1.678981200000000129e+01 9.401161886399998835e+00 9.579540000000000077e+01 9.400279999999999347e+01
1.679565600000000103e+01 9.401191109599999152e+00 9.579540000000000077e+01 9.400279999999999347e+01
1.680150000000000077e+01 9.401220332799999468e+00 9.579540000000000077e+01 9.400270000000000437e+01
1.680734400000000051e+01 9.401249555999999785e+00 9.579420000000000357e+01 9.400549999999999784e+01
1.681318800000000024e+01 9.401249555999999785e+00 9.579439999999999600e+01 9.400520000000000209e+01
1.681903199999999998e+01 9.401278779200000102e+00 9.579420000000000357e+01 9.400509999999999877e+01
1.682487599999999972e+01 9.401308002400000419e+00 9.579430000000000689e+01 9.400480000000000302e+01
1.683071999999999946e+01 9.401337225599998959e+00 9.579410000000000025e+01 9.400480000000000302e+01
1.683656399999999920e+01 9.401366448800001052e+00 9.579420000000000357e+01 9.400459999999999638e+01
1.684240800000000249e+01 9.401395671999999593e+00 9.579399999999999693e+01 9.400449999999999307e+01
1.684825200000000223e+01 9.401424895199999909e+00 9.579410000000000025e+01 9.400440000000000396e+01
1.685409600000000196e+01 9.401454118400000226e+00 9.579399999999999693e+01 9.400430000000000064e+01
1.685993999999999815e+01 9.401483341600000543e+00 9.579410000000000025e+01 9.400419999999999732e+01
1.686578400000000144e+01 9.401512564799999083e+00 9.579399999999999693e+01 9.400419999999999732e+01
1.687162800000000118e+01 9.401541787999999400e+00 9.579399999999999693e+01 9.400400000000000489e+01
1.687747200000000092e+01 9.401571011199999717e+00 9.579389999999999361e+01 9.400400000000000489e+01
1.688331600000000066e+01 9.401571011199999717e+00 9.579399999999999693e+01 9.400390000000000157e+01
1.688916000000000039e+01 9.401600234399998257e+00 9.579389999999999361e+01 9.400390000000000157e+01
1.689500400000000013e+01 9.401629457600000350e+00 9.579399999999999693e+01 9.400369999999999493e+01
1.690084799999999987e+01 9.401658680799998891e+00 9.579389999999999361e+01 9.400369999999999493e+01
1.690669199999999961e+01 9.401687903999999207e+00 9.579389999999999361e+01 9.400360000000000582e+01
1.691253600000000290e+01 9.401717127199999524e+00 9.579380000000000450e+01 9.400350000000000250e+01
1.691838000000000264e+01 9.401746350399999841e+00 9.579389999999999361e+01 9.400339999999999918e+01
1.692422399999999882e+01 9.401746350399999841e+00 9.579380000000000450e+01 9.400339999999999918e+01
1.693006799999999856e+01 9.401775573599998381e+00 9.579389999999999361e+01 9.400329999999999586e+01
1.693591200000000185e+01 9.401804796800000474e+00 9.579380000000000450e+01 9.400329999999999586e+01
1.694175600000000159e+01 9.401834019999999015e+00 9.579380000000000450e+01 9.400310000000000343e+01
1.694760000000000133e+01 9.401863243199999332e+00 9.579380000000000450e+01 9.400310000000000343e+01
1.695344400000000107e+01 9.401892466399999648e+00 9.579269999999999641e+01 9.400600000000000023e+01
1.695928800000000081e+01 9.401892466399999648e+00 9.579269999999999641e+01 9.400579999999999359e+01
1.696513200000000055e+01 9.401921689599999965e+00 9.579269999999999641e+01 9.400560000000000116e+01
1.697097600000000028e+01 9.401950912799998505e+00 9.579259999999999309e+01 9.400539999999999452e+01
1.697682000000000002e+01 9.401980136000000599e+00 9.579259999999999309e+01 9.400530000000000541e+01
1.698266400000000331e+01 9.402009359199999139e+00 9.579250000000000398e+01 9.400520000000000209e+01
1.698850799999999950e+01 9.402038582399999456e+00 9.579250000000000398e+01 9.400499999999999545e+01
1.699435199999999924e+01 9.402067805599999772e+00 9.579250000000000398e+01 9.400499999999999545e+01
1.700019599999999897e+01 9.402097028800000089e+00 9.579250000000000398e+01 9.400490000000000634e+01
1.700604000000000227e+01 9.402126251999998630e+00 9.579240000000000066e+01 9.400480000000000302e+01
1.701188400000000200e+01 9.402126251999998630e+00 9.579240000000000066e+01 9.400469999999999970e+01
1.701772800000000174e+01 9.402155475200000723e+00 9.579240000000000066e+01 9.400459999999999638e+01
1.702357200000000148e+01 9.402184698399999263e+00 9.579240000000000066e+01 9.400449999999999307e+01
1.702941600000000122e+01 9.402213921599999580e+00 9.579240000000000066e+01 9.400449999999999307e+01
1.703526000000000096e+01 9.402243144799999897e+00 9.579240000000000066e+01 9.400440000000000396e+01
1.704110400000000070e+01 9.402272368000000213e+00 9.579229999999999734e+01 9.400430000000000064e+01
1.704694800000000043e+01 9.402272368000000213e+00 9.579240000000000066e+01 9.400419999999999732e+01
1.705279200000000017e+01 9.402301591199998754e+00 9.579229999999999734e+01 9.400419999999999732e+01
1.705863599999999991e+01 9.402330814399999070e+00 9.579229999999999734e+01 9.400409999999999400e+01
1.706447999999999965e+01 9.402360037599999387e+00 9.579229999999999734e+01 9.400400000000000489e+01
1.707032399999999939e+01 9.402389260799997928e+00 9.579229999999999734e+01 9.400390000000000157e+01
1.707616800000000268e+01 9.402389260799997928e+00 9.579219999999999402e+01 9.400390000000000157e+01
1.708201200000000242e+01 9.402418484000000021e+00 9.579229999999999734e+01 9.400379999999999825e+01
1.708785600000000215e+01 9.402447707199998561e+00 9.579219999999999402e+01 9.400369999999999493e+01
1.709369999999999834e+01 9.402476930399998878e+00 9.579219999999999402e+01 9.400360000000000582e+01
1.709954400000000163e+01 9.402506153599999195e+00 9.579110000000000014e+01 9.400660000000000593e+01
1.710538800000000137e+01 9.402506153599999195e+00 9.579120000000000346e+01 9.400629999999999598e+01
1.711123200000000111e+01 9.402535376799999511e+00 9.579110000000000014e+01 9.400610000000000355e+01
1.711707600000000085e+01 9.402564599999999828e+00 9.579110000000000014e+01 9.400589999999999691e+01
1.712292000000000058e+01 9.402593823200000145e+00 9.579099999999999682e+01 9.400579999999999359e+01
1.712876400000000032e+01 9.402623046399998685e+00 9.579110000000000014e+01 9.400570000000000448e+01
1.713460800000000006e+01 9.402652269599999002e+00 9.579089999999999350e+01 9.400560000000000116e+01
1.714045199999999980e+01 9.402681492799999319e+00 9.579099999999999682e+01 9.400549999999999784e+01
1.714629600000000309e+01 9.402681492799999319e+00 9.579089999999999350e+01 9.400539999999999452e+01
1.715214000000000283e+01 9.402710715999999636e+00 9.579099999999999682e+01 9.400530000000000541e+01
1.715798399999999901e+01 9.402739939199999952e+00 9.579089999999999350e+01 9.400530000000000541e+01
1.716382799999999875e+01 9.402769162400000269e+00 9.579089999999999350e+01 9.400509999999999877e+01
1.716967200000000204e+01 9.402798385599998809e+00 9.579080000000000439e+01 9.400509999999999877e+01
1.717551600000000178e+01 9.402827608800000903e+00 9.579089999999999350e+01 9.400499999999999545e+01
1.718136000000000152e+01 9.402827608800000903e+00 9.579080000000000439e+01 9.400490000000000634e+01
1.718720400000000126e+01 9.402856831999999443e+00 9.579089999999999350e+01 9.400480000000000302e+01
1.719304800000000100e+01 9.402886055199999760e+00 9.579080000000000439e+01 9.400480000000000302e+01
1.719889200000000073e+01 9.402915278400000076e+00 9.579080000000000439e+01 9.400469999999999970e+01
1.720473600000000047e+01 9.402915278400000076e+00 9.579070000000000107e+01 9.400469999999999970e+01
1.721058000000000021e+01 9.402944501600000393e+00 9.579080000000000439e+01 9.400449999999999307e+01
1.721642400000000350e+01 9.402973724799998934e+00 9.579070000000000107e+01 9.400449999999999307e+01
1.722226799999999969e+01 9.403002948000001027e+00 9.579080000000000439e+01 9.400440000000000396e+01
1.722811199999999943e+01 9.403032171199999567e+00 9.579070000000000107e+01 9.400440000000000396e+01
1.723395599999999916e+01 9.403032171199999567e+00 9.579080000000000439e+01 9.400419999999999732e+01
1.723980000000000246e+01 9.403061394399999884e+00 9.579070000000000107e+01 9.400419999999999732e+01
1.724564400000000219e+01 9.403090617600000201e+00 9.578959999999999297e+01 9.400709999999999411e+01
1.725148800000000193e+01 9.403090617600000201e+00 9.578969999999999629e+01 9.400690000000000168e+01
1.725733200000000167e+01 9.403119840800000517e+00 9.578969999999999629e+01 9.400669999999999504e+01
1.726317600000000141e+01 9.403149063999999058e+00 9.578959999999999297e+01 9.400650000000000261e+01
1.726902000000000115e+01 9.403178287199999374e+00 9.578959999999999297e+01 9.400639999999999930e+01
1.727486400000000089e+01 9.403207510399999691e+00 9.578950000000000387e+01 9.400629999999999598e+01
1.728070800000000062e+01 9.403236733599998232e+00 9.578950000000000387e+01 9.400610000000000355e+01
1.728655200000000036e+01 9.403265956800000325e+00 9.578950000000000387e+01 9.400610000000000355e+01
1.729239600000000010e+01 9.403295179999998865e+00 9.578950000000000387e+01 9.400600000000000023e+01
1.729823999999999984e+01 9.403295179999998865e+00 9.578940000000000055e+01 9.400589999999999691e+01
1.730408399999999958e+01 9.403324403199999182e+00 9.578940000000000055e+01 9.400579999999999359e+01
1.730992800000000287e+01 9.403353626399999499e+00 9.578940000000000055e+01 9.400579999999999359e+01
1.731577200000000261e+01 9.403382849599999815e+00 9.578940000000000055e+01 9.400560000000000116e+01
1.732161600000000234e+01 9.403382849599999815e+00 9.578940000000000055e+01 9.400560000000000116e+01
1.732745999999999853e+01 9.403412072799998356e+00 9.578940000000000055e+01 9.400549999999999784e+01
1.733330400000000182e+01 9.403441296000000449e+00 9.578929999999999723e+01 9.400549999999999784e+01
1.733914800000000156e+01 9.403470519199998989e+00 9.578940000000000055e+01 9.400539999999999452e+01
1.734499200000000130e+01 9.403470519199998989e+00 9.578929999999999723e+01 9.400530000000000541e+01
1.735083600000000104e+01 9.403499742399999306e+00 9.578929999999999723e+01 9.400520000000000209e+01
1.735668000000000077e+01 9.403528965599999623e+00 9.578929999999999723e+01 9.400520000000000209e+01
1.736252400000000051e+01 9.403558188799999940e+00 9.578929999999999723e+01 9.400509999999999877e+01
1.736836800000000025e+01 9.403558188799999940e+00 9.578929999999999723e+01 9.400499999999999545e+01
1.737421199999999999e+01 9.403587411999998480e+00 9.578929999999999723e+01 9.400490000000000634e+01
1.738005600000000328e+01 9.403616635200000573e+00 9.578919999999999391e+01 9.400490000000000634e+01
1.738590000000000302e+01 9.403645858399999113e+00 9.578929999999999723e+01 9.400480000000000302e+01
1.739174399999999920e+01 9.403645858399999113e+00 9.578799999999999670e+01 9.400749999999999318e+01
1.739758799999999894e+01 9.403675081599999430e+00 9.578810000000000002e+01 9.400730000000000075e+01
1.740343200000000223e+01 9.403704304799999747e+00 9.578799999999999670e+01 9.400709999999999411e+01
1.740927600000000197e+01 9.403733528000000064e+00 9.578799999999999670e+01 9.400690000000000168e+01
1.741512000000000171e+01 9.403733528000000064e+00 9.578789999999999338e+01 9.400679999999999836e+01
1.742096400000000145e+01 9.403762751199998604e+00 9.578789999999999338e+01 9.400669999999999504e+01
1.742680800000000119e+01 9.403791974400000697e+00 9.578780000000000427e+01 9.400660000000000593e+01
1.743265200000000092e+01 9.403821197599999238e+00 9.578789999999999338e+01 9.400650000000000261e+01
1.743849600000000066e+01 9.403850420799999554e+00 9.578780000000000427e+01 9.400639999999999930e+01
1.744434000000000040e+01 9.403850420799999554e+00 9.578780000000000427e+01 9.400629999999999598e+01
1.745018400000000369e+01 9.403879643999999871e+00 9.578770000000000095e+01 9.400629999999999598e+01
1.745602799999999988e+01 9.403908867200000188e+00 9.578780000000000427e+01 9.400610000000000355e+01
1.746187199999999962e+01 9.403938090399998728e+00 9.578770000000000095e+01 9.400610000000000355e+01
1.746771599999999935e+01 9.403967313599999045e+00 9.578780000000000427e+01 9.400600000000000023e+01
1.747356000000000265e+01 9.403967313599999045e+00 9.578770000000000095e+01 9.400600000000000023e+01
1.747940400000000238e+01 9.403996536799999362e+00 9.578770000000000095e+01 9.400589999999999691e+01
1.748524800000000212e+01 9.404025759999997902e+00 9.578770000000000095e+01 9.400589999999999691e+01
1.749109200000000186e+01 9.404025759999997902e+00 9.578770000000000095e+01 9.400570000000000448e+01
1.749693600000000160e+01 9.404054983199999995e+00 9.578759999999999764e+01 9.400570000000000448e+01
1.750278000000000134e+01 9.404084206399998536e+00 9.578770000000000095e+01 9.400560000000000116e+01
1.750862400000000108e+01 9.404113429599998852e+00 9.578759999999999764e+01 9.400560000000000116e+01
1.751446800000000081e+01 9.404113429599998852e+00 9.578770000000000095e+01 9.400549999999999784e+01
1.752031200000000055e+01 9.404142652799999169e+00 9.578759999999999764e+01 9.400549999999999784e+01
1.752615600000000029e+01 9.404171875999999486e+00 9.578759999999999764e+01 9.400530000000000541e+01
1.753200000000000003e+01 9.404171875999999486e+00 9.578759999999999764e+01 9.400530000000000541e+01
1.753784399999999977e+01 9.404201099199999803e+00 9.578650000000000375e+01 9.400799999999999557e+01
1.754368799999999951e+01 9.404230322400000119e+00 9.578660000000000707e+01 9.400780000000000314e+01
1.754953200000000280e+01 9.404230322400000119e+00 9.578660000000000707e+01 9.400759999999999650e+01
1.755537600000000253e+01 9.404259545599998660e+00 9.578650000000000375e+01 9.400749999999999318e+01
1.756121999999999872e+01 9.404288768799998977e+00 9.578640000000000043e+01 9.400730000000000075e+01
1.756706399999999846e+01 9.404317991999999293e+00 9.578640000000000043e+01 9.400719999999999743e+01
1.757290800000000175e+01 9.404347215199999610e+00 9.578640000000000043e+01 9.400709999999999411e+01
1.757875200000000149e+01 9.404376438399999927e+00 9.578629999999999711e+01 9.400709999999999411e+01
1.758459600000000123e+01 9.404376438399999927e+00 9.578629999999999711e+01 9.400690000000000168e+01
1.759044000000000096e+01 9.404405661600000244e+00 9.578629999999999711e+01 9.400690000000000168e+01
1.759628400000000070e+01 9.404434884799998784e+00 9.578629999999999711e+01 9.400679999999999836e+01
1.760212800000000044e+01 9.404464108000000877e+00 9.578629999999999711e+01 9.400679999999999836e+01
1.760797200000000018e+01 9.404464108000000877e+00 9.578629999999999711e+01 9.400660000000000593e+01
1.761381599999999992e+01 9.404493331199999417e+00 9.578619999999999379e+01 9.400660000000000593e+01
1.761966000000000321e+01 9.404522554399999734e+00 9.578629999999999711e+01 9.400650000000000261e+01
1.762550399999999939e+01 9.404551777600000051e+00 9.578619999999999379e+01 9.400650000000000261e+01
1.763134799999999913e+01 9.404551777600000051e+00 9.578619999999999379e+01 9.400639999999999930e+01
1.763719199999999887e+01 9.404581000800000368e+00 9.578619999999999379e+01 9.400639999999999930e+01
1.764303600000000216e+01 9.404610223999998908e+00 9.578619999999999379e+01 9.400620000000000687e+01
1.764888000000000190e+01 9.404610223999998908e+00 9.578619999999999379e+01 9.400620000000000687e+01
1.765472400000000164e+01 9.404639447200001001e+00 9.578619999999999379e+01 9.400610000000000355e+01
1.766056800000000138e+01 9.404668670399999542e+00 9.578610000000000468e+01 9.400610000000000355e+01
1.766641200000000111e+01 9.404668670399999542e+00 9.578619999999999379e+01 9.400600000000000023e+01
1.767225600000000085e+01 9.404697893599999858e+00 9.578610000000000468e+01 9.400600000000000023e+01
1.767810000000000059e+01 9.404727116800000175e+00 9.578619999999999379e+01 9.400589999999999691e+01
1.768394400000000033e+01 9.404727116800000175e+00 9.578509999999999991e+01 9.400839999999999463e+01
1.768978800000000007e+01 9.404756340000000492e+00 9.578520000000000323e+01 9.400820000000000221e+01
1.769563199999999981e+01 9.404785563199999032e+00 9.578509999999999991e+01 9.400799999999999557e+01
1.770147599999999954e+01 9.404785563199999032e+00 9.578509999999999991e+01 9.400780000000000314e+01
1.770731999999999928e+01 9.404814786399999349e+00 9.578499999999999659e+01 9.400780000000000314e+01
1.771316400000000257e+01 9.404844009599999666e+00 9.578499999999999659e+01 9.400759999999999650e+01
1.771900800000000231e+01 9.404873232799998206e+00 9.578489999999999327e+01 9.400759999999999650e+01
1.772485200000000205e+01 9.404902456000000299e+00 9.578499999999999659e+01 9.400740000000000407e+01
1.773069599999999824e+01 9.404902456000000299e+00 9.578489999999999327e+01 9.400740000000000407e+01
1.773654000000000153e+01 9.404931679199998840e+00 9.578489999999999327e+01 9.400730000000000075e+01
1.774238400000000127e+01 9.404960902399999156e+00 9.578489999999999327e+01 9.400719999999999743e+01
1.774822800000000100e+01 9.404990125599999473e+00 9.578489999999999327e+01 9.400709999999999411e+01
1.775407200000000074e+01 9.404990125599999473e+00 9.578480000000000416e+01 9.400709999999999411e+01
1.775991600000000048e+01 9.405019348799999790e+00 9.578489999999999327e+01 9.400700000000000500e+01
1.776576000000000022e+01 9.405048571999998330e+00 9.578480000000000416e+01 9.400700000000000500e+01
1.777160399999999996e+01 9.405048571999998330e+00 9.578489999999999327e+01 9.400690000000000168e+01
1.777744799999999969e+01 9.405077795200000423e+00 9.578480000000000416e+01 9.400679999999999836e+01
1.778329200000000299e+01 9.405107018399998964e+00 9.578480000000000416e+01 9.400669999999999504e+01
1.778913600000000272e+01 9.405136241599999281e+00 9.578480000000000416e+01 9.400669999999999504e+01
1.779497999999999891e+01 9.405136241599999281e+00 9.578480000000000416e+01 9.400660000000000593e+01
1.780082399999999865e+01 9.405165464799999597e+00 9.578470000000000084e+01 9.400660000000000593e+01
1.780666800000000194e+01 9.405194687999999914e+00 9.578480000000000416e+01 9.400650000000000261e+01
1.781251200000000168e+01 9.405194687999999914e+00 9.578470000000000084e+01 9.400650000000000261e+01
1.781835600000000142e+01 9.405223911199998454e+00 9.578480000000000416e+01 9.400639999999999930e+01
1.782420000000000115e+01 9.405253134400000548e+00 9.578470000000000084e+01 9.400629999999999598e+01
1.783004400000000089e+01 9.405253134400000548e+00 9.578379999999999939e+01 9.400879999999999370e+01
1.783588800000000063e+01 9.405282357599999088e+00 9.578390000000000271e+01 9.400860000000000127e+01
1.784173200000000037e+01 9.405282357599999088e+00 9.578379999999999939e+01 9.400839999999999463e+01
1.784757600000000011e+01 9.405311580799999405e+00 9.578369999999999607e+01 9.400830000000000553e+01
1.785342000000000340e+01 9.405340803999999721e+00 9.578369999999999607e+01 9.400809999999999889e+01
1.785926399999999958e+01 9.405370027200000038e+00 9.578369999999999607e+01 9.400799999999999557e+01
1.786510799999999932e+01 9.405399250399998579e+00 9.578369999999999607e+01 9.400790000000000646e+01
1.787095199999999906e+01 9.405399250399998579e+00 9.578360000000000696e+01 9.400790000000000646e+01
1.787679600000000235e+01 9.405428473600000672e+00 9.578360000000000696e+01 9.400780000000000314e+01
1.788264000000000209e+01 9.405457696799999212e+00 9.578360000000000696e+01 9.400769999999999982e+01
1.788848400000000183e+01 9.405486919999999529e+00 9.578360000000000696e+01 9.400759999999999650e+01
1.789432800000000157e+01 9.405486919999999529e+00 9.578360000000000696e+01 9.400759999999999650e+01
1.790017200000000130e+01 9.405516143199999846e+00 9.578360000000000696e+01 9.400749999999999318e+01
1.790601600000000104e+01 9.405545366400000162e+00 9.578350000000000364e+01 9.400740000000000407e+01
1.791186000000000078e+01 9.405545366400000162e+00 9.578360000000000696e+01 9.400730000000000075e+01
1.791770400000000052e+01 9.405574589599998703e+00 9.578350000000000364e+01 9.400730000000000075e+01
1.792354800000000026e+01 9.405603812799999019e+00 9.578350000000000364e+01 9.400719999999999743e+01
1.792939200000000000e+01 9.405603812799999019e+00 9.578350000000000364e+01 9.400719999999999743e+01
1.793523599999999973e+01 9.405633035999999336e+00 9.578350000000000364e+01 9.400709999999999411e+01
1.794107999999999947e+01 9.405662259199999653e+00 9.578350000000000364e+01 9.400709999999999411e+01
1.794692400000000276e+01 9.405662259199999653e+00 9.578350000000000364e+01 9.400700000000000500e+01
1.795276800000000250e+01 9.405691482399999970e+00 9.578340000000000032e+01 9.400690000000000168e+01
1.795861200000000224e+01 9.405720705599998510e+00 9.578350000000000364e+01 9.400679999999999836e+01
1.796445599999999843e+01 9.405720705599998510e+00 9.578340000000000032e+01 9.400679999999999836e+01
1.797030000000000172e+01 9.405749928799998827e+00 9.578340000000000032e+01 9.400669999999999504e+01
1.797614400000000145e+01 9.405779151999999144e+00 9.578249999999999886e+01 9.400900000000000034e+01
1.798198800000000119e+01 9.405779151999999144e+00 9.578260000000000218e+01 9.400879999999999370e+01
1.798783200000000093e+01 9.405808375199999460e+00 9.578239999999999554e+01 9.400870000000000459e+01
1.799367600000000067e+01 9.405837598399999777e+00 9.578249999999999886e+01 9.400849999999999795e+01
1.799952000000000041e+01 9.405837598399999777e+00 9.578239999999999554e+01 9.400839999999999463e+01
1.800536400000000015e+01 9.405866821600000094e+00 9.578239999999999554e+01 9.400820000000000221e+01
1.801120799999999988e+01 9.405896044799998634e+00 9.578230000000000643e+01 9.400820000000000221e+01
1.801705200000000318e+01 9.405925268000000727e+00 9.578239999999999554e+01 9.400809999999999889e+01
1.802289600000000291e+01 9.405954491199999268e+00 9.578230000000000643e+01 9.400799999999999557e+01
1.802873999999999910e+01 9.405954491199999268e+00 9.578239999999999554e+01 9.400790000000000646e+01
1.803458399999999884e+01 9.405983714399999585e+00 9.578230000000000643e+01 9.400790000000000646e+01
1.804042800000000213e+01 9.406012937599999901e+00 9.578230000000000643e+01 9.400780000000000314e+01
1.804627200000000187e+01 9.406012937599999901e+00 9.578230000000000643e+01 9.400769999999999982e+01
1.805211600000000161e+01 9.406042160800000218e+00 9.578230000000000643e+01 9.400759999999999650e+01
1.805796000000000134e+01 9.406071383999998758e+00 9.578220000000000312e+01 9.400759999999999650e+01
1.806380400000000108e+01 9.406071383999998758e+00 9.578230000000000643e+01 9.400749999999999318e+01
1.806964800000000082e+01 9.406100607200000852e+00 9.578220000000000312e+01 9.400749999999999318e+01
1.807549200000000056e+01 9.406100607200000852e+00 9.578230000000000643e+01 9.400740000000000407e+01
1.808133600000000030e+01 9.406129830399999392e+00 9.578220000000000312e+01 9.400740000000000407e+01
1.808718000000000359e+01 9.406159053599999709e+00 9.578220000000000312e+01 9.400719999999999743e+01
1.809302399999999977e+01 9.406159053599999709e+00 9.578220000000000312e+01 9.400719999999999743e+01
1.809886799999999951e+01 9.406188276800000025e+00 9.578220000000000312e+01 9.400709999999999411e+01
1.810471199999999925e+01 9.406217500000000342e+00 9.578209999999999980e+01 9.400709999999999411e+01
1.811055600000000254e+01 9.406217500000000342e+00 9.578220000000000312e+01 9.400700000000000500e+01
1.811640000000000228e+01 9.406246723199998883e+00 9.578209999999999980e+01 9.400700000000000500e+01
1.812224400000000202e+01 9.406275946400000976e+00 9.578109999999999502e+01 9.400929999999999609e+01
1.812808800000000176e+01 9.406275946400000976e+00 9.578119999999999834e+01 9.400920000000000698e+01
1.813393200000000149e+01 9.406305169599999516e+00 9.578109999999999502e+01 9.400900000000000034e+01
1.813977600000000123e+01 9.406305169599999516e+00 9.578109999999999502e+01 9.400889999999999702e+01
1.814562000000000097e+01 9.406334392799999833e+00 9.578109999999999502e+01 9.400870000000000459e+01
1.815146400000000071e+01 9.406363616000000150e+00 9.578100000000000591e+01 9.400870000000000459e+01
1.815730800000000045e+01 9.406392839199998690e+00 9.578100000000000591e+01 9.400849999999999795e+01
1.816315200000000019e+01 9.406422062399999007e+00 9.578100000000000591e+01 9.400849999999999795e+01
1.816899599999999992e+01 9.406422062399999007e+00 9.578100000000000591e+01 9.400839999999999463e+01
1.817483999999999966e+01 9.406451285599999323e+00 9.578100000000000591e+01 9.400830000000000553e+01
1.818068400000000295e+01 9.406480508799999640e+00 9.578100000000000591e+01 9.400820000000000221e+01
1.818652800000000269e+01 9.406480508799999640e+00 9.578090000000000259e+01 9.400820000000000221e+01
1.819237200000000243e+01 9.406509731999998181e+00 9.578100000000000591e+01 9.400809999999999889e+01
1.819821599999999862e+01 9.406538955200000274e+00 9.578090000000000259e+01 9.400809999999999889e+01
1.820406000000000191e+01 9.406538955200000274e+00 9.578090000000000259e+01 9.400799999999999557e+01
1.820990400000000164e+01 9.406568178399998814e+00 9.578090000000000259e+01 9.400790000000000646e+01
1.821574800000000138e+01 9.406568178399998814e+00 9.578090000000000259e+01 9.400780000000000314e+01
1.822159200000000112e+01 9.406597401599999131e+00 9.578090000000000259e+01 9.400780000000000314e+01
1.822743600000000086e+01 9.406626624799999448e+00 9.578090000000000259e+01 9.400769999999999982e+01
1.823328000000000060e+01 9.406626624799999448e+00 9.578079999999999927e+01 9.400769999999999982e+01
1.823912400000000034e+01 9.406655847999999764e+00 9.578090000000000259e+01 9.400759999999999650e+01
1.824496800000000007e+01 9.406685071199998305e+00 9.578079999999999927e+01 9.400759999999999650e+01
1.825081200000000337e+01 9.406685071199998305e+00 9.578079999999999927e+01 9.400749999999999318e+01
1.825665600000000310e+01 9.406714294400000398e+00 9.578079999999999927e+01 9.400749999999999318e+01
1.826249999999999929e+01 9.406714294400000398e+00 9.578079999999999927e+01 9.400730000000000075e+01
1.826834399999999903e+01 9.406743517599998938e+00 9.577970000000000539e+01 9.400969999999999516e+01
1.827418799999999877e+01 9.406743517599998938e+00 9.577989999999999782e+01 9.400939999999999941e+01
1.828003200000000206e+01 9.406772740799999255e+00 9.577979999999999450e+01 9.400929999999999609e+01
1.828587600000000180e+01 9.406801963999999572e+00 9.577979999999999450e+01 9.400910000000000366e+01
1.829172000000000153e+01 9.406831187199999889e+00 9.577970000000000539e+01 9.400900000000000034e+01
1.829756400000000127e+01 9.406831187199999889e+00 9.577970000000000539e+01 9.400889999999999702e+01
1.830340800000000101e+01 9.406860410399998429e+00 9.577960000000000207e+01 9.400879999999999370e+01
1.830925200000000075e+01 9.406889633600000522e+00 9.577970000000000539e+01 9.400870000000000459e+01
1.831509600000000049e+01 9.406918856799999062e+00 9.577960000000000207e+01 9.400870000000000459e+01
1.832094000000000023e+01 9.406918856799999062e+00 9.577960000000000207e+01 9.400860000000000127e+01
1.832678399999999996e+01 9.406948079999999379e+00 9.577960000000000207e+01 9.400849999999999795e+01
1.833262799999999970e+01 9.406977303199999696e+00 9.577960000000000207e+01 9.400839999999999463e+01
1.833847199999999944e+01 9.406977303199999696e+00 9.577949999999999875e+01 9.400839999999999463e+01
1.834431599999999918e+01 9.407006526400000013e+00 9.577960000000000207e+01 9.400830000000000553e+01
1.835016000000000247e+01 9.407006526400000013e+00 9.577949999999999875e+01 9.400830000000000553e+01
1.835600400000000221e+01 9.407035749599998553e+00 9.577960000000000207e+01 9.400820000000000221e+01
1.836184800000000195e+01 9.407064972800000646e+00 9.577949999999999875e+01 9.400820000000000221e+01
1.836769199999999813e+01 9.407064972800000646e+00 9.577949999999999875e+01 9.400809999999999889e+01
1.837353600000000142e+01 9.407094195999999187e+00 9.577949999999999875e+01 9.400809999999999889e+01
1.837938000000000116e+01 9.407123419199999503e+00 9.577949999999999875e+01 9.400790000000000646e+01
1.838522400000000090e+01 9.407123419199999503e+00 9.577939999999999543e+01 9.400790000000000646e+01
1.839106800000000064e+01 9.407152642399999820e+00 9.577949999999999875e+01 9.400780000000000314e+01
1.839691200000000038e+01 9.407152642399999820e+00 9.577939999999999543e+01 9.400780000000000314e+01
1.840275600000000011e+01 9.407181865600000137e+00 9.577949999999999875e+01 9.400769999999999982e+01
1.840859999999999985e+01 9.407211088799998677e+00 9.577939999999999543e+01 9.400769999999999982e+01
1.841444399999999959e+01 9.407211088799998677e+00 9.577859999999999729e+01 9.401000000000000512e+01
1.842028800000000288e+01 9.407240311999998994e+00 9.577859999999999729e+01 9.400979999999999848e+01
1.842613200000000262e+01 9.407240311999998994e+00 9.577859999999999729e+01 9.400960000000000605e+01
1.843197599999999881e+01 9.407269535199999311e+00 9.577859999999999729e+01 9.400950000000000273e+01
1.843781999999999854e+01 9.407298758399999627e+00 9.577849999999999397e+01 9.400939999999999941e+01
1.844366400000000183e+01 9.407327981599999944e+00 9.577849999999999397e+01 9.400929999999999609e+01
1.844950800000000157e+01 9.407327981599999944e+00 9.577849999999999397e+01 9.400920000000000698e+01
1.845535200000000131e+01 9.407357204799998485e+00 9.577840000000000487e+01 9.400910000000000366e+01
1.846119600000000105e+01 9.407386428000000578e+00 9.577849999999999397e+01 9.400900000000000034e+01
1.846704000000000079e+01 9.407386428000000578e+00 9.577840000000000487e+01 9.400900000000000034e+01
1.847288400000000053e+01 9.407415651199999118e+00 9.577840000000000487e+01 9.400889999999999702e+01
1.847872800000000026e+01 9.407444874399999435e+00 9.577840000000000487e+01 9.400889999999999702e+01
1.848457200000000000e+01 9.407444874399999435e+00 9.577840000000000487e+01 9.400879999999999370e+01
1.849041600000000329e+01 9.407474097599999752e+00 9.577840000000000487e+01 9.400870000000000459e+01
1.849625999999999948e+01 9.407503320800000068e+00 9.577840000000000487e+01 9.400860000000000127e+01
1.850210399999999922e+01 9.407503320800000068e+00 9.577830000000000155e+01 9.400860000000000127e+01
1.850794799999999896e+01 9.407532543999998609e+00 9.577830000000000155e+01 9.400849999999999795e+01
1.851379200000000225e+01 9.407532543999998609e+00 9.577830000000000155e+01 9.400849999999999795e+01
1.851963600000000199e+01 9.407561767200000702e+00 9.577830000000000155e+01 9.400839999999999463e+01
1.852548000000000172e+01 9.407590990399999242e+00 9.577830000000000155e+01 9.400839999999999463e+01
1.853132400000000146e+01 9.407590990399999242e+00 9.577830000000000155e+01 9.400830000000000553e+01
1.853716800000000120e+01 9.407620213599999559e+00 9.577830000000000155e+01 9.400830000000000553e+01
1.854301200000000094e+01 9.407620213599999559e+00 9.577830000000000155e+01 9.400820000000000221e+01
1.854885600000000068e+01 9.407649436799999876e+00 9.577819999999999823e+01 9.400820000000000221e+01
1.855470000000000041e+01 9.407678660000000193e+00 9.577830000000000155e+01 9.400809999999999889e+01
1.856054400000000015e+01 9.407678660000000193e+00 9.577740000000000009e+01 9.401009999999999422e+01
1.856638799999999989e+01 9.407707883199998733e+00 9.577760000000000673e+01 9.400990000000000180e+01
1.857223199999999963e+01 9.407707883199998733e+00 9.577740000000000009e+01 9.400979999999999848e+01
1.857807599999999937e+01 9.407737106400000826e+00 9.577750000000000341e+01 9.400960000000000605e+01
1.858392000000000266e+01 9.407766329599999366e+00 9.577740000000000009e+01 9.400960000000000605e+01
1.858976400000000240e+01 9.407795552799999683e+00 9.577740000000000009e+01 9.400939999999999941e+01
1.859560800000000214e+01 9.407795552799999683e+00 9.577729999999999677e+01 9.400939999999999941e+01
1.860145199999999832e+01 9.407824776000000000e+00 9.577740000000000009e+01 9.400920000000000698e+01
1.860729600000000161e+01 9.407853999200000317e+00 9.577729999999999677e+01 9.400920000000000698e+01
1.861314000000000135e+01 9.407853999200000317e+00 9.577729999999999677e+01 9.400910000000000366e+01
1.861898400000000109e+01 9.407883222399998857e+00 9.577729999999999677e+01 9.400910000000000366e+01
1.862482800000000083e+01 9.407912445600000950e+00 9.577729999999999677e+01 9.400900000000000034e+01
1.863067200000000057e+01 9.407912445600000950e+00 9.577719999999999345e+01 9.400900000000000034e+01
1.863651600000000030e+01 9.407941668799999491e+00 9.577729999999999677e+01 9.400889999999999702e+01
1.864236000000000004e+01 9.407941668799999491e+00 9.577719999999999345e+01 9.400879999999999370e+01
1.864820399999999978e+01 9.407970891999999807e+00 9.577719999999999345e+01 9.400870000000000459e+01
1.865404800000000307e+01 9.408000115200000124e+00 9.577719999999999345e+01 9.400870000000000459e+01
1.865989200000000281e+01 9.408000115200000124e+00 9.577719999999999345e+01 9.400860000000000127e+01
1.866573599999999900e+01 9.408029338399998664e+00 9.577719999999999345e+01 9.400860000000000127e+01
1.867157999999999873e+01 9.408029338399998664e+00 9.577719999999999345e+01 9.400849999999999795e+01
1.867742400000000202e+01 9.408058561599998981e+00 9.577710000000000434e+01 9.400849999999999795e+01
1.868326800000000176e+01 9.408087784799999298e+00 9.577719999999999345e+01 9.400839999999999463e+01
1.868911200000000150e+01 9.408087784799999298e+00 9.577710000000000434e+01 9.400839999999999463e+01
1.869495600000000124e+01 9.408117007999999615e+00 9.577719999999999345e+01 9.400830000000000553e+01
1.870080000000000098e+01 9.408117007999999615e+00 9.577710000000000434e+01 9.400830000000000553e+01
1.870664400000000072e+01 9.408146231199998155e+00 9.577639999999999532e+01 9.401049999999999329e+01
1.871248800000000045e+01 9.408146231199998155e+00 9.577639999999999532e+01 9.401040000000000418e+01
1.871833200000000019e+01 9.408175454400000248e+00 9.577639999999999532e+01 9.401019999999999754e+01
1.872417600000000348e+01 9.408204677599998789e+00 9.577630000000000621e+01 9.401009999999999422e+01
1.873001999999999967e+01 9.408204677599998789e+00 9.577630000000000621e+01 9.400990000000000180e+01
1.873586399999999941e+01 9.408233900799999105e+00 9.577620000000000289e+01 9.400990000000000180e+01
1.874170799999999915e+01 9.408263123999999422e+00 9.577620000000000289e+01 9.400979999999999848e+01
1.874755200000000244e+01 9.408292347199999739e+00 9.577620000000000289e+01 9.400969999999999516e+01
1.875339600000000218e+01 9.408292347199999739e+00 9.577620000000000289e+01 9.400960000000000605e+01
1.875924000000000191e+01 9.408321570399998279e+00 9.577620000000000289e+01 9.400960000000000605e+01
1.876508400000000165e+01 9.408321570399998279e+00 9.577620000000000289e+01 9.400950000000000273e+01
1.877092800000000139e+01 9.408350793600000372e+00 9.577609999999999957e+01 9.400950000000000273e+01
1.877677200000000113e+01 9.408380016799998913e+00 9.577620000000000289e+01 9.400939999999999941e+01
1.878261600000000087e+01 9.408380016799998913e+00 9.577609999999999957e+01 9.400929999999999609e+01
1.878846000000000060e+01 9.408409239999999230e+00 9.577609999999999957e+01 9.400929999999999609e+01
1.879430400000000034e+01 9.408409239999999230e+00 9.577609999999999957e+01 9.400920000000000698e+01
1.880014800000000008e+01 9.408438463199999546e+00 9.577609999999999957e+01 9.400910000000000366e+01
1.880599199999999982e+01 9.408467686399999863e+00 9.577609999999999957e+01 9.400910000000000366e+01
1.881183599999999956e+01 9.408467686399999863e+00 9.577609999999999957e+01 9.400900000000000034e+01
1.881768000000000285e+01 9.408496909599998403e+00 9.577599999999999625e+01 9.400900000000000034e+01
1.882352400000000259e+01 9.408496909599998403e+00 9.577609999999999957e+01 9.400889999999999702e+01
1.882936800000000233e+01 9.408526132800000497e+00 9.577599999999999625e+01 9.400889999999999702e+01
1.883521199999999851e+01 9.408526132800000497e+00 9.577599999999999625e+01 9.400879999999999370e+01
1.884105600000000180e+01 9.408555355999999037e+00 9.577599999999999625e+01 9.400879999999999370e+01
1.884690000000000154e+01 9.408584579199999354e+00 9.577599999999999625e+01 9.400870000000000459e+01
1.885274400000000128e+01 9.408584579199999354e+00 9.577519999999999811e+01 9.401090000000000657e+01
1.885858800000000102e+01 9.408613802399999670e+00 9.577530000000000143e+01 9.401069999999999993e+01
1.886443200000000076e+01 9.408613802399999670e+00 9.577519999999999811e+01 9.401059999999999661e+01
1.887027600000000049e+01 9.408643025599999987e+00 9.577519999999999811e+01 9.401040000000000418e+01
1.887612000000000023e+01 9.408672248799998528e+00 9.577509999999999479e+01 9.401030000000000086e+01
1.888196399999999997e+01 9.408672248799998528e+00 9.577519999999999811e+01 9.401019999999999754e+01
1.888780800000000326e+01 9.408701472000000621e+00 9.577509999999999479e+01 9.401019999999999754e+01
1.889365200000000300e+01 9.408730695199999161e+00 9.577509999999999479e+01 9.401009999999999422e+01
1.889949599999999919e+01 9.408730695199999161e+00 9.577509999999999479e+01 9.401000000000000512e+01
1.890533999999999892e+01 9.408759918399999478e+00 9.577509999999999479e+01 9.400990000000000180e+01
1.891118400000000221e+01 9.408789141599999795e+00 9.577500000000000568e+01 9.400990000000000180e+01
1.891702800000000195e+01 9.408789141599999795e+00 9.577509999999999479e+01 9.400979999999999848e+01
1.892287200000000169e+01 9.408818364799998335e+00 9.577500000000000568e+01 9.400979999999999848e+01
1.892871600000000143e+01 9.408818364799998335e+00 9.577509999999999479e+01 9.400969999999999516e+01
1.893456000000000117e+01 9.408847588000000428e+00 9.577500000000000568e+01 9.400969999999999516e+01
1.894040400000000091e+01 9.408847588000000428e+00 9.577500000000000568e+01 9.400960000000000605e+01
1.894624800000000064e+01 9.408876811199998969e+00 9.577500000000000568e+01 9.400960000000000605e+01
1.895209200000000038e+01 9.408906034399999285e+00 9.577500000000000568e+01 9.400950000000000273e+01
1.895793600000000367e+01 9.408906034399999285e+00 9.577490000000000236e+01 9.400950000000000273e+01
1.896377999999999986e+01 9.408935257599999602e+00 9.577500000000000568e+01 9.400939999999999941e+01
1.896962399999999960e+01 9.408935257599999602e+00 9.577490000000000236e+01 9.400929999999999609e+01
1.897546799999999934e+01 9.408964480799999919e+00 9.577500000000000568e+01 9.400929999999999609e+01
1.898131200000000263e+01 9.408964480799999919e+00 9.577490000000000236e+01 9.400920000000000698e+01
1.898715600000000236e+01 9.408993703999998459e+00 9.577490000000000236e+01 9.400910000000000366e+01
1.899300000000000210e+01 9.409022927200000552e+00 9.577490000000000236e+01 9.400910000000000366e+01
1.899884400000000184e+01 9.409022927200000552e+00 9.577410000000000423e+01 9.401120000000000232e+01
1.900468799999999803e+01 9.409052150399999093e+00 9.577419999999999334e+01 9.401109999999999900e+01
1.901053200000000132e+01 9.409052150399999093e+00 9.577419999999999334e+01 9.401090000000000657e+01
1.901637600000000106e+01 9.409081373599999409e+00 9.577410000000000423e+01 9.401080000000000325e+01
1.902222000000000079e+01 9.409110596799999726e+00 9.577410000000000423e+01 9.401069999999999993e+01
1.902806400000000053e+01 9.409110596799999726e+00 9.577410000000000423e+01 9.401059999999999661e+01
1.903390800000000027e+01 9.409139820000000043e+00 9.577410000000000423e+01 9.401049999999999329e+01
1.903975200000000001e+01 9.409169043199998583e+00 9.577400000000000091e+01 9.401049999999999329e+01
1.904559599999999975e+01 9.409169043199998583e+00 9.577400000000000091e+01 9.401040000000000418e+01
1.905143999999999949e+01 9.409198266400000676e+00 9.577400000000000091e+01 9.401030000000000086e+01
1.905728400000000278e+01 9.409198266400000676e+00 9.577400000000000091e+01 9.401019999999999754e+01
1.906312800000000252e+01 9.409227489599999217e+00 9.577400000000000091e+01 9.401019999999999754e+01
1.906897199999999870e+01 9.409256712799999534e+00 9.577400000000000091e+01 9.401009999999999422e+01
1.907481599999999844e+01 9.409256712799999534e+00 9.577389999999999759e+01 9.401009999999999422e+01
1.908066000000000173e+01 9.409285935999999850e+00 9.577400000000000091e+01 9.401000000000000512e+01
1.908650400000000147e+01 9.409285935999999850e+00 9.577389999999999759e+01 9.401000000000000512e+01
1.909234800000000121e+01 9.409315159200000167e+00 9.577389999999999759e+01 9.400990000000000180e+01
1.909819200000000095e+01 9.409315159200000167e+00 9.577389999999999759e+01 9.400990000000000180e+01
1.910403600000000068e+01 9.409344382399998707e+00 9.577389999999999759e+01 9.400979999999999848e+01
1.910988000000000042e+01 9.409344382399998707e+00 9.577389999999999759e+01 9.400979999999999848e+01
1.911572400000000016e+01 9.409373605600000801e+00 9.577389999999999759e+01 9.400969999999999516e+01
1.912156799999999990e+01 9.409402828799999341e+00 9.577379999999999427e+01 9.400969999999999516e+01
1.912741200000000319e+01 9.409402828799999341e+00 9.577389999999999759e+01 9.400960000000000605e+01
1.913325599999999937e+01 9.409432051999999658e+00 9.577379999999999427e+01 9.400960000000000605e+01
1.913909999999999911e+01 9.409432051999999658e+00 9.577379999999999427e+01 9.400950000000000273e+01
1.914494399999999885e+01 9.409461275199999974e+00 9.577299999999999613e+01 9.401160000000000139e+01
1.915078800000000214e+01 9.409461275199999974e+00 9.577309999999999945e+01 9.401139999999999475e+01
1.915663200000000188e+01 9.409490498400000291e+00 9.577299999999999613e+01 9.401130000000000564e+01
1.916247600000000162e+01 9.409490498400000291e+00 9.577309999999999945e+01 9.401109999999999900e+01
1.916832000000000136e+01 9.409519721599998832e+00 9.577299999999999613e+01 9.401109999999999900e+01
1.917416400000000110e+01 9.409548944800000925e+00 9.577299999999999613e+01 9.401090000000000657e+01
1.918000800000000083e+01 9.409548944800000925e+00 9.577290000000000703e+01 9.401090000000000657e+01
1.918585200000000057e+01 9.409578167999999465e+00 9.577299999999999613e+01 9.401080000000000325e+01
1.919169600000000031e+01 9.409607391199999782e+00 9.577290000000000703e+01 9.401080000000000325e+01
1.919754000000000360e+01 9.409607391199999782e+00 9.577290000000000703e+01 9.401069999999999993e+01
1.920338399999999979e+01 9.409636614400000099e+00 9.577290000000000703e+01 9.401059999999999661e+01
1.920922799999999953e+01 9.409636614400000099e+00 9.577290000000000703e+01 9.401049999999999329e+01
1.921507199999999926e+01 9.409665837599998639e+00 9.577280000000000371e+01 9.401049999999999329e+01
1.922091600000000255e+01 9.409695060799998956e+00 9.577290000000000703e+01 9.401040000000000418e+01
1.922676000000000229e+01 9.409695060799998956e+00 9.577280000000000371e+01 9.401040000000000418e+01
1.923260400000000203e+01 9.409724283999999273e+00 9.577290000000000703e+01 9.401030000000000086e+01
1.923844799999999822e+01 9.409724283999999273e+00 9.577280000000000371e+01 9.401030000000000086e+01
1.924429200000000151e+01 9.409753507199999589e+00 9.577280000000000371e+01 9.401019999999999754e+01
1.925013600000000125e+01 9.409753507199999589e+00 9.577280000000000371e+01 9.401019999999999754e+01
1.925598000000000098e+01 9.409782730399998130e+00 9.577280000000000371e+01 9.401009999999999422e+01
1.926182400000000072e+01 9.409782730399998130e+00 9.577270000000000039e+01 9.401009999999999422e+01
1.926766800000000046e+01 9.409811953600000223e+00 9.577280000000000371e+01 9.401000000000000512e+01
1.927351200000000020e+01 9.409811953600000223e+00 9.577270000000000039e+01 9.401000000000000512e+01
1.927935599999999994e+01 9.409841176799998763e+00 9.577280000000000371e+01 9.400990000000000180e+01
1.928519999999999968e+01 9.409870399999999080e+00 9.577270000000000039e+01 9.400990000000000180e+01
1.929104400000000297e+01 9.409870399999999080e+00 9.577200000000000557e+01 9.401179999999999382e+01
1.929688800000000271e+01 9.409899623199999397e+00 9.577200000000000557e+01 9.401170000000000471e+01
1.930273199999999889e+01 9.409899623199999397e+00 9.577200000000000557e+01 9.401149999999999807e+01
1.930857599999999863e+01 9.409928846399999713e+00 9.577200000000000557e+01 9.401139999999999475e+01
1.931442000000000192e+01 9.409928846399999713e+00 9.577200000000000557e+01 9.401130000000000564e+01
1.932026400000000166e+01 9.409958069599998254e+00 9.577190000000000225e+01 9.401120000000000232e+01
1.932610800000000140e+01 9.409987292800000347e+00 9.577190000000000225e+01 9.401109999999999900e+01
1.933195200000000114e+01 9.409987292800000347e+00 9.577190000000000225e+01 9.401109999999999900e+01
1.933779600000000087e+01 9.410016515999998887e+00 9.577190000000000225e+01 9.401099999999999568e+01
1.934364000000000061e+01 9.410045739199999204e+00 9.577179999999999893e+01 9.401099999999999568e+01
1.934948400000000035e+01 9.410045739199999204e+00 9.577190000000000225e+01 9.401090000000000657e+01
1.935532800000000009e+01 9.410074962399999521e+00 9.577179999999999893e+01 9.401080000000000325e+01
1.936117200000000338e+01 9.410074962399999521e+00 9.577179999999999893e+01 9.401080000000000325e+01
1.936701600000000312e+01 9.410104185599999838e+00 9.577179999999999893e+01 9.401069999999999993e+01
1.937285999999999930e+01 9.410104185599999838e+00 9.577179999999999893e+01 9.401069999999999993e+01
1.937870399999999904e+01 9.410133408799998378e+00 9.577179999999999893e+01 9.401059999999999661e+01
1.938454800000000233e+01 9.410133408799998378e+00 9.577179999999999893e+01 9.401049999999999329e+01
1.939039200000000207e+01 9.410162632000000471e+00 9.577169999999999561e+01 9.401049999999999329e+01
1.939623600000000181e+01 9.410191855199999011e+00 9.577179999999999893e+01 9.401040000000000418e+01
1.940208000000000155e+01 9.410191855199999011e+00 9.577169999999999561e+01 9.401040000000000418e+01
1.940792400000000129e+01 9.410221078399999328e+00 9.577169999999999561e+01 9.401030000000000086e+01
1.941376800000000102e+01 9.410221078399999328e+00 9.577169999999999561e+01 9.401030000000000086e+01
1.941961200000000076e+01 9.410250301599999645e+00 9.577169999999999561e+01 9.401019999999999754e+01
1.942545600000000050e+01 9.410250301599999645e+00 9.577169999999999561e+01 9.401019999999999754e+01
1.943130000000000379e+01 9.410279524799999962e+00 9.577169999999999561e+01 9.401009999999999422e+01
1.943714399999999998e+01 9.410279524799999962e+00 9.577089999999999748e+01 9.401210000000000377e+01
1.944298799999999972e+01 9.410308748000000278e+00 9.577110000000000412e+01 9.401189999999999714e+01
1.944883199999999945e+01 9.410308748000000278e+00 9.577100000000000080e+01 9.401179999999999382e+01
1.945467600000000274e+01 9.410337971200000595e+00 9.577100000000000080e+01 9.401160000000000139e+01
1.946052000000000248e+01 9.410367194399999136e+00 9.577089999999999748e+01 9.401160000000000139e+01
1.946636400000000222e+01 9.410367194399999136e+00 9.577089999999999748e+01 9.401139999999999475e+01
1.947220799999999841e+01 9.410396417599999452e+00 9.577079999999999416e+01 9.401139999999999475e+01
1.947805200000000170e+01 9.410425640799999769e+00 9.577089999999999748e+01 9.401130000000000564e+01
1.948389600000000144e+01 9.410425640799999769e+00 9.577079999999999416e+01 9.401130000000000564e+01
1.948974000000000117e+01 9.410454863999998310e+00 9.577079999999999416e+01 9.401120000000000232e+01
1.949558400000000091e+01 9.410454863999998310e+00 9.577079999999999416e+01 9.401120000000000232e+01
1.950142800000000065e+01 9.410484087200000403e+00 9.577079999999999416e+01 9.401109999999999900e+01
1.950727200000000039e+01 9.410484087200000403e+00 9.577070000000000505e+01 9.401109999999999900e+01
1.951311600000000013e+01 9.410513310399998943e+00 9.577079999999999416e+01 9.401099999999999568e+01
1.951895999999999987e+01 9.410513310399998943e+00 9.577070000000000505e+01 9.401099999999999568e+01
1.952480400000000316e+01 9.410542533599999260e+00 9.577079999999999416e+01 9.401090000000000657e+01
1.953064800000000290e+01 9.410542533599999260e+00 9.577070000000000505e+01 9.401090000000000657e+01
1.953649199999999908e+01 9.410571756799999577e+00 9.577070000000000505e+01 9.401080000000000325e+01
1.954233599999999882e+01 9.410600979999999893e+00 9.577070000000000505e+01 9.401080000000000325e+01
1.954818000000000211e+01 9.410600979999999893e+00 9.577070000000000505e+01 9.401069999999999993e+01
1.955402400000000185e+01 9.410630203199998434e+00 9.577070000000000505e+01 9.401069999999999993e+01
1.955986800000000159e+01 9.410630203199998434e+00 9.577070000000000505e+01 9.401059999999999661e+01
1.956571200000000132e+01 9.410659426400000527e+00 9.577060000000000173e+01 9.401059999999999661e+01
1.957155600000000106e+01 9.410659426400000527e+00 9.577070000000000505e+01 9.401049999999999329e+01
1.957740000000000080e+01 9.410688649599999067e+00 9.577060000000000173e+01 9.401049999999999329e+01
1.958324400000000054e+01 9.410688649599999067e+00 9.577009999999999934e+01 9.401229999999999620e+01
1.958908800000000028e+01 9.410688649599999067e+00 9.577009999999999934e+01 9.401220000000000709e+01
1.959493200000000357e+01 9.410717872799999384e+00 9.577009999999999934e+01 9.401210000000000377e+01
1.960077600000000331e+01 9.410747095999999701e+00 9.576999999999999602e+01 9.401200000000000045e+01
1.960661999999999949e+01 9.410747095999999701e+00 9.576999999999999602e+01 9.401189999999999714e+01
1.961246399999999923e+01 9.410776319200000017e+00 9.576999999999999602e+01 9.401179999999999382e+01
1.961830800000000252e+01 9.410805542399998558e+00 9.576999999999999602e+01 9.401170000000000471e+01
1.962415200000000226e+01 9.410805542399998558e+00 9.576990000000000691e+01 9.401160000000000139e+01
1.962999600000000200e+01 9.410834765600000651e+00 9.576999999999999602e+01 9.401149999999999807e+01
1.963584000000000174e+01 9.410863988799999191e+00 9.576990000000000691e+01 9.401149999999999807e+01
1.964168400000000148e+01 9.410863988799999191e+00 9.576990000000000691e+01 9.401139999999999475e+01
1.964752800000000121e+01 9.410893211999999508e+00 9.576990000000000691e+01 9.401139999999999475e+01
1.965337200000000095e+01 9.410893211999999508e+00 9.576990000000000691e+01 9.401130000000000564e+01
1.965921600000000069e+01 9.410922435199999825e+00 9.576990000000000691e+01 9.401120000000000232e+01
1.966506000000000398e+01 9.410951658400000142e+00 9.576990000000000691e+01 9.401109999999999900e+01
1.967090400000000017e+01 9.410951658400000142e+00 9.576980000000000359e+01 9.401109999999999900e+01
1.967674799999999991e+01 9.410980881599998682e+00 9.576990000000000691e+01 9.401099999999999568e+01
1.968259199999999964e+01 9.410980881599998682e+00 9.576980000000000359e+01 9.401099999999999568e+01
1.968843600000000293e+01 9.411010104800000775e+00 9.576980000000000359e+01 9.401090000000000657e+01
1.969428000000000267e+01 9.411010104800000775e+00 9.576980000000000359e+01 9.401090000000000657e+01
1.970012400000000241e+01 9.411039327999999315e+00 9.576980000000000359e+01 9.401080000000000325e+01
1.970596799999999860e+01 9.411039327999999315e+00 9.576980000000000359e+01 9.401080000000000325e+01
1.971181200000000189e+01 9.411068551199999632e+00 9.576980000000000359e+01 9.401069999999999993e+01
1.971765600000000163e+01 9.411097774399999949e+00 9.576980000000000359e+01 9.401069999999999993e+01
1.972350000000000136e+01 9.411097774399999949e+00 9.576980000000000359e+01 9.401059999999999661e+01
1.972934400000000110e+01 9.411097774399999949e+00 9.576900000000000546e+01 9.401220000000000709e+01
1.973518800000000084e+01 9.411126997600000266e+00 9.576909999999999457e+01 9.401200000000000045e+01
1.974103200000000058e+01 9.411126997600000266e+00 9.576900000000000546e+01 9.401200000000000045e+01
1.974687600000000032e+01 9.411156220799998806e+00 9.576900000000000546e+01 9.401179999999999382e+01
1.975272000000000006e+01 9.411185444000000899e+00 9.576890000000000214e+01 9.401170000000000471e+01
1.975856399999999979e+01 9.411185444000000899e+00 9.576890000000000214e+01 9.401160000000000139e+01
1.976440800000000309e+01 9.411214667199999440e+00 9.576890000000000214e+01 9.401160000000000139e+01
1.977025200000000282e+01 9.411243890399999756e+00 9.576890000000000214e+01 9.401149999999999807e+01
1.977609599999999901e+01 9.411243890399999756e+00 9.576879999999999882e+01 9.401139999999999475e+01
1.978193999999999875e+01 9.411273113600000073e+00 9.576890000000000214e+01 9.401130000000000564e+01
1.978778400000000204e+01 9.411273113600000073e+00 9.576879999999999882e+01 9.401130000000000564e+01
1.979362800000000178e+01 9.411302336799998614e+00 9.576879999999999882e+01 9.401120000000000232e+01
1.979947200000000151e+01 9.411331559999998930e+00 9.576879999999999882e+01 9.401120000000000232e+01
1.980531600000000125e+01 9.411331559999998930e+00 9.576879999999999882e+01 9.401109999999999900e+01
1.981116000000000099e+01 9.411360783199999247e+00 9.576879999999999882e+01 9.401109999999999900e+01
1.981700400000000073e+01 9.411360783199999247e+00 9.576879999999999882e+01 9.401099999999999568e+01
1.982284800000000047e+01 9.411390006399999564e+00 9.576869999999999550e+01 9.401099999999999568e+01
1.982869200000000021e+01 9.411390006399999564e+00 9.576879999999999882e+01 9.401090000000000657e+01
1.983453600000000350e+01 9.411419229599998104e+00 9.576869999999999550e+01 9.401090000000000657e+01
1.984037999999999968e+01 9.411419229599998104e+00 9.576879999999999882e+01 9.401080000000000325e+01
1.984622399999999942e+01 9.411448452800000197e+00 9.576869999999999550e+01 9.401080000000000325e+01
1.985206799999999916e+01 9.411448452800000197e+00 9.576869999999999550e+01 9.401069999999999993e+01
1.985791200000000245e+01 9.411477675999998738e+00 9.576869999999999550e+01 9.401069999999999993e+01
1.986375600000000219e+01 9.411506899199999054e+00 9.576869999999999550e+01 9.401059999999999661e+01
1.986960000000000193e+01 9.411506899199999054e+00 9.576869999999999550e+01 9.401059999999999661e+01
1.987544399999999811e+01 9.411536122399999371e+00 9.576810000000000400e+01 9.401220000000000709e+01
1.988128800000000140e+01 9.411536122399999371e+00 9.576819999999999311e+01 9.401210000000000377e+01
1.988713200000000114e+01 9.411536122399999371e+00 9.576810000000000400e+01 9.401200000000000045e+01
1.989297600000000088e+01 9.411565345599999688e+00 9.576810000000000400e+01 9.401189999999999714e+01
1.989882000000000062e+01 9.411594568799998228e+00 9.576810000000000400e+01 9.401179999999999382e+01
1.990466400000000036e+01 9.411594568799998228e+00 9.576800000000000068e+01 9.401170000000000471e+01
1.991050800000000010e+01 9.411623792000000321e+00 9.576800000000000068e+01 9.401160000000000139e+01
1.991635199999999983e+01 9.411653015199998862e+00 9.576800000000000068e+01 9.401160000000000139e+01
1.992219599999999957e+01 9.411653015199998862e+00 9.576800000000000068e+01 9.401149999999999807e+01
1.992804000000000286e+01 9.411682238399999179e+00 9.576800000000000068e+01 9.401139999999999475e+01
1.993388400000000260e+01 9.411682238399999179e+00 9.576800000000000068e+01 9.401130000000000564e+01
1.993972800000000234e+01 9.411711461599999495e+00 9.576789999999999736e+01 9.401130000000000564e+01
1.994557199999999852e+01 9.411740684799999812e+00 9.576800000000000068e+01 9.401120000000000232e+01
1.995141600000000182e+01 9.411740684799999812e+00 9.576789999999999736e+01 9.401120000000000232e+01
1.995726000000000155e+01 9.411769907999998352e+00 9.576789999999999736e+01 9.401109999999999900e+01
1.996310400000000129e+01 9.411769907999998352e+00 9.576789999999999736e+01 9.401109999999999900e+01
1.996894800000000103e+01 9.411799131200000446e+00 9.576789999999999736e+01 9.401099999999999568e+01
1.997479200000000077e+01 9.411799131200000446e+00 9.576789999999999736e+01 9.401099999999999568e+01
1.998063600000000051e+01 9.411828354399998986e+00 9.576789999999999736e+01 9.401090000000000657e+01
1.998648000000000025e+01 9.411828354399998986e+00 9.576789999999999736e+01 9.401090000000000657e+01
1.999232399999999998e+01 9.411857577599999303e+00 9.576789999999999736e+01 9.401080000000000325e+01
1.999816800000000327e+01 9.411857577599999303e+00 9.576779999999999404e+01 9.401080000000000325e+01
2.000401200000000301e+01 9.411886800799999619e+00 9.576789999999999736e+01 9.401069999999999993e+01
2.000985599999999920e+01 9.411886800799999619e+00 9.576779999999999404e+01 9.401069999999999993e+01
2.001569999999999894e+01 9.411916023999999936e+00 9.576789999999999736e+01 9.401059999999999661e+01
2.002154400000000223e+01 9.411916023999999936e+00 9.576709999999999923e+01 9.401250000000000284e+01
2.002738800000000197e+01 9.411945247200000253e+00 9.576720000000000255e+01 9.401239999999999952e+01
2.003323200000000170e+01 9.411945247200000253e+00 9.576720000000000255e+01 9.401229999999999620e+01
2.003907600000000144e+01 9.411974470400000570e+00 9.576720000000000255e+01 9.401220000000000709e+01
2.004492000000000118e+01 9.412003693599999110e+00 9.576709999999999923e+01 9.401210000000000377e+01
2.005076400000000092e+01 9.412003693599999110e+00 9.576709999999999923e+01 9.401200000000000045e+01
2.005660800000000066e+01 9.412032916799999427e+00 9.576699999999999591e+01 9.401200000000000045e+01
2.006245200000000040e+01 9.412032916799999427e+00 9.576709999999999923e+01 9.401179999999999382e+01
2.006829600000000369e+01 9.412062139999999744e+00 9.576699999999999591e+01 9.401179999999999382e+01
2.007413999999999987e+01 9.412091363199998284e+00 9.576699999999999591e+01 9.401170000000000471e+01
2.007998399999999961e+01 9.412091363199998284e+00 9.576699999999999591e+01 9.401170000000000471e+01
2.008582799999999935e+01 9.412120586400000377e+00 9.576699999999999591e+01 9.401160000000000139e+01
2.009167200000000264e+01 9.412120586400000377e+00 9.576699999999999591e+01 9.401160000000000139e+01
2.009751600000000238e+01 9.412149809599998918e+00 9.576699999999999591e+01 9.401149999999999807e+01
2.010336000000000212e+01 9.412149809599998918e+00 9.576699999999999591e+01 9.401149999999999807e+01
2.010920400000000186e+01 9.412179032799999234e+00 9.576699999999999591e+01 9.401139999999999475e+01
2.011504800000000159e+01 9.412179032799999234e+00 9.576690000000000680e+01 9.401139999999999475e+01
2.012089200000000133e+01 9.412208255999999551e+00 9.576699999999999591e+01 9.401130000000000564e+01
2.012673600000000107e+01 9.412208255999999551e+00 9.576690000000000680e+01 9.401130000000000564e+01
2.013258000000000081e+01 9.412237479199999868e+00 9.576690000000000680e+01 9.401120000000000232e+01
2.013842400000000055e+01 9.412237479199999868e+00 9.576690000000000680e+01 9.401120000000000232e+01
2.014426800000000028e+01 9.412266702399998408e+00 9.576690000000000680e+01 9.401109999999999900e+01
2.015011200000000002e+01 9.412266702399998408e+00 9.576690000000000680e+01 9.401109999999999900e+01
2.015595599999999976e+01 9.412295925600000501e+00 9.576690000000000680e+01 9.401099999999999568e+01
2.016180000000000305e+01 9.412295925600000501e+00 9.576690000000000680e+01 9.401099999999999568e+01
2.016764400000000279e+01 9.412354371999999358e+00 9.577490000000000236e+01 9.401279999999999859e+01
2.017348800000000253e+01 9.412383595199999675e+00 9.577439999999999998e+01 9.401279999999999859e+01
2.017933199999999871e+01 9.412383595199999675e+00 9.577450000000000330e+01 9.401260000000000616e+01
2.018517600000000201e+01 9.412412818399999992e+00 9.577429999999999666e+01 9.401250000000000284e+01
2.019102000000000174e+01 9.412412818399999992e+00 9.577439999999999998e+01 9.401239999999999952e+01
2.019686400000000148e+01 9.412442041599998532e+00 9.577429999999999666e+01 9.401239999999999952e+01
2.020270800000000122e+01 9.412471264800000625e+00 9.577429999999999666e+01 9.401229999999999620e+01
2.020855200000000096e+01 9.412471264800000625e+00 9.577419999999999334e+01 9.401220000000000709e+01
2.021439600000000070e+01 9.412500487999999166e+00 9.577429999999999666e+01 9.401210000000000377e+01
2.022024000000000044e+01 9.412500487999999166e+00 9.577419999999999334e+01 9.401210000000000377e+01
2.022608400000000017e+01 9.412529711199999483e+00 9.577429999999999666e+01 9.401200000000000045e+01
2.023192800000000346e+01 9.412529711199999483e+00 9.577419999999999334e+01 9.401200000000000045e+01
2.023777200000000320e+01 9.412558934399999799e+00 9.577419999999999334e+01 9.401189999999999714e+01
2.024361599999999939e+01 9.412558934399999799e+00 9.577419999999999334e+01 9.401189999999999714e+01
2.024945999999999913e+01 9.412588157600000116e+00 9.577419999999999334e+01 9.401179999999999382e+01
2.025530400000000242e+01 9.412588157600000116e+00 9.577410000000000423e+01 9.401179999999999382e+01
2.026114800000000216e+01 9.412617380799998656e+00 9.577419999999999334e+01 9.401170000000000471e+01
2.026699200000000189e+01 9.412617380799998656e+00 9.577410000000000423e+01 9.401170000000000471e+01
2.027283600000000163e+01 9.412646604000000750e+00 9.577419999999999334e+01 9.401160000000000139e+01
2.027868000000000137e+01 9.412646604000000750e+00 9.577410000000000423e+01 9.401160000000000139e+01
2.028452400000000111e+01 9.412675827199999290e+00 9.577419999999999334e+01 9.401149999999999807e+01
2.029036800000000085e+01 9.412675827199999290e+00 9.577410000000000423e+01 9.401149999999999807e+01
2.029621200000000059e+01 9.412705050399999607e+00 9.577419999999999334e+01 9.401139999999999475e+01
2.030205600000000388e+01 9.412705050399999607e+00 9.577410000000000423e+01 9.401139999999999475e+01
2.030790000000000006e+01 9.412734273599999923e+00 9.577410000000000423e+01 9.401130000000000564e+01
2.031374399999999980e+01 9.412968059199998905e+00 9.581340000000000146e+01 9.401330000000000098e+01
2.031958799999999954e+01 9.412968059199998905e+00 9.581080000000000041e+01 9.401309999999999434e+01
2.032543200000000283e+01 9.412968059199998905e+00 9.581090000000000373e+01 9.401309999999999434e+01
2.033127600000000257e+01 9.412997282399999222e+00 9.581029999999999802e+01 9.401290000000000191e+01
2.033712000000000231e+01 9.413026505599999538e+00 9.581059999999999377e+01 9.401290000000000191e+01
2.034296400000000204e+01 9.413026505599999538e+00 9.581019999999999470e+01 9.401269999999999527e+01
2.034880800000000178e+01 9.413055728799998079e+00 9.581050000000000466e+01 9.401269999999999527e+01
2.035465200000000152e+01 9.413055728799998079e+00 9.581019999999999470e+01 9.401260000000000616e+01
2.036049600000000126e+01 9.413084952000000172e+00 9.581040000000000134e+01 9.401260000000000616e+01
2.036634000000000100e+01 9.413084952000000172e+00 9.581019999999999470e+01 9.401250000000000284e+01
2.037218400000000074e+01 9.413114175199998712e+00 9.581040000000000134e+01 9.401250000000000284e+01
2.037802800000000047e+01 9.413114175199998712e+00 9.581019999999999470e+01 9.401239999999999952e+01
2.038387200000000021e+01 9.413143398399999029e+00 9.581029999999999802e+01 9.401239999999999952e+01
2.038971599999999995e+01 9.413143398399999029e+00 9.581019999999999470e+01 9.401229999999999620e+01
2.039556000000000324e+01 9.413172621599999346e+00 9.581029999999999802e+01 9.401229999999999620e+01
2.040140400000000298e+01 9.413172621599999346e+00 9.581010000000000559e+01 9.401220000000000709e+01
2.040724800000000272e+01 9.413201844799999662e+00 9.581029999999999802e+01 9.401210000000000377e+01
2.041309199999999890e+01 9.413201844799999662e+00 9.581010000000000559e+01 9.401210000000000377e+01
2.041893600000000220e+01 9.413231067999998203e+00 9.581029999999999802e+01 9.401200000000000045e+01
2.042478000000000193e+01 9.413231067999998203e+00 9.581010000000000559e+01 9.401200000000000045e+01
2.043062400000000167e+01 9.413260291200000296e+00 9.581019999999999470e+01 9.401189999999999714e+01
2.043646800000000141e+01 9.413260291200000296e+00 9.581010000000000559e+01 9.401189999999999714e+01
2.044231200000000115e+01 9.413260291200000296e+00 9.581019999999999470e+01 9.401179999999999382e+01
2.044815600000000089e+01 9.413289514399998836e+00 9.581010000000000559e+01 9.401179999999999382e+01
2.045400000000000063e+01 9.413289514399998836e+00 9.581019999999999470e+01 9.401179999999999382e+01
2.045984400000000036e+01 9.413377183999999787e+00 9.581390000000000384e+01 9.401359999999999673e+01
2.046568800000000010e+01 9.413377183999999787e+00 9.581300000000000239e+01 9.401359999999999673e+01
2.047153200000000339e+01 9.413406407200000103e+00 9.581289999999999907e+01 9.401340000000000430e+01
2.047737599999999958e+01 9.413406407200000103e+00 9.581270000000000664e+01 9.401340000000000430e+01
2.048321999999999932e+01 9.413435630400000420e+00 9.581270000000000664e+01 9.401319999999999766e+01
2.048906399999999906e+01 9.413435630400000420e+00 9.581260000000000332e+01 9.401319999999999766e+01
2.049490800000000235e+01 9.413464853599998960e+00 9.581260000000000332e+01 9.401309999999999434e+01
2.050075200000000208e+01 9.413464853599998960e+00 9.581260000000000332e+01 9.401309999999999434e+01
2.050659600000000182e+01 9.413494076799999277e+00 9.581250000000000000e+01 9.401300000000000523e+01
2.051244000000000156e+01 9.413494076799999277e+00 9.581260000000000332e+01 9.401290000000000191e+01
2.051828400000000130e+01 9.413523299999999594e+00 9.581250000000000000e+01 9.401279999999999859e+01
2.052412800000000104e+01 9.413523299999999594e+00 9.581260000000000332e+01 9.401279999999999859e+01
2.052997200000000078e+01 9.413552523199999911e+00 9.581250000000000000e+01 9.401269999999999527e+01
2.053581600000000051e+01 9.413552523199999911e+00 9.581250000000000000e+01 9.401269999999999527e+01
2.054166000000000025e+01 9.413581746400000227e+00 9.581239999999999668e+01 9.401260000000000616e+01
2.054750399999999999e+01 9.413581746400000227e+00 9.581250000000000000e+01 9.401260000000000616e+01
2.055334799999999973e+01 9.413581746400000227e+00 9.581239999999999668e+01 9.401250000000000284e+01
2.055919199999999947e+01 9.413610969600000544e+00 9.581250000000000000e+01 9.401250000000000284e+01
2.056503600000000276e+01 9.413610969600000544e+00 9.581239999999999668e+01 9.401239999999999952e+01
2.057088000000000250e+01 9.413640192799999085e+00 9.581250000000000000e+01 9.401239999999999952e+01
2.057672400000000223e+01 9.413640192799999085e+00 9.581239999999999668e+01 9.401229999999999620e+01
2.058256799999999842e+01 9.413669416000001178e+00 9.581250000000000000e+01 9.401229999999999620e+01
2.058841200000000171e+01 9.413669416000001178e+00 9.581239999999999668e+01 9.401220000000000709e+01
2.059425600000000145e+01 9.413698639199999718e+00 9.581250000000000000e+01 9.401220000000000709e+01
2.060010000000000119e+01 9.413698639199999718e+00 9.581239999999999668e+01 9.401210000000000377e+01
2.060594400000000093e+01 9.413698639199999718e+00 9.580159999999999343e+01 9.401399999999999579e+01
2.061178800000000066e+01 9.413698639199999718e+00 9.580119999999999436e+01 9.401390000000000668e+01
2.061763200000000040e+01 9.413698639199999718e+00 9.580119999999999436e+01 9.401380000000000337e+01
2.062347600000000014e+01 9.413727862399998259e+00 9.580100000000000193e+01 9.401359999999999673e+01
2.062931999999999988e+01 9.413727862399998259e+00 9.580110000000000525e+01 9.401359999999999673e+01
2.063516400000000317e+01 9.413757085600000352e+00 9.580100000000000193e+01 9.401349999999999341e+01
2.064100800000000291e+01 9.413757085600000352e+00 9.580100000000000193e+01 9.401349999999999341e+01
2.064685199999999909e+01 9.413786308799998892e+00 9.580089999999999861e+01 9.401330000000000098e+01
2.065269599999999883e+01 9.413786308799998892e+00 9.580100000000000193e+01 9.401330000000000098e+01
2.065854000000000212e+01 9.413815531999999209e+00 9.580089999999999861e+01 9.401319999999999766e+01
2.066438400000000186e+01 9.413815531999999209e+00 9.580089999999999861e+01 9.401319999999999766e+01
2.067022800000000160e+01 9.413844755199999526e+00 9.580089999999999861e+01 9.401309999999999434e+01
2.067607200000000134e+01 9.413844755199999526e+00 9.580089999999999861e+01 9.401309999999999434e+01
2.068191600000000108e+01 9.413873978399999842e+00 9.580089999999999861e+01 9.401300000000000523e+01
2.068776000000000082e+01 9.413873978399999842e+00 9.580089999999999861e+01 9.401300000000000523e+01
2.069360400000000055e+01 9.413903201599998383e+00 9.580079999999999529e+01 9.401290000000000191e+01
2.069944800000000029e+01 9.413903201599998383e+00 9.580089999999999861e+01 9.401290000000000191e+01
2.070529200000000358e+01 9.413932424800000476e+00 9.580079999999999529e+01 9.401279999999999859e+01
2.071113599999999977e+01 9.413932424800000476e+00 9.580089999999999861e+01 9.401279999999999859e+01
2.071697999999999951e+01 9.413961647999999016e+00 9.580079999999999529e+01 9.401269999999999527e+01
2.072282399999999924e+01 9.413961647999999016e+00 9.580089999999999861e+01 9.401269999999999527e+01
2.072866800000000254e+01 9.413961647999999016e+00 9.580079999999999529e+01 9.401260000000000616e+01
2.073451200000000227e+01 9.413990871199999333e+00 9.580079999999999529e+01 9.401260000000000616e+01
2.074035600000000201e+01 9.413990871199999333e+00 9.580079999999999529e+01 9.401250000000000284e+01
2.074620000000000175e+01 9.414020094399999650e+00 9.580079999999999529e+01 9.401250000000000284e+01
2.075204400000000149e+01 9.413990871199999333e+00 9.579340000000000543e+01 9.401439999999999486e+01
2.075788800000000123e+01 9.413990871199999333e+00 9.579330000000000211e+01 9.401430000000000575e+01
2.076373200000000097e+01 9.414020094399999650e+00 9.579309999999999548e+01 9.401420000000000243e+01
2.076957600000000070e+01 9.414020094399999650e+00 9.579309999999999548e+01 9.401409999999999911e+01
2.077542000000000044e+01 9.414049317599999966e+00 9.579300000000000637e+01 9.401399999999999579e+01
2.078126400000000018e+01 9.414078540799998507e+00 9.579309999999999548e+01 9.401390000000000668e+01
2.078710799999999992e+01 9.414078540799998507e+00 9.579300000000000637e+01 9.401380000000000337e+01
2.079295199999999966e+01 9.414107764000000600e+00 9.579300000000000637e+01 9.401380000000000337e+01
2.079879600000000295e+01 9.414107764000000600e+00 9.579290000000000305e+01 9.401370000000000005e+01
2.080464000000000269e+01 9.414136987199999140e+00 9.579300000000000637e+01 9.401370000000000005e+01
2.081048400000000242e+01 9.414136987199999140e+00 9.579290000000000305e+01 9.401359999999999673e+01
2.081632799999999861e+01 9.414136987199999140e+00 9.579300000000000637e+01 9.401359999999999673e+01
2.082217200000000190e+01 9.414166210399999457e+00 9.579290000000000305e+01 9.401349999999999341e+01
2.082801600000000164e+01 9.414166210399999457e+00 9.579300000000000637e+01 9.401349999999999341e+01
2.083386000000000138e+01 9.414195433599999774e+00 9.579290000000000305e+01 9.401340000000000430e+01
2.083970400000000112e+01 9.414195433599999774e+00 9.579290000000000305e+01 9.401340000000000430e+01
2.084554800000000085e+01 9.414224656800000091e+00 9.579290000000000305e+01 9.401330000000000098e+01
2.085139200000000059e+01 9.414224656800000091e+00 9.579290000000000305e+01 9.401330000000000098e+01
2.085723600000000033e+01 9.414253879999998631e+00 9.579290000000000305e+01 9.401319999999999766e+01
2.086308000000000007e+01 9.414253879999998631e+00 9.579290000000000305e+01 9.401319999999999766e+01
2.086892400000000336e+01 9.414253879999998631e+00 9.579290000000000305e+01 9.401309999999999434e+01
2.087476800000000310e+01 9.414283103200000724e+00 9.579290000000000305e+01 9.401309999999999434e+01
2.088061199999999928e+01 9.414283103200000724e+00 9.579290000000000305e+01 9.401300000000000523e+01
2.088645599999999902e+01 9.414312326399999264e+00 9.579290000000000305e+01 9.401300000000000523e+01
2.089230000000000231e+01 9.414312326399999264e+00 9.579279999999999973e+01 9.401290000000000191e+01
2.089814400000000205e+01 9.414312326399999264e+00 9.578979999999999961e+01 9.401470000000000482e+01
2.090398800000000179e+01 9.414341549599999581e+00 9.578979999999999961e+01 9.401460000000000150e+01
2.090983200000000153e+01 9.414341549599999581e+00 9.578979999999999961e+01 9.401449999999999818e+01
2.091567600000000127e+01 9.414370772799999898e+00 9.578969999999999629e+01 9.401439999999999486e+01
2.092152000000000100e+01 9.414370772799999898e+00 9.578969999999999629e+01 9.401430000000000575e+01
2.092736400000000074e+01 9.414399996000000215e+00 9.578969999999999629e+01 9.401420000000000243e+01
2.093320800000000048e+01 9.414399996000000215e+00 9.578969999999999629e+01 9.401420000000000243e+01
2.093905200000000377e+01 9.414429219199998755e+00 9.578959999999999297e+01 9.401409999999999911e+01
2.094489599999999996e+01 9.414429219199998755e+00 9.578959999999999297e+01 9.401409999999999911e+01
2.095073999999999970e+01 9.414458442400000848e+00 9.578959999999999297e+01 9.401399999999999579e+01
2.095658399999999943e+01 9.414458442400000848e+00 9.578959999999999297e+01 9.401399999999999579e+01
2.096242800000000273e+01 9.414458442400000848e+00 9.578959999999999297e+01 9.401390000000000668e+01
2.096827200000000246e+01 9.414487665599999389e+00 9.578959999999999297e+01 9.401390000000000668e+01
2.097411600000000220e+01 9.414487665599999389e+00 9.578959999999999297e+01 9.401380000000000337e+01
2.097996000000000194e+01 9.414516888799997929e+00 9.578959999999999297e+01 9.401380000000000337e+01
2.098580400000000168e+01 9.414516888799997929e+00 9.578959999999999297e+01 9.401370000000000005e+01
2.099164800000000142e+01 9.414546112000000022e+00 9.578959999999999297e+01 9.401370000000000005e+01
2.099749200000000116e+01 9.414546112000000022e+00 9.578959999999999297e+01 9.401359999999999673e+01
2.100333600000000089e+01 9.414546112000000022e+00 9.578959999999999297e+01 9.401359999999999673e+01
2.100918000000000063e+01 9.414575335199998563e+00 9.578959999999999297e+01 9.401349999999999341e+01
2.101502400000000037e+01 9.414575335199998563e+00 9.578959999999999297e+01 9.401349999999999341e+01
2.102086800000000011e+01 9.414604558399998879e+00 9.578950000000000387e+01 9.401340000000000430e+01
2.102671199999999985e+01 9.414604558399998879e+00 9.578959999999999297e+01 9.401340000000000430e+01
2.103255600000000314e+01 9.414633781599999196e+00 9.578950000000000387e+01 9.401330000000000098e+01
2.103840000000000288e+01 9.414633781599999196e+00 9.578950000000000387e+01 9.401330000000000098e+01
2.104424400000000261e+01 9.414633781599999196e+00 9.578810000000000002e+01 9.401489999999999725e+01
2.105008799999999880e+01 9.414663004799999513e+00 9.578820000000000334e+01 9.401489999999999725e+01
2.105593200000000209e+01 9.414663004799999513e+00 9.578810000000000002e+01 9.401470000000000482e+01
2.106177600000000183e+01 9.414692227999998053e+00 9.578810000000000002e+01 9.401460000000000150e+01
2.106762000000000157e+01 9.414692227999998053e+00 9.578799999999999670e+01 9.401449999999999818e+01
2.107346400000000131e+01 9.414721451200000146e+00 9.578799999999999670e+01 9.401449999999999818e+01
2.107930800000000104e+01 9.414721451200000146e+00 9.578799999999999670e+01 9.401439999999999486e+01
2.108515200000000078e+01 9.414750674399998687e+00 9.578799999999999670e+01 9.401439999999999486e+01
2.109099600000000052e+01 9.414750674399998687e+00 9.578789999999999338e+01 9.401430000000000575e+01
2.109684000000000026e+01 9.414779897599999003e+00 9.578799999999999670e+01 9.401420000000000243e+01
2.110268400000000355e+01 9.414779897599999003e+00 9.578789999999999338e+01 9.401420000000000243e+01
2.110852800000000329e+01 9.414779897599999003e+00 9.578799999999999670e+01 9.401409999999999911e+01
2.111437199999999947e+01 9.414809120799999320e+00 9.578789999999999338e+01 9.401409999999999911e+01
2.112021599999999921e+01 9.414809120799999320e+00 9.578789999999999338e+01 9.401399999999999579e+01
2.112606000000000250e+01 9.414838343999999637e+00 9.578789999999999338e+01 9.401399999999999579e+01
2.113190400000000224e+01 9.414838343999999637e+00 9.578789999999999338e+01 9.401390000000000668e+01
2.113774800000000198e+01 9.414867567199999954e+00 9.578789999999999338e+01 9.401390000000000668e+01
2.114359200000000172e+01 9.414867567199999954e+00 9.578789999999999338e+01 9.401380000000000337e+01
2.114943600000000146e+01 9.414867567199999954e+00 9.578789999999999338e+01 9.401380000000000337e+01
2.115528000000000119e+01 9.414896790400000270e+00 9.578789999999999338e+01 9.401380000000000337e+01
2.116112400000000093e+01 9.414896790400000270e+00 9.578789999999999338e+01 9.401370000000000005e+01
2.116696800000000067e+01 9.414926013599998811e+00 9.578789999999999338e+01 9.401370000000000005e+01
2.117281200000000396e+01 9.414926013599998811e+00 9.578789999999999338e+01 9.401359999999999673e+01
2.117865600000000015e+01 9.414926013599998811e+00 9.578789999999999338e+01 9.401359999999999673e+01
2.118449999999999989e+01 9.414955236799999128e+00 9.578789999999999338e+01 9.401349999999999341e+01
2.119034399999999962e+01 9.414955236799999128e+00 9.578650000000000375e+01 9.401519999999999300e+01
2.119618799999999936e+01 9.414955236799999128e+00 9.578650000000000375e+01 9.401510000000000389e+01
2.120203200000000265e+01 9.414984459999999444e+00 9.578650000000000375e+01 9.401500000000000057e+01
2.120787600000000239e+01 9.414984459999999444e+00 9.578650000000000375e+01 9.401489999999999725e+01
2.121372000000000213e+01 9.415013683199999761e+00 9.578640000000000043e+01 9.401489999999999725e+01
2.121956399999999832e+01 9.415013683199999761e+00 9.578640000000000043e+01 9.401470000000000482e+01
2.122540800000000161e+01 9.415042906400000078e+00 9.578640000000000043e+01 9.401470000000000482e+01
2.123125200000000135e+01 9.415042906400000078e+00 9.578640000000000043e+01 9.401460000000000150e+01
2.123709600000000108e+01 9.415072129600000395e+00 9.578640000000000043e+01 9.401460000000000150e+01
2.124294000000000082e+01 9.415072129600000395e+00 9.578629999999999711e+01 9.401449999999999818e+01
2.124878400000000056e+01 9.415101352799998935e+00 9.578629999999999711e+01 9.401449999999999818e+01
2.125462800000000030e+01 9.415101352799998935e+00 9.578629999999999711e+01 9.401439999999999486e+01
2.126047200000000004e+01 9.415101352799998935e+00 9.578629999999999711e+01 9.401439999999999486e+01
2.126631599999999978e+01 9.415130576000001028e+00 9.578629999999999711e+01 9.401430000000000575e+01
2.127216000000000307e+01 9.415130576000001028e+00 9.578629999999999711e+01 9.401430000000000575e+01
2.127800400000000280e+01 9.415159799199999568e+00 9.578629999999999711e+01 9.401420000000000243e+01
2.128384799999999899e+01 9.415159799199999568e+00 9.578629999999999711e+01 9.401420000000000243e+01
2.128969199999999873e+01 9.415189022399999885e+00 9.578629999999999711e+01 9.401409999999999911e+01
2.129553600000000202e+01 9.415189022399999885e+00 9.578629999999999711e+01 9.401409999999999911e+01
2.130138000000000176e+01 9.415189022399999885e+00 9.578629999999999711e+01 9.401399999999999579e+01
2.130722400000000150e+01 9.415218245600000202e+00 9.578629999999999711e+01 9.401399999999999579e+01
2.131306800000000123e+01 9.415218245600000202e+00 9.578629999999999711e+01 9.401390000000000668e+01
2.131891200000000097e+01 9.415218245600000202e+00 9.578629999999999711e+01 9.401390000000000668e+01
2.132475600000000071e+01 9.415247468800000519e+00 9.578629999999999711e+01 9.401380000000000337e+01
2.133060000000000045e+01 9.415247468800000519e+00 9.578629999999999711e+01 9.401380000000000337e+01
2.133644400000000019e+01 9.415276691999999059e+00 9.578489999999999327e+01 9.401539999999999964e+01
2.134228800000000348e+01 9.415276691999999059e+00 9.578499999999999659e+01 9.401539999999999964e+01
2.134813199999999966e+01 9.415276691999999059e+00 9.578489999999999327e+01 9.401519999999999300e+01
2.135397599999999940e+01 9.415305915199999376e+00 9.578489999999999327e+01 9.401510000000000389e+01
2.135981999999999914e+01 9.415305915199999376e+00 9.578480000000000416e+01 9.401500000000000057e+01
2.136566400000000243e+01 9.415335138399999693e+00 9.578489999999999327e+01 9.401500000000000057e+01
2.137150800000000217e+01 9.415335138399999693e+00 9.578480000000000416e+01 9.401489999999999725e+01
2.137735200000000191e+01 9.415364361599998233e+00 9.578480000000000416e+01 9.401489999999999725e+01
2.138319600000000165e+01 9.415364361599998233e+00 9.578480000000000416e+01 9.401479999999999393e+01
2.138904000000000138e+01 9.415393584800000326e+00 9.578480000000000416e+01 9.401470000000000482e+01
2.139488400000000112e+01 9.415393584800000326e+00 9.578480000000000416e+01 9.401470000000000482e+01
2.140072800000000086e+01 9.415393584800000326e+00 9.578480000000000416e+01 9.401460000000000150e+01
2.140657200000000060e+01 9.415422807999998867e+00 9.578480000000000416e+01 9.401460000000000150e+01
2.141241600000000034e+01 9.415422807999998867e+00 9.578480000000000416e+01 9.401449999999999818e+01
2.141826000000000008e+01 9.415452031199999183e+00 9.578470000000000084e+01 9.401449999999999818e+01
2.142410399999999981e+01 9.415452031199999183e+00 9.578480000000000416e+01 9.401449999999999818e+01
2.142994799999999955e+01 9.415452031199999183e+00 9.578470000000000084e+01 9.401439999999999486e+01
2.143579200000000284e+01 9.415481254399999500e+00 9.578480000000000416e+01 9.401439999999999486e+01
2.144163600000000258e+01 9.415481254399999500e+00 9.578470000000000084e+01 9.401430000000000575e+01
2.144748000000000232e+01 9.415510477599999817e+00 9.578480000000000416e+01 9.401430000000000575e+01
2.145332399999999851e+01 9.415510477599999817e+00 9.578470000000000084e+01 9.401420000000000243e+01
2.145916800000000180e+01 9.415510477599999817e+00 9.578470000000000084e+01 9.401420000000000243e+01
2.146501200000000154e+01 9.415539700799998357e+00 9.578470000000000084e+01 9.401409999999999911e+01
2.147085600000000127e+01 9.415539700799998357e+00 9.578470000000000084e+01 9.401409999999999911e+01
2.147670000000000101e+01 9.415568924000000450e+00 9.578470000000000084e+01 9.401399999999999579e+01
2.148254400000000075e+01 9.415568924000000450e+00 9.578340000000000032e+01 9.401569999999999538e+01


==> anc/Fig9/PF_ca95_Ca0.20_stats.txt <==
# t [ns], dx [nm], theta_adv [deg], theta_rec [deg]
0.000000000000000000e+00 4.293969338399999773e-04 9.495709999999999695e+01 9.481999999999999318e+01
4.382999999999999743e-03 4.494002142399999844e-02 9.501040000000000418e+01 9.495239999999999725e+01
8.765999999999999487e-03 8.987069142399999044e-02 9.502639999999999532e+01 9.508110000000000639e+01
1.314900000000000097e-02 1.379910737039999891e-01 9.499200000000000443e+01 9.516920000000000357e+01
1.753199999999999897e-02 1.833408043920000119e-01 9.495810000000000173e+01 9.506640000000000157e+01
2.191500000000000045e-02 2.278646874480000084e-01 9.493030000000000257e+01 9.495250000000000057e+01
2.629800000000000193e-02 2.702587836879999927e-01 9.503679999999999950e+01 9.491670000000000584e+01
3.068099999999999994e-02 3.118553787999999716e-01 9.515579999999999927e+01 9.488559999999999661e+01
3.506399999999999795e-02 3.521395599999999626e-01 9.515160000000000196e+01 9.480169999999999675e+01
3.944699999999999596e-02 3.919094128799999743e-01 9.515940000000000509e+01 9.471370000000000289e+01
4.383000000000000090e-02 4.308931616799999698e-01 9.517910000000000537e+01 9.464019999999999300e+01
4.821299999999999891e-02 4.696022123999999964e-01 9.527429999999999666e+01 9.464490000000000691e+01
5.259600000000000386e-02 5.078699927999998920e-01 9.535710000000000264e+01 9.474099999999999966e+01
5.697899999999999493e-02 5.460501035999999475e-01 9.539509999999999934e+01 9.482550000000000523e+01
6.136199999999999988e-02 5.839321377599999696e-01 9.528979999999999961e+01 9.492430000000000234e+01
6.574499999999999789e-02 6.215102506399999838e-01 9.518859999999999388e+01 9.503709999999999525e+01
7.012799999999999589e-02 6.586733940800000298e-01 9.510660000000000025e+01 9.499979999999999336e+01
7.451100000000000778e-02 6.953426654400000073e-01 9.502429999999999666e+01 9.492369999999999663e+01
7.889399999999999191e-02 7.315034531199999801e-01 9.499930000000000518e+01 9.484229999999999450e+01
8.327700000000000380e-02 7.672726499199999939e-01 9.505639999999999645e+01 9.479760000000000275e+01
8.766000000000000181e-02 8.026736343999999468e-01 9.513360000000000127e+01 9.478109999999999502e+01
9.204299999999999982e-02 8.377911538399999136e-01 9.518420000000000414e+01 9.478919999999999391e+01
9.642599999999999782e-02 8.726631983999999509e-01 9.516330000000000666e+01 9.469880000000000564e+01
1.008089999999999958e-01 9.073482144800000260e-01 9.514520000000000266e+01 9.460890000000000555e+01
1.051920000000000077e-01 9.418958815199999224e-01 9.521099999999999852e+01 9.455200000000000671e+01
1.095750000000000057e-01 9.763441896799999187e-01 9.529859999999999332e+01 9.463200000000000500e+01
1.139579999999999899e-01 1.011958503520000052e+00 9.512139999999999418e+01 9.489379999999999882e+01
1.183410000000000017e-01 1.046231472479999924e+00 9.516030000000000655e+01 9.482099999999999795e+01
1.227239999999999998e-01 1.079975501519999881e+00 9.523529999999999518e+01 9.486299999999999955e+01
1.271069999999999978e-01 1.113424376240000013e+00 9.530800000000000693e+01 9.490510000000000446e+01
1.314899999999999958e-01 1.146677455519999889e+00 9.534279999999999688e+01 9.488379999999999370e+01
1.358729999999999938e-01 1.179690904559999920e+00 9.530599999999999739e+01 9.477970000000000539e+01
1.402559999999999918e-01 1.212640062560000009e+00 9.528740000000000521e+01 9.465909999999999513e+01
1.446390000000000176e-01 1.245399269760000038e+00 9.533540000000000703e+01 9.457750000000000057e+01
1.490220000000000156e-01 1.278196467120000124e+00 9.541419999999999391e+01 9.458809999999999718e+01
1.534050000000000136e-01 1.310859237759999907e+00 9.548980000000000246e+01 9.460320000000000107e+01
1.577879999999999838e-01 1.343717803839999947e+00 9.549060000000000059e+01 9.460519999999999641e+01
1.621709999999999818e-01 1.376304594159999839e+00 9.537909999999999400e+01 9.461050000000000182e+01
1.665540000000000076e-01 1.408838782719999960e+00 9.528740000000000521e+01 9.470019999999999527e+01
1.709370000000000056e-01 1.441139185679999990e+00 9.520730000000000359e+01 9.472119999999999607e+01
1.753200000000000036e-01 1.473214569999999890e+00 9.511589999999999634e+01 9.470980000000000132e+01
1.797030000000000016e-01 1.504860373279999886e+00 9.508820000000000050e+01 9.468399999999999750e+01
1.840859999999999996e-01 1.536351293599999890e+00 9.512460000000000093e+01 9.466840000000000543e+01
1.884689999999999976e-01 1.567482768559999906e+00 9.513870000000000005e+01 9.466469999999999629e+01
1.928519999999999956e-01 1.598526573920000082e+00 9.518189999999999884e+01 9.468919999999999959e+01
1.972349999999999937e-01 1.629281069599999743e+00 9.519639999999999702e+01 9.471150000000000091e+01
2.016179999999999917e-01 1.660009264399999962e+00 9.519950000000000045e+01 9.469159999999999400e+01
2.060009999999999897e-01 1.690512440559999829e+00 9.519499999999999318e+01 9.460190000000000055e+01
2.103840000000000154e-01 1.721047762240000001e+00 9.525029999999999575e+01 9.449729999999999563e+01
2.147670000000000134e-01 1.751422356319999984e+00 9.524790000000000134e+01 9.449360000000000070e+01
2.191500000000000115e-01 1.781884620000000030e+00 9.531749999999999545e+01 9.449410000000000309e+01
2.235329999999999817e-01 1.814185022959999838e+00 9.532219999999999516e+01 9.450100000000000477e+01
2.279159999999999797e-01 1.844381355520000154e+00 9.537149999999999750e+01 9.447270000000000323e+01
2.322990000000000055e-01 1.874221165040000026e+00 9.535529999999999973e+01 9.442140000000000555e+01
2.366820000000000035e-01 1.903955771039999689e+00 9.532110000000000127e+01 9.435160000000000480e+01
2.410650000000000015e-01 1.933573484239999640e+00 9.527750000000000341e+01 9.429630000000000223e+01
2.454479999999999995e-01 1.963121061759999675e+00 9.527429999999999666e+01 9.424500000000000455e+01
2.498309999999999975e-01 1.992633571440000084e+00 9.531459999999999866e+01 9.432899999999999352e+01
2.542139999999999955e-01 2.022116857919999955e+00 9.533209999999999695e+01 9.442249999999999943e+01
2.585969999999999658e-01 2.051629367599999920e+00 9.534350000000000591e+01 9.451130000000000564e+01
2.629799999999999915e-01 2.081138954959999676e+00 9.531730000000000302e+01 9.457769999999999300e+01
2.673630000000000173e-01 2.110528727199999732e+00 9.523980000000000246e+01 9.465460000000000207e+01
2.717459999999999876e-01 2.139775305760000190e+00 9.515500000000000114e+01 9.472750000000000625e+01
2.761290000000000133e-01 2.168954670959999831e+00 9.515139999999999532e+01 9.465940000000000509e+01
2.805119999999999836e-01 2.197973308559999950e+00 9.514870000000000516e+01 9.460190000000000055e+01
2.848950000000000093e-01 2.226778616799999888e+00 9.513049999999999784e+01 9.454879999999999995e+01
2.892780000000000351e-01 2.255326760880000059e+00 9.514700000000000557e+01 9.449089999999999634e+01
2.936610000000000054e-01 2.283717099680000029e+00 9.525669999999999504e+01 9.451290000000000191e+01
2.980440000000000311e-01 2.311902876080000002e+00 9.536220000000000141e+01 9.453130000000000166e+01
3.024270000000000014e-01 2.339977604319999571e+00 9.546859999999999502e+01 9.455129999999999768e+01
3.068100000000000271e-01 2.367888682639999853e+00 9.549909999999999854e+01 9.452030000000000598e+01
3.111929999999999974e-01 2.395741314559999946e+00 9.548900000000000432e+01 9.449339999999999407e+01
3.155759999999999676e-01 2.423474131359999895e+00 9.546179999999999666e+01 9.445889999999999986e+01
3.199589999999999934e-01 2.451195258879999894e+00 9.544129999999999825e+01 9.442040000000000077e+01
3.243419999999999637e-01 2.478837483760000016e+00 9.550520000000000209e+01 9.448940000000000339e+01
3.287249999999999894e-01 2.506514776479999984e+00 9.553449999999999420e+01 9.457810000000000628e+01
3.331080000000000152e-01 2.534285583439999989e+00 9.527389999999999759e+01 9.460689999999999600e+01
3.374909999999999854e-01 2.561279053279999829e+00 9.520640000000000214e+01 9.460790000000000077e+01
3.418740000000000112e-01 2.588345581120000016e+00 9.517149999999999466e+01 9.458799999999999386e+01
3.462569999999999815e-01 2.615169556399999706e+00 9.514140000000000441e+01 9.454800000000000182e+01
3.506400000000000072e-01 2.642098735199999826e+00 9.516509999999999536e+01 9.453340000000000032e+01
3.550230000000000330e-01 2.668843807839999638e+00 9.520560000000000400e+01 9.445629999999999882e+01
3.594060000000000032e-01 2.695702850960000063e+00 9.529030000000000200e+01 9.441230000000000189e+01
3.637890000000000290e-01 2.722427467359999742e+00 9.536929999999999552e+01 9.443670000000000186e+01
3.681719999999999993e-01 2.749289432799999933e+00 9.538009999999999877e+01 9.445720000000000027e+01
3.725550000000000250e-01 2.776072495599999801e+00 9.534709999999999752e+01 9.452660000000000196e+01
3.769379999999999953e-01 2.803071810080000059e+00 9.533050000000000068e+01 9.459869999999999379e+01
3.813209999999999655e-01 2.829860717519999902e+00 9.526229999999999620e+01 9.467659999999999343e+01
3.857039999999999913e-01 2.856553188399999943e+00 9.519559999999999889e+01 9.475459999999999638e+01
3.900869999999999616e-01 2.882921281759999843e+00 9.512420000000000186e+01 9.474120000000000630e+01
3.944699999999999873e-01 2.909192938559999497e+00 9.512460000000000093e+01 9.469960000000000377e+01
3.988530000000000131e-01 2.935178207999999955e+00 9.514740000000000464e+01 9.466570000000000107e+01
4.032359999999999833e-01 2.961099186399999805e+00 9.519280000000000541e+01 9.462030000000000030e+01
4.076190000000000091e-01 2.986786379199999786e+00 9.523430000000000462e+01 9.462380000000000280e+01
4.120019999999999794e-01 3.012473571999999766e+00 9.529980000000000473e+01 9.464409999999999457e+01
4.163850000000000051e-01 3.037926979199999877e+00 9.529590000000000316e+01 9.467000000000000171e+01
4.207680000000000309e-01 3.063380386399999988e+00 9.529559999999999320e+01 9.466459999999999297e+01
4.251510000000000011e-01 3.088687677599999848e+00 9.527719999999999345e+01 9.458660000000000423e+01
4.295340000000000269e-01 3.114053415199999897e+00 9.527889999999999304e+01 9.450709999999999411e+01
4.339169999999999972e-01 3.139243813599999822e+00 9.528679999999999950e+01 9.445130000000000337e+01
4.383000000000000229e-01 3.164551104799999681e+00 9.536180000000000234e+01 9.439270000000000493e+01
4.426830000000000487e-01 3.192546930399999816e+00 9.550159999999999627e+01 9.436520000000000152e+01
4.470659999999999634e-01 3.217649659199999679e+00 9.555769999999999698e+01 9.436509999999999820e+01
4.514489999999999892e-01 3.242693941599999796e+00 9.557779999999999632e+01 9.439190000000000680e+01
4.558319999999999594e-01 3.267533661599999917e+00 9.559050000000000580e+01 9.440089999999999293e+01
4.602149999999999852e-01 3.292373381599999593e+00 9.560500000000000398e+01 9.435809999999999320e+01
4.645980000000000110e-01 3.317008539199999717e+00 9.559810000000000230e+01 9.429699999999999704e+01
4.689809999999999812e-01 3.341731366399999903e+00 9.559489999999999554e+01 9.426370000000000005e+01
4.733640000000000070e-01 3.366278854399999965e+00 9.560049999999999670e+01 9.424550000000000693e+01
4.777469999999999772e-01 3.390914011999999644e+00 9.564390000000000214e+01 9.429370000000000118e+01
4.821300000000000030e-01 3.415461500000000150e+00 9.568489999999999895e+01 9.439050000000000296e+01
4.865130000000000288e-01 3.440067434399999957e+00 9.572020000000000550e+01 9.447899999999999920e+01
4.908959999999999990e-01 3.464644145599999892e+00 9.571790000000000020e+01 9.456319999999999482e+01
4.952790000000000248e-01 3.489308526399999444e+00 9.570770000000000266e+01 9.462139999999999418e+01
4.996619999999999950e-01 3.513797567999999760e+00 9.563949999999999818e+01 9.463479999999999848e+01
5.040450000000000763e-01 3.538257386399999760e+00 9.557739999999999725e+01 9.465139999999999532e+01
5.084279999999999911e-01 3.562600311999999825e+00 9.551420000000000243e+01 9.462250000000000227e+01
5.128110000000000168e-01 3.586943237599999890e+00 9.545489999999999498e+01 9.456829999999999359e+01
5.171939999999999316e-01 3.611052377599999641e+00 9.538370000000000459e+01 9.451670000000000016e+01
5.215769999999999573e-01 3.635073847999999774e+00 9.535999999999999943e+01 9.444519999999999982e+01
5.259599999999999831e-01 3.658861532800000038e+00 9.539319999999999311e+01 9.436579999999999302e+01
5.303430000000000089e-01 3.682590771199999669e+00 9.545359999999999445e+01 9.431889999999999930e+01
5.347260000000000346e-01 3.706144670399999619e+00 9.551220000000000709e+01 9.433249999999999602e+01
5.391089999999999494e-01 3.729640123199999380e+00 9.558820000000000050e+01 9.434329999999999927e+01
5.434919999999999751e-01 3.753018683200000094e+00 9.562430000000000518e+01 9.435479999999999734e+01
5.478750000000000009e-01 3.776338796800000175e+00 9.562569999999999482e+01 9.432340000000000657e+01
5.522580000000000267e-01 3.800097258400000122e+00 9.551290000000000191e+01 9.421609999999999729e+01
5.566410000000000524e-01 3.823388148799999886e+00 9.539249999999999829e+01 9.421599999999999397e+01
5.610239999999999672e-01 3.846766708799999712e+00 9.529500000000000171e+01 9.424519999999999698e+01
5.654069999999999929e-01 3.869853036799999479e+00 9.524670000000000414e+01 9.427339999999999520e+01
5.697900000000000187e-01 3.892939364799999691e+00 9.525000000000000000e+01 9.426839999999999975e+01
5.741730000000000445e-01 3.915850353599999778e+00 9.528679999999999950e+01 9.422180000000000177e+01
5.785560000000000702e-01 3.938761342400000309e+00 9.533299999999999841e+01 9.416889999999999361e+01
5.829389999999999850e-01 3.961496992000000272e+00 9.537579999999999814e+01 9.414539999999999509e+01
5.873220000000000107e-01 3.984261864799999664e+00 9.541370000000000573e+01 9.414249999999999829e+01
5.917050000000000365e-01 4.006880621600000580e+00 9.539140000000000441e+01 9.415040000000000475e+01
5.960880000000000623e-01 4.029557824800000354e+00 9.536069999999999425e+01 9.422480000000000189e+01
6.004710000000000880e-01 4.052118135199999749e+00 9.532819999999999538e+01 9.430870000000000175e+01
6.048540000000000028e-01 4.074736891999999777e+00 9.533220000000000027e+01 9.437640000000000384e+01
6.092370000000000285e-01 4.097297202400000060e+00 9.535139999999999816e+01 9.438649999999999807e+01
6.136200000000000543e-01 4.119915959200000088e+00 9.541989999999999839e+01 9.438880000000000337e+01
6.180029999999999690e-01 4.142388599999999421e+00 9.547360000000000468e+01 9.439459999999999695e+01
6.223859999999999948e-01 4.164832017600000214e+00 9.553489999999999327e+01 9.441589999999999350e+01
6.267689999999999095e-01 4.187129319199999422e+00 9.556850000000000023e+01 9.441939999999999600e+01
6.311519999999999353e-01 4.209397397600000090e+00 9.554590000000000316e+01 9.435479999999999734e+01
6.355349999999999611e-01 4.231548583200000380e+00 9.552809999999999491e+01 9.429099999999999682e+01
6.399179999999999868e-01 4.253728991999999209e+00 9.551860000000000639e+01 9.421779999999999688e+01
6.443010000000000126e-01 4.275821731199999753e+00 9.550990000000000180e+01 9.416910000000000025e+01
6.486839999999999273e-01 4.297914470400000297e+00 9.548569999999999425e+01 9.415399999999999636e+01
6.530669999999999531e-01 4.319773424000000084e+00 9.539490000000000691e+01 9.417170000000000130e+01
6.574499999999999789e-01 4.341603154399999553e+00 9.530679999999999552e+01 9.419169999999999732e+01
6.618330000000000046e-01 4.362936090399999856e+00 9.563420000000000698e+01 9.415279999999999916e+01
6.662160000000000304e-01 4.384532035199999456e+00 9.561039999999999850e+01 9.408480000000000132e+01
6.705989999999999451e-01 4.406127979999999944e+00 9.560360000000000014e+01 9.408469999999999800e+01
6.749819999999999709e-01 4.427577808799999737e+00 9.558199999999999363e+01 9.412359999999999616e+01
6.793649999999999967e-01 4.449056860799999846e+00 9.555800000000000693e+01 9.421939999999999316e+01
6.837480000000000224e-01 4.470477466400000210e+00 9.557259999999999422e+01 9.431149999999999523e+01
6.881310000000000482e-01 4.491956518399999432e+00 9.556419999999999959e+01 9.439650000000000318e+01
6.925139999999999629e-01 4.513318677600000051e+00 9.553489999999999327e+01 9.448050000000000637e+01
6.968969999999999887e-01 4.534622390400000036e+00 9.550990000000000180e+01 9.455039999999999623e+01
7.012800000000000145e-01 4.555779987200000214e+00 9.549250000000000682e+01 9.457829999999999870e+01
7.056630000000000402e-01 4.576908360800000075e+00 9.552169999999999561e+01 9.454699999999999704e+01
7.100460000000000660e-01 4.597919841599999558e+00 9.550079999999999814e+01 9.448980000000000246e+01
7.144289999999999807e-01 4.618931322399999928e+00 9.548390000000000555e+01 9.443550000000000466e+01
7.188120000000000065e-01 4.639825910399999920e+00 9.545780000000000598e+01 9.440380000000000393e+01
7.231950000000000323e-01 4.660778944799999657e+00 9.543940000000000623e+01 9.437890000000000157e+01
7.275780000000000580e-01 4.681615086399999903e+00 9.541930000000000689e+01 9.435899999999999466e+01
7.319610000000000838e-01 4.702392781599999516e+00 9.539820000000000277e+01 9.436350000000000193e+01
7.363439999999999985e-01 4.723024360800000210e+00 9.537619999999999720e+01 9.435339999999999350e+01
7.407270000000000243e-01 4.743626716799999699e+00 9.542379999999999995e+01 9.432970000000000255e+01
7.451100000000000501e-01 4.764053733599999951e+00 9.547849999999999682e+01 9.430719999999999459e+01
7.494930000000000758e-01 4.784451527199999887e+00 9.553239999999999554e+01 9.427030000000000598e+01
7.538759999999999906e-01 4.804761651199999761e+00 9.557689999999999486e+01 9.423579999999999757e+01
7.582589999999999053e-01 4.825042552000000207e+00 9.557120000000000459e+01 9.420310000000000628e+01
7.626419999999999311e-01 4.845206560000000273e+00 9.555249999999999488e+01 9.417600000000000193e+01
7.670249999999999568e-01 4.865399791199999768e+00 9.552309999999999945e+01 9.416160000000000707e+01
7.714079999999999826e-01 4.886528164799999630e+00 9.553010000000000446e+01 9.425109999999999388e+01
7.757910000000000084e-01 4.906429163999999510e+00 9.549190000000000111e+01 9.423170000000000357e+01
7.801739999999999231e-01 4.926417832800000340e+00 9.548059999999999548e+01 9.420680000000000121e+01
7.845569999999999489e-01 4.946260385599999587e+00 9.547780000000000200e+01 9.417829999999999302e+01
7.889399999999999746e-01 4.966161384800000356e+00 9.551269999999999527e+01 9.415009999999999479e+01
7.933230000000000004e-01 4.985974714399999286e+00 9.551949999999999363e+01 9.411899999999999977e+01
7.977060000000000262e-01 5.005846490399999738e+00 9.552190000000000225e+01 9.409579999999999700e+01
8.020889999999999409e-01 5.025630596799999239e+00 9.550749999999999318e+01 9.414310000000000400e+01
8.064719999999999667e-01 5.045502372799999691e+00 9.548539999999999850e+01 9.420569999999999311e+01
8.108549999999999924e-01 5.065286479200000080e+00 9.546439999999999770e+01 9.426879999999999882e+01
8.152380000000000182e-01 5.085187478399999961e+00 9.539260000000000161e+01 9.433280000000000598e+01
8.196210000000000440e-01 5.105059254399999524e+00 9.536950000000000216e+01 9.437050000000000693e+01
8.240039999999999587e-01 5.124960253599999405e+00 9.536620000000000630e+01 9.438150000000000261e+01
8.283869999999999845e-01 5.144744359999999794e+00 9.536430000000000007e+01 9.439140000000000441e+01
8.327700000000000102e-01 5.164499243199999867e+00 9.536759999999999593e+01 9.439990000000000236e+01
8.371530000000000360e-01 5.184078787199999816e+00 9.536199999999999477e+01 9.437839999999999918e+01
8.415360000000000618e-01 5.203570661599999703e+00 9.534690000000000509e+01 9.431350000000000477e+01
8.459189999999999765e-01 5.222857973599999148e+00 9.533950000000000102e+01 9.425459999999999638e+01
8.503020000000000023e-01 5.242116062400000054e+00 9.540359999999999729e+01 9.419670000000000698e+01
8.546850000000000280e-01 5.261228035199999375e+00 9.547360000000000468e+01 9.416880000000000450e+01
8.590680000000000538e-01 5.280281561599998952e+00 9.554760000000000275e+01 9.416570000000000107e+01
8.634510000000000796e-01 5.299188971999999609e+00 9.561719999999999686e+01 9.417199999999999704e+01
8.678339999999999943e-01 5.318096382400000266e+00 9.569070000000000675e+01 9.417860000000000298e+01
8.722170000000000201e-01 5.336857676800000228e+00 9.572079999999999700e+01 9.418359999999999843e+01
8.766000000000000458e-01 5.355589747999999872e+00 9.572450000000000614e+01 9.418699999999999761e+01
8.809830000000000716e-01 5.372919105599999412e+00 9.565770000000000550e+01 9.415049999999999386e+01
8.853660000000000974e-01 5.391651176799999945e+00 9.567740000000000578e+01 9.410420000000000584e+01
8.897490000000000121e-01 5.410324801599999844e+00 9.571569999999999823e+01 9.406369999999999720e+01
8.941319999999999268e-01 5.428939979999999998e+00 9.576300000000000523e+01 9.402410000000000423e+01
8.985149999999999526e-01 5.447555158399999264e+00 9.580920000000000414e+01 9.408710000000000662e+01
9.028979999999999784e-01 5.466141113599999102e+00 9.585639999999999361e+01 9.414939999999999998e+01
9.072810000000000041e-01 5.484756291999999256e+00 9.584850000000000136e+01 9.420749999999999602e+01
9.116639999999999189e-01 5.503342247199999093e+00 9.578910000000000480e+01 9.425740000000000407e+01
9.160469999999999446e-01 5.521986648799999564e+00 9.571150000000000091e+01 9.430100000000000193e+01
9.204299999999999704e-01 5.540631050399999147e+00 9.563389999999999702e+01 9.434120000000000061e+01
9.248129999999999962e-01 5.559246228799999301e+00 9.555570000000000164e+01 9.438249999999999318e+01
9.291960000000000219e-01 5.577802960799999710e+00 9.549209999999999354e+01 9.442690000000000339e+01
9.335789999999999367e-01 5.596242799999999740e+00 9.542470000000000141e+01 9.447230000000000416e+01
9.379619999999999624e-01 5.614565746399999391e+00 9.539669999999999561e+01 9.448279999999999745e+01
9.423449999999999882e-01 5.632771799999999551e+00 9.538120000000000687e+01 9.443160000000000309e+01
9.467280000000000140e-01 5.650890183999999650e+00 9.541740000000000066e+01 9.440260000000000673e+01
9.511110000000000397e-01 5.668891675199999369e+00 9.547150000000000603e+01 9.437109999999999843e+01
9.554939999999999545e-01 5.686834719999999344e+00 9.550700000000000500e+01 9.433820000000000050e+01
9.598769999999999802e-01 5.704660871999999827e+00 9.553390000000000271e+01 9.428499999999999659e+01
9.642600000000000060e-01 5.722428577599999677e+00 9.556329999999999814e+01 9.423659999999999570e+01
9.686430000000000318e-01 5.740108613599999465e+00 9.559350000000000591e+01 9.420799999999999841e+01
9.730260000000000575e-01 5.757730203199999508e+00 9.562770000000000437e+01 9.420080000000000098e+01
9.774089999999999723e-01 5.775293346399999805e+00 9.565109999999999957e+01 9.420990000000000464e+01
9.817919999999999980e-01 5.792798043200000357e+00 9.567839999999999634e+01 9.421949999999999648e+01
9.861750000000000238e-01 5.810244293599999388e+00 9.567690000000000339e+01 9.422429999999999950e+01
9.905580000000000496e-01 5.827164526399999822e+00 9.572079999999999700e+01 9.406300000000000239e+01
9.949410000000000753e-01 5.845253687199999604e+00 9.568880000000000052e+01 9.408750000000000568e+01
9.993239999999999901e-01 5.863109062399999516e+00 9.563410000000000366e+01 9.416450000000000387e+01
1.003707000000000127e+00 5.880818321599999621e+00 9.557340000000000657e+01 9.424379999999999313e+01
1.008090000000000153e+00 5.898439911199999663e+00 9.551489999999999725e+01 9.432510000000000616e+01
1.012472999999999956e+00 5.915915384799999899e+00 9.545059999999999434e+01 9.437030000000000030e+01
1.016855999999999982e+00 5.933332411999999501e+00 9.546169999999999334e+01 9.437619999999999720e+01
1.021239000000000008e+00 5.950574099999999866e+00 9.546110000000000184e+01 9.436690000000000111e+01
1.025622000000000034e+00 5.967815788000000232e+00 9.546899999999999409e+01 9.433979999999999677e+01
1.030004999999999837e+00 5.984882136799999586e+00 9.548130000000000450e+01 9.431180000000000518e+01
1.034387999999999863e+00 6.001948485599999827e+00 9.550079999999999814e+01 9.428140000000000498e+01
1.038770999999999889e+00 6.018868718400000262e+00 9.553329999999999700e+01 9.425050000000000239e+01
1.043153999999999915e+00 6.035788951199999808e+00 9.557399999999999807e+01 9.423730000000000473e+01
1.047536999999999940e+00 6.052592291199999863e+00 9.557869999999999777e+01 9.425100000000000477e+01
1.051919999999999966e+00 6.069395631199999031e+00 9.556180000000000518e+01 9.428189999999999316e+01
1.056302999999999992e+00 6.086082078399999595e+00 9.553889999999999816e+01 9.431000000000000227e+01
1.060686000000000018e+00 6.102768525599999272e+00 9.552419999999999334e+01 9.433440000000000225e+01
1.065069000000000043e+00 6.119367303199999775e+00 9.550499999999999545e+01 9.433969999999999345e+01
1.069452000000000069e+00 6.135966080799999389e+00 9.552460000000000662e+01 9.432259999999999422e+01
1.073834999999999873e+00 6.152506411999999258e+00 9.553759999999999764e+01 9.428189999999999316e+01
1.078217999999999899e+00 6.169046743200000016e+00 9.556000000000000227e+01 9.423269999999999413e+01
1.082600999999999924e+00 6.185528627999999252e+00 9.559789999999999566e+01 9.418429999999999325e+01
1.086983999999999950e+00 6.202010512799999375e+00 9.564319999999999311e+01 9.413389999999999702e+01
1.091366999999999976e+00 6.218463174400000071e+00 9.568399999999999750e+01 9.408429999999999893e+01
1.095750000000000002e+00 6.234945059199999307e+00 9.573220000000000596e+01 9.407590000000000430e+01
1.100133000000000028e+00 6.252537425599999921e+00 9.572650000000000148e+01 9.442189999999999372e+01
1.104516000000000053e+00 6.269369988799999405e+00 9.570159999999999911e+01 9.442650000000000432e+01
1.108899000000000079e+00 6.285997989599999336e+00 9.570329999999999870e+01 9.443569999999999709e+01
1.113282000000000105e+00 6.302479874399999460e+00 9.569889999999999475e+01 9.437699999999999534e+01
1.117665000000000131e+00 6.318903312799999838e+00 9.567140000000000555e+01 9.431250000000000000e+01
1.122047999999999934e+00 6.335209858399999838e+00 9.564849999999999852e+01 9.424830000000000041e+01
1.126430999999999960e+00 6.351457957600000093e+00 9.564740000000000464e+01 9.418649999999999523e+01
1.130813999999999986e+00 6.367559940799999652e+00 9.564050000000000296e+01 9.412529999999999575e+01
1.135197000000000012e+00 6.383661924000000099e+00 9.563630000000000564e+01 9.406589999999999918e+01
1.139580000000000037e+00 6.399647014399999279e+00 9.562770000000000437e+01 9.404240000000000066e+01
1.143963000000000063e+00 6.415602881599999918e+00 9.562560000000000571e+01 9.405289999999999395e+01
1.148346000000000089e+00 6.431441855999999291e+00 9.562449999999999761e+01 9.407129999999999370e+01
1.152729000000000115e+00 6.447280830400000440e+00 9.564109999999999445e+01 9.409430000000000405e+01
1.157112000000000140e+00 6.463002911999999434e+00 9.564019999999999300e+01 9.410689999999999600e+01
1.161495000000000166e+00 6.478724993600000204e+00 9.563760000000000616e+01 9.410349999999999682e+01
1.165877999999999970e+00 6.494359405600000024e+00 9.563609999999999900e+01 9.409359999999999502e+01
1.170260999999999996e+00 6.509993817599999844e+00 9.563739999999999952e+01 9.405230000000000246e+01
1.174644000000000021e+00 6.525540559999999601e+00 9.561750000000000682e+01 9.401390000000000668e+01
1.179027000000000047e+00 6.541116525599999676e+00 9.560859999999999559e+01 9.397639999999999816e+01
1.183410000000000073e+00 6.556604821599999688e+00 9.560540000000000305e+01 9.394729999999999848e+01
1.187793000000000099e+00 6.572122340800000018e+00 9.560500000000000398e+01 9.393899999999999295e+01
1.192176000000000125e+00 6.587581413599999713e+00 9.560020000000000095e+01 9.393189999999999884e+01
1.196559000000000150e+00 6.603040486399999409e+00 9.559810000000000230e+01 9.394089999999999918e+01
1.200942000000000176e+00 6.618470335999999676e+00 9.559659999999999513e+01 9.401239999999999952e+01
1.205325000000000202e+00 6.633900185599999055e+00 9.561140000000000327e+01 9.408230000000000359e+01
1.209708000000000006e+00 6.649826829599999378e+00 9.567610000000000525e+01 9.416580000000000439e+01
1.214091000000000031e+00 6.665373572000000024e+00 9.568550000000000466e+01 9.422020000000000550e+01
1.218474000000000057e+00 6.680832644799999720e+00 9.572950000000000159e+01 9.425860000000000127e+01
1.222857000000000083e+00 6.696233271199999670e+00 9.577020000000000266e+01 9.426919999999999789e+01
1.227240000000000109e+00 6.711546227999999559e+00 9.581340000000000146e+01 9.428379999999999939e+01
1.231623000000000134e+00 6.726829961600000019e+00 9.585389999999999588e+01 9.429410000000000025e+01
1.236005999999999938e+00 6.742026025599999528e+00 9.589770000000000039e+01 9.430750000000000455e+01
1.240388999999999964e+00 6.757192866399999609e+00 9.594100000000000250e+01 9.429219999999999402e+01
1.244771999999999990e+00 6.772330484000000261e+00 9.598109999999999786e+01 9.425639999999999930e+01
1.249154999999999793e+00 6.787409655199999392e+00 9.595589999999999975e+01 9.422799999999999443e+01
1.253537999999999819e+00 6.802430379999999666e+00 9.593770000000000664e+01 9.420300000000000296e+01
1.257920999999999845e+00 6.817451104799999939e+00 9.589839999999999520e+01 9.417449999999999477e+01
1.262303999999999871e+00 6.832442606399999896e+00 9.585500000000000398e+01 9.414770000000000039e+01
1.266686999999999896e+00 6.847375661599999219e+00 9.581380000000000052e+01 9.411750000000000682e+01
1.271069999999999922e+00 6.862337939999999747e+00 9.577859999999999729e+01 9.407999999999999829e+01
1.275452999999999948e+00 6.877241771999999642e+00 9.574299999999999500e+01 9.404989999999999384e+01
1.279835999999999974e+00 6.892087157599999792e+00 9.570680000000000121e+01 9.403010000000000446e+01
1.284218999999999999e+00 6.906844873599999879e+00 9.566910000000000025e+01 9.402849999999999397e+01
1.288602000000000025e+00 6.921573366399999649e+00 9.563689999999999714e+01 9.403969999999999629e+01
1.292984999999999829e+00 6.936214189600000246e+00 9.563970000000000482e+01 9.404800000000000182e+01
1.297367999999999855e+00 6.950796566400000209e+00 9.567100000000000648e+01 9.405819999999999936e+01
1.301750999999999880e+00 6.965349719999999856e+00 9.569870000000000232e+01 9.404569999999999652e+01
1.306133999999999906e+00 6.979844427199999757e+00 9.572150000000000603e+01 9.403180000000000405e+01
1.310516999999999932e+00 6.994280687999999913e+00 9.574030000000000484e+01 9.401200000000000045e+01
1.314899999999999958e+00 7.008687725599999752e+00 9.577009999999999934e+01 9.398139999999999361e+01
1.319282999999999983e+00 7.022831754399999404e+00 9.592239999999999611e+01 9.430089999999999861e+01
1.323666000000000009e+00 7.037121899199999753e+00 9.587789999999999679e+01 9.430530000000000257e+01
1.328049000000000035e+00 7.051675052799999399e+00 9.585949999999999704e+01 9.431810000000000116e+01
1.332432000000000061e+00 7.066023643999999493e+00 9.583029999999999404e+01 9.431650000000000489e+01
1.336814999999999864e+00 7.080518351199999394e+00 9.581149999999999523e+01 9.431850000000000023e+01
1.341197999999999890e+00 7.094866942399999488e+00 9.578560000000000230e+01 9.433249999999999602e+01
1.345580999999999916e+00 7.109332426399999072e+00 9.576560000000000628e+01 9.434380000000000166e+01
1.349963999999999942e+00 7.123564124799999675e+00 9.575929999999999609e+01 9.434839999999999804e+01
1.354346999999999968e+00 7.137883492799999452e+00 9.576179999999999382e+01 9.434699999999999420e+01
1.358729999999999993e+00 7.151998298399999676e+00 9.575679999999999836e+01 9.434820000000000562e+01
1.363113000000000019e+00 7.166200773599999962e+00 9.580190000000000339e+01 9.434239999999999782e+01
1.367496000000000045e+00 7.180227909600000125e+00 9.584590000000000032e+01 9.431740000000000634e+01
1.371879000000000071e+00 7.194313491999999144e+00 9.589509999999999934e+01 9.430400000000000205e+01
1.376262000000000096e+00 7.208223735199999815e+00 9.589050000000000296e+01 9.429900000000000659e+01
1.380645000000000122e+00 7.222250871199999978e+00 9.589100000000000534e+01 9.430960000000000321e+01
1.385027999999999926e+00 7.236073444799999699e+00 9.589289999999999736e+01 9.432250000000000512e+01
1.389410999999999952e+00 7.249983687999999482e+00 9.590600000000000591e+01 9.433029999999999404e+01
1.393793999999999977e+00 7.263777038399999775e+00 9.591370000000000573e+01 9.431520000000000437e+01
1.398177000000000003e+00 7.277628835199999813e+00 9.592919999999999447e+01 9.427800000000000580e+01
1.402560000000000029e+00 7.291334516000000043e+00 9.592010000000000502e+01 9.428090000000000259e+01
1.406943000000000055e+00 7.305127866399999448e+00 9.591790000000000305e+01 9.428019999999999357e+01
1.411326000000000080e+00 7.318775100799999933e+00 9.591379999999999484e+01 9.428230000000000643e+01
1.415709000000000106e+00 7.332510004800000480e+00 9.591620000000000346e+01 9.427889999999999304e+01
1.420092000000000132e+00 7.346157239200000078e+00 9.591310000000000002e+01 9.427849999999999397e+01
1.424475000000000158e+00 7.359833696799999103e+00 9.591630000000000678e+01 9.427240000000000464e+01
1.428857999999999961e+00 7.374737528799999886e+00 9.581889999999999930e+01 9.424949999999999761e+01
1.433240999999999987e+00 7.388297093600000309e+00 9.581730000000000302e+01 9.422410000000000707e+01
1.437624000000000013e+00 7.401798211999999211e+00 9.585380000000000678e+01 9.419440000000000168e+01
1.442007000000000039e+00 7.415211660800000715e+00 9.588779999999999859e+01 9.415980000000000416e+01
1.446390000000000065e+00 7.428595886399999237e+00 9.592749999999999488e+01 9.413129999999999598e+01
1.450773000000000090e+00 7.441892442400000363e+00 9.596420000000000528e+01 9.408920000000000528e+01
1.455156000000000116e+00 7.455159775199998506e+00 9.599550000000000693e+01 9.405100000000000193e+01
1.459539000000000142e+00 7.468397884799999886e+00 9.598489999999999611e+01 9.400730000000000075e+01
1.463922000000000168e+00 7.481577547999999744e+00 9.597480000000000189e+01 9.396790000000000020e+01
1.468305000000000193e+00 7.494727987999999286e+00 9.596280000000000143e+01 9.392579999999999529e+01
1.472687999999999997e+00 7.507819981599999970e+00 9.595359999999999445e+01 9.392140000000000555e+01
1.477071000000000023e+00 7.520882751999998561e+00 9.594259999999999877e+01 9.393099999999999739e+01
1.481454000000000049e+00 7.533887076000000071e+00 9.593049999999999500e+01 9.394540000000000646e+01
1.485837000000000074e+00 7.546891399999998917e+00 9.593710000000000093e+01 9.395589999999999975e+01
1.490220000000000100e+00 7.559837277599999794e+00 9.594379999999999598e+01 9.397129999999999939e+01
1.494603000000000126e+00 7.572783155199998895e+00 9.594670000000000698e+01 9.398279999999999745e+01
1.498986000000000152e+00 7.585670586400000026e+00 9.594950000000000045e+01 9.399699999999999989e+01
1.503369000000000177e+00 7.598558017600000269e+00 9.596899999999999409e+01 9.396739999999999782e+01
1.507751999999999981e+00 7.611416225600000196e+00 9.600679999999999836e+01 9.394100000000000250e+01
1.512134999999999785e+00 7.624274433600000123e+00 9.604359999999999786e+01 9.391060000000000230e+01
1.516517999999999811e+00 7.637074195200000304e+00 9.608280000000000598e+01 9.388450000000000273e+01
1.520900999999999836e+00 7.649903179999999026e+00 9.612090000000000600e+01 9.385439999999999827e+01
1.525283999999999862e+00 7.662702941599999207e+00 9.612149999999999750e+01 9.382869999999999777e+01
1.529666999999999888e+00 7.675473479999999071e+00 9.610920000000000130e+01 9.379900000000000659e+01
1.534049999999999914e+00 7.688244018399999824e+00 9.609929999999999950e+01 9.378189999999999316e+01
1.538432999999999939e+00 7.701131449599999179e+00 9.605119999999999436e+01 9.416630000000000678e+01
1.542815999999999965e+00 7.713960434399999677e+00 9.603629999999999711e+01 9.421800000000000352e+01
1.547198999999999991e+00 7.726993981599999728e+00 9.601980000000000359e+01 9.426940000000000452e+01
1.551582000000000017e+00 7.739793743199999909e+00 9.596729999999999450e+01 9.432380000000000564e+01
1.555964999999999820e+00 7.752651951199999836e+00 9.591710000000000491e+01 9.434640000000000271e+01
1.560347999999999846e+00 7.765305596800000210e+00 9.586669999999999447e+01 9.437050000000000693e+01
1.564730999999999872e+00 7.778046911999999757e+00 9.582040000000000646e+01 9.436920000000000641e+01
1.569113999999999898e+00 7.790583664800000641e+00 9.582040000000000646e+01 9.434210000000000207e+01
1.573496999999999924e+00 7.803178863999998605e+00 9.581919999999999504e+01 9.430410000000000537e+01
1.577879999999999949e+00 7.815598723999999109e+00 9.581520000000000437e+01 9.427909999999999968e+01
1.582262999999999975e+00 7.828106253600000564e+00 9.580960000000000321e+01 9.424339999999999407e+01
1.586646000000000001e+00 7.840409220799998913e+00 9.581449999999999534e+01 9.422039999999999793e+01
1.591029000000000027e+00 7.852799857599999989e+00 9.583429999999999893e+01 9.419979999999999620e+01
1.595412000000000052e+00 7.865044378400000369e+00 9.585460000000000491e+01 9.419750000000000512e+01
1.599794999999999856e+00 7.877318122399999289e+00 9.587600000000000477e+01 9.418149999999999977e+01
1.604177999999999882e+00 7.889474973600000496e+00 9.589790000000000703e+01 9.417520000000000380e+01
1.608560999999999908e+00 7.901661048000000243e+00 9.592069999999999652e+01 9.417520000000000380e+01
1.612943999999999933e+00 7.913730229600000499e+00 9.592789999999999395e+01 9.418670000000000186e+01
1.617326999999999959e+00 7.925828634399999295e+00 9.593189999999999884e+01 9.418800000000000239e+01
1.621709999999999985e+00 7.937839369599998918e+00 9.592369999999999663e+01 9.418880000000000052e+01
1.626093000000000011e+00 7.949879327999999745e+00 9.590519999999999357e+01 9.417170000000000130e+01
1.630476000000000036e+00 7.961802393600000194e+00 9.588739999999999952e+01 9.416440000000000055e+01
1.634859000000000062e+00 7.973783905599999500e+00 9.587050000000000693e+01 9.414570000000000505e+01
1.639242000000000088e+00 7.985648524800000203e+00 9.586010000000000275e+01 9.412220000000000653e+01
1.643625000000000114e+00 7.997600813599999192e+00 9.586979999999999791e+01 9.408400000000000318e+01
1.648007999999999917e+00 8.011481833599999547e+00 9.577519999999999811e+01 9.428319999999999368e+01
1.652390999999999943e+00 8.023492568800000058e+00 9.575889999999999702e+01 9.426579999999999870e+01
1.656773999999999969e+00 8.035561750399999426e+00 9.576200000000000045e+01 9.426149999999999807e+01
1.661156999999999995e+00 8.047543262399999620e+00 9.575830000000000553e+01 9.420619999999999550e+01
1.665540000000000020e+00 8.059495551199999497e+00 9.576789999999999736e+01 9.415999999999999659e+01
1.669923000000000046e+00 8.071389393599998741e+00 9.580610000000000070e+01 9.410800000000000409e+01
1.674306000000000072e+00 8.083224789599999127e+00 9.585080000000000666e+01 9.406449999999999534e+01
1.678689000000000098e+00 8.095001739199998880e+00 9.588769999999999527e+01 9.401539999999999964e+01
1.683072000000000124e+00 8.106749465600000093e+00 9.592990000000000350e+01 9.398369999999999891e+01
1.687455000000000149e+00 8.118438745599998896e+00 9.594700000000000273e+01 9.397180000000000177e+01
1.691837999999999953e+00 8.130098802399999158e+00 9.594629999999999370e+01 9.396599999999999397e+01
1.696220999999999979e+00 8.141671189599998470e+00 9.594169999999999732e+01 9.395239999999999725e+01
1.700604000000000005e+00 8.153243576799999559e+00 9.594339999999999691e+01 9.395380000000000109e+01
1.704987000000000030e+00 8.164757517600000014e+00 9.593930000000000291e+01 9.396359999999999957e+01
1.709370000000000056e+00 8.176242235199998376e+00 9.593540000000000134e+01 9.398369999999999891e+01
1.713753000000000082e+00 8.187668506399999657e+00 9.591759999999999309e+01 9.399129999999999541e+01
1.718136000000000108e+00 8.199065554400000622e+00 9.589419999999999789e+01 9.399320000000000164e+01
1.722519000000000133e+00 8.210433379199999493e+00 9.587099999999999511e+01 9.398770000000000380e+01
1.726902000000000159e+00 8.221771980799999824e+00 9.586169999999999902e+01 9.398739999999999384e+01
1.731285000000000185e+00 8.233081359199999838e+00 9.584770000000000323e+01 9.397979999999999734e+01
1.735667999999999989e+00 8.244361514399999535e+00 9.583809999999999718e+01 9.396599999999999397e+01
1.740051000000000014e+00 8.255612446399998916e+00 9.582389999999999475e+01 9.393410000000000082e+01
1.744434000000000040e+00 8.266834155199999756e+00 9.582739999999999725e+01 9.390989999999999327e+01
1.748817000000000066e+00 8.278026640799998503e+00 9.585190000000000055e+01 9.389480000000000359e+01
1.753200000000000092e+00 8.289189903199998710e+00 9.588049999999999784e+01 9.388639999999999475e+01
1.757583000000000117e+00 8.299944040799999811e+00 9.564019999999999300e+01 9.426680000000000348e+01
1.761966000000000143e+00 8.311107303200000018e+00 9.562609999999999388e+01 9.424020000000000152e+01
1.766349000000000169e+00 8.322358235199999399e+00 9.563660000000000139e+01 9.421460000000000434e+01
1.770732000000000195e+00 8.333463051199998972e+00 9.564039999999999964e+01 9.423319999999999652e+01
1.775115000000000220e+00 8.344626313600000955e+00 9.564849999999999852e+01 9.424389999999999645e+01
1.779498000000000024e+00 8.355643459999999578e+00 9.565319999999999823e+01 9.426359999999999673e+01
1.783880999999999828e+00 8.366719052799998835e+00 9.566779999999999973e+01 9.427270000000000039e+01
1.788263999999999854e+00 8.377677752800000377e+00 9.568300000000000693e+01 9.429030000000000200e+01
1.792646999999999879e+00 8.388665676000000460e+00 9.569209999999999638e+01 9.429829999999999757e+01
1.797029999999999905e+00 8.399565929599999592e+00 9.570090000000000430e+01 9.431470000000000198e+01
1.801412999999999931e+00 8.410495406399999041e+00 9.571359999999999957e+01 9.431709999999999638e+01
1.805795999999999957e+00 8.421337213599999316e+00 9.572620000000000573e+01 9.429059999999999775e+01
1.810178999999999983e+00 8.432208243999999908e+00 9.572690000000000055e+01 9.425050000000000239e+01
1.814562000000000008e+00 8.442991604799999550e+00 9.572469999999999857e+01 9.421959999999999980e+01
1.818944999999999812e+00 8.453833411999999825e+00 9.572410000000000707e+01 9.418009999999999593e+01
1.823327999999999838e+00 8.464558326400000610e+00 9.572140000000000271e+01 9.414960000000000662e+01
1.827710999999999864e+00 8.475341687199998475e+00 9.572029999999999461e+01 9.411379999999999768e+01
1.832093999999999889e+00 8.486037378399998943e+00 9.571710000000000207e+01 9.409149999999999636e+01
1.836476999999999915e+00 8.496762292799999727e+00 9.571210000000000662e+01 9.406050000000000466e+01
1.840859999999999941e+00 8.507428760799999878e+00 9.571219999999999573e+01 9.403759999999999764e+01
1.845242999999999967e+00 8.518124451999998570e+00 9.572020000000000550e+01 9.400610000000000355e+01
1.849625999999999992e+00 8.528761696800000180e+00 9.572520000000000095e+01 9.401909999999999457e+01
1.854009000000000018e+00 8.539428164799998555e+00 9.573069999999999879e+01 9.403019999999999357e+01
1.858392000000000044e+00 8.550006963199999532e+00 9.573340000000000316e+01 9.404940000000000566e+01
1.862774999999999848e+00 8.560673431199999683e+00 9.573640000000000327e+01 9.405599999999999739e+01
1.867157999999999873e+00 8.573736201599999163e+00 9.571949999999999648e+01 9.402249999999999375e+01
1.871540999999999899e+00 8.584227330399999190e+00 9.569370000000000687e+01 9.397480000000000189e+01
1.875923999999999925e+00 8.594806128800000167e+00 9.572509999999999764e+01 9.394270000000000209e+01
1.880306999999999951e+00 8.605268034399998101e+00 9.574979999999999336e+01 9.391970000000000596e+01
1.884689999999999976e+00 8.615759163199998127e+00 9.578079999999999927e+01 9.393070000000000164e+01
1.889073000000000002e+00 8.626162622399998980e+00 9.580519999999999925e+01 9.393600000000000705e+01
1.893456000000000028e+00 8.636566081599999833e+00 9.583389999999999986e+01 9.394719999999999516e+01
1.897839000000000054e+00 8.646940317600000370e+00 9.585750000000000171e+01 9.395340000000000202e+01
1.902222000000000079e+00 8.657256107200000272e+00 9.587340000000000373e+01 9.396479999999999677e+01
1.906604999999999883e+00 8.667571896800000175e+00 9.586360000000000525e+01 9.397169999999999845e+01
1.910987999999999909e+00 8.677829239999999444e+00 9.585769999999999413e+01 9.398579999999999757e+01
1.915370999999999935e+00 8.688057360000000173e+00 9.584999999999999432e+01 9.399609999999999843e+01
1.919753999999999960e+00 8.698285480000000902e+00 9.584600000000000364e+01 9.399490000000000123e+01
1.924136999999999986e+00 8.708455153599999221e+00 9.584019999999999584e+01 9.397140000000000271e+01
1.928520000000000012e+00 8.718624827199999316e+00 9.583280000000000598e+01 9.394989999999999952e+01
1.932903000000000038e+00 8.728765277599999095e+00 9.581850000000000023e+01 9.392480000000000473e+01
1.937286000000000064e+00 8.738876504800000333e+00 9.580599999999999739e+01 9.390349999999999397e+01
1.941669000000000089e+00 8.748987731999999795e+00 9.579019999999999868e+01 9.387869999999999493e+01
1.946052000000000115e+00 8.759069735999998940e+00 9.577599999999999625e+01 9.385750000000000171e+01
1.950435000000000141e+00 8.769122516799999545e+00 9.575860000000000127e+01 9.384390000000000498e+01
1.954817999999999945e+00 8.779146074399999833e+00 9.575509999999999877e+01 9.384050000000000580e+01
1.959200999999999970e+00 8.789169632000000121e+00 9.575249999999999773e+01 9.383329999999999416e+01
1.963583999999999996e+00 8.799163966399998316e+00 9.576959999999999695e+01 9.382840000000000202e+01
1.967967000000000022e+00 8.809158300800000063e+00 9.578579999999999472e+01 9.384980000000000189e+01
1.972350000000000048e+00 8.819123411999999718e+00 9.580310000000000059e+01 9.389180000000000348e+01
1.976733000000000073e+00 8.830374343999999098e+00 9.565829999999999700e+01 9.434919999999999618e+01
1.981116000000000099e+00 8.840134892800000088e+00 9.564339999999999975e+01 9.432129999999999370e+01
1.985499000000000125e+00 8.850187673599998917e+00 9.566219999999999857e+01 9.428900000000000148e+01
1.989882000000000151e+00 8.860065115199999397e+00 9.567010000000000502e+01 9.426200000000000045e+01
1.994265000000000176e+00 8.870001003200000511e+00 9.568940000000000623e+01 9.423170000000000357e+01
1.998647999999999980e+00 8.879819998400000358e+00 9.569849999999999568e+01 9.420619999999999550e+01
2.003031000000000006e+00 8.889697440000000839e+00 9.571630000000000393e+01 9.417709999999999582e+01
2.007414000000000254e+00 8.899457988800000052e+00 9.572530000000000427e+01 9.415260000000000673e+01
2.011797000000000057e+00 8.909247760799999583e+00 9.574160000000000537e+01 9.412690000000000623e+01
2.016180000000000305e+00 8.918949863199999939e+00 9.574989999999999668e+01 9.412099999999999511e+01
2.020563000000000109e+00 8.928681188799998836e+00 9.575879999999999370e+01 9.411039999999999850e+01
2.024945999999999913e+00 8.938324844800000335e+00 9.575889999999999702e+01 9.410269999999999868e+01
2.029329000000000160e+00 8.947968500800000058e+00 9.575320000000000675e+01 9.409380000000000166e+01
2.033711999999999964e+00 8.957553710399999147e+00 9.574160000000000537e+01 9.409910000000000707e+01
2.038095000000000212e+00 8.967168143199998553e+00 9.573600000000000421e+01 9.410089999999999577e+01
2.042478000000000016e+00 8.976694906399998786e+00 9.572469999999999857e+01 9.410649999999999693e+01
2.046861000000000264e+00 8.986250892799999335e+00 9.571909999999999741e+01 9.410869999999999891e+01
2.051244000000000067e+00 8.995719209599998933e+00 9.570829999999999416e+01 9.411459999999999582e+01
2.055626999999999871e+00 9.005216749600000625e+00 9.570269999999999300e+01 9.410660000000000025e+01
2.060009999999999675e+00 9.014655843199998131e+00 9.571089999999999520e+01 9.409539999999999793e+01
2.064392999999999923e+00 9.024124159999999506e+00 9.574299999999999500e+01 9.408029999999999404e+01
2.068775999999999726e+00 9.033504807199998154e+00 9.576860000000000639e+01 9.406759999999999877e+01
2.073158999999999974e+00 9.042914677600000672e+00 9.579290000000000305e+01 9.403340000000000032e+01
2.077541999999999778e+00 9.052295324799999321e+00 9.581210000000000093e+01 9.399670000000000414e+01
2.081925000000000026e+00 9.061646748799999429e+00 9.583599999999999852e+01 9.395820000000000505e+01
2.086307999999999829e+00 9.072693118400000145e+00 9.589770000000000039e+01 9.410039999999999338e+01
2.090691000000000077e+00 9.081752310399998862e+00 9.590290000000000248e+01 9.407789999999999964e+01
2.095073999999999881e+00 9.091074511200000430e+00 9.592900000000000205e+01 9.406250000000000000e+01
2.099457000000000129e+00 9.100250595999998637e+00 9.595220000000000482e+01 9.405049999999999955e+01
2.103839999999999932e+00 9.109543573599998112e+00 9.598120000000000118e+01 9.404189999999999827e+01
2.108222999999999736e+00 9.118690435199999555e+00 9.600730000000000075e+01 9.404789999999999850e+01
2.112605999999999984e+00 9.127924966400000173e+00 9.602549999999999386e+01 9.405110000000000525e+01
2.116988999999999788e+00 9.137013381600000983e+00 9.602710000000000434e+01 9.405679999999999552e+01
2.121372000000000035e+00 9.146218689599999507e+00 9.602249999999999375e+01 9.405880000000000507e+01
2.125754999999999839e+00 9.155277881600000001e+00 9.601590000000000202e+01 9.406399999999999295e+01
2.130138000000000087e+00 9.164395519999999351e+00 9.601139999999999475e+01 9.404640000000000555e+01
2.134520999999999891e+00 9.173425488799999528e+00 9.600509999999999877e+01 9.403650000000000375e+01
2.138904000000000138e+00 9.182513904000000338e+00 9.600069999999999482e+01 9.402389999999999759e+01
2.143286999999999942e+00 9.191514649599998421e+00 9.599469999999999459e+01 9.401649999999999352e+01
2.147669999999999746e+00 9.200573841599998914e+00 9.599049999999999727e+01 9.400459999999999638e+01
2.152052999999999994e+00 9.209516140799998141e+00 9.600320000000000675e+01 9.399250000000000682e+01
2.156435999999999797e+00 9.218546109599998317e+00 9.601649999999999352e+01 9.396930000000000405e+01
2.160819000000000045e+00 9.227488408799999320e+00 9.602500000000000568e+01 9.395090000000000430e+01
2.165201999999999849e+00 9.236459931200000639e+00 9.604449999999999932e+01 9.392919999999999447e+01
2.169585000000000097e+00 9.245373007199999549e+00 9.606260000000000332e+01 9.391620000000000346e+01
2.173967999999999900e+00 9.254315306399998775e+00 9.608249999999999602e+01 9.389669999999999561e+01
2.178351000000000148e+00 9.263199159199999144e+00 9.610099999999999909e+01 9.388209999999999411e+01
2.182733999999999952e+00 9.272141458399998371e+00 9.612130000000000507e+01 9.388400000000000034e+01
2.187117000000000200e+00 9.280996087999998423e+00 9.614029999999999632e+01 9.390009999999999479e+01
2.191500000000000004e+00 9.289909163999999109e+00 9.616100000000000136e+01 9.391070000000000562e+01
2.195882999999999807e+00 9.300049614400000664e+00 9.571189999999999998e+01 9.419270000000000209e+01
2.200266000000000055e+00 9.308728904800000592e+00 9.569219999999999970e+01 9.417650000000000432e+01
2.204648999999999859e+00 9.317612757599999185e+00 9.571240000000000236e+01 9.417130000000000223e+01
2.209032000000000107e+00 9.326350494399999747e+00 9.572090000000000032e+01 9.416419999999999391e+01
2.213414999999999910e+00 9.335146677599999165e+00 9.573029999999999973e+01 9.416509999999999536e+01
2.217798000000000158e+00 9.343884414399999727e+00 9.572780000000000200e+01 9.416320000000000334e+01
2.222180999999999962e+00 9.352622151200000289e+00 9.573529999999999518e+01 9.415229999999999677e+01
2.226564000000000210e+00 9.361301441600000217e+00 9.573279999999999745e+01 9.413620000000000232e+01
2.230947000000000013e+00 9.369980732000000145e+00 9.573850000000000193e+01 9.412359999999999616e+01
2.235330000000000261e+00 9.378601575999999440e+00 9.572419999999999618e+01 9.410689999999999600e+01
2.239713000000000065e+00 9.387222419999998735e+00 9.571219999999999573e+01 9.409369999999999834e+01
2.244095999999999869e+00 9.395814040799999489e+00 9.569429999999999836e+01 9.407630000000000337e+01
2.248479000000000116e+00 9.404405661600000244e+00 9.568420000000000414e+01 9.406250000000000000e+01
2.252861999999999920e+00 9.412938835999998588e+00 9.568359999999999843e+01 9.404449999999999932e+01
2.257245000000000168e+00 9.421472010399998709e+00 9.569320000000000448e+01 9.404710000000000036e+01
2.261627999999999972e+00 9.429946738399999973e+00 9.569589999999999463e+01 9.406140000000000612e+01
2.266011000000000220e+00 9.438450689599999777e+00 9.570430000000000348e+01 9.407940000000000680e+01
2.270394000000000023e+00 9.446896194400000724e+00 9.570550000000000068e+01 9.409350000000000591e+01
2.274777000000000271e+00 9.455341699199999894e+00 9.570879999999999654e+01 9.411109999999999332e+01
2.279160000000000075e+00 9.463757980800000524e+00 9.570619999999999550e+01 9.412479999999999336e+01
2.283542999999999878e+00 9.472174262399999378e+00 9.570860000000000412e+01 9.414209999999999923e+01
2.287926000000000126e+00 9.480561320799999692e+00 9.571550000000000580e+01 9.415550000000000352e+01
2.292308999999999930e+00 9.488948379200000005e+00 9.574089999999999634e+01 9.417249999999999943e+01
2.296692000000000178e+00 9.497306214400000002e+00 9.576200000000000045e+01 9.418559999999999377e+01
2.301074999999999982e+00 9.505634826399999682e+00 9.578870000000000573e+01 9.418940000000000623e+01
2.305458000000000229e+00 9.513203635200000008e+00 9.595149999999999579e+01 9.408150000000000546e+01
2.309841000000000033e+00 9.521386131199999880e+00 9.597169999999999845e+01 9.404309999999999548e+01
2.314224000000000281e+00 9.529743966399999877e+00 9.598749999999999716e+01 9.400749999999999318e+01
2.318607000000000085e+00 9.538014131999998924e+00 9.598329999999999984e+01 9.399280000000000257e+01
2.322990000000000332e+00 9.546342744000000380e+00 9.597660000000000480e+01 9.398590000000000089e+01
2.327373000000000136e+00 9.554612909599999426e+00 9.597010000000000218e+01 9.398629999999999995e+01
2.331755999999999940e+00 9.562941521599999106e+00 9.596040000000000703e+01 9.398080000000000211e+01
2.336139000000000188e+00 9.571182463999999612e+00 9.595770000000000266e+01 9.398300000000000409e+01
2.340521999999999991e+00 9.579481852799998975e+00 9.595229999999999393e+01 9.398229999999999507e+01
2.344905000000000239e+00 9.587722795199999481e+00 9.595080000000000098e+01 9.399089999999999634e+01
2.349288000000000043e+00 9.596022183999998845e+00 9.594650000000000034e+01 9.399200000000000443e+01
2.353671000000000291e+00 9.604263126399999351e+00 9.594610000000000127e+01 9.399989999999999668e+01
2.358054000000000094e+00 9.612562515200000490e+00 9.594549999999999557e+01 9.400010000000000332e+01
2.362437000000000342e+00 9.620803457599999220e+00 9.594759999999999422e+01 9.400709999999999411e+01
2.366820000000000146e+00 9.629073623200000043e+00 9.593850000000000477e+01 9.401330000000000098e+01
2.371202999999999950e+00 9.637314565599998772e+00 9.590749999999999886e+01 9.404309999999999548e+01
2.375586000000000197e+00 9.645526284800000738e+00 9.587380000000000280e+01 9.406560000000000343e+01
2.379969000000000001e+00 9.653708780800000611e+00 9.584390000000000498e+01 9.409470000000000312e+01
2.384352000000000249e+00 9.661862053600000166e+00 9.581140000000000612e+01 9.411650000000000205e+01
2.388735000000000053e+00 9.669956880000000865e+00 9.578260000000000218e+01 9.414459999999999695e+01
2.393118000000000301e+00 9.678080929599998328e+00 9.575190000000000623e+01 9.416110000000000468e+01
2.397501000000000104e+00 9.686117309600000169e+00 9.575839999999999463e+01 9.418240000000000123e+01
2.401884000000000352e+00 9.694153689600000234e+00 9.576109999999999900e+01 9.419419999999999504e+01
2.406267000000000156e+00 9.702131623199999666e+00 9.576619999999999777e+01 9.421290000000000475e+01
2.410650000000000404e+00 9.710138779999999414e+00 9.576760000000000161e+01 9.422150000000000603e+01
2.415033000000000207e+00 9.717619919200000567e+00 9.616429999999999723e+01 9.392780000000000484e+01
2.419416000000000011e+00 9.725539406399999365e+00 9.617270000000000607e+01 9.390409999999999968e+01
2.423799000000000259e+00 9.733458893599999939e+00 9.619299999999999784e+01 9.389170000000000016e+01
2.428182000000000063e+00 9.741319934399999880e+00 9.620709999999999695e+01 9.387609999999999388e+01
2.432565000000000310e+00 9.749180975199999821e+00 9.622849999999999682e+01 9.386339999999999861e+01
2.436948000000000114e+00 9.757042015999999762e+00 9.624379999999999313e+01 9.384749999999999659e+01
2.441331000000000362e+00 9.764873833599999386e+00 9.625010000000000332e+01 9.383360000000000412e+01
2.445714000000000166e+00 9.772705651199999011e+00 9.624399999999999977e+01 9.381680000000000064e+01
2.450097000000000413e+00 9.780537468799998635e+00 9.624439999999999884e+01 9.380159999999999343e+01
2.454480000000000217e+00 9.788310839999999402e+00 9.622289999999999566e+01 9.379810000000000514e+01
2.458863000000000021e+00 9.796142657600000803e+00 9.619700000000000273e+01 9.380870000000000175e+01
2.463246000000000269e+00 9.803916028799999793e+00 9.616589999999999350e+01 9.381810000000000116e+01
2.467628999999999628e+00 9.811689399999998784e+00 9.614039999999999964e+01 9.382949999999999591e+01
2.472011999999999876e+00 9.819462771199999551e+00 9.610970000000000368e+01 9.383990000000000009e+01
2.476394999999999680e+00 9.827236142400000318e+00 9.608459999999999468e+01 9.385209999999999297e+01
2.480777999999999928e+00 9.834980290399998992e+00 9.605429999999999779e+01 9.386339999999999861e+01
2.485160999999999731e+00 9.842753661599997983e+00 9.602960000000000207e+01 9.387649999999999295e+01
2.489543999999999979e+00 9.850497809599998433e+00 9.599960000000000093e+01 9.388469999999999516e+01
2.493926999999999783e+00 9.858271180799999200e+00 9.597530000000000427e+01 9.389369999999999550e+01
2.498309999999999587e+00 9.865986105599999334e+00 9.594679999999999609e+01 9.390160000000000196e+01
2.502692999999999834e+00 9.873759476800000101e+00 9.592340000000000089e+01 9.391020000000000323e+01
2.507075999999999638e+00 9.881503624800000551e+00 9.589490000000000691e+01 9.391710000000000491e+01
2.511458999999999886e+00 9.889247772799999225e+00 9.587369999999999948e+01 9.393129999999999313e+01
2.515841999999999690e+00 9.896904251200000502e+00 9.585590000000000543e+01 9.394830000000000325e+01
2.520224999999999937e+00 9.904589952799998542e+00 9.585360000000000014e+01 9.396689999999999543e+01
2.524607999999999741e+00 9.910697601599999018e+00 9.590300000000000580e+01 9.401539999999999964e+01
2.528990999999999989e+00 9.917886508800000556e+00 9.588689999999999714e+01 9.402920000000000300e+01
2.533373999999999793e+00 9.925338424799999615e+00 9.588989999999999725e+01 9.403690000000000282e+01
2.537757000000000041e+00 9.932644224799998867e+00 9.588859999999999673e+01 9.404630000000000223e+01
2.542139999999999844e+00 9.940066917599999385e+00 9.589230000000000587e+01 9.404699999999999704e+01
2.546522999999999648e+00 9.947401940799998954e+00 9.589199999999999591e+01 9.405270000000000152e+01
2.550905999999999896e+00 9.954795410399999156e+00 9.589459999999999695e+01 9.405259999999999820e+01
2.555288999999999699e+00 9.962071987199998091e+00 9.589879999999999427e+01 9.405769999999999698e+01
2.559671999999999947e+00 9.969436233599999753e+00 9.592059999999999320e+01 9.405670000000000641e+01
2.564054999999999751e+00 9.976712810400000464e+00 9.594110000000000582e+01 9.404879999999999995e+01
2.568437999999999999e+00 9.984047833600000033e+00 9.596359999999999957e+01 9.403459999999999752e+01
2.572820999999999803e+00 9.991324410399998968e+00 9.598499999999999943e+01 9.402719999999999345e+01
2.577204000000000050e+00 9.998630210399998219e+00 9.600830000000000553e+01 9.401449999999999818e+01
2.581586999999999854e+00 1.000587756400000039e+01 9.603060000000000684e+01 9.400839999999999463e+01
2.585969999999999658e+00 1.001315414079999933e+01 9.605459999999999354e+01 9.399720000000000653e+01
2.590352999999999906e+00 1.002040149439999794e+01 9.605429999999999779e+01 9.399250000000000682e+01
2.594735999999999709e+00 1.002767807119999866e+01 9.605329999999999302e+01 9.396760000000000446e+01
2.599118999999999957e+00 1.003486697840000019e+01 9.605039999999999623e+01 9.394580000000000553e+01
2.603501999999999761e+00 1.004211433200000059e+01 9.604879999999999995e+01 9.391819999999999879e+01
2.607885000000000009e+00 1.004933246240000067e+01 9.604510000000000502e+01 9.389600000000000080e+01
2.612267999999999812e+00 1.005655059280000074e+01 9.604309999999999548e+01 9.386820000000000164e+01
2.616651000000000060e+00 1.006373949999999873e+01 9.604030000000000200e+01 9.384579999999999700e+01
2.621033999999999864e+00 1.007095763039999881e+01 9.603910000000000480e+01 9.381780000000000541e+01
2.625417000000000112e+00 1.007814653760000034e+01 9.603730000000000189e+01 9.379659999999999798e+01
2.629799999999999915e+00 1.008536466800000042e+01 9.603700000000000614e+01 9.376930000000000121e+01
2.634182999999999719e+00 1.009307959279999878e+01 9.612040000000000362e+01 9.393229999999999791e+01
2.638565999999999967e+00 1.010012238399999873e+01 9.612059999999999604e+01 9.390659999999999741e+01
2.642948999999999771e+00 1.010719439839999900e+01 9.613890000000000668e+01 9.389419999999999789e+01
2.647332000000000019e+00 1.011420796640000042e+01 9.615049999999999386e+01 9.387959999999999638e+01
2.651714999999999822e+00 1.012119231119999974e+01 9.616960000000000264e+01 9.387399999999999523e+01
2.656098000000000070e+00 1.012817665599999906e+01 9.618229999999999791e+01 9.387449999999999761e+01
2.660480999999999874e+00 1.013516100079999838e+01 9.620449999999999591e+01 9.387829999999999586e+01
2.664864000000000122e+00 1.014208689919999884e+01 9.622039999999999793e+01 9.387640000000000384e+01
2.669246999999999925e+00 1.014904202079999962e+01 9.624240000000000350e+01 9.387690000000000623e+01
2.673629999999999729e+00 1.015593869599999977e+01 9.626009999999999422e+01 9.387340000000000373e+01
2.678012999999999977e+00 1.016286459439999845e+01 9.628340000000000032e+01 9.387290000000000134e+01
2.682395999999999781e+00 1.016976126960000038e+01 9.628719999999999857e+01 9.386849999999999739e+01
2.686779000000000028e+00 1.017665794480000052e+01 9.628730000000000189e+01 9.386690000000000111e+01
2.691161999999999832e+00 1.018352539680000035e+01 9.628260000000000218e+01 9.386150000000000659e+01
2.695545000000000080e+00 1.019042207200000050e+01 9.628239999999999554e+01 9.385880000000000223e+01
2.699927999999999884e+00 1.019726030079999823e+01 9.627750000000000341e+01 9.385729999999999507e+01
2.704311000000000131e+00 1.020412775279999984e+01 9.627700000000000102e+01 9.387980000000000302e+01
2.708693999999999935e+00 1.021096598159999935e+01 9.627200000000000557e+01 9.389979999999999905e+01
2.713077000000000183e+00 1.021780421039999887e+01 9.627079999999999416e+01 9.392319999999999425e+01
2.717459999999999987e+00 1.022461321599999984e+01 9.626030000000000086e+01 9.394410000000000593e+01
2.721842999999999790e+00 1.023145144479999935e+01 9.625419999999999732e+01 9.396840000000000259e+01
2.726226000000000038e+00 1.023823122720000001e+01 9.624410000000000309e+01 9.399020000000000152e+01
2.730608999999999842e+00 1.024506945599999952e+01 9.622920000000000584e+01 9.400849999999999795e+01
2.734992000000000090e+00 1.025187846159999872e+01 9.620229999999999393e+01 9.401869999999999550e+01
2.739374999999999893e+00 1.025868746719999969e+01 9.617929999999999779e+01 9.403189999999999316e+01
2.743758000000000141e+00 1.026622705279999970e+01 9.593489999999999895e+01 9.379380000000000450e+01
2.748140999999999945e+00 1.027271460319999896e+01 9.590550000000000352e+01 9.377930000000000632e+01
2.752524000000000193e+00 1.027943593919999898e+01 9.590590000000000259e+01 9.376269999999999527e+01
2.756906999999999996e+00 1.028601115919999920e+01 9.590640000000000498e+01 9.375440000000000396e+01
2.761290000000000244e+00 1.029270327200000068e+01 9.590829999999999700e+01 9.373990000000000578e+01
2.765673000000000048e+00 1.029924926880000058e+01 9.590250000000000341e+01 9.373300000000000409e+01
2.770055999999999852e+00 1.030591215839999819e+01 9.590260000000000673e+01 9.371959999999999980e+01
2.774439000000000100e+00 1.031242893199999955e+01 9.589889999999999759e+01 9.371370000000000289e+01
2.778821999999999903e+00 1.031903337520000008e+01 9.590229999999999677e+01 9.370120000000000005e+01
2.783205000000000151e+00 1.032555014879999966e+01 9.590139999999999532e+01 9.369620000000000459e+01
2.787587999999999955e+00 1.033212536879999988e+01 9.590489999999999782e+01 9.368460000000000321e+01
2.791971000000000203e+00 1.033861291919999914e+01 9.590439999999999543e+01 9.368030000000000257e+01
2.796354000000000006e+00 1.034515891599999904e+01 9.590800000000000125e+01 9.366330000000000666e+01
2.800737000000000254e+00 1.035164646640000008e+01 9.590789999999999793e+01 9.364549999999999841e+01
2.805120000000000058e+00 1.035816323999999966e+01 9.591160000000000707e+01 9.362059999999999604e+01
2.809502999999999862e+00 1.036462156720000038e+01 9.591200000000000614e+01 9.361599999999999966e+01
2.813886000000000109e+00 1.037110911759999965e+01 9.592690000000000339e+01 9.361599999999999966e+01
2.818268999999999913e+00 1.037753822160000006e+01 9.593919999999999959e+01 9.362309999999999377e+01
2.822652000000000161e+00 1.038402577199999932e+01 9.595399999999999352e+01 9.362569999999999482e+01
2.827034999999999965e+00 1.039042565279999941e+01 9.595099999999999341e+01 9.363389999999999702e+01
2.831418000000000212e+00 1.039688398000000014e+01 9.595090000000000430e+01 9.364010000000000389e+01
2.835801000000000016e+00 1.040328386079999845e+01 9.594769999999999754e+01 9.365250000000000341e+01
2.840184000000000264e+00 1.040974218799999917e+01 9.594740000000000180e+01 9.365829999999999700e+01
2.844567000000000068e+00 1.041611284559999895e+01 9.594419999999999504e+01 9.367010000000000502e+01
2.848950000000000315e+00 1.042254194959999936e+01 9.594379999999999598e+01 9.367520000000000380e+01
2.853333000000000119e+00 1.043025687439999949e+01 9.604739999999999611e+01 9.370879999999999654e+01
2.857715999999999923e+00 1.043645219279999914e+01 9.602589999999999293e+01 9.371569999999999823e+01
2.862099000000000171e+00 1.044276440400000006e+01 9.602909999999999968e+01 9.372929999999999495e+01
2.866481999999999974e+00 1.044898894559999825e+01 9.602570000000000050e+01 9.374079999999999302e+01
2.870865000000000222e+00 1.045524271039999853e+01 9.602949999999999875e+01 9.375539999999999452e+01
2.875248000000000026e+00 1.046146725200000027e+01 9.602710000000000434e+01 9.376810000000000400e+01
2.879631000000000274e+00 1.046769179360000024e+01 9.602979999999999450e+01 9.378279999999999461e+01
2.884014000000000078e+00 1.047388711199999989e+01 9.602559999999999718e+01 9.379590000000000316e+01
2.888397000000000325e+00 1.048011165359999985e+01 9.602490000000000236e+01 9.380519999999999925e+01
2.892780000000000129e+00 1.048627774879999919e+01 9.602930000000000632e+01 9.380469999999999686e+01
2.897162999999999933e+00 1.049247306719999884e+01 9.604420000000000357e+01 9.379730000000000700e+01
2.901546000000000181e+00 1.049860993919999963e+01 9.605620000000000402e+01 9.378260000000000218e+01
2.905928999999999984e+00 1.050477603439999896e+01 9.607160000000000366e+01 9.376949999999999363e+01
2.910312000000000232e+00 1.051088368319999944e+01 9.608429999999999893e+01 9.375379999999999825e+01
2.914695000000000036e+00 1.051702055519999846e+01 9.610020000000000095e+01 9.373420000000000130e+01
2.919078000000000284e+00 1.052312820399999893e+01 9.611360000000000525e+01 9.371359999999999957e+01
2.923461000000000087e+00 1.052926507599999972e+01 9.612999999999999545e+01 9.369700000000000273e+01
2.927844000000000335e+00 1.053534350159999811e+01 9.614409999999999457e+01 9.368120000000000402e+01
2.932227000000000139e+00 1.054145115039999858e+01 9.616089999999999804e+01 9.367000000000000171e+01
2.936610000000000387e+00 1.054750035280000020e+01 9.617539999999999623e+01 9.365739999999999554e+01
2.940993000000000190e+00 1.055357877839999858e+01 9.617180000000000462e+01 9.364509999999999934e+01
2.945375999999999994e+00 1.055962798080000020e+01 9.616549999999999443e+01 9.363150000000000261e+01
2.949759000000000242e+00 1.056570640639999858e+01 9.616110000000000468e+01 9.361809999999999832e+01
2.954142000000000046e+00 1.057172638559999989e+01 9.615439999999999543e+01 9.360360000000000014e+01
2.958525000000000293e+00 1.057777558799999973e+01 9.615149999999999864e+01 9.358910000000000196e+01
2.962908000000000097e+00 1.058379556719999925e+01 9.616479999999999961e+01 9.378839999999999577e+01
2.967291000000000345e+00 1.058981554639999878e+01 9.616179999999999950e+01 9.376810000000000400e+01
2.971674000000000149e+00 1.059586474880000040e+01 9.617400000000000659e+01 9.375509999999999877e+01
2.976057000000000397e+00 1.060182628159999929e+01 9.618219999999999459e+01 9.374299999999999500e+01
2.980440000000000200e+00 1.060781703760000028e+01 9.619549999999999557e+01 9.373069999999999879e+01
2.984823000000000004e+00 1.061377857039999917e+01 9.620489999999999498e+01 9.371959999999999980e+01
2.989206000000000252e+00 1.061976932640000015e+01 9.621810000000000684e+01 9.372769999999999868e+01
2.993589000000000055e+00 1.062570163600000051e+01 9.622790000000000532e+01 9.373760000000000048e+01
2.997972000000000303e+00 1.063166316879999940e+01 9.624089999999999634e+01 9.374599999999999511e+01
3.002355000000000107e+00 1.063756625519999943e+01 9.625090000000000146e+01 9.375650000000000261e+01
3.006738000000000355e+00 1.064349856479999978e+01 9.626489999999999725e+01 9.376510000000000389e+01
3.011121000000000159e+00 1.064940165119999982e+01 9.627870000000000061e+01 9.378040000000000020e+01
3.015503999999999962e+00 1.065533396080000017e+01 9.629000000000000625e+01 9.379410000000000025e+01
3.019886999999999766e+00 1.066120782399999811e+01 9.629110000000000014e+01 9.380970000000000653e+01
3.024269999999999570e+00 1.066711091039999992e+01 9.628310000000000457e+01 9.382299999999999329e+01
3.028652999999999818e+00 1.067298477359999964e+01 9.626380000000000337e+01 9.383839999999999293e+01
3.033035999999999621e+00 1.067885863679999936e+01 9.624569999999999936e+01 9.385129999999999484e+01
3.037418999999999869e+00 1.068473249999999908e+01 9.622549999999999670e+01 9.386629999999999541e+01
3.041801999999999673e+00 1.069060636319999880e+01 9.620829999999999416e+01 9.387890000000000157e+01
3.046184999999999921e+00 1.069645100319999997e+01 9.618890000000000384e+01 9.389360000000000639e+01
3.050567999999999724e+00 1.070229564319999938e+01 9.617239999999999611e+01 9.390579999999999927e+01
3.054950999999999972e+00 1.070816950639999909e+01 9.615380000000000393e+01 9.391830000000000211e+01
3.059333999999999776e+00 1.071401414639999849e+01 9.613809999999999434e+01 9.392879999999999541e+01
3.063717000000000024e+00 1.071985878639999967e+01 9.612019999999999698e+01 9.394209999999999638e+01
3.068099999999999827e+00 1.072570342639999907e+01 9.610529999999999973e+01 9.395359999999999445e+01
3.072482999999999631e+00 1.073201563759999821e+01 9.607330000000000325e+01 9.381839999999999691e+01
3.076865999999999879e+00 1.073771416159999958e+01 9.607309999999999661e+01 9.380049999999999955e+01
3.081248999999999683e+00 1.074344190879999950e+01 9.607850000000000534e+01 9.379489999999999839e+01
3.085631999999999930e+00 1.074908198640000023e+01 9.608610000000000184e+01 9.378820000000000334e+01
3.090014999999999734e+00 1.075472206399999919e+01 9.609510000000000218e+01 9.378350000000000364e+01
3.094397999999999982e+00 1.076036214159999993e+01 9.610399999999999920e+01 9.377719999999999345e+01
3.098780999999999786e+00 1.076597299599999857e+01 9.611289999999999623e+01 9.377009999999999934e+01
3.103164000000000033e+00 1.077158385039999899e+01 9.612229999999999563e+01 9.376239999999999952e+01
3.107546999999999837e+00 1.077716548159999910e+01 9.613100000000000023e+01 9.377589999999999293e+01
3.111929999999999641e+00 1.078274711279999920e+01 9.614060000000000628e+01 9.378950000000000387e+01
3.116312999999999889e+00 1.078829952080000076e+01 9.614929999999999666e+01 9.380339999999999634e+01
3.120695999999999692e+00 1.079385192879999877e+01 9.615900000000000603e+01 9.381810000000000116e+01
3.125078999999999940e+00 1.079940433680000034e+01 9.616190000000000282e+01 9.383280000000000598e+01
3.129461999999999744e+00 1.080492752159999981e+01 9.616190000000000282e+01 9.384839999999999804e+01
3.133844999999999992e+00 1.081045070639999928e+01 9.616140000000000043e+01 9.386039999999999850e+01
3.138227999999999795e+00 1.081597389119999875e+01 9.616249999999999432e+01 9.386369999999999436e+01
3.142611000000000043e+00 1.082146785279999968e+01 9.616310000000000002e+01 9.386650000000000205e+01
3.146993999999999847e+00 1.082696181439999883e+01 9.616519999999999868e+01 9.386979999999999791e+01
3.151377000000000095e+00 1.083245577599999976e+01 9.616679999999999495e+01 9.387250000000000227e+01
3.155759999999999899e+00 1.083794973759999891e+01 9.617000000000000171e+01 9.387590000000000146e+01
3.160142999999999702e+00 1.084338525279999921e+01 9.617249999999999943e+01 9.387869999999999493e+01
3.164525999999999950e+00 1.084887921440000014e+01 9.615980000000000416e+01 9.388209999999999411e+01
3.168908999999999754e+00 1.085431472959999866e+01 9.614230000000000587e+01 9.388479999999999848e+01
3.173292000000000002e+00 1.085977946799999927e+01 9.612579999999999814e+01 9.388819999999999766e+01
3.177674999999999805e+00 1.086521498319999957e+01 9.610819999999999652e+01 9.388979999999999393e+01
3.182058000000000053e+00 1.087161486399999966e+01 9.618420000000000414e+01 9.389660000000000650e+01
3.186440999999999857e+00 1.087678737039999888e+01 9.617300000000000182e+01 9.387940000000000396e+01
3.190824000000000105e+00 1.088225210879999949e+01 9.617619999999999436e+01 9.386390000000000100e+01
3.195206999999999908e+00 1.088754150799999820e+01 9.617449999999999477e+01 9.385009999999999764e+01
3.199589999999999712e+00 1.089297702320000027e+01 9.617940000000000111e+01 9.383650000000000091e+01
3.203972999999999960e+00 1.089826642239999899e+01 9.617980000000000018e+01 9.382470000000000709e+01
3.208355999999999764e+00 1.090367271439999897e+01 9.618529999999999802e+01 9.381149999999999523e+01
3.212739000000000011e+00 1.090896211359999946e+01 9.618670000000000186e+01 9.379970000000000141e+01
3.217121999999999815e+00 1.091430995919999880e+01 9.619289999999999452e+01 9.378629999999999711e+01
3.221505000000000063e+00 1.091959935839999929e+01 9.618340000000000600e+01 9.377450000000000330e+01
3.225887999999999867e+00 1.092494720399999864e+01 9.616779999999999973e+01 9.376090000000000657e+01
3.230271000000000114e+00 1.093020737999999881e+01 9.614790000000000703e+01 9.374890000000000612e+01
3.234653999999999918e+00 1.093552600239999961e+01 9.613200000000000500e+01 9.373510000000000275e+01
3.239037000000000166e+00 1.094075695519999947e+01 9.611220000000000141e+01 9.372289999999999566e+01
3.243419999999999970e+00 1.094607557760000027e+01 9.609739999999999327e+01 9.370889999999999986e+01
3.247802999999999773e+00 1.095130653040000013e+01 9.607840000000000202e+01 9.369650000000000034e+01
3.252186000000000021e+00 1.095659592959999884e+01 9.606319999999999482e+01 9.368389999999999418e+01
3.256568999999999825e+00 1.096179765920000015e+01 9.604399999999999693e+01 9.368750000000000000e+01
3.260952000000000073e+00 1.096708705839999887e+01 9.602849999999999397e+01 9.368630000000000280e+01
3.265334999999999877e+00 1.097228878799999841e+01 9.600900000000000034e+01 9.368760000000000332e+01
3.269718000000000124e+00 1.097754896400000035e+01 9.599309999999999832e+01 9.369320000000000448e+01
3.274100999999999928e+00 1.098275069359999989e+01 9.597329999999999472e+01 9.370040000000000191e+01
3.278484000000000176e+00 1.098798164639999975e+01 9.595720000000000027e+01 9.370589999999999975e+01
3.282866999999999980e+00 1.099315415279999897e+01 9.593710000000000093e+01 9.371290000000000475e+01
3.287250000000000227e+00 1.099841432879999914e+01 9.592449999999999477e+01 9.372499999999999432e+01
3.291633000000000031e+00 1.100542789680000055e+01 9.605259999999999820e+01 9.377500000000000568e+01
3.296015999999999835e+00 1.101036661759999902e+01 9.603069999999999595e+01 9.376680000000000348e+01
3.300399000000000083e+00 1.101548067759999938e+01 9.603230000000000643e+01 9.376019999999999754e+01
3.304781999999999886e+00 1.102053629119999911e+01 9.602970000000000539e+01 9.374930000000000518e+01
3.309165000000000134e+00 1.102562112799999916e+01 9.603260000000000218e+01 9.373919999999999675e+01
3.313547999999999938e+00 1.103067674159999889e+01 9.603130000000000166e+01 9.372920000000000584e+01
3.317931000000000186e+00 1.103573235520000040e+01 9.603369999999999607e+01 9.371980000000000643e+01
3.322313999999999989e+00 1.104078796880000013e+01 9.603279999999999461e+01 9.371049999999999613e+01
3.326697000000000237e+00 1.104581435919999954e+01 9.603170000000000073e+01 9.370159999999999911e+01
3.331080000000000041e+00 1.105084074960000073e+01 9.602219999999999800e+01 9.369289999999999452e+01
3.335462999999999845e+00 1.105583791679999983e+01 9.601539999999999964e+01 9.368449999999999989e+01
3.339846000000000092e+00 1.106083508400000071e+01 9.600639999999999930e+01 9.367210000000000036e+01
3.344228999999999896e+00 1.106583225119999980e+01 9.599979999999999336e+01 9.365840000000000032e+01
3.348612000000000144e+00 1.107082941839999890e+01 9.599110000000000298e+01 9.364480000000000359e+01
3.352994999999999948e+00 1.107579736239999946e+01 9.598460000000000036e+01 9.363120000000000687e+01
3.357378000000000196e+00 1.108076530639999824e+01 9.597629999999999484e+01 9.361759999999999593e+01
3.361760999999999999e+00 1.108573325039999879e+01 9.597719999999999629e+01 9.360399999999999920e+01
3.366144000000000247e+00 1.109067197120000081e+01 9.597979999999999734e+01 9.359329999999999927e+01
3.370527000000000051e+00 1.109561069199999928e+01 9.598409999999999798e+01 9.358769999999999811e+01
3.374910000000000299e+00 1.110054941279999952e+01 9.598600000000000421e+01 9.358190000000000452e+01
3.379293000000000102e+00 1.110545891039999944e+01 9.598950000000000671e+01 9.357569999999999766e+01
3.383675999999999906e+00 1.111036840799999936e+01 9.599079999999999302e+01 9.357340000000000657e+01
3.388059000000000154e+00 1.111527790559999929e+01 9.599360000000000070e+01 9.357410000000000139e+01
3.392441999999999958e+00 1.112018740319999921e+01 9.599420000000000641e+01 9.357439999999999714e+01
3.396825000000000205e+00 1.112506767759999882e+01 9.599630000000000507e+01 9.358570000000000277e+01
3.401208000000000009e+00 1.112959727359999995e+01 9.598189999999999600e+01 9.414860000000000184e+01
3.405591000000000257e+00 1.113424376239999880e+01 9.596699999999999875e+01 9.414809999999999945e+01
3.409974000000000061e+00 1.113918248319999904e+01 9.597990000000000066e+01 9.414000000000000057e+01
3.414357000000000308e+00 1.114397508799999947e+01 9.598480000000000700e+01 9.413689999999999714e+01
3.418740000000000112e+00 1.114888458559999940e+01 9.599830000000000041e+01 9.413049999999999784e+01
3.423122999999999916e+00 1.115367719039999983e+01 9.600549999999999784e+01 9.412550000000000239e+01
3.427506000000000164e+00 1.115855746479999944e+01 9.601930000000000121e+01 9.411450000000000671e+01
3.431888999999999967e+00 1.116335006959999809e+01 9.602779999999999916e+01 9.410760000000000502e+01
3.436272000000000215e+00 1.116820112079999916e+01 9.604210000000000491e+01 9.409629999999999939e+01
3.440655000000000019e+00 1.117296450239999928e+01 9.605159999999999343e+01 9.408910000000000196e+01
3.445038000000000267e+00 1.117778633039999825e+01 9.606629999999999825e+01 9.407760000000000389e+01
3.449421000000000070e+00 1.118254971200000014e+01 9.607659999999999911e+01 9.406999999999999318e+01
3.453804000000000318e+00 1.118737154000000089e+01 9.607779999999999632e+01 9.406340000000000146e+01
3.458187000000000122e+00 1.119210569840000069e+01 9.607280000000000086e+01 9.406189999999999429e+01
3.462570000000000370e+00 1.119689830319999935e+01 9.607229999999999848e+01 9.405649999999999977e+01
3.466953000000000173e+00 1.120160323839999883e+01 9.606730000000000302e+01 9.405540000000000589e+01
3.471335999999999977e+00 1.120639584319999926e+01 9.606659999999999400e+01 9.405039999999999623e+01
3.475719000000000225e+00 1.121110077839999875e+01 9.606159999999999854e+01 9.404959999999999809e+01
3.480102000000000029e+00 1.121583493680000032e+01 9.606140000000000612e+01 9.404500000000000171e+01
3.484485000000000277e+00 1.122053987199999980e+01 9.605859999999999843e+01 9.404949999999999477e+01
3.488868000000000080e+00 1.122527403039999960e+01 9.605649999999999977e+01 9.405490000000000350e+01
3.493251000000000328e+00 1.122994974240000055e+01 9.604160000000000252e+01 9.406390000000000384e+01
3.497634000000000132e+00 1.123468390080000034e+01 9.603060000000000684e+01 9.406889999999999930e+01
3.502017000000000380e+00 1.123933038959999919e+01 9.601619999999999777e+01 9.407760000000000389e+01
3.506400000000000183e+00 1.124406454800000077e+01 9.600579999999999359e+01 9.408220000000000027e+01
3.510782999999999987e+00 1.124920783119999790e+01 9.593040000000000589e+01 9.396399999999999864e+01
3.515166000000000235e+00 1.125376665039999935e+01 9.588630000000000564e+01 9.396229999999999905e+01
3.519549000000000039e+00 1.125844236240000029e+01 9.587470000000000425e+01 9.396479999999999677e+01
3.523932000000000286e+00 1.126305962799999882e+01 9.585479999999999734e+01 9.396699999999999875e+01
3.528315000000000090e+00 1.126770611679999945e+01 9.584539999999999793e+01 9.397079999999999700e+01
3.532698000000000338e+00 1.127232338239999976e+01 9.582800000000000296e+01 9.397360000000000468e+01
3.537081000000000142e+00 1.127694064800000007e+01 9.581839999999999691e+01 9.397759999999999536e+01
3.541464000000000389e+00 1.128155791360000038e+01 9.580190000000000339e+01 9.398050000000000637e+01
3.545847000000000193e+00 1.128614595600000037e+01 9.579219999999999402e+01 9.398890000000000100e+01
3.550230000000000441e+00 1.129073399839999858e+01 9.577639999999999532e+01 9.399689999999999657e+01
3.554613000000000245e+00 1.129532204080000035e+01 9.576659999999999684e+01 9.399790000000000134e+01
3.558996000000000048e+00 1.129985163679999971e+01 9.575130000000000052e+01 9.399580000000000268e+01
3.563378999999999852e+00 1.130441045599999939e+01 9.574479999999999791e+01 9.398579999999999757e+01
3.567761999999999656e+00 1.130894005200000052e+01 9.574790000000000134e+01 9.397429999999999950e+01
3.572144999999999904e+00 1.131349887120000020e+01 9.575629999999999598e+01 9.396429999999999438e+01
3.576527999999999707e+00 1.131799924399999924e+01 9.575900000000000034e+01 9.395300000000000296e+01
3.580910999999999955e+00 1.132249961679999828e+01 9.576649999999999352e+01 9.394310000000000116e+01
3.585293999999999759e+00 1.132699998959999910e+01 9.576869999999999550e+01 9.393189999999999884e+01
3.589677000000000007e+00 1.133150036239999991e+01 9.577930000000000632e+01 9.392220000000000368e+01
3.594059999999999810e+00 1.133597151199999864e+01 9.578509999999999991e+01 9.391110000000000468e+01
3.598442999999999614e+00 1.134044266159999914e+01 9.579540000000000077e+01 9.390149999999999864e+01
3.602825999999999862e+00 1.134488458799999933e+01 9.580119999999999436e+01 9.389050000000000296e+01
3.607208999999999666e+00 1.134932651439999951e+01 9.581130000000000280e+01 9.388100000000000023e+01
3.611591999999999913e+00 1.135376844079999969e+01 9.581699999999999307e+01 9.387009999999999366e+01
3.615974999999999717e+00 1.135821036719999988e+01 9.582680000000000575e+01 9.386079999999999757e+01
3.620357999999999965e+00 1.136256462399999911e+01 9.584850000000000136e+01 9.388620000000000232e+01
3.624740999999999769e+00 1.136688965759999803e+01 9.581270000000000664e+01 9.387730000000000530e+01
3.629124000000000017e+00 1.137133158399999999e+01 9.580029999999999291e+01 9.386579999999999302e+01
3.633506999999999820e+00 1.137568584079999923e+01 9.578230000000000643e+01 9.385809999999999320e+01
3.637889999999999624e+00 1.138012776719999941e+01 9.577160000000000650e+01 9.384730000000000416e+01
3.642272999999999872e+00 1.138451124719999896e+01 9.575589999999999691e+01 9.384010000000000673e+01
3.646655999999999676e+00 1.138892395040000061e+01 9.574469999999999459e+01 9.382980000000000587e+01
3.651038999999999923e+00 1.139330743040000016e+01 9.573000000000000398e+01 9.382290000000000418e+01
3.655421999999999727e+00 1.139772013360000003e+01 9.571850000000000591e+01 9.381130000000000280e+01
3.659804999999999975e+00 1.140210361359999958e+01 9.570430000000000348e+01 9.380159999999999343e+01
3.664187999999999779e+00 1.140648709359999913e+01 9.569270000000000209e+01 9.378870000000000573e+01
3.668571000000000026e+00 1.141084135039999836e+01 9.567900000000000205e+01 9.377889999999999304e+01
3.672953999999999830e+00 1.141522483039999969e+01 9.567889999999999873e+01 9.376609999999999445e+01
3.677337000000000078e+00 1.141957908719999892e+01 9.567839999999999634e+01 9.375629999999999598e+01
3.681719999999999882e+00 1.142393334399999993e+01 9.567900000000000205e+01 9.374429999999999552e+01
3.686102999999999685e+00 1.142825837760000063e+01 9.567849999999999966e+01 9.373609999999999332e+01
3.690485999999999933e+00 1.143258341119999955e+01 9.567889999999999873e+01 9.372480000000000189e+01
3.694868999999999737e+00 1.143687922159999992e+01 9.567849999999999966e+01 9.371609999999999729e+01
3.699251999999999985e+00 1.144120425519999884e+01 9.567870000000000630e+01 9.371139999999999759e+01
3.703634999999999788e+00 1.144550006559999922e+01 9.567829999999999302e+01 9.370929999999999893e+01
3.708018000000000036e+00 1.144979587599999959e+01 9.567839999999999634e+01 9.370409999999999684e+01
3.712400999999999840e+00 1.145406246319999966e+01 9.567789999999999395e+01 9.370130000000000337e+01
3.716784000000000088e+00 1.145832905039999794e+01 9.567789999999999395e+01 9.370489999999999498e+01
3.721166999999999891e+00 1.146256641439999946e+01 9.567740000000000578e+01 9.371590000000000487e+01
3.725549999999999695e+00 1.146683300159999952e+01 9.567730000000000246e+01 9.372429999999999950e+01
3.729932999999999943e+00 1.147156715999999932e+01 9.590229999999999677e+01 9.381709999999999638e+01
3.734315999999999747e+00 1.147554151519999799e+01 9.587409999999999854e+01 9.379819999999999425e+01
3.738698999999999995e+00 1.147977887919999951e+01 9.586289999999999623e+01 9.378749999999999432e+01
3.743081999999999798e+00 1.148389935039999976e+01 9.584640000000000271e+01 9.377519999999999811e+01
3.747465000000000046e+00 1.148813671439999951e+01 9.583620000000000516e+01 9.376569999999999538e+01
3.751847999999999850e+00 1.149228640880000007e+01 9.583020000000000493e+01 9.375560000000000116e+01
3.756231000000000098e+00 1.149649454959999950e+01 9.583140000000000214e+01 9.374760000000000559e+01
3.760613999999999901e+00 1.150067346720000039e+01 9.582949999999999591e+01 9.374259999999999593e+01
3.764997000000000149e+00 1.150485238479999950e+01 9.583079999999999643e+01 9.373959999999999582e+01
3.769379999999999953e+00 1.150903130240000038e+01 9.582949999999999591e+01 9.373449999999999704e+01
3.773762999999999757e+00 1.151321021999999950e+01 9.583100000000000307e+01 9.373099999999999454e+01
3.778146000000000004e+00 1.151735991440000006e+01 9.583039999999999736e+01 9.372570000000000334e+01
3.782528999999999808e+00 1.152150960880000063e+01 9.583209999999999695e+01 9.372180000000000177e+01
3.786912000000000056e+00 1.152565930319999943e+01 9.583190000000000452e+01 9.371609999999999729e+01
3.791294999999999860e+00 1.152980899759999822e+01 9.583419999999999561e+01 9.371179999999999666e+01
3.795678000000000107e+00 1.153395869199999879e+01 9.583459999999999468e+01 9.370579999999999643e+01
3.800060999999999911e+00 1.153807916319999904e+01 9.583660000000000423e+01 9.370109999999999673e+01
3.804444000000000159e+00 1.154219963439999930e+01 9.583689999999999998e+01 9.369490000000000407e+01
3.808826999999999963e+00 1.154632010559999955e+01 9.583849999999999625e+01 9.368980000000000530e+01
3.813209999999999766e+00 1.155041135359999949e+01 9.583849999999999625e+01 9.368319999999999936e+01
3.817593000000000014e+00 1.155450260159999942e+01 9.583809999999999718e+01 9.368429999999999325e+01
3.821975999999999818e+00 1.155859384959999936e+01 9.583570000000000277e+01 9.369110000000000582e+01
3.826359000000000066e+00 1.156268509759999930e+01 9.583459999999999468e+01 9.369910000000000139e+01
3.830741999999999869e+00 1.156674712240000069e+01 9.583220000000000027e+01 9.370610000000000639e+01
3.835125000000000117e+00 1.157080914720000031e+01 9.583089999999999975e+01 9.371490000000000009e+01
3.839507999999999921e+00 1.157601087679999807e+01 9.608100000000000307e+01 9.375879999999999370e+01
3.843891000000000169e+00 1.157972222319999922e+01 9.605750000000000455e+01 9.373940000000000339e+01
3.848273999999999972e+00 1.158378424800000062e+01 9.607019999999999982e+01 9.373460000000000036e+01
3.852657000000000220e+00 1.158764171039999979e+01 9.607129999999999370e+01 9.373109999999999786e+01
3.857040000000000024e+00 1.159167451199999910e+01 9.608549999999999613e+01 9.372780000000000200e+01
3.861422999999999828e+00 1.159553197439999828e+01 9.608859999999999957e+01 9.372580000000000666e+01
3.865806000000000076e+00 1.159953555279999904e+01 9.610219999999999629e+01 9.372230000000000416e+01
3.870188999999999879e+00 1.160342223840000031e+01 9.610599999999999454e+01 9.372079999999999700e+01
3.874572000000000127e+00 1.160739659359999898e+01 9.611899999999999977e+01 9.371649999999999636e+01
3.878954999999999931e+00 1.161125405599999993e+01 9.612309999999999377e+01 9.371750000000000114e+01
3.883338000000000179e+00 1.161519918800000006e+01 9.613559999999999661e+01 9.371609999999999729e+01
3.887720999999999982e+00 1.161905665039999924e+01 9.613979999999999393e+01 9.371729999999999450e+01
3.892104000000000230e+00 1.162300178239999937e+01 9.615189999999999770e+01 9.371599999999999397e+01
3.896487000000000034e+00 1.162683002160000001e+01 9.615619999999999834e+01 9.371729999999999450e+01
3.900870000000000282e+00 1.163074593039999982e+01 9.616740000000000066e+01 9.371599999999999397e+01
3.905253000000000085e+00 1.163457416959999868e+01 9.617050000000000409e+01 9.371750000000000114e+01
3.909635999999999889e+00 1.163846085519999818e+01 9.618080000000000496e+01 9.371620000000000061e+01
3.914019000000000137e+00 1.164228909440000059e+01 9.618420000000000414e+01 9.371779999999999688e+01
3.918401999999999941e+00 1.164617578000000009e+01 9.619450000000000500e+01 9.371659999999999968e+01
3.922785000000000188e+00 1.164997479599999863e+01 9.619809999999999661e+01 9.371829999999999927e+01
3.927167999999999992e+00 1.165383225839999959e+01 9.620860000000000412e+01 9.371720000000000539e+01
3.931551000000000240e+00 1.165763127439999991e+01 9.621590000000000487e+01 9.371890000000000498e+01
3.935934000000000044e+00 1.166145951360000055e+01 9.622979999999999734e+01 9.371790000000000020e+01
3.940317000000000291e+00 1.166525852959999909e+01 9.623749999999999716e+01 9.371970000000000312e+01
3.944700000000000095e+00 1.166908676879999973e+01 9.625169999999999959e+01 9.371869999999999834e+01
3.949082999999999899e+00 1.167235976719999968e+01 9.614730000000000132e+01 9.385070000000000334e+01
3.953466000000000147e+00 1.167595422079999956e+01 9.613949999999999818e+01 9.383710000000000662e+01
3.957848999999999950e+00 1.167978246000000020e+01 9.614199999999999591e+01 9.383400000000000318e+01
3.962232000000000198e+00 1.168352302959999989e+01 9.614939999999999998e+01 9.383110000000000639e+01
3.966615000000000002e+00 1.168732204559999843e+01 9.615640000000000498e+01 9.382959999999999923e+01
3.970998000000000250e+00 1.169106261519999990e+01 9.616419999999999391e+01 9.382789999999999964e+01
3.975381000000000054e+00 1.169486163120000022e+01 9.617069999999999652e+01 9.382609999999999673e+01
3.979764000000000301e+00 1.169857297759999959e+01 9.617849999999999966e+01 9.382470000000000709e+01
3.984147000000000105e+00 1.170234277039999959e+01 9.618439999999999657e+01 9.382269999999999754e+01
3.988530000000000353e+00 1.170605411679999897e+01 9.619190000000000396e+01 9.382129999999999370e+01
3.992913000000000157e+00 1.170979468639999865e+01 9.619719999999999516e+01 9.381910000000000593e+01
3.997295999999999960e+00 1.171347680959999948e+01 9.620340000000000202e+01 9.381770000000000209e+01
4.001679000000000208e+00 1.171721737919999917e+01 9.620749999999999602e+01 9.381520000000000437e+01
4.006062000000000012e+00 1.172089950240000000e+01 9.621370000000000289e+01 9.382139999999999702e+01
4.010444999999999816e+00 1.172461084879999937e+01 9.621760000000000446e+01 9.383129999999999882e+01
4.014828000000000507e+00 1.172829297200000020e+01 9.622360000000000468e+01 9.384220000000000539e+01
4.019211000000000311e+00 1.173197509519999926e+01 9.623109999999999786e+01 9.385190000000000055e+01
4.023594000000000115e+00 1.173565721840000009e+01 9.624110000000000298e+01 9.386320000000000618e+01
4.027976999999999919e+00 1.173933934159999914e+01 9.624890000000000612e+01 9.387319999999999709e+01
4.032360000000000610e+00 1.174299224159999788e+01 9.625900000000000034e+01 9.388479999999999848e+01
4.036743000000000414e+00 1.174664514160000017e+01 9.626690000000000680e+01 9.389509999999999934e+01
4.041126000000000218e+00 1.175029804159999891e+01 9.627719999999999345e+01 9.390699999999999648e+01
4.045509000000000022e+00 1.175395094159999942e+01 9.628509999999999991e+01 9.391759999999999309e+01
4.049891999999999825e+00 1.175757461839999962e+01 9.629550000000000409e+01 9.392980000000000018e+01
4.054275000000000517e+00 1.176122751839999836e+01 9.630360000000000298e+01 9.393540000000000134e+01
4.058658000000000321e+00 1.176748128319999864e+01 9.625730000000000075e+01 9.369809999999999661e+01
4.063041000000000125e+00 1.177081272799999923e+01 9.624110000000000298e+01 9.370170000000000243e+01
4.067423999999999928e+00 1.177443640479999942e+01 9.624089999999999634e+01 9.370369999999999777e+01
4.071807000000000620e+00 1.177794318880000013e+01 9.623420000000000130e+01 9.370969999999999800e+01
4.076190000000000424e+00 1.178153764239999823e+01 9.623499999999999943e+01 9.371269999999999811e+01
4.080573000000000228e+00 1.178507364959999926e+01 9.622960000000000491e+01 9.371920000000000073e+01
4.084956000000000031e+00 1.178866810319999914e+01 9.623009999999999309e+01 9.372220000000000084e+01
4.089338999999999835e+00 1.179217488719999984e+01 9.622509999999999764e+01 9.372870000000000346e+01
4.093722000000000527e+00 1.179574011759999941e+01 9.622539999999999338e+01 9.373170000000000357e+01
4.098105000000000331e+00 1.179924690159999834e+01 9.622029999999999461e+01 9.373799999999999955e+01
4.102488000000000135e+00 1.180281213199999968e+01 9.621970000000000312e+01 9.373340000000000316e+01
4.106870999999999938e+00 1.180631891599999861e+01 9.621439999999999770e+01 9.373139999999999361e+01
4.111253999999999742e+00 1.180985492319999963e+01 9.621380000000000621e+01 9.372599999999999909e+01
4.115636999999999546e+00 1.181333248400000002e+01 9.620879999999999654e+01 9.372440000000000282e+01
4.120019999999999349e+00 1.181686849119999927e+01 9.621460000000000434e+01 9.371949999999999648e+01
4.124403000000000041e+00 1.182034605199999966e+01 9.622069999999999368e+01 9.371810000000000684e+01
4.128785999999999845e+00 1.182385283599999859e+01 9.623199999999999932e+01 9.371370000000000289e+01
4.133168999999999649e+00 1.182733039679999898e+01 9.623879999999999768e+01 9.371269999999999811e+01
4.137551999999999452e+00 1.183083718079999969e+01 9.624989999999999668e+01 9.370860000000000412e+01
4.141935000000000144e+00 1.183428551839999976e+01 9.625679999999999836e+01 9.370799999999999841e+01
4.146317999999999948e+00 1.183776307920000015e+01 9.626760000000000161e+01 9.370430000000000348e+01
4.150700999999999752e+00 1.184121141679999845e+01 9.627439999999999998e+01 9.370399999999999352e+01
4.155083999999999556e+00 1.184468897760000061e+01 9.628520000000000323e+01 9.370069999999999766e+01
4.159467000000000247e+00 1.184810809199999859e+01 9.629189999999999827e+01 9.370080000000000098e+01
4.163850000000000051e+00 1.185158565280000076e+01 9.630249999999999488e+01 9.369790000000000418e+01
4.168232999999999855e+00 1.185520932959999918e+01 9.637359999999999616e+01 9.375759999999999650e+01
4.172615999999999659e+00 1.185839465839999995e+01 9.636920000000000641e+01 9.375230000000000530e+01
4.176998999999999462e+00 1.186187221919999857e+01 9.637800000000000011e+01 9.375020000000000664e+01
4.181382000000000154e+00 1.186523288719999947e+01 9.638490000000000180e+01 9.375199999999999534e+01
4.185764999999999958e+00 1.186871044799999986e+01 9.639490000000000691e+01 9.375600000000000023e+01
4.190147999999999762e+00 1.187210033919999930e+01 9.640349999999999397e+01 9.375979999999999848e+01
4.194530999999999565e+00 1.187554867679999937e+01 9.641349999999999909e+01 9.376399999999999579e+01
4.198914000000000257e+00 1.187893856800000059e+01 9.641230000000000189e+01 9.376810000000000400e+01
4.203297000000000061e+00 1.188238690560000066e+01 9.640819999999999368e+01 9.377240000000000464e+01
4.207679999999999865e+00 1.188577679679999832e+01 9.639809999999999945e+01 9.377660000000000196e+01
4.212062999999999668e+00 1.188916668799999954e+01 9.638660000000000139e+01 9.378090000000000259e+01
4.216445999999999472e+00 1.189255657919999898e+01 9.637300000000000466e+01 9.378530000000000655e+01
4.220829000000000164e+00 1.189594647039999842e+01 9.635970000000000368e+01 9.378969999999999629e+01
4.225211999999999968e+00 1.189930713839999932e+01 9.634650000000000603e+01 9.379410000000000025e+01
4.229594999999999771e+00 1.190269702960000053e+01 9.633329999999999416e+01 9.379859999999999332e+01
4.233977999999999575e+00 1.190605769759999966e+01 9.632030000000000314e+01 9.380310000000000059e+01
4.238361000000000267e+00 1.190941836559999878e+01 9.630729999999999791e+01 9.380780000000000030e+01
4.242744000000000071e+00 1.191277903359999968e+01 9.629460000000000264e+01 9.381229999999999336e+01
4.247126999999999875e+00 1.191613970159999880e+01 9.628180000000000405e+01 9.381699999999999307e+01
4.251509999999999678e+00 1.191947114639999938e+01 9.626930000000000121e+01 9.382170000000000698e+01
4.255892999999999482e+00 1.192280259119999997e+01 9.625669999999999504e+01 9.382649999999999579e+01
4.260276000000000174e+00 1.192613403599999877e+01 9.624450000000000216e+01 9.383119999999999550e+01
4.264658999999999978e+00 1.192946548079999936e+01 9.623199999999999932e+01 9.383469999999999800e+01
4.269041999999999781e+00 1.193279692559999994e+01 9.621999999999999886e+01 9.383459999999999468e+01
4.273424999999999585e+00 1.193609914719999843e+01 9.620780000000000598e+01 9.383520000000000039e+01
4.277808000000000277e+00 1.193884612799999978e+01 9.637560000000000571e+01 9.372020000000000550e+01
4.282191000000000081e+00 1.194206067999999910e+01 9.637170000000000414e+01 9.371569999999999823e+01
4.286573999999999884e+00 1.194539212479999968e+01 9.638030000000000541e+01 9.371380000000000621e+01
4.290956999999999688e+00 1.194863589999999931e+01 9.638439999999999941e+01 9.371370000000000289e+01
4.295339999999999492e+00 1.195193812159999958e+01 9.639400000000000546e+01 9.371299999999999386e+01
4.299723000000000184e+00 1.195521111999999953e+01 9.639939999999999998e+01 9.371359999999999957e+01
4.304105999999999987e+00 1.195848411839999947e+01 9.640879999999999939e+01 9.371309999999999718e+01
4.308488999999999791e+00 1.196172789359999911e+01 9.641469999999999629e+01 9.371420000000000528e+01
4.312871999999999595e+00 1.196500089199999906e+01 9.641939999999999600e+01 9.371370000000000289e+01
4.317255000000000287e+00 1.196824466720000046e+01 9.642059999999999320e+01 9.371500000000000341e+01
4.321638000000000090e+00 1.197151766560000041e+01 9.642369999999999663e+01 9.371469999999999345e+01
4.326020999999999894e+00 1.197473221759999973e+01 9.642059999999999320e+01 9.372140000000000271e+01
4.330403999999999698e+00 1.197800521599999968e+01 9.642040000000000077e+01 9.373109999999999786e+01
4.334787000000000390e+00 1.198121976800000077e+01 9.641779999999999973e+01 9.374230000000000018e+01
4.339170000000000194e+00 1.198446354319999863e+01 9.641779999999999973e+01 9.375159999999999627e+01
4.343552999999999997e+00 1.198764887199999940e+01 9.641559999999999775e+01 9.376250000000000284e+01
4.347935999999999801e+00 1.199089264719999903e+01 9.641599999999999682e+01 9.377150000000000318e+01
4.352318999999999605e+00 1.199410719919999835e+01 9.641419999999999391e+01 9.378220000000000312e+01
4.356702000000000297e+00 1.199732175119999944e+01 9.641500000000000625e+01 9.379089999999999350e+01
4.361085000000000100e+00 1.200050708000000022e+01 9.641360000000000241e+01 9.380129999999999768e+01
4.365467999999999904e+00 1.200372163199999953e+01 9.640569999999999595e+01 9.380970000000000653e+01
4.369850999999999708e+00 1.200690696079999853e+01 9.639319999999999311e+01 9.381990000000000407e+01
4.374234000000000400e+00 1.201012151279999962e+01 9.638309999999999889e+01 9.382789999999999964e+01
4.378617000000000203e+00 1.201330684160000040e+01 9.637059999999999604e+01 9.383790000000000475e+01
4.383000000000000007e+00 1.201649217039999940e+01 9.636050000000000182e+01 9.384560000000000457e+01
4.387382999999999811e+00 1.202075875759999946e+01 9.645279999999999632e+01 9.365600000000000591e+01
4.391765999999999615e+00 1.202365185439999884e+01 9.644970000000000709e+01 9.364199999999999591e+01
4.396148999999999418e+00 1.202680795999999930e+01 9.645080000000000098e+01 9.363120000000000687e+01
4.400532000000000110e+00 1.202987639599999881e+01 9.645040000000000191e+01 9.362120000000000175e+01
4.404914999999999914e+00 1.203300327840000072e+01 9.644740000000000180e+01 9.361140000000000327e+01
4.409297999999999718e+00 1.203610093760000055e+01 9.644580000000000553e+01 9.360169999999999391e+01
4.413680999999999521e+00 1.203922781999999891e+01 9.644320000000000448e+01 9.359420000000000073e+01
4.418064000000000213e+00 1.204232547919999874e+01 9.644209999999999638e+01 9.359000000000000341e+01
4.422446999999999129e+00 1.204542313840000034e+01 9.643970000000000198e+01 9.358889999999999532e+01
4.426829999999999821e+00 1.204852079760000017e+01 9.643899999999999295e+01 9.358750000000000568e+01
4.431212999999999624e+00 1.205158923359999967e+01 9.643689999999999429e+01 9.358599999999999852e+01
4.435596000000000316e+00 1.205468689279999950e+01 9.643649999999999523e+01 9.358920000000000528e+01
4.439978999999999232e+00 1.205775532879999901e+01 9.643470000000000653e+01 9.359789999999999566e+01
4.444361999999999924e+00 1.206082376480000029e+01 9.643460000000000321e+01 9.360670000000000357e+01
4.448744999999999727e+00 1.206389220079999980e+01 9.643309999999999604e+01 9.361530000000000484e+01
4.453128000000000419e+00 1.206696063679999931e+01 9.643330000000000268e+01 9.362399999999999523e+01
4.457510999999999335e+00 1.207002907279999881e+01 9.643189999999999884e+01 9.363249999999999318e+01
4.461894000000000027e+00 1.207306828559999801e+01 9.643240000000000123e+01 9.364109999999999445e+01
4.466276999999999830e+00 1.207613672159999929e+01 9.643129999999999313e+01 9.364950000000000330e+01
4.470660000000000522e+00 1.207917593439999848e+01 9.643110000000000070e+01 9.365810000000000457e+01
4.475042999999999438e+00 1.208221514719999945e+01 9.641949999999999932e+01 9.366639999999999588e+01
4.479426000000000130e+00 1.208525435999999864e+01 9.640949999999999420e+01 9.367489999999999384e+01
4.483808999999999934e+00 1.208829357279999961e+01 9.639790000000000703e+01 9.368319999999999936e+01
4.488191999999999737e+00 1.209133278560000058e+01 9.638790000000000191e+01 9.369150000000000489e+01
4.492574999999999541e+00 1.209434277519999945e+01 9.637619999999999720e+01 9.369979999999999620e+01
4.496958000000000233e+00 1.209749888079999813e+01 9.605759999999999366e+01 9.362930000000000064e+01
4.501341000000000037e+00 1.210027508479999980e+01 9.603709999999999525e+01 9.361419999999999675e+01
4.505723999999999840e+00 1.210328507440000045e+01 9.603350000000000364e+01 9.360439999999999827e+01
4.510106999999999644e+00 1.210620739440000015e+01 9.602740000000000009e+01 9.359730000000000416e+01
4.514490000000000336e+00 1.210918816079999871e+01 9.602490000000000236e+01 9.359290000000000020e+01
4.518872999999999251e+00 1.211213970399999873e+01 9.602009999999999934e+01 9.359170000000000300e+01
4.523255999999999943e+00 1.211509124720000052e+01 9.601760000000000161e+01 9.359080000000000155e+01
4.527638999999999747e+00 1.211804279039999876e+01 9.601319999999999766e+01 9.358950000000000102e+01
4.532022000000000439e+00 1.212099433359999878e+01 9.601059999999999661e+01 9.358820000000000050e+01
4.536404999999999355e+00 1.212391665359999848e+01 9.600650000000000261e+01 9.358669999999999334e+01
4.540788000000000046e+00 1.212686819680000028e+01 9.600379999999999825e+01 9.358509999999999707e+01
4.545170999999999850e+00 1.212979051679999998e+01 9.600239999999999441e+01 9.358350000000000080e+01
4.549554000000000542e+00 1.213271283679999968e+01 9.600809999999999889e+01 9.358150000000000546e+01
4.553936999999999458e+00 1.213563515679999938e+01 9.601300000000000523e+01 9.357959999999999923e+01
4.558320000000000149e+00 1.213855747680000086e+01 9.601900000000000546e+01 9.357729999999999393e+01
4.562702999999999953e+00 1.214145057359999846e+01 9.602429999999999666e+01 9.357519999999999527e+01
4.567085999999999757e+00 1.214437289359999994e+01 9.603050000000000352e+01 9.357330000000000325e+01
4.571468999999999561e+00 1.214726599039999932e+01 9.603610000000000468e+01 9.358119999999999550e+01
4.575852000000000253e+00 1.215015908719999871e+01 9.604259999999999309e+01 9.358849999999999625e+01
4.580235000000000056e+00 1.215305218399999987e+01 9.604850000000000421e+01 9.359629999999999939e+01
4.584617999999999860e+00 1.215594528079999925e+01 9.605530000000000257e+01 9.360360000000000014e+01
4.589000999999999664e+00 1.215880915440000010e+01 9.606149999999999523e+01 9.361150000000000659e+01
4.593384000000000356e+00 1.216170225119999948e+01 9.606850000000000023e+01 9.361879999999999313e+01
4.597766999999999271e+00 1.216456612480000032e+01 9.607500000000000284e+01 9.362659999999999627e+01
4.602149999999999963e+00 1.216745922159999971e+01 9.608230000000000359e+01 9.363389999999999702e+01
4.606532999999999767e+00 1.217119979119999940e+01 9.609399999999999409e+01 9.361589999999999634e+01
4.610916000000000459e+00 1.217377143279999885e+01 9.608259999999999934e+01 9.360089999999999577e+01
4.615298999999999374e+00 1.217663530639999969e+01 9.609090000000000487e+01 9.359459999999999980e+01
4.619682000000000066e+00 1.217941151039999781e+01 9.609300000000000352e+01 9.358979999999999677e+01
4.624064999999999870e+00 1.218224616079999834e+01 9.610229999999999961e+01 9.358960000000000434e+01
4.628448000000000562e+00 1.218505158799999855e+01 9.610590000000000543e+01 9.358759999999999479e+01
4.632830999999999477e+00 1.218788623839999907e+01 9.611509999999999820e+01 9.358719999999999573e+01
4.637214000000000169e+00 1.219069166559999928e+01 9.611920000000000641e+01 9.358530000000000371e+01
4.641596999999999973e+00 1.219352631599999981e+01 9.612820000000000675e+01 9.358450000000000557e+01
4.645980000000000665e+00 1.219630251999999970e+01 9.613269999999999982e+01 9.358259999999999934e+01
4.650362999999999580e+00 1.219913717040000023e+01 9.614159999999999684e+01 9.358150000000000546e+01
4.654746000000000272e+00 1.220191337440000012e+01 9.614629999999999654e+01 9.357949999999999591e+01
4.659129000000000076e+00 1.220471880160000033e+01 9.615500000000000114e+01 9.357810000000000628e+01
4.663511999999999880e+00 1.220749500560000023e+01 9.615999999999999659e+01 9.357590000000000430e+01
4.667894999999999683e+00 1.221030043280000044e+01 9.616859999999999786e+01 9.357429999999999382e+01
4.672278000000000375e+00 1.221307663680000033e+01 9.617369999999999663e+01 9.357200000000000273e+01
4.676661000000000179e+00 1.221585284079999845e+01 9.618219999999999459e+01 9.357019999999999982e+01
4.681043999999999983e+00 1.221859982159999980e+01 9.618750000000000000e+01 9.356770000000000209e+01
4.685426999999999786e+00 1.222137602559999969e+01 9.619599999999999795e+01 9.356560000000000343e+01
4.689810000000000478e+00 1.222415222959999959e+01 9.620130000000000337e+01 9.356300000000000239e+01
4.694192999999999394e+00 1.222689921039999916e+01 9.620969999999999800e+01 9.356069999999999709e+01
4.698576000000000086e+00 1.222964619119999874e+01 9.621519999999999584e+01 9.355780000000000030e+01
4.702958999999999889e+00 1.223242239520000041e+01 9.622360000000000468e+01 9.356019999999999470e+01
4.707342000000000581e+00 1.223514015279999967e+01 9.622910000000000252e+01 9.356680000000000064e+01
4.711724999999999497e+00 1.223788713359999925e+01 9.623739999999999384e+01 9.357389999999999475e+01
4.716108000000000189e+00 1.224107246239999824e+01 9.627700000000000102e+01 9.363760000000000616e+01
4.720490999999999993e+00 1.224352721119999998e+01 9.626309999999999434e+01 9.363160000000000593e+01
4.724874000000000684e+00 1.224624496879999924e+01 9.626930000000000121e+01 9.362789999999999679e+01
4.729256999999999600e+00 1.224887505679999933e+01 9.626149999999999807e+01 9.362569999999999482e+01
4.733640000000000292e+00 1.225159281440000036e+01 9.626279999999999859e+01 9.362269999999999470e+01
4.738023000000000096e+00 1.225425212559999899e+01 9.625719999999999743e+01 9.362130000000000507e+01
4.742405999999999899e+00 1.225696988320000003e+01 9.625799999999999557e+01 9.361809999999999832e+01
4.746788999999999703e+00 1.225962919439999865e+01 9.625329999999999586e+01 9.361679999999999779e+01
4.751172000000000395e+00 1.226234695199999969e+01 9.625379999999999825e+01 9.361339999999999861e+01
4.755555000000000199e+00 1.226500626319999832e+01 9.624970000000000425e+01 9.361209999999999809e+01
4.759938000000000002e+00 1.226769479760000081e+01 9.624989999999999668e+01 9.360850000000000648e+01
4.764320999999999806e+00 1.227035410879999944e+01 9.624620000000000175e+01 9.360720000000000596e+01
4.768704000000000498e+00 1.227304264320000016e+01 9.624630000000000507e+01 9.360349999999999682e+01
4.773087000000000302e+00 1.227570195440000056e+01 9.624280000000000257e+01 9.360200000000000387e+01
4.777470000000000105e+00 1.227836126559999919e+01 9.624269999999999925e+01 9.359810000000000230e+01
4.781852999999999909e+00 1.228102057679999959e+01 9.623950000000000671e+01 9.359650000000000603e+01
4.786236000000000601e+00 1.228367988799999999e+01 9.623940000000000339e+01 9.359250000000000114e+01
4.790618999999999517e+00 1.228630997600000008e+01 9.623629999999999995e+01 9.359069999999999823e+01
4.795002000000000209e+00 1.228896928719999870e+01 9.623609999999999332e+01 9.358660000000000423e+01
4.799385000000000012e+00 1.229162859839999911e+01 9.623319999999999652e+01 9.358469999999999800e+01
4.803768000000000704e+00 1.229425868639999919e+01 9.623290000000000077e+01 9.358050000000000068e+01
4.808150999999999620e+00 1.229688877439999928e+01 9.623019999999999641e+01 9.357850000000000534e+01
4.812534000000000312e+00 1.229951886239999936e+01 9.622979999999999734e+01 9.357410000000000139e+01
4.816917000000000115e+00 1.230214895039999945e+01 9.622719999999999629e+01 9.357189999999999941e+01
4.821300000000000807e+00 1.230477903839999954e+01 9.622690000000000055e+01 9.356749999999999545e+01
4.825682999999999723e+00 1.230819815279999929e+01 9.636750000000000682e+01 9.361860000000000070e+01
4.830066000000000415e+00 1.231059445519999862e+01 9.636740000000000350e+01 9.360760000000000502e+01
4.834449000000000218e+00 1.231325376639999902e+01 9.637350000000000705e+01 9.360559999999999548e+01
4.838832000000000022e+00 1.231579618479999993e+01 9.637890000000000157e+01 9.360099999999999909e+01
4.843214999999999826e+00 1.231839704959999970e+01 9.638630000000000564e+01 9.359990000000000521e+01
4.847598000000000518e+00 1.232096869119999916e+01 9.639220000000000255e+01 9.359619999999999607e+01
4.851981000000000321e+00 1.232356955599999893e+01 9.639979999999999905e+01 9.359489999999999554e+01
4.856364000000000125e+00 1.232614119759999838e+01 9.640609999999999502e+01 9.359139999999999304e+01
4.860746999999999929e+00 1.232871283919999961e+01 9.641389999999999816e+01 9.359000000000000341e+01
4.865130000000000621e+00 1.233125525760000052e+01 9.642040000000000077e+01 9.358650000000000091e+01
4.869512999999999536e+00 1.233385612240000029e+01 9.642829999999999302e+01 9.358490000000000464e+01
4.873896000000000228e+00 1.233639854079999942e+01 9.643510000000000559e+01 9.358150000000000546e+01
4.878279000000000032e+00 1.233894095920000034e+01 9.643470000000000653e+01 9.357970000000000255e+01
4.882662000000000724e+00 1.234148337759999947e+01 9.643269999999999698e+01 9.357630000000000337e+01
4.887044999999999639e+00 1.234405501919999892e+01 9.643179999999999552e+01 9.357439999999999714e+01
4.891428000000000331e+00 1.234656821439999952e+01 9.642980000000000018e+01 9.357080000000000553e+01
4.895811000000000135e+00 1.234911063279999865e+01 9.642870000000000630e+01 9.356879999999999598e+01
4.900194000000000827e+00 1.235162382799999925e+01 9.642669999999999675e+01 9.356520000000000437e+01
4.904576999999999742e+00 1.235416624640000016e+01 9.642549999999999955e+01 9.356310000000000571e+01
4.908960000000000434e+00 1.235667944159999898e+01 9.642350000000000421e+01 9.355949999999999989e+01
4.913343000000000238e+00 1.235922185999999989e+01 9.642220000000000368e+01 9.355719999999999459e+01
4.917726000000000042e+00 1.236170583200000017e+01 9.642010000000000502e+01 9.355349999999999966e+01
4.922108999999999845e+00 1.236424825039999931e+01 9.641880000000000450e+01 9.355119999999999436e+01
4.926492000000000537e+00 1.236673222239999959e+01 9.641660000000000252e+01 9.354739999999999611e+01
4.930875000000000341e+00 1.236924541759999840e+01 9.641519999999999868e+01 9.354489999999999839e+01
4.935257999999999257e+00 1.237240152319999886e+01 9.640760000000000218e+01 9.361620000000000630e+01
4.939640999999999948e+00 1.237468093279999870e+01 9.640649999999999409e+01 9.360760000000000502e+01
4.944023999999999752e+00 1.237719412799999930e+01 9.641209999999999525e+01 9.360360000000000014e+01
4.948407000000000444e+00 1.237959043039999862e+01 9.641660000000000252e+01 9.360060000000000002e+01
4.952789999999999360e+00 1.238210362559999922e+01 9.642340000000000089e+01 9.359709999999999752e+01
4.957173000000000052e+00 1.238452915119999886e+01 9.642849999999999966e+01 9.359510000000000218e+01
4.961555999999999855e+00 1.238701312319999914e+01 9.643559999999999377e+01 9.359149999999999636e+01
4.965938999999999659e+00 1.238943864879999879e+01 9.644100000000000250e+01 9.358969999999999345e+01
4.970321999999999463e+00 1.239192262079999907e+01 9.644809999999999661e+01 9.358610000000000184e+01
4.974705000000000155e+00 1.239431892320000017e+01 9.645369999999999777e+01 9.358429999999999893e+01
4.979087999999999958e+00 1.239680289519999867e+01 9.646080000000000609e+01 9.358060000000000400e+01
4.983470999999999762e+00 1.239919919759999800e+01 9.646659999999999968e+01 9.357890000000000441e+01
4.987853999999999566e+00 1.240165394639999974e+01 9.647379999999999711e+01 9.357500000000000284e+01
4.992237000000000258e+00 1.240405024879999907e+01 9.647960000000000491e+01 9.357330000000000325e+01
4.996619999999999173e+00 1.240647577439999871e+01 9.648690000000000566e+01 9.356940000000000168e+01
5.001002999999999865e+00 1.240890129999999836e+01 9.649290000000000589e+01 9.356759999999999877e+01
5.005385999999999669e+00 1.241132682559999800e+01 9.650020000000000664e+01 9.356359999999999388e+01
5.009769000000000361e+00 1.241372312799999911e+01 9.650320000000000675e+01 9.356180000000000518e+01
5.014151999999999276e+00 1.241611943040000021e+01 9.650220000000000198e+01 9.355780000000000030e+01
5.018534999999999968e+00 1.241851573279999954e+01 9.649989999999999668e+01 9.355599999999999739e+01
5.022917999999999772e+00 1.242091203520000064e+01 9.649880000000000280e+01 9.355190000000000339e+01
5.027301000000000464e+00 1.242330833759999997e+01 9.649639999999999418e+01 9.354999999999999716e+01
5.031683999999999379e+00 1.242570463999999930e+01 9.649509999999999366e+01 9.354579999999999984e+01
5.036067000000000071e+00 1.242807171920000009e+01 9.649259999999999593e+01 9.354389999999999361e+01
5.040449999999999875e+00 1.243046802159999942e+01 9.648980000000000246e+01 9.353969999999999629e+01
5.044832999999999679e+00 1.243239675279999901e+01 9.643569999999999709e+01 9.401659999999999684e+01
5.049215999999999482e+00 1.243467616240000062e+01 9.643529999999999802e+01 9.401040000000000418e+01
5.053599000000000174e+00 1.243707246479999995e+01 9.643999999999999773e+01 9.400929999999999609e+01
5.057981999999999978e+00 1.243943954399999896e+01 9.644469999999999743e+01 9.400539999999999452e+01
5.062364999999999782e+00 1.244183584640000007e+01 9.645059999999999434e+01 9.400499999999999545e+01
5.066747999999999585e+00 1.244420292559999908e+01 9.645589999999999975e+01 9.400190000000000623e+01
5.071131000000000277e+00 1.244659922799999840e+01 9.646200000000000330e+01 9.400149999999999295e+01
5.075514000000000081e+00 1.244893708399999888e+01 9.646750000000000114e+01 9.399859999999999616e+01
5.079896999999999885e+00 1.245130416319999966e+01 9.647360000000000468e+01 9.399819999999999709e+01
5.084279999999999688e+00 1.245364201919999836e+01 9.647929999999999495e+01 9.399540000000000362e+01
5.088663000000000380e+00 1.245600909839999915e+01 9.648539999999999850e+01 9.399500000000000455e+01
5.093045999999999296e+00 1.245834695439999962e+01 9.649120000000000630e+01 9.399230000000000018e+01
5.097428999999999988e+00 1.246068481040000009e+01 9.649729999999999563e+01 9.399190000000000111e+01
5.101811999999999792e+00 1.246302266639999878e+01 9.650320000000000675e+01 9.398909999999999343e+01
5.106195000000000483e+00 1.246536052239999925e+01 9.650929999999999609e+01 9.398869999999999436e+01
5.110577999999999399e+00 1.246766915519999941e+01 9.651519999999999300e+01 9.398600000000000421e+01
5.114961000000000091e+00 1.247000701119999810e+01 9.652139999999999986e+01 9.398560000000000514e+01
5.119343999999999895e+00 1.247231564399999826e+01 9.652740000000000009e+01 9.398290000000000077e+01
5.123727000000000587e+00 1.247462427679999841e+01 9.653350000000000364e+01 9.398239999999999839e+01
5.128109999999999502e+00 1.247693290960000034e+01 9.653959999999999297e+01 9.397969999999999402e+01
5.132493000000000194e+00 1.247924154240000050e+01 9.654579999999999984e+01 9.397929999999999495e+01
5.136875999999999998e+00 1.248155017520000065e+01 9.654330000000000211e+01 9.397660000000000480e+01
5.141258999999999801e+00 1.248385880799999903e+01 9.653889999999999816e+01 9.397610000000000241e+01
5.145641999999999605e+00 1.248613821759999887e+01 9.653249999999999886e+01 9.397339999999999804e+01
5.150025000000000297e+00 1.248844685039999902e+01 9.652309999999999945e+01 9.396790000000000020e+01
5.154408000000000101e+00 1.249090159919999898e+01 9.645829999999999416e+01 9.398919999999999675e+01
5.158790999999999904e+00 1.249288877679999921e+01 9.645650000000000546e+01 9.398550000000000182e+01
5.163173999999999708e+00 1.249525585599999999e+01 9.646179999999999666e+01 9.398000000000000398e+01
5.167557000000000400e+00 1.249744759599999888e+01 9.646510000000000673e+01 9.398029999999999973e+01
5.171939999999999316e+00 1.249978545199999935e+01 9.647150000000000603e+01 9.397580000000000666e+01
5.176323000000000008e+00 1.250200641519999856e+01 9.647560000000000002e+01 9.397650000000000148e+01
5.180705999999999811e+00 1.250431504799999871e+01 9.648199999999999932e+01 9.397220000000000084e+01
5.185089000000000503e+00 1.250653601119999969e+01 9.648650000000000659e+01 9.397289999999999566e+01
5.189471999999999419e+00 1.250881542079999953e+01 9.649280000000000257e+01 9.396869999999999834e+01
5.193855000000000111e+00 1.251106560719999905e+01 9.649739999999999895e+01 9.396939999999999316e+01
5.198237999999999914e+00 1.251331579360000035e+01 9.650369999999999493e+01 9.396529999999999916e+01
5.202621000000000606e+00 1.251556597999999987e+01 9.650849999999999795e+01 9.396580000000000155e+01
5.207003999999999522e+00 1.251781616639999939e+01 9.651470000000000482e+01 9.396179999999999666e+01
5.211387000000000214e+00 1.252003712959999859e+01 9.651949999999999363e+01 9.396229999999999905e+01
5.215770000000000017e+00 1.252228731599999989e+01 9.652570000000000050e+01 9.395829999999999416e+01
5.220153000000000709e+00 1.252450827919999909e+01 9.653060000000000684e+01 9.395869999999999322e+01
5.224535999999999625e+00 1.252672924240000008e+01 9.653679999999999950e+01 9.395480000000000587e+01
5.228919000000000317e+00 1.252895020559999928e+01 9.654170000000000584e+01 9.395510000000000161e+01
5.233302000000000120e+00 1.253117116879999848e+01 9.654779999999999518e+01 9.395120000000000005e+01
5.237684999999999924e+00 1.253339213199999946e+01 9.655020000000000380e+01 9.395149999999999579e+01
5.242067999999999728e+00 1.253561309519999867e+01 9.655360000000000298e+01 9.394759999999999422e+01
5.246451000000000420e+00 1.253780483519999933e+01 9.655209999999999582e+01 9.394780000000000086e+01
5.250834000000000223e+00 1.254002579839999854e+01 9.655129999999999768e+01 9.394400000000000261e+01
5.255217000000000027e+00 1.254221753839999920e+01 9.654980000000000473e+01 9.394410000000000593e+01
5.259599999999999831e+00 1.254443850160000018e+01 9.654919999999999902e+01 9.394029999999999347e+01
5.263983000000000523e+00 1.254654257199999989e+01 9.650060000000000571e+01 9.390689999999999316e+01
5.268365999999999438e+00 1.254852974959999834e+01 9.650209999999999866e+01 9.389279999999999404e+01
5.272749000000000130e+00 1.255077993599999786e+01 9.650629999999999598e+01 9.388530000000000086e+01
5.277131999999999934e+00 1.255291322959999967e+01 9.651080000000000325e+01 9.388120000000000687e+01
5.281515000000000626e+00 1.255513419279999887e+01 9.651579999999999870e+01 9.388009999999999877e+01
5.285897999999999541e+00 1.255726748639999890e+01 9.652100000000000080e+01 9.387669999999999959e+01
5.290281000000000233e+00 1.255945922639999957e+01 9.652609999999999957e+01 9.387579999999999814e+01
5.294664000000000037e+00 1.256162174319999814e+01 9.653159999999999741e+01 9.387260000000000559e+01
5.299047000000000729e+00 1.256378426000000026e+01 9.653660000000000707e+01 9.387170000000000414e+01
5.303429999999999644e+00 1.256594677680000061e+01 9.654219999999999402e+01 9.386849999999999739e+01
5.307813000000000336e+00 1.256810929359999918e+01 9.654670000000000130e+01 9.386769999999999925e+01
5.312196000000000140e+00 1.257024258719999921e+01 9.654980000000000473e+01 9.386459999999999582e+01
5.316578999999999944e+00 1.257237588079999924e+01 9.655129999999999768e+01 9.386379999999999768e+01
5.320961999999999748e+00 1.257450917439999927e+01 9.655049999999999955e+01 9.386069999999999425e+01
5.325345000000000439e+00 1.257667169119999961e+01 9.654890000000000327e+01 9.385999999999999943e+01
5.329728000000000243e+00 1.257880498479999964e+01 9.654829999999999757e+01 9.385689999999999600e+01
5.334111000000000047e+00 1.258093827839999967e+01 9.654689999999999372e+01 9.385620000000000118e+01
5.338493999999999851e+00 1.258304234879999939e+01 9.654649999999999466e+01 9.385309999999999775e+01
5.342877000000000542e+00 1.258517564239999942e+01 9.654420000000000357e+01 9.385240000000000293e+01
5.347259999999999458e+00 1.258727971279999913e+01 9.653660000000000707e+01 9.384940000000000282e+01
5.351643000000000150e+00 1.258941300639999916e+01 9.652819999999999823e+01 9.384869999999999379e+01
5.356025999999999954e+00 1.259151707679999888e+01 9.652070000000000505e+01 9.384569999999999368e+01
5.360409000000000646e+00 1.259362114719999859e+01 9.651239999999999952e+01 9.384510000000000218e+01
5.364791999999999561e+00 1.259572521760000008e+01 9.650499999999999545e+01 9.384210000000000207e+01
5.369175000000000253e+00 1.259782928799999802e+01 9.649670000000000414e+01 9.384149999999999636e+01
5.373558000000000057e+00 1.260066393839999854e+01 9.648629999999999995e+01 9.388700000000000045e+01
5.377941000000000749e+00 1.260244655360000010e+01 9.648040000000000305e+01 9.387640000000000384e+01
5.382323999999999664e+00 1.260460907039999867e+01 9.648579999999999757e+01 9.386679999999999779e+01
5.386707000000000356e+00 1.260662547119999921e+01 9.648739999999999384e+01 9.386050000000000182e+01
5.391090000000000160e+00 1.260872954159999892e+01 9.649370000000000402e+01 9.385160000000000480e+01
5.395473000000000852e+00 1.261077516559999978e+01 9.649660000000000082e+01 9.384579999999999700e+01
5.399855999999999767e+00 1.261287923599999949e+01 9.650279999999999347e+01 9.383700000000000330e+01
5.404239000000000459e+00 1.261489563680000003e+01 9.650610000000000355e+01 9.383129999999999882e+01
5.408622000000000263e+00 1.261697048399999943e+01 9.651210000000000377e+01 9.382250000000000512e+01
5.413005000000000067e+00 1.261901610800000029e+01 9.651560000000000628e+01 9.381669999999999732e+01
5.417387999999999870e+00 1.262109095519999968e+01 9.652150000000000318e+01 9.380790000000000362e+01
5.421771000000000562e+00 1.262310735599999845e+01 9.652509999999999479e+01 9.380480000000000018e+01
5.426154000000000366e+00 1.262518220319999962e+01 9.653090000000000259e+01 9.380119999999999436e+01
5.430537000000000170e+00 1.262719860400000016e+01 9.653459999999999752e+01 9.380070000000000618e+01
5.434919999999999973e+00 1.262924422799999924e+01 9.654030000000000200e+01 9.379720000000000368e+01
5.439303000000000665e+00 1.263126062879999978e+01 9.654399999999999693e+01 9.379670000000000130e+01
5.443685999999999581e+00 1.263330625280000064e+01 9.654959999999999809e+01 9.379330000000000211e+01
5.448069000000000273e+00 1.263532265359999940e+01 9.655329999999999302e+01 9.379279999999999973e+01
5.452452000000000076e+00 1.263733905439999994e+01 9.655880000000000507e+01 9.378940000000000055e+01
5.456835000000000768e+00 1.263935545519999870e+01 9.656250000000000000e+01 9.378900000000000148e+01
5.461217999999999684e+00 1.264137185599999924e+01 9.656600000000000250e+01 9.378570000000000562e+01
5.465601000000000376e+00 1.264338825679999978e+01 9.656610000000000582e+01 9.378520000000000323e+01
5.469984000000000179e+00 1.264540465759999854e+01 9.656560000000000343e+01 9.378199999999999648e+01
5.474367000000000871e+00 1.264739183519999877e+01 9.656350000000000477e+01 9.378159999999999741e+01
5.478749999999999787e+00 1.264940823599999931e+01 9.656310000000000571e+01 9.377840000000000487e+01
5.483132999999999591e+00 1.265095706560000011e+01 9.651130000000000564e+01 9.354720000000000368e+01
5.487516000000000282e+00 1.265273968079999989e+01 9.651139999999999475e+01 9.353799999999999670e+01
5.491898999999999198e+00 1.265475608159999865e+01 9.651439999999999486e+01 9.353189999999999316e+01
5.496281999999999890e+00 1.265671403600000033e+01 9.651850000000000307e+01 9.352389999999999759e+01
5.500664999999999694e+00 1.265870121359999878e+01 9.652200000000000557e+01 9.351879999999999882e+01
5.505048000000000386e+00 1.266065916800000046e+01 9.652710000000000434e+01 9.351130000000000564e+01
5.509430999999999301e+00 1.266264634560000069e+01 9.653060000000000684e+01 9.350629999999999598e+01
5.513813999999999993e+00 1.266460429999999882e+01 9.653600000000000136e+01 9.349890000000000612e+01
5.518196999999999797e+00 1.266656225439999872e+01 9.653950000000000387e+01 9.349389999999999645e+01
5.522580000000000489e+00 1.266852020879999863e+01 9.654500000000000171e+01 9.348650000000000659e+01
5.526962999999999404e+00 1.267047816320000031e+01 9.654840000000000089e+01 9.348149999999999693e+01
5.531346000000000096e+00 1.267243611760000022e+01 9.655389999999999873e+01 9.347400000000000375e+01
5.535728999999999900e+00 1.267439407199999835e+01 9.655729999999999791e+01 9.346899999999999409e+01
5.540111999999999703e+00 1.267632280319999971e+01 9.656289999999999907e+01 9.346380000000000621e+01
5.544494999999999507e+00 1.267828075759999962e+01 9.656619999999999493e+01 9.346490000000000009e+01
5.548878000000000199e+00 1.268020948879999921e+01 9.656910000000000593e+01 9.346330000000000382e+01
5.553261000000000003e+00 1.268213821999999880e+01 9.656879999999999598e+01 9.346450000000000102e+01
5.557643999999999807e+00 1.268406695120000016e+01 9.656860000000000355e+01 9.346299999999999386e+01
5.562026999999999610e+00 1.268599568239999975e+01 9.656629999999999825e+01 9.346420000000000528e+01
5.566410000000000302e+00 1.268792441359999934e+01 9.656619999999999493e+01 9.346370000000000289e+01
5.570792999999999218e+00 1.268985314479999893e+01 9.656399999999999295e+01 9.346739999999999782e+01
5.575175999999999910e+00 1.269178187599999852e+01 9.656399999999999295e+01 9.346829999999999927e+01
5.579558999999999713e+00 1.269368138399999957e+01 9.656199999999999761e+01 9.347199999999999420e+01
5.583942000000000405e+00 1.269561011519999916e+01 9.656210000000000093e+01 9.347299999999999898e+01
5.588324999999999321e+00 1.269750962320000021e+01 9.656019999999999470e+01 9.347669999999999391e+01
5.592708000000000013e+00 1.269970136319999909e+01 9.656999999999999318e+01 9.345940000000000225e+01
5.597090999999999816e+00 1.270139630879999970e+01 9.656929999999999836e+01 9.345399999999999352e+01
5.601474000000000508e+00 1.270332503999999929e+01 9.656829999999999359e+01 9.344559999999999889e+01
5.605856999999999424e+00 1.270516610159999971e+01 9.656589999999999918e+01 9.344180000000000064e+01
5.610240000000000116e+00 1.270709483279999930e+01 9.656510000000000105e+01 9.343420000000000414e+01
5.614622999999999919e+00 1.270896511759999825e+01 9.656319999999999482e+01 9.343080000000000496e+01
5.619005999999999723e+00 1.271086462559999930e+01 9.656270000000000664e+01 9.342329999999999757e+01
5.623388999999999527e+00 1.271273491040000003e+01 9.656109999999999616e+01 9.341989999999999839e+01
5.627772000000000219e+00 1.271463441839999930e+01 9.656080000000000041e+01 9.341249999999999432e+01
5.632155000000000022e+00 1.271650470320000004e+01 9.655939999999999657e+01 9.340909999999999513e+01
5.636537999999999826e+00 1.271837498800000077e+01 9.655929999999999325e+01 9.340389999999999304e+01
5.640920999999999630e+00 1.272024527279999973e+01 9.655800000000000693e+01 9.340300000000000580e+01
5.645304000000000322e+00 1.272211555759999868e+01 9.655800000000000693e+01 9.339820000000000277e+01
5.649686999999999237e+00 1.272398584239999941e+01 9.655689999999999884e+01 9.340279999999999916e+01
5.654069999999999929e+00 1.272585612720000015e+01 9.655480000000000018e+01 9.340370000000000061e+01
5.658452999999999733e+00 1.272769718879999878e+01 9.654720000000000368e+01 9.340840000000000032e+01
5.662836000000000425e+00 1.272956747359999952e+01 9.654099999999999682e+01 9.340930000000000177e+01
5.667218999999999340e+00 1.273140853519999993e+01 9.653350000000000364e+01 9.341400000000000148e+01
5.671602000000000032e+00 1.273324959679999857e+01 9.652729999999999677e+01 9.341490000000000293e+01
5.675984999999999836e+00 1.273509065839999899e+01 9.651970000000000027e+01 9.341960000000000264e+01
5.680368000000000528e+00 1.273693171999999940e+01 9.651359999999999673e+01 9.342059999999999320e+01
5.684750999999999443e+00 1.273877278159999982e+01 9.650610000000000355e+01 9.342520000000000380e+01
5.689134000000000135e+00 1.274061384319999846e+01 9.649989999999999668e+01 9.342619999999999436e+01
5.693516999999999939e+00 1.274245490479999887e+01 9.649250000000000682e+01 9.343080000000000496e+01
5.697900000000000631e+00 1.274429596639999929e+01 9.648640000000000327e+01 9.343179999999999552e+01
5.702282999999999547e+00 1.274651692960000027e+01 9.656740000000000634e+01 9.342279999999999518e+01
5.706666000000000238e+00 1.274815342880000024e+01 9.656560000000000343e+01 9.341320000000000334e+01
5.711049000000000042e+00 1.274996526720000034e+01 9.656340000000000146e+01 9.340930000000000177e+01
5.715431999999999846e+00 1.275174788239999835e+01 9.656310000000000571e+01 9.340319999999999823e+01
5.719814999999999650e+00 1.275355972080000022e+01 9.656149999999999523e+01 9.340240000000000009e+01
5.724198000000000341e+00 1.275534233599999823e+01 9.655790000000000362e+01 9.339839999999999520e+01
5.728581000000000145e+00 1.275715417439999833e+01 9.655020000000000380e+01 9.339759999999999707e+01
5.732963999999999949e+00 1.275893678959999988e+01 9.654420000000000357e+01 9.339360000000000639e+01
5.737346999999999753e+00 1.276074862799999998e+01 9.653660000000000707e+01 9.339270000000000493e+01
5.741730000000000445e+00 1.276253124319999976e+01 9.653079999999999927e+01 9.338870000000000005e+01
5.746112999999999360e+00 1.276434308159999986e+01 9.652320000000000277e+01 9.338769999999999527e+01
5.750496000000000052e+00 1.276612569679999964e+01 9.651739999999999498e+01 9.338370000000000459e+01
5.754878999999999856e+00 1.276790831199999943e+01 9.650979999999999848e+01 9.338769999999999527e+01
5.759262000000000548e+00 1.276969092719999921e+01 9.650409999999999400e+01 9.338909999999999911e+01
5.763644999999999463e+00 1.277147354239999899e+01 9.649660000000000082e+01 9.339339999999999975e+01
5.768028000000000155e+00 1.277322693439999846e+01 9.649089999999999634e+01 9.339490000000000691e+01
5.772410999999999959e+00 1.277500954960000001e+01 9.648340000000000316e+01 9.339919999999999334e+01
5.776794000000000651e+00 1.277679216479999980e+01 9.647769999999999868e+01 9.340059999999999718e+01
5.781176999999999566e+00 1.277854555679999926e+01 9.647020000000000550e+01 9.340500000000000114e+01
5.785560000000000258e+00 1.278029894879999873e+01 9.646460000000000434e+01 9.340649999999999409e+01
5.789943000000000062e+00 1.278208156399999851e+01 9.645720000000000027e+01 9.341079999999999472e+01
5.794325999999999866e+00 1.278383495599999797e+01 9.645159999999999911e+01 9.341230000000000189e+01
5.798708999999999669e+00 1.278558834799999921e+01 9.644410000000000593e+01 9.341670000000000584e+01
5.803092000000000361e+00 1.278734173999999868e+01 9.643850000000000477e+01 9.341819999999999879e+01
5.807475000000000165e+00 1.278909513199999992e+01 9.643110000000000070e+01 9.342249999999999943e+01
5.811857999999999969e+00 1.279125764880000027e+01 9.657030000000000314e+01 9.339000000000000057e+01
5.816240999999999772e+00 1.279280647839999929e+01 9.656610000000000582e+01 9.338569999999999993e+01
5.820624000000000464e+00 1.279455987039999876e+01 9.656589999999999918e+01 9.338120000000000687e+01
5.825007000000000268e+00 1.279625481599999937e+01 9.655780000000000030e+01 9.337980000000000302e+01
5.829390000000000072e+00 1.279797898480000029e+01 9.655209999999999582e+01 9.337609999999999388e+01
5.833772999999999875e+00 1.279970315359999944e+01 9.654460000000000264e+01 9.337590000000000146e+01
5.838156000000000567e+00 1.280142732239999859e+01 9.653900000000000148e+01 9.337739999999999441e+01
5.842538999999999483e+00 1.280312226799999920e+01 9.653170000000000073e+01 9.338150000000000261e+01
5.846922000000000175e+00 1.280487565999999866e+01 9.652620000000000289e+01 9.338309999999999889e+01
5.851304999999999978e+00 1.280657060559999927e+01 9.651900000000000546e+01 9.338729999999999620e+01
5.855688000000000670e+00 1.280829477440000019e+01 9.651349999999999341e+01 9.338890000000000668e+01
5.860070999999999586e+00 1.280998971999999902e+01 9.650639999999999930e+01 9.339310000000000400e+01
5.864454000000000278e+00 1.281168466559999963e+01 9.650090000000000146e+01 9.339470000000000027e+01
5.868837000000000081e+00 1.281337961120000024e+01 9.649379999999999313e+01 9.339889999999999759e+01
5.873220000000000773e+00 1.281510377999999939e+01 9.648839999999999861e+01 9.340049999999999386e+01
5.877602999999999689e+00 1.281679872560000000e+01 9.648130000000000450e+01 9.340479999999999450e+01
5.881986000000000381e+00 1.281849367119999883e+01 9.647589999999999577e+01 9.340640000000000498e+01
5.886369000000000185e+00 1.282018861679999944e+01 9.646880000000000166e+01 9.341070000000000562e+01
5.890751999999999988e+00 1.282188356240000005e+01 9.646349999999999625e+01 9.341349999999999909e+01
5.895134999999999792e+00 1.282354928479999856e+01 9.645640000000000214e+01 9.342119999999999891e+01
5.899518000000000484e+00 1.282524423039999917e+01 9.645099999999999341e+01 9.342629999999999768e+01
5.903901000000000288e+00 1.282690995279999946e+01 9.644400000000000261e+01 9.343399999999999750e+01
5.908284000000000091e+00 1.282860489840000007e+01 9.643869999999999720e+01 9.343899999999999295e+01
5.912666999999999895e+00 1.283027062079999858e+01 9.643160000000000309e+01 9.344670000000000698e+01
5.917050000000000587e+00 1.283196556639999919e+01 9.642629999999999768e+01 9.345170000000000243e+01
5.921432999999999502e+00 1.283398196719999795e+01 9.656799999999999784e+01 9.337820000000000675e+01
5.925816000000000194e+00 1.283547235039999990e+01 9.655880000000000507e+01 9.337030000000000030e+01
5.930198999999999998e+00 1.283713807279999841e+01 9.655079999999999529e+01 9.337099999999999511e+01
5.934582000000000690e+00 1.283877457199999839e+01 9.654470000000000596e+01 9.337199999999999989e+01
5.938964999999999606e+00 1.284044029439999868e+01 9.653749999999999432e+01 9.337590000000000146e+01
5.943348000000000297e+00 1.284207679359999865e+01 9.653199999999999648e+01 9.337739999999999441e+01
5.947731000000000101e+00 1.284371329279999863e+01 9.652500000000000568e+01 9.338150000000000261e+01
5.952114000000000793e+00 1.284537901519999892e+01 9.651970000000000027e+01 9.338299999999999557e+01
5.956496999999999709e+00 1.284701551439999889e+01 9.651269999999999527e+01 9.338710000000000377e+01
5.960880000000000400e+00 1.284865201359999887e+01 9.650759999999999650e+01 9.338880000000000337e+01
5.965263000000000204e+00 1.285028851279999884e+01 9.650060000000000571e+01 9.339289999999999736e+01
5.969646000000000008e+00 1.285192501199999882e+01 9.649550000000000693e+01 9.339459999999999695e+01
5.974028999999999812e+00 1.285356151119999879e+01 9.648860000000000525e+01 9.340019999999999811e+01
5.978412000000000504e+00 1.285516878720000022e+01 9.648350000000000648e+01 9.340510000000000446e+01
5.982795000000000307e+00 1.285680528640000020e+01 9.647660000000000480e+01 9.341249999999999432e+01
5.987178000000000111e+00 1.285844178560000017e+01 9.647150000000000603e+01 9.341740000000000066e+01
5.991560999999999915e+00 1.286004906159999805e+01 9.646460000000000434e+01 9.342470000000000141e+01
5.995944000000000607e+00 1.286165633759999949e+01 9.645959999999999468e+01 9.342959999999999354e+01
6.000327000000000410e+00 1.286329283679999946e+01 9.645269999999999300e+01 9.343689999999999429e+01
6.004710000000000214e+00 1.286490011279999912e+01 9.644769999999999754e+01 9.344180000000000064e+01
6.009093000000000018e+00 1.286650738879999878e+01 9.644079999999999586e+01 9.344899999999999807e+01
6.013476000000000710e+00 1.286811466479999844e+01 9.643590000000000373e+01 9.345390000000000441e+01
6.017858999999999625e+00 1.286972194079999987e+01 9.642900000000000205e+01 9.346110000000000184e+01
6.022242000000000317e+00 1.287132921679999953e+01 9.642400000000000659e+01 9.346590000000000487e+01
6.026625000000000121e+00 1.287293649279999919e+01 9.641710000000000491e+01 9.347310000000000230e+01
6.031007999999999925e+00 1.287483600079999846e+01 9.655899999999999750e+01 9.337350000000000705e+01
6.035390999999999728e+00 1.287626793759999977e+01 9.654829999999999757e+01 9.337319999999999709e+01
6.039773999999999532e+00 1.287787521359999943e+01 9.654229999999999734e+01 9.337409999999999854e+01
6.044157000000000224e+00 1.287939481999999813e+01 9.653459999999999752e+01 9.337730000000000530e+01
6.048539999999999139e+00 1.288100209599999957e+01 9.652949999999999875e+01 9.337900000000000489e+01
6.052922999999999831e+00 1.288258014879999891e+01 9.652249999999999375e+01 9.338269999999999982e+01
6.057305999999999635e+00 1.288415820160000003e+01 9.651749999999999829e+01 9.338450000000000273e+01
6.061689000000000327e+00 1.288570703120000083e+01 9.651080000000000325e+01 9.338830000000000098e+01
6.066071999999999242e+00 1.288731430719999871e+01 9.650579999999999359e+01 9.339209999999999923e+01
6.070454999999999934e+00 1.288886313679999951e+01 9.649930000000000518e+01 9.339910000000000423e+01
6.074837999999999738e+00 1.289044118960000063e+01 9.649429999999999552e+01 9.340389999999999304e+01
6.079221000000000430e+00 1.289199001919999965e+01 9.648779999999999291e+01 9.341089999999999804e+01
6.083603999999999346e+00 1.289356807199999899e+01 9.648279999999999745e+01 9.341559999999999775e+01
6.087987000000000037e+00 1.289508767839999948e+01 9.647629999999999484e+01 9.342260000000000275e+01
6.092369999999999841e+00 1.289666573119999882e+01 9.647140000000000271e+01 9.342740000000000578e+01
6.096752999999999645e+00 1.289821456079999962e+01 9.646490000000000009e+01 9.343429999999999325e+01
6.101135999999999449e+00 1.289976339039999864e+01 9.645999999999999375e+01 9.343899999999999295e+01
6.105519000000000140e+00 1.290131221999999944e+01 9.645359999999999445e+01 9.344589999999999463e+01
6.109901999999999944e+00 1.290286104959999847e+01 9.644859999999999900e+01 9.345059999999999434e+01
6.114284999999999748e+00 1.290438065599999895e+01 9.644219999999999970e+01 9.345749999999999602e+01
6.118667999999999552e+00 1.290592948559999975e+01 9.643729999999999336e+01 9.346219999999999573e+01
6.123051000000000244e+00 1.290747831520000055e+01 9.643089999999999407e+01 9.346899999999999409e+01
6.127434000000000047e+00 1.290902714479999958e+01 9.642600000000000193e+01 9.347360000000000468e+01
6.131816999999999851e+00 1.291054675119999828e+01 9.641960000000000264e+01 9.348050000000000637e+01
6.136199999999999655e+00 1.291206635759999877e+01 9.641469999999999629e+01 9.348510000000000275e+01
6.140583000000000347e+00 1.291387819599999887e+01 9.654840000000000089e+01 9.338339999999999463e+01
6.144965999999999262e+00 1.291528090959999808e+01 9.653969999999999629e+01 9.338070000000000448e+01
6.149348999999999954e+00 1.291680051599999857e+01 9.653230000000000643e+01 9.338599999999999568e+01
6.153731999999999758e+00 1.291829089919999873e+01 9.652660000000000196e+01 9.338949999999999818e+01
6.158115000000000450e+00 1.291981050559999922e+01 9.651999999999999602e+01 9.339629999999999654e+01
6.162497999999999365e+00 1.292130088879999938e+01 9.651510000000000389e+01 9.340040000000000475e+01
6.166881000000000057e+00 1.292282049519999987e+01 9.650860000000000127e+01 9.340730000000000643e+01
6.171263999999999861e+00 1.292431087839999826e+01 9.650390000000000157e+01 9.341160000000000707e+01
6.175647000000000553e+00 1.292583048479999874e+01 9.649750000000000227e+01 9.341840000000000543e+01
6.180029999999999468e+00 1.292732086799999891e+01 9.649290000000000589e+01 9.342279999999999518e+01
6.184413000000000160e+00 1.292881125119999908e+01 9.648650000000000659e+01 9.342950000000000443e+01
6.188795999999999964e+00 1.293033085759999778e+01 9.648189999999999600e+01 9.343389999999999418e+01
6.193178999999999768e+00 1.293179201759999941e+01 9.647560000000000002e+01 9.344060000000000343e+01
6.197561999999999571e+00 1.293331162399999990e+01 9.647100000000000364e+01 9.344499999999999318e+01
6.201945000000000263e+00 1.293477278399999975e+01 9.646469999999999345e+01 9.345159999999999911e+01
6.206328000000000067e+00 1.293626316719999814e+01 9.646009999999999707e+01 9.345600000000000307e+01
6.210710999999999871e+00 1.293775355040000008e+01 9.645380000000000109e+01 9.346259999999999479e+01
6.215093999999999674e+00 1.293924393360000025e+01 9.644929999999999382e+01 9.346699999999999875e+01
6.219477000000000366e+00 1.294070509360000010e+01 9.644299999999999784e+01 9.347360000000000468e+01
6.223859999999999282e+00 1.294219547679999849e+01 9.643850000000000477e+01 9.347790000000000532e+01
6.228242999999999974e+00 1.294365663679999834e+01 9.643219999999999459e+01 9.348449999999999704e+01
6.232625999999999777e+00 1.294514702000000028e+01 9.642759999999999820e+01 9.348879999999999768e+01
6.237009000000000469e+00 1.294660818000000013e+01 9.642140000000000555e+01 9.349530000000000030e+01
6.241391999999999385e+00 1.294806933999999998e+01 9.641679999999999495e+01 9.349960000000000093e+01
6.245775000000000077e+00 1.294953049999999983e+01 9.641060000000000230e+01 9.350610000000000355e+01
6.250157999999999880e+00 1.295122544559999866e+01 9.653040000000000020e+01 9.340170000000000528e+01
6.254541000000000572e+00 1.295254048960000048e+01 9.652060000000000173e+01 9.340290000000000248e+01
6.258923999999999488e+00 1.295400164960000033e+01 9.651500000000000057e+01 9.340659999999999741e+01
6.263307000000000180e+00 1.295540436319999955e+01 9.650820000000000221e+01 9.341200000000000614e+01
6.267689999999999984e+00 1.295689474639999972e+01 9.650329999999999586e+01 9.341639999999999588e+01
6.272072999999999787e+00 1.295829745999999894e+01 9.649720000000000653e+01 9.342249999999999943e+01
6.276455999999999591e+00 1.295975861999999879e+01 9.649250000000000682e+01 9.342690000000000339e+01
6.280839000000000283e+00 1.296119055679999832e+01 9.648650000000000659e+01 9.343309999999999604e+01
6.285222000000000087e+00 1.296265171679999995e+01 9.648189999999999600e+01 9.343750000000000000e+01
6.289604999999999890e+00 1.296408365359999948e+01 9.647599999999999909e+01 9.344379999999999598e+01
6.293987999999999694e+00 1.296551559039999901e+01 9.647140000000000271e+01 9.344809999999999661e+01
6.298371000000000386e+00 1.296694752719999855e+01 9.646550000000000580e+01 9.345440000000000680e+01
6.302754000000000190e+00 1.296837946399999986e+01 9.646089999999999520e+01 9.345869999999999322e+01
6.307136999999999993e+00 1.296978217759999907e+01 9.645510000000000161e+01 9.346500000000000341e+01
6.311519999999999797e+00 1.297121411440000038e+01 9.645059999999999434e+01 9.346930000000000405e+01
6.315903000000000489e+00 1.297264605119999814e+01 9.644480000000000075e+01 9.347549999999999670e+01
6.320285999999999405e+00 1.297407798799999945e+01 9.644020000000000437e+01 9.347979999999999734e+01
6.324669000000000096e+00 1.297548070159999867e+01 9.643439999999999657e+01 9.348600000000000421e+01
6.329051999999999900e+00 1.297688341519999966e+01 9.642980000000000018e+01 9.349030000000000484e+01
6.333435000000000592e+00 1.297831535199999919e+01 9.642409999999999570e+01 9.349639999999999418e+01
6.337817999999999508e+00 1.297971806559999841e+01 9.641949999999999932e+01 9.350069999999999482e+01
6.342201000000000199e+00 1.298112077919999940e+01 9.641379999999999484e+01 9.350679999999999836e+01
6.346584000000000003e+00 1.298252349279999862e+01 9.640919999999999845e+01 9.351099999999999568e+01
6.350967000000000695e+00 1.298392620639999784e+01 9.640349999999999397e+01 9.351720000000000255e+01
6.355349999999999611e+00 1.298532892000000061e+01 9.639889999999999759e+01 9.352139999999999986e+01
6.359733000000000303e+00 1.298693619599999849e+01 9.653159999999999741e+01 9.342810000000000059e+01
6.364116000000000106e+00 1.298819279359999967e+01 9.652330000000000609e+01 9.342730000000000246e+01
6.368498999999999910e+00 1.298959550719999889e+01 9.651659999999999684e+01 9.343259999999999366e+01
6.372881999999999714e+00 1.299093977439999925e+01 9.651130000000000564e+01 9.343580000000000041e+01
6.377265000000000406e+00 1.299234248799999847e+01 9.650530000000000541e+01 9.344190000000000396e+01
6.381648000000000209e+00 1.299371597839999914e+01 9.650069999999999482e+01 9.344570000000000221e+01
6.386031000000000013e+00 1.299508946879999982e+01 9.649490000000000123e+01 9.345189999999999486e+01
6.390413999999999817e+00 1.299649218239999904e+01 9.649060000000000059e+01 9.345579999999999643e+01
6.394797000000000509e+00 1.299786567279999794e+01 9.648470000000000368e+01 9.346200000000000330e+01
6.399179999999999424e+00 1.299923916319999861e+01 9.648050000000000637e+01 9.346599999999999397e+01
6.403563000000000116e+00 1.300061265359999929e+01 9.647469999999999857e+01 9.347209999999999752e+01
6.407945999999999920e+00 1.300198614399999819e+01 9.647050000000000125e+01 9.347610000000000241e+01
6.412329000000000612e+00 1.300335963439999887e+01 9.646479999999999677e+01 9.348220000000000596e+01
6.416711999999999527e+00 1.300470390159999923e+01 9.646059999999999945e+01 9.348609999999999332e+01
6.421095000000000219e+00 1.300607739199999990e+01 9.645480000000000587e+01 9.349219999999999686e+01
6.425478000000000023e+00 1.300745088239999880e+01 9.645069999999999766e+01 9.349620000000000175e+01
6.429861000000000715e+00 1.300879514959999916e+01 9.644499999999999318e+01 9.350220000000000198e+01
6.434243999999999630e+00 1.301016863999999806e+01 9.644079999999999586e+01 9.350620000000000687e+01
6.438627000000000322e+00 1.301151290719999842e+01 9.643510000000000559e+01 9.351220000000000709e+01
6.443010000000000126e+00 1.301285717440000056e+01 9.643089999999999407e+01 9.351609999999999445e+01
6.447393000000000818e+00 1.301420144159999914e+01 9.642520000000000380e+01 9.352209999999999468e+01
6.451775999999999733e+00 1.301557493199999804e+01 9.642109999999999559e+01 9.352599999999999625e+01
6.456159000000000425e+00 1.301691919920000018e+01 9.641540000000000532e+01 9.353199999999999648e+01
6.460542000000000229e+00 1.301826346640000054e+01 9.641119999999999379e+01 9.353589999999999804e+01
6.464925000000000033e+00 1.301960773359999912e+01 9.640550000000000352e+01 9.354179999999999495e+01
6.469307999999999836e+00 1.302118578640000024e+01 9.657150000000000034e+01 9.345889999999999986e+01
6.473691000000000528e+00 1.302235471439999870e+01 9.656159999999999854e+01 9.346009999999999707e+01
6.478074000000000332e+00 1.302369898159999906e+01 9.655660000000000309e+01 9.346330000000000382e+01
6.482457000000000136e+00 1.302498480240000056e+01 9.654989999999999384e+01 9.346819999999999595e+01
6.486839999999999939e+00 1.302632906959999914e+01 9.654569999999999652e+01 9.347220000000000084e+01
6.491223000000000631e+00 1.302761489039999887e+01 9.653979999999999961e+01 9.347759999999999536e+01
6.495605999999999547e+00 1.302895915759999923e+01 9.653570000000000562e+01 9.348160000000000025e+01
6.499989000000000239e+00 1.303027420159999927e+01 9.653010000000000446e+01 9.348720000000000141e+01
6.504372000000000043e+00 1.303158924559999932e+01 9.652599999999999625e+01 9.349120000000000630e+01
6.508755000000000734e+00 1.303290428959999936e+01 9.652049999999999841e+01 9.349679999999999325e+01
6.513137999999999650e+00 1.303421933359999940e+01 9.651640000000000441e+01 9.350079999999999814e+01
6.517521000000000342e+00 1.303553437759999944e+01 9.651099999999999568e+01 9.350639999999999930e+01
6.521904000000000146e+00 1.303684942159999949e+01 9.650690000000000168e+01 9.351040000000000418e+01
6.526287000000000837e+00 1.303813524239999921e+01 9.650159999999999627e+01 9.351600000000000534e+01
6.530669999999999753e+00 1.303945028639999926e+01 9.649750000000000227e+01 9.351990000000000691e+01
6.535053000000000445e+00 1.304076533039999930e+01 9.649209999999999354e+01 9.352549999999999386e+01
6.539436000000000249e+00 1.304205115119999903e+01 9.648799999999999955e+01 9.352939999999999543e+01
6.543819000000000052e+00 1.304333697199999875e+01 9.648269999999999413e+01 9.353499999999999659e+01
6.548201999999999856e+00 1.304465201599999880e+01 9.647860000000000014e+01 9.353889999999999816e+01
6.552585000000000548e+00 1.304593783679999852e+01 9.647329999999999472e+01 9.354449999999999932e+01
6.556968000000000352e+00 1.304725288080000034e+01 9.646920000000000073e+01 9.354829999999999757e+01
6.561351000000000155e+00 1.304853870159999829e+01 9.646389999999999532e+01 9.355389999999999873e+01
6.565733999999999959e+00 1.304982452239999802e+01 9.645980000000000132e+01 9.355769999999999698e+01
6.570117000000000651e+00 1.305111034319999952e+01 9.645449999999999591e+01 9.356319999999999482e+01
6.574500000000000455e+00 1.305239616399999925e+01 9.645040000000000191e+01 9.356709999999999638e+01
6.578882999999999370e+00 1.305391577039999973e+01 9.659369999999999834e+01 9.346930000000000405e+01
6.583266000000000062e+00 1.305505547519999965e+01 9.658669999999999334e+01 9.346840000000000259e+01
6.587648999999999866e+00 1.305634129599999937e+01 9.658050000000000068e+01 9.347310000000000230e+01
6.592031999999999670e+00 1.305756867039999847e+01 9.657559999999999434e+01 9.347599999999999909e+01
6.596414999999999473e+00 1.305885449119999819e+01 9.657019999999999982e+01 9.348149999999999693e+01
6.600798000000000165e+00 1.306011108879999938e+01 9.656600000000000250e+01 9.348499999999999943e+01
6.605180999999999969e+00 1.306139690959999911e+01 9.656080000000000041e+01 9.349060000000000059e+01
6.609563999999999773e+00 1.306265350720000029e+01 9.655689999999999884e+01 9.349420000000000641e+01
6.613946999999999576e+00 1.306391010479999970e+01 9.655159999999999343e+01 9.349979999999999336e+01
6.618330000000000268e+00 1.306516670239999911e+01 9.654779999999999518e+01 9.350350000000000250e+01
6.622712999999999184e+00 1.306642329999999852e+01 9.654259999999999309e+01 9.350900000000000034e+01
6.627095999999999876e+00 1.306767989759999971e+01 9.653879999999999484e+01 9.351269999999999527e+01
6.631478999999999679e+00 1.306893649520000089e+01 9.653360000000000696e+01 9.351819999999999311e+01
6.635862000000000371e+00 1.307019309279999852e+01 9.652989999999999782e+01 9.352190000000000225e+01
6.640244999999999287e+00 1.307142046719999939e+01 9.652460000000000662e+01 9.352740000000000009e+01
6.644627999999999979e+00 1.307267706479999880e+01 9.652100000000000080e+01 9.353109999999999502e+01
6.649010999999999783e+00 1.307393366239999999e+01 9.651569999999999538e+01 9.353650000000000375e+01
6.653394000000000474e+00 1.307516103679999908e+01 9.651200000000000045e+01 9.354019999999999868e+01
6.657776999999999390e+00 1.307641763440000027e+01 9.650679999999999836e+01 9.354559999999999320e+01
6.662160000000000082e+00 1.307764500879999936e+01 9.650310000000000343e+01 9.354930000000000234e+01
6.666542999999999886e+00 1.307890160639999877e+01 9.649790000000000134e+01 9.355469999999999686e+01
6.670925999999999689e+00 1.308012898079999964e+01 9.649420000000000641e+01 9.355840000000000600e+01
6.675308999999999493e+00 1.308135635519999873e+01 9.648900000000000432e+01 9.356369999999999720e+01
6.679692000000000185e+00 1.308258372959999960e+01 9.648529999999999518e+01 9.356740000000000634e+01
6.684074999999999989e+00 1.308381110399999869e+01 9.648009999999999309e+01 9.357269999999999754e+01
6.688457999999999792e+00 1.308518459439999937e+01 9.656889999999999930e+01 9.347700000000000387e+01
6.692840999999999596e+00 1.308629507599999897e+01 9.655929999999999325e+01 9.347780000000000200e+01
6.697224000000000288e+00 1.308752245039999984e+01 9.655469999999999686e+01 9.348059999999999548e+01
6.701606999999999204e+00 1.308872060160000039e+01 9.654850000000000421e+01 9.348499999999999943e+01
6.705989999999999895e+00 1.308994797599999949e+01 9.654470000000000596e+01 9.348860000000000525e+01
6.710372999999999699e+00 1.309114612720000004e+01 9.653929999999999723e+01 9.349349999999999739e+01
6.714756000000000391e+00 1.309240272479999945e+01 9.653560000000000230e+01 9.349720000000000653e+01
6.719138999999999307e+00 1.309360087599999822e+01 9.653040000000000020e+01 9.350230000000000530e+01
6.723521999999999998e+00 1.309479902719999878e+01 9.652679999999999438e+01 9.350600000000000023e+01
6.727904999999999802e+00 1.309599717839999933e+01 9.652169999999999561e+01 9.351099999999999568e+01
6.732288000000000494e+00 1.309722455279999842e+01 9.651810000000000400e+01 9.351470000000000482e+01
6.736670999999999410e+00 1.309842270399999897e+01 9.651309999999999434e+01 9.351980000000000359e+01
6.741054000000000102e+00 1.309962085519999953e+01 9.650950000000000273e+01 9.352339999999999520e+01
6.745436999999999905e+00 1.310081900639999830e+01 9.650449999999999307e+01 9.352849999999999397e+01
6.749820000000000597e+00 1.310201715759999885e+01 9.650090000000000146e+01 9.353220000000000312e+01
6.754202999999999513e+00 1.310321530879999941e+01 9.649599999999999511e+01 9.353730000000000189e+01
6.758586000000000205e+00 1.310441345999999996e+01 9.649240000000000350e+01 9.354089999999999350e+01
6.762969000000000008e+00 1.310561161119999873e+01 9.648739999999999384e+01 9.354590000000000316e+01
6.767351999999999812e+00 1.310678053919999897e+01 9.648380000000000223e+01 9.354949999999999477e+01
6.771734999999999616e+00 1.310797869039999775e+01 9.647889999999999588e+01 9.355459999999999354e+01
6.776118000000000308e+00 1.310917684159999830e+01 9.647530000000000427e+01 9.355809999999999604e+01
6.780501000000000111e+00 1.311034576960000031e+01 9.647029999999999461e+01 9.356319999999999482e+01
6.784883999999999915e+00 1.311154392079999909e+01 9.646670000000000300e+01 9.356669999999999732e+01
6.789266999999999719e+00 1.311271284879999932e+01 9.646179999999999666e+01 9.357179999999999609e+01
6.793650000000000411e+00 1.311388177679999956e+01 9.645820000000000505e+01 9.357529999999999859e+01
6.798032999999999326e+00 1.311525526719999846e+01 9.655800000000000693e+01 9.347639999999999816e+01
6.802416000000000018e+00 1.311633652559999952e+01 9.655289999999999395e+01 9.347530000000000427e+01
6.806798999999999822e+00 1.311750545359999975e+01 9.654619999999999891e+01 9.347950000000000159e+01
6.811182000000000514e+00 1.311864515839999790e+01 9.654250000000000398e+01 9.348199999999999932e+01
6.815564999999999429e+00 1.311981408639999991e+01 9.653669999999999618e+01 9.348699999999999477e+01
6.819948000000000121e+00 1.312098301440000014e+01 9.653350000000000364e+01 9.349009999999999820e+01
6.824330999999999925e+00 1.312215194239999860e+01 9.652790000000000248e+01 9.349509999999999366e+01
6.828714000000000617e+00 1.312332087040000062e+01 9.652490000000000236e+01 9.349850000000000705e+01
6.833096999999999532e+00 1.312448979839999907e+01 9.651940000000000452e+01 9.350350000000000250e+01
6.837480000000000224e+00 1.312565872639999931e+01 9.651640000000000441e+01 9.350679999999999836e+01
6.841863000000000028e+00 1.312679843119999923e+01 9.651099999999999568e+01 9.351179999999999382e+01
6.846245999999999832e+00 1.312796735919999946e+01 9.650799999999999557e+01 9.351519999999999300e+01
6.850628999999999635e+00 1.312910706399999938e+01 9.650270000000000437e+01 9.352009999999999934e+01
6.855012000000000327e+00 1.313027599199999962e+01 9.649960000000000093e+01 9.352349999999999852e+01
6.859395000000000131e+00 1.313141569679999954e+01 9.649439999999999884e+01 9.352840000000000487e+01
6.863777999999999935e+00 1.313255540159999946e+01 9.649129999999999541e+01 9.353180000000000405e+01
6.868160999999999738e+00 1.313369510639999937e+01 9.648609999999999332e+01 9.353669999999999618e+01
6.872544000000000430e+00 1.313486403439999961e+01 9.648290000000000077e+01 9.354009999999999536e+01
6.876927000000000234e+00 1.313600373919999953e+01 9.647780000000000200e+01 9.354500000000000171e+01
6.881310000000000038e+00 1.313714344399999767e+01 9.647459999999999525e+01 9.354829999999999757e+01
6.885692999999999842e+00 1.313828314879999937e+01 9.646949999999999648e+01 9.355320000000000391e+01
6.890076000000000533e+00 1.313942285359999929e+01 9.646630000000000393e+01 9.355649999999999977e+01
6.894458999999999449e+00 1.314053333519999889e+01 9.646120000000000516e+01 9.356140000000000612e+01
6.898842000000000141e+00 1.314167303999999881e+01 9.645799999999999841e+01 9.356470000000000198e+01
6.903224999999999945e+00 1.314281274479999873e+01 9.645300000000000296e+01 9.356950000000000500e+01
6.907608000000000636e+00 1.314427390479999858e+01 9.660439999999999827e+01 9.346989999999999554e+01
6.911990999999999552e+00 1.314526749359999869e+01 9.659600000000000364e+01 9.347010000000000218e+01
6.916374000000000244e+00 1.314640719839999861e+01 9.659120000000000061e+01 9.347270000000000323e+01
6.920757000000000048e+00 1.314751767999999998e+01 9.658589999999999520e+01 9.347650000000000148e+01
6.925140000000000740e+00 1.314862816159999959e+01 9.658190000000000452e+01 9.347979999999999734e+01
6.929522999999999655e+00 1.314973864319999919e+01 9.657729999999999393e+01 9.348420000000000130e+01
6.933906000000000347e+00 1.315087834799999911e+01 9.657359999999999900e+01 9.348760000000000048e+01
6.938289000000000151e+00 1.315195960640000017e+01 9.656919999999999504e+01 9.349219999999999686e+01
6.942671999999999954e+00 1.315307008799999977e+01 9.656550000000000011e+01 9.349550000000000693e+01
6.947054999999999758e+00 1.315418056959999937e+01 9.656119999999999948e+01 9.350010000000000332e+01
6.951438000000000450e+00 1.315529105119999898e+01 9.655750000000000455e+01 9.350350000000000250e+01
6.955821000000000254e+00 1.315640153279999858e+01 9.655329999999999302e+01 9.350809999999999889e+01
6.960204000000000057e+00 1.315748279119999964e+01 9.654959999999999809e+01 9.351139999999999475e+01
6.964586999999999861e+00 1.315859327279999924e+01 9.654540000000000077e+01 9.351609999999999445e+01
6.968970000000000553e+00 1.315967453119999853e+01 9.654170000000000584e+01 9.351940000000000452e+01
6.973352999999999469e+00 1.316078501279999813e+01 9.653749999999999432e+01 9.352400000000000091e+01
6.977736000000000161e+00 1.316186627119999919e+01 9.653390000000000271e+01 9.352729999999999677e+01
6.982118999999999964e+00 1.316294752959999848e+01 9.652960000000000207e+01 9.353189999999999316e+01
6.986502000000000656e+00 1.316405801119999808e+01 9.652599999999999625e+01 9.353520000000000323e+01
6.990884999999999572e+00 1.316513926959999914e+01 9.652179999999999893e+01 9.353979999999999961e+01
6.995268000000000264e+00 1.316622052799999842e+01 9.651819999999999311e+01 9.354300000000000637e+01
6.999651000000000067e+00 1.316730178639999949e+01 9.651390000000000668e+01 9.354760000000000275e+01
7.004034000000000759e+00 1.316838304480000055e+01 9.651040000000000418e+01 9.355089999999999861e+01
7.008416999999999675e+00 1.316946430319999983e+01 9.650610000000000355e+01 9.355540000000000589e+01
7.012800000000000367e+00 1.317054556159999912e+01 9.650260000000000105e+01 9.355870000000000175e+01
7.017183000000000170e+00 1.317174371279999967e+01 9.659199999999999875e+01 9.346510000000000673e+01
7.021565999999999974e+00 1.317267885519999915e+01 9.658389999999999986e+01 9.346370000000000289e+01
7.025948999999999778e+00 1.317378933679999875e+01 9.657840000000000202e+01 9.346739999999999782e+01
7.030332000000000470e+00 1.317484137199999950e+01 9.657399999999999807e+01 9.346970000000000312e+01
7.034715000000000273e+00 1.317592263039999878e+01 9.656929999999999836e+01 9.347419999999999618e+01
7.039098000000000077e+00 1.317697466559999775e+01 9.656579999999999586e+01 9.347700000000000387e+01
7.043480999999999881e+00 1.317805592399999881e+01 9.656119999999999948e+01 9.348160000000000025e+01
7.047864000000000573e+00 1.317910795919999956e+01 9.655800000000000693e+01 9.348460000000000036e+01
7.052247000000000376e+00 1.318018921759999884e+01 9.655339999999999634e+01 9.348919999999999675e+01
7.056630000000000180e+00 1.318124125279999959e+01 9.655039999999999623e+01 9.349219999999999686e+01
7.061012999999999984e+00 1.318232251120000065e+01 9.654569999999999652e+01 9.349670000000000414e+01
7.065396000000000676e+00 1.318337454639999962e+01 9.654279999999999973e+01 9.349979999999999336e+01
7.069778999999999591e+00 1.318442658159999858e+01 9.653810000000000002e+01 9.350430000000000064e+01
7.074162000000000283e+00 1.318547861679999933e+01 9.653520000000000323e+01 9.350740000000000407e+01
7.078545000000000087e+00 1.318653065200000007e+01 9.653050000000000352e+01 9.351189999999999714e+01
7.082928000000000779e+00 1.318758268719999904e+01 9.652760000000000673e+01 9.351500000000000057e+01
7.087310999999999694e+00 1.318863472239999979e+01 9.652290000000000703e+01 9.351949999999999363e+01
7.091694000000000386e+00 1.318968675759999876e+01 9.652009999999999934e+01 9.352249999999999375e+01
7.096077000000000190e+00 1.319070956959999918e+01 9.651539999999999964e+01 9.352700000000000102e+01
7.100460000000000882e+00 1.319176160479999815e+01 9.651250000000000284e+01 9.353000000000000114e+01
7.104842999999999797e+00 1.319278441679999858e+01 9.650790000000000646e+01 9.353449999999999420e+01
7.109226000000000489e+00 1.319383645199999933e+01 9.650499999999999545e+01 9.353749999999999432e+01
7.113609000000000293e+00 1.319488848720000007e+01 9.650039999999999907e+01 9.354200000000000159e+01
7.117992000000000097e+00 1.319591129920000050e+01 9.649750000000000227e+01 9.354500000000000171e+01
7.122374999999999901e+00 1.319693411119999915e+01 9.649290000000000589e+01 9.354940000000000566e+01
7.126757999999999704e+00 1.319813226239999793e+01 9.658400000000000318e+01 9.346250000000000568e+01
7.131141000000000396e+00 1.319903818159999886e+01 9.657620000000000005e+01 9.346269999999999811e+01
7.135523999999999312e+00 1.320009021679999961e+01 9.657210000000000605e+01 9.346490000000000009e+01
7.139907000000000004e+00 1.320108380559999972e+01 9.656690000000000396e+01 9.346829999999999927e+01
7.144289999999999807e+00 1.320213584079999869e+01 9.656350000000000477e+01 9.347129999999999939e+01
7.148672999999999611e+00 1.320315865279999912e+01 9.655899999999999750e+01 9.347530000000000427e+01
7.153055999999999415e+00 1.320418146479999955e+01 9.655570000000000164e+01 9.347839999999999350e+01
7.157439000000000107e+00 1.320520427679999997e+01 9.655140000000000100e+01 9.348260000000000502e+01
7.161821999999999910e+00 1.320622708879999863e+01 9.654819999999999425e+01 9.348569999999999425e+01
7.166204999999999714e+00 1.320722067759999874e+01 9.654389999999999361e+01 9.348990000000000578e+01
7.170587999999999518e+00 1.320824348959999917e+01 9.654080000000000439e+01 9.349299999999999500e+01
7.174971000000000210e+00 1.320926630159999959e+01 9.653660000000000707e+01 9.349720000000000653e+01
7.179354000000000013e+00 1.321028911360000002e+01 9.653340000000000032e+01 9.350020000000000664e+01
7.183736999999999817e+00 1.321128270239999836e+01 9.652920000000000300e+01 9.350440000000000396e+01
7.188119999999999621e+00 1.321230551439999878e+01 9.652609999999999957e+01 9.350749999999999318e+01
7.192503000000000313e+00 1.321329910320000067e+01 9.652190000000000225e+01 9.351170000000000471e+01
7.196885999999999228e+00 1.321429269199999901e+01 9.651879999999999882e+01 9.351470000000000482e+01
7.201268999999999920e+00 1.321528628079999912e+01 9.651460000000000150e+01 9.351890000000000214e+01
7.205651999999999724e+00 1.321630909279999955e+01 9.651149999999999807e+01 9.352190000000000225e+01
7.210035000000000416e+00 1.321730268159999966e+01 9.650740000000000407e+01 9.352609999999999957e+01
7.214417999999999331e+00 1.321829627039999977e+01 9.650430000000000064e+01 9.352909999999999968e+01
7.218801000000000023e+00 1.321928985919999811e+01 9.650010000000000332e+01 9.353329999999999700e+01
7.223183999999999827e+00 1.322028344799999999e+01 9.649699999999999989e+01 9.353629999999999711e+01
7.227567000000000519e+00 1.322127703679999833e+01 9.649290000000000589e+01 9.354049999999999443e+01
7.231949999999999434e+00 1.322227062560000022e+01 9.648980000000000246e+01 9.354340000000000543e+01
7.236333000000000126e+00 1.322341033039999836e+01 9.657890000000000441e+01 9.346479999999999677e+01
7.240715999999999930e+00 1.322431624959999930e+01 9.657290000000000418e+01 9.346330000000000382e+01
7.245098999999999734e+00 1.322530983839999941e+01 9.656759999999999877e+01 9.346659999999999968e+01
7.249481999999999537e+00 1.322627420399999920e+01 9.656390000000000384e+01 9.346859999999999502e+01
7.253865000000000229e+00 1.322726779279999931e+01 9.655929999999999325e+01 9.347270000000000323e+01
7.258248000000000033e+00 1.322823215839999911e+01 9.655620000000000402e+01 9.347530000000000427e+01
7.262630999999999837e+00 1.322922574719999922e+01 9.655180000000000007e+01 9.347950000000000159e+01
7.267013999999999641e+00 1.323019011279999901e+01 9.654890000000000327e+01 9.348220000000000596e+01
7.271397000000000332e+00 1.323118370160000090e+01 9.654449999999999932e+01 9.348650000000000659e+01
7.275779999999999248e+00 1.323214806719999892e+01 9.654170000000000584e+01 9.348919999999999675e+01
7.280162999999999940e+00 1.323311243279999871e+01 9.653730000000000189e+01 9.349339999999999407e+01
7.284545999999999744e+00 1.323410602160000060e+01 9.653459999999999752e+01 9.349620000000000175e+01
7.288929000000000435e+00 1.323507038720000040e+01 9.653019999999999357e+01 9.350039999999999907e+01
7.293311999999999351e+00 1.323603475280000019e+01 9.652750000000000341e+01 9.350310000000000343e+01
7.297695000000000043e+00 1.323699911839999821e+01 9.652309999999999945e+01 9.350730000000000075e+01
7.302077999999999847e+00 1.323796348399999800e+01 9.652039999999999509e+01 9.351009999999999422e+01
7.306461000000000539e+00 1.323892784959999958e+01 9.651609999999999445e+01 9.351420000000000243e+01
7.310843999999999454e+00 1.323989221519999937e+01 9.651340000000000430e+01 9.351699999999999591e+01
7.315227000000000146e+00 1.324085658079999916e+01 9.650910000000000366e+01 9.352110000000000412e+01
7.319609999999999950e+00 1.324182094639999896e+01 9.650629999999999598e+01 9.352389999999999759e+01
7.323992999999999753e+00 1.324275608879999844e+01 9.650209999999999866e+01 9.352800000000000580e+01
7.328375999999999557e+00 1.324372045439999823e+01 9.649930000000000518e+01 9.353069999999999595e+01
7.332759000000000249e+00 1.324465559679999949e+01 9.649509999999999366e+01 9.353480000000000416e+01
7.337142000000000053e+00 1.324561996239999928e+01 9.649230000000000018e+01 9.353759999999999764e+01
7.341524999999999856e+00 1.324658432800000085e+01 9.648810000000000286e+01 9.354160000000000252e+01
7.345907999999999660e+00 1.324766558639999836e+01 9.657450000000000045e+01 9.346750000000000114e+01
7.350291000000000352e+00 1.324851305919999866e+01 9.656759999999999877e+01 9.346729999999999450e+01
7.354674000000000156e+00 1.324947742479999846e+01 9.656380000000000052e+01 9.346930000000000405e+01
7.359056999999999960e+00 1.325038334399999940e+01 9.655910000000000082e+01 9.347230000000000416e+01
7.363439999999999763e+00 1.325134770959999919e+01 9.655589999999999407e+01 9.347509999999999764e+01
7.367823000000000455e+00 1.325228285200000045e+01 9.655169999999999675e+01 9.347870000000000346e+01
7.372205999999999371e+00 1.325321799439999992e+01 9.654869999999999663e+01 9.348160000000000025e+01
7.376589000000000063e+00 1.325415313679999940e+01 9.654470000000000596e+01 9.348539999999999850e+01
7.380971999999999866e+00 1.325508827919999888e+01 9.654170000000000584e+01 9.348820000000000618e+01
7.385355000000000558e+00 1.325602342159999836e+01 9.653780000000000427e+01 9.349200000000000443e+01
7.389737999999999474e+00 1.325695856399999961e+01 9.653480000000000416e+01 9.349490000000000123e+01
7.394121000000000166e+00 1.325789370639999909e+01 9.653090000000000259e+01 9.349869999999999948e+01
7.398503999999999969e+00 1.325882884879999857e+01 9.652800000000000580e+01 9.350149999999999295e+01
7.402887000000000661e+00 1.325973476799999951e+01 9.652410000000000423e+01 9.350530000000000541e+01
7.407269999999999577e+00 1.326066991039999898e+01 9.652119999999999322e+01 9.350820000000000221e+01
7.411653000000000269e+00 1.326160505279999846e+01 9.651739999999999498e+01 9.351200000000000045e+01
7.416036000000000072e+00 1.326251097199999940e+01 9.651449999999999818e+01 9.351479999999999393e+01
7.420418999999999876e+00 1.326344611440000065e+01 9.651059999999999661e+01 9.351860000000000639e+01
7.424801999999999680e+00 1.326435203359999981e+01 9.650780000000000314e+01 9.352129999999999654e+01
7.429185000000000372e+00 1.326525795280000075e+01 9.650390000000000157e+01 9.352509999999999479e+01
7.433568000000000175e+00 1.326619309520000023e+01 9.650109999999999388e+01 9.352790000000000248e+01
7.437950999999999979e+00 1.326709901439999939e+01 9.649720000000000653e+01 9.353170000000000073e+01
7.442333999999999783e+00 1.326800493360000033e+01 9.649429999999999552e+01 9.353440000000000509e+01
7.446717000000000475e+00 1.326891085279999949e+01 9.649049999999999727e+01 9.353820000000000334e+01
7.451099999999999390e+00 1.326984599519999897e+01 9.648770000000000380e+01 9.354099999999999682e+01
7.455483000000000082e+00 1.327089803039999971e+01 9.656980000000000075e+01 9.346970000000000312e+01
7.459865999999999886e+00 1.327171627999999970e+01 9.656459999999999866e+01 9.346859999999999502e+01
7.464249000000000578e+00 1.327262219919999886e+01 9.655970000000000653e+01 9.347159999999999513e+01
7.468631999999999493e+00 1.327349889519999948e+01 9.655639999999999645e+01 9.347339999999999804e+01
7.473015000000000185e+00 1.327443403759999896e+01 9.655209999999999582e+01 9.347709999999999297e+01
7.477397999999999989e+00 1.327531073359999958e+01 9.654930000000000234e+01 9.347950000000000159e+01
7.481781000000000681e+00 1.327621665279999874e+01 9.654510000000000502e+01 9.348340000000000316e+01
7.486163999999999596e+00 1.327712257199999968e+01 9.654250000000000398e+01 9.348590000000000089e+01
7.490547000000000288e+00 1.327802849119999884e+01 9.653839999999999577e+01 9.348969999999999914e+01
7.494930000000000092e+00 1.327890518719999946e+01 9.653579999999999472e+01 9.349230000000000018e+01
7.499313000000000784e+00 1.327981110640000040e+01 9.653180000000000405e+01 9.349609999999999843e+01
7.503695999999999700e+00 1.328068780239999924e+01 9.652930000000000632e+01 9.349869999999999948e+01
7.508079000000000391e+00 1.328159372160000018e+01 9.652530000000000143e+01 9.350249999999999773e+01
7.512462000000000195e+00 1.328247041759999902e+01 9.652270000000000039e+01 9.350509999999999877e+01
7.516844999999999999e+00 1.328334711359999964e+01 9.651879999999999882e+01 9.350889999999999702e+01
7.521227999999999803e+00 1.328425303279999881e+01 9.651619999999999777e+01 9.351149999999999807e+01
7.525611000000000494e+00 1.328512972879999943e+01 9.651229999999999620e+01 9.351519999999999300e+01
7.529994000000000298e+00 1.328600642480000005e+01 9.650979999999999848e+01 9.351779999999999404e+01
7.534377000000000102e+00 1.328688312079999889e+01 9.650579999999999359e+01 9.352150000000000318e+01
7.538759999999999906e+00 1.328775981679999951e+01 9.650329999999999586e+01 9.352410000000000423e+01
7.543143000000000598e+00 1.328863651279999836e+01 9.649939999999999429e+01 9.352790000000000248e+01
7.547525999999999513e+00 1.328951320880000075e+01 9.649679999999999325e+01 9.353040000000000020e+01
7.551909000000000205e+00 1.329038990479999960e+01 9.649290000000000589e+01 9.353409999999999513e+01
7.556292000000000009e+00 1.329126660079999844e+01 9.649039999999999395e+01 9.353669999999999618e+01
7.560675000000000701e+00 1.329214329679999906e+01 9.648650000000000659e+01 9.354040000000000532e+01
7.565057999999999616e+00 1.329316610879999949e+01 9.657299999999999329e+01 9.347429999999999950e+01
7.569441000000000308e+00 1.329395513519999916e+01 9.656669999999999732e+01 9.347390000000000043e+01
7.573824000000000112e+00 1.329483183119999801e+01 9.656310000000000571e+01 9.347570000000000334e+01
7.578207000000000804e+00 1.329567930399999831e+01 9.655870000000000175e+01 9.347839999999999350e+01
7.582589999999999719e+00 1.329655599999999893e+01 9.655570000000000164e+01 9.348099999999999454e+01
7.586973000000000411e+00 1.329740347279999924e+01 9.655190000000000339e+01 9.348420000000000130e+01
7.591356000000000215e+00 1.329828016879999986e+01 9.654909999999999570e+01 9.348690000000000566e+01
7.595739000000000019e+00 1.329912764159999838e+01 9.654529999999999745e+01 9.349030000000000484e+01
7.600121999999999822e+00 1.330000433760000078e+01 9.654259999999999309e+01 9.349299999999999500e+01
7.604505000000000514e+00 1.330085181039999931e+01 9.653900000000000148e+01 9.349639999999999418e+01
7.608888000000000318e+00 1.330169928319999961e+01 9.653629999999999711e+01 9.349909999999999854e+01
7.613271000000000122e+00 1.330254675599999992e+01 9.653260000000000218e+01 9.350249999999999773e+01
7.617653999999999925e+00 1.330339422880000022e+01 9.653000000000000114e+01 9.350520000000000209e+01
7.622037000000000617e+00 1.330424170159999875e+01 9.652639999999999532e+01 9.350860000000000127e+01
7.626419999999999533e+00 1.330511839759999937e+01 9.652370000000000516e+01 9.351120000000000232e+01
7.630803000000000225e+00 1.330593664719999936e+01 9.652009999999999934e+01 9.351470000000000482e+01
7.635186000000000028e+00 1.330681334319999998e+01 9.651749999999999829e+01 9.351730000000000587e+01
7.639569000000000720e+00 1.330763159279999819e+01 9.651390000000000668e+01 9.352070000000000505e+01
7.643951999999999636e+00 1.330847906559999849e+01 9.651120000000000232e+01 9.352330000000000609e+01
7.648335000000000328e+00 1.330932653839999880e+01 9.650769999999999982e+01 9.352670000000000528e+01
7.652718000000000131e+00 1.331017401119999910e+01 9.650499999999999545e+01 9.352930000000000632e+01
7.657101000000000823e+00 1.331099226079999909e+01 9.650149999999999295e+01 9.353270000000000550e+01
7.661483999999999739e+00 1.331183973359999939e+01 9.649880000000000280e+01 9.353530000000000655e+01
7.665867000000000431e+00 1.331268720639999970e+01 9.649530000000000030e+01 9.353870000000000573e+01
7.670250000000000234e+00 1.331350545599999968e+01 9.649269999999999925e+01 9.354130000000000678e+01
7.674632999999999150e+00 1.331446982159999948e+01 9.657200000000000273e+01 9.347969999999999402e+01
7.679015999999999842e+00 1.331520040159999851e+01 9.656699999999999307e+01 9.347889999999999588e+01
7.683398999999999646e+00 1.331604787439999882e+01 9.656239999999999668e+01 9.348139999999999361e+01
7.687782000000000338e+00 1.331686612400000058e+01 9.655920000000000414e+01 9.348319999999999652e+01
7.692164999999999253e+00 1.331771359679999911e+01 9.655530000000000257e+01 9.348650000000000659e+01
7.696547999999999945e+00 1.331853184639999910e+01 9.655270000000000152e+01 9.348879999999999768e+01
7.700930999999999749e+00 1.331937931919999940e+01 9.654890000000000327e+01 9.349219999999999686e+01
7.705314000000000441e+00 1.332019756879999939e+01 9.654640000000000555e+01 9.349460000000000548e+01
7.709696999999999356e+00 1.332101581839999938e+01 9.654269999999999641e+01 9.349800000000000466e+01
7.714080000000000048e+00 1.332183406799999936e+01 9.654030000000000200e+01 9.350039999999999907e+01
7.718462999999999852e+00 1.332265231759999935e+01 9.653669999999999618e+01 9.350379999999999825e+01
7.722845999999999655e+00 1.332347056719999934e+01 9.653430000000000177e+01 9.350629999999999598e+01
7.727228999999999459e+00 1.332428881679999932e+01 9.653060000000000684e+01 9.350969999999999516e+01
7.731612000000000151e+00 1.332510706639999931e+01 9.652830000000000155e+01 9.351210000000000377e+01
7.735994999999999955e+00 1.332592531599999930e+01 9.652469999999999573e+01 9.351550000000000296e+01
7.740377999999999759e+00 1.332674356559999929e+01 9.652230000000000132e+01 9.351789999999999736e+01
7.744760999999999562e+00 1.332756181519999927e+01 9.651869999999999550e+01 9.352129999999999654e+01
7.749144000000000254e+00 1.332835084159999894e+01 9.651630000000000109e+01 9.352370000000000516e+01
7.753526999999999170e+00 1.332916909120000071e+01 9.651279999999999859e+01 9.352710000000000434e+01
7.757909999999999862e+00 1.332998734079999892e+01 9.651040000000000418e+01 9.352949999999999875e+01
7.762292999999999665e+00 1.333077636719999859e+01 9.650679999999999836e+01 9.353289999999999793e+01
7.766676000000000357e+00 1.333159461680000035e+01 9.650449999999999307e+01 9.353530000000000655e+01
7.771058999999999273e+00 1.333238364320000002e+01 9.650090000000000146e+01 9.353860000000000241e+01
7.775441999999999965e+00 1.333320189279999823e+01 9.649850000000000705e+01 9.354099999999999682e+01
7.779824999999999768e+00 1.333399091919999968e+01 9.649500000000000455e+01 9.354430000000000689e+01
7.784208000000000460e+00 1.333489683839999884e+01 9.656789999999999452e+01 9.353180000000000405e+01
7.788590999999999376e+00 1.333562741839999966e+01 9.656239999999999668e+01 9.353230000000000643e+01
7.792974000000000068e+00 1.333644566799999964e+01 9.655889999999999418e+01 9.353400000000000603e+01
7.797356999999999871e+00 1.333723469439999931e+01 9.655490000000000350e+01 9.353650000000000375e+01
7.801740000000000563e+00 1.333802372080000076e+01 9.655209999999999582e+01 9.353879999999999484e+01
7.806122999999999479e+00 1.333881274720000043e+01 9.654859999999999332e+01 9.354179999999999495e+01
7.810506000000000171e+00 1.333963099679999864e+01 9.654590000000000316e+01 9.354430000000000689e+01
7.814888999999999974e+00 1.334042002319999831e+01 9.654259999999999309e+01 9.354739999999999611e+01
7.819271999999999778e+00 1.334120904959999976e+01 9.654000000000000625e+01 9.354989999999999384e+01
7.823654999999999582e+00 1.334199807599999943e+01 9.653669999999999618e+01 9.355289999999999395e+01
7.828038000000000274e+00 1.334278710239999910e+01 9.653409999999999513e+01 9.355540000000000589e+01
7.832421000000000078e+00 1.334357612879999877e+01 9.653079999999999927e+01 9.355849999999999511e+01
7.836803999999999881e+00 1.334436515519999844e+01 9.652830000000000155e+01 9.356100000000000705e+01
7.841186999999999685e+00 1.334512495839999957e+01 9.652509999999999479e+01 9.356409999999999627e+01
7.845570000000000377e+00 1.334591398479999924e+01 9.652249999999999375e+01 9.356659999999999400e+01
7.849952999999999292e+00 1.334670301119999891e+01 9.651930000000000121e+01 9.356969999999999743e+01
7.854335999999999984e+00 1.334749203760000036e+01 9.651680000000000348e+01 9.357210000000000605e+01
7.858718999999999788e+00 1.334825184079999794e+01 9.651359999999999673e+01 9.357519999999999527e+01
7.863102000000000480e+00 1.334904086719999938e+01 9.651109999999999900e+01 9.357760000000000389e+01
7.867484999999999395e+00 1.334980067039999874e+01 9.650790000000000646e+01 9.358069999999999311e+01
7.871868000000000087e+00 1.335058969680000018e+01 9.650539999999999452e+01 9.358310000000000173e+01
7.876250999999999891e+00 1.335134949999999776e+01 9.650220000000000198e+01 9.358620000000000516e+01
7.880634000000000583e+00 1.335213852639999921e+01 9.649970000000000425e+01 9.358859999999999957e+01
7.885016999999999499e+00 1.335289832959999856e+01 9.649649999999999750e+01 9.359159999999999968e+01
7.889400000000000190e+00 1.335368735600000001e+01 9.649399999999999977e+01 9.359399999999999409e+01
7.893782999999999994e+00 1.335453482879999854e+01 9.656610000000000582e+01 9.352750000000000341e+01
7.898165999999999798e+00 1.335523618560000081e+01 9.656159999999999854e+01 9.352660000000000196e+01
7.902548999999999602e+00 1.335599598879999839e+01 9.655729999999999791e+01 9.352880000000000393e+01
7.906932000000000293e+00 1.335675579199999952e+01 9.655440000000000111e+01 9.353050000000000352e+01
7.911315000000000097e+00 1.335751559519999887e+01 9.655070000000000618e+01 9.353340000000000032e+01
7.915697999999999901e+00 1.335827539840000000e+01 9.654829999999999757e+01 9.353549999999999898e+01
7.920080999999999705e+00 1.335903520159999935e+01 9.654479999999999507e+01 9.353860000000000241e+01
7.924464000000000397e+00 1.335979500480000048e+01 9.654240000000000066e+01 9.354089999999999350e+01
7.928846999999999312e+00 1.336055480799999806e+01 9.653910000000000480e+01 9.354389999999999361e+01
7.933230000000000004e+00 1.336131461119999919e+01 9.653679999999999950e+01 9.354619999999999891e+01
7.937612999999999808e+00 1.336207441439999855e+01 9.653340000000000032e+01 9.354919999999999902e+01
7.941996000000000500e+00 1.336283421759999968e+01 9.653109999999999502e+01 9.355150000000000432e+01
7.946378999999999415e+00 1.336359402079999903e+01 9.652779999999999916e+01 9.355459999999999354e+01
7.950762000000000107e+00 1.336432460079999807e+01 9.652559999999999718e+01 9.355689999999999884e+01
7.955144999999999911e+00 1.336508440399999920e+01 9.652219999999999800e+01 9.355989999999999895e+01
7.959528000000000603e+00 1.336584420720000033e+01 9.651999999999999602e+01 9.356220000000000425e+01
7.963910999999999518e+00 1.336657478719999936e+01 9.651670000000000016e+01 9.356520000000000437e+01
7.968294000000000210e+00 1.336733459039999872e+01 9.651449999999999818e+01 9.356749999999999545e+01
7.972677000000000014e+00 1.336806517039999953e+01 9.651120000000000232e+01 9.357040000000000646e+01
7.977060000000000706e+00 1.336882497360000066e+01 9.650900000000000034e+01 9.357269999999999754e+01
7.981442999999999621e+00 1.336955555359999970e+01 9.650570000000000448e+01 9.357569999999999766e+01
7.985826000000000313e+00 1.337031535679999905e+01 9.650350000000000250e+01 9.357800000000000296e+01
7.990209000000000117e+00 1.337104593679999809e+01 9.650020000000000664e+01 9.358089999999999975e+01
7.994591999999999921e+00 1.337177651679999890e+01 9.649800000000000466e+01 9.358320000000000505e+01
7.998974999999999724e+00 1.337253632000000003e+01 9.649469999999999459e+01 9.358610000000000184e+01
8.003358000000000416e+00 1.337364680159999963e+01 9.620069999999999766e+01 9.352009999999999934e+01
8.007740999999999332e+00 1.337426048879999918e+01 9.618080000000000496e+01 9.351970000000000027e+01
8.012124000000000024e+00 1.337502029200000031e+01 9.618460000000000321e+01 9.352119999999999322e+01
8.016507000000000716e+00 1.337569242559999871e+01 9.618089999999999407e+01 9.352330000000000609e+01
8.020889999999999631e+00 1.337645222879999807e+01 9.618640000000000612e+01 9.352549999999999386e+01
8.025273000000000323e+00 1.337715358559999856e+01 9.618439999999999657e+01 9.352819999999999823e+01
8.029656000000001015e+00 1.337791338879999969e+01 9.618980000000000530e+01 9.353050000000000352e+01
8.034038999999999930e+00 1.337861474559999841e+01 9.618840000000000146e+01 9.353319999999999368e+01
8.038422000000000622e+00 1.337937454879999954e+01 9.619350000000000023e+01 9.353560000000000230e+01
8.042804999999999538e+00 1.338007590559999826e+01 9.619259999999999877e+01 9.353830000000000666e+01
8.047188000000000230e+00 1.338080648559999908e+01 9.619740000000000180e+01 9.354070000000000107e+01
8.051570999999999145e+00 1.338150784239999957e+01 9.619670000000000698e+01 9.354340000000000543e+01
8.055953999999999837e+00 1.338226764559999893e+01 9.620140000000000668e+01 9.354569999999999652e+01
8.060337000000000529e+00 1.338296900239999943e+01 9.620090000000000430e+01 9.354850000000000421e+01
8.064720000000001221e+00 1.338369958239999846e+01 9.620539999999999736e+01 9.355079999999999529e+01
8.069103000000000137e+00 1.338440093920000074e+01 9.620499999999999829e+01 9.355360000000000298e+01
8.073486000000000828e+00 1.338513151919999977e+01 9.620940000000000225e+01 9.355589999999999407e+01
8.077868999999999744e+00 1.338583287599999849e+01 9.620910000000000650e+01 9.355870000000000175e+01
8.082252000000000436e+00 1.338656345599999931e+01 9.621339999999999293e+01 9.356090000000000373e+01
8.086634999999999351e+00 1.338726481279999980e+01 9.621309999999999718e+01 9.356369999999999720e+01
8.091018000000000043e+00 1.338796616959999852e+01 9.621729999999999450e+01 9.356600000000000250e+01
8.095401000000000735e+00 1.338866752639999902e+01 9.621720000000000539e+01 9.356870000000000687e+01
8.099783999999999651e+00 1.338939810639999983e+01 9.622129999999999939e+01 9.357099999999999795e+01
8.104167000000000343e+00 1.339009946320000033e+01 9.622119999999999607e+01 9.357370000000000232e+01
8.108550000000001035e+00 1.339080081999999905e+01 9.622520000000000095e+01 9.357599999999999341e+01
8.112932999999999950e+00 1.339156062320000018e+01 9.645879999999999654e+01 9.352320000000000277e+01
8.117316000000000642e+00 1.339217431039999973e+01 9.644769999999999754e+01 9.352240000000000464e+01
8.121698999999999558e+00 1.339293411359999908e+01 9.644360000000000355e+01 9.352439999999999998e+01
8.126082000000000249e+00 1.339360624719999926e+01 9.643949999999999534e+01 9.352589999999999293e+01
8.130464999999999165e+00 1.339433682719999830e+01 9.643670000000000186e+01 9.352859999999999729e+01
8.134847999999999857e+00 1.339500896080000025e+01 9.643359999999999843e+01 9.353050000000000352e+01
8.139231000000000549e+00 1.339573954079999929e+01 9.643089999999999407e+01 9.353329999999999700e+01
8.143614000000001241e+00 1.339644089759999979e+01 9.642810000000000059e+01 9.353539999999999566e+01
8.147997000000000156e+00 1.339714225440000028e+01 9.642539999999999623e+01 9.353820000000000334e+01
8.152380000000000848e+00 1.339784361119999900e+01 9.642279999999999518e+01 9.354030000000000200e+01
8.156762999999999764e+00 1.339854496799999950e+01 9.642000000000000171e+01 9.354309999999999548e+01
8.161146000000000456e+00 1.339924632479999822e+01 9.641759999999999309e+01 9.354519999999999413e+01
8.165528999999999371e+00 1.339994768159999872e+01 9.641469999999999629e+01 9.354789999999999850e+01
8.169912000000000063e+00 1.340061981519999890e+01 9.641230000000000189e+01 9.355010000000000048e+01
8.174295000000000755e+00 1.340132117199999939e+01 9.640949999999999420e+01 9.355280000000000484e+01
8.178677999999999670e+00 1.340202252879999811e+01 9.640720000000000312e+01 9.355500000000000682e+01
8.183061000000000362e+00 1.340269466239999829e+01 9.640420000000000300e+01 9.355769999999999698e+01
8.187444000000001054e+00 1.340339601919999879e+01 9.640200000000000102e+01 9.355979999999999563e+01
8.191826999999999970e+00 1.340409737599999929e+01 9.639910000000000423e+01 9.356250000000000000e+01
8.196210000000000662e+00 1.340476950959999947e+01 9.639679999999999893e+01 9.356459999999999866e+01
8.200592999999999577e+00 1.340547086639999996e+01 9.639390000000000214e+01 9.356730000000000302e+01
8.204976000000000269e+00 1.340614299999999837e+01 9.639170000000000016e+01 9.356950000000000500e+01
8.209358999999999185e+00 1.340684435680000064e+01 9.638880000000000337e+01 9.357219999999999516e+01
8.213741999999999877e+00 1.340751649039999904e+01 9.638660000000000139e+01 9.357429999999999382e+01
8.218125000000000568e+00 1.340818862399999922e+01 9.638360000000000127e+01 9.357689999999999486e+01
8.222507999999999484e+00 1.340891920400000004e+01 9.645730000000000359e+01 9.352580000000000382e+01
8.226891000000000176e+00 1.340950366799999927e+01 9.645130000000000337e+01 9.352549999999999386e+01
8.231273999999999091e+00 1.341020502479999976e+01 9.644840000000000657e+01 9.352689999999999770e+01
8.235656999999999783e+00 1.341084793519999963e+01 9.644459999999999411e+01 9.352880000000000393e+01
8.240039999999998699e+00 1.341154929199999835e+01 9.644230000000000302e+01 9.353090000000000259e+01
8.244422999999999391e+00 1.341222142559999853e+01 9.643909999999999627e+01 9.353319999999999368e+01
8.248806000000000083e+00 1.341289355919999871e+01 9.643689999999999429e+01 9.353539999999999566e+01
8.253189000000000775e+00 1.341356569280000066e+01 9.643389999999999418e+01 9.353789999999999338e+01
8.257571999999999690e+00 1.341423782639999907e+01 9.643179999999999552e+01 9.354000000000000625e+01
8.261955000000000382e+00 1.341490995999999924e+01 9.642879999999999541e+01 9.354250000000000398e+01
8.266337999999999298e+00 1.341558209359999942e+01 9.642669999999999675e+01 9.354470000000000596e+01
8.270720999999999989e+00 1.341625422719999960e+01 9.642379999999999995e+01 9.354720000000000368e+01
8.275103999999998905e+00 1.341692636079999978e+01 9.642170000000000130e+01 9.354940000000000566e+01
8.279486999999999597e+00 1.341759849439999996e+01 9.641889999999999361e+01 9.355190000000000339e+01
8.283870000000000289e+00 1.341824140479999983e+01 9.641670000000000584e+01 9.355400000000000205e+01
8.288252999999999204e+00 1.341891353840000001e+01 9.641389999999999816e+01 9.355649999999999977e+01
8.292635999999999896e+00 1.341958567200000019e+01 9.641179999999999950e+01 9.355870000000000175e+01
8.297019000000000588e+00 1.342022858239999827e+01 9.640900000000000603e+01 9.356119999999999948e+01
8.301401999999999504e+00 1.342090071600000023e+01 9.640689999999999316e+01 9.356329999999999814e+01
8.305785000000000196e+00 1.342157284960000041e+01 9.640409999999999968e+01 9.356579999999999586e+01
8.310167999999999111e+00 1.342221575999999850e+01 9.640200000000000102e+01 9.356789999999999452e+01
8.314550999999999803e+00 1.342288789359999868e+01 9.639919999999999334e+01 9.357040000000000646e+01
8.318934000000000495e+00 1.342353080399999854e+01 9.639709999999999468e+01 9.357250000000000512e+01
8.323316999999999410e+00 1.342417371440000018e+01 9.639430000000000121e+01 9.357500000000000284e+01
8.327700000000000102e+00 1.342484584800000036e+01 9.639220000000000255e+01 9.357710000000000150e+01
8.332083000000000794e+00 1.342551798160000054e+01 9.641440000000000055e+01 9.352790000000000248e+01
8.336465999999999710e+00 1.342610244559999799e+01 9.641089999999999804e+01 9.352700000000000102e+01
8.340849000000000402e+00 1.342677457919999817e+01 9.640720000000000312e+01 9.352880000000000393e+01
8.345231999999999317e+00 1.342741748959999981e+01 9.640470000000000539e+01 9.353010000000000446e+01
8.349615000000000009e+00 1.342808962319999999e+01 9.640149999999999864e+01 9.353260000000000218e+01
8.353997999999998925e+00 1.342873253359999985e+01 9.639939999999999998e+01 9.353430000000000177e+01
8.358380999999999617e+00 1.342937544399999794e+01 9.639639999999999986e+01 9.353690000000000282e+01
8.362764000000000308e+00 1.343004757759999812e+01 9.639440000000000452e+01 9.353879999999999484e+01
8.367147000000001000e+00 1.343069048799999976e+01 9.639140000000000441e+01 9.354130000000000678e+01
8.371529999999999916e+00 1.343133339839999962e+01 9.638949999999999818e+01 9.354319999999999879e+01
8.375913000000000608e+00 1.343197630879999949e+01 9.638649999999999807e+01 9.354579999999999984e+01
8.380295999999999523e+00 1.343261921919999935e+01 9.638460000000000605e+01 9.354770000000000607e+01
8.384679000000000215e+00 1.343326212959999921e+01 9.638169999999999504e+01 9.355020000000000380e+01
8.389061999999999131e+00 1.343390503999999908e+01 9.637980000000000302e+01 9.355219999999999914e+01
8.393444999999999823e+00 1.343454795040000072e+01 9.637690000000000623e+01 9.355469999999999686e+01
8.397828000000000515e+00 1.343519086079999880e+01 9.637500000000000000e+01 9.355660000000000309e+01
8.402210999999999430e+00 1.343580454799999835e+01 9.637210000000000321e+01 9.355910000000000082e+01
8.406594000000000122e+00 1.343644745839999999e+01 9.637019999999999698e+01 9.356109999999999616e+01
8.410977000000000814e+00 1.343709036879999985e+01 9.636730000000000018e+01 9.356350000000000477e+01
8.415359999999999729e+00 1.343773327919999971e+01 9.636549999999999727e+01 9.356550000000000011e+01
8.419743000000000421e+00 1.343834696639999926e+01 9.636260000000000048e+01 9.356789999999999452e+01
8.424125999999999337e+00 1.343898987679999912e+01 9.636079999999999757e+01 9.356990000000000407e+01
8.428509000000000029e+00 1.343963278720000076e+01 9.635790000000000077e+01 9.357229999999999848e+01
8.432891999999998944e+00 1.344024647440000031e+01 9.635609999999999786e+01 9.357429999999999382e+01
8.437274999999999636e+00 1.344088938479999840e+01 9.635320000000000107e+01 9.357670000000000243e+01
8.441658000000000328e+00 1.344150307199999794e+01 9.639149999999999352e+01 9.352840000000000487e+01
8.446041000000001020e+00 1.344208753599999895e+01 9.638720000000000709e+01 9.352800000000000580e+01
8.450423999999999936e+00 1.344273044640000059e+01 9.638450000000000273e+01 9.352920000000000300e+01
8.454807000000000627e+00 1.344334413360000013e+01 9.638129999999999598e+01 9.353090000000000259e+01
8.459189999999999543e+00 1.344398704399999822e+01 9.637900000000000489e+01 9.353279999999999461e+01
8.463573000000000235e+00 1.344460073119999777e+01 9.637609999999999388e+01 9.353489999999999327e+01
8.467955999999999150e+00 1.344524364159999941e+01 9.637409999999999854e+01 9.353690000000000282e+01
8.472338999999999842e+00 1.344585732879999895e+01 9.637130000000000507e+01 9.353919999999999391e+01
8.476722000000000534e+00 1.344647101599999850e+01 9.636929999999999552e+01 9.354120000000000346e+01
8.481104999999999450e+00 1.344708470319999805e+01 9.636660000000000537e+01 9.354349999999999454e+01
8.485488000000000142e+00 1.344772761359999969e+01 9.636459999999999582e+01 9.354540000000000077e+01
8.489871000000000834e+00 1.344834130079999923e+01 9.636190000000000566e+01 9.354770000000000607e+01
8.494253999999999749e+00 1.344895498799999878e+01 9.635999999999999943e+01 9.354970000000000141e+01
8.498637000000000441e+00 1.344956867519999832e+01 9.635729999999999507e+01 9.355200000000000671e+01
8.503019999999999357e+00 1.345018236239999965e+01 9.635540000000000305e+01 9.355400000000000205e+01
8.507403000000000048e+00 1.345079604959999919e+01 9.635269999999999868e+01 9.355629999999999313e+01
8.511785999999998964e+00 1.345140973680000052e+01 9.635080000000000666e+01 9.355819999999999936e+01
8.516168999999999656e+00 1.345202342400000006e+01 9.634810000000000230e+01 9.356050000000000466e+01
8.520552000000000348e+00 1.345263711119999961e+01 9.634629999999999939e+01 9.356250000000000000e+01
8.524935000000001040e+00 1.345325079839999916e+01 9.634390000000000498e+01 9.356470000000000198e+01
8.529317999999999955e+00 1.345386448559999870e+01 9.634220000000000539e+01 9.356669999999999732e+01
8.533701000000000647e+00 1.345447817279999825e+01 9.633969999999999345e+01 9.356900000000000261e+01
8.538083999999999563e+00 1.345509185999999779e+01 9.633809999999999718e+01 9.357089999999999463e+01
8.542467000000000255e+00 1.345567632399999880e+01 9.633559999999999945e+01 9.357309999999999661e+01
8.546849999999999170e+00 1.345629001119999835e+01 9.633389999999999986e+01 9.357510000000000616e+01
8.551232999999999862e+00 1.345687447519999935e+01 9.637409999999999854e+01 9.353109999999999502e+01
8.555616000000000554e+00 1.345742971600000004e+01 9.637090000000000600e+01 9.353029999999999688e+01
8.559998999999999469e+00 1.345804340319999959e+01 9.636740000000000350e+01 9.353189999999999316e+01
8.564382000000000161e+00 1.345865709039999913e+01 9.636509999999999820e+01 9.353310000000000457e+01
8.568765000000000853e+00 1.345927077759999868e+01 9.636209999999999809e+01 9.353530000000000655e+01
8.573147999999999769e+00 1.345985524159999969e+01 9.636020000000000607e+01 9.353690000000000282e+01
8.577531000000000461e+00 1.346046892879999923e+01 9.635729999999999507e+01 9.353929999999999723e+01
8.581913999999999376e+00 1.346105339280000024e+01 9.635550000000000637e+01 9.354099999999999682e+01
8.586297000000000068e+00 1.346166707999999979e+01 9.635269999999999868e+01 9.354330000000000211e+01
8.590679999999998984e+00 1.346225154400000079e+01 9.635089999999999577e+01 9.354510000000000502e+01
8.595062999999999676e+00 1.346286523120000034e+01 9.634820000000000562e+01 9.354739999999999611e+01
8.599446000000000367e+00 1.346344969519999957e+01 9.634650000000000603e+01 9.354919999999999902e+01
8.603829000000001059e+00 1.346406338239999911e+01 9.634399999999999409e+01 9.355150000000000432e+01
8.608211999999999975e+00 1.346464784639999834e+01 9.634250000000000114e+01 9.355329999999999302e+01
8.612595000000000667e+00 1.346523231039999935e+01 9.634000000000000341e+01 9.355559999999999832e+01
8.616977999999999582e+00 1.346584599759999890e+01 9.633839999999999293e+01 9.355729999999999791e+01
8.621361000000000274e+00 1.346643046159999813e+01 9.633589999999999520e+01 9.355960000000000321e+01
8.625743999999999190e+00 1.346701492559999913e+01 9.633440000000000225e+01 9.356140000000000612e+01
8.630126999999999882e+00 1.346759938960000014e+01 9.633180000000000121e+01 9.356369999999999720e+01
8.634510000000000574e+00 1.346818385359999937e+01 9.633029999999999404e+01 9.356550000000000011e+01
8.638893000000001265e+00 1.346876831759999860e+01 9.632779999999999632e+01 9.356770000000000209e+01
8.643276000000000181e+00 1.346938200479999992e+01 9.632620000000000005e+01 9.356950000000000500e+01
8.647659000000000873e+00 1.346993724559999883e+01 9.632370000000000232e+01 9.357170000000000698e+01
8.652041999999999788e+00 1.347055093279999838e+01 9.632210000000000605e+01 9.357349999999999568e+01
8.656425000000000480e+00 1.347110617359999907e+01 9.631959999999999411e+01 9.357569999999999766e+01
8.660807999999999396e+00 1.347166141439999976e+01 9.636440000000000339e+01 9.353570000000000562e+01
8.665191000000000088e+00 1.347218743199999835e+01 9.636039999999999850e+01 9.353530000000000655e+01
8.669574000000000780e+00 1.347277189599999936e+01 9.635790000000000077e+01 9.353640000000000043e+01
8.673956999999999695e+00 1.347335636000000036e+01 9.635479999999999734e+01 9.353789999999999338e+01
8.678340000000000387e+00 1.347394082399999959e+01 9.635280000000000200e+01 9.353969999999999629e+01
8.682723000000001079e+00 1.347452528799999882e+01 9.635009999999999764e+01 9.354160000000000252e+01
8.687105999999999995e+00 1.347510975199999983e+01 9.634839999999999804e+01 9.354340000000000543e+01
8.691489000000000686e+00 1.347566499280000052e+01 9.634600000000000364e+01 9.354550000000000409e+01
8.695871999999999602e+00 1.347624945679999797e+01 9.634430000000000405e+01 9.354730000000000700e+01
8.700255000000000294e+00 1.347683392079999898e+01 9.634189999999999543e+01 9.354940000000000566e+01
8.704637999999999209e+00 1.347741838479999998e+01 9.634029999999999916e+01 9.355119999999999436e+01
8.709020999999999901e+00 1.347797362559999890e+01 9.633799999999999386e+01 9.355329999999999302e+01
8.713404000000000593e+00 1.347855808959999990e+01 9.633629999999999427e+01 9.355519999999999925e+01
8.717787000000001285e+00 1.347911333040000059e+01 9.633400000000000318e+01 9.355719999999999459e+01
8.722170000000000201e+00 1.347969779439999805e+01 9.633230000000000359e+01 9.355910000000000082e+01
8.726553000000000893e+00 1.348025303519999873e+01 9.632999999999999829e+01 9.356109999999999616e+01
8.730935999999999808e+00 1.348083749919999974e+01 9.632840000000000202e+01 9.356300000000000239e+01
8.735319000000000500e+00 1.348139273999999865e+01 9.632599999999999341e+01 9.356499999999999773e+01
8.739701999999999416e+00 1.348197720399999966e+01 9.632439999999999714e+01 9.356680000000000064e+01
8.744085000000000107e+00 1.348253244479999857e+01 9.632200000000000273e+01 9.356889999999999930e+01
8.748468000000000799e+00 1.348308768559999926e+01 9.632040000000000646e+01 9.357070000000000221e+01
8.752850999999999715e+00 1.348367214960000027e+01 9.631799999999999784e+01 9.357280000000000086e+01
8.757234000000000407e+00 1.348422739039999918e+01 9.631640000000000157e+01 9.357450000000000045e+01
8.761617000000001099e+00 1.348478263119999987e+01 9.631399999999999295e+01 9.357659999999999911e+01
8.766000000000000014e+00 1.348533787199999878e+01 9.631369999999999720e+01 9.357840000000000202e+01
8.770382999999998930e+00 1.348583466640000061e+01 9.635469999999999402e+01 9.353940000000000055e+01
8.774765999999999622e+00 1.348636068399999921e+01 9.635160000000000480e+01 9.353870000000000573e+01
8.779149000000000314e+00 1.348691592479999812e+01 9.634860000000000468e+01 9.354009999999999536e+01
8.783531999999999229e+00 1.348747116560000059e+01 9.634659999999999513e+01 9.354130000000000678e+01
8.787914999999999921e+00 1.348805562959999982e+01 9.634399999999999409e+01 9.354330000000000211e+01
8.792297999999998837e+00 1.348861087039999873e+01 9.634239999999999782e+01 9.354479999999999507e+01
8.796681000000001305e+00 1.348916611119999942e+01 9.633990000000000009e+01 9.354689999999999372e+01
8.801064000000000220e+00 1.348972135200000011e+01 9.633839999999999293e+01 9.354850000000000421e+01
8.805446999999999136e+00 1.349027659279999902e+01 9.633599999999999852e+01 9.355060000000000286e+01
8.809829999999999828e+00 1.349083183359999971e+01 9.633450000000000557e+01 9.355219999999999914e+01
8.814213000000000520e+00 1.349138707439999862e+01 9.633209999999999695e+01 9.355429999999999779e+01
8.818595999999999435e+00 1.349194231519999931e+01 9.633060000000000400e+01 9.355599999999999739e+01
8.822979000000000127e+00 1.349249755599999823e+01 9.632819999999999538e+01 9.355809999999999604e+01
8.827361999999999043e+00 1.349305279680000069e+01 9.632670000000000243e+01 9.355970000000000653e+01
8.831744999999999735e+00 1.349360803759999961e+01 9.632439999999999714e+01 9.356180000000000518e+01
8.836128000000000426e+00 1.349413405519999820e+01 9.632290000000000418e+01 9.356350000000000477e+01
8.840510999999999342e+00 1.349468929600000067e+01 9.632049999999999557e+01 9.356560000000000343e+01
8.844893999999998258e+00 1.349524453679999958e+01 9.631900000000000261e+01 9.356719999999999970e+01
8.849277000000000726e+00 1.349577055439999818e+01 9.631669999999999732e+01 9.356929999999999836e+01
8.853659999999999641e+00 1.349632579520000064e+01 9.631520000000000437e+01 9.357089999999999463e+01
8.858043000000000333e+00 1.349685181279999924e+01 9.631279999999999575e+01 9.357299999999999329e+01
8.862425999999999249e+00 1.349740705359999815e+01 9.631149999999999523e+01 9.357460000000000377e+01
8.866808999999999941e+00 1.349793307119999852e+01 9.631050000000000466e+01 9.357670000000000243e+01
8.871192000000000633e+00 1.349848831199999921e+01 9.631040000000000134e+01 9.357829999999999870e+01
8.875574999999999548e+00 1.349901432959999958e+01 9.630939999999999657e+01 9.358029999999999404e+01
8.879957999999998464e+00 1.349951112399999964e+01 9.634879999999999711e+01 9.354389999999999361e+01
8.884341000000000932e+00 1.349997869519999938e+01 9.634510000000000218e+01 9.354340000000000543e+01
8.888723999999999847e+00 1.350053393600000007e+01 9.634290000000000020e+01 9.354449999999999932e+01
8.893106999999998763e+00 1.350105995360000044e+01 9.634019999999999584e+01 9.354590000000000316e+01
8.897489999999999455e+00 1.350161519439999935e+01 9.633839999999999293e+01 9.354749999999999943e+01
8.901873000000000147e+00 1.350214121199999795e+01 9.633610000000000184e+01 9.354919999999999902e+01
8.906256000000000839e+00 1.350269645280000042e+01 9.633450000000000557e+01 9.355089999999999861e+01
8.910638999999999754e+00 1.350322247039999901e+01 9.633220000000000027e+01 9.355280000000000484e+01
8.915021999999998670e+00 1.350377771119999792e+01 9.633060000000000400e+01 9.355450000000000443e+01
8.919405000000001138e+00 1.350430372879999830e+01 9.632840000000000202e+01 9.355629999999999313e+01
8.923788000000000054e+00 1.350482974640000045e+01 9.632680000000000575e+01 9.355800000000000693e+01
8.928170999999998969e+00 1.350535576399999904e+01 9.632460000000000377e+01 9.355989999999999895e+01
8.932553999999999661e+00 1.350588178159999941e+01 9.632309999999999661e+01 9.356159999999999854e+01
8.936937000000000353e+00 1.350640779919999979e+01 9.632089999999999463e+01 9.356350000000000477e+01
8.941320000000001045e+00 1.350693381680000016e+01 9.631929999999999836e+01 9.356520000000000437e+01
8.945702999999999960e+00 1.350745983439999875e+01 9.631709999999999638e+01 9.356709999999999638e+01
8.950085999999998876e+00 1.350798585199999913e+01 9.631560000000000343e+01 9.356879999999999598e+01
8.954469000000001344e+00 1.350851186959999950e+01 9.631340000000000146e+01 9.357059999999999889e+01
8.958852000000000260e+00 1.350903788719999810e+01 9.631180000000000518e+01 9.357229999999999848e+01
8.963234999999999175e+00 1.350956390480000024e+01 9.630960000000000321e+01 9.357420000000000471e+01
8.967617999999999867e+00 1.351006069919999852e+01 9.630920000000000414e+01 9.357580000000000098e+01
8.972001000000000559e+00 1.351058671679999890e+01 9.630830000000000268e+01 9.357769999999999300e+01
8.976383999999999475e+00 1.351111273439999927e+01 9.630809999999999604e+01 9.357930000000000348e+01
8.980767000000000166e+00 1.351163875199999964e+01 9.630719999999999459e+01 9.358119999999999550e+01
8.985149999999999082e+00 1.351213554639999792e+01 9.630689999999999884e+01 9.358280000000000598e+01
8.989533000000001550e+00 1.351260311759999944e+01 9.634449999999999648e+01 9.354770000000000607e+01
8.993916000000000466e+00 1.351309991199999949e+01 9.634170000000000300e+01 9.354699999999999704e+01
8.998298999999999381e+00 1.351362592959999986e+01 9.633880000000000621e+01 9.354829999999999757e+01
9.002682000000000073e+00 1.351412272399999992e+01 9.633689999999999998e+01 9.354930000000000234e+01
9.007065000000000765e+00 1.351464874160000029e+01 9.633450000000000557e+01 9.355110000000000525e+01
9.011447999999999681e+00 1.351517475919999889e+01 9.633289999999999509e+01 9.355249999999999488e+01
9.015831000000000373e+00 1.351570077679999926e+01 9.633060000000000400e+01 9.355440000000000111e+01
9.020213999999999288e+00 1.351619757119999932e+01 9.632909999999999684e+01 9.355589999999999407e+01
9.024596999999999980e+00 1.351672358879999969e+01 9.632680000000000575e+01 9.355780000000000030e+01
9.028980000000000672e+00 1.351722038319999974e+01 9.632540000000000191e+01 9.355929999999999325e+01
9.033362999999999587e+00 1.351774640080000012e+01 9.632319999999999993e+01 9.356119999999999948e+01
9.037745999999998503e+00 1.351824319519999840e+01 9.632179999999999609e+01 9.356279999999999575e+01
9.042129000000000971e+00 1.351873998959999845e+01 9.631950000000000500e+01 9.356470000000000198e+01
9.046511999999999887e+00 1.351926600719999882e+01 9.631810000000000116e+01 9.356619999999999493e+01
9.050895000000000579e+00 1.351976280159999888e+01 9.631589999999999918e+01 9.356810000000000116e+01
9.055277999999999494e+00 1.352025959599999894e+01 9.631449999999999534e+01 9.356959999999999411e+01
9.059661000000000186e+00 1.352075639040000077e+01 9.631229999999999336e+01 9.357150000000000034e+01
9.064044000000000878e+00 1.352128240799999936e+01 9.631080000000000041e+01 9.357299999999999329e+01
9.068426999999999794e+00 1.352177920239999942e+01 9.630989999999999895e+01 9.357489999999999952e+01
9.072809999999998709e+00 1.352227599679999948e+01 9.630970000000000653e+01 9.357640000000000668e+01
9.077193000000001177e+00 1.352277279119999953e+01 9.630880000000000507e+01 9.357829999999999870e+01
9.081576000000000093e+00 1.352326958559999959e+01 9.630859999999999843e+01 9.357980000000000587e+01
9.085958999999999008e+00 1.352376637999999964e+01 9.630769999999999698e+01 9.358159999999999457e+01
9.090341999999999700e+00 1.352426317439999792e+01 9.630759999999999366e+01 9.358310000000000173e+01
9.094725000000000392e+00 1.352475996879999975e+01 9.630660000000000309e+01 9.358499999999999375e+01
9.099108000000001084e+00 1.352522753999999949e+01 9.633920000000000528e+01 9.355150000000000432e+01
9.103491000000000000e+00 1.352566588799999892e+01 9.633580000000000609e+01 9.355119999999999436e+01
9.107873999999998915e+00 1.352619190559999929e+01 9.633369999999999322e+01 9.355209999999999582e+01
9.112257000000001383e+00 1.352668869999999934e+01 9.633119999999999550e+01 9.355329999999999302e+01
9.116640000000000299e+00 1.352718549439999940e+01 9.632949999999999591e+01 9.355480000000000018e+01
9.121022999999999215e+00 1.352768228879999945e+01 9.632729999999999393e+01 9.355639999999999645e+01
9.125405999999999906e+00 1.352817908319999951e+01 9.632569999999999766e+01 9.355790000000000362e+01
9.129789000000000598e+00 1.352867587759999957e+01 9.632359999999999900e+01 9.355960000000000321e+01
9.134171999999999514e+00 1.352917267199999962e+01 9.632210000000000605e+01 9.356119999999999948e+01
9.138555000000000206e+00 1.352966946639999968e+01 9.631999999999999318e+01 9.356289999999999907e+01
9.142937999999999121e+00 1.353013703759999942e+01 9.631850000000000023e+01 9.356440000000000623e+01
9.147321000000001590e+00 1.353063383199999947e+01 9.631640000000000157e+01 9.356619999999999493e+01
9.151704000000000505e+00 1.353113062639999953e+01 9.631499999999999773e+01 9.356770000000000209e+01
9.156086999999999421e+00 1.353159819759999927e+01 9.631289999999999907e+01 9.356940000000000168e+01
9.160470000000000113e+00 1.353209499199999932e+01 9.631140000000000612e+01 9.357099999999999795e+01
9.164853000000000804e+00 1.353256256319999906e+01 9.630949999999999989e+01 9.357269999999999754e+01
9.169235999999999720e+00 1.353305935759999912e+01 9.630920000000000414e+01 9.357420000000000471e+01
9.173619000000000412e+00 1.353352692879999886e+01 9.630840000000000600e+01 9.357599999999999341e+01
9.178001999999999327e+00 1.353402372319999891e+01 9.630809999999999604e+01 9.357750000000000057e+01
9.182385000000000019e+00 1.353449129439999865e+01 9.630729999999999791e+01 9.357920000000000016e+01
9.186768000000000711e+00 1.353498808879999871e+01 9.630710000000000548e+01 9.358069999999999311e+01
9.191150999999999627e+00 1.353545566000000022e+01 9.630629999999999313e+01 9.358240000000000691e+01
9.195533999999998542e+00 1.353595245439999850e+01 9.630599999999999739e+01 9.358389999999999986e+01
9.199917000000001011e+00 1.353642002560000002e+01 9.630519999999999925e+01 9.358559999999999945e+01
9.204299999999999926e+00 1.353688759679999976e+01 9.630500000000000682e+01 9.358710000000000662e+01
9.208683000000000618e+00 1.353732594479999918e+01 9.633299999999999841e+01 9.355519999999999925e+01
9.213065999999999534e+00 1.353776429279999860e+01 9.633029999999999404e+01 9.355440000000000111e+01
9.217449000000000225e+00 1.353826108719999866e+01 9.632760000000000389e+01 9.355559999999999832e+01
9.221832000000000917e+00 1.353872865840000017e+01 9.632580000000000098e+01 9.355639999999999645e+01
9.226214999999999833e+00 1.353922545279999845e+01 9.632349999999999568e+01 9.355809999999999604e+01
9.230597999999998748e+00 1.353969302399999997e+01 9.632200000000000273e+01 9.355929999999999325e+01
9.234981000000001217e+00 1.354016059519999970e+01 9.631980000000000075e+01 9.356109999999999616e+01
9.239364000000000132e+00 1.354062816639999944e+01 9.631839999999999691e+01 9.356239999999999668e+01
9.243747000000000824e+00 1.354112496079999772e+01 9.631619999999999493e+01 9.356419999999999959e+01
9.248129999999999740e+00 1.354159253199999924e+01 9.631489999999999441e+01 9.356550000000000011e+01
9.252513000000000432e+00 1.354206010319999898e+01 9.631279999999999575e+01 9.356730000000000302e+01
9.256896000000001123e+00 1.354252767440000049e+01 9.631149999999999523e+01 9.356860000000000355e+01
9.261279000000000039e+00 1.354299524559999846e+01 9.630929999999999325e+01 9.357040000000000646e+01
9.265661999999998955e+00 1.354346281679999997e+01 9.630800000000000693e+01 9.357179999999999609e+01
9.270045000000001423e+00 1.354393038799999971e+01 9.630649999999999977e+01 9.357349999999999568e+01
9.274428000000000338e+00 1.354439795919999945e+01 9.630639999999999645e+01 9.357489999999999952e+01
9.278810999999999254e+00 1.354483630720000065e+01 9.630549999999999500e+01 9.357659999999999911e+01
9.283193999999999946e+00 1.354530387839999861e+01 9.630530000000000257e+01 9.357800000000000296e+01
9.287577000000000638e+00 1.354577144959999835e+01 9.630440000000000111e+01 9.357970000000000255e+01
9.291960000000001330e+00 1.354623902079999986e+01 9.630429999999999779e+01 9.358110000000000639e+01
9.296343000000000245e+00 1.354670659199999960e+01 9.630339999999999634e+01 9.358280000000000598e+01
9.300725999999999161e+00 1.354714493999999902e+01 9.630320000000000391e+01 9.358419999999999561e+01
9.305109000000001629e+00 1.354761251119999876e+01 9.630230000000000246e+01 9.358589999999999520e+01
9.309492000000000544e+00 1.354808008239999850e+01 9.630219999999999914e+01 9.358719999999999573e+01
9.313874999999999460e+00 1.354851843039999792e+01 9.630129999999999768e+01 9.358889999999999532e+01
9.318258000000000152e+00 1.354895677839999912e+01 9.632899999999999352e+01 9.355849999999999511e+01
9.322640999999999067e+00 1.354936590319999823e+01 9.632580000000000098e+01 9.355809999999999604e+01
9.327023999999999759e+00 1.354983347439999974e+01 9.632380000000000564e+01 9.355889999999999418e+01
9.331407000000000451e+00 1.355030104559999948e+01 9.632139999999999702e+01 9.356000000000000227e+01
9.335789999999999367e+00 1.355076861679999922e+01 9.631969999999999743e+01 9.356130000000000280e+01
9.340172999999998282e+00 1.355120696480000042e+01 9.631770000000000209e+01 9.356279999999999575e+01
9.344556000000000751e+00 1.355167453599999838e+01 9.631619999999999493e+01 9.356419999999999959e+01
9.348938999999999666e+00 1.355214210719999990e+01 9.631419999999999959e+01 9.356570000000000675e+01
9.353322000000000358e+00 1.355260967839999964e+01 9.631270000000000664e+01 9.356719999999999970e+01
9.357704999999999274e+00 1.355304802639999906e+01 9.631080000000000041e+01 9.356870000000000687e+01
9.362087999999999965e+00 1.355351559759999880e+01 9.630929999999999325e+01 9.357009999999999650e+01
9.366471000000000657e+00 1.355395394560000000e+01 9.630740000000000123e+01 9.357170000000000698e+01
9.370853999999999573e+00 1.355439229359999942e+01 9.630610000000000070e+01 9.357309999999999661e+01
9.375236999999998488e+00 1.355485986479999916e+01 9.630530000000000257e+01 9.357470000000000709e+01
9.379620000000000957e+00 1.355529821279999858e+01 9.630500000000000682e+01 9.357609999999999673e+01
9.384002999999999872e+00 1.355573656079999800e+01 9.630429999999999779e+01 9.357769999999999300e+01
9.388385999999998788e+00 1.355620413199999952e+01 9.630400000000000205e+01 9.357909999999999684e+01
9.392768999999999480e+00 1.355664247999999894e+01 9.630320000000000391e+01 9.358060000000000400e+01
9.397152000000000172e+00 1.355708082800000014e+01 9.630289999999999395e+01 9.358199999999999363e+01
9.401535000000000863e+00 1.355751917599999956e+01 9.630219999999999914e+01 9.358360000000000412e+01
9.405917999999999779e+00 1.355795752399999898e+01 9.630190000000000339e+01 9.358499999999999375e+01
9.410300999999998695e+00 1.355842509520000050e+01 9.630119999999999436e+01 9.358650000000000091e+01
9.414684000000001163e+00 1.355886344319999992e+01 9.630089999999999861e+01 9.358790000000000475e+01
9.419067000000000078e+00 1.355930179119999934e+01 9.630010000000000048e+01 9.358950000000000102e+01
9.423449999999998994e+00 1.355974013919999877e+01 9.629980000000000473e+01 9.359080000000000155e+01
9.427832999999999686e+00 1.356014926399999965e+01 9.632420000000000471e+01 9.356189999999999429e+01
9.432216000000000378e+00 1.356055838879999875e+01 9.632160000000000366e+01 9.356130000000000280e+01
9.436598999999999293e+00 1.356099673679999817e+01 9.631900000000000261e+01 9.356229999999999336e+01
9.440981999999999985e+00 1.356143508479999937e+01 9.631730000000000302e+01 9.356310000000000571e+01
9.445364999999998901e+00 1.356190265599999911e+01 9.631510000000000105e+01 9.356459999999999866e+01
9.449748000000001369e+00 1.356234100399999853e+01 9.631369999999999720e+01 9.356570000000000675e+01
9.454131000000000284e+00 1.356277935199999973e+01 9.631159999999999854e+01 9.356730000000000302e+01
9.458513999999999200e+00 1.356321769999999916e+01 9.631029999999999802e+01 9.356850000000000023e+01
9.462896999999999892e+00 1.356365604799999858e+01 9.630830000000000268e+01 9.357009999999999650e+01
9.467280000000000584e+00 1.356409439599999800e+01 9.630700000000000216e+01 9.357139999999999702e+01
9.471662999999999499e+00 1.356453274400000097e+01 9.630500000000000682e+01 9.357299999999999329e+01
9.476046000000000191e+00 1.356497109200000040e+01 9.630440000000000111e+01 9.357420000000000471e+01
9.480428999999999107e+00 1.356538021679999773e+01 9.630349999999999966e+01 9.357580000000000098e+01
9.484811999999999799e+00 1.356581856479999892e+01 9.630329999999999302e+01 9.357710000000000150e+01
9.489195000000000491e+00 1.356625691280000012e+01 9.630249999999999488e+01 9.357869999999999777e+01
9.493577999999999406e+00 1.356669526079999955e+01 9.630230000000000246e+01 9.357989999999999498e+01
9.497960999999998322e+00 1.356710438559999865e+01 9.630150000000000432e+01 9.358150000000000546e+01
9.502344000000000790e+00 1.356754273359999985e+01 9.630129999999999768e+01 9.358270000000000266e+01
9.506726999999999705e+00 1.356798108159999927e+01 9.630039999999999623e+01 9.358429999999999893e+01
9.511110000000000397e+00 1.356839020639999838e+01 9.630029999999999291e+01 9.358559999999999945e+01
9.515492999999999313e+00 1.356882855439999958e+01 9.629940000000000566e+01 9.358710000000000662e+01
9.519876000000000005e+00 1.356923767919999868e+01 9.629930000000000234e+01 9.358839999999999293e+01
9.524259000000000697e+00 1.356967602719999810e+01 9.629840000000000089e+01 9.358990000000000009e+01
9.528641999999999612e+00 1.357008515199999898e+01 9.629819999999999425e+01 9.359120000000000061e+01
9.533024999999998528e+00 1.357052349999999841e+01 9.629739999999999611e+01 9.359269999999999357e+01
9.537408000000000996e+00 1.357090340160000075e+01 9.632009999999999650e+01 9.356539999999999679e+01
9.541790999999999912e+00 1.357128330319999954e+01 9.631699999999999307e+01 9.356520000000000437e+01
9.546174000000000603e+00 1.357172165119999896e+01 9.631499999999999773e+01 9.356589999999999918e+01
9.550556999999999519e+00 1.357213077599999984e+01 9.631270000000000664e+01 9.356690000000000396e+01
9.554940000000000211e+00 1.357256912399999926e+01 9.631119999999999948e+01 9.356810000000000116e+01
9.559323000000000903e+00 1.357300747199999869e+01 9.630920000000000414e+01 9.356940000000000168e+01
9.563705999999999818e+00 1.357341659679999957e+01 9.630780000000000030e+01 9.357070000000000221e+01
9.568088999999998734e+00 1.357385494479999899e+01 9.630599999999999739e+01 9.357210000000000605e+01
9.572472000000001202e+00 1.357426406959999987e+01 9.630459999999999354e+01 9.357340000000000657e+01
9.576855000000000118e+00 1.357470241759999929e+01 9.630329999999999302e+01 9.357479999999999620e+01
9.581237999999999033e+00 1.357511154240000018e+01 9.630299999999999727e+01 9.357609999999999673e+01
9.585620999999999725e+00 1.357552066719999928e+01 9.630230000000000246e+01 9.357760000000000389e+01
9.590004000000000417e+00 1.357595901519999870e+01 9.630200000000000671e+01 9.357880000000000109e+01
9.594387000000001109e+00 1.357636813999999958e+01 9.630129999999999768e+01 9.358029999999999404e+01
9.598770000000000024e+00 1.357677726479999869e+01 9.630100000000000193e+01 9.358150000000000546e+01
9.603152999999998940e+00 1.357718638959999957e+01 9.630029999999999291e+01 9.358299999999999841e+01
9.607536000000001408e+00 1.357759551439999868e+01 9.629999999999999716e+01 9.358419999999999561e+01
9.611919000000000324e+00 1.357800463919999956e+01 9.629930000000000234e+01 9.358570000000000277e+01
9.616301999999999239e+00 1.357841376399999866e+01 9.629900000000000659e+01 9.358689999999999998e+01
9.620684999999999931e+00 1.357882288879999955e+01 9.629829999999999757e+01 9.358839999999999293e+01
9.625068000000000623e+00 1.357923201359999865e+01 9.629800000000000182e+01 9.358960000000000434e+01
9.629450999999999539e+00 1.357964113839999953e+01 9.629730000000000700e+01 9.359109999999999729e+01
9.633834000000000231e+00 1.358005026319999864e+01 9.629699999999999704e+01 9.359229999999999450e+01
9.638216999999999146e+00 1.358045938799999952e+01 9.629630000000000223e+01 9.359369999999999834e+01
9.642600000000001614e+00 1.358086851279999863e+01 9.629600000000000648e+01 9.359499999999999886e+01
9.646983000000000530e+00 1.358124841439999919e+01 9.631579999999999586e+01 9.356999999999999318e+01
9.651365999999999445e+00 1.358162831599999798e+01 9.631319999999999482e+01 9.356929999999999836e+01
9.655749000000000137e+00 1.358203744079999886e+01 9.631080000000000041e+01 9.357019999999999982e+01
9.660132000000000829e+00 1.358244656559999974e+01 9.630910000000000082e+01 9.357089999999999463e+01
9.664514999999999745e+00 1.358285569040000063e+01 9.630710000000000548e+01 9.357219999999999516e+01
9.668898000000000437e+00 1.358326481519999795e+01 9.630570000000000164e+01 9.357319999999999993e+01
9.673280999999999352e+00 1.358367393999999884e+01 9.630379999999999541e+01 9.357470000000000709e+01
9.677664000000000044e+00 1.358408306479999972e+01 9.630249999999999488e+01 9.357580000000000098e+01
9.682047000000000736e+00 1.358449218960000060e+01 9.630089999999999861e+01 9.357729999999999393e+01
9.686429999999999652e+00 1.358490131439999793e+01 9.630070000000000618e+01 9.357840000000000202e+01
9.690812999999998567e+00 1.358528121600000027e+01 9.629989999999999384e+01 9.357989999999999498e+01
9.695196000000001035e+00 1.358569034079999938e+01 9.629970000000000141e+01 9.358100000000000307e+01
9.699578999999999951e+00 1.358609946559999848e+01 9.629879999999999995e+01 9.358249999999999602e+01
9.703962000000000643e+00 1.358647936719999905e+01 9.629869999999999663e+01 9.358360000000000412e+01
9.708344999999999558e+00 1.358688849199999815e+01 9.629779999999999518e+01 9.358509999999999707e+01
9.712728000000000250e+00 1.358729761679999903e+01 9.629770000000000607e+01 9.358620000000000516e+01
9.717111000000000942e+00 1.358767751839999960e+01 9.629689999999999372e+01 9.358769999999999811e+01
9.721493999999999858e+00 1.358808664319999870e+01 9.629670000000000130e+01 9.358880000000000621e+01
9.725876999999998773e+00 1.358846654479999927e+01 9.629590000000000316e+01 9.359029999999999916e+01
9.730260000000001241e+00 1.358887566960000015e+01 9.629569999999999652e+01 9.359139999999999304e+01
9.734643000000000157e+00 1.358925557119999894e+01 9.629489999999999839e+01 9.359290000000000020e+01
9.739025999999999073e+00 1.358966469599999982e+01 9.629470000000000596e+01 9.359399999999999409e+01
9.743408999999999764e+00 1.359004459759999861e+01 9.629389999999999361e+01 9.359539999999999793e+01
9.747792000000000456e+00 1.359045372239999949e+01 9.629370000000000118e+01 9.359659999999999513e+01
9.752175000000001148e+00 1.359083362399999828e+01 9.629290000000000305e+01 9.359799999999999898e+01
9.756558000000000064e+00 1.359118430239999853e+01 9.631329999999999814e+01 9.357189999999999941e+01
9.760940999999998979e+00 1.359153498079999878e+01 9.631029999999999802e+01 9.357150000000000034e+01
9.765324000000001448e+00 1.359194410559999966e+01 9.630840000000000600e+01 9.357219999999999516e+01
9.769707000000000363e+00 1.359232400720000022e+01 9.630629999999999313e+01 9.357299999999999329e+01
9.774089999999999279e+00 1.359273313199999933e+01 9.630480000000000018e+01 9.357410000000000139e+01
9.778472999999999971e+00 1.359314225679999844e+01 9.630299999999999727e+01 9.357529999999999859e+01
9.782856000000000662e+00 1.359352215840000078e+01 9.630159999999999343e+01 9.357649999999999579e+01
9.787238999999999578e+00 1.359393128319999811e+01 9.629989999999999384e+01 9.357779999999999632e+01
9.791622000000000270e+00 1.359431118480000045e+01 9.629919999999999902e+01 9.357890000000000441e+01
9.796004999999999185e+00 1.359469108639999924e+01 9.629850000000000421e+01 9.358029999999999404e+01
9.800388000000001654e+00 1.359510021120000012e+01 9.629810000000000514e+01 9.358140000000000214e+01
9.804771000000000569e+00 1.359548011279999891e+01 9.629749999999999943e+01 9.358280000000000598e+01
9.809153999999999485e+00 1.359586001439999947e+01 9.629720000000000368e+01 9.358389999999999986e+01
9.813537000000000177e+00 1.359623991599999826e+01 9.629649999999999466e+01 9.358530000000000371e+01
9.817920000000000869e+00 1.359664904079999914e+01 9.629619999999999891e+01 9.358639999999999759e+01
9.822302999999999784e+00 1.359702894239999793e+01 9.629550000000000409e+01 9.358780000000000143e+01
9.826686000000000476e+00 1.359740884400000027e+01 9.629519999999999413e+01 9.358889999999999532e+01
9.831068999999999392e+00 1.359778874559999906e+01 9.629449999999999932e+01 9.359019999999999584e+01
9.835452000000000083e+00 1.359816864719999963e+01 9.629420000000000357e+01 9.359139999999999304e+01
9.839835000000000775e+00 1.359854854880000019e+01 9.629359999999999786e+01 9.359269999999999357e+01
9.844217999999999691e+00 1.359892845039999898e+01 9.629330000000000211e+01 9.359380000000000166e+01
9.848601000000000383e+00 1.359930835199999954e+01 9.629259999999999309e+01 9.359520000000000550e+01
9.852984000000001075e+00 1.359968825359999833e+01 9.629229999999999734e+01 9.359619999999999607e+01
9.857366999999999990e+00 1.360006815520000067e+01 9.629160000000000252e+01 9.359739999999999327e+01
9.861750000000000682e+00 1.360044805679999946e+01 9.629139999999999588e+01 9.359839999999999804e+01
9.866132999999999598e+00 1.360079873519999971e+01 9.631069999999999709e+01 9.357609999999999673e+01
9.870515999999998513e+00 1.360112019039999964e+01 9.630819999999999936e+01 9.357540000000000191e+01
9.874899000000000981e+00 1.360152931520000053e+01 9.630589999999999407e+01 9.357640000000000668e+01
9.879281999999999897e+00 1.360190921679999931e+01 9.630440000000000111e+01 9.357689999999999486e+01
9.883664999999998813e+00 1.360228911839999810e+01 9.630249999999999488e+01 9.357829999999999870e+01
9.888047999999999504e+00 1.360266902000000044e+01 9.630119999999999436e+01 9.357909999999999684e+01
9.892431000000000196e+00 1.360304892159999923e+01 9.629940000000000566e+01 9.358050000000000068e+01
9.896814000000000888e+00 1.360342882319999980e+01 9.629819999999999425e+01 9.358150000000000546e+01
9.901196999999999804e+00 1.360380872479999859e+01 9.629720000000000368e+01 9.358289999999999509e+01
9.905579999999998719e+00 1.360418862639999915e+01 9.629689999999999372e+01 9.358389999999999986e+01
9.909963000000001188e+00 1.360453930479999940e+01 9.629619999999999891e+01 9.358530000000000371e+01
9.914346000000000103e+00 1.360491920639999996e+01 9.629600000000000648e+01 9.358629999999999427e+01
9.918728999999999019e+00 1.360529910799999875e+01 9.629519999999999413e+01 9.358769999999999811e+01
9.923111999999999711e+00 1.360567900959999932e+01 9.629500000000000171e+01 9.358880000000000621e+01
9.927495000000000402e+00 1.360602968799999957e+01 9.629430000000000689e+01 9.359010000000000673e+01
9.931877999999999318e+00 1.360640958959999836e+01 9.629410000000000025e+01 9.359120000000000061e+01
9.936261000000000010e+00 1.360678949119999892e+01 9.629330000000000211e+01 9.359250000000000114e+01
9.940643999999998925e+00 1.360714016959999917e+01 9.629309999999999548e+01 9.359350000000000591e+01
9.945027000000001394e+00 1.360752007119999973e+01 9.629240000000000066e+01 9.359470000000000312e+01
9.949410000000000309e+00 1.360787074959999821e+01 9.629219999999999402e+01 9.359560000000000457e+01
9.953792999999999225e+00 1.360825065120000055e+01 9.629139999999999588e+01 9.359680000000000177e+01
9.958175999999999917e+00 1.360860132959999902e+01 9.629120000000000346e+01 9.359780000000000655e+01
9.962559000000000609e+00 1.360898123119999958e+01 9.629049999999999443e+01 9.359900000000000375e+01
9.966941999999999524e+00 1.360933190959999806e+01 9.629030000000000200e+01 9.359990000000000521e+01
9.971325000000000216e+00 1.360971181120000040e+01 9.628959999999999297e+01 9.360110000000000241e+01
9.975707999999999132e+00 1.361003326639999855e+01 9.630629999999999313e+01 9.357949999999999591e+01
9.980090999999999823e+00 1.361035472159999848e+01 9.630349999999999966e+01 9.357920000000000016e+01
9.984474000000000515e+00 1.361073462320000083e+01 9.630169999999999675e+01 9.357980000000000587e+01
9.988856999999999431e+00 1.361111452479999961e+01 9.629970000000000141e+01 9.358060000000000400e+01
9.993239999999998346e+00 1.361149442639999840e+01 9.629829999999999757e+01 9.358159999999999457e+01
9.997623000000000815e+00 1.361184510480000043e+01 9.629659999999999798e+01 9.358270000000000266e+01
1.000200599999999973e+01 1.361222500639999922e+01 9.629529999999999745e+01 9.358379999999999654e+01
1.000638900000000042e+01 1.361257568479999946e+01 9.629470000000000596e+01 9.358490000000000464e+01
1.001077199999999934e+01 1.361295558639999825e+01 9.629430000000000689e+01 9.358599999999999852e+01
1.001515500000000003e+01 1.361330626480000028e+01 9.629370000000000118e+01 9.358719999999999573e+01
1.001953800000000072e+01 1.361365694320000053e+01 9.629330000000000211e+01 9.358830000000000382e+01
1.002392099999999964e+01 1.361403684479999932e+01 9.629269999999999641e+01 9.358950000000000102e+01
1.002830399999999855e+01 1.361438752319999956e+01 9.629240000000000066e+01 9.359059999999999491e+01
1.003268700000000102e+01 1.361473820159999981e+01 9.629170000000000584e+01 9.359170000000000300e+01
1.003706999999999994e+01 1.361508887999999828e+01 9.629139999999999588e+01 9.359269999999999357e+01
1.004145299999999885e+01 1.361546878160000063e+01 9.629080000000000439e+01 9.359380000000000166e+01
1.004583599999999954e+01 1.361581945999999910e+01 9.629049999999999443e+01 9.359470000000000312e+01
1.005021900000000024e+01 1.361617013839999935e+01 9.628990000000000293e+01 9.359579999999999700e+01
1.005460200000000093e+01 1.361652081679999959e+01 9.628959999999999297e+01 9.359680000000000177e+01
1.005898499999999984e+01 1.361687149519999984e+01 9.628889999999999816e+01 9.359789999999999566e+01
1.006336799999999876e+01 1.361722217360000009e+01 9.628860000000000241e+01 9.359879999999999711e+01
1.006775100000000123e+01 1.361757285199999856e+01 9.628799999999999670e+01 9.359999999999999432e+01
1.007213400000000014e+01 1.361792353039999881e+01 9.628770000000000095e+01 9.360089999999999577e+01
1.007651699999999906e+01 1.361827420879999906e+01 9.628709999999999525e+01 9.360200000000000387e+01
1.008089999999999975e+01 1.361862488719999931e+01 9.628679999999999950e+01 9.360299999999999443e+01
1.008528300000000044e+01 1.361894634239999924e+01 9.630230000000000246e+01 9.358320000000000505e+01
1.008966599999999936e+01 1.361926779759999917e+01 9.630010000000000048e+01 9.358259999999999934e+01
1.009404900000000005e+01 1.361964769919999974e+01 9.629789999999999850e+01 9.358339999999999748e+01
1.009843199999999896e+01 1.361999837759999821e+01 9.629640000000000555e+01 9.358389999999999986e+01
1.010281500000000143e+01 1.362034905599999846e+01 9.629460000000000264e+01 9.358509999999999707e+01
1.010719800000000035e+01 1.362069973439999870e+01 9.629340000000000543e+01 9.358589999999999520e+01
1.011158099999999926e+01 1.362105041280000073e+01 9.629259999999999309e+01 9.358710000000000662e+01
1.011596399999999996e+01 1.362140109119999920e+01 9.629229999999999734e+01 9.358799999999999386e+01
1.012034700000000065e+01 1.362175176959999945e+01 9.629160000000000252e+01 9.358920000000000528e+01
1.012472999999999956e+01 1.362210244799999970e+01 9.629130000000000678e+01 9.359000000000000341e+01
1.012911300000000026e+01 1.362245312639999995e+01 9.629059999999999775e+01 9.359120000000000061e+01
1.013349599999999917e+01 1.362280380480000019e+01 9.629040000000000532e+01 9.359199999999999875e+01
1.013787899999999986e+01 1.362315448319999867e+01 9.628969999999999629e+01 9.359310000000000684e+01
1.014226200000000055e+01 1.362350516159999891e+01 9.628940000000000055e+01 9.359399999999999409e+01
1.014664499999999947e+01 1.362382661679999885e+01 9.628870000000000573e+01 9.359510000000000218e+01
1.015102800000000016e+01 1.362417729519999909e+01 9.628849999999999909e+01 9.359600000000000364e+01
1.015541100000000085e+01 1.362452797359999934e+01 9.628780000000000427e+01 9.359709999999999752e+01
1.015979399999999977e+01 1.362487865199999959e+01 9.628759999999999764e+01 9.359799999999999898e+01
1.016417700000000046e+01 1.362520010719999952e+01 9.628690000000000282e+01 9.359910000000000707e+01
1.016855999999999938e+01 1.362555078559999977e+01 9.628669999999999618e+01 9.359999999999999432e+01
1.017294300000000007e+01 1.362587224079999970e+01 9.628600000000000136e+01 9.360110000000000241e+01
1.017732600000000076e+01 1.362622291919999995e+01 9.628579999999999472e+01 9.360190000000000055e+01
1.018170899999999968e+01 1.362657359760000020e+01 9.628509999999999991e+01 9.360309999999999775e+01
1.018609199999999859e+01 1.362689505279999835e+01 9.628489999999999327e+01 9.360389999999999588e+01
1.019047500000000106e+01 1.362724573120000038e+01 9.628419999999999845e+01 9.360509999999999309e+01
1.019485799999999998e+01 1.362753796319999999e+01 9.629949999999999477e+01 9.358729999999999905e+01
1.019924100000000067e+01 1.362785941839999992e+01 9.629680000000000462e+01 9.358689999999999998e+01
1.020362399999999958e+01 1.362821009680000017e+01 9.629510000000000502e+01 9.358729999999999905e+01
1.020800700000000028e+01 1.362853155199999833e+01 9.629319999999999879e+01 9.358790000000000475e+01
1.021239000000000097e+01 1.362888223040000035e+01 9.629189999999999827e+01 9.358870000000000289e+01
1.021677299999999988e+01 1.362923290880000060e+01 9.629080000000000439e+01 9.358960000000000434e+01
1.022115599999999880e+01 1.362958358719999907e+01 9.629040000000000532e+01 9.359050000000000580e+01
1.022553900000000127e+01 1.362990504239999900e+01 9.628979999999999961e+01 9.359139999999999304e+01
1.022992200000000018e+01 1.363025572079999925e+01 9.628940000000000055e+01 9.359229999999999450e+01
1.023430499999999910e+01 1.363057717599999918e+01 9.628879999999999484e+01 9.359329999999999927e+01
1.023868799999999979e+01 1.363092785439999943e+01 9.628849999999999909e+01 9.359420000000000073e+01
1.024307100000000048e+01 1.363124930959999936e+01 9.628789999999999338e+01 9.359520000000000550e+01
1.024745400000000117e+01 1.363159998799999961e+01 9.628759999999999764e+01 9.359610000000000696e+01
1.025183700000000009e+01 1.363192144319999954e+01 9.628700000000000614e+01 9.359720000000000084e+01
1.025621999999999900e+01 1.363224289839999948e+01 9.628669999999999618e+01 9.359810000000000230e+01
1.026060300000000147e+01 1.363259357679999972e+01 9.628600000000000136e+01 9.359910000000000707e+01
1.026498600000000039e+01 1.363291503199999788e+01 9.628579999999999472e+01 9.359999999999999432e+01
1.026936899999999930e+01 1.363323648719999959e+01 9.628509999999999991e+01 9.360099999999999909e+01
1.027375200000000000e+01 1.363358716559999806e+01 9.628489999999999327e+01 9.360190000000000055e+01
1.027813500000000069e+01 1.363390862079999977e+01 9.628419999999999845e+01 9.360290000000000532e+01
1.028251799999999960e+01 1.363423007599999970e+01 9.628400000000000603e+01 9.360380000000000678e+01
1.028690100000000029e+01 1.363455153119999963e+01 9.628340000000000032e+01 9.360479999999999734e+01
1.029128399999999921e+01 1.363487298639999956e+01 9.628310000000000457e+01 9.360569999999999879e+01
1.029566700000000168e+01 1.363522366479999803e+01 9.628249999999999886e+01 9.360680000000000689e+01
1.030005000000000059e+01 1.363554511999999974e+01 9.628220000000000312e+01 9.360760000000000502e+01
1.030443299999999951e+01 1.363580812879999904e+01 9.629579999999999984e+01 9.359029999999999916e+01
1.030881600000000020e+01 1.363612958399999897e+01 9.629380000000000450e+01 9.358960000000000434e+01
1.031319900000000089e+01 1.363645103920000068e+01 9.629170000000000584e+01 9.359019999999999584e+01
1.031758199999999981e+01 1.363677249439999883e+01 9.629030000000000200e+01 9.359059999999999491e+01
1.032196500000000050e+01 1.363712317279999908e+01 9.628900000000000148e+01 9.359159999999999968e+01
1.032634799999999942e+01 1.363744462799999901e+01 9.628870000000000573e+01 9.359220000000000539e+01
1.033073100000000011e+01 1.363779530639999926e+01 9.628789999999999338e+01 9.359319999999999595e+01
1.033511400000000080e+01 1.363811676159999919e+01 9.628770000000000095e+01 9.359399999999999409e+01
1.033949699999999972e+01 1.363843821679999913e+01 9.628700000000000614e+01 9.359499999999999886e+01
1.034387999999999863e+01 1.363875967199999906e+01 9.628679999999999950e+01 9.359579999999999700e+01
1.034826300000000110e+01 1.363908112719999899e+01 9.628600000000000136e+01 9.359690000000000509e+01
1.035264600000000002e+01 1.363940258239999892e+01 9.628579999999999472e+01 9.359759999999999991e+01
1.035702900000000071e+01 1.363972403760000063e+01 9.628520000000000323e+01 9.359869999999999379e+01
1.036141199999999962e+01 1.364004549279999878e+01 9.628489999999999327e+01 9.359950000000000614e+01
1.036579500000000031e+01 1.364036694799999871e+01 9.628430000000000177e+01 9.360049999999999670e+01
1.037017800000000101e+01 1.364068840320000042e+01 9.628409999999999513e+01 9.360129999999999484e+01
1.037456099999999992e+01 1.364100985840000035e+01 9.628340000000000032e+01 9.360240000000000293e+01
1.037894399999999884e+01 1.364133131359999851e+01 9.628319999999999368e+01 9.360320000000000107e+01
1.038332700000000131e+01 1.364162354559999990e+01 9.628249999999999886e+01 9.360420000000000584e+01
1.038771000000000022e+01 1.364194500079999806e+01 9.628230000000000643e+01 9.360500000000000398e+01
1.039209299999999914e+01 1.364226645599999976e+01 9.628159999999999741e+01 9.360609999999999786e+01
1.039647599999999983e+01 1.364258791119999970e+01 9.628140000000000498e+01 9.360689999999999600e+01
1.040085900000000052e+01 1.364288014319999931e+01 9.628079999999999927e+01 9.360790000000000077e+01
1.040524200000000121e+01 1.364320159839999924e+01 9.628060000000000684e+01 9.360869999999999891e+01
1.040962500000000013e+01 1.364352305359999917e+01 9.627989999999999782e+01 9.360980000000000700e+01
1.041400799999999904e+01 1.364378606240000025e+01 9.629300000000000637e+01 9.359260000000000446e+01
1.041839099999999974e+01 1.364407829439999809e+01 9.629049999999999443e+01 9.359220000000000539e+01
1.042277400000000043e+01 1.364439974959999979e+01 9.628900000000000148e+01 9.359250000000000114e+01
1.042715699999999934e+01 1.364472120479999973e+01 9.628719999999999857e+01 9.359310000000000684e+01
1.043154000000000003e+01 1.364504265999999788e+01 9.628679999999999950e+01 9.359380000000000166e+01
1.043592299999999895e+01 1.364536411519999959e+01 9.628610000000000468e+01 9.359459999999999980e+01
1.044030600000000142e+01 1.364568557039999952e+01 9.628570000000000562e+01 9.359539999999999793e+01
1.044468900000000033e+01 1.364600702559999945e+01 9.628509999999999991e+01 9.359629999999999939e+01
1.044907199999999925e+01 1.364632848079999938e+01 9.628480000000000416e+01 9.359709999999999752e+01
1.045345499999999994e+01 1.364662071279999900e+01 9.628419999999999845e+01 9.359810000000000230e+01
1.045783800000000063e+01 1.364694216799999893e+01 9.628390000000000271e+01 9.359890000000000043e+01
1.046222099999999955e+01 1.364723440000000032e+01 9.628329999999999700e+01 9.359990000000000521e+01
1.046660400000000024e+01 1.364755585520000025e+01 9.628300000000000125e+01 9.360070000000000334e+01
1.047098699999999916e+01 1.364787731039999841e+01 9.628239999999999554e+01 9.360160000000000480e+01
1.047536999999999985e+01 1.364816954239999980e+01 9.628209999999999980e+01 9.360250000000000625e+01
1.047975300000000054e+01 1.364849099759999973e+01 9.628159999999999741e+01 9.360339999999999350e+01
1.048413599999999946e+01 1.364878322959999934e+01 9.628130000000000166e+01 9.360420000000000584e+01
1.048851899999999837e+01 1.364907546159999896e+01 9.628069999999999595e+01 9.360519999999999641e+01
1.049290200000000084e+01 1.364939691679999889e+01 9.628040000000000020e+01 9.360599999999999454e+01
1.049728499999999976e+01 1.364968914879999851e+01 9.627979999999999450e+01 9.360699999999999932e+01
1.050166800000000045e+01 1.365001060399999844e+01 9.627960000000000207e+01 9.360779999999999745e+01
1.050605099999999936e+01 1.365030283599999983e+01 9.627899999999999636e+01 9.360869999999999891e+01
1.051043400000000005e+01 1.365059506799999944e+01 9.627870000000000061e+01 9.360960000000000036e+01
1.051481700000000075e+01 1.365091652319999938e+01 9.627809999999999491e+01 9.361050000000000182e+01
1.051919999999999966e+01 1.365120875519999899e+01 9.627790000000000248e+01 9.361129999999999995e+01
1.052358299999999858e+01 1.365147176399999829e+01 9.629040000000000532e+01 9.359629999999999939e+01
1.052796600000000105e+01 1.365176399599999968e+01 9.628830000000000666e+01 9.359560000000000457e+01
1.053234899999999996e+01 1.365208545119999961e+01 9.628650000000000375e+01 9.359619999999999607e+01
1.053673199999999888e+01 1.365237768319999923e+01 9.628539999999999566e+01 9.359650000000000603e+01
1.054111499999999957e+01 1.365269913839999916e+01 9.628459999999999752e+01 9.359739999999999327e+01
1.054549800000000026e+01 1.365299137039999877e+01 9.628430000000000177e+01 9.359799999999999898e+01
1.054988100000000095e+01 1.365331282560000048e+01 9.628360000000000696e+01 9.359900000000000375e+01
1.055426399999999987e+01 1.365360505760000009e+01 9.628340000000000032e+01 9.359969999999999857e+01
1.055864699999999878e+01 1.365389728959999793e+01 9.628270000000000550e+01 9.360070000000000334e+01
1.056303000000000125e+01 1.365421874479999964e+01 9.628249999999999886e+01 9.360139999999999816e+01
1.056741300000000017e+01 1.365451097679999926e+01 9.628180000000000405e+01 9.360240000000000293e+01
1.057179599999999908e+01 1.365480320879999887e+01 9.628159999999999741e+01 9.360309999999999775e+01
1.057617899999999977e+01 1.365509544079999849e+01 9.628090000000000259e+01 9.360410000000000252e+01
1.058056200000000047e+01 1.365538767279999988e+01 9.628069999999999595e+01 9.360479999999999734e+01
1.058494499999999938e+01 1.365567990479999949e+01 9.628010000000000446e+01 9.360580000000000211e+01
1.058932800000000007e+01 1.365600135999999942e+01 9.627989999999999782e+01 9.360649999999999693e+01
1.059371099999999899e+01 1.365629359199999904e+01 9.627930000000000632e+01 9.360750000000000171e+01
1.059809400000000146e+01 1.365658582400000043e+01 9.627899999999999636e+01 9.360819999999999652e+01
1.060247700000000037e+01 1.365687805600000004e+01 9.627840000000000487e+01 9.360920000000000130e+01
1.060685999999999929e+01 1.365717028799999788e+01 9.627819999999999823e+01 9.360989999999999611e+01
1.061124299999999998e+01 1.365746251999999927e+01 9.627760000000000673e+01 9.361090000000000089e+01
1.061562600000000067e+01 1.365775475199999889e+01 9.627740000000000009e+01 9.361159999999999570e+01
1.062000899999999959e+01 1.365804698400000028e+01 9.627679999999999438e+01 9.361260000000000048e+01
1.062439200000000028e+01 1.365830999279999958e+01 9.627649999999999864e+01 9.361329999999999529e+01
1.062877499999999920e+01 1.365860222479999919e+01 9.627589999999999293e+01 9.361430000000000007e+01
1.063315799999999989e+01 1.365886523359999849e+01 9.628759999999999764e+01 9.359869999999999379e+01
1.063754100000000058e+01 1.365912824239999956e+01 9.628530000000000655e+01 9.359829999999999472e+01
1.064192399999999950e+01 1.365944969759999950e+01 9.628379999999999939e+01 9.359860000000000468e+01
1.064630699999999841e+01 1.365974192959999911e+01 9.628279999999999461e+01 9.359910000000000707e+01
1.065069000000000088e+01 1.366003416160000050e+01 9.628239999999999554e+01 9.359980000000000189e+01
1.065507299999999979e+01 1.366032639359999834e+01 9.628170000000000073e+01 9.360060000000000002e+01
1.065945600000000049e+01 1.366061862559999973e+01 9.628140000000000498e+01 9.360129999999999484e+01
1.066383899999999940e+01 1.366091085759999935e+01 9.628079999999999927e+01 9.360219999999999629e+01
1.066822200000000009e+01 1.366120308959999896e+01 9.628050000000000352e+01 9.360290000000000532e+01
1.067260500000000079e+01 1.366149532160000035e+01 9.627989999999999782e+01 9.360380000000000678e+01
1.067698799999999970e+01 1.366178755359999997e+01 9.627960000000000207e+01 9.360460000000000491e+01
1.068137099999999862e+01 1.366207978559999958e+01 9.627899999999999636e+01 9.360540000000000305e+01
1.068575400000000108e+01 1.366237201759999920e+01 9.627880000000000393e+01 9.360620000000000118e+01
1.069013700000000000e+01 1.366263502640000027e+01 9.627819999999999823e+01 9.360710000000000264e+01
1.069451999999999892e+01 1.366292725839999811e+01 9.627790000000000248e+01 9.360790000000000077e+01
1.069890299999999961e+01 1.366321949039999950e+01 9.627740000000000009e+01 9.360869999999999891e+01
1.070328600000000030e+01 1.366348249920000058e+01 9.627710000000000434e+01 9.360949999999999704e+01
1.070766900000000099e+01 1.366377473119999841e+01 9.627660000000000196e+01 9.361039999999999850e+01
1.071205199999999991e+01 1.366406696319999980e+01 9.627630000000000621e+01 9.361119999999999663e+01
1.071643499999999882e+01 1.366432997199999910e+01 9.627570000000000050e+01 9.361199999999999477e+01
1.072081800000000129e+01 1.366462220399999872e+01 9.627549999999999386e+01 9.361279999999999291e+01
1.072520100000000021e+01 1.366491443599999833e+01 9.627490000000000236e+01 9.361369999999999436e+01
1.072958399999999912e+01 1.366517744479999941e+01 9.627469999999999573e+01 9.361450000000000671e+01
1.073396699999999981e+01 1.366546967679999902e+01 9.627410000000000423e+01 9.361530000000000484e+01
1.073835000000000051e+01 1.366573268560000010e+01 9.627379999999999427e+01 9.361610000000000298e+01
1.074273300000000120e+01 1.366599569439999939e+01 9.628409999999999513e+01 9.360120000000000573e+01
1.074711600000000011e+01 1.366625870319999869e+01 9.628230000000000643e+01 9.360060000000000002e+01
1.075149899999999903e+01 1.366655093519999831e+01 9.628090000000000259e+01 9.360110000000000241e+01
1.075588200000000150e+01 1.366684316719999970e+01 9.628040000000000020e+01 9.360139999999999816e+01
1.076026500000000041e+01 1.366710617599999900e+01 9.627970000000000539e+01 9.360219999999999629e+01
1.076464799999999933e+01 1.366739840799999861e+01 9.627939999999999543e+01 9.360280000000000200e+01
1.076903100000000002e+01 1.366769064000000000e+01 9.627870000000000061e+01 9.360370000000000346e+01
1.077341400000000071e+01 1.366795364879999930e+01 9.627840000000000487e+01 9.360429999999999495e+01
1.077779699999999963e+01 1.366824588079999891e+01 9.627779999999999916e+01 9.360519999999999641e+01
1.078218000000000032e+01 1.366850888959999821e+01 9.627760000000000673e+01 9.360590000000000543e+01
1.078656299999999924e+01 1.366880112159999960e+01 9.627689999999999770e+01 9.360680000000000689e+01
1.079094600000000170e+01 1.366906413040000068e+01 9.627670000000000528e+01 9.360750000000000171e+01
1.079532900000000062e+01 1.366935636239999852e+01 9.627609999999999957e+01 9.360840000000000316e+01
1.079971199999999953e+01 1.366961937119999959e+01 9.627589999999999293e+01 9.360909999999999798e+01
1.080409500000000023e+01 1.366991160319999921e+01 9.627530000000000143e+01 9.360999999999999943e+01
1.080847800000000092e+01 1.367017461200000028e+01 9.627509999999999479e+01 9.361060000000000514e+01
1.081286099999999983e+01 1.367043762079999958e+01 9.627450000000000330e+01 9.361159999999999570e+01
1.081724400000000053e+01 1.367072985279999919e+01 9.627429999999999666e+01 9.361220000000000141e+01
1.082162699999999944e+01 1.367099286159999849e+01 9.627370000000000516e+01 9.361310000000000286e+01
1.082601000000000013e+01 1.367125587039999957e+01 9.627349999999999852e+01 9.361379999999999768e+01
1.083039300000000082e+01 1.367151887919999886e+01 9.627290000000000703e+01 9.361469999999999914e+01
1.083477599999999974e+01 1.367181111120000025e+01 9.627270000000000039e+01 9.361539999999999395e+01
1.083915899999999866e+01 1.367207411999999955e+01 9.627209999999999468e+01 9.361629999999999541e+01
1.084354200000000112e+01 1.367233712880000063e+01 9.627190000000000225e+01 9.361700000000000443e+01
1.084792500000000004e+01 1.367260013759999993e+01 9.627129999999999654e+01 9.361790000000000589e+01
1.085230800000000073e+01 1.367286314639999922e+01 9.628100000000000591e+01 9.360420000000000584e+01
1.085669099999999965e+01 1.367309693199999998e+01 9.627909999999999968e+01 9.360380000000000678e+01
1.086107400000000034e+01 1.367338916399999960e+01 9.627760000000000673e+01 9.360399999999999920e+01
1.086545700000000103e+01 1.367365217279999889e+01 9.627679999999999438e+01 9.360450000000000159e+01
1.086983999999999995e+01 1.367394440479999851e+01 9.627630000000000621e+01 9.360509999999999309e+01
1.087422299999999886e+01 1.367420741359999781e+01 9.627570000000000050e+01 9.360580000000000211e+01
1.087860600000000133e+01 1.367447042239999888e+01 9.627530000000000143e+01 9.360649999999999693e+01
1.088298900000000025e+01 1.367473343119999996e+01 9.627479999999999905e+01 9.360729999999999507e+01
1.088737199999999916e+01 1.367502566319999957e+01 9.627439999999999998e+01 9.360800000000000409e+01
1.089175499999999985e+01 1.367528867199999887e+01 9.627389999999999759e+01 9.360880000000000223e+01
1.089613800000000055e+01 1.367555168079999994e+01 9.627360000000000184e+01 9.360949999999999704e+01
1.090052100000000124e+01 1.367581468959999924e+01 9.627309999999999945e+01 9.361029999999999518e+01
1.090490400000000015e+01 1.367607769839999854e+01 9.627280000000000371e+01 9.361100000000000421e+01
1.090928699999999907e+01 1.367634070719999961e+01 9.627230000000000132e+01 9.361190000000000566e+01
1.091367000000000154e+01 1.367660371599999891e+01 9.627200000000000557e+01 9.361260000000000048e+01
1.091805300000000045e+01 1.367686672479999821e+01 9.627150000000000318e+01 9.361339999999999861e+01
1.092243599999999937e+01 1.367712973359999928e+01 9.627119999999999322e+01 9.361409999999999343e+01
1.092681900000000006e+01 1.367739274239999858e+01 9.627070000000000505e+01 9.361490000000000578e+01
1.093120200000000075e+01 1.367765575119999966e+01 9.627039999999999509e+01 9.361560000000000059e+01
1.093558499999999967e+01 1.367791876000000073e+01 9.626990000000000691e+01 9.361639999999999873e+01
1.093996800000000036e+01 1.367818176880000003e+01 9.626959999999999695e+01 9.361719999999999686e+01
1.094435099999999927e+01 1.367844477759999933e+01 9.626919999999999789e+01 9.361799999999999500e+01
1.094873400000000174e+01 1.367870778640000040e+01 9.626890000000000214e+01 9.361870000000000402e+01
1.095311700000000066e+01 1.367897079519999970e+01 9.626839999999999975e+01 9.361950000000000216e+01
1.095749999999999957e+01 1.367923380399999900e+01 9.626810000000000400e+01 9.362019999999999698e+01
1.096188300000000027e+01 1.367946758959999976e+01 9.627909999999999968e+01 9.360649999999999693e+01
1.096626599999999918e+01 1.367970137519999874e+01 9.627729999999999677e+01 9.360590000000000543e+01
1.097064899999999987e+01 1.367996438399999803e+01 9.627630000000000621e+01 9.360630000000000450e+01
1.097503200000000056e+01 1.368022739279999911e+01 9.627580000000000382e+01 9.360660000000000025e+01
1.097941499999999948e+01 1.368051962480000050e+01 9.627509999999999479e+01 9.360739999999999839e+01
1.098379799999999840e+01 1.368078263359999980e+01 9.627479999999999905e+01 9.360790000000000077e+01
1.098818100000000086e+01 1.368104564239999910e+01 9.627419999999999334e+01 9.360869999999999891e+01
1.099256399999999978e+01 1.368130865120000017e+01 9.627389999999999759e+01 9.360930000000000462e+01
1.099694699999999870e+01 1.368157165999999947e+01 9.627330000000000609e+01 9.361010000000000275e+01
1.100132999999999939e+01 1.368180544560000023e+01 9.627309999999999945e+01 9.361069999999999425e+01
1.100571300000000008e+01 1.368206845439999952e+01 9.627249999999999375e+01 9.361159999999999570e+01
1.101009600000000077e+01 1.368233146319999882e+01 9.627230000000000132e+01 9.361220000000000141e+01
1.101447899999999969e+01 1.368259447199999990e+01 9.627169999999999561e+01 9.361310000000000286e+01
1.101886199999999860e+01 1.368285748079999919e+01 9.627150000000000318e+01 9.361369999999999436e+01
1.102324500000000107e+01 1.368309126639999995e+01 9.627089999999999748e+01 9.361459999999999582e+01
1.102762799999999999e+01 1.368335427519999925e+01 9.627070000000000505e+01 9.361520000000000152e+01
1.103201099999999890e+01 1.368361728400000032e+01 9.627020000000000266e+01 9.361599999999999966e+01
1.103639399999999959e+01 1.368385106959999931e+01 9.626990000000000691e+01 9.361669999999999447e+01
1.104077700000000029e+01 1.368411407840000038e+01 9.626940000000000452e+01 9.361750000000000682e+01
1.104516000000000098e+01 1.368437708719999968e+01 9.626909999999999457e+01 9.361809999999999832e+01
1.104954299999999989e+01 1.368461087279999866e+01 9.626860000000000639e+01 9.361899999999999977e+01
1.105392599999999881e+01 1.368487388159999796e+01 9.626839999999999975e+01 9.361960000000000548e+01
1.105830900000000128e+01 1.368510766719999872e+01 9.626789999999999736e+01 9.362050000000000693e+01
1.106269200000000019e+01 1.368537067599999979e+01 9.626760000000000161e+01 9.362109999999999843e+01
1.106707499999999911e+01 1.368560446159999877e+01 9.626709999999999923e+01 9.362189999999999657e+01
1.107145799999999980e+01 1.368583824719999953e+01 9.627540000000000475e+01 9.360909999999999798e+01
1.107584100000000049e+01 1.368607203279999851e+01 9.627410000000000423e+01 9.360869999999999891e+01
1.108022399999999941e+01 1.368633504159999781e+01 9.627339999999999520e+01 9.360890000000000555e+01
1.108460700000000010e+01 1.368659805039999888e+01 9.627270000000000039e+01 9.360930000000000462e+01
1.108898999999999901e+01 1.368686105919999996e+01 9.627219999999999800e+01 9.360989999999999611e+01
1.109337300000000148e+01 1.368712406799999926e+01 9.627169999999999561e+01 9.361060000000000514e+01
1.109775600000000040e+01 1.368735785359999824e+01 9.627129999999999654e+01 9.361119999999999663e+01
1.110213899999999931e+01 1.368762086239999931e+01 9.627079999999999416e+01 9.361190000000000566e+01
1.110652200000000001e+01 1.368788387119999861e+01 9.627049999999999841e+01 9.361260000000000048e+01
1.111090500000000070e+01 1.368811765679999937e+01 9.626999999999999602e+01 9.361329999999999529e+01
1.111528799999999961e+01 1.368838066559999866e+01 9.626970000000000027e+01 9.361400000000000432e+01
1.111967100000000030e+01 1.368861445119999942e+01 9.626919999999999789e+01 9.361469999999999914e+01
1.112405399999999922e+01 1.368887745999999872e+01 9.626890000000000214e+01 9.361539999999999395e+01
1.112843699999999991e+01 1.368911124559999948e+01 9.626839999999999975e+01 9.361620000000000630e+01
1.113282000000000060e+01 1.368937425440000055e+01 9.626810000000000400e+01 9.361679999999999779e+01
1.113720299999999952e+01 1.368960803999999953e+01 9.626760000000000161e+01 9.361759999999999593e+01
1.114158599999999844e+01 1.368984182559999851e+01 9.626730000000000587e+01 9.361830000000000496e+01
1.114596900000000090e+01 1.369010483439999959e+01 9.626690000000000680e+01 9.361899999999999977e+01
1.115035199999999982e+01 1.369033861999999857e+01 9.626659999999999684e+01 9.361969999999999459e+01
1.115473500000000051e+01 1.369057240559999933e+01 9.626609999999999445e+01 9.362040000000000362e+01
1.115911799999999943e+01 1.369083541440000040e+01 9.626579999999999870e+01 9.362109999999999843e+01
1.116350100000000012e+01 1.369106919999999938e+01 9.626539999999999964e+01 9.362189999999999657e+01
1.116788400000000081e+01 1.369130298559999837e+01 9.626510000000000389e+01 9.362250000000000227e+01
1.117226699999999973e+01 1.369153677119999912e+01 9.626460000000000150e+01 9.362330000000000041e+01
1.117664999999999864e+01 1.369179978000000020e+01 9.626430000000000575e+01 9.362390000000000612e+01
1.118103300000000111e+01 1.369203356559999918e+01 9.627299999999999613e+01 9.361190000000000566e+01
1.118541600000000003e+01 1.369223812799999962e+01 9.627219999999999800e+01 9.361140000000000327e+01
1.118979899999999894e+01 1.369250113679999892e+01 9.627129999999999654e+01 9.361169999999999902e+01
1.119418199999999963e+01 1.369273492239999968e+01 9.627079999999999416e+01 9.361199999999999477e+01
1.119856500000000032e+01 1.369299793119999897e+01 9.627009999999999934e+01 9.361270000000000380e+01
1.120294800000000102e+01 1.369323171679999973e+01 9.626980000000000359e+01 9.361320000000000618e+01
1.120733099999999993e+01 1.369349472560000081e+01 9.626919999999999789e+01 9.361390000000000100e+01
1.121171399999999885e+01 1.369372851119999801e+01 9.626900000000000546e+01 9.361450000000000671e+01
1.121609700000000132e+01 1.369396229679999877e+01 9.626839999999999975e+01 9.361530000000000484e+01
1.122048000000000023e+01 1.369422530559999984e+01 9.626810000000000400e+01 9.361579999999999302e+01
1.122486299999999915e+01 1.369445909119999882e+01 9.626760000000000161e+01 9.361660000000000537e+01
1.122924599999999984e+01 1.369469287679999958e+01 9.626739999999999498e+01 9.361719999999999686e+01
1.123362900000000053e+01 1.369492666239999856e+01 9.626680000000000348e+01 9.361799999999999500e+01
1.123801199999999945e+01 1.369516044799999932e+01 9.626659999999999684e+01 9.361860000000000070e+01
1.124239500000000014e+01 1.369542345679999862e+01 9.626609999999999445e+01 9.361939999999999884e+01
1.124677799999999905e+01 1.369565724239999938e+01 9.626579999999999870e+01 9.361990000000000123e+01
1.125116100000000152e+01 1.369589102800000013e+01 9.626529999999999632e+01 9.362069999999999936e+01
1.125554400000000044e+01 1.369612481359999911e+01 9.626510000000000389e+01 9.362130000000000507e+01
1.125992699999999935e+01 1.369635859919999987e+01 9.626460000000000150e+01 9.362210000000000321e+01
1.126431000000000004e+01 1.369659238480000063e+01 9.626439999999999486e+01 9.362269999999999470e+01
1.126869300000000074e+01 1.369682617039999784e+01 9.626380000000000337e+01 9.362350000000000705e+01
1.127307599999999965e+01 1.369705995599999859e+01 9.626359999999999673e+01 9.362399999999999523e+01
1.127745900000000034e+01 1.369729374159999935e+01 9.626309999999999434e+01 9.362479999999999336e+01
1.128184199999999926e+01 1.369752752720000011e+01 9.626290000000000191e+01 9.362539999999999907e+01
1.128622499999999995e+01 1.369776131279999909e+01 9.626239999999999952e+01 9.362619999999999720e+01
1.129060800000000064e+01 1.369796587519999953e+01 9.627150000000000318e+01 9.361430000000000007e+01
1.129499099999999956e+01 1.369819966079999851e+01 9.627030000000000598e+01 9.361400000000000432e+01
1.129937399999999847e+01 1.369843344639999927e+01 9.626970000000000027e+01 9.361419999999999675e+01
1.130375700000000094e+01 1.369866723200000003e+01 9.626890000000000214e+01 9.361459999999999582e+01
1.130813999999999986e+01 1.369893024079999932e+01 9.626850000000000307e+01 9.361509999999999820e+01
1.131252300000000055e+01 1.369916402640000008e+01 9.626800000000000068e+01 9.361570000000000391e+01
1.131690599999999947e+01 1.369939781199999906e+01 9.626760000000000161e+01 9.361629999999999541e+01
1.132128900000000016e+01 1.369963159759999982e+01 9.626709999999999923e+01 9.361690000000000111e+01
1.132567200000000085e+01 1.369986538320000058e+01 9.626680000000000348e+01 9.361759999999999593e+01
1.133005499999999977e+01 1.370009916879999778e+01 9.626630000000000109e+01 9.361820000000000164e+01
1.133443799999999868e+01 1.370033295439999854e+01 9.626609999999999445e+01 9.361889999999999645e+01
1.133882100000000115e+01 1.370056673999999930e+01 9.626560000000000628e+01 9.361960000000000548e+01
1.134320400000000006e+01 1.370080052560000006e+01 9.626529999999999632e+01 9.362019999999999698e+01
1.134758700000000076e+01 1.370103431119999904e+01 9.626479999999999393e+01 9.362090000000000600e+01
1.135196999999999967e+01 1.370126809679999980e+01 9.626460000000000150e+01 9.362149999999999750e+01
1.135635300000000036e+01 1.370147265919999846e+01 9.626409999999999911e+01 9.362220000000000653e+01
1.136073600000000106e+01 1.370170644479999922e+01 9.626380000000000337e+01 9.362279999999999802e+01
1.136511899999999997e+01 1.370194023039999998e+01 9.626340000000000430e+01 9.362350000000000705e+01
1.136950199999999889e+01 1.370217401600000073e+01 9.626309999999999434e+01 9.362420000000000186e+01
1.137388500000000136e+01 1.370240780159999971e+01 9.626260000000000616e+01 9.362479999999999336e+01
1.137826800000000027e+01 1.370261236400000016e+01 9.626239999999999952e+01 9.362550000000000239e+01
1.138265099999999919e+01 1.370284614959999914e+01 9.626189999999999714e+01 9.362619999999999720e+01
1.138703399999999988e+01 1.370307993519999989e+01 9.626170000000000471e+01 9.362680000000000291e+01
1.139141700000000057e+01 1.370328449759999856e+01 9.626120000000000232e+01 9.362749999999999773e+01
1.139580000000000126e+01 1.370351828319999932e+01 9.626090000000000657e+01 9.362810000000000343e+01
1.140018300000000018e+01 1.370372284559999976e+01 9.626949999999999363e+01 9.361709999999999354e+01
1.140456599999999909e+01 1.370395663119999874e+01 9.626850000000000307e+01 9.361660000000000537e+01
1.140894900000000156e+01 1.370419041679999950e+01 9.626770000000000493e+01 9.361690000000000111e+01
1.141333200000000048e+01 1.370442420240000025e+01 9.626720000000000255e+01 9.361709999999999354e+01
1.141771499999999939e+01 1.370465798799999924e+01 9.626659999999999684e+01 9.361780000000000257e+01
1.142209800000000008e+01 1.370486255039999968e+01 9.626630000000000109e+01 9.361820000000000164e+01
1.142648100000000078e+01 1.370509633599999866e+01 9.626569999999999538e+01 9.361889999999999645e+01
1.143086399999999969e+01 1.370533012159999942e+01 9.626539999999999964e+01 9.361939999999999884e+01
1.143524700000000038e+01 1.370556390720000017e+01 9.626489999999999725e+01 9.362019999999999698e+01
1.143962999999999930e+01 1.370579769279999915e+01 9.626470000000000482e+01 9.362069999999999936e+01
1.144401300000000177e+01 1.370600225519999960e+01 9.626409999999999911e+01 9.362139999999999418e+01
1.144839600000000068e+01 1.370623604080000035e+01 9.626390000000000668e+01 9.362199999999999989e+01
1.145277899999999960e+01 1.370646982639999933e+01 9.626340000000000430e+01 9.362269999999999470e+01
1.145716200000000029e+01 1.370667438879999978e+01 9.626309999999999434e+01 9.362330000000000041e+01
1.146154500000000098e+01 1.370690817440000053e+01 9.626260000000000616e+01 9.362399999999999523e+01
1.146592799999999990e+01 1.370711273679999920e+01 9.626239999999999952e+01 9.362449999999999761e+01
1.147031100000000059e+01 1.370734652239999996e+01 9.626189999999999714e+01 9.362529999999999575e+01
1.147469399999999951e+01 1.370758030799999894e+01 9.626170000000000471e+01 9.362579999999999814e+01
1.147907700000000020e+01 1.370778487039999938e+01 9.626109999999999900e+01 9.362659999999999627e+01
1.148346000000000089e+01 1.370801865599999836e+01 9.626090000000000657e+01 9.362709999999999866e+01
1.148784299999999980e+01 1.370822321839999880e+01 9.626040000000000418e+01 9.362779999999999347e+01
1.149222599999999872e+01 1.370845700399999956e+01 9.626019999999999754e+01 9.362839999999999918e+01
1.149660900000000119e+01 1.370866156640000000e+01 9.625969999999999516e+01 9.362909999999999400e+01
1.150099200000000010e+01 1.370889535200000076e+01 9.625950000000000273e+01 9.362959999999999638e+01
1.150537500000000080e+01 1.370909991439999942e+01 9.625900000000000034e+01 9.363039999999999452e+01
1.150975799999999971e+01 1.370930447679999808e+01 9.626619999999999777e+01 9.362030000000000030e+01
1.151414099999999863e+01 1.370950903920000030e+01 9.626510000000000389e+01 9.361990000000000123e+01
1.151852400000000110e+01 1.370974282479999928e+01 9.626449999999999818e+01 9.362009999999999366e+01
1.152290700000000001e+01 1.370997661039999826e+01 9.626380000000000337e+01 9.362050000000000693e+01
1.152728999999999893e+01 1.371021039599999902e+01 9.626340000000000430e+01 9.362099999999999511e+01
1.153167299999999962e+01 1.371041495839999946e+01 9.626279999999999859e+01 9.362149999999999750e+01
1.153605600000000031e+01 1.371064874399999844e+01 9.626250000000000284e+01 9.362210000000000321e+01
1.154043899999999923e+01 1.371088252959999920e+01 9.626200000000000045e+01 9.362269999999999470e+01
1.154482199999999992e+01 1.371108709199999964e+01 9.626170000000000471e+01 9.362330000000000041e+01
1.154920499999999883e+01 1.371132087760000040e+01 9.626120000000000232e+01 9.362390000000000612e+01
1.155358800000000130e+01 1.371152543999999907e+01 9.626090000000000657e+01 9.362449999999999761e+01
1.155797100000000022e+01 1.371175922559999982e+01 9.626049999999999329e+01 9.362510000000000332e+01
1.156235399999999913e+01 1.371196378799999849e+01 9.626019999999999754e+01 9.362569999999999482e+01
1.156673699999999982e+01 1.371219757359999925e+01 9.625979999999999848e+01 9.362630000000000052e+01
1.157112000000000052e+01 1.371240213599999791e+01 9.625950000000000273e+01 9.362690000000000623e+01
1.157550299999999943e+01 1.371260669840000013e+01 9.625910000000000366e+01 9.362749999999999773e+01
1.157988600000000012e+01 1.371284048399999911e+01 9.625879999999999370e+01 9.362810000000000343e+01
1.158426899999999904e+01 1.371304504639999955e+01 9.625839999999999463e+01 9.362879999999999825e+01
1.158865199999999973e+01 1.371324960879999821e+01 9.625809999999999889e+01 9.362930000000000064e+01
1.159303500000000042e+01 1.371348339439999897e+01 9.625769999999999982e+01 9.362999999999999545e+01
1.159741799999999934e+01 1.371368795679999941e+01 9.625740000000000407e+01 9.363049999999999784e+01
1.160180099999999825e+01 1.371389251919999985e+01 9.625700000000000500e+01 9.363120000000000687e+01
1.160618400000000072e+01 1.371409708159999852e+01 9.625669999999999504e+01 9.363179999999999836e+01
1.161056699999999964e+01 1.371433086719999928e+01 9.625629999999999598e+01 9.363240000000000407e+01
1.161495000000000033e+01 1.371453542959999972e+01 9.625600000000000023e+01 9.363299999999999557e+01
1.161933299999999925e+01 1.371473999200000016e+01 9.626409999999999911e+01 9.362250000000000227e+01
1.162371599999999994e+01 1.371491533120000028e+01 9.626300000000000523e+01 9.362199999999999989e+01
1.162809900000000063e+01 1.371514911679999926e+01 9.626220000000000709e+01 9.362229999999999563e+01
1.163248199999999954e+01 1.371535367919999970e+01 9.626179999999999382e+01 9.362250000000000227e+01
1.163686499999999846e+01 1.371558746479999868e+01 9.626109999999999900e+01 9.362309999999999377e+01
1.164124800000000093e+01 1.371579202719999913e+01 9.626080000000000325e+01 9.362350000000000705e+01
1.164563099999999984e+01 1.371602581279999988e+01 9.626030000000000086e+01 9.362420000000000186e+01
1.165001400000000054e+01 1.371623037519999855e+01 9.626000000000000512e+01 9.362460000000000093e+01
1.165439699999999945e+01 1.371643493759999899e+01 9.625950000000000273e+01 9.362529999999999575e+01
1.165878000000000014e+01 1.371663949999999943e+01 9.625929999999999609e+01 9.362579999999999814e+01
1.166316300000000084e+01 1.371687328559999841e+01 9.625879999999999370e+01 9.362649999999999295e+01
1.166754599999999975e+01 1.371707784799999885e+01 9.625860000000000127e+01 9.362699999999999534e+01
1.167192899999999867e+01 1.371728241039999929e+01 9.625809999999999889e+01 9.362760000000000105e+01
1.167631200000000113e+01 1.371748697279999973e+01 9.625790000000000646e+01 9.362810000000000343e+01
1.168069500000000005e+01 1.371769153520000017e+01 9.625740000000000407e+01 9.362879999999999825e+01
1.168507799999999897e+01 1.371789609759999884e+01 9.625719999999999743e+01 9.362930000000000064e+01
1.168946099999999966e+01 1.371810065999999928e+01 9.625669999999999504e+01 9.362999999999999545e+01
1.169384400000000035e+01 1.371830522239999972e+01 9.625650000000000261e+01 9.363049999999999784e+01
1.169822700000000104e+01 1.371850978479999839e+01 9.625600000000000023e+01 9.363110000000000355e+01
1.170260999999999996e+01 1.371871434719999883e+01 9.625579999999999359e+01 9.363160000000000593e+01
1.170699299999999887e+01 1.371891890959999927e+01 9.625530000000000541e+01 9.363230000000000075e+01
1.171137600000000134e+01 1.371912347199999971e+01 9.625509999999999877e+01 9.363280000000000314e+01
1.171575900000000026e+01 1.371932803440000015e+01 9.625459999999999638e+01 9.363349999999999795e+01
1.172014199999999917e+01 1.371953259679999881e+01 9.625440000000000396e+01 9.363400000000000034e+01
1.172452499999999986e+01 1.371973715919999925e+01 9.625400000000000489e+01 9.363460000000000605e+01
1.172890800000000056e+01 1.371994172159999970e+01 9.626200000000000045e+01 9.362449999999999761e+01
1.173329099999999947e+01 1.372011706079999982e+01 9.626120000000000232e+01 9.362420000000000186e+01
1.173767400000000016e+01 1.372032162319999848e+01 9.626059999999999661e+01 9.362430000000000518e+01
1.174205699999999908e+01 1.372052618559999893e+01 9.625990000000000180e+01 9.362470000000000425e+01
1.174644000000000155e+01 1.372075997119999968e+01 9.625950000000000273e+01 9.362510000000000332e+01
1.175082300000000046e+01 1.372096453360000012e+01 9.625900000000000034e+01 9.362560000000000571e+01
1.175520599999999938e+01 1.372116909599999879e+01 9.625870000000000459e+01 9.362609999999999388e+01
1.175958900000000007e+01 1.372137365839999923e+01 9.625830000000000553e+01 9.362669999999999959e+01
1.176397200000000076e+01 1.372157822079999967e+01 9.625799999999999557e+01 9.362720000000000198e+01
1.176835499999999968e+01 1.372178278319999833e+01 9.625749999999999318e+01 9.362779999999999347e+01
1.177273800000000037e+01 1.372198734559999878e+01 9.625719999999999743e+01 9.362829999999999586e+01
1.177712099999999928e+01 1.372219190799999922e+01 9.625679999999999836e+01 9.362890000000000157e+01
1.178150399999999998e+01 1.372239647039999966e+01 9.625650000000000261e+01 9.362940000000000396e+01
1.178588700000000067e+01 1.372257180959999978e+01 9.625610000000000355e+01 9.362999999999999545e+01
1.179026999999999958e+01 1.372277637199999845e+01 9.625589999999999691e+01 9.363060000000000116e+01
1.179465299999999850e+01 1.372298093439999889e+01 9.625539999999999452e+01 9.363120000000000687e+01
1.179903600000000097e+01 1.372318549679999933e+01 9.625520000000000209e+01 9.363169999999999504e+01
1.180341899999999988e+01 1.372339005919999977e+01 9.625480000000000302e+01 9.363230000000000075e+01
1.180780200000000058e+01 1.372356539839999812e+01 9.625449999999999307e+01 9.363280000000000314e+01
1.181218499999999949e+01 1.372376996080000033e+01 9.625409999999999400e+01 9.363339999999999463e+01
1.181656800000000018e+01 1.372397452319999900e+01 9.625379999999999825e+01 9.363389999999999702e+01
1.182095100000000087e+01 1.372417908559999944e+01 9.625339999999999918e+01 9.363450000000000273e+01
1.182533399999999979e+01 1.372435442479999779e+01 9.625320000000000675e+01 9.363509999999999422e+01
1.182971699999999871e+01 1.372455898720000000e+01 9.625270000000000437e+01 9.363559999999999661e+01
1.183410000000000117e+01 1.372476354959999867e+01 9.625249999999999773e+01 9.363620000000000232e+01
1.183848300000000009e+01 1.372493888879999879e+01 9.625969999999999516e+01 9.362709999999999866e+01
1.184286599999999900e+01 1.372511422799999892e+01 9.625910000000000366e+01 9.362659999999999627e+01
1.184724899999999970e+01 1.372531879039999936e+01 9.625830000000000553e+01 9.362690000000000623e+01
1.185163200000000039e+01 1.372552335279999980e+01 9.625790000000000646e+01 9.362709999999999866e+01
1.185601500000000108e+01 1.372572791519999846e+01 9.625730000000000075e+01 9.362760000000000105e+01
1.186039800000000000e+01 1.372593247760000068e+01 9.625700000000000500e+01 9.362800000000000011e+01
1.186478099999999891e+01 1.372613703999999935e+01 9.625650000000000261e+01 9.362860000000000582e+01
1.186916400000000138e+01 1.372634160239999801e+01 9.625620000000000687e+01 9.362909999999999400e+01
1.187354700000000030e+01 1.372651694159999991e+01 9.625570000000000448e+01 9.362969999999999970e+01
1.187792999999999921e+01 1.372672150400000035e+01 9.625549999999999784e+01 9.363009999999999877e+01
1.188231299999999990e+01 1.372692606639999902e+01 9.625499999999999545e+01 9.363079999999999359e+01
1.188669600000000059e+01 1.372713062879999946e+01 9.625480000000000302e+01 9.363120000000000687e+01
1.189107899999999951e+01 1.372730596799999958e+01 9.625430000000000064e+01 9.363179999999999836e+01
1.189546200000000020e+01 1.372751053040000002e+01 9.625409999999999400e+01 9.363230000000000075e+01
1.189984499999999912e+01 1.372768586959999837e+01 9.625369999999999493e+01 9.363290000000000646e+01
1.190422800000000159e+01 1.372789043199999881e+01 9.625350000000000250e+01 9.363339999999999463e+01
1.190861100000000050e+01 1.372806577119999893e+01 9.625300000000000011e+01 9.363400000000000034e+01
1.191299399999999942e+01 1.372827033359999938e+01 9.625279999999999347e+01 9.363450000000000273e+01
1.191737700000000011e+01 1.372847489599999804e+01 9.625230000000000530e+01 9.363509999999999422e+01
1.192176000000000080e+01 1.372865023519999816e+01 9.625220000000000198e+01 9.363559999999999661e+01
1.192614299999999972e+01 1.372885479760000038e+01 9.625169999999999959e+01 9.363620000000000232e+01
1.193052600000000041e+01 1.372903013680000051e+01 9.625149999999999295e+01 9.363660000000000139e+01
1.193490899999999932e+01 1.372923469919999917e+01 9.625100000000000477e+01 9.363729999999999620e+01
1.193929200000000002e+01 1.372941003839999929e+01 9.625079999999999814e+01 9.363769999999999527e+01
1.194367500000000071e+01 1.372961460079999974e+01 9.625039999999999907e+01 9.363830000000000098e+01
1.194805799999999962e+01 1.372978993999999986e+01 9.625749999999999318e+01 9.363009999999999877e+01
1.195244100000000032e+01 1.372996527919999998e+01 9.625650000000000261e+01 9.362969999999999970e+01
1.195682400000000101e+01 1.373016984159999865e+01 9.625589999999999691e+01 9.362990000000000634e+01
1.196120699999999992e+01 1.373037440399999909e+01 9.625530000000000541e+01 9.363020000000000209e+01
1.196559000000000061e+01 1.373054974319999921e+01 9.625490000000000634e+01 9.363060000000000116e+01
1.196997299999999953e+01 1.373075430559999965e+01 9.625440000000000396e+01 9.363100000000000023e+01
1.197435600000000022e+01 1.373095886799999832e+01 9.625409999999999400e+01 9.363150000000000261e+01
1.197873900000000091e+01 1.373113420719999844e+01 9.625369999999999493e+01 9.363200000000000500e+01
1.198312199999999983e+01 1.373133876960000066e+01 9.625339999999999918e+01 9.363249999999999318e+01
1.198750499999999874e+01 1.373151410880000078e+01 9.625300000000000011e+01 9.363309999999999889e+01
1.199188800000000121e+01 1.373171867119999945e+01 9.625270000000000437e+01 9.363360000000000127e+01
1.199627100000000013e+01 1.373189401039999957e+01 9.625230000000000530e+01 9.363410000000000366e+01
1.200065400000000082e+01 1.373209857279999824e+01 9.625209999999999866e+01 9.363460000000000605e+01
1.200503699999999974e+01 1.373227391199999836e+01 9.625159999999999627e+01 9.363519999999999754e+01
1.200942000000000043e+01 1.373244925119999849e+01 9.625140000000000384e+01 9.363569999999999993e+01
1.201380300000000112e+01 1.373265381359999893e+01 9.625100000000000477e+01 9.363620000000000232e+01
1.201818600000000004e+01 1.373282915279999905e+01 9.625069999999999482e+01 9.363670000000000471e+01
1.202256899999999895e+01 1.373300449199999917e+01 9.625029999999999575e+01 9.363729999999999620e+01
1.202695200000000142e+01 1.373320905439999962e+01 9.625010000000000332e+01 9.363779999999999859e+01
1.203133500000000033e+01 1.373338439359999796e+01 9.624970000000000425e+01 9.363830000000000098e+01
1.203571799999999925e+01 1.373355973279999809e+01 9.624949999999999761e+01 9.363880000000000337e+01
1.204010099999999994e+01 1.373376429520000030e+01 9.624899999999999523e+01 9.363939999999999486e+01
1.204448400000000063e+01 1.373393963440000043e+01 9.624880000000000280e+01 9.363989999999999725e+01
1.204886700000000133e+01 1.373411497359999878e+01 9.624840000000000373e+01 9.364039999999999964e+01
1.205325000000000024e+01 1.373429031279999890e+01 9.624819999999999709e+01 9.364090000000000202e+01
1.205763299999999916e+01 1.373446565199999903e+01 9.625530000000000541e+01 9.363230000000000075e+01
1.206201599999999985e+01 1.373464099119999915e+01 9.625469999999999970e+01 9.363179999999999836e+01
1.206639900000000054e+01 1.373484555359999959e+01 9.625400000000000489e+01 9.363209999999999411e+01
1.207078199999999946e+01 1.373502089279999794e+01 9.625360000000000582e+01 9.363219999999999743e+01
1.207516500000000015e+01 1.373522545520000016e+01 9.625300000000000011e+01 9.363269999999999982e+01
1.207954799999999906e+01 1.373540079440000028e+01 9.625279999999999347e+01 9.363309999999999889e+01
1.208393099999999976e+01 1.373560535679999894e+01 9.625230000000000530e+01 9.363360000000000127e+01
1.208831400000000045e+01 1.373578069599999907e+01 9.625199999999999534e+01 9.363400000000000034e+01
1.209269699999999936e+01 1.373595603519999919e+01 9.625149999999999295e+01 9.363460000000000605e+01
1.209707999999999828e+01 1.373616059759999963e+01 9.625130000000000052e+01 9.363500000000000512e+01
1.210146300000000075e+01 1.373633593679999976e+01 9.625090000000000146e+01 9.363559999999999661e+01
1.210584599999999966e+01 1.373651127599999988e+01 9.625069999999999482e+01 9.363599999999999568e+01
1.211022900000000035e+01 1.373668661520000001e+01 9.625020000000000664e+01 9.363660000000000139e+01
1.211461199999999927e+01 1.373686195440000013e+01 9.625000000000000000e+01 9.363700000000000045e+01
1.211899499999999996e+01 1.373706651679999879e+01 9.624960000000000093e+01 9.363760000000000616e+01
1.212337800000000065e+01 1.373724185599999892e+01 9.624939999999999429e+01 9.363809999999999434e+01
1.212776099999999957e+01 1.373741719519999904e+01 9.624890000000000612e+01 9.363859999999999673e+01
1.213214399999999848e+01 1.373759253439999917e+01 9.624869999999999948e+01 9.363909999999999911e+01
1.213652700000000095e+01 1.373776787359999929e+01 9.624830000000000041e+01 9.363970000000000482e+01
1.214090999999999987e+01 1.373794321279999942e+01 9.624809999999999377e+01 9.364010000000000389e+01
1.214529299999999878e+01 1.373811855199999776e+01 9.624769999999999470e+01 9.364069999999999538e+01
1.214967599999999948e+01 1.373829389119999789e+01 9.624750000000000227e+01 9.364109999999999445e+01
1.215405900000000017e+01 1.373846923039999801e+01 9.624699999999999989e+01 9.364170000000000016e+01
1.215844200000000086e+01 1.373864456959999814e+01 9.624689999999999657e+01 9.364209999999999923e+01
1.216282499999999978e+01 1.373881990880000004e+01 9.624639999999999418e+01 9.364270000000000493e+01
1.216720799999999869e+01 1.373899524800000016e+01 9.625260000000000105e+01 9.363439999999999941e+01
1.217159100000000116e+01 1.373917058720000028e+01 9.625190000000000623e+01 9.363410000000000366e+01
1.217597400000000007e+01 1.373937514959999895e+01 9.625130000000000052e+01 9.363429999999999609e+01
1.218035699999999899e+01 1.373955048879999907e+01 9.625069999999999482e+01 9.363450000000000273e+01
1.218473999999999968e+01 1.373972582799999920e+01 9.625039999999999907e+01 9.363490000000000180e+01
1.218912300000000037e+01 1.373990116719999932e+01 9.624989999999999668e+01 9.363530000000000086e+01
1.219350599999999929e+01 1.374007650639999945e+01 9.624960000000000093e+01 9.363580000000000325e+01
1.219788899999999998e+01 1.374028106879999989e+01 9.624920000000000186e+01 9.363630000000000564e+01
1.220227199999999890e+01 1.374045640800000001e+01 9.624890000000000612e+01 9.363670000000000471e+01
1.220665500000000137e+01 1.374063174720000013e+01 9.624850000000000705e+01 9.363720000000000709e+01
1.221103800000000028e+01 1.374080708640000026e+01 9.624830000000000041e+01 9.363769999999999527e+01
1.221542099999999920e+01 1.374098242560000038e+01 9.624790000000000134e+01 9.363819999999999766e+01
1.221980399999999989e+01 1.374115776480000051e+01 9.624760000000000559e+01 9.363859999999999673e+01
1.222418700000000058e+01 1.374133310400000063e+01 9.624720000000000653e+01 9.363920000000000243e+01
1.222856999999999950e+01 1.374150844319999898e+01 9.624699999999999989e+01 9.363960000000000150e+01
1.223295300000000019e+01 1.374168378239999910e+01 9.624660000000000082e+01 9.364010000000000389e+01
1.223733599999999910e+01 1.374185912159999923e+01 9.624639999999999418e+01 9.364060000000000628e+01
1.224171899999999980e+01 1.374200523760000081e+01 9.624599999999999511e+01 9.364109999999999445e+01
1.224610200000000049e+01 1.374218057679999916e+01 9.624569999999999936e+01 9.364159999999999684e+01
1.225048499999999940e+01 1.374235591599999928e+01 9.624540000000000362e+01 9.364209999999999923e+01
1.225486800000000009e+01 1.374253125519999941e+01 9.624509999999999366e+01 9.364260000000000161e+01
1.225925100000000079e+01 1.374270659439999953e+01 9.624469999999999459e+01 9.364310000000000400e+01
1.226363399999999970e+01 1.374288193359999966e+01 9.624450000000000216e+01 9.364350000000000307e+01
1.226801700000000039e+01 1.374305727279999978e+01 9.624410000000000309e+01 9.364400000000000546e+01
1.227239999999999931e+01 1.374323261199999990e+01 9.624389999999999645e+01 9.364449999999999363e+01
1.227678300000000000e+01 1.374337872799999971e+01 9.625069999999999482e+01 9.363710000000000377e+01
1.228116600000000069e+01 1.374355406719999984e+01 9.625020000000000664e+01 9.363670000000000471e+01
1.228554899999999961e+01 1.374372940639999996e+01 9.624939999999999429e+01 9.363689999999999714e+01
1.228993199999999852e+01 1.374390474560000008e+01 9.624909999999999854e+01 9.363710000000000377e+01
1.229431500000000099e+01 1.374408008480000021e+01 9.624850000000000705e+01 9.363750000000000284e+01
1.229869799999999991e+01 1.374425542400000033e+01 9.624830000000000041e+01 9.363779999999999859e+01
1.230308100000000060e+01 1.374443076320000046e+01 9.624779999999999802e+01 9.363840000000000430e+01
1.230746399999999952e+01 1.374460610239999880e+01 9.624760000000000559e+01 9.363870000000000005e+01
1.231184700000000021e+01 1.374478144159999893e+01 9.624710000000000321e+01 9.363930000000000575e+01
1.231623000000000090e+01 1.374495678079999905e+01 9.624689999999999657e+01 9.363970000000000482e+01
1.232061299999999981e+01 1.374513211999999918e+01 9.624649999999999750e+01 9.364019999999999300e+01
1.232499599999999873e+01 1.374527823600000076e+01 9.624630000000000507e+01 9.364060000000000628e+01
1.232937900000000120e+01 1.374545357519999911e+01 9.624580000000000268e+01 9.364109999999999445e+01
1.233376200000000011e+01 1.374562891439999923e+01 9.624559999999999604e+01 9.364149999999999352e+01
1.233814499999999903e+01 1.374580425359999936e+01 9.624519999999999698e+01 9.364209999999999923e+01
1.234252799999999972e+01 1.374595036959999916e+01 9.624500000000000455e+01 9.364249999999999829e+01
1.234691100000000041e+01 1.374612570879999929e+01 9.624460000000000548e+01 9.364300000000000068e+01
1.235129400000000111e+01 1.374630104799999941e+01 9.624439999999999884e+01 9.364339999999999975e+01
1.235567700000000002e+01 1.374647638719999954e+01 9.624399999999999977e+01 9.364390000000000214e+01
1.236005999999999894e+01 1.374662250319999934e+01 9.624379999999999313e+01 9.364430000000000121e+01
1.236444300000000140e+01 1.374679784239999947e+01 9.624339999999999407e+01 9.364490000000000691e+01
1.236882600000000032e+01 1.374697318159999959e+01 9.624320000000000164e+01 9.364530000000000598e+01
1.237320899999999924e+01 1.374711929759999940e+01 9.624280000000000257e+01 9.364579999999999416e+01
1.237759199999999993e+01 1.374729463679999952e+01 9.624259999999999593e+01 9.364619999999999322e+01
1.238197500000000062e+01 1.374746997599999965e+01 9.624219999999999686e+01 9.364669999999999561e+01
1.238635799999999954e+01 1.374761609199999945e+01 9.624890000000000612e+01 9.363909999999999911e+01
1.239074100000000023e+01 1.374776220799999926e+01 9.624809999999999377e+01 9.363870000000000005e+01
1.239512399999999914e+01 1.374793754719999939e+01 9.624760000000000559e+01 9.363890000000000668e+01
1.239950700000000161e+01 1.374811288639999951e+01 9.624699999999999989e+01 9.363909999999999911e+01
1.240389000000000053e+01 1.374828822559999963e+01 9.624670000000000414e+01 9.363949999999999818e+01
1.240827299999999944e+01 1.374846356479999976e+01 9.624630000000000507e+01 9.363979999999999393e+01
1.241265600000000013e+01 1.374863890399999988e+01 9.624599999999999511e+01 9.364029999999999632e+01
1.241703900000000083e+01 1.374881424320000001e+01 9.624559999999999604e+01 9.364069999999999538e+01
1.242142199999999974e+01 1.374896035919999804e+01 9.624530000000000030e+01 9.364109999999999445e+01
1.242580500000000043e+01 1.374913569839999816e+01 9.624490000000000123e+01 9.364159999999999684e+01
1.243018799999999935e+01 1.374931103759999829e+01 9.624469999999999459e+01 9.364199999999999591e+01
1.243457100000000004e+01 1.374945715359999987e+01 9.624429999999999552e+01 9.364249999999999829e+01
1.243895400000000073e+01 1.374963249279999822e+01 9.624410000000000309e+01 9.364289999999999736e+01
1.244333699999999965e+01 1.374977860879999980e+01 9.624370000000000402e+01 9.364339999999999975e+01
1.244771999999999856e+01 1.374995394799999993e+01 9.624349999999999739e+01 9.364379999999999882e+01
1.245210300000000103e+01 1.375010006399999973e+01 9.624309999999999832e+01 9.364430000000000121e+01
1.245648599999999995e+01 1.375027540319999986e+01 9.624290000000000589e+01 9.364470000000000027e+01
1.246086900000000064e+01 1.375045074239999998e+01 9.624250000000000682e+01 9.364520000000000266e+01
1.246525199999999955e+01 1.375059685839999801e+01 9.624230000000000018e+01 9.364560000000000173e+01
1.246963500000000025e+01 1.375077219759999814e+01 9.624190000000000111e+01 9.364610000000000412e+01
1.247401800000000094e+01 1.375091831359999972e+01 9.624169999999999447e+01 9.364650000000000318e+01
1.247840099999999985e+01 1.375109365279999807e+01 9.624129999999999541e+01 9.364700000000000557e+01
1.248278399999999877e+01 1.375123976879999965e+01 9.624110000000000298e+01 9.364740000000000464e+01
1.248716700000000124e+01 1.375138588479999946e+01 9.624070000000000391e+01 9.364790000000000703e+01
1.249155000000000015e+01 1.375156122399999958e+01 9.624049999999999727e+01 9.364830000000000609e+01
1.249593299999999907e+01 1.375170733999999939e+01 9.624670000000000414e+01 9.364149999999999352e+01
1.250031599999999976e+01 1.375188267919999952e+01 9.624620000000000175e+01 9.364100000000000534e+01
1.250469900000000045e+01 1.375202879519999932e+01 9.624550000000000693e+01 9.364130000000000109e+01
1.250908200000000114e+01 1.375220413439999945e+01 9.624509999999999366e+01 9.364140000000000441e+01
1.251346500000000006e+01 1.375237947359999957e+01 9.624460000000000548e+01 9.364180000000000348e+01
1.251784799999999898e+01 1.375252558959999938e+01 9.624439999999999884e+01 9.364209999999999923e+01
1.252223100000000144e+01 1.375270092879999950e+01 9.624389999999999645e+01 9.364260000000000161e+01
1.252661400000000036e+01 1.375287626799999963e+01 9.624370000000000402e+01 9.364289999999999736e+01
1.253099699999999928e+01 1.375302238399999943e+01 9.624320000000000164e+01 9.364339999999999975e+01
1.253537999999999997e+01 1.375319772319999956e+01 9.624299999999999500e+01 9.364379999999999882e+01
1.253976300000000066e+01 1.375334383919999937e+01 9.624259999999999593e+01 9.364430000000000121e+01
1.254414599999999957e+01 1.375351917839999949e+01 9.624240000000000350e+01 9.364459999999999695e+01
1.254852900000000027e+01 1.375366529439999930e+01 9.624200000000000443e+01 9.364509999999999934e+01
1.255291199999999918e+01 1.375381141039999910e+01 9.624179999999999779e+01 9.364549999999999841e+01
1.255729500000000165e+01 1.375398674959999923e+01 9.624139999999999873e+01 9.364600000000000080e+01
1.256167800000000057e+01 1.375413286559999904e+01 9.624120000000000630e+01 9.364639999999999986e+01
1.256606099999999948e+01 1.375430820480000094e+01 9.624079999999999302e+01 9.364690000000000225e+01
1.257044400000000017e+01 1.375445432079999897e+01 9.624060000000000059e+01 9.364719999999999800e+01
1.257482700000000087e+01 1.375460043679999877e+01 9.624020000000000152e+01 9.364770000000000039e+01
1.257920999999999978e+01 1.375477577599999890e+01 9.623999999999999488e+01 9.364809999999999945e+01
1.258359300000000047e+01 1.375492189200000048e+01 9.623959999999999582e+01 9.364860000000000184e+01
1.258797599999999939e+01 1.375506800799999851e+01 9.623950000000000671e+01 9.364900000000000091e+01
1.259235900000000186e+01 1.375524334719999864e+01 9.623909999999999343e+01 9.364950000000000330e+01
1.259674200000000077e+01 1.375538946319999845e+01 9.623890000000000100e+01 9.364979999999999905e+01
1.260112499999999969e+01 1.375553557920000003e+01 9.623850000000000193e+01 9.365030000000000143e+01
1.260550800000000038e+01 1.375571091840000015e+01 9.624420000000000641e+01 9.364339999999999975e+01
1.260989099999999929e+01 1.375582781119999964e+01 9.624360000000000070e+01 9.364310000000000400e+01
1.261427399999999999e+01 1.375600315039999799e+01 9.624309999999999832e+01 9.364319999999999311e+01
1.261865700000000068e+01 1.375617848959999812e+01 9.624259999999999593e+01 9.364339999999999975e+01
1.262303999999999959e+01 1.375632460559999970e+01 9.624219999999999686e+01 9.364369999999999550e+01
1.262742299999999851e+01 1.375649994479999982e+01 9.624179999999999779e+01 9.364409999999999457e+01
1.263180600000000098e+01 1.375664606079999963e+01 9.624150000000000205e+01 9.364449999999999363e+01
1.263618899999999989e+01 1.375679217679999766e+01 9.624120000000000630e+01 9.364490000000000691e+01
1.264057199999999881e+01 1.375696751599999956e+01 9.624089999999999634e+01 9.364530000000000598e+01
1.264495499999999950e+01 1.375711363199999937e+01 9.624049999999999727e+01 9.364570000000000505e+01
1.264933800000000019e+01 1.375725974799999918e+01 9.624030000000000484e+01 9.364610000000000412e+01
1.265372100000000088e+01 1.375743508719999930e+01 9.623990000000000578e+01 9.364660000000000650e+01
1.265810399999999980e+01 1.375758120319999911e+01 9.623969999999999914e+01 9.364690000000000225e+01
1.266248699999999872e+01 1.375772731919999892e+01 9.623940000000000339e+01 9.364740000000000464e+01
1.266687000000000118e+01 1.375787343519999872e+01 9.623909999999999343e+01 9.364780000000000371e+01
1.267125300000000010e+01 1.375804877439999885e+01 9.623879999999999768e+01 9.364820000000000277e+01
1.267563599999999902e+01 1.375819489040000043e+01 9.623860000000000525e+01 9.364860000000000184e+01
1.268001899999999971e+01 1.375834100639999846e+01 9.623820000000000618e+01 9.364910000000000423e+01
1.268440200000000040e+01 1.375848712239999827e+01 9.623799999999999955e+01 9.364939999999999998e+01
1.268878499999999931e+01 1.375863323839999985e+01 9.623760000000000048e+01 9.364990000000000236e+01
1.269316800000000001e+01 1.375877935439999966e+01 9.623739999999999384e+01 9.365030000000000143e+01
1.269755099999999892e+01 1.375892547039999947e+01 9.623709999999999809e+01 9.365070000000000050e+01
1.270193400000000139e+01 1.375910080959999959e+01 9.623690000000000566e+01 9.365109999999999957e+01
1.270631700000000031e+01 1.375924692559999940e+01 9.623650000000000659e+01 9.365149999999999864e+01
1.271069999999999922e+01 1.375939304159999921e+01 9.623629999999999995e+01 9.365189999999999770e+01
1.271508299999999991e+01 1.375953915759999902e+01 9.624259999999999593e+01 9.364600000000000080e+01
1.271946600000000061e+01 1.375968527359999882e+01 9.624200000000000443e+01 9.364549999999999841e+01
1.272384899999999952e+01 1.375983138960000041e+01 9.624129999999999541e+01 9.364570000000000505e+01
1.272823200000000021e+01 1.375997750559999844e+01 9.624099999999999966e+01 9.364579999999999416e+01
1.273261499999999913e+01 1.376015284479999856e+01 9.624049999999999727e+01 9.364619999999999322e+01
1.273699799999999982e+01 1.376029896079999837e+01 9.624020000000000152e+01 9.364650000000000318e+01
1.274138100000000051e+01 1.376044507679999995e+01 9.623980000000000246e+01 9.364700000000000557e+01
1.274576399999999943e+01 1.376059119279999976e+01 9.623959999999999582e+01 9.364719999999999800e+01
1.275014699999999834e+01 1.376076653199999988e+01 9.623919999999999675e+01 9.364770000000000039e+01
1.275453000000000081e+01 1.376091264799999792e+01 9.623900000000000432e+01 9.364799999999999613e+01
1.275891299999999973e+01 1.376105876399999950e+01 9.623860000000000525e+01 9.364849999999999852e+01
1.276329600000000042e+01 1.376120487999999931e+01 9.623839999999999861e+01 9.364879999999999427e+01
1.276767899999999933e+01 1.376135099599999911e+01 9.623799999999999955e+01 9.364929999999999666e+01
1.277206200000000003e+01 1.376149711199999892e+01 9.623779999999999291e+01 9.364960000000000662e+01
1.277644500000000072e+01 1.376164322799999873e+01 9.623739999999999384e+01 9.365009999999999479e+01
1.278082799999999963e+01 1.376178934400000031e+01 9.623720000000000141e+01 9.365040000000000475e+01
1.278521099999999855e+01 1.376193545999999834e+01 9.623680000000000234e+01 9.365089999999999293e+01
1.278959400000000102e+01 1.376208157599999993e+01 9.623669999999999902e+01 9.365120000000000289e+01
1.279397699999999993e+01 1.376222769199999973e+01 9.623629999999999995e+01 9.365170000000000528e+01
1.279835999999999885e+01 1.376237380799999954e+01 9.623609999999999332e+01 9.365200000000000102e+01
1.280274299999999954e+01 1.376251992399999935e+01 9.623569999999999425e+01 9.365240000000000009e+01
1.280712600000000023e+01 1.376266603999999916e+01 9.623560000000000514e+01 9.365279999999999916e+01
1.281150900000000092e+01 1.376281215599999896e+01 9.623520000000000607e+01 9.365319999999999823e+01
1.281589199999999984e+01 1.376295827199999877e+01 9.623499999999999943e+01 9.365359999999999729e+01
1.282027499999999876e+01 1.376310438800000036e+01 9.623460000000000036e+01 9.365399999999999636e+01
1.282465800000000122e+01 1.376325050400000016e+01 9.624099999999999966e+01 9.364919999999999334e+01
1.282904100000000014e+01 1.376336739679999965e+01 9.624030000000000484e+01 9.364879999999999427e+01
1.283342399999999905e+01 1.376354273599999978e+01 9.623990000000000578e+01 9.364900000000000091e+01
1.283780699999999975e+01 1.376368885199999959e+01 9.623940000000000339e+01 9.364910000000000423e+01
1.284219000000000044e+01 1.376383496799999939e+01 9.623900000000000432e+01 9.364939999999999998e+01
1.284657299999999935e+01 1.376398108399999920e+01 9.623860000000000525e+01 9.364979999999999905e+01
1.285095600000000005e+01 1.376412719999999901e+01 9.623839999999999861e+01 9.365009999999999479e+01
1.285533899999999896e+01 1.376427331599999881e+01 9.623799999999999955e+01 9.365049999999999386e+01
1.285972200000000143e+01 1.376441943199999862e+01 9.623770000000000380e+01 9.365080000000000382e+01
1.286410500000000035e+01 1.376456554800000021e+01 9.623739999999999384e+01 9.365120000000000289e+01
1.286848799999999926e+01 1.376471166400000001e+01 9.623720000000000141e+01 9.365160000000000196e+01
1.287287099999999995e+01 1.376485777999999982e+01 9.623680000000000234e+01 9.365200000000000102e+01
1.287725400000000064e+01 1.376500389599999963e+01 9.623659999999999570e+01 9.365240000000000009e+01
1.288163699999999956e+01 1.376515001199999944e+01 9.623619999999999663e+01 9.365279999999999916e+01
1.288602000000000025e+01 1.376529612799999924e+01 9.623600000000000421e+01 9.365309999999999491e+01
1.289040299999999917e+01 1.376544224399999905e+01 9.623569999999999425e+01 9.365349999999999397e+01
1.289478600000000164e+01 1.376555913679999854e+01 9.623550000000000182e+01 9.365389999999999304e+01
1.289916900000000055e+01 1.376570525279999835e+01 9.623510000000000275e+01 9.365430000000000632e+01
1.290355199999999947e+01 1.376585136879999993e+01 9.623489999999999611e+01 9.365460000000000207e+01
1.290793500000000016e+01 1.376599748479999796e+01 9.623460000000000036e+01 9.365500000000000114e+01
1.291231800000000085e+01 1.376614360079999955e+01 9.623439999999999372e+01 9.365540000000000020e+01
1.291670099999999977e+01 1.376626049359999904e+01 9.623399999999999466e+01 9.365579999999999927e+01
1.292108400000000046e+01 1.376640660959999884e+01 9.623380000000000223e+01 9.365609999999999502e+01
1.292546699999999937e+01 1.376655272559999865e+01 9.623350000000000648e+01 9.365659999999999741e+01
1.292985000000000007e+01 1.376669884160000024e+01 9.623329999999999984e+01 9.365689999999999316e+01
1.293423300000000076e+01 1.376684495759999827e+01 9.623860000000000525e+01 9.365149999999999864e+01
1.293861599999999967e+01 1.376696185039999953e+01 9.623820000000000618e+01 9.365109999999999957e+01
1.294299899999999859e+01 1.376710796639999934e+01 9.623749999999999716e+01 9.365139999999999532e+01
1.294738200000000106e+01 1.376725408239999915e+01 9.623720000000000141e+01 9.365139999999999532e+01
1.295176499999999997e+01 1.376740019839999896e+01 9.623669999999999902e+01 9.365179999999999438e+01
1.295614800000000066e+01 1.376754631439999876e+01 9.623650000000000659e+01 9.365200000000000102e+01
1.296053099999999958e+01 1.376769243039999857e+01 9.623600000000000421e+01 9.365250000000000341e+01
1.296491400000000027e+01 1.376783854640000015e+01 9.623590000000000089e+01 9.365269999999999584e+01
1.296929700000000096e+01 1.376798466239999996e+01 9.623539999999999850e+01 9.365319999999999823e+01
1.297367999999999988e+01 1.376813077839999799e+01 9.623529999999999518e+01 9.365340000000000487e+01
1.297806299999999879e+01 1.376824767119999926e+01 9.623489999999999611e+01 9.365389999999999304e+01
1.298244600000000126e+01 1.376839378719999907e+01 9.623470000000000368e+01 9.365420000000000300e+01
1.298682900000000018e+01 1.376853990319999888e+01 9.623430000000000462e+01 9.365460000000000207e+01
1.299121199999999909e+01 1.376868601920000046e+01 9.623420000000000130e+01 9.365489999999999782e+01
1.299559499999999979e+01 1.376880291199999995e+01 9.623369999999999891e+01 9.365540000000000020e+01
1.299997800000000048e+01 1.376894902799999976e+01 9.623359999999999559e+01 9.365560000000000684e+01
1.300436100000000117e+01 1.376909514399999779e+01 9.623319999999999652e+01 9.365609999999999502e+01
1.300874400000000009e+01 1.376924125999999937e+01 9.623309999999999320e+01 9.365640000000000498e+01
1.301312699999999900e+01 1.376935815279999886e+01 9.623269999999999413e+01 9.365680000000000405e+01
1.301751000000000147e+01 1.376950426879999867e+01 9.623250000000000171e+01 9.365709999999999980e+01
1.302189300000000038e+01 1.376962116159999994e+01 9.623210000000000264e+01 9.365749999999999886e+01
1.302627599999999930e+01 1.376976727759999797e+01 9.623199999999999932e+01 9.365779999999999461e+01
1.303065899999999999e+01 1.376991339359999955e+01 9.623160000000000025e+01 9.365829999999999700e+01
1.303504200000000068e+01 1.377003028639999904e+01 9.623149999999999693e+01 9.365860000000000696e+01
1.303942499999999960e+01 1.377017640239999885e+01 9.623109999999999786e+01 9.365900000000000603e+01
1.304380800000000029e+01 1.377032251840000043e+01 9.623629999999999995e+01 9.365319999999999823e+01
1.304819099999999921e+01 1.377043941119999992e+01 9.623569999999999425e+01 9.365290000000000248e+01
1.305257400000000167e+01 1.377058552719999973e+01 9.623529999999999518e+01 9.365300000000000580e+01
1.305695700000000059e+01 1.377073164319999954e+01 9.623480000000000700e+01 9.365309999999999491e+01
1.306133999999999951e+01 1.377087775919999935e+01 9.623449999999999704e+01 9.365340000000000487e+01
1.306572300000000020e+01 1.377099465200000061e+01 9.623409999999999798e+01 9.365370000000000061e+01
1.307010600000000089e+01 1.377114076799999864e+01 9.623380000000000223e+01 9.365399999999999636e+01
1.307448899999999981e+01 1.377128688400000023e+01 9.623350000000000648e+01 9.365439999999999543e+01
1.307887200000000050e+01 1.377143300000000004e+01 9.623319999999999652e+01 9.365470000000000539e+01
1.308325499999999941e+01 1.377154989279999953e+01 9.623290000000000077e+01 9.365510000000000446e+01
1.308763800000000010e+01 1.377169600879999933e+01 9.623269999999999413e+01 9.365540000000000020e+01
1.309202100000000080e+01 1.377184212479999914e+01 9.623229999999999507e+01 9.365579999999999927e+01
1.309640399999999971e+01 1.377195901760000041e+01 9.623210000000000264e+01 9.365609999999999502e+01
1.310078699999999863e+01 1.377210513359999844e+01 9.623180000000000689e+01 9.365649999999999409e+01
1.310517000000000110e+01 1.377222202639999971e+01 9.623160000000000025e+01 9.365680000000000405e+01
1.310955300000000001e+01 1.377236814239999951e+01 9.623120000000000118e+01 9.365720000000000312e+01
1.311393600000000070e+01 1.377251425839999932e+01 9.623099999999999454e+01 9.365749999999999886e+01
1.311831899999999962e+01 1.377263115120000059e+01 9.623069999999999879e+01 9.365789999999999793e+01
1.312270200000000031e+01 1.377277726719999862e+01 9.623050000000000637e+01 9.365819999999999368e+01
1.312708500000000100e+01 1.377289415999999989e+01 9.623019999999999641e+01 9.365860000000000696e+01
1.313146799999999992e+01 1.377304027599999792e+01 9.623000000000000398e+01 9.365890000000000271e+01
1.313585099999999883e+01 1.377315716879999918e+01 9.622960000000000491e+01 9.365930000000000177e+01
1.314023400000000130e+01 1.377330328479999899e+01 9.622939999999999827e+01 9.365959999999999752e+01
1.314461700000000022e+01 1.377342017760000026e+01 9.622910000000000252e+01 9.365999999999999659e+01
1.314900000000000091e+01 1.377356629359999829e+01 9.622889999999999588e+01 9.366030000000000655e+01
1.315338299999999983e+01 1.377368318639999956e+01 9.623470000000000368e+01 9.365519999999999357e+01
1.315776599999999874e+01 1.377380007919999905e+01 9.623420000000000130e+01 9.365489999999999782e+01
1.316214900000000121e+01 1.377394619519999885e+01 9.623359999999999559e+01 9.365500000000000114e+01
1.316653200000000012e+01 1.377409231120000044e+01 9.623329999999999984e+01 9.365510000000000446e+01
1.317091499999999904e+01 1.377423842719999847e+01 9.623279999999999745e+01 9.365540000000000020e+01
1.317529799999999973e+01 1.377435531999999974e+01 9.623260000000000502e+01 9.365560000000000684e+01
1.317968100000000042e+01 1.377450143599999954e+01 9.623210000000000264e+01 9.365600000000000591e+01
1.318406399999999934e+01 1.377464755199999935e+01 9.623199999999999932e+01 9.365630000000000166e+01
1.318844700000000003e+01 1.377476444479999884e+01 9.623160000000000025e+01 9.365670000000000073e+01
1.319282999999999895e+01 1.377491056079999865e+01 9.623139999999999361e+01 9.365699999999999648e+01
1.319721300000000141e+01 1.377502745359999814e+01 9.623099999999999454e+01 9.365739999999999554e+01
1.320159600000000033e+01 1.377517356959999972e+01 9.623080000000000211e+01 9.365760000000000218e+01
1.320597899999999925e+01 1.377529046239999921e+01 9.623050000000000637e+01 9.365800000000000125e+01
1.321036199999999994e+01 1.377543657839999902e+01 9.623029999999999973e+01 9.365829999999999700e+01
1.321474500000000063e+01 1.377555347120000029e+01 9.622990000000000066e+01 9.365869999999999607e+01
1.321912799999999955e+01 1.377567036399999978e+01 9.622979999999999734e+01 9.365900000000000603e+01
1.322351100000000024e+01 1.377581647999999959e+01 9.622939999999999827e+01 9.365940000000000509e+01
1.322789399999999915e+01 1.377593337279999908e+01 9.622929999999999495e+01 9.365970000000000084e+01
1.323227699999999984e+01 1.377607948880000066e+01 9.622889999999999588e+01 9.366009999999999991e+01
1.323666000000000054e+01 1.377619638160000015e+01 9.622870000000000346e+01 9.366030000000000655e+01
1.324104299999999945e+01 1.377631327439999787e+01 9.622839999999999350e+01 9.366079999999999472e+01
1.324542599999999837e+01 1.377645939039999945e+01 9.622820000000000107e+01 9.366100000000000136e+01
1.324980900000000084e+01 1.377657628319999894e+01 9.622790000000000532e+01 9.366140000000000043e+01
1.325419199999999975e+01 1.377669317600000021e+01 9.622769999999999868e+01 9.366169999999999618e+01
1.325857500000000044e+01 1.377683929199999824e+01 9.622740000000000293e+01 9.366209999999999525e+01
1.326295799999999936e+01 1.377695618479999951e+01 9.623269999999999413e+01 9.365720000000000312e+01
1.326734100000000005e+01 1.377707307759999900e+01 9.623210000000000264e+01 9.365699999999999648e+01
1.327172400000000074e+01 1.377721919359999880e+01 9.623160000000000025e+01 9.365709999999999980e+01
1.327610699999999966e+01 1.377733608639999829e+01 9.623120000000000118e+01 9.365720000000000312e+01
1.328048999999999857e+01 1.377748220239999988e+01 9.623090000000000543e+01 9.365749999999999886e+01
1.328487300000000104e+01 1.377762831839999969e+01 9.623050000000000637e+01 9.365770000000000550e+01
1.328925599999999996e+01 1.377774521119999918e+01 9.623019999999999641e+01 9.365800000000000125e+01
1.329363899999999887e+01 1.377789132719999898e+01 9.622990000000000066e+01 9.365840000000000032e+01
1.329802199999999957e+01 1.377800821999999847e+01 9.622969999999999402e+01 9.365869999999999607e+01
1.330240500000000026e+01 1.377812511279999796e+01 9.622929999999999495e+01 9.365900000000000603e+01
1.330678800000000095e+01 1.377827122879999955e+01 9.622910000000000252e+01 9.365930000000000177e+01
1.331117099999999986e+01 1.377838812159999904e+01 9.622880000000000678e+01 9.365959999999999752e+01
1.331555399999999878e+01 1.377853423759999885e+01 9.622860000000000014e+01 9.365999999999999659e+01
1.331993700000000125e+01 1.377865113040000011e+01 9.622830000000000439e+01 9.366030000000000655e+01
1.332432000000000016e+01 1.377876802319999960e+01 9.622809999999999775e+01 9.366060000000000230e+01
1.332870299999999908e+01 1.377888491599999909e+01 9.622780000000000200e+01 9.366100000000000136e+01
1.333308599999999977e+01 1.377903103199999890e+01 9.622759999999999536e+01 9.366129999999999711e+01
1.333746900000000046e+01 1.377914792479999839e+01 9.622719999999999629e+01 9.366160000000000707e+01
1.334185199999999938e+01 1.377926481759999966e+01 9.622700000000000387e+01 9.366190000000000282e+01
1.334623500000000007e+01 1.377938171039999915e+01 9.622669999999999391e+01 9.366230000000000189e+01
1.335061799999999899e+01 1.377952782639999896e+01 9.622650000000000148e+01 9.366259999999999764e+01
1.335500100000000145e+01 1.377964471919999845e+01 9.622620000000000573e+01 9.366289999999999338e+01
1.335938400000000037e+01 1.377976161199999794e+01 9.622599999999999909e+01 9.366320000000000334e+01
1.336376699999999929e+01 1.377987850479999921e+01 9.622570000000000334e+01 9.366360000000000241e+01
1.336814999999999998e+01 1.378002462079999901e+01 9.622549999999999670e+01 9.366389999999999816e+01
1.337253300000000067e+01 1.378014151360000028e+01 9.623080000000000211e+01 9.365919999999999845e+01
1.337691599999999958e+01 1.378025840639999977e+01 9.623029999999999973e+01 9.365890000000000271e+01
1.338129900000000028e+01 1.378037529919999926e+01 9.622979999999999734e+01 9.365909999999999513e+01
1.338568199999999919e+01 1.378052141519999907e+01 9.622950000000000159e+01 9.365909999999999513e+01
1.339006499999999988e+01 1.378063830800000034e+01 9.622899999999999920e+01 9.365940000000000509e+01
1.339444800000000058e+01 1.378078442399999837e+01 9.622880000000000678e+01 9.365959999999999752e+01
1.339883099999999949e+01 1.378090131679999963e+01 9.622839999999999350e+01 9.365999999999999659e+01
1.340321399999999841e+01 1.378101820959999912e+01 9.622820000000000107e+01 9.366020000000000323e+01
1.340759700000000088e+01 1.378116432559999893e+01 9.622780000000000200e+01 9.366060000000000230e+01
1.341197999999999979e+01 1.378128121839999842e+01 9.622769999999999868e+01 9.366089999999999804e+01
1.341636300000000048e+01 1.378139811119999791e+01 9.622729999999999961e+01 9.366119999999999379e+01
1.342074599999999940e+01 1.378151500399999918e+01 9.622709999999999297e+01 9.366150000000000375e+01
1.342512900000000009e+01 1.378166111999999899e+01 9.622679999999999723e+01 9.366190000000000282e+01
1.342951200000000078e+01 1.378177801280000025e+01 9.622660000000000480e+01 9.366209999999999525e+01
1.343389499999999970e+01 1.378189490559999975e+01 9.622629999999999484e+01 9.366249999999999432e+01
1.343827799999999861e+01 1.378201179839999924e+01 9.622610000000000241e+01 9.366280000000000427e+01
1.344266100000000108e+01 1.378212869119999873e+01 9.622580000000000666e+01 9.366310000000000002e+01
1.344704400000000000e+01 1.378224558399999822e+01 9.622560000000000002e+01 9.366339999999999577e+01
1.345142700000000069e+01 1.378239169999999980e+01 9.622530000000000427e+01 9.366379999999999484e+01
1.345580999999999960e+01 1.378250859279999929e+01 9.622509999999999764e+01 9.366400000000000148e+01
1.346019300000000030e+01 1.378262548560000056e+01 9.622480000000000189e+01 9.366440000000000055e+01
1.346457600000000099e+01 1.378274237839999827e+01 9.622459999999999525e+01 9.366469999999999629e+01
1.346895899999999990e+01 1.378285927119999776e+01 9.622429999999999950e+01 9.366509999999999536e+01
1.347334199999999882e+01 1.378297616399999903e+01 9.622410000000000707e+01 9.366530000000000200e+01
1.347772500000000129e+01 1.378309305679999852e+01 9.622379999999999711e+01 9.366570000000000107e+01
1.348210800000000020e+01 1.378323917280000011e+01 9.622889999999999588e+01 9.366150000000000375e+01
1.348649099999999912e+01 1.378332684239999928e+01 9.622839999999999350e+01 9.366129999999999711e+01
1.349087399999999981e+01 1.378347295840000086e+01 9.622790000000000532e+01 9.366129999999999711e+01
1.349525700000000050e+01 1.378358985119999858e+01 9.622750000000000625e+01 9.366150000000000375e+01
1.349964000000000119e+01 1.378370674399999807e+01 9.622719999999999629e+01 9.366169999999999618e+01
1.350402300000000011e+01 1.378385285999999965e+01 9.622690000000000055e+01 9.366200000000000614e+01
1.350840599999999903e+01 1.378396975279999914e+01 9.622660000000000480e+01 9.366219999999999857e+01
1.351278900000000149e+01 1.378408664560000041e+01 9.622629999999999484e+01 9.366249999999999432e+01
1.351717200000000041e+01 1.378420353839999990e+01 9.622610000000000241e+01 9.366280000000000427e+01
1.352155499999999932e+01 1.378432043119999939e+01 9.622580000000000666e+01 9.366310000000000002e+01
1.352593800000000002e+01 1.378443732399999888e+01 9.622549999999999670e+01 9.366339999999999577e+01
1.353032100000000071e+01 1.378458343999999869e+01 9.622520000000000095e+01 9.366379999999999484e+01
1.353470399999999962e+01 1.378470033279999996e+01 9.622499999999999432e+01 9.366410000000000480e+01
1.353908700000000032e+01 1.378481722559999945e+01 9.622469999999999857e+01 9.366440000000000055e+01
1.354346999999999923e+01 1.378493411840000071e+01 9.622450000000000614e+01 9.366469999999999629e+01
1.354785300000000170e+01 1.378505101120000020e+01 9.622419999999999618e+01 9.366500000000000625e+01
1.355223600000000062e+01 1.378516790399999792e+01 9.622400000000000375e+01 9.366530000000000200e+01
1.355661899999999953e+01 1.378528479679999919e+01 9.622379999999999711e+01 9.366559999999999775e+01
1.356100200000000022e+01 1.378540168959999868e+01 9.622360000000000468e+01 9.366589999999999350e+01
1.356538500000000091e+01 1.378551858239999817e+01 9.622329999999999472e+01 9.366620000000000346e+01
1.356976799999999983e+01 1.378563547519999943e+01 9.622310000000000230e+01 9.366649999999999920e+01
1.357415100000000052e+01 1.378575236799999892e+01 9.622280000000000655e+01 9.366679999999999495e+01
1.357853399999999944e+01 1.378586926079999841e+01 9.622259999999999991e+01 9.366710000000000491e+01
1.358291700000000013e+01 1.378598615359999968e+01 9.622230000000000416e+01 9.366750000000000398e+01
1.358730000000000082e+01 1.378610304639999917e+01 9.622209999999999752e+01 9.366769999999999641e+01
1.359168299999999974e+01 1.378621993919999866e+01 9.622709999999999297e+01 9.366379999999999484e+01
1.359606599999999865e+01 1.378633683199999993e+01 9.622660000000000480e+01 9.366349999999999909e+01
1.360044900000000112e+01 1.378645372479999942e+01 9.622610000000000241e+01 9.366360000000000241e+01
1.360483200000000004e+01 1.378657061760000069e+01 9.622580000000000666e+01 9.366370000000000573e+01
1.360921500000000073e+01 1.378668751040000018e+01 9.622530000000000427e+01 9.366400000000000148e+01
1.361359799999999964e+01 1.378680440319999789e+01 9.622509999999999764e+01 9.366410000000000480e+01
1.361798100000000034e+01 1.378695051919999948e+01 9.622480000000000189e+01 9.366450000000000387e+01
1.362236400000000103e+01 1.378706741199999897e+01 9.622459999999999525e+01 9.366469999999999629e+01
1.362674699999999994e+01 1.378718430480000023e+01 9.622419999999999618e+01 9.366509999999999536e+01
1.363112999999999886e+01 1.378730119759999972e+01 9.622410000000000707e+01 9.366530000000000200e+01
1.363551300000000133e+01 1.378741809039999922e+01 9.622369999999999379e+01 9.366570000000000107e+01
1.363989600000000024e+01 1.378753498320000048e+01 9.622360000000000468e+01 9.366589999999999350e+01
1.364427899999999916e+01 1.378765187599999820e+01 9.622320000000000562e+01 9.366630000000000678e+01
1.364866199999999985e+01 1.378776876879999946e+01 9.622310000000000230e+01 9.366649999999999920e+01
1.365304500000000054e+01 1.378785643840000041e+01 9.622280000000000655e+01 9.366679999999999495e+01
1.365742800000000123e+01 1.378797333119999990e+01 9.622259999999999991e+01 9.366710000000000491e+01
1.366181100000000015e+01 1.378809022399999940e+01 9.622230000000000416e+01 9.366740000000000066e+01
1.366619399999999906e+01 1.378820711680000066e+01 9.622209999999999752e+01 9.366769999999999641e+01
1.367057700000000153e+01 1.378832400960000015e+01 9.622180000000000177e+01 9.366800000000000637e+01
1.367496000000000045e+01 1.378844090239999787e+01 9.622169999999999845e+01 9.366830000000000211e+01
1.367934299999999936e+01 1.378855779519999913e+01 9.622129999999999939e+01 9.366859999999999786e+01
1.368372600000000006e+01 1.378867468799999862e+01 9.622119999999999607e+01 9.366889999999999361e+01
1.368810900000000075e+01 1.378876235759999958e+01 9.622090000000000032e+01 9.366920000000000357e+01
1.369249199999999966e+01 1.378887925039999907e+01 9.622069999999999368e+01 9.366949999999999932e+01
1.369687500000000036e+01 1.378899614320000033e+01 9.622039999999999793e+01 9.366979999999999507e+01
1.370125799999999927e+01 1.378911303599999982e+01 9.622480000000000189e+01 9.366580000000000439e+01
1.370564099999999819e+01 1.378922992879999931e+01 9.622429999999999950e+01 9.366549999999999443e+01
1.371002400000000065e+01 1.378934682159999880e+01 9.622390000000000043e+01 9.366559999999999775e+01
1.371440699999999957e+01 1.378946371439999830e+01 9.622350000000000136e+01 9.366570000000000107e+01
1.371879000000000026e+01 1.378958060719999956e+01 9.622320000000000562e+01 9.366589999999999350e+01
1.372317299999999918e+01 1.378969749999999905e+01 9.622280000000000655e+01 9.366620000000000346e+01
1.372755599999999987e+01 1.378981439279999854e+01 9.622259999999999991e+01 9.366639999999999588e+01
1.373193900000000056e+01 1.378993128559999981e+01 9.622230000000000416e+01 9.366670000000000584e+01
1.373632199999999948e+01 1.379004817839999930e+01 9.622209999999999752e+01 9.366700000000000159e+01
1.374070499999999839e+01 1.379016507119999879e+01 9.622180000000000177e+01 9.366729999999999734e+01
1.374508800000000086e+01 1.379028196400000006e+01 9.622159999999999513e+01 9.366759999999999309e+01
1.374947099999999978e+01 1.379039885679999955e+01 9.622129999999999939e+01 9.366790000000000305e+01
1.375385400000000047e+01 1.379048652639999872e+01 9.622110000000000696e+01 9.366809999999999548e+01
1.375823699999999938e+01 1.379060341919999821e+01 9.622079999999999700e+01 9.366840000000000543e+01
1.376262000000000008e+01 1.379072031199999948e+01 9.622060000000000457e+01 9.366870000000000118e+01
1.376700300000000077e+01 1.379083720479999897e+01 9.622039999999999793e+01 9.366899999999999693e+01
1.377138599999999968e+01 1.379095409760000024e+01 9.622020000000000550e+01 9.366930000000000689e+01
1.377576899999999860e+01 1.379104176719999941e+01 9.621989999999999554e+01 9.366960000000000264e+01
1.378015200000000107e+01 1.379115865999999890e+01 9.621970000000000312e+01 9.366989999999999839e+01
1.378453499999999998e+01 1.379127555279999839e+01 9.621939999999999316e+01 9.367019999999999413e+01
1.378891799999999890e+01 1.379139244559999966e+01 9.621920000000000073e+01 9.367050000000000409e+01
1.379330099999999959e+01 1.379148011520000061e+01 9.621899999999999409e+01 9.367079999999999984e+01
1.379768400000000028e+01 1.379159700800000010e+01 9.621880000000000166e+01 9.367100000000000648e+01
1.380206700000000097e+01 1.379171390079999782e+01 9.621850000000000591e+01 9.367130000000000223e+01
1.380644999999999989e+01 1.379183079359999908e+01 9.621829999999999927e+01 9.367159999999999798e+01
1.381083299999999880e+01 1.379194768639999857e+01 9.622259999999999991e+01 9.366779999999999973e+01
1.381521600000000127e+01 1.379203535599999952e+01 9.622230000000000416e+01 9.366750000000000398e+01
1.381959900000000019e+01 1.379215224879999901e+01 9.622169999999999845e+01 9.366759999999999309e+01
1.382398199999999910e+01 1.379226914160000028e+01 9.622150000000000603e+01 9.366769999999999641e+01
1.382836499999999980e+01 1.379238603439999977e+01 9.622110000000000696e+01 9.366800000000000637e+01
1.383274800000000049e+01 1.379250292719999926e+01 9.622090000000000032e+01 9.366809999999999548e+01
1.383713099999999940e+01 1.379261981999999875e+01 9.622050000000000125e+01 9.366849999999999454e+01
1.384151400000000010e+01 1.379270748959999970e+01 9.622029999999999461e+01 9.366859999999999786e+01
1.384589699999999901e+01 1.379282438239999919e+01 9.621999999999999886e+01 9.366899999999999693e+01
1.385028000000000148e+01 1.379294127520000046e+01 9.621980000000000643e+01 9.366920000000000357e+01
1.385466300000000039e+01 1.379305816799999995e+01 9.621949999999999648e+01 9.366949999999999932e+01
1.385904599999999931e+01 1.379317506079999944e+01 9.621930000000000405e+01 9.366979999999999507e+01
1.386342900000000000e+01 1.379326273039999862e+01 9.621899999999999409e+01 9.367010000000000502e+01
1.386781200000000069e+01 1.379337962319999988e+01 9.621890000000000498e+01 9.367029999999999745e+01
1.387219499999999961e+01 1.379349651599999937e+01 9.621859999999999502e+01 9.367059999999999320e+01
1.387657800000000030e+01 1.379358418559999855e+01 9.621840000000000259e+01 9.367090000000000316e+01
1.388096099999999922e+01 1.379370107839999804e+01 9.621810000000000684e+01 9.367119999999999891e+01
1.388534399999999991e+01 1.379381797119999931e+01 9.621800000000000352e+01 9.367140000000000555e+01
1.388972700000000060e+01 1.379390564080000026e+01 9.621760000000000446e+01 9.367180000000000462e+01
1.389410999999999952e+01 1.379402253359999975e+01 9.621750000000000114e+01 9.367199999999999704e+01
1.389849299999999843e+01 1.379413942639999924e+01 9.621720000000000539e+01 9.367230000000000700e+01
1.390287600000000090e+01 1.379422709600000019e+01 9.621710000000000207e+01 9.367249999999999943e+01
1.390725899999999982e+01 1.379434398879999968e+01 9.621680000000000632e+01 9.367289999999999850e+01
1.391164200000000051e+01 1.379443165839999885e+01 9.621659999999999968e+01 9.367310000000000514e+01
1.391602499999999942e+01 1.379454855119999834e+01 9.621630000000000393e+01 9.367340000000000089e+01
1.392040800000000011e+01 1.379466544399999961e+01 9.622069999999999368e+01 9.367010000000000502e+01
1.392479100000000081e+01 1.379475311360000056e+01 9.622020000000000550e+01 9.366989999999999839e+01
1.392917399999999972e+01 1.379487000640000005e+01 9.621989999999999554e+01 9.366989999999999839e+01
1.393355699999999864e+01 1.379498689919999777e+01 9.621949999999999648e+01 9.367010000000000502e+01
1.393794000000000111e+01 1.379510379199999903e+01 9.621920000000000073e+01 9.367019999999999413e+01
1.394232300000000002e+01 1.379522068479999852e+01 9.621890000000000498e+01 9.367050000000000409e+01
1.394670599999999894e+01 1.379530835439999947e+01 9.621859999999999502e+01 9.367069999999999652e+01
1.395108899999999963e+01 1.379542524719999896e+01 9.621829999999999927e+01 9.367100000000000648e+01
1.395547200000000032e+01 1.379554214000000023e+01 9.621810000000000684e+01 9.367119999999999891e+01
1.395985500000000101e+01 1.379562980959999940e+01 9.621790000000000020e+01 9.367149999999999466e+01
1.396423799999999993e+01 1.379574670239999890e+01 9.621769999999999357e+01 9.367180000000000462e+01
1.396862099999999884e+01 1.379586359520000016e+01 9.621739999999999782e+01 9.367199999999999704e+01
1.397300400000000131e+01 1.379595126479999934e+01 9.621720000000000539e+01 9.367230000000000700e+01
1.397738700000000023e+01 1.379606815759999883e+01 9.621689999999999543e+01 9.367260000000000275e+01
1.398176999999999914e+01 1.379618505039999832e+01 9.621670000000000300e+01 9.367279999999999518e+01
1.398615299999999984e+01 1.379627271999999927e+01 9.621649999999999636e+01 9.367310000000000514e+01
1.399053600000000053e+01 1.379638961280000053e+01 9.621630000000000393e+01 9.367340000000000089e+01
1.399491899999999944e+01 1.379647728239999971e+01 9.621599999999999397e+01 9.367369999999999663e+01
1.399930200000000013e+01 1.379659417519999920e+01 9.621580000000000155e+01 9.367390000000000327e+01
1.400368499999999905e+01 1.379668184479999837e+01 9.621559999999999491e+01 9.367419999999999902e+01
1.400806800000000152e+01 1.379679873759999964e+01 9.621540000000000248e+01 9.367449999999999477e+01
1.401245100000000043e+01 1.379688640719999881e+01 9.621510000000000673e+01 9.367470000000000141e+01
1.401683399999999935e+01 1.379700330000000008e+01 9.621500000000000341e+01 9.367499999999999716e+01
1.402121700000000004e+01 1.379709096959999926e+01 9.621469999999999345e+01 9.367529999999999291e+01
1.402560000000000073e+01 1.379720786239999875e+01 9.621450000000000102e+01 9.367549999999999955e+01
1.402998299999999965e+01 1.379732475520000001e+01 9.621859999999999502e+01 9.367230000000000700e+01
1.403436600000000034e+01 1.379741242479999919e+01 9.621829999999999927e+01 9.367199999999999704e+01
1.403874899999999926e+01 1.379752931759999868e+01 9.621779999999999688e+01 9.367210000000000036e+01
1.404313199999999995e+01 1.379761698719999963e+01 9.621760000000000446e+01 9.367220000000000368e+01
1.404751500000000064e+01 1.379773387999999912e+01 9.621720000000000539e+01 9.367239999999999611e+01
1.405189799999999956e+01 1.379785077280000039e+01 9.621699999999999875e+01 9.367260000000000275e+01
1.405628100000000025e+01 1.379793844239999956e+01 9.621659999999999968e+01 9.367289999999999850e+01
1.406066400000000094e+01 1.379805533519999905e+01 9.621649999999999636e+01 9.367310000000000514e+01
1.406504699999999985e+01 1.379817222799999854e+01 9.621620000000000061e+01 9.367340000000000089e+01
1.406943000000000055e+01 1.379825989759999949e+01 9.621599999999999397e+01 9.367359999999999332e+01
1.407381299999999946e+01 1.379837679039999898e+01 9.621569999999999823e+01 9.367390000000000327e+01
1.407819600000000015e+01 1.379846445999999993e+01 9.621559999999999491e+01 9.367409999999999570e+01
1.408257900000000085e+01 1.379858135279999942e+01 9.621519999999999584e+01 9.367440000000000566e+01
1.408696199999999976e+01 1.379866902239999860e+01 9.621510000000000673e+01 9.367459999999999809e+01
1.409134499999999868e+01 1.379878591519999986e+01 9.621479999999999677e+01 9.367499999999999716e+01
1.409572800000000115e+01 1.379887358480000081e+01 9.621469999999999345e+01 9.367520000000000380e+01
1.410011100000000006e+01 1.379899047759999853e+01 9.621439999999999770e+01 9.367549999999999955e+01
1.410449400000000075e+01 1.379907814719999948e+01 9.621420000000000528e+01 9.367570000000000618e+01
1.410887699999999967e+01 1.379916581679999865e+01 9.621389999999999532e+01 9.367600000000000193e+01
1.411326000000000036e+01 1.379928270959999814e+01 9.621380000000000621e+01 9.367619999999999436e+01
1.411764300000000105e+01 1.379937037919999909e+01 9.621349999999999625e+01 9.367650000000000432e+01
1.412202599999999997e+01 1.379948727200000036e+01 9.621339999999999293e+01 9.367669999999999675e+01
1.412640899999999888e+01 1.379957494159999953e+01 9.621309999999999718e+01 9.367700000000000671e+01
1.413079200000000135e+01 1.379966261120000048e+01 9.621299999999999386e+01 9.367719999999999914e+01
1.413517500000000027e+01 1.379977950399999820e+01 9.621269999999999811e+01 9.367749999999999488e+01
1.413955799999999918e+01 1.379986717359999915e+01 9.621670000000000300e+01 9.367459999999999809e+01
1.414394099999999987e+01 1.379998406639999864e+01 9.621630000000000393e+01 9.367430000000000234e+01
1.414832400000000057e+01 1.380007173599999959e+01 9.621599999999999397e+01 9.367440000000000566e+01
1.415270700000000126e+01 1.380018862879999908e+01 9.621559999999999491e+01 9.367449999999999477e+01
1.415709000000000017e+01 1.380027629840000003e+01 9.621529999999999916e+01 9.367470000000000141e+01
1.416147299999999909e+01 1.380039319119999952e+01 9.621500000000000341e+01 9.367489999999999384e+01
1.416585600000000156e+01 1.380051008400000079e+01 9.621479999999999677e+01 9.367510000000000048e+01
1.417023900000000047e+01 1.380059775359999996e+01 9.621450000000000102e+01 9.367539999999999623e+01
1.417462199999999939e+01 1.380071464639999945e+01 9.621429999999999438e+01 9.367560000000000286e+01
1.417900500000000008e+01 1.380080231599999863e+01 9.621410000000000196e+01 9.367589999999999861e+01
1.418338800000000077e+01 1.380088998559999958e+01 9.621389999999999532e+01 9.367610000000000525e+01
1.418777099999999969e+01 1.380100687839999907e+01 9.621359999999999957e+01 9.367640000000000100e+01
1.419215400000000038e+01 1.380109454799999824e+01 9.621339999999999293e+01 9.367659999999999343e+01
1.419653699999999930e+01 1.380121144079999951e+01 9.621320000000000050e+01 9.367690000000000339e+01
1.420092000000000176e+01 1.380129911040000046e+01 9.621299999999999386e+01 9.367709999999999582e+01
1.420530300000000068e+01 1.380138677999999963e+01 9.621269999999999811e+01 9.367740000000000578e+01
1.420968599999999959e+01 1.380150367279999912e+01 9.621259999999999479e+01 9.367759999999999820e+01
1.421406900000000029e+01 1.380159134239999830e+01 9.621229999999999905e+01 9.367789999999999395e+01
1.421845200000000098e+01 1.380167901199999925e+01 9.621210000000000662e+01 9.367810000000000059e+01
1.422283499999999989e+01 1.380179590480000051e+01 9.621189999999999998e+01 9.367839999999999634e+01
1.422721800000000059e+01 1.380188357439999969e+01 9.621169999999999334e+01 9.367860000000000298e+01
1.423160099999999950e+01 1.380197124400000064e+01 9.621150000000000091e+01 9.367889999999999873e+01
1.423598400000000019e+01 1.380208813680000013e+01 9.621129999999999427e+01 9.367910000000000537e+01
1.424036700000000089e+01 1.380217580639999930e+01 9.621099999999999852e+01 9.367940000000000111e+01
1.424474999999999980e+01 1.380226347599999848e+01 9.621089999999999520e+01 9.367959999999999354e+01
1.424913299999999872e+01 1.380238036879999797e+01 9.621469999999999345e+01 9.367680000000000007e+01
1.425351599999999941e+01 1.380246803839999892e+01 9.621450000000000102e+01 9.367650000000000432e+01
1.425789900000000010e+01 1.380255570799999809e+01 9.621399999999999864e+01 9.367659999999999343e+01
1.426228200000000079e+01 1.380267260079999936e+01 9.621380000000000621e+01 9.367669999999999675e+01
1.426666499999999971e+01 1.380276027040000031e+01 9.621339999999999293e+01 9.367690000000000339e+01
1.427104799999999862e+01 1.380287716319999980e+01 9.621320000000000050e+01 9.367700000000000671e+01
1.427543100000000109e+01 1.380296483279999897e+01 9.621280000000000143e+01 9.367730000000000246e+01
1.427981400000000001e+01 1.380308172560000024e+01 9.621269999999999811e+01 9.367749999999999488e+01
1.428419699999999892e+01 1.380316939519999941e+01 9.621240000000000236e+01 9.367780000000000484e+01
1.428857999999999961e+01 1.380325706480000036e+01 9.621219999999999573e+01 9.367789999999999395e+01
1.429296300000000031e+01 1.380337395759999986e+01 9.621189999999999998e+01 9.367820000000000391e+01
1.429734599999999922e+01 1.380346162719999903e+01 9.621179999999999666e+01 9.367839999999999634e+01
1.430172899999999991e+01 1.380354929679999998e+01 9.621150000000000091e+01 9.367870000000000630e+01
1.430611199999999883e+01 1.380366618959999947e+01 9.621139999999999759e+01 9.367889999999999873e+01
1.431049500000000130e+01 1.380375385919999864e+01 9.621110000000000184e+01 9.367919999999999447e+01
1.431487800000000021e+01 1.380384152879999782e+01 9.621089999999999520e+01 9.367940000000000111e+01
1.431926099999999913e+01 1.380392919839999877e+01 9.621059999999999945e+01 9.367969999999999686e+01
1.432364399999999982e+01 1.380404609120000003e+01 9.621049999999999613e+01 9.367990000000000350e+01
1.432802700000000051e+01 1.380413376079999921e+01 9.621020000000000039e+01 9.368019999999999925e+01
1.433240999999999943e+01 1.380422143040000016e+01 9.621009999999999707e+01 9.368040000000000589e+01
1.433679300000000012e+01 1.380430909999999933e+01 9.620980000000000132e+01 9.368070000000000164e+01
1.434117599999999904e+01 1.380442599279999882e+01 9.620969999999999800e+01 9.368080000000000496e+01
1.434555899999999973e+01 1.380451366239999977e+01 9.620940000000000225e+01 9.368110000000000070e+01
1.434994200000000042e+01 1.380460133199999895e+01 9.620929999999999893e+01 9.368129999999999313e+01
1.435432499999999933e+01 1.380468900159999812e+01 9.620900000000000318e+01 9.368160000000000309e+01
1.435870800000000003e+01 1.380480589439999939e+01 9.621299999999999386e+01 9.367889999999999873e+01
1.436309100000000072e+01 1.380489356400000034e+01 9.621259999999999479e+01 9.367870000000000630e+01
1.436747399999999963e+01 1.380498123359999951e+01 9.621229999999999905e+01 9.367870000000000630e+01
1.437185700000000033e+01 1.380506890320000046e+01 9.621189999999999998e+01 9.367879999999999541e+01
1.437623999999999924e+01 1.380518579599999995e+01 9.621160000000000423e+01 9.367900000000000205e+01
1.438062299999999993e+01 1.380527346559999913e+01 9.621129999999999427e+01 9.367919999999999447e+01
1.438500600000000063e+01 1.380539035839999862e+01 9.621110000000000184e+01 9.367940000000000111e+01
1.438938899999999954e+01 1.380547802799999779e+01 9.621089999999999520e+01 9.367959999999999354e+01
1.439377199999999846e+01 1.380556569759999874e+01 9.621070000000000277e+01 9.367980000000000018e+01
1.439815500000000092e+01 1.380565336719999792e+01 9.621040000000000703e+01 9.368000000000000682e+01
1.440253799999999984e+01 1.380577025999999918e+01 9.621020000000000039e+01 9.368030000000000257e+01
1.440692100000000053e+01 1.380585792960000013e+01 9.620999999999999375e+01 9.368049999999999500e+01
1.441130399999999945e+01 1.380594559919999931e+01 9.620980000000000132e+01 9.368070000000000164e+01
1.441568700000000014e+01 1.380603326880000026e+01 9.620959999999999468e+01 9.368099999999999739e+01
1.442007000000000083e+01 1.380612093839999943e+01 9.620940000000000225e+01 9.368120000000000402e+01
1.442445299999999975e+01 1.380623783119999892e+01 9.620910000000000650e+01 9.368139999999999645e+01
1.442883599999999866e+01 1.380632550079999810e+01 9.620900000000000318e+01 9.368160000000000309e+01
1.443321900000000113e+01 1.380641317039999905e+01 9.620869999999999322e+01 9.368189999999999884e+01
1.443760200000000005e+01 1.380650083999999822e+01 9.620850000000000080e+01 9.368210000000000548e+01
1.444198499999999896e+01 1.380658850959999917e+01 9.620829999999999416e+01 9.368240000000000123e+01
1.444636799999999965e+01 1.380667617919999834e+01 9.620810000000000173e+01 9.368259999999999366e+01
1.445075100000000035e+01 1.380676384879999929e+01 9.620789999999999509e+01 9.368280000000000030e+01
1.445513400000000104e+01 1.380688074160000056e+01 9.620770000000000266e+01 9.368300000000000693e+01
1.445951699999999995e+01 1.380696841119999974e+01 9.620749999999999602e+01 9.368330000000000268e+01
1.446389999999999887e+01 1.380705608079999891e+01 9.620730000000000359e+01 9.368349999999999511e+01
1.446828300000000134e+01 1.380714375039999986e+01 9.621150000000000091e+01 9.368089999999999407e+01
1.447266600000000025e+01 1.380723141999999903e+01 9.621120000000000516e+01 9.368059999999999832e+01
1.447704899999999917e+01 1.380731908959999998e+01 9.621080000000000609e+01 9.368070000000000164e+01
1.448143199999999986e+01 1.380740675919999916e+01 9.621049999999999613e+01 9.368080000000000496e+01
1.448581500000000055e+01 1.380752365199999865e+01 9.621009999999999707e+01 9.368099999999999739e+01
1.449019799999999947e+01 1.380761132159999960e+01 9.620990000000000464e+01 9.368110000000000070e+01
1.449458100000000016e+01 1.380769899119999877e+01 9.620959999999999468e+01 9.368139999999999645e+01
1.449896399999999907e+01 1.380778666079999972e+01 9.620940000000000225e+01 9.368149999999999977e+01
1.450334700000000154e+01 1.380787433039999890e+01 9.620910000000000650e+01 9.368179999999999552e+01
1.450773000000000046e+01 1.380799122320000016e+01 9.620900000000000318e+01 9.368200000000000216e+01
1.451211299999999937e+01 1.380807889279999934e+01 9.620869999999999322e+01 9.368219999999999459e+01
1.451649600000000007e+01 1.380816656240000029e+01 9.620860000000000412e+01 9.368240000000000123e+01
1.452087900000000076e+01 1.380825423199999946e+01 9.620829999999999416e+01 9.368269999999999698e+01
1.452526199999999967e+01 1.380834190160000041e+01 9.620820000000000505e+01 9.368290000000000362e+01
1.452964500000000037e+01 1.380842957119999959e+01 9.620789999999999509e+01 9.368309999999999604e+01
1.453402799999999928e+01 1.380851724080000054e+01 9.620770000000000266e+01 9.368330000000000268e+01
1.453841099999999997e+01 1.380860491039999971e+01 9.620749999999999602e+01 9.368359999999999843e+01
1.454279400000000066e+01 1.380869257999999888e+01 9.620730000000000359e+01 9.368380000000000507e+01
1.454717699999999958e+01 1.380878024959999983e+01 9.620709999999999695e+01 9.368410000000000082e+01
1.455155999999999850e+01 1.380889714239999932e+01 9.620690000000000452e+01 9.368420000000000414e+01
1.455594300000000096e+01 1.380898481199999850e+01 9.620669999999999789e+01 9.368449999999999989e+01
1.456032599999999988e+01 1.380907248159999945e+01 9.620650000000000546e+01 9.368470000000000653e+01
1.456470900000000057e+01 1.380916015119999862e+01 9.620629999999999882e+01 9.368500000000000227e+01
1.456909199999999949e+01 1.380924782079999957e+01 9.620610000000000639e+01 9.368510000000000559e+01
1.457347500000000018e+01 1.380933549039999875e+01 9.620589999999999975e+01 9.368540000000000134e+01
1.457785800000000087e+01 1.380942315999999970e+01 9.620980000000000132e+01 9.368290000000000362e+01
1.458224099999999979e+01 1.380951082959999887e+01 9.620940000000000225e+01 9.368280000000000030e+01
1.458662399999999870e+01 1.380959849919999805e+01 9.620900000000000318e+01 9.368280000000000030e+01
1.459100700000000117e+01 1.380968616879999900e+01 9.620869999999999322e+01 9.368290000000000362e+01
1.459539000000000009e+01 1.380977383839999817e+01 9.620839999999999748e+01 9.368309999999999604e+01
1.459977299999999900e+01 1.380986150799999912e+01 9.620820000000000505e+01 9.368319999999999936e+01
1.460415599999999969e+01 1.380994917759999829e+01 9.620789999999999509e+01 9.368340000000000600e+01
1.460853900000000039e+01 1.381006607039999956e+01 9.620770000000000266e+01 9.368370000000000175e+01
1.461292200000000108e+01 1.381015374000000051e+01 9.620749999999999602e+01 9.368389999999999418e+01
1.461730499999999999e+01 1.381024140959999968e+01 9.620730000000000359e+01 9.368410000000000082e+01
1.462168799999999891e+01 1.381032907919999886e+01 9.620709999999999695e+01 9.368429999999999325e+01
1.462607100000000138e+01 1.381041674879999981e+01 9.620690000000000452e+01 9.368449999999999989e+01
1.463045400000000029e+01 1.381050441839999898e+01 9.620669999999999789e+01 9.368470000000000653e+01
1.463483699999999921e+01 1.381059208799999993e+01 9.620650000000000546e+01 9.368500000000000227e+01
1.463921999999999990e+01 1.381067975759999911e+01 9.620629999999999882e+01 9.368519999999999470e+01
1.464360300000000059e+01 1.381076742720000006e+01 9.620610000000000639e+01 9.368540000000000134e+01
1.464798599999999951e+01 1.381085509679999923e+01 9.620589999999999975e+01 9.368559999999999377e+01
1.465236900000000020e+01 1.381094276640000018e+01 9.620569999999999311e+01 9.368590000000000373e+01
1.465675199999999911e+01 1.381103043599999936e+01 9.620550000000000068e+01 9.368609999999999616e+01
1.466113500000000158e+01 1.381111810559999853e+01 9.620529999999999404e+01 9.368630000000000280e+01
1.466551800000000050e+01 1.381120577519999948e+01 9.620510000000000161e+01 9.368649999999999523e+01
1.466990099999999941e+01 1.381129344479999865e+01 9.620489999999999498e+01 9.368680000000000518e+01
1.467428400000000011e+01 1.381138111439999960e+01 9.620470000000000255e+01 9.368699999999999761e+01
1.467866700000000080e+01 1.381146878399999878e+01 9.620449999999999591e+01 9.368720000000000425e+01
1.468304999999999971e+01 1.381155645359999973e+01 9.620430000000000348e+01 9.368739999999999668e+01
1.468743300000000040e+01 1.381164412319999890e+01 9.620759999999999934e+01 9.368510000000000559e+01
1.469181599999999932e+01 1.381170256959999953e+01 9.620720000000000027e+01 9.368489999999999895e+01
1.469619900000000179e+01 1.381181946239999903e+01 9.620680000000000121e+01 9.368500000000000227e+01
1.470058200000000070e+01 1.381190713199999998e+01 9.620659999999999457e+01 9.368500000000000227e+01
1.470496499999999962e+01 1.381199480159999915e+01 9.620629999999999882e+01 9.368519999999999470e+01
1.470934800000000031e+01 1.381208247119999832e+01 9.620610000000000639e+01 9.368529999999999802e+01
1.471373100000000100e+01 1.381217014079999927e+01 9.620579999999999643e+01 9.368559999999999377e+01
1.471811399999999992e+01 1.381225781039999845e+01 9.620560000000000400e+01 9.368569999999999709e+01
1.472249700000000061e+01 1.381234547999999940e+01 9.620529999999999404e+01 9.368600000000000705e+01
1.472687999999999953e+01 1.381243314959999857e+01 9.620520000000000493e+01 9.368609999999999616e+01
1.473126300000000022e+01 1.381252081919999952e+01 9.620489999999999498e+01 9.368640000000000612e+01
1.473564600000000091e+01 1.381260848879999870e+01 9.620480000000000587e+01 9.368659999999999854e+01
1.474002899999999983e+01 1.381269615839999965e+01 9.620449999999999591e+01 9.368680000000000518e+01
1.474441199999999874e+01 1.381278382799999882e+01 9.620440000000000680e+01 9.368699999999999761e+01
1.474879500000000121e+01 1.381287149759999799e+01 9.620409999999999684e+01 9.368729999999999336e+01
1.475317800000000013e+01 1.381295916719999894e+01 9.620399999999999352e+01 9.368739999999999668e+01
1.475756100000000082e+01 1.381304683679999812e+01 9.620380000000000109e+01 9.368770000000000664e+01
1.476194399999999973e+01 1.381313450639999907e+01 9.620359999999999445e+01 9.368789999999999907e+01
1.476632700000000042e+01 1.381322217599999824e+01 9.620340000000000202e+01 9.368810000000000571e+01
1.477071000000000112e+01 1.381328062239999888e+01 9.620329999999999870e+01 9.368829999999999814e+01
1.477509300000000003e+01 1.381336829199999983e+01 9.620300000000000296e+01 9.368859999999999388e+01
1.477947599999999895e+01 1.381345596159999900e+01 9.620289999999999964e+01 9.368869999999999720e+01
1.478385900000000142e+01 1.381354363119999817e+01 9.620260000000000389e+01 9.368899999999999295e+01
1.478824200000000033e+01 1.381363130079999912e+01 9.620250000000000057e+01 9.368919999999999959e+01
1.479262499999999925e+01 1.381371897039999830e+01 9.620220000000000482e+01 9.368940000000000623e+01
1.479700799999999994e+01 1.381380663999999925e+01 9.620600000000000307e+01 9.368710000000000093e+01
1.480139099999999885e+01 1.381386508639999988e+01 9.620560000000000400e+01 9.368689999999999429e+01
1.480577400000000132e+01 1.381395275599999906e+01 9.620529999999999404e+01 9.368699999999999761e+01
1.481015700000000024e+01 1.381404042560000001e+01 9.620499999999999829e+01 9.368710000000000093e+01
1.481453999999999915e+01 1.381415731839999950e+01 9.620480000000000587e+01 9.368720000000000425e+01
1.481892299999999985e+01 1.381424498799999867e+01 9.620449999999999591e+01 9.368739999999999668e+01
1.482330600000000054e+01 1.381433265759999962e+01 9.620430000000000348e+01 9.368760000000000332e+01
1.482768899999999945e+01 1.381442032719999879e+01 9.620409999999999684e+01 9.368779999999999575e+01
1.483207200000000014e+01 1.381450799679999797e+01 9.620390000000000441e+01 9.368800000000000239e+01
1.483645499999999906e+01 1.381459566639999892e+01 9.620369999999999777e+01 9.368819999999999482e+01
1.484083799999999975e+01 1.381465411279999955e+01 9.620350000000000534e+01 9.368840000000000146e+01
1.484522100000000044e+01 1.381474178239999873e+01 9.620329999999999870e+01 9.368859999999999388e+01
1.484960399999999936e+01 1.381482945199999968e+01 9.620310000000000628e+01 9.368880000000000052e+01
1.485398699999999828e+01 1.381491712159999885e+01 9.620289999999999964e+01 9.368899999999999295e+01
1.485837000000000074e+01 1.381500479119999980e+01 9.620269999999999300e+01 9.368919999999999959e+01
1.486275299999999966e+01 1.381509246079999897e+01 9.620250000000000057e+01 9.368940000000000623e+01
1.486713600000000035e+01 1.381518013039999815e+01 9.620229999999999393e+01 9.368959999999999866e+01
1.487151899999999927e+01 1.381523857679999878e+01 9.620210000000000150e+01 9.368980000000000530e+01
1.487590199999999996e+01 1.381532624639999973e+01 9.620189999999999486e+01 9.368999999999999773e+01
1.488028500000000065e+01 1.381541391599999891e+01 9.620170000000000243e+01 9.369020000000000437e+01
1.488466799999999957e+01 1.381550158559999986e+01 9.620159999999999911e+01 9.369039999999999679e+01
1.488905099999999848e+01 1.381558925519999903e+01 9.620140000000000668e+01 9.369070000000000675e+01
1.489343400000000095e+01 1.381564770159999966e+01 9.620120000000000005e+01 9.369079999999999586e+01
1.489781699999999987e+01 1.381573537120000061e+01 9.620099999999999341e+01 9.369110000000000582e+01
1.490219999999999878e+01 1.381582304079999979e+01 9.620080000000000098e+01 9.369129999999999825e+01
1.490658299999999947e+01 1.381591071040000074e+01 9.620420000000000016e+01 9.368919999999999959e+01
1.491096600000000016e+01 1.381596915679999960e+01 9.620390000000000441e+01 9.368890000000000384e+01
1.491534900000000086e+01 1.381605682639999877e+01 9.620350000000000534e+01 9.368899999999999295e+01
1.491973199999999977e+01 1.381614449599999794e+01 9.620319999999999538e+01 9.368909999999999627e+01
1.492411499999999869e+01 1.381623216559999889e+01 9.620289999999999964e+01 9.368930000000000291e+01
1.492849800000000116e+01 1.381631983519999807e+01 9.620279999999999632e+01 9.368940000000000623e+01
1.493288100000000007e+01 1.381640750479999902e+01 9.620250000000000057e+01 9.368959999999999866e+01
1.493726399999999899e+01 1.381649517439999819e+01 9.620229999999999393e+01 9.368970000000000198e+01
1.494164699999999968e+01 1.381658284399999914e+01 9.620199999999999818e+01 9.368999999999999773e+01
1.494603000000000037e+01 1.381667051359999832e+01 9.620189999999999486e+01 9.369010000000000105e+01
1.495041299999999929e+01 1.381675818319999927e+01 9.620170000000000243e+01 9.369039999999999679e+01
1.495479599999999998e+01 1.381684585280000022e+01 9.620149999999999579e+01 9.369050000000000011e+01
1.495917899999999889e+01 1.381690429919999907e+01 9.620130000000000337e+01 9.369079999999999586e+01
1.496356200000000136e+01 1.381699196879999825e+01 9.620120000000000005e+01 9.369089999999999918e+01
1.496794500000000028e+01 1.381707963839999920e+01 9.620090000000000430e+01 9.369119999999999493e+01
1.497232799999999919e+01 1.381716730799999837e+01 9.620080000000000098e+01 9.369129999999999825e+01
1.497671099999999988e+01 1.381725497759999932e+01 9.620050000000000523e+01 9.369159999999999400e+01
1.498109400000000058e+01 1.381731342399999996e+01 9.620040000000000191e+01 9.369180000000000064e+01
1.498547699999999949e+01 1.381740109359999913e+01 9.620019999999999527e+01 9.369199999999999307e+01
1.498986000000000018e+01 1.381748876320000008e+01 9.620000000000000284e+01 9.369219999999999970e+01
1.499424299999999910e+01 1.381754720960000071e+01 9.619979999999999620e+01 9.369240000000000634e+01
1.499862600000000157e+01 1.381763487919999989e+01 9.619970000000000709e+01 9.369259999999999877e+01
1.500300900000000048e+01 1.381772254879999906e+01 9.619939999999999714e+01 9.369280000000000541e+01
1.500739199999999940e+01 1.381781021840000001e+01 9.619929999999999382e+01 9.369299999999999784e+01
1.501177500000000009e+01 1.381786866479999887e+01 9.619910000000000139e+01 9.369320000000000448e+01
1.501615800000000078e+01 1.381795633439999804e+01 9.620239999999999725e+01 9.369129999999999825e+01
1.502054099999999970e+01 1.381804400399999899e+01 9.620210000000000150e+01 9.369110000000000582e+01
1.502492400000000039e+01 1.381813167359999817e+01 9.620180000000000575e+01 9.369110000000000582e+01
1.502930699999999931e+01 1.381821934319999912e+01 9.620149999999999579e+01 9.369119999999999493e+01
1.503369000000000000e+01 1.381830701280000007e+01 9.620120000000000005e+01 9.369129999999999825e+01
1.503807300000000069e+01 1.381839468239999924e+01 9.620099999999999341e+01 9.369150000000000489e+01
1.504245599999999961e+01 1.381845312879999810e+01 9.620080000000000098e+01 9.369169999999999732e+01
1.504683899999999852e+01 1.381854079839999905e+01 9.620050000000000523e+01 9.369190000000000396e+01
1.505122200000000099e+01 1.381862846799999822e+01 9.620040000000000191e+01 9.369199999999999307e+01
1.505560499999999990e+01 1.381871613759999917e+01 9.620019999999999527e+01 9.369230000000000302e+01
1.505998800000000060e+01 1.381880380719999835e+01 9.620000000000000284e+01 9.369240000000000634e+01
1.506437099999999951e+01 1.381886225359999898e+01 9.619979999999999620e+01 9.369259999999999877e+01
1.506875400000000020e+01 1.381894992319999993e+01 9.619960000000000377e+01 9.369280000000000541e+01
1.507313700000000090e+01 1.381903759279999910e+01 9.619939999999999714e+01 9.369299999999999784e+01
1.507751999999999981e+01 1.381909603919999974e+01 9.619920000000000471e+01 9.369320000000000448e+01
1.508190299999999873e+01 1.381918370880000069e+01 9.619899999999999807e+01 9.369339999999999691e+01
1.508628600000000120e+01 1.381927137839999986e+01 9.619889999999999475e+01 9.369360000000000355e+01
1.509066900000000011e+01 1.381935904799999904e+01 9.619870000000000232e+01 9.369379999999999598e+01
1.509505199999999903e+01 1.381941749439999789e+01 9.619849999999999568e+01 9.369400000000000261e+01
1.509943499999999972e+01 1.381950516399999884e+01 9.619830000000000325e+01 9.369419999999999504e+01
1.510381800000000041e+01 1.381959283359999802e+01 9.619809999999999661e+01 9.369440000000000168e+01
1.510820100000000110e+01 1.381965127999999865e+01 9.619790000000000418e+01 9.369459999999999411e+01
1.511258400000000002e+01 1.381973894959999960e+01 9.619780000000000086e+01 9.369480000000000075e+01
1.511696699999999893e+01 1.381979739600000023e+01 9.619759999999999422e+01 9.369499999999999318e+01
1.512135000000000140e+01 1.381988506559999941e+01 9.619740000000000180e+01 9.369519999999999982e+01
1.512573300000000032e+01 1.381997273520000036e+01 9.620059999999999434e+01 9.369310000000000116e+01
1.513011599999999923e+01 1.382006040479999953e+01 9.620040000000000191e+01 9.369289999999999452e+01
1.513449899999999992e+01 1.382011885120000017e+01 9.620000000000000284e+01 9.369299999999999784e+01
1.513888200000000062e+01 1.382020652079999934e+01 9.619979999999999620e+01 9.369299999999999784e+01
1.514326499999999953e+01 1.382029419040000029e+01 9.619939999999999714e+01 9.369320000000000448e+01
1.514764800000000022e+01 1.382038185999999946e+01 9.619929999999999382e+01 9.369329999999999359e+01
1.515203099999999914e+01 1.382046952960000041e+01 9.619899999999999807e+01 9.369350000000000023e+01
1.515641400000000161e+01 1.382052797599999927e+01 9.619889999999999475e+01 9.369370000000000687e+01
1.516079700000000052e+01 1.382061564559999844e+01 9.619859999999999900e+01 9.369389999999999930e+01
1.516517999999999944e+01 1.382070331519999939e+01 9.619849999999999568e+01 9.369400000000000261e+01
1.516956300000000013e+01 1.382079098479999857e+01 9.619819999999999993e+01 9.369429999999999836e+01
1.517394600000000082e+01 1.382084943119999920e+01 9.619809999999999661e+01 9.369440000000000168e+01
1.517832899999999974e+01 1.382093710079999838e+01 9.619780000000000086e+01 9.369469999999999743e+01
1.518271200000000043e+01 1.382102477039999933e+01 9.619769999999999754e+01 9.369480000000000075e+01
1.518709499999999935e+01 1.382108321679999996e+01 9.619750000000000512e+01 9.369499999999999318e+01
1.519147800000000004e+01 1.382117088639999913e+01 9.619729999999999848e+01 9.369519999999999982e+01
1.519586100000000073e+01 1.382122933279999799e+01 9.619710000000000605e+01 9.369540000000000646e+01
1.520024399999999964e+01 1.382131700239999894e+01 9.619700000000000273e+01 9.369559999999999889e+01
1.520462699999999856e+01 1.382140467199999989e+01 9.619670000000000698e+01 9.369580000000000553e+01
1.520901000000000103e+01 1.382146311839999875e+01 9.619660000000000366e+01 9.369599999999999795e+01
1.521339299999999994e+01 1.382155078799999970e+01 9.619639999999999702e+01 9.369620000000000459e+01
1.521777600000000064e+01 1.382163845759999887e+01 9.619629999999999370e+01 9.369629999999999370e+01
1.522215899999999955e+01 1.382169690399999951e+01 9.619599999999999795e+01 9.369660000000000366e+01
1.522654200000000024e+01 1.382178457359999868e+01 9.619589999999999463e+01 9.369670000000000698e+01
1.523092500000000094e+01 1.382184301999999931e+01 9.619570000000000221e+01 9.369700000000000273e+01
1.523530799999999985e+01 1.382193068960000026e+01 9.619880000000000564e+01 9.369499999999999318e+01
1.523969099999999877e+01 1.382201835919999944e+01 9.619849999999999568e+01 9.369490000000000407e+01
1.524407400000000123e+01 1.382207680559999829e+01 9.619819999999999993e+01 9.369490000000000407e+01
1.524845700000000015e+01 1.382216447519999925e+01 9.619790000000000418e+01 9.369499999999999318e+01
1.525283999999999907e+01 1.382225214479999842e+01 9.619769999999999754e+01 9.369509999999999650e+01
1.525722299999999976e+01 1.382233981439999937e+01 9.619740000000000180e+01 9.369530000000000314e+01
1.526160600000000045e+01 1.382239826080000000e+01 9.619719999999999516e+01 9.369540000000000646e+01
1.526598900000000114e+01 1.382248593039999918e+01 9.619700000000000273e+01 9.369559999999999889e+01
1.527037200000000006e+01 1.382257359999999835e+01 9.619679999999999609e+01 9.369580000000000553e+01
1.527475499999999897e+01 1.382263204639999898e+01 9.619660000000000366e+01 9.369589999999999463e+01
1.527913800000000144e+01 1.382271971599999993e+01 9.619639999999999702e+01 9.369610000000000127e+01
1.528352100000000036e+01 1.382280738559999911e+01 9.619620000000000459e+01 9.369629999999999370e+01
1.528790399999999927e+01 1.382286583199999974e+01 9.619610000000000127e+01 9.369650000000000034e+01
1.529228699999999996e+01 1.382295350159999892e+01 9.619589999999999463e+01 9.369670000000000698e+01
1.529667000000000066e+01 1.382301194799999955e+01 9.619570000000000221e+01 9.369679999999999609e+01
1.530105300000000135e+01 1.382309961759999872e+01 9.619549999999999557e+01 9.369700000000000273e+01
1.530543600000000026e+01 1.382318728719999967e+01 9.619530000000000314e+01 9.369719999999999516e+01
1.530981899999999918e+01 1.382324573360000031e+01 9.619509999999999650e+01 9.369740000000000180e+01
1.531420200000000165e+01 1.382333340319999948e+01 9.619499999999999318e+01 9.369759999999999422e+01
1.531858500000000056e+01 1.382339184960000011e+01 9.619480000000000075e+01 9.369780000000000086e+01
1.532296799999999948e+01 1.382347951919999929e+01 9.619459999999999411e+01 9.369790000000000418e+01
1.532735100000000017e+01 1.382353796559999815e+01 9.619440000000000168e+01 9.369809999999999661e+01
1.533173400000000086e+01 1.382362563519999910e+01 9.619429999999999836e+01 9.369830000000000325e+01
1.533611699999999978e+01 1.382368408159999973e+01 9.619410000000000593e+01 9.369849999999999568e+01
1.534050000000000047e+01 1.382377175119999890e+01 9.619389999999999930e+01 9.369870000000000232e+01
1.534488299999999938e+01 1.382385942079999985e+01 9.619729999999999848e+01 9.369679999999999609e+01
1.534926599999999830e+01 1.382391786720000049e+01 9.619700000000000273e+01 9.369660000000000366e+01
1.535364900000000077e+01 1.382400553679999966e+01 9.619670000000000698e+01 9.369670000000000698e+01
1.535803199999999968e+01 1.382409320639999883e+01 9.619650000000000034e+01 9.369670000000000698e+01
1.536241500000000038e+01 1.382415165279999769e+01 9.619610000000000127e+01 9.369689999999999941e+01
1.536679799999999929e+01 1.382423932239999864e+01 9.619599999999999795e+01 9.369700000000000273e+01
1.537118099999999998e+01 1.382432699199999959e+01 9.619570000000000221e+01 9.369719999999999516e+01
1.537556400000000068e+01 1.382438543839999845e+01 9.619559999999999889e+01 9.369729999999999848e+01
1.537994699999999959e+01 1.382447310799999940e+01 9.619530000000000314e+01 9.369759999999999422e+01
1.538432999999999851e+01 1.382456077759999857e+01 9.619519999999999982e+01 9.369769999999999754e+01
1.538871300000000097e+01 1.382461922399999921e+01 9.619490000000000407e+01 9.369790000000000418e+01
1.539309599999999989e+01 1.382470689360000016e+01 9.619480000000000075e+01 9.369799999999999329e+01
1.539747899999999881e+01 1.382476534000000079e+01 9.619459999999999411e+01 9.369830000000000325e+01
1.540186199999999950e+01 1.382485300959999996e+01 9.619450000000000500e+01 9.369840000000000657e+01
1.540624500000000019e+01 1.382491145599999882e+01 9.619419999999999504e+01 9.369859999999999900e+01
1.541062800000000088e+01 1.382499912559999800e+01 9.619410000000000593e+01 9.369870000000000232e+01
1.541501099999999980e+01 1.382505757199999863e+01 9.619389999999999930e+01 9.369899999999999807e+01
1.541939399999999871e+01 1.382514524159999958e+01 9.619379999999999598e+01 9.369910000000000139e+01
1.542377700000000118e+01 1.382520368800000021e+01 9.619350000000000023e+01 9.369929999999999382e+01
1.542816000000000010e+01 1.382529135759999939e+01 9.619339999999999691e+01 9.369939999999999714e+01
1.543254299999999901e+01 1.382534980399999824e+01 9.619320000000000448e+01 9.369970000000000709e+01
1.543692599999999970e+01 1.382543747359999919e+01 9.619310000000000116e+01 9.369979999999999620e+01
1.544130900000000040e+01 1.382549591999999983e+01 9.619280000000000541e+01 9.370000000000000284e+01
1.544569199999999931e+01 1.382558358959999900e+01 9.619270000000000209e+01 9.370010000000000616e+01
1.545007500000000000e+01 1.382564203599999964e+01 9.619249999999999545e+01 9.370040000000000191e+01
1.545445799999999892e+01 1.382572970559999881e+01 9.619580000000000553e+01 9.369889999999999475e+01
1.545884100000000139e+01 1.382578815199999944e+01 9.619549999999999557e+01 9.369870000000000232e+01
1.546322400000000030e+01 1.382587582159999862e+01 9.619519999999999982e+01 9.369870000000000232e+01
1.546760699999999922e+01 1.382593426799999925e+01 9.619490000000000407e+01 9.369880000000000564e+01
1.547198999999999991e+01 1.382602193759999842e+01 9.619469999999999743e+01 9.369889999999999475e+01
1.547637300000000060e+01 1.382610960719999937e+01 9.619450000000000500e+01 9.369910000000000139e+01
1.548075599999999952e+01 1.382616805360000001e+01 9.619429999999999836e+01 9.369920000000000471e+01
1.548513900000000021e+01 1.382625572319999918e+01 9.619410000000000593e+01 9.369939999999999714e+01
1.548952199999999912e+01 1.382634339280000013e+01 9.619389999999999930e+01 9.369950000000000045e+01
1.549390499999999982e+01 1.382640183920000077e+01 9.619370000000000687e+01 9.369970000000000709e+01
1.549828800000000051e+01 1.382648950879999994e+01 9.619350000000000023e+01 9.369989999999999952e+01
1.550267099999999942e+01 1.382654795519999880e+01 9.619329999999999359e+01 9.370000000000000284e+01
1.550705399999999834e+01 1.382663562479999797e+01 9.619320000000000448e+01 9.370019999999999527e+01
1.551143700000000081e+01 1.382669407119999860e+01 9.619299999999999784e+01 9.370040000000000191e+01
1.551581999999999972e+01 1.382675251759999924e+01 9.619280000000000541e+01 9.370050000000000523e+01
1.552020300000000042e+01 1.382684018720000019e+01 9.619259999999999877e+01 9.370069999999999766e+01
1.552458599999999933e+01 1.382689863359999904e+01 9.619249999999999545e+01 9.370090000000000430e+01
1.552896900000000002e+01 1.382698630319999822e+01 9.619230000000000302e+01 9.370109999999999673e+01
1.553335200000000071e+01 1.382704474959999885e+01 9.619209999999999638e+01 9.370120000000000005e+01
1.553773499999999963e+01 1.382713241919999980e+01 9.619190000000000396e+01 9.370140000000000668e+01
1.554211799999999855e+01 1.382719086560000044e+01 9.619180000000000064e+01 9.370149999999999579e+01
1.554650100000000101e+01 1.382724931199999929e+01 9.619159999999999400e+01 9.370170000000000243e+01
1.555088399999999993e+01 1.382733698159999847e+01 9.619140000000000157e+01 9.370189999999999486e+01
1.555526699999999884e+01 1.382739542799999910e+01 9.619129999999999825e+01 9.370210000000000150e+01
1.555964999999999954e+01 1.382748309759999827e+01 9.619110000000000582e+01 9.370220000000000482e+01
1.556403300000000023e+01 1.382754154399999891e+01 9.619389999999999930e+01 9.370069999999999766e+01
1.556841600000000092e+01 1.382762921359999986e+01 9.619370000000000687e+01 9.370050000000000523e+01
1.557279899999999984e+01 1.382768766000000049e+01 9.619339999999999691e+01 9.370059999999999434e+01
1.557718199999999875e+01 1.382777532959999967e+01 9.619320000000000448e+01 9.370059999999999434e+01
1.558156500000000122e+01 1.382783377599999852e+01 9.619289999999999452e+01 9.370080000000000098e+01
1.558594800000000014e+01 1.382792144559999947e+01 9.619270000000000209e+01 9.370090000000000430e+01
1.559033099999999905e+01 1.382797989200000011e+01 9.619240000000000634e+01 9.370099999999999341e+01
1.559471399999999974e+01 1.382806756159999928e+01 9.619230000000000302e+01 9.370120000000000005e+01
1.559909700000000043e+01 1.382812600799999991e+01 9.619209999999999638e+01 9.370140000000000668e+01
1.560348000000000113e+01 1.382821367759999909e+01 9.619190000000000396e+01 9.370149999999999579e+01
1.560786300000000004e+01 1.382827212399999794e+01 9.619169999999999732e+01 9.370170000000000243e+01
1.561224599999999896e+01 1.382835979359999889e+01 9.619159999999999400e+01 9.370180000000000575e+01
1.561662900000000143e+01 1.382841823999999953e+01 9.619140000000000157e+01 9.370199999999999818e+01
1.562101200000000034e+01 1.382850590959999870e+01 9.619119999999999493e+01 9.370210000000000150e+01
1.562539499999999926e+01 1.382856435599999934e+01 9.619100000000000250e+01 9.370229999999999393e+01
1.562977799999999995e+01 1.382862280239999819e+01 9.619089999999999918e+01 9.370250000000000057e+01
1.563416100000000064e+01 1.382871047199999914e+01 9.619070000000000675e+01 9.370269999999999300e+01
1.563854399999999956e+01 1.382876891839999978e+01 9.619060000000000343e+01 9.370279999999999632e+01
1.564292700000000025e+01 1.382882736480000041e+01 9.619029999999999347e+01 9.370300000000000296e+01
1.564730999999999916e+01 1.382891503439999958e+01 9.619020000000000437e+01 9.370310000000000628e+01
1.565169300000000163e+01 1.382897348079999844e+01 9.618999999999999773e+01 9.370329999999999870e+01
1.565607600000000055e+01 1.382906115039999939e+01 9.618989999999999441e+01 9.370340000000000202e+01
1.566045899999999946e+01 1.382911959679999825e+01 9.618970000000000198e+01 9.370359999999999445e+01
1.566484200000000016e+01 1.382917804319999888e+01 9.618949999999999534e+01 9.370380000000000109e+01
1.566922500000000085e+01 1.382926571279999983e+01 9.618930000000000291e+01 9.370399999999999352e+01
1.567360799999999976e+01 1.382932415920000047e+01 9.619259999999999877e+01 9.370250000000000057e+01
1.567799100000000045e+01 1.382938260559999932e+01 9.619230000000000302e+01 9.370229999999999393e+01
1.568237399999999937e+01 1.382947027519999850e+01 9.619199999999999307e+01 9.370239999999999725e+01
1.568675700000000006e+01 1.382952872159999913e+01 9.619180000000000064e+01 9.370239999999999725e+01
1.569114000000000075e+01 1.382961639120000008e+01 9.619150000000000489e+01 9.370250000000000057e+01
1.569552299999999967e+01 1.382967483760000071e+01 9.619129999999999825e+01 9.370269999999999300e+01
1.569990599999999858e+01 1.382976250719999989e+01 9.619110000000000582e+01 9.370279999999999632e+01
1.570428900000000105e+01 1.382982095359999875e+01 9.619089999999999918e+01 9.370289999999999964e+01
1.570867199999999997e+01 1.382990862319999792e+01 9.619079999999999586e+01 9.370310000000000628e+01
1.571305500000000066e+01 1.382996706959999855e+01 9.619060000000000343e+01 9.370329999999999870e+01
1.571743799999999958e+01 1.383005473919999950e+01 9.619039999999999679e+01 9.370340000000000202e+01
1.572182100000000027e+01 1.383011318560000014e+01 9.619020000000000437e+01 9.370359999999999445e+01
1.572620400000000096e+01 1.383017163199999899e+01 9.619010000000000105e+01 9.370369999999999777e+01
1.573058699999999988e+01 1.383025930159999817e+01 9.618989999999999441e+01 9.370390000000000441e+01
1.573496999999999879e+01 1.383031774799999880e+01 9.618970000000000198e+01 9.370399999999999352e+01
1.573935300000000126e+01 1.383037619439999943e+01 9.618949999999999534e+01 9.370420000000000016e+01
1.574373600000000017e+01 1.383046386400000038e+01 9.618940000000000623e+01 9.370430000000000348e+01
1.574811899999999909e+01 1.383052231039999924e+01 9.618919999999999959e+01 9.370449999999999591e+01
1.575250199999999978e+01 1.383058075679999810e+01 9.618899999999999295e+01 9.370470000000000255e+01
1.575688500000000047e+01 1.383066842639999905e+01 9.618890000000000384e+01 9.370480000000000587e+01
1.576126800000000117e+01 1.383072687279999968e+01 9.618869999999999720e+01 9.370499999999999829e+01
1.576565100000000008e+01 1.383078531920000032e+01 9.618850000000000477e+01 9.370520000000000493e+01
1.577003399999999900e+01 1.383084376559999917e+01 9.618840000000000146e+01 9.370529999999999404e+01
1.577441700000000147e+01 1.383093143519999835e+01 9.618819999999999482e+01 9.370550000000000068e+01
1.577880000000000038e+01 1.383098988159999898e+01 9.618810000000000571e+01 9.370560000000000400e+01
1.578318299999999930e+01 1.383107755119999993e+01 9.619119999999999493e+01 9.370440000000000680e+01
1.578756599999999999e+01 1.383113599760000056e+01 9.619100000000000250e+01 9.370420000000000016e+01
1.579194900000000068e+01 1.383119444399999942e+01 9.619070000000000675e+01 9.370430000000000348e+01
1.579633199999999960e+01 1.383128211359999860e+01 9.619039999999999679e+01 9.370430000000000348e+01
1.580071500000000029e+01 1.383134055999999923e+01 9.619020000000000437e+01 9.370440000000000680e+01
1.580509799999999920e+01 1.383142822959999840e+01 9.618999999999999773e+01 9.370449999999999591e+01
1.580948100000000167e+01 1.383148667599999904e+01 9.618980000000000530e+01 9.370470000000000255e+01
1.581386400000000059e+01 1.383154512239999789e+01 9.618959999999999866e+01 9.370480000000000587e+01
1.581824699999999950e+01 1.383163279199999884e+01 9.618940000000000623e+01 9.370499999999999829e+01
1.582263000000000019e+01 1.383169123839999948e+01 9.618930000000000291e+01 9.370510000000000161e+01
1.582701300000000089e+01 1.383174968480000011e+01 9.618899999999999295e+01 9.370529999999999404e+01
1.583139599999999980e+01 1.383183735439999928e+01 9.618890000000000384e+01 9.370539999999999736e+01
1.583577900000000049e+01 1.383189580079999814e+01 9.618869999999999720e+01 9.370560000000000400e+01
1.584016199999999941e+01 1.383195424719999878e+01 9.618859999999999388e+01 9.370569999999999311e+01
1.584454500000000010e+01 1.383204191679999973e+01 9.618840000000000146e+01 9.370589999999999975e+01
1.584892800000000079e+01 1.383210036320000036e+01 9.618829999999999814e+01 9.370600000000000307e+01
1.585331099999999971e+01 1.383215880959999922e+01 9.618800000000000239e+01 9.370619999999999550e+01
1.585769399999999862e+01 1.383221725599999807e+01 9.618789999999999907e+01 9.370629999999999882e+01
1.586207700000000109e+01 1.383230492559999902e+01 9.618770000000000664e+01 9.370650000000000546e+01
1.586646000000000001e+01 1.383236337199999966e+01 9.618760000000000332e+01 9.370659999999999457e+01
1.587084300000000070e+01 1.383242181840000029e+01 9.618739999999999668e+01 9.370680000000000121e+01
1.587522599999999962e+01 1.383248026479999915e+01 9.618729999999999336e+01 9.370690000000000452e+01
1.587960900000000031e+01 1.383256793439999832e+01 9.618710000000000093e+01 9.370709999999999695e+01
1.588399200000000100e+01 1.383262638079999896e+01 9.618699999999999761e+01 9.370720000000000027e+01
1.588837499999999991e+01 1.383268482719999959e+01 9.618680000000000518e+01 9.370740000000000691e+01
1.589275799999999883e+01 1.383277249680000054e+01 9.618989999999999441e+01 9.370610000000000639e+01
1.589714099999999952e+01 1.383283094319999940e+01 9.618970000000000198e+01 9.370600000000000307e+01
1.590152400000000021e+01 1.383288938960000003e+01 9.618940000000000623e+01 9.370600000000000307e+01
1.590590700000000091e+01 1.383294783600000066e+01 9.618909999999999627e+01 9.370610000000000639e+01
1.591028999999999982e+01 1.383303550559999984e+01 9.618890000000000384e+01 9.370619999999999550e+01
1.591467299999999874e+01 1.383309395199999869e+01 9.618869999999999720e+01 9.370629999999999882e+01
1.591905600000000121e+01 1.383315239839999933e+01 9.618850000000000477e+01 9.370640000000000214e+01
1.592343900000000012e+01 1.383324006799999850e+01 9.618829999999999814e+01 9.370659999999999457e+01
1.592782199999999904e+01 1.383329851439999914e+01 9.618819999999999482e+01 9.370669999999999789e+01
1.593220499999999973e+01 1.383335696079999799e+01 9.618800000000000239e+01 9.370680000000000121e+01
1.593658800000000042e+01 1.383344463039999894e+01 9.618779999999999575e+01 9.370699999999999363e+01
1.594097099999999934e+01 1.383350307679999958e+01 9.618760000000000332e+01 9.370709999999999695e+01
1.594535400000000003e+01 1.383356152320000021e+01 9.618750000000000000e+01 9.370730000000000359e+01
1.594973699999999894e+01 1.383361996959999907e+01 9.618729999999999336e+01 9.370740000000000691e+01
1.595412000000000141e+01 1.383370763920000002e+01 9.618720000000000425e+01 9.370759999999999934e+01
1.595850300000000033e+01 1.383376608559999887e+01 9.618699999999999761e+01 9.370770000000000266e+01
1.596288599999999924e+01 1.383382453199999951e+01 9.618680000000000518e+01 9.370789999999999509e+01
1.596726899999999993e+01 1.383388297840000014e+01 9.618670000000000186e+01 9.370799999999999841e+01
1.597165200000000063e+01 1.383394142479999900e+01 9.618649999999999523e+01 9.370820000000000505e+01
1.597603499999999954e+01 1.383399987119999963e+01 9.618640000000000612e+01 9.370829999999999416e+01
1.598041800000000023e+01 1.383408754079999881e+01 9.618619999999999948e+01 9.370850000000000080e+01
1.598480099999999915e+01 1.383414598719999944e+01 9.618600000000000705e+01 9.370860000000000412e+01
1.598918399999999984e+01 1.383420443359999830e+01 9.618590000000000373e+01 9.370879999999999654e+01
1.599356700000000053e+01 1.383426287999999893e+01 9.618569999999999709e+01 9.370889999999999986e+01
1.599794999999999945e+01 1.383432132639999956e+01 9.618559999999999377e+01 9.370900000000000318e+01
1.600233300000000014e+01 1.383440899600000051e+01 9.618829999999999814e+01 9.370799999999999841e+01
1.600671600000000083e+01 1.383446744239999937e+01 9.618819999999999482e+01 9.370780000000000598e+01
1.601109900000000152e+01 1.383452588880000000e+01 9.618779999999999575e+01 9.370789999999999509e+01
1.601548199999999866e+01 1.383458433520000064e+01 9.618760000000000332e+01 9.370789999999999509e+01
1.601986499999999936e+01 1.383467200479999981e+01 9.618729999999999336e+01 9.370799999999999841e+01
1.602424800000000005e+01 1.383473045119999867e+01 9.618720000000000425e+01 9.370810000000000173e+01
1.602863100000000074e+01 1.383478889759999930e+01 9.618699999999999761e+01 9.370829999999999416e+01
1.603301400000000143e+01 1.383487656719999848e+01 9.618680000000000518e+01 9.370829999999999416e+01
1.603739699999999857e+01 1.383493501359999911e+01 9.618659999999999854e+01 9.370850000000000080e+01
1.604177999999999926e+01 1.383499345999999797e+01 9.618649999999999523e+01 9.370860000000000412e+01
1.604616299999999995e+01 1.383505190639999860e+01 9.618630000000000280e+01 9.370879999999999654e+01
1.605054600000000065e+01 1.383513957599999955e+01 9.618619999999999948e+01 9.370889999999999986e+01
1.605492899999999779e+01 1.383519802240000018e+01 9.618600000000000705e+01 9.370910000000000650e+01
1.605931200000000203e+01 1.383525646879999904e+01 9.618590000000000373e+01 9.370919999999999561e+01
1.606369499999999917e+01 1.383531491519999967e+01 9.618559999999999377e+01 9.370940000000000225e+01
1.606807799999999986e+01 1.383537336160000031e+01 9.618550000000000466e+01 9.370950000000000557e+01
1.607246100000000055e+01 1.383543180800000094e+01 9.618529999999999802e+01 9.370959999999999468e+01
1.607684400000000124e+01 1.383549025439999802e+01 9.618519999999999470e+01 9.370969999999999800e+01
1.608122700000000194e+01 1.383554870079999866e+01 9.618500000000000227e+01 9.370990000000000464e+01
1.608560999999999908e+01 1.383563637039999961e+01 9.618489999999999895e+01 9.370999999999999375e+01
1.608999299999999977e+01 1.383569481680000024e+01 9.618470000000000653e+01 9.371020000000000039e+01
1.609437600000000046e+01 1.383575326319999910e+01 9.618460000000000321e+01 9.371030000000000371e+01
1.609875900000000115e+01 1.383581170959999973e+01 9.618439999999999657e+01 9.371049999999999613e+01
1.610314199999999829e+01 1.383587015600000036e+01 9.618429999999999325e+01 9.371059999999999945e+01
1.610752499999999898e+01 1.383592860239999922e+01 9.618410000000000082e+01 9.371080000000000609e+01
1.611190799999999967e+01 1.383598704879999985e+01 9.618689999999999429e+01 9.370959999999999468e+01
1.611629100000000037e+01 1.383604549520000049e+01 9.618670000000000186e+01 9.370950000000000557e+01
1.612067400000000106e+01 1.383613316479999966e+01 9.618640000000000612e+01 9.370950000000000557e+01
1.612505699999999820e+01 1.383619161119999852e+01 9.618619999999999948e+01 9.370950000000000557e+01
1.612944000000000244e+01 1.383625005759999915e+01 9.618600000000000705e+01 9.370959999999999468e+01
1.613382299999999958e+01 1.383630850399999979e+01 9.618580000000000041e+01 9.370969999999999800e+01
1.613820600000000027e+01 1.383639617359999896e+01 9.618559999999999377e+01 9.370990000000000464e+01
1.614258900000000096e+01 1.383645461999999782e+01 9.618540000000000134e+01 9.370999999999999375e+01
1.614697200000000166e+01 1.383651306639999845e+01 9.618529999999999802e+01 9.371009999999999707e+01
1.615135499999999880e+01 1.383657151279999908e+01 9.618510000000000559e+01 9.371030000000000371e+01
1.615573799999999949e+01 1.383662995919999972e+01 9.618489999999999895e+01 9.371040000000000703e+01
1.616012100000000018e+01 1.383668840559999857e+01 9.618479999999999563e+01 9.371049999999999613e+01
1.616450400000000087e+01 1.383677607519999953e+01 9.618460000000000321e+01 9.371070000000000277e+01
1.616888700000000156e+01 1.383683452160000016e+01 9.618449999999999989e+01 9.371080000000000609e+01
1.617326999999999870e+01 1.383689296800000079e+01 9.618429999999999325e+01 9.371089999999999520e+01
1.617765299999999939e+01 1.383695141439999965e+01 9.618420000000000414e+01 9.371110000000000184e+01
1.618203600000000009e+01 1.383700986080000028e+01 9.618399999999999750e+01 9.371120000000000516e+01
1.618641900000000078e+01 1.383706830719999914e+01 9.618389999999999418e+01 9.371139999999999759e+01
1.619080200000000147e+01 1.383712675359999800e+01 9.618370000000000175e+01 9.371150000000000091e+01
1.619518499999999861e+01 1.383718519999999863e+01 9.618349999999999511e+01 9.371160000000000423e+01
1.619956799999999930e+01 1.383724364639999926e+01 9.618340000000000600e+01 9.371179999999999666e+01
1.620395099999999999e+01 1.383730209279999812e+01 9.618319999999999936e+01 9.371189999999999998e+01
1.620833400000000069e+01 1.383736053919999875e+01 9.618309999999999604e+01 9.371200000000000330e+01
1.621271699999999782e+01 1.383741898559999939e+01 9.618290000000000362e+01 9.371219999999999573e+01
1.621710000000000207e+01 1.383747743199999825e+01 9.618280000000000030e+01 9.371229999999999905e+01
1.622148299999999921e+01 1.383756510159999920e+01 9.618559999999999377e+01 9.371129999999999427e+01
1.622586599999999990e+01 1.383762354799999983e+01 9.618529999999999802e+01 9.371110000000000184e+01
1.623024900000000059e+01 1.383768199440000046e+01 9.618500000000000227e+01 9.371120000000000516e+01
1.623463200000000128e+01 1.383774044079999932e+01 9.618479999999999563e+01 9.371120000000000516e+01
1.623901500000000198e+01 1.383779888719999995e+01 9.618460000000000321e+01 9.371129999999999427e+01
1.624339799999999912e+01 1.383785733360000059e+01 9.618439999999999657e+01 9.371139999999999759e+01
1.624778099999999981e+01 1.383791577999999767e+01 9.618420000000000414e+01 9.371150000000000091e+01
1.625216400000000050e+01 1.383800344959999862e+01 9.618410000000000082e+01 9.371160000000000423e+01
1.625654700000000119e+01 1.383806189599999925e+01 9.618389999999999418e+01 9.371179999999999666e+01
1.626092999999999833e+01 1.383812034239999988e+01 9.618380000000000507e+01 9.371189999999999998e+01
1.626531299999999902e+01 1.383817878879999874e+01 9.618359999999999843e+01 9.371210000000000662e+01
1.626969599999999971e+01 1.383823723519999938e+01 9.618340000000000600e+01 9.371219999999999573e+01
1.627407900000000041e+01 1.383829568160000001e+01 9.618330000000000268e+01 9.371229999999999905e+01
1.627846200000000110e+01 1.383835412800000064e+01 9.618309999999999604e+01 9.371240000000000236e+01
1.628284499999999824e+01 1.383841257439999950e+01 9.618290000000000362e+01 9.371259999999999479e+01
1.628722800000000248e+01 1.383847102080000013e+01 9.618280000000000030e+01 9.371269999999999811e+01
1.629161099999999962e+01 1.383852946720000077e+01 9.618269999999999698e+01 9.371290000000000475e+01
1.629599400000000031e+01 1.383858791359999962e+01 9.618250000000000455e+01 9.371299999999999386e+01
1.630037700000000100e+01 1.383864636000000026e+01 9.618240000000000123e+01 9.371309999999999718e+01
1.630476000000000170e+01 1.383870480639999911e+01 9.618229999999999791e+01 9.371320000000000050e+01
1.630914299999999884e+01 1.383876325279999797e+01 9.618210000000000548e+01 9.371339999999999293e+01
1.631352599999999953e+01 1.383882169919999860e+01 9.618200000000000216e+01 9.371349999999999625e+01
1.631790900000000022e+01 1.383888014559999924e+01 9.618179999999999552e+01 9.371370000000000289e+01
1.632229200000000091e+01 1.383893859199999810e+01 9.618170000000000641e+01 9.371380000000000621e+01
1.632667500000000160e+01 1.383899703839999873e+01 9.618149999999999977e+01 9.371389999999999532e+01
1.633105799999999874e+01 1.383905548479999936e+01 9.618429999999999325e+01 9.371299999999999386e+01
1.633544099999999943e+01 1.383911393119999822e+01 9.618389999999999418e+01 9.371290000000000475e+01
1.633982400000000013e+01 1.383917237759999885e+01 9.618370000000000175e+01 9.371290000000000475e+01
1.634420700000000082e+01 1.383923082399999949e+01 9.618349999999999511e+01 9.371290000000000475e+01
1.634859000000000151e+01 1.383931849360000044e+01 9.618330000000000268e+01 9.371299999999999386e+01
1.635297299999999865e+01 1.383937693999999929e+01 9.618309999999999604e+01 9.371309999999999718e+01
1.635735599999999934e+01 1.383943538639999993e+01 9.618290000000000362e+01 9.371320000000000050e+01
1.636173900000000003e+01 1.383949383280000056e+01 9.618269999999999698e+01 9.371339999999999293e+01
1.636612200000000072e+01 1.383955227919999942e+01 9.618259999999999366e+01 9.371349999999999625e+01
1.637050499999999786e+01 1.383961072559999828e+01 9.618240000000000123e+01 9.371359999999999957e+01
1.637488800000000211e+01 1.383966917199999891e+01 9.618229999999999791e+01 9.371370000000000289e+01
1.637927099999999925e+01 1.383972761839999954e+01 9.618210000000000548e+01 9.371389999999999532e+01
1.638365399999999994e+01 1.383978606479999840e+01 9.618200000000000216e+01 9.371399999999999864e+01
1.638803700000000063e+01 1.383984451119999903e+01 9.618179999999999552e+01 9.371410000000000196e+01
1.639242000000000132e+01 1.383990295759999967e+01 9.618170000000000641e+01 9.371420000000000528e+01
1.639680300000000202e+01 1.383996140399999852e+01 9.618149999999999977e+01 9.371439999999999770e+01
1.640118599999999915e+01 1.384001985039999916e+01 9.618139999999999645e+01 9.371450000000000102e+01
1.640556899999999985e+01 1.384007829679999979e+01 9.618120000000000402e+01 9.371460000000000434e+01
1.640995200000000054e+01 1.384013674319999865e+01 9.618110000000000070e+01 9.371479999999999677e+01
1.641433500000000123e+01 1.384019518959999928e+01 9.618089999999999407e+01 9.371490000000000009e+01
1.641871799999999837e+01 1.384025363599999991e+01 9.618080000000000496e+01 9.371500000000000341e+01
1.642310099999999906e+01 1.384031208239999877e+01 9.618070000000000164e+01 9.371519999999999584e+01
1.642748399999999975e+01 1.384034130559999909e+01 9.618049999999999500e+01 9.371529999999999916e+01
1.643186700000000044e+01 1.384039975199999795e+01 9.618040000000000589e+01 9.371540000000000248e+01
1.643625000000000114e+01 1.384045819839999858e+01 9.618019999999999925e+01 9.371550000000000580e+01
1.644063299999999828e+01 1.384054586799999953e+01 9.618319999999999936e+01 9.371450000000000102e+01
1.644501599999999897e+01 1.384057509119999807e+01 9.618290000000000362e+01 9.371439999999999770e+01
1.644939899999999966e+01 1.384063353759999870e+01 9.618250000000000455e+01 9.371439999999999770e+01
1.645378200000000035e+01 1.384069198399999934e+01 9.618210000000000548e+01 9.371439999999999770e+01
1.645816500000000104e+01 1.384077965360000029e+01 9.618189999999999884e+01 9.371450000000000102e+01
1.646254799999999818e+01 1.384083809999999914e+01 9.618179999999999552e+01 9.371460000000000434e+01
1.646693099999999887e+01 1.384089654639999978e+01 9.618149999999999977e+01 9.371469999999999345e+01
1.647131399999999957e+01 1.384095499280000041e+01 9.618139999999999645e+01 9.371479999999999677e+01
1.647569700000000026e+01 1.384101343919999927e+01 9.618120000000000402e+01 9.371500000000000341e+01
1.648007999999999740e+01 1.384107188559999990e+01 9.618110000000000070e+01 9.371510000000000673e+01
1.648446300000000164e+01 1.384113033199999876e+01 9.618089999999999407e+01 9.371519999999999584e+01
1.648884599999999878e+01 1.384118877839999939e+01 9.618080000000000496e+01 9.371529999999999916e+01
1.649322899999999947e+01 1.384121800159999971e+01 9.618059999999999832e+01 9.371550000000000580e+01
1.649761200000000017e+01 1.384127644799999857e+01 9.618049999999999500e+01 9.371559999999999491e+01
1.650199500000000086e+01 1.384133489439999920e+01 9.618030000000000257e+01 9.371569999999999823e+01
1.650637800000000155e+01 1.384139334079999983e+01 9.618019999999999925e+01 9.371580000000000155e+01
1.651076099999999869e+01 1.384145178720000047e+01 9.618000000000000682e+01 9.371599999999999397e+01
1.651514399999999938e+01 1.384151023359999932e+01 9.617990000000000350e+01 9.371609999999999729e+01
1.651952700000000007e+01 1.384156867999999996e+01 9.617980000000000018e+01 9.371620000000000061e+01
1.652391000000000076e+01 1.384162712640000059e+01 9.617969999999999686e+01 9.371630000000000393e+01
1.652829299999999790e+01 1.384168557279999945e+01 9.617950000000000443e+01 9.371649999999999636e+01
1.653267599999999860e+01 1.384174401920000008e+01 9.617940000000000111e+01 9.371659999999999968e+01
1.653705899999999929e+01 1.384177324239999862e+01 9.617919999999999447e+01 9.371670000000000300e+01
1.654144199999999998e+01 1.384183168879999926e+01 9.617910000000000537e+01 9.371680000000000632e+01
1.654582500000000067e+01 1.384189013519999989e+01 9.617889999999999873e+01 9.371699999999999875e+01
1.655020799999999781e+01 1.384194858159999875e+01 9.618179999999999552e+01 9.371599999999999397e+01
1.655459100000000205e+01 1.384200702799999938e+01 9.618139999999999645e+01 9.371590000000000487e+01
1.655897399999999919e+01 1.384206547440000001e+01 9.618099999999999739e+01 9.371590000000000487e+01
1.656335699999999989e+01 1.384212392079999887e+01 9.618080000000000496e+01 9.371599999999999397e+01
1.656774000000000058e+01 1.384218236719999950e+01 9.618059999999999832e+01 9.371599999999999397e+01
1.657212300000000127e+01 1.384224081360000014e+01 9.618040000000000589e+01 9.371609999999999729e+01
1.657650599999999841e+01 1.384229925999999899e+01 9.618019999999999925e+01 9.371620000000000061e+01
1.658088899999999910e+01 1.384235770639999963e+01 9.618009999999999593e+01 9.371639999999999304e+01
1.658527199999999979e+01 1.384241615280000026e+01 9.617990000000000350e+01 9.371649999999999636e+01
1.658965500000000048e+01 1.384247459919999912e+01 9.617969999999999686e+01 9.371659999999999968e+01
1.659403800000000118e+01 1.384253304559999975e+01 9.617959999999999354e+01 9.371670000000000300e+01
1.659842099999999832e+01 1.384259149200000039e+01 9.617950000000000443e+01 9.371680000000000632e+01
1.660280399999999901e+01 1.384264993839999924e+01 9.617929999999999779e+01 9.371689999999999543e+01
1.660718699999999970e+01 1.384270838479999988e+01 9.617919999999999447e+01 9.371710000000000207e+01
1.661157000000000039e+01 1.384276683119999873e+01 9.617900000000000205e+01 9.371720000000000539e+01
1.661595300000000108e+01 1.384279605439999905e+01 9.617889999999999873e+01 9.371729999999999450e+01
1.662033599999999822e+01 1.384285450079999968e+01 9.617870000000000630e+01 9.371739999999999782e+01
1.662471899999999891e+01 1.384291294720000032e+01 9.617860000000000298e+01 9.371760000000000446e+01
1.662910199999999961e+01 1.384297139359999917e+01 9.617849999999999966e+01 9.371769999999999357e+01
1.663348500000000030e+01 1.384302983999999981e+01 9.617829999999999302e+01 9.371779999999999688e+01
1.663786800000000099e+01 1.384308828640000044e+01 9.617820000000000391e+01 9.371790000000000020e+01
1.664225100000000168e+01 1.384314673279999930e+01 9.617799999999999727e+01 9.371800000000000352e+01
1.664663399999999882e+01 1.384317595599999962e+01 9.617789999999999395e+01 9.371810000000000684e+01
1.665101699999999951e+01 1.384323440239999847e+01 9.617780000000000484e+01 9.371829999999999927e+01
1.665540000000000020e+01 1.384329284879999911e+01 9.617759999999999820e+01 9.371840000000000259e+01
1.665978300000000090e+01 1.384335129519999974e+01 9.618019999999999925e+01 9.371760000000000446e+01
1.666416600000000159e+01 1.384340974159999860e+01 9.617990000000000350e+01 9.371739999999999782e+01
1.666854899999999873e+01 1.384346818799999923e+01 9.617940000000000111e+01 9.371739999999999782e+01
1.667293199999999942e+01 1.384352663439999986e+01 9.617929999999999779e+01 9.371739999999999782e+01
1.667731500000000011e+01 1.384358508079999872e+01 9.617900000000000205e+01 9.371760000000000446e+01
1.668169800000000080e+01 1.384364352719999935e+01 9.617889999999999873e+01 9.371760000000000446e+01
1.668608100000000150e+01 1.384370197359999999e+01 9.617870000000000630e+01 9.371769999999999357e+01
1.669046399999999863e+01 1.384376041999999885e+01 9.617860000000000298e+01 9.371779999999999688e+01
1.669484699999999933e+01 1.384381886639999948e+01 9.617839999999999634e+01 9.371800000000000352e+01
1.669923000000000002e+01 1.384387731280000011e+01 9.617829999999999302e+01 9.371800000000000352e+01
1.670361300000000071e+01 1.384390653599999865e+01 9.617810000000000059e+01 9.371819999999999595e+01
1.670799599999999785e+01 1.384396498239999929e+01 9.617799999999999727e+01 9.371829999999999927e+01
1.671237900000000209e+01 1.384402342879999814e+01 9.617780000000000484e+01 9.371840000000000259e+01
1.671676199999999923e+01 1.384408187519999878e+01 9.617770000000000152e+01 9.371850000000000591e+01
1.672114499999999992e+01 1.384414032159999941e+01 9.617749999999999488e+01 9.371869999999999834e+01
1.672552800000000062e+01 1.384419876799999827e+01 9.617740000000000578e+01 9.371869999999999834e+01
1.672991100000000131e+01 1.384422799120000036e+01 9.617719999999999914e+01 9.371890000000000498e+01
1.673429400000000200e+01 1.384428643759999922e+01 9.617709999999999582e+01 9.371899999999999409e+01
1.673867699999999914e+01 1.384434488399999985e+01 9.617700000000000671e+01 9.371909999999999741e+01
1.674305999999999983e+01 1.384440333039999871e+01 9.617690000000000339e+01 9.371920000000000073e+01
1.674744300000000052e+01 1.384446177679999934e+01 9.617669999999999675e+01 9.371939999999999316e+01
1.675182600000000122e+01 1.384449099999999966e+01 9.617659999999999343e+01 9.371939999999999316e+01
1.675620899999999835e+01 1.384454944640000029e+01 9.617640000000000100e+01 9.371959999999999980e+01
1.676059199999999905e+01 1.384460789279999915e+01 9.617629999999999768e+01 9.371970000000000312e+01
1.676497499999999974e+01 1.384466633919999978e+01 9.617610000000000525e+01 9.371980000000000643e+01
1.676935800000000043e+01 1.384472478560000042e+01 9.617929999999999779e+01 9.371899999999999409e+01
1.677374100000000112e+01 1.384478323199999927e+01 9.617900000000000205e+01 9.371890000000000498e+01
1.677812399999999826e+01 1.384481245519999959e+01 9.617860000000000298e+01 9.371890000000000498e+01
1.678250700000000251e+01 1.384487090159999845e+01 9.617820000000000391e+01 9.371890000000000498e+01
1.678688999999999965e+01 1.384492934799999908e+01 9.617799999999999727e+01 9.371899999999999409e+01
1.679127300000000034e+01 1.384498779439999971e+01 9.617780000000000484e+01 9.371909999999999741e+01
1.679565600000000103e+01 1.384504624079999857e+01 9.617770000000000152e+01 9.371920000000000073e+01
1.680003900000000172e+01 1.384510468719999920e+01 9.617749999999999488e+01 9.371930000000000405e+01
1.680442199999999886e+01 1.384516313359999984e+01 9.617740000000000578e+01 9.371939999999999316e+01
1.680880499999999955e+01 1.384522157999999870e+01 9.617719999999999914e+01 9.371949999999999648e+01
1.681318800000000024e+01 1.384528002639999933e+01 9.617709999999999582e+01 9.371959999999999980e+01
1.681757100000000094e+01 1.384530924959999787e+01 9.617690000000000339e+01 9.371970000000000312e+01
1.682195400000000163e+01 1.384536769599999850e+01 9.617680000000000007e+01 9.371980000000000643e+01
1.682633699999999877e+01 1.384542614239999914e+01 9.617669999999999675e+01 9.371999999999999886e+01
1.683071999999999946e+01 1.384548458879999799e+01 9.617650000000000432e+01 9.372010000000000218e+01
1.683510300000000015e+01 1.384554303519999863e+01 9.617640000000000100e+01 9.372020000000000550e+01
1.683948600000000084e+01 1.384557225839999894e+01 9.617619999999999436e+01 9.372029999999999461e+01
1.684386900000000153e+01 1.384563070479999958e+01 9.617610000000000525e+01 9.372039999999999793e+01
1.684825199999999867e+01 1.384568915120000021e+01 9.617600000000000193e+01 9.372050000000000125e+01
1.685263499999999937e+01 1.384574759759999907e+01 9.617579999999999529e+01 9.372060000000000457e+01
1.685701800000000006e+01 1.384577682079999938e+01 9.617570000000000618e+01 9.372069999999999368e+01
1.686140100000000075e+01 1.384583526720000002e+01 9.617560000000000286e+01 9.372090000000000032e+01
1.686578399999999789e+01 1.384589371359999888e+01 9.617549999999999955e+01 9.372100000000000364e+01
1.687016700000000213e+01 1.384595215999999951e+01 9.617529999999999291e+01 9.372110000000000696e+01
1.687454999999999927e+01 1.384598138319999983e+01 9.617520000000000380e+01 9.372119999999999607e+01
1.687893299999999996e+01 1.384603982959999868e+01 9.617799999999999727e+01 9.372069999999999368e+01
1.688331600000000066e+01 1.384609827599999932e+01 9.617770000000000152e+01 9.372050000000000125e+01
1.688769900000000135e+01 1.384615672239999817e+01 9.617730000000000246e+01 9.372050000000000125e+01
1.689208200000000204e+01 1.384621516879999881e+01 9.617700000000000671e+01 9.372050000000000125e+01
1.689646499999999918e+01 1.384627361519999944e+01 9.617669999999999675e+01 9.372069999999999368e+01
1.690084799999999987e+01 1.384633206159999830e+01 9.617650000000000432e+01 9.372069999999999368e+01
1.690523100000000056e+01 1.384639050799999893e+01 9.617629999999999768e+01 9.372079999999999700e+01
1.690961400000000125e+01 1.384641973119999925e+01 9.617619999999999436e+01 9.372090000000000032e+01
1.691399699999999839e+01 1.384647817759999988e+01 9.617600000000000193e+01 9.372100000000000364e+01
1.691837999999999909e+01 1.384653662400000051e+01 9.617589999999999861e+01 9.372110000000000696e+01
1.692276299999999978e+01 1.384659507039999937e+01 9.617570000000000618e+01 9.372129999999999939e+01
1.692714600000000047e+01 1.384665351680000001e+01 9.617560000000000286e+01 9.372129999999999939e+01
1.693152900000000116e+01 1.384668273999999855e+01 9.617549999999999955e+01 9.372150000000000603e+01
1.693591199999999830e+01 1.384674118639999918e+01 9.617539999999999623e+01 9.372159999999999513e+01
1.694029500000000255e+01 1.384679963279999981e+01 9.617520000000000380e+01 9.372169999999999845e+01
1.694467799999999968e+01 1.384685807919999867e+01 9.617510000000000048e+01 9.372180000000000177e+01
1.694906100000000038e+01 1.384688730239999899e+01 9.617489999999999384e+01 9.372190000000000509e+01
1.695344400000000107e+01 1.384694574879999784e+01 9.617480000000000473e+01 9.372199999999999420e+01
1.695782700000000176e+01 1.384700419519999848e+01 9.617470000000000141e+01 9.372209999999999752e+01
1.696220999999999890e+01 1.384706264159999911e+01 9.617459999999999809e+01 9.372220000000000084e+01
1.696659299999999959e+01 1.384709186479999943e+01 9.617440000000000566e+01 9.372239999999999327e+01
1.697097600000000028e+01 1.384715031120000006e+01 9.617430000000000234e+01 9.372239999999999327e+01
1.697535900000000098e+01 1.384720875759999892e+01 9.617409999999999570e+01 9.372259999999999991e+01
1.697974200000000167e+01 1.384723798079999924e+01 9.617409999999999570e+01 9.372270000000000323e+01
1.698412499999999881e+01 1.384729642719999987e+01 9.617390000000000327e+01 9.372280000000000655e+01
1.698850799999999950e+01 1.384735487359999873e+01 9.617700000000000671e+01 9.372220000000000084e+01
1.699289100000000019e+01 1.384741331999999936e+01 9.617659999999999343e+01 9.372209999999999752e+01
1.699727400000000088e+01 1.384744254319999968e+01 9.617629999999999768e+01 9.372209999999999752e+01
1.700165700000000157e+01 1.384750098960000031e+01 9.617589999999999861e+01 9.372220000000000084e+01
1.700603999999999871e+01 1.384755943600000094e+01 9.617560000000000286e+01 9.372220000000000084e+01
1.701042299999999940e+01 1.384761788239999802e+01 9.617529999999999291e+01 9.372230000000000416e+01
1.701480600000000010e+01 1.384767632879999866e+01 9.617520000000000380e+01 9.372239999999999327e+01
1.701918900000000079e+01 1.384773477519999929e+01 9.617499999999999716e+01 9.372249999999999659e+01
1.702357199999999793e+01 1.384776399839999961e+01 9.617489999999999384e+01 9.372259999999999991e+01
1.702795499999999862e+01 1.384782244480000024e+01 9.617470000000000141e+01 9.372270000000000323e+01
1.703233799999999931e+01 1.384788089119999910e+01 9.617459999999999809e+01 9.372280000000000655e+01
1.703672100000000000e+01 1.384793933759999973e+01 9.617440000000000566e+01 9.372299999999999898e+01
1.704110400000000070e+01 1.384796856079999827e+01 9.617430000000000234e+01 9.372310000000000230e+01
1.704548699999999783e+01 1.384802700719999891e+01 9.617419999999999902e+01 9.372320000000000562e+01
1.704987000000000208e+01 1.384808545359999954e+01 9.617409999999999570e+01 9.372329999999999472e+01
1.705425299999999922e+01 1.384814389999999840e+01 9.617390000000000327e+01 9.372339999999999804e+01
1.705863599999999991e+01 1.384817312320000049e+01 9.617379999999999995e+01 9.372350000000000136e+01
1.706301900000000060e+01 1.384823156959999935e+01 9.617359999999999332e+01 9.372360000000000468e+01
1.706740200000000129e+01 1.384829001599999998e+01 9.617350000000000421e+01 9.372369999999999379e+01
1.707178499999999843e+01 1.384831923919999852e+01 9.617340000000000089e+01 9.372379999999999711e+01
1.707616799999999913e+01 1.384837768559999915e+01 9.617329999999999757e+01 9.372390000000000043e+01
1.708055099999999982e+01 1.384843613199999979e+01 9.617310000000000514e+01 9.372400000000000375e+01
1.708493400000000051e+01 1.384846535519999833e+01 9.617300000000000182e+01 9.372410000000000707e+01
1.708931700000000120e+01 1.384852380159999896e+01 9.617289999999999850e+01 9.372429999999999950e+01
1.709369999999999834e+01 1.384858224799999782e+01 9.617279999999999518e+01 9.372429999999999950e+01
1.709808299999999903e+01 1.384864069439999845e+01 9.617570000000000618e+01 9.372379999999999711e+01
1.710246599999999972e+01 1.384866991759999877e+01 9.617549999999999955e+01 9.372369999999999379e+01
1.710684900000000042e+01 1.384872836399999940e+01 9.617499999999999716e+01 9.372369999999999379e+01
1.711123200000000111e+01 1.384878681040000004e+01 9.617470000000000141e+01 9.372369999999999379e+01
1.711561499999999825e+01 1.384884525679999889e+01 9.617440000000000566e+01 9.372379999999999711e+01
1.711999799999999894e+01 1.384887447999999921e+01 9.617419999999999902e+01 9.372379999999999711e+01
1.712438099999999963e+01 1.384893292639999984e+01 9.617400000000000659e+01 9.372400000000000375e+01
1.712876400000000032e+01 1.384899137279999870e+01 9.617390000000000327e+01 9.372400000000000375e+01
1.713314699999999746e+01 1.384904981919999933e+01 9.617369999999999663e+01 9.372419999999999618e+01
1.713753000000000171e+01 1.384907904239999965e+01 9.617359999999999332e+01 9.372419999999999618e+01
1.714191299999999885e+01 1.384913748880000028e+01 9.617340000000000089e+01 9.372440000000000282e+01
1.714629599999999954e+01 1.384919593520000092e+01 9.617329999999999757e+01 9.372440000000000282e+01
1.715067900000000023e+01 1.384922515839999946e+01 9.617319999999999425e+01 9.372459999999999525e+01
1.715506200000000092e+01 1.384928360480000009e+01 9.617310000000000514e+01 9.372459999999999525e+01
1.715944500000000161e+01 1.384934205119999895e+01 9.617289999999999850e+01 9.372480000000000189e+01
1.716382799999999875e+01 1.384940049759999958e+01 9.617279999999999518e+01 9.372480000000000189e+01
1.716821099999999944e+01 1.384942972079999812e+01 9.617260000000000275e+01 9.372499999999999432e+01
1.717259400000000014e+01 1.384948816719999876e+01 9.617260000000000275e+01 9.372499999999999432e+01
1.717697700000000083e+01 1.384951739039999907e+01 9.617239999999999611e+01 9.372520000000000095e+01
1.718135999999999797e+01 1.384957583679999971e+01 9.617230000000000700e+01 9.372530000000000427e+01
1.718574299999999866e+01 1.384963428320000034e+01 9.617210000000000036e+01 9.372539999999999338e+01
1.719012599999999935e+01 1.384966350639999888e+01 9.617199999999999704e+01 9.372549999999999670e+01
1.719450900000000004e+01 1.384972195279999951e+01 9.617189999999999372e+01 9.372560000000000002e+01
1.719889200000000073e+01 1.384978039919999837e+01 9.617180000000000462e+01 9.372570000000000334e+01
1.720327499999999787e+01 1.384980962240000046e+01 9.617159999999999798e+01 9.372580000000000666e+01
1.720765800000000212e+01 1.384986806879999932e+01 9.617459999999999809e+01 9.372520000000000095e+01
1.721204099999999926e+01 1.384992651519999995e+01 9.617419999999999902e+01 9.372509999999999764e+01
1.721642399999999995e+01 1.384995573839999849e+01 9.617390000000000327e+01 9.372509999999999764e+01
1.722080700000000064e+01 1.385001418479999913e+01 9.617350000000000421e+01 9.372509999999999764e+01
1.722519000000000133e+01 1.385007263119999976e+01 9.617319999999999425e+01 9.372520000000000095e+01
1.722957299999999847e+01 1.385013107759999862e+01 9.617289999999999850e+01 9.372520000000000095e+01
1.723395599999999916e+01 1.385016030079999894e+01 9.617279999999999518e+01 9.372530000000000427e+01
1.723833899999999986e+01 1.385021874719999779e+01 9.617260000000000275e+01 9.372539999999999338e+01
1.724272200000000055e+01 1.385027719359999843e+01 9.617249999999999943e+01 9.372549999999999670e+01
1.724710500000000124e+01 1.385033563999999906e+01 9.617239999999999611e+01 9.372560000000000002e+01
1.725148799999999838e+01 1.385036486319999938e+01 9.617220000000000368e+01 9.372570000000000334e+01
1.725587099999999907e+01 1.385042330960000001e+01 9.617210000000000036e+01 9.372580000000000666e+01
1.726025399999999976e+01 1.385048175599999887e+01 9.617199999999999704e+01 9.372589999999999577e+01
1.726463700000000046e+01 1.385051097919999918e+01 9.617180000000000462e+01 9.372599999999999909e+01
1.726902000000000115e+01 1.385056942559999982e+01 9.617170000000000130e+01 9.372610000000000241e+01
1.727340299999999829e+01 1.385059864880000013e+01 9.617159999999999798e+01 9.372620000000000573e+01
1.727778600000000253e+01 1.385065709520000077e+01 9.617149999999999466e+01 9.372629999999999484e+01
1.728216899999999967e+01 1.385071554159999963e+01 9.617130000000000223e+01 9.372639999999999816e+01
1.728655200000000036e+01 1.385074476479999994e+01 9.617119999999999891e+01 9.372650000000000148e+01
1.729093500000000105e+01 1.385080321119999880e+01 9.617109999999999559e+01 9.372660000000000480e+01
1.729531800000000175e+01 1.385083243440000089e+01 9.617090000000000316e+01 9.372669999999999391e+01
1.729970099999999888e+01 1.385089088079999797e+01 9.617079999999999984e+01 9.372679999999999723e+01
1.730408399999999958e+01 1.385094932719999861e+01 9.617069999999999652e+01 9.372690000000000055e+01
1.730846700000000027e+01 1.385097855039999892e+01 9.617059999999999320e+01 9.372700000000000387e+01
1.731285000000000096e+01 1.385103699679999956e+01 9.617040000000000077e+01 9.372700000000000387e+01
1.731723300000000165e+01 1.385109544320000019e+01 9.617350000000000421e+01 9.372669999999999391e+01
1.732161599999999879e+01 1.385112466639999873e+01 9.617319999999999425e+01 9.372650000000000148e+01
1.732599899999999948e+01 1.385118311279999936e+01 9.617279999999999518e+01 9.372660000000000480e+01
1.733038200000000018e+01 1.385124155919999822e+01 9.617249999999999943e+01 9.372660000000000480e+01
1.733476500000000087e+01 1.385127078240000031e+01 9.617220000000000368e+01 9.372669999999999391e+01
1.733914800000000156e+01 1.385132922879999917e+01 9.617189999999999372e+01 9.372669999999999391e+01
1.734353099999999870e+01 1.385138767519999980e+01 9.617159999999999798e+01 9.372679999999999723e+01
1.734791399999999939e+01 1.385141689839999835e+01 9.617149999999999466e+01 9.372690000000000055e+01
1.735229700000000008e+01 1.385147534479999898e+01 9.617130000000000223e+01 9.372700000000000387e+01
1.735668000000000077e+01 1.385153379119999961e+01 9.617130000000000223e+01 9.372709999999999297e+01
1.736106299999999791e+01 1.385156301439999993e+01 9.617109999999999559e+01 9.372719999999999629e+01
1.736544600000000216e+01 1.385162146080000056e+01 9.617100000000000648e+01 9.372729999999999961e+01
1.736982899999999930e+01 1.385167990719999764e+01 9.617079999999999984e+01 9.372740000000000293e+01
1.737421199999999999e+01 1.385170913039999974e+01 9.617069999999999652e+01 9.372750000000000625e+01
1.737859500000000068e+01 1.385176757679999859e+01 9.617059999999999320e+01 9.372759999999999536e+01
1.738297800000000137e+01 1.385179679999999891e+01 9.617050000000000409e+01 9.372769999999999868e+01
1.738736100000000206e+01 1.385185524639999954e+01 9.617029999999999745e+01 9.372780000000000200e+01
1.739174399999999920e+01 1.385188446959999986e+01 9.617019999999999413e+01 9.372790000000000532e+01
1.739612699999999990e+01 1.385194291599999872e+01 9.617010000000000502e+01 9.372799999999999443e+01
1.740051000000000059e+01 1.385200136239999935e+01 9.617000000000000171e+01 9.372809999999999775e+01
1.740489300000000128e+01 1.385203058559999967e+01 9.616979999999999507e+01 9.372820000000000107e+01
1.740927599999999842e+01 1.385208903199999853e+01 9.616979999999999507e+01 9.372820000000000107e+01
1.741365899999999911e+01 1.385211825520000062e+01 9.616960000000000264e+01 9.372839999999999350e+01
1.741804199999999980e+01 1.385217670159999948e+01 9.616949999999999932e+01 9.372839999999999350e+01
1.742242500000000049e+01 1.385220592479999979e+01 9.616939999999999600e+01 9.372860000000000014e+01
1.742680800000000119e+01 1.385226437119999865e+01 9.617230000000000700e+01 9.372820000000000107e+01
1.743119099999999833e+01 1.385232281759999928e+01 9.617199999999999704e+01 9.372809999999999775e+01
1.743557400000000257e+01 1.385235204079999960e+01 9.617170000000000130e+01 9.372809999999999775e+01
1.743995699999999971e+01 1.385241048720000023e+01 9.617140000000000555e+01 9.372809999999999775e+01
1.744434000000000040e+01 1.385246893360000087e+01 9.617109999999999559e+01 9.372820000000000107e+01
1.744872300000000109e+01 1.385249815679999941e+01 9.617079999999999984e+01 9.372820000000000107e+01
1.745310600000000179e+01 1.385255660320000004e+01 9.617050000000000409e+01 9.372830000000000439e+01
1.745748899999999892e+01 1.385261504959999890e+01 9.617029999999999745e+01 9.372839999999999350e+01
1.746187199999999962e+01 1.385264427279999921e+01 9.617010000000000502e+01 9.372849999999999682e+01
1.746625500000000031e+01 1.385270271919999807e+01 9.617000000000000171e+01 9.372860000000000014e+01
1.747063800000000100e+01 1.385276116559999871e+01 9.616989999999999839e+01 9.372870000000000346e+01
1.747502100000000169e+01 1.385279038879999902e+01 9.616970000000000596e+01 9.372880000000000678e+01
1.747940399999999883e+01 1.385284883519999966e+01 9.616960000000000264e+01 9.372889999999999588e+01
1.748378699999999952e+01 1.385287805839999820e+01 9.616949999999999932e+01 9.372899999999999920e+01
1.748817000000000021e+01 1.385293650479999883e+01 9.616939999999999600e+01 9.372910000000000252e+01
1.749255300000000091e+01 1.385296572799999915e+01 9.616920000000000357e+01 9.372920000000000584e+01
1.749693600000000160e+01 1.385302417439999978e+01 9.616910000000000025e+01 9.372920000000000584e+01
1.750131899999999874e+01 1.385305339759999832e+01 9.616899999999999693e+01 9.372929999999999495e+01
1.750570199999999943e+01 1.385311184399999895e+01 9.616889999999999361e+01 9.372939999999999827e+01
1.751008500000000012e+01 1.385317029039999959e+01 9.616880000000000450e+01 9.372950000000000159e+01
1.751446800000000081e+01 1.385319951359999990e+01 9.616859999999999786e+01 9.372960000000000491e+01
1.751885099999999795e+01 1.385325796000000054e+01 9.616849999999999454e+01 9.372969999999999402e+01
1.752323400000000220e+01 1.385328718319999908e+01 9.616840000000000543e+01 9.372979999999999734e+01
1.752761699999999934e+01 1.385334562959999971e+01 9.616830000000000211e+01 9.372990000000000066e+01
1.753200000000000003e+01 1.385337485279999825e+01 9.616819999999999879e+01 9.373000000000000398e+01
1.753638300000000072e+01 1.385343329919999888e+01 9.617119999999999891e+01 9.372960000000000491e+01
1.754076599999999786e+01 1.385346252239999920e+01 9.617090000000000316e+01 9.372939999999999827e+01
1.754514900000000210e+01 1.385352096879999984e+01 9.617059999999999320e+01 9.372950000000000159e+01
1.754953199999999924e+01 1.385357941520000047e+01 9.617029999999999745e+01 9.372950000000000159e+01
1.755391499999999994e+01 1.385360863839999901e+01 9.616989999999999839e+01 9.372960000000000491e+01
1.755829800000000063e+01 1.385366708479999964e+01 9.616970000000000596e+01 9.372960000000000491e+01
1.756268099999999777e+01 1.385372553119999850e+01 9.616939999999999600e+01 9.372969999999999402e+01
1.756706399999999846e+01 1.385375475440000059e+01 9.616920000000000357e+01 9.372979999999999734e+01
1.757144700000000270e+01 1.385381320079999945e+01 9.616889999999999361e+01 9.372990000000000066e+01
1.757582999999999984e+01 1.385384242399999977e+01 9.616880000000000450e+01 9.372990000000000066e+01
1.758021300000000053e+01 1.385390087039999862e+01 9.616870000000000118e+01 9.373000000000000398e+01
1.758459599999999767e+01 1.385393009360000072e+01 9.616859999999999786e+01 9.373009999999999309e+01
1.758897899999999836e+01 1.385398853999999957e+01 9.616840000000000543e+01 9.373019999999999641e+01
1.759336200000000261e+01 1.385401776319999989e+01 9.616830000000000211e+01 9.373029999999999973e+01
1.759774499999999975e+01 1.385407620959999875e+01 9.616819999999999879e+01 9.373040000000000305e+01
1.760212800000000044e+01 1.385410543279999906e+01 9.616809999999999548e+01 9.373050000000000637e+01
1.760651100000000113e+01 1.385416387919999792e+01 9.616790000000000305e+01 9.373059999999999548e+01
1.761089399999999827e+01 1.385419310240000001e+01 9.616790000000000305e+01 9.373059999999999548e+01
1.761527699999999896e+01 1.385425154879999887e+01 9.616769999999999641e+01 9.373080000000000211e+01
1.761965999999999966e+01 1.385428077199999919e+01 9.616759999999999309e+01 9.373080000000000211e+01
1.762404300000000035e+01 1.385433921839999805e+01 9.616750000000000398e+01 9.373090000000000543e+01
1.762842600000000104e+01 1.385436844160000014e+01 9.616740000000000066e+01 9.373099999999999454e+01
1.763280899999999818e+01 1.385442688799999900e+01 9.616719999999999402e+01 9.373109999999999786e+01
1.763719199999999887e+01 1.385445611119999931e+01 9.616719999999999402e+01 9.373120000000000118e+01
1.764157500000000312e+01 1.385451455759999817e+01 9.616700000000000159e+01 9.373130000000000450e+01
1.764595800000000025e+01 1.385457300399999880e+01 9.617010000000000502e+01 9.373099999999999454e+01
1.765034100000000095e+01 1.385460222719999912e+01 9.616979999999999507e+01 9.373090000000000543e+01
1.765472399999999809e+01 1.385466067359999975e+01 9.616949999999999932e+01 9.373090000000000543e+01
1.765910699999999878e+01 1.385468989679999829e+01 9.616920000000000357e+01 9.373090000000000543e+01
1.766348999999999947e+01 1.385474834319999893e+01 9.616889999999999361e+01 9.373090000000000543e+01
1.766787300000000016e+01 1.385477756639999924e+01 9.616859999999999786e+01 9.373099999999999454e+01
1.767225600000000085e+01 1.385483601279999988e+01 9.616840000000000543e+01 9.373109999999999786e+01
1.767663900000000154e+01 1.385489445920000051e+01 9.616809999999999548e+01 9.373109999999999786e+01
1.768102199999999868e+01 1.385492368239999905e+01 9.616790000000000305e+01 9.373120000000000118e+01
1.768540499999999938e+01 1.385498212879999969e+01 9.616769999999999641e+01 9.373130000000000450e+01
1.768978799999999652e+01 1.385501135199999823e+01 9.616750000000000398e+01 9.373139999999999361e+01
1.769417100000000076e+01 1.385506979839999886e+01 9.616740000000000066e+01 9.373149999999999693e+01
1.769855400000000145e+01 1.385509902159999918e+01 9.616729999999999734e+01 9.373160000000000025e+01
1.770293699999999859e+01 1.385515746799999981e+01 9.616719999999999402e+01 9.373170000000000357e+01
1.770731999999999928e+01 1.385518669119999835e+01 9.616710000000000491e+01 9.373170000000000357e+01
1.771170299999999997e+01 1.385524513759999898e+01 9.616689999999999827e+01 9.373180000000000689e+01
1.771608600000000067e+01 1.385527436079999930e+01 9.616679999999999495e+01 9.373189999999999600e+01
1.772046900000000136e+01 1.385530358399999962e+01 9.616670000000000584e+01 9.373199999999999932e+01
1.772485199999999850e+01 1.385536203039999847e+01 9.616660000000000252e+01 9.373210000000000264e+01
1.772923499999999919e+01 1.385539125360000057e+01 9.616649999999999920e+01 9.373220000000000596e+01
1.773361799999999988e+01 1.385544969999999942e+01 9.616630000000000678e+01 9.373229999999999507e+01
1.773800099999999702e+01 1.385547892319999974e+01 9.616620000000000346e+01 9.373239999999999839e+01
1.774238400000000127e+01 1.385553736959999860e+01 9.616610000000000014e+01 9.373239999999999839e+01
1.774676700000000196e+01 1.385556659280000069e+01 9.616599999999999682e+01 9.373250000000000171e+01
1.775114999999999910e+01 1.385562503919999955e+01 9.616589999999999350e+01 9.373260000000000502e+01
1.775553299999999979e+01 1.385565426239999987e+01 9.616880000000000450e+01 9.373239999999999839e+01
1.775991599999999693e+01 1.385571270879999872e+01 9.616849999999999454e+01 9.373229999999999507e+01
1.776429900000000117e+01 1.385574193199999904e+01 9.616819999999999879e+01 9.373229999999999507e+01
1.776868200000000186e+01 1.385580037839999790e+01 9.616790000000000305e+01 9.373229999999999507e+01
1.777306499999999900e+01 1.385582960159999999e+01 9.616759999999999309e+01 9.373239999999999839e+01
1.777744799999999969e+01 1.385588804799999885e+01 9.616740000000000066e+01 9.373239999999999839e+01
1.778183100000000039e+01 1.385591727119999916e+01 9.616710000000000491e+01 9.373250000000000171e+01
1.778621399999999753e+01 1.385597571759999802e+01 9.616689999999999827e+01 9.373260000000000502e+01
1.779059700000000177e+01 1.385603416399999865e+01 9.616660000000000252e+01 9.373269999999999413e+01
1.779497999999999891e+01 1.385606338719999897e+01 9.616639999999999588e+01 9.373279999999999745e+01
1.779936299999999960e+01 1.385612183359999960e+01 9.616620000000000346e+01 9.373290000000000077e+01
1.780374600000000029e+01 1.385615105679999814e+01 9.616620000000000346e+01 9.373290000000000077e+01
1.780812899999999743e+01 1.385618028000000024e+01 9.616599999999999682e+01 9.373300000000000409e+01
1.781251200000000168e+01 1.385623872639999909e+01 9.616589999999999350e+01 9.373309999999999320e+01
1.781689500000000237e+01 1.385626794959999941e+01 9.616580000000000439e+01 9.373319999999999652e+01
1.782127799999999951e+01 1.385632639599999827e+01 9.616570000000000107e+01 9.373329999999999984e+01
1.782566100000000020e+01 1.385635561920000036e+01 9.616549999999999443e+01 9.373340000000000316e+01
1.783004399999999734e+01 1.385641406559999922e+01 9.616540000000000532e+01 9.373340000000000316e+01
1.783442700000000158e+01 1.385644328879999954e+01 9.616530000000000200e+01 9.373359999999999559e+01
1.783881000000000228e+01 1.385650173519999839e+01 9.616519999999999868e+01 9.373359999999999559e+01
1.784319299999999942e+01 1.385653095839999871e+01 9.616509999999999536e+01 9.373369999999999891e+01
1.784757600000000011e+01 1.385656018159999903e+01 9.616500000000000625e+01 9.373380000000000223e+01
1.785195900000000080e+01 1.385661862799999966e+01 9.616479999999999961e+01 9.373390000000000555e+01
1.785634199999999794e+01 1.385664785119999820e+01 9.616479999999999961e+01 9.373399999999999466e+01
1.786072500000000218e+01 1.385670629759999883e+01 9.616459999999999297e+01 9.373409999999999798e+01
1.786510799999999932e+01 1.385673552079999915e+01 9.616750000000000398e+01 9.373380000000000223e+01
1.786949100000000001e+01 1.385679396719999978e+01 9.616719999999999402e+01 9.373369999999999891e+01
1.787387400000000071e+01 1.385682319039999832e+01 9.616689999999999827e+01 9.373369999999999891e+01
1.787825699999999784e+01 1.385688163679999896e+01 9.616660000000000252e+01 9.373369999999999891e+01
1.788264000000000209e+01 1.385691085999999927e+01 9.616630000000000678e+01 9.373369999999999891e+01
1.788702300000000278e+01 1.385696930639999991e+01 9.616610000000000014e+01 9.373380000000000223e+01
1.789140599999999992e+01 1.385699852959999845e+01 9.616580000000000439e+01 9.373390000000000555e+01
1.789578900000000061e+01 1.385705697599999908e+01 9.616559999999999775e+01 9.373390000000000555e+01
1.790017199999999775e+01 1.385708619919999940e+01 9.616530000000000200e+01 9.373399999999999466e+01
1.790455499999999844e+01 1.385714464560000003e+01 9.616509999999999536e+01 9.373409999999999798e+01
1.790893800000000269e+01 1.385717386879999857e+01 9.616500000000000625e+01 9.373420000000000130e+01
1.791332099999999983e+01 1.385723231519999921e+01 9.616479999999999961e+01 9.373430000000000462e+01
1.791770400000000052e+01 1.385726153839999952e+01 9.616469999999999629e+01 9.373430000000000462e+01
1.792208700000000121e+01 1.385731998480000016e+01 9.616459999999999297e+01 9.373439999999999372e+01
1.792646999999999835e+01 1.385734920799999870e+01 9.616450000000000387e+01 9.373449999999999704e+01
1.793085300000000260e+01 1.385737843119999901e+01 9.616440000000000055e+01 9.373460000000000036e+01
1.793523599999999973e+01 1.385743687759999787e+01 9.616429999999999723e+01 9.373470000000000368e+01
1.793961900000000043e+01 1.385746610079999996e+01 9.616410000000000480e+01 9.373480000000000700e+01
1.794400200000000112e+01 1.385752454719999882e+01 9.616400000000000148e+01 9.373480000000000700e+01
1.794838499999999826e+01 1.385755377039999914e+01 9.616389999999999816e+01 9.373489999999999611e+01
1.795276799999999895e+01 1.385758299359999945e+01 9.616379999999999484e+01 9.373499999999999943e+01
1.795715100000000319e+01 1.385764144000000009e+01 9.616370000000000573e+01 9.373510000000000275e+01
1.796153400000000033e+01 1.385767066319999863e+01 9.616360000000000241e+01 9.373520000000000607e+01
1.796591700000000102e+01 1.385772910959999926e+01 9.616349999999999909e+01 9.373529999999999518e+01
1.797029999999999816e+01 1.385775833279999958e+01 9.616339999999999577e+01 9.373529999999999518e+01
1.797468299999999886e+01 1.385781677920000021e+01 9.616649999999999920e+01 9.373489999999999611e+01
1.797906600000000310e+01 1.385784600239999875e+01 9.616630000000000678e+01 9.373480000000000700e+01
1.798344900000000024e+01 1.385787522559999907e+01 9.616589999999999350e+01 9.373480000000000700e+01
1.798783200000000093e+01 1.385793367199999970e+01 9.616570000000000107e+01 9.373480000000000700e+01
1.799221500000000162e+01 1.385799211840000034e+01 9.616540000000000532e+01 9.373489999999999611e+01
1.799659799999999876e+01 1.385802134159999888e+01 9.616509999999999536e+01 9.373489999999999611e+01
1.800098099999999945e+01 1.385807978799999951e+01 9.616479999999999961e+01 9.373499999999999943e+01
1.800536400000000015e+01 1.385810901119999983e+01 9.616459999999999297e+01 9.373510000000000275e+01
1.800974700000000084e+01 1.385813823440000014e+01 9.616440000000000055e+01 9.373520000000000607e+01
1.801413000000000153e+01 1.385819668079999900e+01 9.616419999999999391e+01 9.373520000000000607e+01
1.801851299999999867e+01 1.385822590399999932e+01 9.616389999999999816e+01 9.373529999999999518e+01
1.802289599999999936e+01 1.385828435039999817e+01 9.616379999999999484e+01 9.373539999999999850e+01
1.802727900000000361e+01 1.385831357360000027e+01 9.616370000000000573e+01 9.373550000000000182e+01
1.803166200000000075e+01 1.385837201999999913e+01 9.616360000000000241e+01 9.373550000000000182e+01
1.803604500000000144e+01 1.385840124319999944e+01 9.616339999999999577e+01 9.373560000000000514e+01
1.804042799999999858e+01 1.385843046639999976e+01 9.616339999999999577e+01 9.373569999999999425e+01
1.804481099999999927e+01 1.385848891280000039e+01 9.616320000000000334e+01 9.373579999999999757e+01
1.804919399999999996e+01 1.385851813599999893e+01 9.616310000000000002e+01 9.373590000000000089e+01
1.805357700000000065e+01 1.385857658239999957e+01 9.616299999999999670e+01 9.373600000000000421e+01
1.805796000000000134e+01 1.385860580559999988e+01 9.616289999999999338e+01 9.373600000000000421e+01
1.806234300000000204e+01 1.385863502879999842e+01 9.616280000000000427e+01 9.373609999999999332e+01
1.806672599999999917e+01 1.385869347519999906e+01 9.616270000000000095e+01 9.373619999999999663e+01
1.807110899999999987e+01 1.385872269839999937e+01 9.616249999999999432e+01 9.373629999999999995e+01
1.807549199999999701e+01 1.385875192159999969e+01 9.616240000000000521e+01 9.373629999999999995e+01
1.807987500000000125e+01 1.385881036799999855e+01 9.616230000000000189e+01 9.373640000000000327e+01
1.808425800000000194e+01 1.385883959120000064e+01 9.616559999999999775e+01 9.373609999999999332e+01
1.808864099999999908e+01 1.385889803759999950e+01 9.616530000000000200e+01 9.373600000000000421e+01
1.809302399999999977e+01 1.385892726079999981e+01 9.616500000000000625e+01 9.373600000000000421e+01
1.809740699999999691e+01 1.385898570719999867e+01 9.616469999999999629e+01 9.373600000000000421e+01
1.810179000000000116e+01 1.385901493039999899e+01 9.616440000000000055e+01 9.373609999999999332e+01
1.810617300000000185e+01 1.385907337679999785e+01 9.616410000000000480e+01 9.373609999999999332e+01
1.811055599999999899e+01 1.385910259999999994e+01 9.616389999999999816e+01 9.373619999999999663e+01
1.811493899999999968e+01 1.385916104639999880e+01 9.616370000000000573e+01 9.373629999999999995e+01
1.811932200000000037e+01 1.385919026959999911e+01 9.616339999999999577e+01 9.373629999999999995e+01
1.812370499999999751e+01 1.385921949279999943e+01 9.616320000000000334e+01 9.373640000000000327e+01
1.812808800000000176e+01 1.385927793920000006e+01 9.616299999999999670e+01 9.373650000000000659e+01
1.813247099999999890e+01 1.385930716239999860e+01 9.616270000000000095e+01 9.373650000000000659e+01
1.813685399999999959e+01 1.385936560879999924e+01 9.616259999999999764e+01 9.373659999999999570e+01
1.814123700000000028e+01 1.385939483199999955e+01 9.616249999999999432e+01 9.373669999999999902e+01
1.814561999999999742e+01 1.385942405519999809e+01 9.616240000000000521e+01 9.373680000000000234e+01
1.815000300000000166e+01 1.385948250159999873e+01 9.616230000000000189e+01 9.373680000000000234e+01
1.815438600000000235e+01 1.385951172479999904e+01 9.616219999999999857e+01 9.373690000000000566e+01
1.815876899999999949e+01 1.385954094799999936e+01 9.616209999999999525e+01 9.373699999999999477e+01
1.816315200000000019e+01 1.385959939439999999e+01 9.616190000000000282e+01 9.373699999999999477e+01
1.816753499999999732e+01 1.385962861760000031e+01 9.616179999999999950e+01 9.373709999999999809e+01
1.817191799999999802e+01 1.385965784079999885e+01 9.616169999999999618e+01 9.373720000000000141e+01
1.817630100000000226e+01 1.385971628719999948e+01 9.616160000000000707e+01 9.373730000000000473e+01
1.818068399999999940e+01 1.385974551039999980e+01 9.616150000000000375e+01 9.373730000000000473e+01
1.818506700000000009e+01 1.385977473360000012e+01 9.616140000000000043e+01 9.373739999999999384e+01
1.818945000000000078e+01 1.385983317999999898e+01 9.616129999999999711e+01 9.373749999999999716e+01
1.819383299999999792e+01 1.385986240319999929e+01 9.616440000000000055e+01 9.373730000000000473e+01
1.819821600000000217e+01 1.385992084959999815e+01 9.616419999999999391e+01 9.373709999999999809e+01
1.820259899999999931e+01 1.385995007280000024e+01 9.616389999999999816e+01 9.373720000000000141e+01
1.820698200000000000e+01 1.386000851919999910e+01 9.616360000000000241e+01 9.373720000000000141e+01
1.821136500000000069e+01 1.386003774239999942e+01 9.616330000000000666e+01 9.373720000000000141e+01
1.821574799999999783e+01 1.386006696559999973e+01 9.616310000000000002e+01 9.373720000000000141e+01
1.822013099999999852e+01 1.386012541200000037e+01 9.616280000000000427e+01 9.373730000000000473e+01
1.822451400000000277e+01 1.386015463519999891e+01 9.616259999999999764e+01 9.373739999999999384e+01
1.822889699999999991e+01 1.386021308159999954e+01 9.616230000000000189e+01 9.373749999999999716e+01
1.823328000000000060e+01 1.386024230479999986e+01 9.616209999999999525e+01 9.373749999999999716e+01
1.823766299999999774e+01 1.386030075120000049e+01 9.616190000000000282e+01 9.373760000000000048e+01
1.824204599999999843e+01 1.386032997439999903e+01 9.616169999999999618e+01 9.373760000000000048e+01
1.824642900000000267e+01 1.386035919759999935e+01 9.616150000000000375e+01 9.373770000000000380e+01
1.825081199999999981e+01 1.386041764399999998e+01 9.616140000000000043e+01 9.373779999999999291e+01
1.825519500000000050e+01 1.386044686719999852e+01 9.616129999999999711e+01 9.373789999999999623e+01
1.825957800000000120e+01 1.386047609040000061e+01 9.616119999999999379e+01 9.373789999999999623e+01
1.826396099999999834e+01 1.386053453679999947e+01 9.616100000000000136e+01 9.373799999999999955e+01
1.826834399999999903e+01 1.386056375999999979e+01 9.616100000000000136e+01 9.373810000000000286e+01
1.827272699999999972e+01 1.386059298319999833e+01 9.616079999999999472e+01 9.373820000000000618e+01
1.827711000000000041e+01 1.386065142959999896e+01 9.616070000000000562e+01 9.373820000000000618e+01
1.828149300000000110e+01 1.386068065279999928e+01 9.616060000000000230e+01 9.373829999999999529e+01
1.828587599999999824e+01 1.386070987599999782e+01 9.616049999999999898e+01 9.373839999999999861e+01
1.829025899999999893e+01 1.386076832239999845e+01 9.616039999999999566e+01 9.373839999999999861e+01
1.829464200000000318e+01 1.386079754559999877e+01 9.616030000000000655e+01 9.373850000000000193e+01
1.829902500000000032e+01 1.386082676879999909e+01 9.616009999999999991e+01 9.373860000000000525e+01
1.830340800000000101e+01 1.386088521519999794e+01 9.616349999999999909e+01 9.373820000000000618e+01
1.830779099999999815e+01 1.386091443840000004e+01 9.616320000000000334e+01 9.373810000000000286e+01
1.831217399999999884e+01 1.386094366159999858e+01 9.616289999999999338e+01 9.373810000000000286e+01
1.831655699999999953e+01 1.386100210799999921e+01 9.616259999999999764e+01 9.373810000000000286e+01
1.832094000000000023e+01 1.386103133119999953e+01 9.616240000000000521e+01 9.373810000000000286e+01
1.832532300000000092e+01 1.386108977760000016e+01 9.616209999999999525e+01 9.373820000000000618e+01
1.832970600000000161e+01 1.386111900079999870e+01 9.616190000000000282e+01 9.373829999999999529e+01
1.833408899999999875e+01 1.386117744719999934e+01 9.616160000000000707e+01 9.373829999999999529e+01
1.833847199999999944e+01 1.386120667039999965e+01 9.616140000000000043e+01 9.373839999999999861e+01
1.834285499999999658e+01 1.386123589359999997e+01 9.616119999999999379e+01 9.373839999999999861e+01
1.834723800000000082e+01 1.386129433999999883e+01 9.616100000000000136e+01 9.373850000000000193e+01
1.835162100000000152e+01 1.386132356320000092e+01 9.616070000000000562e+01 9.373860000000000525e+01
1.835600399999999865e+01 1.386135278639999946e+01 9.616049999999999898e+01 9.373860000000000525e+01
1.836038699999999935e+01 1.386141123280000009e+01 9.616039999999999566e+01 9.373869999999999436e+01
1.836477000000000004e+01 1.386144045599999863e+01 9.616030000000000655e+01 9.373879999999999768e+01
1.836915300000000073e+01 1.386146967919999895e+01 9.616009999999999991e+01 9.373890000000000100e+01
1.837353600000000142e+01 1.386152812559999958e+01 9.615999999999999659e+01 9.373890000000000100e+01
1.837791899999999856e+01 1.386155734879999812e+01 9.615989999999999327e+01 9.373900000000000432e+01
1.838230199999999925e+01 1.386158657200000022e+01 9.615980000000000416e+01 9.373909999999999343e+01
1.838668499999999995e+01 1.386164501839999907e+01 9.615970000000000084e+01 9.373909999999999343e+01
1.839106799999999708e+01 1.386167424159999939e+01 9.615959999999999752e+01 9.373919999999999675e+01
1.839545100000000133e+01 1.386170346479999971e+01 9.615949999999999420e+01 9.373930000000000007e+01
1.839983400000000202e+01 1.386173268799999825e+01 9.615940000000000509e+01 9.373930000000000007e+01
1.840421699999999916e+01 1.386179113439999888e+01 9.615930000000000177e+01 9.373940000000000339e+01
1.840859999999999985e+01 1.386182035759999920e+01 9.615919999999999845e+01 9.373950000000000671e+01
1.841298299999999699e+01 1.386187880399999983e+01 9.616259999999999764e+01 9.373909999999999343e+01
1.841736600000000124e+01 1.386190802719999837e+01 9.616230000000000189e+01 9.373900000000000432e+01
1.842174900000000193e+01 1.386193725040000047e+01 9.616200000000000614e+01 9.373900000000000432e+01
1.842613199999999907e+01 1.386199569679999932e+01 9.616179999999999950e+01 9.373900000000000432e+01
1.843051499999999976e+01 1.386202491999999964e+01 9.616150000000000375e+01 9.373909999999999343e+01
1.843489800000000045e+01 1.386205414319999996e+01 9.616129999999999711e+01 9.373909999999999343e+01
1.843928100000000114e+01 1.386211258960000059e+01 9.616100000000000136e+01 9.373919999999999675e+01
1.844366400000000183e+01 1.386214181279999913e+01 9.616079999999999472e+01 9.373919999999999675e+01
1.844804699999999897e+01 1.386220025919999976e+01 9.616049999999999898e+01 9.373930000000000007e+01
1.845242999999999967e+01 1.386222948239999830e+01 9.616030000000000655e+01 9.373930000000000007e+01
1.845681300000000036e+01 1.386225870559999862e+01 9.616009999999999991e+01 9.373940000000000339e+01
1.846119599999999750e+01 1.386231715199999925e+01 9.615989999999999327e+01 9.373950000000000671e+01
1.846557900000000174e+01 1.386234637519999779e+01 9.615970000000000084e+01 9.373959999999999582e+01
1.846996200000000243e+01 1.386237559839999989e+01 9.615949999999999420e+01 9.373959999999999582e+01
1.847434499999999957e+01 1.386240482159999843e+01 9.615930000000000177e+01 9.373969999999999914e+01
1.847872800000000026e+01 1.386246326799999906e+01 9.615919999999999845e+01 9.373969999999999914e+01
1.848311099999999740e+01 1.386249249119999938e+01 9.615909999999999513e+01 9.373980000000000246e+01
1.848749400000000165e+01 1.386252171439999792e+01 9.615900000000000603e+01 9.373990000000000578e+01
1.849187700000000234e+01 1.386258016079999855e+01 9.615890000000000271e+01 9.373999999999999488e+01
1.849625999999999948e+01 1.386260938399999887e+01 9.615879999999999939e+01 9.373999999999999488e+01
1.850064300000000017e+01 1.386263860719999919e+01 9.615869999999999607e+01 9.374009999999999820e+01
1.850502600000000086e+01 1.386266783039999950e+01 9.615860000000000696e+01 9.374009999999999820e+01
1.850940899999999800e+01 1.386272627680000014e+01 9.615840000000000032e+01 9.374020000000000152e+01
1.851379200000000225e+01 1.386275549999999868e+01 9.615840000000000032e+01 9.374030000000000484e+01
1.851817499999999939e+01 1.386278472319999899e+01 9.615819999999999368e+01 9.374039999999999395e+01
1.852255800000000008e+01 1.386284316959999963e+01 9.616100000000000136e+01 9.374020000000000152e+01
1.852694100000000077e+01 1.386287239279999994e+01 9.616070000000000562e+01 9.374020000000000152e+01
1.853132399999999791e+01 1.386290161600000026e+01 9.616039999999999566e+01 9.374009999999999820e+01
1.853570700000000215e+01 1.386296006240000089e+01 9.616020000000000323e+01 9.374009999999999820e+01
1.854009000000000285e+01 1.386298928559999943e+01 9.615989999999999327e+01 9.374020000000000152e+01
1.854447299999999998e+01 1.386301850879999797e+01 9.615970000000000084e+01 9.374020000000000152e+01
1.854885600000000068e+01 1.386307695519999861e+01 9.615940000000000509e+01 9.374030000000000484e+01
1.855323899999999782e+01 1.386310617839999892e+01 9.615919999999999845e+01 9.374030000000000484e+01
1.855762199999999851e+01 1.386313540159999924e+01 9.615900000000000603e+01 9.374039999999999395e+01
1.856200500000000275e+01 1.386319384799999810e+01 9.615879999999999939e+01 9.374049999999999727e+01
1.856638799999999989e+01 1.386322307120000019e+01 9.615860000000000696e+01 9.374049999999999727e+01
1.857077100000000058e+01 1.386325229439999873e+01 9.615829999999999700e+01 9.374060000000000059e+01
1.857515400000000128e+01 1.386331074079999937e+01 9.615810000000000457e+01 9.374060000000000059e+01
1.857953699999999841e+01 1.386333996399999968e+01 9.615800000000000125e+01 9.374070000000000391e+01
1.858392000000000266e+01 1.386336918719999822e+01 9.615789999999999793e+01 9.374079999999999302e+01
1.858830299999999980e+01 1.386339841040000032e+01 9.615779999999999461e+01 9.374079999999999302e+01
1.859268600000000049e+01 1.386345685679999917e+01 9.615770000000000550e+01 9.374089999999999634e+01
1.859706900000000118e+01 1.386348607999999949e+01 9.615760000000000218e+01 9.374099999999999966e+01
1.860145199999999832e+01 1.386351530319999981e+01 9.615739999999999554e+01 9.374099999999999966e+01
1.860583499999999901e+01 1.386354452639999835e+01 9.615730000000000643e+01 9.374110000000000298e+01
1.861021800000000326e+01 1.386360297279999898e+01 9.615720000000000312e+01 9.374120000000000630e+01
1.861460100000000040e+01 1.386363219599999930e+01 9.615709999999999980e+01 9.374120000000000630e+01
1.861898400000000109e+01 1.386366141919999961e+01 9.615699999999999648e+01 9.374129999999999541e+01
1.862336699999999823e+01 1.386369064239999993e+01 9.615689999999999316e+01 9.374139999999999873e+01
1.862774999999999892e+01 1.386374908880000056e+01 9.615680000000000405e+01 9.374139999999999873e+01
1.863213300000000316e+01 1.386377831199999910e+01 9.615940000000000509e+01 9.374139999999999873e+01
1.863651600000000030e+01 1.386380753519999942e+01 9.615919999999999845e+01 9.374129999999999541e+01
1.864089900000000100e+01 1.386386598159999828e+01 9.615879999999999939e+01 9.374129999999999541e+01
1.864528199999999813e+01 1.386389520479999860e+01 9.615860000000000696e+01 9.374129999999999541e+01
1.864966499999999883e+01 1.386392442799999891e+01 9.615829999999999700e+01 9.374139999999999873e+01
1.865404799999999952e+01 1.386398287439999777e+01 9.615810000000000457e+01 9.374139999999999873e+01
1.865843100000000021e+01 1.386401209759999986e+01 9.615789999999999793e+01 9.374150000000000205e+01
1.866281400000000090e+01 1.386404132079999840e+01 9.615770000000000550e+01 9.374150000000000205e+01
1.866719700000000159e+01 1.386409976719999904e+01 9.615739999999999554e+01 9.374160000000000537e+01
1.867157999999999873e+01 1.386412899039999935e+01 9.615720000000000312e+01 9.374160000000000537e+01
1.867596299999999943e+01 1.386415821359999967e+01 9.615699999999999648e+01 9.374169999999999447e+01
1.868034599999999656e+01 1.386418743679999999e+01 9.615680000000000405e+01 9.374169999999999447e+01
1.868472900000000081e+01 1.386424588319999884e+01 9.615670000000000073e+01 9.374179999999999779e+01
1.868911200000000150e+01 1.386427510639999916e+01 9.615659999999999741e+01 9.374190000000000111e+01
1.869349499999999864e+01 1.386430432959999948e+01 9.615649999999999409e+01 9.374200000000000443e+01
1.869787799999999933e+01 1.386433355279999979e+01 9.615640000000000498e+01 9.374200000000000443e+01
1.870226100000000002e+01 1.386439199919999865e+01 9.615630000000000166e+01 9.374209999999999354e+01
1.870664400000000072e+01 1.386442122240000074e+01 9.615619999999999834e+01 9.374209999999999354e+01
1.871102700000000141e+01 1.386445044559999928e+01 9.615600000000000591e+01 9.374219999999999686e+01
1.871540999999999855e+01 1.386447966879999960e+01 9.615600000000000591e+01 9.374219999999999686e+01
1.871979299999999924e+01 1.386450889199999992e+01 9.615579999999999927e+01 9.374230000000000018e+01
1.872417599999999993e+01 1.386456733839999877e+01 9.615579999999999927e+01 9.374240000000000350e+01
1.872855899999999707e+01 1.386459656160000087e+01 9.615560000000000684e+01 9.374250000000000682e+01
1.873294200000000131e+01 1.386462578479999941e+01 9.615550000000000352e+01 9.374250000000000682e+01
1.873732500000000201e+01 1.386465500799999795e+01 9.615540000000000020e+01 9.374259999999999593e+01
1.874170799999999915e+01 1.386471345439999858e+01 9.615860000000000696e+01 9.374250000000000682e+01
1.874609099999999984e+01 1.386474267759999890e+01 9.615840000000000032e+01 9.374240000000000350e+01
1.875047399999999698e+01 1.386477190079999922e+01 9.615810000000000457e+01 9.374240000000000350e+01
1.875485700000000122e+01 1.386480112399999953e+01 9.615789999999999793e+01 9.374240000000000350e+01
1.875924000000000191e+01 1.386485957040000017e+01 9.615760000000000218e+01 9.374250000000000682e+01
1.876362299999999905e+01 1.386488879359999871e+01 9.615739999999999554e+01 9.374250000000000682e+01
1.876800599999999974e+01 1.386491801679999902e+01 9.615720000000000312e+01 9.374259999999999593e+01
1.877238900000000044e+01 1.386497646319999966e+01 9.615699999999999648e+01 9.374259999999999593e+01
1.877677199999999758e+01 1.386500568639999820e+01 9.615670000000000073e+01 9.374269999999999925e+01
1.878115500000000182e+01 1.386503490960000029e+01 9.615649999999999409e+01 9.374269999999999925e+01
1.878553799999999896e+01 1.386509335599999915e+01 9.615630000000000166e+01 9.374280000000000257e+01
1.878992099999999965e+01 1.386512257919999946e+01 9.615609999999999502e+01 9.374290000000000589e+01
1.879430400000000034e+01 1.386515180239999978e+01 9.615600000000000591e+01 9.374290000000000589e+01
1.879868699999999748e+01 1.386518102559999832e+01 9.615590000000000259e+01 9.374299999999999500e+01
1.880307000000000173e+01 1.386521024880000041e+01 9.615569999999999595e+01 9.374299999999999500e+01
1.880745300000000242e+01 1.386526869519999927e+01 9.615560000000000684e+01 9.374309999999999832e+01
1.881183599999999956e+01 1.386529791839999959e+01 9.615550000000000352e+01 9.374320000000000164e+01
1.881621900000000025e+01 1.386532714159999990e+01 9.615540000000000020e+01 9.374320000000000164e+01
1.882060199999999739e+01 1.386535636479999845e+01 9.615529999999999688e+01 9.374330000000000496e+01
1.882498499999999808e+01 1.386538558800000054e+01 9.615519999999999357e+01 9.374339999999999407e+01
1.882936800000000233e+01 1.386544403439999940e+01 9.615510000000000446e+01 9.374339999999999407e+01
1.883375099999999946e+01 1.386547325759999971e+01 9.615500000000000114e+01 9.374349999999999739e+01
1.883813400000000016e+01 1.386550248079999825e+01 9.615489999999999782e+01 9.374349999999999739e+01
1.884251700000000085e+01 1.386553170399999857e+01 9.615479999999999450e+01 9.374360000000000070e+01
1.884689999999999799e+01 1.386556092719999889e+01 9.615470000000000539e+01 9.374370000000000402e+01
1.885128300000000223e+01 1.386561937359999952e+01 9.615670000000000073e+01 9.374360000000000070e+01
1.885566599999999937e+01 1.386564859679999984e+01 9.615649999999999409e+01 9.374349999999999739e+01
1.886004900000000006e+01 1.386567781999999838e+01 9.615619999999999834e+01 9.374349999999999739e+01
1.886443200000000076e+01 1.386570704319999869e+01 9.615600000000000591e+01 9.374349999999999739e+01
1.886881499999999789e+01 1.386576548959999933e+01 9.615569999999999595e+01 9.374360000000000070e+01
1.887319799999999859e+01 1.386579471279999964e+01 9.615550000000000352e+01 9.374360000000000070e+01
1.887758100000000283e+01 1.386582393599999996e+01 9.615519999999999357e+01 9.374370000000000402e+01
1.888196399999999997e+01 1.386588238240000059e+01 9.615510000000000446e+01 9.374370000000000402e+01
1.888634700000000066e+01 1.386591160559999913e+01 9.615479999999999450e+01 9.374379999999999313e+01
1.889072999999999780e+01 1.386594082879999945e+01 9.615470000000000539e+01 9.374379999999999313e+01
1.889511299999999849e+01 1.386597005199999977e+01 9.615449999999999875e+01 9.374389999999999645e+01
1.889949600000000274e+01 1.386599927520000008e+01 9.615439999999999543e+01 9.374389999999999645e+01
1.890387899999999988e+01 1.386605772160000072e+01 9.615430000000000632e+01 9.374399999999999977e+01
1.890826200000000057e+01 1.386608694479999926e+01 9.615420000000000300e+01 9.374399999999999977e+01
1.891264500000000126e+01 1.386611616799999958e+01 9.615409999999999968e+01 9.374410000000000309e+01
1.891702799999999840e+01 1.386614539119999989e+01 9.615399999999999636e+01 9.374410000000000309e+01
1.892141099999999909e+01 1.386617461440000021e+01 9.615389999999999304e+01 9.374420000000000641e+01
1.892579399999999978e+01 1.386620383759999875e+01 9.615380000000000393e+01 9.374429999999999552e+01
1.893017700000000048e+01 1.386626228399999938e+01 9.615370000000000061e+01 9.374429999999999552e+01
1.893456000000000117e+01 1.386629150719999792e+01 9.615359999999999729e+01 9.374439999999999884e+01
1.893894299999999831e+01 1.386632073040000002e+01 9.615349999999999397e+01 9.374450000000000216e+01
1.894332599999999900e+01 1.386634995359999856e+01 9.615340000000000487e+01 9.374450000000000216e+01
1.894770900000000324e+01 1.386637917679999887e+01 9.615330000000000155e+01 9.374460000000000548e+01
1.895209200000000038e+01 1.386640839999999919e+01 9.615319999999999823e+01 9.374460000000000548e+01
1.895647500000000107e+01 1.386643762319999951e+01 9.615309999999999491e+01 9.374469999999999459e+01
1.896085799999999821e+01 1.386649606960000014e+01 9.615510000000000446e+01 9.374469999999999459e+01
1.896524099999999891e+01 1.386652529279999868e+01 9.615489999999999782e+01 9.374460000000000548e+01
1.896962399999999960e+01 1.386655451599999900e+01 9.615460000000000207e+01 9.374460000000000548e+01
1.897400700000000029e+01 1.386658373919999931e+01 9.615439999999999543e+01 9.374469999999999459e+01
1.897839000000000098e+01 1.386664218559999817e+01 9.615420000000000300e+01 9.374469999999999459e+01
1.898277300000000167e+01 1.386667140880000026e+01 9.615399999999999636e+01 9.374469999999999459e+01
1.898715599999999881e+01 1.386670063199999881e+01 9.615370000000000061e+01 9.374479999999999791e+01
1.899153899999999950e+01 1.386672985519999912e+01 9.615349999999999397e+01 9.374479999999999791e+01
1.899592199999999664e+01 1.386678830159999976e+01 9.615330000000000155e+01 9.374490000000000123e+01
1.900030500000000089e+01 1.386681752479999830e+01 9.615319999999999823e+01 9.374490000000000123e+01
1.900468800000000158e+01 1.386684674800000039e+01 9.615309999999999491e+01 9.374500000000000455e+01
1.900907099999999872e+01 1.386687597119999893e+01 9.615300000000000580e+01 9.374509999999999366e+01
1.901345399999999941e+01 1.386690519439999925e+01 9.615290000000000248e+01 9.374509999999999366e+01
1.901783700000000010e+01 1.386696364079999988e+01 9.615279999999999916e+01 9.374519999999999698e+01
1.902222000000000079e+01 1.386699286399999842e+01 9.615269999999999584e+01 9.374519999999999698e+01
1.902660300000000149e+01 1.386702208720000051e+01 9.615260000000000673e+01 9.374530000000000030e+01
1.903098599999999863e+01 1.386705131039999905e+01 9.615250000000000341e+01 9.374530000000000030e+01
1.903536899999999932e+01 1.386708053359999937e+01 9.615240000000000009e+01 9.374540000000000362e+01
1.903975200000000001e+01 1.386710975679999969e+01 9.615229999999999677e+01 9.374550000000000693e+01
1.904413500000000070e+01 1.386713897999999823e+01 9.615219999999999345e+01 9.374550000000000693e+01
1.904851800000000139e+01 1.386716820319999854e+01 9.615210000000000434e+01 9.374559999999999604e+01
1.905290100000000209e+01 1.386722664959999918e+01 9.615200000000000102e+01 9.374559999999999604e+01
1.905728399999999922e+01 1.386725587279999949e+01 9.615189999999999770e+01 9.374569999999999936e+01
1.906166699999999992e+01 1.386728509599999981e+01 9.615179999999999438e+01 9.374580000000000268e+01
1.906604999999999706e+01 1.386731431919999835e+01 9.615170000000000528e+01 9.374580000000000268e+01
1.907043300000000130e+01 1.386734354240000044e+01 9.615380000000000393e+01 9.374569999999999936e+01
1.907481600000000199e+01 1.386737276559999898e+01 9.615359999999999729e+01 9.374559999999999604e+01
1.907919899999999913e+01 1.386743121199999962e+01 9.615340000000000487e+01 9.374559999999999604e+01
1.908358199999999982e+01 1.386746043519999994e+01 9.615319999999999823e+01 9.374559999999999604e+01
1.908796500000000052e+01 1.386748965839999848e+01 9.615290000000000248e+01 9.374569999999999936e+01
1.909234800000000121e+01 1.386751888160000057e+01 9.615269999999999584e+01 9.374569999999999936e+01
1.909673100000000190e+01 1.386754810479999911e+01 9.615250000000000341e+01 9.374580000000000268e+01
1.910111399999999904e+01 1.386760655119999974e+01 9.615229999999999677e+01 9.374580000000000268e+01
1.910549699999999973e+01 1.386763577440000006e+01 9.615210000000000434e+01 9.374590000000000600e+01
1.910988000000000042e+01 1.386766499759999860e+01 9.615200000000000102e+01 9.374590000000000600e+01
1.911426299999999756e+01 1.386769422080000069e+01 9.615189999999999770e+01 9.374599999999999511e+01
1.911864600000000181e+01 1.386772344399999923e+01 9.615179999999999438e+01 9.374599999999999511e+01
1.912302900000000250e+01 1.386775266719999955e+01 9.615170000000000528e+01 9.374609999999999843e+01
1.912741199999999964e+01 1.386778189039999987e+01 9.615160000000000196e+01 9.374609999999999843e+01
1.913179500000000033e+01 1.386784033679999872e+01 9.615149999999999864e+01 9.374620000000000175e+01
1.913617799999999747e+01 1.386786956000000082e+01 9.615149999999999864e+01 9.374620000000000175e+01
1.914056100000000171e+01 1.386789878319999936e+01 9.615130000000000621e+01 9.374630000000000507e+01
1.914494400000000240e+01 1.386792800639999790e+01 9.615130000000000621e+01 9.374630000000000507e+01
1.914932699999999954e+01 1.386795722959999999e+01 9.615109999999999957e+01 9.374639999999999418e+01
1.915371000000000024e+01 1.386798645279999853e+01 9.615109999999999957e+01 9.374649999999999750e+01
1.915809300000000093e+01 1.386801567599999885e+01 9.615099999999999625e+01 9.374649999999999750e+01
1.916247599999999807e+01 1.386804489919999916e+01 9.615089999999999293e+01 9.374660000000000082e+01
1.916685900000000231e+01 1.386807412239999948e+01 9.615080000000000382e+01 9.374670000000000414e+01
1.917124199999999945e+01 1.386810334559999802e+01 9.615070000000000050e+01 9.374670000000000414e+01
1.917562500000000014e+01 1.386813256880000012e+01 9.615059999999999718e+01 9.374679999999999325e+01
1.918000800000000083e+01 1.386819101519999897e+01 9.615240000000000009e+01 9.374670000000000414e+01
1.918439099999999797e+01 1.386822023839999929e+01 9.615219999999999345e+01 9.374670000000000414e+01
1.918877400000000222e+01 1.386824946159999961e+01 9.615189999999999770e+01 9.374660000000000082e+01
1.919315699999999936e+01 1.386827868479999815e+01 9.615170000000000528e+01 9.374660000000000082e+01
1.919754000000000005e+01 1.386830790800000024e+01 9.615149999999999864e+01 9.374670000000000414e+01
1.920192300000000074e+01 1.386836635439999910e+01 9.615130000000000621e+01 9.374670000000000414e+01
1.920630599999999788e+01 1.386839557759999941e+01 9.615109999999999957e+01 9.374679999999999325e+01
1.921068899999999857e+01 1.386842480079999973e+01 9.615099999999999625e+01 9.374679999999999325e+01
1.921507200000000282e+01 1.386845402399999827e+01 9.615080000000000382e+01 9.374689999999999657e+01
1.921945499999999996e+01 1.386848324720000036e+01 9.615070000000000050e+01 9.374689999999999657e+01
1.922383800000000065e+01 1.386851247039999890e+01 9.615059999999999718e+01 9.374699999999999989e+01
1.922822099999999779e+01 1.386854169359999922e+01 9.615049999999999386e+01 9.374699999999999989e+01
1.923260399999999848e+01 1.386860013999999985e+01 9.615040000000000475e+01 9.374710000000000321e+01
1.923698700000000272e+01 1.386862936319999839e+01 9.615040000000000475e+01 9.374710000000000321e+01
1.924136999999999986e+01 1.386865858640000049e+01 9.615030000000000143e+01 9.374720000000000653e+01
1.924575300000000055e+01 1.386868780959999903e+01 9.615019999999999811e+01 9.374729999999999563e+01
1.925013600000000125e+01 1.386871703279999934e+01 9.615009999999999479e+01 9.374729999999999563e+01
1.925451899999999839e+01 1.386874625599999966e+01 9.615000000000000568e+01 9.374739999999999895e+01
1.925890199999999908e+01 1.386877547919999820e+01 9.614990000000000236e+01 9.374739999999999895e+01
1.926328499999999977e+01 1.386880470239999852e+01 9.614979999999999905e+01 9.374750000000000227e+01
1.926766800000000046e+01 1.386883392559999884e+01 9.614969999999999573e+01 9.374750000000000227e+01
1.927205100000000115e+01 1.386886314879999915e+01 9.614960000000000662e+01 9.374760000000000559e+01
1.927643399999999829e+01 1.386889237199999947e+01 9.614950000000000330e+01 9.374760000000000559e+01
1.928081699999999898e+01 1.386892159519999979e+01 9.614939999999999998e+01 9.374769999999999470e+01
1.928520000000000323e+01 1.386895081839999833e+01 9.614929999999999666e+01 9.374779999999999802e+01
1.928958300000000037e+01 1.386900926479999896e+01 9.615099999999999625e+01 9.374779999999999802e+01
1.929396600000000106e+01 1.386903848799999928e+01 9.615080000000000382e+01 9.374769999999999470e+01
1.929834899999999820e+01 1.386906771119999959e+01 9.615059999999999718e+01 9.374769999999999470e+01
1.930273199999999889e+01 1.386909693439999991e+01 9.615040000000000475e+01 9.374769999999999470e+01
1.930711499999999958e+01 1.386912615759999845e+01 9.615009999999999479e+01 9.374779999999999802e+01
1.931149800000000027e+01 1.386915538080000054e+01 9.615000000000000568e+01 9.374779999999999802e+01
1.931588100000000097e+01 1.386918460399999908e+01 9.614979999999999905e+01 9.374779999999999802e+01
1.932026400000000166e+01 1.386924305039999972e+01 9.614969999999999573e+01 9.374790000000000134e+01
1.932464699999999880e+01 1.386927227360000003e+01 9.614960000000000662e+01 9.374790000000000134e+01
1.932902999999999949e+01 1.386930149679999857e+01 9.614950000000000330e+01 9.374800000000000466e+01
1.933341299999999663e+01 1.386933072000000067e+01 9.614939999999999998e+01 9.374800000000000466e+01
1.933779600000000087e+01 1.386935994319999921e+01 9.614939999999999998e+01 9.374809999999999377e+01
1.934217900000000157e+01 1.386938916639999952e+01 9.614919999999999334e+01 9.374819999999999709e+01
1.934656199999999870e+01 1.386941838959999984e+01 9.614919999999999334e+01 9.374819999999999709e+01
1.935094499999999940e+01 1.386944761280000016e+01 9.614900000000000091e+01 9.374830000000000041e+01
1.935532800000000009e+01 1.386947683599999870e+01 9.614900000000000091e+01 9.374830000000000041e+01
1.935971100000000078e+01 1.386950605919999902e+01 9.614889999999999759e+01 9.374840000000000373e+01
1.936409400000000147e+01 1.386953528239999933e+01 9.614879999999999427e+01 9.374840000000000373e+01
1.936847699999999861e+01 1.386956450559999787e+01 9.614870000000000516e+01 9.374850000000000705e+01
1.937285999999999930e+01 1.386959372879999997e+01 9.614860000000000184e+01 9.374850000000000705e+01
1.937724299999999999e+01 1.386962295199999851e+01 9.614849999999999852e+01 9.374859999999999616e+01
1.938162599999999713e+01 1.386965217519999882e+01 9.614839999999999520e+01 9.374859999999999616e+01
1.938600900000000138e+01 1.386971062159999946e+01 9.614830000000000609e+01 9.374869999999999948e+01
1.939039200000000207e+01 1.386973984479999800e+01 9.614830000000000609e+01 9.374880000000000280e+01
1.939477499999999921e+01 1.386976906800000009e+01 9.614820000000000277e+01 9.374880000000000280e+01
1.939915799999999990e+01 1.386979829119999863e+01 9.614969999999999573e+01 9.374890000000000612e+01
1.940354099999999704e+01 1.386982751439999895e+01 9.614950000000000330e+01 9.374890000000000612e+01
1.940792400000000129e+01 1.386985673759999926e+01 9.614919999999999334e+01 9.374880000000000280e+01
1.941230700000000198e+01 1.386988596079999958e+01 9.614900000000000091e+01 9.374880000000000280e+01
1.941668999999999912e+01 1.386991518399999812e+01 9.614889999999999759e+01 9.374890000000000612e+01
1.942107299999999981e+01 1.386994440720000021e+01 9.614870000000000516e+01 9.374890000000000612e+01
1.942545600000000050e+01 1.387000285359999907e+01 9.614860000000000184e+01 9.374899999999999523e+01
1.942983899999999764e+01 1.387003207679999939e+01 9.614849999999999852e+01 9.374899999999999523e+01
1.943422200000000188e+01 1.387006129999999970e+01 9.614839999999999520e+01 9.374909999999999854e+01
1.943860499999999902e+01 1.387009052319999824e+01 9.614830000000000609e+01 9.374909999999999854e+01
1.944298799999999972e+01 1.387011974640000034e+01 9.614830000000000609e+01 9.374920000000000186e+01
1.944737100000000041e+01 1.387014896959999888e+01 9.614820000000000277e+01 9.374920000000000186e+01
1.945175399999999755e+01 1.387017819279999920e+01 9.614809999999999945e+01 9.374930000000000518e+01
1.945613700000000179e+01 1.387020741599999951e+01 9.614799999999999613e+01 9.374939999999999429e+01
1.946052000000000248e+01 1.387023663919999983e+01 9.614790000000000703e+01 9.374939999999999429e+01
1.946490299999999962e+01 1.387026586239999837e+01 9.614780000000000371e+01 9.374949999999999761e+01
1.946928600000000031e+01 1.387029508560000046e+01 9.614770000000000039e+01 9.374949999999999761e+01
1.947366899999999745e+01 1.387032430879999900e+01 9.614759999999999707e+01 9.374960000000000093e+01
1.947805199999999815e+01 1.387035353199999932e+01 9.614759999999999707e+01 9.374960000000000093e+01
1.948243500000000239e+01 1.387038275519999964e+01 9.614749999999999375e+01 9.374970000000000425e+01
1.948681799999999953e+01 1.387041197839999818e+01 9.614740000000000464e+01 9.374979999999999336e+01
1.949120100000000022e+01 1.387044120160000027e+01 9.614730000000000132e+01 9.374979999999999336e+01
1.949558400000000091e+01 1.387047042479999881e+01 9.614719999999999800e+01 9.374989999999999668e+01
1.949996699999999805e+01 1.387049964799999913e+01 9.614709999999999468e+01 9.374989999999999668e+01
1.950435000000000230e+01 1.387052887119999944e+01 9.614709999999999468e+01 9.375000000000000000e+01
1.950873299999999944e+01 1.387055809439999976e+01 9.614849999999999852e+01 9.375000000000000000e+01
1.951311600000000013e+01 1.387058731759999830e+01 9.614830000000000609e+01 9.374989999999999668e+01
1.951749900000000082e+01 1.387061654080000039e+01 9.614809999999999945e+01 9.374989999999999668e+01
1.952188199999999796e+01 1.387064576399999893e+01 9.614790000000000703e+01 9.374989999999999668e+01
1.952626499999999865e+01 1.387070421039999957e+01 9.614780000000000371e+01 9.374989999999999668e+01
1.953064800000000290e+01 1.387073343359999988e+01 9.614770000000000039e+01 9.374989999999999668e+01
1.953503100000000003e+01 1.387076265679999842e+01 9.614749999999999375e+01 9.375000000000000000e+01
1.953941400000000073e+01 1.387079188000000052e+01 9.614749999999999375e+01 9.375000000000000000e+01
1.954379699999999787e+01 1.387082110319999906e+01 9.614730000000000132e+01 9.375010000000000332e+01
1.954817999999999856e+01 1.387085032639999937e+01 9.614730000000000132e+01 9.375010000000000332e+01
1.955256300000000280e+01 1.387087954959999969e+01 9.614719999999999800e+01 9.375020000000000664e+01
1.955694599999999994e+01 1.387090877280000001e+01 9.614709999999999468e+01 9.375029999999999575e+01
1.956132900000000063e+01 1.387093799599999855e+01 9.614700000000000557e+01 9.375029999999999575e+01
1.956571200000000132e+01 1.387096721920000064e+01 9.614690000000000225e+01 9.375039999999999907e+01
1.957009499999999846e+01 1.387099644239999918e+01 9.614679999999999893e+01 9.375050000000000239e+01
1.957447799999999916e+01 1.387102566559999950e+01 9.614669999999999561e+01 9.375050000000000239e+01
1.957886099999999985e+01 1.387105488879999982e+01 9.614660000000000650e+01 9.375060000000000571e+01
1.958324400000000054e+01 1.387108411200000013e+01 9.614660000000000650e+01 9.375060000000000571e+01
1.958762700000000123e+01 1.387111333519999867e+01 9.614650000000000318e+01 9.375069999999999482e+01
1.959200999999999837e+01 1.387114255839999899e+01 9.614639999999999986e+01 9.375069999999999482e+01
1.959639299999999906e+01 1.387117178159999931e+01 9.614629999999999654e+01 9.375079999999999814e+01
1.960077600000000331e+01 1.387120100479999785e+01 9.614619999999999322e+01 9.375079999999999814e+01
1.960515900000000045e+01 1.387123022799999994e+01 9.614610000000000412e+01 9.375090000000000146e+01
1.960954200000000114e+01 1.387125945119999848e+01 9.614610000000000412e+01 9.375090000000000146e+01
1.961392499999999828e+01 1.387128867439999880e+01 9.614600000000000080e+01 9.375100000000000477e+01
1.961830799999999897e+01 1.387131789759999911e+01 9.614709999999999468e+01 9.375090000000000146e+01
1.962269099999999966e+01 1.387134712079999943e+01 9.614700000000000557e+01 9.375090000000000146e+01
1.962707400000000035e+01 1.387137634399999797e+01 9.614679999999999893e+01 9.375090000000000146e+01
1.963145700000000105e+01 1.387140556720000006e+01 9.614660000000000650e+01 9.375090000000000146e+01
1.963584000000000174e+01 1.387143479039999860e+01 9.614650000000000318e+01 9.375090000000000146e+01
1.964022299999999888e+01 1.387146401359999892e+01 9.614639999999999986e+01 9.375090000000000146e+01
1.964460599999999957e+01 1.387149323679999924e+01 9.614629999999999654e+01 9.375100000000000477e+01
1.964898900000000026e+01 1.387152245999999955e+01 9.614619999999999322e+01 9.375100000000000477e+01
1.965337200000000095e+01 1.387158090640000019e+01 9.614610000000000412e+01 9.375109999999999388e+01
1.965775500000000164e+01 1.387161012959999873e+01 9.614600000000000080e+01 9.375109999999999388e+01
1.966213799999999878e+01 1.387163935279999905e+01 9.614589999999999748e+01 9.375119999999999720e+01
1.966652099999999947e+01 1.387166857599999936e+01 9.614589999999999748e+01 9.375119999999999720e+01
1.967090400000000017e+01 1.387169779919999968e+01 9.614579999999999416e+01 9.375130000000000052e+01
1.967528700000000086e+01 1.387169779919999968e+01 9.614570000000000505e+01 9.375130000000000052e+01
1.967967000000000155e+01 1.387172702239999822e+01 9.614560000000000173e+01 9.375140000000000384e+01
1.968405299999999869e+01 1.387175624560000031e+01 9.614549999999999841e+01 9.375140000000000384e+01
1.968843599999999938e+01 1.387178546879999885e+01 9.614539999999999509e+01 9.375149999999999295e+01
1.969281900000000007e+01 1.387181469199999917e+01 9.614539999999999509e+01 9.375149999999999295e+01
1.969720200000000077e+01 1.387184391519999949e+01 9.614530000000000598e+01 9.375159999999999627e+01
1.970158500000000146e+01 1.387187313839999980e+01 9.614520000000000266e+01 9.375159999999999627e+01
1.970596800000000215e+01 1.387190236160000012e+01 9.614509999999999934e+01 9.375169999999999959e+01
1.971035099999999929e+01 1.387193158480000044e+01 9.614499999999999602e+01 9.375169999999999959e+01
1.971473399999999998e+01 1.387196080799999898e+01 9.614490000000000691e+01 9.375180000000000291e+01
1.971911699999999712e+01 1.387199003119999929e+01 9.614490000000000691e+01 9.375190000000000623e+01
1.972350000000000136e+01 1.387201925439999961e+01 9.614480000000000359e+01 9.375190000000000623e+01
1.972788300000000206e+01 1.387204847759999815e+01 9.614579999999999416e+01 9.375180000000000291e+01
1.973226599999999920e+01 1.387207770080000024e+01 9.614570000000000505e+01 9.375180000000000291e+01
1.973664899999999989e+01 1.387210692399999878e+01 9.614560000000000173e+01 9.375180000000000291e+01
1.974103199999999703e+01 1.387213614719999910e+01 9.614549999999999841e+01 9.375180000000000291e+01
1.974541500000000127e+01 1.387216537039999942e+01 9.614530000000000598e+01 9.375180000000000291e+01
1.974979800000000196e+01 1.387219459359999973e+01 9.614530000000000598e+01 9.375180000000000291e+01
1.975418099999999910e+01 1.387222381679999827e+01 9.614520000000000266e+01 9.375190000000000623e+01
1.975856399999999979e+01 1.387225304000000037e+01 9.614509999999999934e+01 9.375190000000000623e+01
1.976294700000000049e+01 1.387228226319999891e+01 9.614499999999999602e+01 9.375199999999999534e+01
1.976732999999999763e+01 1.387231148639999923e+01 9.614490000000000691e+01 9.375199999999999534e+01
1.977171300000000187e+01 1.387234070959999954e+01 9.614480000000000359e+01 9.375209999999999866e+01
1.977609599999999901e+01 1.387236993279999986e+01 9.614470000000000027e+01 9.375209999999999866e+01
1.978047899999999970e+01 1.387239915599999840e+01 9.614459999999999695e+01 9.375220000000000198e+01
1.978486200000000039e+01 1.387242837920000049e+01 9.614459999999999695e+01 9.375220000000000198e+01
1.978924499999999753e+01 1.387245760239999903e+01 9.614449999999999363e+01 9.375230000000000530e+01
1.979362800000000178e+01 1.387248682559999935e+01 9.614440000000000452e+01 9.375230000000000530e+01
1.979801100000000247e+01 1.387251604879999967e+01 9.614430000000000121e+01 9.375239999999999441e+01
1.980239399999999961e+01 1.387254527199999998e+01 9.614430000000000121e+01 9.375239999999999441e+01
1.980677700000000030e+01 1.387257449519999852e+01 9.614419999999999789e+01 9.375249999999999773e+01
1.981115999999999744e+01 1.387260371840000062e+01 9.614409999999999457e+01 9.375249999999999773e+01
1.981554299999999813e+01 1.387263294159999916e+01 9.614400000000000546e+01 9.375260000000000105e+01
1.981992600000000238e+01 1.387266216479999947e+01 9.614390000000000214e+01 9.375260000000000105e+01
1.982430899999999951e+01 1.387269138799999979e+01 9.614379999999999882e+01 9.375270000000000437e+01
1.982869200000000021e+01 1.387269138799999979e+01 9.614379999999999882e+01 9.375270000000000437e+01
1.983307500000000090e+01 1.387272061120000011e+01 9.614379999999999882e+01 9.375279999999999347e+01
1.983745799999999804e+01 1.387274983439999865e+01 9.614459999999999695e+01 9.375289999999999679e+01
1.984184100000000228e+01 1.387277905759999896e+01 9.614449999999999363e+01 9.375279999999999347e+01
1.984622399999999942e+01 1.387280828079999928e+01 9.614440000000000452e+01 9.375279999999999347e+01
1.985060700000000011e+01 1.387283750399999782e+01 9.614430000000000121e+01 9.375279999999999347e+01
1.985499000000000080e+01 1.387286672719999991e+01 9.614419999999999789e+01 9.375279999999999347e+01
1.985937299999999794e+01 1.387289595039999845e+01 9.614409999999999457e+01 9.375289999999999679e+01
1.986375599999999864e+01 1.387292517359999877e+01 9.614400000000000546e+01 9.375289999999999679e+01
1.986813900000000288e+01 1.387295439679999909e+01 9.614390000000000214e+01 9.375289999999999679e+01
1.987252200000000002e+01 1.387298361999999941e+01 9.614379999999999882e+01 9.375300000000000011e+01
1.987690500000000071e+01 1.387301284319999795e+01 9.614369999999999550e+01 9.375300000000000011e+01
1.988128799999999785e+01 1.387304206640000004e+01 9.614360000000000639e+01 9.375310000000000343e+01
1.988567099999999854e+01 1.387307128959999858e+01 9.614350000000000307e+01 9.375310000000000343e+01
1.989005400000000279e+01 1.387310051279999890e+01 9.614350000000000307e+01 9.375320000000000675e+01
1.989443699999999993e+01 1.387312973599999921e+01 9.614339999999999975e+01 9.375320000000000675e+01
1.989882000000000062e+01 1.387315895919999953e+01 9.614329999999999643e+01 9.375329999999999586e+01
1.990320300000000131e+01 1.387318818239999807e+01 9.614329999999999643e+01 9.375329999999999586e+01
1.990758599999999845e+01 1.387321740560000016e+01 9.614339999999999975e+01 9.375339999999999918e+01
1.991196899999999914e+01 1.387324662879999870e+01 9.614350000000000307e+01 9.375339999999999918e+01
1.991635199999999983e+01 1.387327585199999902e+01 9.614350000000000307e+01 9.375350000000000250e+01
1.992073500000000053e+01 1.387327585199999902e+01 9.614360000000000639e+01 9.375350000000000250e+01
1.992511800000000122e+01 1.387330507519999934e+01 9.614369999999999550e+01 9.375360000000000582e+01
1.992950099999999836e+01 1.387333429839999965e+01 9.614379999999999882e+01 9.375360000000000582e+01
1.993388399999999905e+01 1.387336352159999997e+01 9.614390000000000214e+01 9.375369999999999493e+01
1.993826700000000329e+01 1.387339274480000029e+01 9.614390000000000214e+01 9.375369999999999493e+01
1.994265000000000043e+01 1.387342196799999883e+01 9.614400000000000546e+01 9.375379999999999825e+01
1.994703300000000112e+01 1.387345119119999914e+01 9.614350000000000307e+01 9.375379999999999825e+01
1.995141599999999826e+01 1.387348041439999946e+01 9.614350000000000307e+01 9.375369999999999493e+01
1.995579899999999895e+01 1.387350963759999978e+01 9.614329999999999643e+01 9.375369999999999493e+01
1.996018199999999965e+01 1.387353886080000009e+01 9.614319999999999311e+01 9.375369999999999493e+01
1.996456500000000034e+01 1.387356808399999863e+01 9.614310000000000400e+01 9.375369999999999493e+01
1.996894800000000103e+01 1.387359730719999895e+01 9.614300000000000068e+01 9.375369999999999493e+01
1.997333100000000172e+01 1.387362653039999927e+01 9.614289999999999736e+01 9.375379999999999825e+01
1.997771399999999886e+01 1.387365575359999958e+01 9.614300000000000068e+01 9.375379999999999825e+01
1.998209699999999955e+01 1.387368497679999813e+01 9.614300000000000068e+01 9.375390000000000157e+01
1.998647999999999669e+01 1.387371420000000022e+01 9.614310000000000400e+01 9.375390000000000157e+01
1.999086300000000094e+01 1.387374342319999876e+01 9.614319999999999311e+01 9.375400000000000489e+01
1.999524600000000163e+01 1.387377264639999908e+01 9.614329999999999643e+01 9.375400000000000489e+01
1.999962899999999877e+01 1.387377264639999908e+01 9.614329999999999643e+01 9.375400000000000489e+01
2.000401199999999946e+01 1.387380186959999939e+01 9.614339999999999975e+01 9.375409999999999400e+01
2.000839500000000015e+01 1.387383109279999971e+01 9.614350000000000307e+01 9.375409999999999400e+01
2.001277800000000084e+01 1.387386031599999825e+01 9.614360000000000639e+01 9.375419999999999732e+01
2.001716100000000154e+01 1.387388953920000034e+01 9.614360000000000639e+01 9.375419999999999732e+01
2.002154399999999868e+01 1.387391876239999888e+01 9.614369999999999550e+01 9.375430000000000064e+01
2.002592699999999937e+01 1.387394798559999920e+01 9.614379999999999882e+01 9.375430000000000064e+01
2.003031000000000006e+01 1.387397720879999952e+01 9.614390000000000214e+01 9.375440000000000396e+01
2.003469299999999720e+01 1.387400643199999983e+01 9.614390000000000214e+01 9.375440000000000396e+01
2.003907600000000144e+01 1.387400643199999983e+01 9.614400000000000546e+01 9.375449999999999307e+01
2.004345900000000213e+01 1.387403565519999837e+01 9.614409999999999457e+01 9.375449999999999307e+01
2.004784199999999927e+01 1.387406487840000047e+01 9.614419999999999789e+01 9.375449999999999307e+01
2.005222499999999997e+01 1.387409410159999901e+01 9.614430000000000121e+01 9.375459999999999638e+01
2.005660799999999711e+01 1.387412332479999932e+01 9.614310000000000400e+01 9.375469999999999970e+01
2.006099100000000135e+01 1.387415254799999964e+01 9.614310000000000400e+01 9.375459999999999638e+01
2.006537400000000204e+01 1.387418177119999996e+01 9.614310000000000400e+01 9.375459999999999638e+01
2.006975699999999918e+01 1.387421099439999850e+01 9.614319999999999311e+01 9.375459999999999638e+01
2.007413999999999987e+01 1.387424021760000059e+01 9.614319999999999311e+01 9.375459999999999638e+01
2.007852300000000056e+01 1.387426944079999913e+01 9.614329999999999643e+01 9.375469999999999970e+01
2.008290599999999770e+01 1.387429866399999945e+01 9.614329999999999643e+01 9.375469999999999970e+01
2.008728900000000195e+01 1.387432788719999976e+01 9.614339999999999975e+01 9.375469999999999970e+01
2.009167199999999909e+01 1.387435711040000008e+01 9.614350000000000307e+01 9.375480000000000302e+01
2.009605499999999978e+01 1.387435711040000008e+01 9.614360000000000639e+01 9.375480000000000302e+01
2.010043800000000047e+01 1.387438633359999862e+01 9.614360000000000639e+01 9.375490000000000634e+01
2.010482099999999761e+01 1.387441555679999894e+01 9.614369999999999550e+01 9.375490000000000634e+01
2.010920400000000186e+01 1.387444477999999926e+01 9.614379999999999882e+01 9.375499999999999545e+01
2.011358700000000255e+01 1.387447400319999780e+01 9.614390000000000214e+01 9.375499999999999545e+01
2.011796999999999969e+01 1.387450322639999989e+01 9.614390000000000214e+01 9.375499999999999545e+01
2.012235300000000038e+01 1.387453244959999843e+01 9.614400000000000546e+01 9.375509999999999877e+01
2.012673599999999752e+01 1.387456167279999875e+01 9.614409999999999457e+01 9.375509999999999877e+01
2.013111899999999821e+01 1.387456167279999875e+01 9.614419999999999789e+01 9.375520000000000209e+01
2.013550200000000245e+01 1.387459089599999906e+01 9.614419999999999789e+01 9.375520000000000209e+01
2.013988499999999959e+01 1.387462011919999938e+01 9.614430000000000121e+01 9.375530000000000541e+01
2.014426800000000028e+01 1.387464934239999792e+01 9.614440000000000452e+01 9.375530000000000541e+01
2.014865100000000098e+01 1.387467856560000001e+01 9.614449999999999363e+01 9.375539999999999452e+01
2.015303399999999812e+01 1.387470778879999855e+01 9.614449999999999363e+01 9.375539999999999452e+01
2.015741700000000236e+01 1.387473701199999887e+01 9.614459999999999695e+01 9.375549999999999784e+01
2.016179999999999950e+01 1.387473701199999887e+01 9.614470000000000027e+01 9.375549999999999784e+01
2.016618300000000019e+01 1.387476623519999919e+01 9.614329999999999643e+01 9.375570000000000448e+01
2.017056600000000088e+01 1.387479545839999950e+01 9.614339999999999975e+01 9.375570000000000448e+01
2.017494899999999802e+01 1.387482468159999982e+01 9.614339999999999975e+01 9.375570000000000448e+01
2.017933199999999871e+01 1.387485390480000014e+01 9.614339999999999975e+01 9.375560000000000116e+01
2.018371500000000296e+01 1.387488312799999868e+01 9.614339999999999975e+01 9.375570000000000448e+01
2.018809800000000010e+01 1.387491235119999899e+01 9.614350000000000307e+01 9.375570000000000448e+01
2.019248100000000079e+01 1.387494157439999931e+01 9.614350000000000307e+01 9.375570000000000448e+01
2.019686399999999793e+01 1.387497079759999963e+01 9.614360000000000639e+01 9.375579999999999359e+01
2.020124699999999862e+01 1.387500002079999994e+01 9.614369999999999550e+01 9.375579999999999359e+01
2.020563000000000287e+01 1.387502924400000026e+01 9.614379999999999882e+01 9.375589999999999691e+01
2.021001300000000001e+01 1.387502924400000026e+01 9.614379999999999882e+01 9.375589999999999691e+01
2.021439600000000070e+01 1.387505846719999880e+01 9.614390000000000214e+01 9.375589999999999691e+01
2.021877900000000139e+01 1.387508769040000089e+01 9.614400000000000546e+01 9.375600000000000023e+01
2.022316199999999853e+01 1.387511691359999944e+01 9.614409999999999457e+01 9.375600000000000023e+01
2.022754499999999922e+01 1.387514613679999975e+01 9.614409999999999457e+01 9.375610000000000355e+01
2.023192799999999991e+01 1.387517536000000007e+01 9.614419999999999789e+01 9.375610000000000355e+01
2.023631100000000060e+01 1.387520458319999861e+01 9.614430000000000121e+01 9.375620000000000687e+01
2.024069400000000130e+01 1.387520458319999861e+01 9.614440000000000452e+01 9.375620000000000687e+01
2.024507699999999843e+01 1.387523380639999893e+01 9.614440000000000452e+01 9.375629999999999598e+01
2.024945999999999913e+01 1.387526302959999924e+01 9.614449999999999363e+01 9.375629999999999598e+01
2.025384300000000337e+01 1.387529225279999956e+01 9.614459999999999695e+01 9.375639999999999930e+01
2.025822600000000051e+01 1.387532147599999810e+01 9.614470000000000027e+01 9.375639999999999930e+01
2.026260900000000120e+01 1.387535069920000019e+01 9.614470000000000027e+01 9.375639999999999930e+01
2.026699199999999834e+01 1.387535069920000019e+01 9.614480000000000359e+01 9.375650000000000261e+01
2.027137499999999903e+01 1.387537992239999873e+01 9.614490000000000691e+01 9.375650000000000261e+01
2.027575799999999973e+01 1.387540914559999905e+01 9.614369999999999550e+01 9.375679999999999836e+01
2.028014100000000042e+01 1.387543836879999937e+01 9.614369999999999550e+01 9.375669999999999504e+01
2.028452400000000111e+01 1.387546759199999968e+01 9.614369999999999550e+01 9.375669999999999504e+01
2.028890699999999825e+01 1.387549681519999822e+01 9.614379999999999882e+01 9.375669999999999504e+01
2.029328999999999894e+01 1.387552603840000032e+01 9.614379999999999882e+01 9.375669999999999504e+01
2.029767299999999963e+01 1.387555526159999886e+01 9.614390000000000214e+01 9.375679999999999836e+01
2.030205600000000032e+01 1.387558448479999917e+01 9.614390000000000214e+01 9.375679999999999836e+01
2.030643900000000102e+01 1.387558448479999917e+01 9.614400000000000546e+01 9.375679999999999836e+01
2.031082200000000171e+01 1.387561370799999949e+01 9.614409999999999457e+01 9.375690000000000168e+01
2.031520499999999885e+01 1.387564293119999981e+01 9.614409999999999457e+01 9.375690000000000168e+01
2.031958799999999954e+01 1.387567215439999835e+01 9.614419999999999789e+01 9.375690000000000168e+01
2.032397099999999668e+01 1.387570137760000044e+01 9.614430000000000121e+01 9.375700000000000500e+01
2.032835400000000092e+01 1.387573060079999898e+01 9.614430000000000121e+01 9.375700000000000500e+01
2.033273700000000161e+01 1.387575982399999930e+01 9.614440000000000452e+01 9.375709999999999411e+01
2.033711999999999875e+01 1.387575982399999930e+01 9.614449999999999363e+01 9.375709999999999411e+01
2.034150299999999945e+01 1.387578904719999962e+01 9.614459999999999695e+01 9.375719999999999743e+01
2.034588600000000014e+01 1.387581827039999993e+01 9.614459999999999695e+01 9.375719999999999743e+01
2.035026900000000083e+01 1.387584749359999847e+01 9.614470000000000027e+01 9.375730000000000075e+01
2.035465200000000152e+01 1.387587671680000057e+01 9.614480000000000359e+01 9.375730000000000075e+01
2.035903499999999866e+01 1.387587671680000057e+01 9.614480000000000359e+01 9.375730000000000075e+01
2.036341799999999935e+01 1.387590593999999911e+01 9.614490000000000691e+01 9.375740000000000407e+01
2.036780100000000004e+01 1.387593516319999942e+01 9.614499999999999602e+01 9.375740000000000407e+01
2.037218399999999718e+01 1.387596438639999974e+01 9.614509999999999934e+01 9.375749999999999318e+01
2.037656700000000143e+01 1.387599360959999828e+01 9.614509999999999934e+01 9.375749999999999318e+01
2.038095000000000212e+01 1.387599360959999828e+01 9.614520000000000266e+01 9.375759999999999650e+01
2.038533299999999926e+01 1.387602283279999860e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.038971599999999995e+01 1.387605205599999891e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.039409899999999709e+01 1.387608127919999923e+01 9.614400000000000546e+01 9.375759999999999650e+01
2.039848200000000134e+01 1.387611050239999777e+01 9.614409999999999457e+01 9.375749999999999318e+01
2.040286500000000203e+01 1.387613972559999986e+01 9.614409999999999457e+01 9.375759999999999650e+01
2.040724799999999917e+01 1.387616894879999840e+01 9.614419999999999789e+01 9.375759999999999650e+01
2.041163099999999986e+01 1.387619817199999872e+01 9.614419999999999789e+01 9.375759999999999650e+01
2.041601400000000055e+01 1.387619817199999872e+01 9.614430000000000121e+01 9.375769999999999982e+01
2.042039699999999769e+01 1.387622739519999904e+01 9.614430000000000121e+01 9.375769999999999982e+01
2.042478000000000193e+01 1.387625661839999935e+01 9.614440000000000452e+01 9.375769999999999982e+01
2.042916299999999907e+01 1.387628584159999789e+01 9.614449999999999363e+01 9.375780000000000314e+01
2.043354599999999976e+01 1.387631506479999999e+01 9.614459999999999695e+01 9.375780000000000314e+01
2.043792900000000046e+01 1.387634428799999853e+01 9.614459999999999695e+01 9.375790000000000646e+01
2.044231199999999760e+01 1.387637351119999884e+01 9.614470000000000027e+01 9.375790000000000646e+01
2.044669500000000184e+01 1.387637351119999884e+01 9.614470000000000027e+01 9.375799999999999557e+01
2.045107800000000253e+01 1.387640273439999916e+01 9.614480000000000359e+01 9.375799999999999557e+01
2.045546099999999967e+01 1.387643195759999948e+01 9.614490000000000691e+01 9.375809999999999889e+01
2.045984400000000036e+01 1.387646118079999979e+01 9.614499999999999602e+01 9.375809999999999889e+01
2.046422699999999750e+01 1.387649040400000011e+01 9.614499999999999602e+01 9.375809999999999889e+01
2.046860999999999819e+01 1.387649040400000011e+01 9.614509999999999934e+01 9.375820000000000221e+01
2.047299300000000244e+01 1.387651962719999865e+01 9.614520000000000266e+01 9.375820000000000221e+01
2.047737599999999958e+01 1.387654885039999897e+01 9.614520000000000266e+01 9.375820000000000221e+01
2.048175900000000027e+01 1.387657807359999929e+01 9.614530000000000598e+01 9.375830000000000553e+01
2.048614200000000096e+01 1.387657807359999929e+01 9.614539999999999509e+01 9.375830000000000553e+01
2.049052499999999810e+01 1.387660729679999960e+01 9.614539999999999509e+01 9.375839999999999463e+01
2.049490800000000235e+01 1.387663651999999992e+01 9.614430000000000121e+01 9.375839999999999463e+01
2.049929099999999949e+01 1.387666574320000024e+01 9.614430000000000121e+01 9.375839999999999463e+01
2.050367400000000018e+01 1.387669496639999878e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.050805700000000087e+01 1.387672418960000087e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.051243999999999801e+01 1.387675341279999941e+01 9.614440000000000452e+01 9.375839999999999463e+01
2.051682299999999870e+01 1.387675341279999941e+01 9.614449999999999363e+01 9.375839999999999463e+01
2.052120600000000294e+01 1.387678263599999973e+01 9.614449999999999363e+01 9.375849999999999795e+01
2.052558900000000008e+01 1.387681185920000004e+01 9.614459999999999695e+01 9.375849999999999795e+01
2.052997200000000078e+01 1.387684108239999858e+01 9.614470000000000027e+01 9.375849999999999795e+01
2.053435499999999791e+01 1.387687030559999890e+01 9.614470000000000027e+01 9.375860000000000127e+01
2.053873799999999861e+01 1.387689952879999922e+01 9.614480000000000359e+01 9.375860000000000127e+01
2.054312100000000285e+01 1.387692875199999953e+01 9.614490000000000691e+01 9.375860000000000127e+01
2.054750399999999999e+01 1.387692875199999953e+01 9.614490000000000691e+01 9.375870000000000459e+01
2.055188700000000068e+01 1.387695797519999807e+01 9.614499999999999602e+01 9.375870000000000459e+01
2.055627000000000137e+01 1.387698719840000017e+01 9.614509999999999934e+01 9.375879999999999370e+01
2.056065299999999851e+01 1.387701642159999871e+01 9.614509999999999934e+01 9.375879999999999370e+01
2.056503599999999921e+01 1.387704564479999902e+01 9.614520000000000266e+01 9.375889999999999702e+01
2.056941899999999990e+01 1.387704564479999902e+01 9.614530000000000598e+01 9.375889999999999702e+01
2.057380200000000059e+01 1.387707486799999934e+01 9.614530000000000598e+01 9.375889999999999702e+01
2.057818500000000128e+01 1.387710409119999966e+01 9.614539999999999509e+01 9.375900000000000034e+01
2.058256799999999842e+01 1.387713331439999820e+01 9.614549999999999841e+01 9.375900000000000034e+01
2.058695099999999911e+01 1.387713331439999820e+01 9.614549999999999841e+01 9.375910000000000366e+01
2.059133400000000336e+01 1.387716253760000029e+01 9.614560000000000173e+01 9.375910000000000366e+01
2.059571700000000050e+01 1.387719176079999883e+01 9.614570000000000505e+01 9.375910000000000366e+01
2.060010000000000119e+01 1.387722098399999915e+01 9.614570000000000505e+01 9.375920000000000698e+01
2.060448299999999833e+01 1.387725020719999947e+01 9.614459999999999695e+01 9.375929999999999609e+01
2.060886599999999902e+01 1.387725020719999947e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.061324899999999971e+01 1.387727943039999978e+01 9.614459999999999695e+01 9.375920000000000698e+01
2.061763200000000040e+01 1.387730865359999832e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.062201500000000109e+01 1.387733787680000042e+01 9.614470000000000027e+01 9.375920000000000698e+01
2.062639800000000179e+01 1.387736709999999896e+01 9.614480000000000359e+01 9.375920000000000698e+01
2.063078099999999893e+01 1.387739632319999927e+01 9.614480000000000359e+01 9.375929999999999609e+01
2.063516399999999962e+01 1.387739632319999927e+01 9.614490000000000691e+01 9.375929999999999609e+01
2.063954699999999676e+01 1.387742554639999959e+01 9.614490000000000691e+01 9.375939999999999941e+01
2.064393000000000100e+01 1.387745476959999991e+01 9.614499999999999602e+01 9.375939999999999941e+01
2.064831300000000169e+01 1.387748399279999845e+01 9.614499999999999602e+01 9.375950000000000273e+01
2.065269599999999883e+01 1.387751321600000054e+01 9.614509999999999934e+01 9.375950000000000273e+01
2.065707899999999952e+01 1.387751321600000054e+01 9.614520000000000266e+01 9.375950000000000273e+01
2.066146200000000022e+01 1.387754243919999908e+01 9.614530000000000598e+01 9.375960000000000605e+01
2.066584500000000091e+01 1.387757166239999940e+01 9.614530000000000598e+01 9.375960000000000605e+01
2.067022800000000160e+01 1.387760088559999971e+01 9.614539999999999509e+01 9.375960000000000605e+01
2.067461099999999874e+01 1.387763010879999825e+01 9.614539999999999509e+01 9.375969999999999516e+01
2.067899399999999943e+01 1.387763010879999825e+01 9.614549999999999841e+01 9.375969999999999516e+01
2.068337700000000012e+01 1.387765933199999857e+01 9.614560000000000173e+01 9.375979999999999848e+01
2.068775999999999726e+01 1.387768855519999889e+01 9.614570000000000505e+01 9.375979999999999848e+01
2.069214300000000151e+01 1.387771777839999920e+01 9.614570000000000505e+01 9.375990000000000180e+01
2.069652600000000220e+01 1.387774700159999774e+01 9.614579999999999416e+01 9.375990000000000180e+01
2.070090899999999934e+01 1.387774700159999774e+01 9.614579999999999416e+01 9.376000000000000512e+01
2.070529200000000003e+01 1.387777622479999984e+01 9.614589999999999748e+01 9.376000000000000512e+01
2.070967499999999717e+01 1.387780544799999838e+01 9.614600000000000080e+01 9.376000000000000512e+01
2.071405800000000141e+01 1.387783467119999870e+01 9.614490000000000691e+01 9.376019999999999754e+01
2.071844100000000211e+01 1.387783467119999870e+01 9.614490000000000691e+01 9.376019999999999754e+01
2.072282399999999924e+01 1.387786389439999901e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.072720699999999994e+01 1.387789311759999933e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.073159000000000063e+01 1.387792234079999965e+01 9.614499999999999602e+01 9.376019999999999754e+01
2.073597299999999777e+01 1.387795156399999996e+01 9.614509999999999934e+01 9.376019999999999754e+01
2.074035600000000201e+01 1.387798078719999850e+01 9.614509999999999934e+01 9.376019999999999754e+01
2.074473899999999915e+01 1.387798078719999850e+01 9.614520000000000266e+01 9.376030000000000086e+01
2.074912199999999984e+01 1.387801001039999882e+01 9.614520000000000266e+01 9.376030000000000086e+01
2.075350500000000054e+01 1.387803923359999914e+01 9.614530000000000598e+01 9.376040000000000418e+01
2.075788799999999767e+01 1.387806845679999945e+01 9.614530000000000598e+01 9.376040000000000418e+01
2.076227100000000192e+01 1.387809767999999977e+01 9.614539999999999509e+01 9.376040000000000418e+01
2.076665400000000261e+01 1.387812690320000009e+01 9.614549999999999841e+01 9.376049999999999329e+01
2.077103699999999975e+01 1.387812690320000009e+01 9.614549999999999841e+01 9.376049999999999329e+01
2.077542000000000044e+01 1.387815612639999863e+01 9.614560000000000173e+01 9.376059999999999661e+01
2.077980299999999758e+01 1.387818534960000072e+01 9.614570000000000505e+01 9.376059999999999661e+01
2.078418599999999827e+01 1.387821457279999926e+01 9.614570000000000505e+01 9.376059999999999661e+01
2.078856900000000252e+01 1.387821457279999926e+01 9.614579999999999416e+01 9.376069999999999993e+01
2.079295199999999966e+01 1.387824379599999958e+01 9.614589999999999748e+01 9.376069999999999993e+01
2.079733500000000035e+01 1.387827301919999989e+01 9.614589999999999748e+01 9.376080000000000325e+01
2.080171800000000104e+01 1.387830224240000021e+01 9.614600000000000080e+01 9.376080000000000325e+01
2.080610099999999818e+01 1.387830224240000021e+01 9.614610000000000412e+01 9.376080000000000325e+01
2.081048400000000242e+01 1.387833146559999875e+01 9.614610000000000412e+01 9.376090000000000657e+01
2.081486699999999956e+01 1.387836068880000084e+01 9.614619999999999322e+01 9.376090000000000657e+01
2.081925000000000026e+01 1.387838991199999938e+01 9.614629999999999654e+01 9.376099999999999568e+01
2.082363300000000095e+01 1.387841913519999970e+01 9.614499999999999602e+01 9.376099999999999568e+01
2.082801599999999809e+01 1.387841913519999970e+01 9.614499999999999602e+01 9.376090000000000657e+01
2.083239899999999878e+01 1.387844835840000002e+01 9.614499999999999602e+01 9.376099999999999568e+01
2.083678199999999947e+01 1.387847758159999856e+01 9.614509999999999934e+01 9.376090000000000657e+01
2.084116500000000016e+01 1.387850680479999887e+01 9.614509999999999934e+01 9.376099999999999568e+01
2.084554800000000085e+01 1.387853602799999919e+01 9.614509999999999934e+01 9.376099999999999568e+01
2.084993099999999799e+01 1.387853602799999919e+01 9.614520000000000266e+01 9.376099999999999568e+01
2.085431399999999869e+01 1.387856525119999951e+01 9.614520000000000266e+01 9.376099999999999568e+01
2.085869700000000293e+01 1.387859447439999805e+01 9.614530000000000598e+01 9.376109999999999900e+01
2.086308000000000007e+01 1.387862369760000014e+01 9.614539999999999509e+01 9.376109999999999900e+01
2.086746300000000076e+01 1.387865292079999868e+01 9.614539999999999509e+01 9.376120000000000232e+01
2.087184599999999790e+01 1.387868214399999900e+01 9.614549999999999841e+01 9.376120000000000232e+01
2.087622899999999859e+01 1.387868214399999900e+01 9.614549999999999841e+01 9.376130000000000564e+01
2.088061200000000284e+01 1.387871136719999932e+01 9.614560000000000173e+01 9.376130000000000564e+01
2.088499499999999998e+01 1.387874059039999963e+01 9.614570000000000505e+01 9.376130000000000564e+01
2.088937800000000067e+01 1.387876981359999817e+01 9.614579999999999416e+01 9.376139999999999475e+01
2.089376100000000136e+01 1.387876981359999817e+01 9.614579999999999416e+01 9.376139999999999475e+01
2.089814399999999850e+01 1.387879903680000027e+01 9.614589999999999748e+01 9.376139999999999475e+01
2.090252699999999919e+01 1.387882825999999881e+01 9.614589999999999748e+01 9.376149999999999807e+01
2.090690999999999988e+01 1.387885748319999912e+01 9.614600000000000080e+01 9.376149999999999807e+01
2.091129300000000057e+01 1.387885748319999912e+01 9.614610000000000412e+01 9.376160000000000139e+01
2.091567600000000127e+01 1.387888670639999944e+01 9.614619999999999322e+01 9.376160000000000139e+01
2.092005899999999841e+01 1.387891592959999976e+01 9.614619999999999322e+01 9.376160000000000139e+01
2.092444199999999910e+01 1.387894515279999830e+01 9.614629999999999654e+01 9.376170000000000471e+01
2.092882500000000334e+01 1.387894515279999830e+01 9.614629999999999654e+01 9.376170000000000471e+01
2.093320800000000048e+01 1.387897437600000039e+01 9.614530000000000598e+01 9.376189999999999714e+01
2.093759100000000117e+01 1.387900359919999893e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.094197399999999831e+01 1.387903282239999925e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.094635699999999900e+01 1.387906204559999956e+01 9.614530000000000598e+01 9.376179999999999382e+01
2.095073999999999970e+01 1.387909126879999988e+01 9.614539999999999509e+01 9.376189999999999714e+01
2.095512300000000039e+01 1.387909126879999988e+01 9.614539999999999509e+01 9.376189999999999714e+01
2.095950600000000108e+01 1.387912049199999842e+01 9.614549999999999841e+01 9.376189999999999714e+01
2.096388900000000177e+01 1.387914971520000051e+01 9.614549999999999841e+01 9.376189999999999714e+01
2.096827199999999891e+01 1.387917893839999905e+01 9.614560000000000173e+01 9.376200000000000045e+01
2.097265499999999960e+01 1.387920816159999937e+01 9.614560000000000173e+01 9.376200000000000045e+01
2.097703799999999674e+01 1.387920816159999937e+01 9.614570000000000505e+01 9.376200000000000045e+01
2.098142100000000099e+01 1.387923738479999969e+01 9.614579999999999416e+01 9.376210000000000377e+01
2.098580400000000168e+01 1.387926660799999823e+01 9.614579999999999416e+01 9.376210000000000377e+01
2.099018699999999882e+01 1.387929583119999855e+01 9.614589999999999748e+01 9.376220000000000709e+01
2.099456999999999951e+01 1.387932505439999886e+01 9.614600000000000080e+01 9.376220000000000709e+01
2.099895300000000020e+01 1.387932505439999886e+01 9.614600000000000080e+01 9.376220000000000709e+01
2.100333600000000089e+01 1.387935427759999918e+01 9.614610000000000412e+01 9.376229999999999620e+01
2.100771900000000159e+01 1.387938350079999950e+01 9.614619999999999322e+01 9.376229999999999620e+01
2.101210199999999872e+01 1.387941272399999981e+01 9.614619999999999322e+01 9.376229999999999620e+01
2.101648499999999942e+01 1.387941272399999981e+01 9.614629999999999654e+01 9.376239999999999952e+01
2.102086800000000011e+01 1.387944194719999835e+01 9.614639999999999986e+01 9.376239999999999952e+01
2.102525099999999725e+01 1.387947117039999867e+01 9.614639999999999986e+01 9.376250000000000284e+01
2.102963400000000149e+01 1.387947117039999867e+01 9.614650000000000318e+01 9.376250000000000284e+01
2.103401700000000218e+01 1.387950039359999899e+01 9.614660000000000650e+01 9.376250000000000284e+01
2.103839999999999932e+01 1.387952961679999930e+01 9.614660000000000650e+01 9.376260000000000616e+01
2.104278300000000002e+01 1.387955883999999962e+01 9.614549999999999841e+01 9.376290000000000191e+01
2.104716599999999715e+01 1.387958806319999994e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.105154900000000140e+01 1.387958806319999994e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.105593200000000209e+01 1.387961728639999848e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.106031499999999923e+01 1.387964650960000057e+01 9.614560000000000173e+01 9.376290000000000191e+01
2.106469799999999992e+01 1.387967573279999911e+01 9.614570000000000505e+01 9.376290000000000191e+01
2.106908100000000061e+01 1.387970495599999943e+01 9.614570000000000505e+01 9.376300000000000523e+01
2.107346399999999775e+01 1.387970495599999943e+01 9.614579999999999416e+01 9.376300000000000523e+01
2.107784700000000200e+01 1.387973417919999974e+01 9.614579999999999416e+01 9.376300000000000523e+01
2.108222999999999914e+01 1.387976340240000006e+01 9.614589999999999748e+01 9.376300000000000523e+01
2.108661299999999983e+01 1.387979262559999860e+01 9.614589999999999748e+01 9.376309999999999434e+01
2.109099600000000052e+01 1.387982184880000069e+01 9.614600000000000080e+01 9.376309999999999434e+01
2.109537899999999766e+01 1.387982184880000069e+01 9.614610000000000412e+01 9.376319999999999766e+01
2.109976200000000190e+01 1.387985107199999923e+01 9.614619999999999322e+01 9.376319999999999766e+01
2.110414500000000260e+01 1.387988029519999955e+01 9.614619999999999322e+01 9.376330000000000098e+01
2.110852799999999974e+01 1.387990951839999987e+01 9.614629999999999654e+01 9.376330000000000098e+01
2.111291100000000043e+01 1.387990951839999987e+01 9.614629999999999654e+01 9.376330000000000098e+01
2.111729399999999757e+01 1.387993874160000018e+01 9.614639999999999986e+01 9.376330000000000098e+01
2.112167699999999826e+01 1.387996796479999873e+01 9.614650000000000318e+01 9.376340000000000430e+01
2.112606000000000250e+01 1.387996796479999873e+01 9.614650000000000318e+01 9.376340000000000430e+01
2.113044299999999964e+01 1.387999718800000082e+01 9.614660000000000650e+01 9.376349999999999341e+01
2.113482600000000033e+01 1.388002641119999936e+01 9.614669999999999561e+01 9.376349999999999341e+01
2.113920900000000103e+01 1.388005563439999790e+01 9.614669999999999561e+01 9.376359999999999673e+01
2.114359199999999817e+01 1.388005563439999790e+01 9.614679999999999893e+01 9.376359999999999673e+01
2.114797500000000241e+01 1.388008485759999999e+01 9.614679999999999893e+01 9.376359999999999673e+01
2.115235799999999955e+01 1.388011408079999853e+01 9.614570000000000505e+01 9.376390000000000668e+01
2.115674100000000024e+01 1.388014330399999885e+01 9.614570000000000505e+01 9.376390000000000668e+01
2.116112400000000093e+01 1.388014330399999885e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.116550699999999807e+01 1.388017252719999917e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.116988999999999876e+01 1.388020175039999948e+01 9.614579999999999416e+01 9.376390000000000668e+01
2.117427300000000301e+01 1.388023097359999802e+01 9.614589999999999748e+01 9.376390000000000668e+01
2.117865600000000015e+01 1.388026019680000012e+01 9.614589999999999748e+01 9.376399999999999579e+01
2.118303900000000084e+01 1.388026019680000012e+01 9.614600000000000080e+01 9.376399999999999579e+01
2.118742199999999798e+01 1.388028941999999866e+01 9.614600000000000080e+01 9.376399999999999579e+01
2.119180499999999867e+01 1.388031864319999897e+01 9.614610000000000412e+01 9.376409999999999911e+01
2.119618800000000292e+01 1.388034786639999929e+01 9.614610000000000412e+01 9.376409999999999911e+01
2.120057100000000005e+01 1.388037708959999961e+01 9.614619999999999322e+01 9.376409999999999911e+01
2.120495400000000075e+01 1.388037708959999961e+01 9.614629999999999654e+01 9.376420000000000243e+01
2.120933700000000144e+01 1.388040631279999815e+01 9.614629999999999654e+01 9.376420000000000243e+01
2.121371999999999858e+01 1.388043553600000024e+01 9.614639999999999986e+01 9.376420000000000243e+01
2.121810299999999927e+01 1.388043553600000024e+01 9.614639999999999986e+01 9.376430000000000575e+01
2.122248599999999996e+01 1.388046475919999878e+01 9.614650000000000318e+01 9.376430000000000575e+01
2.122686900000000065e+01 1.388049398239999910e+01 9.614660000000000650e+01 9.376439999999999486e+01
2.123125200000000135e+01 1.388052320559999941e+01 9.614660000000000650e+01 9.376439999999999486e+01
2.123563499999999848e+01 1.388052320559999941e+01 9.614669999999999561e+01 9.376439999999999486e+01
2.124001799999999918e+01 1.388055242879999973e+01 9.614679999999999893e+01 9.376449999999999818e+01
2.124440100000000342e+01 1.388058165199999827e+01 9.614679999999999893e+01 9.376449999999999818e+01
2.124878400000000056e+01 1.388061087520000036e+01 9.614690000000000225e+01 9.376449999999999818e+01
2.125316700000000125e+01 1.388061087520000036e+01 9.614690000000000225e+01 9.376460000000000150e+01
2.125754999999999839e+01 1.388064009839999891e+01 9.614700000000000557e+01 9.376460000000000150e+01
2.126193299999999908e+01 1.388066932159999922e+01 9.614589999999999748e+01 9.376489999999999725e+01
2.126631599999999978e+01 1.388066932159999922e+01 9.614589999999999748e+01 9.376479999999999393e+01
2.127069900000000047e+01 1.388069854479999954e+01 9.614589999999999748e+01 9.376479999999999393e+01
2.127508200000000116e+01 1.388072776799999986e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.127946500000000185e+01 1.388075699119999840e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.128384799999999899e+01 1.388078621440000049e+01 9.614600000000000080e+01 9.376479999999999393e+01
2.128823099999999968e+01 1.388078621440000049e+01 9.614610000000000412e+01 9.376489999999999725e+01
2.129261399999999682e+01 1.388081543759999903e+01 9.614619999999999322e+01 9.376489999999999725e+01
2.129699700000000107e+01 1.388084466079999935e+01 9.614619999999999322e+01 9.376489999999999725e+01
2.130138000000000176e+01 1.388087388399999966e+01 9.614629999999999654e+01 9.376500000000000057e+01
2.130576299999999890e+01 1.388087388399999966e+01 9.614629999999999654e+01 9.376500000000000057e+01
2.131014599999999959e+01 1.388090310719999820e+01 9.614639999999999986e+01 9.376500000000000057e+01
2.131452900000000028e+01 1.388093233039999852e+01 9.614639999999999986e+01 9.376510000000000389e+01
2.131891200000000097e+01 1.388096155359999884e+01 9.614650000000000318e+01 9.376510000000000389e+01
2.132329500000000166e+01 1.388096155359999884e+01 9.614650000000000318e+01 9.376519999999999300e+01
2.132767799999999880e+01 1.388099077679999915e+01 9.614660000000000650e+01 9.376519999999999300e+01
2.133206099999999950e+01 1.388101999999999947e+01 9.614669999999999561e+01 9.376519999999999300e+01
2.133644400000000019e+01 1.388104922319999979e+01 9.614669999999999561e+01 9.376529999999999632e+01
2.134082699999999733e+01 1.388104922319999979e+01 9.614679999999999893e+01 9.376529999999999632e+01
2.134521000000000157e+01 1.388107844639999833e+01 9.614690000000000225e+01 9.376529999999999632e+01
2.134959300000000226e+01 1.388110766960000042e+01 9.614690000000000225e+01 9.376539999999999964e+01
2.135397599999999940e+01 1.388110766960000042e+01 9.614700000000000557e+01 9.376539999999999964e+01
2.135835900000000009e+01 1.388113689279999896e+01 9.614700000000000557e+01 9.376550000000000296e+01
2.136274199999999723e+01 1.388116611599999928e+01 9.614709999999999468e+01 9.376550000000000296e+01
2.136712500000000148e+01 1.388116611599999928e+01 9.614719999999999800e+01 9.376550000000000296e+01
2.137150800000000217e+01 1.388119533919999959e+01 9.614610000000000412e+01 9.376569999999999538e+01
2.137589099999999931e+01 1.388122456239999991e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.138027400000000000e+01 1.388125378559999845e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.138465699999999714e+01 1.388125378559999845e+01 9.614610000000000412e+01 9.376560000000000628e+01
2.138903999999999783e+01 1.388128300880000054e+01 9.614619999999999322e+01 9.376560000000000628e+01
2.139342300000000208e+01 1.388131223199999909e+01 9.614619999999999322e+01 9.376569999999999538e+01
2.139780599999999922e+01 1.388134145519999940e+01 9.614629999999999654e+01 9.376569999999999538e+01
2.140218899999999991e+01 1.388137067839999972e+01 9.614629999999999654e+01 9.376569999999999538e+01
2.140657200000000060e+01 1.388137067839999972e+01 9.614639999999999986e+01 9.376579999999999870e+01
2.141095499999999774e+01 1.388139990160000004e+01 9.614639999999999986e+01 9.376579999999999870e+01
2.141533800000000198e+01 1.388142912479999858e+01 9.614650000000000318e+01 9.376579999999999870e+01
2.141972099999999912e+01 1.388145834800000067e+01 9.614650000000000318e+01 9.376590000000000202e+01
2.142410399999999981e+01 1.388145834800000067e+01 9.614660000000000650e+01 9.376590000000000202e+01
2.142848700000000051e+01 1.388148757119999921e+01 9.614669999999999561e+01 9.376590000000000202e+01
2.143286999999999765e+01 1.388151679439999953e+01 9.614669999999999561e+01 9.376600000000000534e+01
2.143725299999999834e+01 1.388151679439999953e+01 9.614679999999999893e+01 9.376600000000000534e+01
2.144163600000000258e+01 1.388154601759999984e+01 9.614679999999999893e+01 9.376600000000000534e+01
2.144601899999999972e+01 1.388157524080000016e+01 9.614690000000000225e+01 9.376609999999999445e+01
2.145040200000000041e+01 1.388157524080000016e+01 9.614690000000000225e+01 9.376609999999999445e+01
2.145478499999999755e+01 1.388160446399999870e+01 9.614700000000000557e+01 9.376619999999999777e+01
2.145916799999999824e+01 1.388163368720000079e+01 9.614709999999999468e+01 9.376619999999999777e+01
2.146355100000000249e+01 1.388166291039999933e+01 9.614709999999999468e+01 9.376619999999999777e+01
2.146793399999999963e+01 1.388166291039999933e+01 9.614719999999999800e+01 9.376630000000000109e+01
2.147231700000000032e+01 1.388169213359999787e+01 9.614719999999999800e+01 9.376630000000000109e+01
2.147670000000000101e+01 1.388172135679999997e+01 9.614730000000000132e+01 9.376630000000000109e+01
2.148108299999999815e+01 1.388172135679999997e+01 9.614629999999999654e+01 9.376649999999999352e+01
2.148546600000000240e+01 1.388175057999999851e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.148984899999999953e+01 1.388177980319999882e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.149423200000000023e+01 1.388180902639999914e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.149861500000000092e+01 1.388180902639999914e+01 9.614639999999999986e+01 9.376640000000000441e+01
2.150299799999999806e+01 1.388183824959999946e+01 9.614650000000000318e+01 9.376640000000000441e+01
2.150738099999999875e+01 1.388186747279999800e+01 9.614650000000000318e+01 9.376649999999999352e+01
2.151176400000000299e+01 1.388189669600000009e+01 9.614660000000000650e+01 9.376649999999999352e+01
2.151614700000000013e+01 1.388189669600000009e+01 9.614660000000000650e+01 9.376659999999999684e+01
2.152053000000000083e+01 1.388192591919999863e+01 9.614669999999999561e+01 9.376659999999999684e+01
2.152491299999999796e+01 1.388195514239999895e+01 9.614669999999999561e+01 9.376659999999999684e+01
2.152929599999999866e+01 1.388198436559999926e+01 9.614679999999999893e+01 9.376659999999999684e+01
2.153367900000000290e+01 1.388198436559999926e+01 9.614690000000000225e+01 9.376670000000000016e+01
2.153806200000000004e+01 1.388201358879999958e+01 9.614690000000000225e+01 9.376670000000000016e+01
2.154244500000000073e+01 1.388204281199999812e+01 9.614700000000000557e+01 9.376680000000000348e+01
2.154682800000000142e+01 1.388204281199999812e+01 9.614700000000000557e+01 9.376680000000000348e+01
2.155121099999999856e+01 1.388207203520000022e+01 9.614709999999999468e+01 9.376680000000000348e+01
2.155559399999999926e+01 1.388210125839999876e+01 9.614709999999999468e+01 9.376690000000000680e+01
2.155997699999999995e+01 1.388210125839999876e+01 9.614719999999999800e+01 9.376690000000000680e+01
2.156436000000000064e+01 1.388213048159999907e+01 9.614730000000000132e+01 9.376690000000000680e+01
2.156874300000000133e+01 1.388215970479999939e+01 9.614730000000000132e+01 9.376699999999999591e+01
2.157312599999999847e+01 1.388215970479999939e+01 9.614740000000000464e+01 9.376699999999999591e+01
2.157750899999999916e+01 1.388218892799999971e+01 9.614740000000000464e+01 9.376709999999999923e+01
2.158189200000000341e+01 1.388221815119999825e+01 9.614749999999999375e+01 9.376709999999999923e+01
2.158627500000000055e+01 1.388224737440000034e+01 9.614749999999999375e+01 9.376709999999999923e+01
2.159065800000000124e+01 1.388224737440000034e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.159504099999999838e+01 1.388227659759999888e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.159942399999999907e+01 1.388230582079999920e+01 9.614650000000000318e+01 9.376720000000000255e+01
2.160380699999999976e+01 1.388230582079999920e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.160819000000000045e+01 1.388233504399999951e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.161257300000000114e+01 1.388236426719999983e+01 9.614660000000000650e+01 9.376720000000000255e+01
2.161695600000000184e+01 1.388239349039999837e+01 9.614669999999999561e+01 9.376730000000000587e+01
2.162133899999999898e+01 1.388239349039999837e+01 9.614669999999999561e+01 9.376730000000000587e+01
2.162572199999999967e+01 1.388242271360000046e+01 9.614679999999999893e+01 9.376730000000000587e+01
2.163010499999999681e+01 1.388245193679999900e+01 9.614679999999999893e+01 9.376739999999999498e+01
2.163448800000000105e+01 1.388248115999999932e+01 9.614690000000000225e+01 9.376739999999999498e+01
2.163887100000000174e+01 1.388248115999999932e+01 9.614690000000000225e+01 9.376739999999999498e+01
2.164325399999999888e+01 1.388251038319999964e+01 9.614700000000000557e+01 9.376739999999999498e+01
2.164763699999999957e+01 1.388253960639999818e+01 9.614709999999999468e+01 9.376749999999999829e+01
2.165202000000000027e+01 1.388253960639999818e+01 9.614709999999999468e+01 9.376749999999999829e+01
2.165640300000000096e+01 1.388256882959999849e+01 9.614719999999999800e+01 9.376760000000000161e+01
2.166078600000000165e+01 1.388259805279999881e+01 9.614719999999999800e+01 9.376760000000000161e+01
2.166516899999999879e+01 1.388259805279999881e+01 9.614730000000000132e+01 9.376760000000000161e+01
2.166955199999999948e+01 1.388262727599999913e+01 9.614730000000000132e+01 9.376770000000000493e+01
2.167393500000000017e+01 1.388265649919999944e+01 9.614740000000000464e+01 9.376770000000000493e+01
2.167831799999999731e+01 1.388265649919999944e+01 9.614749999999999375e+01 9.376770000000000493e+01
2.168270100000000156e+01 1.388268572239999976e+01 9.614749999999999375e+01 9.376779999999999404e+01
2.168708400000000225e+01 1.388271494559999830e+01 9.614759999999999707e+01 9.376779999999999404e+01
2.169146699999999939e+01 1.388271494559999830e+01 9.614759999999999707e+01 9.376779999999999404e+01
2.169585000000000008e+01 1.388274416880000039e+01 9.614770000000000039e+01 9.376789999999999736e+01
2.170023299999999722e+01 1.388277339199999894e+01 9.614669999999999561e+01 9.376800000000000068e+01
2.170461600000000146e+01 1.388277339199999894e+01 9.614669999999999561e+01 9.376789999999999736e+01
2.170899900000000216e+01 1.388280261519999925e+01 9.614669999999999561e+01 9.376789999999999736e+01
2.171338199999999929e+01 1.388283183839999957e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.171776499999999999e+01 1.388286106159999989e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.172214800000000068e+01 1.388286106159999989e+01 9.614679999999999893e+01 9.376789999999999736e+01
2.172653099999999782e+01 1.388289028479999843e+01 9.614690000000000225e+01 9.376800000000000068e+01
2.173091400000000206e+01 1.388291950800000052e+01 9.614690000000000225e+01 9.376800000000000068e+01
2.173529699999999920e+01 1.388294873119999906e+01 9.614700000000000557e+01 9.376800000000000068e+01
2.173967999999999989e+01 1.388294873119999906e+01 9.614700000000000557e+01 9.376810000000000400e+01
2.174406300000000059e+01 1.388297795439999938e+01 9.614709999999999468e+01 9.376810000000000400e+01
2.174844599999999772e+01 1.388300717759999969e+01 9.614719999999999800e+01 9.376810000000000400e+01
2.175282900000000197e+01 1.388300717759999969e+01 9.614719999999999800e+01 9.376819999999999311e+01
2.175721200000000266e+01 1.388303640080000001e+01 9.614730000000000132e+01 9.376819999999999311e+01
2.176159499999999980e+01 1.388306562399999855e+01 9.614730000000000132e+01 9.376819999999999311e+01
2.176597800000000049e+01 1.388306562399999855e+01 9.614740000000000464e+01 9.376829999999999643e+01
2.177036099999999763e+01 1.388309484720000064e+01 9.614740000000000464e+01 9.376829999999999643e+01
2.177474399999999832e+01 1.388312407039999918e+01 9.614749999999999375e+01 9.376829999999999643e+01
2.177912700000000257e+01 1.388312407039999918e+01 9.614749999999999375e+01 9.376839999999999975e+01
2.178350999999999971e+01 1.388315329359999950e+01 9.614759999999999707e+01 9.376839999999999975e+01
2.178789300000000040e+01 1.388315329359999950e+01 9.614759999999999707e+01 9.376839999999999975e+01
2.179227600000000109e+01 1.388318251679999982e+01 9.614770000000000039e+01 9.376850000000000307e+01
2.179665899999999823e+01 1.388321174000000013e+01 9.614770000000000039e+01 9.376850000000000307e+01
2.180104200000000247e+01 1.388321174000000013e+01 9.614780000000000371e+01 9.376850000000000307e+01
2.180542499999999961e+01 1.388324096319999867e+01 9.614780000000000371e+01 9.376860000000000639e+01
2.180980800000000031e+01 1.388327018640000077e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.181419100000000100e+01 1.388327018640000077e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.181857399999999814e+01 1.388329940959999931e+01 9.614690000000000225e+01 9.376879999999999882e+01
2.182295699999999883e+01 1.388332863279999785e+01 9.614700000000000557e+01 9.376879999999999882e+01
2.182734000000000307e+01 1.388335785599999994e+01 9.614700000000000557e+01 9.376879999999999882e+01
2.183172300000000021e+01 1.388335785599999994e+01 9.614709999999999468e+01 9.376879999999999882e+01
2.183610600000000090e+01 1.388338707919999848e+01 9.614709999999999468e+01 9.376890000000000214e+01
2.184048899999999804e+01 1.388341630239999880e+01 9.614709999999999468e+01 9.376890000000000214e+01
2.184487199999999874e+01 1.388341630239999880e+01 9.614719999999999800e+01 9.376890000000000214e+01
2.184925500000000298e+01 1.388344552559999912e+01 9.614730000000000132e+01 9.376890000000000214e+01
2.185363800000000012e+01 1.388347474879999943e+01 9.614730000000000132e+01 9.376900000000000546e+01
2.185802100000000081e+01 1.388347474879999943e+01 9.614740000000000464e+01 9.376900000000000546e+01
2.186240400000000150e+01 1.388350397199999797e+01 9.614740000000000464e+01 9.376900000000000546e+01
2.186678699999999864e+01 1.388353319520000007e+01 9.614749999999999375e+01 9.376909999999999457e+01
2.187116999999999933e+01 1.388353319520000007e+01 9.614749999999999375e+01 9.376909999999999457e+01
2.187555300000000003e+01 1.388356241839999861e+01 9.614759999999999707e+01 9.376909999999999457e+01
2.187993600000000072e+01 1.388359164159999892e+01 9.614759999999999707e+01 9.376919999999999789e+01
2.188431900000000141e+01 1.388359164159999892e+01 9.614770000000000039e+01 9.376919999999999789e+01
2.188870199999999855e+01 1.388362086479999924e+01 9.614770000000000039e+01 9.376919999999999789e+01
2.189308499999999924e+01 1.388362086479999924e+01 9.614780000000000371e+01 9.376930000000000121e+01
2.189746800000000349e+01 1.388365008799999956e+01 9.614780000000000371e+01 9.376930000000000121e+01
2.190185100000000062e+01 1.388367931119999810e+01 9.614790000000000703e+01 9.376940000000000452e+01
2.190623400000000132e+01 1.388367931119999810e+01 9.614790000000000703e+01 9.376940000000000452e+01
2.191061699999999846e+01 1.388370853440000019e+01 9.614799999999999613e+01 9.376940000000000452e+01
2.191499999999999915e+01 1.388370853440000019e+01 9.614799999999999613e+01 9.376940000000000452e+01
2.191938299999999984e+01 1.388373775759999873e+01 9.614709999999999468e+01 9.376949999999999363e+01
2.192376600000000053e+01 1.388376698079999905e+01 9.614719999999999800e+01 9.376940000000000452e+01
2.192814900000000122e+01 1.388376698079999905e+01 9.614709999999999468e+01 9.376940000000000452e+01
2.193253199999999836e+01 1.388379620399999936e+01 9.614719999999999800e+01 9.376940000000000452e+01
2.193691499999999905e+01 1.388382542719999968e+01 9.614719999999999800e+01 9.376949999999999363e+01
2.194129799999999975e+01 1.388385465039999822e+01 9.614719999999999800e+01 9.376949999999999363e+01
2.194568099999999689e+01 1.388385465039999822e+01 9.614730000000000132e+01 9.376949999999999363e+01
2.195006400000000113e+01 1.388388387360000031e+01 9.614730000000000132e+01 9.376949999999999363e+01
2.195444700000000182e+01 1.388391309679999885e+01 9.614740000000000464e+01 9.376959999999999695e+01
2.195882999999999896e+01 1.388391309679999885e+01 9.614740000000000464e+01 9.376959999999999695e+01
2.196321299999999965e+01 1.388394231999999917e+01 9.614749999999999375e+01 9.376959999999999695e+01
2.196759599999999679e+01 1.388397154319999949e+01 9.614749999999999375e+01 9.376959999999999695e+01
2.197197900000000104e+01 1.388397154319999949e+01 9.614759999999999707e+01 9.376970000000000027e+01
2.197636200000000173e+01 1.388400076639999980e+01 9.614759999999999707e+01 9.376970000000000027e+01
2.198074499999999887e+01 1.388400076639999980e+01 9.614770000000000039e+01 9.376980000000000359e+01
2.198512799999999956e+01 1.388402998959999834e+01 9.614770000000000039e+01 9.376980000000000359e+01
2.198951100000000025e+01 1.388405921280000044e+01 9.614780000000000371e+01 9.376980000000000359e+01
2.199389399999999739e+01 1.388405921280000044e+01 9.614780000000000371e+01 9.376980000000000359e+01
2.199827700000000164e+01 1.388408843599999898e+01 9.614790000000000703e+01 9.376990000000000691e+01
2.200265999999999877e+01 1.388408843599999898e+01 9.614790000000000703e+01 9.376990000000000691e+01
2.200704299999999947e+01 1.388411765919999930e+01 9.614799999999999613e+01 9.376999999999999602e+01
2.201142600000000016e+01 1.388414688239999961e+01 9.614799999999999613e+01 9.376999999999999602e+01
2.201580899999999730e+01 1.388414688239999961e+01 9.614809999999999945e+01 9.376999999999999602e+01
2.202019200000000154e+01 1.388417610559999815e+01 9.614809999999999945e+01 9.376999999999999602e+01
2.202457500000000223e+01 1.388417610559999815e+01 9.614820000000000277e+01 9.377009999999999934e+01
2.202895799999999937e+01 1.388420532880000025e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.203334100000000007e+01 1.388423455199999879e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.203772399999999720e+01 1.388423455199999879e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.204210699999999790e+01 1.388426377519999910e+01 9.614730000000000132e+01 9.377030000000000598e+01
2.204649000000000214e+01 1.388429299839999942e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.205087299999999928e+01 1.388429299839999942e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.205525599999999997e+01 1.388432222159999974e+01 9.614740000000000464e+01 9.377030000000000598e+01
2.205963900000000066e+01 1.388435144479999828e+01 9.614749999999999375e+01 9.377030000000000598e+01
2.206402199999999780e+01 1.388435144479999828e+01 9.614749999999999375e+01 9.377039999999999509e+01
2.206840500000000205e+01 1.388438066800000037e+01 9.614759999999999707e+01 9.377039999999999509e+01
2.207278799999999919e+01 1.388440989119999891e+01 9.614759999999999707e+01 9.377039999999999509e+01
2.207717099999999988e+01 1.388440989119999891e+01 9.614770000000000039e+01 9.377049999999999841e+01
2.208155400000000057e+01 1.388443911439999923e+01 9.614770000000000039e+01 9.377049999999999841e+01
2.208593699999999771e+01 1.388446833759999954e+01 9.614780000000000371e+01 9.377049999999999841e+01
2.209032000000000195e+01 1.388446833759999954e+01 9.614780000000000371e+01 9.377060000000000173e+01
2.209470300000000265e+01 1.388449756079999986e+01 9.614790000000000703e+01 9.377060000000000173e+01
2.209908599999999979e+01 1.388449756079999986e+01 9.614790000000000703e+01 9.377060000000000173e+01
2.210346900000000048e+01 1.388452678399999840e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.210785199999999762e+01 1.388455600720000049e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.211223499999999831e+01 1.388455600720000049e+01 9.614799999999999613e+01 9.377070000000000505e+01
2.211661800000000255e+01 1.388458523039999903e+01 9.614809999999999945e+01 9.377079999999999416e+01
2.212100099999999969e+01 1.388458523039999903e+01 9.614809999999999945e+01 9.377079999999999416e+01
2.212538400000000038e+01 1.388461445359999935e+01 9.614820000000000277e+01 9.377079999999999416e+01
2.212976700000000108e+01 1.388464367679999967e+01 9.614820000000000277e+01 9.377089999999999748e+01
2.213414999999999822e+01 1.388464367679999967e+01 9.614830000000000609e+01 9.377089999999999748e+01
2.213853300000000246e+01 1.388467289999999998e+01 9.614730000000000132e+01 9.377119999999999322e+01
2.214291599999999960e+01 1.388467289999999998e+01 9.614740000000000464e+01 9.377110000000000412e+01
2.214729900000000029e+01 1.388470212319999852e+01 9.614740000000000464e+01 9.377119999999999322e+01
2.215168200000000098e+01 1.388473134640000062e+01 9.614740000000000464e+01 9.377110000000000412e+01
2.215606499999999812e+01 1.388473134640000062e+01 9.614740000000000464e+01 9.377119999999999322e+01
2.216044799999999881e+01 1.388476056959999916e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.216483100000000306e+01 1.388478979279999947e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.216921400000000020e+01 1.388478979279999947e+01 9.614749999999999375e+01 9.377119999999999322e+01
2.217359700000000089e+01 1.388481901599999979e+01 9.614759999999999707e+01 9.377129999999999654e+01
2.217797999999999803e+01 1.388484823920000011e+01 9.614759999999999707e+01 9.377129999999999654e+01
2.218236299999999872e+01 1.388484823920000011e+01 9.614770000000000039e+01 9.377129999999999654e+01
2.218674600000000297e+01 1.388487746239999865e+01 9.614770000000000039e+01 9.377139999999999986e+01
2.219112900000000010e+01 1.388487746239999865e+01 9.614780000000000371e+01 9.377139999999999986e+01
2.219551200000000080e+01 1.388490668560000074e+01 9.614780000000000371e+01 9.377139999999999986e+01
2.219989500000000149e+01 1.388493590879999928e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.220427799999999863e+01 1.388493590879999928e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.220866099999999932e+01 1.388496513199999782e+01 9.614790000000000703e+01 9.377150000000000318e+01
2.221304400000000001e+01 1.388496513199999782e+01 9.614799999999999613e+01 9.377150000000000318e+01
2.221742700000000070e+01 1.388499435519999992e+01 9.614799999999999613e+01 9.377160000000000650e+01
2.222181000000000139e+01 1.388502357839999846e+01 9.614809999999999945e+01 9.377160000000000650e+01
2.222619299999999853e+01 1.388502357839999846e+01 9.614809999999999945e+01 9.377169999999999561e+01
2.223057599999999923e+01 1.388505280159999877e+01 9.614820000000000277e+01 9.377169999999999561e+01
2.223495900000000347e+01 1.388505280159999877e+01 9.614820000000000277e+01 9.377169999999999561e+01
2.223934200000000061e+01 1.388508202479999909e+01 9.614830000000000609e+01 9.377169999999999561e+01
2.224372500000000130e+01 1.388508202479999909e+01 9.614830000000000609e+01 9.377179999999999893e+01
2.224810799999999844e+01 1.388511124799999941e+01 9.614749999999999375e+01 9.377200000000000557e+01
2.225249099999999913e+01 1.388514047119999795e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.225687399999999982e+01 1.388514047119999795e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.226125700000000052e+01 1.388516969440000004e+01 9.614749999999999375e+01 9.377190000000000225e+01
2.226564000000000121e+01 1.388519891759999858e+01 9.614759999999999707e+01 9.377190000000000225e+01
2.227002300000000190e+01 1.388519891759999858e+01 9.614759999999999707e+01 9.377200000000000557e+01
2.227440599999999904e+01 1.388522814079999890e+01 9.614759999999999707e+01 9.377200000000000557e+01
2.227878899999999973e+01 1.388525736399999921e+01 9.614770000000000039e+01 9.377200000000000557e+01
2.228317199999999687e+01 1.388525736399999921e+01 9.614770000000000039e+01 9.377200000000000557e+01
2.228755500000000112e+01 1.388528658719999953e+01 9.614780000000000371e+01 9.377209999999999468e+01
2.229193800000000181e+01 1.388528658719999953e+01 9.614780000000000371e+01 9.377209999999999468e+01
2.229632099999999895e+01 1.388531581039999807e+01 9.614790000000000703e+01 9.377209999999999468e+01
2.230070399999999964e+01 1.388534503360000016e+01 9.614790000000000703e+01 9.377219999999999800e+01
2.230508700000000033e+01 1.388534503360000016e+01 9.614799999999999613e+01 9.377219999999999800e+01
2.230947000000000102e+01 1.388537425679999870e+01 9.614799999999999613e+01 9.377219999999999800e+01
2.231385300000000171e+01 1.388537425679999870e+01 9.614799999999999613e+01 9.377230000000000132e+01
2.231823599999999885e+01 1.388540347999999902e+01 9.614809999999999945e+01 9.377230000000000132e+01
2.232261899999999955e+01 1.388543270319999934e+01 9.614809999999999945e+01 9.377230000000000132e+01
2.232700200000000024e+01 1.388543270319999934e+01 9.614820000000000277e+01 9.377230000000000132e+01
2.233138499999999738e+01 1.388546192639999965e+01 9.614820000000000277e+01 9.377240000000000464e+01
2.233576800000000162e+01 1.388546192639999965e+01 9.614830000000000609e+01 9.377240000000000464e+01
2.234015100000000231e+01 1.388549114959999820e+01 9.614830000000000609e+01 9.377240000000000464e+01
2.234453399999999945e+01 1.388549114959999820e+01 9.614839999999999520e+01 9.377249999999999375e+01
2.234891700000000014e+01 1.388552037280000029e+01 9.614839999999999520e+01 9.377249999999999375e+01
2.235329999999999728e+01 1.388554959599999883e+01 9.614849999999999852e+01 9.377249999999999375e+01
2.235768300000000153e+01 1.388554959599999883e+01 9.614770000000000039e+01 9.377270000000000039e+01
2.236206600000000222e+01 1.388557881919999915e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.236644899999999936e+01 1.388557881919999915e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.237083200000000005e+01 1.388560804239999946e+01 9.614770000000000039e+01 9.377259999999999707e+01
2.237521500000000074e+01 1.388563726559999978e+01 9.614770000000000039e+01 9.377270000000000039e+01
2.237959799999999788e+01 1.388563726559999978e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.238398100000000213e+01 1.388566648880000010e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.238836399999999927e+01 1.388569571200000041e+01 9.614780000000000371e+01 9.377270000000000039e+01
2.239274699999999996e+01 1.388569571200000041e+01 9.614790000000000703e+01 9.377280000000000371e+01
2.239713000000000065e+01 1.388572493519999895e+01 9.614790000000000703e+01 9.377280000000000371e+01
2.240151299999999779e+01 1.388572493519999895e+01 9.614799999999999613e+01 9.377280000000000371e+01
2.240589600000000203e+01 1.388575415839999927e+01 9.614799999999999613e+01 9.377280000000000371e+01
2.241027900000000272e+01 1.388578338159999959e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.241466199999999986e+01 1.388578338159999959e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.241904500000000056e+01 1.388581260479999813e+01 9.614809999999999945e+01 9.377290000000000703e+01
2.242342799999999770e+01 1.388581260479999813e+01 9.614820000000000277e+01 9.377299999999999613e+01
2.242781099999999839e+01 1.388584182800000022e+01 9.614820000000000277e+01 9.377299999999999613e+01
2.243219400000000263e+01 1.388587105119999876e+01 9.614830000000000609e+01 9.377299999999999613e+01
2.243657699999999977e+01 1.388587105119999876e+01 9.614830000000000609e+01 9.377309999999999945e+01
2.244096000000000046e+01 1.388590027439999908e+01 9.614839999999999520e+01 9.377309999999999945e+01
2.244534300000000115e+01 1.388590027439999908e+01 9.614839999999999520e+01 9.377309999999999945e+01
2.244972599999999829e+01 1.388592949759999939e+01 9.614849999999999852e+01 9.377309999999999945e+01
2.245410900000000254e+01 1.388592949759999939e+01 9.614849999999999852e+01 9.377320000000000277e+01
2.245849199999999968e+01 1.388595872079999971e+01 9.614860000000000184e+01 9.377320000000000277e+01
2.246287500000000037e+01 1.388595872079999971e+01 9.614860000000000184e+01 9.377320000000000277e+01
2.246725800000000106e+01 1.388598794399999825e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.247164099999999820e+01 1.388601716720000034e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.247602399999999889e+01 1.388601716720000034e+01 9.614780000000000371e+01 9.377339999999999520e+01
2.248040699999999958e+01 1.388604639039999888e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.248479000000000028e+01 1.388607561359999920e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.248917300000000097e+01 1.388607561359999920e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.249355599999999811e+01 1.388610483679999952e+01 9.614790000000000703e+01 9.377339999999999520e+01
2.249793899999999880e+01 1.388610483679999952e+01 9.614799999999999613e+01 9.377349999999999852e+01
2.250232200000000304e+01 1.388613405999999983e+01 9.614799999999999613e+01 9.377349999999999852e+01
2.250670500000000018e+01 1.388616328319999838e+01 9.614809999999999945e+01 9.377349999999999852e+01
2.251108800000000087e+01 1.388616328319999838e+01 9.614809999999999945e+01 9.377360000000000184e+01
2.251547099999999801e+01 1.388619250640000047e+01 9.614820000000000277e+01 9.377360000000000184e+01
2.251985399999999871e+01 1.388619250640000047e+01 9.614820000000000277e+01 9.377360000000000184e+01
2.252423699999999940e+01 1.388622172959999901e+01 9.614820000000000277e+01 9.377370000000000516e+01
2.252862000000000009e+01 1.388625095279999933e+01 9.614830000000000609e+01 9.377370000000000516e+01
2.253300300000000078e+01 1.388625095279999933e+01 9.614830000000000609e+01 9.377370000000000516e+01
2.253738600000000147e+01 1.388628017599999964e+01 9.614839999999999520e+01 9.377370000000000516e+01
2.254176899999999861e+01 1.388628017599999964e+01 9.614839999999999520e+01 9.377379999999999427e+01
2.254615199999999930e+01 1.388630939919999996e+01 9.614849999999999852e+01 9.377379999999999427e+01
2.255053499999999644e+01 1.388630939919999996e+01 9.614849999999999852e+01 9.377379999999999427e+01
2.255491800000000069e+01 1.388633862239999850e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.255930100000000138e+01 1.388636784560000059e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.256368399999999852e+01 1.388636784560000059e+01 9.614860000000000184e+01 9.377389999999999759e+01
2.256806699999999921e+01 1.388639706879999913e+01 9.614870000000000516e+01 9.377400000000000091e+01
2.257244999999999990e+01 1.388639706879999913e+01 9.614870000000000516e+01 9.377400000000000091e+01
2.257683300000000060e+01 1.388642629199999945e+01 9.614790000000000703e+01 9.377419999999999334e+01
2.258121600000000129e+01 1.388642629199999945e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.258559899999999843e+01 1.388645551519999977e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.258998199999999912e+01 1.388648473840000008e+01 9.614790000000000703e+01 9.377410000000000423e+01
2.259436499999999981e+01 1.388648473840000008e+01 9.614790000000000703e+01 9.377419999999999334e+01
2.259874799999999695e+01 1.388651396159999862e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.260313100000000119e+01 1.388651396159999862e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.260751400000000189e+01 1.388654318479999894e+01 9.614799999999999613e+01 9.377419999999999334e+01
2.261189699999999903e+01 1.388657240799999926e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.261627999999999972e+01 1.388657240799999926e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.262066299999999686e+01 1.388660163119999780e+01 9.614809999999999945e+01 9.377429999999999666e+01
2.262504600000000110e+01 1.388660163119999780e+01 9.614820000000000277e+01 9.377429999999999666e+01
2.262942900000000179e+01 1.388663085439999989e+01 9.614820000000000277e+01 9.377439999999999998e+01
2.263381199999999893e+01 1.388666007759999843e+01 9.614830000000000609e+01 9.377439999999999998e+01
2.263819499999999962e+01 1.388666007759999843e+01 9.614830000000000609e+01 9.377439999999999998e+01
2.264257800000000032e+01 1.388668930079999875e+01 9.614839999999999520e+01 9.377450000000000330e+01
2.264696099999999745e+01 1.388668930079999875e+01 9.614839999999999520e+01 9.377450000000000330e+01
2.265134400000000170e+01 1.388671852399999906e+01 9.614849999999999852e+01 9.377450000000000330e+01
2.265572699999999884e+01 1.388671852399999906e+01 9.614849999999999852e+01 9.377460000000000662e+01
2.266010999999999953e+01 1.388674774719999938e+01 9.614849999999999852e+01 9.377460000000000662e+01
2.266449300000000022e+01 1.388674774719999938e+01 9.614860000000000184e+01 9.377460000000000662e+01
2.266887599999999736e+01 1.388677697039999792e+01 9.614860000000000184e+01 9.377460000000000662e+01
2.267325900000000161e+01 1.388680619360000001e+01 9.614870000000000516e+01 9.377469999999999573e+01
2.267764200000000230e+01 1.388680619360000001e+01 9.614870000000000516e+01 9.377469999999999573e+01
2.268202499999999944e+01 1.388683541679999855e+01 9.614879999999999427e+01 9.377469999999999573e+01
2.268640800000000013e+01 1.388683541679999855e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.269079099999999727e+01 1.388686463999999887e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.269517400000000151e+01 1.388686463999999887e+01 9.614790000000000703e+01 9.377490000000000236e+01
2.269955700000000220e+01 1.388689386319999919e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.270393999999999934e+01 1.388692308639999951e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.270832300000000004e+01 1.388692308639999951e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.271270600000000073e+01 1.388695230959999805e+01 9.614799999999999613e+01 9.377490000000000236e+01
2.271708899999999787e+01 1.388695230959999805e+01 9.614809999999999945e+01 9.377500000000000568e+01
2.272147200000000211e+01 1.388698153280000014e+01 9.614809999999999945e+01 9.377500000000000568e+01
2.272585499999999925e+01 1.388701075599999868e+01 9.614820000000000277e+01 9.377500000000000568e+01
2.273023799999999994e+01 1.388701075599999868e+01 9.614820000000000277e+01 9.377500000000000568e+01
2.273462100000000063e+01 1.388703997919999900e+01 9.614820000000000277e+01 9.377509999999999479e+01
2.273900399999999777e+01 1.388703997919999900e+01 9.614830000000000609e+01 9.377509999999999479e+01
2.274338700000000202e+01 1.388706920239999931e+01 9.614830000000000609e+01 9.377509999999999479e+01
2.274777000000000271e+01 1.388706920239999931e+01 9.614839999999999520e+01 9.377519999999999811e+01
2.275215299999999985e+01 1.388709842559999963e+01 9.614839999999999520e+01 9.377519999999999811e+01
2.275653600000000054e+01 1.388712764879999995e+01 9.614849999999999852e+01 9.377519999999999811e+01
2.276091899999999768e+01 1.388712764879999995e+01 9.614849999999999852e+01 9.377519999999999811e+01
2.276530199999999837e+01 1.388715687200000026e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.276968500000000262e+01 1.388715687200000026e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.277406799999999976e+01 1.388718609519999880e+01 9.614860000000000184e+01 9.377530000000000143e+01
2.277845100000000045e+01 1.388718609519999880e+01 9.614870000000000516e+01 9.377540000000000475e+01
2.278283400000000114e+01 1.388721531839999912e+01 9.614870000000000516e+01 9.377540000000000475e+01
2.278721699999999828e+01 1.388721531839999912e+01 9.614879999999999427e+01 9.377540000000000475e+01
2.279160000000000252e+01 1.388724454159999944e+01 9.614879999999999427e+01 9.377540000000000475e+01
2.279598299999999966e+01 1.388724454159999944e+01 9.614809999999999945e+01 9.377570000000000050e+01
2.280036600000000035e+01 1.388727376479999975e+01 9.614809999999999945e+01 9.377559999999999718e+01
2.280474900000000105e+01 1.388730298800000007e+01 9.614809999999999945e+01 9.377559999999999718e+01
2.280913199999999819e+01 1.388730298800000007e+01 9.614820000000000277e+01 9.377559999999999718e+01
2.281351499999999888e+01 1.388733221120000039e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.281789800000000312e+01 1.388733221120000039e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.282228100000000026e+01 1.388736143439999893e+01 9.614820000000000277e+01 9.377570000000000050e+01
2.282666400000000095e+01 1.388739065759999924e+01 9.614830000000000609e+01 9.377570000000000050e+01
2.283104699999999809e+01 1.388739065759999924e+01 9.614830000000000609e+01 9.377570000000000050e+01
2.283542999999999878e+01 1.388741988079999956e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.283981300000000303e+01 1.388741988079999956e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.284419600000000017e+01 1.388744910399999810e+01 9.614839999999999520e+01 9.377580000000000382e+01
2.284857900000000086e+01 1.388744910399999810e+01 9.614849999999999852e+01 9.377589999999999293e+01
2.285296200000000155e+01 1.388747832720000019e+01 9.614849999999999852e+01 9.377589999999999293e+01
2.285734499999999869e+01 1.388750755039999873e+01 9.614860000000000184e+01 9.377589999999999293e+01
2.286172799999999938e+01 1.388750755039999873e+01 9.614860000000000184e+01 9.377589999999999293e+01
2.286611100000000008e+01 1.388753677359999905e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.287049400000000077e+01 1.388753677359999905e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.287487700000000146e+01 1.388756599679999937e+01 9.614870000000000516e+01 9.377599999999999625e+01
2.287925999999999860e+01 1.388756599679999937e+01 9.614879999999999427e+01 9.377599999999999625e+01
2.288364299999999929e+01 1.388759521999999969e+01 9.614879999999999427e+01 9.377609999999999957e+01
2.288802600000000353e+01 1.388759521999999969e+01 9.614889999999999759e+01 9.377609999999999957e+01
2.289240900000000067e+01 1.388762444319999823e+01 9.614889999999999759e+01 9.377609999999999957e+01
2.289679200000000137e+01 1.388762444319999823e+01 9.614900000000000091e+01 9.377609999999999957e+01
2.290117499999999851e+01 1.388765366640000032e+01 9.614900000000000091e+01 9.377620000000000289e+01
2.290555799999999920e+01 1.388765366640000032e+01 9.614820000000000277e+01 9.377639999999999532e+01
2.290994099999999989e+01 1.388768288959999886e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.291432400000000058e+01 1.388771211279999918e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.291870700000000127e+01 1.388771211279999918e+01 9.614820000000000277e+01 9.377630000000000621e+01
2.292309000000000196e+01 1.388774133599999949e+01 9.614820000000000277e+01 9.377639999999999532e+01
2.292747299999999910e+01 1.388774133599999949e+01 9.614830000000000609e+01 9.377639999999999532e+01
2.293185599999999980e+01 1.388777055919999981e+01 9.614830000000000609e+01 9.377639999999999532e+01
2.293623899999999693e+01 1.388777055919999981e+01 9.614839999999999520e+01 9.377639999999999532e+01
2.294062200000000118e+01 1.388779978239999835e+01 9.614839999999999520e+01 9.377639999999999532e+01
2.294500500000000187e+01 1.388782900560000044e+01 9.614839999999999520e+01 9.377649999999999864e+01
2.294938799999999901e+01 1.388782900560000044e+01 9.614849999999999852e+01 9.377649999999999864e+01
2.295377099999999970e+01 1.388785822879999898e+01 9.614849999999999852e+01 9.377649999999999864e+01
2.295815400000000039e+01 1.388785822879999898e+01 9.614860000000000184e+01 9.377649999999999864e+01
2.296253700000000109e+01 1.388788745199999930e+01 9.614860000000000184e+01 9.377660000000000196e+01
2.296692000000000178e+01 1.388788745199999930e+01 9.614860000000000184e+01 9.377660000000000196e+01
2.297130299999999892e+01 1.388791667519999962e+01 9.614870000000000516e+01 9.377660000000000196e+01
2.297568599999999961e+01 1.388791667519999962e+01 9.614870000000000516e+01 9.377660000000000196e+01
2.298006900000000030e+01 1.388794589839999993e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.298445199999999744e+01 1.388794589839999993e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.298883500000000168e+01 1.388797512159999847e+01 9.614879999999999427e+01 9.377670000000000528e+01
2.299321800000000238e+01 1.388797512159999847e+01 9.614889999999999759e+01 9.377670000000000528e+01
2.299760099999999952e+01 1.388800434480000057e+01 9.614889999999999759e+01 9.377679999999999438e+01
2.300198400000000021e+01 1.388800434480000057e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.300636699999999735e+01 1.388803356799999911e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.301075000000000159e+01 1.388803356799999911e+01 9.614900000000000091e+01 9.377679999999999438e+01
2.301513300000000228e+01 1.388806279119999942e+01 9.614809999999999945e+01 9.373319999999999652e+01
2.301951599999999942e+01 1.388806279119999942e+01 9.614820000000000277e+01 9.373319999999999652e+01
2.302389900000000011e+01 1.388809201439999974e+01 9.614820000000000277e+01 9.373300000000000409e+01
2.302828199999999725e+01 1.388809201439999974e+01 9.614820000000000277e+01 9.373309999999999320e+01
2.303266499999999795e+01 1.388812123760000006e+01 9.614820000000000277e+01 9.373290000000000077e+01
2.303704800000000219e+01 1.388812123760000006e+01 9.614820000000000277e+01 9.373309999999999320e+01
2.304143099999999933e+01 1.388815046079999860e+01 9.614830000000000609e+01 9.373290000000000077e+01
2.304581400000000002e+01 1.388815046079999860e+01 9.614830000000000609e+01 9.373309999999999320e+01
2.305019700000000071e+01 1.388817968399999891e+01 9.614830000000000609e+01 9.373300000000000409e+01
2.305457999999999785e+01 1.388817968399999891e+01 9.614839999999999520e+01 9.373319999999999652e+01
2.305896300000000210e+01 1.388820890719999923e+01 9.614839999999999520e+01 9.373300000000000409e+01
2.306334599999999924e+01 1.388820890719999923e+01 9.614849999999999852e+01 9.373319999999999652e+01
2.306772899999999993e+01 1.388823813039999777e+01 9.614849999999999852e+01 9.373309999999999320e+01
2.307211200000000062e+01 1.388823813039999777e+01 9.614849999999999852e+01 9.373319999999999652e+01
2.307649499999999776e+01 1.388826735359999986e+01 9.614860000000000184e+01 9.373309999999999320e+01
2.308087799999999845e+01 1.388826735359999986e+01 9.614860000000000184e+01 9.373329999999999984e+01
2.308526100000000270e+01 1.388829657679999841e+01 9.614860000000000184e+01 9.373319999999999652e+01
2.308964399999999983e+01 1.388829657679999841e+01 9.614870000000000516e+01 9.373329999999999984e+01
2.309402700000000053e+01 1.388832579999999872e+01 9.614870000000000516e+01 9.373319999999999652e+01
2.309840999999999767e+01 1.388832579999999872e+01 9.614879999999999427e+01 9.373340000000000316e+01
2.310279299999999836e+01 1.388835502319999904e+01 9.614879999999999427e+01 9.373329999999999984e+01
2.310717600000000260e+01 1.388835502319999904e+01 9.614889999999999759e+01 9.373340000000000316e+01
2.311155899999999974e+01 1.388838424639999936e+01 9.614889999999999759e+01 9.373329999999999984e+01
2.311594200000000043e+01 1.388838424639999936e+01 9.614889999999999759e+01 9.373350000000000648e+01
2.312032500000000113e+01 1.388841346959999790e+01 9.614900000000000091e+01 9.373329999999999984e+01
2.312470799999999826e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369270000000000209e+01
2.312909099999999896e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369209999999999638e+01
2.313347399999999965e+01 1.388841346959999790e+01 9.614799999999999613e+01 9.369209999999999638e+01
2.313785700000000034e+01 1.388844269279999999e+01 9.614809999999999945e+01 9.369190000000000396e+01
2.314224000000000103e+01 1.388844269279999999e+01 9.614809999999999945e+01 9.369199999999999307e+01
2.314662299999999817e+01 1.388847191599999853e+01 9.614809999999999945e+01 9.369190000000000396e+01
2.315100599999999886e+01 1.388847191599999853e+01 9.614809999999999945e+01 9.369199999999999307e+01
2.315538900000000311e+01 1.388850113919999885e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.315977200000000025e+01 1.388850113919999885e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.316415500000000094e+01 1.388853036239999916e+01 9.614820000000000277e+01 9.369199999999999307e+01
2.316853799999999808e+01 1.388853036239999916e+01 9.614830000000000609e+01 9.369199999999999307e+01
2.317292099999999877e+01 1.388855958559999948e+01 9.614830000000000609e+01 9.369209999999999638e+01
2.317730399999999946e+01 1.388855958559999948e+01 9.614830000000000609e+01 9.369209999999999638e+01
2.318168700000000015e+01 1.388858880879999980e+01 9.614839999999999520e+01 9.369209999999999638e+01
2.318607000000000085e+01 1.388858880879999980e+01 9.614839999999999520e+01 9.369209999999999638e+01
2.319045300000000154e+01 1.388861803200000011e+01 9.614849999999999852e+01 9.369209999999999638e+01
2.319483599999999868e+01 1.388861803200000011e+01 9.614849999999999852e+01 9.369219999999999970e+01
2.319921899999999937e+01 1.388864725519999865e+01 9.614849999999999852e+01 9.369219999999999970e+01
2.320360199999999651e+01 1.388864725519999865e+01 9.614860000000000184e+01 9.369219999999999970e+01
2.320798500000000075e+01 1.388867647839999897e+01 9.614860000000000184e+01 9.369219999999999970e+01
2.321236800000000144e+01 1.388867647839999897e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.321675099999999858e+01 1.388870570159999929e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.322113399999999928e+01 1.388870570159999929e+01 9.614870000000000516e+01 9.369230000000000302e+01
2.322551699999999997e+01 1.388873492479999960e+01 9.614879999999999427e+01 9.369230000000000302e+01
2.322990000000000066e+01 1.388873492479999960e+01 9.614879999999999427e+01 9.369240000000000634e+01
2.323428300000000135e+01 1.388873492479999960e+01 9.614790000000000703e+01 9.368179999999999552e+01
2.323866599999999849e+01 1.388876414799999992e+01 9.614799999999999613e+01 9.368120000000000402e+01
2.324304899999999918e+01 1.388876414799999992e+01 9.614790000000000703e+01 9.368120000000000402e+01
2.324743199999999987e+01 1.388879337120000024e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.325181500000000057e+01 1.388879337120000024e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.325619800000000126e+01 1.388882259439999878e+01 9.614799999999999613e+01 9.368110000000000070e+01
2.326058100000000195e+01 1.388882259439999878e+01 9.614799999999999613e+01 9.368120000000000402e+01
2.326496399999999909e+01 1.388885181760000087e+01 9.614809999999999945e+01 9.368110000000000070e+01
2.326934699999999978e+01 1.388885181760000087e+01 9.614809999999999945e+01 9.368120000000000402e+01
2.327372999999999692e+01 1.388888104079999941e+01 9.614809999999999945e+01 9.368120000000000402e+01
2.327811300000000116e+01 1.388888104079999941e+01 9.614820000000000277e+01 9.368120000000000402e+01
2.328249600000000186e+01 1.388891026399999973e+01 9.614820000000000277e+01 9.368120000000000402e+01
2.328687899999999900e+01 1.388891026399999973e+01 9.614820000000000277e+01 9.368129999999999313e+01
2.329126199999999969e+01 1.388893948720000004e+01 9.614830000000000609e+01 9.368129999999999313e+01
2.329564500000000038e+01 1.388893948720000004e+01 9.614830000000000609e+01 9.368129999999999313e+01
2.330002800000000107e+01 1.388896871039999859e+01 9.614839999999999520e+01 9.368129999999999313e+01
2.330441100000000176e+01 1.388896871039999859e+01 9.614839999999999520e+01 9.368129999999999313e+01
2.330879399999999890e+01 1.388899793359999890e+01 9.614839999999999520e+01 9.368139999999999645e+01
2.331317699999999959e+01 1.388899793359999890e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.331756000000000029e+01 1.388902715679999922e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.332194299999999743e+01 1.388902715679999922e+01 9.614849999999999852e+01 9.368139999999999645e+01
2.332632600000000167e+01 1.388905637999999954e+01 9.614860000000000184e+01 9.368139999999999645e+01
2.333070900000000236e+01 1.388905637999999954e+01 9.614860000000000184e+01 9.368149999999999977e+01
2.333509199999999950e+01 1.388905637999999954e+01 9.614870000000000516e+01 9.368149999999999977e+01
2.333947500000000019e+01 1.388908560319999808e+01 9.614870000000000516e+01 9.368149999999999977e+01
2.334385799999999733e+01 1.388908560319999808e+01 9.614780000000000371e+01 9.367889999999999873e+01
2.334824100000000158e+01 1.388911482640000017e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.335262400000000227e+01 1.388911482640000017e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.335700699999999941e+01 1.388914404959999871e+01 9.614790000000000703e+01 9.367829999999999302e+01
2.336139000000000010e+01 1.388914404959999871e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.336577300000000079e+01 1.388917327279999903e+01 9.614790000000000703e+01 9.367829999999999302e+01
2.337015599999999793e+01 1.388917327279999903e+01 9.614790000000000703e+01 9.367839999999999634e+01
2.337453900000000218e+01 1.388920249599999934e+01 9.614799999999999613e+01 9.367829999999999302e+01
2.337892199999999931e+01 1.388920249599999934e+01 9.614799999999999613e+01 9.367839999999999634e+01
2.338330500000000001e+01 1.388923171919999966e+01 9.614809999999999945e+01 9.367839999999999634e+01
2.338768800000000070e+01 1.388923171919999966e+01 9.614809999999999945e+01 9.367849999999999966e+01
2.339207099999999784e+01 1.388926094239999820e+01 9.614809999999999945e+01 9.367839999999999634e+01
2.339645400000000208e+01 1.388926094239999820e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.340083700000000277e+01 1.388929016560000029e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.340521999999999991e+01 1.388929016560000029e+01 9.614820000000000277e+01 9.367849999999999966e+01
2.340960300000000061e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367849999999999966e+01
2.341398599999999774e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367860000000000298e+01
2.341836899999999844e+01 1.388931938879999883e+01 9.614830000000000609e+01 9.367860000000000298e+01
2.342275200000000268e+01 1.388934861199999915e+01 9.614839999999999520e+01 9.367860000000000298e+01
2.342713499999999982e+01 1.388934861199999915e+01 9.614839999999999520e+01 9.367860000000000298e+01
2.343151800000000051e+01 1.388937783519999947e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.343590100000000120e+01 1.388937783519999947e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.344028399999999834e+01 1.388940705839999978e+01 9.614849999999999852e+01 9.367870000000000630e+01
2.344466700000000259e+01 1.388940705839999978e+01 9.614860000000000184e+01 9.367870000000000630e+01
2.344904999999999973e+01 1.388943628159999832e+01 9.614860000000000184e+01 9.367879999999999541e+01
2.345343300000000042e+01 1.388943628159999832e+01 9.614780000000000371e+01 9.367740000000000578e+01
2.345781600000000111e+01 1.388943628159999832e+01 9.614780000000000371e+01 9.367709999999999582e+01
2.346219899999999825e+01 1.388946550480000042e+01 9.614780000000000371e+01 9.367709999999999582e+01
2.346658199999999894e+01 1.388946550480000042e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.347096500000000319e+01 1.388949472799999896e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.347534800000000033e+01 1.388949472799999896e+01 9.614780000000000371e+01 9.367700000000000671e+01
2.347973100000000102e+01 1.388952395119999927e+01 9.614790000000000703e+01 9.367709999999999582e+01
2.348411399999999816e+01 1.388952395119999927e+01 9.614790000000000703e+01 9.367700000000000671e+01
2.348849699999999885e+01 1.388955317439999959e+01 9.614790000000000703e+01 9.367709999999999582e+01
2.349288000000000309e+01 1.388955317439999959e+01 9.614799999999999613e+01 9.367709999999999582e+01
2.349726300000000023e+01 1.388958239759999991e+01 9.614799999999999613e+01 9.367709999999999582e+01
2.350164600000000092e+01 1.388958239759999991e+01 9.614809999999999945e+01 9.367709999999999582e+01
2.350602900000000162e+01 1.388961162079999845e+01 9.614809999999999945e+01 9.367719999999999914e+01
2.351041199999999876e+01 1.388961162079999845e+01 9.614809999999999945e+01 9.367719999999999914e+01
2.351479499999999945e+01 1.388964084400000054e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.351917800000000014e+01 1.388964084400000054e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.352356100000000083e+01 1.388967006719999908e+01 9.614820000000000277e+01 9.367719999999999914e+01
2.352794400000000152e+01 1.388967006719999908e+01 9.614830000000000609e+01 9.367730000000000246e+01
2.353232699999999866e+01 1.388969929039999940e+01 9.614830000000000609e+01 9.367730000000000246e+01
2.353670999999999935e+01 1.388969929039999940e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.354109300000000360e+01 1.388972851359999972e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.354547600000000074e+01 1.388972851359999972e+01 9.614839999999999520e+01 9.367730000000000246e+01
2.354985900000000143e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.355424199999999857e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.355862499999999926e+01 1.388975773680000003e+01 9.614849999999999852e+01 9.367740000000000578e+01
2.356300799999999995e+01 1.388978695999999857e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.356739100000000064e+01 1.388978695999999857e+01 9.614759999999999707e+01 9.367680000000000007e+01
2.357177400000000134e+01 1.388981618319999889e+01 9.614759999999999707e+01 9.367680000000000007e+01
2.357615699999999848e+01 1.388981618319999889e+01 9.614759999999999707e+01 9.367669999999999675e+01
2.358053999999999917e+01 1.388984540639999921e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.358492299999999986e+01 1.388984540639999921e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.358930599999999700e+01 1.388987462959999775e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.359368900000000124e+01 1.388987462959999775e+01 9.614770000000000039e+01 9.367680000000000007e+01
2.359807200000000194e+01 1.388990385279999984e+01 9.614780000000000371e+01 9.367680000000000007e+01
2.360245499999999907e+01 1.388990385279999984e+01 9.614780000000000371e+01 9.367680000000000007e+01
2.360683799999999977e+01 1.388993307599999838e+01 9.614780000000000371e+01 9.367690000000000339e+01
2.361122099999999691e+01 1.388993307599999838e+01 9.614790000000000703e+01 9.367690000000000339e+01
2.361560400000000115e+01 1.388996229919999870e+01 9.614790000000000703e+01 9.367690000000000339e+01
2.361998700000000184e+01 1.388996229919999870e+01 9.614799999999999613e+01 9.367690000000000339e+01
2.362436999999999898e+01 1.388999152239999901e+01 9.614799999999999613e+01 9.367700000000000671e+01
2.362875299999999967e+01 1.388999152239999901e+01 9.614799999999999613e+01 9.367700000000000671e+01
2.363313600000000037e+01 1.388999152239999901e+01 9.614809999999999945e+01 9.367700000000000671e+01
2.363751899999999750e+01 1.389002074559999933e+01 9.614809999999999945e+01 9.367700000000000671e+01
2.364190200000000175e+01 1.389002074559999933e+01 9.614809999999999945e+01 9.367709999999999582e+01
2.364628499999999889e+01 1.389004996879999787e+01 9.614820000000000277e+01 9.367709999999999582e+01
2.365066799999999958e+01 1.389004996879999787e+01 9.614820000000000277e+01 9.367709999999999582e+01
2.365505100000000027e+01 1.389007919199999996e+01 9.614830000000000609e+01 9.367709999999999582e+01
2.365943399999999741e+01 1.389007919199999996e+01 9.614830000000000609e+01 9.367719999999999914e+01
2.366381700000000166e+01 1.389010841519999850e+01 9.614830000000000609e+01 9.367709999999999582e+01
2.366820000000000235e+01 1.389010841519999850e+01 9.614839999999999520e+01 9.367719999999999914e+01
2.367258299999999949e+01 1.389010841519999850e+01 9.614759999999999707e+01 9.367730000000000246e+01
2.367696600000000018e+01 1.389013763839999882e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.368134899999999732e+01 1.389013763839999882e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.368573199999999801e+01 1.389016686159999914e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.369011500000000225e+01 1.389016686159999914e+01 9.614759999999999707e+01 9.367709999999999582e+01
2.369449799999999939e+01 1.389019608479999945e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.369888100000000009e+01 1.389019608479999945e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.370326400000000078e+01 1.389022530799999977e+01 9.614770000000000039e+01 9.367709999999999582e+01
2.370764699999999792e+01 1.389022530799999977e+01 9.614770000000000039e+01 9.367719999999999914e+01
2.371203000000000216e+01 1.389025453120000009e+01 9.614780000000000371e+01 9.367719999999999914e+01
2.371641299999999930e+01 1.389025453120000009e+01 9.614780000000000371e+01 9.367719999999999914e+01
2.372079599999999999e+01 1.389028375439999863e+01 9.614790000000000703e+01 9.367719999999999914e+01
2.372517900000000068e+01 1.389028375439999863e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.372956199999999782e+01 1.389031297759999894e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.373394499999999852e+01 1.389031297759999894e+01 9.614790000000000703e+01 9.367730000000000246e+01
2.373832800000000276e+01 1.389034220079999926e+01 9.614799999999999613e+01 9.367730000000000246e+01
2.374271099999999990e+01 1.389034220079999926e+01 9.614799999999999613e+01 9.367740000000000578e+01
2.374709400000000059e+01 1.389034220079999926e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.375147699999999773e+01 1.389037142399999958e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.375585999999999842e+01 1.389037142399999958e+01 9.614809999999999945e+01 9.367740000000000578e+01
2.376024300000000267e+01 1.389040064719999990e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.376462599999999981e+01 1.389040064719999990e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.376900900000000050e+01 1.389042987040000021e+01 9.614820000000000277e+01 9.367749999999999488e+01
2.377339200000000119e+01 1.389042987040000021e+01 9.614830000000000609e+01 9.367749999999999488e+01
2.377777499999999833e+01 1.389045909359999875e+01 9.614830000000000609e+01 9.367749999999999488e+01
2.378215799999999902e+01 1.389045909359999875e+01 9.614749999999999375e+01 9.367799999999999727e+01
2.378654099999999971e+01 1.389045909359999875e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.379092400000000040e+01 1.389048831680000085e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.379530700000000110e+01 1.389048831680000085e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.379968999999999824e+01 1.389051753999999939e+01 9.614749999999999375e+01 9.367780000000000484e+01
2.380407299999999893e+01 1.389051753999999939e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.380845600000000317e+01 1.389054676319999970e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.381283900000000031e+01 1.389054676319999970e+01 9.614759999999999707e+01 9.367780000000000484e+01
2.381722200000000100e+01 1.389057598640000002e+01 9.614759999999999707e+01 9.367789999999999395e+01
2.382160499999999814e+01 1.389057598640000002e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.382598799999999883e+01 1.389060520959999856e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.383037099999999953e+01 1.389060520959999856e+01 9.614770000000000039e+01 9.367789999999999395e+01
2.383475400000000022e+01 1.389063443279999888e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.383913700000000091e+01 1.389063443279999888e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.384352000000000160e+01 1.389066365599999919e+01 9.614780000000000371e+01 9.367799999999999727e+01
2.384790299999999874e+01 1.389066365599999919e+01 9.614790000000000703e+01 9.367799999999999727e+01
2.385228599999999943e+01 1.389066365599999919e+01 9.614790000000000703e+01 9.367810000000000059e+01
2.385666900000000012e+01 1.389069287919999951e+01 9.614790000000000703e+01 9.367810000000000059e+01
2.386105200000000082e+01 1.389069287919999951e+01 9.614799999999999613e+01 9.367810000000000059e+01
2.386543500000000151e+01 1.389072210239999805e+01 9.614799999999999613e+01 9.367810000000000059e+01
2.386981799999999865e+01 1.389072210239999805e+01 9.614799999999999613e+01 9.367820000000000391e+01
2.387420099999999934e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.387858400000000003e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.388296700000000072e+01 1.389075132560000014e+01 9.614809999999999945e+01 9.367820000000000391e+01
2.388735000000000142e+01 1.389078054879999868e+01 9.614820000000000277e+01 9.367829999999999302e+01
2.389173299999999855e+01 1.389078054879999868e+01 9.614790000000000703e+01 9.367879999999999541e+01
2.389611599999999925e+01 1.389078054879999868e+01 9.614809999999999945e+01 9.367860000000000298e+01
2.390049899999999994e+01 1.389075132560000014e+01 9.614730000000000132e+01 9.367860000000000298e+01
2.390488200000000063e+01 1.389078054879999868e+01 9.614730000000000132e+01 9.367860000000000298e+01
2.390926500000000132e+01 1.389078054879999868e+01 9.614709999999999468e+01 9.367860000000000298e+01
2.391364800000000201e+01 1.389080977199999900e+01 9.614709999999999468e+01 9.367860000000000298e+01
2.391803099999999915e+01 1.389083899519999932e+01 9.614719999999999800e+01 9.367860000000000298e+01
2.392241399999999985e+01 1.389083899519999932e+01 9.614709999999999468e+01 9.367870000000000630e+01
2.392679699999999698e+01 1.389086821839999963e+01 9.614730000000000132e+01 9.367870000000000630e+01
2.393118000000000123e+01 1.389086821839999963e+01 9.614719999999999800e+01 9.367870000000000630e+01
2.393556300000000192e+01 1.389089744159999817e+01 9.614740000000000464e+01 9.367870000000000630e+01
2.393994599999999906e+01 1.389092666480000027e+01 9.614730000000000132e+01 9.367879999999999541e+01
2.394432899999999975e+01 1.389092666480000027e+01 9.614749999999999375e+01 9.367879999999999541e+01
2.394871200000000044e+01 1.389095588799999881e+01 9.614740000000000464e+01 9.367879999999999541e+01
2.395309500000000114e+01 1.389098511119999912e+01 9.614749999999999375e+01 9.367879999999999541e+01
2.395747800000000183e+01 1.389098511119999912e+01 9.614749999999999375e+01 9.367889999999999873e+01
2.396186099999999897e+01 1.389101433439999944e+01 9.614759999999999707e+01 9.367889999999999873e+01
2.396624399999999966e+01 1.389101433439999944e+01 9.614759999999999707e+01 9.367889999999999873e+01
2.397062700000000035e+01 1.389104355759999976e+01 9.614770000000000039e+01 9.367889999999999873e+01
2.397500999999999749e+01 1.389104355759999976e+01 9.614780000000000371e+01 9.367900000000000205e+01
2.397939300000000173e+01 1.389107278079999830e+01 9.614780000000000371e+01 9.367900000000000205e+01
2.398377600000000243e+01 1.389107278079999830e+01 9.614790000000000703e+01 9.367900000000000205e+01
2.398815899999999957e+01 1.389110200400000039e+01 9.614790000000000703e+01 9.367900000000000205e+01
2.399254200000000026e+01 1.389110200400000039e+01 9.614799999999999613e+01 9.367910000000000537e+01
2.399692499999999740e+01 1.389113122719999893e+01 9.614799999999999613e+01 9.367910000000000537e+01
2.400130800000000164e+01 1.389113122719999893e+01 9.614759999999999707e+01 9.367959999999999354e+01
2.400569100000000233e+01 1.389113122719999893e+01 9.614780000000000371e+01 9.367950000000000443e+01
2.401007399999999947e+01 1.389113122719999893e+01 9.614759999999999707e+01 9.367950000000000443e+01
2.401445700000000016e+01 1.389116045039999925e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.401884000000000086e+01 1.389116045039999925e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.402322299999999800e+01 1.389118967359999957e+01 9.614740000000000464e+01 9.367950000000000443e+01
2.402760600000000224e+01 1.389118967359999957e+01 9.614749999999999375e+01 9.367950000000000443e+01
2.403198899999999938e+01 1.389121889679999988e+01 9.614740000000000464e+01 9.367950000000000443e+01
2.403637200000000007e+01 1.389121889679999988e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.404075500000000076e+01 1.389124811999999842e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.404513799999999790e+01 1.389124811999999842e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.404952100000000215e+01 1.389127734320000052e+01 9.614749999999999375e+01 9.367959999999999354e+01
2.405390400000000284e+01 1.389127734320000052e+01 9.614759999999999707e+01 9.367969999999999686e+01
2.405828699999999998e+01 1.389130656639999906e+01 9.614759999999999707e+01 9.367969999999999686e+01
2.406267000000000067e+01 1.389130656639999906e+01 9.614770000000000039e+01 9.367969999999999686e+01
2.406705299999999781e+01 1.389133578959999937e+01 9.614770000000000039e+01 9.367969999999999686e+01
2.407143599999999850e+01 1.389133578959999937e+01 9.614770000000000039e+01 9.367980000000000018e+01
2.407581900000000275e+01 1.389136501279999969e+01 9.614770000000000039e+01 9.367980000000000018e+01
2.408020199999999988e+01 1.389136501279999969e+01 9.614780000000000371e+01 9.367980000000000018e+01
2.408458500000000058e+01 1.389139423600000001e+01 9.614780000000000371e+01 9.367990000000000350e+01
2.408896800000000127e+01 1.389139423600000001e+01 9.614790000000000703e+01 9.367990000000000350e+01
2.409335099999999841e+01 1.389142345919999855e+01 9.614790000000000703e+01 9.367990000000000350e+01
2.409773400000000265e+01 1.389142345919999855e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.410211699999999979e+01 1.389145268239999886e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.410650000000000048e+01 1.389145268239999886e+01 9.614799999999999613e+01 9.368000000000000682e+01
2.411088300000000118e+01 1.389148190559999918e+01 9.614719999999999800e+01 9.368049999999999500e+01
2.411526599999999831e+01 1.389148190559999918e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.411964899999999901e+01 1.389148190559999918e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.412403199999999970e+01 1.389151112879999772e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.412841500000000039e+01 1.389151112879999772e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.413279800000000108e+01 1.389154035199999981e+01 9.614719999999999800e+01 9.368040000000000589e+01
2.413718099999999822e+01 1.389154035199999981e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.414156399999999891e+01 1.389156957519999835e+01 9.614730000000000132e+01 9.368040000000000589e+01
2.414594700000000316e+01 1.389156957519999835e+01 9.614730000000000132e+01 9.368049999999999500e+01
2.415033000000000030e+01 1.389159879839999867e+01 9.614730000000000132e+01 9.368049999999999500e+01
2.415471300000000099e+01 1.389159879839999867e+01 9.614740000000000464e+01 9.368049999999999500e+01
2.415909599999999813e+01 1.389162802159999899e+01 9.614740000000000464e+01 9.368049999999999500e+01
2.416347899999999882e+01 1.389162802159999899e+01 9.614740000000000464e+01 9.368059999999999832e+01
2.416786199999999951e+01 1.389165724479999930e+01 9.614749999999999375e+01 9.368059999999999832e+01
2.417224500000000020e+01 1.389165724479999930e+01 9.614749999999999375e+01 9.368059999999999832e+01
2.417662800000000090e+01 1.389168646799999962e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.418101100000000159e+01 1.389168646799999962e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.418539399999999873e+01 1.389171569119999994e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.418977699999999942e+01 1.389171569119999994e+01 9.614759999999999707e+01 9.368070000000000164e+01
2.419415999999999656e+01 1.389174491439999848e+01 9.614770000000000039e+01 9.368080000000000496e+01
2.419854300000000080e+01 1.389174491439999848e+01 9.614770000000000039e+01 9.368080000000000496e+01
2.420292600000000149e+01 1.389177413759999880e+01 9.614780000000000371e+01 9.368080000000000496e+01
2.420730899999999863e+01 1.389177413759999880e+01 9.614780000000000371e+01 9.368080000000000496e+01
2.421169199999999933e+01 1.389180336079999911e+01 9.614780000000000371e+01 9.368089999999999407e+01
2.421607500000000002e+01 1.389180336079999911e+01 9.614790000000000703e+01 9.368089999999999407e+01
2.422045800000000071e+01 1.389180336079999911e+01 9.614719999999999800e+01 9.368129999999999313e+01
2.422484100000000140e+01 1.389183258399999943e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.422922399999999854e+01 1.389183258399999943e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.423360699999999923e+01 1.389186180719999975e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.423798999999999992e+01 1.389186180719999975e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.424237299999999706e+01 1.389189103040000006e+01 9.614719999999999800e+01 9.368120000000000402e+01
2.424675600000000131e+01 1.389189103040000006e+01 9.614730000000000132e+01 9.368120000000000402e+01
2.425113900000000200e+01 1.389192025359999860e+01 9.614730000000000132e+01 9.368120000000000402e+01
2.425552199999999914e+01 1.389192025359999860e+01 9.614730000000000132e+01 9.368129999999999313e+01
2.425990499999999983e+01 1.389194947680000070e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.426428799999999697e+01 1.389194947680000070e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.426867100000000121e+01 1.389197869999999924e+01 9.614740000000000464e+01 9.368129999999999313e+01
2.427305400000000191e+01 1.389197869999999924e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.427743699999999905e+01 1.389200792319999955e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.428181999999999974e+01 1.389200792319999955e+01 9.614749999999999375e+01 9.368139999999999645e+01
2.428620300000000043e+01 1.389203714639999987e+01 9.614759999999999707e+01 9.368139999999999645e+01
2.429058599999999757e+01 1.389203714639999987e+01 9.614759999999999707e+01 9.368149999999999977e+01
2.429496900000000181e+01 1.389206636960000019e+01 9.614759999999999707e+01 9.368149999999999977e+01
2.429935199999999895e+01 1.389206636960000019e+01 9.614770000000000039e+01 9.368149999999999977e+01
2.430373499999999964e+01 1.389206636960000019e+01 9.614770000000000039e+01 9.368160000000000309e+01
2.430811800000000034e+01 1.389209559279999873e+01 9.614770000000000039e+01 9.368160000000000309e+01
2.431250099999999748e+01 1.389209559279999873e+01 9.614780000000000371e+01 9.368160000000000309e+01
2.431688400000000172e+01 1.389212481600000082e+01 9.614780000000000371e+01 9.368170000000000641e+01
2.432126700000000241e+01 1.389212481600000082e+01 9.614780000000000371e+01 9.368170000000000641e+01
2.432564999999999955e+01 1.389215403919999936e+01 9.614790000000000703e+01 9.368170000000000641e+01
2.433003300000000024e+01 1.389215403919999936e+01 9.614709999999999468e+01 9.368210000000000548e+01
2.433441599999999738e+01 1.389215403919999936e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.433879899999999807e+01 1.389218326239999968e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.434318200000000232e+01 1.389218326239999968e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.434756499999999946e+01 1.389221248559999999e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.435194800000000015e+01 1.389221248559999999e+01 9.614719999999999800e+01 9.368200000000000216e+01
2.435633100000000084e+01 1.389224170879999853e+01 9.614719999999999800e+01 9.368210000000000548e+01
2.436071399999999798e+01 1.389224170879999853e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.436509700000000223e+01 1.389227093199999885e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.436947999999999936e+01 1.389227093199999885e+01 9.614730000000000132e+01 9.368210000000000548e+01
2.437386300000000006e+01 1.389230015519999917e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.437824600000000075e+01 1.389230015519999917e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.438262899999999789e+01 1.389232937839999948e+01 9.614740000000000464e+01 9.368219999999999459e+01
2.438701199999999858e+01 1.389232937839999948e+01 9.614749999999999375e+01 9.368219999999999459e+01
2.439139500000000282e+01 1.389235860159999802e+01 9.614749999999999375e+01 9.368229999999999791e+01
2.439577799999999996e+01 1.389235860159999802e+01 9.614749999999999375e+01 9.368229999999999791e+01
2.440016100000000066e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368229999999999791e+01
2.440454399999999779e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368240000000000123e+01
2.440892699999999849e+01 1.389238782480000012e+01 9.614759999999999707e+01 9.368240000000000123e+01
2.441331000000000273e+01 1.389241704799999866e+01 9.614770000000000039e+01 9.368240000000000123e+01
2.441769299999999987e+01 1.389241704799999866e+01 9.614770000000000039e+01 9.368240000000000123e+01
2.442207600000000056e+01 1.389244627119999898e+01 9.614770000000000039e+01 9.368250000000000455e+01
2.442645900000000125e+01 1.389244627119999898e+01 9.614770000000000039e+01 9.368250000000000455e+01
2.443084199999999839e+01 1.389247549439999929e+01 9.614780000000000371e+01 9.368250000000000455e+01
2.443522499999999908e+01 1.389247549439999929e+01 9.614780000000000371e+01 9.368250000000000455e+01
2.443960799999999978e+01 1.389247549439999929e+01 9.614709999999999468e+01 9.368280000000000030e+01
2.444399100000000047e+01 1.389250471759999961e+01 9.614709999999999468e+01 9.368280000000000030e+01
2.444837400000000116e+01 1.389250471759999961e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.445275699999999830e+01 1.389253394079999815e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.445713999999999899e+01 1.389253394079999815e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.446152300000000324e+01 1.389256316400000024e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.446590600000000038e+01 1.389256316400000024e+01 9.614719999999999800e+01 9.368280000000000030e+01
2.447028900000000107e+01 1.389259238719999878e+01 9.614730000000000132e+01 9.368280000000000030e+01
2.447467199999999821e+01 1.389259238719999878e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.447905499999999890e+01 1.389262161039999910e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.448343799999999959e+01 1.389262161039999910e+01 9.614730000000000132e+01 9.368290000000000362e+01
2.448782100000000028e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368290000000000362e+01
2.449220400000000097e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368300000000000693e+01
2.449658700000000167e+01 1.389265083359999942e+01 9.614740000000000464e+01 9.368300000000000693e+01
2.450096999999999881e+01 1.389268005679999973e+01 9.614749999999999375e+01 9.368300000000000693e+01
2.450535299999999950e+01 1.389268005679999973e+01 9.614749999999999375e+01 9.368309999999999604e+01
2.450973600000000019e+01 1.389270927999999827e+01 9.614749999999999375e+01 9.368309999999999604e+01
2.451411900000000088e+01 1.389270927999999827e+01 9.614759999999999707e+01 9.368309999999999604e+01
2.451850200000000157e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.452288499999999871e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.452726799999999940e+01 1.389273850320000037e+01 9.614759999999999707e+01 9.368319999999999936e+01
2.453165100000000365e+01 1.389276772639999891e+01 9.614770000000000039e+01 9.368319999999999936e+01
2.453603400000000079e+01 1.389276772639999891e+01 9.614770000000000039e+01 9.368330000000000268e+01
2.454041700000000148e+01 1.389279694959999922e+01 9.614770000000000039e+01 9.368330000000000268e+01
2.454479999999999862e+01 1.389279694959999922e+01 9.614780000000000371e+01 9.368330000000000268e+01
2.454918299999999931e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368359999999999843e+01
2.455356600000000000e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.455794900000000069e+01 1.389282617279999954e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.456233200000000139e+01 1.389285539599999986e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.456671500000000208e+01 1.389285539599999986e+01 9.614709999999999468e+01 9.368349999999999511e+01
2.457109799999999922e+01 1.389288461919999840e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.457548099999999991e+01 1.389288461919999840e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.457986399999999705e+01 1.389291384240000049e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.458424700000000129e+01 1.389291384240000049e+01 9.614719999999999800e+01 9.368359999999999843e+01
2.458863000000000198e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.459301299999999912e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.459739599999999982e+01 1.389294306559999903e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.460177900000000051e+01 1.389297228879999935e+01 9.614730000000000132e+01 9.368370000000000175e+01
2.460616200000000120e+01 1.389297228879999935e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.461054500000000189e+01 1.389300151199999966e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.461492799999999903e+01 1.389300151199999966e+01 9.614740000000000464e+01 9.368380000000000507e+01
2.461931099999999972e+01 1.389303073519999820e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.462369400000000041e+01 1.389303073519999820e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.462807699999999755e+01 1.389305995839999852e+01 9.614749999999999375e+01 9.368389999999999418e+01
2.463246000000000180e+01 1.389305995839999852e+01 9.614759999999999707e+01 9.368389999999999418e+01
2.463684300000000249e+01 1.389305995839999852e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.464122599999999963e+01 1.389308918159999884e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.464560900000000032e+01 1.389308918159999884e+01 9.614759999999999707e+01 9.368399999999999750e+01
2.464999199999999746e+01 1.389311840479999915e+01 9.614770000000000039e+01 9.368399999999999750e+01
2.465437500000000171e+01 1.389311840479999915e+01 9.614770000000000039e+01 9.368410000000000082e+01
2.465875800000000240e+01 1.389311840479999915e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.466314099999999954e+01 1.389314762799999947e+01 9.614709999999999468e+01 9.368420000000000414e+01
2.466752400000000023e+01 1.389314762799999947e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.467190699999999737e+01 1.389317685119999979e+01 9.614709999999999468e+01 9.368420000000000414e+01
2.467628999999999806e+01 1.389317685119999979e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.468067300000000230e+01 1.389320607439999833e+01 9.614709999999999468e+01 9.368429999999999325e+01
2.468505599999999944e+01 1.389320607439999833e+01 9.614719999999999800e+01 9.368429999999999325e+01
2.468943900000000014e+01 1.389320607439999833e+01 9.614719999999999800e+01 9.368429999999999325e+01
2.469382200000000083e+01 1.389323529759999865e+01 9.614719999999999800e+01 9.368439999999999657e+01
2.469820499999999797e+01 1.389323529759999865e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.470258800000000221e+01 1.389326452079999896e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.470697099999999935e+01 1.389326452079999896e+01 9.614730000000000132e+01 9.368439999999999657e+01
2.471135400000000004e+01 1.389329374399999928e+01 9.614730000000000132e+01 9.368449999999999989e+01
2.471573700000000073e+01 1.389329374399999928e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.472011999999999787e+01 1.389332296719999960e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.472450299999999856e+01 1.389332296719999960e+01 9.614740000000000464e+01 9.368449999999999989e+01
2.472888600000000281e+01 1.389332296719999960e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.473326899999999995e+01 1.389335219039999991e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.473765200000000064e+01 1.389335219039999991e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.474203499999999778e+01 1.389338141359999845e+01 9.614749999999999375e+01 9.368460000000000321e+01
2.474641799999999847e+01 1.389338141359999845e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.475080100000000272e+01 1.389338141359999845e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.475518399999999986e+01 1.389341063680000055e+01 9.614759999999999707e+01 9.368470000000000653e+01
2.475956700000000055e+01 1.389341063680000055e+01 9.614770000000000039e+01 9.368470000000000653e+01
2.476395000000000124e+01 1.389343985999999909e+01 9.614770000000000039e+01 9.368479999999999563e+01
2.476833299999999838e+01 1.389343985999999909e+01 9.614700000000000557e+01 9.368510000000000559e+01
2.477271599999999907e+01 1.389343985999999909e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.477709899999999976e+01 1.389346908319999940e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.478148200000000045e+01 1.389346908319999940e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.478586500000000115e+01 1.389349830639999972e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.479024799999999829e+01 1.389349830639999972e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.479463099999999898e+01 1.389352752960000004e+01 9.614709999999999468e+01 9.368510000000000559e+01
2.479901400000000322e+01 1.389352752960000004e+01 9.614719999999999800e+01 9.368510000000000559e+01
2.480339700000000036e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.480778000000000105e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.481216299999999819e+01 1.389355675279999858e+01 9.614719999999999800e+01 9.368519999999999470e+01
2.481654599999999888e+01 1.389358597600000067e+01 9.614730000000000132e+01 9.368519999999999470e+01
2.482092899999999958e+01 1.389358597600000067e+01 9.614730000000000132e+01 9.368529999999999802e+01
2.482531200000000027e+01 1.389361519919999921e+01 9.614730000000000132e+01 9.368529999999999802e+01
2.482969500000000096e+01 1.389361519919999921e+01 9.614740000000000464e+01 9.368529999999999802e+01
2.483407800000000165e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368529999999999802e+01
2.483846099999999879e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368540000000000134e+01
2.484284399999999948e+01 1.389364442239999953e+01 9.614740000000000464e+01 9.368540000000000134e+01
2.484722699999999662e+01 1.389367364559999984e+01 9.614749999999999375e+01 9.368540000000000134e+01
2.485161000000000087e+01 1.389367364559999984e+01 9.614749999999999375e+01 9.368540000000000134e+01
2.485599300000000156e+01 1.389370286880000016e+01 9.614749999999999375e+01 9.368550000000000466e+01
2.486037599999999870e+01 1.389370286880000016e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.486475899999999939e+01 1.389370286880000016e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.486914200000000008e+01 1.389373209199999870e+01 9.614759999999999707e+01 9.368550000000000466e+01
2.487352500000000077e+01 1.389373209199999870e+01 9.614759999999999707e+01 9.368559999999999377e+01
2.487790800000000146e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.488229099999999860e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.488667399999999930e+01 1.389376131520000079e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.489105699999999999e+01 1.389379053839999933e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.489543999999999713e+01 1.389379053839999933e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.489982300000000137e+01 1.389381976159999965e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.490420600000000206e+01 1.389381976159999965e+01 9.614709999999999468e+01 9.368600000000000705e+01
2.490858899999999920e+01 1.389384898479999997e+01 9.614719999999999800e+01 9.368600000000000705e+01
2.491297199999999989e+01 1.389384898479999997e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.491735499999999703e+01 1.389387820799999851e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.492173800000000128e+01 1.389387820799999851e+01 9.614719999999999800e+01 9.368609999999999616e+01
2.492612100000000197e+01 1.389387820799999851e+01 9.614730000000000132e+01 9.368609999999999616e+01
2.493050399999999911e+01 1.389390743119999883e+01 9.614730000000000132e+01 9.368619999999999948e+01
2.493488699999999980e+01 1.389390743119999883e+01 9.614730000000000132e+01 9.368619999999999948e+01
2.493927000000000049e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368619999999999948e+01
2.494365299999999763e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368619999999999948e+01
2.494803600000000188e+01 1.389393665439999914e+01 9.614740000000000464e+01 9.368630000000000280e+01
2.495241899999999902e+01 1.389396587759999946e+01 9.614740000000000464e+01 9.368630000000000280e+01
2.495680199999999971e+01 1.389396587759999946e+01 9.614749999999999375e+01 9.368630000000000280e+01
2.496118500000000040e+01 1.389399510079999800e+01 9.614749999999999375e+01 9.368630000000000280e+01
2.496556799999999754e+01 1.389399510079999800e+01 9.614749999999999375e+01 9.368640000000000612e+01
2.496995100000000178e+01 1.389399510079999800e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.497433400000000248e+01 1.389402432400000009e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.497871699999999962e+01 1.389402432400000009e+01 9.614759999999999707e+01 9.368640000000000612e+01
2.498310000000000031e+01 1.389405354719999863e+01 9.614759999999999707e+01 9.368649999999999523e+01
2.498748299999999745e+01 1.389405354719999863e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.499186599999999814e+01 1.389405354719999863e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.499624900000000238e+01 1.389408277039999895e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.500063199999999952e+01 1.389408277039999895e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.500501500000000021e+01 1.389411199359999927e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.500939800000000091e+01 1.389411199359999927e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.501378099999999804e+01 1.389414121679999958e+01 9.614700000000000557e+01 9.368680000000000518e+01
2.501816400000000229e+01 1.389414121679999958e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.502254699999999943e+01 1.389414121679999958e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.502693000000000012e+01 1.389417043999999812e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.503131300000000081e+01 1.389417043999999812e+01 9.614709999999999468e+01 9.368689999999999429e+01
2.503569599999999795e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.504007899999999864e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.504446200000000289e+01 1.389419966320000022e+01 9.614719999999999800e+01 9.368699999999999761e+01
2.504884500000000003e+01 1.389422888639999876e+01 9.614730000000000132e+01 9.368699999999999761e+01
2.505322800000000072e+01 1.389422888639999876e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.505761099999999786e+01 1.389425810959999907e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.506199399999999855e+01 1.389425810959999907e+01 9.614730000000000132e+01 9.368710000000000093e+01
2.506637700000000279e+01 1.389425810959999907e+01 9.614740000000000464e+01 9.368710000000000093e+01
2.507075999999999993e+01 1.389428733279999939e+01 9.614740000000000464e+01 9.368720000000000425e+01
2.507514300000000063e+01 1.389428733279999939e+01 9.614740000000000464e+01 9.368720000000000425e+01
2.507952600000000132e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368720000000000425e+01
2.508390899999999846e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368720000000000425e+01
2.508829199999999915e+01 1.389431655599999971e+01 9.614749999999999375e+01 9.368729999999999336e+01
2.509267499999999984e+01 1.389434577919999825e+01 9.614749999999999375e+01 9.368729999999999336e+01


==> anc/Fig9/VOFDropTimeSeriesTheta95Ca005_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 5.085216701600000361e-02
3.506399999999999795e-02 1.007180510319999889e-01
5.259600000000000386e-02 1.491426468239999970e-01
7.012799999999999589e-02 1.963883787279999960e-01
8.766000000000000181e-02 2.425765230240000125e-01
1.051920000000000077e-01 2.877704940559999702e-01
1.227239999999999998e-01 3.320427653599999918e-01
1.402559999999999918e-01 3.755038006319999511e-01
1.577879999999999838e-01 4.181877910160000100e-01
1.753200000000000036e-01 4.601186995359999310e-01
1.928519999999999956e-01 5.013166902000000258e-01
2.103840000000000154e-01 5.417975435359999592e-01
2.279159999999999797e-01 5.815755789119999575e-01
2.454479999999999995e-01 6.206630700719999449e-01
2.629799999999999915e-01 6.590708295999999633e-01
2.805119999999999836e-01 6.968099623119999864e-01
2.980440000000000311e-01 7.338895274000000191e-01
3.155759999999999676e-01 7.703177073599999369e-01
3.331080000000000152e-01 8.061029769199999917e-01
3.506400000000000072e-01 8.412529341119999726e-01
3.681719999999999993e-01 8.757748847359999589e-01
3.857039999999999913e-01 9.096770112879999370e-01
4.032359999999999833e-01 9.429815233999998547e-01
4.207680000000000309e-01 9.757562188959999494e-01
4.383000000000000229e-01 1.007985609479999933e+00
4.558319999999999594e-01 1.039649823375999871e+00
4.733640000000000070e-01 1.070745061567999867e+00
4.908959999999999990e-01 1.101320419031999842e+00
5.084279999999999911e-01 1.131441940199999996e+00
5.259599999999999831e-01 1.161051470903999849e+00
5.434919999999999751e-01 1.190154271319999957e+00
5.610239999999999672e-01 1.218758231711999818e+00
5.785560000000000702e-01 1.246874456895999961e+00
5.960880000000000623e-01 1.274511129367999818e+00
6.136200000000000543e-01 1.301691627687999953e+00
6.311519999999999353e-01 1.328433193543999913e+00
6.486839999999999273e-01 1.354717416319999979e+00
6.662160000000000304e-01 1.380573226983999868e+00
6.837480000000000224e-01 1.406011730351999889e+00
7.012800000000000145e-01 1.431055136055999988e+00
7.188120000000000065e-01 1.455651719031999969e+00
7.363439999999999985e-01 1.479827195695999853e+00
7.538759999999999906e-01 1.503565785519999976e+00
7.714079999999999826e-01 1.526859890472000103e+00
7.889399999999999746e-01 1.549728797863999752e+00
8.064719999999999667e-01 1.572180690191999908e+00
8.240039999999999587e-01 1.594290963311999931e+00
8.415360000000000618e-01 1.616068968647999871e+00
8.590680000000000538e-01 1.637513245039999843e+00
8.766000000000000458e-01 1.658624084719999781e+00
8.941319999999999268e-01 1.679403533311999874e+00
9.116639999999999189e-01 1.699853928671999803e+00
9.291960000000000219e-01 1.719977608655999912e+00
9.467280000000000140e-01 1.739777787815999899e+00
9.642600000000000060e-01 1.759257680703999904e+00
9.817919999999999980e-01 1.778423716423999767e+00
9.993239999999999901e-01 1.797280862919999889e+00
1.016855999999999982e+00 1.815828535727999737e+00
1.034387999999999863e+00 1.834069949400000121e+00
1.051919999999999966e+00 1.852007734023999985e+00
1.069452000000000069e+00 1.869645104152000137e+00
1.086983999999999950e+00 1.886985858799999916e+00
1.104516000000000053e+00 1.904032920287999975e+00
1.122047999999999934e+00 1.920790087631999876e+00
1.139580000000000037e+00 1.937260575383999983e+00
1.157112000000000140e+00 1.953447890327999925e+00
1.174644000000000021e+00 1.969355539247999998e+00
1.192176000000000125e+00 1.984987028928000052e+00
1.209708000000000006e+00 2.000345573919999786e+00
1.227240000000000109e+00 2.015435265471999582e+00
1.244771999999999990e+00 2.030259318135999802e+00
1.262303999999999871e+00 2.044821238696000076e+00
1.279835999999999974e+00 2.059125995095999695e+00
1.297367999999999855e+00 2.073178555280000168e+00
1.314899999999999958e+00 2.086979795943999960e+00
1.332432000000000061e+00 2.100533223872000033e+00
1.349963999999999942e+00 2.113841176919999842e+00
1.367496000000000045e+00 2.126907161871999907e+00
1.385027999999999926e+00 2.139734685511999857e+00
1.402560000000000029e+00 2.152326962391999832e+00
1.420092000000000132e+00 2.164687207063999974e+00
1.437624000000000013e+00 2.176818926311999913e+00
1.455156000000000116e+00 2.188739069591999709e+00
1.472687999999999997e+00 2.200487088223999965e+00
1.490220000000000100e+00 2.212057429800000197e+00
1.507751999999999981e+00 2.223447171999999750e+00
1.525283999999999862e+00 2.234655730359999648e+00
1.542815999999999965e+00 2.245682520416000028e+00
1.560347999999999846e+00 2.256523450920000062e+00
1.577879999999999949e+00 2.267182028655999826e+00
1.595412000000000052e+00 2.277659714783999867e+00
1.612943999999999933e+00 2.287956801535999674e+00
1.630476000000000036e+00 2.298075626768000035e+00
1.648007999999999917e+00 2.308017067175999859e+00
1.665540000000000020e+00 2.317782876152000071e+00
1.683072000000000124e+00 2.327375099319999752e+00
1.700604000000000005e+00 2.336795782303999758e+00
1.718136000000000108e+00 2.346046970728000058e+00
1.735667999999999989e+00 2.355131002448000110e+00
1.753200000000000092e+00 2.364279325207999882e+00
1.770732000000000195e+00 2.373301403743999671e+00
1.788263999999999854e+00 2.382175612888000060e+00
1.805795999999999957e+00 2.390900491480000056e+00
1.823327999999999838e+00 2.399473701664000203e+00
1.840859999999999941e+00 2.407896704600000160e+00
1.858392000000000044e+00 2.416171253679999964e+00
1.875923999999999925e+00 2.424299394527999585e+00
1.893456000000000028e+00 2.432284049463999676e+00
1.910987999999999909e+00 2.440127556343999693e+00
1.928520000000000012e+00 2.447832253023999982e+00
1.946052000000000115e+00 2.455400477359999556e+00
1.963583999999999996e+00 2.462834859439999580e+00
1.981116000000000099e+00 2.470137737119999510e+00
1.998647999999999980e+00 2.477311156024000205e+00
2.016180000000000305e+00 2.484357746239999720e+00
2.033711999999999964e+00 2.491279261159999869e+00
2.051244000000000067e+00 2.498078330872000041e+00
2.068775999999999726e+00 2.504757293231999693e+00
2.086307999999999829e+00 2.511317609399999817e+00
2.103839999999999932e+00 2.517761909463999803e+00
2.121372000000000035e+00 2.524091946815999687e+00
2.138904000000000138e+00 2.530309767079999883e+00
2.156435999999999797e+00 2.536417415879999915e+00
2.173967999999999900e+00 2.542416938840000196e+00
2.191500000000000004e+00 2.548309797119999942e+00
2.209032000000000107e+00 2.554098620807999875e+00
2.226564000000000210e+00 2.559784578831999724e+00
2.244095999999999869e+00 2.565369424583999969e+00
2.261627999999999972e+00 2.570855495919999623e+00
2.279160000000000075e+00 2.576244253999999678e+00
2.296692000000000178e+00 2.581537452215999728e+00
2.314224000000000281e+00 2.586736843959999810e+00
2.331755999999999940e+00 2.591844182623999959e+00
2.349288000000000043e+00 2.596860637135999905e+00
2.366820000000000146e+00 2.601788545351999993e+00
2.384352000000000249e+00 2.606646317887999942e+00
2.401884000000000352e+00 2.611468438119999735e+00
2.419416000000000011e+00 2.616208441159999509e+00
2.436948000000000114e+00 2.620867788167999812e+00
2.454480000000000217e+00 2.625446186911999824e+00
2.472011999999999876e+00 2.629944514087999785e+00
2.489543999999999979e+00 2.634364230855999800e+00
2.507075999999999638e+00 2.638703876056000208e+00
2.524607999999999741e+00 2.642975431199999559e+00
2.542139999999999844e+00 2.647179480751999936e+00
2.559671999999999947e+00 2.651318362567999909e+00
2.577204000000000050e+00 2.655392953344000162e+00
2.594735999999999709e+00 2.659405590936000152e+00
2.612267999999999812e+00 2.663356567576000256e+00
2.629799999999999915e+00 2.667246467727999892e+00
2.647332000000000019e+00 2.671077921479999784e+00
2.664864000000000122e+00 2.674852097759999658e+00
2.682395999999999781e+00 2.678577179063999836e+00
2.699927999999999884e+00 2.682228325671999869e+00
2.717459999999999987e+00 2.685816057935999979e+00
2.734992000000000090e+00 2.689343298175999930e+00
2.752524000000000193e+00 2.692812092015999692e+00
2.770055999999999852e+00 2.696223316151999949e+00
2.787587999999999955e+00 2.699577555048000121e+00
2.805120000000000058e+00 2.702859028175999878e+00
2.822652000000000161e+00 2.706082347135999822e+00
2.840184000000000264e+00 2.709261539063999802e+00
2.857715999999999923e+00 2.712392220479999505e+00
2.875248000000000026e+00 2.715472053527999918e+00
2.892780000000000129e+00 2.718501330439999641e+00
2.910312000000000232e+00 2.721479466752000143e+00
2.927844000000000335e+00 2.724405293535999917e+00
2.945375999999999994e+00 2.727278518559999920e+00
2.962908000000000097e+00 2.730100602983999813e+00
2.980440000000000200e+00 2.732871254576000108e+00
2.997972000000000303e+00 2.735590765567999849e+00
3.015503999999999962e+00 2.738260012656000164e+00
3.033035999999999621e+00 2.740880164767999894e+00
3.050567999999999724e+00 2.743453267527999895e+00
3.068099999999999827e+00 2.745979905400000032e+00
3.085631999999999930e+00 2.748461247311999589e+00
3.103164000000000033e+00 2.750898169959999695e+00
3.120695999999999692e+00 2.753291257807999770e+00
3.138227999999999795e+00 2.755641387551999610e+00
3.155759999999999899e+00 2.757949728119999833e+00
3.173292000000000002e+00 2.760217156207999789e+00
3.190824000000000105e+00 2.762446009671999825e+00
3.208355999999999764e+00 2.764635411815999699e+00
3.225887999999999867e+00 2.766785947104000165e+00
3.243419999999999970e+00 2.768897907767999822e+00
3.260952000000000073e+00 2.770972170503999799e+00
3.278484000000000176e+00 2.773009027543999583e+00
3.296015999999999835e+00 2.775009355583999859e+00
3.313547999999999938e+00 2.776973446856000116e+00
3.331080000000000041e+00 2.778902178056000150e+00
3.348612000000000144e+00 2.780795841415999892e+00
3.366144000000000247e+00 2.782655313632000027e+00
3.383675999999999906e+00 2.784481179167999976e+00
3.401208000000000009e+00 2.786273730255999670e+00
3.418740000000000112e+00 2.788033843592000238e+00
3.436272000000000215e+00 2.789761811407999836e+00
3.453804000000000318e+00 2.791458218168000105e+00
3.471335999999999977e+00 2.793123940567999952e+00
3.488868000000000080e+00 2.794759270839999754e+00
3.506400000000000183e+00 2.796364501215999887e+00
3.523932000000000286e+00 2.797940508391999703e+00
3.541464000000000389e+00 2.799487876831999511e+00
3.558996000000000048e+00 2.801006606535999754e+00
3.576527999999999707e+00 2.802497574200000230e+00
3.594059999999999810e+00 2.803961364287999913e+00
3.611591999999999913e+00 2.805398269031999625e+00
3.629124000000000017e+00 2.806808872895999674e+00
3.646655999999999676e+00 2.808193468111999991e+00
3.664187999999999779e+00 2.809552639143999997e+00
3.681719999999999882e+00 2.810886678224000068e+00
3.699251999999999985e+00 2.812196462047999557e+00
3.716784000000000088e+00 2.813481990615999795e+00
3.734315999999999747e+00 2.814743848392000203e+00
3.751847999999999850e+00 2.815982619839999757e+00
3.769379999999999953e+00 2.817198304959999788e+00
3.786912000000000056e+00 2.818392072680000027e+00
3.804444000000000159e+00 2.819569183175999694e+00
3.821975999999999818e+00 2.820730220911999986e+00
3.839507999999999921e+00 2.821874309191999775e+00
3.857040000000000024e+00 2.823002324711999744e+00
3.874572000000000127e+00 2.824114267471999895e+00
3.892104000000000230e+00 2.825210429703999715e+00
3.909635999999999889e+00 2.826291103640000024e+00
3.927167999999999992e+00 2.827356289279999935e+00
3.944700000000000095e+00 2.828405986623999890e+00
3.962232000000000198e+00 2.829441072368000132e+00
3.979764000000000301e+00 2.830460962047999462e+00
3.997295999999999960e+00 2.831466240127999967e+00
4.014828000000000507e+00 2.832457198839999801e+00
4.032360000000000610e+00 2.833433838183999853e+00
4.049891999999999825e+00 2.834396450391999611e+00
4.067423999999999928e+00 2.835345327695999895e+00
4.084956000000000031e+00 2.836280470095999817e+00
4.102488000000000135e+00 2.837201877591999821e+00
4.120019999999999349e+00 2.838110426879999704e+00
4.137551999999999452e+00 2.839005825727999976e+00
4.155083999999999556e+00 2.839888074136000196e+00
4.172615999999999659e+00 2.840758048800000157e+00
4.190147999999999762e+00 2.841615165255999997e+00
4.207679999999999865e+00 2.842460007968000024e+00
4.225211999999999968e+00 2.843292869168000170e+00
4.242744000000000071e+00 2.844113748855999990e+00
4.260276000000000174e+00 2.844922647031999929e+00
4.277808000000000277e+00 2.845720148159999852e+00
4.295339999999999492e+00 2.846506252239999757e+00
4.312871999999999595e+00 2.847280667039999713e+00
4.330403999999999698e+00 2.848044269255999517e+00
4.347935999999999801e+00 2.848797058887999611e+00
4.365467999999999904e+00 2.849538743704000066e+00
4.383000000000000007e+00 2.850269908167999855e+00
4.400532000000000110e+00 2.850990552279999868e+00
4.418064000000000213e+00 2.851700676040000104e+00
4.435596000000000316e+00 2.852400863911999984e+00
4.453128000000000419e+00 2.853090823664000020e+00
4.470660000000000522e+00 2.853770847528000143e+00
4.488191999999999737e+00 2.854441519967999774e+00
4.505723999999999840e+00 2.855102256519999937e+00
4.523255999999999943e+00 2.855753349416000120e+00
4.540788000000000046e+00 2.856395383119999742e+00
4.558320000000000149e+00 2.857028065399999761e+00
4.575852000000000253e+00 2.857651688487999664e+00
4.593384000000000356e+00 2.858266544615999827e+00
4.610916000000000459e+00 2.858872341551999874e+00
4.628448000000000562e+00 2.859469371528000181e+00
4.645980000000000665e+00 2.860058219007999725e+00
4.663511999999999880e+00 2.860638299527999973e+00
4.681043999999999983e+00 2.861210197551999901e+00
4.698576000000000086e+00 2.861773913079999954e+00
4.716108000000000189e+00 2.862329446112000131e+00
4.733640000000000292e+00 2.862876796647999988e+00
4.751172000000000395e+00 2.863416841383999767e+00
4.768704000000000498e+00 2.863948703623999670e+00
4.786236000000000601e+00 2.864472967832000005e+00
4.803768000000000704e+00 2.864989926239999818e+00
4.821300000000000807e+00 2.865499286616000063e+00
4.838832000000000022e+00 2.866001341191999785e+00
4.856364000000000125e+00 2.866496382199999804e+00
4.873896000000000228e+00 2.866984117407999744e+00
4.891428000000000331e+00 2.867464839047999980e+00
4.908960000000000434e+00 2.867938839352000002e+00
4.926492000000000537e+00 2.868405826087999877e+00
4.944023999999999752e+00 2.868866091487999537e+00
4.961555999999999855e+00 2.869319927783999802e+00
4.979087999999999958e+00 2.869767042743999852e+00
4.996619999999999173e+00 2.870207728600000063e+00
5.014151999999999276e+00 2.870642569815999856e+00
5.031683999999999379e+00 2.871070689695999878e+00
5.049215999999999482e+00 2.871492672703999549e+00
5.066747999999999585e+00 2.871908811071999690e+00
5.084279999999999688e+00 2.872318812567999924e+00
5.101811999999999792e+00 2.872722969423999739e+00
5.119343999999999895e+00 2.873121281640000024e+00
5.136875999999999998e+00 2.873513749215999891e+00
5.154408000000000101e+00 2.873900664384000159e+00
5.171939999999999316e+00 2.874282319375999872e+00
5.189471999999999419e+00 2.874658129728000056e+00
5.207003999999999522e+00 2.875028679904000128e+00
5.224535999999999625e+00 2.875393969904000091e+00
5.242067999999999728e+00 2.875753707496000011e+00
5.259599999999999831e+00 2.876108477143999753e+00
5.277131999999999934e+00 2.876458278847999761e+00
5.294664000000000037e+00 2.876802820375999659e+00
5.312196000000000140e+00 2.877142393959999822e+00
5.329728000000000243e+00 2.877477291832000184e+00
5.347259999999999458e+00 2.877807221759999923e+00
5.364791999999999561e+00 2.878132475975999860e+00
5.382323999999999664e+00 2.878453054479999995e+00
5.399855999999999767e+00 2.878768957271999884e+00
5.417387999999999870e+00 2.879080184351999971e+00
5.434919999999999973e+00 2.879387027951999745e+00
5.452452000000000076e+00 2.879689488072000092e+00
5.469984000000000179e+00 2.879987564712000125e+00
5.487516000000000282e+00 2.880281550103999777e+00
5.505048000000000386e+00 2.880570859784000071e+00
5.522580000000000489e+00 2.880856370447999915e+00
5.540111999999999703e+00 2.881137789863999821e+00
5.557643999999999807e+00 2.881414825799999857e+00
5.575175999999999910e+00 2.881688062719999888e+00
5.592708000000000013e+00 2.881957500623999913e+00
5.610240000000000116e+00 2.882222847280000000e+00
5.627772000000000219e+00 2.882484394919999637e+00
5.645304000000000322e+00 2.882742435775999645e+00
5.662836000000000425e+00 2.882996385384000160e+00
5.680368000000000528e+00 2.883246828208000156e+00
5.697900000000000631e+00 2.883493764247999636e+00
5.715431999999999846e+00 2.883736901271999997e+00
5.732963999999999949e+00 2.883976823743999773e+00
5.750496000000000052e+00 2.884213239431999920e+00
5.768028000000000155e+00 2.884445856104000061e+00
5.785560000000000258e+00 2.884675550455999993e+00
5.803092000000000361e+00 2.884901738023999851e+00
5.820624000000000464e+00 2.885124711040000012e+00
5.838156000000000567e+00 2.885344469503999587e+00
5.855688000000000670e+00 2.885561013415999909e+00
5.873220000000000773e+00 2.885774342775999646e+00
5.890751999999999988e+00 2.885984749815999617e+00
5.908284000000000091e+00 2.886192234535999823e+00
5.925816000000000194e+00 2.886396504703999888e+00
5.943348000000000297e+00 2.886597852551999743e+00
5.960880000000000400e+00 2.886796278079999833e+00
5.978412000000000504e+00 2.886992073520000091e+00
5.995944000000000607e+00 2.887184654407999762e+00
6.013476000000000710e+00 2.887374897439999533e+00
6.031007999999999925e+00 2.887561925919999606e+00
6.048539999999999139e+00 2.887746616543999778e+00
6.066071999999999242e+00 2.887928677079999673e+00
6.083603999999999346e+00 2.888107815295999803e+00
6.101135999999999449e+00 2.888284323424000100e+00
6.118667999999999552e+00 2.888458493696000051e+00
6.136199999999999655e+00 2.888630033879999726e+00
6.153731999999999758e+00 2.888799236207999943e+00
6.171263999999999861e+00 2.888966100679999816e+00
6.188795999999999964e+00 2.889130335063999855e+00
6.206328000000000067e+00 2.889292231591999993e+00
6.223859999999999282e+00 2.889451790263999786e+00
6.241391999999999385e+00 2.889609011079999679e+00
6.258923999999999488e+00 2.889763894039999670e+00
6.276455999999999591e+00 2.889916731375999692e+00
6.293987999999999694e+00 2.890067230855999814e+00
6.311519999999999797e+00 2.890215392480000034e+00
6.329051999999999900e+00 2.890361800711999773e+00
6.346584000000000003e+00 2.890505871088000056e+00
6.364116000000000106e+00 2.890647895839999926e+00
6.381648000000000209e+00 2.890787874967999826e+00
6.399179999999999424e+00 2.890925808471999758e+00
6.416711999999999527e+00 2.891061696351999721e+00
6.434243999999999630e+00 2.891195830839999648e+00
6.451775999999999733e+00 2.891327627472000117e+00
6.469307999999999836e+00 2.891457670711999661e+00
6.486839999999999939e+00 2.891586252791999989e+00
6.504372000000000043e+00 2.891712497015999972e+00
6.521904000000000146e+00 2.891836987847999918e+00
6.539436000000000249e+00 2.891959725287999827e+00
6.556968000000000352e+00 2.892080709335999700e+00
6.574500000000000455e+00 2.892199939991999980e+00
6.592031999999999670e+00 2.892317709488000155e+00
6.609563999999999773e+00 2.892433433359999917e+00
6.627095999999999876e+00 2.892547403840000086e+00
6.644627999999999979e+00 2.892659913160000151e+00
6.662160000000000082e+00 2.892770669087999735e+00
6.679692000000000185e+00 2.892879963855999659e+00
6.697224000000000288e+00 2.892987797463999922e+00
6.714756000000000391e+00 2.893093877679999704e+00
6.732288000000000494e+00 2.893198204503999893e+00
6.749820000000000597e+00 2.893301362399999910e+00
6.767351999999999812e+00 2.893403059135999822e+00
6.784883999999999915e+00 2.893503002479999697e+00
6.802416000000000018e+00 2.893601776895999844e+00
6.819948000000000121e+00 2.893699090151999886e+00
6.837480000000000224e+00 2.893794650015999892e+00
6.855012000000000327e+00 2.893889333183999657e+00
6.872544000000000430e+00 2.893982262959999829e+00
6.890076000000000533e+00 2.894074023807999829e+00
6.907608000000000636e+00 2.894164323495999724e+00
6.925140000000000740e+00 2.894253454255999891e+00
6.942671999999999954e+00 2.894341123855999953e+00
6.960204000000000057e+00 2.894427624527999843e+00
6.977736000000000161e+00 2.894512956272000004e+00
6.995268000000000264e+00 2.894596826856000060e+00
7.012800000000000367e+00 2.894679820743999876e+00
7.030332000000000470e+00 2.894761353472000032e+00
7.047864000000000573e+00 2.894841717271999570e+00
7.065396000000000676e+00 2.894921204376000201e+00
7.082928000000000779e+00 2.894999230319999839e+00
7.100460000000000882e+00 2.895076087336000192e+00
7.117992000000000097e+00 2.895152067655999861e+00
7.135523999999999312e+00 2.895226879047999802e+00
7.153055999999999415e+00 2.895300521512000014e+00
7.170587999999999518e+00 2.895372995048000053e+00
7.188119999999999621e+00 2.895444591887999852e+00
7.205651999999999724e+00 2.895515019799999923e+00
7.223183999999999827e+00 2.895584571015999753e+00
7.240715999999999930e+00 2.895653245536000231e+00
7.258248000000000033e+00 2.895720458895999716e+00
7.275779999999999248e+00 2.895787087791999781e+00
7.293311999999999351e+00 2.895852839992000050e+00
7.310843999999999454e+00 2.895917423263999702e+00
7.328375999999999557e+00 2.895981129840000001e+00
7.345907999999999660e+00 2.896043667487999684e+00
7.363439999999999763e+00 2.896105620671999947e+00
7.380971999999999866e+00 2.896166697159999970e+00
7.398503999999999969e+00 2.896226604719999820e+00
7.416036000000000072e+00 2.896285635583999873e+00
7.433568000000000175e+00 2.896344081983999619e+00
7.451099999999999390e+00 2.896401651688000012e+00
7.468631999999999493e+00 2.896458344696000164e+00
7.486163999999999596e+00 2.896514161008000077e+00
7.503695999999999700e+00 2.896569100623999748e+00
7.521227999999999803e+00 2.896623163543999624e+00
7.538759999999999906e+00 2.896676934231999567e+00
7.556292000000000009e+00 2.896729535991999782e+00
7.573824000000000112e+00 2.896781261056000201e+00
7.591356000000000215e+00 2.896832401655999867e+00
7.608888000000000318e+00 2.896882957792000113e+00
7.626419999999999533e+00 2.896932637231999674e+00
7.643951999999999636e+00 2.896981439975999884e+00
7.661483999999999739e+00 2.897029658255999784e+00
7.679015999999999842e+00 2.897077292071999821e+00
7.696547999999999945e+00 2.897124341423999994e+00
7.714080000000000048e+00 2.897170221847999549e+00
7.731612000000000151e+00 2.897215810040000061e+00
7.749144000000000254e+00 2.897260813767999821e+00
7.766676000000000357e+00 2.897304940799999784e+00
7.784208000000000460e+00 2.897348483367999883e+00
7.801740000000000563e+00 2.897391441472000118e+00
7.819271999999999778e+00 2.897433815112000044e+00
7.836803999999999881e+00 2.897475312055999730e+00
7.854335999999999984e+00 2.897516516767999928e+00
7.871868000000000087e+00 2.897556844783999885e+00
7.889400000000000190e+00 2.897596880567999911e+00
7.906932000000000293e+00 2.897636331887999628e+00
7.924464000000000397e+00 2.897674906511999549e+00
7.941996000000000500e+00 2.897713188903999981e+00
7.959528000000000603e+00 2.897750886831999662e+00
7.977060000000000706e+00 2.897787708063999990e+00
7.994591999999999921e+00 2.897824237063999941e+00
8.012124000000000024e+00 2.897860473831999517e+00
8.029656000000001015e+00 2.897895833903999740e+00
8.047188000000000230e+00 2.897930901744000032e+00
8.064720000000001221e+00 2.897965385119999571e+00
8.082252000000000436e+00 2.897999284031999689e+00
8.099783999999999651e+00 2.898032890711999876e+00
8.117316000000000642e+00 2.898065912927999754e+00
8.134847999999999857e+00 2.898098350679999768e+00
8.152380000000000848e+00 2.898130496199999850e+00
8.169912000000000063e+00 2.898162057256000068e+00
8.187444000000001054e+00 2.898193033847999978e+00
8.204976000000000269e+00 2.898223718207999955e+00
8.222507999999999484e+00 2.898254110335999556e+00
8.240039999999998699e+00 2.898283917999999737e+00
8.257571999999999690e+00 2.898313141200000054e+00
8.275103999999998905e+00 2.898342072167999550e+00
8.292635999999999896e+00 2.898370710904000003e+00
8.310167999999999111e+00 2.898398765175999703e+00
8.327700000000000102e+00 2.898426527215999915e+00
8.345231999999999317e+00 2.898453704791999819e+00
8.362764000000000308e+00 2.898480590135999790e+00
8.380295999999999523e+00 2.898507183247999830e+00
8.397828000000000515e+00 2.898533191895999561e+00
8.415359999999999729e+00 2.898558908311999804e+00
8.432891999999998944e+00 2.898584332496000115e+00
8.450423999999999936e+00 2.898609464447999606e+00
8.467955999999999150e+00 2.898634011935999677e+00
8.485488000000000142e+00 2.898658267191999816e+00
8.503019999999999357e+00 2.898682230216000022e+00
8.520552000000000348e+00 2.898705608775999920e+00
8.538083999999999563e+00 2.898728987336000262e+00
8.555616000000000554e+00 2.898751781431999852e+00
8.573147999999999769e+00 2.898774283295999510e+00
8.590679999999998984e+00 2.898796785160000056e+00
8.608211999999999975e+00 2.898818702559999849e+00
8.625743999999999190e+00 2.898840035495999778e+00
8.643276000000000181e+00 2.898861660664000084e+00
8.660807999999999396e+00 2.898882409136000149e+00
8.678340000000000387e+00 2.898903157608000214e+00
8.695871999999999602e+00 2.898923613847999903e+00
8.713404000000000593e+00 2.898943485623999727e+00
8.730935999999999808e+00 2.898963357399999996e+00
8.748468000000000799e+00 2.898982936943999889e+00
8.766000000000000014e+00 2.899002224255999849e+00
8.783531999999999229e+00 2.899020927103999501e+00
8.801064000000000220e+00 2.899039629952000041e+00
8.818595999999999435e+00 2.899058040568000205e+00
8.836128000000000426e+00 2.899076158951999993e+00
8.853659999999999641e+00 2.899094277336000225e+00
8.871192000000000633e+00 2.899111811255999704e+00
8.888723999999999847e+00 2.899129052944000140e+00
8.906256000000000839e+00 2.899146294631999687e+00
8.923788000000000054e+00 2.899169088728000165e+00
8.941320000000001045e+00 2.899197435231999798e+00
8.958852000000000260e+00 2.899226950664000046e+00
8.976383999999999475e+00 2.899257050559999715e+00
8.993916000000000466e+00 2.899287150455999829e+00
9.011447999999999681e+00 2.899317250351999942e+00
9.028980000000000672e+00 2.899347350247999611e+00
9.046511999999999887e+00 2.899376865679999860e+00
9.064044000000000878e+00 2.899406381112000108e+00
9.081576000000000093e+00 2.899435312079999605e+00
9.099108000000001084e+00 2.899463950815999613e+00
9.116640000000000299e+00 2.899492005087999758e+00
9.134171999999999514e+00 2.899519767127999970e+00
9.151704000000000505e+00 2.899546944703999873e+00
9.169235999999999720e+00 2.899573830047999845e+00
9.186768000000000711e+00 2.899600130927999952e+00
9.204299999999999926e+00 2.899626139575999684e+00
9.221832000000000917e+00 2.899651855991999927e+00
9.239364000000000132e+00 2.899676987943999862e+00
9.256896000000001123e+00 2.899701535431999933e+00
9.274428000000000338e+00 2.899726082920000003e+00
9.291960000000001330e+00 2.899749753711999833e+00
9.309492000000000544e+00 2.899773132272000176e+00
9.327023999999999759e+00 2.899796510831999630e+00
9.344556000000000751e+00 2.899819012695999731e+00
9.362087999999999965e+00 2.899841514559999833e+00
9.379620000000000957e+00 2.899863431960000071e+00
9.397152000000000172e+00 2.899885057127999932e+00
9.414684000000001163e+00 2.899906390063999861e+00
9.432216000000000378e+00 2.899927430767999859e+00
9.449748000000001369e+00 2.899947887007999547e+00
9.467280000000000584e+00 2.899968051016000192e+00
9.484811999999999799e+00 2.899987922791999573e+00
9.502344000000000790e+00 2.900007502335999909e+00
9.519876000000000005e+00 2.900026789647999870e+00
9.537408000000000996e+00 2.900045784727999898e+00
9.554940000000000211e+00 2.900064487575999994e+00
9.572472000000001202e+00 2.900082605959999782e+00
9.590004000000000417e+00 2.900100724344000014e+00
9.607536000000001408e+00 2.900118550495999870e+00
9.625068000000000623e+00 2.900136084415999793e+00
9.642600000000001614e+00 2.900153326103999785e+00
9.660132000000000829e+00 2.900169983327999912e+00
9.677664000000000044e+00 2.900186640551999595e+00
9.695196000000001035e+00 2.900203297775999722e+00
9.712728000000000250e+00 2.900219370535999985e+00
9.730260000000001241e+00 2.900235151063999872e+00
9.747792000000000456e+00 2.900250931591999759e+00
9.765324000000001448e+00 2.900266127656000226e+00
9.782856000000000662e+00 2.900281323719999804e+00
9.800388000000001654e+00 2.900296227551999895e+00
9.817920000000000869e+00 2.900310839152000053e+00
9.835452000000000083e+00 2.900325158519999835e+00
9.852984000000001075e+00 2.900339477888000062e+00
9.870515999999998513e+00 2.900353212791999979e+00
9.888047999999999504e+00 2.900366947695999897e+00
9.905579999999998719e+00 2.900380682599999815e+00
9.923111999999999711e+00 2.900393833039999869e+00
9.940643999999998925e+00 2.900406983479999923e+00
9.958175999999999917e+00 2.900420133919999532e+00
9.975707999999999132e+00 2.900432699896000166e+00
9.993239999999998346e+00 2.900445265871999911e+00
1.001077199999999934e+01 2.900457539615999725e+00
1.002830399999999855e+01 2.900469521128000050e+00
1.004583599999999954e+01 2.900481502639999931e+00
1.006336799999999876e+01 2.900493484151999812e+00
1.008089999999999975e+01 2.900504881199999829e+00
1.009843199999999896e+01 2.900516278247999846e+00
1.011596399999999996e+01 2.900544040287999614e+00
1.013349599999999917e+01 2.900572679023999623e+00
1.015102800000000016e+01 2.900602194455999872e+00
1.016855999999999938e+01 2.900632002119999608e+00
1.018609199999999859e+01 2.900661517551999857e+00
1.020362399999999958e+01 2.900690448519999798e+00
1.022115599999999880e+01 2.900719379487999738e+00
1.023868799999999979e+01 2.900747433759999883e+00
1.025621999999999900e+01 2.900774903567999718e+00
1.027375200000000000e+01 2.900802373375999998e+00
1.029128399999999921e+01 2.900828966488000038e+00
1.030881600000000020e+01 2.900854975135999769e+00
1.032634799999999942e+01 2.900880983783999945e+00
1.034387999999999863e+01 2.900906407968000256e+00
1.036141199999999962e+01 2.900930955455999882e+00
1.037894399999999884e+01 2.900955795175999885e+00
1.039647599999999983e+01 2.900979758200000092e+00
1.041400799999999904e+01 2.901003136759999990e+00
1.043154000000000003e+01 2.901026515319999888e+00
1.044907199999999925e+01 2.901049309415999922e+00
1.046660400000000024e+01 2.901071811279999579e+00
1.048413599999999946e+01 2.901094020911999749e+00
1.050166800000000045e+01 2.901115646079999610e+00
1.051919999999999966e+01 2.901136979015999984e+00
1.053673199999999888e+01 2.901158311951999469e+00
1.055426399999999987e+01 2.901178768192000046e+00
1.057179599999999908e+01 2.901199224432000179e+00
1.058932800000000007e+01 2.901219388439999936e+00
1.060685999999999929e+01 2.901238967983999828e+00
1.062439200000000028e+01 2.901258255295999788e+00
1.064192399999999950e+01 2.901277542607999749e+00
1.065945600000000049e+01 2.901296245455999845e+00
1.067698799999999970e+01 2.901314656071999565e+00
1.069451999999999892e+01 2.901333066687999729e+00
1.071205199999999991e+01 2.901350892839999585e+00
1.072958399999999912e+01 2.901368718991999884e+00
1.074711600000000011e+01 2.901385960679999876e+00
1.076464799999999933e+01 2.901403202367999867e+00
1.078218000000000032e+01 2.901419859591999995e+00
1.079971199999999953e+01 2.901436516816000122e+00
1.081724400000000053e+01 2.901452881807999873e+00
1.083477599999999974e+01 2.901468954568000136e+00
1.085230800000000073e+01 2.901484735096000023e+00
1.086983999999999995e+01 2.901500515623999910e+00
1.088737199999999916e+01 2.901515711687999932e+00
1.090490400000000015e+01 2.901530907751999955e+00
1.092243599999999937e+01 2.901545811583999601e+00
1.093996800000000036e+01 2.901560423183999760e+00
1.095749999999999957e+01 2.901575034783999918e+00
1.097503200000000056e+01 2.901589061920000212e+00
1.099256399999999978e+01 2.901603089056000062e+00
1.101009600000000077e+01 2.901617116191999912e+00
1.102762799999999999e+01 2.901630558863999898e+00
1.104516000000000098e+01 2.901644001535999884e+00
1.106269200000000019e+01 2.901657151975999938e+00
1.108022399999999941e+01 2.901670010184000059e+00
1.109775600000000040e+01 2.901682868391999737e+00
1.111528799999999961e+01 2.901695434367999926e+00
1.113282000000000060e+01 2.901708000344000116e+00
1.115035199999999982e+01 2.901719981855999553e+00
1.116788400000000081e+01 2.901732255599999810e+00
1.118541600000000003e+01 2.901744237111999691e+00
1.120294800000000102e+01 2.901755634160000152e+00
1.122048000000000023e+01 2.901767323440000101e+00
1.123801199999999945e+01 2.901778720488000118e+00
1.125554400000000044e+01 2.901789825303999759e+00
1.127307599999999965e+01 2.901800930119999844e+00
1.129060800000000064e+01 2.901811742703999997e+00
1.130813999999999986e+01 2.901822263055999773e+00
1.132567200000000085e+01 2.901833075639999926e+00
1.134320400000000006e+01 2.901843303759999770e+00
1.136073600000000106e+01 2.901853531880000059e+00
1.137826800000000027e+01 2.901863759999999903e+00
1.139580000000000126e+01 2.901873695887999816e+00
1.141333200000000048e+01 2.901883339543999796e+00
1.143086399999999969e+01 2.901892983199999776e+00
1.144839600000000068e+01 2.901902334623999824e+00
1.146592799999999990e+01 2.901911686047999872e+00
1.148346000000000089e+01 2.901921037471999476e+00
1.150099200000000010e+01 2.901930096663999592e+00
1.151852400000000110e+01 2.901939155855999708e+00
1.153605600000000031e+01 2.901947922815999892e+00
1.155358800000000130e+01 2.901956689776000076e+00
1.157112000000000052e+01 2.901965164503999883e+00
1.158865199999999973e+01 2.901973639232000135e+00
1.160618400000000072e+01 2.901981821727999566e+00
1.162371599999999994e+01 2.901990004223999886e+00
1.164124800000000093e+01 2.901998186720000206e+00
1.165878000000000014e+01 2.902006076984000149e+00
1.167631200000000113e+01 2.902013967247999648e+00
1.169384400000000035e+01 2.902021857511999592e+00
1.171137600000000134e+01 2.902029163312000115e+00
1.172890800000000056e+01 2.902036761344000126e+00
1.174644000000000155e+01 2.902044359375999694e+00
1.176397200000000076e+01 2.902051372943999841e+00
1.178150399999999998e+01 2.902058678743999920e+00
1.179903600000000097e+01 2.902065692311999623e+00
1.181656800000000018e+01 2.902072705879999770e+00
1.183410000000000117e+01 2.902079427215999985e+00
1.185163200000000039e+01 2.902086440783999688e+00
1.186916400000000138e+01 2.902092869887999527e+00
1.188669600000000059e+01 2.902099591223999742e+00
1.190422800000000159e+01 2.902106020327999580e+00
1.192176000000000080e+01 2.902112449431999863e+00
1.193929200000000002e+01 2.902118586303999770e+00
1.195682400000000101e+01 2.902125015407999609e+00
1.197435600000000022e+01 2.902130860048000027e+00
1.199188800000000121e+01 2.902136996919999934e+00
1.200942000000000043e+01 2.902142841559999908e+00
1.202695200000000142e+01 2.902148686199999883e+00
1.204448400000000063e+01 2.902154530839999858e+00
1.206201599999999985e+01 2.902160083247999900e+00
1.207954799999999906e+01 2.902165635655999942e+00
1.209707999999999828e+01 2.902171188063999985e+00
1.211461199999999927e+01 2.902176740471999583e+00
1.213214399999999848e+01 2.902182000647999693e+00
1.214967599999999948e+01 2.902187260823999804e+00
1.216720799999999869e+01 2.902192520999999914e+00
1.218473999999999968e+01 2.902197488943999648e+00
1.220227199999999890e+01 2.902202749119999758e+00
1.221980399999999989e+01 2.902207717063999493e+00
1.223733599999999910e+01 2.902212685007999671e+00
1.225486800000000009e+01 2.902217360719999917e+00
1.227239999999999931e+01 2.902222328663999651e+00
1.228993199999999852e+01 2.902226712143999965e+00
1.230746399999999952e+01 2.902231387855999767e+00
1.232499599999999873e+01 2.902236063567999569e+00
1.234252799999999972e+01 2.902240447047999883e+00
1.236005999999999894e+01 2.902244830528000197e+00
1.237759199999999993e+01 2.902249214007999623e+00
1.239512399999999914e+01 2.902253597487999937e+00
1.241265600000000013e+01 2.902257688735999874e+00
1.243018799999999935e+01 2.902262072215999744e+00
1.244771999999999856e+01 2.902266163463999682e+00
1.246525199999999955e+01 2.902269962479999688e+00
1.248278399999999877e+01 2.902274053728000069e+00
1.250031599999999976e+01 2.902278144976000007e+00
1.251784799999999898e+01 2.902281943992000013e+00
1.253537999999999997e+01 2.902285743008000019e+00
1.255291199999999918e+01 2.902289542024000024e+00
1.257044400000000017e+01 2.902293048807999654e+00
1.258797599999999939e+01 2.902296847823999659e+00
1.260550800000000038e+01 2.902300354608000177e+00
1.262303999999999959e+01 2.902303861391999806e+00
1.264057199999999881e+01 2.902307660407999812e+00
1.265810399999999980e+01 2.902310874959999509e+00
1.267563599999999902e+01 2.902314381744000027e+00
1.269316800000000001e+01 2.902317888527999656e+00
1.271069999999999922e+01 2.902321103079999798e+00
1.272823200000000021e+01 2.902324317631999939e+00
1.274576399999999943e+01 2.902327532184000081e+00
1.276329600000000042e+01 2.902330746735999778e+00
1.278082799999999963e+01 2.902333669055999987e+00
1.279835999999999885e+01 2.902336883607999685e+00
1.281589199999999984e+01 2.902339805927999894e+00
1.283342399999999905e+01 2.902342728248000103e+00
1.285095600000000005e+01 2.902345650567999868e+00
1.286848799999999926e+01 2.902348572887999634e+00
1.288602000000000025e+01 2.902351495207999843e+00
1.290355199999999947e+01 2.902354417528000052e+00
1.292108400000000046e+01 2.902357047615999885e+00
1.293861599999999967e+01 2.902359677704000163e+00
1.295614800000000066e+01 2.902362600023999484e+00
1.297367999999999988e+01 2.902365230111999761e+00
1.299121199999999909e+01 2.902367567967999662e+00
1.300874400000000009e+01 2.902370490287999871e+00
1.302627599999999930e+01 2.902372828143999772e+00
1.304380800000000029e+01 2.902375166000000117e+00
1.306133999999999951e+01 2.902377796087999950e+00
1.307887200000000050e+01 2.902380133943999851e+00
1.309640399999999971e+01 2.902382471799999752e+00
1.311393600000000070e+01 2.902385101888000030e+00
1.313146799999999992e+01 2.902387439743999931e+00
1.314900000000000091e+01 2.902389485367999900e+00
1.316653200000000012e+01 2.902391823223999801e+00
1.318406399999999934e+01 2.902394161079999702e+00
1.320159600000000033e+01 2.902396206703999670e+00
1.321912799999999955e+01 2.902398544560000015e+00
1.323666000000000054e+01 2.902400590183999984e+00
1.325419199999999975e+01 2.902402635807999509e+00
1.327172400000000074e+01 2.902404681431999922e+00
1.328925599999999996e+01 2.902406727055999891e+00
1.330678800000000095e+01 2.902408772679999860e+00
1.332432000000000016e+01 2.902410818303999829e+00
1.334185199999999938e+01 2.902412571695999866e+00
1.335938400000000037e+01 2.902414617319999834e+00
1.337691599999999958e+01 2.902416662943999803e+00
1.339444800000000058e+01 2.902418416335999840e+00
1.341197999999999979e+01 2.902420169727999877e+00
1.342951200000000078e+01 2.902421923119999470e+00
1.344704400000000000e+01 2.902423676511999950e+00
1.346457600000000099e+01 2.902425429903999987e+00
1.348210800000000020e+01 2.902427475527999956e+00
1.349964000000000119e+01 2.902428936688000061e+00
1.351717200000000041e+01 2.902430690080000097e+00
1.353470399999999962e+01 2.902432443471999690e+00
1.355223600000000062e+01 2.902433904631999795e+00
1.356976799999999983e+01 2.902435658023999832e+00
1.358730000000000082e+01 2.902437119183999936e+00
1.360483200000000004e+01 2.902438872575999529e+00
1.362236400000000103e+01 2.902440333735999634e+00
1.363989600000000024e+01 2.902441794895999738e+00
1.365742800000000123e+01 2.902443256055999843e+00
1.367496000000000045e+01 2.902444717215999948e+00
1.369249199999999966e+01 2.902446178376000052e+00
1.371002400000000065e+01 2.902447639535999713e+00
1.372755599999999987e+01 2.902449100695999817e+00
1.374508800000000086e+01 2.902450561855999922e+00
1.376262000000000008e+01 2.902451730783999650e+00
1.378015200000000107e+01 2.902453191943999755e+00
1.379768400000000028e+01 2.902454653103999860e+00
1.381521600000000127e+01 2.902455822031999588e+00
1.383274800000000049e+01 2.902456990959999761e+00
1.385028000000000148e+01 2.902458452119999865e+00
1.386781200000000069e+01 2.902459621047999594e+00
1.388534399999999991e+01 2.902460789975999766e+00
1.390287600000000090e+01 2.902462251135999871e+00
1.392040800000000011e+01 2.902463420063999600e+00
1.393794000000000111e+01 2.902464588991999772e+00
1.395547200000000032e+01 2.902465757919999501e+00
1.397300400000000131e+01 2.902466926848000117e+00
1.399053600000000053e+01 2.902467803543999914e+00
1.400806800000000152e+01 2.902469264704000018e+00
1.402560000000000073e+01 2.902470141399999815e+00
1.404313199999999995e+01 2.902471310327999987e+00
1.406066400000000094e+01 2.902472479255999716e+00
1.407819600000000015e+01 2.902473355951999956e+00
1.409572800000000115e+01 2.902474524880000128e+00
1.411326000000000036e+01 2.902475401575999925e+00
1.413079200000000135e+01 2.902476570503999653e+00
1.414832400000000057e+01 2.902477447199999894e+00
1.416585600000000156e+01 2.902478616127999622e+00
1.418338800000000077e+01 2.902479492823999863e+00
1.420092000000000176e+01 2.902480369519999659e+00
1.421845200000000098e+01 2.902481246215999455e+00
1.423598400000000019e+01 2.902482122912000140e+00
1.425351599999999941e+01 2.902482999607999936e+00
1.427104799999999862e+01 2.902484168535999665e+00
1.428857999999999961e+01 2.902485045231999905e+00
1.430611199999999883e+01 2.902485629695999769e+00
1.432364399999999982e+01 2.902486798623999942e+00
1.434117599999999904e+01 2.902487383087999806e+00
1.435870800000000003e+01 2.902488259784000046e+00
1.437623999999999924e+01 2.902489136479999843e+00
1.439377199999999846e+01 2.902490013176000083e+00
1.441130399999999945e+01 2.902490597639999947e+00
1.442883599999999866e+01 2.902491474335999744e+00
1.444636799999999965e+01 2.902492351031999984e+00
1.446389999999999887e+01 2.902492935495999848e+00
1.448143199999999986e+01 2.902493812192000089e+00
1.449896399999999907e+01 2.902494688887999885e+00
1.451649600000000007e+01 2.902495273352000194e+00
1.453402799999999928e+01 2.902496150047999990e+00
1.455155999999999850e+01 2.902496734511999854e+00
1.456909199999999949e+01 2.902497318975999718e+00
1.458662399999999870e+01 2.902498195671999515e+00
1.460415599999999969e+01 2.902498780135999823e+00
1.462168799999999891e+01 2.902499364599999687e+00
1.463921999999999990e+01 2.902500241295999928e+00
1.465675199999999911e+01 2.902500825759999792e+00
1.467428400000000011e+01 2.902501410224000100e+00
1.469181599999999932e+01 2.902501994687999520e+00
1.470934800000000031e+01 2.902502579151999829e+00
1.472687999999999953e+01 2.902503163615999693e+00
1.474441199999999874e+01 2.902504040311999933e+00
1.476194399999999973e+01 2.902504624775999797e+00
1.477947599999999895e+01 2.902504917007999730e+00
1.479700799999999994e+01 2.902505793703999526e+00
1.481453999999999915e+01 2.902506378167999834e+00
1.483207200000000014e+01 2.902506670399999766e+00
1.484960399999999936e+01 2.902507547096000007e+00
1.486713600000000035e+01 2.902507839327999939e+00
1.488466799999999957e+01 2.902508423791999803e+00
1.490219999999999878e+01 2.902509008255999667e+00
1.491973199999999977e+01 2.902509592719999532e+00
1.493726399999999899e+01 2.902509884951999908e+00
1.495479599999999998e+01 2.902510469415999772e+00
1.497232799999999919e+01 2.902511053879999636e+00
1.498986000000000018e+01 2.902511346112000012e+00
1.500739199999999940e+01 2.902511930575999877e+00
1.502492400000000039e+01 2.902512515039999741e+00
1.504245599999999961e+01 2.902512807271999673e+00
1.505998800000000060e+01 2.902513391735999981e+00
1.507751999999999981e+01 2.902513976199999846e+00
1.509505199999999903e+01 2.902514268431999778e+00
1.511258400000000002e+01 2.902514852895999642e+00
1.513011599999999923e+01 2.902515145127999574e+00
1.514764800000000022e+01 2.902515729591999882e+00
1.516517999999999944e+01 2.902516021823999814e+00
1.518271200000000043e+01 2.902516606287999679e+00
1.520024399999999964e+01 2.902516898520000055e+00
1.521777600000000064e+01 2.902517482983999475e+00
1.523530799999999985e+01 2.902517775215999851e+00
1.525283999999999907e+01 2.902518067447999783e+00
1.527037200000000006e+01 2.902518651911999648e+00
1.528790399999999927e+01 2.902518944143999580e+00
1.530543600000000026e+01 2.902519236375999956e+00
1.532296799999999948e+01 2.902519820840000264e+00
1.534050000000000047e+01 2.902520113071999752e+00
1.535803199999999968e+01 2.902520405303999684e+00
1.537556400000000068e+01 2.902520697536000061e+00
1.539309599999999989e+01 2.902520989767999993e+00
1.541062800000000088e+01 2.902521281999999481e+00
1.542816000000000010e+01 2.902521866463999789e+00
1.544569199999999931e+01 2.902522158696000165e+00
1.546322400000000030e+01 2.902522450928000097e+00
1.548075599999999952e+01 2.902522743159999585e+00
1.549828800000000051e+01 2.902523035391999962e+00
1.551581999999999972e+01 2.902523327623999894e+00
1.553335200000000071e+01 2.902523912087999758e+00
1.555088399999999993e+01 2.902523912087999758e+00
1.556841600000000092e+01 2.902524204319999690e+00
1.558594800000000014e+01 2.902524788783999998e+00
1.560348000000000113e+01 2.902525081015999930e+00
1.562101200000000034e+01 2.902525081015999930e+00
1.563854399999999956e+01 2.902525665479999795e+00
1.565607600000000055e+01 2.902525665479999795e+00
1.567360799999999976e+01 2.902525957711999727e+00
1.569114000000000075e+01 2.902526542175999591e+00
1.570867199999999997e+01 2.902526542175999591e+00
1.572620400000000096e+01 2.902526834407999967e+00
1.574373600000000017e+01 2.902527126639999899e+00
1.576126800000000117e+01 2.902527418871999831e+00
1.577880000000000038e+01 2.902527711103999764e+00
1.579633199999999960e+01 2.902528003335999696e+00
1.581386400000000059e+01 2.902528295568000072e+00
1.583139599999999980e+01 2.902528295568000072e+00
1.584892800000000079e+01 2.902528587800000004e+00
1.586646000000000001e+01 2.902528880031999936e+00
1.588399200000000100e+01 2.902529172263999868e+00
1.590152400000000021e+01 2.902529464495999800e+00
1.591905600000000121e+01 2.902529464495999800e+00
1.593658800000000042e+01 2.902529756727999732e+00
1.595412000000000141e+01 2.902530048960000109e+00
1.597165200000000063e+01 2.902530341191999597e+00
1.598918399999999984e+01 2.902530341191999597e+00
1.600671600000000083e+01 2.902530633423999973e+00
1.602424800000000005e+01 2.902530925655999905e+00
1.604177999999999926e+01 2.902530925655999905e+00
1.605931200000000203e+01 2.902531217887999837e+00
1.607684400000000124e+01 2.902531510119999769e+00
1.609437600000000046e+01 2.902531510119999769e+00
1.611190799999999967e+01 2.902531802351999701e+00
1.612944000000000244e+01 2.902532094583999633e+00
1.614697200000000166e+01 2.902532094583999633e+00
1.616450400000000087e+01 2.902532386816000010e+00
1.618203600000000009e+01 2.902532679047999942e+00
1.619956799999999930e+01 2.902532679047999942e+00
1.621710000000000207e+01 2.902532971279999874e+00
1.623463200000000128e+01 2.902533263511999806e+00
1.625216400000000050e+01 2.902533263511999806e+00
1.626969599999999971e+01 2.902533555743999738e+00
1.628722800000000248e+01 2.902533555743999738e+00
1.630476000000000170e+01 2.902533847976000114e+00
1.632229200000000091e+01 2.902534140207999602e+00
1.633982400000000013e+01 2.902534140207999602e+00
1.635735599999999934e+01 2.902534140207999602e+00
1.637488800000000211e+01 2.902534432439999534e+00
1.639242000000000132e+01 2.902534724671999911e+00
1.640995200000000054e+01 2.902534724671999911e+00
1.642748399999999975e+01 2.902535016903999843e+00
1.644501599999999897e+01 2.902535016903999843e+00
1.646254799999999818e+01 2.902535309136000219e+00
1.648007999999999740e+01 2.902535309136000219e+00
1.649761200000000017e+01 2.902535601367999707e+00
1.651514399999999938e+01 2.902535601367999707e+00
1.653267599999999860e+01 2.902535893599999639e+00
1.655020799999999781e+01 2.902535893599999639e+00
1.656774000000000058e+01 2.902535893599999639e+00
1.658527199999999979e+01 2.902536185832000015e+00
1.660280399999999901e+01 2.902536185832000015e+00
1.662033599999999822e+01 2.902536478063999947e+00
1.663786800000000099e+01 2.902536478063999947e+00
1.665540000000000020e+01 2.902536770295999879e+00
1.667293199999999942e+01 2.902536770295999879e+00
1.669046399999999863e+01 2.902537062527999812e+00
1.670799599999999785e+01 2.902537062527999812e+00
1.672552800000000062e+01 2.902537062527999812e+00
1.674305999999999983e+01 2.902537354759999744e+00
1.676059199999999905e+01 2.902537354759999744e+00
1.677812399999999826e+01 2.902537354759999744e+00
1.679565600000000103e+01 2.902537646992000120e+00
1.681318800000000024e+01 2.902537646992000120e+00
1.683071999999999946e+01 2.902537646992000120e+00
1.684825199999999867e+01 2.902537939224000052e+00
1.686578399999999789e+01 2.902537939224000052e+00
1.688331600000000066e+01 2.902537939224000052e+00
1.690084799999999987e+01 2.902538231455999540e+00
1.691837999999999909e+01 2.902538231455999540e+00
1.693591199999999830e+01 2.902538231455999540e+00
1.695344400000000107e+01 2.902538523687999916e+00
1.697097600000000028e+01 2.902538523687999916e+00
1.698850799999999950e+01 2.902538523687999916e+00
1.700603999999999871e+01 2.902538815919999848e+00
1.702357199999999793e+01 2.902538815919999848e+00
1.704110400000000070e+01 2.902538815919999848e+00
1.705863599999999991e+01 2.902539108152000225e+00
1.707616799999999913e+01 2.902539108152000225e+00
1.709369999999999834e+01 2.902539108152000225e+00
1.711123200000000111e+01 2.902539400383999713e+00
1.712876400000000032e+01 2.902539400383999713e+00
1.714629599999999954e+01 2.902539400383999713e+00
1.716382799999999875e+01 2.902539692615999645e+00
1.718135999999999797e+01 2.902539692615999645e+00
1.719889200000000073e+01 2.902539692615999645e+00
1.721642399999999995e+01 2.902539984848000021e+00
1.723395599999999916e+01 2.902539984848000021e+00
1.725148799999999838e+01 2.902539984848000021e+00
1.726902000000000115e+01 2.902539984848000021e+00
1.728655200000000036e+01 2.902539984848000021e+00
1.730408399999999958e+01 2.902539984848000021e+00
1.732161599999999879e+01 2.902540277079999953e+00
1.733914800000000156e+01 2.902540277079999953e+00
1.735668000000000077e+01 2.902540277079999953e+00
1.737421199999999999e+01 2.902540569311999885e+00
1.739174399999999920e+01 2.902540569311999885e+00
1.740927599999999842e+01 2.902540569311999885e+00
1.742680800000000119e+01 2.902540569311999885e+00
1.744434000000000040e+01 2.902540569311999885e+00
1.746187199999999962e+01 2.902540569311999885e+00
1.747940399999999883e+01 2.902540861543999817e+00
1.749693600000000160e+01 2.902540861543999817e+00
1.751446800000000081e+01 2.902540861543999817e+00
1.753200000000000003e+01 2.902541153775999749e+00
1.754953199999999924e+01 2.902541153775999749e+00
1.756706399999999846e+01 2.902541153775999749e+00
1.758459599999999767e+01 2.902541153775999749e+00
1.760212800000000044e+01 2.902541153775999749e+00
1.761965999999999966e+01 2.902541153775999749e+00
1.763719199999999887e+01 2.902541446008000126e+00
1.765472399999999809e+01 2.902541446008000126e+00
1.767225600000000085e+01 2.902541446008000126e+00
1.768978799999999652e+01 2.902541446008000126e+00
1.770731999999999928e+01 2.902541446008000126e+00
1.772485199999999850e+01 2.902541446008000126e+00
1.774238400000000127e+01 2.902541738240000058e+00
1.775991599999999693e+01 2.902541738240000058e+00
1.777744799999999969e+01 2.902541738240000058e+00
1.779497999999999891e+01 2.902541738240000058e+00
1.781251200000000168e+01 2.902541738240000058e+00
1.783004399999999734e+01 2.902541738240000058e+00
1.784757600000000011e+01 2.902542030471999546e+00
1.786510799999999932e+01 2.902542030471999546e+00
1.788264000000000209e+01 2.902542030471999546e+00
1.790017199999999775e+01 2.902542030471999546e+00
1.791770400000000052e+01 2.902542030471999546e+00
1.793523599999999973e+01 2.902542030471999546e+00
1.795276799999999895e+01 2.902542322703999922e+00
1.797029999999999816e+01 2.902542322703999922e+00
1.798783200000000093e+01 2.902542322703999922e+00
1.800536400000000015e+01 2.902542322703999922e+00
1.802289599999999936e+01 2.902542322703999922e+00
1.804042799999999858e+01 2.902542322703999922e+00
1.805796000000000134e+01 2.902542614935999854e+00
1.807549199999999701e+01 2.902542614935999854e+00
1.809302399999999977e+01 2.902542322703999922e+00
1.811055599999999899e+01 2.902542614935999854e+00
1.812808800000000176e+01 2.902542614935999854e+00
1.814561999999999742e+01 2.902542614935999854e+00
1.816315200000000019e+01 2.902542614935999854e+00
1.818068399999999940e+01 2.902542614935999854e+00
1.819821600000000217e+01 2.902542614935999854e+00
1.821574799999999783e+01 2.902542907167999786e+00
1.823328000000000060e+01 2.902542907167999786e+00
1.825081199999999981e+01 2.902542907167999786e+00
1.826834399999999903e+01 2.902542907167999786e+00
1.828587599999999824e+01 2.902542907167999786e+00
1.830340800000000101e+01 2.902542907167999786e+00
1.832094000000000023e+01 2.902542907167999786e+00
1.833847199999999944e+01 2.902542907167999786e+00
1.835600399999999865e+01 2.902542907167999786e+00
1.837353600000000142e+01 2.902543199399999718e+00
1.839106799999999708e+01 2.902543199399999718e+00
1.840859999999999985e+01 2.902542907167999786e+00
1.842613199999999907e+01 2.902543199399999718e+00
1.844366400000000183e+01 2.902543199399999718e+00
1.846119599999999750e+01 2.902543199399999718e+00
1.847872800000000026e+01 2.902543199399999718e+00
1.849625999999999948e+01 2.902543199399999718e+00
1.851379200000000225e+01 2.902543199399999718e+00
1.853132399999999791e+01 2.902543199399999718e+00
1.854885600000000068e+01 2.902543199399999718e+00
1.856638799999999989e+01 2.902543199399999718e+00
1.858392000000000266e+01 2.902543491631999650e+00
1.860145199999999832e+01 2.902543491631999650e+00
1.861898400000000109e+01 2.902543491631999650e+00
1.863651600000000030e+01 2.902543491631999650e+00
1.865404799999999952e+01 2.902543491631999650e+00
1.867157999999999873e+01 2.902543491631999650e+00
1.868911200000000150e+01 2.902543491631999650e+00
1.870664400000000072e+01 2.902543491631999650e+00
1.872417599999999993e+01 2.902543491631999650e+00
1.874170799999999915e+01 2.902543491631999650e+00
1.875924000000000191e+01 2.902543491631999650e+00
1.877677199999999758e+01 2.902543491631999650e+00
1.879430400000000034e+01 2.902543783864000027e+00
1.881183599999999956e+01 2.902543783864000027e+00
1.882936800000000233e+01 2.902543491631999650e+00
1.884689999999999799e+01 2.902543783864000027e+00
1.886443200000000076e+01 2.902543783864000027e+00
1.888196399999999997e+01 2.902543783864000027e+00
1.889949600000000274e+01 2.902543783864000027e+00
1.891702799999999840e+01 2.902543783864000027e+00
1.893456000000000117e+01 2.902543783864000027e+00
1.895209200000000038e+01 2.902543783864000027e+00
1.896962399999999960e+01 2.902543783864000027e+00
1.898715599999999881e+01 2.902543783864000027e+00
1.900468800000000158e+01 2.902543783864000027e+00
1.902222000000000079e+01 2.902543783864000027e+00
1.903975200000000001e+01 2.902543783864000027e+00
1.905728399999999922e+01 2.902544076095999959e+00
1.907481600000000199e+01 2.902543783864000027e+00
1.909234800000000121e+01 2.902543783864000027e+00
1.910988000000000042e+01 2.902544076095999959e+00
1.912741199999999964e+01 2.902544076095999959e+00
1.914494400000000240e+01 2.902543783864000027e+00
1.916247599999999807e+01 2.902544076095999959e+00
1.918000800000000083e+01 2.902544076095999959e+00
1.919754000000000005e+01 2.902544076095999959e+00
1.921507200000000282e+01 2.902544076095999959e+00
1.923260399999999848e+01 2.902544076095999959e+00
1.925013600000000125e+01 2.902544076095999959e+00
1.926766800000000046e+01 2.902544076095999959e+00
1.928520000000000323e+01 2.902544076095999959e+00
1.930273199999999889e+01 2.902544076095999959e+00
1.932026400000000166e+01 2.902544076095999959e+00
1.933779600000000087e+01 2.902544076095999959e+00
1.935532800000000009e+01 2.902544076095999959e+00
1.937285999999999930e+01 2.902544076095999959e+00
1.939039200000000207e+01 2.902544076095999959e+00
1.940792400000000129e+01 2.902544076095999959e+00
1.942545600000000050e+01 2.902544368327999891e+00
1.944298799999999972e+01 2.902544076095999959e+00
1.946052000000000248e+01 2.902544076095999959e+00
1.947805199999999815e+01 2.902544368327999891e+00
1.949558400000000091e+01 2.902544368327999891e+00
1.951311600000000013e+01 2.902544076095999959e+00
1.953064800000000290e+01 2.902544368327999891e+00
1.954817999999999856e+01 2.902544368327999891e+00
1.956571200000000132e+01 2.902544368327999891e+00
1.958324400000000054e+01 2.902544368327999891e+00
1.960077600000000331e+01 2.902544368327999891e+00
1.961830799999999897e+01 2.902544368327999891e+00
1.963584000000000174e+01 2.902544368327999891e+00
1.965337200000000095e+01 2.902544368327999891e+00
1.967090400000000017e+01 2.902544368327999891e+00
1.968843599999999938e+01 2.902544368327999891e+00
1.970596800000000215e+01 2.902544368327999891e+00
1.972350000000000136e+01 2.902544368327999891e+00
1.974103199999999703e+01 2.902544368327999891e+00
1.975856399999999979e+01 2.902544368327999891e+00
1.977609599999999901e+01 2.902544368327999891e+00
1.979362800000000178e+01 2.902544368327999891e+00
1.981115999999999744e+01 2.902544368327999891e+00
1.982869200000000021e+01 2.902544368327999891e+00
1.984622399999999942e+01 2.902544368327999891e+00
1.986375599999999864e+01 2.902544368327999891e+00
1.988128799999999785e+01 2.902544368327999891e+00
1.989882000000000062e+01 2.902544660559999823e+00
1.991635199999999983e+01 2.902544368327999891e+00
1.993388399999999905e+01 2.902544368327999891e+00
1.995141599999999826e+01 2.902544660559999823e+00
1.996894800000000103e+01 2.902544368327999891e+00
1.998647999999999669e+01 2.902544368327999891e+00
2.000401199999999946e+01 2.902544660559999823e+00
2.002154399999999868e+01 2.902544660559999823e+00
2.003907600000000144e+01 2.902544368327999891e+00
2.005660799999999711e+01 2.902544660559999823e+00
2.007413999999999987e+01 2.902544660559999823e+00
2.009167199999999909e+01 2.902544368327999891e+00
2.010920400000000186e+01 2.902544660559999823e+00
2.012673599999999752e+01 2.902544660559999823e+00
2.014426800000000028e+01 2.902544660559999823e+00
2.016179999999999950e+01 2.902544660559999823e+00
2.017933199999999871e+01 2.902544660559999823e+00
2.019686399999999793e+01 2.902544660559999823e+00
2.021439600000000070e+01 2.902544660559999823e+00
2.023192799999999991e+01 2.902544660559999823e+00
2.024945999999999913e+01 2.902544660559999823e+00
2.026699199999999834e+01 2.902544660559999823e+00
2.028452400000000111e+01 2.902544660559999823e+00
2.030205600000000032e+01 2.902544660559999823e+00
2.031958799999999954e+01 2.902544660559999823e+00
2.033711999999999875e+01 2.902544660559999823e+00
2.035465200000000152e+01 2.902544660559999823e+00
2.037218399999999718e+01 2.902544660559999823e+00
2.038971599999999995e+01 2.902544660559999823e+00
2.040724799999999917e+01 2.902544660559999823e+00
2.042478000000000193e+01 2.902544660559999823e+00
2.044231199999999760e+01 2.902544660559999823e+00
2.045984400000000036e+01 2.902544660559999823e+00
2.047737599999999958e+01 2.902544660559999823e+00
2.049490800000000235e+01 2.902544660559999823e+00
2.051243999999999801e+01 2.902544660559999823e+00
2.052997200000000078e+01 2.902544660559999823e+00
2.054750399999999999e+01 2.902544660559999823e+00
2.056503599999999921e+01 2.902544660559999823e+00
2.058256799999999842e+01 2.902544660559999823e+00
2.060010000000000119e+01 2.902544660559999823e+00
2.061763200000000040e+01 2.902544660559999823e+00
2.063516399999999962e+01 2.902544660559999823e+00
2.065269599999999883e+01 2.902544660559999823e+00
2.067022800000000160e+01 2.902544660559999823e+00
2.068775999999999726e+01 2.902544660559999823e+00
2.070529200000000003e+01 2.902544660559999823e+00
2.072282399999999924e+01 2.902544660559999823e+00
2.074035600000000201e+01 2.902544660559999823e+00
2.075788799999999767e+01 2.902544660559999823e+00
2.077542000000000044e+01 2.902544660559999823e+00
2.079295199999999966e+01 2.902544952791999755e+00
2.081048400000000242e+01 2.902544660559999823e+00
2.082801599999999809e+01 2.902544660559999823e+00
2.084554800000000085e+01 2.902544952791999755e+00
2.086308000000000007e+01 2.902544660559999823e+00
2.088061200000000284e+01 2.902544660559999823e+00
2.089814399999999850e+01 2.902544952791999755e+00
2.091567600000000127e+01 2.902544660559999823e+00
2.093320800000000048e+01 2.902544660559999823e+00
2.095073999999999970e+01 2.902544952791999755e+00
2.096827199999999891e+01 2.902544660559999823e+00
2.098580400000000168e+01 2.902544660559999823e+00
2.100333600000000089e+01 2.902544952791999755e+00
2.102086800000000011e+01 2.902544952791999755e+00
2.103839999999999932e+01 2.902544660559999823e+00
2.105593200000000209e+01 2.902544952791999755e+00
2.107346399999999775e+01 2.902544952791999755e+00
2.109099600000000052e+01 2.902544660559999823e+00
2.110852799999999974e+01 2.902544952791999755e+00
2.112606000000000250e+01 2.902544952791999755e+00
2.114359199999999817e+01 2.902544660559999823e+00
2.116112400000000093e+01 2.902544952791999755e+00
2.117865600000000015e+01 2.902544952791999755e+00
2.119618800000000292e+01 2.902544660559999823e+00
2.121371999999999858e+01 2.902544952791999755e+00
2.123125200000000135e+01 2.902544952791999755e+00
2.124878400000000056e+01 2.902544660559999823e+00
2.126631599999999978e+01 2.902544952791999755e+00
2.128384799999999899e+01 2.902544952791999755e+00
2.130138000000000176e+01 2.902544660559999823e+00
2.131891200000000097e+01 2.902544952791999755e+00
2.133644400000000019e+01 2.902544952791999755e+00
2.135397599999999940e+01 2.902544952791999755e+00
2.137150800000000217e+01 2.902544952791999755e+00
2.138903999999999783e+01 2.902544952791999755e+00
2.140657200000000060e+01 2.902544952791999755e+00
2.142410399999999981e+01 2.902544952791999755e+00
2.144163600000000258e+01 2.902544952791999755e+00
2.145916799999999824e+01 2.902544952791999755e+00
2.147670000000000101e+01 2.902544952791999755e+00
2.149423200000000023e+01 2.902544952791999755e+00
2.151176400000000299e+01 2.902544952791999755e+00
2.152929599999999866e+01 2.902544952791999755e+00
2.154682800000000142e+01 2.902544952791999755e+00
2.156436000000000064e+01 2.902544952791999755e+00
2.158189200000000341e+01 2.902544952791999755e+00
2.159942399999999907e+01 2.902544952791999755e+00
2.161695600000000184e+01 2.902544952791999755e+00
2.163448800000000105e+01 2.902544952791999755e+00
2.165202000000000027e+01 2.902544952791999755e+00
2.166955199999999948e+01 2.902544952791999755e+00
2.168708400000000225e+01 2.902544952791999755e+00
2.170461600000000146e+01 2.902544952791999755e+00
2.172214800000000068e+01 2.902544952791999755e+00
2.173967999999999989e+01 2.902544952791999755e+00
2.175721200000000266e+01 2.902544952791999755e+00
2.177474399999999832e+01 2.902544952791999755e+00
2.179227600000000109e+01 2.902544952791999755e+00
2.180980800000000031e+01 2.902544952791999755e+00
2.182734000000000307e+01 2.902544952791999755e+00
2.184487199999999874e+01 2.902544952791999755e+00
2.186240400000000150e+01 2.902544952791999755e+00
2.187993600000000072e+01 2.902544952791999755e+00
2.189746800000000349e+01 2.902544952791999755e+00
2.191499999999999915e+01 2.902544952791999755e+00


==> anc/Fig9/VOFDropTimeSeriesTheta95Ca010_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 1.017116398319999893e-01
3.506399999999999795e-02 2.014860737359999987e-01
5.259600000000000386e-02 2.982601616960000035e-01
7.012799999999999589e-02 3.926040483439999784e-01
8.766000000000000181e-02 4.849639719439999830e-01
1.051920000000000077e-01 5.754842951040000099e-01
1.227239999999999998e-01 6.642521029599999238e-01
1.402559999999999918e-01 7.513217506639999765e-01
1.577879999999999838e-01 8.367268448959999105e-01
1.753200000000000036e-01 9.204904719839999139e-01
1.928519999999999956e-01 1.002788847824000129e+00
2.103840000000000154e-01 1.083543654239999876e+00
2.279159999999999797e-01 1.162935490608000055e+00
2.454479999999999995e-01 1.240922567751999939e+00
2.629799999999999915e-01 1.317580573759999929e+00
2.805119999999999836e-01 1.392969708423999808e+00
2.980440000000000311e-01 1.467163321976000079e+00
3.155759999999999676e-01 1.539977892719999852e+00
3.331080000000000152e-01 1.611468944735999997e+00
3.506400000000000072e-01 1.681898610128000016e+00
3.681719999999999993e-01 1.751229775431999869e+00
3.857039999999999913e-01 1.819447244583999979e+00
4.032359999999999833e-01 1.886534360359999996e+00
4.207680000000000309e-01 1.952472127679999669e+00
4.383000000000000229e-01 2.017246519407999816e+00
4.558319999999999594e-01 2.080846722960000061e+00
4.733640000000000070e-01 2.143271861640000164e+00
4.908959999999999990e-01 2.204584765327999740e+00
5.084279999999999911e-01 2.264928627704000164e+00
5.259599999999999831e-01 2.324147689111999870e+00
5.434919999999999751e-01 2.382458201232000139e+00
5.610239999999999672e-01 2.439843799071999886e+00
5.785560000000000702e-01 2.496229379007999682e+00
5.960880000000000623e-01 2.551625753623999682e+00
6.136200000000000543e-01 2.606051625767999980e+00
6.311519999999999353e-01 2.659613367887999846e+00
6.486839999999999273e-01 2.712381992359999661e+00
6.662160000000000304e-01 2.764239145223999827e+00
6.837480000000000224e-01 2.815070271535999868e+00
7.012800000000000145e-01 2.865124060728000188e+00
7.188120000000000065e-01 2.914527341487999745e+00
7.363439999999999985e-01 2.963255858559999734e+00
7.538759999999999906e-01 3.011260809199999944e+00
7.714079999999999826e-01 3.058523490559999836e+00
7.889399999999999746e-01 3.105029291040000139e+00
8.064719999999999667e-01 3.150766521360000016e+00
8.240039999999999587e-01 3.195726414559999728e+00
8.415360000000000618e-01 3.239897281359999770e+00
8.590680000000000538e-01 3.283293733359999855e+00
8.766000000000000458e-01 3.325904081280000035e+00
8.941319999999999268e-01 3.367722480479999447e+00
9.116639999999999189e-01 3.408743086319999893e+00
9.291960000000000219e-01 3.449044801439999919e+00
9.467280000000000140e-01 3.488764974880000036e+00
9.642600000000000060e-01 3.527798403119999815e+00
9.817919999999999980e-01 3.566124629920000011e+00
9.993239999999999901e-01 3.603714432079999419e+00
1.016855999999999982e+00 3.641099671839999719e+00
1.034387999999999863e+00 3.677877069040000002e+00
1.051919999999999966e+00 3.714026167439999693e+00
1.069452000000000069e+00 3.749541122400000148e+00
1.086983999999999950e+00 3.784416089279999618e+00
1.104516000000000053e+00 3.818668601999999801e+00
1.122047999999999934e+00 3.852301582880000019e+00
1.139580000000000037e+00 3.885329643519999987e+00
1.157112000000000140e+00 3.917764473199999653e+00
1.174644000000000021e+00 3.949793100399999535e+00
1.192176000000000125e+00 3.981304476959999672e+00
1.209708000000000006e+00 4.012219700239999298e+00
1.227240000000000109e+00 4.042556304159999669e+00
1.244771999999999990e+00 4.072337667280000240e+00
1.262303999999999871e+00 4.101782963599999832e+00
1.279835999999999974e+00 4.130889270800000013e+00
1.297367999999999855e+00 4.159633210319999996e+00
1.314899999999999958e+00 4.188000170559999624e+00
1.332432000000000061e+00 4.215978462239999836e+00
1.349963999999999942e+00 4.243565163040000421e+00
1.367496000000000045e+00 4.270748583679999655e+00
1.385027999999999926e+00 4.297552102720000100e+00
1.402560000000000029e+00 4.323975720159999980e+00
1.420092000000000132e+00 4.349987290480000546e+00
1.437624000000000013e+00 4.375592658319999551e+00
1.455156000000000116e+00 4.400783056719999919e+00
1.472687999999999997e+00 4.425558485679999876e+00
1.490220000000000100e+00 4.449918945200000309e+00
1.507751999999999981e+00 4.473864435280000329e+00
1.525283999999999862e+00 4.497397878240000146e+00
1.542815999999999965e+00 4.520513429439999342e+00
1.560347999999999846e+00 4.543216933519999223e+00
1.577879999999999949e+00 4.565508390479999790e+00
1.595412000000000052e+00 4.587384877999999944e+00
1.612943999999999933e+00 4.608855163039999425e+00
1.630476000000000036e+00 4.629919245599999122e+00
1.648007999999999917e+00 4.650585892639999663e+00
1.665540000000000020e+00 4.670858026479999481e+00
1.683072000000000124e+00 4.690753181039999831e+00
1.700604000000000005e+00 4.710350258960000147e+00
1.718136000000000108e+00 4.729696017359999338e+00
1.735667999999999989e+00 4.748772922319999701e+00
1.753200000000000092e+00 4.767554672960000239e+00
1.770732000000000195e+00 4.786038346959999856e+00
1.788263999999999854e+00 4.804215177359999700e+00
1.805795999999999957e+00 4.822085164159999771e+00
1.823327999999999838e+00 4.839642462719999649e+00
1.840859999999999941e+00 4.856884150720000015e+00
1.858392000000000044e+00 4.873807305839999771e+00
1.875923999999999925e+00 4.890876576960000222e+00
1.893456000000000028e+00 4.907925391839999207e+00
1.910987999999999909e+00 4.924714120239999993e+00
1.928520000000000012e+00 4.941219383600000015e+00
1.946052000000000115e+00 4.957435337279999743e+00
1.963583999999999996e+00 4.973361981279999178e+00
1.981116000000000099e+00 4.988996393279999886e+00
1.998647999999999980e+00 5.004347340239999831e+00
2.016180000000000305e+00 5.019414822159999900e+00
2.033711999999999964e+00 5.034207605999999835e+00
2.051244000000000067e+00 5.048725691759999634e+00
2.068775999999999726e+00 5.062974924079999717e+00
2.086307999999999829e+00 5.076961147599999613e+00
2.103839999999999932e+00 5.090687284639999532e+00
2.121372000000000035e+00 5.104159179839999005e+00
2.138904000000000138e+00 5.117376833199999808e+00
2.156435999999999797e+00 5.130349011679999904e+00
2.173967999999999900e+00 5.143078637600000391e+00
2.191500000000000004e+00 5.155568633279999702e+00
2.209032000000000107e+00 5.167827765679999352e+00
2.226564000000000210e+00 5.179867724079999292e+00
2.244095999999999869e+00 5.191694353119999938e+00
2.261627999999999972e+00 5.203217060880000133e+00
2.279160000000000075e+00 5.214549817840000046e+00
2.296692000000000178e+00 5.225692623999999675e+00
2.314224000000000281e+00 5.236695158799999916e+00
2.331755999999999940e+00 5.247621713279999156e+00
2.349288000000000043e+00 5.258381695519999788e+00
2.366820000000000146e+00 5.268966338560000295e+00
2.384352000000000249e+00 5.279369797760000260e+00
2.401884000000000352e+00 5.289589150799999473e+00
2.419416000000000011e+00 5.299624397679999710e+00
2.436948000000000114e+00 5.309484305359999823e+00
2.454480000000000217e+00 5.319259465760000083e+00
2.472011999999999876e+00 5.328941111919999862e+00
2.489543999999999979e+00 5.338523399199999631e+00
2.507075999999999638e+00 5.348006327599999388e+00
2.524607999999999741e+00 5.357389897120000022e+00
2.542139999999999844e+00 5.366668263120000226e+00
2.559671999999999947e+00 5.375838503279999792e+00
2.577204000000000050e+00 5.384868472079999968e+00
2.594735999999999709e+00 5.393787392719999296e+00
2.612267999999999812e+00 5.402601109839999971e+00
2.629799999999999915e+00 5.411303778799999797e+00
2.647332000000000019e+00 5.419901244240000082e+00
2.664864000000000122e+00 5.428390583839999728e+00
2.682395999999999781e+00 5.436774719919999832e+00
2.699927999999999884e+00 5.445047807839999976e+00
2.717459999999999987e+00 5.453215692239999690e+00
2.734992000000000090e+00 5.461278373119999863e+00
2.752524000000000193e+00 5.469235850480000494e+00
2.770055999999999852e+00 5.477091046640000016e+00
2.787587999999999955e+00 5.484841039279999109e+00
2.805120000000000058e+00 5.492488750719999757e+00
2.822652000000000161e+00 5.500034180960000185e+00
2.840184000000000264e+00 5.507477329999999505e+00
2.857715999999999923e+00 5.514821120159999701e+00
2.875248000000000026e+00 5.522068473760000096e+00
2.892780000000000129e+00 5.529213546159999382e+00
2.910312000000000232e+00 5.536259259679999545e+00
2.927844000000000335e+00 5.543211458960000115e+00
2.945375999999999994e+00 5.550064299359999787e+00
2.962908000000000097e+00 5.556823625519998977e+00
2.980440000000000200e+00 5.563486515119999254e+00
2.997972000000000303e+00 5.570055890479999938e+00
3.015503999999999962e+00 5.576534673920000351e+00
3.033035999999999621e+00 5.582922865439999605e+00
3.050567999999999724e+00 5.589220465039999475e+00
3.068099999999999827e+00 5.595404094160000064e+00
3.085631999999999930e+00 5.601500053679999702e+00
3.103164000000000033e+00 5.607505421279999958e+00
3.120695999999999692e+00 5.613426041600000360e+00
3.138227999999999795e+00 5.619256069999999603e+00
3.155759999999999899e+00 5.625004273439999203e+00
3.173292000000000002e+00 5.630667729599998950e+00
3.190824000000000105e+00 5.636246438479999732e+00
3.208355999999999764e+00 5.641743322399999983e+00
3.225887999999999867e+00 5.647158381359999701e+00
3.243419999999999970e+00 5.652491615359999777e+00
3.260952000000000073e+00 5.657745946719999530e+00
3.278484000000000176e+00 5.662921375439999849e+00
3.296015999999999835e+00 5.668020823839999167e+00
3.313547999999999938e+00 5.673041369599999939e+00
3.331080000000000041e+00 5.677985935039999710e+00
3.348612000000000144e+00 5.682866209440000205e+00
3.366144000000000247e+00 5.687734794559999862e+00
3.383675999999999906e+00 5.692536166320000035e+00
3.401208000000000009e+00 5.697273247040000044e+00
3.418740000000000112e+00 5.701937269760000149e+00
3.436272000000000215e+00 5.706534079119999880e+00
3.453804000000000318e+00 5.711060752799999030e+00
3.471335999999999977e+00 5.715514368479999163e+00
3.488868000000000080e+00 5.719900770799999812e+00
3.506400000000000183e+00 5.724219959760000087e+00
3.523932000000000286e+00 5.728466090719999571e+00
3.541464000000000389e+00 5.732647930639999778e+00
3.558996000000000048e+00 5.736762557199999613e+00
3.576527999999999707e+00 5.740812892720000171e+00
3.594059999999999810e+00 5.744796014879999468e+00
3.611591999999999913e+00 5.748714845999999490e+00
3.629124000000000017e+00 5.752569386080000235e+00
3.646655999999999676e+00 5.756362557439999250e+00
3.664187999999999779e+00 5.760094360080000087e+00
3.681719999999999882e+00 5.763764794000000080e+00
3.699251999999999985e+00 5.767373859200000119e+00
3.716784000000000088e+00 5.770924477999999525e+00
3.734315999999999747e+00 5.774416650399999185e+00
3.751847999999999850e+00 5.777853298719999309e+00
3.769379999999999953e+00 5.781231500639999688e+00
3.786912000000000056e+00 5.784551256159999433e+00
3.804444000000000159e+00 5.787818409919999851e+00
3.821975999999999818e+00 5.791030039599999846e+00
3.839507999999999921e+00 5.794189067519999625e+00
3.857040000000000024e+00 5.797295493680000078e+00
3.874572000000000127e+00 5.800349318079999428e+00
3.892104000000000230e+00 5.803350540719999451e+00
3.909635999999999889e+00 5.806302083919999468e+00
3.927167999999999992e+00 5.809203947679999480e+00
3.944700000000000095e+00 5.812056131999999486e+00
3.962232000000000198e+00 5.814861559199999697e+00
3.979764000000000301e+00 5.817617306959999901e+00
3.997295999999999960e+00 5.820326297600000309e+00
4.014828000000000507e+00 5.822988531119999145e+00
4.032360000000000610e+00 5.825606929839999282e+00
4.049891999999999825e+00 5.828178571439999622e+00
4.067423999999999928e+00 5.830709300559999697e+00
4.084956000000000031e+00 5.833202039519999715e+00
4.102488000000000135e+00 5.835653865999999468e+00
4.120019999999999349e+00 5.838070624639999373e+00
4.137551999999999452e+00 5.840443548479999691e+00
4.155083999999999556e+00 5.842778482159999953e+00
4.172615999999999659e+00 5.845072503359999061e+00
4.190147999999999762e+00 5.847328534399999889e+00
4.207679999999999865e+00 5.849546575279999772e+00
4.225211999999999968e+00 5.851723703679999389e+00
4.242744000000000071e+00 5.853865764240000047e+00
4.260276000000000174e+00 5.855966912319999551e+00
4.277808000000000277e+00 5.858032992560000096e+00
4.295339999999999492e+00 5.860064004959999906e+00
4.312871999999999595e+00 5.862057027199999659e+00
4.330403999999999698e+00 5.864017903919999775e+00
4.347935999999999801e+00 5.865940790479998945e+00
4.365467999999999904e+00 5.867816919920000096e+00
4.383000000000000007e+00 5.869652136880000093e+00
4.400532000000000110e+00 5.871455208319999564e+00
4.418064000000000213e+00 5.873220289599998978e+00
4.435596000000000316e+00 5.874953225359999642e+00
4.453128000000000419e+00 5.876654015599999781e+00
4.470660000000000522e+00 5.878322660319999393e+00
4.488191999999999737e+00 5.879962081839999577e+00
4.505723999999999840e+00 5.881572280159999444e+00
4.523255999999999943e+00 5.883153255279999883e+00
4.540788000000000046e+00 5.884707929519999325e+00
4.558320000000000149e+00 5.886233380559999340e+00
4.575852000000000253e+00 5.887729608399999925e+00
4.593384000000000356e+00 5.889199535359999516e+00
4.610916000000000459e+00 5.890643161439999886e+00
4.628448000000000562e+00 5.892060486639999262e+00
4.645980000000000665e+00 5.893451510959999418e+00
4.663511999999999880e+00 5.894819156719999675e+00
4.681043999999999983e+00 5.896157579279999617e+00
4.698576000000000086e+00 5.897475545599998981e+00
4.716108000000000189e+00 5.898770133360000223e+00
4.733640000000000292e+00 5.900038420240000470e+00
4.751172000000000395e+00 5.901286250879999251e+00
4.768704000000000498e+00 5.902507780639999702e+00
4.786236000000000601e+00 5.903708854159999575e+00
4.803768000000000704e+00 5.904889471439999760e+00
4.821300000000000807e+00 5.906046710160000046e+00
4.838832000000000022e+00 5.907183492639999756e+00
4.856364000000000125e+00 5.908299818879999776e+00
4.873896000000000228e+00 5.909395688880000108e+00
4.891428000000000331e+00 5.910471102639999863e+00
4.908960000000000434e+00 5.911528982479999250e+00
4.926492000000000537e+00 5.912566406079998949e+00
4.944023999999999752e+00 5.913586295759999167e+00
4.961555999999999855e+00 5.914591573840000116e+00
4.979087999999999958e+00 5.915573473359999390e+00
4.996619999999999173e+00 5.916540761280000282e+00
5.014151999999999276e+00 5.917493437600000128e+00
5.031683999999999379e+00 5.918425657680000285e+00
5.049215999999999482e+00 5.919343266159999395e+00
5.066747999999999585e+00 5.920246263039999235e+00
5.084279999999999688e+00 5.921134648319999805e+00
5.101811999999999792e+00 5.922005499680000007e+00
5.119343999999999895e+00 5.922861739439999162e+00
5.136875999999999998e+00 5.923706289920000145e+00
5.154408000000000101e+00 5.924533306479999872e+00
5.171939999999999316e+00 5.925348633759999650e+00
5.189471999999999419e+00 5.926149349440000158e+00
5.207003999999999522e+00 5.926938375839999829e+00
5.224535999999999625e+00 5.927712790639999341e+00
5.242067999999999728e+00 5.928472593840000471e+00
5.259599999999999831e+00 5.929223630080000085e+00
5.277131999999999934e+00 5.929960054719999540e+00
5.294664000000000037e+00 5.930684790079999935e+00
5.312196000000000140e+00 5.931397836159999493e+00
5.329728000000000243e+00 5.932099192959999989e+00
5.347259999999999458e+00 5.932791782799998970e+00
5.364791999999999561e+00 5.933469761039999568e+00
5.382323999999999664e+00 5.934138972319999539e+00
5.399855999999999767e+00 5.934796494319999560e+00
5.417387999999999870e+00 5.935445249359999842e+00
5.434919999999999973e+00 5.936085237440000384e+00
5.452452000000000076e+00 5.936713536239999200e+00
5.469984000000000179e+00 5.937333068079999165e+00
5.487516000000000282e+00 5.937943832960000279e+00
5.505048000000000386e+00 5.938545830879998988e+00
5.522580000000000489e+00 5.939136139519999524e+00
5.540111999999999703e+00 5.939720603519999642e+00
5.557643999999999807e+00 5.940296300559999132e+00
5.575175999999999910e+00 5.940863230639999770e+00
5.592708000000000013e+00 5.941421393759998892e+00
5.610240000000000116e+00 5.941973712239999372e+00
5.627772000000000219e+00 5.942517263760000112e+00
5.645304000000000322e+00 5.943052048320000225e+00
5.662836000000000425e+00 5.943580988239999918e+00
5.680368000000000528e+00 5.944101161199998984e+00
5.697900000000000631e+00 5.944615489519999407e+00
5.715431999999999846e+00 5.945121050879999203e+00
5.732963999999999949e+00 5.945620767600000356e+00
5.750496000000000052e+00 5.946114639679999314e+00
5.768028000000000155e+00 5.946599744799999421e+00
5.785560000000000258e+00 5.947079005279999997e+00
5.803092000000000361e+00 5.947552421119999266e+00
5.820624000000000464e+00 5.948019992319999893e+00
5.838156000000000567e+00 5.948478796559999893e+00
5.855688000000000670e+00 5.948931756159999473e+00
5.873220000000000773e+00 5.949381793439999733e+00
5.890751999999999988e+00 5.949823063760000252e+00
5.908284000000000091e+00 5.950258489439999465e+00
5.925816000000000194e+00 5.950688070480000036e+00
5.943348000000000297e+00 5.951111806880000188e+00
5.960880000000000400e+00 5.951532620960000131e+00
5.978412000000000504e+00 5.951944668079999445e+00
5.995944000000000607e+00 5.952353792879999439e+00
6.013476000000000710e+00 5.952757073039999902e+00
6.031007999999999925e+00 5.953151586239999737e+00
6.048539999999999139e+00 5.953543177120000252e+00
6.066071999999999242e+00 5.953931845679999668e+00
6.083603999999999346e+00 5.954311747279999345e+00
6.101135999999999449e+00 5.954688726559999701e+00
6.118667999999999552e+00 5.955062783519999847e+00
6.136199999999999655e+00 5.955428073519999366e+00
6.153731999999999758e+00 5.955790441199999563e+00
6.171263999999999861e+00 5.956146964239999342e+00
6.188795999999999964e+00 5.956500564959999799e+00
6.206328000000000067e+00 5.956848321039999838e+00
6.223859999999999282e+00 5.957193154799999668e+00
6.241391999999999385e+00 5.957532143919999079e+00
6.258923999999999488e+00 5.957865288399998960e+00
6.276455999999999591e+00 5.958198432879999729e+00
6.293987999999999694e+00 5.958522810399999869e+00
6.311519999999999797e+00 5.958844265599999801e+00
6.329051999999999900e+00 5.959162798479999523e+00
6.346584000000000003e+00 5.959478409039999036e+00
6.364116000000000106e+00 5.959785252639999698e+00
6.381648000000000209e+00 5.960092096240000359e+00
6.399179999999999424e+00 5.960396017519999923e+00
6.416711999999999527e+00 5.960691171839999747e+00
6.434243999999999630e+00 5.960986326159999571e+00
6.451775999999999733e+00 5.961278558159999186e+00
6.469307999999999836e+00 5.961562023199999061e+00
6.486839999999999939e+00 5.961845488239999824e+00
6.504372000000000043e+00 5.962126030959999490e+00
6.521904000000000146e+00 5.962400729039999625e+00
6.539436000000000249e+00 5.962672504799999551e+00
6.556968000000000352e+00 5.962941358240000156e+00
6.574500000000000455e+00 5.963207289359999663e+00
6.592031999999999670e+00 5.963470298159999849e+00
6.609563999999999773e+00 5.963730384639999826e+00
6.627095999999999876e+00 5.963984626480000273e+00
6.644627999999999979e+00 5.964235945999999622e+00
6.662160000000000082e+00 5.964484343199999650e+00
6.679692000000000185e+00 5.964729818079999468e+00
6.697224000000000288e+00 5.964972370639999966e+00
6.714756000000000391e+00 5.965212000879999366e+00
6.732288000000000494e+00 5.965448708800000333e+00
6.749820000000000597e+00 5.965682494399999314e+00
6.767351999999999812e+00 5.965913357679999862e+00
6.784883999999999915e+00 5.966141298639999313e+00
6.802416000000000018e+00 5.966366317279999443e+00
6.819948000000000121e+00 5.966588413599999363e+00
6.837480000000000224e+00 5.966807587599999074e+00
6.855012000000000327e+00 5.967023839279999464e+00
6.872544000000000430e+00 5.967237168639999645e+00
6.890076000000000533e+00 5.967447575679999616e+00
6.907608000000000636e+00 5.967657982719999588e+00
6.925140000000000740e+00 5.967862545120000028e+00
6.942671999999999954e+00 5.968064185199999372e+00
6.960204000000000057e+00 5.968265825279999603e+00
6.977736000000000161e+00 5.968464543039999626e+00
6.995268000000000264e+00 5.968660338479999439e+00
7.012800000000000367e+00 5.968853211599999931e+00
7.030332000000000470e+00 5.969043162399999325e+00
7.047864000000000573e+00 5.969230190880000286e+00
7.065396000000000676e+00 5.969417219359999471e+00
7.082928000000000779e+00 5.969601325519999335e+00
7.100460000000000882e+00 5.969782509359999878e+00
7.117992000000000097e+00 5.969960770880000211e+00
7.135523999999999312e+00 5.970139032399999657e+00
7.153055999999999415e+00 5.970311449279999572e+00
7.170587999999999518e+00 5.970483866159999486e+00
7.188119999999999621e+00 5.970656283039999401e+00
7.205651999999999724e+00 5.970822855279999786e+00
7.223183999999999827e+00 5.970989427519999282e+00
7.240715999999999930e+00 5.971153077439999457e+00
7.258248000000000033e+00 5.971313805040000311e+00
7.275779999999999248e+00 5.971474532639999389e+00
7.293311999999999351e+00 5.971632337919999145e+00
7.310843999999999454e+00 5.971790143199999790e+00
7.328375999999999557e+00 5.971942103839999128e+00
7.345907999999999660e+00 5.972094064479999354e+00
7.363439999999999763e+00 5.972246025119999580e+00
7.380971999999999866e+00 5.972392141119999387e+00
7.398503999999999969e+00 5.972541179439999404e+00
7.416036000000000072e+00 5.972684373119999890e+00
7.433568000000000175e+00 5.972827566799999488e+00
7.451099999999999390e+00 5.972967838159999765e+00
7.468631999999999493e+00 5.973108109520000042e+00
7.486163999999999596e+00 5.973245458559999221e+00
7.503695999999999700e+00 5.973382807599999289e+00
7.521227999999999803e+00 5.973517234320000036e+00
7.538759999999999906e+00 5.973648738719999685e+00
7.556292000000000009e+00 5.973780243119999334e+00
7.573824000000000112e+00 5.973911747519999871e+00
7.591356000000000215e+00 5.974040329599999311e+00
7.608888000000000318e+00 5.974165989360000317e+00
7.626419999999999533e+00 5.974291649119999548e+00
7.643951999999999636e+00 5.974414386559999457e+00
7.661483999999999739e+00 5.974537123999999366e+00
7.679015999999999842e+00 5.974659861439999275e+00
7.696547999999999945e+00 5.974779676559999864e+00
7.714080000000000048e+00 5.974896569360000242e+00
7.731612000000000151e+00 5.975013462159999733e+00
7.749144000000000254e+00 5.975130354959999224e+00
7.766676000000000357e+00 5.975244325439999393e+00
7.784208000000000460e+00 5.975355373599999353e+00
7.801740000000000563e+00 5.975469344079999523e+00
7.819271999999999778e+00 5.975580392239999483e+00
7.836803999999999881e+00 5.975688518080000122e+00
7.854335999999999984e+00 5.975796643919999873e+00
7.871868000000000087e+00 5.975904769759999624e+00
7.889400000000000190e+00 5.976009973279999166e+00
7.906932000000000293e+00 5.976115176799999595e+00
7.924464000000000397e+00 5.976217457999999816e+00
7.941996000000000500e+00 5.976319739199999148e+00
7.959528000000000603e+00 5.976422020400000257e+00
7.977060000000000706e+00 5.976521379279999380e+00
7.994591999999999921e+00 5.976620738160000279e+00
8.012124000000000024e+00 5.976720097039999402e+00
8.029656000000001015e+00 5.976816533600000092e+00
8.047188000000000230e+00 5.976912970159999894e+00
8.064720000000001221e+00 5.977009406719999696e+00
8.082252000000000436e+00 5.977102920959999288e+00
8.099783999999999651e+00 5.977196435199999769e+00
8.117316000000000642e+00 5.977287027120000040e+00
8.134847999999999857e+00 5.977380541359999633e+00
8.152380000000000848e+00 5.977468210959999695e+00
8.169912000000000063e+00 5.977558802879999078e+00
8.187444000000001054e+00 5.977646472479999140e+00
8.204976000000000269e+00 5.977734142079999202e+00
8.222507999999999484e+00 5.977821811679999264e+00
8.240039999999998699e+00 5.977906558960000005e+00
8.257571999999999690e+00 5.977991306239999858e+00
8.275103999999998905e+00 5.978076053519999711e+00
8.292635999999999896e+00 5.978160800799999564e+00
8.310167999999999111e+00 5.978242625759999207e+00
8.327700000000000102e+00 5.978324450719999739e+00
8.345231999999999317e+00 5.978406275679999382e+00
8.362764000000000308e+00 5.978485178319999704e+00
8.380295999999999523e+00 5.978564080960000027e+00
8.397828000000000515e+00 5.978642983599999461e+00
8.415359999999999729e+00 5.978718963919999574e+00
8.432891999999998944e+00 5.978797866559999008e+00
8.450423999999999936e+00 5.978873846880000009e+00
8.467955999999999150e+00 5.978949827200000122e+00
8.485488000000000142e+00 5.979022885199999138e+00
8.503019999999999357e+00 5.979098865520000139e+00
8.520552000000000348e+00 5.979171923519999154e+00
8.538083999999999563e+00 5.979244981519999946e+00
8.555616000000000554e+00 5.979315117199999641e+00
8.573147999999999769e+00 5.979388175199999544e+00
8.590679999999998984e+00 5.979458310880000127e+00
8.608211999999999975e+00 5.979528446559998933e+00
8.625743999999999190e+00 5.979598582239999516e+00
8.643276000000000181e+00 5.979665795599999889e+00
8.660807999999999396e+00 5.979733008959999374e+00
8.678340000000000387e+00 5.979803144639999957e+00
8.695871999999999602e+00 5.979867435679999232e+00
8.713404000000000593e+00 5.979934649039999606e+00
8.730935999999999808e+00 5.979998940079999770e+00
8.748468000000000799e+00 5.980066153439999255e+00
8.766000000000000014e+00 5.980130444479999419e+00
8.783531999999999229e+00 5.980194735519999583e+00
8.801064000000000220e+00 5.980256104239999537e+00
8.818595999999999435e+00 5.980320395279999701e+00
8.836128000000000426e+00 5.980381763999999656e+00
8.853659999999999641e+00 5.980443132719999610e+00
8.871192000000000633e+00 5.980504501439999565e+00
8.888723999999999847e+00 5.980565870159999520e+00
8.906256000000000839e+00 5.980624316560000153e+00
8.923788000000000054e+00 5.980682762959999899e+00
8.941320000000001045e+00 5.980741209359999644e+00
8.958852000000000260e+00 5.980799655759999389e+00
8.976383999999999475e+00 5.980858102159999135e+00
8.993916000000000466e+00 5.980916548559999768e+00
9.011447999999999681e+00 5.980972072639999304e+00
9.028980000000000672e+00 5.981030519039999938e+00
9.046511999999999887e+00 5.981086043119999474e+00
9.064044000000000878e+00 5.981141567199999898e+00
9.081576000000000093e+00 5.981194168959999224e+00
9.099108000000001084e+00 5.981249693039999649e+00
9.116640000000000299e+00 5.981305217119999185e+00
9.134171999999999514e+00 5.981357818880000288e+00
9.151704000000000505e+00 5.981410420639999614e+00
9.169235999999999720e+00 5.981463022399999829e+00
9.186768000000000711e+00 5.981515624160000044e+00
9.204299999999999926e+00 5.981565303599999162e+00
9.221832000000000917e+00 5.981617905359999376e+00
9.239364000000000132e+00 5.981670507120000480e+00
9.256896000000001123e+00 5.981720186559999597e+00
9.274428000000000338e+00 5.981769865999999602e+00
9.291960000000001330e+00 5.981819545439999608e+00
9.309492000000000544e+00 5.981869224879999614e+00
9.327023999999999759e+00 5.981915981999999410e+00
9.344556000000000751e+00 5.981965661439999415e+00
9.362087999999999965e+00 5.982012418559999212e+00
9.379620000000000957e+00 5.982062098000000105e+00
9.397152000000000172e+00 5.982108855119999902e+00
9.414684000000001163e+00 5.982155612239999698e+00
9.432216000000000378e+00 5.982202369360000382e+00
9.449748000000001369e+00 5.982246204159999969e+00
9.467280000000000584e+00 5.982292961279998877e+00
9.484811999999999799e+00 5.982339718399999562e+00
9.502344000000000790e+00 5.982383553199999149e+00
9.519876000000000005e+00 5.982427387999999624e+00
9.537408000000000996e+00 5.982471222799999211e+00
9.554940000000000211e+00 5.982515057599999686e+00
9.572472000000001202e+00 5.982558892399999273e+00
9.590004000000000417e+00 5.982602727199998860e+00
9.607536000000001408e+00 5.982646561999999335e+00
9.625068000000000623e+00 5.982687474479999601e+00
9.642600000000001614e+00 5.982731309280000076e+00
9.660132000000000829e+00 5.982772221759999454e+00
9.677664000000000044e+00 5.982813134239999719e+00
9.695196000000001035e+00 5.982854046719999985e+00
9.712728000000000250e+00 5.982894959199999363e+00
9.730260000000001241e+00 5.982935871679999629e+00
9.747792000000000456e+00 5.982976784159999895e+00
9.765324000000001448e+00 5.983014774319999951e+00
9.782856000000000662e+00 5.983055686799999329e+00
9.800388000000001654e+00 5.983093676959999385e+00
9.817920000000000869e+00 5.983134589439999651e+00
9.835452000000000083e+00 5.983172579599999708e+00
9.852984000000001075e+00 5.983210569759999764e+00
9.870515999999998513e+00 5.983248559919999821e+00
9.888047999999999504e+00 5.983286550079999877e+00
9.905579999999998719e+00 5.983324540239999934e+00
9.923111999999999711e+00 5.983362530399999990e+00
9.940643999999998925e+00 5.983397598239999837e+00
9.958175999999999917e+00 5.983435588399999894e+00
9.975707999999999132e+00 5.983470656239999741e+00
9.993239999999998346e+00 5.983505724079999588e+00
1.001077199999999934e+01 5.983543714239999645e+00
1.002830399999999855e+01 5.983578782079999492e+00
1.004583599999999954e+01 5.983613849920000227e+00
1.006336799999999876e+01 5.983648917759999186e+00
1.008089999999999975e+01 5.983683985599999922e+00
1.009843199999999896e+01 5.983719053439999769e+00
1.011596399999999996e+01 5.983751198960000295e+00
1.013349599999999917e+01 5.983786266800000142e+00
1.015102800000000016e+01 5.983818412319999780e+00
1.016855999999999938e+01 5.983853480159999627e+00
1.018609199999999859e+01 5.983885625679999265e+00
1.020362399999999958e+01 5.983920693520000000e+00
1.022115599999999880e+01 5.983952839039999638e+00
1.023868799999999979e+01 5.983984984559999276e+00
1.025621999999999900e+01 5.984017130079999802e+00
1.027375200000000000e+01 5.984049275599999440e+00
1.029128399999999921e+01 5.984081421119999966e+00
1.030881600000000020e+01 5.984113566639999604e+00
1.032634799999999942e+01 5.984142789839999921e+00
1.034387999999999863e+01 5.984174935359999559e+00
1.036141199999999962e+01 5.984207080880000085e+00
1.037894399999999884e+01 5.984236304080000401e+00
1.039647599999999983e+01 5.984265527279999830e+00
1.041400799999999904e+01 5.984297672799999468e+00
1.043154000000000003e+01 5.984326895999999785e+00
1.044907199999999925e+01 5.984356119199999213e+00
1.046660400000000024e+01 5.984385342399999530e+00
1.048413599999999946e+01 5.984414565599999847e+00
1.050166800000000045e+01 5.984443788799999275e+00
1.051919999999999966e+01 5.984473011999999592e+00
1.053673199999999888e+01 5.984502235199999909e+00
1.055426399999999987e+01 5.984531458399999337e+00
1.057179599999999908e+01 5.984560681599999654e+00
1.058932800000000007e+01 5.984586982479999762e+00
1.060685999999999929e+01 5.984616205679999190e+00
1.062439200000000028e+01 5.984642506559999298e+00
1.064192399999999950e+01 5.984671729759999614e+00
1.065945600000000049e+01 5.984698030639999722e+00
1.067698799999999970e+01 5.984724331519999829e+00
1.069451999999999892e+01 5.984753554719999258e+00
1.071205199999999991e+01 5.984779855599999365e+00
1.072958399999999912e+01 5.984806156479999473e+00
1.074711600000000011e+01 5.984832457359999580e+00
1.076464799999999933e+01 5.984858758239999688e+00
1.078218000000000032e+01 5.984885059119999795e+00
1.079971199999999953e+01 5.984911359999999902e+00
1.081724400000000053e+01 5.984934738559999801e+00
1.083477599999999974e+01 5.984961039439999908e+00
1.085230800000000073e+01 5.984987340320000015e+00
1.086983999999999995e+01 5.985010718879999914e+00
1.088737199999999916e+01 5.985037019759999133e+00
1.090490400000000015e+01 5.985060398319999031e+00
1.092243599999999937e+01 5.985086699199999138e+00
1.093996800000000036e+01 5.985110077759999925e+00
1.095749999999999957e+01 5.985136378640000032e+00
1.097503200000000056e+01 5.985159757199999930e+00
1.099256399999999978e+01 5.985183135759999828e+00
1.101009600000000077e+01 5.985206514319999727e+00
1.102762799999999999e+01 5.985229892879999625e+00
1.104516000000000098e+01 5.985253271440000411e+00
1.106269200000000019e+01 5.985276650000000309e+00
1.108022399999999941e+01 5.985300028560000207e+00
1.109775600000000040e+01 5.985323407120000105e+00
1.111528799999999961e+01 5.985346785679999115e+00
1.113282000000000060e+01 5.985367241919999692e+00
1.115035199999999982e+01 5.985390620479999590e+00
1.116788400000000081e+01 5.985413999039999489e+00
1.118541600000000003e+01 5.985434455279999177e+00
1.120294800000000102e+01 5.985457833839999076e+00
1.122048000000000023e+01 5.985478290079999653e+00
1.123801199999999945e+01 5.985501668639999551e+00
1.125554400000000044e+01 5.985522124880000128e+00
1.127307599999999965e+01 5.985545503439999138e+00
1.129060800000000064e+01 5.985565959679999715e+00
1.130813999999999986e+01 5.985586415920000292e+00
1.132567200000000085e+01 5.985606872159999980e+00
1.134320400000000006e+01 5.985627328399999669e+00
1.136073600000000106e+01 5.985650706959999567e+00
1.137826800000000027e+01 5.985671163200000144e+00
1.139580000000000126e+01 5.985691619439999833e+00
1.141333200000000048e+01 5.985712075679999522e+00
1.143086399999999969e+01 5.985732531920000099e+00
1.144839600000000068e+01 5.985752988159999788e+00
1.146592799999999990e+01 5.985770522079999267e+00
1.148346000000000089e+01 5.985790978319998956e+00
1.150099200000000010e+01 5.985811434559999533e+00
1.151852400000000110e+01 5.985828968479999901e+00
1.153605600000000031e+01 5.985849424719999590e+00
1.155358800000000130e+01 5.985869880960000167e+00
1.157112000000000052e+01 5.985887414879999646e+00
1.158865199999999973e+01 5.985907871119999335e+00
1.160618400000000072e+01 5.985925405039999703e+00
1.162371599999999994e+01 5.985945861279999392e+00
1.164124800000000093e+01 5.985963395199999759e+00
1.165878000000000014e+01 5.985983851440000336e+00
1.167631200000000113e+01 5.986001385359999816e+00
1.169384400000000035e+01 5.986018919279999295e+00
1.171137600000000134e+01 5.986036453199999663e+00
1.172890800000000056e+01 5.986053987119999142e+00
1.174644000000000155e+01 5.986074443359999719e+00
1.176397200000000076e+01 5.986091977280000087e+00
1.178150399999999998e+01 5.986109511199999567e+00
1.179903600000000097e+01 5.986127045119999934e+00
1.181656800000000018e+01 5.986144579039999414e+00
1.183410000000000117e+01 5.986162112959999781e+00
1.185163200000000039e+01 5.986179646880000149e+00
1.186916400000000138e+01 5.986194258479999419e+00
1.188669600000000059e+01 5.986211792399999787e+00
1.190422800000000159e+01 5.986229326320000155e+00
1.192176000000000080e+01 5.986246860239999634e+00
1.193929200000000002e+01 5.986264394160000002e+00
1.195682400000000101e+01 5.986279005759999272e+00
1.197435600000000022e+01 5.986296539679999640e+00
1.199188800000000121e+01 5.986314073600000008e+00
1.200942000000000043e+01 5.986328685199999278e+00
1.202695200000000142e+01 5.986346219119999645e+00
1.204448400000000063e+01 5.986360830719999804e+00
1.206201599999999985e+01 5.986378364640000171e+00
1.207954799999999906e+01 5.986392976239999442e+00
1.209707999999999828e+01 5.986410510159998921e+00
1.211461199999999927e+01 5.986425121759999968e+00
1.213214399999999848e+01 5.986439733359999238e+00
1.214967599999999948e+01 5.986454344959999396e+00
1.216720799999999869e+01 5.986471878879999764e+00
1.218473999999999968e+01 5.986486490479999922e+00
1.220227199999999890e+01 5.986501102079999193e+00
1.221980399999999989e+01 5.986515713680000239e+00
1.223733599999999910e+01 5.986530325279999509e+00
1.225486800000000009e+01 5.986547859199999877e+00
1.227239999999999931e+01 5.986562470800000035e+00
1.228993199999999852e+01 5.986577082400000194e+00
1.230746399999999952e+01 5.986591693999999464e+00
1.232499599999999873e+01 5.986606305599999622e+00
1.234252799999999972e+01 5.986620917199999781e+00
1.236005999999999894e+01 5.986632606479999730e+00
1.237759199999999993e+01 5.986647218079999888e+00
1.239512399999999914e+01 5.986661829680000046e+00
1.241265600000000013e+01 5.986676441279999317e+00
1.243018799999999935e+01 5.986691052880000363e+00
1.244771999999999856e+01 5.986702742159999424e+00
1.246525199999999955e+01 5.986717353759999583e+00
1.248278399999999877e+01 5.986731965359999741e+00
1.250031599999999976e+01 5.986746576959999899e+00
1.251784799999999898e+01 5.986758266239999848e+00
1.253537999999999997e+01 5.986772877840000007e+00
1.255291199999999918e+01 5.986784567119999068e+00
1.257044400000000017e+01 5.986799178720000114e+00
1.258797599999999939e+01 5.986810867999999175e+00
1.260550800000000038e+01 5.986825479600000222e+00
1.262303999999999959e+01 5.986837168879999282e+00
1.264057199999999881e+01 5.986851780479999441e+00
1.265810399999999980e+01 5.986863469759999390e+00
1.267563599999999902e+01 5.986878081359999548e+00
1.269316800000000001e+01 5.986889770640000386e+00
1.271069999999999922e+01 5.986901459919999446e+00
1.272823200000000021e+01 5.986916071519999605e+00
1.274576399999999943e+01 5.986927760799999554e+00
1.276329600000000042e+01 5.986939450079999503e+00
1.278082799999999963e+01 5.986951139359999452e+00
1.279835999999999885e+01 5.986965750959999610e+00
1.281589199999999984e+01 5.986977440239999559e+00
1.283342399999999905e+01 5.986989129519999508e+00
1.285095600000000005e+01 5.987000818800000346e+00
1.286848799999999926e+01 5.987012508079999407e+00
1.288602000000000025e+01 5.987024197360000244e+00
1.290355199999999947e+01 5.987035886639999305e+00
1.292108400000000046e+01 5.987047575920000142e+00
1.293861599999999967e+01 5.987059265199999203e+00
1.295614800000000066e+01 5.987070954480000040e+00
1.297367999999999988e+01 5.987082643759999989e+00
1.299121199999999909e+01 5.987094333039999050e+00
1.300874400000000009e+01 5.987106022319999887e+00
1.302627599999999930e+01 5.987117711599998948e+00
1.304380800000000029e+01 5.987129400879999785e+00
1.306133999999999951e+01 5.987141090159999735e+00
1.307887200000000050e+01 5.987149857119999474e+00
1.309640399999999971e+01 5.987161546399999423e+00
1.311393600000000070e+01 5.987173235679999372e+00
1.313146799999999992e+01 5.987182002640000000e+00
1.314900000000000091e+01 5.987193691919999949e+00
1.316653200000000012e+01 5.987205381199999010e+00
1.318406399999999934e+01 5.987217070479999848e+00
1.320159600000000033e+01 5.987225837439999587e+00
1.321912799999999955e+01 5.987237526719999536e+00
1.323666000000000054e+01 5.987246293680000164e+00
1.325419199999999975e+01 5.987257982959999225e+00
1.327172400000000074e+01 5.987269672240000062e+00
1.328925599999999996e+01 5.987278439199999802e+00
1.330678800000000095e+01 5.987287206159999542e+00
1.332432000000000016e+01 5.987298895439999491e+00
1.334185199999999938e+01 5.987310584720000328e+00
1.335938400000000037e+01 5.987319351679999180e+00
1.337691599999999958e+01 5.987328118639999808e+00
1.339444800000000058e+01 5.987339807919999757e+00
1.341197999999999979e+01 5.987348574879999497e+00
1.342951200000000078e+01 5.987360264159999446e+00
1.344704400000000000e+01 5.987369031120000074e+00
1.346457600000000099e+01 5.987377798079999813e+00
1.348210800000000020e+01 5.987389487359999762e+00
1.349964000000000119e+01 5.987398254319999502e+00
1.351717200000000041e+01 5.987407021279999242e+00
1.353470399999999962e+01 5.987415788239999870e+00
1.355223600000000062e+01 5.987424555200000498e+00
1.356976799999999983e+01 5.987436244479999559e+00
1.358730000000000082e+01 5.987445011440000187e+00
1.360483200000000004e+01 5.987453778399999926e+00
1.362236400000000103e+01 5.987462545359999666e+00
1.363989600000000024e+01 5.987471312319999406e+00
1.365742800000000123e+01 5.987480079280000034e+00
1.367496000000000045e+01 5.987488846239999774e+00
1.369249199999999966e+01 5.987500535519999723e+00
1.371002400000000065e+01 5.987509302480000350e+00
1.372755599999999987e+01 5.987518069439999202e+00
1.374508800000000086e+01 5.987526836399999830e+00
1.376262000000000008e+01 5.987535603359999570e+00
1.378015200000000107e+01 5.987544370319999310e+00
1.379768400000000028e+01 5.987553137279999937e+00
1.381521600000000127e+01 5.987561904239999677e+00
1.383274800000000049e+01 5.987567748879999208e+00
1.385028000000000148e+01 5.987576515839999836e+00
1.386781200000000069e+01 5.987585282799999575e+00
1.388534399999999991e+01 5.987594049760000203e+00
1.390287600000000090e+01 5.987602816719999943e+00
1.392040800000000011e+01 5.987611583679999683e+00
1.393794000000000111e+01 5.987620350640000311e+00
1.395547200000000032e+01 5.987626195279998953e+00
1.397300400000000131e+01 5.987634962239999581e+00
1.399053600000000053e+01 5.987643729200000209e+00
1.400806800000000152e+01 5.987652496159999060e+00
1.402560000000000073e+01 5.987658340799999479e+00
1.404313199999999995e+01 5.987667107760000107e+00
1.406066400000000094e+01 5.987675874719999847e+00
1.407819600000000015e+01 5.987681719359999377e+00
1.409572800000000115e+01 5.987690486320000005e+00
1.411326000000000036e+01 5.987699253279999745e+00
1.413079200000000135e+01 5.987708020239999485e+00
1.414832400000000057e+01 5.987713864879999015e+00
1.416585600000000156e+01 5.987722631839999643e+00
1.418338800000000077e+01 5.987728476480000062e+00
1.420092000000000176e+01 5.987737243439998913e+00
1.421845200000000098e+01 5.987743088079999332e+00
1.423598400000000019e+01 5.987751855039999960e+00
1.425351599999999941e+01 5.987760621999999699e+00
1.427104799999999862e+01 5.987766466639999230e+00
1.428857999999999961e+01 5.987772311279999649e+00
1.430611199999999883e+01 5.987781078239999388e+00
1.432364399999999982e+01 5.987789845200000016e+00
1.434117599999999904e+01 5.987795689839999547e+00
1.435870800000000003e+01 5.987801534479999965e+00
1.437623999999999924e+01 5.987810301439999705e+00
1.439377199999999846e+01 5.987816146080000124e+00
1.441130399999999945e+01 5.987824913039998975e+00
1.442883599999999866e+01 5.987830757679999394e+00
1.444636799999999965e+01 5.987836602319999812e+00
1.446389999999999887e+01 5.987845369279999552e+00
1.448143199999999986e+01 5.987851213919999083e+00
1.449896399999999907e+01 5.987857058559999501e+00
1.451649600000000007e+01 5.987865825520000129e+00
1.453402799999999928e+01 5.987871670159999660e+00
1.455155999999999850e+01 5.987877514799999190e+00
1.456909199999999949e+01 5.987883359439999609e+00
1.458662399999999870e+01 5.987892126399999349e+00
1.460415599999999969e+01 5.987897971039999767e+00
1.462168799999999891e+01 5.987903815680000186e+00
1.463921999999999990e+01 5.987912582639999926e+00
1.465675199999999911e+01 5.987918427279999456e+00
1.467428400000000011e+01 5.987924271919999875e+00
1.469181599999999932e+01 5.987930116560000293e+00
1.470934800000000031e+01 5.987935961199998935e+00
1.472687999999999953e+01 5.987941805839999354e+00
1.474441199999999874e+01 5.987950572799999982e+00
1.476194399999999973e+01 5.987956417439999512e+00
1.477947599999999895e+01 5.987962262079999043e+00
1.479700799999999994e+01 5.987968106719999462e+00
1.481453999999999915e+01 5.987973951359999880e+00
1.483207200000000014e+01 5.987979795999999411e+00
1.484960399999999936e+01 5.987985640639999829e+00
1.486713600000000035e+01 5.987991485279999360e+00
1.488466799999999957e+01 5.987997329919999778e+00
1.490219999999999878e+01 5.988003174559999309e+00
1.491973199999999977e+01 5.988009019199999727e+00
1.493726399999999899e+01 5.988014863840000146e+00
1.495479599999999998e+01 5.988020708479999676e+00
1.497232799999999919e+01 5.988026553119999207e+00
1.498986000000000018e+01 5.988032397759999625e+00
1.500739199999999940e+01 5.988038242400000044e+00
1.502492400000000039e+01 5.988044087040000463e+00
1.504245599999999961e+01 5.988049931679999105e+00
1.505998800000000060e+01 5.988055776319999524e+00
1.507751999999999981e+01 5.988061620959999942e+00
1.509505199999999903e+01 5.988067465599999473e+00
1.511258400000000002e+01 5.988073310239999891e+00
1.513011599999999923e+01 5.988079154879999422e+00
1.514764800000000022e+01 5.988082077199999631e+00
1.516517999999999944e+01 5.988087921840000050e+00
1.518271200000000043e+01 5.988093766479999580e+00
1.520024399999999964e+01 5.988099611119999999e+00
1.521777600000000064e+01 5.988105455759999529e+00
1.523530799999999985e+01 5.988111300399999948e+00
1.525283999999999907e+01 5.988114222719999269e+00
1.527037200000000006e+01 5.988120067359999688e+00
1.528790399999999927e+01 5.988125912000000106e+00
1.530543600000000026e+01 5.988131756639999637e+00
1.532296799999999948e+01 5.988137601279999167e+00
1.534050000000000047e+01 5.988140523599999376e+00
1.535803199999999968e+01 5.988146368239999795e+00
1.537556400000000068e+01 5.988152212880000214e+00
1.539309599999999989e+01 5.988158057519999744e+00
1.541062800000000088e+01 5.988160979839999065e+00
1.542816000000000010e+01 5.988166824479999484e+00
1.544569199999999931e+01 5.988172669119999902e+00
1.546322400000000030e+01 5.988175591440000112e+00
1.548075599999999952e+01 5.988181436079999642e+00
1.549828800000000051e+01 5.988187280720000061e+00
1.551581999999999972e+01 5.988190203039999382e+00
1.553335200000000071e+01 5.988196047679999801e+00
1.555088399999999993e+01 5.988201892319999331e+00
1.556841600000000092e+01 5.988204814639999540e+00
1.558594800000000014e+01 5.988210659279999959e+00
1.560348000000000113e+01 5.988213581600000168e+00
1.562101200000000034e+01 5.988219426239999699e+00
1.563854399999999956e+01 5.988225270879999229e+00
1.565607600000000055e+01 5.988228193199999438e+00
1.567360799999999976e+01 5.988234037839999857e+00
1.569114000000000075e+01 5.988236960160000066e+00
1.570867199999999997e+01 5.988242804800000485e+00
1.572620400000000096e+01 5.988245727119998918e+00
1.574373600000000017e+01 5.988251571759999337e+00
1.576126800000000117e+01 5.988254494079999546e+00
1.577880000000000038e+01 5.988260338719999964e+00
1.579633199999999960e+01 5.988266183359999495e+00
1.581386400000000059e+01 5.988269105679999704e+00
1.583139599999999980e+01 5.988272027999999914e+00
1.584892800000000079e+01 5.988277872639999444e+00
1.586646000000000001e+01 5.988280794959999653e+00
1.588399200000000100e+01 5.988286639600000072e+00
1.590152400000000021e+01 5.988289561919999393e+00
1.591905600000000121e+01 5.988295406559999812e+00
1.593658800000000042e+01 5.988298328880000021e+00
1.595412000000000141e+01 5.988304173519999551e+00
1.597165200000000063e+01 5.988307095839999761e+00
1.598918399999999984e+01 5.988310018159999970e+00
1.600671600000000083e+01 5.988315862799999501e+00
1.602424800000000005e+01 5.988318785119999710e+00
1.604177999999999926e+01 5.988324629760000128e+00
1.605931200000000203e+01 5.988327552080000338e+00
1.607684400000000124e+01 5.988330474399999659e+00
1.609437600000000046e+01 5.988336319039999189e+00
1.611190799999999967e+01 5.988339241359999399e+00
1.612944000000000244e+01 5.988342163679999608e+00
1.614697200000000166e+01 5.988348008320000027e+00
1.616450400000000087e+01 5.988350930640000236e+00
1.618203600000000009e+01 5.988353852960000445e+00
1.619956799999999930e+01 5.988359697599999087e+00
1.621710000000000207e+01 5.988362619919999297e+00
1.623463200000000128e+01 5.988365542239999506e+00
1.625216400000000050e+01 5.988371386879999925e+00
1.626969599999999971e+01 5.988374309200000134e+00
1.628722800000000248e+01 5.988377231519999455e+00
1.630476000000000170e+01 5.988383076159999874e+00
1.632229200000000091e+01 5.988385998479999195e+00
1.633982400000000013e+01 5.988388920799999404e+00
1.635735599999999934e+01 5.988391843119999614e+00
1.637488800000000211e+01 5.988394765439999823e+00
1.639242000000000132e+01 5.988400610079999353e+00
1.640995200000000054e+01 5.988403532399999563e+00
1.642748399999999975e+01 5.988406454719999772e+00
1.644501599999999897e+01 5.988409377039999981e+00
1.646254799999999818e+01 5.988415221679999512e+00
1.648007999999999740e+01 5.988418143999999721e+00
1.649761200000000017e+01 5.988421066319999930e+00
1.651514399999999938e+01 5.988423988639999251e+00
1.653267599999999860e+01 5.988426910959999461e+00
1.655020799999999781e+01 5.988432755599999879e+00
1.656774000000000058e+01 5.988435677920000089e+00
1.658527199999999979e+01 5.988438600240000298e+00
1.660280399999999901e+01 5.988441522559999619e+00
1.662033599999999822e+01 5.988444444879998940e+00
1.663786800000000099e+01 5.988447367199999150e+00
1.665540000000000020e+01 5.988450289519999359e+00
1.667293199999999942e+01 5.988453211839999568e+00
1.669046399999999863e+01 5.988459056479999987e+00
1.670799599999999785e+01 5.988461978800000196e+00
1.672552800000000062e+01 5.988464901120000405e+00
1.674305999999999983e+01 5.988467823439999727e+00
1.676059199999999905e+01 5.988470745759999048e+00
1.677812399999999826e+01 5.988473668079999257e+00
1.679565600000000103e+01 5.988476590399999466e+00
1.681318800000000024e+01 5.988479512719999676e+00
1.683071999999999946e+01 5.988482435039999885e+00
1.684825199999999867e+01 5.988488279679999415e+00
1.686578399999999789e+01 5.988491201999999625e+00
1.688331600000000066e+01 5.988494124319999834e+00
1.690084799999999987e+01 5.988497046640000043e+00
1.691837999999999909e+01 5.988499968959999364e+00
1.693591199999999830e+01 5.988502891279999574e+00
1.695344400000000107e+01 5.988505813599999783e+00
1.697097600000000028e+01 5.988508735919999992e+00
1.698850799999999950e+01 5.988511658239999313e+00
1.700603999999999871e+01 5.988514580559999523e+00
1.702357199999999793e+01 5.988517502879999732e+00
1.704110400000000070e+01 5.988520425199999941e+00
1.705863599999999991e+01 5.988523347520000151e+00
1.707616799999999913e+01 5.988526269839999472e+00
1.709369999999999834e+01 5.988529192159999681e+00
1.711123200000000111e+01 5.988532114479999890e+00
1.712876400000000032e+01 5.988535036799999212e+00
1.714629599999999954e+01 5.988535036799999212e+00
1.716382799999999875e+01 5.988540881439999630e+00
1.718135999999999797e+01 5.988543803759999840e+00
1.719889200000000073e+01 5.988543803759999840e+00
1.721642399999999995e+01 5.988546726080000049e+00
1.723395599999999916e+01 5.988549648400000258e+00
1.725148799999999838e+01 5.988552570720000467e+00
1.726902000000000115e+01 5.988555493039998900e+00
1.728655200000000036e+01 5.988558415359999110e+00
1.730408399999999958e+01 5.988561337679999319e+00
1.732161599999999879e+01 5.988564259999999528e+00
1.733914800000000156e+01 5.988567182319999738e+00
1.735668000000000077e+01 5.988570104639999947e+00
1.737421199999999999e+01 5.988573026960000156e+00
1.739174399999999920e+01 5.988575949279999477e+00
1.740927599999999842e+01 5.988575949279999477e+00
1.742680800000000119e+01 5.988578871599999687e+00
1.744434000000000040e+01 5.988581793919999896e+00
1.746187199999999962e+01 5.988584716239999217e+00
1.747940399999999883e+01 5.988587638559999426e+00
1.749693600000000160e+01 5.988590560879999636e+00
1.751446800000000081e+01 5.988590560879999636e+00
1.753200000000000003e+01 5.988593483199999845e+00
1.754953199999999924e+01 5.988596405520000054e+00
1.756706399999999846e+01 5.988599327839999376e+00
1.758459599999999767e+01 5.988602250159999585e+00
1.760212800000000044e+01 5.988605172479999794e+00
1.761965999999999966e+01 5.988608094800000003e+00
1.763719199999999887e+01 5.988608094800000003e+00
1.765472399999999809e+01 5.988611017119999325e+00
1.767225600000000085e+01 5.988613939439999534e+00
1.768978799999999652e+01 5.988616861759999743e+00
1.770731999999999928e+01 5.988619784079999953e+00
1.772485199999999850e+01 5.988619784079999953e+00
1.774238400000000127e+01 5.988622706399999274e+00
1.775991599999999693e+01 5.988625628719999483e+00
1.777744799999999969e+01 5.988628551039999692e+00
1.779497999999999891e+01 5.988631473359999902e+00
1.781251200000000168e+01 5.988631473359999902e+00
1.783004399999999734e+01 5.988634395680000111e+00
1.784757600000000011e+01 5.988637318000000320e+00
1.786510799999999932e+01 5.988640240319999641e+00
1.788264000000000209e+01 5.988640240319999641e+00
1.790017199999999775e+01 5.988643162639999851e+00
1.791770400000000052e+01 5.988646084959999172e+00
1.793523599999999973e+01 5.988649007279999381e+00
1.795276799999999895e+01 5.988649007279999381e+00
1.797029999999999816e+01 5.988651929599999590e+00
1.798783200000000093e+01 5.988654851919999800e+00
1.800536400000000015e+01 5.988657774240000009e+00
1.802289599999999936e+01 5.988657774240000009e+00
1.804042799999999858e+01 5.988660696560000218e+00
1.805796000000000134e+01 5.988663618880000428e+00
1.807549199999999701e+01 5.988663618880000428e+00
1.809302399999999977e+01 5.988666541199999749e+00
1.811055599999999899e+01 5.988669463519999070e+00
1.812808800000000176e+01 5.988669463519999070e+00
1.814561999999999742e+01 5.988672385839999279e+00
1.816315200000000019e+01 5.988675308159999489e+00
1.818068399999999940e+01 5.988678230479999698e+00
1.819821600000000217e+01 5.988678230479999698e+00
1.821574799999999783e+01 5.988681152799999907e+00
1.823328000000000060e+01 5.988684075120000116e+00
1.825081199999999981e+01 5.988684075120000116e+00
1.826834399999999903e+01 5.988686997439999438e+00
1.828587599999999824e+01 5.988689919759999647e+00
1.830340800000000101e+01 5.988689919759999647e+00
1.832094000000000023e+01 5.988692842079999856e+00
1.833847199999999944e+01 5.988695764399999177e+00
1.835600399999999865e+01 5.988695764399999177e+00
1.837353600000000142e+01 5.988698686719999387e+00
1.839106799999999708e+01 5.988698686719999387e+00
1.840859999999999985e+01 5.988701609039999596e+00
1.842613199999999907e+01 5.988704531359999805e+00
1.844366400000000183e+01 5.988704531359999805e+00
1.846119599999999750e+01 5.988707453680000015e+00
1.847872800000000026e+01 5.988710375999999336e+00
1.849625999999999948e+01 5.988710375999999336e+00
1.851379200000000225e+01 5.988713298319999545e+00
1.853132399999999791e+01 5.988716220639999754e+00
1.854885600000000068e+01 5.988716220639999754e+00
1.856638799999999989e+01 5.988719142959999964e+00
1.858392000000000266e+01 5.988719142959999964e+00
1.860145199999999832e+01 5.988722065280000173e+00
1.861898400000000109e+01 5.988722065280000173e+00
1.863651600000000030e+01 5.988724987599999494e+00
1.865404799999999952e+01 5.988727909919999703e+00
1.867157999999999873e+01 5.988727909919999703e+00
1.868911200000000150e+01 5.988730832239999913e+00
1.870664400000000072e+01 5.988730832239999913e+00
1.872417599999999993e+01 5.988733754559999234e+00
1.874170799999999915e+01 5.988736676879999443e+00
1.875924000000000191e+01 5.988736676879999443e+00
1.877677199999999758e+01 5.988739599199999653e+00
1.879430400000000034e+01 5.988739599199999653e+00
1.881183599999999956e+01 5.988742521519999862e+00
1.882936800000000233e+01 5.988742521519999862e+00
1.884689999999999799e+01 5.988745443840000071e+00
1.886443200000000076e+01 5.988748366160000280e+00
1.888196399999999997e+01 5.988748366160000280e+00
1.889949600000000274e+01 5.988751288480000490e+00
1.891702799999999840e+01 5.988751288480000490e+00
1.893456000000000117e+01 5.988754210799998923e+00
1.895209200000000038e+01 5.988754210799998923e+00
1.896962399999999960e+01 5.988757133119999132e+00
1.898715599999999881e+01 5.988757133119999132e+00
1.900468800000000158e+01 5.988760055439999341e+00
1.902222000000000079e+01 5.988760055439999341e+00
1.903975200000000001e+01 5.988762977759999551e+00
1.905728399999999922e+01 5.988762977759999551e+00
1.907481600000000199e+01 5.988765900079999760e+00
1.909234800000000121e+01 5.988765900079999760e+00
1.910988000000000042e+01 5.988768822399999969e+00
1.912741199999999964e+01 5.988768822399999969e+00
1.914494400000000240e+01 5.988771744720000179e+00
1.916247599999999807e+01 5.988771744720000179e+00
1.918000800000000083e+01 5.988774667040000388e+00
1.919754000000000005e+01 5.988774667040000388e+00
1.921507200000000282e+01 5.988777589359999709e+00
1.923260399999999848e+01 5.988777589359999709e+00
1.925013600000000125e+01 5.988780511679999030e+00
1.926766800000000046e+01 5.988780511679999030e+00
1.928520000000000323e+01 5.988783433999999239e+00
1.930273199999999889e+01 5.988783433999999239e+00
1.932026400000000166e+01 5.988786356319999449e+00
1.933779600000000087e+01 5.988786356319999449e+00
1.935532800000000009e+01 5.988789278639999658e+00
1.937285999999999930e+01 5.988789278639999658e+00
1.939039200000000207e+01 5.988792200959999867e+00
1.940792400000000129e+01 5.988792200959999867e+00
1.942545600000000050e+01 5.988792200959999867e+00
1.944298799999999972e+01 5.988795123280000077e+00
1.946052000000000248e+01 5.988795123280000077e+00
1.947805199999999815e+01 5.988798045599999398e+00
1.949558400000000091e+01 5.988798045599999398e+00
1.951311600000000013e+01 5.988800967919999607e+00
1.953064800000000290e+01 5.988800967919999607e+00
1.954817999999999856e+01 5.988803890239999816e+00
1.956571200000000132e+01 5.988803890239999816e+00
1.958324400000000054e+01 5.988806812560000026e+00
1.960077600000000331e+01 5.988806812560000026e+00
1.961830799999999897e+01 5.988806812560000026e+00
1.963584000000000174e+01 5.988809734879999347e+00
1.965337200000000095e+01 5.988809734879999347e+00
1.967090400000000017e+01 5.988812657199999556e+00
1.968843599999999938e+01 5.988812657199999556e+00
1.970596800000000215e+01 5.988812657199999556e+00
1.972350000000000136e+01 5.988815579519999766e+00
1.974103199999999703e+01 5.988815579519999766e+00
1.975856399999999979e+01 5.988818501839999975e+00
1.977609599999999901e+01 5.988818501839999975e+00
1.979362800000000178e+01 5.988818501839999975e+00
1.981115999999999744e+01 5.988821424159999296e+00
1.982869200000000021e+01 5.988821424159999296e+00
1.984622399999999942e+01 5.988824346479999505e+00
1.986375599999999864e+01 5.988824346479999505e+00
1.988128799999999785e+01 5.988827268799999715e+00
1.989882000000000062e+01 5.988827268799999715e+00
1.991635199999999983e+01 5.988827268799999715e+00
1.993388399999999905e+01 5.988830191119999924e+00
1.995141599999999826e+01 5.988830191119999924e+00
1.996894800000000103e+01 5.988830191119999924e+00
1.998647999999999669e+01 5.988833113440000133e+00
2.000401199999999946e+01 5.988833113440000133e+00
2.002154399999999868e+01 5.988836035760000343e+00
2.003907600000000144e+01 5.988836035760000343e+00
2.005660799999999711e+01 5.988836035760000343e+00
2.007413999999999987e+01 5.988838958079999664e+00
2.009167199999999909e+01 5.988838958079999664e+00
2.010920400000000186e+01 5.988838958079999664e+00
2.012673599999999752e+01 5.988841880399999873e+00
2.014426800000000028e+01 5.988841880399999873e+00
2.016179999999999950e+01 5.988841880399999873e+00
2.017933199999999871e+01 5.988844802719999194e+00
2.019686399999999793e+01 5.988844802719999194e+00
2.021439600000000070e+01 5.988847725039999403e+00
2.023192799999999991e+01 5.988847725039999403e+00
2.024945999999999913e+01 5.988847725039999403e+00
2.026699199999999834e+01 5.988850647359999613e+00
2.028452400000000111e+01 5.988850647359999613e+00
2.030205600000000032e+01 5.988850647359999613e+00
2.031958799999999954e+01 5.988853569679999822e+00
2.033711999999999875e+01 5.988853569679999822e+00
2.035465200000000152e+01 5.988853569679999822e+00
2.037218399999999718e+01 5.988856492000000031e+00
2.038971599999999995e+01 5.988856492000000031e+00
2.040724799999999917e+01 5.988856492000000031e+00
2.042478000000000193e+01 5.988859414320000241e+00
2.044231199999999760e+01 5.988859414320000241e+00
2.045984400000000036e+01 5.988859414320000241e+00
2.047737599999999958e+01 5.988862336640000450e+00
2.049490800000000235e+01 5.988862336640000450e+00
2.051243999999999801e+01 5.988862336640000450e+00
2.052997200000000078e+01 5.988865258959998883e+00
2.054750399999999999e+01 5.988865258959998883e+00
2.056503599999999921e+01 5.988865258959998883e+00
2.058256799999999842e+01 5.988868181279999092e+00
2.060010000000000119e+01 5.988868181279999092e+00
2.061763200000000040e+01 5.988868181279999092e+00
2.063516399999999962e+01 5.988868181279999092e+00
2.065269599999999883e+01 5.988871103599999302e+00
2.067022800000000160e+01 5.988871103599999302e+00
2.068775999999999726e+01 5.988871103599999302e+00
2.070529200000000003e+01 5.988874025919999511e+00
2.072282399999999924e+01 5.988874025919999511e+00
2.074035600000000201e+01 5.988874025919999511e+00
2.075788799999999767e+01 5.988876948239999720e+00
2.077542000000000044e+01 5.988876948239999720e+00
2.079295199999999966e+01 5.988876948239999720e+00
2.081048400000000242e+01 5.988876948239999720e+00
2.082801599999999809e+01 5.988879870559999929e+00
2.084554800000000085e+01 5.988879870559999929e+00
2.086308000000000007e+01 5.988879870559999929e+00
2.088061200000000284e+01 5.988882792880000139e+00
2.089814399999999850e+01 5.988882792880000139e+00
2.091567600000000127e+01 5.988882792880000139e+00
2.093320800000000048e+01 5.988882792880000139e+00
2.095073999999999970e+01 5.988885715199999460e+00
2.096827199999999891e+01 5.988885715199999460e+00
2.098580400000000168e+01 5.988885715199999460e+00
2.100333600000000089e+01 5.988888637519999669e+00
2.102086800000000011e+01 5.988888637519999669e+00
2.103839999999999932e+01 5.988888637519999669e+00
2.105593200000000209e+01 5.988888637519999669e+00
2.107346399999999775e+01 5.988891559839999879e+00
2.109099600000000052e+01 5.988891559839999879e+00
2.110852799999999974e+01 5.988891559839999879e+00
2.112606000000000250e+01 5.988891559839999879e+00
2.114359199999999817e+01 5.988894482159999200e+00
2.116112400000000093e+01 5.988894482159999200e+00
2.117865600000000015e+01 5.988894482159999200e+00
2.119618800000000292e+01 5.988894482159999200e+00
2.121371999999999858e+01 5.988897404479999409e+00
2.123125200000000135e+01 5.988897404479999409e+00
2.124878400000000056e+01 5.988897404479999409e+00
2.126631599999999978e+01 5.988897404479999409e+00
2.128384799999999899e+01 5.988900326799999618e+00
2.130138000000000176e+01 5.988900326799999618e+00
2.131891200000000097e+01 5.988900326799999618e+00
2.133644400000000019e+01 5.988900326799999618e+00
2.135397599999999940e+01 5.988903249119999828e+00
2.137150800000000217e+01 5.988903249119999828e+00
2.138903999999999783e+01 5.988903249119999828e+00
2.140657200000000060e+01 5.988903249119999828e+00
2.142410399999999981e+01 5.988906171440000037e+00
2.144163600000000258e+01 5.988906171440000037e+00
2.145916799999999824e+01 5.988906171440000037e+00
2.147670000000000101e+01 5.988906171440000037e+00
2.149423200000000023e+01 5.988909093759999358e+00
2.151176400000000299e+01 5.988909093759999358e+00
2.152929599999999866e+01 5.988909093759999358e+00
2.154682800000000142e+01 5.988909093759999358e+00
2.156436000000000064e+01 5.988912016079999567e+00
2.158189200000000341e+01 5.988912016079999567e+00
2.159942399999999907e+01 5.988912016079999567e+00
2.161695600000000184e+01 5.988912016079999567e+00
2.163448800000000105e+01 5.988914938399999777e+00
2.165202000000000027e+01 5.988914938399999777e+00
2.166955199999999948e+01 5.988914938399999777e+00
2.168708400000000225e+01 5.988914938399999777e+00
2.170461600000000146e+01 5.988914938399999777e+00
2.172214800000000068e+01 5.988917860719999986e+00
2.173967999999999989e+01 5.988917860719999986e+00
2.175721200000000266e+01 5.988917860719999986e+00
2.177474399999999832e+01 5.988917860719999986e+00
2.179227600000000109e+01 5.988917860719999986e+00
2.180980800000000031e+01 5.988920783040000195e+00
2.182734000000000307e+01 5.988920783040000195e+00
2.184487199999999874e+01 5.988920783040000195e+00
2.186240400000000150e+01 5.988920783040000195e+00
2.187993600000000072e+01 5.988920783040000195e+00
2.189746800000000349e+01 5.988923705359999516e+00
2.191499999999999915e+01 5.988923705359999516e+00


==> anc/Fig9/VOFDropTimeSeriesTheta95Ca015_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 1.525918611199999775e-01
3.506399999999999795e-02 3.021448016719999741e-01
5.259600000000000386e-02 4.472578614479999493e-01
7.012799999999999589e-02 5.889705096719999311e-01
8.766000000000000181e-02 7.275989413679999629e-01
1.051920000000000077e-01 8.633000851200000048e-01
1.227239999999999998e-01 9.962875625199999474e-01
1.402559999999999918e-01 1.126665700391999980e+00
1.577879999999999838e-01 1.254632047567999953e+00
1.753200000000000036e-01 1.380352299591999898e+00
1.928519999999999956e-01 1.503999457808000040e+00
2.103840000000000154e-01 1.625247099071999823e+00
2.279159999999999797e-01 1.744646372936000001e+00
2.454479999999999995e-01 1.862105226319999973e+00
2.629799999999999915e-01 1.977535405159999815e+00
2.805119999999999836e-01 2.090852454407999605e+00
2.980440000000000311e-01 2.202061342007999745e+00
3.155759999999999676e-01 2.311346758583999961e+00
3.331080000000000152e-01 2.418762182591999821e+00
3.506400000000000072e-01 2.524323686792000032e+00
3.681719999999999993e-01 2.628051142959999975e+00
3.857039999999999913e-01 2.730176291071999994e+00
4.032359999999999833e-01 2.830410113679999728e+00
4.207680000000000309e-01 2.929240053760000073e+00
4.383000000000000229e-01 3.026722804319999849e+00
4.558319999999999594e-01 3.122691793119999559e+00
4.733640000000000070e-01 3.217056428239999821e+00
4.908959999999999990e-01 3.309731962399999894e+00
5.084279999999999911e-01 3.400668716159999772e+00
5.259599999999999831e-01 3.490062484959999711e+00
5.434919999999999751e-01 3.577810987599999937e+00
5.610239999999999672e-01 3.664332115840000181e+00
5.785560000000000702e-01 3.749418384959999795e+00
5.960880000000000623e-01 3.832985047680000257e+00
6.136200000000000543e-01 3.915058404879999898e+00
6.311519999999999353e-01 3.995883931439999426e+00
6.486839999999999273e-01 4.075186929280000037e+00
6.662160000000000304e-01 4.153493415999999883e+00
6.837480000000000224e-01 4.230864760320000251e+00
7.012800000000000145e-01 4.307195758719999823e+00
7.188120000000000065e-01 4.382410430879999375e+00
7.363439999999999985e-01 4.456397728639999833e+00
7.538759999999999906e-01 4.529084593999999520e+00
7.714079999999999826e-01 4.600421347519999316e+00
7.889399999999999746e-01 4.670369999039999165e+00
8.064719999999999667e-01 4.739214013599999831e+00
8.240039999999999587e-01 4.806880333199999633e+00
8.415360000000000618e-01 4.873462472079999941e+00
8.590680000000000538e-01 4.939425079120000284e+00
8.766000000000000458e-01 5.004239214400000080e+00
8.941319999999999268e-01 5.067890266319999171e+00
9.116639999999999189e-01 5.130375312560000012e+00
9.291960000000000219e-01 5.191700197759999469e+00
9.467280000000000140e-01 5.251935057599999013e+00
9.642600000000000060e-01 5.311158794719999854e+00
9.817919999999999980e-01 5.369678252719999989e+00
9.993239999999999901e-01 5.427674615439999961e+00
1.016855999999999982e+00 5.485010533839999702e+00
1.034387999999999863e+00 5.541618794559999728e+00
1.051919999999999966e+00 5.597426339600000134e+00
1.069452000000000069e+00 5.652374722559999398e+00
1.086983999999999950e+00 5.706475632720000135e+00
1.104516000000000053e+00 5.759688157599999414e+00
1.122047999999999934e+00 5.811959695439999685e+00
1.139580000000000037e+00 5.863255178400000212e+00
1.157112000000000140e+00 5.913580451119999637e+00
1.174644000000000021e+00 5.963017338559999381e+00
1.192176000000000125e+00 6.011700267440000189e+00
1.209708000000000006e+00 6.059573713679999862e+00
1.227240000000000109e+00 6.106552929999999435e+00
1.244771999999999990e+00 6.153315894639999506e+00
1.262303999999999871e+00 6.199719413919999589e+00
1.279835999999999974e+00 6.245392353199999746e+00
1.297367999999999855e+00 6.290273343760000024e+00
1.314899999999999958e+00 6.334330240079999896e+00
1.332432000000000061e+00 6.377563042159999362e+00
1.349963999999999942e+00 6.419980516959999051e+00
1.367496000000000045e+00 6.461357645839998831e+00
1.385027999999999926e+00 6.501969126879999727e+00
1.402560000000000029e+00 6.541890940399999188e+00
1.420092000000000132e+00 6.581482531759999866e+00
1.437624000000000013e+00 6.620881250000000051e+00
1.455156000000000116e+00 6.659984813919999525e+00
1.472687999999999997e+00 6.698728932479999898e+00
1.490220000000000100e+00 6.737055159279999650e+00
1.507751999999999981e+00 6.774881669359999137e+00
1.525283999999999862e+00 6.812182161840000028e+00
1.542815999999999965e+00 6.848985859919999974e+00
1.560347999999999846e+00 6.885272307360000177e+00
1.577879999999999949e+00 6.921015203279999639e+00
1.595412000000000052e+00 6.956197013759999770e+00
1.612943999999999933e+00 6.990806049519999732e+00
1.630476000000000036e+00 7.024827698959999367e+00
1.648007999999999917e+00 7.058250272799999614e+00
1.665540000000000020e+00 7.091114683519999851e+00
1.683072000000000124e+00 7.123400474879999500e+00
1.700604000000000005e+00 7.155090112959999971e+00
1.718136000000000108e+00 7.186215743280000012e+00
1.735667999999999989e+00 7.216803666719999732e+00
1.753200000000000092e+00 7.246883106479999448e+00
1.770732000000000195e+00 7.276553421440000058e+00
1.788263999999999854e+00 7.305785388400000357e+00
1.805795999999999957e+00 7.334558551119998882e+00
1.823327999999999838e+00 7.362849531040000173e+00
1.840859999999999941e+00 7.390643716559999632e+00
1.858392000000000044e+00 7.418414523520000081e+00
1.875923999999999925e+00 7.446603222239999376e+00
1.893456000000000028e+00 7.474382796160000453e+00
1.910987999999999909e+00 7.501712332799999494e+00
1.928520000000000012e+00 7.528559686639999526e+00
1.946052000000000115e+00 7.554916090719999033e+00
1.963583999999999996e+00 7.580790311999998643e+00
1.981116000000000099e+00 7.606182350479999243e+00
1.998647999999999980e+00 7.631095128480000156e+00
2.016180000000000305e+00 7.655467277279999649e+00
2.033711999999999964e+00 7.678991953279999727e+00
2.051244000000000067e+00 7.702154261599999607e+00
2.068775999999999726e+00 7.724962969199999918e+00
2.086307999999999829e+00 7.747412231439999353e+00
2.103839999999999932e+00 7.769481592079999999e+00
2.121372000000000035e+00 7.791191507359999768e+00
2.138904000000000138e+00 7.812766995919998791e+00
2.156435999999999797e+00 7.834082398000000502e+00
2.173967999999999900e+00 7.855280907280000058e+00
2.191500000000000004e+00 7.876590464719999574e+00
2.209032000000000107e+00 7.897841575759999344e+00
2.226564000000000210e+00 7.918937803839998679e+00
2.244095999999999869e+00 7.939855770400000345e+00
2.261627999999999972e+00 7.960572096879999116e+00
2.279160000000000075e+00 7.981054637759998904e+00
2.296692000000000178e+00 8.001312159999999452e+00
2.314224000000000281e+00 8.021338818959998562e+00
2.331755999999999940e+00 8.041128769999998482e+00
2.349288000000000043e+00 8.060670323840000151e+00
2.366820000000000146e+00 8.079966402800000225e+00
2.384352000000000249e+00 8.098987783680000163e+00
2.401884000000000352e+00 8.117678942399999542e+00
2.419416000000000011e+00 8.136110014639999832e+00
2.436948000000000114e+00 8.154286845039999676e+00
2.454480000000000217e+00 8.172203588960000431e+00
2.472011999999999876e+00 8.189857324080000112e+00
2.489543999999999979e+00 8.207250972720000703e+00
2.507075999999999638e+00 8.224381612560000221e+00
2.524607999999999741e+00 8.241249243599998664e+00
2.542139999999999844e+00 8.257848021199999167e+00
2.559671999999999947e+00 8.274175023039999743e+00
2.577204000000000050e+00 8.290230249120000394e+00
2.594735999999999709e+00 8.306022466399999971e+00
2.612267999999999812e+00 8.321545830239999830e+00
2.629799999999999915e+00 8.336803262959998406e+00
2.647332000000000019e+00 8.351800609199999670e+00
2.664864000000000122e+00 8.366532024319999650e+00
2.682395999999999781e+00 8.381003352960000541e+00
2.699927999999999884e+00 8.395211672800000358e+00
2.717459999999999987e+00 8.409183284719999207e+00
2.734992000000000090e+00 8.422929877999999704e+00
2.752524000000000193e+00 8.436460219600000698e+00
2.770055999999999852e+00 8.449788921119999685e+00
2.787587999999999955e+00 8.462918904880000426e+00
2.805120000000000058e+00 8.475929073519999690e+00
2.822652000000000161e+00 8.488734679760000290e+00
2.840184000000000264e+00 8.501385403040000455e+00
2.857715999999999923e+00 8.513860787120000495e+00
2.875248000000000026e+00 8.526134531119998528e+00
2.892780000000000129e+00 8.538224168959999361e+00
2.910312000000000232e+00 8.550135545279999860e+00
2.927844000000000335e+00 8.561865737759999817e+00
2.945375999999999994e+00 8.573417668719999440e+00
2.962908000000000097e+00 8.584791338159998730e+00
2.980440000000000200e+00 8.595986746079999463e+00
2.997972000000000303e+00 8.607000970159999653e+00
3.015503999999999962e+00 8.617836932719999510e+00
3.033035999999999621e+00 8.628520934639999140e+00
3.050567999999999724e+00 8.639044208959999693e+00
3.068099999999999827e+00 8.649412600319999811e+00
3.085631999999999930e+00 8.659623186399999284e+00
3.103164000000000033e+00 8.669675967199999889e+00
3.120695999999999692e+00 8.679570942719999849e+00
3.138227999999999795e+00 8.689305190640000731e+00
3.155759999999999899e+00 8.698881633279999193e+00
3.173292000000000002e+00 8.708300270639998786e+00
3.190824000000000105e+00 8.719039796640000617e+00
3.208355999999999764e+00 8.729314673760001142e+00
3.225887999999999867e+00 8.739364532239999761e+00
3.243419999999999970e+00 8.749224439920000762e+00
3.260952000000000073e+00 8.758961610160000077e+00
3.278484000000000176e+00 8.768964711520000677e+00
3.296015999999999835e+00 8.778891832559999386e+00
3.313547999999999938e+00 8.788681604559998917e+00
3.331080000000000041e+00 8.798307726640000936e+00
3.348612000000000144e+00 8.807755587199999070e+00
3.366144000000000247e+00 8.817022263920000213e+00
3.383675999999999906e+00 8.826113601439999456e+00
3.401208000000000009e+00 8.835020832799999724e+00
3.418740000000000112e+00 8.843741035679999030e+00
3.436272000000000215e+00 8.852265443120000299e+00
3.453804000000000318e+00 8.860594055119998202e+00
3.471335999999999977e+00 8.868726871679999846e+00
3.488868000000000080e+00 8.876660970479999690e+00
3.506400000000000183e+00 8.883782664319998190e+00
3.523932000000000286e+00 8.890986183120000774e+00
3.541464000000000389e+00 8.898137100159999591e+00
3.558996000000000048e+00 8.905176969039999335e+00
3.576527999999999707e+00 8.912094100480000947e+00
3.594059999999999810e+00 8.918894339119999515e+00
3.611591999999999913e+00 8.925574762640000159e+00
3.629124000000000017e+00 8.932141215679999746e+00
3.646655999999999676e+00 8.938587853599999633e+00
3.664187999999999779e+00 8.944920521040000239e+00
3.681719999999999882e+00 8.951136295679999577e+00
3.699251999999999985e+00 8.957241022159999844e+00
3.716784000000000088e+00 8.963234700479999262e+00
3.734315999999999747e+00 8.969117330639999608e+00
3.751847999999999850e+00 8.974839233199999100e+00
3.769379999999999953e+00 8.980444242959999102e+00
3.786912000000000056e+00 8.985941126879998464e+00
3.804444000000000159e+00 8.991335729599999382e+00
3.821975999999999818e+00 8.996625128799999871e+00
3.839507999999999921e+00 9.001815169119998572e+00
3.857040000000000024e+00 9.006905850559999038e+00
3.874572000000000127e+00 9.011900095439999703e+00
3.892104000000000230e+00 9.016797903760000565e+00
3.909635999999999889e+00 9.021672333519999754e+00
3.927167999999999992e+00 9.026520462399998834e+00
3.944700000000000095e+00 9.031336445759999165e+00
3.962232000000000198e+00 9.036120283599998970e+00
3.979764000000000301e+00 9.040869053599999816e+00
3.997295999999999960e+00 9.045582755759999927e+00
4.014828000000000507e+00 9.050264312399999511e+00
4.032360000000000610e+00 9.054907878879999927e+00
4.049891999999999825e+00 9.059516377519999608e+00
4.067423999999999928e+00 9.064092730639998763e+00
4.084956000000000031e+00 9.068642782879999586e+00
4.102488000000000135e+00 9.073163611919998317e+00
4.120019999999999349e+00 9.077663984720000911e+00
4.137551999999999452e+00 9.082143901279998488e+00
4.155083999999999556e+00 9.086603361599999928e+00
4.172615999999999659e+00 9.091042365679998127e+00
4.190147999999999762e+00 9.095180370799999636e+00
4.207679999999999865e+00 9.099335909839998848e+00
4.225211999999999968e+00 9.103465147999999729e+00
4.242744000000000071e+00 9.107568085280000503e+00
4.260276000000000174e+00 9.111644721679999392e+00
4.277808000000000277e+00 9.115697979519998384e+00
4.295339999999999492e+00 9.119719091839998626e+00
4.312871999999999595e+00 9.123716825599998970e+00
4.330403999999999698e+00 9.127685336159998997e+00
4.347935999999999801e+00 9.131630468159999126e+00
4.365467999999999904e+00 9.135546376960000714e+00
4.383000000000000007e+00 9.139485664320000424e+00
4.400532000000000110e+00 9.143419107039999716e+00
4.418064000000000213e+00 9.147337938159999737e+00
4.435596000000000316e+00 9.151242157679998712e+00
4.453128000000000419e+00 9.155122998639999565e+00
4.470660000000000522e+00 9.158983383359998953e+00
4.488191999999999737e+00 9.162820389520000219e+00
4.505723999999999840e+00 9.166634017119999811e+00
4.523255999999999943e+00 9.170421343839999295e+00
4.540788000000000046e+00 9.174185292000000658e+00
4.558320000000000149e+00 9.177925861599998569e+00
4.575852000000000253e+00 9.181640130319999926e+00
4.593384000000000356e+00 9.185331020479999609e+00
4.610916000000000459e+00 9.188995609759999184e+00
4.628448000000000562e+00 9.192636820480000637e+00
4.645980000000000665e+00 9.196283875839998956e+00
4.663511999999999880e+00 9.200304988160000974e+00
4.681043999999999983e+00 9.204308566559999960e+00
4.698576000000000086e+00 9.208312144960000722e+00
4.716108000000000189e+00 9.212295267120000020e+00
4.733640000000000292e+00 9.216252088399999209e+00
4.751172000000000395e+00 9.220179686479999859e+00
4.768704000000000498e+00 9.224072216719999773e+00
4.786236000000000601e+00 9.227935523759999370e+00
4.803768000000000704e+00 9.231760840639999799e+00
4.821300000000000807e+00 9.235554011999999702e+00
4.838832000000000022e+00 9.239315037839999079e+00
4.856364000000000125e+00 9.243038073519999287e+00
4.873896000000000228e+00 9.246740652959999807e+00
4.891428000000000331e+00 9.250419853839998652e+00
4.908960000000000434e+00 9.254069831520000733e+00
4.926492000000000537e+00 9.257690585999998945e+00
4.944023999999999752e+00 9.261279194960000183e+00
4.961555999999999855e+00 9.264841503039999537e+00
4.979087999999999958e+00 9.268374587920000351e+00
4.996619999999999173e+00 9.271875527279998863e+00
5.014151999999999276e+00 9.275347243439998834e+00
5.031683999999999379e+00 9.278786814079998280e+00
5.049215999999999482e+00 9.282194239199998975e+00
5.066747999999999585e+00 9.285569518799999145e+00
5.084279999999999688e+00 9.288915575199998997e+00
5.101811999999999792e+00 9.292229486080000100e+00
5.119343999999999895e+00 9.295511251439998901e+00
5.136875999999999998e+00 9.298763793599999161e+00
5.154408000000000101e+00 9.301984190239998895e+00
5.171939999999999316e+00 9.305175363680000089e+00
5.189471999999999419e+00 9.308334391600000757e+00
5.207003999999999522e+00 9.311464196319999331e+00
5.224535999999999625e+00 9.314564777839999365e+00
5.242067999999999728e+00 9.317633213839998874e+00
5.259599999999999831e+00 9.320672426639999841e+00
5.277131999999999934e+00 9.323682416240000492e+00
5.294664000000000037e+00 9.326663182639999050e+00
5.312196000000000140e+00 9.329611803520000635e+00
5.329728000000000243e+00 9.332534123520000335e+00
5.347259999999999458e+00 9.335427220319997943e+00
5.364791999999999561e+00 9.338291093920000563e+00
5.382323999999999664e+00 9.341125744319999313e+00
5.399855999999999767e+00 9.343931171519999523e+00
5.417387999999999870e+00 9.346710297839999626e+00
5.434919999999999973e+00 9.349460200959999412e+00
5.452452000000000076e+00 9.352183803199999090e+00
5.469984000000000179e+00 9.354878182240000228e+00
5.487516000000000282e+00 9.357546260399999483e+00
5.505048000000000386e+00 9.360185115360000196e+00
5.522580000000000489e+00 9.362797669439999027e+00
5.540111999999999703e+00 9.365383922639999525e+00
5.557643999999999807e+00 9.367940952639999708e+00
5.575175999999999910e+00 9.370471681759999782e+00
5.592708000000000013e+00 9.372979032319999959e+00
5.610240000000000116e+00 9.375457159679999819e+00
5.627772000000000219e+00 9.377908986159999571e+00
5.645304000000000322e+00 9.380337434079999426e+00
5.662836000000000425e+00 9.382736658799998963e+00
5.680368000000000528e+00 9.385112504960000379e+00
5.697900000000000631e+00 9.387462050239999911e+00
5.715431999999999846e+00 9.389788216959999545e+00
5.732963999999999949e+00 9.392088082799999071e+00
5.750496000000000052e+00 9.394361647760000267e+00
5.768028000000000155e+00 9.396611834159999788e+00
5.785560000000000258e+00 9.398835719679999201e+00
5.803092000000000361e+00 9.401039148959998926e+00
5.820624000000000464e+00 9.403213355040000110e+00
5.838156000000000567e+00 9.405367104879999829e+00
5.855688000000000670e+00 9.407494553839999440e+00
5.873220000000000773e+00 9.409601546559999363e+00
5.890751999999999988e+00 9.411682238399999179e+00
5.908284000000000091e+00 9.413739551679999096e+00
5.925816000000000194e+00 9.415773486399999115e+00
5.943348000000000297e+00 9.417746052399998291e+00
5.960880000000000400e+00 9.419572502399999436e+00
5.978412000000000504e+00 9.421387263119999744e+00
5.995944000000000607e+00 9.423178645280000154e+00
6.013476000000000710e+00 9.424955415839999517e+00
6.031007999999999925e+00 9.426708807839998983e+00
6.048539999999999139e+00 9.428441743600000535e+00
6.066071999999999242e+00 9.430157145439999056e+00
6.083603999999999346e+00 9.431849168719999454e+00
6.101135999999999449e+00 9.433520735760000164e+00
6.118667999999999552e+00 9.435174768879999618e+00
6.136199999999999655e+00 9.436808345759999384e+00
6.153731999999999758e+00 9.438415621759999041e+00
6.171263999999999861e+00 9.439999519200000577e+00
6.188795999999999964e+00 9.441554193440000020e+00
6.206328000000000067e+00 9.443091333759999983e+00
6.223859999999999282e+00 9.444608017840000258e+00
6.241391999999999385e+00 9.446104245680000844e+00
6.258923999999999488e+00 9.447582939599998397e+00
6.276455999999999591e+00 9.449041177279998038e+00
6.293987999999999694e+00 9.450481881039999976e+00
6.311519999999999797e+00 9.451905050880000658e+00
6.329051999999999900e+00 9.453310686800000084e+00
6.346584000000000003e+00 9.454695866479999822e+00
6.364116000000000106e+00 9.456048900639999033e+00
6.381648000000000209e+00 9.457372711599999704e+00
6.399179999999999424e+00 9.458678988640000895e+00
6.416711999999999527e+00 9.459967731759999054e+00
6.434243999999999630e+00 9.461238940959999510e+00
6.451775999999999733e+00 9.462495538559998920e+00
6.469307999999999836e+00 9.463731679919998641e+00
6.486839999999999939e+00 9.464956131999999300e+00
6.504372000000000043e+00 9.466163050159998704e+00
6.521904000000000146e+00 9.467352434400000405e+00
6.539436000000000249e+00 9.468530129359999492e+00
6.556968000000000352e+00 9.469690290399999100e+00
6.574500000000000455e+00 9.470835839839999437e+00
6.592031999999999670e+00 9.471966777679998728e+00
6.609563999999999773e+00 9.473083103919998749e+00
6.627095999999999876e+00 9.474184818559999499e+00
6.644627999999999979e+00 9.475271921600000979e+00
6.662160000000000082e+00 9.476344413039999637e+00
6.679692000000000185e+00 9.477405215199999233e+00
6.697224000000000288e+00 9.478451405759999560e+00
6.714756000000000391e+00 9.479482984719998839e+00
6.732288000000000494e+00 9.480499952080000625e+00
6.749820000000000597e+00 9.481505230159999797e+00
6.767351999999999812e+00 9.482498818959998133e+00
6.784883999999999915e+00 9.483477796159998974e+00
6.802416000000000018e+00 9.484445084079998978e+00
6.819948000000000121e+00 9.485403605040000130e+00
6.837480000000000224e+00 9.486353359039998878e+00
6.855012000000000327e+00 9.487297268399998984e+00
6.872544000000000430e+00 9.488229488480000029e+00
6.890076000000000533e+00 9.489150019280000237e+00
6.907608000000000636e+00 9.490058860799999607e+00
6.925140000000000740e+00 9.490958935359998350e+00
6.942671999999999954e+00 9.491844398319999598e+00
6.960204000000000057e+00 9.492721094319998443e+00
6.977736000000000161e+00 9.493586101040000003e+00
6.995268000000000264e+00 9.494439418480000725e+00
7.012800000000000367e+00 9.495283968959999044e+00
7.030332000000000470e+00 9.496116830160000077e+00
7.047864000000000573e+00 9.496935079760000065e+00
7.065396000000000676e+00 9.497747484719999633e+00
7.082928000000000779e+00 9.498545278079999932e+00
7.100460000000000882e+00 9.499334304479999602e+00
7.117992000000000097e+00 9.500114563919998645e+00
7.135523999999999312e+00 9.500883134080000403e+00
7.153055999999999415e+00 9.501640014959999547e+00
7.170587999999999518e+00 9.502388128879999840e+00
7.188119999999999621e+00 9.503124553519999296e+00
7.205651999999999724e+00 9.503855133520000109e+00
7.223183999999999827e+00 9.504574024240000085e+00
7.240715999999999930e+00 9.505281225680001000e+00
7.258248000000000033e+00 9.505979660159999511e+00
7.275779999999999248e+00 9.506669327679999171e+00
7.293311999999999351e+00 9.507350228239999979e+00
7.310843999999999454e+00 9.508022361840000158e+00
7.328375999999999557e+00 9.508685728479999710e+00
7.345907999999999660e+00 9.509337405840000201e+00
7.363439999999999763e+00 9.509983238559998497e+00
7.380971999999999866e+00 9.510617381999999509e+00
7.398503999999999969e+00 9.511245680800000102e+00
7.416036000000000072e+00 9.511865212640000067e+00
7.433568000000000175e+00 9.512475977519999404e+00
7.451099999999999390e+00 9.513077975439998113e+00
7.468631999999999493e+00 9.513671206399999747e+00
7.486163999999999596e+00 9.514258592719999186e+00
7.503695999999999700e+00 9.514834289759999564e+00
7.521227999999999803e+00 9.515404142159999523e+00
7.538759999999999906e+00 9.515968149919999064e+00
7.556292000000000009e+00 9.516523390719999753e+00
7.573824000000000112e+00 9.517069864559999814e+00
7.591356000000000215e+00 9.517610493759999457e+00
7.608888000000000318e+00 9.518142356000000248e+00
7.626419999999999533e+00 9.518668373599998844e+00
7.643951999999999636e+00 9.519185624239998589e+00
7.661483999999999739e+00 9.519697030239999691e+00
7.679015999999999842e+00 9.520199669280000165e+00
7.696547999999999945e+00 9.520696463679998445e+00
7.714080000000000048e+00 9.521187413439999858e+00
7.731612000000000151e+00 9.521669596239998867e+00
7.749144000000000254e+00 9.522148856719999443e+00
7.766676000000000357e+00 9.522619350239999392e+00
7.784208000000000460e+00 9.523081076799998712e+00
7.801740000000000563e+00 9.523539881039999599e+00
7.819271999999999778e+00 9.523989918319999859e+00
7.836803999999999881e+00 9.524437033279999909e+00
7.854335999999999984e+00 9.524875381279999331e+00
7.871868000000000087e+00 9.525307884640000111e+00
7.889400000000000190e+00 9.525734543359998696e+00
7.906932000000000293e+00 9.526155357440000415e+00
7.924464000000000397e+00 9.526573249200000149e+00
7.941996000000000500e+00 9.526982373999999254e+00
7.959528000000000603e+00 9.527385654159999717e+00
7.977060000000000706e+00 9.527783089679999762e+00
7.994591999999999921e+00 9.528177602879999597e+00
8.012124000000000024e+00 9.528563349120000581e+00
8.029656000000001015e+00 9.528946173039999579e+00
8.047188000000000230e+00 9.529323152319998158e+00
8.064720000000001221e+00 9.529694286959999872e+00
8.082252000000000436e+00 9.530062499279999599e+00
8.099783999999999651e+00 9.530421944640000476e+00
8.117316000000000642e+00 9.530778467679999366e+00
8.134847999999999857e+00 9.531132068399999824e+00
8.152380000000000848e+00 9.531476902159999653e+00
8.169912000000000063e+00 9.531818813599999274e+00
8.187444000000001054e+00 9.532154880399998476e+00
8.204976000000000269e+00 9.532488024879999244e+00
8.222507999999999484e+00 9.532815324719999595e+00
8.240039999999998699e+00 9.533139702239999735e+00
8.257571999999999690e+00 9.533458235119999458e+00
8.275103999999998905e+00 9.533773845680000747e+00
8.292635999999999896e+00 9.534083611599999841e+00
8.310167999999999111e+00 9.534387532880000293e+00
8.327700000000000102e+00 9.534688531839998760e+00
8.345231999999999317e+00 9.534986608479998793e+00
8.362764000000000308e+00 9.535278840480000184e+00
8.380295999999999523e+00 9.535568150159999590e+00
8.397828000000000515e+00 9.535854537520000562e+00
8.415359999999999729e+00 9.536135080239999340e+00
8.432891999999998944e+00 9.536409778319999475e+00
8.450423999999999936e+00 9.536684476399999610e+00
8.467955999999999150e+00 9.536953329839999327e+00
8.485488000000000142e+00 9.537219260959998834e+00
8.503019999999999357e+00 9.537482269759999909e+00
8.520552000000000348e+00 9.537739433919998788e+00
8.538083999999999563e+00 9.537993675759999235e+00
8.555616000000000554e+00 9.538244995279999472e+00
8.573147999999999769e+00 9.538493392479999500e+00
8.590679999999998984e+00 9.538735945040000885e+00
8.608211999999999975e+00 9.538978497599998718e+00
8.625743999999999190e+00 9.539215205519999685e+00
8.643276000000000181e+00 9.539448991120000443e+00
8.660807999999999396e+00 9.539679854399999215e+00
8.678340000000000387e+00 9.539904873039999345e+00
8.695871999999999602e+00 9.540129891679999474e+00
8.713404000000000593e+00 9.540351987999999395e+00
8.730935999999999808e+00 9.540568239679998896e+00
8.748468000000000799e+00 9.540784491359998398e+00
8.766000000000000014e+00 9.540994898400001034e+00
8.783531999999999229e+00 9.541205305440000117e+00
8.801064000000000220e+00 9.541409867839998782e+00
8.818595999999999435e+00 9.541614430240000999e+00
8.836128000000000426e+00 9.541813147999999245e+00
8.853659999999999641e+00 9.542011865759999267e+00
8.871192000000000633e+00 9.542207661199999080e+00
8.888723999999999847e+00 9.542397612000000251e+00
8.906256000000000839e+00 9.542587562799999645e+00
8.923788000000000054e+00 9.542774591279998830e+00
8.941320000000001045e+00 9.542958697439999582e+00
8.958852000000000260e+00 9.543139881279998349e+00
8.976383999999999475e+00 9.543318142799998682e+00
8.993916000000000466e+00 9.543493481999998806e+00
9.011447999999999681e+00 9.543668821199998931e+00
9.028980000000000672e+00 9.543838315759998636e+00
9.046511999999999887e+00 9.544007810320000118e+00
9.064044000000000878e+00 9.544174382559999614e+00
9.081576000000000093e+00 9.544338032479998901e+00
9.099108000000001084e+00 9.544498760079997979e+00
9.116640000000000299e+00 9.544659487680000609e+00
9.134171999999999514e+00 9.544817292959999477e+00
9.151704000000000505e+00 9.544972175919999913e+00
9.169235999999999720e+00 9.545124136559998362e+00
9.186768000000000711e+00 9.545276097200000365e+00
9.204299999999999926e+00 9.545425135520000381e+00
9.221832000000000917e+00 9.545571251519998413e+00
9.239364000000000132e+00 9.545714445199999787e+00
9.256896000000001123e+00 9.545857638879999385e+00
9.274428000000000338e+00 9.545997910240000550e+00
9.291960000000001330e+00 9.546135259279999730e+00
9.309492000000000544e+00 9.546272608319998909e+00
9.327023999999999759e+00 9.546407035039999656e+00
9.344556000000000751e+00 9.546538539439998416e+00
9.362087999999999965e+00 9.546670043839998954e+00
9.379620000000000957e+00 9.546798625919999282e+00
9.397152000000000172e+00 9.546927207999999609e+00
9.414684000000001163e+00 9.547049945439999519e+00
9.432216000000000378e+00 9.547175605199999637e+00
9.449748000000001369e+00 9.547295420319999337e+00
9.467280000000000584e+00 9.547415235440000814e+00
9.484811999999999799e+00 9.547535050560000514e+00
9.502344000000000790e+00 9.547651943360000004e+00
9.519876000000000005e+00 9.547765913839999286e+00
9.537408000000000996e+00 9.547879884319998567e+00
9.554940000000000211e+00 9.547990932479999415e+00
9.572472000000001202e+00 9.548099058320000054e+00
9.590004000000000417e+00 9.548210106480000903e+00
9.607536000000001408e+00 9.548315309999999556e+00
9.625068000000000623e+00 9.548420513519999986e+00
9.642600000000001614e+00 9.548525717039998639e+00
9.660132000000000829e+00 9.548627998239998860e+00
9.677664000000000044e+00 9.548730279439999080e+00
9.695196000000001035e+00 9.548829638320000868e+00
9.712728000000000250e+00 9.548926074879998893e+00
9.730260000000001241e+00 9.549022511439998695e+00
9.747792000000000456e+00 9.549118948000000273e+00
9.765324000000001448e+00 9.549212462239999866e+00
9.782856000000000662e+00 9.549305976479999458e+00
9.800388000000001654e+00 9.549396568400000618e+00
9.817920000000000869e+00 9.549487160320000001e+00
9.835452000000000083e+00 9.549574829919999175e+00
9.852984000000001075e+00 9.549662499520000125e+00
9.870515999999998513e+00 9.549750169119999299e+00
9.888047999999999504e+00 9.549834916400000040e+00
9.905579999999998719e+00 9.549919663679999005e+00
9.923111999999999711e+00 9.550001488639999536e+00
9.940643999999998925e+00 9.550083313599998291e+00
9.958175999999999917e+00 9.550162216239998614e+00
9.975707999999999132e+00 9.550241118880000712e+00
9.993239999999998346e+00 9.550320021519999258e+00
1.001077199999999934e+01 9.550396001839999371e+00
1.002830399999999855e+01 9.550471982159999484e+00
1.004583599999999954e+01 9.550547962479999597e+00
1.006336799999999876e+01 9.550621020479999501e+00
1.008089999999999975e+01 9.550694078479999405e+00
1.009843199999999896e+01 9.550767136479999309e+00
1.011596399999999996e+01 9.550837272159999003e+00
1.013349599999999917e+01 9.550904485520000264e+00
1.015102800000000016e+01 9.550974621199999959e+00
1.016855999999999938e+01 9.551041834559999444e+00
1.018609199999999859e+01 9.551109047919998929e+00
1.020362399999999958e+01 9.551173338959999981e+00
1.022115599999999880e+01 9.551240552319999466e+00
1.023868799999999979e+01 9.551301921040000309e+00
1.025621999999999900e+01 9.551366212079999585e+00
1.027375200000000000e+01 9.551427580800000428e+00
1.029128399999999921e+01 9.551488949519999494e+00
1.030881600000000020e+01 9.551550318239998560e+00
1.032634799999999942e+01 9.551608764639999194e+00
1.034387999999999863e+01 9.551667211039999827e+00
1.036141199999999962e+01 9.551725657439998685e+00
1.037894399999999884e+01 9.551781181519999109e+00
1.039647599999999983e+01 9.551839627919999742e+00
1.041400799999999904e+01 9.551892229679998181e+00
1.043154000000000003e+01 9.551947753759998605e+00
1.044907199999999925e+01 9.552003277839999029e+00
1.046660400000000024e+01 9.552055879599999244e+00
1.048413599999999946e+01 9.552105559040001026e+00
1.050166800000000045e+01 9.552158160799999465e+00
1.051919999999999966e+01 9.552207840239999470e+00
1.053673199999999888e+01 9.552260441999999685e+00
1.055426399999999987e+01 9.552307199119999481e+00
1.057179599999999908e+01 9.552356878559999487e+00
1.058932800000000007e+01 9.552406557999999492e+00
1.060685999999999929e+01 9.552453315119999289e+00
1.062439200000000028e+01 9.552497149920000652e+00
1.064192399999999950e+01 9.552543907040000448e+00
1.065945600000000049e+01 9.552590664160000244e+00
1.067698799999999970e+01 9.552634498959999831e+00
1.069451999999999892e+01 9.552678333759999418e+00
1.071205199999999991e+01 9.552722168560000782e+00
1.072958399999999912e+01 9.552763081040000159e+00
1.074711600000000011e+01 9.552806915839999746e+00
1.076464799999999933e+01 9.552847828319999124e+00
1.078218000000000032e+01 9.552888740800000278e+00
1.079971199999999953e+01 9.552929653279999656e+00
1.081724400000000053e+01 9.552967643439998824e+00
1.083477599999999974e+01 9.553008555919999978e+00
1.085230800000000073e+01 9.553046546079999146e+00
1.086983999999999995e+01 9.553084536239998314e+00
1.088737199999999916e+01 9.553122526400001036e+00
1.090490400000000015e+01 9.553157594239999995e+00
1.092243599999999937e+01 9.553195584399999163e+00
1.093996800000000036e+01 9.553230652239999898e+00
1.095749999999999957e+01 9.553265720079998857e+00
1.097503200000000056e+01 9.553300787919999593e+00
1.099256399999999978e+01 9.553335855760000328e+00
1.101009600000000077e+01 9.553370923599999287e+00
1.102762799999999999e+01 9.553403069119999813e+00
1.104516000000000098e+01 9.553435214640000339e+00
1.106269200000000019e+01 9.553467360159999089e+00
1.108022399999999941e+01 9.553499505679999615e+00
1.109775600000000040e+01 9.553531651199998365e+00
1.111528799999999961e+01 9.553563796720000667e+00
1.113282000000000060e+01 9.553593019919999207e+00
1.115035199999999982e+01 9.553622243119999524e+00
1.116788400000000081e+01 9.553654388640000050e+00
1.118541600000000003e+01 9.553683611840000367e+00
1.120294800000000102e+01 9.553712835039998907e+00
1.122048000000000023e+01 9.553739135920000791e+00
1.123801199999999945e+01 9.553768359119999332e+00
1.125554400000000044e+01 9.553794659999999439e+00
1.127307599999999965e+01 9.553823883199999756e+00
1.129060800000000064e+01 9.553850184079999863e+00
1.130813999999999986e+01 9.553876484959999971e+00
1.132567200000000085e+01 9.553902785840000078e+00
1.134320400000000006e+01 9.553929086719998409e+00
1.136073600000000106e+01 9.553952465280000084e+00
1.137826800000000027e+01 9.553978766159998415e+00
1.139580000000000126e+01 9.554002144720000089e+00
1.141333200000000048e+01 9.554028445599998420e+00
1.143086399999999969e+01 9.554051824160000095e+00
1.144839600000000068e+01 9.554075202719999993e+00
1.146592799999999990e+01 9.554098581279999891e+00
1.148346000000000089e+01 9.554121959839999789e+00
1.150099200000000010e+01 9.554145338399999687e+00
1.151852400000000110e+01 9.554165794639999376e+00
1.153605600000000031e+01 9.554189173199999274e+00
1.155358800000000130e+01 9.554209629439998963e+00
1.157112000000000052e+01 9.554230085680000428e+00
1.158865199999999973e+01 9.554253464239998550e+00
1.160618400000000072e+01 9.554273920480000015e+00
1.162371599999999994e+01 9.554294376719999704e+00
1.164124800000000093e+01 9.554314832959999393e+00
1.165878000000000014e+01 9.554335289199999082e+00
1.167631200000000113e+01 9.554352823120000338e+00
1.169384400000000035e+01 9.554373279359998250e+00
1.171137600000000134e+01 9.554390813279999506e+00
1.172890800000000056e+01 9.554411269519999195e+00
1.174644000000000155e+01 9.554428803439998674e+00
1.176397200000000076e+01 9.554446337359999930e+00
1.178150399999999998e+01 9.554463871279999410e+00
1.179903600000000097e+01 9.554484327519999098e+00
1.181656800000000018e+01 9.554501861439998578e+00
1.183410000000000117e+01 9.554516473039999624e+00
1.185163200000000039e+01 9.554534006960000880e+00
1.186916400000000138e+01 9.554551540879998583e+00
1.188669600000000059e+01 9.554569074799999839e+00
1.190422800000000159e+01 9.554583686400000886e+00
1.192176000000000080e+01 9.554601220319998589e+00
1.193929200000000002e+01 9.554615831919999636e+00
1.195682400000000101e+01 9.554630443520000682e+00
1.197435600000000022e+01 9.554647977439998385e+00
1.199188800000000121e+01 9.554662589039999432e+00
1.200942000000000043e+01 9.554677200639998702e+00
1.202695200000000142e+01 9.554691812239999749e+00
1.204448400000000063e+01 9.554706423839999019e+00
1.206201599999999985e+01 9.554721035440000065e+00
1.207954799999999906e+01 9.554732724719999126e+00
1.209707999999999828e+01 9.554747336320000173e+00
1.211461199999999927e+01 9.554761947919999443e+00
1.213214399999999848e+01 9.554776559519998713e+00
1.214967599999999948e+01 9.554788248799999550e+00
1.216720799999999869e+01 9.554802860400000597e+00
1.218473999999999968e+01 9.554814549679999658e+00
1.220227199999999890e+01 9.554826238959998719e+00
1.221980399999999989e+01 9.554840850559999765e+00
1.223733599999999910e+01 9.554852539840000603e+00
1.225486800000000009e+01 9.554864229119999663e+00
1.227239999999999931e+01 9.554875918399998724e+00
1.228993199999999852e+01 9.554887607679999562e+00
1.230746399999999952e+01 9.554899296959998622e+00
1.232499599999999873e+01 9.554910986239999460e+00
1.234252799999999972e+01 9.554922675520000297e+00
1.236005999999999894e+01 9.554934364799999358e+00
1.237759199999999993e+01 9.554946054079998419e+00
1.239512399999999914e+01 9.554954821039999047e+00
1.241265600000000013e+01 9.554966510319999884e+00
1.243018799999999935e+01 9.554975277280000512e+00
1.244771999999999856e+01 9.554986966559999573e+00
1.246525199999999955e+01 9.554998655839998634e+00
1.248278399999999877e+01 9.555007422799999262e+00
1.250031599999999976e+01 9.555016189759999889e+00
1.251784799999999898e+01 9.555027879040000727e+00
1.253537999999999997e+01 9.555036645999999578e+00
1.255291199999999918e+01 9.555045412959998430e+00
1.257044400000000017e+01 9.555054179919999058e+00
1.258797599999999939e+01 9.555065869199999895e+00
1.260550800000000038e+01 9.555074636159998747e+00
1.262303999999999959e+01 9.555083403119999375e+00
1.264057199999999881e+01 9.555092170080000002e+00
1.265810399999999980e+01 9.555100937039998854e+00
1.267563599999999902e+01 9.555109703999999482e+00
1.269316800000000001e+01 9.555118470960000110e+00
1.271069999999999922e+01 9.555127237919998962e+00
1.272823200000000021e+01 9.555133082559999380e+00
1.274576399999999943e+01 9.555141849520000008e+00
1.276329600000000042e+01 9.555150616480000636e+00
1.278082799999999963e+01 9.555159383439999488e+00
1.279835999999999885e+01 9.555165228079998130e+00
1.281589199999999984e+01 9.555173995039998758e+00
1.283342399999999905e+01 9.555179839679999176e+00
1.285095600000000005e+01 9.555188606639999804e+00
1.286848799999999926e+01 9.555194451280000223e+00
1.288602000000000025e+01 9.555203218240000851e+00
1.290355199999999947e+01 9.555209062879999493e+00
1.292108400000000046e+01 9.555217829839998345e+00
1.293861599999999967e+01 9.555223674479998763e+00
1.295614800000000066e+01 9.555232441439999391e+00
1.297367999999999988e+01 9.555238286079999810e+00
1.299121199999999909e+01 9.555244130720000229e+00
1.300874400000000009e+01 9.555249975360000647e+00
1.302627599999999930e+01 9.555255819999999289e+00
1.304380800000000029e+01 9.555264586959999917e+00
1.306133999999999951e+01 9.555270431599998560e+00
1.307887200000000050e+01 9.555276276239998978e+00
1.309640399999999971e+01 9.555282120879999397e+00
1.311393600000000070e+01 9.555287965519999815e+00
1.313146799999999992e+01 9.555293810160000234e+00
1.314900000000000091e+01 9.555299654799998876e+00
1.316653200000000012e+01 9.555305499439999295e+00
1.318406399999999934e+01 9.555311344079999714e+00
1.320159600000000033e+01 9.555317188720000132e+00
1.321912799999999955e+01 9.555323033360000551e+00
1.323666000000000054e+01 9.555328877999999193e+00
1.325419199999999975e+01 9.555331800319999402e+00
1.327172400000000074e+01 9.555337644959999821e+00
1.328925599999999996e+01 9.555343489599998463e+00
1.330678800000000095e+01 9.555349334239998882e+00
1.332432000000000016e+01 9.555352256559999091e+00
1.334185199999999938e+01 9.555358101199999510e+00
1.335938400000000037e+01 9.555363945839999928e+00
1.337691599999999958e+01 9.555369790480000347e+00
1.339444800000000058e+01 9.555372712800000556e+00
1.341197999999999979e+01 9.555378557440000975e+00
1.342951200000000078e+01 9.555381479759999408e+00
1.344704400000000000e+01 9.555387324399998050e+00
1.346457600000000099e+01 9.555390246719998260e+00
1.348210800000000020e+01 9.555396091359998678e+00
1.349964000000000119e+01 9.555399013679998887e+00
1.351717200000000041e+01 9.555404858319999306e+00
1.353470399999999962e+01 9.555407780639999515e+00
1.355223600000000062e+01 9.555413625279999934e+00
1.356976799999999983e+01 9.555416547600000143e+00
1.358730000000000082e+01 9.555422392240000562e+00
1.360483200000000004e+01 9.555425314560000771e+00
1.362236400000000103e+01 9.555428236879999204e+00
1.363989600000000024e+01 9.555434081519999623e+00
1.365742800000000123e+01 9.555437003839999832e+00
1.367496000000000045e+01 9.555439926159998265e+00
1.369249199999999966e+01 9.555445770799998684e+00
1.371002400000000065e+01 9.555448693119998893e+00
1.372755599999999987e+01 9.555451615439999102e+00
1.374508800000000086e+01 9.555454537759999312e+00
1.376262000000000008e+01 9.555457460079999521e+00
1.378015200000000107e+01 9.555463304719999940e+00
1.379768400000000028e+01 9.555466227040000149e+00
1.381521600000000127e+01 9.555469149360000358e+00
1.383274800000000049e+01 9.555472071680000568e+00
1.385028000000000148e+01 9.555474993999999000e+00
1.386781200000000069e+01 9.555477916319999210e+00
1.388534399999999991e+01 9.555480838639999419e+00
1.390287600000000090e+01 9.555483760959999628e+00
1.392040800000000011e+01 9.555486683279999838e+00
1.393794000000000111e+01 9.555489605600000047e+00
1.395547200000000032e+01 9.555495450239998689e+00
1.397300400000000131e+01 9.555498372559998899e+00
1.399053600000000053e+01 9.555501294879999108e+00
1.400806800000000152e+01 9.555504217199999317e+00
1.402560000000000073e+01 9.555507139519999527e+00
1.404313199999999995e+01 9.555507139519999527e+00
1.406066400000000094e+01 9.555510061839999736e+00
1.407819600000000015e+01 9.555512984159999945e+00
1.409572800000000115e+01 9.555515906480000154e+00
1.411326000000000036e+01 9.555518828799998587e+00
1.413079200000000135e+01 9.555521751119998797e+00
1.414832400000000057e+01 9.555524673439999006e+00
1.416585600000000156e+01 9.555527595759999215e+00
1.418338800000000077e+01 9.555530518079999425e+00
1.420092000000000176e+01 9.555530518079999425e+00
1.421845200000000098e+01 9.555533440399999634e+00
1.423598400000000019e+01 9.555536362719999843e+00
1.425351599999999941e+01 9.555539285040000053e+00
1.427104799999999862e+01 9.555542207360000262e+00
1.428857999999999961e+01 9.555542207360000262e+00
1.430611199999999883e+01 9.555545129680000471e+00
1.432364399999999982e+01 9.555548052000000681e+00
1.434117599999999904e+01 9.555550974319999114e+00
1.435870800000000003e+01 9.555550974319999114e+00
1.437623999999999924e+01 9.555553896639999323e+00
1.439377199999999846e+01 9.555556818959999532e+00
1.441130399999999945e+01 9.555559741279999741e+00
1.442883599999999866e+01 9.555559741279999741e+00
1.444636799999999965e+01 9.555562663599998174e+00
1.446389999999999887e+01 9.555565585919998384e+00
1.448143199999999986e+01 9.555565585919998384e+00
1.449896399999999907e+01 9.555568508239998593e+00
1.451649600000000007e+01 9.555571430559998802e+00
1.453402799999999928e+01 9.555571430559998802e+00
1.455155999999999850e+01 9.555574352879999012e+00
1.456909199999999949e+01 9.555574352879999012e+00
1.458662399999999870e+01 9.555577275199999221e+00
1.460415599999999969e+01 9.555580197519999430e+00
1.462168799999999891e+01 9.555580197519999430e+00
1.463921999999999990e+01 9.555583119839999640e+00
1.465675199999999911e+01 9.555583119839999640e+00
1.467428400000000011e+01 9.555586042159999849e+00
1.469181599999999932e+01 9.555588964480000058e+00
1.470934800000000031e+01 9.555588964480000058e+00
1.472687999999999953e+01 9.555591886800000267e+00
1.474441199999999874e+01 9.555591886800000267e+00
1.476194399999999973e+01 9.555594809120000477e+00
1.477947599999999895e+01 9.555594809120000477e+00
1.479700799999999994e+01 9.555597731440000686e+00
1.481453999999999915e+01 9.555597731440000686e+00
1.483207200000000014e+01 9.555600653760000895e+00
1.484960399999999936e+01 9.555600653760000895e+00
1.486713600000000035e+01 9.555603576080001105e+00
1.488466799999999957e+01 9.555603576080001105e+00
1.490219999999999878e+01 9.555606498399999538e+00
1.491973199999999977e+01 9.555606498399999538e+00
1.493726399999999899e+01 9.555609420719997971e+00
1.495479599999999998e+01 9.555609420719997971e+00
1.497232799999999919e+01 9.555612343039998180e+00
1.498986000000000018e+01 9.555612343039998180e+00
1.500739199999999940e+01 9.555612343039998180e+00
1.502492400000000039e+01 9.555615265359998389e+00
1.504245599999999961e+01 9.555615265359998389e+00
1.505998800000000060e+01 9.555618187679998599e+00
1.507751999999999981e+01 9.555618187679998599e+00
1.509505199999999903e+01 9.555618187679998599e+00
1.511258400000000002e+01 9.555621109999998808e+00
1.513011599999999923e+01 9.555621109999998808e+00
1.514764800000000022e+01 9.555624032319999017e+00
1.516517999999999944e+01 9.555624032319999017e+00
1.518271200000000043e+01 9.555624032319999017e+00
1.520024399999999964e+01 9.555626954639999227e+00
1.521777600000000064e+01 9.555626954639999227e+00
1.523530799999999985e+01 9.555626954639999227e+00
1.525283999999999907e+01 9.555629876959999436e+00
1.527037200000000006e+01 9.555629876959999436e+00
1.528790399999999927e+01 9.555629876959999436e+00
1.530543600000000026e+01 9.555632799279999645e+00
1.532296799999999948e+01 9.555632799279999645e+00
1.534050000000000047e+01 9.555632799279999645e+00
1.535803199999999968e+01 9.555635721599999854e+00
1.537556400000000068e+01 9.555635721599999854e+00
1.539309599999999989e+01 9.555635721599999854e+00
1.541062800000000088e+01 9.555638643920000064e+00
1.542816000000000010e+01 9.555638643920000064e+00
1.544569199999999931e+01 9.555638643920000064e+00
1.546322400000000030e+01 9.555638643920000064e+00
1.548075599999999952e+01 9.555641566240000273e+00
1.549828800000000051e+01 9.555641566240000273e+00
1.551581999999999972e+01 9.555641566240000273e+00
1.553335200000000071e+01 9.555644488560000482e+00
1.555088399999999993e+01 9.555644488560000482e+00
1.556841600000000092e+01 9.555644488560000482e+00
1.558594800000000014e+01 9.555647410880000692e+00
1.560348000000000113e+01 9.555647410880000692e+00
1.562101200000000034e+01 9.555647410880000692e+00
1.563854399999999956e+01 9.555647410880000692e+00
1.565607600000000055e+01 9.555650333199999125e+00
1.567360799999999976e+01 9.555650333199999125e+00
1.569114000000000075e+01 9.555650333199999125e+00
1.570867199999999997e+01 9.555650333199999125e+00
1.572620400000000096e+01 9.555650333199999125e+00
1.574373600000000017e+01 9.555653255519999334e+00
1.576126800000000117e+01 9.555653255519999334e+00
1.577880000000000038e+01 9.555653255519999334e+00
1.579633199999999960e+01 9.555653255519999334e+00
1.581386400000000059e+01 9.555656177839999543e+00
1.583139599999999980e+01 9.555656177839999543e+00
1.584892800000000079e+01 9.555656177839999543e+00
1.586646000000000001e+01 9.555656177839999543e+00
1.588399200000000100e+01 9.555656177839999543e+00
1.590152400000000021e+01 9.555659100159999753e+00
1.591905600000000121e+01 9.555659100159999753e+00
1.593658800000000042e+01 9.555659100159999753e+00
1.595412000000000141e+01 9.555659100159999753e+00
1.597165200000000063e+01 9.555659100159999753e+00
1.598918399999999984e+01 9.555662022479999962e+00
1.600671600000000083e+01 9.555662022479999962e+00
1.602424800000000005e+01 9.555662022479999962e+00
1.604177999999999926e+01 9.555662022479999962e+00
1.605931200000000203e+01 9.555664944799998395e+00
1.607684400000000124e+01 9.555664944799998395e+00
1.609437600000000046e+01 9.555664944799998395e+00
1.611190799999999967e+01 9.555664944799998395e+00
1.612944000000000244e+01 9.555664944799998395e+00
1.614697200000000166e+01 9.555664944799998395e+00
1.616450400000000087e+01 9.555667867119998604e+00
1.618203600000000009e+01 9.555667867119998604e+00
1.619956799999999930e+01 9.555667867119998604e+00
1.621710000000000207e+01 9.555667867119998604e+00
1.623463200000000128e+01 9.555667867119998604e+00
1.625216400000000050e+01 9.555667867119998604e+00
1.626969599999999971e+01 9.555670789439998813e+00
1.628722800000000248e+01 9.555670789439998813e+00
1.630476000000000170e+01 9.555670789439998813e+00
1.632229200000000091e+01 9.555670789439998813e+00
1.633982400000000013e+01 9.555670789439998813e+00
1.635735599999999934e+01 9.555670789439998813e+00
1.637488800000000211e+01 9.555670789439998813e+00
1.639242000000000132e+01 9.555670789439998813e+00
1.640995200000000054e+01 9.555673711759999023e+00
1.642748399999999975e+01 9.555673711759999023e+00
1.644501599999999897e+01 9.555673711759999023e+00
1.646254799999999818e+01 9.555673711759999023e+00
1.648007999999999740e+01 9.555673711759999023e+00
1.649761200000000017e+01 9.555673711759999023e+00
1.651514399999999938e+01 9.555673711759999023e+00
1.653267599999999860e+01 9.555676634079999232e+00
1.655020799999999781e+01 9.555676634079999232e+00
1.656774000000000058e+01 9.555676634079999232e+00
1.658527199999999979e+01 9.555676634079999232e+00
1.660280399999999901e+01 9.555676634079999232e+00
1.662033599999999822e+01 9.555676634079999232e+00
1.663786800000000099e+01 9.555676634079999232e+00
1.665540000000000020e+01 9.555676634079999232e+00
1.667293199999999942e+01 9.555676634079999232e+00
1.669046399999999863e+01 9.555679556399999441e+00
1.670799599999999785e+01 9.555679556399999441e+00
1.672552800000000062e+01 9.555679556399999441e+00
1.674305999999999983e+01 9.555679556399999441e+00
1.676059199999999905e+01 9.555679556399999441e+00
1.677812399999999826e+01 9.555679556399999441e+00
1.679565600000000103e+01 9.555679556399999441e+00
1.681318800000000024e+01 9.555679556399999441e+00
1.683071999999999946e+01 9.555679556399999441e+00
1.684825199999999867e+01 9.555679556399999441e+00
1.686578399999999789e+01 9.555682478719999651e+00
1.688331600000000066e+01 9.555682478719999651e+00
1.690084799999999987e+01 9.555682478719999651e+00
1.691837999999999909e+01 9.555682478719999651e+00
1.693591199999999830e+01 9.555682478719999651e+00
1.695344400000000107e+01 9.555682478719999651e+00
1.697097600000000028e+01 9.555682478719999651e+00
1.698850799999999950e+01 9.555682478719999651e+00
1.700603999999999871e+01 9.555682478719999651e+00
1.702357199999999793e+01 9.555682478719999651e+00
1.704110400000000070e+01 9.555682478719999651e+00
1.705863599999999991e+01 9.555685401039999860e+00
1.707616799999999913e+01 9.555685401039999860e+00
1.709369999999999834e+01 9.555685401039999860e+00
1.711123200000000111e+01 9.555685401039999860e+00
1.712876400000000032e+01 9.555685401039999860e+00
1.714629599999999954e+01 9.555685401039999860e+00
1.716382799999999875e+01 9.555685401039999860e+00
1.718135999999999797e+01 9.555685401039999860e+00
1.719889200000000073e+01 9.555685401039999860e+00
1.721642399999999995e+01 9.555685401039999860e+00
1.723395599999999916e+01 9.555685401039999860e+00
1.725148799999999838e+01 9.555685401039999860e+00
1.726902000000000115e+01 9.555685401039999860e+00
1.728655200000000036e+01 9.555685401039999860e+00
1.730408399999999958e+01 9.555685401039999860e+00
1.732161599999999879e+01 9.555688323360000069e+00
1.733914800000000156e+01 9.555688323360000069e+00
1.735668000000000077e+01 9.555688323360000069e+00
1.737421199999999999e+01 9.555688323360000069e+00
1.739174399999999920e+01 9.555688323360000069e+00
1.740927599999999842e+01 9.555688323360000069e+00
1.742680800000000119e+01 9.555688323360000069e+00
1.744434000000000040e+01 9.555688323360000069e+00
1.746187199999999962e+01 9.555688323360000069e+00
1.747940399999999883e+01 9.555688323360000069e+00
1.749693600000000160e+01 9.555688323360000069e+00
1.751446800000000081e+01 9.555688323360000069e+00
1.753200000000000003e+01 9.555688323360000069e+00
1.754953199999999924e+01 9.555688323360000069e+00
1.756706399999999846e+01 9.555688323360000069e+00
1.758459599999999767e+01 9.555688323360000069e+00
1.760212800000000044e+01 9.555688323360000069e+00
1.761965999999999966e+01 9.555688323360000069e+00
1.763719199999999887e+01 9.555691245680000279e+00
1.765472399999999809e+01 9.555691245680000279e+00
1.767225600000000085e+01 9.555691245680000279e+00
1.768978799999999652e+01 9.555691245680000279e+00
1.770731999999999928e+01 9.555691245680000279e+00
1.772485199999999850e+01 9.555691245680000279e+00
1.774238400000000127e+01 9.555691245680000279e+00
1.775991599999999693e+01 9.555691245680000279e+00
1.777744799999999969e+01 9.555691245680000279e+00
1.779497999999999891e+01 9.555691245680000279e+00
1.781251200000000168e+01 9.555691245680000279e+00
1.783004399999999734e+01 9.555691245680000279e+00
1.784757600000000011e+01 9.555691245680000279e+00
1.786510799999999932e+01 9.555691245680000279e+00
1.788264000000000209e+01 9.555691245680000279e+00
1.790017199999999775e+01 9.555691245680000279e+00
1.791770400000000052e+01 9.555691245680000279e+00
1.793523599999999973e+01 9.555691245680000279e+00
1.795276799999999895e+01 9.555691245680000279e+00
1.797029999999999816e+01 9.555691245680000279e+00
1.798783200000000093e+01 9.555691245680000279e+00
1.800536400000000015e+01 9.555691245680000279e+00
1.802289599999999936e+01 9.555691245680000279e+00
1.804042799999999858e+01 9.555691245680000279e+00
1.805796000000000134e+01 9.555691245680000279e+00
1.807549199999999701e+01 9.555691245680000279e+00
1.809302399999999977e+01 9.555691245680000279e+00
1.811055599999999899e+01 9.555694167999998712e+00
1.812808800000000176e+01 9.555694167999998712e+00
1.814561999999999742e+01 9.555694167999998712e+00
1.816315200000000019e+01 9.555694167999998712e+00
1.818068399999999940e+01 9.555694167999998712e+00
1.819821600000000217e+01 9.555694167999998712e+00
1.821574799999999783e+01 9.555694167999998712e+00
1.823328000000000060e+01 9.555694167999998712e+00
1.825081199999999981e+01 9.555694167999998712e+00
1.826834399999999903e+01 9.555694167999998712e+00
1.828587599999999824e+01 9.555694167999998712e+00
1.830340800000000101e+01 9.555694167999998712e+00
1.832094000000000023e+01 9.555694167999998712e+00
1.833847199999999944e+01 9.555694167999998712e+00
1.835600399999999865e+01 9.555694167999998712e+00
1.837353600000000142e+01 9.555694167999998712e+00
1.839106799999999708e+01 9.555694167999998712e+00
1.840859999999999985e+01 9.555694167999998712e+00
1.842613199999999907e+01 9.555694167999998712e+00
1.844366400000000183e+01 9.555694167999998712e+00
1.846119599999999750e+01 9.555694167999998712e+00
1.847872800000000026e+01 9.555694167999998712e+00
1.849625999999999948e+01 9.555694167999998712e+00
1.851379200000000225e+01 9.555694167999998712e+00
1.853132399999999791e+01 9.555694167999998712e+00
1.854885600000000068e+01 9.555694167999998712e+00
1.856638799999999989e+01 9.555694167999998712e+00
1.858392000000000266e+01 9.555694167999998712e+00
1.860145199999999832e+01 9.555694167999998712e+00
1.861898400000000109e+01 9.555694167999998712e+00
1.863651600000000030e+01 9.555694167999998712e+00
1.865404799999999952e+01 9.555694167999998712e+00
1.867157999999999873e+01 9.555694167999998712e+00
1.868911200000000150e+01 9.555694167999998712e+00
1.870664400000000072e+01 9.555694167999998712e+00
1.872417599999999993e+01 9.555694167999998712e+00
1.874170799999999915e+01 9.555694167999998712e+00
1.875924000000000191e+01 9.555694167999998712e+00
1.877677199999999758e+01 9.555694167999998712e+00
1.879430400000000034e+01 9.555697090319998921e+00
1.881183599999999956e+01 9.555697090319998921e+00
1.882936800000000233e+01 9.555694167999998712e+00
1.884689999999999799e+01 9.555697090319998921e+00
1.886443200000000076e+01 9.555697090319998921e+00
1.888196399999999997e+01 9.555697090319998921e+00
1.889949600000000274e+01 9.555697090319998921e+00
1.891702799999999840e+01 9.555697090319998921e+00
1.893456000000000117e+01 9.555697090319998921e+00
1.895209200000000038e+01 9.555697090319998921e+00
1.896962399999999960e+01 9.555697090319998921e+00
1.898715599999999881e+01 9.555697090319998921e+00
1.900468800000000158e+01 9.555697090319998921e+00
1.902222000000000079e+01 9.555697090319998921e+00
1.903975200000000001e+01 9.555697090319998921e+00
1.905728399999999922e+01 9.555697090319998921e+00
1.907481600000000199e+01 9.555697090319998921e+00
1.909234800000000121e+01 9.555697090319998921e+00
1.910988000000000042e+01 9.555697090319998921e+00
1.912741199999999964e+01 9.555697090319998921e+00
1.914494400000000240e+01 9.555697090319998921e+00
1.916247599999999807e+01 9.555697090319998921e+00
1.918000800000000083e+01 9.555697090319998921e+00
1.919754000000000005e+01 9.555697090319998921e+00
1.921507200000000282e+01 9.555697090319998921e+00
1.923260399999999848e+01 9.555697090319998921e+00
1.925013600000000125e+01 9.555697090319998921e+00
1.926766800000000046e+01 9.555697090319998921e+00
1.928520000000000323e+01 9.555697090319998921e+00
1.930273199999999889e+01 9.555697090319998921e+00
1.932026400000000166e+01 9.555697090319998921e+00
1.933779600000000087e+01 9.555697090319998921e+00
1.935532800000000009e+01 9.555697090319998921e+00
1.937285999999999930e+01 9.555697090319998921e+00
1.939039200000000207e+01 9.555697090319998921e+00
1.940792400000000129e+01 9.555697090319998921e+00
1.942545600000000050e+01 9.555697090319998921e+00
1.944298799999999972e+01 9.555697090319998921e+00
1.946052000000000248e+01 9.555697090319998921e+00
1.947805199999999815e+01 9.555697090319998921e+00
1.949558400000000091e+01 9.555697090319998921e+00
1.951311600000000013e+01 9.555697090319998921e+00
1.953064800000000290e+01 9.555697090319998921e+00
1.954817999999999856e+01 9.555697090319998921e+00
1.956571200000000132e+01 9.555697090319998921e+00
1.958324400000000054e+01 9.555697090319998921e+00
1.960077600000000331e+01 9.555697090319998921e+00
1.961830799999999897e+01 9.555697090319998921e+00
1.963584000000000174e+01 9.555697090319998921e+00
1.965337200000000095e+01 9.555697090319998921e+00
1.967090400000000017e+01 9.555697090319998921e+00
1.968843599999999938e+01 9.555697090319998921e+00
1.970596800000000215e+01 9.555697090319998921e+00
1.972350000000000136e+01 9.555697090319998921e+00
1.974103199999999703e+01 9.555697090319998921e+00
1.975856399999999979e+01 9.555697090319998921e+00
1.977609599999999901e+01 9.555697090319998921e+00
1.979362800000000178e+01 9.555697090319998921e+00
1.981115999999999744e+01 9.555697090319998921e+00
1.982869200000000021e+01 9.555697090319998921e+00
1.984622399999999942e+01 9.555697090319998921e+00
1.986375599999999864e+01 9.555697090319998921e+00
1.988128799999999785e+01 9.555697090319998921e+00
1.989882000000000062e+01 9.555697090319998921e+00
1.991635199999999983e+01 9.555697090319998921e+00
1.993388399999999905e+01 9.555697090319998921e+00
1.995141599999999826e+01 9.555697090319998921e+00
1.996894800000000103e+01 9.555697090319998921e+00
1.998647999999999669e+01 9.555697090319998921e+00
2.000401199999999946e+01 9.555697090319998921e+00
2.002154399999999868e+01 9.555697090319998921e+00
2.003907600000000144e+01 9.555697090319998921e+00
2.005660799999999711e+01 9.555697090319998921e+00
2.007413999999999987e+01 9.555697090319998921e+00
2.009167199999999909e+01 9.555697090319998921e+00
2.010920400000000186e+01 9.555697090319998921e+00
2.012673599999999752e+01 9.555697090319998921e+00
2.014426800000000028e+01 9.555697090319998921e+00
2.016179999999999950e+01 9.555697090319998921e+00
2.017933199999999871e+01 9.555697090319998921e+00
2.019686399999999793e+01 9.555697090319998921e+00
2.021439600000000070e+01 9.555697090319998921e+00
2.023192799999999991e+01 9.555697090319998921e+00
2.024945999999999913e+01 9.555697090319998921e+00
2.026699199999999834e+01 9.555697090319998921e+00
2.028452400000000111e+01 9.555697090319998921e+00
2.030205600000000032e+01 9.555697090319998921e+00
2.031958799999999954e+01 9.555697090319998921e+00
2.033711999999999875e+01 9.555697090319998921e+00
2.035465200000000152e+01 9.555697090319998921e+00
2.037218399999999718e+01 9.555697090319998921e+00
2.038971599999999995e+01 9.555697090319998921e+00
2.040724799999999917e+01 9.555697090319998921e+00
2.042478000000000193e+01 9.555700012639999130e+00
2.044231199999999760e+01 9.555697090319998921e+00
2.045984400000000036e+01 9.555697090319998921e+00
2.047737599999999958e+01 9.555700012639999130e+00
2.049490800000000235e+01 9.555697090319998921e+00
2.051243999999999801e+01 9.555697090319998921e+00
2.052997200000000078e+01 9.555700012639999130e+00
2.054750399999999999e+01 9.555697090319998921e+00
2.056503599999999921e+01 9.555697090319998921e+00
2.058256799999999842e+01 9.555700012639999130e+00
2.060010000000000119e+01 9.555700012639999130e+00
2.061763200000000040e+01 9.555697090319998921e+00
2.063516399999999962e+01 9.555700012639999130e+00
2.065269599999999883e+01 9.555700012639999130e+00
2.067022800000000160e+01 9.555697090319998921e+00
2.068775999999999726e+01 9.555700012639999130e+00
2.070529200000000003e+01 9.555700012639999130e+00
2.072282399999999924e+01 9.555697090319998921e+00
2.074035600000000201e+01 9.555700012639999130e+00
2.075788799999999767e+01 9.555700012639999130e+00
2.077542000000000044e+01 9.555697090319998921e+00
2.079295199999999966e+01 9.555700012639999130e+00
2.081048400000000242e+01 9.555700012639999130e+00
2.082801599999999809e+01 9.555700012639999130e+00
2.084554800000000085e+01 9.555700012639999130e+00
2.086308000000000007e+01 9.555700012639999130e+00
2.088061200000000284e+01 9.555700012639999130e+00
2.089814399999999850e+01 9.555700012639999130e+00
2.091567600000000127e+01 9.555700012639999130e+00
2.093320800000000048e+01 9.555700012639999130e+00
2.095073999999999970e+01 9.555700012639999130e+00
2.096827199999999891e+01 9.555700012639999130e+00
2.098580400000000168e+01 9.555700012639999130e+00
2.100333600000000089e+01 9.555700012639999130e+00
2.102086800000000011e+01 9.555700012639999130e+00
2.103839999999999932e+01 9.555700012639999130e+00
2.105593200000000209e+01 9.555700012639999130e+00
2.107346399999999775e+01 9.555700012639999130e+00
2.109099600000000052e+01 9.555700012639999130e+00
2.110852799999999974e+01 9.555700012639999130e+00
2.112606000000000250e+01 9.555700012639999130e+00
2.114359199999999817e+01 9.555700012639999130e+00
2.116112400000000093e+01 9.555700012639999130e+00
2.117865600000000015e+01 9.555700012639999130e+00
2.119618800000000292e+01 9.555700012639999130e+00
2.121371999999999858e+01 9.555700012639999130e+00
2.123125200000000135e+01 9.555700012639999130e+00
2.124878400000000056e+01 9.555700012639999130e+00
2.126631599999999978e+01 9.555700012639999130e+00
2.128384799999999899e+01 9.555700012639999130e+00
2.130138000000000176e+01 9.555700012639999130e+00
2.131891200000000097e+01 9.555700012639999130e+00
2.133644400000000019e+01 9.555700012639999130e+00
2.135397599999999940e+01 9.555700012639999130e+00
2.137150800000000217e+01 9.555700012639999130e+00
2.138903999999999783e+01 9.555700012639999130e+00
2.140657200000000060e+01 9.555700012639999130e+00
2.142410399999999981e+01 9.555700012639999130e+00
2.144163600000000258e+01 9.555700012639999130e+00
2.145916799999999824e+01 9.555700012639999130e+00
2.147670000000000101e+01 9.555700012639999130e+00
2.149423200000000023e+01 9.555700012639999130e+00
2.151176400000000299e+01 9.555700012639999130e+00
2.152929599999999866e+01 9.555700012639999130e+00
2.154682800000000142e+01 9.555700012639999130e+00
2.156436000000000064e+01 9.555700012639999130e+00
2.158189200000000341e+01 9.555700012639999130e+00
2.159942399999999907e+01 9.555700012639999130e+00
2.161695600000000184e+01 9.555700012639999130e+00
2.163448800000000105e+01 9.555700012639999130e+00
2.165202000000000027e+01 9.555700012639999130e+00
2.166955199999999948e+01 9.555700012639999130e+00
2.168708400000000225e+01 9.555700012639999130e+00
2.170461600000000146e+01 9.555700012639999130e+00
2.172214800000000068e+01 9.555700012639999130e+00
2.173967999999999989e+01 9.555700012639999130e+00
2.175721200000000266e+01 9.555700012639999130e+00
2.177474399999999832e+01 9.555700012639999130e+00
2.179227600000000109e+01 9.555700012639999130e+00
2.180980800000000031e+01 9.555700012639999130e+00
2.182734000000000307e+01 9.555700012639999130e+00
2.184487199999999874e+01 9.555700012639999130e+00
2.186240400000000150e+01 9.555700012639999130e+00
2.187993600000000072e+01 9.555700012639999130e+00
2.189746800000000349e+01 9.555700012639999130e+00
2.191499999999999915e+01 9.555700012639999130e+00


==> anc/Fig9/VOFDropTimeSeriesTheta95Ca020_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 2.034937075759999658e-01
3.506399999999999795e-02 4.027363162479999370e-01
5.259600000000000386e-02 5.963879422960000065e-01
7.012799999999999589e-02 7.853515825999999311e-01
8.766000000000000181e-02 9.700384075839999509e-01
1.051920000000000077e-01 1.150831533399999884e+00
1.227239999999999998e-01 1.328062058903999976e+00
1.402559999999999918e-01 1.502205153327999865e+00
1.577879999999999838e-01 1.672980273951999886e+00
1.753200000000000036e-01 1.841060431071999792e+00
1.928519999999999956e-01 2.006187583831999799e+00
2.103840000000000154e-01 2.168159215455999878e+00
2.279159999999999797e-01 2.327178719415999630e+00
2.454479999999999995e-01 2.483421434912000070e+00
2.629799999999999915e-01 2.636849079551999875e+00
2.805119999999999836e-01 2.787781939608000137e+00
2.980440000000000311e-01 2.936230243199999812e+00
3.155759999999999676e-01 3.082714455519999674e+00
3.331080000000000152e-01 3.226805287759999974e+00
3.506400000000000072e-01 3.368274798959999927e+00
3.681719999999999993e-01 3.507204814079999622e+00
3.857039999999999913e-01 3.643683002720000008e+00
4.032359999999999833e-01 3.777969451359999731e+00
4.207680000000000309e-01 3.909821607440000069e+00
4.383000000000000229e-01 4.039508324399999850e+00
4.558319999999999594e-01 4.167178640560000424e+00
4.733640000000000070e-01 4.293402408320000418e+00
4.908959999999999990e-01 4.417840638559999533e+00
5.084279999999999911e-01 4.540166031439999195e+00
5.259599999999999831e-01 4.660179869200000269e+00
5.434919999999999751e-01 4.778127626719999910e+00
5.610239999999999672e-01 4.894172953920000069e+00
5.785560000000000702e-01 5.008564247999998997e+00
5.960880000000000623e-01 5.120866083279999259e+00
6.136200000000000543e-01 5.231063848159999807e+00
6.311519999999999353e-01 5.339379638959999674e+00
6.486839999999999273e-01 5.446655083839999634e+00
6.662160000000000304e-01 5.552744066799999878e+00
6.837480000000000224e-01 5.657366045119999853e+00
7.012800000000000145e-01 5.760333990319999486e+00
7.188120000000000065e-01 5.861457951599999383e+00
7.363439999999999985e-01 5.960740851279999752e+00
7.538759999999999906e-01 6.058287892879999248e+00
7.714079999999999826e-01 6.154575414560000013e+00
7.889399999999999746e-01 6.249696930559998975e+00
8.064719999999999667e-01 6.343143957199999683e+00
8.240039999999999587e-01 6.434837591840000037e+00
8.415360000000000618e-01 6.524444690000000158e+00
8.590680000000000538e-01 6.612988063679999584e+00
8.766000000000000458e-01 6.701014186719999266e+00
8.941319999999999268e-01 6.788222060159998961e+00
9.116639999999999189e-01 6.874263927919999517e+00
9.291960000000000219e-01 6.959055042719999307e+00
9.467280000000000140e-01 7.042431754639999930e+00
9.642600000000000060e-01 7.124356073519999555e+00
9.817919999999999980e-01 7.204775397599999742e+00
9.993239999999999901e-01 7.283894289280000045e+00
1.016855999999999982e+00 7.361566632559998880e+00
1.034387999999999863e+00 7.439142539279998800e+00
1.051919999999999966e+00 7.515596275119999170e+00
1.069452000000000069e+00 7.590670675919999333e+00
1.086983999999999950e+00 7.664345285439998712e+00
1.104516000000000053e+00 7.736067785199999491e+00
1.122047999999999934e+00 7.806609667680000086e+00
1.139580000000000037e+00 7.876742425359998911e+00
1.157112000000000140e+00 7.946726144719999496e+00
1.174644000000000021e+00 8.016186768800000806e+00
1.192176000000000125e+00 8.084899278960000046e+00
1.209708000000000006e+00 8.152694180639999288e+00
1.227240000000000109e+00 8.219401979279998827e+00
1.244771999999999990e+00 8.285013907919999809e+00
1.262303999999999871e+00 8.349453986240000347e+00
1.279835999999999974e+00 8.412713447279999812e+00
1.297367999999999855e+00 8.474897494559998634e+00
1.314899999999999958e+00 8.536149321759999964e+00
1.332432000000000061e+00 8.596410482479999615e+00
1.349963999999999942e+00 8.655622530320000507e+00
1.367496000000000045e+00 8.715784332159998371e+00
1.385027999999999926e+00 8.774902865759999671e+00
1.402560000000000029e+00 8.833007354319999394e+00
1.420092000000000132e+00 8.890015972880000561e+00
1.437624000000000013e+00 8.945148462000000578e+00
1.455156000000000116e+00 8.999331197120000070e+00
1.472687999999999997e+00 9.052751206719999999e+00
1.490220000000000100e+00 9.105908207519998854e+00
1.507751999999999981e+00 9.158708685279998818e+00
1.525283999999999862e+00 9.211655279039998589e+00
1.542815999999999965e+00 9.264309640799998746e+00
1.560347999999999846e+00 9.316519809920000839e+00
1.577879999999999949e+00 9.368171815920000256e+00
1.595412000000000052e+00 9.419175066879999392e+00
1.612943999999999933e+00 9.469532485119998455e+00
1.630476000000000036e+00 9.518908003840000021e+00
1.648007999999999917e+00 9.567456505999999195e+00
1.665540000000000020e+00 9.615145846079999004e+00
1.683072000000000124e+00 9.661976024079999448e+00
1.700604000000000005e+00 9.707990874799998338e+00
1.718136000000000108e+00 9.753167019680001104e+00
1.735667999999999989e+00 9.797527837279998764e+00
1.753200000000000092e+00 9.841231132879999066e+00
1.770732000000000195e+00 9.884431789440000671e+00
1.788263999999999854e+00 9.926934011519998435e+00
1.805795999999999957e+00 9.969973940479999186e+00
1.823327999999999838e+00 1.001328856752000007e+01
1.840859999999999941e+00 1.005601873055999995e+01
1.858392000000000044e+00 1.009801831360000079e+01
1.875923999999999925e+00 1.013834632959999915e+01
1.893456000000000028e+00 1.017790285312000087e+01
1.910987999999999909e+00 1.021690705815999856e+01
1.928520000000000012e+00 1.025530049832000046e+01
1.946052000000000115e+00 1.029348937608000014e+01
1.963583999999999996e+00 1.033168409848000024e+01
1.981116000000000099e+00 1.036974439415999960e+01
1.998647999999999980e+00 1.040729328383999963e+01
2.016180000000000305e+00 1.044460838791999890e+01
2.033711999999999964e+00 1.048165756087999867e+01
2.051244000000000067e+00 1.051866582135999906e+01
2.068775999999999726e+00 1.055556595599999881e+01
2.086307999999999829e+00 1.059212417919999893e+01
2.103839999999999932e+00 1.062833172399999881e+01
2.121372000000000035e+00 1.066414475559999886e+01
2.138904000000000138e+00 1.069959249719999939e+01
2.156435999999999797e+00 1.073449668727999828e+01
2.173967999999999900e+00 1.076887778208000057e+01
2.191500000000000004e+00 1.080263642271999913e+01
2.209032000000000107e+00 1.083570539583999981e+01
2.226564000000000210e+00 1.086822205048000001e+01
2.244095999999999869e+00 1.090016008575999962e+01
2.261627999999999972e+00 1.093155749183999959e+01
2.279160000000000075e+00 1.096247271511999877e+01
2.296692000000000178e+00 1.099295251272000051e+01
2.314224000000000281e+00 1.102296766143999918e+01
2.331755999999999940e+00 1.105245387023999903e+01
2.349288000000000043e+00 1.108147543015999936e+01
2.366820000000000146e+00 1.111004403047999922e+01
2.384352000000000249e+00 1.113815382655999997e+01
2.401884000000000352e+00 1.116580481839999983e+01
2.419416000000000011e+00 1.119298531671999974e+01
2.436948000000000114e+00 1.121975084560000013e+01
2.454480000000000217e+00 1.124611309431999828e+01
2.472011999999999876e+00 1.127432517159999925e+01
2.489543999999999979e+00 1.130196155183999984e+01
2.507075999999999638e+00 1.132900762343999901e+01
2.524607999999999741e+00 1.135505718391999963e+01
2.542139999999999844e+00 1.138101323015999888e+01
2.559671999999999947e+00 1.140664489887999977e+01
2.577204000000000050e+00 1.143191127759999937e+01
2.594735999999999709e+00 1.145678606543999933e+01
2.612267999999999812e+00 1.148140368911999865e+01
2.629799999999999915e+00 1.150607099223999974e+01
2.647332000000000019e+00 1.153066523735999915e+01
2.664864000000000122e+00 1.155522149231999940e+01
2.682395999999999781e+00 1.157968715535999848e+01
2.699927999999999884e+00 1.160402715863999923e+01
2.717459999999999987e+00 1.162803693975999941e+01
2.734992000000000090e+00 1.165174572191999935e+01
2.752524000000000193e+00 1.167528793183999980e+01
2.770055999999999852e+00 1.169867233647999960e+01
2.787587999999999955e+00 1.172187847959999907e+01
2.805120000000000058e+00 1.174489174959999893e+01
2.822652000000000161e+00 1.176770922415999898e+01
2.840184000000000264e+00 1.179031921400000016e+01
2.857715999999999923e+00 1.181272171911999891e+01
2.875248000000000026e+00 1.183491381719999858e+01
2.892780000000000129e+00 1.185723157503999836e+01
2.910312000000000232e+00 1.187959901231999993e+01
2.927844000000000335e+00 1.190179111039999960e+01
2.945375999999999994e+00 1.192377572376000039e+01
2.962908000000000097e+00 1.194551778455999802e+01
2.980440000000000200e+00 1.196700852584000074e+01
2.997972000000000303e+00 1.198824794759999968e+01
3.015503999999999962e+00 1.200919221504000056e+01
3.033035999999999621e+00 1.202981210495999953e+01
3.050567999999999724e+00 1.205003163704000002e+01
3.068099999999999827e+00 1.206994724784000006e+01
3.085631999999999930e+00 1.208955017039999902e+01
3.103164000000000033e+00 1.210872935655999960e+01
3.120695999999999692e+00 1.212757539823999942e+01
3.138227999999999795e+00 1.214614674183999909e+01
3.155759999999999899e+00 1.216442293111999895e+01
3.173292000000000002e+00 1.218237474287999866e+01
3.190824000000000105e+00 1.220002847800000012e+01
3.208355999999999764e+00 1.221740459271999946e+01
3.225887999999999867e+00 1.223452646559999835e+01
3.243419999999999970e+00 1.225141163055999982e+01
3.260952000000000073e+00 1.226800456351999991e+01
3.278484000000000176e+00 1.228438416712000070e+01
3.296015999999999835e+00 1.230055044135999864e+01
3.313547999999999938e+00 1.231650923087999949e+01
3.331080000000000041e+00 1.233223131247999937e+01
3.348612000000000144e+00 1.234770791919999944e+01
3.366144000000000247e+00 1.236295950727999937e+01
3.383675999999999906e+00 1.237799192135999959e+01
3.401208000000000009e+00 1.239280223911999990e+01
3.418740000000000112e+00 1.240739338287999871e+01
3.436272000000000215e+00 1.242175950800000095e+01
3.453804000000000318e+00 1.243590645911999992e+01
3.471335999999999977e+00 1.244982254696000012e+01
3.488868000000000080e+00 1.246349315992000051e+01
3.506400000000000183e+00 1.247690368640000003e+01
3.523932000000000286e+00 1.249002490319999836e+01
3.541464000000000389e+00 1.250285681031999907e+01
3.558996000000000048e+00 1.251471850719999956e+01
3.576527999999999707e+00 1.252571519736000027e+01
3.594059999999999810e+00 1.253688722671999933e+01
3.611591999999999913e+00 1.254803003287999985e+01
3.629124000000000017e+00 1.255902672303999879e+01
3.646655999999999676e+00 1.257241387096000018e+01
3.664187999999999779e+00 1.258513472992000004e+01
3.681719999999999882e+00 1.259762764791999956e+01
3.699251999999999985e+00 1.260993645976000010e+01
3.716784000000000088e+00 1.262210207791999927e+01
3.734315999999999747e+00 1.263392870696000081e+01
3.751847999999999850e+00 1.264661742040000014e+01
3.769379999999999953e+00 1.265944932751999907e+01
3.786912000000000056e+00 1.267238059351999979e+01
3.804444000000000159e+00 1.268539076215999906e+01
3.821975999999999818e+00 1.269816130055999892e+01
3.839507999999999921e+00 1.271092599432000014e+01
3.857040000000000024e+00 1.272364393095999979e+01
3.874572000000000127e+00 1.273630342119999881e+01
3.892104000000000230e+00 1.274889862040000033e+01
3.909635999999999889e+00 1.276142660624000058e+01
3.927167999999999992e+00 1.277387861175999895e+01
3.944700000000000095e+00 1.278624294767999992e+01
3.962232000000000198e+00 1.279851376935999951e+01
3.979764000000000301e+00 1.281069399911999973e+01
3.997295999999999960e+00 1.282278071463999858e+01
4.014828000000000507e+00 1.283476807127999919e+01
4.032360000000000610e+00 1.284647780751999946e+01
4.049891999999999825e+00 1.285810864111999940e+01
4.067423999999999928e+00 1.286989727999999999e+01
4.084956000000000031e+00 1.288165377335999828e+01
4.102488000000000135e+00 1.289279657951999880e+01
4.120019999999999349e+00 1.290384879375999994e+01
4.137551999999999452e+00 1.291482794999999939e+01
4.155083999999999556e+00 1.292573404823999894e+01
4.172615999999999659e+00 1.293656124383999995e+01
4.190147999999999762e+00 1.294730953680000063e+01
4.207679999999999865e+00 1.295798184943999942e+01
4.225211999999999968e+00 1.296857233711999946e+01
4.242744000000000071e+00 1.297908684447999939e+01
4.260276000000000174e+00 1.298951660455999857e+01
4.277808000000000277e+00 1.299987038431999942e+01
4.295339999999999492e+00 1.301013941679999952e+01
4.312871999999999595e+00 1.302034123592000014e+01
4.330403999999999698e+00 1.303049922023999940e+01
4.347935999999999801e+00 1.304056369031999907e+01
4.365467999999999904e+00 1.305053756847999935e+01
4.383000000000000007e+00 1.306042669935999889e+01
4.400532000000000110e+00 1.307023400527999968e+01
4.418064000000000213e+00 1.307996240855999837e+01
4.435596000000000316e+00 1.308962652079999955e+01
4.453128000000000419e+00 1.309924679823999938e+01
4.470660000000000522e+00 1.310880570696000014e+01
4.488191999999999737e+00 1.311829740231999963e+01
4.505723999999999840e+00 1.312771603967999923e+01
4.523255999999999943e+00 1.313705869671999871e+01
4.540788000000000046e+00 1.314632537343999985e+01
4.558320000000000149e+00 1.315552191447999952e+01
4.575852000000000253e+00 1.316463955287999887e+01
4.593384000000000356e+00 1.317367828863999968e+01
4.610916000000000459e+00 1.318263519943999995e+01
4.628448000000000562e+00 1.319151320759999990e+01
4.645980000000000665e+00 1.320030939079999932e+01
4.663511999999999880e+00 1.320902667135999842e+01
4.681043999999999983e+00 1.321810339727999839e+01
4.698576000000000086e+00 1.322731747223999932e+01
4.716108000000000189e+00 1.323649647935999951e+01
4.733640000000000292e+00 1.324561411776000064e+01
4.751172000000000395e+00 1.325464116424000061e+01
4.768704000000000498e+00 1.326357177415999899e+01
4.786236000000000601e+00 1.327239718055999873e+01
4.803768000000000704e+00 1.328111446111999783e+01
4.821300000000000807e+00 1.328972069351999963e+01
4.838832000000000022e+00 1.329821587775999880e+01
4.856364000000000125e+00 1.330660001384000068e+01
4.873896000000000228e+00 1.331487017943999973e+01
4.891428000000000331e+00 1.332302637455999950e+01
4.908960000000000434e+00 1.333107444384000040e+01
4.926492000000000537e+00 1.333900854263999847e+01
4.944023999999999752e+00 1.334683159327999924e+01
4.961555999999999855e+00 1.335454651807999937e+01
4.979087999999999958e+00 1.336215039471999866e+01
4.996619999999999173e+00 1.336964322319999887e+01
5.014151999999999276e+00 1.337672984920000019e+01
5.031683999999999379e+00 1.338367328151999835e+01
5.049215999999999482e+00 1.339052027727999850e+01
5.066747999999999585e+00 1.339726791415999863e+01
5.084279999999999688e+00 1.340391619216000052e+01
5.101811999999999792e+00 1.341046803359999906e+01
5.119343999999999895e+00 1.341691759383999916e+01
5.136875999999999998e+00 1.342326487287999903e+01
5.154408000000000101e+00 1.342951279303999890e+01
5.171939999999999316e+00 1.343566427663999896e+01
5.189471999999999419e+00 1.344171347904000058e+01
5.207003999999999522e+00 1.344766332255999863e+01
5.224535999999999625e+00 1.345351672951999866e+01
5.242067999999999728e+00 1.345927369991999889e+01
5.259599999999999831e+00 1.346493423375999932e+01
5.277131999999999934e+00 1.347033175879999867e+01
5.294664000000000037e+00 1.347563576959999843e+01
5.312196000000000140e+00 1.348080827599999942e+01
5.329728000000000243e+00 1.348586973423999957e+01
5.347259999999999458e+00 1.349083767824000013e+01
5.364791999999999561e+00 1.349572964191999880e+01
5.382323999999999664e+00 1.350054270295999892e+01
5.399855999999999767e+00 1.350528270599999914e+01
5.417387999999999870e+00 1.350995257335999966e+01
5.434919999999999973e+00 1.351456399431999955e+01
5.452452000000000076e+00 1.351911404656000038e+01
5.469984000000000179e+00 1.352361149703999921e+01
5.487516000000000282e+00 1.352805926807999981e+01
5.505048000000000386e+00 1.353246028199999884e+01
5.522580000000000489e+00 1.353681161647999964e+01
5.540111999999999703e+00 1.354112203847999929e+01
5.557643999999999807e+00 1.354538862567999935e+01
5.575175999999999910e+00 1.354961430040000003e+01
5.592708000000000013e+00 1.355379906263999956e+01
5.610240000000000116e+00 1.355794583471999815e+01
5.627772000000000219e+00 1.356205169431999913e+01
5.645304000000000322e+00 1.356611956375999917e+01
5.662836000000000425e+00 1.357020788943999889e+01
5.680368000000000528e+00 1.357430205975999904e+01
5.697900000000000631e+00 1.357838161847999991e+01
5.715431999999999846e+00 1.358243779863999912e+01
5.732963999999999949e+00 1.358646475559999978e+01
5.750496000000000052e+00 1.359045956703999991e+01
5.768028000000000155e+00 1.359441638831999910e+01
5.785560000000000258e+00 1.359833521943999912e+01
5.803092000000000361e+00 1.360221606039999998e+01
5.820624000000000464e+00 1.360605598887999790e+01
5.838156000000000567e+00 1.360985792719999843e+01
5.855688000000000670e+00 1.361361603071999937e+01
5.873220000000000773e+00 1.361733322175999916e+01
5.890751999999999988e+00 1.362100950031999780e+01
5.908284000000000091e+00 1.362464194407999862e+01
5.925816000000000194e+00 1.362823055303999809e+01
5.943348000000000297e+00 1.363177532719999974e+01
5.960880000000000400e+00 1.363527334423999982e+01
5.978412000000000504e+00 1.363872168183999811e+01
5.995944000000000607e+00 1.364210865071999912e+01
6.013476000000000710e+00 1.364544594015999834e+01
6.031007999999999925e+00 1.364873062783999913e+01
6.048539999999999139e+00 1.365195979143999949e+01
6.066071999999999242e+00 1.365513927559999807e+01
6.083603999999999346e+00 1.365826323567999978e+01
6.101135999999999449e+00 1.366133167167999929e+01
6.118667999999999552e+00 1.366434458359999837e+01
6.136199999999999655e+00 1.366729904912000038e+01
6.153731999999999758e+00 1.367019506823999997e+01
6.171263999999999861e+00 1.367302971863999872e+01
6.188795999999999964e+00 1.367580007799999819e+01
6.206328000000000067e+00 1.367850614631999839e+01
6.223859999999999282e+00 1.368114792359999932e+01
6.241391999999999385e+00 1.368372248751999898e+01
6.258923999999999488e+00 1.368622691575999895e+01
6.276455999999999591e+00 1.368866413063999943e+01
6.293987999999999694e+00 1.369050226991999963e+01
6.311519999999999797e+00 1.369211246823999950e+01
6.329051999999999900e+00 1.369367006479999915e+01
6.346584000000000003e+00 1.369501140967999930e+01
6.364116000000000106e+00 1.369641120096000009e+01
6.381648000000000209e+00 1.369765318696000023e+01
6.399179999999999424e+00 1.369888348367999953e+01
6.416711999999999527e+00 1.370008455720000029e+01
6.434243999999999630e+00 1.370131193159999938e+01
6.451775999999999733e+00 1.370254515063999889e+01
6.469307999999999836e+00 1.370377836967999841e+01
6.486839999999999939e+00 1.370500574407999927e+01
6.504372000000000043e+00 1.370622142919999931e+01
6.521904000000000146e+00 1.370743126967999892e+01
6.539436000000000249e+00 1.370862649855999926e+01
6.556968000000000352e+00 1.370981296047999898e+01
6.574500000000000455e+00 1.371098481079999765e+01
6.592031999999999670e+00 1.371214497183999903e+01
6.609563999999999773e+00 1.371329344359999958e+01
6.627095999999999876e+00 1.371443022607999929e+01
6.644627999999999979e+00 1.371555239695999973e+01
6.662160000000000082e+00 1.371666580087999954e+01
6.679692000000000185e+00 1.371773244767999955e+01
6.697224000000000288e+00 1.371876987127999925e+01
6.714756000000000391e+00 1.371978976095999947e+01
6.732288000000000494e+00 1.372078919440000000e+01
6.749820000000000597e+00 1.372177693855999969e+01
6.767351999999999812e+00 1.372275007112000011e+01
6.784883999999999915e+00 1.372370859207999949e+01
6.802416000000000018e+00 1.372465542375999981e+01
6.819948000000000121e+00 1.372558764383999907e+01
6.837480000000000224e+00 1.372650817463999928e+01
6.855012000000000327e+00 1.372741701615999865e+01
6.872544000000000430e+00 1.372831124607999875e+01
6.890076000000000533e+00 1.372919670904000000e+01
6.907608000000000636e+00 1.373007048271999864e+01
6.925140000000000740e+00 1.373093256711999999e+01
6.942671999999999954e+00 1.373178296224000050e+01
6.960204000000000057e+00 1.373262459039999861e+01
6.977736000000000161e+00 1.373345452927999943e+01
6.995268000000000264e+00 1.373427570119999963e+01
7.012800000000000367e+00 1.373508518383999899e+01
7.030332000000000470e+00 1.373588882183999971e+01
7.047864000000000573e+00 1.373668077055999959e+01
7.065396000000000676e+00 1.373746395231999884e+01
7.082928000000000779e+00 1.373823836711999924e+01
7.100460000000000882e+00 1.373900401495999901e+01
7.117992000000000097e+00 1.373976089583999816e+01
7.135523999999999312e+00 1.374051193207999866e+01
7.153055999999999415e+00 1.374125127904000010e+01
7.170587999999999518e+00 1.374198478135999935e+01
7.188119999999999621e+00 1.374271243903999995e+01
7.205651999999999724e+00 1.374342840743999794e+01
7.223183999999999827e+00 1.374413853119999906e+01
7.240715999999999930e+00 1.374483404335999914e+01
7.258248000000000033e+00 1.374551202159999796e+01
7.275779999999999248e+00 1.374617538823999929e+01
7.293311999999999351e+00 1.374682998791999999e+01
7.310843999999999454e+00 1.374747582064000007e+01
7.328375999999999557e+00 1.374811288639999951e+01
7.345907999999999660e+00 1.374874410751999854e+01
7.363439999999999763e+00 1.374936656167999871e+01
7.380971999999999866e+00 1.374998609351999868e+01
7.398503999999999969e+00 1.375059685839999801e+01
7.416036000000000072e+00 1.375120177864000048e+01
7.433568000000000175e+00 1.375180085423999898e+01
7.451099999999999390e+00 1.375239408519999884e+01
7.468631999999999493e+00 1.375297854919999985e+01
7.486163999999999596e+00 1.375356009087999887e+01
7.503695999999999700e+00 1.375413578791999925e+01
7.521227999999999803e+00 1.375470856263999941e+01
7.538759999999999906e+00 1.375527257039999895e+01
7.556292000000000009e+00 1.375583073351999985e+01
7.573824000000000112e+00 1.375638597432000054e+01
7.591356000000000215e+00 1.375693537047999904e+01
7.608888000000000318e+00 1.375747892199999889e+01
7.626419999999999533e+00 1.375801662888000010e+01
7.643951999999999636e+00 1.375855141343999932e+01
7.661483999999999739e+00 1.375907743103999969e+01
7.679015999999999842e+00 1.375960344864000007e+01
7.696547999999999945e+00 1.376012069927999804e+01
7.714080000000000048e+00 1.376063502759999935e+01
7.731612000000000151e+00 1.376114643359999867e+01
7.749144000000000254e+00 1.376165199495999936e+01
7.766676000000000357e+00 1.376215171167999785e+01
7.784208000000000460e+00 1.376264850607999968e+01
7.801740000000000563e+00 1.376313945583999931e+01
7.819271999999999778e+00 1.376362748327999874e+01
7.836803999999999881e+00 1.376410966607999953e+01
7.854335999999999984e+00 1.376458892655999833e+01
7.871868000000000087e+00 1.376506526471999869e+01
7.889400000000000190e+00 1.376553575823999864e+01
7.906932000000000293e+00 1.376600040711999817e+01
7.924464000000000397e+00 1.376646505599999948e+01
7.941996000000000500e+00 1.376692093792000016e+01
7.959528000000000603e+00 1.376737681983999906e+01
7.977060000000000706e+00 1.376782685711999932e+01
7.994591999999999921e+00 1.376827397207999937e+01
8.012124000000000024e+00 1.376871232007999879e+01
8.029656000000001015e+00 1.376914482343999957e+01
8.047188000000000230e+00 1.376957148215999993e+01
8.064720000000001221e+00 1.376999229623999810e+01
8.082252000000000436e+00 1.377040726567999940e+01
8.099783999999999651e+00 1.377081931279999871e+01
8.117316000000000642e+00 1.377122551527999939e+01
8.134847999999999857e+00 1.377162587311999964e+01
8.152380000000000848e+00 1.377202330863999791e+01
8.169912000000000063e+00 1.377241489951999931e+01
8.187444000000001054e+00 1.377280356808000050e+01
8.204976000000000269e+00 1.377318346967999929e+01
8.222507999999999484e+00 1.377356337127999986e+01
8.240039999999998699e+00 1.377393742824000000e+01
8.257571999999999690e+00 1.377430564055999973e+01
8.275103999999998905e+00 1.377467093055999925e+01
8.292635999999999896e+00 1.377503329823999856e+01
8.310167999999999111e+00 1.377538982127999923e+01
8.327700000000000102e+00 1.377574049967999947e+01
8.345231999999999317e+00 1.377609117807999795e+01
8.362764000000000308e+00 1.377643308951999934e+01
8.380295999999999523e+00 1.377677500095999896e+01
8.397828000000000515e+00 1.377711106775999816e+01
8.415359999999999729e+00 1.377744421223999893e+01
8.432891999999998944e+00 1.377777151207999928e+01
8.450423999999999936e+00 1.377809588959999942e+01
8.467955999999999150e+00 1.377841734479999936e+01
8.485488000000000142e+00 1.377873295536000064e+01
8.503019999999999357e+00 1.377904564359999995e+01
8.520552000000000348e+00 1.377935540952000082e+01
8.538083999999999563e+00 1.377966225311999970e+01
8.555616000000000554e+00 1.377996325207999995e+01
8.573147999999999769e+00 1.378026425103999841e+01
8.590679999999998984e+00 1.378055940535999824e+01
8.608211999999999975e+00 1.378084871503999942e+01
8.625743999999999190e+00 1.378113802471999882e+01
8.643276000000000181e+00 1.378142441207999980e+01
8.660807999999999396e+00 1.378170495480000035e+01
8.678340000000000387e+00 1.378198257519999892e+01
8.695871999999999602e+00 1.378225727327999905e+01
8.713404000000000593e+00 1.378252904903999898e+01
8.730935999999999808e+00 1.378279790248000047e+01
8.748468000000000799e+00 1.378306383359999998e+01
8.766000000000000014e+00 1.378332684239999928e+01
8.783531999999999229e+00 1.378358400655999993e+01
8.801064000000000220e+00 1.378384117071999881e+01
8.818595999999999435e+00 1.378409541255999926e+01
8.836128000000000426e+00 1.378434380975999929e+01
8.853659999999999641e+00 1.378459220695999932e+01
8.871192000000000633e+00 1.378483768183999914e+01
8.888723999999999847e+00 1.378507731207999853e+01
8.906256000000000839e+00 1.378531694231999971e+01
8.923788000000000054e+00 1.378555365024000068e+01
8.941320000000001045e+00 1.378578451351999945e+01
8.958852000000000260e+00 1.378601829911999843e+01
8.976383999999999475e+00 1.378624331775999856e+01
8.993916000000000466e+00 1.378646833639999869e+01
9.011447999999999681e+00 1.378669335503999882e+01
9.028980000000000672e+00 1.378691252904000031e+01
9.046511999999999887e+00 1.378712878071999981e+01
9.064044000000000878e+00 1.378734503239999931e+01
9.081576000000000093e+00 1.378755836175999860e+01
9.099108000000001084e+00 1.378776584647999925e+01
9.116640000000000299e+00 1.378797333119999990e+01
9.134171999999999514e+00 1.378817789359999857e+01
9.151704000000000505e+00 1.378837953368000058e+01
9.169235999999999720e+00 1.378858117375999903e+01
9.186768000000000711e+00 1.378877989151999905e+01
9.204299999999999926e+00 1.378897568695999887e+01
9.221832000000000917e+00 1.378916856008000025e+01
9.239364000000000132e+00 1.378936143319999985e+01
9.256896000000001123e+00 1.378954846167999904e+01
9.274428000000000338e+00 1.378973549016000000e+01
9.291960000000001330e+00 1.378992251863999918e+01
9.309492000000000544e+00 1.379010370247999973e+01
9.327023999999999759e+00 1.379028488632000027e+01
9.344556000000000751e+00 1.379046314784000060e+01
9.362087999999999965e+00 1.379063848704000073e+01
9.379620000000000957e+00 1.379081382623999907e+01
9.397152000000000172e+00 1.379098624311999899e+01
9.414684000000001163e+00 1.379115865999999890e+01
9.432216000000000378e+00 1.379132815455999861e+01
9.449748000000001369e+00 1.379149472679999811e+01
9.467280000000000584e+00 1.379165837671999917e+01
9.484811999999999799e+00 1.379182202664000023e+01
9.502344000000000790e+00 1.379198275423999931e+01
9.519876000000000005e+00 1.379214055951999995e+01
9.537408000000000996e+00 1.379229836479999882e+01
9.554940000000000211e+00 1.379245617007999947e+01
9.572472000000001202e+00 1.379260813071999969e+01
9.590004000000000417e+00 1.379276009135999992e+01
9.607536000000001408e+00 1.379291205199999837e+01
9.625068000000000623e+00 1.379306109032000016e+01
9.642600000000001614e+00 1.379320720631999997e+01
9.660132000000000829e+00 1.379335332231999800e+01
9.677664000000000044e+00 1.379349651599999937e+01
9.695196000000001035e+00 1.379363970967999897e+01
9.712728000000000250e+00 1.379377998104000014e+01
9.730260000000001241e+00 1.379392025239999953e+01
9.747792000000000456e+00 1.379405760143999871e+01
9.765324000000001448e+00 1.379419495047999789e+01
9.782856000000000662e+00 1.379432937719999863e+01
9.800388000000001654e+00 1.379446088159999917e+01
9.817920000000000869e+00 1.379459530831999814e+01
9.835452000000000083e+00 1.379472389039999847e+01
9.852984000000001075e+00 1.379485247247999880e+01
9.870515999999998513e+00 1.379498105456000090e+01
9.888047999999999504e+00 1.379510671431999924e+01
9.905579999999998719e+00 1.379523237407999936e+01
9.923111999999999711e+00 1.379535511151999927e+01
9.940643999999998925e+00 1.379547492663999897e+01
9.958175999999999917e+00 1.379559766408000065e+01
9.975707999999999132e+00 1.379571747919999858e+01
9.993239999999998346e+00 1.379583437199999807e+01
1.001077199999999934e+01 1.379595126479999934e+01
1.002830399999999855e+01 1.379606815759999883e+01
1.004583599999999954e+01 1.379618212807999811e+01
1.006336799999999876e+01 1.379629609855999917e+01
1.008089999999999975e+01 1.379640714671999824e+01
1.009843199999999896e+01 1.379651819487999909e+01
1.011596399999999996e+01 1.379662632071999795e+01
1.013349599999999917e+01 1.379673444655999859e+01
1.015102800000000016e+01 1.379684257239999923e+01
1.016855999999999938e+01 1.379694777591999966e+01
1.018609199999999859e+01 1.379705297944000009e+01
1.020362399999999958e+01 1.379715526063999853e+01
1.022115599999999880e+01 1.379726046415999896e+01
1.023868799999999979e+01 1.379736274535999918e+01
1.025621999999999900e+01 1.379746210423999919e+01
1.027375200000000000e+01 1.379756146311999920e+01
1.029128399999999921e+01 1.379766082199999921e+01
1.030881600000000020e+01 1.379775725855999902e+01
1.032634799999999942e+01 1.379785369512000059e+01
1.034387999999999863e+01 1.379795013167999862e+01
1.036141199999999962e+01 1.379804364591999821e+01
1.037894399999999884e+01 1.379813716015999958e+01
1.039647599999999983e+01 1.379822775207999896e+01
1.041400799999999904e+01 1.379832126631999856e+01
1.043154000000000003e+01 1.379841185823999972e+01
1.044907199999999925e+01 1.379850245015999910e+01
1.046660400000000024e+01 1.379859011976000005e+01
1.048413599999999946e+01 1.379867778935999922e+01
1.050166800000000045e+01 1.379876545895999840e+01
1.051919999999999966e+01 1.379885020623999914e+01
1.053673199999999888e+01 1.379893495351999810e+01
1.055426399999999987e+01 1.379901970079999884e+01
1.057179599999999908e+01 1.379910444807999781e+01
1.058932800000000007e+01 1.379918627304000012e+01
1.060685999999999929e+01 1.379926809800000065e+01
1.062439200000000028e+01 1.379934700063999919e+01
1.064192399999999950e+01 1.379942882559999973e+01
1.065945600000000049e+01 1.379950772823999827e+01
1.067698799999999970e+01 1.379958663087999859e+01
1.069451999999999892e+01 1.379966553352000069e+01
1.071205199999999991e+01 1.379974151383999903e+01
1.072958399999999912e+01 1.379981749415999914e+01
1.074711600000000011e+01 1.379989347447999926e+01
1.076464799999999933e+01 1.379996653247999916e+01
1.078218000000000032e+01 1.380003959047999906e+01
1.079971199999999953e+01 1.380011557079999918e+01
1.081724400000000053e+01 1.380018570647999887e+01
1.083477599999999974e+01 1.380025876447999877e+01
1.085230800000000073e+01 1.380032890016000025e+01
1.086983999999999995e+01 1.380039903583999994e+01
1.088737199999999916e+01 1.380046917151999963e+01
1.090490400000000015e+01 1.380053930719999933e+01
1.092243599999999937e+01 1.380060652055999881e+01
1.093996800000000036e+01 1.380067373392000007e+01
1.095749999999999957e+01 1.380074094727999778e+01
1.097503200000000056e+01 1.380080816063999904e+01
1.099256399999999978e+01 1.380087537399999853e+01
1.101009600000000077e+01 1.380093966503999958e+01
1.102762799999999999e+01 1.380100395607999886e+01
1.104516000000000098e+01 1.380106824711999991e+01
1.106269200000000019e+01 1.380112961584000075e+01
1.108022399999999941e+01 1.380119390687999825e+01
1.109775600000000040e+01 1.380125527559999909e+01
1.111528799999999961e+01 1.380131664431999816e+01
1.113282000000000060e+01 1.380137801303999900e+01
1.115035199999999982e+01 1.380143938175999985e+01
1.116788400000000081e+01 1.380149782815999870e+01
1.118541600000000003e+01 1.380155627455999934e+01
1.120294800000000102e+01 1.380161472095999997e+01
1.122048000000000023e+01 1.380167316735999883e+01
1.123801199999999945e+01 1.380173161375999946e+01
1.125554400000000044e+01 1.380178713783999989e+01
1.127307599999999965e+01 1.380184558423999874e+01
1.129060800000000064e+01 1.380190110831999917e+01
1.130813999999999986e+01 1.380195663239999959e+01
1.132567200000000085e+01 1.380201215648000002e+01
1.134320400000000006e+01 1.380206475823999845e+01
1.136073600000000106e+01 1.380212028231999888e+01
1.137826800000000027e+01 1.380217288407999909e+01
1.139580000000000126e+01 1.380222548583999931e+01
1.141333200000000048e+01 1.380227808759999952e+01
1.143086399999999969e+01 1.380233068935999974e+01
1.144839600000000068e+01 1.380238329111999818e+01
1.146592799999999990e+01 1.380243297055999818e+01
1.148346000000000089e+01 1.380248557232000017e+01
1.150099200000000010e+01 1.380253525176000018e+01
1.151852400000000110e+01 1.380258493120000018e+01
1.153605600000000031e+01 1.380263461064000019e+01
1.155358800000000130e+01 1.380268136775999999e+01
1.157112000000000052e+01 1.380273104719999822e+01
1.158865199999999973e+01 1.380277780431999801e+01
1.160618400000000072e+01 1.380282748375999802e+01
1.162371599999999994e+01 1.380287424087999959e+01
1.164124800000000093e+01 1.380292099799999939e+01
1.165878000000000014e+01 1.380296775511999918e+01
1.167631200000000113e+01 1.380301158991999877e+01
1.169384400000000035e+01 1.380305834703999857e+01
1.171137600000000134e+01 1.380310218183999993e+01
1.172890800000000056e+01 1.380314893895999973e+01
1.174644000000000155e+01 1.380319277375999931e+01
1.176397200000000076e+01 1.380323660855999890e+01
1.178150399999999998e+01 1.380328044335999849e+01
1.179903600000000097e+01 1.380332427815999985e+01
1.181656800000000018e+01 1.380336519063999923e+01
1.183410000000000117e+01 1.380340902543999881e+01
1.185163200000000039e+01 1.380344993791999819e+01
1.186916400000000138e+01 1.380349377271999955e+01
1.188669600000000059e+01 1.380353468519999893e+01
1.190422800000000159e+01 1.380357559767999831e+01
1.192176000000000080e+01 1.380361651015999769e+01
1.193929200000000002e+01 1.380365450032000041e+01
1.195682400000000101e+01 1.380369541279999979e+01
1.197435600000000022e+01 1.380373632527999916e+01
1.199188800000000121e+01 1.380377431544000011e+01
1.200942000000000043e+01 1.380381522791999949e+01
1.202695200000000142e+01 1.380385321807999865e+01
1.204448400000000063e+01 1.380389120823999960e+01
1.206201599999999985e+01 1.380392919839999877e+01
1.207954799999999906e+01 1.380396718855999971e+01
1.209707999999999828e+01 1.380400517872000066e+01
1.211461199999999927e+01 1.380404316887999983e+01
1.213214399999999848e+01 1.380407823671999878e+01
1.214967599999999948e+01 1.380411622687999973e+01
1.216720799999999869e+01 1.380415129471999869e+01
1.218473999999999968e+01 1.380418928487999963e+01
1.220227199999999890e+01 1.380422435272000037e+01
1.221980399999999989e+01 1.380425942055999933e+01
1.223733599999999910e+01 1.380429448839999829e+01
1.225486800000000009e+01 1.380432955623999902e+01
1.227239999999999931e+01 1.380436462407999976e+01
1.228993199999999852e+01 1.380439676960000028e+01
1.230746399999999952e+01 1.380443183743999924e+01
1.232499599999999873e+01 1.380446690527999820e+01
1.234252799999999972e+01 1.380449905079999873e+01
1.236005999999999894e+01 1.380453119631999925e+01
1.237759199999999993e+01 1.380456626415999999e+01
1.239512399999999914e+01 1.380459840967999874e+01
1.241265600000000013e+01 1.380463055519999926e+01
1.243018799999999935e+01 1.380466270071999979e+01
1.244771999999999856e+01 1.380469484623999854e+01
1.246525199999999955e+01 1.380472699175999907e+01
1.248278399999999877e+01 1.380475913727999959e+01
1.250031599999999976e+01 1.380478836047999991e+01
1.251784799999999898e+01 1.380482050599999866e+01
1.253537999999999997e+01 1.380484972920000075e+01
1.255291199999999918e+01 1.380488187471999950e+01
1.257044400000000017e+01 1.380491109791999982e+01
1.258797599999999939e+01 1.380494324343999857e+01
1.260550800000000038e+01 1.380497246663999888e+01
1.262303999999999959e+01 1.380500168983999920e+01
1.264057199999999881e+01 1.380503091303999952e+01
1.265810399999999980e+01 1.380506013623999984e+01
1.267563599999999902e+01 1.380508935943999838e+01
1.269316800000000001e+01 1.380511858263999869e+01
1.271069999999999922e+01 1.380514488351999880e+01
1.272823200000000021e+01 1.380517410671999912e+01
1.274576399999999943e+01 1.380520332991999943e+01
1.276329600000000042e+01 1.380522963079999954e+01
1.278082799999999963e+01 1.380525885399999808e+01
1.279835999999999885e+01 1.380528515487999996e+01
1.281589199999999984e+01 1.380531437807999851e+01
1.283342399999999905e+01 1.380534067895999861e+01
1.285095600000000005e+01 1.380536697983999872e+01
1.286848799999999926e+01 1.380539328071999883e+01
1.288602000000000025e+01 1.380541958160000071e+01
1.290355199999999947e+01 1.380544588247999904e+01
1.292108400000000046e+01 1.380547218335999915e+01
1.293861599999999967e+01 1.380549848423999926e+01
1.295614800000000066e+01 1.380552478511999936e+01
1.297367999999999988e+01 1.380555108599999947e+01
1.299121199999999909e+01 1.380557446455999937e+01
1.300874400000000009e+01 1.380560076543999948e+01
1.302627599999999930e+01 1.380562414399999938e+01
1.304380800000000029e+01 1.380565044487999948e+01
1.306133999999999951e+01 1.380567382343999938e+01
1.307887200000000050e+01 1.380570012431999949e+01
1.309640399999999971e+01 1.380572350287999939e+01
1.311393600000000070e+01 1.380574688143999929e+01
1.313146799999999992e+01 1.380577318231999939e+01
1.314900000000000091e+01 1.380579656087999929e+01
1.316653200000000012e+01 1.380581993943999919e+01
1.318406399999999934e+01 1.380584331799999909e+01
1.320159600000000033e+01 1.380586669656000076e+01
1.321912799999999955e+01 1.380589007511999888e+01
1.323666000000000054e+01 1.380591345368000056e+01
1.325419199999999975e+01 1.380593683223999868e+01
1.327172400000000074e+01 1.380595728848000014e+01
1.328925599999999996e+01 1.380598066704000004e+01
1.330678800000000095e+01 1.380600404559999994e+01
1.332432000000000016e+01 1.380602450183999963e+01
1.334185199999999938e+01 1.380604788039999953e+01
1.335938400000000037e+01 1.380606833663999922e+01
1.337691599999999958e+01 1.380609171519999911e+01
1.339444800000000058e+01 1.380611217143999880e+01
1.341197999999999979e+01 1.380613555000000048e+01
1.342951200000000078e+01 1.380615600623999839e+01
1.344704400000000000e+01 1.380617646247999986e+01
1.346457600000000099e+01 1.380619691871999954e+01
1.348210800000000020e+01 1.380622029727999944e+01
1.349964000000000119e+01 1.380624075351999913e+01
1.351717200000000041e+01 1.380626120976000060e+01
1.353470399999999962e+01 1.380628166599999851e+01
1.355223600000000062e+01 1.380630212223999997e+01
1.356976799999999983e+01 1.380632257847999966e+01
1.358730000000000082e+01 1.380634303471999935e+01
1.360483200000000004e+01 1.380636056863999883e+01
1.362236400000000103e+01 1.380638102487999852e+01
1.363989600000000024e+01 1.380640148111999999e+01
1.365742800000000123e+01 1.380642193735999967e+01
1.367496000000000045e+01 1.380643947127999915e+01
1.369249199999999966e+01 1.380645992751999884e+01
1.371002400000000065e+01 1.380648038376000031e+01
1.372755599999999987e+01 1.380649791767999801e+01
1.374508800000000086e+01 1.380651837391999948e+01
1.376262000000000008e+01 1.380653590783999896e+01
1.378015200000000107e+01 1.380655636407999864e+01
1.379768400000000028e+01 1.380657389799999990e+01
1.381521600000000127e+01 1.380659143191999938e+01
1.383274800000000049e+01 1.380661188815999907e+01
1.385028000000000148e+01 1.380662942207999855e+01
1.386781200000000069e+01 1.380664695599999980e+01
1.388534399999999991e+01 1.380666448991999928e+01
1.390287600000000090e+01 1.380668494615999897e+01
1.392040800000000011e+01 1.380670248008000023e+01
1.393794000000000111e+01 1.380672001399999793e+01
1.395547200000000032e+01 1.380673754791999919e+01
1.397300400000000131e+01 1.380675508184000044e+01
1.399053600000000053e+01 1.380677261575999992e+01
1.400806800000000152e+01 1.380679014967999940e+01
1.402560000000000073e+01 1.380680768359999888e+01
1.404313199999999995e+01 1.380682229519999993e+01
1.406066400000000094e+01 1.380683982911999941e+01
1.407819600000000015e+01 1.380685736303999889e+01
1.409572800000000115e+01 1.380687489696000014e+01
1.411326000000000036e+01 1.380689243087999785e+01
1.413079200000000135e+01 1.380690704247999889e+01
1.414832400000000057e+01 1.380692457640000015e+01
1.416585600000000156e+01 1.380693918799999942e+01
1.418338800000000077e+01 1.380695672191999890e+01
1.420092000000000176e+01 1.380697133351999994e+01
1.421845200000000098e+01 1.380698886743999942e+01
1.423598400000000019e+01 1.380700640135999890e+01
1.425351599999999941e+01 1.380702101295999995e+01
1.427104799999999862e+01 1.380703562455999922e+01
1.428857999999999961e+01 1.380705315848000048e+01
1.430611199999999883e+01 1.380706777007999797e+01
1.432364399999999982e+01 1.380708530399999923e+01
1.434117599999999904e+01 1.380709991560000027e+01
1.435870800000000003e+01 1.380711452719999777e+01
1.437623999999999924e+01 1.380712913879999881e+01
1.439377199999999846e+01 1.380714375039999986e+01
1.441130399999999945e+01 1.380716128431999934e+01
1.442883599999999866e+01 1.380717589591999861e+01
1.444636799999999965e+01 1.380719050751999966e+01
1.446389999999999887e+01 1.380720511911999893e+01
1.448143199999999986e+01 1.380721973071999997e+01
1.449896399999999907e+01 1.380723434231999924e+01
1.451649600000000007e+01 1.380724895391999851e+01
1.453402799999999928e+01 1.380726356551999956e+01
1.455155999999999850e+01 1.380727817712000061e+01
1.456909199999999949e+01 1.380729278871999810e+01
1.458662399999999870e+01 1.380730740031999915e+01
1.460415599999999969e+01 1.380732201192000019e+01
1.462168799999999891e+01 1.380733370119999925e+01
1.463921999999999990e+01 1.380734831279999852e+01
1.465675199999999911e+01 1.380736292439999957e+01
1.467428400000000011e+01 1.380737753599999884e+01
1.469181599999999932e+01 1.380739214759999989e+01
1.470934800000000031e+01 1.380740383687999895e+01
1.472687999999999953e+01 1.380741844848000000e+01
1.474441199999999874e+01 1.380743306007999927e+01
1.476194399999999973e+01 1.380744474936000010e+01
1.477947599999999895e+01 1.380745936095999937e+01
1.479700799999999994e+01 1.380747105023999843e+01
1.481453999999999915e+01 1.380748566183999948e+01
1.483207200000000014e+01 1.380749735112000032e+01
1.484960399999999936e+01 1.380751196271999781e+01
1.486713600000000035e+01 1.380752365199999865e+01
1.488466799999999957e+01 1.380753826359999969e+01
1.490219999999999878e+01 1.380754995288000053e+01
1.491973199999999977e+01 1.380756456447999803e+01
1.493726399999999899e+01 1.380757625375999886e+01
1.495479599999999998e+01 1.380758794303999970e+01
1.497232799999999919e+01 1.380760255463999897e+01
1.498986000000000018e+01 1.380761424391999981e+01
1.500739199999999940e+01 1.380762593319999887e+01
1.502492400000000039e+01 1.380764054479999992e+01
1.504245599999999961e+01 1.380765223407999898e+01
1.505998800000000060e+01 1.380766392335999981e+01
1.507751999999999981e+01 1.380767561264000065e+01
1.509505199999999903e+01 1.380768730191999794e+01
1.511258400000000002e+01 1.380770191351999898e+01
1.513011599999999923e+01 1.380771360279999982e+01
1.514764800000000022e+01 1.380772529208000066e+01
1.516517999999999944e+01 1.380773698135999794e+01
1.518271200000000043e+01 1.380774867063999878e+01
1.520024399999999964e+01 1.380776035991999962e+01
1.521777600000000064e+01 1.380777204920000045e+01
1.523530799999999985e+01 1.380778373847999951e+01
1.525283999999999907e+01 1.380779542775999857e+01
1.527037200000000006e+01 1.380780711703999941e+01
1.528790399999999927e+01 1.380781880631999847e+01
1.530543600000000026e+01 1.380783049559999931e+01
1.532296799999999948e+01 1.380784218488000015e+01
1.534050000000000047e+01 1.380785095183999900e+01
1.535803199999999968e+01 1.380786264111999984e+01
1.537556400000000068e+01 1.380787433039999890e+01
1.539309599999999989e+01 1.380788601967999973e+01
1.541062800000000088e+01 1.380789770896000057e+01
1.542816000000000010e+01 1.380790939823999786e+01
1.544569199999999931e+01 1.380791816519999848e+01
1.546322400000000030e+01 1.380792985447999932e+01
1.548075599999999952e+01 1.380794154376000016e+01
1.549828800000000051e+01 1.380795031071999901e+01
1.551581999999999972e+01 1.380796199999999807e+01
1.553335200000000071e+01 1.380797368927999891e+01
1.555088399999999993e+01 1.380798245623999954e+01
1.556841600000000092e+01 1.380799414552000037e+01
1.558594800000000014e+01 1.380800583479999943e+01
1.560348000000000113e+01 1.380801460176000006e+01
1.562101200000000034e+01 1.380802629103999912e+01
1.563854399999999956e+01 1.380803505799999975e+01
1.565607600000000055e+01 1.380804674727999881e+01
1.567360799999999976e+01 1.380805551423999944e+01
1.569114000000000075e+01 1.380806720352000028e+01
1.570867199999999997e+01 1.380807597047999913e+01
1.572620400000000096e+01 1.380808765975999819e+01
1.574373600000000017e+01 1.380809642671999882e+01
1.576126800000000117e+01 1.380810811599999965e+01
1.577880000000000038e+01 1.380811688296000028e+01
1.579633199999999960e+01 1.380812857223999934e+01
1.581386400000000059e+01 1.380813733919999819e+01
1.583139599999999980e+01 1.380814610615999882e+01
1.584892800000000079e+01 1.380815779543999966e+01
1.586646000000000001e+01 1.380816656240000029e+01
1.588399200000000100e+01 1.380817532935999914e+01
1.590152400000000021e+01 1.380818701863999820e+01
1.591905600000000121e+01 1.380819578559999883e+01
1.593658800000000042e+01 1.380820455255999946e+01
1.595412000000000141e+01 1.380821331952000008e+01
1.597165200000000063e+01 1.380822208647999894e+01
1.598918399999999984e+01 1.380823377575999977e+01
1.600671600000000083e+01 1.380824254271999862e+01
1.602424800000000005e+01 1.380825130967999925e+01
1.604177999999999926e+01 1.380826007663999988e+01
1.605931200000000203e+01 1.380827176591999894e+01
1.607684400000000124e+01 1.380828053287999957e+01
1.609437600000000046e+01 1.380828929984000020e+01
1.611190799999999967e+01 1.380829806679999905e+01
1.612944000000000244e+01 1.380830683375999790e+01
1.614697200000000166e+01 1.380831560071999853e+01
1.616450400000000087e+01 1.380832436767999916e+01
1.618203600000000009e+01 1.380833313463999978e+01
1.619956799999999930e+01 1.380834190160000041e+01
1.621710000000000207e+01 1.380835066855999926e+01
1.623463200000000128e+01 1.380835943551999812e+01
1.625216400000000050e+01 1.380836820247999874e+01
1.626969599999999971e+01 1.380837696943999937e+01
1.628722800000000248e+01 1.380838573640000000e+01
1.630476000000000170e+01 1.380839450335999885e+01
1.632229200000000091e+01 1.380840327031999948e+01
1.633982400000000013e+01 1.380841203727999833e+01
1.635735599999999934e+01 1.380842080423999896e+01
1.637488800000000211e+01 1.380842957119999959e+01
1.639242000000000132e+01 1.380843833815999844e+01
1.640995200000000054e+01 1.380844418279999886e+01
1.642748399999999975e+01 1.380845294975999948e+01
1.644501599999999897e+01 1.380846171672000011e+01
1.646254799999999818e+01 1.380847048367999896e+01
1.648007999999999740e+01 1.380847925063999959e+01
1.649761200000000017e+01 1.380848801759999844e+01
1.651514399999999938e+01 1.380849386223999886e+01
1.653267599999999860e+01 1.380850262919999949e+01
1.655020799999999781e+01 1.380851139616000012e+01
1.656774000000000058e+01 1.380852016312000075e+01
1.658527199999999979e+01 1.380852893007999782e+01
1.660280399999999901e+01 1.380853477471999824e+01
1.662033599999999822e+01 1.380854354167999887e+01
1.663786800000000099e+01 1.380855230863999950e+01
1.665540000000000020e+01 1.380855815327999991e+01
1.667293199999999942e+01 1.380856692024000054e+01
1.669046399999999863e+01 1.380857568719999939e+01
1.670799599999999785e+01 1.380858445415999824e+01
1.672552800000000062e+01 1.380859029879999866e+01
1.674305999999999983e+01 1.380859906575999929e+01
1.676059199999999905e+01 1.380860491039999971e+01
1.677812399999999826e+01 1.380861367736000034e+01
1.679565600000000103e+01 1.380862244431999919e+01
1.681318800000000024e+01 1.380862828895999961e+01
1.683071999999999946e+01 1.380863705591999846e+01
1.684825199999999867e+01 1.380864290055999888e+01
1.686578399999999789e+01 1.380865166751999951e+01
1.688331600000000066e+01 1.380865751215999992e+01
1.690084799999999987e+01 1.380866627911999878e+01
1.691837999999999909e+01 1.380867212375999920e+01
1.693591199999999830e+01 1.380868089071999982e+01
1.695344400000000107e+01 1.380868673536000024e+01
1.697097600000000028e+01 1.380869550231999909e+01
1.698850799999999950e+01 1.380870134695999951e+01
1.700603999999999871e+01 1.380871011391999836e+01
1.702357199999999793e+01 1.380871595855999878e+01
1.704110400000000070e+01 1.380872472551999941e+01
1.705863599999999991e+01 1.380873057015999983e+01
1.707616799999999913e+01 1.380873933712000046e+01
1.709369999999999834e+01 1.380874518176000088e+01
1.711123200000000111e+01 1.380875394871999795e+01
1.712876400000000032e+01 1.380875979335999837e+01
1.714629599999999954e+01 1.380876563799999879e+01
1.716382799999999875e+01 1.380877440495999942e+01
1.718135999999999797e+01 1.380878024959999983e+01
1.719889200000000073e+01 1.380878609424000025e+01
1.721642399999999995e+01 1.380879486119999910e+01
1.723395599999999916e+01 1.380880070583999952e+01
1.725148799999999838e+01 1.380880655047999817e+01
1.726902000000000115e+01 1.380881531743999879e+01
1.728655200000000036e+01 1.380882116207999921e+01
1.730408399999999958e+01 1.380882700671999963e+01
1.732161599999999879e+01 1.380883285136000005e+01
1.733914800000000156e+01 1.380884161831999890e+01
1.735668000000000077e+01 1.380884746295999932e+01
1.737421199999999999e+01 1.380885330759999974e+01
1.739174399999999920e+01 1.380885915224000016e+01
1.740927599999999842e+01 1.380886791919999901e+01
1.742680800000000119e+01 1.380887376383999943e+01
1.744434000000000040e+01 1.380887960847999985e+01
1.746187199999999962e+01 1.380888545311999849e+01
1.747940399999999883e+01 1.380889129775999891e+01
1.749693600000000160e+01 1.380890006471999953e+01
1.751446800000000081e+01 1.380890590935999995e+01
1.753200000000000003e+01 1.380891175400000037e+01
1.754953199999999924e+01 1.380891759864000079e+01
1.756706399999999846e+01 1.380892344327999943e+01
1.758459599999999767e+01 1.380892928791999807e+01
1.760212800000000044e+01 1.380893805487999870e+01
1.761965999999999966e+01 1.380894389951999912e+01
1.763719199999999887e+01 1.380894974415999954e+01
1.765472399999999809e+01 1.380895558879999996e+01
1.767225600000000085e+01 1.380896143344000038e+01
1.768978799999999652e+01 1.380896727808000080e+01
1.770731999999999928e+01 1.380897312271999944e+01
1.772485199999999850e+01 1.380897896735999808e+01
1.774238400000000127e+01 1.380898481199999850e+01
1.775991599999999693e+01 1.380899065663999892e+01
1.777744799999999969e+01 1.380899650127999934e+01
1.779497999999999891e+01 1.380900234591999975e+01
1.781251200000000168e+01 1.380900819056000017e+01
1.783004399999999734e+01 1.380901403519999882e+01
1.784757600000000011e+01 1.380901987983999923e+01
1.786510799999999932e+01 1.380902572447999965e+01
1.788264000000000209e+01 1.380903156911999830e+01
1.790017199999999775e+01 1.380903741375999871e+01
1.791770400000000052e+01 1.380904325839999913e+01
1.793523599999999973e+01 1.380904910303999955e+01
1.795276799999999895e+01 1.380905494767999997e+01
1.797029999999999816e+01 1.380906079231999861e+01
1.798783200000000093e+01 1.380906663695999903e+01
1.800536400000000015e+01 1.380907248159999945e+01
1.802289599999999936e+01 1.380907832623999987e+01
1.804042799999999858e+01 1.380908417088000029e+01
1.805796000000000134e+01 1.380909001551999893e+01
1.807549199999999701e+01 1.380909586015999935e+01
1.809302399999999977e+01 1.380909878247999956e+01
1.811055599999999899e+01 1.380910462711999820e+01
1.812808800000000176e+01 1.380911047175999862e+01
1.814561999999999742e+01 1.380911631639999904e+01
1.816315200000000019e+01 1.380912216103999945e+01
1.818068399999999940e+01 1.380912800567999987e+01
1.819821600000000217e+01 1.380913385032000029e+01
1.821574799999999783e+01 1.380913677264000050e+01
1.823328000000000060e+01 1.380914261728000092e+01
1.825081199999999981e+01 1.380914846191999779e+01
1.826834399999999903e+01 1.380915430655999820e+01
1.828587599999999824e+01 1.380916015119999862e+01
1.830340800000000101e+01 1.380916599583999904e+01
1.832094000000000023e+01 1.380916891815999925e+01
1.833847199999999944e+01 1.380917476279999967e+01
1.835600399999999865e+01 1.380918060744000009e+01
1.837353600000000142e+01 1.380918645208000051e+01
1.839106799999999708e+01 1.380918937439999894e+01
1.840859999999999985e+01 1.380919521903999936e+01
1.842613199999999907e+01 1.380920106367999800e+01
1.844366400000000183e+01 1.380920690831999842e+01
1.846119599999999750e+01 1.380920983063999863e+01
1.847872800000000026e+01 1.380921567527999905e+01
1.849625999999999948e+01 1.380922151991999947e+01
1.851379200000000225e+01 1.380922736455999988e+01
1.853132399999999791e+01 1.380923028688000009e+01
1.854885600000000068e+01 1.380923613151999874e+01
1.856638799999999989e+01 1.380924197615999915e+01
1.858392000000000266e+01 1.380924489847999936e+01
1.860145199999999832e+01 1.380925074311999978e+01
1.861898400000000109e+01 1.380925658775999842e+01
1.863651600000000030e+01 1.380925951007999863e+01
1.865404799999999952e+01 1.380926535471999905e+01
1.867157999999999873e+01 1.380927119935999947e+01
1.868911200000000150e+01 1.380927412167999968e+01
1.870664400000000072e+01 1.380927996631999832e+01
1.872417599999999993e+01 1.380928288863999853e+01
1.874170799999999915e+01 1.380928873327999895e+01
1.875924000000000191e+01 1.380929457791999937e+01
1.877677199999999758e+01 1.380929750023999958e+01
1.879430400000000034e+01 1.380930334488000000e+01
1.881183599999999956e+01 1.380930918952000042e+01
1.882936800000000233e+01 1.380931211184000063e+01
1.884689999999999799e+01 1.380931795647999927e+01
1.886443200000000076e+01 1.380932087879999948e+01
1.888196399999999997e+01 1.380932672343999812e+01
1.889949600000000274e+01 1.380933256807999854e+01
1.891702799999999840e+01 1.380933549039999875e+01
1.893456000000000117e+01 1.380934133503999917e+01
1.895209200000000038e+01 1.380934425735999938e+01
1.896962399999999960e+01 1.380935010199999979e+01
1.898715599999999881e+01 1.380935302432000000e+01
1.900468800000000158e+01 1.380935886896000042e+01
1.902222000000000079e+01 1.380936179128000063e+01
1.903975200000000001e+01 1.380936763591999927e+01
1.905728399999999922e+01 1.380937348055999792e+01
1.907481600000000199e+01 1.380937640287999812e+01
1.909234800000000121e+01 1.380937932519999833e+01
1.910988000000000042e+01 1.380938516983999875e+01
1.912741199999999964e+01 1.380938809215999896e+01
1.914494400000000240e+01 1.380939393679999938e+01
1.916247599999999807e+01 1.380939685911999959e+01
1.918000800000000083e+01 1.380940270376000001e+01
1.919754000000000005e+01 1.380940562608000022e+01
1.921507200000000282e+01 1.380941147071999886e+01
1.923260399999999848e+01 1.380941439303999907e+01
1.925013600000000125e+01 1.380942023767999949e+01
1.926766800000000046e+01 1.380942315999999970e+01
1.928520000000000323e+01 1.380942900463999834e+01
1.930273199999999889e+01 1.380943192695999855e+01
1.932026400000000166e+01 1.380943777159999897e+01
1.933779600000000087e+01 1.380944069391999918e+01
1.935532800000000009e+01 1.380944361623999939e+01
1.937285999999999930e+01 1.380944946087999980e+01
1.939039200000000207e+01 1.380945238320000001e+01
1.940792400000000129e+01 1.380945530552000022e+01
1.942545600000000050e+01 1.380946115015999887e+01
1.944298799999999972e+01 1.380946407247999907e+01
1.946052000000000248e+01 1.380946991711999949e+01
1.947805199999999815e+01 1.380947283943999970e+01
1.949558400000000091e+01 1.380947576175999991e+01
1.951311600000000013e+01 1.380948160640000033e+01
1.953064800000000290e+01 1.380948452871999876e+01
1.954817999999999856e+01 1.380949037335999918e+01
1.956571200000000132e+01 1.380949329567999939e+01
1.958324400000000054e+01 1.380949621799999960e+01
1.960077600000000331e+01 1.380950206263999824e+01
1.961830799999999897e+01 1.380950498495999845e+01
1.963584000000000174e+01 1.380950790727999866e+01
1.965337200000000095e+01 1.380951375191999908e+01
1.967090400000000017e+01 1.380951667423999929e+01
1.968843599999999938e+01 1.380951959655999950e+01
1.970596800000000215e+01 1.380952251887999971e+01
1.972350000000000136e+01 1.380952836352000013e+01
1.974103199999999703e+01 1.380953128584000034e+01
1.975856399999999979e+01 1.380953420816000055e+01
1.977609599999999901e+01 1.380954005279999919e+01
1.979362800000000178e+01 1.380954297511999940e+01
1.981115999999999744e+01 1.380954589743999783e+01
1.982869200000000021e+01 1.380955174207999825e+01
1.984622399999999942e+01 1.380955466439999846e+01
1.986375599999999864e+01 1.380955758671999867e+01
1.988128799999999785e+01 1.380956050903999888e+01
1.989882000000000062e+01 1.380956635367999930e+01
1.991635199999999983e+01 1.380956927599999950e+01
1.993388399999999905e+01 1.380957219831999971e+01
1.995141599999999826e+01 1.380957512063999992e+01
1.996894800000000103e+01 1.380958096528000034e+01
1.998647999999999669e+01 1.380958388760000055e+01
2.000401199999999946e+01 1.380958680992000076e+01
2.002154399999999868e+01 1.380958973223999919e+01
2.003907600000000144e+01 1.380959265455999940e+01
2.005660799999999711e+01 1.380959849919999805e+01
2.007413999999999987e+01 1.380960142151999825e+01
2.009167199999999909e+01 1.380960434383999846e+01
2.010920400000000186e+01 1.380961018847999888e+01
2.012673599999999752e+01 1.380961311079999909e+01
2.014426800000000028e+01 1.380961603311999930e+01
2.016179999999999950e+01 1.380961895543999951e+01
2.017933199999999871e+01 1.380962187775999972e+01
2.019686399999999793e+01 1.380962480007999993e+01
2.021439600000000070e+01 1.380963064472000035e+01
2.023192799999999991e+01 1.380963356703999878e+01
2.024945999999999913e+01 1.380963648935999899e+01
2.026699199999999834e+01 1.380963941167999920e+01
2.028452400000000111e+01 1.380964233399999941e+01
2.030205600000000032e+01 1.380964525631999962e+01
2.031958799999999954e+01 1.380965110095999826e+01
2.033711999999999875e+01 1.380965402327999847e+01
2.035465200000000152e+01 1.380965694559999868e+01
2.037218399999999718e+01 1.380965986791999889e+01
2.038971599999999995e+01 1.380966279023999910e+01
2.040724799999999917e+01 1.380966571255999931e+01
2.042478000000000193e+01 1.380966863487999952e+01
2.044231199999999760e+01 1.380967155719999973e+01
2.045984400000000036e+01 1.380967740183999837e+01
2.047737599999999958e+01 1.380968032415999858e+01
2.049490800000000235e+01 1.380968324647999879e+01
2.051243999999999801e+01 1.380968616879999900e+01
2.052997200000000078e+01 1.380968909111999920e+01
2.054750399999999999e+01 1.380969201343999941e+01
2.056503599999999921e+01 1.380969493575999962e+01
2.058256799999999842e+01 1.380969785807999983e+01
2.060010000000000119e+01 1.380970078040000004e+01
2.061763200000000040e+01 1.380970370272000025e+01
2.063516399999999962e+01 1.380970954735999889e+01
2.065269599999999883e+01 1.380971246967999910e+01
2.067022800000000160e+01 1.380971539199999931e+01
2.068775999999999726e+01 1.380971831431999952e+01
2.070529200000000003e+01 1.380972123663999973e+01
2.072282399999999924e+01 1.380972415895999816e+01
2.074035600000000201e+01 1.380972708127999837e+01
2.075788799999999767e+01 1.380973000359999858e+01
2.077542000000000044e+01 1.380973292591999879e+01
2.079295199999999966e+01 1.380973584823999900e+01
2.081048400000000242e+01 1.380973877055999921e+01
2.082801599999999809e+01 1.380974169287999942e+01
2.084554800000000085e+01 1.380974461519999963e+01
2.086308000000000007e+01 1.380974753751999984e+01
2.088061200000000284e+01 1.380975045984000005e+01
2.089814399999999850e+01 1.380975338216000026e+01
2.091567600000000127e+01 1.380975630448000047e+01
2.093320800000000048e+01 1.380975922680000068e+01
2.095073999999999970e+01 1.380976214912000088e+01
2.096827199999999891e+01 1.380976507143999932e+01
2.098580400000000168e+01 1.380976799375999775e+01
2.100333600000000089e+01 1.380977091607999796e+01
2.102086800000000011e+01 1.380977383839999817e+01
2.103839999999999932e+01 1.380977676071999838e+01
2.105593200000000209e+01 1.380977968303999859e+01
2.107346399999999775e+01 1.380978260535999880e+01
2.109099600000000052e+01 1.380978552767999901e+01
2.110852799999999974e+01 1.380978844999999922e+01
2.112606000000000250e+01 1.380979137231999943e+01
2.114359199999999817e+01 1.380979429463999963e+01
2.116112400000000093e+01 1.380979721695999984e+01
2.117865600000000015e+01 1.380980013928000005e+01
2.119618800000000292e+01 1.380980306160000026e+01
2.121371999999999858e+01 1.380980598392000047e+01
2.123125200000000135e+01 1.380980890623999890e+01
2.124878400000000056e+01 1.380981182855999911e+01
2.126631599999999978e+01 1.380981475087999932e+01
2.128384799999999899e+01 1.380981767319999953e+01
2.130138000000000176e+01 1.380981767319999953e+01
2.131891200000000097e+01 1.380982351783999817e+01
2.133644400000000019e+01 1.380982351783999817e+01
2.135397599999999940e+01 1.380982644015999838e+01
2.137150800000000217e+01 1.380982936247999859e+01
2.138903999999999783e+01 1.380983228479999880e+01
2.140657200000000060e+01 1.380983520711999901e+01
2.142410399999999981e+01 1.380983812943999922e+01
2.144163600000000258e+01 1.380984105175999943e+01
2.145916799999999824e+01 1.380984397407999964e+01
2.147670000000000101e+01 1.380984689639999985e+01
2.149423200000000023e+01 1.380984981872000006e+01
2.151176400000000299e+01 1.380984981872000006e+01
2.152929599999999866e+01 1.380985274104000027e+01
2.154682800000000142e+01 1.380985566335999870e+01
2.156436000000000064e+01 1.380985858567999891e+01
2.158189200000000341e+01 1.380986150799999912e+01
2.159942399999999907e+01 1.380986443031999933e+01
2.161695600000000184e+01 1.380986735263999954e+01
2.163448800000000105e+01 1.380987027495999975e+01
2.165202000000000027e+01 1.380987319727999996e+01
2.166955199999999948e+01 1.380987319727999996e+01
2.168708400000000225e+01 1.380987611960000017e+01
2.170461600000000146e+01 1.380987904191999860e+01
2.172214800000000068e+01 1.380988196423999881e+01
2.173967999999999989e+01 1.380988488655999902e+01
2.175721200000000266e+01 1.380988780887999923e+01
2.177474399999999832e+01 1.380989073119999944e+01
2.179227600000000109e+01 1.380989365351999965e+01
2.180980800000000031e+01 1.380989365351999965e+01
2.182734000000000307e+01 1.380989657583999985e+01
2.184487199999999874e+01 1.380989949815999829e+01
2.186240400000000150e+01 1.380990242047999850e+01
2.187993600000000072e+01 1.380990534279999871e+01
2.189746800000000349e+01 1.380990826511999892e+01
2.191499999999999915e+01 1.380990826511999892e+01


==> anc/Fig9/VOFDropTimeSeriesTheta95Ca025_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 2.543449978959999580e-01
3.506399999999999795e-02 5.034041033759999451e-01
5.259600000000000386e-02 7.455218221599999584e-01
7.012799999999999589e-02 9.816362189680000183e-01
8.766000000000000181e-02 1.212334095656000033e+00
1.051920000000000077e-01 1.438484257959999901e+00
1.227239999999999998e-01 1.660213242335999873e+00
1.402559999999999918e-01 1.878210716304000050e+00
1.577879999999999838e-01 2.092165160551999747e+00
1.753200000000000036e-01 2.301988321015999706e+00
1.928519999999999956e-01 2.507907261959999801e+00
2.103840000000000154e-01 2.710175348527999795e+00
2.279159999999999797e-01 2.909019060519999922e+00
2.454479999999999995e-01 3.105181251679999921e+00
2.629799999999999915e-01 3.298054371679999708e+00
2.805119999999999836e-01 3.487373950559999880e+00
2.980440000000000311e-01 3.673274415039999852e+00
3.155759999999999676e-01 3.855966172160000038e+00
3.331080000000000152e-01 4.035455066559999970e+00
3.506400000000000072e-01 4.212322639920000000e+00
3.681719999999999993e-01 4.387083220559999219e+00
3.857039999999999913e-01 4.559009150799999688e+00
4.032359999999999833e-01 4.727770208479999958e+00
4.207680000000000309e-01 4.893608946159999640e+00
4.383000000000000229e-01 5.056902343119999976e+00
4.558319999999999594e-01 5.217130226399999238e+00
4.733640000000000070e-01 5.374561449439999805e+00
4.908959999999999990e-01 5.530607492799999747e+00
5.084279999999999911e-01 5.684634213039999828e+00
5.259599999999999831e-01 5.836153582719999733e+00
5.434919999999999751e-01 5.984917204639999433e+00
5.610239999999999672e-01 6.131173475999999845e+00
5.785560000000000702e-01 6.275603297359999999e+00
5.960880000000000623e-01 6.417359195919999593e+00
6.136200000000000543e-01 6.556125561120000000e+00
6.311519999999999353e-01 6.693477523439999466e+00
6.486839999999999273e-01 6.829821285360000438e+00
6.662160000000000304e-01 6.964303529439999529e+00
6.837480000000000224e-01 7.096594033519999734e+00
7.012800000000000145e-01 7.226514536079999829e+00
7.188120000000000065e-01 7.354029969279999079e+00
7.363439999999999985e-01 7.480896647439998937e+00
7.538759999999999906e-01 7.605369945519999675e+00
7.714079999999999826e-01 7.727134252959999117e+00
7.889399999999999746e-01 7.846519791919999598e+00
8.064719999999999667e-01 7.965613098879999576e+00
8.240039999999999587e-01 8.083853088399999720e+00
8.415360000000000618e-01 8.200599772400000376e+00
8.590680000000000538e-01 8.315426492159998517e+00
8.766000000000000458e-01 8.428216354879999983e+00
8.941319999999999268e-01 8.539048263199999766e+00
9.116639999999999189e-01 8.648454079360000435e+00
9.291960000000000219e-01 8.757491683199999599e+00
9.467280000000000140e-01 8.864565488000000215e+00
9.642600000000000060e-01 8.968959525360000740e+00
9.817919999999999980e-01 9.071150133439999763e+00
9.993239999999999901e-01 9.173039742560000320e+00
1.016855999999999982e+00 9.274777391040000651e+00
1.034387999999999863e+00 9.375711401519998489e+00
1.051919999999999966e+00 9.475409270640000159e+00
1.069452000000000069e+00 9.573438495039999552e+00
1.086983999999999950e+00 9.669746472960000006e+00
1.104516000000000053e+00 9.764260146399999840e+00
1.122047999999999934e+00 9.857213300959999813e+00
1.139580000000000037e+00 9.950008650239999142e+00
1.157112000000000140e+00 1.004228674888000050e+01
1.174644000000000021e+00 1.013296926079999949e+01
1.192176000000000125e+00 1.022067977327999877e+01
1.209708000000000006e+00 1.030708985336000083e+01
1.227240000000000109e+00 1.039349116647999871e+01
1.244771999999999990e+00 1.047951550031999979e+01
1.262303999999999871e+00 1.056547846543999825e+01
1.279835999999999974e+00 1.065065532647999902e+01
1.297367999999999855e+00 1.073482690943999884e+01
1.314899999999999958e+00 1.081773020552000020e+01
1.332432000000000061e+00 1.089906421575999929e+01
1.349963999999999942e+00 1.097894291063999894e+01
1.367496000000000045e+00 1.105733122232000021e+01
1.385027999999999926e+00 1.113445124711999945e+01
1.402560000000000029e+00 1.121121182655999959e+01
1.420092000000000132e+00 1.128875558775999899e+01
1.437624000000000013e+00 1.136507489687999950e+01
1.455156000000000116e+00 1.143834622624000019e+01
1.472687999999999997e+00 1.151070579175999953e+01
1.490220000000000100e+00 1.158294554216000094e+01
1.507751999999999981e+00 1.165535770943999871e+01
1.525283999999999862e+00 1.172719125735999945e+01
1.542815999999999965e+00 1.179854554479999962e+01
1.560347999999999846e+00 1.186996704559999927e+01
1.577879999999999949e+00 1.194073686903999842e+01
1.595412000000000052e+00 1.201064168575999958e+01
1.612943999999999933e+00 1.207953537975999936e+01
1.630476000000000036e+00 1.214725430111999849e+01
1.648007999999999917e+00 1.221363187759999924e+01
1.665540000000000020e+00 1.227881130287999945e+01
1.683072000000000124e+00 1.234283348944000025e+01
1.700604000000000005e+00 1.240575688367999874e+01
1.718136000000000108e+00 1.246755518472000013e+01
1.735667999999999989e+00 1.253062761728000041e+01
1.753200000000000092e+00 1.259343411871999940e+01
1.770732000000000195e+00 1.265356961967999894e+01
1.788263999999999854e+00 1.271371680991999931e+01
1.805795999999999957e+00 1.277380555375999904e+01
1.823327999999999838e+00 1.283401703504000047e+01
1.840859999999999941e+00 1.289424020559999917e+01
1.858392000000000044e+00 1.295389644607999990e+01
1.875923999999999925e+00 1.301293023239999869e+01
1.893456000000000028e+00 1.307151982607999940e+01
1.910987999999999909e+00 1.312965938247999986e+01
1.928520000000000012e+00 1.318774633712000011e+01
1.946052000000000115e+00 1.324538325448000009e+01
1.963583999999999996e+00 1.330230420344000031e+01
1.981116000000000099e+00 1.335837475728000001e+01
1.998647999999999980e+00 1.341352185799999930e+01
2.016180000000000305e+00 1.346759938960000014e+01
2.033711999999999964e+00 1.352061904135999981e+01
2.051244000000000067e+00 1.357270647304000022e+01
2.068775999999999726e+00 1.362382369448000041e+01
2.086307999999999829e+00 1.367414604487999874e+01
2.103839999999999932e+00 1.372362676711999896e+01
2.121372000000000035e+00 1.377203499791999874e+01
2.138904000000000138e+00 1.381935028104000018e+01
2.156435999999999797e+00 1.386832251959999773e+01
2.173967999999999900e+00 1.391713987519999840e+01
2.191500000000000004e+00 1.396622900655999899e+01
2.209032000000000107e+00 1.401582369928000027e+01
2.226564000000000210e+00 1.406568432311999928e+01
2.244095999999999869e+00 1.411546019967999932e+01
2.261627999999999972e+00 1.416470421400000035e+01
2.279160000000000075e+00 1.421324979383999931e+01
2.296692000000000178e+00 1.426150606399999887e+01
2.314224000000000281e+00 1.430939119951999849e+01
2.331755999999999940e+00 1.435685844328000016e+01
2.349288000000000043e+00 1.440382889263999999e+01
2.366820000000000146e+00 1.445025579047999997e+01
2.384352000000000249e+00 1.449613036983999947e+01
2.401884000000000352e+00 1.454214522055999836e+01
2.419416000000000011e+00 1.458747917072000000e+01
2.436948000000000114e+00 1.463216436583999780e+01
2.454480000000000217e+00 1.467614528183999845e+01
2.472011999999999876e+00 1.471939561783999828e+01
2.489543999999999979e+00 1.476162606415999790e+01
2.507075999999999638e+00 1.480318437687999733e+01
2.524607999999999741e+00 1.484414361399999827e+01
2.542139999999999844e+00 1.488431382471999775e+01
2.559671999999999947e+00 1.492379436791999758e+01
2.577204000000000050e+00 1.496245666151999920e+01
2.594735999999999709e+00 1.499858822600000074e+01
2.612267999999999812e+00 1.503427852016000088e+01
2.629799999999999915e+00 1.506976425192000058e+01
2.647332000000000019e+00 1.510489346063999960e+01
2.664864000000000122e+00 1.514316124103999783e+01
2.682395999999999781e+00 1.518273822079999924e+01
2.699927999999999884e+00 1.522297272255999800e+01
2.717459999999999987e+00 1.526349068935999931e+01
2.734992000000000090e+00 1.530409340343999958e+01
2.752524000000000193e+00 1.534458506935999900e+01
2.770055999999999852e+00 1.538455363999999825e+01
2.787587999999999955e+00 1.542422705632000124e+01
2.805120000000000058e+00 1.546377481288000055e+01
2.822652000000000161e+00 1.550275271703999813e+01
2.840184000000000264e+00 1.554136825351999995e+01
2.857715999999999923e+00 1.557963895624000017e+01
2.875248000000000026e+00 1.561752683503999783e+01
2.892780000000000129e+00 1.565499682207999754e+01
2.910312000000000232e+00 1.569202261647999919e+01
2.927844000000000335e+00 1.572858376200000130e+01
2.945375999999999994e+00 1.576467441399999991e+01
2.962908000000000097e+00 1.580018936895999815e+01
2.980440000000000200e+00 1.583518122863999800e+01
2.997972000000000303e+00 1.586992176879999761e+01
3.015503999999999962e+00 1.590467399823999806e+01
3.033035999999999621e+00 1.593898787967999908e+01
3.050567999999999724e+00 1.597278743280000057e+01
3.068099999999999827e+00 1.600592361927999718e+01
3.085631999999999930e+00 1.603810712944000016e+01
3.103164000000000033e+00 1.606988151479999871e+01
3.120695999999999692e+00 1.610099253351999948e+01
3.138227999999999795e+00 1.613148402040000207e+01
3.155759999999999899e+00 1.616134428615999852e+01
3.173292000000000002e+00 1.618820917391999714e+01
3.190824000000000105e+00 1.621575203992000169e+01
3.208355999999999764e+00 1.624320431399999620e+01
3.225887999999999867e+00 1.627047832655999926e+01
3.243419999999999970e+00 1.629756823295999979e+01
3.260952000000000073e+00 1.632505265256000015e+01
3.278484000000000176e+00 1.635284976040000160e+01
3.296015999999999835e+00 1.638088065383999847e+01
3.313547999999999938e+00 1.640884433392000119e+01
3.331080000000000041e+00 1.643690152823999995e+01
3.348612000000000144e+00 1.646880449567999705e+01
3.366144000000000247e+00 1.649955022439999652e+01
3.383675999999999906e+00 1.653166359887999803e+01
3.401208000000000009e+00 1.656399030272000061e+01
3.418740000000000112e+00 1.659611244415999920e+01
3.436272000000000215e+00 1.662811769279999652e+01
3.453804000000000318e+00 1.666001773792000051e+01
3.471335999999999977e+00 1.669174828847999592e+01
3.488868000000000080e+00 1.672324797575999966e+01
3.506400000000000183e+00 1.675447880959999836e+01
3.523932000000000286e+00 1.678542033375999765e+01
3.541464000000000389e+00 1.681591182064000023e+01
3.558996000000000048e+00 1.684608769696000152e+01
3.576527999999999707e+00 1.687597718592000007e+01
3.594059999999999810e+00 1.690555983127999795e+01
3.611591999999999913e+00 1.693480056519999977e+01
3.629124000000000017e+00 1.696367600911999673e+01
3.646655999999999676e+00 1.699218616303999951e+01
3.664187999999999779e+00 1.702031933768000016e+01
3.681719999999999882e+00 1.704806676607999805e+01
3.699251999999999985e+00 1.707541383663999923e+01
3.716784000000000088e+00 1.710234886007999933e+01
3.734315999999999747e+00 1.712887475871999854e+01
3.751847999999999850e+00 1.715499153255999687e+01
3.769379999999999953e+00 1.718069625927999766e+01
3.786912000000000056e+00 1.720598893888000092e+01
3.804444000000000159e+00 1.723100984271999891e+01
3.821975999999999818e+00 1.725595476623999858e+01
3.839507999999999921e+00 1.728026846863999921e+01
3.857040000000000024e+00 1.730409414360000042e+01
3.874572000000000127e+00 1.732736165543999718e+01
3.892104000000000230e+00 1.734812766135999951e+01
3.909635999999999889e+00 1.736860435759999888e+01
3.927167999999999992e+00 1.738927392696000140e+01
3.944700000000000095e+00 1.740975646784000119e+01
3.962232000000000198e+00 1.743001691239999928e+01
3.979764000000000301e+00 1.745013708560000154e+01
3.997295999999999960e+00 1.747011114279999688e+01
4.014828000000000507e+00 1.749031021863999769e+01
4.032360000000000610e+00 1.751072846847999998e+01
4.049891999999999825e+00 1.753138050391999769e+01
4.067423999999999928e+00 1.755221372319999773e+01
4.084956000000000031e+00 1.757309369959999756e+01
4.102488000000000135e+00 1.759411394736000034e+01
4.120019999999999349e+00 1.761524816559999707e+01
4.137551999999999452e+00 1.763647297576000028e+01
4.155083999999999556e+00 1.765775623232000058e+01
4.172615999999999659e+00 1.767907455671999983e+01
4.190147999999999762e+00 1.770043087127999826e+01
4.207679999999999865e+00 1.772179010816000044e+01
4.225211999999999968e+00 1.774268177383999756e+01
4.242744000000000071e+00 1.776354713863999635e+01
4.260276000000000174e+00 1.778438035791999638e+01
4.277808000000000277e+00 1.780874081743999682e+01
4.295339999999999492e+00 1.783228887199999946e+01
4.312871999999999595e+00 1.785559729631999915e+01
4.330403999999999698e+00 1.787876544927999944e+01
4.347935999999999801e+00 1.790169104968000013e+01
4.365467999999999904e+00 1.792579434503999636e+01
4.383000000000000007e+00 1.795018402775999888e+01
4.400532000000000110e+00 1.797457371047999786e+01
4.418064000000000213e+00 1.799882896647999786e+01
4.435596000000000316e+00 1.802288258239999763e+01
4.453128000000000419e+00 1.804669656807999800e+01
4.470660000000000522e+00 1.807025338960000127e+01
4.488191999999999737e+00 1.809347706663999844e+01
4.505723999999999840e+00 1.811607536720000056e+01
4.523255999999999943e+00 1.813839896967999721e+01
4.540788000000000046e+00 1.816048294191999801e+01
4.558320000000000149e+00 1.818231559463999858e+01
4.575852000000000253e+00 1.820388816087999828e+01
4.593384000000000356e+00 1.822533506735999964e+01
4.610916000000000459e+00 1.824665631407999911e+01
4.628448000000000562e+00 1.826775838680000064e+01
4.645980000000000665e+00 1.828861790695999900e+01
4.663511999999999880e+00 1.830920565135999922e+01
4.681043999999999983e+00 1.832951577536000087e+01
4.698576000000000086e+00 1.834953366735999936e+01
4.716108000000000189e+00 1.836925640503999801e+01
4.733640000000000292e+00 1.838867814375999998e+01
4.751172000000000395e+00 1.840780180583999837e+01
4.768704000000000498e+00 1.842662739128000027e+01
4.786236000000000601e+00 1.844511106527999900e+01
4.803768000000000704e+00 1.846318269216000019e+01
4.821300000000000807e+00 1.848081889335999861e+01
4.838832000000000022e+00 1.849725402103999983e+01
4.856364000000000125e+00 1.851193283439999959e+01
4.873896000000000228e+00 1.852562974824000008e+01
4.891428000000000331e+00 1.853967149584000040e+01
4.908960000000000434e+00 1.855377461215999801e+01
4.926492000000000537e+00 1.856774330175999665e+01
4.944023999999999752e+00 1.858155710839999841e+01
4.961555999999999855e+00 1.859597583528000087e+01
4.979087999999999958e+00 1.861038871751999935e+01
4.996619999999999173e+00 1.862469347392000074e+01
5.014151999999999276e+00 1.863883165807999731e+01
5.031683999999999379e+00 1.865291431816000056e+01
5.049215999999999482e+00 1.866723076383999924e+01
5.066747999999999585e+00 1.868176930583999962e+01
5.084279999999999688e+00 1.869652994415999814e+01
5.101811999999999792e+00 1.871145715472000148e+01
5.119343999999999895e+00 1.872656554912000004e+01
5.136875999999999998e+00 1.874184051575999987e+01
5.154408000000000101e+00 1.875728497695999764e+01
5.171939999999999316e+00 1.877288724343999959e+01
5.189471999999999419e+00 1.878859179111999822e+01
5.207003999999999522e+00 1.880448044495999937e+01
5.224535999999999625e+00 1.882051521479999678e+01
5.242067999999999728e+00 1.883661135335999859e+01
5.259599999999999831e+00 1.885279808383999978e+01
5.277131999999999934e+00 1.886903741607999763e+01
5.294664000000000037e+00 1.888534396168000029e+01
5.312196000000000140e+00 1.890171772063999711e+01
5.329728000000000243e+00 1.891814700368000146e+01
5.347259999999999458e+00 1.893463181079999913e+01
5.364791999999999561e+00 1.895124519999999890e+01
5.382323999999999664e+00 1.896799886055999806e+01
5.399855999999999767e+00 1.898488402551999954e+01
5.417387999999999870e+00 1.900074930079999902e+01
5.434919999999999973e+00 1.901681913847999894e+01
5.452452000000000076e+00 1.903261427807999695e+01
5.469984000000000179e+00 1.904830129183999787e+01
5.487516000000000282e+00 1.906378958783999877e+01
5.505048000000000386e+00 1.907927203919999926e+01
5.522580000000000489e+00 1.909469312183999889e+01
5.540111999999999703e+00 1.911007036967999895e+01
5.557643999999999807e+00 1.912528396759999794e+01
5.575175999999999910e+00 1.914024040135999982e+01
5.592708000000000013e+00 1.915484615671999791e+01
5.610240000000000116e+00 1.917274244440000075e+01
5.627772000000000219e+00 1.919042832503999918e+01
5.645304000000000322e+00 1.920771969247999778e+01
5.662836000000000425e+00 1.922474805111999885e+01
5.680368000000000528e+00 1.924162444911999970e+01
5.697900000000000631e+00 1.925839272127999990e+01
5.715431999999999846e+00 1.927507040152000073e+01
5.732963999999999949e+00 1.929166625679999925e+01
5.750496000000000052e+00 1.930818028711999901e+01
5.768028000000000155e+00 1.932462125944000064e+01
5.785560000000000258e+00 1.934100086303999788e+01
5.803092000000000361e+00 1.935728403007999887e+01
5.820624000000000464e+00 1.937306455807999939e+01
5.838156000000000567e+00 1.938857915495999862e+01
5.855688000000000670e+00 1.940399147063999763e+01
5.873220000000000773e+00 1.941935118455999998e+01
5.890751999999999988e+00 1.943462907352000002e+01
5.908284000000000091e+00 1.944980468127999984e+01
5.925816000000000194e+00 1.946486924087999881e+01
5.943348000000000297e+00 1.947980521839999923e+01
5.960880000000000400e+00 1.949460969151999734e+01
5.978412000000000504e+00 1.950927389327999606e+01
5.995944000000000607e+00 1.952378905671999831e+01
6.013476000000000710e+00 1.953814933720000013e+01
6.031007999999999925e+00 1.955234889008000110e+01
6.048539999999999139e+00 1.956637310376000016e+01
6.066071999999999242e+00 1.958021028896000004e+01
6.083603999999999346e+00 1.959391304744000095e+01
6.101135999999999449e+00 1.960737033103999849e+01
6.118667999999999552e+00 1.962054122728000038e+01
6.136199999999999655e+00 1.963351340575999870e+01
6.153731999999999758e+00 1.964637453607999973e+01
6.171263999999999861e+00 1.965902233703999968e+01
6.188795999999999964e+00 1.966832408159999801e+01
6.206328000000000067e+00 1.967866324975999959e+01
6.223859999999999282e+00 1.968920698032000161e+01
6.241391999999999385e+00 1.969873958815999870e+01
6.258923999999999488e+00 1.970855273871999813e+01
6.276455999999999591e+00 1.971835419999999672e+01
6.293987999999999694e+00 1.972805338007999865e+01
6.311519999999999797e+00 1.973763858967999951e+01
6.329051999999999900e+00 1.974707476096000036e+01
6.346584000000000003e+00 1.975636773855999806e+01
6.364116000000000106e+00 1.976554966799999846e+01
6.381648000000000209e+00 1.977456794751999780e+01
6.399179999999999424e+00 1.978341381015999900e+01
6.416711999999999527e+00 1.979210186751999956e+01
6.434243999999999630e+00 1.980063211959999947e+01
6.451775999999999733e+00 1.980901625567999957e+01
6.469307999999999836e+00 1.981725427575999632e+01
6.486839999999999939e+00 1.982548060655999933e+01
6.504372000000000043e+00 1.983379752927999817e+01
6.521904000000000146e+00 1.984218166535999828e+01
6.539436000000000249e+00 1.985063885943999651e+01
6.556968000000000352e+00 1.985915157759999872e+01
6.574500000000000455e+00 1.986771981984000135e+01
6.592031999999999670e+00 1.987635235311999793e+01
6.609563999999999773e+00 1.988504041047999849e+01
6.627095999999999876e+00 1.989378691423999612e+01
6.644627999999999979e+00 1.990259478671999815e+01
6.662160000000000082e+00 1.991146402791999748e+01
6.679692000000000185e+00 1.992039463783999764e+01
6.697224000000000288e+00 1.992938953879999886e+01
6.714756000000000391e+00 1.993844580848000092e+01
6.732288000000000494e+00 1.994758098080000153e+01
6.749820000000000597e+00 1.995760746071999847e+01
6.767351999999999812e+00 1.996783558071999920e+01
6.784883999999999915e+00 1.997818643815999806e+01
6.802416000000000018e+00 1.998860743128000195e+01
6.819948000000000121e+00 1.999908394847999915e+01
6.837480000000000224e+00 2.000963060135999783e+01
6.855012000000000327e+00 2.002026200151999902e+01
6.872544000000000430e+00 2.003099568287999688e+01
6.890076000000000533e+00 2.004183164543999851e+01
6.907608000000000636e+00 2.005272897671999743e+01
6.925140000000000740e+00 2.006370813295999866e+01
6.942671999999999954e+00 2.007478080343999949e+01
6.960204000000000057e+00 2.008594406583999969e+01
6.977736000000000161e+00 2.009720376479999970e+01
6.995268000000000264e+00 2.010855697799999575e+01
7.012800000000000367e+00 2.011996279295999912e+01
7.030332000000000470e+00 2.013157317031999582e+01
7.047864000000000573e+00 2.014334719760000070e+01
7.065396000000000676e+00 2.015534916584000058e+01
7.082928000000000779e+00 2.016745341527999713e+01
7.100460000000000882e+00 2.017847056168000108e+01
7.117992000000000097e+00 2.018983254183999776e+01
7.135523999999999312e+00 2.020128219160000071e+01
7.153055999999999415e+00 2.021266755031999907e+01
7.170587999999999518e+00 2.022417564647999910e+01
7.188119999999999621e+00 2.023573049975999893e+01
7.205651999999999724e+00 2.024731749855999752e+01
7.223183999999999827e+00 2.025893664287999840e+01
7.240715999999999930e+00 2.027057624343999720e+01
7.258248000000000033e+00 2.028223045559999704e+01
7.275779999999999248e+00 2.029389343471999752e+01
7.293311999999999351e+00 2.030556225847999841e+01
7.310843999999999454e+00 2.031723108223999574e+01
7.328375999999999557e+00 2.032889698367999998e+01
7.345907999999999660e+00 2.034055119583999982e+01
7.363439999999999763e+00 2.035218495175999820e+01
7.380971999999999866e+00 2.036379825143999867e+01
7.398503999999999969e+00 2.037537648328000017e+01
7.416036000000000072e+00 2.038692256959999938e+01
7.433568000000000175e+00 2.039842482111999900e+01
7.451099999999999390e+00 2.040987739319999861e+01
7.468631999999999493e+00 2.042128028583999821e+01
7.486163999999999596e+00 2.043262180976000053e+01
7.503695999999999700e+00 2.044389904263999824e+01
7.521227999999999803e+00 2.045504477111999719e+01
7.538759999999999906e+00 2.046578137479999882e+01
7.556292000000000009e+00 2.047614099919999830e+01
7.573824000000000112e+00 2.048634574064000091e+01
7.591356000000000215e+00 2.049642482231999807e+01
7.608888000000000318e+00 2.050634609871999814e+01
7.626419999999999533e+00 2.051611833679999819e+01
7.643951999999999636e+00 2.052572984727999739e+01
7.661483999999999739e+00 2.053526245512000159e+01
7.679015999999999842e+00 2.054471031567999972e+01
7.696547999999999945e+00 2.055892740247999839e+01
7.714080000000000048e+00 2.057155182488000023e+01
7.731612000000000151e+00 2.058370867607999699e+01
7.749144000000000254e+00 2.059558790687999874e+01
7.766676000000000357e+00 2.060718951728000192e+01
7.784208000000000460e+00 2.061788813079999727e+01
7.801740000000000563e+00 2.062854583183999679e+01
7.819271999999999778e+00 2.063908664007999860e+01
7.836803999999999881e+00 2.064952516712000019e+01
7.854335999999999984e+00 2.065987602455999905e+01
7.871868000000000087e+00 2.067013921239999874e+01
7.889400000000000190e+00 2.068032057527999967e+01
7.906932000000000293e+00 2.069042011319999830e+01
7.924464000000000397e+00 2.070042613688000088e+01
7.941996000000000500e+00 2.071037079183999907e+01
7.959528000000000603e+00 2.072022485488000143e+01
7.977060000000000706e+00 2.072992111263999959e+01
7.994591999999999921e+00 2.073948294367999878e+01
8.012124000000000024e+00 2.074892495960000005e+01
8.029656000000001015e+00 2.075822962647999859e+01
8.047188000000000230e+00 2.076738525504000066e+01
8.064720000000001221e+00 2.077638892295999895e+01
8.082252000000000436e+00 2.078526693111999890e+01
8.099783999999999651e+00 2.079394914383999904e+01
8.117316000000000642e+00 2.080096563416000066e+01
8.134847999999999857e+00 2.080674013847999859e+01
8.152380000000000848e+00 2.081309326215999889e+01
8.169912000000000063e+00 2.081967140447999753e+01
8.187444000000001054e+00 2.082628753695999890e+01
8.204976000000000269e+00 2.083297672743999840e+01
8.222507999999999484e+00 2.083969806343999664e+01
8.240039999999998699e+00 2.084640771016000116e+01
8.257571999999999690e+00 2.085304429887999689e+01
8.275103999999998905e+00 2.085962244119999909e+01
8.292635999999999896e+00 2.086613921480000045e+01
8.310167999999999111e+00 2.087259461967999741e+01
8.327700000000000102e+00 2.087899157815999729e+01
8.345231999999999317e+00 2.088532424559999612e+01
8.362764000000000308e+00 2.089156339879999891e+01
8.380295999999999523e+00 2.089769734848000127e+01
8.397828000000000515e+00 2.090374362856000090e+01
8.415359999999999729e+00 2.090916453215999837e+01
8.432891999999998944e+00 2.091421137880000103e+01
8.450423999999999936e+00 2.091923484687999846e+01
8.467955999999999150e+00 2.092425539263999923e+01
8.485488000000000142e+00 2.092926132679999895e+01
8.503019999999999357e+00 2.093421758151999867e+01
8.520552000000000348e+00 2.093911538983999776e+01
8.538083999999999563e+00 2.094395475175999977e+01
8.555616000000000554e+00 2.094872982264000072e+01
8.573147999999999769e+00 2.095344352480000083e+01
8.590679999999998984e+00 2.095809001359999613e+01
8.608211999999999975e+00 2.096267513367999769e+01
8.625743999999999190e+00 2.096719596271999819e+01
8.643276000000000181e+00 2.097165834536000162e+01
8.660807999999999396e+00 2.097605059231999647e+01
8.678340000000000387e+00 2.098060941151999970e+01
8.695871999999999602e+00 2.098521791015999938e+01
8.713404000000000593e+00 2.098982640879999906e+01
8.730935999999999808e+00 2.099441737351999748e+01
8.748468000000000799e+00 2.099897034808000029e+01
8.766000000000000014e+00 2.100347364319999954e+01
8.783531999999999229e+00 2.100800616152000089e+01
8.801064000000000220e+00 2.101258543695999848e+01
8.818595999999999435e+00 2.101719978023999857e+01
8.836128000000000426e+00 2.102184334671999721e+01
8.853659999999999641e+00 2.102651613639999795e+01
8.871192000000000633e+00 2.103121522696000056e+01
8.888723999999999847e+00 2.103594061839999796e+01
8.906256000000000839e+00 2.104069231071999724e+01
8.923788000000000054e+00 2.104547322623999861e+01
8.941320000000001045e+00 2.105028628727999873e+01
8.958852000000000260e+00 2.105512857151999739e+01
8.976383999999999475e+00 2.106000592359999857e+01
8.993916000000000466e+00 2.106491542119999849e+01
9.011447999999999681e+00 2.106985998663999737e+01
9.028980000000000672e+00 2.107484546455999919e+01
9.046511999999999887e+00 2.107986893264000017e+01
9.064044000000000878e+00 2.108493331320000053e+01
9.081576000000000093e+00 2.109004152855999692e+01
9.099108000000001084e+00 2.109519065639999980e+01
9.116640000000000299e+00 2.110038946367999912e+01
9.134171999999999514e+00 2.110563210575999804e+01
9.151704000000000505e+00 2.111092442727999696e+01
9.169235999999999720e+00 2.111626350591999923e+01
9.186768000000000711e+00 2.112165518631999817e+01
9.204299999999999926e+00 2.112709654615999710e+01
9.221832000000000917e+00 2.113259050775999626e+01
9.239364000000000132e+00 2.113813414879999897e+01
9.256896000000001123e+00 2.114373623623999876e+01
9.274428000000000338e+00 2.114938800311999856e+01
9.291960000000001330e+00 2.115509529407999878e+01
9.309492000000000544e+00 2.116085518679999922e+01
9.327023999999999759e+00 2.116667060359999653e+01
9.344556000000000751e+00 2.117254154448000136e+01
9.362087999999999965e+00 2.117846216479999910e+01
9.379620000000000957e+00 2.118444123151999747e+01
9.397152000000000172e+00 2.119046997767999940e+01
9.414684000000001163e+00 2.119655424791999820e+01
9.432216000000000378e+00 2.120269404224000098e+01
9.449748000000001369e+00 2.120890104991999792e+01
9.467280000000000584e+00 2.121518111559999653e+01
9.484811999999999799e+00 2.122150793839999849e+01
9.502344000000000790e+00 2.122787859599999649e+01
9.519876000000000005e+00 2.123429893303999805e+01
9.537408000000000996e+00 2.124076310487999919e+01
9.554940000000000211e+00 2.124727987848000055e+01
9.572472000000001202e+00 2.125384340920000170e+01
9.590004000000000417e+00 2.126045661935999931e+01
9.607536000000001408e+00 2.126712535359999734e+01
9.625068000000000623e+00 2.127384961191999935e+01
9.642600000000001614e+00 2.128069660767999949e+01
9.660132000000000829e+00 2.128759620519999984e+01
9.677664000000000044e+00 2.129448703575999602e+01
9.695196000000001035e+00 2.130137786631999930e+01
9.712728000000000250e+00 2.130826577455999882e+01
9.730260000000001241e+00 2.131511861495999938e+01
9.747792000000000456e+00 2.132195392143999868e+01
9.765324000000001448e+00 2.132878338327999757e+01
9.782856000000000662e+00 2.133561284511999645e+01
9.800388000000001654e+00 2.134136981551999668e+01
9.817920000000000869e+00 2.134720861087999921e+01
9.835452000000000083e+00 2.135310877495999904e+01
9.852984000000001075e+00 2.135905569615999866e+01
9.870515999999998513e+00 2.136503184055999682e+01
9.888047999999999504e+00 2.137103136352000021e+01
9.905579999999998719e+00 2.137705134271999796e+01
9.923111999999999711e+00 2.138326711735999908e+01
9.940643999999998925e+00 2.139016963719999609e+01
9.958175999999999917e+00 2.139725041855999876e+01
9.975707999999999132e+00 2.140443348111999811e+01
9.993239999999998346e+00 2.141168667935999892e+01
1.001077199999999934e+01 2.141899832399999681e+01
1.002830399999999855e+01 2.142637718199999597e+01
1.004583599999999954e+01 2.143382033103999973e+01
1.006336799999999876e+01 2.144129270327999848e+01
1.008089999999999975e+01 2.144877676479999806e+01
1.009843199999999896e+01 2.145627836023999890e+01
1.011596399999999996e+01 2.146380333423999787e+01
1.013349599999999917e+01 2.147134876447999829e+01
1.015102800000000016e+01 2.147892049560000061e+01
1.016855999999999938e+01 2.148651852759999770e+01
1.018609199999999859e+01 2.149413993816000001e+01
1.020362399999999958e+01 2.150178764960000066e+01
1.022115599999999880e+01 2.150946166191999964e+01
1.023868799999999979e+01 2.151715613048000009e+01
1.025621999999999900e+01 2.152487397759999865e+01
1.027375200000000000e+01 2.153261228095999869e+01
1.029128399999999921e+01 2.154037104056000018e+01
1.030881600000000020e+01 2.154814441175999917e+01
1.032634799999999942e+01 2.155593239455999921e+01
1.034387999999999863e+01 2.156373498896000029e+01
1.036141199999999962e+01 2.157154635031999845e+01
1.037894399999999884e+01 2.157936647864000079e+01
1.039647599999999983e+01 2.158719245160000000e+01
1.041400799999999904e+01 2.159502134687999941e+01
1.043154000000000003e+01 2.160282394127999694e+01
1.044907199999999925e+01 2.161060315711999991e+01
1.046660400000000024e+01 2.161837068367999848e+01
1.048413599999999946e+01 2.162612067631999935e+01
1.050166800000000045e+01 2.163385605735999917e+01
1.051919999999999966e+01 2.164159728303999586e+01
1.053673199999999888e+01 2.164932097480000195e+01
1.055426399999999987e+01 2.165702128799999926e+01
1.057179599999999908e+01 2.166469530031999824e+01
1.058932800000000007e+01 2.167234008943999868e+01
1.060685999999999929e+01 2.167995273304000037e+01
1.062439200000000028e+01 2.168753323111999975e+01
1.064192399999999950e+01 2.169508158367999684e+01
1.065945600000000049e+01 2.170259486839999852e+01
1.067698799999999970e+01 2.171006724064000082e+01
1.069451999999999892e+01 2.171750454503999705e+01
1.071205199999999991e+01 2.172490093695999747e+01
1.072958399999999912e+01 2.173225641639999850e+01
1.074711600000000011e+01 2.173957098336000016e+01
1.076464799999999933e+01 2.174683879319999846e+01
1.078218000000000032e+01 2.175405984592000053e+01
1.079971199999999953e+01 2.176123706383999945e+01
1.081724400000000053e+01 2.176836460231999837e+01
1.083477599999999974e+01 2.177512100615999913e+01
1.085230800000000073e+01 2.178176051719999862e+01
1.086983999999999995e+01 2.178834742647999789e+01
1.088737199999999916e+01 2.179488173399999695e+01
1.090490400000000015e+01 2.180136051743999914e+01
1.092243599999999937e+01 2.180777500984000028e+01
1.093996800000000036e+01 2.181411059959999932e+01
1.095749999999999957e+01 2.182037605367999689e+01
1.097503200000000056e+01 2.182669703183999843e+01
1.099256399999999978e+01 2.183284559311999828e+01
1.101009600000000077e+01 2.183824311815999764e+01
1.102762799999999999e+01 2.184327827551999945e+01
1.104516000000000098e+01 2.184803873479999936e+01
1.106269200000000019e+01 2.185260047631999925e+01
1.108022399999999941e+01 2.185699564559999786e+01
1.109775600000000040e+01 2.186124469888000021e+01
1.111528799999999961e+01 2.186535932543999650e+01
1.113282000000000060e+01 2.186934536991999778e+01
1.115035199999999982e+01 2.187320575463999717e+01
1.116788400000000081e+01 2.187693755728000156e+01
1.118541600000000003e+01 2.188053785552000008e+01
1.120294800000000102e+01 2.188401249399999671e+01
1.122048000000000023e+01 2.188735270575999792e+01
1.123801199999999945e+01 2.189056141312000037e+01
1.125554400000000044e+01 2.189363277144000008e+01
1.127307599999999965e+01 2.189577775431999740e+01
1.129060800000000064e+01 2.189761589359999761e+01
1.130813999999999986e+01 2.190093272679999714e+01
1.132567200000000085e+01 2.190688549263999718e+01
1.134320400000000006e+01 2.191221288199999861e+01
1.136073600000000106e+01 2.191688567167999935e+01
1.137826800000000027e+01 2.192135682127999985e+01
1.139580000000000126e+01 2.192559418527999782e+01
1.141333200000000048e+01 2.192956854047999826e+01
1.143086399999999969e+01 2.193342308055999723e+01
1.144839600000000068e+01 2.193715196087999786e+01
1.146592799999999990e+01 2.194069089039999909e+01
1.148346000000000089e+01 2.194400480127999842e+01
1.150099200000000010e+01 2.194722227559999794e+01
1.151852400000000110e+01 2.195041637135999935e+01
1.153605600000000031e+01 2.195358416623999886e+01
1.155358800000000130e+01 2.195677826199999672e+01
1.157112000000000052e+01 2.195998404703999896e+01
1.158865199999999973e+01 2.196318398744000078e+01
1.160618400000000072e+01 2.196636931623999800e+01
1.162371599999999994e+01 2.196953711111999752e+01
1.164124800000000093e+01 2.197267568279999850e+01
1.165878000000000014e+01 2.197579087591999780e+01
1.167631200000000113e+01 2.197887684583999857e+01
1.169384400000000035e+01 2.198193359256000079e+01
1.171137600000000134e+01 2.198496111608000092e+01
1.172890800000000056e+01 2.198796233871999917e+01
1.174644000000000155e+01 2.199093141583999866e+01
1.176397200000000076e+01 2.199387419207999983e+01
1.178150399999999998e+01 2.199678774511999890e+01
1.179903600000000097e+01 2.199967499727999964e+01
1.181656800000000018e+01 2.200253887087999871e+01
1.183410000000000117e+01 2.200537644359999945e+01
1.185163200000000039e+01 2.200818479311999809e+01
1.186916400000000138e+01 2.201094054087999652e+01
1.188669600000000059e+01 2.201365245383999891e+01
1.190422800000000159e+01 2.201632345431999838e+01
1.192176000000000080e+01 2.201893600840000076e+01
1.193929200000000002e+01 2.202143166967999832e+01
1.195682400000000101e+01 2.202386303991999839e+01
1.197435600000000022e+01 2.202625057535999886e+01
1.199188800000000121e+01 2.202860012063999662e+01
1.200942000000000043e+01 2.203091752039999918e+01
1.202695200000000142e+01 2.203319985231999922e+01
1.204448400000000063e+01 2.203545588336000094e+01
1.206201599999999985e+01 2.203767976887999680e+01
1.207954799999999906e+01 2.203987735351999788e+01
1.209707999999999828e+01 2.204204863727999708e+01
1.211461199999999927e+01 2.204419362015999795e+01
1.213214399999999848e+01 2.204631230216000048e+01
1.214967599999999948e+01 2.204841052791999800e+01
1.216720799999999869e+01 2.205048245279999719e+01
1.218473999999999968e+01 2.205253392143999847e+01
1.220227199999999890e+01 2.205456493383999828e+01
1.221980399999999989e+01 2.205657256767999996e+01
1.223733599999999910e+01 2.205856266759999684e+01
1.225486800000000009e+01 2.206052938895999915e+01
1.227239999999999931e+01 2.206248149871999686e+01
1.228993199999999852e+01 2.206441315224000022e+01
1.230746399999999952e+01 2.206632727183999876e+01
1.232499599999999873e+01 2.206822677983999981e+01
1.234252799999999972e+01 2.207010875391999960e+01
1.236005999999999894e+01 2.207197319407999814e+01
1.237759199999999993e+01 2.207382302263999918e+01
1.239512399999999914e+01 2.207565531727999897e+01
1.241265600000000013e+01 2.207747592264000147e+01
1.243018799999999935e+01 2.207928191639999937e+01
1.244771999999999856e+01 2.208107622087999999e+01
1.246525199999999955e+01 2.208285299143999936e+01
1.248278399999999877e+01 2.208462099503999809e+01
1.250031599999999976e+01 2.208637438703999933e+01
1.251784799999999898e+01 2.208811608975999974e+01
1.253537999999999997e+01 2.208984610319999931e+01
1.255291199999999918e+01 2.209155273807999720e+01
1.257044400000000017e+01 2.209323891671999718e+01
1.258797599999999939e+01 2.209490463911999925e+01
1.260550800000000038e+01 2.209655282760000006e+01
1.262303999999999959e+01 2.209818348215999961e+01
1.264057199999999881e+01 2.209979952511999812e+01
1.265810399999999980e+01 2.210137757791999746e+01
1.267563599999999902e+01 2.210288841735999554e+01
1.269316800000000001e+01 2.210432035415999863e+01
1.271069999999999922e+01 2.210569092223999732e+01
1.272823200000000021e+01 2.210701181087999601e+01
1.274576399999999943e+01 2.210829178703999887e+01
1.276329600000000042e+01 2.210953377303999901e+01
1.278082799999999963e+01 2.211074653583999705e+01
1.279835999999999885e+01 2.211193007543999656e+01
1.281589199999999984e+01 2.211308439184000108e+01
1.283342399999999905e+01 2.211421825200000058e+01
1.285095600000000005e+01 2.211532873359999840e+01
1.286848799999999926e+01 2.211641875896000187e+01
1.288602000000000025e+01 2.211749125040000052e+01
1.290355199999999947e+01 2.211854328559999772e+01
1.292108400000000046e+01 2.211958070920000097e+01
1.293861599999999967e+01 2.212060059887999941e+01
1.295614800000000066e+01 2.212160587695999681e+01
1.297367999999999988e+01 2.212259654344000026e+01
1.299121199999999909e+01 2.212357259831999912e+01
1.300874400000000009e+01 2.212453696392000069e+01
1.302627599999999930e+01 2.212548964023999787e+01
1.304380800000000029e+01 2.212643062727999776e+01
1.306133999999999951e+01 2.212735992504000038e+01
1.307887200000000050e+01 2.212828045583999881e+01
1.309640399999999971e+01 2.212918637503999975e+01
1.311393600000000070e+01 2.213008644960000026e+01
1.313146799999999992e+01 2.213097483487999995e+01
1.314900000000000091e+01 2.213185445319999900e+01
1.316653200000000012e+01 2.213272530455999743e+01
1.318406399999999934e+01 2.213358738895999878e+01
1.320159600000000033e+01 2.213444070639999950e+01
1.321912799999999955e+01 2.213528817919999980e+01
1.323666000000000054e+01 2.213612396271999572e+01
1.325419199999999975e+01 2.213695390159999832e+01
1.327172400000000074e+01 2.213777799584000050e+01
1.328925599999999996e+01 2.213859040080000185e+01
1.330678800000000095e+01 2.213939988343999943e+01
1.332432000000000016e+01 2.214020059911999994e+01
1.334185199999999938e+01 2.214099547016000002e+01
1.335938400000000037e+01 2.214178157423999949e+01
1.337691599999999958e+01 2.214256183367999853e+01
1.339444800000000058e+01 2.214333624848000071e+01
1.341197999999999979e+01 2.214410481863999891e+01
1.342951200000000078e+01 2.214486462183999649e+01
1.344704400000000000e+01 2.214562150271999741e+01
1.346457600000000099e+01 2.214636961664000125e+01
1.348210800000000020e+01 2.214711480824000134e+01
1.349964000000000119e+01 2.214785123287999724e+01
1.351717200000000041e+01 2.214858181287999983e+01
1.353470399999999962e+01 2.214930947055999866e+01
1.355223600000000062e+01 2.215002836127999686e+01
1.356976799999999983e+01 2.215074432967999840e+01
1.358730000000000082e+01 2.215145153111999932e+01
1.360483200000000004e+01 2.215215581023999647e+01
1.362236400000000103e+01 2.215285424472000031e+01
1.363989600000000024e+01 2.215354683456000018e+01
1.365742800000000123e+01 2.215394719240000043e+01
1.367496000000000045e+01 2.215375724159999749e+01
1.369249199999999966e+01 2.215358774703999956e+01
1.371002400000000065e+01 2.215347377655999850e+01
1.372755599999999987e+01 2.215340071855999682e+01
1.374508800000000086e+01 2.215337149536000183e+01
1.376262000000000008e+01 2.215339487391999640e+01
1.378015200000000107e+01 2.215346500960000142e+01
1.379768400000000028e+01 2.215356436847999788e+01
1.381521600000000127e+01 2.215368418359999936e+01
1.383274800000000049e+01 2.215382445495999875e+01
1.385028000000000148e+01 2.215397641559999897e+01
1.386781200000000069e+01 2.215413714319999983e+01
1.388534399999999991e+01 2.215430371544000110e+01
1.390287600000000090e+01 2.215447320999999903e+01
1.392040800000000011e+01 2.215464270456000051e+01
1.393794000000000111e+01 2.215481219911999844e+01
1.395547200000000032e+01 2.215502260615999575e+01
1.397300400000000131e+01 2.215516287751999869e+01
1.399053600000000053e+01 2.215525346943999807e+01
1.400806800000000152e+01 2.215584085575999751e+01
1.402560000000000073e+01 2.215673800800000137e+01
1.404313199999999995e+01 2.215752995671999770e+01
1.406066400000000094e+01 2.215825761439999653e+01
1.407819600000000015e+01 2.215856445799999719e+01
1.409572800000000115e+01 2.215840080807999612e+01
1.411326000000000036e+01 2.215815533319999986e+01
1.413079200000000135e+01 2.215794784847999921e+01
1.414832400000000057e+01 2.215776666464000044e+01
1.416585600000000156e+01 2.215760301471999938e+01
1.418338800000000077e+01 2.215745105407999915e+01
1.420092000000000176e+01 2.215730493807999935e+01
1.421845200000000098e+01 2.215716758903999661e+01
1.423598400000000019e+01 2.215703608463999785e+01
1.425351599999999941e+01 2.215690458023999909e+01
1.427104799999999862e+01 2.215677892047999720e+01
1.428857999999999961e+01 2.215665326071999885e+01
1.430611199999999883e+01 2.215652760096000051e+01
1.432364399999999982e+01 2.215640778583999904e+01
1.434117599999999904e+01 2.215645746527999904e+01
1.435870800000000003e+01 2.215711206495999619e+01
1.437623999999999924e+01 2.215782511103999752e+01
1.439377199999999846e+01 2.215848847767999885e+01
1.441130399999999945e+01 2.215911093184000080e+01
1.442883599999999866e+01 2.215908463095999892e+01
1.444636799999999965e+01 2.215869888471999971e+01
1.446389999999999887e+01 2.215843003127999822e+01
1.448143199999999986e+01 2.215820209031999966e+01
1.449896399999999907e+01 2.215800045023999942e+01
1.451649600000000007e+01 2.215781634408000045e+01
1.453402799999999928e+01 2.215764977183999918e+01
1.455155999999999850e+01 2.215749196655999853e+01
1.456909199999999949e+01 2.215734000591999830e+01
1.458662399999999870e+01 2.215719681223999871e+01
1.460415599999999969e+01 2.215705654087999932e+01
1.462168799999999891e+01 2.215691919184000014e+01
1.463921999999999990e+01 2.215678476511999762e+01
1.465675199999999911e+01 2.215665326071999885e+01
1.467428400000000011e+01 2.215652175632000009e+01
1.469181599999999932e+01 2.215670001783999865e+01
1.470934800000000031e+01 2.215750073351999561e+01
1.472687999999999953e+01 2.215819040103999882e+01
1.474441199999999874e+01 2.215883331143999868e+01
1.476194399999999973e+01 2.215917814519999851e+01
1.477947599999999895e+01 2.215902033991999787e+01
1.479700799999999994e+01 2.215871349631999720e+01
1.481453999999999915e+01 2.215845633215999655e+01
1.483207200000000014e+01 2.215823423583999841e+01
1.484960399999999936e+01 2.215803551807999838e+01
1.486713600000000035e+01 2.215785725655999627e+01
1.488466799999999957e+01 2.215768776199999834e+01
1.490219999999999878e+01 2.215752995671999770e+01
1.491973199999999977e+01 2.215737799608000103e+01
1.493726399999999899e+01 2.215723188007999767e+01
1.495479599999999998e+01 2.215709160871999828e+01
1.497232799999999919e+01 2.215695133735999889e+01
1.498986000000000018e+01 2.215681691063999992e+01
1.500739199999999940e+01 2.215668248392000095e+01
1.502492400000000039e+01 2.215655097951999863e+01
1.504245599999999961e+01 2.215703900696000161e+01
1.505998800000000060e+01 2.215777250928000086e+01
1.507751999999999981e+01 2.215844464287999926e+01
1.509505199999999903e+01 2.215907294168000163e+01
1.511258400000000002e+01 2.215923951391999935e+01
1.513011599999999923e+01 2.215897358279999807e+01
1.514764800000000022e+01 2.215868135079999846e+01
1.516517999999999944e+01 2.215843587591999864e+01
1.518271200000000043e+01 2.215821962423999736e+01
1.520024399999999964e+01 2.215802675111999775e+01
1.521777600000000064e+01 2.215784848959999920e+01
1.523530799999999985e+01 2.215768191735999793e+01
1.525283999999999907e+01 2.215752411207999728e+01
1.527037200000000006e+01 2.215737507375999726e+01
1.528790399999999927e+01 2.215722895775999746e+01
1.530543600000000026e+01 2.215708576407999786e+01
1.532296799999999948e+01 2.215694841503999868e+01
1.534050000000000047e+01 2.215681106599999950e+01
1.535803199999999968e+01 2.215667956159999719e+01
1.537556400000000068e+01 2.215667371695999677e+01
1.539309599999999989e+01 2.215728155951999767e+01
1.541062800000000088e+01 2.215799168327999880e+01
1.542816000000000010e+01 2.215865212759999636e+01
1.544569199999999931e+01 2.215926873711999789e+01
1.546322400000000030e+01 2.215927750407999852e+01
1.548075599999999952e+01 2.215891221407999723e+01
1.549828800000000051e+01 2.215863459367999866e+01
1.551581999999999972e+01 2.215839496343999926e+01
1.553335200000000071e+01 2.215818747871999861e+01
1.555088399999999993e+01 2.215799752791999921e+01
1.556841600000000092e+01 2.215782218872000087e+01
1.558594800000000014e+01 2.215765853879999980e+01
1.560348000000000113e+01 2.215750073351999561e+01
1.562101200000000034e+01 2.215735169519999914e+01
1.563854399999999956e+01 2.215720557919999933e+01
1.565607600000000055e+01 2.215706530783999995e+01
1.567360799999999976e+01 2.215692795880000077e+01
1.569114000000000075e+01 2.215679353207999824e+01
1.570867199999999997e+01 2.215665910535999927e+01
1.572620400000000096e+01 2.215676723119999636e+01
1.574373600000000017e+01 2.215749196655999853e+01
1.576126800000000117e+01 2.215818455639999840e+01
1.577880000000000038e+01 2.215883331143999868e+01
1.579633199999999960e+01 2.215928334871999894e+01
1.581386400000000059e+01 2.215916937823999788e+01
1.583139599999999980e+01 2.215884207839999931e+01
1.584892800000000079e+01 2.215857614727999803e+01
1.586646000000000001e+01 2.215834820631999946e+01
1.588399200000000100e+01 2.215814364391999902e+01
1.590152400000000021e+01 2.215795953776000005e+01
1.591905600000000121e+01 2.215778712087999835e+01
1.593658800000000042e+01 2.215762347095999729e+01
1.595412000000000141e+01 2.215747151032000062e+01
1.597165200000000063e+01 2.215732247200000060e+01
1.598918399999999984e+01 2.215717635600000079e+01
1.600671600000000083e+01 2.215703608463999785e+01
1.602424800000000005e+01 2.215689873559999867e+01
1.604177999999999926e+01 2.215676430887999970e+01
1.605931200000000203e+01 2.215662988215999718e+01
1.607684400000000124e+01 2.215684028919999804e+01
1.609437600000000046e+01 2.215768483967999813e+01
1.611190799999999967e+01 2.215836574024000072e+01
1.612944000000000244e+01 2.215900280599999661e+01
1.614697200000000166e+01 2.215927458175999831e+01
1.616450400000000087e+01 2.215907586399999829e+01
1.618203600000000009e+01 2.215877194272000139e+01
1.619956799999999930e+01 2.215851770087999739e+01
1.621710000000000207e+01 2.215829560455999925e+01
1.623463200000000128e+01 2.215809688679999923e+01
1.625216400000000050e+01 2.215791570296000046e+01
1.626969599999999971e+01 2.215774913071999919e+01
1.628722800000000248e+01 2.215758840311999833e+01
1.630476000000000170e+01 2.215743352016000145e+01
1.632229200000000091e+01 2.215728740415999809e+01
1.633982400000000013e+01 2.215714421047999849e+01
1.635735599999999934e+01 2.215700393911999910e+01
1.637488800000000211e+01 2.215686659007999992e+01
1.639242000000000132e+01 2.215673216336000095e+01
1.640995200000000054e+01 2.215659773663999843e+01
1.642748399999999975e+01 2.215714713279999870e+01
1.644501599999999897e+01 2.215787186816000087e+01
1.646254799999999818e+01 2.215853815711999886e+01
1.648007999999999740e+01 2.215916353359999746e+01
1.649761200000000017e+01 2.215928919335999936e+01
1.651514399999999938e+01 2.215899403903999954e+01
1.653267599999999860e+01 2.215870472936000013e+01
1.655020799999999781e+01 2.215845925448000031e+01
1.656774000000000058e+01 2.215824592511999924e+01
1.658527199999999979e+01 2.215805305199999964e+01
1.660280399999999901e+01 2.215787479047999753e+01
1.662033599999999822e+01 2.215770529591999960e+01
1.663786800000000099e+01 2.215755041295999916e+01
1.665540000000000020e+01 2.215739845231999894e+01
1.667293199999999942e+01 2.215724941399999892e+01
1.669046399999999863e+01 2.215710914263999953e+01
1.670799599999999785e+01 2.215696887127999659e+01
1.672552800000000062e+01 2.215683152224000096e+01
1.674305999999999983e+01 2.215670001783999865e+01
1.676059199999999905e+01 2.215672047408000012e+01
1.677812399999999826e+01 2.215734292823999851e+01
1.679565600000000103e+01 2.215805012967999943e+01
1.681318800000000024e+01 2.215870765167999679e+01
1.683071999999999946e+01 2.215932133887999811e+01
1.684825199999999867e+01 2.215930088264000020e+01
1.686578399999999789e+01 2.215891513639999744e+01
1.688331600000000066e+01 2.215864043831999908e+01
1.690084799999999987e+01 2.215840373039999989e+01
1.691837999999999909e+01 2.215819332335999903e+01
1.693591199999999830e+01 2.215800629487999629e+01
1.695344400000000107e+01 2.215783095567999794e+01
1.697097600000000028e+01 2.215766730575999688e+01
1.698850799999999950e+01 2.215750950047999979e+01
1.700603999999999871e+01 2.215736046215999977e+01
1.702357199999999793e+01 2.215721434615999996e+01
1.704110400000000070e+01 2.215707407479999702e+01
1.705863599999999991e+01 2.215693380343999763e+01
1.707616799999999913e+01 2.215679937671999866e+01
1.709369999999999834e+01 2.215666494999999969e+01
1.711123200000000111e+01 2.215679353207999824e+01
1.712876400000000032e+01 2.215753287904000146e+01
1.714629599999999954e+01 2.215822546887999778e+01
1.716382799999999875e+01 2.215887130159999785e+01
1.718135999999999797e+01 2.215928334871999894e+01
1.719889200000000073e+01 2.215915768895999705e+01
1.721642399999999995e+01 2.215883915607999910e+01
1.723395599999999916e+01 2.215857614727999803e+01
1.725148799999999838e+01 2.215834820631999946e+01
1.726902000000000115e+01 2.215814364391999902e+01
1.728655200000000036e+01 2.215795953776000005e+01
1.730408399999999958e+01 2.215778712087999835e+01
1.732161599999999879e+01 2.215762639328000105e+01
1.733914800000000156e+01 2.215747151032000062e+01
1.735668000000000077e+01 2.215732247200000060e+01
1.737421199999999999e+01 2.215717927831999745e+01
1.739174399999999920e+01 2.215703900696000161e+01
1.740927599999999842e+01 2.215689873559999867e+01
1.742680800000000119e+01 2.215676430887999970e+01
1.744434000000000040e+01 2.215662988215999718e+01
1.746187199999999962e+01 2.215688704631999784e+01
1.747940399999999883e+01 2.215771698520000044e+01
1.749693600000000160e+01 2.215839496343999926e+01
1.751446800000000081e+01 2.215902910687999849e+01
1.753200000000000003e+01 2.215928334871999894e+01
1.754953199999999924e+01 2.215906709704000122e+01
1.756706399999999846e+01 2.215876609808000097e+01
1.758459599999999767e+01 2.215851477855999718e+01
1.760212800000000044e+01 2.215829268223999904e+01
1.761965999999999966e+01 2.215809396447999902e+01
1.763719199999999887e+01 2.215791278063999670e+01
1.765472399999999809e+01 2.215774620839999898e+01
1.767225600000000085e+01 2.215758548079999812e+01
1.768978799999999652e+01 2.215743352016000145e+01
1.770731999999999928e+01 2.215728448183999788e+01
1.772485199999999850e+01 2.215714128815999828e+01
1.774238400000000127e+01 2.215700101679999889e+01
1.775991599999999693e+01 2.215686366775999971e+01
1.777744799999999969e+01 2.215672924103999719e+01
1.779497999999999891e+01 2.215659773663999843e+01
1.781251200000000168e+01 2.215717927831999745e+01
1.783004399999999734e+01 2.215789816903999920e+01
1.784757600000000011e+01 2.215856738032000095e+01
1.786510799999999932e+01 2.215918983447999580e+01
1.788264000000000209e+01 2.215929211567999957e+01
1.790017199999999775e+01 2.215898527207999891e+01
1.791770400000000052e+01 2.215869888471999971e+01
1.793523599999999973e+01 2.215845340983999989e+01
1.795276799999999895e+01 2.215824008047999882e+01
1.797029999999999816e+01 2.215804720735999922e+01
1.798783200000000093e+01 2.215786894583999711e+01
1.800536400000000015e+01 2.215770237359999939e+01
1.802289599999999936e+01 2.215754456831999875e+01
1.804042799999999858e+01 2.215739260767999852e+01
1.805796000000000134e+01 2.215724941399999892e+01
1.807549199999999701e+01 2.215710622031999577e+01
1.809302399999999977e+01 2.215696594895999993e+01
1.811055599999999899e+01 2.215682859991999720e+01
1.812808800000000176e+01 2.215669417320000179e+01
1.814561999999999742e+01 2.215673216336000095e+01
1.816315200000000019e+01 2.215737215144000061e+01
1.818068399999999940e+01 2.215807643055999776e+01
1.819821600000000217e+01 2.215873103023999846e+01
1.821574799999999783e+01 2.215934471743999978e+01
1.823328000000000060e+01 2.215930380496000041e+01
1.825081199999999981e+01 2.215890636944000036e+01
1.826834399999999903e+01 2.215863167135999845e+01
1.828587599999999824e+01 2.215839496343999926e+01
1.830340800000000101e+01 2.215818747871999861e+01
1.832094000000000023e+01 2.215800045023999942e+01
1.833847199999999944e+01 2.215782511103999752e+01
1.835600399999999865e+01 2.215766146112000001e+01
1.837353600000000142e+01 2.215750657815999602e+01
1.839106799999999708e+01 2.215735461751999935e+01
1.840859999999999985e+01 2.215721142383999975e+01
1.842613199999999907e+01 2.215706823015999660e+01
1.844366400000000183e+01 2.215693088111999742e+01
1.846119599999999750e+01 2.215679353207999824e+01
1.847872800000000026e+01 2.215666202767999593e+01
1.849625999999999948e+01 2.215680229903999887e+01
1.851379200000000225e+01 2.215755917991999979e+01
1.853132399999999791e+01 2.215824884743999945e+01
1.854885600000000068e+01 2.215889175783999931e+01
1.856638799999999989e+01 2.215928042639999873e+01
1.858392000000000266e+01 2.215914599967999621e+01
1.860145199999999832e+01 2.215883038911999847e+01
1.861898400000000109e+01 2.215856738032000095e+01
1.863651600000000030e+01 2.215833943935999883e+01
1.865404799999999952e+01 2.215813779927999860e+01
1.867157999999999873e+01 2.215795369311999963e+01
1.868911200000000150e+01 2.215778127623999794e+01
1.870664400000000072e+01 2.215762054864000064e+01
1.872417599999999993e+01 2.215746566568000020e+01
1.874170799999999915e+01 2.215731662736000018e+01
1.875924000000000191e+01 2.215717343367999703e+01
1.877677199999999758e+01 2.215703316232000120e+01
1.879430400000000034e+01 2.215689581327999846e+01
1.881183599999999956e+01 2.215676138655999949e+01
1.882936800000000233e+01 2.215662695984000052e+01
1.884689999999999799e+01 2.215696594895999993e+01
1.886443200000000076e+01 2.215774328607999877e+01
1.888196399999999997e+01 2.215842126432000114e+01
1.889949600000000274e+01 2.215905540776000038e+01
1.891702799999999840e+01 2.215928334871999894e+01
1.893456000000000117e+01 2.215905540776000038e+01
1.895209200000000038e+01 2.215875733111999679e+01
1.896962399999999960e+01 2.215850601160000011e+01
1.898715599999999881e+01 2.215828391528000196e+01
1.900468800000000158e+01 2.215808811983999860e+01
1.902222000000000079e+01 2.215790693599999628e+01
1.903975200000000001e+01 2.215774036375999856e+01
1.905728399999999922e+01 2.215757963615999770e+01
1.907481600000000199e+01 2.215742767552000103e+01
1.909234800000000121e+01 2.215727863719999746e+01
1.910988000000000042e+01 2.215713836584000163e+01
1.912741199999999964e+01 2.215699809447999868e+01
1.914494400000000240e+01 2.215686074543999950e+01
1.916247599999999807e+01 2.215672631872000053e+01
1.918000800000000083e+01 2.215659189199999801e+01
1.919754000000000005e+01 2.215720557919999933e+01
1.921507200000000282e+01 2.215792446991999753e+01
1.923260399999999848e+01 2.215858783655999886e+01
1.925013600000000125e+01 2.215921029072000081e+01
1.926766800000000046e+01 2.215929503799999978e+01
1.928520000000000323e+01 2.215897358279999807e+01
1.930273199999999889e+01 2.215869011775999908e+01
1.932026400000000166e+01 2.215844756519999947e+01
1.933779600000000087e+01 2.215823423583999841e+01
1.935532800000000009e+01 2.215804136271999880e+01
1.937285999999999930e+01 2.215786310119999669e+01
1.939039200000000207e+01 2.215769945127999918e+01
1.940792400000000129e+01 2.215753872367999833e+01
1.942545600000000050e+01 2.215738968535999831e+01
1.944298799999999972e+01 2.215724356935999850e+01
1.946052000000000248e+01 2.215710037567999890e+01
1.947805199999999815e+01 2.215696302663999973e+01
1.949558400000000091e+01 2.215682567760000055e+01
1.951311600000000013e+01 2.215669125087999802e+01
1.953064800000000290e+01 2.215674385263999824e+01
1.954817999999999856e+01 2.215739845231999894e+01
1.956571200000000132e+01 2.215809980911999943e+01
1.958324400000000054e+01 2.215875440880000014e+01
1.960077600000000331e+01 2.215936517367999770e+01
1.961830799999999897e+01 2.215930380496000041e+01
1.963584000000000174e+01 2.215889468015999952e+01
1.965337200000000095e+01 2.215862290440000137e+01
1.967090400000000017e+01 2.215838911879999884e+01
1.968843599999999938e+01 2.215818163407999819e+01
1.970596800000000215e+01 2.215799460559999901e+01
1.972350000000000136e+01 2.215781926639999710e+01
1.974103199999999703e+01 2.215765561647999959e+01
1.975856399999999979e+01 2.215750073351999561e+01
1.977609599999999901e+01 2.215735169519999914e+01
1.979362800000000178e+01 2.215720557919999933e+01
1.981115999999999744e+01 2.215706530783999995e+01
1.982869200000000021e+01 2.215692503647999700e+01
1.984622399999999942e+01 2.215679060975999803e+01
1.986375599999999864e+01 2.215665618303999906e+01
1.988128799999999785e+01 2.215681106599999950e+01
1.989882000000000062e+01 2.215758548079999812e+01
1.991635199999999983e+01 2.215827514831999778e+01
1.993388399999999905e+01 2.215891513639999744e+01
1.995141599999999826e+01 2.215928042639999873e+01
1.996894800000000103e+01 2.215913138807999871e+01
1.998647999999999669e+01 2.215881869983999763e+01
2.000401199999999946e+01 2.215855861336000032e+01
2.002154399999999868e+01 2.215833359472000197e+01
2.003907600000000144e+01 2.215813195463999818e+01
2.005660799999999711e+01 2.215794784847999921e+01
2.007413999999999987e+01 2.215777543159999752e+01
2.009167199999999909e+01 2.215761470400000022e+01
2.010920400000000186e+01 2.215746274335999644e+01
2.012673599999999752e+01 2.215731370503999997e+01
2.014426800000000028e+01 2.215716758903999661e+01
2.016179999999999950e+01 2.215702731768000078e+01
2.017933199999999871e+01 2.215688996863999805e+01
2.019686399999999793e+01 2.215675554191999908e+01
2.021439600000000070e+01 2.215662111520000011e+01
2.023192799999999991e+01 2.215701562839999994e+01
2.024945999999999913e+01 2.215776958695999710e+01
2.026699199999999834e+01 2.215844464287999926e+01
2.028452400000000111e+01 2.215907586399999829e+01
2.030205600000000032e+01 2.215928334871999894e+01
2.031958799999999954e+01 2.215904371847999954e+01
2.033711999999999875e+01 2.215874856415999972e+01
2.035465200000000152e+01 2.215849724463999948e+01
2.037218399999999718e+01 2.215827807064000154e+01
2.038971599999999995e+01 2.215808227519999818e+01
2.040724799999999917e+01 2.215790109135999586e+01
2.042478000000000193e+01 2.215773451911999814e+01
2.044231199999999760e+01 2.215757379151999729e+01
2.045984400000000036e+01 2.215742183088000061e+01
2.047737599999999958e+01 2.215727571487999725e+01
2.049490800000000235e+01 2.215713252120000121e+01
2.051243999999999801e+01 2.215699224983999827e+01
2.052997200000000078e+01 2.215685490079999909e+01
2.054750399999999999e+01 2.215672047408000012e+01
2.056503599999999921e+01 2.215658896968000136e+01
2.058256799999999842e+01 2.215723480239999787e+01
2.060010000000000119e+01 2.215794784847999921e+01
2.061763200000000040e+01 2.215861121512000054e+01
2.063516399999999962e+01 2.215923366927999894e+01
2.065269599999999883e+01 2.215929503799999978e+01
2.067022800000000160e+01 2.215896189352000079e+01
2.068775999999999726e+01 2.215868135079999846e+01
2.070529200000000003e+01 2.215843879823999885e+01
2.072282399999999924e+01 2.215822546887999778e+01
2.074035600000000201e+01 2.215803551807999838e+01
2.075788799999999767e+01 2.215785725655999627e+01
2.077542000000000044e+01 2.215769068431999855e+01
2.079295199999999966e+01 2.215753580135999812e+01
2.081048400000000242e+01 2.215738384072000144e+01
2.082801599999999809e+01 2.215723772471999808e+01
2.084554800000000085e+01 2.215709745335999870e+01
2.086308000000000007e+01 2.215695718199999931e+01
2.088061200000000284e+01 2.215681983296000013e+01
2.089814399999999850e+01 2.215668832856000137e+01
2.091567600000000127e+01 2.215675554191999908e+01
2.093320800000000048e+01 2.215742475319999727e+01
2.095073999999999970e+01 2.215812610999999777e+01
2.096827199999999891e+01 2.215877778735999826e+01
2.098580400000000168e+01 2.215938562991999916e+01
2.100333600000000089e+01 2.215930672727999706e+01
2.102086800000000011e+01 2.215888591319999890e+01
2.103839999999999932e+01 2.215861413743999719e+01
2.105593200000000209e+01 2.215838035183999821e+01
2.107346399999999775e+01 2.215817578943999777e+01
2.109099600000000052e+01 2.215798876095999859e+01
2.110852799999999974e+01 2.215781342175999669e+01
2.112606000000000250e+01 2.215764977183999918e+01
2.114359199999999817e+01 2.215749488887999874e+01
2.116112400000000093e+01 2.215734585055999872e+01
2.117865600000000015e+01 2.215719973455999892e+01
2.119618800000000292e+01 2.215705946319999953e+01
2.121371999999999858e+01 2.215692211416000035e+01
2.123125200000000135e+01 2.215678476511999762e+01
2.124878400000000056e+01 2.215665033840000220e+01
2.126631599999999978e+01 2.215681983296000013e+01
2.128384799999999899e+01 2.215761178167999645e+01
2.130138000000000176e+01 2.215829852687999946e+01
2.131891200000000097e+01 2.215893851495999911e+01
2.133644400000000019e+01 2.215928042639999873e+01
2.135397599999999940e+01 2.215911969879999788e+01
2.137150800000000217e+01 2.215880993288000056e+01
2.138903999999999783e+01 2.215854984639999969e+01
2.140657200000000060e+01 2.215832482775999779e+01
2.142410399999999981e+01 2.215812610999999777e+01
2.144163600000000258e+01 2.215794200383999879e+01
2.145916799999999824e+01 2.215777250928000086e+01
2.147670000000000101e+01 2.215761178167999645e+01
2.149423200000000023e+01 2.215745689871999602e+01
2.151176400000000299e+01 2.215730786039999956e+01
2.152929599999999866e+01 2.215716466671999996e+01
2.154682800000000142e+01 2.215702439535999702e+01
2.156436000000000064e+01 2.215688704631999784e+01
2.158189200000000341e+01 2.215675261959999887e+01
2.159942399999999907e+01 2.215661819287999634e+01
2.161695600000000184e+01 2.215705069623999890e+01
2.163448800000000105e+01 2.215779296551999877e+01
2.165202000000000027e+01 2.215846802143999739e+01
2.166955199999999948e+01 2.215909632023999620e+01
2.168708400000000225e+01 2.215928627103999915e+01
2.170461600000000146e+01 2.215903495151999891e+01
2.172214800000000068e+01 2.215873979719999554e+01
2.173967999999999989e+01 2.215849139999999906e+01
2.175721200000000266e+01 2.215827222600000113e+01
2.177474399999999832e+01 2.215807643055999776e+01
2.179227600000000109e+01 2.215789816903999920e+01
2.180980800000000031e+01 2.215772867447999772e+01
2.182734000000000307e+01 2.215757086920000063e+01
2.184487199999999874e+01 2.215741890855999685e+01
2.186240400000000150e+01 2.215726987024000039e+01
2.187993600000000072e+01 2.215712667656000079e+01
2.189746800000000349e+01 2.215698932751999806e+01
2.191499999999999915e+01 2.215685197847999888e+01
2.193253199999999836e+01 2.215671755175999635e+01
2.195006400000000113e+01 2.215663280448000094e+01
2.196759599999999679e+01 2.215725818095999955e+01
2.198512799999999956e+01 2.215797122704000088e+01
2.200265999999999877e+01 2.215863459367999866e+01
2.202019200000000154e+01 2.215925412552000040e+01
2.203772399999999720e+01 2.215929796031999999e+01
2.205525599999999997e+01 2.215895312656000016e+01
2.207278799999999919e+01 2.215867258384000138e+01
2.209032000000000195e+01 2.215843003127999822e+01
2.210785199999999762e+01 2.215821962423999736e+01
2.212538400000000038e+01 2.215802967343999796e+01
2.214291599999999960e+01 2.215785141191999941e+01
2.216044799999999881e+01 2.215768776199999834e+01
2.217797999999999803e+01 2.215752995671999770e+01
2.219551200000000080e+01 2.215737799608000103e+01
2.221304400000000001e+01 2.215723480239999787e+01
2.223057599999999923e+01 2.215709160871999828e+01
2.224810799999999844e+01 2.215695133735999889e+01
2.226564000000000121e+01 2.215681691063999992e+01
2.228317199999999687e+01 2.215668248392000095e+01
2.230070399999999964e+01 2.215676430887999970e+01
2.231823599999999885e+01 2.215745105407999915e+01
2.233576800000000162e+01 2.215814948855999944e+01
2.235329999999999728e+01 2.215879824359999972e+01
2.237083200000000005e+01 2.215936517367999770e+01
2.238836399999999927e+01 2.215925412552000040e+01
2.240589600000000203e+01 2.215887422391999806e+01
2.242342799999999770e+01 2.215860537048000012e+01
2.244096000000000046e+01 2.215837450719999779e+01
2.245849199999999968e+01 2.215816702248000070e+01
2.247602399999999889e+01 2.215798291631999817e+01
2.249355599999999811e+01 2.215780757711999982e+01
2.251108800000000087e+01 2.215764684951999897e+01
2.252862000000000009e+01 2.215749196655999853e+01
2.254615199999999930e+01 2.215734000591999830e+01
2.256368399999999852e+01 2.215719681223999871e+01
2.258121600000000129e+01 2.215705654087999932e+01
2.259874799999999695e+01 2.215691626951999993e+01
2.261627999999999972e+01 2.215678184280000096e+01
2.263381199999999893e+01 2.215664741607999844e+01
2.265134400000000170e+01 2.215682859991999720e+01
2.266887599999999736e+01 2.215763516023999813e+01
2.268640800000000013e+01 2.215832190544000113e+01
2.270393999999999934e+01 2.215895897119999702e+01
2.272147200000000211e+01 2.215928042639999873e+01
2.273900399999999777e+01 2.215910800951999704e+01
2.275653600000000054e+01 2.215880116591999638e+01
2.277406799999999976e+01 2.215854400175999928e+01
2.279160000000000252e+01 2.215831898311999737e+01
2.280913199999999819e+01 2.215811734303999714e+01
2.282666400000000095e+01 2.215793615919999837e+01
2.284419600000000017e+01 2.215776666464000044e+01
2.286172799999999938e+01 2.215760593703999959e+01
2.287925999999999860e+01 2.215745105407999915e+01
2.289679200000000137e+01 2.215730493807999935e+01
2.291432400000000058e+01 2.215715882207999954e+01
2.293185599999999980e+01 2.215701855071999660e+01
2.294938799999999901e+01 2.215688120167999742e+01
2.296692000000000178e+01 2.215674677495999845e+01
2.298445199999999744e+01 2.215661234823999948e+01
2.300198400000000021e+01 2.215708284176000120e+01
2.301951599999999942e+01 2.215781634408000045e+01
2.303704800000000219e+01 2.215848847767999885e+01
2.305457999999999785e+01 2.215911677648000122e+01
2.307211200000000062e+01 2.215928919335999936e+01
2.308964399999999983e+01 2.215902326223999808e+01
2.310717600000000260e+01 2.215873103023999846e+01
2.312470799999999826e+01 2.215848263303999843e+01
2.314224000000000103e+01 2.215826345903999695e+01
2.315977200000000025e+01 2.215807058592000089e+01
2.317730399999999946e+01 2.215788940208000213e+01
2.319483599999999868e+01 2.215772282983999730e+01
2.321236800000000144e+01 2.215756502456000021e+01
2.322990000000000066e+01 2.215741306391999643e+01
2.324743199999999987e+01 2.215726694792000018e+01
2.326496399999999909e+01 2.215712375423999703e+01
2.328249600000000186e+01 2.215698348288000119e+01
2.330002800000000107e+01 2.215684613383999846e+01
2.331756000000000029e+01 2.215671170711999594e+01
2.333509199999999950e+01 2.215668248392000095e+01
2.335262400000000227e+01 2.215728448183999788e+01
2.337015599999999793e+01 2.215799752791999921e+01
2.338768800000000070e+01 2.215865504992000012e+01
2.340521999999999991e+01 2.215927458175999831e+01
2.342275200000000268e+01 2.215930088264000020e+01
2.344028399999999834e+01 2.215894143727999932e+01
2.345781600000000111e+01 2.215866089456000054e+01
2.347534800000000033e+01 2.215842418663999780e+01
2.349288000000000309e+01 2.215821085728000028e+01
2.351041199999999876e+01 2.215802090648000089e+01
2.352794400000000152e+01 2.215784556727999899e+01
2.354547600000000074e+01 2.215768191735999793e+01
2.356300799999999995e+01 2.215752411207999728e+01
2.358053999999999917e+01 2.215737507375999726e+01
2.359807200000000194e+01 2.215722895775999746e+01
2.361560400000000115e+01 2.215708576407999786e+01
2.363313600000000037e+01 2.215694841503999868e+01
2.365066799999999958e+01 2.215681106599999950e+01
2.366820000000000235e+01 2.215667663928000053e+01
2.368573199999999801e+01 2.215677307583999678e+01
2.370326400000000078e+01 2.215747735496000104e+01
2.372079599999999999e+01 2.215817286712000111e+01
2.373832800000000276e+01 2.215882162216000140e+01
2.375585999999999842e+01 2.215931841655999790e+01
2.377339200000000119e+01 2.215920736839999705e+01
2.379092400000000040e+01 2.215886545696000098e+01
2.380845600000000317e+01 2.215859660351999949e+01
2.382598799999999883e+01 2.215836574024000072e+01
2.384352000000000160e+01 2.215816117784000028e+01
2.386105200000000082e+01 2.215797414935999754e+01
2.387858400000000003e+01 2.215780173247999940e+01
2.389611599999999925e+01 2.215764100487999855e+01
2.391364800000000201e+01 2.215748612191999811e+01
2.393118000000000123e+01 2.215733416127999789e+01
2.394871200000000044e+01 2.215719096759999829e+01
2.396624399999999966e+01 2.215705069623999890e+01
2.398377600000000243e+01 2.215691042487999951e+01
2.400130800000000164e+01 2.215677599816000054e+01
2.401884000000000086e+01 2.215664157143999802e+01
2.403637200000000007e+01 2.215683736687999783e+01
2.405390400000000284e+01 2.215766146112000001e+01
2.407143599999999850e+01 2.215834528399999570e+01
2.408896800000000127e+01 2.215898234975999870e+01
2.410650000000000048e+01 2.215928042639999873e+01
2.412403199999999970e+01 2.215909632023999620e+01
2.414156399999999891e+01 2.215878947663999909e+01
2.415909599999999813e+01 2.215853523479999865e+01
2.417662800000000090e+01 2.215831021616000029e+01
2.419415999999999656e+01 2.215811149840000027e+01
2.421169199999999933e+01 2.215793031455999795e+01
2.422922399999999854e+01 2.215776082000000002e+01
2.424675600000000131e+01 2.215760009239999917e+01
2.426428799999999697e+01 2.215744520943999873e+01
2.428181999999999974e+01 2.215729909343999893e+01
2.429935199999999895e+01 2.215715297743999912e+01
2.431688400000000172e+01 2.215701562839999994e+01
2.433441599999999738e+01 2.215687827935999721e+01
2.435194800000000015e+01 2.215674093031999803e+01
2.436947999999999936e+01 2.215660942591999927e+01
2.438701199999999858e+01 2.215711790959999661e+01
2.440454399999999779e+01 2.215784556727999899e+01
2.442207600000000056e+01 2.215851477855999718e+01
2.443960799999999978e+01 2.215914307735999955e+01
2.445713999999999899e+01 2.215928919335999936e+01
2.447467199999999821e+01 2.215901157296000079e+01
2.449220400000000097e+01 2.215871934095999762e+01
2.450973600000000019e+01 2.215847386607999780e+01
2.452726799999999940e+01 2.215825761439999653e+01
2.454479999999999862e+01 2.215806181895999671e+01
2.456233200000000139e+01 2.215788355744000171e+01
2.457986399999999705e+01 2.215771698520000044e+01
2.459739599999999982e+01 2.215755917991999979e+01
2.461492799999999903e+01 2.215740721927999957e+01
2.463246000000000180e+01 2.215726110327999976e+01
2.464999199999999746e+01 2.215711790959999661e+01
2.466752400000000023e+01 2.215697763824000077e+01
2.468505599999999944e+01 2.215684028919999804e+01
2.470258800000000221e+01 2.215670586247999907e+01
2.472011999999999787e+01 2.215670586247999907e+01
2.473765200000000064e+01 2.215731662736000018e+01
2.475518399999999986e+01 2.215802382879999755e+01
2.477271599999999907e+01 2.215868427311999866e+01
2.479024799999999829e+01 2.215930088264000020e+01
2.480778000000000105e+01 2.215930088264000020e+01
2.482531200000000027e+01 2.215892974799999848e+01
2.484284399999999948e+01 2.215865212759999636e+01
2.486037599999999870e+01 2.215841249735999696e+01
2.487790800000000146e+01 2.215820501263999986e+01
2.489543999999999713e+01 2.215801506184000047e+01
2.491297199999999989e+01 2.215783972263999857e+01
2.493050399999999911e+01 2.215767315039999730e+01
2.494803600000000188e+01 2.215751826743999686e+01
2.496556799999999754e+01 2.215736922911999685e+01
2.498310000000000031e+01 2.215722311311999704e+01
2.500063199999999952e+01 2.215707991943999744e+01
2.501816400000000229e+01 2.215694257039999826e+01
2.503569599999999795e+01 2.215680522135999908e+01
2.505322800000000072e+01 2.215667371695999677e+01
2.507075999999999993e+01 2.215678476511999762e+01
2.508829199999999915e+01 2.215750657815999602e+01
2.510582399999999836e+01 2.215820209031999966e+01
2.512335600000000113e+01 2.215884792303999973e+01
2.514088800000000035e+01 2.215929503799999978e+01
2.515841999999999956e+01 2.215917814519999851e+01
2.517595199999999878e+01 2.215885376768000015e+01
2.519348400000000154e+01 2.215858783655999886e+01
2.521101600000000076e+01 2.215835697327999654e+01
2.522854799999999997e+01 2.215815241087999965e+01
2.524607999999999919e+01 2.215796830471999712e+01
2.526361200000000196e+01 2.215779588783999898e+01
2.528114399999999762e+01 2.215763516023999813e+01
2.529867600000000039e+01 2.215747735496000104e+01
2.531620799999999960e+01 2.215733123895999768e+01
2.533374000000000237e+01 2.215718512295999787e+01
2.535127199999999803e+01 2.215704485160000203e+01
2.536880400000000080e+01 2.215690750255999930e+01
2.538633600000000001e+01 2.215677015352000012e+01
2.540386800000000278e+01 2.215663864912000136e+01
2.542139999999999844e+01 2.215684613383999846e+01
2.543893200000000121e+01 2.215769068431999855e+01
2.545646400000000042e+01 2.215837450719999779e+01
2.547399599999999964e+01 2.215900865063999703e+01
2.549152799999999885e+01 2.215928334871999894e+01
2.550906000000000162e+01 2.215908170863999871e+01
2.552659200000000084e+01 2.215878070967999847e+01
2.554412400000000005e+01 2.215852354551999781e+01
2.556165599999999927e+01 2.215830144919999611e+01
2.557918800000000203e+01 2.215810565375999985e+01
2.559671999999999770e+01 2.215792154760000088e+01
2.561425200000000046e+01 2.215775205303999940e+01
2.563178399999999968e+01 2.215759424775999875e+01
2.564931600000000245e+01 2.215743936480000187e+01
2.566684799999999811e+01 2.215729032647999830e+01
2.568438000000000088e+01 2.215715005511999891e+01
2.570191200000000009e+01 2.215700978375999952e+01
2.571944400000000286e+01 2.215687243472000034e+01
2.573697599999999852e+01 2.215673800800000137e+01
2.575450800000000129e+01 2.215660358127999885e+01
2.577204000000000050e+01 2.215715005511999891e+01
2.578957200000000327e+01 2.215787479047999753e+01
2.580710399999999893e+01 2.215854400175999928e+01
2.582463600000000170e+01 2.215916645592000123e+01
2.584216800000000092e+01 2.215929211567999957e+01
2.585970000000000013e+01 2.215899696135999974e+01
2.587723199999999935e+01 2.215870765167999679e+01
2.589476400000000211e+01 2.215846509912000073e+01
2.591229600000000133e+01 2.215824884743999945e+01
2.592982800000000054e+01 2.215805597431999985e+01
2.594735999999999976e+01 2.215787771280000129e+01
2.596489200000000253e+01 2.215771114056000002e+01
2.598242399999999819e+01 2.215755333527999937e+01
2.599995600000000096e+01 2.215740137463999915e+01
2.601748800000000017e+01 2.215725525863999934e+01
2.603502000000000294e+01 2.215711206495999619e+01
2.605255199999999860e+01 2.215697179360000035e+01
2.607008400000000137e+01 2.215683444455999762e+01
2.608761600000000058e+01 2.215670001783999865e+01
2.610514800000000335e+01 2.215672339639999677e+01
2.612267999999999901e+01 2.215734877287999893e+01
2.614021200000000178e+01 2.215805305199999964e+01
2.615774400000000099e+01 2.215871057400000055e+01
2.617527600000000021e+01 2.215932426119999832e+01
2.619280799999999942e+01 2.215930380496000041e+01
2.621034000000000219e+01 2.215891805871999765e+01
2.622787200000000141e+01 2.215864043831999908e+01
2.624540400000000062e+01 2.215840665271999654e+01
2.626293599999999984e+01 2.215819624567999924e+01
2.628046800000000260e+01 2.215800629487999629e+01
2.629800000000000182e+01 2.215783387800000170e+01
2.631553199999999748e+01 2.215767022808000064e+01
2.633306400000000025e+01 2.215751242279999644e+01
2.635059599999999946e+01 2.215736338447999998e+01
2.636812799999999868e+01 2.215721726847999662e+01
2.638565999999999789e+01 2.215707699712000078e+01
2.640319200000000066e+01 2.215693672575999784e+01
2.642072399999999988e+01 2.215680229903999887e+01
2.643825599999999909e+01 2.215666787231999635e+01
2.645578799999999831e+01 2.215679353207999824e+01
2.647332000000000107e+01 2.215753580135999812e+01
2.649085199999999674e+01 2.215822839120000154e+01
2.650838399999999950e+01 2.215887130159999785e+01
2.652591599999999872e+01 2.215928627103999915e+01
2.654344800000000149e+01 2.215916061128000081e+01
2.656097999999999715e+01 2.215884207839999931e+01
2.657851199999999992e+01 2.215857906959999823e+01
2.659604399999999913e+01 2.215834820631999946e+01
2.661357600000000190e+01 2.215814656623999923e+01
2.663110799999999756e+01 2.215796246007999670e+01
2.664864000000000033e+01 2.215779004319999856e+01
2.666617199999999954e+01 2.215762639328000105e+01
2.668370399999999876e+01 2.215747443263999727e+01
2.670123599999999797e+01 2.215732539431999726e+01
2.671876800000000074e+01 2.215717927831999745e+01
2.673629999999999995e+01 2.215703900696000161e+01
2.675383199999999917e+01 2.215690165791999888e+01
2.677136399999999838e+01 2.215676723119999636e+01
2.678889600000000115e+01 2.215663280448000094e+01
2.680642799999999681e+01 2.215689873559999867e+01
2.682395999999999958e+01 2.215772282983999730e+01
2.684149199999999880e+01 2.215840080807999612e+01
2.685902400000000156e+01 2.215903495151999891e+01
2.687655599999999723e+01 2.215928334871999894e+01
2.689408799999999999e+01 2.215906709704000122e+01
2.691161999999999921e+01 2.215876902039999763e+01
2.692915200000000198e+01 2.215851477855999718e+01
2.694668399999999764e+01 2.215829560455999925e+01
2.696421600000000041e+01 2.215809688679999923e+01
2.698174799999999962e+01 2.215791570296000046e+01
2.699928000000000239e+01 2.215774620839999898e+01
2.701681199999999805e+01 2.215758840311999833e+01
2.703434400000000082e+01 2.215743352016000145e+01
2.705187600000000003e+01 2.215728740415999809e+01
2.706940799999999925e+01 2.215714421047999849e+01
2.708693999999999846e+01 2.215700393911999910e+01
2.710447200000000123e+01 2.215686659007999992e+01
2.712200400000000045e+01 2.215673216336000095e+01
2.713953599999999966e+01 2.215659773663999843e+01
2.715706799999999888e+01 2.215718220064000121e+01
2.717460000000000164e+01 2.215790109135999586e+01
2.719213199999999730e+01 2.215856738032000095e+01
2.720966400000000007e+01 2.215919275679999956e+01
2.722719599999999929e+01 2.215929503799999978e+01
2.724472800000000206e+01 2.215898527207999891e+01
2.726225999999999772e+01 2.215869888471999971e+01
2.727979200000000048e+01 2.215845633215999655e+01
2.729732399999999970e+01 2.215824008047999882e+01
2.731485600000000247e+01 2.215804720735999922e+01
2.733238799999999813e+01 2.215787186816000087e+01
2.734992000000000090e+01 2.215770529591999960e+01
2.736745200000000011e+01 2.215754749063999895e+01
2.738498399999999933e+01 2.215739552999999873e+01
2.740251599999999854e+01 2.215724941399999892e+01
2.742004800000000131e+01 2.215710622031999577e+01
2.743758000000000052e+01 2.215696594895999993e+01
2.745511199999999974e+01 2.215683152224000096e+01
2.747264399999999895e+01 2.215669709551999844e+01
2.749017600000000172e+01 2.215673800800000137e+01
2.750770800000000094e+01 2.215737799608000103e+01
2.752524000000000015e+01 2.215808227519999818e+01
2.754277199999999937e+01 2.215873687487999888e+01
2.756030400000000213e+01 2.215934763975999999e+01
2.757783599999999780e+01 2.215930672727999706e+01
2.759536800000000056e+01 2.215890636944000036e+01
2.761289999999999978e+01 2.215863167135999845e+01
2.763043200000000255e+01 2.215839788575999947e+01
2.764796399999999821e+01 2.215819040103999882e+01
2.766549600000000098e+01 2.215800045023999942e+01
2.768302800000000019e+01 2.215782803336000129e+01
2.770056000000000296e+01 2.215766146112000001e+01
2.771809199999999862e+01 2.215750657815999602e+01
2.773562400000000139e+01 2.215735753983999956e+01
2.775315600000000060e+01 2.215721142383999975e+01
2.777068799999999982e+01 2.215707115248000036e+01
2.778821999999999903e+01 2.215693088111999742e+01
2.780575200000000180e+01 2.215679645439999845e+01
2.782328400000000101e+01 2.215666202767999593e+01
2.784081600000000023e+01 2.215680522135999908e+01
2.785834799999999944e+01 2.215756502456000021e+01
2.787588000000000221e+01 2.215825469207999987e+01
2.789341199999999787e+01 2.215889760247999973e+01
2.791094400000000064e+01 2.215928334871999894e+01
2.792847599999999986e+01 2.215914599967999621e+01
2.794600800000000262e+01 2.215883038911999847e+01
2.796353999999999829e+01 2.215856738032000095e+01
2.798107200000000105e+01 2.215833943935999883e+01
2.799860400000000027e+01 2.215814072159999881e+01
2.801613600000000304e+01 2.215795369311999963e+01
2.803366799999999870e+01 2.215778419855999815e+01
2.805120000000000147e+01 2.215762347095999729e+01
2.806873200000000068e+01 2.215746858799999686e+01
2.808626399999999990e+01 2.215731954968000039e+01
2.810379599999999911e+01 2.215717635600000079e+01
2.812132800000000188e+01 2.215703316232000120e+01
2.813886000000000109e+01 2.215689581327999846e+01
2.815639200000000031e+01 2.215676138655999949e+01
2.817392399999999952e+01 2.215662695984000052e+01
2.819145600000000229e+01 2.215697179360000035e+01
2.820898800000000151e+01 2.215774913071999919e+01
2.822652000000000072e+01 2.215842418663999780e+01
2.824405199999999994e+01 2.215905833007999703e+01
2.826158400000000270e+01 2.215928627103999915e+01
2.827911599999999837e+01 2.215905540776000038e+01
2.829664800000000113e+01 2.215875733111999679e+01
2.831418000000000035e+01 2.215850601160000011e+01
2.833171200000000312e+01 2.215828683759999862e+01
2.834924399999999878e+01 2.215808811983999860e+01
2.836677600000000155e+01 2.215790985832000004e+01
2.838430800000000076e+01 2.215774036375999856e+01
2.840184000000000353e+01 2.215757963615999770e+01
2.841937199999999919e+01 2.215742767552000103e+01
2.843690400000000196e+01 2.215728155951999767e+01
2.845443600000000117e+01 2.215713836584000163e+01
2.847196800000000039e+01 2.215699809447999868e+01
2.848949999999999960e+01 2.215686074543999950e+01
2.850703199999999882e+01 2.215672631872000053e+01
2.852456400000000158e+01 2.215659481431999822e+01
2.854209599999999725e+01 2.215721142383999975e+01
2.855962800000000001e+01 2.215792739224000130e+01
2.857715999999999923e+01 2.215859368119999928e+01
2.859469199999999844e+01 2.215921613536000123e+01
2.861222399999999766e+01 2.215929503799999978e+01
2.862975600000000043e+01 2.215897358279999807e+01
2.864728799999999964e+01 2.215869011775999908e+01
2.866481999999999886e+01 2.215844756519999947e+01
2.868235199999999807e+01 2.215823423583999841e+01
2.869988400000000084e+01 2.215804136271999880e+01
2.871741600000000005e+01 2.215786310119999669e+01
2.873494799999999927e+01 2.215769945127999918e+01
2.875247999999999848e+01 2.215754164599999854e+01
2.877001200000000125e+01 2.215738968535999831e+01
2.878754399999999691e+01 2.215724356935999850e+01
2.880507599999999968e+01 2.215710037567999890e+01
2.882260799999999890e+01 2.215696302663999973e+01
2.884014000000000166e+01 2.215682567760000055e+01
2.885767199999999733e+01 2.215669125087999802e+01
2.887520400000000009e+01 2.215674677495999845e+01
2.889273599999999931e+01 2.215740429695999936e+01
2.891026800000000208e+01 2.215810565375999985e+01
2.892779999999999774e+01 2.215875733111999679e+01
2.894533200000000051e+01 2.215937101831999811e+01
2.896286399999999972e+01 2.215930672727999706e+01
2.898039599999999893e+01 2.215889468015999952e+01
2.899792799999999815e+01 2.215862290440000137e+01
2.901546000000000092e+01 2.215838911879999884e+01
2.903299200000000013e+01 2.215818163407999819e+01
2.905052399999999935e+01 2.215799460559999901e+01
2.906805599999999856e+01 2.215781926639999710e+01
2.908558800000000133e+01 2.215765561647999959e+01
2.910311999999999699e+01 2.215750073351999561e+01
2.912065199999999976e+01 2.215735169519999914e+01
2.913818399999999897e+01 2.215720557919999933e+01
2.915571600000000174e+01 2.215706530783999995e+01
2.917324799999999740e+01 2.215692795880000077e+01
2.919078000000000017e+01 2.215679060975999803e+01
2.920831199999999939e+01 2.215665618303999906e+01
2.922584400000000215e+01 2.215681398831999971e+01
2.924337599999999782e+01 2.215759424775999875e+01
2.926090800000000058e+01 2.215828099295999820e+01
2.927843999999999980e+01 2.215892390335999806e+01
2.929597199999999901e+01 2.215928042639999873e+01
2.931350399999999823e+01 2.215913138807999871e+01
2.933103600000000100e+01 2.215881869983999763e+01
2.934856800000000021e+01 2.215855861336000032e+01
2.936609999999999943e+01 2.215833359472000197e+01
2.938363199999999864e+01 2.215813195463999818e+01
2.940116400000000141e+01 2.215794784847999921e+01
2.941869600000000062e+01 2.215777835392000128e+01
2.943622799999999984e+01 2.215761470400000022e+01
2.945375999999999905e+01 2.215745982103999978e+01
2.947129200000000182e+01 2.215731370503999997e+01
2.948882399999999748e+01 2.215716758903999661e+01
2.950635600000000025e+01 2.215702731768000078e+01
2.952388799999999947e+01 2.215688996863999805e+01
2.954142000000000223e+01 2.215675554191999908e+01
2.955895199999999789e+01 2.215662111520000011e+01
2.957648400000000066e+01 2.215703023999999743e+01
2.959401599999999988e+01 2.215777835392000128e+01
2.961154800000000265e+01 2.215845340983999989e+01
2.962907999999999831e+01 2.215908463095999892e+01
2.964661200000000107e+01 2.215928627103999915e+01
2.966414400000000029e+01 2.215904079615999933e+01
2.968167599999999950e+01 2.215874856415999972e+01
2.969920799999999872e+01 2.215849724463999948e+01
2.971674000000000149e+01 2.215827807064000154e+01
2.973427200000000070e+01 2.215808227519999818e+01
2.975180399999999992e+01 2.215790109135999586e+01
2.976933599999999913e+01 2.215773451911999814e+01
2.978686800000000190e+01 2.215757379151999729e+01
2.980439999999999756e+01 2.215742183088000061e+01
2.982193200000000033e+01 2.215727571487999725e+01
2.983946399999999954e+01 2.215713252120000121e+01
2.985699600000000231e+01 2.215699224983999827e+01
2.987452799999999797e+01 2.215685490079999909e+01
2.989206000000000074e+01 2.215672047408000012e+01
2.990959199999999996e+01 2.215658896968000136e+01
2.992712400000000272e+01 2.215724356935999850e+01
2.994465599999999839e+01 2.215795953776000005e+01
2.996218800000000115e+01 2.215862290440000137e+01
2.997972000000000037e+01 2.215924243623999956e+01
2.999725200000000314e+01 2.215929796031999999e+01
3.001478399999999880e+01 2.215896189352000079e+01
3.003231600000000157e+01 2.215867842848000180e+01
3.004984800000000078e+01 2.215843879823999885e+01
3.006738000000000000e+01 2.215822546887999778e+01
3.008491199999999921e+01 2.215803259575999817e+01
3.010244400000000198e+01 2.215785725655999627e+01
3.011997600000000119e+01 2.215769068431999855e+01
3.013750800000000041e+01 2.215753287904000146e+01
3.015503999999999962e+01 2.215738384072000144e+01
3.017257200000000239e+01 2.215723772471999808e+01
3.019010399999999805e+01 2.215709453104000204e+01
3.020763600000000082e+01 2.215695718199999931e+01
3.022516800000000003e+01 2.215681983296000013e+01
3.024270000000000280e+01 2.215668540623999760e+01
3.026023199999999846e+01 2.215676138655999949e+01
3.027776400000000123e+01 2.215743644247999811e+01
3.029529600000000045e+01 2.215813487695999839e+01
3.031282800000000321e+01 2.215878655431999888e+01
3.033035999999999888e+01 2.215939439687999979e+01
3.034789200000000164e+01 2.215930088264000020e+01
3.036542400000000086e+01 2.215888299087999869e+01
3.038295600000000007e+01 2.215861121512000054e+01
3.040048799999999929e+01 2.215838035183999821e+01
3.041802000000000206e+01 2.215817286712000111e+01
3.043555200000000127e+01 2.215798583863999838e+01
3.045308400000000049e+01 2.215781342175999669e+01
3.047061599999999970e+01 2.215764977183999918e+01
3.048814800000000247e+01 2.215749488887999874e+01
3.050567999999999813e+01 2.215734585055999872e+01
3.052321200000000090e+01 2.215719973455999892e+01
3.054074400000000011e+01 2.215705946319999953e+01
3.055827600000000288e+01 2.215692211416000035e+01
3.057580799999999854e+01 2.215678476511999762e+01
3.059334000000000131e+01 2.215665033840000220e+01
3.061087200000000053e+01 2.215682275527999678e+01
3.062840400000000329e+01 2.215762347095999729e+01
3.064593599999999896e+01 2.215831021616000029e+01
3.066346800000000172e+01 2.215895020423999995e+01
3.068100000000000094e+01 2.215928042639999873e+01
3.069853199999999660e+01 2.215911677648000122e+01
3.071606399999999937e+01 2.215880701055999680e+01
3.073359599999999858e+01 2.215854984639999969e+01
3.075112800000000135e+01 2.215832482775999779e+01
3.076865999999999701e+01 2.215812318767999756e+01
3.078619199999999978e+01 2.215794200383999879e+01
3.080372399999999899e+01 2.215776958695999710e+01
3.082125600000000176e+01 2.215760885935999980e+01
3.083878799999999742e+01 2.215745689871999602e+01
3.085632000000000019e+01 2.215730786039999956e+01
3.087385199999999941e+01 2.215716174439999619e+01
3.089138399999999862e+01 2.215702439535999702e+01
3.090891599999999784e+01 2.215688412399999763e+01
3.092644800000000060e+01 2.215674969727999866e+01
3.094397999999999982e+01 2.215661819287999634e+01
3.096151199999999903e+01 2.215706823015999660e+01
3.097904399999999825e+01 2.215780757711999982e+01
3.099657600000000102e+01 2.215847971071999822e+01
3.101410799999999668e+01 2.215910800951999704e+01
3.103163999999999945e+01 2.215928919335999936e+01
3.104917199999999866e+01 2.215902910687999849e+01
3.106670400000000143e+01 2.215873687487999888e+01
3.108423599999999709e+01 2.215848847767999885e+01
3.110176799999999986e+01 2.215826930367999736e+01
3.111929999999999907e+01 2.215807350823999755e+01
3.113683200000000184e+01 2.215789524671999899e+01
3.115436399999999750e+01 2.215772867447999772e+01
3.117189600000000027e+01 2.215756794687999687e+01
3.118942799999999949e+01 2.215741598624000019e+01
3.120696000000000225e+01 2.215726987024000039e+01
3.122449199999999792e+01 2.215712667656000079e+01
3.124202400000000068e+01 2.215698640519999785e+01
3.125955599999999990e+01 2.215685197847999888e+01
3.127708799999999911e+01 2.215671462943999970e+01
3.129461999999999833e+01 2.215666494999999969e+01
3.131215200000000110e+01 2.215727279255999704e+01
3.132968400000000031e+01 2.215798583863999838e+01
3.134721599999999953e+01 2.215864628295999950e+01
3.136474799999999874e+01 2.215926581479999768e+01
3.138228000000000151e+01 2.215930088264000020e+01
3.139981199999999717e+01 2.215894728191999974e+01
3.141734399999999994e+01 2.215866966151999762e+01
3.143487599999999915e+01 2.215842710895999801e+01
3.145240800000000192e+01 2.215821670192000070e+01
3.146993999999999758e+01 2.215802675111999775e+01
3.148747200000000035e+01 2.215785141191999941e+01
3.150500399999999956e+01 2.215768483967999813e+01
3.152253600000000233e+01 2.215752995671999770e+01
3.154006799999999799e+01 2.215737799608000103e+01
3.155760000000000076e+01 2.215723188007999767e+01
3.157513199999999998e+01 2.215709160871999828e+01
3.159266399999999919e+01 2.215695133735999889e+01
3.161019599999999841e+01 2.215681398831999971e+01
3.162772800000000117e+01 2.215668248392000095e+01
3.164526000000000039e+01 2.215677015352000012e+01
3.166279199999999960e+01 2.215746566568000020e+01
3.168032399999999882e+01 2.215816410015999693e+01
3.169785600000000159e+01 2.215881285519999722e+01
3.171538799999999725e+01 2.215933595047999916e+01
3.173292000000000002e+01 2.215922490231999831e+01
3.175045199999999923e+01 2.215887130159999785e+01
3.176798400000000200e+01 2.215860244815999991e+01
3.178551599999999766e+01 2.215837158488000114e+01
3.180304800000000043e+01 2.215816702248000070e+01
3.182057999999999964e+01 2.215797999399999796e+01
3.183811200000000241e+01 2.215780757711999982e+01
3.185564399999999807e+01 2.215764392719999876e+01
3.187317600000000084e+01 2.215748904424000187e+01
3.189070800000000006e+01 2.215734000591999830e+01
3.190824000000000282e+01 2.215719388991999850e+01
3.192577199999999849e+01 2.215705361855999911e+01
3.194330400000000125e+01 2.215691626951999993e+01
3.196083600000000047e+01 2.215677892047999720e+01
3.197836799999999968e+01 2.215664741607999844e+01
3.199589999999999890e+01 2.215683444455999762e+01
3.201343200000000166e+01 2.215765269415999938e+01
3.203096399999999733e+01 2.215833651703999863e+01
3.204849600000000009e+01 2.215897358279999807e+01
3.206602800000000286e+01 2.215928042639999873e+01
3.208355999999999852e+01 2.215910216487999662e+01
3.210109200000000129e+01 2.215879532127999596e+01
3.211862400000000406e+01 2.215853815711999886e+01
3.213615599999999972e+01 2.215831606080000071e+01
3.215368800000000249e+01 2.215811734303999714e+01
3.217121999999999815e+01 2.215793323688000172e+01
3.218875200000000092e+01 2.215776374231999668e+01
3.220628399999999658e+01 2.215760301471999938e+01
3.222381599999999935e+01 2.215744813175999894e+01
3.224134800000000212e+01 2.215730201575999914e+01
3.225888000000000488e+01 2.215715882207999954e+01
3.227641200000000055e+01 2.215701855071999660e+01
3.229394400000000331e+01 2.215687827935999721e+01
3.231147599999999898e+01 2.215674385263999824e+01
3.232900800000000174e+01 2.215661234823999948e+01
3.234653999999999741e+01 2.215710622031999577e+01
3.236407200000000017e+01 2.215783680031999836e+01
3.238160400000000294e+01 2.215850893392000032e+01
3.239913599999999860e+01 2.215913431039999892e+01
3.241666800000000137e+01 2.215929211567999957e+01
3.243420000000000414e+01 2.215901449527999745e+01
3.245173199999999980e+01 2.215872518559999804e+01
3.246926400000000257e+01 2.215847678839999801e+01
3.248679599999999823e+01 2.215826053672000029e+01
3.250432800000000100e+01 2.215806474128000048e+01
3.252185999999999666e+01 2.215788940208000213e+01
3.253939199999999943e+01 2.215771990751999709e+01
3.255692400000000220e+01 2.215756210223999645e+01
3.257445600000000496e+01 2.215741014159999978e+01
3.259198800000000062e+01 2.215726402559999997e+01
3.260952000000000339e+01 2.215712083192000037e+01
3.262705199999999905e+01 2.215698056055999743e+01
3.264458400000000182e+01 2.215684321151999825e+01
3.266211599999999748e+01 2.215670878479999928e+01
3.267964800000000025e+01 2.215670294015999886e+01
3.269718000000000302e+01 2.215731078271999976e+01
3.271471199999999868e+01 2.215801798415999713e+01
3.273224400000000145e+01 2.215867842848000180e+01
3.274977600000000422e+01 2.215929503799999978e+01
3.276730799999999988e+01 2.215930088264000020e+01
3.278484000000000265e+01 2.215893559263999890e+01
3.280237199999999831e+01 2.215865504992000012e+01
3.281990400000000108e+01 2.215841834199999738e+01
3.283743599999999674e+01 2.215820793495999652e+01
3.285496799999999951e+01 2.215801798415999713e+01
3.287250000000000227e+01 2.215784264495999878e+01
3.289003199999999794e+01 2.215767899503999772e+01
3.290756400000000070e+01 2.215752118976000062e+01
3.292509599999999637e+01 2.215737215144000061e+01
3.294262799999999913e+01 2.215722603544000080e+01
3.296015999999999480e+01 2.215708284176000120e+01
3.297769199999999756e+01 2.215694549271999847e+01
3.299522400000000033e+01 2.215680814367999929e+01
3.301275600000000310e+01 2.215667371695999677e+01
3.303028799999999876e+01 2.215678184280000096e+01
3.304782000000000153e+01 2.215750073351999561e+01
3.306535199999999719e+01 2.215819624567999924e+01
3.308288399999999996e+01 2.215884207839999931e+01
3.310041599999999562e+01 2.215930088264000020e+01
3.311794799999999839e+01 2.215918691215999914e+01
3.313548000000000116e+01 2.215885668999999680e+01
3.315301199999999682e+01 2.215859075887999907e+01
3.317054399999999958e+01 2.215835989560000030e+01
3.318807600000000235e+01 2.215815533319999986e+01
3.320560799999999801e+01 2.215797122704000088e+01
3.322314000000000078e+01 2.215779881015999919e+01
3.324067199999999644e+01 2.215763516023999813e+01
3.325820399999999921e+01 2.215748319960000146e+01
3.327573600000000198e+01 2.215733416127999789e+01
3.329326799999999764e+01 2.215718804527999808e+01
3.331080000000000041e+01 2.215704777391999869e+01
3.332833200000000318e+01 2.215691042487999951e+01
3.334586399999999884e+01 2.215677307583999678e+01
3.336339600000000161e+01 2.215664157143999802e+01
3.338092799999999727e+01 2.215684613383999846e+01
3.339846000000000004e+01 2.215768776199999834e+01
3.341599199999999570e+01 2.215836866255999738e+01
3.343352399999999847e+01 2.215900572832000037e+01
3.345105600000000123e+01 2.215928334871999894e+01
3.346858800000000400e+01 2.215908755327999913e+01
3.348611999999999966e+01 2.215878363199999868e+01
3.350365200000000243e+01 2.215852939015999823e+01
3.352118399999999809e+01 2.215830729383999653e+01
3.353871600000000086e+01 2.215810565375999985e+01
3.355624799999999652e+01 2.215792446991999753e+01
3.357377999999999929e+01 2.215775497535999961e+01
3.359131200000000206e+01 2.215759424775999875e+01
3.360884399999999772e+01 2.215744228711999853e+01
3.362637600000000049e+01 2.215729617111999872e+01
3.364390800000000326e+01 2.215715005511999891e+01
3.366143999999999892e+01 2.215700978375999952e+01
3.367897200000000169e+01 2.215687535704000055e+01
3.369650399999999735e+01 2.215673800800000137e+01
3.371403600000000012e+01 2.215660650359999906e+01
3.373156799999999578e+01 2.215714421047999849e+01
3.374909999999999854e+01 2.215786894583999711e+01
3.376663200000000131e+01 2.215853815711999886e+01
3.378416400000000408e+01 2.215916353359999746e+01
3.380169599999999974e+01 2.215929211567999957e+01
3.381922800000000251e+01 2.215899988367999995e+01
3.383675999999999817e+01 2.215871349631999720e+01
3.385429200000000094e+01 2.215846802143999739e+01
3.387182399999999660e+01 2.215825176975999611e+01
3.388935599999999937e+01 2.215805889664000006e+01
3.390688800000000214e+01 2.215788063511999795e+01
3.392441999999999780e+01 2.215771406288000023e+01
3.394195200000000057e+01 2.215755625759999603e+01
3.395948400000000333e+01 2.215740429695999936e+01
3.397701599999999900e+01 2.215725818095999955e+01
3.399454800000000176e+01 2.215711498727999995e+01
3.401207999999999743e+01 2.215697471591999701e+01
3.402961200000000019e+01 2.215683736687999783e+01
3.404714399999999586e+01 2.215670586247999907e+01
3.406467599999999862e+01 2.215672047408000012e+01
3.408220800000000139e+01 2.215734000591999830e+01
3.409974000000000416e+01 2.215804720735999922e+01
3.411727199999999982e+01 2.215870472936000013e+01
3.413480400000000259e+01 2.215931841655999790e+01
3.415233599999999825e+01 2.215930380496000041e+01
3.416986800000000102e+01 2.215892098103999786e+01
3.418739999999999668e+01 2.215864628295999950e+01
3.420493199999999945e+01 2.215840957504000031e+01
3.422246400000000222e+01 2.215819916799999945e+01
3.423999599999999788e+01 2.215800921720000005e+01
3.425752800000000065e+01 2.215783680031999836e+01
3.427506000000000341e+01 2.215767315039999730e+01
3.429259199999999908e+01 2.215751534512000021e+01
3.431012400000000184e+01 2.215736630680000019e+01
3.432765599999999750e+01 2.215722019080000038e+01
3.434518800000000027e+01 2.215707699712000078e+01
3.436271999999999593e+01 2.215693964807999805e+01
3.438025199999999870e+01 2.215680229903999887e+01
3.439778400000000147e+01 2.215666787231999635e+01
3.441531600000000424e+01 2.215679353207999824e+01
3.443284799999999990e+01 2.215752995671999770e+01
3.445038000000000267e+01 2.215822254656000112e+01
3.446791199999999833e+01 2.215886837927999764e+01
3.448544400000000110e+01 2.215928919335999936e+01
3.450297599999999676e+01 2.215916645592000123e+01
3.452050799999999953e+01 2.215884500071999952e+01
3.453804000000000229e+01 2.215858199191999844e+01
3.455557200000000506e+01 2.215835112863999612e+01
3.457310400000000072e+01 2.215814948855999944e+01
3.459063600000000349e+01 2.215796538240000046e+01
3.460816799999999915e+01 2.215779296551999877e+01
3.462570000000000192e+01 2.215762931559999771e+01
3.464323199999999758e+01 2.215747735496000104e+01
3.466076400000000035e+01 2.215732831663999747e+01
3.467829600000000312e+01 2.215718220064000121e+01
3.469582799999999878e+01 2.215704192927999827e+01
3.471336000000000155e+01 2.215690458023999909e+01
3.473089200000000432e+01 2.215677015352000012e+01
3.474842399999999998e+01 2.215663572679999760e+01
3.476595600000000275e+01 2.215687827935999721e+01
3.478348799999999841e+01 2.215771698520000044e+01
3.480102000000000118e+01 2.215839496343999926e+01
3.481855199999999684e+01 2.215902910687999849e+01
3.483608399999999961e+01 2.215928627103999915e+01
3.485361600000000237e+01 2.215907294168000163e+01
3.487114800000000514e+01 2.215877194272000139e+01
3.488868000000000080e+01 2.215851770087999739e+01
3.490621200000000357e+01 2.215829852687999946e+01
3.492374399999999923e+01 2.215809980911999943e+01
3.494127600000000200e+01 2.215791862527999712e+01
3.495880799999999766e+01 2.215774913071999919e+01
3.497634000000000043e+01 2.215758840311999833e+01
3.499387200000000320e+01 2.215743644247999811e+01
3.501140399999999886e+01 2.215729032647999830e+01
3.502893600000000163e+01 2.215714421047999849e+01
3.504646800000000439e+01 2.215700686143999931e+01
3.506400000000000006e+01 2.215686951240000013e+01
3.508153199999999572e+01 2.215673216336000095e+01
3.509906399999999849e+01 2.215660065895999864e+01
3.511659600000000125e+01 2.215717635600000079e+01
3.513412799999999692e+01 2.215789816903999920e+01
3.515165999999999968e+01 2.215856445799999719e+01
3.516919199999999535e+01 2.215918691215999914e+01
3.518672400000000522e+01 2.215929503799999978e+01
3.520425600000000088e+01 2.215899111671999933e+01
3.522178799999999654e+01 2.215870180703999637e+01
3.523931999999999931e+01 2.215845925448000031e+01
3.525685200000000208e+01 2.215824592511999924e+01
3.527438399999999774e+01 2.215805012967999943e+01
3.529191600000000051e+01 2.215787186816000087e+01
3.530944799999999617e+01 2.215770821823999981e+01
3.532697999999999894e+01 2.215755041295999916e+01
3.534451200000000171e+01 2.215739845231999894e+01
3.536204399999999737e+01 2.215725233631999913e+01
3.537957599999999303e+01 2.215710914263999953e+01
3.539710800000000290e+01 2.215696887127999659e+01
3.541463999999999857e+01 2.215683444455999762e+01
3.543217200000000133e+01 2.215670001783999865e+01
3.544970399999999700e+01 2.215673508567999761e+01
3.546723599999999976e+01 2.215737215144000061e+01
3.548476800000000253e+01 2.215807643055999776e+01
3.550229999999999819e+01 2.215873103023999846e+01
3.551983199999999385e+01 2.215934471743999978e+01
3.553736400000000373e+01 2.215930672727999706e+01
3.555489599999999939e+01 2.215890929176000057e+01
3.557242799999999505e+01 2.215863459367999866e+01
3.558995999999999782e+01 2.215840080807999612e+01
3.560749200000000059e+01 2.215819040103999882e+01
3.562502400000000335e+01 2.215800337255999963e+01
3.564255599999999902e+01 2.215782803336000129e+01
3.566008799999999468e+01 2.215766438344000022e+01
3.567762000000000455e+01 2.215750950047999979e+01
3.569515200000000021e+01 2.215736046215999977e+01
3.571268399999999588e+01 2.215721434615999996e+01
3.573021599999999864e+01 2.215707407479999702e+01
3.574774800000000141e+01 2.215693380343999763e+01
3.576528000000000418e+01 2.215679937671999866e+01
3.578281199999999984e+01 2.215666494999999969e+01
3.580034399999999550e+01 2.215680229903999887e+01
3.581787600000000538e+01 2.215755917991999979e+01
3.583540800000000104e+01 2.215825176975999611e+01
3.585293999999999670e+01 2.215889468015999952e+01
3.587047199999999947e+01 2.215928334871999894e+01
3.588800400000000224e+01 2.215914892199999997e+01
3.590553599999999790e+01 2.215883331143999868e+01
3.592306800000000067e+01 2.215857030263999761e+01
3.594059999999999633e+01 2.215834528399999570e+01
3.595813200000000620e+01 2.215814072159999881e+01
3.597566400000000186e+01 2.215795661543999628e+01
3.599319599999999753e+01 2.215778712087999835e+01
3.601072800000000029e+01 2.215762347095999729e+01
3.602826000000000306e+01 2.215746858799999686e+01
3.604579199999999872e+01 2.215732247200000060e+01
3.606332400000000149e+01 2.215717635600000079e+01
3.608085599999999715e+01 2.215703608463999785e+01
3.609838799999999992e+01 2.215689873559999867e+01
3.611592000000000269e+01 2.215676430887999970e+01
3.613345199999999835e+01 2.215662988215999718e+01
3.615098399999999401e+01 2.215696302663999973e+01
3.616851600000000388e+01 2.215774620839999898e+01
3.618604799999999955e+01 2.215842126432000114e+01
3.620358000000000231e+01 2.215905540776000038e+01
3.622111199999999798e+01 2.215928627103999915e+01
3.623864400000000074e+01 2.215905833007999703e+01
3.625617600000000351e+01 2.215876317575999721e+01
3.627370799999999917e+01 2.215850893392000032e+01
3.629123999999999484e+01 2.215828975991999883e+01
3.630877200000000471e+01 2.215809396447999902e+01
3.632630400000000037e+01 2.215791278063999670e+01
3.634383599999999603e+01 2.215774328607999877e+01
3.636136799999999880e+01 2.215758255848000147e+01
3.637890000000000157e+01 2.215743059783999769e+01
3.639643200000000434e+01 2.215728448183999788e+01
3.641396400000000000e+01 2.215714128815999828e+01
3.643149599999999566e+01 2.215700101679999889e+01
3.644902800000000553e+01 2.215686366775999971e+01
3.646656000000000120e+01 2.215672924103999719e+01
3.648409199999999686e+01 2.215659481431999822e+01
3.650162399999999963e+01 2.215720850151999954e+01
3.651915600000000239e+01 2.215792739224000130e+01
3.653668799999999806e+01 2.215859075887999907e+01
3.655422000000000082e+01 2.215921321303999747e+01
3.657175199999999649e+01 2.215929796031999999e+01
3.658928400000000636e+01 2.215897650511999828e+01
3.660681600000000202e+01 2.215869304007999929e+01
3.662434799999999768e+01 2.215845048751999968e+01
3.664188000000000045e+01 2.215823715815999861e+01
3.665941200000000322e+01 2.215804428503999901e+01
3.667694399999999888e+01 2.215786602352000045e+01
3.669447600000000165e+01 2.215769945127999918e+01
3.671200799999999731e+01 2.215754456831999875e+01
3.672954000000000008e+01 2.215739260767999852e+01
3.674707200000000284e+01 2.215724649167999871e+01
3.676460399999999851e+01 2.215710329799999911e+01
3.678213599999999417e+01 2.215696594895999993e+01
3.679966800000000404e+01 2.215682859991999720e+01
3.681719999999999970e+01 2.215669417320000179e+01
3.683473200000000247e+01 2.215674677495999845e+01
3.685226399999999813e+01 2.215740137463999915e+01
3.686979600000000090e+01 2.215810273143999964e+01
3.688732800000000367e+01 2.215875733111999679e+01
3.690485999999999933e+01 2.215936809599999791e+01
3.692239199999999499e+01 2.215930964960000082e+01
3.693992400000000487e+01 2.215889760247999973e+01
3.695745600000000053e+01 2.215862582671999803e+01
3.697498800000000330e+01 2.215839204111999905e+01
3.699251999999999896e+01 2.215818455639999840e+01
3.701005200000000173e+01 2.215799752791999921e+01
3.702758400000000449e+01 2.215782218872000087e+01
3.704511600000000016e+01 2.215765853879999980e+01
3.706264799999999582e+01 2.215750365583999937e+01
3.708018000000000569e+01 2.215735461751999935e+01
3.709771200000000135e+01 2.215720850151999954e+01
3.711524399999999702e+01 2.215706823015999660e+01
3.713277599999999978e+01 2.215692795880000077e+01
3.715030800000000255e+01 2.215679353207999824e+01
3.716784000000000532e+01 2.215665910535999927e+01
3.718537200000000098e+01 2.215681398831999971e+01
3.720290399999999664e+01 2.215758840311999833e+01
3.722043600000000652e+01 2.215827807064000154e+01
3.723796800000000218e+01 2.215891805871999765e+01
3.725549999999999784e+01 2.215928334871999894e+01
3.727303200000000061e+01 2.215913431039999892e+01
3.729056399999999627e+01 2.215882162216000140e+01
3.730809599999999904e+01 2.215856153568000053e+01
3.732562800000000180e+01 2.215833651703999863e+01
3.734315999999999747e+01 2.215813487695999839e+01
3.736069199999999313e+01 2.215795077079999587e+01
3.737822400000000300e+01 2.215777835392000128e+01
3.739575599999999866e+01 2.215761762631999687e+01
3.741328800000000143e+01 2.215746566568000020e+01
3.743081999999999709e+01 2.215731662736000018e+01
3.744835199999999986e+01 2.215717051136000038e+01
3.746588400000000263e+01 2.215703023999999743e+01
3.748341599999999829e+01 2.215689289095999825e+01
3.750094799999999395e+01 2.215675846423999928e+01
3.751848000000000383e+01 2.215662403751999676e+01
3.753601199999999949e+01 2.215702147304000036e+01
3.755354399999999515e+01 2.215777250928000086e+01
3.757107599999999792e+01 2.215845048751999968e+01
3.758860800000000069e+01 2.215907878631999850e+01
3.760614000000000345e+01 2.215928919335999936e+01
3.762367199999999912e+01 2.215904664079999975e+01
3.764120399999999478e+01 2.215875148647999637e+01
3.765873600000000465e+01 2.215850016695999969e+01
3.767626800000000031e+01 2.215828099295999820e+01
3.769379999999999598e+01 2.215808519751999839e+01
3.771133199999999874e+01 2.215790401367999962e+01
3.772886400000000151e+01 2.215773744143999835e+01
3.774639599999999717e+01 2.215757671384000105e+01
3.776392799999999994e+01 2.215742475319999727e+01
3.778145999999999560e+01 2.215727863719999746e+01
3.779899200000000548e+01 2.215713544351999786e+01
3.781652400000000114e+01 2.215699517215999848e+01
3.783405599999999680e+01 2.215685782311999930e+01
3.785158799999999957e+01 2.215672339639999677e+01
3.786912000000000234e+01 2.215658896968000136e+01
3.788665199999999800e+01 2.215724064703999829e+01
3.790418400000000076e+01 2.215795369311999963e+01
3.792171599999999643e+01 2.215861705976000096e+01
3.793924799999999919e+01 2.215923951391999935e+01
3.795678000000000196e+01 2.215930088264000020e+01
3.797431199999999762e+01 2.215896481583999744e+01
3.799184399999999329e+01 2.215868135079999846e+01
3.800937600000000316e+01 2.215844172055999906e+01
3.802690799999999882e+01 2.215822839120000154e+01
3.804444000000000159e+01 2.215803844039999859e+01
3.806197199999999725e+01 2.215786017888000003e+01
3.807950400000000002e+01 2.215769360663999876e+01
3.809703600000000279e+01 2.215753872367999833e+01
3.811456799999999845e+01 2.215738676303999810e+01
3.813209999999999411e+01 2.215724064703999829e+01
3.814963200000000398e+01 2.215709745335999870e+01
3.816716399999999965e+01 2.215696010431999952e+01
3.818469600000000241e+01 2.215682275527999678e+01
3.820222799999999808e+01 2.215668832856000137e+01
3.821976000000000084e+01 2.215675846423999928e+01
3.823729200000000361e+01 2.215743059783999769e+01
3.825482399999999927e+01 2.215813195463999818e+01
3.827235599999999494e+01 2.215878363199999868e+01
3.828988800000000481e+01 2.215939439687999979e+01
3.830742000000000047e+01 2.215931257191999748e+01
3.832495199999999613e+01 2.215888591319999890e+01
3.834248399999999890e+01 2.215861705976000096e+01
3.836001600000000167e+01 2.215838327415999842e+01
3.837754800000000444e+01 2.215817578943999777e+01
3.839508000000000010e+01 2.215798876095999859e+01
3.841261199999999576e+01 2.215781634408000045e+01
3.843014400000000563e+01 2.215765269415999938e+01
3.844767600000000130e+01 2.215749781119999895e+01
3.846520799999999696e+01 2.215734877287999893e+01
3.848273999999999972e+01 2.215720265687999913e+01
3.850027200000000249e+01 2.215706238551999618e+01
3.851780399999999815e+01 2.215692503647999700e+01
3.853533600000000092e+01 2.215678768743999782e+01
3.855286799999999658e+01 2.215665326071999885e+01
3.857040000000000646e+01 2.215682275527999678e+01
3.858793200000000212e+01 2.215761762631999687e+01
3.860546399999999778e+01 2.215830437151999988e+01
3.862299600000000055e+01 2.215894435959999953e+01
3.864052800000000332e+01 2.215928334871999894e+01
3.865805999999999898e+01 2.215911969879999788e+01
3.867559200000000175e+01 2.215881285519999722e+01
3.869312399999999741e+01 2.215855276871999990e+01
3.871065600000000018e+01 2.215832775008000155e+01
3.872818800000000294e+01 2.215812610999999777e+01
3.874571999999999861e+01 2.215794200383999879e+01
3.876325199999999427e+01 2.215777250928000086e+01
3.878078400000000414e+01 2.215761178167999645e+01
3.879831599999999980e+01 2.215745689871999602e+01
3.881584800000000257e+01 2.215731078271999976e+01
3.883337999999999823e+01 2.215716758903999661e+01
3.885091200000000100e+01 2.215702439535999702e+01
3.886844400000000377e+01 2.215688704631999784e+01
3.888597599999999943e+01 2.215675261959999887e+01
3.890350799999999509e+01 2.215661819287999634e+01
3.892104000000000497e+01 2.215706530783999995e+01
3.893857200000000063e+01 2.215780465479999961e+01
3.895610399999999629e+01 2.215847678839999801e+01
3.897363599999999906e+01 2.215910508720000038e+01
3.899116800000000183e+01 2.215928919335999936e+01
3.900870000000000459e+01 2.215903202919999870e+01
3.902623200000000026e+01 2.215873979719999554e+01
3.904376399999999592e+01 2.215849139999999906e+01
3.906129600000000579e+01 2.215827222600000113e+01
3.907882800000000145e+01 2.215807643055999776e+01
3.909635999999999711e+01 2.215789816903999920e+01
3.911389199999999988e+01 2.215772867447999772e+01
3.913142400000000265e+01 2.215757086920000063e+01
3.914895599999999831e+01 2.215741890855999685e+01
3.916648800000000108e+01 2.215727279255999704e+01
3.918401999999999674e+01 2.215712959887999745e+01
3.920155200000000661e+01 2.215698932751999806e+01
3.921908400000000228e+01 2.215685197847999888e+01
3.923661599999999794e+01 2.215671755175999635e+01
3.925414800000000071e+01 2.215665910535999927e+01
3.927168000000000347e+01 2.215727279255999704e+01
3.928921199999999914e+01 2.215798291631999817e+01
3.930674400000000190e+01 2.215864628295999950e+01
3.932427599999999757e+01 2.215926289247999748e+01
3.934180800000000033e+01 2.215930088264000020e+01
3.935934000000000310e+01 2.215895020423999995e+01
3.937687199999999876e+01 2.215867258384000138e+01
3.939440400000000153e+01 2.215843003127999822e+01
3.941193600000000430e+01 2.215821962423999736e+01
3.942946799999999996e+01 2.215802967343999796e+01
3.944700000000000273e+01 2.215785141191999941e+01
3.946453199999999839e+01 2.215768776199999834e+01
3.948206399999999405e+01 2.215752995671999770e+01
3.949959600000000393e+01 2.215738091839999768e+01
3.951712799999999959e+01 2.215723480239999787e+01
3.953465999999999525e+01 2.215709160871999828e+01
3.955219199999999802e+01 2.215695425967999910e+01
3.956972400000000079e+01 2.215681691063999992e+01
3.958725600000000355e+01 2.215668248392000095e+01
3.960478799999999922e+01 2.215677015352000012e+01
3.962231999999999488e+01 2.215746274335999644e+01
3.963985200000000475e+01 2.215816117784000028e+01
3.965738400000000041e+01 2.215880993288000056e+01
3.967491599999999607e+01 2.215934471743999978e+01
3.969244799999999884e+01 2.215923074695999873e+01
3.970998000000000161e+01 2.215887422391999806e+01
3.972751199999999727e+01 2.215860537048000012e+01
3.974504400000000004e+01 2.215837450719999779e+01
3.976257599999999570e+01 2.215816702248000070e+01
3.978010800000000557e+01 2.215798291631999817e+01
3.979764000000000124e+01 2.215780757711999982e+01
3.981517199999999690e+01 2.215764684951999897e+01
3.983270399999999967e+01 2.215749196655999853e+01
3.985023600000000243e+01 2.215734292823999851e+01
3.986776799999999810e+01 2.215719681223999871e+01
3.988530000000000086e+01 2.215705654087999932e+01
3.990283199999999653e+01 2.215691626951999993e+01
3.992036399999999929e+01 2.215678184280000096e+01
3.993789600000000206e+01 2.215664741607999844e+01
3.995542799999999772e+01 2.215683444455999762e+01
3.997295999999999339e+01 2.215764977183999918e+01
3.999049200000000326e+01 2.215833651703999863e+01
4.000802399999999892e+01 2.215897358279999807e+01
4.002555600000000169e+01 2.215928334871999894e+01
4.004308799999999735e+01 2.215910508720000038e+01
4.006062000000000012e+01 2.215879824359999972e+01
4.007815200000000289e+01 2.215854107943999907e+01
4.009568399999999855e+01 2.215831898311999737e+01
4.011321599999999421e+01 2.215811734303999714e+01
4.013074800000000408e+01 2.215793615919999837e+01
4.014827999999999975e+01 2.215776666464000044e+01
4.016581199999999541e+01 2.215760593703999959e+01
4.018334399999999818e+01 2.215745105407999915e+01
4.020087600000000094e+01 2.215730493807999935e+01
4.021840800000000371e+01 2.215715882207999954e+01
4.023593999999999937e+01 2.215701855071999660e+01
4.025347199999999503e+01 2.215688120167999742e+01
4.027100400000000491e+01 2.215674677495999845e+01
4.028853600000000057e+01 2.215661234823999948e+01
4.030606799999999623e+01 2.215710622031999577e+01
4.032359999999999900e+01 2.215783387800000170e+01
4.034113200000000177e+01 2.215850601160000011e+01
4.035866399999999743e+01 2.215913431039999892e+01
4.037619600000000020e+01 2.215929211567999957e+01
4.039372799999999586e+01 2.215901741760000121e+01
4.041126000000000573e+01 2.215872810792000180e+01
4.042879200000000139e+01 2.215847971071999822e+01
4.044632399999999706e+01 2.215826345903999695e+01
4.046385599999999982e+01 2.215806766359999713e+01
4.048138800000000259e+01 2.215788940208000213e+01
4.049891999999999825e+01 2.215772282983999730e+01
4.051645200000000102e+01 2.215756502456000021e+01
4.053398399999999668e+01 2.215741306391999643e+01
4.055151599999999945e+01 2.215726402559999997e+01
4.056904800000000222e+01 2.215712375423999703e+01
4.058657999999999788e+01 2.215698348288000119e+01
4.060411200000000065e+01 2.215684613383999846e+01
4.062164400000000342e+01 2.215671170711999594e+01
4.063917599999999908e+01 2.215670001783999865e+01
4.065670800000000185e+01 2.215730493807999935e+01
4.067423999999999751e+01 2.215801506184000047e+01
4.069177200000000028e+01 2.215867550615999804e+01
4.070930400000000304e+01 2.215929211567999957e+01
4.072683599999999871e+01 2.215930380496000041e+01
4.074436799999999437e+01 2.215893851495999911e+01
4.076190000000000424e+01 2.215865797223999678e+01
4.077943199999999990e+01 2.215842126432000114e+01
4.079696400000000267e+01 2.215821085728000028e+01
4.081449599999999833e+01 2.215802090648000089e+01
4.083202800000000110e+01 2.215784556727999899e+01
4.084956000000000387e+01 2.215768191735999793e+01
4.086709199999999953e+01 2.215752411207999728e+01
4.088462399999999519e+01 2.215737507375999726e+01
4.090215600000000506e+01 2.215722895775999746e+01
4.091968800000000073e+01 2.215708576407999786e+01
4.093721999999999639e+01 2.215694841503999868e+01
4.095475199999999916e+01 2.215681106599999950e+01
4.097228400000000192e+01 2.215667663928000053e+01
4.098981600000000469e+01 2.215678184280000096e+01
4.100734800000000035e+01 2.215749781119999895e+01
4.102487999999999602e+01 2.215819332335999903e+01
4.104241200000000589e+01 2.215883915607999910e+01
4.105994400000000155e+01 2.215930380496000041e+01
4.107747599999999721e+01 2.215918983447999580e+01
4.109500799999999998e+01 2.215885961232000056e+01
4.111254000000000275e+01 2.215859368119999928e+01
4.113007199999999841e+01 2.215836281791999696e+01
4.114760400000000118e+01 2.215816117784000028e+01
4.116513599999999684e+01 2.215797414935999754e+01
4.118266800000000671e+01 2.215780173247999940e+01
4.120020000000000238e+01 2.215763808255999834e+01
4.121773199999999804e+01 2.215748319960000146e+01
4.123526400000000081e+01 2.215733416127999789e+01
4.125279600000000357e+01 2.215719096759999829e+01
4.127032799999999924e+01 2.215705069623999890e+01
4.128786000000000200e+01 2.215691042487999951e+01
4.130539199999999767e+01 2.215677599816000054e+01
4.132292400000000043e+01 2.215664157143999802e+01
4.134045600000000320e+01 2.215684613383999846e+01
4.135798799999999886e+01 2.215768483967999813e+01
4.137551999999999452e+01 2.215836574024000072e+01
4.139305200000000440e+01 2.215900280599999661e+01
4.141058400000000006e+01 2.215928334871999894e+01
4.142811600000000283e+01 2.215909047559999934e+01
4.144564799999999849e+01 2.215878655431999888e+01
4.146318000000000126e+01 2.215852939015999823e+01
4.148071200000000402e+01 2.215830729383999653e+01
4.149824399999999969e+01 2.215810857608000006e+01
4.151577599999999535e+01 2.215792739224000130e+01
4.153330800000000522e+01 2.215775789767999981e+01
4.155084000000000088e+01 2.215759717007999896e+01
4.156837199999999655e+01 2.215744520943999873e+01
4.158590399999999931e+01 2.215729617111999872e+01
4.160343600000000208e+01 2.215715297743999912e+01
4.162096800000000485e+01 2.215701270607999618e+01
4.163850000000000051e+01 2.215687535704000055e+01
4.165603199999999617e+01 2.215674093031999803e+01
4.167356399999999894e+01 2.215660650359999906e+01
4.169109600000000171e+01 2.215714421047999849e+01
4.170862799999999737e+01 2.215786894583999711e+01
4.172616000000000014e+01 2.215853815711999886e+01
4.174369199999999580e+01 2.215916353359999746e+01
4.176122400000000567e+01 2.215929503799999978e+01
4.177875600000000134e+01 2.215900572832000037e+01
4.179628799999999700e+01 2.215871641864000097e+01
4.181381999999999977e+01 2.215846802143999739e+01
4.183135200000000253e+01 2.215825469207999987e+01
4.184888399999999820e+01 2.215806181895999671e+01
4.186641600000000096e+01 2.215788063511999795e+01
4.188394799999999663e+01 2.215771698520000044e+01
4.190147999999999939e+01 2.215755625759999603e+01
4.191901200000000216e+01 2.215740429695999936e+01
4.193654399999999782e+01 2.215725818095999955e+01
4.195407599999999348e+01 2.215711790959999661e+01
4.197160800000000336e+01 2.215697763824000077e+01
4.198913999999999902e+01 2.215684028919999804e+01
4.200667200000000179e+01 2.215670586247999907e+01
4.202420399999999745e+01 2.215672047408000012e+01
4.204173600000000022e+01 2.215734000591999830e+01
4.205926800000000298e+01 2.215804720735999922e+01
4.207679999999999865e+01 2.215870472936000013e+01
4.209433199999999431e+01 2.215932133887999811e+01
4.211186400000000418e+01 2.215930672727999706e+01
4.212939599999999984e+01 2.215892390335999806e+01
4.214692799999999551e+01 2.215864920527999971e+01
4.216445999999999827e+01 2.215841249735999696e+01
4.218199200000000104e+01 2.215820209031999966e+01
4.219952400000000381e+01 2.215801213951999671e+01
4.221705599999999947e+01 2.215783680031999836e+01
4.223458799999999513e+01 2.215767315039999730e+01
4.225212000000000501e+01 2.215751826743999686e+01
4.226965200000000067e+01 2.215736630680000019e+01
4.228718399999999633e+01 2.215722019080000038e+01
4.230471599999999910e+01 2.215707991943999744e+01
4.232224800000000187e+01 2.215694257039999826e+01
4.233977999999999753e+01 2.215680522135999908e+01
4.235731200000000030e+01 2.215667079464000011e+01
4.237484399999999596e+01 2.215679353207999824e+01
4.239237600000000583e+01 2.215752995671999770e+01
4.240990800000000149e+01 2.215822546887999778e+01
4.242743999999999716e+01 2.215886837927999764e+01
4.244497199999999992e+01 2.215928919335999936e+01
4.246250400000000269e+01 2.215916645592000123e+01
4.248003599999999835e+01 2.215884792303999973e+01
4.249756800000000112e+01 2.215858199191999844e+01
4.251509999999999678e+01 2.215835405095999988e+01
4.253263199999999955e+01 2.215814948855999944e+01
4.255016400000000232e+01 2.215796538240000046e+01
4.256769599999999798e+01 2.215779296551999877e+01
4.258522799999999364e+01 2.215763223791999792e+01
4.260276000000000352e+01 2.215747735496000104e+01
4.262029199999999918e+01 2.215732831663999747e+01
4.263782400000000194e+01 2.215718512295999787e+01
4.265535599999999761e+01 2.215704192927999827e+01
4.267288800000000037e+01 2.215690458023999909e+01
4.269042000000000314e+01 2.215677015352000012e+01
4.270795199999999880e+01 2.215663572679999760e+01
4.272548399999999447e+01 2.215687827935999721e+01
4.274301600000000434e+01 2.215771698520000044e+01
4.276054800000000000e+01 2.215839788575999947e+01
4.277807999999999566e+01 2.215903202919999870e+01
4.279561199999999843e+01 2.215928627103999915e+01
4.281314400000000120e+01 2.215907294168000163e+01
4.283067600000000397e+01 2.215877486503999805e+01
4.284820799999999963e+01 2.215852062319999760e+01
4.286573999999999529e+01 2.215829852687999946e+01
4.288327200000000516e+01 2.215809980911999943e+01
4.290080400000000083e+01 2.215791862527999712e+01
4.291833599999999649e+01 2.215774913071999919e+01
4.293586799999999926e+01 2.215759132543999854e+01
4.295340000000000202e+01 2.215743936480000187e+01
4.297093200000000479e+01 2.215729032647999830e+01
4.298846400000000045e+01 2.215714713279999870e+01
4.300599599999999612e+01 2.215700686143999931e+01
4.302352800000000599e+01 2.215686951240000013e+01
4.304106000000000165e+01 2.215673508567999761e+01
4.305859199999999731e+01 2.215660065895999864e+01
4.307612400000000008e+01 2.215717927831999745e+01
4.309365600000000285e+01 2.215790109135999586e+01
4.311118799999999851e+01 2.215856738032000095e+01
4.312872000000000128e+01 2.215918983447999580e+01
4.314625199999999694e+01 2.215929796031999999e+01
4.316378400000000681e+01 2.215899111671999933e+01
4.318131600000000248e+01 2.215870472936000013e+01
4.319884799999999814e+01 2.215845925448000031e+01
4.321638000000000090e+01 2.215824592511999924e+01
4.323391200000000367e+01 2.215805305199999964e+01
4.325144399999999933e+01 2.215787479047999753e+01
4.326897600000000210e+01 2.215770821823999981e+01
4.328650799999999776e+01 2.215755041295999916e+01
4.330404000000000053e+01 2.215739845231999894e+01
4.332157200000000330e+01 2.215725233631999913e+01
4.333910399999999896e+01 2.215710914263999953e+01
4.335663599999999462e+01 2.215697179360000035e+01
4.337416800000000450e+01 2.215683444455999762e+01
4.339170000000000016e+01 2.215670001783999865e+01
4.340923200000000293e+01 2.215673800800000137e+01
4.342676399999999859e+01 2.215737507375999726e+01
4.344429600000000136e+01 2.215807935287999797e+01
4.346182800000000412e+01 2.215873395255999867e+01
4.347935999999999979e+01 2.215934763975999999e+01
4.349689199999999545e+01 2.215930672727999706e+01
4.351442400000000532e+01 2.215891221407999723e+01
4.353195600000000098e+01 2.215863751599999887e+01
4.354948799999999665e+01 2.215840080807999612e+01
4.356701999999999941e+01 2.215819332335999903e+01
4.358455200000000218e+01 2.215800337255999963e+01
4.360208400000000495e+01 2.215783095567999794e+01
4.361961600000000061e+01 2.215766730575999688e+01
4.363714799999999627e+01 2.215750950047999979e+01
4.365468000000000615e+01 2.215736046215999977e+01
4.367221200000000181e+01 2.215721434615999996e+01
4.368974399999999747e+01 2.215707407479999702e+01
4.370727600000000024e+01 2.215693380343999763e+01
4.372480800000000301e+01 2.215679937671999866e+01
4.374233999999999867e+01 2.215666494999999969e+01
4.375987200000000144e+01 2.215680522135999908e+01
4.377740399999999710e+01 2.215756502456000021e+01
4.379493600000000697e+01 2.215825469207999987e+01
4.381246800000000263e+01 2.215889760247999973e+01
4.382999999999999829e+01 2.215928627103999915e+01
4.384753200000000106e+01 2.215914892199999997e+01
4.386506399999999672e+01 2.215883331143999868e+01
4.388259599999999949e+01 2.215857322495999782e+01
4.390012800000000226e+01 2.215834528399999570e+01
4.391765999999999792e+01 2.215814072159999881e+01
4.393519199999999358e+01 2.215795661543999628e+01
4.395272400000000346e+01 2.215778712087999835e+01
4.397025599999999912e+01 2.215762347095999729e+01
4.398778799999999478e+01 2.215747151032000062e+01
4.400531999999999755e+01 2.215732247200000060e+01
4.402285200000000032e+01 2.215717635600000079e+01
4.404038400000000308e+01 2.215703900696000161e+01
4.405791599999999875e+01 2.215689873559999867e+01
4.407544799999999441e+01 2.215676430887999970e+01
4.409298000000000428e+01 2.215662988215999718e+01
4.411051199999999994e+01 2.215697471591999701e+01
4.412804399999999561e+01 2.215774913071999919e+01
4.414557599999999837e+01 2.215842710895999801e+01
4.416310800000000114e+01 2.215905833007999703e+01
4.418064000000000391e+01 2.215928919335999936e+01
4.419817199999999957e+01 2.215905833007999703e+01
4.421570399999999523e+01 2.215876317575999721e+01
4.423323600000000511e+01 2.215850893392000032e+01
4.425076800000000077e+01 2.215828975991999883e+01
4.426829999999999643e+01 2.215809396447999902e+01
4.428583199999999920e+01 2.215791278063999670e+01
4.430336400000000197e+01 2.215774328607999877e+01
4.432089599999999763e+01 2.215758255848000147e+01
4.433842800000000040e+01 2.215743059783999769e+01
4.435595999999999606e+01 2.215728448183999788e+01
4.437349200000000593e+01 2.215714128815999828e+01
4.439102400000000159e+01 2.215700101679999889e+01
4.440855599999999725e+01 2.215686366775999971e+01
4.442608800000000002e+01 2.215672924103999719e+01
4.444362000000000279e+01 2.215659481431999822e+01
4.446115199999999845e+01 2.215721434615999996e+01
4.447868400000000122e+01 2.215793323688000172e+01
4.449621599999999688e+01 2.215859660351999949e+01
4.451374799999999965e+01 2.215921905767999789e+01
4.453128000000000242e+01 2.215929796031999999e+01
4.454881199999999808e+01 2.215897650511999828e+01
4.456634399999999374e+01 2.215869304007999929e+01
4.458387600000000361e+01 2.215845048751999968e+01
4.460140799999999928e+01 2.215823423583999841e+01
4.461894000000000204e+01 2.215804428503999901e+01
4.463647199999999771e+01 2.215786602352000045e+01
4.465400400000000047e+01 2.215769945127999918e+01
4.467153600000000324e+01 2.215754456831999875e+01
4.468906799999999890e+01 2.215739260767999852e+01
4.470659999999999457e+01 2.215724649167999871e+01
4.472413200000000444e+01 2.215710329799999911e+01
4.474166400000000010e+01 2.215696594895999993e+01
4.475919599999999576e+01 2.215682859991999720e+01
4.477672799999999853e+01 2.215669417320000179e+01
4.479426000000000130e+01 2.215674969727999866e+01
4.481179200000000407e+01 2.215740721927999957e+01
4.482932399999999973e+01 2.215811149840000027e+01
4.484685599999999539e+01 2.215876317575999721e+01
4.486438800000000526e+01 2.215937394063999832e+01
4.488192000000000093e+01 2.215930964960000082e+01
4.489945199999999659e+01 2.215889760247999973e+01
4.491698399999999936e+01 2.215862582671999803e+01
4.493451600000000212e+01 2.215839204111999905e+01
4.495204799999999778e+01 2.215818455639999840e+01
4.496958000000000055e+01 2.215799460559999901e+01
4.498711199999999621e+01 2.215782218872000087e+01
4.500464400000000609e+01 2.215765853879999980e+01
4.502217600000000175e+01 2.215750365583999937e+01
4.503970799999999741e+01 2.215735461751999935e+01
4.505724000000000018e+01 2.215720850151999954e+01
4.507477200000000295e+01 2.215706823015999660e+01
4.509230399999999861e+01 2.215692795880000077e+01
4.510983600000000138e+01 2.215679353207999824e+01
4.512736799999999704e+01 2.215665910535999927e+01
4.514489999999999981e+01 2.215681691063999992e+01
4.516243200000000257e+01 2.215759717007999896e+01
4.517996399999999824e+01 2.215828683759999862e+01
4.519749599999999390e+01 2.215892682567999827e+01
4.521502800000000377e+01 2.215928334871999894e+01
4.523255999999999943e+01 2.215913138807999871e+01
4.525009200000000220e+01 2.215882162216000140e+01
4.526762399999999786e+01 2.215856153568000053e+01
4.528515600000000063e+01 2.215833359472000197e+01
4.530268800000000340e+01 2.215813487695999839e+01
4.532021999999999906e+01 2.215795077079999587e+01
4.533775199999999472e+01 2.215777835392000128e+01
4.535528400000000460e+01 2.215761762631999687e+01
4.537281600000000026e+01 2.215746274335999644e+01
4.539034800000000303e+01 2.215731662736000018e+01
4.540787999999999869e+01 2.215717051136000038e+01
4.542541200000000146e+01 2.215703023999999743e+01
4.544294400000000422e+01 2.215689289095999825e+01
4.546047599999999989e+01 2.215675846423999928e+01
4.547800799999999555e+01 2.215662403751999676e+01
4.549554000000000542e+01 2.215703316232000120e+01
4.551307200000000108e+01 2.215778127623999794e+01
4.553060399999999674e+01 2.215845633215999655e+01
4.554813599999999951e+01 2.215908755327999913e+01
4.556566800000000228e+01 2.215928919335999936e+01
4.558320000000000505e+01 2.215904371847999954e+01
4.560073200000000071e+01 2.215874856415999972e+01
4.561826399999999637e+01 2.215850016695999969e+01
4.563579600000000625e+01 2.215828099295999820e+01
4.565332800000000191e+01 2.215808519751999839e+01
4.567085999999999757e+01 2.215790401367999962e+01
4.568839200000000034e+01 2.215773744143999835e+01
4.570592400000000310e+01 2.215757671384000105e+01
4.572345599999999877e+01 2.215742475319999727e+01
4.574098800000000153e+01 2.215727863719999746e+01
4.575851999999999720e+01 2.215713544351999786e+01
4.577605200000000707e+01 2.215699517215999848e+01
4.579358400000000273e+01 2.215685782311999930e+01
4.581111599999999839e+01 2.215672339639999677e+01
4.582864800000000116e+01 2.215659773663999843e+01
4.584618000000000393e+01 2.215724941399999892e+01
4.586371199999999959e+01 2.215796246007999670e+01
4.588124400000000236e+01 2.215862582671999803e+01
4.589877599999999802e+01 2.215924535855999977e+01
4.591630800000000079e+01 2.215930088264000020e+01
4.593384000000000356e+01 2.215896189352000079e+01
4.595137199999999922e+01 2.215868135079999846e+01
4.596890399999999488e+01 2.215843879823999885e+01
4.598643600000000475e+01 2.215822839120000154e+01
4.600396800000000042e+01 2.215803551807999838e+01
4.602150000000000318e+01 2.215786017888000003e+01
4.603903199999999885e+01 2.215769360663999876e+01
4.605656399999999451e+01 2.215753580135999812e+01
4.607409600000000438e+01 2.215738384072000144e+01
4.609162800000000004e+01 2.215724064703999829e+01
4.610915999999999570e+01 2.215709745335999870e+01
4.612669199999999847e+01 2.215695718199999931e+01
4.614422400000000124e+01 2.215682275527999678e+01
4.616175599999999690e+01 2.215668832856000137e+01
4.617928799999999967e+01 2.215676430887999970e+01
4.619681999999999533e+01 2.215744228711999853e+01
4.621435200000000521e+01 2.215814364391999902e+01
4.623188400000000087e+01 2.215879239895999930e+01
4.624941599999999653e+01 2.215939147455999958e+01
4.626694799999999930e+01 2.215928919335999936e+01
4.628448000000000206e+01 2.215888299087999869e+01
4.630201199999999773e+01 2.215861413743999719e+01
4.631954400000000049e+01 2.215838035183999821e+01
4.633707599999999616e+01 2.215817578943999777e+01
4.635460799999999892e+01 2.215798876095999859e+01
4.637214000000000169e+01 2.215781634408000045e+01
4.638967199999999735e+01 2.215765269415999938e+01
4.640720399999999302e+01 2.215749781119999895e+01
4.642473600000000289e+01 2.215734585055999872e+01
4.644226799999999855e+01 2.215720265687999913e+01
4.645980000000000132e+01 2.215706238551999618e+01
4.647733199999999698e+01 2.215692211416000035e+01
4.649486399999999975e+01 2.215678768743999782e+01
4.651239600000000252e+01 2.215665326071999885e+01
4.652992799999999818e+01 2.215682859991999720e+01
4.654745999999999384e+01 2.215763223791999792e+01
4.656499200000000371e+01 2.215831606080000071e+01
4.658252399999999938e+01 2.215895604888000037e+01
4.660005600000000214e+01 2.215928334871999894e+01
4.661758799999999781e+01 2.215911677648000122e+01
4.663512000000000057e+01 2.215880993288000056e+01
4.665265200000000334e+01 2.215854984639999969e+01
4.667018399999999900e+01 2.215832482775999779e+01
4.668771599999999466e+01 2.215812318767999756e+01
4.670524800000000454e+01 2.215794200383999879e+01
4.672278000000000020e+01 2.215777250928000086e+01
4.674031199999999586e+01 2.215761178167999645e+01
4.675784399999999863e+01 2.215745689871999602e+01
4.677537600000000140e+01 2.215731078271999976e+01
4.679290800000000417e+01 2.215716466671999996e+01
4.681043999999999983e+01 2.215702439535999702e+01
4.682797199999999549e+01 2.215688704631999784e+01
4.684550400000000536e+01 2.215675261959999887e+01
4.686303600000000102e+01 2.215661819287999634e+01
4.688056799999999669e+01 2.215707991943999744e+01
4.689809999999999945e+01 2.215781634408000045e+01
4.691563200000000222e+01 2.215848847767999885e+01
4.693316399999999788e+01 2.215911677648000122e+01
4.695069600000000065e+01 2.215929211567999957e+01
4.696822799999999631e+01 2.215902910687999849e+01
4.698576000000000619e+01 2.215873687487999888e+01
4.700329200000000185e+01 2.215848847767999885e+01
4.702082399999999751e+01 2.215826930367999736e+01
4.703835600000000028e+01 2.215807643055999776e+01
4.705588800000000305e+01 2.215789524671999899e+01
4.707341999999999871e+01 2.215772867447999772e+01
4.709095200000000148e+01 2.215757086920000063e+01
4.710848399999999714e+01 2.215741890855999685e+01
4.712601599999999991e+01 2.215726987024000039e+01
4.714354800000000267e+01 2.215712959887999745e+01
4.716107999999999834e+01 2.215698932751999806e+01
4.717861199999999400e+01 2.215685197847999888e+01
4.719614400000000387e+01 2.215671755175999635e+01
4.721367599999999953e+01 2.215668248392000095e+01
4.723120800000000230e+01 2.215728740415999809e+01
4.724873999999999796e+01 2.215799752791999921e+01
4.726627200000000073e+01 2.215865797223999678e+01
4.728380400000000350e+01 2.215927458175999831e+01
4.730133599999999916e+01 2.215930380496000041e+01
4.731886799999999482e+01 2.215894728191999974e+01
4.733640000000000470e+01 2.215866673920000096e+01
4.735393200000000036e+01 2.215842710895999801e+01
4.737146399999999602e+01 2.215821670192000070e+01
4.738899599999999879e+01 2.215802675111999775e+01
4.740652800000000155e+01 2.215785141191999941e+01
4.742406000000000432e+01 2.215768483967999813e+01
4.744159199999999998e+01 2.215752995671999770e+01
4.745912399999999565e+01 2.215737799608000103e+01
4.747665600000000552e+01 2.215723188007999767e+01
4.749418800000000118e+01 2.215709160871999828e+01
4.751171999999999684e+01 2.215695133735999889e+01
4.752925199999999961e+01 2.215681691063999992e+01
4.754678400000000238e+01 2.215668248392000095e+01
4.756431599999999804e+01 2.215677599816000054e+01
4.758184800000000081e+01 2.215747735496000104e+01
4.759937999999999647e+01 2.215817578943999777e+01
4.761691200000000634e+01 2.215882454447999805e+01
4.763444400000000201e+01 2.215932718351999853e+01
4.765197599999999767e+01 2.215921321303999747e+01
4.766950800000000044e+01 2.215887130159999785e+01
4.768704000000000320e+01 2.215860244815999991e+01
4.770457199999999887e+01 2.215837158488000114e+01
4.772210400000000163e+01 2.215816702248000070e+01
4.773963599999999730e+01 2.215797999399999796e+01
4.775716800000000006e+01 2.215780757711999982e+01
4.777470000000000283e+01 2.215764392719999876e+01
4.779223199999999849e+01 2.215748904424000187e+01
4.780976400000000126e+01 2.215734000591999830e+01
4.782729600000000403e+01 2.215719681223999871e+01
4.784482799999999969e+01 2.215705361855999911e+01
4.786236000000000246e+01 2.215691626951999993e+01
4.787989199999999812e+01 2.215678184280000096e+01
4.789742400000000089e+01 2.215664741607999844e+01
4.791495600000000366e+01 2.215684028919999804e+01
4.793248799999999932e+01 2.215766438344000022e+01
4.795001999999999498e+01 2.215834820631999946e+01
4.796755200000000485e+01 2.215898527207999891e+01
4.798508400000000051e+01 2.215928627103999915e+01
4.800261600000000328e+01 2.215909924255999996e+01
4.802014799999999894e+01 2.215879532127999596e+01
4.803768000000000171e+01 2.215853815711999886e+01
4.805521200000000448e+01 2.215831606080000071e+01
4.807274400000000014e+01 2.215811442072000048e+01
4.809027599999999580e+01 2.215793323688000172e+01
4.810780800000000568e+01 2.215776374231999668e+01
4.812534000000000134e+01 2.215760301471999938e+01
4.814287199999999700e+01 2.215745105407999915e+01
4.816040399999999977e+01 2.215730201575999914e+01
4.817793600000000254e+01 2.215715882207999954e+01
4.819546800000000530e+01 2.215701855071999660e+01
4.821300000000000097e+01 2.215688120167999742e+01
4.823053199999999663e+01 2.215674677495999845e+01
4.824806399999999940e+01 2.215661234823999948e+01
4.826559600000000216e+01 2.215712083192000037e+01
4.828312799999999783e+01 2.215784848959999920e+01
4.830066000000000059e+01 2.215852062319999760e+01
4.831819199999999626e+01 2.215914599967999621e+01
4.833572399999999902e+01 2.215929503799999978e+01
4.835325600000000179e+01 2.215901449527999745e+01
4.837078799999999745e+01 2.215872518559999804e+01
4.838831999999999312e+01 2.215847678839999801e+01
4.840585200000000299e+01 2.215826053672000029e+01
4.842338399999999865e+01 2.215806766359999713e+01
4.844091600000000142e+01 2.215788940208000213e+01
4.845844799999999708e+01 2.215772282983999730e+01
4.847597999999999985e+01 2.215756210223999645e+01
4.849351200000000262e+01 2.215741014159999978e+01
4.851104399999999828e+01 2.215726402559999997e+01
4.852857599999999394e+01 2.215712083192000037e+01
4.854610800000000381e+01 2.215698056055999743e+01
4.856363999999999947e+01 2.215684613383999846e+01
4.858117199999999514e+01 2.215671170711999594e+01
4.859870399999999790e+01 2.215671170711999594e+01
4.861623600000000067e+01 2.215732247200000060e+01
4.863376800000000344e+01 2.215802967343999796e+01
4.865129999999999910e+01 2.215868719543999887e+01
4.866883199999999476e+01 2.215930380496000041e+01
4.868636400000000464e+01 2.215930672727999706e+01
4.870389600000000030e+01 2.215893267031999869e+01
4.872142799999999596e+01 2.215865504992000012e+01
4.873895999999999873e+01 2.215841834199999738e+01
4.875649200000000150e+01 2.215820793495999652e+01
4.877402399999999716e+01 2.215801798415999713e+01
4.879155599999999993e+01 2.215784264495999878e+01
4.880908799999999559e+01 2.215767899503999772e+01
4.882662000000000546e+01 2.215752411207999728e+01
4.884415200000000112e+01 2.215737215144000061e+01
4.886168399999999679e+01 2.215722603544000080e+01
4.887921599999999955e+01 2.215708576407999786e+01
4.889674800000000232e+01 2.215694549271999847e+01
4.891427999999999798e+01 2.215681106599999950e+01
4.893181200000000075e+01 2.215667663928000053e+01
4.894934399999999641e+01 2.215679060975999803e+01
4.896687599999999918e+01 2.215751242279999644e+01
4.898440800000000195e+01 2.215820793495999652e+01
4.900193999999999761e+01 2.215885376768000015e+01
4.901947200000000038e+01 2.215929796031999999e+01
4.903700400000000315e+01 2.215918106751999872e+01
4.905453599999999881e+01 2.215885668999999680e+01
4.907206800000000158e+01 2.215859075887999907e+01
4.908959999999999724e+01 2.215835989560000030e+01
4.910713200000000001e+01 2.215815533319999986e+01
4.912466400000000277e+01 2.215797122704000088e+01
4.914219599999999843e+01 2.215779881015999919e+01
4.915972799999999410e+01 2.215763808255999834e+01
4.917726000000000397e+01 2.215748319960000146e+01
4.919479199999999963e+01 2.215733416127999789e+01
4.921232400000000240e+01 2.215718804527999808e+01
4.922985599999999806e+01 2.215704777391999869e+01
4.924738800000000083e+01 2.215691042487999951e+01
4.926492000000000360e+01 2.215677307583999678e+01
4.928245199999999926e+01 2.215664157143999802e+01
4.929998399999999492e+01 2.215685197847999888e+01
4.931751600000000479e+01 2.215770237359999939e+01
4.933504800000000046e+01 2.215838327415999842e+01
4.935257999999999612e+01 2.215901741760000121e+01
4.937011199999999889e+01 2.215928627103999915e+01
4.938764400000000165e+01 2.215908170863999871e+01
4.940517600000000442e+01 2.215878363199999868e+01
4.942270800000000008e+01 2.215852646783999802e+01
4.944023999999999575e+01 2.215830437151999988e+01
4.945777200000000562e+01 2.215810565375999985e+01
4.947530400000000128e+01 2.215792446991999753e+01
4.949283599999999694e+01 2.215775497535999961e+01
4.951036799999999971e+01 2.215759717007999896e+01
4.952790000000000248e+01 2.215744228711999853e+01
4.954543199999999814e+01 2.215729617111999872e+01
4.956296400000000091e+01 2.215715297743999912e+01
4.958049599999999657e+01 2.215701270607999618e+01
4.959802800000000644e+01 2.215687243472000034e+01
4.961556000000000211e+01 2.215673800800000137e+01
4.963309199999999777e+01 2.215660650359999906e+01
4.965062400000000054e+01 2.215716174439999619e+01
4.966815600000000330e+01 2.215788647975999837e+01
4.968568799999999896e+01 2.215855276871999990e+01
4.970322000000000173e+01 2.215917814519999851e+01
4.972075199999999739e+01 2.215929796031999999e+01
4.973828400000000016e+01 2.215899988367999995e+01
4.975581600000000293e+01 2.215871057400000055e+01
4.977334799999999859e+01 2.215846509912000073e+01
4.979087999999999425e+01 2.215825176975999611e+01
4.980841200000000413e+01 2.215805597431999985e+01
4.982594399999999979e+01 2.215788063511999795e+01
4.984347600000000256e+01 2.215771406288000023e+01
4.986100799999999822e+01 2.215755625759999603e+01
4.987854000000000099e+01 2.215740429695999936e+01
4.989607200000000375e+01 2.215725818095999955e+01
4.991360399999999942e+01 2.215711498727999995e+01
4.993113599999999508e+01 2.215697471591999701e+01
4.994866800000000495e+01 2.215683736687999783e+01
4.996620000000000061e+01 2.215670294015999886e+01
4.998373199999999628e+01 2.215673216336000095e+01
5.000126399999999904e+01 2.215736046215999977e+01
5.001879600000000181e+01 2.215806474128000048e+01
5.003632800000000458e+01 2.215872226328000139e+01
5.005386000000000024e+01 2.215933595047999916e+01
5.007139199999999590e+01 2.215930672727999706e+01
5.008892400000000578e+01 2.215891805871999765e+01
5.010645600000000144e+01 2.215864336063999929e+01
5.012398799999999710e+01 2.215840665271999654e+01
5.014151999999999987e+01 2.215819916799999945e+01
5.015905200000000264e+01 2.215800921720000005e+01
5.017658399999999830e+01 2.215783387800000170e+01
5.019411600000000107e+01 2.215767022808000064e+01
5.021164799999999673e+01 2.215751534512000021e+01
5.022918000000000660e+01 2.215736338447999998e+01
5.024671200000000226e+01 2.215722019080000038e+01
5.026424399999999792e+01 2.215707699712000078e+01
5.028177600000000069e+01 2.215693964807999805e+01
5.029930800000000346e+01 2.215680229903999887e+01
5.031683999999999912e+01 2.215666787231999635e+01
5.033437200000000189e+01 2.215680229903999887e+01
5.035190399999999755e+01 2.215755041295999916e+01
5.036943600000000743e+01 2.215824300279999903e+01
5.038696800000000309e+01 2.215888591319999890e+01
5.040449999999999875e+01 2.215928919335999936e+01
5.042203200000000152e+01 2.215915768895999705e+01
5.043956399999999718e+01 2.215884207839999931e+01
5.045709599999999995e+01 2.215857906959999823e+01
5.047462800000000271e+01 2.215835112863999612e+01
5.049215999999999838e+01 2.215814656623999923e+01
5.050969199999999404e+01 2.215796246007999670e+01
5.052722400000000391e+01 2.215779004319999856e+01
5.054475599999999957e+01 2.215762931559999771e+01
5.056228799999999524e+01 2.215747443263999727e+01
5.057981999999999800e+01 2.215732539431999726e+01
5.059735200000000077e+01 2.215718220064000121e+01
5.061488400000000354e+01 2.215704192927999827e+01
5.063241599999999920e+01 2.215690165791999888e+01
5.064994799999999486e+01 2.215676723119999636e+01
5.066748000000000474e+01 2.215663572679999760e+01
5.068501200000000040e+01 2.215694257039999826e+01
5.070254399999999606e+01 2.215773744143999835e+01
5.072007599999999883e+01 2.215841834199999738e+01
5.073760800000000160e+01 2.215904956311999996e+01
5.075513999999999726e+01 2.215928919335999936e+01
5.077267200000000003e+01 2.215906709704000122e+01
5.079020399999999569e+01 2.215876902039999763e+01
5.080773600000000556e+01 2.215851477855999718e+01
5.082526800000000122e+01 2.215829560455999925e+01
5.084279999999999688e+01 2.215809688679999923e+01
5.086033199999999965e+01 2.215791570296000046e+01
5.087786400000000242e+01 2.215774913071999919e+01
5.089539599999999808e+01 2.215758840311999833e+01
5.091292800000000085e+01 2.215743352016000145e+01
5.093045999999999651e+01 2.215728740415999809e+01
5.094799199999999928e+01 2.215714421047999849e+01
5.096552400000000205e+01 2.215700393911999910e+01
5.098305599999999771e+01 2.215686659007999992e+01
5.100058799999999337e+01 2.215673216336000095e+01
5.101812000000000324e+01 2.215660065895999864e+01
5.103565199999999891e+01 2.215720265687999913e+01
5.105318400000000167e+01 2.215792154760000088e+01
5.107071599999999734e+01 2.215858783655999886e+01
5.108824800000000010e+01 2.215921029072000081e+01
5.110578000000000287e+01 2.215929796031999999e+01
5.112331199999999853e+01 2.215898234975999870e+01
5.114084399999999420e+01 2.215869888471999971e+01
5.115837600000000407e+01 2.215845340983999989e+01
5.117590799999999973e+01 2.215824008047999882e+01
5.119343999999999539e+01 2.215804720735999922e+01
5.121097199999999816e+01 2.215787186816000087e+01
5.122850400000000093e+01 2.215770529591999960e+01
5.124603600000000370e+01 2.215754749063999895e+01
5.126356799999999936e+01 2.215739552999999873e+01
5.128109999999999502e+01 2.215724941399999892e+01
5.129863200000000489e+01 2.215710622031999577e+01
5.131616400000000056e+01 2.215696887127999659e+01
5.133369599999999622e+01 2.215683152224000096e+01
5.135122799999999899e+01 2.215669709551999844e+01
5.136876000000000175e+01 2.215674677495999845e+01
5.138629199999999742e+01 2.215739845231999894e+01
5.140382400000000018e+01 2.215810273143999964e+01
5.142135599999999584e+01 2.215875440880000014e+01
5.143888800000000572e+01 2.215936809599999791e+01
5.145642000000000138e+01 2.215931257191999748e+01
5.147395199999999704e+01 2.215890344712000015e+01
5.149148399999999981e+01 2.215862874903999824e+01
5.150901600000000258e+01 2.215839496343999926e+01
5.152654799999999824e+01 2.215818747871999861e+01
5.154408000000000101e+01 2.215800045023999942e+01
5.156161199999999667e+01 2.215782803336000129e+01
5.157914400000000654e+01 2.215766146112000001e+01
5.159667600000000220e+01 2.215750657815999602e+01
5.161420799999999787e+01 2.215735753983999956e+01
5.163174000000000063e+01 2.215721142383999975e+01
5.164927200000000340e+01 2.215707115248000036e+01
5.166680399999999906e+01 2.215693380343999763e+01
5.168433600000000183e+01 2.215679645439999845e+01
5.170186799999999749e+01 2.215666202767999593e+01
5.171940000000000026e+01 2.215681691063999992e+01
5.173693200000000303e+01 2.215758840311999833e+01
5.175446399999999869e+01 2.215827807064000154e+01
5.177199599999999435e+01 2.215892098103999786e+01
5.178952800000000423e+01 2.215928334871999894e+01
5.180705999999999989e+01 2.215913723271999913e+01
5.182459200000000266e+01 2.215882746679999826e+01
5.184212399999999832e+01 2.215856445799999719e+01
5.185965600000000109e+01 2.215833943935999883e+01
5.187718800000000385e+01 2.215813779927999860e+01
5.189471999999999952e+01 2.215795369311999963e+01
5.191225199999999518e+01 2.215778127623999794e+01
5.192978400000000505e+01 2.215762054864000064e+01
5.194731600000000071e+01 2.215746566568000020e+01
5.196484799999999638e+01 2.215731662736000018e+01
5.198237999999999914e+01 2.215717343367999703e+01
5.199991200000000191e+01 2.215703316232000120e+01
5.201744400000000468e+01 2.215689581327999846e+01
5.203497600000000034e+01 2.215676138655999949e+01
5.205250799999999600e+01 2.215662695984000052e+01
5.207004000000000588e+01 2.215702147304000036e+01
5.208757200000000154e+01 2.215777543159999752e+01
5.210510399999999720e+01 2.215845048751999968e+01
5.212263599999999997e+01 2.215908170863999871e+01
5.214016800000000273e+01 2.215929211567999957e+01
5.215769999999999840e+01 2.215904956311999996e+01
5.217523200000000116e+01 2.215875440880000014e+01
5.219276399999999683e+01 2.215850308927999990e+01
5.221029600000000670e+01 2.215828391528000196e+01
5.222782800000000236e+01 2.215808811983999860e+01
5.224535999999999802e+01 2.215790693599999628e+01
5.226289200000000079e+01 2.215774036375999856e+01
5.228042400000000356e+01 2.215757963615999770e+01
5.229795599999999922e+01 2.215742767552000103e+01
5.231548800000000199e+01 2.215728155951999767e+01
5.233301999999999765e+01 2.215713836584000163e+01
5.235055200000000042e+01 2.215699809447999868e+01
5.236808400000000319e+01 2.215686074543999950e+01
5.238561599999999885e+01 2.215672631872000053e+01
5.240314799999999451e+01 2.215659189199999801e+01
5.242068000000000438e+01 2.215724356935999850e+01
5.243821200000000005e+01 2.215795661543999628e+01
5.245574400000000281e+01 2.215861998207999761e+01
5.247327599999999848e+01 2.215923951391999935e+01
5.249080800000000124e+01 2.215930088264000020e+01
5.250834000000000401e+01 2.215896773815999765e+01
5.252587199999999967e+01 2.215868427311999866e+01
5.254340399999999534e+01 2.215844172055999906e+01
5.256093600000000521e+01 2.215823131351999820e+01
5.257846800000000087e+01 2.215803844039999859e+01
5.259600000000000364e+01 2.215786310119999669e+01
5.261353199999999930e+01 2.215769652895999897e+01
5.263106399999999496e+01 2.215753872367999833e+01
5.264859600000000484e+01 2.215738968535999831e+01
5.266612800000000050e+01 2.215724356935999850e+01
5.268365999999999616e+01 2.215710037567999890e+01
5.270119199999999893e+01 2.215696010431999952e+01
5.271872400000000169e+01 2.215682567760000055e+01
5.273625599999999736e+01 2.215669125087999802e+01
5.275378800000000012e+01 2.215676138655999949e+01
5.277131999999999579e+01 2.215743644247999811e+01
5.278885200000000566e+01 2.215813779927999860e+01
5.280638400000000132e+01 2.215878655431999888e+01
5.282391599999999698e+01 2.215940024152000021e+01
5.284144799999999975e+01 2.215931257191999748e+01
5.285898000000000252e+01 2.215888591319999890e+01
5.287651199999999818e+01 2.215861705976000096e+01
5.289404400000000095e+01 2.215838327415999842e+01
5.291157599999999661e+01 2.215817871175999798e+01
5.292910799999999938e+01 2.215799168327999880e+01
5.294664000000000215e+01 2.215781634408000045e+01
5.296417199999999781e+01 2.215765561647999959e+01
5.298170399999999347e+01 2.215750073351999561e+01
5.299923600000000334e+01 2.215734877287999893e+01
5.301676799999999901e+01 2.215720557919999933e+01
5.303430000000000177e+01 2.215706238551999618e+01
5.305183199999999744e+01 2.215692503647999700e+01
5.306936400000000020e+01 2.215679060975999803e+01
5.308689600000000297e+01 2.215665618303999906e+01
5.310442799999999863e+01 2.215682859991999720e+01
5.312195999999999430e+01 2.215762639328000105e+01
5.313949200000000417e+01 2.215831313847999695e+01
5.315702399999999983e+01 2.215895312656000016e+01
5.317455599999999549e+01 2.215928334871999894e+01
5.319208799999999826e+01 2.215911969879999788e+01
5.320962000000000103e+01 2.215881285519999722e+01
5.322715200000000380e+01 2.215855276871999990e+01
5.324468399999999946e+01 2.215832775008000155e+01
5.326221599999999512e+01 2.215812610999999777e+01
5.327974800000000499e+01 2.215794492615999900e+01
5.329728000000000065e+01 2.215777543159999752e+01
5.331481199999999632e+01 2.215761178167999645e+01
5.333234399999999908e+01 2.215745982103999978e+01
5.334987600000000185e+01 2.215731078271999976e+01
5.336740799999999751e+01 2.215716758903999661e+01
5.338494000000000028e+01 2.215702731768000078e+01
5.340247199999999594e+01 2.215688996863999805e+01
5.342000400000000582e+01 2.215675554191999908e+01
5.343753600000000148e+01 2.215662111520000011e+01
5.345506799999999714e+01 2.215707407479999702e+01
5.347259999999999991e+01 2.215781049944000003e+01
5.349013200000000268e+01 2.215848555535999864e+01
5.350766399999999834e+01 2.215911385415999746e+01
5.352519600000000111e+01 2.215929211567999957e+01
5.354272799999999677e+01 2.215903202919999870e+01
5.356025999999999954e+01 2.215873979719999554e+01
5.357779200000000230e+01 2.215849139999999906e+01
5.359532399999999797e+01 2.215827222600000113e+01
5.361285599999999363e+01 2.215807935287999797e+01
5.363038800000000350e+01 2.215789816903999920e+01
5.364791999999999916e+01 2.215773159679999793e+01
5.366545200000000193e+01 2.215757379151999729e+01
5.368298399999999759e+01 2.215741890855999685e+01
5.370051600000000036e+01 2.215727279255999704e+01
5.371804800000000313e+01 2.215712959887999745e+01
5.373557999999999879e+01 2.215698932751999806e+01
5.375311199999999445e+01 2.215685490079999909e+01
5.377064400000000433e+01 2.215672047408000012e+01
5.378817599999999999e+01 2.215667371695999677e+01
5.380570800000000276e+01 2.215728155951999767e+01
5.382323999999999842e+01 2.215799460559999901e+01
5.384077200000000119e+01 2.215865504992000012e+01
5.385830400000000395e+01 2.215927165943999810e+01
5.387583599999999961e+01 2.215930380496000041e+01
5.389336799999999528e+01 2.215895020423999995e+01
5.391090000000000515e+01 2.215866966151999762e+01
5.392843200000000081e+01 2.215843295359999843e+01
5.394596399999999647e+01 2.215821962423999736e+01
5.396349599999999924e+01 2.215802967343999796e+01
5.398102800000000201e+01 2.215785433423999962e+01
5.399856000000000478e+01 2.215768776199999834e+01
5.401609200000000044e+01 2.215753287904000146e+01
5.403362399999999610e+01 2.215738091839999768e+01
5.405115600000000597e+01 2.215723480239999787e+01
5.406868800000000164e+01 2.215709160871999828e+01
5.408621999999999730e+01 2.215695425967999910e+01
5.410375200000000007e+01 2.215681691063999992e+01
5.412128400000000283e+01 2.215668248392000095e+01
5.413881599999999850e+01 2.215677599816000054e+01
5.415634800000000126e+01 2.215747443263999727e+01
5.417387999999999693e+01 2.215817286712000111e+01
5.419141200000000680e+01 2.215882162216000140e+01
5.420894400000000246e+01 2.215933302815999895e+01
5.422647599999999812e+01 2.215921905767999789e+01
5.424400800000000089e+01 2.215887422391999806e+01
5.426154000000000366e+01 2.215860537048000012e+01
5.427907199999999932e+01 2.215837158488000114e+01
5.429660400000000209e+01 2.215816702248000070e+01
5.431413599999999775e+01 2.215798291631999817e+01
5.433166800000000052e+01 2.215781049944000003e+01
5.434920000000000329e+01 2.215764684951999897e+01
5.436673199999999895e+01 2.215749196655999853e+01
5.438426399999999461e+01 2.215734292823999851e+01
5.440179600000000448e+01 2.215719681223999871e+01
5.441932800000000015e+01 2.215705654087999932e+01
5.443686000000000291e+01 2.215691919184000014e+01
5.445439199999999857e+01 2.215678184280000096e+01
5.447192400000000134e+01 2.215665033840000220e+01
5.448945600000000411e+01 2.215684028919999804e+01
5.450698799999999977e+01 2.215766438344000022e+01
5.452451999999999543e+01 2.215834820631999946e+01
5.454205200000000531e+01 2.215898527207999891e+01
5.455958400000000097e+01 2.215928627103999915e+01
5.457711599999999663e+01 2.215910216487999662e+01
5.459464799999999940e+01 2.215879824359999972e+01
5.461218000000000217e+01 2.215854107943999907e+01
5.462971200000000493e+01 2.215831606080000071e+01
5.464724400000000060e+01 2.215811734303999714e+01
5.466477599999999626e+01 2.215793615919999837e+01
5.468230800000000613e+01 2.215776666464000044e+01
5.469984000000000179e+01 2.215760593703999959e+01
5.471737199999999746e+01 2.215745105407999915e+01
5.473490400000000022e+01 2.215730493807999935e+01
5.475243600000000299e+01 2.215715882207999954e+01
5.476996799999999865e+01 2.215702147304000036e+01
5.478750000000000142e+01 2.215688412399999763e+01
5.480503199999999708e+01 2.215674677495999845e+01
5.482256399999999275e+01 2.215661527055999969e+01
5.484009600000000262e+01 2.215712083192000037e+01
5.485762799999999828e+01 2.215784848959999920e+01
5.487516000000000105e+01 2.215852062319999760e+01
5.489269199999999671e+01 2.215914599967999621e+01
5.491022399999999948e+01 2.215929503799999978e+01
5.492775600000000225e+01 2.215901741760000121e+01
5.494528799999999791e+01 2.215872518559999804e+01
5.496281999999999357e+01 2.215847971071999822e+01
5.498035200000000344e+01 2.215826345903999695e+01
5.499788399999999911e+01 2.215806766359999713e+01
5.501541600000000187e+01 2.215788940208000213e+01
5.503294799999999753e+01 2.215772282983999730e+01
5.505048000000000030e+01 2.215756502456000021e+01
5.506801200000000307e+01 2.215741306391999643e+01
5.508554399999999873e+01 2.215726694792000018e+01
5.510307599999999439e+01 2.215712375423999703e+01
5.512060800000000427e+01 2.215698348288000119e+01
5.513813999999999993e+01 2.215684613383999846e+01
5.515567199999999559e+01 2.215671170711999594e+01
5.517320399999999836e+01 2.215671170711999594e+01
5.519073600000000113e+01 2.215732247200000060e+01
5.520826800000000389e+01 2.215802967343999796e+01
5.522579999999999956e+01 2.215868719543999887e+01
5.524333199999999522e+01 2.215930380496000041e+01
5.526086400000000509e+01 2.215930672727999706e+01
5.527839600000000075e+01 2.215893559263999890e+01
5.529592799999999642e+01 2.215865797223999678e+01
5.531345999999999918e+01 2.215841834199999738e+01
5.533099200000000195e+01 2.215821085728000028e+01
5.534852399999999761e+01 2.215802090648000089e+01
5.536605600000000038e+01 2.215784556727999899e+01
5.538358799999999604e+01 2.215767899503999772e+01
5.540112000000000592e+01 2.215752411207999728e+01
5.541865200000000158e+01 2.215737215144000061e+01
5.543618399999999724e+01 2.215722895775999746e+01
5.545371600000000001e+01 2.215708576407999786e+01
5.547124800000000278e+01 2.215694841503999868e+01
5.548877999999999844e+01 2.215681106599999950e+01
5.550631200000000121e+01 2.215667663928000053e+01
5.552384399999999687e+01 2.215679060975999803e+01
5.554137599999999964e+01 2.215751242279999644e+01
5.555890800000000240e+01 2.215820793495999652e+01
5.557643999999999807e+01 2.215885376768000015e+01
5.559397199999999373e+01 2.215929796031999999e+01
5.561150400000000360e+01 2.215918398983999893e+01
5.562903599999999926e+01 2.215885668999999680e+01
5.564656800000000203e+01 2.215859075887999907e+01
5.566409999999999769e+01 2.215836281791999696e+01
5.568163200000000046e+01 2.215815825552000007e+01
5.569916400000000323e+01 2.215797414935999754e+01
5.571669599999999889e+01 2.215780173247999940e+01
5.573422799999999455e+01 2.215763808255999834e+01
5.575176000000000442e+01 2.215748319960000146e+01
5.576929200000000009e+01 2.215733416127999789e+01
5.578682399999999575e+01 2.215719096759999829e+01
5.580435599999999852e+01 2.215705069623999890e+01
5.582188800000000128e+01 2.215691042487999951e+01
5.583942000000000405e+01 2.215677599816000054e+01
5.585695199999999971e+01 2.215664157143999802e+01
5.587448399999999538e+01 2.215685490079999909e+01
5.589201600000000525e+01 2.215770237359999939e+01
5.590954800000000091e+01 2.215838327415999842e+01
5.592707999999999657e+01 2.215901741760000121e+01
5.594461199999999934e+01 2.215928919335999936e+01
5.596214400000000211e+01 2.215908463095999892e+01
5.597967599999999777e+01 2.215878363199999868e+01
5.599720800000000054e+01 2.215852939015999823e+01
5.601473999999999620e+01 2.215830729383999653e+01
5.603227200000000607e+01 2.215810857608000006e+01
5.604980400000000174e+01 2.215792739224000130e+01
5.606733599999999740e+01 2.215775789767999981e+01
5.608486800000000017e+01 2.215759717007999896e+01
5.610240000000000293e+01 2.215744520943999873e+01
5.611993199999999860e+01 2.215729617111999872e+01
5.613746400000000136e+01 2.215715297743999912e+01
5.615499599999999703e+01 2.215701270607999618e+01
5.617252799999999979e+01 2.215687535704000055e+01
5.619006000000000256e+01 2.215674093031999803e+01
5.620759199999999822e+01 2.215660650359999906e+01
5.622512400000000099e+01 2.215716174439999619e+01
5.624265600000000376e+01 2.215788647975999837e+01
5.626018799999999942e+01 2.215855276871999990e+01
5.627772000000000219e+01 2.215917814519999851e+01
5.629525199999999785e+01 2.215929796031999999e+01
5.631278400000000062e+01 2.215899988367999995e+01
5.633031600000000338e+01 2.215871349631999720e+01
5.634784799999999905e+01 2.215846802143999739e+01
5.636537999999999471e+01 2.215825176975999611e+01
5.638291200000000458e+01 2.215805889664000006e+01
5.640044400000000024e+01 2.215788063511999795e+01
5.641797600000000301e+01 2.215771406288000023e+01
5.643550799999999867e+01 2.215755625759999603e+01
5.645304000000000144e+01 2.215740429695999936e+01
5.647057200000000421e+01 2.215725818095999955e+01
5.648810399999999987e+01 2.215711498727999995e+01
5.650563599999999553e+01 2.215697763824000077e+01
5.652316800000000541e+01 2.215684028919999804e+01
5.654070000000000107e+01 2.215670586247999907e+01
5.655823199999999673e+01 2.215673216336000095e+01
5.657576399999999950e+01 2.215736046215999977e+01
5.659329600000000227e+01 2.215806474128000048e+01
5.661082800000000503e+01 2.215872226328000139e+01
5.662836000000000070e+01 2.215933595047999916e+01
5.664589199999999636e+01 2.215930964960000082e+01
5.666342400000000623e+01 2.215891805871999765e+01
5.668095600000000189e+01 2.215864336063999929e+01
5.669848799999999756e+01 2.215840665271999654e+01
5.671602000000000032e+01 2.215819916799999945e+01
5.673355200000000309e+01 2.215801213951999671e+01
5.675108399999999875e+01 2.215783680031999836e+01
5.676861600000000152e+01 2.215767315039999730e+01
5.678614799999999718e+01 2.215751534512000021e+01
5.680368000000000706e+01 2.215736630680000019e+01
5.682121200000000272e+01 2.215722019080000038e+01
5.683874399999999838e+01 2.215707991943999744e+01
5.685627600000000115e+01 2.215693964807999805e+01
5.687380800000000391e+01 2.215680522135999908e+01
5.689133999999999958e+01 2.215667079464000011e+01
5.690887200000000234e+01 2.215680229903999887e+01
5.692640399999999801e+01 2.215755333527999937e+01
5.694393600000000077e+01 2.215824592511999924e+01
5.696146800000000354e+01 2.215888883551999911e+01
5.697899999999999920e+01 2.215928919335999936e+01
5.699653199999999487e+01 2.215915768895999705e+01
5.701406399999999763e+01 2.215884207839999931e+01
5.703159600000000040e+01 2.215857906959999823e+01
5.704912800000000317e+01 2.215835112863999612e+01
5.706665999999999883e+01 2.215814656623999923e+01
5.708419199999999449e+01 2.215796246007999670e+01
5.710172400000000437e+01 2.215779296551999877e+01
5.711925600000000003e+01 2.215762931559999771e+01
5.713678799999999569e+01 2.215747735496000104e+01
5.715431999999999846e+01 2.215732831663999747e+01
5.717185200000000123e+01 2.215718220064000121e+01
5.718938399999999689e+01 2.215704192927999827e+01
5.720691599999999966e+01 2.215690458023999909e+01
5.722444799999999532e+01 2.215676723119999636e+01
5.724198000000000519e+01 2.215663572679999760e+01
5.725951200000000085e+01 2.215694257039999826e+01
5.727704399999999652e+01 2.215774036375999856e+01
5.729457599999999928e+01 2.215841834199999738e+01
5.731210800000000205e+01 2.215904956311999996e+01
5.732963999999999771e+01 2.215928919335999936e+01
5.734717200000000048e+01 2.215906709704000122e+01
5.736470399999999614e+01 2.215876902039999763e+01
5.738223599999999891e+01 2.215851477855999718e+01
5.739976800000000168e+01 2.215829560455999925e+01
5.741729999999999734e+01 2.215809688679999923e+01
5.743483200000000011e+01 2.215791570296000046e+01
5.745236400000000287e+01 2.215774913071999919e+01
5.746989599999999854e+01 2.215758840311999833e+01
5.748742800000000130e+01 2.215743644247999811e+01
5.750495999999999697e+01 2.215729032647999830e+01
5.752249199999999973e+01 2.215714421047999849e+01
5.754002400000000250e+01 2.215700686143999931e+01
5.755755599999999816e+01 2.215686951240000013e+01
5.757508799999999383e+01 2.215673508567999761e+01
5.759262000000000370e+01 2.215660065895999864e+01
5.761015199999999936e+01 2.215720557919999933e+01
5.762768400000000213e+01 2.215792154760000088e+01
5.764521599999999779e+01 2.215858783655999886e+01
5.766274800000000056e+01 2.215921029072000081e+01
5.768028000000000333e+01 2.215930088264000020e+01
5.769781199999999899e+01 2.215898234975999870e+01
5.771534399999999465e+01 2.215869888471999971e+01
5.773287600000000452e+01 2.215845633215999655e+01
5.775040800000000019e+01 2.215824008047999882e+01
5.776793999999999585e+01 2.215805012967999943e+01
5.778547199999999862e+01 2.215787186816000087e+01
5.780300400000000138e+01 2.215770529591999960e+01
5.782053600000000415e+01 2.215754749063999895e+01
5.783806799999999981e+01 2.215739552999999873e+01
5.785559999999999548e+01 2.215724941399999892e+01
5.787313200000000535e+01 2.215710914263999953e+01
5.789066400000000101e+01 2.215696887127999659e+01
5.790819599999999667e+01 2.215683152224000096e+01
5.792572799999999944e+01 2.215670001783999865e+01
5.794326000000000221e+01 2.215674969727999866e+01
5.796079199999999787e+01 2.215739845231999894e+01
5.797832400000000064e+01 2.215810273143999964e+01
5.799585599999999630e+01 2.215875733111999679e+01
5.801338800000000617e+01 2.215936809599999791e+01
5.803092000000000183e+01 2.215931257191999748e+01
5.804845199999999750e+01 2.215890344712000015e+01
5.806598400000000026e+01 2.215863167135999845e+01
5.808351600000000303e+01 2.215839788575999947e+01
5.810104799999999869e+01 2.215819040103999882e+01
5.811858000000000146e+01 2.215800045023999942e+01
5.813611199999999712e+01 2.215782803336000129e+01
5.815364399999999989e+01 2.215766438344000022e+01
5.817117600000000266e+01 2.215750657815999602e+01
5.818870799999999832e+01 2.215735753983999956e+01
5.820623999999999398e+01 2.215721142383999975e+01
5.822377200000000386e+01 2.215707115248000036e+01
5.824130399999999952e+01 2.215693380343999763e+01
5.825883600000000229e+01 2.215679645439999845e+01
5.827636799999999795e+01 2.215666202767999593e+01
5.829390000000000072e+01 2.215681691063999992e+01
5.831143200000000348e+01 2.215759132543999854e+01
5.832896399999999915e+01 2.215828099295999820e+01
5.834649599999999481e+01 2.215892098103999786e+01
5.836402800000000468e+01 2.215928627103999915e+01
5.838156000000000034e+01 2.215913723271999913e+01
5.839909199999999601e+01 2.215882746679999826e+01
5.841662399999999877e+01 2.215856738032000095e+01
5.843415600000000154e+01 2.215833943935999883e+01
5.845168800000000431e+01 2.215813779927999860e+01
5.846921999999999997e+01 2.215795369311999963e+01
5.848675199999999563e+01 2.215778419855999815e+01
5.850428400000000551e+01 2.215762347095999729e+01
5.852181600000000117e+01 2.215746858799999686e+01
5.853934799999999683e+01 2.215731954968000039e+01
5.855687999999999960e+01 2.215717635600000079e+01
5.857441200000000237e+01 2.215703316232000120e+01
5.859194399999999803e+01 2.215689581327999846e+01
5.860947600000000079e+01 2.215676138655999949e+01
5.862700799999999646e+01 2.215662695984000052e+01
5.864454000000000633e+01 2.215702731768000078e+01
5.866207200000000199e+01 2.215777835392000128e+01
5.867960399999999765e+01 2.215845340983999989e+01
5.869713600000000042e+01 2.215908463095999892e+01
5.871466800000000319e+01 2.215929211567999957e+01
5.873219999999999885e+01 2.215904956311999996e+01
5.874973200000000162e+01 2.215875440880000014e+01
5.876726399999999728e+01 2.215850308927999990e+01
5.878479600000000715e+01 2.215828391528000196e+01
5.880232800000000282e+01 2.215808811983999860e+01
5.881985999999999848e+01 2.215790693599999628e+01
5.883739200000000125e+01 2.215774036375999856e+01
5.885492400000000401e+01 2.215757963615999770e+01
5.887245599999999968e+01 2.215742767552000103e+01
5.888998800000000244e+01 2.215728155951999767e+01
5.890751999999999811e+01 2.215713836584000163e+01
5.892505200000000087e+01 2.215699809447999868e+01
5.894258400000000364e+01 2.215686074543999950e+01
5.896011599999999930e+01 2.215672631872000053e+01
5.897764799999999497e+01 2.215659481431999822e+01
5.899518000000000484e+01 2.215724649167999871e+01
5.901271200000000050e+01 2.215796246007999670e+01
5.903024400000000327e+01 2.215862582671999803e+01
5.904777599999999893e+01 2.215924535855999977e+01
5.906530800000000170e+01 2.215930380496000041e+01
5.908284000000000447e+01 2.215896773815999765e+01
5.910037200000000013e+01 2.215868427311999866e+01
5.911790399999999579e+01 2.215844172055999906e+01
5.913543600000000566e+01 2.215823131351999820e+01
5.915296800000000133e+01 2.215803844039999859e+01
5.917049999999999699e+01 2.215786310119999669e+01
5.918803199999999975e+01 2.215769652895999897e+01
5.920556399999999542e+01 2.215753872367999833e+01
5.922309600000000529e+01 2.215738968535999831e+01
5.924062800000000095e+01 2.215724356935999850e+01
5.925815999999999661e+01 2.215710037567999890e+01
5.927569199999999938e+01 2.215696010431999952e+01
5.929322400000000215e+01 2.215682567760000055e+01
5.931075599999999781e+01 2.215669125087999802e+01
5.932828800000000058e+01 2.215676430887999970e+01
5.934581999999999624e+01 2.215744228711999853e+01
5.936335199999999901e+01 2.215814072159999881e+01
5.938088400000000178e+01 2.215879239895999930e+01
5.939841599999999744e+01 2.215940024152000021e+01
5.941594799999999310e+01 2.215930672727999706e+01
5.943348000000000297e+01 2.215888591319999890e+01
5.945101199999999864e+01 2.215861705976000096e+01
5.946854400000000140e+01 2.215838327415999842e+01
5.948607599999999707e+01 2.215817871175999798e+01
5.950360799999999983e+01 2.215799168327999880e+01
5.952114000000000260e+01 2.215781926639999710e+01
5.953867199999999826e+01 2.215765561647999959e+01
5.955620399999999393e+01 2.215750073351999561e+01
5.957373600000000380e+01 2.215734877287999893e+01
5.959126799999999946e+01 2.215720557919999933e+01
5.960879999999999512e+01 2.215706530783999995e+01
5.962633199999999789e+01 2.215692503647999700e+01
5.964386400000000066e+01 2.215679060975999803e+01
5.966139600000000343e+01 2.215665618303999906e+01
5.967892799999999909e+01 2.215682859991999720e+01
5.969645999999999475e+01 2.215762931559999771e+01
5.971399200000000462e+01 2.215831606080000071e+01
5.973152400000000029e+01 2.215895604888000037e+01
5.974905599999999595e+01 2.215928627103999915e+01
5.976658799999999871e+01 2.215911969879999788e+01
5.978412000000000148e+01 2.215881285519999722e+01
5.980165199999999714e+01 2.215855276871999990e+01
5.981918399999999991e+01 2.215832775008000155e+01
5.983671599999999557e+01 2.215812903231999798e+01
5.985424800000000545e+01 2.215794492615999900e+01
5.987178000000000111e+01 2.215777543159999752e+01
5.988931199999999677e+01 2.215761470400000022e+01
5.990684399999999954e+01 2.215745982103999978e+01
5.992437600000000231e+01 2.215731078271999976e+01
5.994190799999999797e+01 2.215716758903999661e+01
5.995944000000000074e+01 2.215702731768000078e+01
5.997697199999999640e+01 2.215688996863999805e+01
5.999450400000000627e+01 2.215675554191999908e+01
6.001203600000000193e+01 2.215662111520000011e+01
6.002956799999999760e+01 2.215708284176000120e+01
6.004710000000000036e+01 2.215781634408000045e+01
6.006463200000000313e+01 2.215848847767999885e+01
6.008216399999999879e+01 2.215911969879999788e+01
6.009969600000000156e+01 2.215929503799999978e+01
6.011722799999999722e+01 2.215903202919999870e+01
6.013475999999999999e+01 2.215873979719999554e+01
6.015229200000000276e+01 2.215849139999999906e+01
6.016982399999999842e+01 2.215827222600000113e+01
6.018735599999999408e+01 2.215807935287999797e+01
6.020488800000000396e+01 2.215789816903999920e+01
6.022241999999999962e+01 2.215773159679999793e+01
6.023995200000000239e+01 2.215757379151999729e+01
6.025748399999999805e+01 2.215741890855999685e+01
6.027501600000000082e+01 2.215727279255999704e+01
6.029254800000000358e+01 2.215712959887999745e+01
6.031007999999999925e+01 2.215698932751999806e+01
6.032761199999999491e+01 2.215685490079999909e+01
6.034514400000000478e+01 2.215672047408000012e+01
6.036267600000000044e+01 2.215668248392000095e+01
6.038020799999999610e+01 2.215728740415999809e+01
6.039773999999999887e+01 2.215800045023999942e+01
6.041527200000000164e+01 2.215866089456000054e+01
6.043280400000000441e+01 2.215927750407999852e+01
6.045033600000000007e+01 2.215930672727999706e+01
6.046786799999999573e+01 2.215895020423999995e+01
6.048540000000000560e+01 2.215866966151999762e+01
6.050293200000000127e+01 2.215843003127999822e+01
6.052046399999999693e+01 2.215821962423999736e+01
6.053799599999999970e+01 2.215802967343999796e+01
6.055552800000000246e+01 2.215785433423999962e+01
6.057305999999999813e+01 2.215768776199999834e+01
6.059059200000000089e+01 2.215752995671999770e+01
6.060812399999999656e+01 2.215738091839999768e+01
6.062565600000000643e+01 2.215723480239999787e+01
6.064318800000000209e+01 2.215709160871999828e+01
6.066071999999999775e+01 2.215695425967999910e+01
6.067825200000000052e+01 2.215681691063999992e+01
6.069578400000000329e+01 2.215668248392000095e+01
6.071331599999999895e+01 2.215677892047999720e+01
6.073084800000000172e+01 2.215748319960000146e+01
6.074837999999999738e+01 2.215817871175999798e+01
6.076591200000000015e+01 2.215882746679999826e+01
6.078344400000000292e+01 2.215932426119999832e+01
6.080097599999999858e+01 2.215921321303999747e+01
6.081850799999999424e+01 2.215887130159999785e+01
6.083604000000000411e+01 2.215860244815999991e+01
6.085357199999999978e+01 2.215837158488000114e+01
6.087110400000000254e+01 2.215816702248000070e+01
6.088863599999999821e+01 2.215798291631999817e+01
6.090616800000000097e+01 2.215780757711999982e+01
6.092370000000000374e+01 2.215764684951999897e+01
6.094123199999999940e+01 2.215749196655999853e+01
6.095876399999999506e+01 2.215734292823999851e+01
6.097629600000000494e+01 2.215719681223999871e+01
6.099382800000000060e+01 2.215705654087999932e+01
6.101135999999999626e+01 2.215691919184000014e+01
6.102889199999999903e+01 2.215678184280000096e+01
6.104642400000000180e+01 2.215665033840000220e+01
6.106395600000000456e+01 2.215684321151999825e+01
6.108148800000000023e+01 2.215767315039999730e+01
6.109901999999999589e+01 2.215835405095999988e+01
6.111655200000000576e+01 2.215899111671999933e+01
6.113408400000000142e+01 2.215928627103999915e+01
6.115161599999999709e+01 2.215909924255999996e+01
6.116914799999999985e+01 2.215879532127999596e+01
6.118668000000000262e+01 2.215854107943999907e+01
6.120421200000000539e+01 2.215831606080000071e+01
6.122174400000000105e+01 2.215811734303999714e+01
6.123927599999999671e+01 2.215793615919999837e+01
6.125680800000000659e+01 2.215776374231999668e+01
6.127434000000000225e+01 2.215760301471999938e+01
6.129187199999999791e+01 2.215745105407999915e+01
6.130940400000000068e+01 2.215730201575999914e+01
6.132693600000000345e+01 2.215715882207999954e+01
6.134446799999999911e+01 2.215701855071999660e+01
6.136200000000000188e+01 2.215688120167999742e+01
6.137953199999999754e+01 2.215674677495999845e+01
6.139706399999999320e+01 2.215661527055999969e+01
6.141459600000000307e+01 2.215712959887999745e+01
6.143212799999999874e+01 2.215785725655999627e+01
6.144966000000000150e+01 2.215852939015999823e+01
6.146719199999999717e+01 2.215915476664000039e+01
6.148472399999999993e+01 2.215929503799999978e+01
6.150225600000000270e+01 2.215901449527999745e+01
6.151978799999999836e+01 2.215872518559999804e+01
6.153731999999999402e+01 2.215847678839999801e+01
6.155485200000000390e+01 2.215826053672000029e+01
6.157238399999999956e+01 2.215806766359999713e+01
6.158991599999999522e+01 2.215788940208000213e+01
6.160744799999999799e+01 2.215772282983999730e+01
6.162498000000000076e+01 2.215756210223999645e+01
6.164251200000000352e+01 2.215741014159999978e+01
6.166004399999999919e+01 2.215726402559999997e+01
6.167757599999999485e+01 2.215712375423999703e+01
6.169510800000000472e+01 2.215698348288000119e+01
6.171264000000000038e+01 2.215684613383999846e+01
6.173017199999999605e+01 2.215671170711999594e+01
6.174770399999999881e+01 2.215671755175999635e+01
6.176523600000000158e+01 2.215733123895999768e+01
6.178276799999999724e+01 2.215803844039999859e+01
6.180030000000000001e+01 2.215869596239999595e+01
6.181783199999999567e+01 2.215931257191999748e+01
6.183536400000000555e+01 2.215930672727999706e+01
6.185289600000000121e+01 2.215893267031999869e+01
6.187042799999999687e+01 2.215865504992000012e+01
6.188795999999999964e+01 2.215841834199999738e+01
6.190549200000000241e+01 2.215820793495999652e+01
6.192302399999999807e+01 2.215801798415999713e+01
6.194055600000000084e+01 2.215784264495999878e+01
6.195808799999999650e+01 2.215767899503999772e+01
6.197561999999999927e+01 2.215752411207999728e+01
6.199315200000000203e+01 2.215737215144000061e+01
6.201068399999999770e+01 2.215722603544000080e+01
6.202821599999999336e+01 2.215708576407999786e+01
6.204574800000000323e+01 2.215694549271999847e+01
6.206327999999999889e+01 2.215681106599999950e+01
6.208081200000000166e+01 2.215667663928000053e+01
6.209834399999999732e+01 2.215679353207999824e+01
6.211587600000000009e+01 2.215752411207999728e+01
6.213340800000000286e+01 2.215821962423999736e+01
6.215093999999999852e+01 2.215886253463999722e+01
6.216847199999999418e+01 2.215929503799999978e+01
6.218600400000000405e+01 2.215917814519999851e+01
6.220353599999999972e+01 2.215885376768000015e+01
6.222106799999999538e+01 2.215859075887999907e+01
6.223859999999999815e+01 2.215835989560000030e+01
6.225613200000000091e+01 2.215815533319999986e+01
6.227366400000000368e+01 2.215797122704000088e+01
6.229119599999999934e+01 2.215779881015999919e+01
6.230872799999999501e+01 2.215763808255999834e+01
6.232626000000000488e+01 2.215748319960000146e+01
6.234379200000000054e+01 2.215733416127999789e+01
6.236132399999999620e+01 2.215718804527999808e+01
6.237885599999999897e+01 2.215704777391999869e+01
6.239638800000000174e+01 2.215691042487999951e+01
6.241392000000000451e+01 2.215677599816000054e+01
6.243145200000000017e+01 2.215664157143999802e+01
6.244898399999999583e+01 2.215686074543999950e+01
6.246651600000000570e+01 2.215771406288000023e+01
6.248404800000000137e+01 2.215839204111999905e+01
6.250157999999999703e+01 2.215902910687999849e+01
6.251911199999999980e+01 2.215928919335999936e+01
6.253664400000000256e+01 2.215908170863999871e+01
6.255417599999999823e+01 2.215878070967999847e+01
6.257170800000000099e+01 2.215852646783999802e+01
6.258923999999999666e+01 2.215830437151999988e+01
6.260677200000000653e+01 2.215810565375999985e+01
6.262430400000000219e+01 2.215792446991999753e+01
6.264183599999999785e+01 2.215775497535999961e+01
6.265936800000000062e+01 2.215759717007999896e+01
6.267690000000000339e+01 2.215744228711999853e+01
6.269443199999999905e+01 2.215729617111999872e+01
6.271196400000000182e+01 2.215715297743999912e+01
6.272949599999999748e+01 2.215701270607999618e+01
6.274702800000000025e+01 2.215687535704000055e+01
6.276456000000000301e+01 2.215674093031999803e+01
6.278209199999999868e+01 2.215660650359999906e+01
6.279962399999999434e+01 2.215717635600000079e+01
6.281715600000000421e+01 2.215789816903999920e+01
6.283468799999999987e+01 2.215856445799999719e+01
6.285222000000000264e+01 2.215918983447999580e+01
6.286975199999999830e+01 2.215930088264000020e+01
6.288728400000000107e+01 2.215899696135999974e+01
6.290481600000000384e+01 2.215870765167999679e+01
6.292234799999999950e+01 2.215846509912000073e+01
6.293987999999999516e+01 2.215824884743999945e+01
6.295741200000000504e+01 2.215805597431999985e+01
6.297494400000000070e+01 2.215788063511999795e+01
6.299247599999999636e+01 2.215771114056000002e+01
6.301000799999999913e+01 2.215755333527999937e+01
6.302754000000000190e+01 2.215740429695999936e+01
6.304507200000000466e+01 2.215725525863999934e+01
6.306260400000000033e+01 2.215711498727999995e+01
6.308013599999999599e+01 2.215697471591999701e+01
6.309766800000000586e+01 2.215683736687999783e+01
6.311520000000000152e+01 2.215670294015999886e+01
6.313273199999999719e+01 2.215673800800000137e+01
6.315026399999999995e+01 2.215737507375999726e+01
6.316779600000000272e+01 2.215807935287999797e+01
6.318532799999999838e+01 2.215873395255999867e+01
6.320286000000000115e+01 2.215934763975999999e+01
6.322039199999999681e+01 2.215931257191999748e+01
6.323792400000000669e+01 2.215891513639999744e+01
6.325545600000000235e+01 2.215864043831999908e+01
6.327298799999999801e+01 2.215840665271999654e+01
6.329052000000000078e+01 2.215819624567999924e+01
6.330805200000000355e+01 2.215800921720000005e+01
6.332558399999999921e+01 2.215783387800000170e+01
6.334311600000000197e+01 2.215767022808000064e+01
6.336064799999999764e+01 2.215751534512000021e+01
6.337818000000000040e+01 2.215736338447999998e+01
6.339571200000000317e+01 2.215722019080000038e+01
6.341324399999999883e+01 2.215707699712000078e+01
6.343077599999999450e+01 2.215693964807999805e+01
6.344830800000000437e+01 2.215680229903999887e+01
6.346584000000000003e+01 2.215666787231999635e+01
6.348337200000000280e+01 2.215680814367999929e+01
6.350090399999999846e+01 2.215756794687999687e+01
6.351843600000000123e+01 2.215825761439999653e+01
6.353596800000000400e+01 2.215890052479999994e+01
6.355349999999999966e+01 2.215928919335999936e+01
6.357103199999999532e+01 2.215915184431999663e+01
6.358856399999999809e+01 2.215883915607999910e+01
6.360609600000000086e+01 2.215857614727999803e+01
6.362362800000000362e+01 2.215834820631999946e+01
6.364115999999999929e+01 2.215814656623999923e+01
6.365869199999999495e+01 2.215796246007999670e+01
6.367622400000000482e+01 2.215779004319999856e+01
6.369375600000000048e+01 2.215762931559999771e+01
6.371128799999999615e+01 2.215747443263999727e+01
6.372881999999999891e+01 2.215732539431999726e+01
6.374635200000000168e+01 2.215717927831999745e+01
6.376388399999999734e+01 2.215704192927999827e+01
6.378141600000000011e+01 2.215690165791999888e+01
6.379894799999999577e+01 2.215676723119999636e+01
6.381648000000000565e+01 2.215663280448000094e+01
6.383401200000000131e+01 2.215697763824000077e+01
6.385154399999999697e+01 2.215775497535999961e+01
6.386907599999999974e+01 2.215843295359999843e+01
6.388660800000000251e+01 2.215906417471999745e+01
6.390413999999999817e+01 2.215929211567999957e+01
6.392167200000000093e+01 2.215906125240000080e+01
6.393920399999999660e+01 2.215876317575999721e+01
6.395673599999999936e+01 2.215851185624000053e+01
6.397426800000000213e+01 2.215829268223999904e+01
6.399179999999999779e+01 2.215809396447999902e+01
6.400933200000000056e+01 2.215791570296000046e+01
6.402686400000000333e+01 2.215774620839999898e+01
6.404439600000000610e+01 2.215758840311999833e+01
6.406192799999999465e+01 2.215743352016000145e+01
6.407945999999999742e+01 2.215728740415999809e+01
6.409699200000000019e+01 2.215714421047999849e+01
6.411452400000000296e+01 2.215700393911999910e+01
6.413205600000000572e+01 2.215686659007999992e+01
6.414958799999999428e+01 2.215673216336000095e+01
6.416711999999999705e+01 2.215659773663999843e+01
6.418465199999999982e+01 2.215722311311999704e+01
6.420218400000000258e+01 2.215793908151999858e+01
6.421971599999999114e+01 2.215860244815999991e+01
6.423724800000000812e+01 2.215922490231999831e+01
6.425477999999999668e+01 2.215930380496000041e+01
6.427231199999999944e+01 2.215897942743999849e+01
6.428984400000000221e+01 2.215869596239999595e+01
6.430737600000000498e+01 2.215845048751999968e+01
6.432490800000000775e+01 2.215823715815999861e+01
6.434243999999999630e+01 2.215804720735999922e+01
6.435997199999999907e+01 2.215786894583999711e+01
6.437750400000000184e+01 2.215770237359999939e+01
6.439503600000000461e+01 2.215754749063999895e+01
6.441256799999999316e+01 2.215739552999999873e+01
6.443009999999999593e+01 2.215724941399999892e+01
6.444763199999999870e+01 2.215710622031999577e+01
6.446516400000000147e+01 2.215696887127999659e+01
6.448269600000000423e+01 2.215683152224000096e+01
6.450022799999999279e+01 2.215669709551999844e+01
6.451776000000000977e+01 2.215675554191999908e+01
6.453529199999999832e+01 2.215741598624000019e+01
6.455282400000000109e+01 2.215811734303999714e+01
6.457035600000000386e+01 2.215877194272000139e+01
6.458788800000000663e+01 2.215938270759999895e+01
6.460541999999999518e+01 2.215931257191999748e+01
6.462295199999999795e+01 2.215889760247999973e+01
6.464048400000000072e+01 2.215862582671999803e+01
6.465801600000000349e+01 2.215839204111999905e+01
6.467554800000000625e+01 2.215818455639999840e+01
6.469307999999999481e+01 2.215799752791999921e+01
6.471061199999999758e+01 2.215782511103999752e+01
6.472814400000000035e+01 2.215766146112000001e+01
6.474567600000000311e+01 2.215750657815999602e+01
6.476320800000000588e+01 2.215735753983999956e+01
6.478073999999999444e+01 2.215721142383999975e+01
6.479827199999999721e+01 2.215706823015999660e+01
6.481580399999999997e+01 2.215693088111999742e+01
6.483333600000000274e+01 2.215679645439999845e+01
6.485086799999999130e+01 2.215666202767999593e+01
6.486840000000000828e+01 2.215682275527999678e+01
6.488593199999999683e+01 2.215760885935999980e+01
6.490346399999999960e+01 2.215829560455999925e+01
6.492099600000000237e+01 2.215893851495999911e+01
6.493852800000000514e+01 2.215928627103999915e+01
6.495606000000000790e+01 2.215913138807999871e+01
6.497359199999999646e+01 2.215882162216000140e+01
6.499112399999999923e+01 2.215856153568000053e+01
6.500865600000000200e+01 2.215833651703999863e+01
6.502618800000000476e+01 2.215813487695999839e+01
6.504371999999999332e+01 2.215795077079999587e+01
6.506125199999999609e+01 2.215778127623999794e+01
6.507878399999999885e+01 2.215762054864000064e+01
6.509631600000000162e+01 2.215746566568000020e+01
6.511384800000000439e+01 2.215731662736000018e+01
6.513137999999999295e+01 2.215717343367999703e+01
6.514891200000000993e+01 2.215703316232000120e+01
6.516644399999999848e+01 2.215689581327999846e+01
6.518397600000000125e+01 2.215676138655999949e+01
6.520150800000000402e+01 2.215662695984000052e+01
6.521904000000000678e+01 2.215705069623999890e+01
6.523657199999999534e+01 2.215779588783999898e+01
6.525410399999999811e+01 2.215847094375999760e+01
6.527163600000000088e+01 2.215909924255999996e+01
6.528916800000000364e+01 2.215929503799999978e+01
6.530670000000000641e+01 2.215904371847999954e+01
6.532423199999999497e+01 2.215874856415999972e+01
6.534176399999999774e+01 2.215850016695999969e+01
6.535929600000000050e+01 2.215828099295999820e+01
6.537682800000000327e+01 2.215808519751999839e+01
6.539436000000000604e+01 2.215790693599999628e+01
6.541189199999999460e+01 2.215773744143999835e+01
6.542942399999999736e+01 2.215757671384000105e+01
6.544695600000000013e+01 2.215742767552000103e+01
6.546448800000000290e+01 2.215727863719999746e+01
6.548201999999999146e+01 2.215713544351999786e+01
6.549955200000000843e+01 2.215699517215999848e+01
6.551708399999999699e+01 2.215686074543999950e+01
6.553461599999999976e+01 2.215672339639999677e+01
6.555214800000000253e+01 2.215663864912000136e+01
6.556968000000000529e+01 2.215726694792000018e+01
6.558721200000000806e+01 2.215797707168000130e+01
6.560474399999999662e+01 2.215864043831999908e+01
6.562227599999999939e+01 2.215925997016000082e+01
6.563980800000000215e+01 2.215930380496000041e+01
6.565734000000000492e+01 2.215896189352000079e+01
6.567487199999999348e+01 2.215867842848000180e+01
6.569240399999999624e+01 2.215843879823999885e+01
6.570993599999999901e+01 2.215822839120000154e+01
6.572746800000000178e+01 2.215803551807999838e+01
6.574500000000000455e+01 2.215786017888000003e+01
6.576253199999999310e+01 2.215769360663999876e+01
6.578006399999999587e+01 2.215753872367999833e+01
6.579759599999999864e+01 2.215738676303999810e+01
6.581512800000000141e+01 2.215724064703999829e+01
6.583266000000000417e+01 2.215709745335999870e+01
6.585019199999999273e+01 2.215696010431999952e+01
6.586772399999999550e+01 2.215682275527999678e+01
6.588525599999999827e+01 2.215668832856000137e+01
6.590278800000000103e+01 2.215677307583999678e+01
6.592031999999998959e+01 2.215745982103999978e+01
6.593785200000000657e+01 2.215815825552000007e+01
6.595538399999999513e+01 2.215880701055999680e+01
6.597291599999999789e+01 2.215936809599999791e+01
6.599044800000000066e+01 2.215925704783999706e+01
6.600798000000000343e+01 2.215888299087999869e+01
6.602551200000000620e+01 2.215861413743999719e+01
6.604304399999999475e+01 2.215838035183999821e+01
6.606057599999999752e+01 2.215817578943999777e+01
6.607810800000000029e+01 2.215798876095999859e+01
6.609564000000000306e+01 2.215781634408000045e+01
6.611317199999999161e+01 2.215765269415999938e+01
6.613070399999999438e+01 2.215749781119999895e+01
6.614823599999999715e+01 2.215734877287999893e+01
6.616576799999999992e+01 2.215720265687999913e+01
6.618330000000000268e+01 2.215706238551999618e+01
6.620083199999999124e+01 2.215692503647999700e+01
6.621836400000000822e+01 2.215678768743999782e+01
6.623589599999999677e+01 2.215665618303999906e+01
6.625342799999999954e+01 2.215683736687999783e+01
6.627096000000000231e+01 2.215764684951999897e+01
6.628849200000000508e+01 2.215833067239999821e+01
6.630602399999999363e+01 2.215897066047999786e+01
6.632355599999999640e+01 2.215928627103999915e+01
6.634108799999999917e+01 2.215911385415999746e+01
6.635862000000000194e+01 2.215880701055999680e+01
6.637615200000000470e+01 2.215854984639999969e+01
6.639368399999999326e+01 2.215832482775999779e+01
6.641121599999999603e+01 2.215812610999999777e+01
6.642874799999999880e+01 2.215794200383999879e+01
6.644628000000000156e+01 2.215777250928000086e+01
6.646381200000000433e+01 2.215761178167999645e+01
6.648134399999999289e+01 2.215745689871999602e+01
6.649887599999999566e+01 2.215731078271999976e+01
6.651640799999999842e+01 2.215716758903999661e+01
6.653394000000000119e+01 2.215702731768000078e+01
6.655147200000000396e+01 2.215688996863999805e+01
6.656900400000000673e+01 2.215675261959999887e+01
6.658653599999999528e+01 2.215661819287999634e+01
6.660406799999999805e+01 2.215709745335999870e+01
6.662160000000000082e+01 2.215783095567999794e+01
6.663913200000000359e+01 2.215850308927999990e+01
6.665666400000000635e+01 2.215912846576000206e+01
6.667419599999999491e+01 2.215929503799999978e+01
6.669172799999999768e+01 2.215902910687999849e+01
6.670926000000000045e+01 2.215873687487999888e+01
6.672679200000000321e+01 2.215848847767999885e+01
6.674432400000000598e+01 2.215826930367999736e+01
6.676185599999999454e+01 2.215807643055999776e+01
6.677938799999999731e+01 2.215789816903999920e+01
6.679692000000000007e+01 2.215772867447999772e+01
6.681445200000000284e+01 2.215757086920000063e+01
6.683198399999999140e+01 2.215741890855999685e+01
6.684951600000000838e+01 2.215727279255999704e+01
6.686704799999999693e+01 2.215712959887999745e+01
6.688457999999999970e+01 2.215698932751999806e+01
6.690211200000000247e+01 2.215685197847999888e+01
6.691964400000000524e+01 2.215671755175999635e+01
6.693717600000000800e+01 2.215669709551999844e+01
6.695470799999999656e+01 2.215730201575999914e+01
6.697223999999999933e+01 2.215801213951999671e+01
6.698977200000000209e+01 2.215867258384000138e+01
6.700730400000000486e+01 2.215928919335999936e+01
6.702483599999999342e+01 2.215930672727999706e+01
6.704236799999999619e+01 2.215894728191999974e+01
6.705989999999999895e+01 2.215866673920000096e+01
6.707743200000000172e+01 2.215843003127999822e+01
6.709496400000000449e+01 2.215821670192000070e+01
6.711249599999999305e+01 2.215802675111999775e+01
6.713002800000001002e+01 2.215785141191999941e+01
6.714755999999999858e+01 2.215768776199999834e+01
6.716509200000000135e+01 2.215752995671999770e+01
6.718262400000000412e+01 2.215738091839999768e+01
6.720015600000000688e+01 2.215723480239999787e+01
6.721768799999999544e+01 2.215709160871999828e+01
6.723521999999999821e+01 2.215695425967999910e+01
6.725275200000000098e+01 2.215681691063999992e+01
6.727028400000000374e+01 2.215668248392000095e+01
6.728781600000000651e+01 2.215678476511999762e+01
6.730534799999999507e+01 2.215749196655999853e+01
6.732287999999999784e+01 2.215819040103999882e+01
6.734041200000000060e+01 2.215883623375999889e+01
6.735794400000000337e+01 2.215931549423999769e+01
6.737547600000000614e+01 2.215920444608000039e+01
6.739300799999999469e+01 2.215886837927999764e+01
6.741053999999999746e+01 2.215860244815999991e+01
6.742807200000000023e+01 2.215837158488000114e+01
6.744560400000000300e+01 2.215816702248000070e+01
6.746313599999999155e+01 2.215797999399999796e+01
6.748066800000000853e+01 2.215780757711999982e+01
6.749819999999999709e+01 2.215764684951999897e+01
6.751573199999999986e+01 2.215749196655999853e+01
6.753326400000000262e+01 2.215734000591999830e+01
6.755079600000000539e+01 2.215719681223999871e+01
6.756832800000000816e+01 2.215705654087999932e+01
6.758585999999999672e+01 2.215691626951999993e+01
6.760339199999999948e+01 2.215678184280000096e+01
6.762092400000000225e+01 2.215664741607999844e+01
6.763845600000000502e+01 2.215684613383999846e+01
6.765598799999999358e+01 2.215768191735999793e+01
6.767351999999999634e+01 2.215836281791999696e+01
6.769105199999999911e+01 2.215899988367999995e+01
6.770858400000000188e+01 2.215928919335999936e+01
6.772611600000000465e+01 2.215909924255999996e+01
6.774364799999999320e+01 2.215879532127999596e+01
6.776118000000001018e+01 2.215853815711999886e+01
6.777871199999999874e+01 2.215831606080000071e+01
6.779624400000000151e+01 2.215811734303999714e+01
6.781377600000000427e+01 2.215793615919999837e+01
6.783130800000000704e+01 2.215776666464000044e+01
6.784883999999999560e+01 2.215760593703999959e+01
6.786637199999999837e+01 2.215745105407999915e+01
6.788390400000000113e+01 2.215730493807999935e+01
6.790143600000000390e+01 2.215715882207999954e+01
6.791896800000000667e+01 2.215702147304000036e+01
6.793649999999999523e+01 2.215688120167999742e+01
6.795403199999999799e+01 2.215674677495999845e+01
6.797156400000000076e+01 2.215661527055999969e+01
6.798909600000000353e+01 2.215713836584000163e+01
6.800662800000000630e+01 2.215786310119999669e+01
6.802415999999999485e+01 2.215853523479999865e+01
6.804169199999999762e+01 2.215915768895999705e+01
6.805922400000000039e+01 2.215929796031999999e+01
6.807675600000000316e+01 2.215901449527999745e+01
6.809428799999999171e+01 2.215872518559999804e+01
6.811181999999999448e+01 2.215847678839999801e+01
6.812935199999999725e+01 2.215826053672000029e+01
6.814688400000000001e+01 2.215806766359999713e+01
6.816441600000000278e+01 2.215788940208000213e+01
6.818194799999999134e+01 2.215772282983999730e+01
6.819948000000000832e+01 2.215756502456000021e+01
6.821701199999999687e+01 2.215741306391999643e+01
6.823454399999999964e+01 2.215726694792000018e+01
6.825207600000000241e+01 2.215712375423999703e+01
6.826960800000000518e+01 2.215698348288000119e+01
6.828713999999999373e+01 2.215684613383999846e+01
6.830467199999999650e+01 2.215671170711999594e+01
6.832220399999999927e+01 2.215672339639999677e+01
6.833973600000000204e+01 2.215733708359999810e+01
6.835726800000000480e+01 2.215804428503999901e+01
6.837479999999999336e+01 2.215870180703999637e+01
6.839233199999999613e+01 2.215931841655999790e+01
6.840986399999999890e+01 2.215930964960000082e+01
6.842739600000000166e+01 2.215892974799999848e+01
6.844492800000000443e+01 2.215865504992000012e+01
6.846245999999999299e+01 2.215841834199999738e+01
6.847999199999999576e+01 2.215820793495999652e+01
6.849752399999999852e+01 2.215801798415999713e+01
6.851505600000000129e+01 2.215784264495999878e+01
6.853258799999998985e+01 2.215767899503999772e+01
6.855012000000000683e+01 2.215752411207999728e+01
6.856765199999999538e+01 2.215737215144000061e+01
6.858518399999999815e+01 2.215722603544000080e+01
6.860271600000000092e+01 2.215708576407999786e+01
6.862024800000000369e+01 2.215694549271999847e+01
6.863778000000000645e+01 2.215681106599999950e+01
6.865531199999999501e+01 2.215667663928000053e+01
6.867284399999999778e+01 2.215679645439999845e+01
6.869037600000000054e+01 2.215752995671999770e+01
6.870790800000000331e+01 2.215822546887999778e+01
6.872543999999999187e+01 2.215886837927999764e+01
6.874297199999999464e+01 2.215929503799999978e+01
6.876050399999999740e+01 2.215917522287999830e+01
6.877803600000000017e+01 2.215885376768000015e+01
6.879556800000000294e+01 2.215858783655999886e+01
6.881309999999999150e+01 2.215835989560000030e+01
6.883063200000000847e+01 2.215815533319999986e+01
6.884816399999999703e+01 2.215797122704000088e+01
6.886569599999999980e+01 2.215779881015999919e+01
6.888322800000000257e+01 2.215763808255999834e+01
6.890076000000000533e+01 2.215748319960000146e+01
6.891829199999999389e+01 2.215733416127999789e+01
6.893582399999999666e+01 2.215718804527999808e+01
6.895335599999999943e+01 2.215704777391999869e+01
6.897088800000000219e+01 2.215691042487999951e+01
6.898842000000000496e+01 2.215677599816000054e+01
6.900595199999999352e+01 2.215664157143999802e+01
6.902348399999999629e+01 2.215687535704000055e+01
6.904101599999999905e+01 2.215771990751999709e+01
6.905854800000000182e+01 2.215839788575999947e+01
6.907608000000000459e+01 2.215903202919999870e+01
6.909361199999999315e+01 2.215928919335999936e+01
6.911114400000001012e+01 2.215907878631999850e+01
6.912867599999999868e+01 2.215878070967999847e+01
6.914620800000000145e+01 2.215852646783999802e+01
6.916374000000000422e+01 2.215830437151999988e+01
6.918127200000000698e+01 2.215810565375999985e+01
6.919880399999999554e+01 2.215792446991999753e+01
6.921633599999999831e+01 2.215775497535999961e+01
6.923386800000000108e+01 2.215759717007999896e+01
6.925140000000000384e+01 2.215744228711999853e+01
6.926893200000000661e+01 2.215729617111999872e+01
6.928646399999999517e+01 2.215715297743999912e+01
6.930399599999999793e+01 2.215701270607999618e+01
6.932152800000000070e+01 2.215687535704000055e+01
6.933906000000000347e+01 2.215674093031999803e+01
6.935659200000000624e+01 2.215660650359999906e+01
6.937412399999999479e+01 2.215718220064000121e+01
6.939165599999999756e+01 2.215790401367999962e+01
6.940918800000000033e+01 2.215857030263999761e+01
6.942672000000000310e+01 2.215919567911999621e+01
6.944425199999999165e+01 2.215930088264000020e+01
6.946178400000000863e+01 2.215899403903999954e+01
6.947931599999999719e+01 2.215870765167999679e+01
6.949684799999999996e+01 2.215846509912000073e+01
6.951438000000000272e+01 2.215824884743999945e+01
6.953191200000000549e+01 2.215805597431999985e+01
6.954944400000000826e+01 2.215788063511999795e+01
6.956697599999999682e+01 2.215771406288000023e+01
6.958450799999999958e+01 2.215755625759999603e+01
6.960204000000000235e+01 2.215740429695999936e+01
6.961957200000000512e+01 2.215725818095999955e+01
6.963710399999999368e+01 2.215711498727999995e+01
6.965463599999999644e+01 2.215697471591999701e+01
6.967216799999999921e+01 2.215684028919999804e+01
6.968970000000000198e+01 2.215670294015999886e+01
6.970723200000000475e+01 2.215674385263999824e+01
6.972476399999999330e+01 2.215738091839999768e+01
6.974229600000001028e+01 2.215808519751999839e+01
6.975982799999999884e+01 2.215873979719999554e+01
6.977736000000000161e+01 2.215935348440000041e+01
6.979489200000000437e+01 2.215931257191999748e+01
6.981242400000000714e+01 2.215891513639999744e+01
6.982995599999999570e+01 2.215864043831999908e+01
6.984748799999999846e+01 2.215840373039999989e+01
6.986502000000000123e+01 2.215819624567999924e+01
6.988255200000000400e+01 2.215800921720000005e+01
6.990008400000000677e+01 2.215783387800000170e+01
6.991761599999999532e+01 2.215767022808000064e+01
6.993514799999999809e+01 2.215751534512000021e+01
6.995268000000000086e+01 2.215736338447999998e+01
6.997021200000000363e+01 2.215722019080000038e+01
6.998774400000000639e+01 2.215707699712000078e+01
7.000527599999999495e+01 2.215693964807999805e+01
7.002280799999999772e+01 2.215680229903999887e+01
7.004034000000000049e+01 2.215666787231999635e+01
7.005787200000000325e+01 2.215681106599999950e+01
7.007540399999999181e+01 2.215757379151999729e+01
7.009293600000000879e+01 2.215826345903999695e+01
7.011046799999999735e+01 2.215890636944000036e+01
7.012800000000000011e+01 2.215928919335999936e+01


==> anc/Fig9/VOFDropTimeSeriesTheta95Ca026_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 2.644994754319999752e-01
3.506399999999999795e-02 5.235421027279999473e-01
5.259600000000000386e-02 7.753411754399999190e-01
7.012799999999999589e-02 1.020891451295999897e+00
8.766000000000000181e-02 1.260784407863999812e+00
1.051920000000000077e-01 1.496089614263999890e+00
1.227239999999999998e-01 1.726736642583999837e+00
1.402559999999999918e-01 1.953507213423999911e+00
1.577879999999999838e-01 2.175882322751999887e+00
1.753200000000000036e-01 2.394055720383999830e+00
1.928519999999999956e-01 2.608146929207999953e+00
2.103840000000000154e-01 2.818544325551999741e+00
2.279159999999999797e-01 3.025834419039999723e+00
2.454479999999999995e-01 3.229973082639999937e+00
2.629799999999999915e-01 3.430347798079999677e+00
2.805119999999999836e-01 3.627084225119999505e+00
2.980440000000000311e-01 3.820454139519999792e+00
3.155759999999999676e-01 4.010358182399999194e+00
3.331080000000000152e-01 4.197345749919999314e+00
3.506400000000000072e-01 4.382162033680000235e+00
3.681719999999999993e-01 4.564000473359999255e+00
3.857039999999999913e-01 4.742489934319999101e+00
4.032359999999999833e-01 4.917951871759999705e+00
4.207680000000000309e-01 5.090573314159999363e+00
4.383000000000000229e-01 5.259921758159999960e+00
4.558319999999999594e-01 5.426757006959999963e+00
4.733640000000000070e-01 5.592025892239999685e+00
4.908959999999999990e-01 5.754936465280000135e+00
5.084279999999999911e-01 5.914974397760000002e+00
5.259599999999999831e-01 6.072046175439999693e+00
5.434919999999999751e-01 6.227230134400000061e+00
5.610239999999999672e-01 6.379672957199999495e+00
5.785560000000000702e-01 6.528883694080000133e+00
5.960880000000000623e-01 6.676270903279999835e+00
6.136200000000000543e-01 6.822635300479999110e+00
6.311519999999999353e-01 6.967041743280000254e+00
6.486839999999999273e-01 7.109101563119999412e+00
6.662160000000000304e-01 7.248610197599999694e+00
6.837480000000000224e-01 7.385965082239999369e+00
7.012800000000000145e-01 7.521972777359999363e+00
7.188120000000000065e-01 7.655435131759999123e+00
7.363439999999999985e-01 7.785718001999999416e+00
7.538759999999999906e-01 7.914674138959999716e+00
7.714079999999999826e-01 8.043177316319999548e+00
7.889399999999999746e-01 8.170336226479999908e+00
8.064719999999999667e-01 8.295467046559998892e+00
8.240039999999999587e-01 8.418435349839999304e+00
8.415360000000000618e-01 8.539200223839999992e+00
8.590680000000000538e-01 8.658673432400000536e+00
8.766000000000000458e-01 8.777258255679999621e+00
8.941319999999999268e-01 8.893715629999999095e+00
9.116639999999999189e-01 9.006999364799998631e+00
9.291960000000000219e-01 9.118631988799998922e+00
9.467280000000000140e-01 9.230361049359999015e+00
9.642600000000000060e-01 9.341493956639999041e+00
9.817919999999999980e-01 9.451437479679999143e+00
9.993239999999999901e-01 9.559677290159999785e+00
1.016855999999999982e+00 9.666008825679998751e+00
1.034387999999999863e+00 9.770361950559999897e+00
1.051919999999999966e+00 9.872944149519998547e+00
1.069452000000000069e+00 9.975894560799998700e+00
1.086983999999999950e+00 1.007749486023999808e+01
1.104516000000000053e+00 1.017675730368000053e+01
1.122047999999999934e+00 1.027337212519999987e+01
1.139580000000000037e+00 1.036930896848000039e+01
1.157112000000000140e+00 1.046518152071999985e+01
1.174644000000000021e+00 1.056101023815999973e+01
1.192176000000000125e+00 1.065600024975999993e+01
1.209708000000000006e+00 1.074985055655999844e+01
1.227240000000000109e+00 1.084224554799999929e+01
1.244771999999999990e+00 1.093290468135999838e+01
1.262303999999999871e+00 1.102180457807999936e+01
1.279835999999999974e+00 1.110921409160000017e+01
1.297367999999999855e+00 1.119579951087999881e+01
1.314899999999999958e+00 1.128330546095999942e+01
1.332432000000000061e+00 1.136943792063999936e+01
1.349963999999999942e+00 1.145231491583999883e+01
1.367496000000000045e+00 1.153410773031999881e+01
1.385027999999999926e+00 1.161609341792000016e+01
1.402560000000000029e+00 1.169809663943999922e+01
1.420092000000000132e+00 1.177920855336000017e+01
1.437624000000000013e+00 1.186041398151999893e+01
1.455156000000000116e+00 1.194099111088000065e+01
1.472687999999999997e+00 1.202058926303999975e+01
1.490220000000000100e+00 1.209902725415999925e+01
1.507751999999999981e+00 1.217612390040000037e+01
1.525283999999999862e+00 1.225163957151999838e+01
1.542815999999999965e+00 1.232577590759999886e+01
1.560347999999999846e+00 1.239864395679999909e+01
1.577879999999999949e+00 1.247017066111999917e+01
1.595412000000000052e+00 1.254376929032000021e+01
1.612943999999999933e+00 1.261537489727999883e+01
1.630476000000000036e+00 1.268536446127999895e+01
1.648007999999999917e+00 1.275479586215999994e+01
1.665540000000000020e+00 1.282453995128000024e+01
1.683072000000000124e+00 1.289434540911999960e+01
1.700604000000000005e+00 1.296366868415999996e+01
1.718136000000000108e+00 1.303227599079999877e+01
1.735667999999999989e+00 1.310038358071999909e+01
1.753200000000000092e+00 1.316825446271999844e+01
1.770732000000000195e+00 1.323586233592000028e+01
1.788263999999999854e+00 1.330253506671999908e+01
1.805795999999999957e+00 1.336823466495999924e+01
1.823327999999999838e+00 1.343284423783999948e+01
1.840859999999999941e+00 1.349624397024000011e+01
1.858392000000000044e+00 1.355838418271999934e+01
1.875923999999999925e+00 1.361936715648000096e+01
1.893456000000000028e+00 1.367933900751999943e+01
1.910987999999999909e+00 1.373826466799999935e+01
1.928520000000000012e+00 1.379679289295999922e+01
1.946052000000000115e+00 1.385496167255999822e+01
1.963583999999999996e+00 1.391335254847999892e+01
1.981116000000000099e+00 1.397168497799999898e+01
1.998647999999999980e+00 1.403075675447999870e+01
2.016180000000000305e+00 1.409011784063999961e+01
2.033711999999999964e+00 1.414937372328000009e+01
2.051244000000000067e+00 1.420769446351999932e+01
2.068775999999999726e+00 1.426556516648000006e+01
2.086307999999999829e+00 1.432301213304000065e+01
2.103839999999999932e+00 1.437995646055999899e+01
2.121372000000000035e+00 1.443628417855999935e+01
2.138904000000000138e+00 1.449207126736000006e+01
2.156435999999999797e+00 1.454777068655999805e+01
2.173967999999999900e+00 1.460267231239999930e+01
2.191500000000000004e+00 1.465670016456000013e+01
2.209032000000000107e+00 1.470986885464000160e+01
2.226564000000000210e+00 1.476209071304000098e+01
2.244095999999999869e+00 1.481322839071999908e+01
2.261627999999999972e+00 1.486346891616000043e+01
2.279160000000000075e+00 1.491283566791999959e+01
2.296692000000000178e+00 1.496125266567999823e+01
2.314224000000000281e+00 1.500744285559999902e+01
2.331755999999999940e+00 1.505223325424000080e+01
2.349288000000000043e+00 1.509731588488000043e+01
2.366820000000000146e+00 1.514506367135999909e+01
2.384352000000000249e+00 1.519424631695999928e+01
2.401884000000000352e+00 1.524401342656000047e+01
2.419416000000000011e+00 1.529402893335999813e+01
2.436948000000000114e+00 1.534406489640000082e+01
2.454480000000000217e+00 1.539385538455999836e+01
2.472011999999999876e+00 1.544300296231999958e+01
2.489543999999999979e+00 1.549198104552000110e+01
2.507075999999999638e+00 1.554021978176000118e+01
2.524607999999999741e+00 1.558806984943999829e+01
2.542139999999999844e+00 1.563543773431999817e+01
2.559671999999999947e+00 1.568227375696000081e+01
2.577204000000000050e+00 1.572853116023999931e+01
2.594735999999999709e+00 1.577419241023999952e+01
2.612267999999999812e+00 1.581915814807999965e+01
2.629799999999999915e+00 1.586379658607999943e+01
2.647332000000000019e+00 1.590821292775999751e+01
2.664864000000000122e+00 1.595198928136000127e+01
2.682395999999999781e+00 1.599504674423999973e+01
2.699927999999999884e+00 1.603710185135999922e+01
2.717459999999999987e+00 1.607841176688000218e+01
2.734992000000000090e+00 1.611898818007999878e+01
2.752524000000000193e+00 1.615863237319999968e+01
2.770055999999999852e+00 1.619586565232000197e+01
2.787587999999999955e+00 1.623236542911999791e+01
2.805120000000000058e+00 1.626879507023999949e+01
2.822652000000000161e+00 1.630495293559999936e+01
2.840184000000000264e+00 1.634142641151999698e+01
2.857715999999999923e+00 1.637839083719999778e+01
2.875248000000000026e+00 1.641558904847999756e+01
2.892780000000000129e+00 1.645664179983999986e+01
2.910312000000000232e+00 1.649763318247999777e+01
2.927844000000000335e+00 1.653973212439999685e+01
2.945375999999999994e+00 1.658197718231999929e+01
2.962908000000000097e+00 1.662359978607999622e+01
2.980440000000000200e+00 1.666492431320000023e+01
2.997972000000000303e+00 1.670610272431999732e+01
3.015503999999999962e+00 1.674699767039999898e+01
3.033035999999999621e+00 1.678755654968000144e+01
3.050567999999999724e+00 1.682781735231999676e+01
3.068099999999999827e+00 1.686744401151999995e+01
3.085631999999999930e+00 1.690667323519999954e+01
3.103164000000000033e+00 1.694545242159999887e+01
3.120695999999999692e+00 1.698373481360000170e+01
3.138227999999999795e+00 1.702149995495999946e+01
3.155759999999999899e+00 1.705873323407999820e+01
3.173292000000000002e+00 1.709541419472000001e+01
3.190824000000000105e+00 1.713152530296000009e+01
3.208355999999999764e+00 1.716705779184000136e+01
3.225887999999999867e+00 1.720201458368000047e+01
3.243419999999999970e+00 1.723701813263999938e+01
3.260952000000000073e+00 1.727166223623999741e+01
3.278484000000000176e+00 1.730497668423999968e+01
3.296015999999999835e+00 1.733764822183999854e+01
3.313547999999999938e+00 1.736825660151999884e+01
3.331080000000000041e+00 1.739775449960000131e+01
3.348612000000000144e+00 1.742738097975999878e+01
3.366144000000000247e+00 1.745675614039999957e+01
3.383675999999999906e+00 1.748578938960000073e+01
3.401208000000000009e+00 1.751505350207999712e+01
3.418740000000000112e+00 1.754478810807999878e+01
3.436272000000000215e+00 1.757489677103999881e+01
3.453804000000000318e+00 1.760507264736000010e+01
3.471335999999999977e+00 1.763545893071999870e+01
3.488868000000000080e+00 1.766597671847999962e+01
3.506400000000000183e+00 1.769656464191999845e+01
3.523932000000000286e+00 1.772721101176000147e+01
3.541464000000000389e+00 1.775785153695999696e+01
3.558996000000000048e+00 1.779171538111999951e+01
3.576527999999999707e+00 1.782475805336000008e+01
3.594059999999999810e+00 1.785781241488000148e+01
3.611591999999999913e+00 1.789193634552000134e+01
3.629124000000000017e+00 1.792615086807999703e+01
3.646655999999999676e+00 1.796029525495999835e+01
3.664187999999999779e+00 1.799422923479999881e+01
3.681719999999999882e+00 1.802786806031999944e+01
3.699251999999999985e+00 1.806115620743999983e+01
3.716784000000000088e+00 1.809409367615999642e+01
3.734315999999999747e+00 1.812658402991999651e+01
3.751847999999999850e+00 1.815819476536000110e+01
3.769379999999999953e+00 1.818950742415999855e+01
3.786912000000000056e+00 1.822060675359999848e+01
3.804444000000000159e+00 1.825145184119999797e+01
3.821975999999999818e+00 1.828194625039999721e+01
3.839507999999999921e+00 1.831204614640000017e+01
3.857040000000000024e+00 1.834172230599999764e+01
3.874572000000000127e+00 1.837097472920000030e+01
3.892104000000000230e+00 1.839976542584000185e+01
3.909635999999999889e+00 1.842807686200000106e+01
3.927167999999999992e+00 1.845587396983999895e+01
3.944700000000000095e+00 1.848309830295999845e+01
3.962232000000000198e+00 1.850944009543999869e+01
3.979764000000000301e+00 1.853458081439999816e+01
3.997295999999999960e+00 1.855612123511999911e+01
4.014828000000000507e+00 1.857917833991999856e+01
4.032360000000000610e+00 1.860265625879999618e+01
4.049891999999999825e+00 1.862602020719999985e+01
4.067423999999999928e+00 1.864920297176000119e+01
4.084956000000000031e+00 1.867239742559999982e+01
4.102488000000000135e+00 1.869607698455999767e+01
4.120019999999999349e+00 1.872012183351999681e+01
4.137551999999999452e+00 1.874450274927999871e+01
4.155083999999999556e+00 1.876917881936000043e+01
4.172615999999999659e+00 1.879408575272000093e+01
4.190147999999999762e+00 1.881908912263999767e+01
4.207679999999999865e+00 1.884433212279999736e+01
4.225211999999999968e+00 1.886966863720000021e+01
4.242744000000000071e+00 1.889518341311999805e+01
4.260276000000000174e+00 1.892078293631999841e+01
4.277808000000000277e+00 1.894641460504000108e+01
4.295339999999999492e+00 1.897138582943999907e+01
4.312871999999999595e+00 1.899665220816000044e+01
4.330403999999999698e+00 1.902184552888000013e+01
4.347935999999999801e+00 1.904693072375999918e+01
4.365467999999999904e+00 1.907166524024000154e+01
4.383000000000000007e+00 1.909624779608000011e+01
4.400532000000000110e+00 1.912071345912000098e+01
4.418064000000000213e+00 1.914917393360000020e+01
4.435596000000000316e+00 1.917645963544000054e+01
4.453128000000000419e+00 1.920325730983999790e+01
4.470660000000000522e+00 1.922934778279999790e+01
4.488191999999999737e+00 1.925692279432000120e+01
4.505723999999999840e+00 1.928471405751999868e+01
4.523255999999999943e+00 1.931243810735999844e+01
4.540788000000000046e+00 1.933994298319999672e+01
4.558320000000000149e+00 1.936715854935999914e+01
4.575852000000000253e+00 1.939410526208000007e+01
4.593384000000000356e+00 1.942011683239999797e+01
4.610916000000000459e+00 1.944582740375999919e+01
4.628448000000000562e+00 1.947118145207999973e+01
4.645980000000000665e+00 1.949617605503999940e+01
4.663511999999999880e+00 1.952080244568000111e+01
4.681043999999999983e+00 1.954506354632000154e+01
4.698576000000000086e+00 1.956895351232000024e+01
4.716108000000000189e+00 1.959246649904000037e+01
4.733640000000000292e+00 1.961564634128000151e+01
4.751172000000000395e+00 1.963857486399999885e+01
4.768704000000000498e+00 1.966116731992000055e+01
4.786236000000000601e+00 1.968327467071999948e+01
4.803768000000000704e+00 1.970313475743999732e+01
4.821300000000000807e+00 1.972202171159999651e+01
4.838832000000000022e+00 1.974025114375999834e+01
4.856364000000000125e+00 1.975855655624000207e+01
4.873896000000000228e+00 1.977665448400000159e+01
4.891428000000000331e+00 1.979450693687999774e+01
4.908960000000000434e+00 1.981210514792000055e+01
4.926492000000000537e+00 1.982944327247999894e+01
4.944023999999999752e+00 1.984679600863999838e+01
4.961555999999999855e+00 1.986439129736000098e+01
4.979087999999999958e+00 1.988216484759999858e+01
4.996619999999999173e+00 1.990008743615999975e+01
5.014151999999999276e+00 1.991814152911999969e+01
5.031683999999999379e+00 1.993660766919999716e+01
5.049215999999999482e+00 1.995577224376000203e+01
5.066747999999999585e+00 1.997517644855999919e+01
5.084279999999999688e+00 1.999479982735999783e+01
5.101811999999999792e+00 2.001466575871999964e+01
5.119343999999999895e+00 2.003471871855999709e+01
5.136875999999999998e+00 2.005487688191999851e+01
5.154408000000000101e+00 2.007514317112000057e+01
5.171939999999999316e+00 2.009549712991999826e+01
5.189471999999999419e+00 2.011591245744000034e+01
5.207003999999999522e+00 2.013582514591999839e+01
5.224535999999999625e+00 2.015578459151999624e+01
5.242067999999999728e+00 2.017598658968000080e+01
5.259599999999999831e+00 2.019643990735999850e+01
5.277131999999999934e+00 2.021668574031999910e+01
5.294664000000000037e+00 2.023709522320000076e+01
5.312196000000000140e+00 2.025755146319999866e+01
5.329728000000000243e+00 2.027802523711999783e+01
5.347259999999999458e+00 2.029850193336000075e+01
5.364791999999999561e+00 2.031896401799999907e+01
5.382323999999999664e+00 2.033935304463999927e+01
5.399855999999999767e+00 2.035975668288000051e+01
5.417387999999999870e+00 2.038012817559999590e+01
5.434919999999999973e+00 2.040044998887999839e+01
5.452452000000000076e+00 2.042069582183999898e+01
5.469984000000000179e+00 2.044084229591999602e+01
5.487516000000000282e+00 2.046087772183999931e+01
5.505048000000000386e+00 2.048078748800000071e+01
5.522580000000000489e+00 2.050018000352000058e+01
5.540111999999999703e+00 2.052387125175999572e+01
5.557643999999999807e+00 2.054588508831999860e+01
5.575175999999999910e+00 2.056746349919999872e+01
5.592708000000000013e+00 2.058875260039999588e+01
5.610240000000000116e+00 2.060982837223999908e+01
5.627772000000000219e+00 2.063068497007999724e+01
5.645304000000000322e+00 2.065072624064000095e+01
5.662836000000000425e+00 2.067156238223999765e+01
5.680368000000000528e+00 2.069255340679999833e+01
5.697900000000000631e+00 2.071342169391999732e+01
5.715431999999999846e+00 2.073410003024000048e+01
5.732963999999999949e+00 2.075441307655999879e+01
5.750496000000000052e+00 2.077432868735999705e+01
5.768028000000000155e+00 2.079381179479999986e+01
5.785560000000000258e+00 2.081288869975999845e+01
5.803092000000000361e+00 2.083151556744000032e+01
5.820624000000000464e+00 2.084816110215999885e+01
5.838156000000000567e+00 2.086359971871999974e+01
5.855688000000000670e+00 2.087947960559999672e+01
5.873220000000000773e+00 2.089545300672000039e+01
5.890751999999999988e+00 2.091125983559999924e+01
5.908284000000000091e+00 2.092667799591999866e+01
5.925816000000000194e+00 2.094106457727999882e+01
5.943348000000000297e+00 2.095541609080000001e+01
5.960880000000000400e+00 2.096965363383999659e+01
5.978412000000000504e+00 2.098371291535999816e+01
5.995944000000000607e+00 2.099778973079999744e+01
6.013476000000000710e+00 2.101206818632000051e+01
6.031007999999999925e+00 2.102656873815999816e+01
6.048539999999999139e+00 2.104123586224000064e+01
6.066071999999999242e+00 2.105603449071999833e+01
6.083603999999999346e+00 2.107094124504000021e+01
6.101135999999999449e+00 2.108593859127999792e+01
6.118667999999999552e+00 2.110101776247999794e+01
6.136199999999999655e+00 2.111616999167999609e+01
6.153731999999999758e+00 2.113138943423999905e+01
6.171263999999999861e+00 2.114667024551999930e+01
6.188795999999999964e+00 2.116200950320000018e+01
6.206328000000000067e+00 2.117739844032000107e+01
6.223859999999999282e+00 2.119283413455999820e+01
6.241391999999999385e+00 2.120830489664000140e+01
6.258923999999999488e+00 2.122380488191999603e+01
6.276455999999999591e+00 2.123932824575999945e+01
6.293987999999999694e+00 2.125489252207999868e+01
6.311519999999999797e+00 2.127046556535999855e+01
6.329051999999999900e+00 2.128602984167999779e+01
6.346584000000000003e+00 2.130158535103999995e+01
6.364116000000000106e+00 2.131724314159999878e+01
6.381648000000000209e+00 2.133353799792000061e+01
6.399179999999999424e+00 2.135020691119999725e+01
6.416711999999999527e+00 2.136708623151999831e+01
6.434243999999999630e+00 2.138329049591999720e+01
6.451775999999999733e+00 2.139942462463999817e+01
6.469307999999999836e+00 2.141562012207999643e+01
6.486839999999999939e+00 2.143186237663999805e+01
6.504372000000000043e+00 2.144813969903999862e+01
6.521904000000000146e+00 2.146444916695999794e+01
6.539436000000000249e+00 2.148078785807999935e+01
6.556968000000000352e+00 2.149714992775999889e+01
6.574500000000000455e+00 2.151353537599999655e+01
6.592031999999999670e+00 2.152993543583999880e+01
6.609563999999999773e+00 2.154628581624000105e+01
6.627095999999999876e+00 2.156262158503999871e+01
6.644627999999999979e+00 2.157893397527999824e+01
6.662160000000000082e+00 2.159522006463999944e+01
6.679692000000000185e+00 2.161150030936000022e+01
6.697224000000000288e+00 2.162771334071999974e+01
6.714756000000000391e+00 2.164384746944000071e+01
6.732288000000000494e+00 2.165989977319999937e+01
6.749820000000000597e+00 2.167587317431999949e+01
6.767351999999999812e+00 2.169177351744000148e+01
6.784883999999999915e+00 2.170760956951999887e+01
6.802416000000000018e+00 2.172335502967999687e+01
6.819948000000000121e+00 2.173900697559999884e+01
6.837480000000000224e+00 2.175454495103999619e+01
6.855012000000000327e+00 2.176995434439999855e+01
6.872544000000000430e+00 2.178523223335999859e+01
6.890076000000000533e+00 2.180037861791999987e+01
6.907608000000000636e+00 2.181513048927999776e+01
6.925140000000000740e+00 2.182961058488000106e+01
6.942671999999999954e+00 2.184404976799999787e+01
6.960204000000000057e+00 2.185830776727999947e+01
6.977736000000000161e+00 2.187205143823999975e+01
6.995268000000000264e+00 2.188705462911999788e+01
7.012800000000000367e+00 2.190351605768000098e+01
7.030332000000000470e+00 2.191919722680000149e+01
7.047864000000000573e+00 2.193434653367999942e+01
7.065396000000000676e+00 2.194908087111999961e+01
7.082928000000000779e+00 2.196186894343999896e+01
7.100460000000000882e+00 2.197335073871999711e+01
7.117992000000000097e+00 2.198538485247999574e+01
7.135523999999999312e+00 2.199764398487999628e+01
7.153055999999999415e+00 2.200999955384000017e+01
7.170587999999999518e+00 2.202240187992000031e+01
7.188119999999999621e+00 2.203478374975999898e+01
7.205651999999999724e+00 2.204706918304000141e+01
7.223183999999999827e+00 2.205927863600000194e+01
7.240715999999999930e+00 2.207140626400000016e+01
7.258248000000000033e+00 2.208341699920000067e+01
7.275779999999999248e+00 2.209531960856000055e+01
7.293311999999999351e+00 2.210710824743999936e+01
7.310843999999999454e+00 2.211820721879999851e+01
7.328375999999999557e+00 2.212873633775999949e+01
7.345907999999999660e+00 2.213917194248000087e+01
7.363439999999999763e+00 2.214970690607999870e+01
7.380971999999999866e+00 2.216035584016000115e+01
7.398503999999999969e+00 2.217109536615999943e+01
7.416036000000000072e+00 2.218191671712000002e+01
7.433568000000000175e+00 2.219282573767999622e+01
7.451099999999999390e+00 2.220384288408000018e+01
7.468631999999999493e+00 2.221495354471999661e+01
7.486163999999999596e+00 2.222615187495999933e+01
7.503695999999999700e+00 2.223754015600000145e+01
7.521227999999999803e+00 2.224901902895999939e+01
7.538759999999999906e+00 2.226052712511999943e+01
7.556292000000000009e+00 2.227206736679999821e+01
7.573824000000000112e+00 2.228363975399999575e+01
7.591356000000000215e+00 2.229524720903999935e+01
7.608888000000000318e+00 2.230688973191999835e+01
7.626419999999999533e+00 2.231857024495999653e+01
7.643951999999999636e+00 2.233029167047999763e+01
7.661483999999999739e+00 2.234205693079999833e+01
7.679015999999999842e+00 2.235387771519999589e+01
7.696547999999999945e+00 2.236573941207999994e+01
7.714080000000000048e+00 2.237763617679999939e+01
7.731612000000000151e+00 2.238957093167999801e+01
7.749144000000000254e+00 2.240153490975999873e+01
7.766676000000000357e+00 2.241379404215999926e+01
7.784208000000000460e+00 2.242620805752000024e+01
7.801740000000000563e+00 2.243870097551999976e+01
7.819271999999999778e+00 2.245124941759999615e+01
7.836803999999999881e+00 2.246383877215999902e+01
7.854335999999999984e+00 2.247647196151999793e+01
7.871868000000000087e+00 2.248914606335999977e+01
7.889400000000000190e+00 2.250186984463999806e+01
7.906932000000000293e+00 2.251465499463999720e+01
7.924464000000000397e+00 2.252749859104000052e+01
7.941996000000000500e+00 2.254040647848000134e+01
7.959528000000000603e+00 2.255261593144000187e+01
7.977060000000000706e+00 2.256450977383999756e+01
7.994591999999999921e+00 2.257642699479999848e+01
8.012124000000000024e+00 2.258825946847999688e+01
8.029656000000001015e+00 2.260025851440000011e+01
8.047188000000000230e+00 2.261232769600000125e+01
8.064720000000001221e+00 2.262444071239999843e+01
8.082252000000000436e+00 2.263657418503999708e+01
8.099783999999999651e+00 2.264871057999999948e+01
8.117316000000000642e+00 2.266084113031999792e+01
8.134847999999999857e+00 2.267295706903999886e+01
8.152380000000000848e+00 2.268504962919999812e+01
8.169912000000000063e+00 2.269714803400000136e+01
8.187444000000001054e+00 2.270921721559999895e+01
8.204976000000000269e+00 2.272123671776000009e+01
8.222507999999999484e+00 2.273321238511999809e+01
8.240039999999998699e+00 2.274515590695999734e+01
8.257571999999999690e+00 2.275710235111999680e+01
8.275103999999998905e+00 2.276952513344000195e+01
8.292635999999999896e+00 2.278248270031999922e+01
8.310167999999999111e+00 2.279561852871999861e+01
8.327700000000000102e+00 2.280883618207999675e+01
8.345231999999999317e+00 2.282206552471999927e+01
8.362764000000000308e+00 2.283530655663999909e+01
8.380295999999999523e+00 2.284854758855999890e+01
8.397828000000000515e+00 2.286178569815999850e+01
8.415359999999999729e+00 2.287502088544000145e+01
8.432891999999998944e+00 2.288825022808000043e+01
8.450423999999999936e+00 2.290147372607999898e+01
8.467955999999999150e+00 2.291468261248000005e+01
8.485488000000000142e+00 2.292789734351999797e+01
8.503019999999999357e+00 2.294110330759999883e+01
8.520552000000000348e+00 2.295423913599999821e+01
8.538083999999999563e+00 2.296731359568000030e+01
8.555616000000000554e+00 2.298032960895999821e+01
8.573147999999999769e+00 2.299326671959999757e+01
8.590679999999998984e+00 2.300611323831999755e+01
8.608211999999999975e+00 2.301884870887999668e+01
8.625743999999999190e+00 2.303144975272000039e+01
8.643276000000000181e+00 2.304389591360000011e+01
8.660807999999999396e+00 2.305617550223999856e+01
8.678340000000000387e+00 2.306825929543999720e+01
8.695871999999999602e+00 2.307986090583999683e+01
8.713404000000000593e+00 2.308776578143999814e+01
8.730935999999999808e+00 2.309565604543999839e+01
8.748468000000000799e+00 2.310392036640000057e+01
8.766000000000000014e+00 2.311234249263999985e+01
8.783531999999999229e+00 2.312082890992000017e+01
8.801064000000000220e+00 2.312934747271999925e+01
8.818595999999999435e+00 2.313788356943999958e+01
8.836128000000000426e+00 2.314641674383999970e+01
8.853659999999999641e+00 2.315483594775999876e+01
8.871192000000000633e+00 2.316310026872000094e+01
8.888723999999999847e+00 2.317125061919999851e+01
8.906256000000000839e+00 2.317930161079999962e+01
8.923788000000000054e+00 2.318726201048000135e+01
8.941320000000001045e+00 2.319509382807999742e+01
8.958852000000000260e+00 2.320280290823999891e+01
8.976383999999999475e+00 2.321031619296000059e+01
8.993916000000000466e+00 2.321759276975999953e+01
9.011447999999999681e+00 2.322680684471999868e+01
9.028980000000000672e+00 2.323771294295999823e+01
9.046511999999999887e+00 2.324804626647999939e+01
9.064044000000000878e+00 2.325800845535999883e+01
9.081576000000000093e+00 2.326789758623999660e+01
9.099108000000001084e+00 2.327783347423999771e+01
9.116640000000000299e+00 2.328781611935999862e+01
9.134171999999999514e+00 2.329676134087999984e+01
9.151704000000000505e+00 2.330580592127999751e+01
9.169235999999999720e+00 2.331493524896000125e+01
9.186768000000000711e+00 2.332414932391999685e+01
9.204299999999999926e+00 2.333343937920000144e+01
9.221832000000000917e+00 2.334279664784000019e+01
9.239364000000000132e+00 2.335222112984000020e+01
9.256896000000001123e+00 2.336170405823999729e+01
9.274428000000000338e+00 2.337124251071999836e+01
9.291960000000001330e+00 2.338083648727999986e+01
9.309492000000000544e+00 2.339048014327999780e+01
9.327023999999999759e+00 2.340017640103999952e+01
9.344556000000000751e+00 2.340981129008000039e+01
9.362087999999999965e+00 2.341963612992000066e+01
9.379620000000000957e+00 2.342957201791999822e+01
9.397152000000000172e+00 2.343960434247999913e+01
9.414684000000001163e+00 2.344971849199999880e+01
9.432216000000000378e+00 2.345991154416000057e+01
9.449748000000001369e+00 2.347017765431999692e+01
9.467280000000000584e+00 2.348050805551999787e+01
9.484811999999999799e+00 2.349090567008000008e+01
9.502344000000000790e+00 2.350136173103999937e+01
9.519876000000000005e+00 2.351187623839999929e+01
9.537408000000000996e+00 2.352244919215999630e+01
9.554940000000000211e+00 2.353307474767999707e+01
9.572472000000001202e+00 2.354375290495999806e+01
9.590004000000000417e+00 2.355448366399999927e+01
9.607536000000001408e+00 2.356525825783999650e+01
9.625068000000000623e+00 2.357607960880000064e+01
9.642600000000001614e+00 2.358695063920000123e+01
9.660132000000000829e+00 2.359786258207999765e+01
9.677664000000000044e+00 2.360882128208000097e+01
9.695196000000001035e+00 2.361980628295999907e+01
9.712728000000000250e+00 2.363074160439999716e+01
9.730260000000001241e+00 2.364166231424000131e+01
9.747792000000000456e+00 2.365260055799999961e+01
9.765324000000001448e+00 2.366356218031999958e+01
9.782856000000000662e+00 2.367455594815999831e+01
9.800388000000001654e+00 2.368568998735999642e+01
9.817920000000000869e+00 2.369680941495999704e+01
9.835452000000000083e+00 2.370799021127999850e+01
9.852984000000001075e+00 2.371923529864000102e+01
9.870515999999998513e+00 2.372910105095999711e+01
9.888047999999999504e+00 2.373928825847999846e+01
9.905579999999998719e+00 2.374953975703999731e+01
9.923111999999999711e+00 2.375982632343999867e+01
9.940643999999998925e+00 2.377013334607999795e+01
9.958175999999999917e+00 2.378045205799999806e+01
9.975707999999999132e+00 2.379077369223999838e+01
9.993239999999998346e+00 2.380113039431999766e+01
1.001077199999999934e+01 2.381151339727999883e+01
1.002830399999999855e+01 2.382186717703999790e+01
1.004583599999999954e+01 2.383219465591999864e+01
1.006336799999999876e+01 2.384249875623999770e+01
1.008089999999999975e+01 2.385297235111999825e+01
1.009843199999999896e+01 2.386355991647999986e+01
1.011596399999999996e+01 2.387420008359999812e+01
1.013349599999999917e+01 2.388486362927999807e+01
1.015102800000000016e+01 2.389552717495999801e+01
1.016855999999999938e+01 2.390617610904000045e+01
1.018609199999999859e+01 2.391680166456000123e+01
1.020362399999999958e+01 2.392739799687999991e+01
1.022115599999999880e+01 2.393795633903999942e+01
1.023868799999999979e+01 2.394847376871999955e+01
1.025621999999999900e+01 2.395894736360000010e+01
1.027375200000000000e+01 2.396937712367999751e+01
1.029128399999999921e+01 2.397976012663999867e+01
1.030881600000000020e+01 2.399009052783999962e+01
1.032634799999999942e+01 2.400037124959999701e+01
1.034387999999999863e+01 2.401059936959999774e+01
1.036141199999999962e+01 2.402077196551999805e+01
1.037894399999999884e+01 2.403094163911999814e+01
1.039647599999999983e+01 2.404103241007999969e+01
1.041400799999999904e+01 2.405105012303999956e+01
1.043154000000000003e+01 2.406099185567999754e+01
1.044907199999999925e+01 2.407086053031999739e+01
1.046660400000000024e+01 2.408076135047999600e+01
1.048413599999999946e+01 2.409050144304000085e+01
1.050166800000000045e+01 2.410013925439999838e+01
1.051919999999999966e+01 2.410967770687999945e+01
1.053673199999999888e+01 2.411911387816000030e+01
1.055426399999999987e+01 2.412845945751999821e+01
1.057179599999999908e+01 2.413774074583999862e+01
1.058932800000000007e+01 2.414697527703999924e+01
1.060685999999999929e+01 2.415618058503999777e+01
1.062439200000000028e+01 2.416535959215999796e+01
1.064192399999999950e+01 2.417467010368000047e+01
1.065945600000000049e+01 2.418456800151999886e+01
1.067698799999999970e+01 2.419448927791999893e+01
1.069451999999999892e+01 2.420436671951999585e+01
1.071205199999999991e+01 2.421415356919999695e+01
1.072958399999999912e+01 2.422174867887999739e+01
1.074711600000000011e+01 2.422868626656000046e+01
1.076464799999999933e+01 2.423630767711999923e+01
1.078218000000000032e+01 2.424417456256000136e+01
1.079971199999999953e+01 2.425220509791999746e+01
1.081724400000000053e+01 2.426036129303999900e+01
1.083477599999999974e+01 2.426859931311999929e+01
1.085230800000000073e+01 2.427687532335999876e+01
1.086983999999999995e+01 2.428517763448000011e+01
1.088737199999999916e+01 2.429288086999999763e+01
1.090490400000000015e+01 2.430049935823999618e+01
1.092243599999999937e+01 2.430810031255999704e+01
1.093996800000000036e+01 2.431557560711999955e+01
1.095749999999999957e+01 2.432270314559999846e+01
1.097503200000000056e+01 2.432966703415999632e+01
1.099256399999999978e+01 2.433654909775999897e+01
1.101009600000000077e+01 2.434332595783999764e+01
1.102762799999999999e+01 2.435001514832000069e+01
1.104516000000000098e+01 2.435662251383999788e+01
1.106269200000000019e+01 2.436315389904000028e+01
1.108022399999999941e+01 2.436961807087999787e+01
1.109775600000000040e+01 2.437601795167999796e+01
1.111528799999999961e+01 2.438235354144000055e+01
1.113282000000000060e+01 2.438862776247999875e+01
1.115035199999999982e+01 2.439483769247999945e+01
1.116788400000000081e+01 2.440098917607999951e+01
1.118541600000000003e+01 2.440707929095999873e+01
1.120294800000000102e+01 2.441312264871999815e+01
1.122048000000000023e+01 2.441924783143999633e+01
1.123801199999999945e+01 2.442544607215999974e+01
1.125554400000000044e+01 2.443172321551999815e+01
1.127307599999999965e+01 2.443806757224000137e+01
1.129060800000000064e+01 2.444446160839999749e+01
1.130813999999999986e+01 2.445089071239999967e+01
1.132567200000000085e+01 2.445735488424000081e+01
1.134320400000000006e+01 2.446385120160000071e+01
1.136073600000000106e+01 2.447037966447999935e+01
1.137826800000000027e+01 2.447575381096000058e+01
1.139580000000000126e+01 2.448125653951999681e+01
1.141333200000000048e+01 2.448684693767999931e+01
1.143086399999999969e+01 2.449253377239999807e+01
1.144839600000000068e+01 2.449830535439999935e+01
1.146592799999999990e+01 2.450415583903999917e+01
1.148346000000000089e+01 2.451007353703999669e+01
1.150099200000000010e+01 2.451605844839999904e+01
1.151852400000000110e+01 2.452210472847999867e+01
1.153605600000000031e+01 2.452821237727999915e+01
1.155358800000000130e+01 2.453437555016000005e+01
1.157112000000000052e+01 2.454059716943999803e+01
1.158865199999999973e+01 2.454687431279999998e+01
1.160618400000000072e+01 2.455320698023999881e+01
1.162371599999999994e+01 2.455959224943999786e+01
1.164124800000000093e+01 2.456593660615999752e+01
1.165878000000000014e+01 2.457787720567999656e+01
1.167631200000000113e+01 2.458802642303999875e+01
1.169384400000000035e+01 2.459780450575999922e+01
1.171137600000000134e+01 2.460734295824000029e+01
1.172890800000000056e+01 2.461673237239999779e+01
1.174644000000000155e+01 2.462602242767999883e+01
1.176397200000000076e+01 2.463525403655999924e+01
1.178150399999999998e+01 2.464445349991999734e+01
1.179903600000000097e+01 2.465364419631999837e+01
1.181656800000000018e+01 2.466284073735999627e+01
1.183410000000000117e+01 2.467206942392000002e+01
1.185163200000000039e+01 2.468141208095999772e+01
1.186916400000000138e+01 2.469083948527999794e+01
1.188669600000000059e+01 2.470034286992000006e+01
1.190422800000000159e+01 2.470991054559999967e+01
1.192176000000000080e+01 2.471954543464000054e+01
1.193929200000000002e+01 2.472923877007999849e+01
1.195682400000000101e+01 2.473899347423999728e+01
1.197435600000000022e+01 2.474880662480000026e+01
1.199188800000000121e+01 2.475867822175999677e+01
1.200942000000000043e+01 2.476861118743999768e+01
1.202695200000000142e+01 2.477860259951999922e+01
1.204448400000000063e+01 2.478865538031999805e+01
1.206201599999999985e+01 2.479876952984000127e+01
1.207954799999999906e+01 2.480894504807999823e+01
1.209707999999999828e+01 2.481921408055999834e+01
1.211461199999999927e+01 2.482948895767999886e+01
1.213214399999999848e+01 2.483977844640000043e+01
1.214967599999999948e+01 2.485009423599999678e+01
1.216720799999999869e+01 2.486043924879999878e+01
1.218473999999999968e+01 2.487082225175999994e+01
1.220227199999999890e+01 2.488011522936000119e+01
1.221980399999999989e+01 2.488940528463999868e+01
1.223733599999999910e+01 2.489879469879999974e+01
1.225486800000000009e+01 2.490826886023999975e+01
1.227239999999999931e+01 2.491780146808000040e+01
1.228993199999999852e+01 2.492736329911999960e+01
1.230746399999999952e+01 2.493695143103999712e+01
1.232499599999999873e+01 2.494655417455999924e+01
1.234252799999999972e+01 2.495636440279999846e+01
1.236005999999999894e+01 2.496600805879999641e+01
1.237759199999999993e+01 2.497553774431999685e+01
1.239512399999999914e+01 2.498496514864000062e+01
1.241265600000000013e+01 2.499430196104000146e+01
1.243018799999999935e+01 2.500355987080000020e+01
1.244771999999999856e+01 2.501275056720000123e+01
1.246525199999999955e+01 2.502187989488000142e+01
1.248278399999999877e+01 2.503095954311999805e+01
1.250031599999999976e+01 2.503998951191999822e+01
1.251784799999999898e+01 2.504897564591999881e+01
1.253537999999999997e+01 2.505792671208000044e+01
1.255291199999999918e+01 2.506683394343999893e+01
1.257044400000000017e+01 2.507566227215999888e+01
1.258797599999999939e+01 2.508437955271999797e+01
1.260550800000000038e+01 2.509295656192000123e+01
1.262303999999999959e+01 2.510144297920000156e+01
1.264057199999999881e+01 2.510985633847999665e+01
1.265810399999999980e+01 2.511820248439999759e+01
1.267563599999999902e+01 2.512649018391999789e+01
1.269316800000000001e+01 2.513472528167999798e+01
1.271069999999999922e+01 2.514291069999999806e+01
1.272823200000000021e+01 2.515104936119999834e+01
1.274576399999999943e+01 2.515914126527999883e+01
1.276329600000000042e+01 2.516720102384000057e+01
1.278082799999999963e+01 2.517530461719999835e+01
1.279835999999999885e+01 2.518341989984000051e+01
1.281589199999999984e+01 2.519163454135999913e+01
1.283342399999999905e+01 2.519972936775999983e+01
1.285095600000000005e+01 2.520774236919999822e+01
1.286848799999999926e+01 2.521567939032000183e+01
1.288602000000000025e+01 2.522355212040000083e+01
1.290355199999999947e+01 2.523136932639999941e+01
1.292108400000000046e+01 2.523913393064000132e+01
1.293861599999999967e+01 2.524684885543999613e+01
1.295614800000000066e+01 2.525452286775999866e+01
1.297367999999999988e+01 2.526215304527999805e+01
1.299121199999999909e+01 2.526974231031999807e+01
1.300874400000000009e+01 2.527729358519999892e+01
1.302627599999999930e+01 2.528487408327999830e+01
1.304380800000000029e+01 2.529262115359999896e+01
1.306133999999999951e+01 2.530040036943999837e+01
1.307887200000000050e+01 2.530817374063999736e+01
1.309640399999999971e+01 2.531590912167999718e+01
1.311393600000000070e+01 2.532358313399999972e+01
1.313146799999999992e+01 2.533118408831999702e+01
1.314900000000000091e+01 2.533872659623999724e+01
1.316653200000000012e+01 2.534611129888000036e+01
1.318406399999999934e+01 2.535332066232000159e+01
1.320159600000000033e+01 2.536036053120000133e+01
1.321912799999999955e+01 2.536723382783999980e+01
1.323666000000000054e+01 2.537274240103999645e+01
1.325419199999999975e+01 2.537609722439999871e+01
1.327172400000000074e+01 2.538037842319999626e+01
1.328925599999999996e+01 2.538504244591999992e+01
1.330678800000000095e+01 2.538992272032000130e+01
1.332432000000000016e+01 2.539491988751999685e+01
1.334185199999999938e+01 2.539989367615999782e+01
1.335938400000000037e+01 2.540488792104000026e+01
1.337691599999999958e+01 2.540990554448000083e+01
1.339444800000000058e+01 2.541495239111999638e+01
1.341197999999999979e+01 2.542001677168000029e+01
1.342951200000000078e+01 2.542509868615999835e+01
1.344704400000000000e+01 2.543019813456000122e+01
1.346457600000000099e+01 2.543530634991999761e+01
1.348210800000000020e+01 2.544042333224000174e+01
1.349964000000000119e+01 2.544554615919999918e+01
1.351717200000000041e+01 2.545063976295999808e+01
1.353470399999999962e+01 2.545573336671999698e+01
1.355223600000000062e+01 2.546084450440000069e+01
1.356976799999999983e+01 2.546599070991999980e+01
1.358730000000000082e+01 2.547118367255999871e+01
1.360483200000000004e+01 2.547642631464000118e+01
1.362236400000000103e+01 2.548172740312000073e+01
1.363989600000000024e+01 2.548696712287999944e+01
1.365742800000000123e+01 2.549153763135999995e+01
1.367496000000000045e+01 2.549627763439999839e+01
1.369249199999999966e+01 2.550110822935999977e+01
1.371002400000000065e+01 2.550602649392000032e+01
1.372755599999999987e+01 2.551103242808000005e+01
1.374508800000000086e+01 2.551609973096000061e+01
1.376262000000000008e+01 2.552151186759999746e+01
1.378015200000000107e+01 2.552760782712000065e+01
1.379768400000000028e+01 2.553391711599999780e+01
1.381521600000000127e+01 2.554040758871999728e+01
1.383274800000000049e+01 2.554707340063999865e+01
1.385028000000000148e+01 2.555348497071999958e+01
1.386781200000000069e+01 2.555981763815999841e+01
1.388534399999999991e+01 2.556610939311999786e+01
1.390287600000000090e+01 2.557238653647999982e+01
1.392040800000000011e+01 2.557866952447999864e+01
1.393794000000000111e+01 2.558496712408000207e+01
1.395547200000000032e+01 2.559129394688000048e+01
1.397300400000000131e+01 2.559765583751999785e+01
1.399053600000000053e+01 2.560405571831999794e+01
1.400806800000000152e+01 2.561050527855999803e+01
1.402560000000000073e+01 2.561700451823999813e+01
1.404313199999999995e+01 2.562354759272000138e+01
1.406066400000000094e+01 2.563011696807999584e+01
1.407819600000000015e+01 2.563673017823999700e+01
1.409572800000000115e+01 2.564339306783999817e+01
1.411326000000000036e+01 2.564926985335999987e+01
1.413079200000000135e+01 2.565487194079999611e+01
1.414832400000000057e+01 2.566057046479999926e+01
1.416585600000000156e+01 2.566635665840000158e+01
1.418338800000000077e+01 2.567221883231999868e+01
1.420092000000000176e+01 2.567811022943999788e+01
1.421845200000000098e+01 2.568401039352000126e+01
1.423598400000000019e+01 2.568992809151999879e+01
1.425351599999999941e+01 2.569587793503999862e+01
1.427104799999999862e+01 2.570185992407999720e+01
1.428857999999999961e+01 2.570787405863999808e+01
1.430611199999999883e+01 2.571393202799999855e+01
1.432364399999999982e+01 2.572003967679999903e+01
1.434117599999999904e+01 2.572617362647999784e+01
1.435870800000000003e+01 2.573232803239999811e+01
1.437623999999999924e+01 2.573850873919999671e+01
1.439377199999999846e+01 2.574471866920000096e+01
1.441130399999999945e+01 2.575096074471999685e+01
1.442883599999999866e+01 2.575722619879999797e+01
1.444636799999999965e+01 2.576353548767999868e+01
1.446389999999999887e+01 2.576988861135999898e+01
1.448143199999999986e+01 2.577627095823999781e+01
1.449896399999999907e+01 2.578268545063999895e+01
1.451649600000000007e+01 2.578914962248000009e+01
1.453402799999999928e+01 2.579564886215999664e+01
1.455155999999999850e+01 2.580216271343999779e+01
1.456909199999999949e+01 2.580869994328000061e+01
1.458662399999999870e+01 2.581525762935999779e+01
1.460415599999999969e+01 2.582185330559999770e+01
1.462168799999999891e+01 2.582848697200000032e+01
1.463921999999999990e+01 2.583516739551999564e+01
1.465675199999999911e+01 2.584213712871999746e+01
1.467428400000000011e+01 2.584887307632000031e+01
1.469181599999999932e+01 2.585553012127999750e+01
1.470934800000000031e+01 2.586213748679999824e+01
1.472687999999999953e+01 2.586871562911999689e+01
1.474441199999999874e+01 2.587527623751999784e+01
1.476194399999999973e+01 2.588183684591999878e+01
1.477947599999999895e+01 2.588840329895999659e+01
1.479700799999999994e+01 2.589499020823999942e+01
1.481453999999999915e+01 2.590158880679999953e+01
1.483207200000000014e+01 2.590821955087999839e+01
1.484960399999999936e+01 2.591488244047999956e+01
1.486713600000000035e+01 2.592157163095999906e+01
1.488466799999999957e+01 2.592814685095999749e+01
1.490219999999999878e+01 2.593468115848000011e+01
1.491973199999999977e+01 2.594119793207999791e+01
1.493726399999999899e+01 2.594770886103999885e+01
1.495479599999999998e+01 2.595422271231999645e+01
1.497232799999999919e+01 2.596074533055999822e+01
1.498986000000000018e+01 2.596727963808000084e+01
1.500739199999999940e+01 2.597382855719999739e+01
1.502492400000000039e+01 2.598039208791999854e+01
1.504245599999999961e+01 2.598595910751999938e+01
1.505998800000000060e+01 2.599131279775999914e+01
1.507751999999999981e+01 2.599677461383999955e+01
1.509505199999999903e+01 2.600629553239999936e+01
1.511258400000000002e+01 2.601633662391999735e+01
1.513011599999999923e+01 2.602592183351999822e+01
1.514764800000000022e+01 2.603517974327999696e+01
1.516517999999999944e+01 2.604420678976000048e+01
1.518271200000000043e+01 2.605306434167999896e+01
1.520024399999999964e+01 2.606179038919999869e+01
1.521777600000000064e+01 2.607041415551999819e+01
1.523530799999999985e+01 2.607895901919999915e+01
1.525283999999999907e+01 2.608744251415999926e+01
1.527037200000000006e+01 2.609587632967999937e+01
1.528790399999999927e+01 2.610426338807999969e+01
1.530543600000000026e+01 2.611260953399999707e+01
1.532296799999999948e+01 2.612091768975999884e+01
1.534050000000000047e+01 2.612918785536000144e+01
1.535803199999999968e+01 2.613742295312000152e+01
1.537556400000000068e+01 2.614562590535999931e+01
1.539309599999999989e+01 2.615379378975999813e+01
1.541062800000000088e+01 2.616193245095999842e+01
1.542816000000000010e+01 2.617004481128000037e+01
1.544569199999999931e+01 2.617812794839999668e+01
1.546322400000000030e+01 2.618619062927999863e+01
1.548075599999999952e+01 2.619426792175999807e+01
1.549828800000000051e+01 2.620234229192000086e+01
1.551581999999999972e+01 2.621040497279999926e+01
1.553335200000000071e+01 2.621845304207999661e+01
1.555088399999999993e+01 2.622648065511999960e+01
1.556841600000000092e+01 2.623449657887999820e+01
1.558594800000000014e+01 2.624249496871999909e+01
1.560348000000000113e+01 2.625047874695999894e+01
1.562101200000000034e+01 2.625844791359999775e+01
1.563854399999999956e+01 2.626640539095999927e+01
1.565607600000000055e+01 2.627434825671999619e+01
1.567360799999999976e+01 2.628227651087999917e+01
1.569114000000000075e+01 2.629019015344000110e+01
1.570867199999999997e+01 2.629808626208000177e+01
1.572620400000000096e+01 2.630596483680000119e+01
1.574373600000000017e+01 2.631382879991999957e+01
1.576126800000000117e+01 2.632166938447999982e+01
1.577880000000000038e+01 2.632949243511999882e+01
1.579633199999999960e+01 2.633729210719999969e+01
1.581386400000000059e+01 2.634507132303999910e+01
1.583139599999999980e+01 2.635282716031999684e+01
1.584892800000000079e+01 2.636055669671999624e+01
1.586646000000000001e+01 2.636826285456000107e+01
1.588399200000000100e+01 2.637593394455999984e+01
1.590152400000000021e+01 2.638353782120000091e+01
1.591905600000000121e+01 2.639108909607999820e+01
1.593658800000000042e+01 2.639859069151999904e+01
1.595412000000000141e+01 2.640604845216000029e+01
1.597165200000000063e+01 2.641346822263999883e+01
1.598918399999999984e+01 2.642084708064000154e+01
1.600671600000000083e+01 2.642818502615999776e+01
1.602424800000000005e+01 2.643547621455999774e+01
1.604177999999999926e+01 2.644271772352000127e+01
1.605931200000000203e+01 2.644990955303999769e+01
1.607684400000000124e+01 2.645704293616000058e+01
1.609437600000000046e+01 2.646411202823999886e+01
1.611190799999999967e+01 2.647107883912000048e+01
1.612944000000000244e+01 2.647787615544000062e+01
1.614697200000000166e+01 2.648453904504000178e+01
1.616450400000000087e+01 2.649107335256000084e+01
1.618203600000000009e+01 2.649748200031999801e+01
1.619956799999999930e+01 2.650376206599999662e+01
1.621710000000000207e+01 2.650991062728000003e+01
1.623463200000000128e+01 2.651592183952000070e+01
1.625216400000000050e+01 2.652042221231999974e+01
1.626969599999999971e+01 2.652337083319999778e+01
1.628722800000000248e+01 2.652665259855999835e+01
1.630476000000000170e+01 2.653038732351999940e+01
1.632229200000000091e+01 2.653435291175999922e+01
1.633982400000000013e+01 2.653848799456000052e+01
1.635735599999999934e+01 2.654273997015999953e+01
1.637488800000000211e+01 2.654707377072000085e+01
1.639242000000000132e+01 2.655148939623999738e+01
1.640995200000000054e+01 2.655583488607999954e+01
1.642748399999999975e+01 2.656015407503999981e+01
1.644501599999999897e+01 2.656447326400000009e+01
1.646254799999999818e+01 2.656879245295999681e+01
1.648007999999999740e+01 2.657312040887999771e+01
1.649761200000000017e+01 2.657746882104000008e+01
1.651514399999999938e+01 2.658190490280000162e+01
1.653267599999999860e+01 2.658641988719999816e+01
1.655020799999999781e+01 2.659096993943999720e+01
1.656774000000000058e+01 2.659554337023999793e+01
1.658527199999999979e+01 2.660012849031999949e+01
1.660280399999999901e+01 2.660471945503999791e+01
1.662033599999999822e+01 2.660930749743999968e+01
1.663786800000000099e+01 2.661395983087999895e+01
1.665540000000000020e+01 2.661845143672000091e+01
1.667293199999999942e+01 2.662284952831999973e+01
1.669046399999999863e+01 2.662717163959999667e+01
1.670799599999999785e+01 2.663143238215999986e+01
1.672552800000000062e+01 2.663564344527999950e+01
1.674305999999999983e+01 2.663981067359999955e+01
1.676059199999999905e+01 2.664393991176000043e+01
1.677812399999999826e+01 2.664803700439999901e+01
1.679565600000000103e+01 2.665226267911999969e+01
1.681318800000000024e+01 2.665663154751999997e+01
1.683071999999999946e+01 2.666105594000000067e+01
1.684825199999999867e+01 2.666550955567999992e+01
1.686578399999999789e+01 2.666996901599999958e+01
1.688331600000000066e+01 2.667441970935999862e+01
1.690084799999999987e+01 2.667885579111999661e+01
1.691837999999999909e+01 2.668326849431999648e+01
1.693591199999999830e+01 2.668765489663999801e+01
1.695344400000000107e+01 2.669202668735999850e+01
1.697097600000000028e+01 2.669622606119999730e+01
1.698850799999999950e+01 2.669987311655999918e+01
1.700603999999999871e+01 2.670363706471999876e+01
1.702357199999999793e+01 2.670748283784000066e+01
1.704110400000000070e+01 2.671140751359999754e+01
1.705863599999999991e+01 2.671540816967999632e+01
1.707616799999999913e+01 2.671947896144000012e+01
1.709369999999999834e+01 2.672362281119999849e+01
1.711123200000000111e+01 2.672783679663999834e+01
1.712876400000000032e+01 2.673212091775999966e+01
1.714629599999999954e+01 2.673647225223999868e+01
1.716382799999999875e+01 2.674089372239999918e+01
1.718135999999999797e+01 2.674538532824000114e+01
1.719889200000000073e+01 2.674995291440000145e+01
1.721642399999999995e+01 2.675459355855999632e+01
1.723395599999999916e+01 2.675931018304000020e+01
1.725148799999999838e+01 2.676410278783999885e+01
1.726902000000000115e+01 2.676925776031999860e+01
1.728655200000000036e+01 2.677426661679999853e+01
1.730408399999999958e+01 2.677913227959999887e+01
1.732161599999999879e+01 2.678386643800000044e+01
1.733914800000000156e+01 2.678853338304000076e+01
1.735668000000000077e+01 2.679316818255999877e+01
1.737421199999999999e+01 2.679781467135999762e+01
1.739174399999999920e+01 2.680133606696000115e+01
1.740927599999999842e+01 2.680477855991999903e+01
1.742680800000000119e+01 2.680832333407999712e+01
1.744434000000000040e+01 2.681197038943999900e+01
1.746187199999999962e+01 2.681571680368000088e+01
1.747940399999999883e+01 2.681953335359999713e+01
1.749693600000000160e+01 2.682321839911999817e+01
1.751446800000000081e+01 2.682687714375999732e+01
1.753200000000000003e+01 2.683051543215999857e+01
1.754953199999999924e+01 2.683415372055999981e+01
1.756706399999999846e+01 2.683780954287999876e+01
1.758459599999999767e+01 2.684149458839999980e+01
1.760212800000000044e+01 2.684521177943999959e+01
1.761965999999999966e+01 2.684897572759999562e+01
1.763719199999999887e+01 2.685278351055999835e+01
1.765472399999999809e+01 2.685664389528000129e+01
1.767225600000000085e+01 2.686055688175999734e+01
1.768978799999999652e+01 2.686452831464000113e+01
1.770731999999999928e+01 2.686855819391999844e+01
1.772485199999999850e+01 2.687264651959999995e+01
1.774238400000000127e+01 2.687679913631999895e+01
1.775991599999999693e+01 2.688101312175999880e+01
1.777744799999999969e+01 2.688529432055999990e+01
1.779497999999999891e+01 2.688964273271999872e+01
1.781251200000000168e+01 2.689405543591999859e+01
1.783004399999999734e+01 2.689853827479999637e+01
1.784757600000000011e+01 2.690309124935999918e+01
1.786510799999999932e+01 2.690771435959999991e+01
1.788264000000000209e+01 2.691241052783999876e+01
1.790017199999999775e+01 2.691717683175999909e+01
1.791770400000000052e+01 2.692218568823999902e+01
1.793523599999999973e+01 2.692800694968000030e+01
1.795276799999999895e+01 2.693410583151999660e+01
1.797029999999999816e+01 2.694045018823999982e+01
1.798783200000000093e+01 2.694674778783999614e+01
1.800536400000000015e+01 2.695296064015999704e+01
1.802289599999999936e+01 2.695911796839999752e+01
1.804042799999999858e+01 2.696524315111999925e+01
1.805796000000000134e+01 2.697135079991999973e+01
1.807549199999999701e+01 2.697746137103999686e+01
1.809302399999999977e+01 2.698359239839999901e+01
1.811055599999999899e+01 2.698975264895999615e+01
1.812808800000000176e+01 2.699594796735999580e+01
1.814561999999999742e+01 2.700218712055999859e+01
1.816315200000000019e+01 2.700847595319999783e+01
1.818068399999999940e+01 2.701481738760000084e+01
1.819821600000000217e+01 2.702121142376000051e+01
1.821574799999999783e+01 2.702766098399999706e+01
1.823328000000000060e+01 2.703416606832000113e+01
1.825081199999999981e+01 2.704072667671999852e+01
1.826834399999999903e+01 2.704733696455999592e+01
1.828587599999999824e+01 2.705398232023999583e+01
1.830340800000000101e+01 2.706068027767999951e+01
1.832094000000000023e+01 2.706742791455999964e+01
1.833847199999999944e+01 2.707422523087999977e+01
1.835600399999999865e+01 2.708107514896000012e+01
1.837353600000000142e+01 2.708797474647999692e+01
1.839106799999999708e+01 2.709492402344000084e+01
1.840859999999999985e+01 2.710192590216000141e+01
1.842613199999999907e+01 2.710897746031999844e+01
1.844366400000000183e+01 2.711609330952000008e+01
1.846119599999999750e+01 2.712325007119999754e+01
1.847872800000000026e+01 2.712912101207999882e+01
1.849625999999999948e+01 2.713512345735999887e+01
1.851379200000000225e+01 2.714125740703999767e+01
1.853132399999999791e+01 2.714748194863999942e+01
1.854885600000000068e+01 2.715376785895999845e+01
1.856638799999999989e+01 2.716014143887999666e+01
1.858392000000000266e+01 2.716657346519999905e+01
1.860145199999999832e+01 2.717302010311999894e+01
1.861898400000000109e+01 2.717948719728000029e+01
1.863651600000000030e+01 2.718598643695999684e+01
1.865404799999999952e+01 2.719251197751999882e+01
1.867157999999999873e+01 2.719905797431999872e+01
1.868911200000000150e+01 2.720563319431999716e+01
1.870664400000000072e+01 2.721218503575999748e+01
1.872417599999999993e+01 2.721861413975999611e+01
1.874170799999999915e+01 2.722498187503999745e+01
1.875924000000000191e+01 2.723131162015999607e+01
1.877677199999999758e+01 2.723762675368000075e+01
1.879430400000000034e+01 2.724392143095999685e+01
1.881183599999999956e+01 2.725020149663999902e+01
1.882936800000000233e+01 2.725647279535999701e+01
1.884689999999999799e+01 2.726267688072000084e+01
1.886443200000000076e+01 2.726881667504000006e+01
1.888196399999999997e+01 2.727493601312000138e+01
1.889949600000000274e+01 2.728101736103999642e+01
1.891702799999999840e+01 2.728708117503999731e+01
1.893456000000000117e+01 2.729311576583999965e+01
1.895209200000000038e+01 2.729913866735999761e+01
1.896962399999999960e+01 2.730514403495999787e+01
1.898715599999999881e+01 2.731113479095999708e+01
1.900468800000000158e+01 2.731711093535999879e+01
1.902222000000000079e+01 2.732306662351999904e+01
1.903975200000000001e+01 2.732901062239999845e+01
1.905728399999999922e+01 2.733494293200000058e+01
1.907481600000000199e+01 2.734086062999999811e+01
1.909234800000000121e+01 2.734676371640000170e+01
1.910988000000000042e+01 2.735265803583999755e+01
1.912741199999999964e+01 2.735852897671999884e+01
1.914494400000000240e+01 2.736439115063999594e+01
1.916247599999999807e+01 2.737023871295999911e+01
1.918000800000000083e+01 2.737606581903999725e+01
1.919754000000000005e+01 2.738188415815999832e+01
1.921507200000000282e+01 2.738769080799999855e+01
1.923260399999999848e+01 2.739348284623999774e+01
1.925013600000000125e+01 2.739927488448000048e+01
1.926766800000000046e+01 2.740504938879999841e+01
1.928520000000000323e+01 2.741079466992000135e+01
1.930273199999999889e+01 2.741651949479999928e+01
1.932026400000000166e+01 2.742221509647999866e+01
1.933779600000000087e+01 2.742788147495999951e+01
1.935532800000000009e+01 2.743351863023999826e+01
1.937285999999999930e+01 2.744508809511999914e+01
1.939039200000000207e+01 2.745508242951999733e+01
1.940792400000000129e+01 2.746460042576000049e+01
1.942545600000000050e+01 2.747378819983999776e+01
1.944298799999999972e+01 2.748272757671999855e+01
1.946052000000000248e+01 2.749147700279999995e+01
1.947805199999999815e+01 2.750007154591999736e+01
1.949558400000000091e+01 2.750853458463999957e+01
1.951311600000000013e+01 2.751688949752000113e+01
1.953064800000000290e+01 2.752504861495999577e+01
1.954817999999999856e+01 2.753315513064000086e+01
1.956571200000000132e+01 2.754146913103999594e+01
1.958324400000000054e+01 2.754984157783999876e+01
1.960077600000000331e+01 2.755821694695999824e+01
1.961830799999999897e+01 2.756655724823999876e+01
1.963584000000000174e+01 2.757483618079999843e+01
1.965337200000000095e+01 2.758303036607999914e+01
1.967090400000000017e+01 2.759112519247999629e+01
1.968843599999999938e+01 2.759910604839999948e+01
1.970596800000000215e+01 2.760696124455999723e+01
1.972350000000000136e+01 2.761468493631999621e+01
1.974103199999999703e+01 2.762226251207999894e+01
1.975856399999999979e+01 2.762968812719999789e+01
1.977609599999999901e+01 2.763695885935999996e+01
1.979362800000000178e+01 2.764407178623999783e+01
1.981115999999999744e+01 2.764778021032000055e+01
1.982869200000000021e+01 2.765195620559999767e+01
1.984622399999999942e+01 2.765675173272000009e+01
1.986375599999999864e+01 2.766181611328000045e+01
1.988128799999999785e+01 2.766708505623999770e+01
1.989882000000000062e+01 2.767249134824000123e+01
1.991635199999999983e+01 2.767799992143999788e+01
1.993388399999999905e+01 2.768349972768000100e+01
1.995141599999999826e+01 2.768896446607999806e+01
1.996894800000000103e+01 2.769443797143999930e+01
1.998647999999999669e+01 2.769993193303999846e+01
2.000401199999999946e+01 2.770544342855999886e+01
2.002154399999999868e+01 2.771097830263999739e+01
2.003907600000000144e+01 2.771653071063999718e+01
2.005660799999999711e+01 2.772210357487999843e+01
2.007413999999999987e+01 2.772769397303999739e+01
2.009167199999999909e+01 2.773329898280000094e+01
2.010920400000000186e+01 2.773891568183999823e+01
2.012673599999999752e+01 2.774452361391999844e+01
2.014426800000000028e+01 2.775009647815999969e+01
2.016179999999999950e+01 2.775564596383999927e+01
2.017933199999999871e+01 2.776108732367999821e+01
2.019686399999999793e+01 2.776644978087999860e+01
2.021439600000000070e+01 2.777176255863999899e+01
2.023192799999999991e+01 2.777703442391999999e+01
2.024945999999999913e+01 2.778226829903999828e+01
2.026699199999999834e+01 2.778747002863999782e+01
2.028452400000000111e+01 2.779264253503999882e+01
2.030205600000000032e+01 2.779779166288000170e+01
2.031958799999999954e+01 2.780292033447999955e+01
2.033711999999999875e+01 2.780802270519999908e+01
2.035465200000000152e+01 2.781309585271999651e+01
2.037218399999999718e+01 2.781814562167999938e+01
2.038971599999999995e+01 2.782316324511999994e+01
2.040724799999999917e+01 2.782815456767999862e+01
2.042478000000000193e+01 2.783319556967999731e+01
2.044231199999999760e+01 2.783835930911999768e+01
2.045984400000000036e+01 2.784362240743999806e+01
2.047737599999999958e+01 2.784898194231999824e+01
2.049490800000000235e+01 2.785443206912000136e+01
2.051243999999999801e+01 2.785997278783999676e+01
2.052997200000000078e+01 2.786555149671999843e+01
2.054750399999999999e+01 2.787061587727999878e+01
2.056503599999999921e+01 2.787545523919999724e+01
2.058256799999999842e+01 2.788007542711999776e+01
2.060010000000000119e+01 2.788454657671999826e+01
2.061763200000000040e+01 2.788891544511999854e+01
2.063516399999999962e+01 2.789322294479999798e+01
2.065269599999999883e+01 2.789749245431999825e+01
2.067022800000000160e+01 2.790174150760000060e+01
2.068775999999999726e+01 2.790598763855999920e+01
2.070529200000000003e+01 2.791023669183999800e+01
2.072282399999999924e+01 2.791450035672000141e+01
2.074035600000000201e+01 2.791878740015999938e+01
2.075788799999999767e+01 2.792309782215999547e+01
2.077542000000000044e+01 2.792744038967999742e+01
2.079295199999999966e+01 2.793181802503999833e+01
2.081048400000000242e+01 2.793623657287999862e+01
2.082801599999999809e+01 2.794069603319999828e+01
2.084554800000000085e+01 2.794520225064000130e+01
2.086308000000000007e+01 2.794975814752000076e+01
2.088061200000000284e+01 2.795436664615999689e+01
2.089814399999999850e+01 2.795903066887999699e+01
2.091567600000000127e+01 2.796375313799999773e+01
2.093320800000000048e+01 2.796853405351999911e+01
2.095073999999999970e+01 2.797242073911999682e+01
2.096827199999999891e+01 2.797596551327999848e+01
2.098580400000000168e+01 2.797961841327999721e+01
2.100333600000000089e+01 2.798336482751999910e+01
2.102086800000000011e+01 2.798719306671999973e+01
2.103839999999999932e+01 2.799109728623999871e+01
2.105593200000000209e+01 2.799507164143999915e+01
2.107346399999999775e+01 2.799916873408000129e+01
2.109099600000000052e+01 2.800339440879999842e+01
2.110852799999999974e+01 2.800772528703999953e+01
2.112606000000000250e+01 2.801214967952000023e+01
2.114359199999999817e+01 2.801665589695999969e+01
2.116112400000000093e+01 2.802124101704000125e+01
2.117865600000000015e+01 2.802589627280000073e+01
2.119618800000000292e+01 2.803061581959999771e+01
2.121371999999999858e+01 2.803540257975999950e+01
2.123125200000000135e+01 2.804025070863999858e+01
2.124878400000000056e+01 2.804516312855999871e+01
2.126631599999999978e+01 2.804990313160000071e+01
2.128384799999999899e+01 2.805454669807999935e+01
2.130138000000000176e+01 2.805915227439999882e+01
2.131891200000000097e+01 2.806374031679999703e+01
2.133644400000000019e+01 2.806834881543999671e+01
2.135397599999999940e+01 2.807301868280000079e+01
2.137150800000000217e+01 2.807767101623999650e+01
2.138903999999999783e+01 2.808251330047999872e+01
2.140657200000000060e+01 2.808742572039999885e+01
2.142410399999999981e+01 2.809239658671999607e+01
2.144163600000000258e+01 2.809740836551999621e+01
2.145916799999999824e+01 2.810246105679999928e+01
2.147670000000000101e+01 2.810754589359999756e+01
2.149423200000000023e+01 2.811266287591999813e+01
2.151176400000000299e+01 2.811781492607999766e+01
2.152929599999999866e+01 2.812299912175999950e+01
2.154682800000000142e+01 2.812821546295999653e+01
2.156436000000000064e+01 2.813347271663999649e+01
2.158189200000000341e+01 2.813876503815999897e+01
2.159942399999999907e+01 2.814409534984000061e+01
2.161695600000000184e+01 2.814946657399999808e+01
2.163448800000000105e+01 2.815487871063999847e+01
2.165202000000000027e+01 2.816033468207999846e+01
2.166955199999999948e+01 2.816583156599999782e+01
2.168708400000000225e+01 2.817137520703999698e+01
2.170461600000000146e+01 2.817695976055999552e+01
2.172214800000000068e+01 2.818259107119999740e+01
2.173967999999999989e+01 2.818826913895999908e+01
2.175721200000000266e+01 2.819399104151999680e+01
2.177474399999999832e+01 2.819975970119999786e+01
2.179227600000000109e+01 2.820557511799999872e+01
2.180980800000000031e+01 2.821143436959999562e+01
2.182734000000000307e+01 2.821734037831999942e+01
2.184487199999999874e+01 2.822329606647999967e+01
2.186240400000000150e+01 2.822929558943999950e+01
2.187993600000000072e+01 2.823533894719999893e+01
2.189746800000000349e+01 2.824092350072000102e+01
2.191499999999999915e+01 2.824567519303999674e+01
2.193253199999999836e+01 2.825066067095999855e+01
2.195006400000000113e+01 2.825575427472000101e+01
2.196759599999999679e+01 2.826091509183999761e+01
2.198512799999999956e+01 2.826614019999999883e+01
2.200265999999999877e+01 2.827143544384000151e+01
2.202019200000000154e+01 2.827679790103999835e+01
2.203772399999999720e+01 2.828223049392000021e+01
2.205525599999999997e+01 2.828773906712000041e+01
2.207278799999999919e+01 2.829331777599999853e+01
2.209032000000000195e+01 2.829897538751999519e+01
2.210785199999999762e+01 2.830467975615999876e+01
2.212538400000000038e+01 2.831042211496000149e+01
2.214291599999999960e+01 2.831621123088000047e+01
2.216044799999999881e+01 2.832205294855999611e+01
2.217797999999999803e+01 2.832792096711999719e+01
2.219551200000000080e+01 2.833378898567999826e+01
2.221304400000000001e+01 2.833966869351999662e+01
2.223057599999999923e+01 2.834557177992000021e+01
2.224810799999999844e+01 2.835149824487999837e+01
2.226564000000000121e+01 2.835745685535999883e+01
2.228317199999999687e+01 2.836344468904000138e+01
2.230070399999999964e+01 2.836947051287999955e+01
2.231823599999999885e+01 2.837553432688000044e+01
2.233576800000000162e+01 2.838163613104000049e+01
2.235329999999999728e+01 2.838777300303999596e+01
2.237083200000000005e+01 2.839395370983999811e+01
2.238836399999999927e+01 2.840017240679999944e+01
2.240589600000000203e+01 2.840673593752000059e+01
2.242342799999999770e+01 2.841382256352000013e+01
2.244096000000000046e+01 2.842096763592000030e+01
2.245849199999999968e+01 2.842809809671999943e+01
2.247602399999999889e+01 2.843519348967999960e+01
2.249355599999999811e+01 2.844224797015999684e+01
2.251108800000000087e+01 2.844903359719999969e+01
2.252862000000000009e+01 2.845579584567999731e+01
2.254615199999999930e+01 2.846273343336000039e+01
2.256368399999999852e+01 2.846975869063999909e+01
2.258121600000000129e+01 2.847682778271999737e+01
2.259874799999999695e+01 2.848391733103999712e+01
2.261627999999999972e+01 2.849100687935999687e+01
2.263381199999999893e+01 2.849809642768000018e+01
2.265134400000000170e+01 2.850517136439999533e+01
2.266887599999999736e+01 2.851223168952000009e+01
2.268640800000000013e+01 2.851928032535999691e+01
2.270393999999999934e+01 2.852628804871999790e+01
2.272147200000000211e+01 2.853327239351999722e+01
2.273900399999999777e+01 2.854023335975999842e+01
2.275653600000000054e+01 2.854717679207999836e+01
2.277406799999999976e+01 2.855409976815999684e+01
2.279160000000000252e+01 2.856100813263999783e+01
2.280913199999999819e+01 2.856789896319999755e+01
2.282666400000000095e+01 2.857477225983999958e+01
2.284419600000000017e+01 2.858164263415999784e+01
2.286172799999999938e+01 2.858849255223999819e+01
2.287925999999999860e+01 2.859532785871999749e+01
2.289679200000000137e+01 2.860213394199999826e+01
2.291432400000000058e+01 2.860893418063999860e+01
2.293185599999999980e+01 2.861570811839999706e+01
2.294938799999999901e+01 2.862246744455999803e+01
2.296692000000000178e+01 2.862919462519999669e+01
2.298445199999999744e+01 2.863589550495999703e+01
2.300198400000000021e+01 2.864257300615999924e+01
2.301951599999999942e+01 2.864921251719999873e+01
2.303704800000000219e+01 2.865580527111999842e+01
2.305457999999999785e+01 2.866235419023999853e+01
2.307211200000000062e+01 2.866883297367999717e+01
2.308964399999999983e+01 2.867525915535999559e+01
2.310717600000000260e+01 2.868159766743999839e+01
2.312470799999999826e+01 2.868787188848000014e+01
2.314224000000000103e+01 2.869404090599999790e+01
2.315977200000000025e+01 2.870008426375999733e+01
2.317730399999999946e+01 2.870596104927999903e+01
2.319483599999999868e+01 2.871170340807999821e+01
2.321236800000000144e+01 2.871499394039999942e+01
2.322990000000000066e+01 2.871795425055999829e+01
2.324743199999999987e+01 2.872103145351999842e+01
2.326496399999999909e+01 2.872450609199999860e+01
2.328249600000000186e+01 2.872818237055999901e+01
2.330002800000000107e+01 2.873197554192000069e+01
2.331756000000000029e+01 2.873586222751999841e+01
2.333509199999999950e+01 2.873981028184000053e+01
2.335262400000000227e+01 2.874382554951999680e+01
2.337015599999999793e+01 2.874789634128000060e+01
2.338768800000000070e+01 2.875201096783999688e+01
2.340521999999999991e+01 2.875609929351999838e+01
2.342275200000000268e+01 2.876012332815999883e+01
2.344028399999999834e+01 2.876413275119999824e+01
2.345781600000000111e+01 2.876814509655999785e+01
2.347534800000000033e+01 2.877216328656000144e+01
2.349288000000000309e+01 2.877619024351999855e+01
2.351041199999999876e+01 2.878022012279999942e+01
2.352794400000000152e+01 2.878425292440000050e+01
2.354547600000000074e+01 2.878828280367999781e+01
2.356300799999999995e+01 2.879230683831999826e+01
2.358053999999999917e+01 2.879633087295999871e+01
2.359807200000000194e+01 2.880034321831999833e+01
2.361560400000000115e+01 2.880434971903999752e+01
2.363313600000000037e+01 2.880834453047999588e+01
2.365066799999999958e+01 2.881231888567999633e+01
2.366820000000000235e+01 2.881624356144000032e+01
2.368573199999999801e+01 2.882622912887999789e+01
2.370326400000000078e+01 2.883444377040000006e+01
2.372079599999999999e+01 2.884219960767999780e+01
2.373832800000000276e+01 2.884963398975999738e+01
2.375585999999999842e+01 2.885682289695999714e+01
2.377339200000000119e+01 2.886382769799999792e+01
2.379092400000000040e+01 2.887068053839999848e+01
2.380845600000000317e+01 2.887740771904000070e+01
2.382598799999999883e+01 2.888402969615999893e+01
2.384352000000000160e+01 2.889055523672000092e+01
2.386105200000000082e+01 2.889699895231999704e+01
2.387858400000000003e+01 2.890336084295999797e+01
2.389611599999999925e+01 2.890964383096000034e+01
2.391364800000000201e+01 2.891585083864000083e+01
2.393118000000000123e+01 2.892197894367999922e+01
2.394871200000000044e+01 2.892803106839999927e+01
2.396624399999999966e+01 2.893400721279999743e+01
2.398377600000000243e+01 2.893993075543999893e+01
2.400130800000000164e+01 2.894592151143999814e+01
2.401884000000000086e+01 2.895196194687999736e+01
2.403637200000000007e+01 2.895804329479999950e+01
2.405390400000000284e+01 2.896416847751999768e+01
2.407143599999999850e+01 2.897033457271999879e+01
2.408896800000000127e+01 2.897654742503999969e+01
2.410650000000000048e+01 2.898280995680000061e+01
2.412403199999999970e+01 2.898913093495999860e+01
2.414156399999999891e+01 2.899552497111999827e+01
2.415909599999999813e+01 2.900203297775999900e+01
2.417662800000000090e+01 2.900864034327999974e+01
2.419415999999999656e+01 2.901533830071999986e+01
2.421169199999999933e+01 2.902212977239999958e+01
2.422922399999999854e+01 2.902875759415999823e+01
2.424675600000000131e+01 2.903489446615999725e+01
2.426428799999999697e+01 2.904083262039999980e+01
2.428181999999999974e+01 2.904663050327999585e+01
2.429935199999999895e+01 2.905234948351999691e+01
2.431688400000000172e+01 2.905801878431999796e+01
2.433441599999999738e+01 2.906367055119999776e+01
2.435194800000000015e+01 2.906932231807999756e+01
2.436947999999999936e+01 2.907499161887999861e+01
2.438701199999999858e+01 2.908068137592000113e+01
2.440454399999999779e+01 2.908635067671999863e+01
2.442207600000000056e+01 2.909197614272000010e+01
2.443960799999999978e+01 2.909759576407999759e+01
2.445713999999999899e+01 2.910323291935999634e+01
2.447467199999999821e+01 2.910889053087999656e+01
2.449220400000000097e+01 2.911434650231999655e+01
2.450973600000000019e+01 2.911844067263999847e+01
2.452726799999999940e+01 2.912283291959999687e+01
2.454479999999999862e+01 2.912730114687999716e+01
2.456233200000000139e+01 2.913183950983999893e+01
2.457986399999999705e+01 2.913645385311999902e+01
2.459739599999999982e+01 2.914112372047999600e+01
2.461492799999999903e+01 2.914584618960000029e+01
2.463246000000000180e+01 2.915061541583999727e+01
2.464999199999999746e+01 2.915543139920000115e+01
2.466752400000000023e+01 2.916029413968000128e+01
2.468505599999999944e+01 2.916513934624000015e+01
2.470258800000000221e+01 2.917023002767999529e+01
2.472011999999999787e+01 2.917550773760000027e+01
2.473765200000000064e+01 2.918093448583999816e+01
2.475518399999999986e+01 2.918648981615999816e+01
2.477271599999999907e+01 2.919215327231999879e+01
2.479024799999999829e+01 2.919788686415999734e+01
2.480778000000000105e+01 2.920367305775999966e+01
2.482531200000000027e+01 2.920950600847999823e+01
2.484284399999999948e+01 2.921538863864000035e+01
2.486037599999999870e+01 2.922130925895999809e+01
2.487790800000000146e+01 2.922726202479999458e+01
2.489543999999999713e+01 2.923328200399999943e+01
2.491297199999999989e+01 2.923930198319999718e+01
2.493050399999999911e+01 2.924538040879999556e+01
2.494803600000000188e+01 2.925151728079999813e+01
2.496556799999999754e+01 2.925765415280000070e+01
2.498310000000000031e+01 2.926373257839999908e+01
2.500063199999999952e+01 2.926963566479999912e+01
2.501816400000000229e+01 2.927548030479999852e+01
2.503569599999999795e+01 2.928126649839999729e+01
2.505322800000000072e+01 2.928702346879999752e+01
2.507075999999999993e+01 2.929278043919999774e+01
2.508829199999999915e+01 2.929856663280000006e+01
2.510582399999999836e+01 2.930435282639999883e+01
2.512335600000000113e+01 2.931013901999999760e+01
2.514088800000000035e+01 2.931592521359999992e+01
2.515841999999999956e+01 2.932176985359999932e+01
2.517595199999999878e+01 2.932761449359999872e+01
2.519348400000000154e+01 2.933348835679999667e+01
2.521101600000000076e+01 2.933939144319999670e+01
2.522854799999999997e+01 2.934532375279999528e+01
2.524607999999999919e+01 2.935128528559999950e+01
2.526361200000000196e+01 2.935727604159999871e+01
2.528114399999999762e+01 2.936329602079999646e+01
2.529867600000000039e+01 2.936934522319999985e+01
2.531620799999999960e+01 2.937542364879999823e+01
2.533374000000000237e+01 2.938156052080000080e+01
2.535127199999999803e+01 2.938769739280000337e+01
2.536880400000000080e+01 2.939386348800000093e+01
2.538633600000000001e+01 2.939926977999999735e+01
2.540386800000000278e+01 2.940415005439999874e+01
2.542139999999999844e+01 2.940917644479999993e+01
2.543893200000000121e+01 2.941431972799999883e+01
2.545646400000000042e+01 2.941949223439999983e+01
2.547399599999999964e+01 2.942472318719999791e+01
2.549152799999999885e+01 2.942998336320000163e+01
2.550906000000000162e+01 2.943527276240000035e+01
2.552659200000000084e+01 2.944059138479999760e+01
2.554412400000000005e+01 2.944591000720000196e+01
2.556165599999999927e+01 2.945125785279999775e+01
2.557918800000000203e+01 2.945660569839999710e+01
2.559671999999999770e+01 2.946195354399999999e+01
2.561425200000000046e+01 2.946730138959999934e+01
2.563178399999999968e+01 2.947267845839999723e+01
2.564931600000000245e+01 2.947805552719999866e+01
2.566684799999999811e+01 2.948352026559999572e+01
2.568438000000000088e+01 2.948889733440000072e+01
2.570191200000000009e+01 2.949409906399999670e+01
2.571944400000000286e+01 2.949938846320000252e+01
2.573697599999999852e+01 2.950491164800000021e+01
2.575450800000000129e+01 2.951058094879999416e+01
2.577204000000000050e+01 2.951633791919999439e+01
2.578957200000000327e+01 2.952218255920000090e+01
2.580710399999999893e+01 2.952805642239999884e+01
2.582463600000000170e+01 2.953401795519999951e+01
2.584216800000000092e+01 2.954000871120000227e+01
2.585970000000000013e+01 2.954602869040000002e+01
2.587723199999999935e+01 2.955207789279999986e+01
2.589476400000000211e+01 2.955815631840000179e+01
2.591229600000000133e+01 2.956429319039999726e+01
2.592982800000000054e+01 2.957057617839999963e+01
2.594735999999999976e+01 2.957706372879999535e+01
2.596489200000000253e+01 2.958366817199999943e+01
2.598242399999999819e+01 2.959038950799999768e+01
2.599995600000000096e+01 2.959708162079999738e+01
2.601748800000000017e+01 2.960371528719999645e+01
2.603502000000000294e+01 2.961031973039999698e+01
2.605255199999999860e+01 2.961692417360000107e+01
2.607008400000000137e+01 2.962349939359999951e+01
2.608761600000000058e+01 2.963004539039999941e+01
2.610514800000000335e+01 2.963656216400000076e+01
2.612267999999999901e+01 2.964310816080000066e+01
2.614021200000000178e+01 2.964962493439999491e+01
2.615774400000000099e+01 2.965611248480000128e+01
2.617527600000000021e+01 2.966260003520000055e+01
2.619280799999999942e+01 2.966888302319999582e+01
2.621034000000000219e+01 2.967510756479999756e+01
2.622787200000000141e+01 2.968124443679999658e+01
2.624540400000000062e+01 2.968732286239999851e+01
2.626293599999999984e+01 2.969337206479999836e+01
2.628046800000000260e+01 2.969939204399999610e+01
2.629800000000000182e+01 2.970535357680000033e+01
2.631553199999999748e+01 2.971128588639999890e+01
2.633306400000000025e+01 2.971721819599999748e+01
2.635059599999999946e+01 2.972309205919999897e+01
2.636812799999999868e+01 2.972899514560000256e+01
2.638565999999999789e+01 2.973492745520000113e+01
2.640319200000000066e+01 2.974083054160000117e+01
2.642072399999999988e+01 2.974676285119999974e+01
2.643825599999999909e+01 2.975272438399999686e+01
2.645578799999999831e+01 2.975868591679999753e+01
2.647332000000000107e+01 2.976467667280000029e+01
2.649085199999999674e+01 2.977057975920000032e+01
2.650838399999999950e+01 2.977648284560000036e+01
2.652591599999999872e+01 2.978235670879999830e+01
2.654344800000000149e+01 2.978814290239999707e+01
2.656097999999999715e+01 2.979389987279999730e+01
2.657851199999999992e+01 2.979959839680000044e+01
2.659604399999999913e+01 2.980523847439999585e+01
2.661357600000000190e+01 2.980962195440000073e+01
2.663110799999999756e+01 2.981251505119999479e+01
2.664864000000000033e+01 2.981546659440000013e+01
2.666617199999999954e+01 2.981900260160000116e+01
2.668370399999999876e+01 2.982280161759999970e+01
2.670123599999999797e+01 2.982680519600000224e+01
2.671876800000000074e+01 2.983092566719999894e+01
2.673629999999999995e+01 2.983595205760000013e+01
2.675383199999999917e+01 2.984118301039999821e+01
2.677136399999999838e+01 2.984658930239999464e+01
2.678889600000000115e+01 2.985208326399999734e+01
2.680642799999999681e+01 2.985748955600000087e+01
2.682395999999999958e+01 2.986283740159999667e+01
2.684149199999999880e+01 2.986821447040000166e+01
2.685902400000000156e+01 2.987356231599999745e+01
2.687655599999999723e+01 2.987893938480000244e+01
2.689408799999999999e+01 2.988431645360000033e+01
2.691161999999999921e+01 2.988972274559999676e+01
2.692915200000000198e+01 2.989512903760000029e+01
2.694668399999999764e+01 2.990056455279999881e+01
2.696421600000000041e+01 2.990602929119999942e+01
2.698174799999999962e+01 2.991146480639999794e+01
2.699928000000000239e+01 2.991687109839999437e+01
2.701681199999999805e+01 2.992224816719999936e+01
2.703434400000000082e+01 2.992756678959999661e+01
2.705187600000000003e+01 2.993285618879999888e+01
2.706940799999999925e+01 2.993811636479999905e+01
2.708693999999999846e+01 2.994334731759999713e+01
2.710447200000000123e+01 2.994857827039999520e+01
2.712200400000000045e+01 2.995377999999999474e+01
2.713953599999999966e+01 2.995898172959999783e+01
2.715706799999999888e+01 2.996418345919999737e+01
2.717460000000000164e+01 2.996935596559999837e+01
2.719213199999999730e+01 2.997449924879999728e+01
2.720966400000000007e+01 2.997964253199999618e+01
2.722719599999999929e+01 2.998478581519999508e+01
2.724472800000000206e+01 2.998992909840000110e+01
2.726225999999999772e+01 2.999504315840000146e+01
2.727979200000000048e+01 3.000015721839999472e+01
2.729732399999999970e+01 3.000518360879999946e+01
2.731485600000000247e+01 3.001015155279999647e+01
2.733238799999999813e+01 3.001509027360000204e+01
2.734992000000000090e+01 3.002014588719999821e+01
2.736745200000000011e+01 3.002525994720000213e+01
2.738498399999999933e+01 3.003049090000000021e+01
2.740251599999999854e+01 3.003575107600000038e+01
2.742004800000000131e+01 3.004106969839999763e+01
2.743758000000000052e+01 3.004647599040000117e+01
2.745511199999999974e+01 3.005196995199999677e+01
2.747264399999999895e+01 3.005752236000000011e+01
2.749017600000000172e+01 3.006316243759999907e+01
2.750770800000000094e+01 3.006889018480000075e+01
2.752524000000000015e+01 3.007467637839999597e+01
2.754277199999999937e+01 3.008057946479999956e+01
2.756030400000000213e+01 3.008654099760000022e+01
2.757783599999999780e+01 3.009261942320000216e+01
2.759536800000000056e+01 3.009878551839999972e+01
2.761289999999999978e+01 3.010503928319999645e+01
2.763043200000000255e+01 3.011138071759999590e+01
2.764796399999999821e+01 3.011783904479999663e+01
2.766549600000000098e+01 3.012435581839999799e+01
2.768302800000000019e+01 3.013101870799999560e+01
2.770056000000000296e+01 3.013724324959999734e+01
2.771809199999999862e+01 3.014314633599999738e+01
2.773562400000000139e+01 3.014890330639999760e+01
2.775315600000000060e+01 3.015454338400000012e+01
2.777068799999999982e+01 3.016018346159999552e+01
2.778821999999999903e+01 3.016579431599999594e+01
2.780575200000000180e+01 3.017137594719999782e+01
2.782328400000000101e+01 3.017695757839999970e+01
2.784081600000000023e+01 3.018256843280000012e+01
2.785834799999999944e+01 3.018753637679999713e+01
2.787588000000000221e+01 3.019171529439999802e+01
2.789341199999999787e+01 3.019601110479999662e+01
2.791094400000000064e+01 3.020039458479999794e+01
2.792847599999999986e+01 3.020483651119999635e+01
2.794600800000000262e+01 3.020933688399999539e+01
2.796353999999999829e+01 3.021386648000000008e+01
2.798107200000000105e+01 3.021848374559999684e+01
2.799860400000000027e+01 3.022313023439999569e+01
2.801613600000000304e+01 3.022783516959999872e+01
2.803366799999999870e+01 3.023256932800000030e+01
2.805120000000000147e+01 3.023736193279999895e+01
2.806873200000000068e+01 3.024805762399999765e+01
2.808626399999999990e+01 3.025737982479999388e+01
2.810379599999999911e+01 3.026626367759999781e+01
2.812132800000000188e+01 3.027491374479999919e+01
2.813886000000000109e+01 3.028335924960000014e+01
2.815639200000000031e+01 3.029168786159999627e+01
2.817392399999999952e+01 3.029989958080000179e+01
2.819145600000000229e+01 3.030808207679999811e+01
2.820898800000000151e+01 3.031623534959999944e+01
2.822652000000000072e+01 3.032435939920000223e+01
2.824405199999999994e+01 3.033245422559999582e+01
2.826158400000000270e+01 3.034054905200000007e+01
2.827911599999999837e+01 3.034864387840000077e+01
2.829664800000000113e+01 3.035670948159999938e+01
2.831418000000000035e+01 3.036480430799999652e+01
2.833171200000000312e+01 3.037286991120000224e+01
2.834924399999999878e+01 3.038096473759999583e+01
2.836677600000000155e+01 3.038903034080000154e+01
2.838430800000000076e+01 3.039697905119999533e+01
2.840184000000000353e+01 3.040489853840000123e+01
2.841937199999999919e+01 3.041278880240000149e+01
2.843690400000000196e+01 3.042059139679999902e+01
2.845443600000000117e+01 3.042813098239999547e+01
2.847196800000000039e+01 3.043558289839999986e+01
2.848949999999999960e+01 3.044291792159999943e+01
2.850703199999999882e+01 3.045022372159999691e+01
2.852456400000000158e+01 3.045752952159999793e+01
2.854209599999999725e+01 3.046480609839999687e+01
2.855962800000000001e+01 3.047208267520000291e+01
2.857715999999999923e+01 3.047933002879999620e+01
2.859469199999999844e+01 3.048654815919999805e+01
2.861222399999999766e+01 3.049379551279999845e+01
2.862975600000000043e+01 3.050104286639999884e+01
2.864728799999999964e+01 3.050753041679999811e+01
2.866481999999999886e+01 3.051355039599999586e+01
2.868235199999999807e+01 3.051971649119999697e+01
2.869988400000000084e+01 3.052629171119999896e+01
2.871741600000000005e+01 3.053307149360000139e+01
2.873494799999999927e+01 3.054002661519999862e+01
2.875247999999999848e+01 3.054706940639999857e+01
2.877001200000000125e+01 3.055419986720000125e+01
2.878754399999999691e+01 3.056138877440000101e+01
2.880507599999999968e+01 3.056863612800000141e+01
2.882260799999999890e+01 3.057591270480000034e+01
2.884014000000000166e+01 3.058321850480000137e+01
2.885767199999999733e+01 3.059052430479999884e+01
2.887520400000000009e+01 3.059785932799999841e+01
2.889273599999999931e+01 3.060519435119999798e+01
2.891026800000000208e+01 3.061250015119999901e+01
2.892779999999999774e+01 3.061983517439999858e+01
2.894533200000000051e+01 3.062714097439999605e+01
2.896286399999999972e+01 3.063444677439999708e+01
2.898039599999999893e+01 3.064175257440000166e+01
2.899792799999999815e+01 3.064905837439999559e+01
2.901546000000000092e+01 3.065636417440000017e+01
2.903299200000000013e+01 3.066366997439999409e+01
2.905052399999999935e+01 3.067094655120000013e+01
2.906805599999999856e+01 3.067825235119999761e+01
2.908558800000000133e+01 3.068552892800000009e+01
2.910311999999999699e+01 3.069283472799999757e+01
2.912065199999999976e+01 3.070011130479999650e+01
2.913818399999999897e+01 3.070741710479999753e+01
2.915571600000000174e+01 3.071469368159999647e+01
2.917324799999999740e+01 3.072197025840000251e+01
2.919078000000000017e+01 3.072924683519999789e+01
2.920831199999999939e+01 3.073649418879999828e+01
2.922584400000000215e+01 3.074377076559999722e+01
2.924337599999999782e+01 3.075101811919999761e+01
2.926090800000000058e+01 3.075826547280000156e+01
2.927843999999999980e+01 3.076548360319999631e+01
2.929597199999999901e+01 3.077273095679999670e+01
2.931350399999999823e+01 3.077994908720000211e+01
2.933103600000000100e+01 3.078716721759999686e+01
2.934856800000000021e+01 3.079435612479999662e+01
2.936609999999999943e+01 3.080151580879999784e+01
2.938363199999999864e+01 3.080864626960000052e+01
2.940116400000000141e+01 3.081577673039999965e+01
2.941869600000000062e+01 3.082287796800000024e+01
2.943622799999999984e+01 3.082994998240000228e+01
2.945375999999999905e+01 3.083699277359999869e+01
2.947129200000000182e+01 3.084403556479999864e+01
2.948882399999999748e+01 3.085107835599999504e+01
2.950635600000000025e+01 3.085806270079999791e+01
2.952388799999999947e+01 3.086504704560000079e+01
2.954142000000000223e+01 3.087197294399999592e+01
2.955895199999999789e+01 3.087889884239999816e+01
2.957648400000000066e+01 3.088576629439999621e+01
2.959401599999999988e+01 3.089242918400000093e+01
2.961154800000000265e+01 3.089894595759999518e+01
2.962907999999999831e+01 3.090534583839999527e+01
2.964661200000000107e+01 3.091165804960000330e+01
2.966414400000000029e+01 3.091785336799999939e+01
2.968167599999999950e+01 3.092396101679999632e+01
2.969920799999999872e+01 3.092995177279999552e+01
2.971674000000000149e+01 3.093582563600000057e+01
2.973427200000000070e+01 3.094158260640000080e+01
2.975180399999999992e+01 3.094725190719999830e+01
2.976933599999999913e+01 3.095283353840000018e+01
2.978686800000000190e+01 3.095821060720000162e+01
2.980439999999999756e+01 3.096046079359999581e+01
2.982193200000000033e+01 3.096256486399999730e+01
2.983946399999999954e+01 3.096551640719999554e+01
2.985699600000000231e+01 3.096873095919999841e+01
2.987452799999999797e+01 3.097212085039999963e+01
2.989206000000000074e+01 3.097568608079999564e+01
2.990959199999999996e+01 3.097930975759999583e+01
2.992712400000000272e+01 3.098305032720000085e+01
2.994465599999999839e+01 3.098690778960000003e+01
2.996218800000000115e+01 3.099070680559999857e+01
2.997972000000000037e+01 3.099473960719999965e+01
2.999725200000000314e+01 3.099888930159999489e+01
3.001478399999999880e+01 3.100312666559999641e+01
3.003231600000000157e+01 3.100745169919999711e+01
3.004984800000000078e+01 3.101180595599999634e+01
3.006738000000000000e+01 3.101624788240000186e+01
3.008491199999999921e+01 3.102071903199999880e+01
3.010244400000000198e+01 3.102510251200000013e+01
3.011997600000000119e+01 3.102945676879999937e+01
3.013750800000000041e+01 3.103381102559999860e+01
3.015503999999999962e+01 3.103810683600000075e+01
3.017257200000000239e+01 3.104240264639999936e+01
3.019010399999999805e+01 3.104666923359999586e+01
3.020763600000000082e+01 3.105090659759999738e+01
3.022516800000000003e+01 3.105511473839999681e+01
3.024270000000000280e+01 3.105929365599999770e+01
3.026023199999999846e+01 3.106350179680000068e+01
3.027776400000000123e+01 3.106768071440000156e+01
3.029529600000000045e+01 3.107185963200000245e+01
3.031282800000000321e+01 3.107603854959999978e+01
3.033035999999999888e+01 3.108024669039999921e+01
3.034789200000000164e+01 3.108448405440000073e+01
3.036542400000000086e+01 3.108875064160000079e+01
3.038295600000000007e+01 3.109304645199999584e+01
3.040048799999999929e+01 3.109742993200000072e+01
3.041802000000000206e+01 3.110184263520000059e+01
3.043555200000000127e+01 3.110634300799999963e+01
3.045308400000000049e+01 3.111087260399999721e+01
3.047061599999999970e+01 3.111551909279999606e+01
3.048814800000000247e+01 3.112034092079999681e+01
3.050567999999999813e+01 3.112530886479999737e+01
3.052321200000000090e+01 3.113045214799999627e+01
3.054074400000000011e+01 3.113577077040000063e+01
3.055827600000000288e+01 3.114123550879999769e+01
3.057580799999999854e+01 3.114684636319999811e+01
3.059334000000000131e+01 3.115263255680000043e+01
3.061087200000000053e+01 3.115856486639999900e+01
3.062840400000000329e+01 3.116467251519999593e+01
3.064593599999999896e+01 3.117092627999999976e+01
3.066346800000000172e+01 3.117735538399999839e+01
3.068100000000000094e+01 3.118393060399999683e+01
3.069853199999999660e+01 3.119068116319999717e+01
3.071606399999999937e+01 3.119760706159999941e+01
3.073359599999999858e+01 3.120467907599999435e+01
3.075112800000000135e+01 3.121192642959999475e+01
3.076865999999999701e+01 3.121934912239999704e+01
3.078619199999999978e+01 3.122691793119999559e+01
3.080372399999999899e+01 3.123512965040000111e+01
3.082125600000000176e+01 3.124383816399999958e+01
3.083878799999999742e+01 3.125254667759999450e+01
3.085632000000000019e+01 3.126081684319999709e+01
3.087385199999999941e+01 3.126897011600000198e+01
3.089138399999999862e+01 3.127703571920000059e+01
3.090891599999999784e+01 3.128501365280000002e+01
3.092644800000000060e+01 3.129208566720000206e+01
3.094397999999999982e+01 3.129854399440000279e+01
3.096151199999999903e+01 3.130506076799999704e+01
3.097904399999999825e+01 3.131166521119999757e+01
3.099657600000000102e+01 3.131832810079999518e+01
3.101410799999999668e+01 3.132504943680000054e+01
3.103163999999999945e+01 3.133185844239999795e+01
3.104917199999999866e+01 3.133872589439999956e+01
3.106670400000000143e+01 3.134562256959999615e+01
3.108423599999999709e+01 3.135260691439999903e+01
3.110176799999999986e+01 3.135964970559999543e+01
3.111929999999999907e+01 3.136672171999999748e+01
3.113683200000000184e+01 3.137382295759999806e+01
3.115436399999999750e+01 3.138092419519999865e+01
3.117189600000000027e+01 3.138808387919999987e+01
3.118942799999999949e+01 3.139524356319999399e+01
3.120696000000000225e+01 3.140249091679999438e+01
3.122449199999999792e+01 3.140976749360000042e+01
3.124202400000000068e+01 3.141710251679999999e+01
3.125955599999999990e+01 3.142449598639999664e+01
3.127708799999999911e+01 3.143186023280000185e+01
3.129461999999999833e+01 3.143928292560000060e+01
3.131215200000000110e+01 3.144676406479999997e+01
3.132968400000000031e+01 3.145430365039999643e+01
3.134721599999999953e+01 3.146184323599999999e+01
3.136474799999999874e+01 3.146947049120000273e+01
3.138228000000000151e+01 3.147712696960000045e+01
3.139981199999999717e+01 3.148484189439999525e+01
3.141734399999999994e+01 3.149261526559999780e+01
3.143487599999999915e+01 3.150041785999999888e+01
3.145240800000000192e+01 3.150830812399999914e+01
3.146993999999999758e+01 3.151622761119999794e+01
3.148747200000000035e+01 3.152417632159999883e+01
3.150500399999999956e+01 3.153212503199999972e+01
3.152253600000000233e+01 3.154016141199999979e+01
3.154006799999999799e+01 3.154808089919999858e+01
3.155760000000000076e+01 3.155597116319999529e+01
3.157513199999999998e+01 3.156386142719999555e+01
3.159266399999999919e+01 3.157043664720000109e+01
3.161019599999999841e+01 3.157707031360000016e+01
3.162772800000000117e+01 3.158379164959999841e+01
3.164526000000000039e+01 3.159060065519999583e+01
3.166279199999999960e+01 3.159743888399999889e+01
3.168032399999999882e+01 3.160436478240000113e+01
3.169785600000000159e+01 3.161131990399999836e+01
3.171538799999999725e+01 3.161827502559999914e+01
3.173292000000000002e+01 3.162523014719999637e+01
3.175045199999999923e+01 3.163212682240000007e+01
3.176798400000000200e+01 3.163899427439999812e+01
3.178551599999999766e+01 3.164586172639999972e+01
3.180304800000000043e+01 3.165269995520000279e+01
3.182057999999999964e+01 3.165956740720000084e+01
3.183811200000000241e+01 3.166640563599999680e+01
3.185564399999999807e+01 3.167327308799999486e+01
3.187317600000000084e+01 3.168011131679999792e+01
3.189070800000000006e+01 3.168694954560000099e+01
3.190824000000000282e+01 3.169378777439999695e+01
3.192577199999999849e+01 3.170062600319999646e+01
3.194330400000000125e+01 3.170746423199999953e+01
3.196083600000000047e+01 3.171427323759999695e+01
3.197836799999999968e+01 3.172105301999999583e+01
3.199589999999999890e+01 3.172780357919999972e+01
3.201343200000000166e+01 3.173847004719999987e+01
3.203096399999999733e+01 3.174989631840000115e+01
3.204849600000000009e+01 3.176076734880000174e+01
3.206602800000000286e+01 3.177125847759999999e+01
3.208355999999999852e+01 3.178148659759999717e+01
3.210109200000000129e+01 3.179151015519999746e+01
3.211862400000000406e+01 3.180138759680000149e+01
3.213615599999999972e+01 3.181111892239999861e+01
3.215368800000000249e+01 3.182076257839999656e+01
3.217121999999999815e+01 3.183031856479999533e+01
3.218875200000000092e+01 3.183978688159999493e+01
3.220628399999999658e+01 3.184919675200000100e+01
3.222381599999999935e+01 3.185851895279999724e+01
3.224134800000000212e+01 3.186778270719999639e+01
3.225888000000000488e+01 3.187695879199999993e+01
3.227641200000000055e+01 3.188607643039999573e+01
3.229394400000000331e+01 3.189510639919999946e+01
3.231147599999999898e+01 3.190401947519999837e+01
3.232900800000000174e+01 3.191284488160000166e+01
3.234653999999999741e+01 3.192158261839999511e+01
3.236407200000000017e+01 3.193023268559999650e+01
3.238160400000000294e+01 3.193879508319999871e+01
3.239913599999999860e+01 3.194726981119999820e+01
3.241666800000000137e+01 3.195565686959999496e+01
3.243420000000000414e+01 3.196395625839999965e+01
3.245173199999999980e+01 3.197216797759999807e+01
3.246926400000000257e+01 3.198029202720000086e+01
3.248679599999999823e+01 3.198841607680000010e+01
3.250432800000000100e+01 3.199665701919999705e+01
3.252185999999999666e+01 3.200492718479999610e+01
3.253939199999999943e+01 3.201319735039999870e+01
3.255692400000000220e+01 3.202143829279999210e+01
3.257445600000000496e+01 3.202962078879999552e+01
3.259198800000000062e+01 3.203774483839999476e+01
3.260952000000000339e+01 3.204578121839999483e+01
3.262705199999999905e+01 3.205370070560000073e+01
3.264458400000000182e+01 3.206144485360000118e+01
3.266211599999999748e+01 3.206895521599999910e+01
3.267964800000000025e+01 3.207216976800000197e+01
3.269718000000000302e+01 3.207684547999999580e+01
3.271471199999999868e+01 3.208195953999999972e+01
3.273224400000000145e+01 3.208733660880000116e+01
3.274977600000000422e+01 3.209285979359999885e+01
3.276730799999999988e+01 3.209847064799999572e+01
3.278484000000000265e+01 3.210416917199999887e+01
3.280237199999999831e+01 3.210978002639999573e+01
3.281990400000000108e+01 3.211539088079999971e+01
3.283743599999999674e+01 3.212100173519999657e+01
3.285496799999999951e+01 3.212661258960000055e+01
3.287250000000000227e+01 3.213225266719999240e+01
3.289003199999999794e+01 3.213786352160000348e+01
3.290756400000000070e+01 3.214350359919999534e+01
3.292509599999999637e+01 3.214914367680000140e+01
3.294262799999999913e+01 3.215478375440000036e+01
3.296015999999999480e+01 3.216042383199999932e+01
3.297769199999999756e+01 3.216606390959999828e+01
3.299522400000000033e+01 3.217167476399999515e+01
3.301275600000000310e+01 3.217725639519999703e+01
3.303028799999999876e+01 3.218280880319999682e+01
3.304782000000000153e+01 3.218833198799999451e+01
3.306535199999999719e+01 3.219385517279999931e+01
3.308288399999999996e+01 3.219934913439999491e+01
3.310041599999999562e+01 3.220481387279999552e+01
3.311794799999999839e+01 3.221024938799999404e+01
3.313548000000000116e+01 3.221568490319999967e+01
3.315301199999999682e+01 3.222112041839999819e+01
3.317054399999999958e+01 3.222652671040000172e+01
3.318807600000000235e+01 3.223193300239999814e+01
3.320560799999999801e+01 3.223733929440000168e+01
3.322314000000000078e+01 3.224268713999999392e+01
3.324067199999999644e+01 3.224803498559999326e+01
3.325820399999999921e+01 3.225341205439999470e+01
3.327573600000000198e+01 3.225896446240000159e+01
3.329326799999999764e+01 3.226460453999999345e+01
3.331080000000000041e+01 3.227041995679999786e+01
3.332833200000000318e+01 3.227632304320000145e+01
3.334586399999999884e+01 3.228234302239999920e+01
3.336339600000000161e+01 3.228847989439999822e+01
3.338092799999999727e+01 3.229476288240000059e+01
3.339846000000000004e+01 3.230116276319999713e+01
3.341599199999999570e+01 3.230767953679999493e+01
3.343352399999999847e+01 3.231431320320000111e+01
3.345105600000000123e+01 3.232106376239999435e+01
3.346858800000000400e+01 3.232796043759999804e+01
3.348611999999999966e+01 3.233497400560000301e+01
3.350365200000000243e+01 3.234213368959999713e+01
3.352118399999999809e+01 3.234941026639999961e+01
3.353871600000000086e+01 3.235689140559999544e+01
3.355624799999999652e+01 3.236443099119999545e+01
3.357377999999999929e+01 3.237205824640000174e+01
3.359131200000000206e+01 3.237977317119999299e+01
3.360884399999999772e+01 3.238760498879999972e+01
3.362637600000000049e+01 3.239555369920000061e+01
3.364390800000000326e+01 3.240297639199999935e+01
3.366143999999999892e+01 3.241022374559999975e+01
3.367897200000000169e+01 3.241621450160000251e+01
3.369650399999999735e+01 3.242191302559999855e+01
3.371403600000000012e+01 3.242766999599999878e+01
3.373156799999999578e+01 3.243374842160000071e+01
3.374909999999999854e+01 3.243997296319999890e+01
3.376663200000000131e+01 3.244634362079999335e+01
3.378416400000000408e+01 3.245283117120000327e+01
3.380169599999999974e+01 3.245943561439999314e+01
3.381922800000000251e+01 3.246609850400000141e+01
3.383675999999999817e+01 3.247281983999999966e+01
3.385429200000000094e+01 3.247968729199999416e+01
3.387182399999999660e+01 3.248658396719999786e+01
3.388935599999999937e+01 3.249348064239999445e+01
3.390688800000000214e+01 3.250040654080000024e+01
3.392441999999999780e+01 3.250733243919999893e+01
3.394195200000000057e+01 3.251428756079999971e+01
3.395948400000000333e+01 3.252130112879999757e+01
3.397701599999999900e+01 3.252837314319999251e+01
3.399454800000000176e+01 3.253550360399999875e+01
3.401207999999999743e+01 3.254269251119999495e+01
3.402961200000000019e+01 3.254996908799999744e+01
3.404714399999999586e+01 3.255730411119999701e+01
3.406467599999999862e+01 3.256466835759999867e+01
3.408220800000000139e+01 3.257223716640000077e+01
3.409974000000000416e+01 3.257995209119999913e+01
3.411727199999999982e+01 3.258781313200000085e+01
3.413480400000000259e+01 3.259584951200000091e+01
3.415233599999999825e+01 3.260403200799999723e+01
3.416986800000000102e+01 3.261236061999999691e+01
3.418739999999999668e+01 3.262086457119999494e+01
3.420493199999999945e+01 3.262948541519999424e+01
3.422246400000000222e+01 3.263822315199999480e+01
3.423999599999999788e+01 3.264710700479999872e+01
3.425752800000000065e+01 3.265417901919999366e+01
3.427506000000000341e+01 3.266166015839999659e+01
3.429259199999999908e+01 3.266925819040000079e+01
3.431012400000000184e+01 3.267691466880000206e+01
3.432765599999999750e+01 3.268462959360000042e+01
3.434518800000000027e+01 3.269234451839999878e+01
3.436271999999999593e+01 3.270011788960000132e+01
3.438025199999999870e+01 3.270792048399999885e+01
3.439778400000000147e+01 3.271575230159999848e+01
3.441531600000000424e+01 3.272364256559999518e+01
3.443284799999999990e+01 3.273159127599999607e+01
3.445038000000000267e+01 3.273968610240000032e+01
3.446791199999999833e+01 3.274848228559999797e+01
3.448544400000000110e+01 3.275742458479999897e+01
3.450297599999999676e+01 3.276645455359999914e+01
3.452050799999999953e+01 3.277551374560000141e+01
3.453804000000000229e+01 3.278454371439999449e+01
3.455557200000000506e+01 3.279363212959999885e+01
3.457310400000000072e+01 3.280272054480000321e+01
3.459063600000000349e+01 3.281175051359999628e+01
3.460816799999999915e+01 3.282078048240000356e+01
3.462570000000000192e+01 3.282972278159999746e+01
3.464323199999999758e+01 3.283857741119999929e+01
3.466076400000000035e+01 3.284737359439999693e+01
3.467829600000000312e+01 3.285611133119999749e+01
3.469582799999999878e+01 3.286481984479999596e+01
3.471336000000000155e+01 3.287349913519999944e+01
3.473089200000000432e+01 3.288214920240000083e+01
3.474842399999999998e+01 3.289079926959999511e+01
3.476595600000000275e+01 3.289939089039999942e+01
3.478348799999999841e+01 3.290798251119999662e+01
3.480102000000000118e+01 3.291654490879999884e+01
3.481855199999999684e+01 3.292504886000000397e+01
3.483608399999999961e+01 3.293352358799999990e+01
3.485361600000000237e+01 3.294193986959999876e+01
3.487114800000000514e+01 3.295032692799999552e+01
3.488868000000000080e+01 3.295871398639999228e+01
3.490621200000000357e+01 3.296704259839999906e+01
3.492374399999999923e+01 3.297537121039999874e+01
3.494127600000000200e+01 3.298369982239999842e+01
3.495880799999999766e+01 3.299196998800000102e+01
3.497634000000000043e+01 3.300024015359999652e+01
3.499387200000000320e+01 3.300848109599999702e+01
3.501140399999999886e+01 3.301672203839999753e+01
3.502893600000000163e+01 3.302490453440000095e+01
3.504646800000000439e+01 3.303305780720000229e+01
3.506400000000000006e+01 3.304115263359999943e+01
3.508153199999999572e+01 3.304921823680000159e+01
3.509906399999999849e+01 3.305716694720000248e+01
3.511659600000000125e+01 3.306505721119999919e+01
3.513412799999999692e+01 3.307285980560000382e+01
3.515165999999999968e+01 3.308057473039999508e+01
3.516919199999999535e+01 3.308817276239999927e+01
3.518672400000000522e+01 3.309565390160000220e+01
3.520425600000000088e+01 3.310301814799999676e+01
3.522178799999999654e+01 3.310857055599999654e+01
3.523931999999999931e+01 3.311242801839999572e+01
3.525685200000000208e+01 3.311724984639999292e+01
3.527438399999999774e+01 3.312248079919999810e+01
3.529191600000000051e+01 3.312797476079999370e+01
3.530944799999999617e+01 3.313364406159999476e+01
3.532697999999999894e+01 3.313928413920000082e+01
3.534451200000000171e+01 3.314489499359999769e+01
3.536204399999999737e+01 3.315038895519999329e+01
3.537957599999999303e+01 3.315582447039999892e+01
3.539710800000000290e+01 3.316125998559999744e+01
3.541463999999999857e+01 3.316669550079999595e+01
3.543217200000000133e+01 3.317216023919999657e+01
3.544970399999999700e+01 3.317756653120000010e+01
3.546723599999999976e+01 3.318297282320000363e+01
3.548476800000000253e+01 3.319396074640000194e+01
3.550229999999999819e+01 3.320363362559999842e+01
3.551983199999999385e+01 3.321283893359999695e+01
3.553736400000000373e+01 3.322172278640000087e+01
3.555489599999999939e+01 3.323037285360000226e+01
3.557242799999999505e+01 3.323884758159999819e+01
3.558995999999999782e+01 3.324717619359999787e+01
3.560749200000000059e+01 3.325538791280000339e+01
3.562502400000000335e+01 3.326348273919999343e+01
3.564255599999999902e+01 3.327148989599999851e+01
3.566008799999999468e+01 3.327943860639999940e+01
3.567762000000000455e+01 3.328727042399999902e+01
3.569515200000000021e+01 3.329507301839999656e+01
3.571268399999999588e+01 3.330275871999999993e+01
3.573021599999999864e+01 3.331041519839999410e+01
3.574774800000000141e+01 3.331815934639999455e+01
3.576528000000000418e+01 3.332599116400000128e+01
3.578281199999999984e+01 3.333391065120000007e+01
3.580034399999999550e+01 3.334191780799999805e+01
3.581787600000000538e+01 3.335001263439999519e+01
3.583540800000000104e+01 3.335819513039999862e+01
3.585293999999999670e+01 3.336649451919999620e+01
3.587047199999999947e+01 3.337496924719999924e+01
3.588800400000000224e+01 3.338376543039999689e+01
3.590553599999999790e+01 3.339279539919999706e+01
3.592306800000000067e+01 3.340202993039999768e+01
3.594059999999999633e+01 3.341141057760000166e+01
3.595813200000000620e+01 3.342093734080000189e+01
3.597566400000000186e+01 3.343063944320000047e+01
3.599319599999999753e+01 3.344045843840000032e+01
3.601072800000000029e+01 3.345042354959999642e+01
3.602826000000000306e+01 3.346053477680000299e+01
3.604579199999999872e+01 3.347076289679999661e+01
3.606332400000000149e+01 3.348110790959999861e+01
3.608085599999999715e+01 3.349156981519999476e+01
3.609838799999999992e+01 3.350217783680000139e+01
3.611592000000000269e+01 3.351278585840000090e+01
3.613345199999999835e+01 3.352152359520000147e+01
3.615098399999999401e+01 3.353005676960000159e+01
3.616851600000000388e+01 3.353856072079999961e+01
3.618604799999999955e+01 3.354703544879999555e+01
3.620358000000000231e+01 3.355551017679999859e+01
3.622111199999999798e+01 3.356404335119999871e+01
3.623864400000000074e+01 3.357260574879999382e+01
3.625617600000000351e+01 3.358119736959999813e+01
3.627370799999999917e+01 3.358981821359999742e+01
3.629123999999999484e+01 3.359852672719999589e+01
3.630877200000000471e+01 3.360726446399999645e+01
3.632630400000000037e+01 3.361603142399999911e+01
3.634383599999999603e+01 3.362488605359999383e+01
3.636136799999999880e+01 3.363374068319999566e+01
3.637890000000000157e+01 3.364271220559999875e+01
3.639643200000000434e+01 3.365171295119999684e+01
3.641396400000000000e+01 3.366080136640000120e+01
3.643149599999999566e+01 3.366997745119999763e+01
3.644902800000000553e+01 3.367918275920000326e+01
3.646656000000000120e+01 3.368850496000000305e+01
3.648409199999999686e+01 3.369785638399999783e+01
3.650162399999999963e+01 3.370729547759999889e+01
3.651915600000000239e+01 3.371679301759999703e+01
3.653668799999999806e+01 3.372637822720000145e+01
3.655422000000000082e+01 3.373602188319999584e+01
3.657175199999999649e+01 3.374572398559999442e+01
3.658928400000000636e+01 3.375548453439999719e+01
3.660681600000000202e+01 3.376533275279999913e+01
3.662434799999999768e+01 3.377526864080000024e+01
3.664188000000000045e+01 3.378377259199999827e+01
3.665941200000000322e+01 3.379248110559999674e+01
3.667694399999999888e+01 3.380130651199999647e+01
3.669447600000000165e+01 3.381007347199999913e+01
3.671200799999999731e+01 3.381875276239999550e+01
3.672954000000000008e+01 3.382737360639999480e+01
3.674707200000000284e+01 3.383599445040000120e+01
3.676460399999999851e+01 3.384458607119999840e+01
3.678213599999999417e+01 3.385320691519999770e+01
3.679966800000000404e+01 3.386182775919999699e+01
3.681719999999999970e+01 3.387044860319999628e+01
3.683473200000000247e+01 3.387909867039999767e+01
3.685226399999999813e+01 3.388774873759999906e+01
3.686979600000000090e+01 3.389634035840000337e+01
3.688732800000000367e+01 3.390493197920000057e+01
3.690485999999999933e+01 3.391349437679999568e+01
3.692239199999999499e+01 3.392205677439999789e+01
3.693992400000000487e+01 3.393061917199999300e+01
3.695745600000000053e+01 3.393921079279999731e+01
3.697498800000000330e+01 3.394789008319999368e+01
3.699251999999999896e+01 3.395680315919999970e+01
3.701005200000000173e+01 3.396583312799999987e+01
3.702758400000000449e+01 3.397489232000000214e+01
3.704511600000000016e+01 3.398392228879999521e+01
3.706264799999999582e+01 3.399295225760000250e+01
3.708018000000000569e+01 3.400201144959999766e+01
3.709771200000000135e+01 3.401101219520000285e+01
3.711524399999999702e+01 3.401980837840000049e+01
3.713277599999999978e+01 3.402848766879999687e+01
3.715030800000000255e+01 3.403705006639999908e+01
3.716784000000000532e+01 3.404552479439999502e+01
3.718537200000000098e+01 3.405391185279999178e+01
3.720290399999999664e+01 3.406226968799999355e+01
3.722043600000000652e+01 3.407056907679999824e+01
3.723796800000000218e+01 3.407883924240000084e+01
3.725549999999999784e+01 3.408705096159999925e+01
3.727303200000000061e+01 3.409526268079999767e+01
3.729056399999999627e+01 3.410344517679999399e+01
3.730809599999999904e+01 3.411165689599999951e+01
3.732562800000000180e+01 3.411986861519999792e+01
3.734315999999999747e+01 3.412810955759999842e+01
3.736069199999999313e+01 3.413635049999999893e+01
3.737822400000000300e+01 3.414459144239999944e+01
3.739575599999999866e+01 3.415277393839999576e+01
3.741328800000000143e+01 3.416089798800000210e+01
3.743081999999999709e+01 3.416899281439999214e+01
3.744835199999999986e+01 3.417699997119999722e+01
3.746588400000000263e+01 3.418494868159999811e+01
3.748341599999999829e+01 3.419131933919999966e+01
3.750094799999999395e+01 3.419587815839999934e+01
3.751848000000000383e+01 3.420151823599999830e+01
3.753601199999999949e+01 3.420768433119999941e+01
3.755354399999999515e+01 3.421405498880000096e+01
3.757107599999999792e+01 3.422103933359999672e+01
3.758860800000000069e+01 3.422849124959999756e+01
3.760614000000000345e+01 3.423608928159999465e+01
3.762367199999999912e+01 3.424377498319999802e+01
3.764120399999999478e+01 3.425151913119999847e+01
3.765873600000000465e+01 3.425932172560000311e+01
3.767626800000000031e+01 3.426703665039999436e+01
3.769379999999999598e+01 3.427460545919999646e+01
3.771133199999999874e+01 3.428205737519999730e+01
3.772886400000000151e+01 3.428945084480000105e+01
3.774639599999999717e+01 3.429681509119999561e+01
3.776392799999999994e+01 3.430415011439999518e+01
3.778145999999999560e+01 3.431142669119999766e+01
3.779899200000000548e+01 3.431867404479999806e+01
3.781652400000000114e+01 3.432592139839999845e+01
3.783405599999999680e+01 3.433313952880000386e+01
3.785158799999999957e+01 3.434032843600000007e+01
3.786912000000000234e+01 3.434754656639999837e+01
3.788665199999999800e+01 3.435473547359999458e+01
3.790418400000000076e+01 3.436209972000000334e+01
3.792171599999999643e+01 3.436966852879999834e+01
3.793924799999999919e+01 3.437741267679999879e+01
3.795678000000000196e+01 3.438530294079999550e+01
3.797431199999999762e+01 3.439336854399999766e+01
3.799184399999999329e+01 3.440160948639999816e+01
3.800937600000000316e+01 3.440999654480000203e+01
3.802690799999999882e+01 3.441855894240000424e+01
3.804444000000000159e+01 3.442729667919999770e+01
3.806197199999999725e+01 3.443618053200000162e+01
3.807950400000000002e+01 3.444526894719999888e+01
3.809703600000000279e+01 3.445450347839999949e+01
3.811456799999999845e+01 3.446391334879999846e+01
3.813209999999999411e+01 3.447346933520000078e+01
3.814963200000000398e+01 3.448325910719999854e+01
3.816716399999999965e+01 3.449319499519999965e+01
3.818469600000000241e+01 3.450327699920000413e+01
3.820222799999999808e+01 3.451353434239999984e+01
3.821976000000000084e+01 3.452396702480000101e+01
3.823729200000000361e+01 3.453451660000000345e+01
3.825482399999999927e+01 3.454524151440000423e+01
3.827235599999999494e+01 3.455412536719999395e+01
3.828988800000000481e+01 3.456295077360000079e+01
3.830742000000000047e+01 3.457168851040000135e+01
3.832495199999999613e+01 3.458042624720000191e+01
3.834248399999999890e+01 3.458916398399999537e+01
3.836001600000000167e+01 3.459796016720000011e+01
3.837754800000000444e+01 3.460669790400000068e+01
3.839508000000000010e+01 3.461549408719999832e+01
3.841261199999999576e+01 3.462429027039999596e+01
3.843014400000000563e+01 3.463317412319999278e+01
3.844767600000000130e+01 3.464208719919999879e+01
3.846520799999999696e+01 3.465108794480000398e+01
3.848273999999999972e+01 3.466011791359999705e+01
3.850027200000000249e+01 3.467136884559999999e+01
3.851780399999999815e+01 3.468524986559999945e+01
3.853533600000000092e+01 3.469854642159999969e+01
3.855286799999999658e+01 3.471155074560000031e+01
3.857040000000000646e+01 3.472437973040000259e+01
3.858793200000000212e+01 3.473712104559999858e+01
3.860546399999999778e+01 3.474977469120000251e+01
3.862299600000000055e+01 3.476236989039999514e+01
3.864052800000000332e+01 3.477496508959999488e+01
3.865805999999999898e+01 3.478756028880000173e+01
3.867559200000000175e+01 3.480012626479999938e+01
3.869312399999999741e+01 3.481272146399999912e+01
3.871065600000000018e+01 3.482534588640000095e+01
3.872818800000000294e+01 3.483618769359999590e+01
3.874571999999999861e+01 3.484752629519999800e+01
3.876325199999999427e+01 3.485895256639999928e+01
3.878078400000000414e+01 3.487040806079999555e+01
3.879831599999999980e+01 3.488192200159999601e+01
3.881584800000000257e+01 3.489337749599999938e+01
3.883337999999999823e+01 3.490471609759999438e+01
3.885091200000000100e+01 3.491596702959999732e+01
3.886844400000000377e+01 3.492713029199999397e+01
3.888597599999999943e+01 3.493846889359999608e+01
3.890350799999999509e+01 3.494992438799999945e+01
3.892104000000000497e+01 3.496146755200000200e+01
3.893857200000000063e+01 3.497306916240000163e+01
3.895610399999999629e+01 3.498469999599999625e+01
3.897363599999999906e+01 3.499636005280000006e+01
3.899116800000000183e+01 3.500804933279999887e+01
3.900870000000000459e+01 3.501970938959999557e+01
3.902623200000000026e+01 3.503136944639999939e+01
3.904376399999999592e+01 3.504300027999999401e+01
3.906129600000000579e+01 3.505460189039999364e+01
3.907882800000000145e+01 3.506617427759999828e+01
3.909635999999999711e+01 3.507774666480000292e+01
3.911389199999999988e+01 3.508926060559999627e+01
3.913142400000000265e+01 3.510071609999999964e+01
3.914895599999999831e+01 3.511217159439999591e+01
3.916648800000000108e+01 3.512356864240000220e+01
3.918401999999999674e+01 3.513493646719999930e+01
3.920155200000000661e+01 3.514627506880000141e+01
3.921908400000000228e+01 3.515755522399999933e+01
3.923661599999999794e+01 3.516877693280000017e+01
3.925414800000000071e+01 3.517994019519999682e+01
3.927168000000000347e+01 3.519104501119999640e+01
3.928921199999999914e+01 3.520197448799999762e+01
3.930674400000000190e+01 3.521278707199999758e+01
3.932427599999999757e+01 3.522342431679999919e+01
3.934180800000000033e+01 3.523388622239999535e+01
3.935934000000000310e+01 3.524423123520000445e+01
3.937687199999999876e+01 3.525440090879999389e+01
3.939440400000000153e+01 3.526442446640000128e+01
3.941193600000000430e+01 3.527427268479999611e+01
3.942946799999999996e+01 3.528397478719999469e+01
3.944700000000000273e+01 3.529353077360000412e+01
3.946453199999999839e+01 3.530288219759999890e+01
3.948206399999999405e+01 3.530939897119999671e+01
3.949959600000000393e+01 3.531571118240000118e+01
3.951712799999999959e+01 3.532266630400000196e+01
3.953465999999999525e+01 3.532982598800000318e+01
3.955219199999999802e+01 3.533713178799999355e+01
3.956972400000000079e+01 3.534455448079999229e+01
3.958725600000000355e+01 3.535203561999999522e+01
3.960478799999999922e+01 3.535957520560000233e+01
3.962231999999999488e+01 3.536723168399999651e+01
3.963985200000000475e+01 3.537482971599999360e+01
3.965738400000000041e+01 3.538234007839999862e+01
3.967491599999999607e+01 3.538979199439999945e+01
3.969244799999999884e+01 3.539724391039999318e+01
3.970998000000000161e+01 3.540452048720000278e+01
3.972751199999999727e+01 3.541170939439999898e+01
3.974504400000000004e+01 3.541907364079999354e+01
3.976257599999999570e+01 3.542649633359999939e+01
3.978010800000000557e+01 3.543400669600000441e+01
3.979764000000000124e+01 3.544148783519999313e+01
3.981517199999999690e+01 3.544920275999999859e+01
3.983270399999999967e+01 3.545720991680000367e+01
3.985023600000000243e+01 3.546533396640000291e+01
3.986776799999999810e+01 3.547357490879999631e+01
3.988530000000000086e+01 3.548196196719999307e+01
3.990283199999999653e+01 3.549046591839999820e+01
3.992036399999999929e+01 3.549914520879999458e+01
3.993789600000000206e+01 3.550797061519999431e+01
3.995542799999999772e+01 3.551691291440000242e+01
3.997295999999999339e+01 3.552600132959999968e+01
3.999049200000000326e+01 3.553526508399999528e+01
4.000802399999999892e+01 3.554470417759999634e+01
4.002555600000000169e+01 3.555437705679999993e+01
4.004308799999999735e+01 3.556425449839999686e+01
4.006062000000000012e+01 3.557439494879999842e+01
4.007815200000000289e+01 3.558479840799999749e+01
4.009568399999999855e+01 3.559546487600000120e+01
4.011321599999999421e+01 3.560636512960000033e+01
4.013074800000000408e+01 3.561749916880000200e+01
4.014827999999999975e+01 3.562711360160000140e+01
4.016581199999999541e+01 3.563661114159999954e+01
4.018334399999999818e+01 3.564607945839999559e+01
4.020087600000000094e+01 3.565551855199999665e+01
4.021840800000000371e+01 3.566501609199999479e+01
4.023593999999999937e+01 3.567463052479999419e+01
4.025347199999999503e+01 3.568436185040000197e+01
4.027100400000000491e+01 3.569444385439999223e+01
4.028853600000000057e+01 3.570525643839999219e+01
4.030606799999999623e+01 3.571630280800000179e+01
4.032359999999999900e+01 3.572746607039999844e+01
4.034113200000000177e+01 3.573880467200000055e+01
4.035866399999999743e+01 3.575023094320000183e+01
4.037619600000000020e+01 3.576174488400000229e+01
4.039372799999999586e+01 3.577334649440000192e+01
4.041126000000000573e+01 3.578500655119999863e+01
4.042879200000000139e+01 3.579675427759999451e+01
4.044632399999999706e+01 3.580861889679999877e+01
4.046385599999999982e+01 3.582054196240000010e+01
4.048138800000000259e+01 3.583255269759999351e+01
4.049891999999999825e+01 3.584465110240000030e+01
4.051645200000000102e+01 3.585683717679999916e+01
4.053398399999999668e+01 3.586914014399999928e+01
4.055151599999999945e+01 3.587992350479999715e+01
4.056904800000000222e+01 3.589105754399999881e+01
4.058657999999999788e+01 3.590236692239999172e+01
4.060411200000000065e+01 3.591376397039999802e+01
4.062164400000000342e+01 3.592524868800000348e+01
4.063917599999999908e+01 3.593679185199999893e+01
4.065670800000000185e+01 3.594830579279999938e+01
4.067423999999999751e+01 3.595967361759999648e+01
4.069177200000000028e+01 3.597101221919999858e+01
4.070930400000000304e+01 3.598235082080000069e+01
4.072683599999999871e+01 3.599366019920000070e+01
4.074436799999999437e+01 3.600496957759999361e+01
4.076190000000000424e+01 3.601630817919999572e+01
4.077943199999999990e+01 3.602767600399999992e+01
4.079696400000000267e+01 3.603904382879999702e+01
4.081449599999999833e+01 3.605044087679999620e+01
4.083202800000000110e+01 3.606183792479999539e+01
4.084956000000000387e+01 3.607323497280000169e+01
4.086709199999999953e+01 3.608466124400000297e+01
4.088462399999999519e+01 3.609611673839999924e+01
4.090215600000000506e+01 3.610757223279999550e+01
4.091968800000000073e+01 3.611899850399999679e+01
4.093721999999999639e+01 3.613045399840000016e+01
4.095475199999999916e+01 3.614185104639999935e+01
4.097228400000000192e+01 3.615324809439999854e+01
4.098981600000000469e+01 3.616461591919999563e+01
4.100734800000000035e+01 3.617592529760000275e+01
4.102487999999999602e+01 3.618723467599999566e+01
4.104241200000000589e+01 3.619845638479999650e+01
4.105994400000000155e+01 3.620961964720000026e+01
4.107747599999999721e+01 3.622069523999999774e+01
4.109500799999999998e+01 3.623600819679999319e+01
4.111254000000000275e+01 3.625117503759999948e+01
4.113007199999999841e+01 3.626578663760000154e+01
4.114760400000000118e+01 3.627995988960000062e+01
4.116513599999999684e+01 3.629372401679999882e+01
4.118266800000000671e+01 3.630713746560000033e+01
4.120020000000000238e+01 3.632028790559999720e+01
4.121773199999999804e+01 3.633317533679999656e+01
4.123526400000000081e+01 3.634349112639999646e+01
4.125279600000000357e+01 3.635316400560000005e+01
4.127032799999999924e+01 3.636333367920000370e+01
4.128786000000000200e+01 3.637370791519999358e+01
4.130539199999999767e+01 3.638419904399999893e+01
4.132292400000000043e+01 3.639474861920000137e+01
4.134045600000000320e+01 3.640541508719999797e+01
4.135798799999999886e+01 3.641614000159999875e+01
4.137551999999999452e+01 3.642683569279999745e+01
4.139305200000000440e+01 3.643753138399999614e+01
4.141058400000000006e+01 3.644816862879999775e+01
4.142811600000000283e+01 3.645880587359999936e+01
4.144564799999999849e+01 3.646941389519999888e+01
4.146318000000000126e+01 3.647996347039999421e+01
4.148071200000000402e+01 3.649039615280000248e+01
4.149824399999999969e+01 3.650077038879999947e+01
4.151577599999999535e+01 3.651131996400000190e+01
4.153330800000000522e+01 3.652233711040000230e+01
4.155084000000000088e+01 3.653364648879999521e+01
4.156837199999999655e+01 3.654521887599999985e+01
4.158590399999999931e+01 3.655705427200000202e+01
4.160343600000000208e+01 3.656912345359999961e+01
4.162096800000000485e+01 3.658136797439999555e+01
4.163850000000000051e+01 3.659381705759999903e+01
4.165603199999999617e+01 3.660647070319999585e+01
4.167356399999999894e+01 3.661927046479999603e+01
4.169109600000000171e+01 3.663227478879999666e+01
4.170862799999999737e+01 3.664542522880000064e+01
4.172616000000000014e+01 3.665875100799999586e+01
4.174369199999999580e+01 3.667222290320000155e+01
4.176122400000000567e+01 3.668587013759999849e+01
4.177875600000000134e+01 3.669963426479999669e+01
4.179628799999999700e+01 3.671269703520000149e+01
4.181381999999999977e+01 3.672514611839999787e+01
4.183135200000000253e+01 3.673706918399999921e+01
4.184888399999999820e+01 3.674890458000000137e+01
4.186641600000000096e+01 3.676071075280000144e+01
4.188394799999999663e+01 3.677248770239999942e+01
4.190147999999999939e+01 3.678432309839999448e+01
4.191901200000000216e+01 3.679618771759999873e+01
4.193654399999999782e+01 3.680811078320000007e+01
4.195407599999999348e+01 3.682006307199999640e+01
4.197160800000000336e+01 3.683204458399999481e+01
4.198913999999999902e+01 3.684411376559999951e+01
4.200667200000000179e+01 3.685621217039999209e+01
4.202420399999999745e+01 3.686839824479999805e+01
4.204173600000000022e+01 3.688067198880000319e+01
4.205926800000000298e+01 3.689294573279999412e+01
4.207679999999999865e+01 3.690524869999999424e+01
4.209433199999999431e+01 3.691763933679999354e+01
4.211186400000000418e+01 3.693008841999999703e+01
4.212939599999999984e+01 3.694259594959999760e+01
4.214692799999999551e+01 3.695486969359999563e+01
4.216445999999999827e+01 3.696652975039999944e+01
4.218199200000000104e+01 3.697842359279999869e+01
4.219952400000000381e+01 3.699049277439999628e+01
4.221705599999999947e+01 3.700262040239999806e+01
4.223458799999999513e+01 3.701471880719999774e+01
4.225212000000000501e+01 3.702684643519999952e+01
4.226965200000000067e+01 3.703876950080000086e+01
4.228718399999999633e+01 3.705054645039999883e+01
4.230471599999999910e+01 3.706223573039999764e+01
4.232224800000000187e+01 3.707386656399999936e+01
4.233977999999999753e+01 3.708546817439999899e+01
4.235731200000000030e+01 3.709701133839999443e+01
4.237484399999999596e+01 3.710855450239999698e+01
4.239237600000000583e+01 3.712006844319999743e+01
4.240990800000000149e+01 3.713164083039999497e+01
4.242743999999999716e+01 3.714327166399999669e+01
4.244497199999999992e+01 3.715496094399999549e+01
4.246250400000000269e+01 3.716673789359999347e+01
4.248003599999999835e+01 3.717863173599999982e+01
4.249756800000000112e+01 3.719055480159999405e+01
4.251509999999999678e+01 3.720253631359999957e+01
4.253263199999999955e+01 3.721457627200000218e+01
4.255016400000000232e+01 3.722667467679999476e+01
4.256769599999999798e+01 3.723883152799999863e+01
4.258522799999999364e+01 3.725113449519999875e+01
4.260276000000000352e+01 3.726416804240000147e+01
4.262029199999999918e+01 3.727731848239999835e+01
4.263782400000000194e+01 3.729043969920000023e+01
4.265535599999999761e+01 3.730353169280000003e+01
4.267288800000000037e+01 3.731653601679999355e+01
4.269042000000000314e+01 3.732942344800000001e+01
4.270795199999999880e+01 3.734219398639999810e+01
4.272548399999999447e+01 3.735481840879999993e+01
4.274301600000000434e+01 3.736735516160000259e+01
4.276054800000000000e+01 3.737962890559999352e+01
4.277807999999999566e+01 3.738965246319999380e+01
4.279561199999999843e+01 3.739865320879999899e+01
4.281314400000000120e+01 3.740835531119999757e+01
4.283067600000000397e+01 3.741840809199999995e+01
4.284820799999999963e+01 3.742869465839999776e+01
4.286573999999999529e+01 3.743915656399999392e+01
4.288327200000000516e+01 3.744973536239999845e+01
4.290080400000000083e+01 3.746028493760000089e+01
4.291833599999999649e+01 3.747083451280000332e+01
4.293586799999999926e+01 3.748138408799999155e+01
4.295340000000000202e+01 3.749190443999999900e+01
4.297093200000000479e+01 3.750245401520000144e+01
4.298846400000000045e+01 3.751300359039999677e+01
4.300599599999999612e+01 3.752378695119999463e+01
4.302352800000000599e+01 3.753477487439999294e+01
4.304106000000000165e+01 3.754596735999999879e+01
4.305859199999999731e+01 3.755742285439999506e+01
4.307612400000000008e+01 3.756911213440000097e+01
4.309365600000000285e+01 3.758109364639999939e+01
4.311118799999999851e+01 3.759330894399999323e+01
4.312872000000000128e+01 3.760578725039999881e+01
4.314625199999999694e+01 3.761849934239999982e+01
4.316378400000000681e+01 3.763144521999999625e+01
4.318131600000000248e+01 3.764465410639999732e+01
4.319884799999999814e+01 3.765803833199999673e+01
4.321638000000000090e+01 3.767159789679999449e+01
4.323391200000000367e+01 3.768533280079999770e+01
4.325144399999999933e+01 3.769938915999999551e+01
4.326897600000000210e+01 3.771248115359999531e+01
4.328650799999999776e+01 3.772510557599999714e+01
4.330404000000000053e+01 3.774021397039999925e+01
4.332157200000000330e+01 3.775652051600000192e+01
4.333910399999999896e+01 3.777235949039999241e+01
4.335663599999999462e+01 3.778796467919999458e+01
4.337416800000000450e+01 3.780342375199999339e+01
4.339170000000000016e+01 3.781885360159999721e+01
4.340923200000000293e+01 3.783422500479999684e+01
4.342676399999999859e+01 3.784965485439999355e+01
4.344429600000000136e+01 3.786508470399999737e+01
4.346182800000000412e+01 3.788057299999999827e+01
4.347935999999999979e+01 3.789614896559999835e+01
4.349689199999999545e+01 3.791184182399999969e+01
4.351442400000000532e+01 3.792765157519999519e+01
4.353195600000000098e+01 3.794357821919999907e+01
4.354948799999999665e+01 3.795962175599999711e+01
4.356701999999999941e+01 3.797578218560000352e+01
4.358455200000000218e+01 3.799121203520000023e+01
4.360208400000000495e+01 3.800626198319999816e+01
4.361961600000000061e+01 3.802142882399999735e+01
4.363714799999999627e+01 3.803674178079999280e+01
4.365468000000000615e+01 3.805208396079999744e+01
4.367221200000000181e+01 3.806748458719999917e+01
4.368974399999999747e+01 3.808288521359999379e+01
4.370727600000000024e+01 3.809805205440000009e+01
4.372480800000000301e+01 3.811313122560000011e+01
4.374233999999999867e+01 3.812812272720000095e+01
4.375987200000000144e+01 3.814308500559999970e+01
4.377740399999999710e+01 3.815801806079999636e+01
4.379493600000000697e+01 3.817289266960000305e+01
4.381246800000000263e+01 3.818770883199999844e+01
4.382999999999999829e+01 3.820243732479999466e+01
4.384753200000000106e+01 3.821731193360000134e+01
4.386506399999999672e+01 3.823227421199999299e+01
4.388259599999999949e+01 3.824723649039999884e+01
4.390012800000000226e+01 3.826222799199999969e+01
4.391765999999999792e+01 3.827719027039999844e+01
4.393519199999999358e+01 3.829212332559999510e+01
4.395272400000000346e+01 3.830699793440000178e+01
4.397025599999999912e+01 3.832178487359999508e+01
4.398778799999999478e+01 3.833648414320000342e+01
4.400531999999999755e+01 3.835112496640000046e+01
4.402285200000000032e+01 3.836561967360000125e+01
4.404038400000000308e+01 3.837999748799999367e+01
4.405791599999999875e+01 3.839422918639999693e+01
4.407544799999999441e+01 3.840828554560000185e+01
4.409298000000000428e+01 3.842213734239999212e+01
4.411051199999999994e+01 3.843584302319999324e+01
4.412804399999999561e+01 3.844928569519999684e+01
4.414557599999999837e+01 3.846246535840000291e+01
4.416310800000000114e+01 3.847178755919999560e+01
4.418064000000000391e+01 3.848207412559999341e+01
4.419817199999999957e+01 3.849279903999999419e+01
4.421570399999999523e+01 3.850393307919999586e+01
4.423323600000000511e+01 3.851541779679999422e+01
4.425076800000000077e+01 3.852690251439999969e+01
4.426829999999999643e+01 3.853835800879999596e+01
4.428583199999999920e+01 3.854975505679999515e+01
4.430336400000000197e+01 3.856112288159999935e+01
4.432089599999999763e+01 3.857249070640000355e+01
4.433842800000000040e+01 3.858385853120000064e+01
4.435595999999999606e+01 3.859551858799999735e+01
4.437349200000000593e+01 3.860741243039999659e+01
4.439102400000000159e+01 3.861942316559999711e+01
4.440855599999999725e+01 3.863163846319999806e+01
4.442608800000000002e+01 3.864405832319999945e+01
4.444362000000000279e+01 3.865677041519999335e+01
4.446115199999999845e+01 3.866974551599999899e+01
4.447868400000000122e+01 3.868301284879999713e+01
4.449621599999999688e+01 3.869666008320000117e+01
4.451374799999999965e+01 3.871065799599999480e+01
4.453128000000000242e+01 3.872500658719999933e+01
4.454881199999999808e+01 3.873979352639999973e+01
4.456634399999999374e+01 3.875475580479999849e+01
4.458387600000000361e+01 3.876872449440000423e+01
4.460140799999999928e+01 3.878327764799999500e+01
4.461894000000000204e+01 3.879756779279999535e+01
4.463647199999999771e+01 3.881194560720000197e+01
4.465400400000000047e+01 3.882638186799999858e+01
4.467153600000000324e+01 3.884096424479999854e+01
4.468906799999999890e+01 3.885566351439999977e+01
4.470659999999999457e+01 3.887050889999999725e+01
4.472413200000000444e+01 3.888550040159999810e+01
4.474166400000000010e+01 3.890063801919999520e+01
4.475919599999999576e+01 3.891589252959999357e+01
4.477672799999999853e+01 3.893126393279999320e+01
4.479426000000000130e+01 3.894678145199999619e+01
4.481179200000000407e+01 3.896247431039999753e+01
4.482932399999999973e+01 3.897834250799999722e+01
4.484685599999999539e+01 3.899438604480000237e+01
4.486438800000000526e+01 3.900990356399999825e+01
4.488192000000000093e+01 3.902489506559999910e+01
4.489945199999999659e+01 3.904009112960000039e+01
4.491698399999999936e+01 3.905540408639999583e+01
4.493451600000000212e+01 3.907080471279999756e+01
4.495204799999999778e+01 3.908626378559999637e+01
4.496958000000000055e+01 3.910172285839999518e+01
4.498711199999999621e+01 3.911703581519999773e+01
4.500464400000000609e+01 3.913234877200000028e+01
4.502217600000000175e+01 3.914763250559999364e+01
4.503970799999999741e+01 3.916294546240000329e+01
4.505724000000000018e+01 3.917828764240000083e+01
4.507477200000000295e+01 3.919362982239999837e+01
4.509230399999999861e+01 3.920891355599999883e+01
4.510983600000000138e+01 3.922416806639999720e+01
4.512736799999999704e+01 3.923933490719999639e+01
4.514489999999999981e+01 3.925450174799999559e+01
4.516243200000000257e+01 3.926958091919999561e+01
4.517996399999999824e+01 3.928457242080000356e+01
4.519749599999999390e+01 3.929947625279999812e+01
4.521502800000000377e+01 3.931432163840000271e+01
4.523255999999999943e+01 3.933203089759999926e+01
4.525009200000000220e+01 3.935085063839999719e+01
4.526762399999999786e+01 3.936914436160000008e+01
4.528515600000000063e+01 3.938708740639999917e+01
4.530268800000000340e+01 3.940470899600000365e+01
4.532021999999999906e+01 3.942203835359999431e+01
4.533775199999999472e+01 3.943913392559999664e+01
4.535528400000000460e+01 3.945605415840000063e+01
4.537281600000000026e+01 3.947274060559999498e+01
4.539034800000000303e+01 3.948665084880000364e+01
4.540787999999999869e+01 3.950038575279999975e+01
4.542541200000000146e+01 3.951473434400000428e+01
4.544294400000000422e+01 3.952931672079999714e+01
4.546047599999999989e+01 3.954404521359999336e+01
4.547800799999999555e+01 3.955880292959999878e+01
4.549554000000000542e+01 3.957358986879999918e+01
4.551307200000000108e+01 3.958837680799999958e+01
4.553060399999999674e+01 3.960319297039999498e+01
4.554813599999999951e+01 3.961812602559999874e+01
4.556566800000000228e+01 3.963349742879999837e+01
4.558320000000000505e+01 3.964921951040000181e+01
4.560073200000000071e+01 3.966514615439999858e+01
4.561826399999999637e+01 3.968130658399999788e+01
4.563579600000000625e+01 3.969767157599999763e+01
4.565332800000000191e+01 3.971427035359999280e+01
4.567085999999999757e+01 3.973110291679999762e+01
4.568839200000000034e+01 3.974816926559999786e+01
4.570592400000000310e+01 3.976546939999999353e+01
4.572345599999999877e+01 3.978300331999999884e+01
4.574098800000000153e+01 3.980088791839999374e+01
4.575851999999999720e+01 3.981798349039999607e+01
4.577605200000000707e+01 3.983449459839999918e+01
4.579358400000000273e+01 3.985053813519999721e+01
4.581111599999999839e+01 3.986652322559999817e+01
4.582864800000000116e+01 3.988256676239999621e+01
4.584618000000000393e+01 3.989863952239999634e+01
4.586371199999999959e+01 3.991482917519999774e+01
4.588124400000000236e+01 3.993107727439999621e+01
4.589877599999999802e+01 3.994744226640000306e+01
4.591630800000000079e+01 3.996386570479999989e+01
4.593384000000000356e+01 3.998037681279999589e+01
4.595137199999999922e+01 3.999706325999999734e+01
4.596890399999999488e+01 4.001389582319999505e+01
4.598643600000000475e+01 4.003090372559999821e+01
4.600396800000000042e+01 4.004808696719999261e+01
4.602150000000000318e+01 4.006474419119999908e+01
4.603903199999999885e+01 4.008116762959999591e+01
4.605656399999999451e+01 4.009773718399999609e+01
4.607409600000000438e+01 4.011436518480000046e+01
4.609162800000000004e+01 4.013105163199999481e+01
4.610915999999999570e+01 4.014776730239999836e+01
4.612669199999999847e+01 4.016421996399999728e+01
4.614422400000000124e+01 4.018055573279999493e+01
4.616175599999999690e+01 4.019683305519999550e+01
4.617928799999999967e+01 4.021302270800000400e+01
4.619681999999999533e+01 4.022918313759999620e+01
4.621435200000000521e+01 4.024528512079999842e+01
4.623188400000000087e+01 4.026129943440000147e+01
4.624941599999999653e+01 4.027731374799999742e+01
4.626694799999999930e+01 4.029332806160000047e+01
4.628448000000000206e+01 4.030940082159999349e+01
4.630201199999999773e+01 4.032553202799999781e+01
4.631954400000000049e+01 4.034175090400000130e+01
4.633707599999999616e+01 4.035791133359999350e+01
4.635460799999999892e+01 4.037436399519999952e+01
4.637214000000000169e+01 4.039134267439999348e+01
4.638967199999999735e+01 4.040832135360000166e+01
4.640720399999999302e+01 4.042524158639999854e+01
4.642473600000000289e+01 4.044201570319999917e+01
4.644226799999999855e+01 4.045870215039999351e+01
4.645980000000000132e+01 4.047518403519999453e+01
4.647733199999999698e+01 4.049154902720000138e+01
4.649486399999999975e+01 4.050770945680000068e+01
4.651239600000000252e+01 4.051960329919999282e+01
4.652992799999999818e+01 4.053336742639999812e+01
4.654745999999999384e+01 4.054754067839999720e+01
4.656499200000000371e+01 4.056186004639999965e+01
4.658252399999999938e+01 4.057623786079999206e+01
4.660005600000000214e+01 4.059067412159999577e+01
4.661758799999999781e+01 4.060513960560000157e+01
4.663512000000000057e+01 4.061966353599999735e+01
4.665265200000000334e+01 4.063465503759999820e+01
4.667018399999999900e+01 4.065011411039999700e+01
4.668771599999999466e+01 4.066589463839999752e+01
4.670524800000000454e+01 4.068190895199999346e+01
4.672278000000000020e+01 4.069827394400000031e+01
4.674031199999999586e+01 4.071504806079999383e+01
4.675784399999999863e+01 4.073211440960000118e+01
4.677537600000000140e+01 4.074947299040000104e+01
4.679290800000000417e+01 4.076715302639999550e+01
4.681043999999999983e+01 4.078521296399999585e+01
4.682797199999999549e+01 4.080274688399999405e+01
4.684550400000000536e+01 4.081957944719999887e+01
4.686303600000000102e+01 4.083603210879999779e+01
4.688056799999999669e+01 4.085251399359999880e+01
4.689809999999999945e+01 4.086899587839999981e+01
4.691563200000000222e+01 4.088559465600000209e+01
4.693316399999999788e+01 4.090581711040000101e+01
4.695069600000000065e+01 4.092662402879999917e+01
4.696822799999999631e+01 4.094713871519999770e+01
4.698576000000000619e+01 4.096756573199999707e+01
4.700329200000000185e+01 4.098799274879999643e+01
4.702082399999999751e+01 4.100847821199999288e+01
4.703835600000000028e+01 4.102916823759999687e+01
4.705588800000000305e+01 4.105000437919999712e+01
4.707341999999999871e+01 4.107013916399999687e+01
4.709095200000000148e+01 4.109006938639999618e+01
4.710848399999999714e+01 4.111014572479999174e+01
4.712601599999999991e+01 4.113036817919999777e+01
4.714354800000000267e+01 4.115070752639999796e+01
4.716107999999999834e+01 4.117092998079999688e+01
4.717861199999999400e+01 4.119106476559999663e+01
4.719614400000000387e+01 4.121117032719999429e+01
4.721367599999999953e+01 4.123127588879999905e+01
4.723120800000000230e+01 4.125132300399999252e+01
4.724873999999999796e+01 4.127137011919999310e+01
4.726627200000000073e+01 4.129135878799999659e+01
4.728380400000000350e+01 4.131128901040000301e+01
4.730133599999999916e+01 4.133116078639999813e+01
4.731886799999999482e+01 4.135094489279999408e+01
4.733640000000000470e+01 4.137064132959999796e+01
4.735393200000000036e+01 4.139027931999999765e+01
4.737146399999999602e+01 4.140982964079999817e+01
4.738899599999999879e+01 4.142929229199999952e+01
4.740652800000000155e+01 4.144860882719999751e+01
4.742406000000000432e+01 4.146775002319999714e+01
4.744159199999999998e+01 4.148665743360000135e+01
4.745912399999999565e+01 4.150530183519999383e+01
4.747665600000000552e+01 4.152371245119999799e+01
4.749418800000000118e+01 4.154183083519999542e+01
4.751171999999999684e+01 4.155804971119999891e+01
4.752925199999999961e+01 4.157280742719999722e+01
4.754678400000000238e+01 4.158847106239999647e+01
4.756431599999999804e+01 4.160436848319999825e+01
4.758184800000000081e+01 4.162032435040000422e+01
4.759937999999999647e+01 4.163633866400000016e+01
4.761691200000000634e+01 4.165235297760000321e+01
4.763444400000000201e+01 4.166857185359999960e+01
4.765197599999999767e+01 4.168528752399999604e+01
4.766950800000000044e+01 4.170247076559999755e+01
4.768704000000000320e+01 4.171985856959999239e+01
4.770457199999999887e+01 4.173756782879999605e+01
4.772210400000000163e+01 4.175556931999999932e+01
4.773963599999999730e+01 4.177389226640000430e+01
4.775716800000000006e+01 4.179247822159999970e+01
4.777470000000000283e+01 4.181129796239999763e+01
4.779223199999999849e+01 4.183032226559999600e+01
4.780976400000000126e+01 4.184846987279999553e+01
4.782729600000000403e+01 4.186591612319999456e+01
4.784482799999999969e+01 4.188336237359999359e+01
4.786236000000000246e+01 4.190089629359999890e+01
4.787989199999999812e+01 4.191866399919999964e+01
4.789742400000000089e+01 4.193669471359999790e+01
4.791495600000000366e+01 4.195530989200000249e+01
4.793248799999999932e+01 4.197465565040000257e+01
4.795001999999999498e+01 4.199438131040000144e+01
4.796755200000000485e+01 4.201413619359999529e+01
4.798508400000000051e+01 4.203406641599999460e+01
4.800261600000000328e+01 4.205428887039999353e+01
4.802014799999999894e+01 4.207474511040000209e+01
4.803768000000000171e+01 4.209406164560000008e+01
4.805521200000000448e+01 4.211364118959999558e+01
4.807274400000000014e+01 4.213333762639999946e+01
4.809027599999999580e+01 4.215312173279999541e+01
4.810780800000000568e+01 4.217273050000000012e+01
4.812534000000000134e+01 4.219228082080000064e+01
4.814287199999999700e+01 4.221183114160000116e+01
4.816040399999999977e+01 4.223138146240000168e+01
4.817793600000000254e+01 4.225093178319999510e+01
4.819546800000000530e+01 4.227048210399999562e+01
4.821300000000000097e+01 4.229000320160000115e+01
4.823053199999999663e+01 4.230952429919999247e+01
4.824806399999999940e+01 4.232895772719999883e+01
4.826559600000000216e+01 4.234844960160000227e+01
4.828312799999999783e+01 4.236797069919999359e+01
4.830066000000000059e+01 4.238749179679999912e+01
4.831819199999999626e+01 4.240701289439999755e+01
4.833572399999999902e+01 4.242650476879999388e+01
4.835325600000000179e+01 4.244590897359999815e+01
4.837078799999999745e+01 4.246513783919999696e+01
4.838831999999999312e+01 4.248419136559999743e+01
4.840585200000000299e+01 4.250298188320000037e+01
4.842338399999999865e+01 4.252148016880000370e+01
4.844091600000000142e+01 4.254199485520000223e+01
4.845844799999999708e+01 4.256113605119999477e+01
4.847597999999999985e+01 4.258062792559999821e+01
4.849351200000000262e+01 4.260017824639999873e+01
4.851104399999999828e+01 4.261972856719999925e+01
4.852857599999999394e+01 4.263933733439999685e+01
4.854610800000000381e+01 4.265900454799999864e+01
4.856363999999999947e+01 4.267931467200000384e+01
4.858117199999999514e+01 4.270009236719999990e+01
4.859870399999999790e+01 4.272127918719999684e+01
4.861623600000000067e+01 4.274290435519999676e+01
4.863376800000000344e+01 4.276488020159999337e+01
4.865129999999999910e+01 4.278834643119999726e+01
4.866883199999999476e+01 4.281245557119999745e+01
4.868636400000000464e+01 4.283685694319999726e+01
4.870389600000000030e+01 4.286026472639999696e+01
4.872142799999999596e+01 4.288311726879999242e+01
4.873895999999999873e+01 4.290573602559999955e+01
4.875649200000000150e+01 4.292826711280000040e+01
4.877402399999999716e+01 4.295076897679999917e+01
4.879155599999999993e+01 4.297324161759999583e+01
4.880908799999999559e+01 4.299571425839999961e+01
4.882662000000000546e+01 4.301815767599999418e+01
4.884415200000000112e+01 4.304016274559999289e+01
4.886168399999999679e+01 4.306187558319999908e+01
4.887921599999999955e+01 4.308376375999999652e+01
4.889674800000000232e+01 4.310582727599999942e+01
4.891427999999999798e+01 4.312774467599999895e+01
4.893181200000000075e+01 4.314957440639999930e+01
4.894934399999999641e+01 4.317146258319999674e+01
4.896687599999999918e+01 4.319326309040000211e+01
4.898440800000000195e+01 4.321494670479999201e+01
4.900193999999999761e+01 4.323642575680000277e+01
4.901947200000000038e+01 4.325781713920000016e+01
4.903700400000000315e+01 4.327926696800000173e+01
4.905453599999999881e+01 4.330068757359999410e+01
4.907206800000000158e+01 4.332202050960000150e+01
4.908959999999999724e+01 4.334329499919999762e+01
4.910713200000000001e+01 4.336445259599999957e+01
4.912466400000000277e+01 4.338552252319999525e+01
4.914219599999999843e+01 4.340644633439999467e+01
4.915972799999999410e+01 4.342728247599999492e+01
4.917726000000000397e+01 4.344800172479999389e+01
4.919479199999999963e+01 4.346857485759999662e+01
4.921232400000000240e+01 4.348897265120000100e+01
4.922985599999999806e+01 4.350916588239999783e+01
4.924738800000000083e+01 4.352915455120000132e+01
4.926492000000000360e+01 4.354899710400000146e+01
4.928245199999999926e+01 4.356866431759999614e+01
4.929998399999999492e+01 4.358584755919999765e+01
4.931751600000000479e+01 4.360379060399999673e+01
4.933504800000000046e+01 4.362246422879999841e+01
4.935257999999999612e+01 4.364143008559999259e+01
4.937011199999999889e+01 4.366060050479999433e+01
4.938764400000000165e+01 4.367994626320000151e+01
4.940517600000000442e+01 4.369990570879999581e+01
4.942270800000000008e+01 4.372036194879999726e+01
4.944023999999999575e+01 4.374131498319999878e+01
4.945777200000000562e+01 4.376273558879999825e+01
4.947530400000000128e+01 4.378465298879999779e+01
4.949283599999999694e+01 4.380700873680000029e+01
4.951036799999999971e+01 4.382971516319999949e+01
4.952790000000000248e+01 4.385163256319999192e+01
4.954543199999999814e+01 4.387299472239999432e+01
4.956296400000000091e+01 4.389447377439999798e+01
4.958049599999999657e+01 4.391604049600000081e+01
4.959802800000000644e+01 4.393763644079999864e+01
4.961556000000000211e+01 4.395920316239999437e+01
4.963309199999999777e+01 4.398079910719999930e+01
4.965062400000000054e+01 4.400245349840000131e+01
4.966815600000000330e+01 4.402358187199999406e+01
4.968568799999999896e+01 4.404473946880000312e+01
4.970322000000000173e+01 4.406618929759999759e+01
4.972075199999999739e+01 4.408790213519999668e+01
4.973828400000000016e+01 4.410929351759999406e+01
4.975581600000000293e+01 4.413091868559999398e+01
4.977334799999999859e+01 4.415666432479999770e+01
4.979087999999999425e+01 4.418194239279999636e+01
4.980841200000000413e+01 4.420692822879999540e+01
4.982594399999999979e+01 4.423185561839999735e+01
4.984347600000000256e+01 4.425675378479999722e+01
4.986100799999999822e+01 4.428165195119999709e+01
4.987854000000000099e+01 4.430666701039999822e+01
4.989607200000000375e+01 4.433171129280000144e+01
4.991360399999999942e+01 4.435693091440000302e+01
4.993113599999999508e+01 4.438337791040000013e+01
4.994866800000000495e+01 4.441002946879999769e+01
4.996620000000000061e+01 4.443665180399999315e+01
4.998373199999999628e+01 4.446312802319999946e+01
5.000126399999999904e+01 4.448937045679999613e+01
5.001879600000000181e+01 4.451532065840000030e+01
5.003632800000000458e+01 4.454089095839999857e+01
5.005386000000000024e+01 4.456602291040000097e+01
5.007139199999999590e+01 4.459071651440000039e+01
5.008892400000000578e+01 4.461228323599999612e+01
5.010645600000000144e+01 4.463370384160000270e+01
5.012398799999999710e+01 4.465553357199999596e+01
5.014151999999999987e+01 4.467736330239999631e+01
5.015905200000000264e+01 4.469910536319999750e+01
5.017658399999999830e+01 4.472090587039999576e+01
5.019411600000000107e+01 4.474317394879999199e+01
5.021164799999999673e+01 4.476590959840000039e+01
5.022918000000000660e+01 4.478911281919999965e+01
5.024671200000000226e+01 4.481278361119999687e+01
5.026424399999999792e+01 4.483668818879999662e+01
5.028177600000000069e+01 4.486085577519999390e+01
5.029930800000000346e+01 4.488373754079999856e+01
5.031683999999999912e+01 4.490659008319999401e+01
5.033437200000000189e+01 4.492950107200000076e+01
5.035190399999999755e+01 4.495252895360000167e+01
5.036943600000000743e+01 4.497564450480000176e+01
5.038696800000000309e+01 4.499878927919999683e+01
5.040449999999999875e+01 4.502202172319999818e+01
5.042203200000000152e+01 4.504531261359999661e+01
5.043956399999999718e+01 4.506772680799999620e+01
5.045709599999999995e+01 4.509060857359999375e+01
5.047462800000000271e+01 4.511378257119999802e+01
5.049215999999999838e+01 4.513666433679999557e+01
5.050969199999999404e+01 4.515969221839999648e+01
5.052722400000000391e+01 4.518269087680000240e+01
5.054475599999999957e+01 4.520586487439999956e+01
5.056228799999999524e+01 4.522997401439999976e+01
5.057981999999999800e+01 4.525425849359999830e+01
5.059735200000000077e+01 4.527874753519999729e+01
5.061488400000000354e+01 4.530335346959999754e+01
5.063241599999999920e+01 4.532804707359999696e+01
5.064994799999999486e+01 4.535279912399999347e+01
5.066748000000000474e+01 4.537760962080000127e+01
5.068501200000000040e+01 4.540236167119999777e+01
5.070254399999999606e+01 4.542708449839999929e+01
5.072007599999999883e+01 4.545174887919999662e+01
5.073760800000000160e+01 4.547638403679999897e+01
5.075513999999999726e+01 4.550084385519999586e+01
5.077267200000000003e+01 4.552512833439999440e+01
5.079020399999999569e+01 4.554912058159999333e+01
5.080773600000000556e+01 4.557273292720000057e+01
5.082526800000000122e+01 4.559304305119999867e+01
5.084279999999999688e+01 4.561399608560000019e+01
5.086033199999999965e+01 4.563535824480000258e+01
5.087786400000000242e+01 4.565686651999999413e+01
5.089539599999999808e+01 4.567825790239999861e+01
5.091292800000000085e+01 4.570029219519999941e+01
5.093045999999999651e+01 4.572294017519999443e+01
5.094799199999999928e+01 4.574614339599999369e+01
5.096552400000000205e+01 4.576984341120000011e+01
5.098305599999999771e+01 4.579783923680000157e+01
5.100058799999999337e+01 4.582606884799999847e+01
5.101812000000000324e+01 4.585245739759999850e+01
5.103565199999999891e+01 4.587913817919999815e+01
5.105318400000000167e+01 4.590596507680000116e+01
5.107071599999999734e+01 4.593305498319999458e+01
5.108824800000000010e+01 4.596064168400000227e+01
5.110578000000000287e+01 4.598960187520000176e+01
5.112331199999999853e+01 4.601894196800000003e+01
5.114084399999999420e+01 4.604793138239999450e+01
5.115837600000000407e+01 4.607689157360000110e+01
5.117590799999999973e+01 4.610608555040000311e+01
5.119343999999999539e+01 4.613498729519999841e+01
5.121097199999999816e+01 4.616362603119999619e+01
5.122850400000000093e+01 4.619211865119999771e+01
5.124603600000000370e+01 4.622040670879999880e+01
5.126356799999999936e+01 4.624849020399999944e+01
5.128109999999999502e+01 4.627642758319999672e+01
5.129863200000000489e+01 4.630416040000000066e+01
5.131616400000000056e+01 4.633171787759999916e+01
5.133369599999999622e+01 4.635910001599999219e+01
5.135122799999999899e+01 4.638627759199999900e+01
5.136876000000000175e+01 4.641327982879999325e+01
5.138629199999999742e+01 4.644019439600000254e+01
5.140382400000000018e+01 4.646690440079999718e+01
5.142135599999999584e+01 4.649335139680000140e+01
5.143888800000000572e+01 4.651950616079999890e+01
5.145642000000000138e+01 4.654542713920000097e+01
5.147395199999999704e+01 4.657093899279999505e+01
5.149148399999999981e+01 4.659604172159999536e+01
5.150901600000000258e+01 4.661819290719999742e+01
5.152654799999999824e+01 4.664043176239999866e+01
5.154408000000000101e+01 4.666302129600000370e+01
5.156161199999999667e+01 4.668555238319999745e+01
5.157914400000000654e+01 4.670814191680000249e+01
5.159667600000000220e+01 4.673146203039999591e+01
5.161420799999999787e+01 4.675539583119999776e+01
5.163174000000000063e+01 4.677985564960000175e+01
5.164927200000000340e+01 4.680481226239999870e+01
5.166680399999999906e+01 4.683023644640000072e+01
5.168433600000000183e+01 4.685414102400000047e+01
5.170186799999999749e+01 4.687936064559999494e+01
5.171940000000000026e+01 4.690513550799999365e+01
5.173693200000000303e+01 4.693129027199999825e+01
5.175446399999999869e+01 4.695779571439999955e+01
5.177199599999999435e+01 4.698462261199999546e+01
5.178952800000000423e+01 4.701168329520000100e+01
5.180705999999999989e+01 4.703848096960000191e+01
5.182459200000000266e+01 4.706545398320000118e+01
5.184212399999999832e+01 4.709269000559999796e+01
5.185965600000000109e+01 4.711972146560000141e+01
5.187718800000000385e+01 4.714689904159999401e+01
5.189471999999999952e+01 4.717419351039999498e+01
5.191225199999999518e+01 4.720151720239999804e+01
5.192978400000000505e+01 4.722887011760000320e+01
5.194731600000000071e+01 4.725628147919999833e+01
5.196484799999999638e+01 4.728366361759999847e+01
5.198237999999999914e+01 4.731101653279999653e+01
5.199991200000000191e+01 4.733831100159999750e+01
5.201744400000000468e+01 4.736548857759999720e+01
5.203497600000000034e+01 4.739257848399999773e+01
5.205250799999999600e+01 4.741952227440000200e+01
5.207004000000000588e+01 4.744629072560000083e+01
5.208757200000000154e+01 4.747285461439999921e+01
5.210510399999999720e+01 4.750424033120000189e+01
5.212263599999999997e+01 4.753369731679999433e+01
5.214016800000000273e+01 4.756265750799999381e+01
5.215769999999999840e+01 4.758814013839999291e+01
5.217523200000000116e+01 4.761420723279999834e+01
5.219276399999999683e+01 4.764226150480000399e+01
5.221029600000000670e+01 4.767092946399999676e+01
5.222782800000000236e+01 4.770044489599999338e+01
5.224535999999999802e+01 4.773072013119999468e+01
5.226289200000000079e+01 4.776155060720000023e+01
5.228042400000000356e+01 4.779290710079999371e+01
5.229795599999999922e+01 4.782397136239999469e+01
5.231548800000000199e+01 4.785386669599999721e+01
5.233301999999999765e+01 4.788390814559999598e+01
5.235055200000000042e+01 4.791386192559999557e+01
5.236808400000000319e+01 4.794393259839999644e+01
5.238561599999999885e+01 4.797403249439999939e+01
5.240314799999999451e+01 4.800413239039999524e+01
5.242068000000000438e+01 4.803423228639999820e+01
5.243821200000000005e+01 4.806348470959999730e+01
5.245574400000000281e+01 4.809308781119999310e+01
5.247327599999999848e+01 4.812225256480000013e+01
5.249080800000000124e+01 4.815132964880000088e+01
5.250834000000000401e+01 4.818034828639999745e+01
5.252587199999999967e+01 4.820936692399999401e+01
5.254340399999999534e+01 4.823847323119999686e+01
5.256093600000000521e+01 4.826755031519999761e+01
5.257846800000000087e+01 4.829653972959999919e+01
5.259600000000000364e+01 4.832547069759999658e+01
5.261353199999999930e+01 4.835428477279999981e+01
5.263106399999999496e+01 4.838295273199999968e+01
5.264859600000000484e+01 4.841147457519999620e+01
5.266612800000000050e+01 4.843979185599999937e+01
5.268365999999999616e+01 4.846778768160000084e+01
5.270119199999999893e+01 4.849543282879999850e+01
5.271872400000000169e+01 4.852275652080000157e+01
5.273625599999999736e+01 4.854970031119999874e+01
5.275378800000000012e+01 4.857562128960000081e+01
5.277131999999999579e+01 4.860040256319999941e+01
5.278885200000000566e+01 4.862606053279999685e+01
5.280638400000000132e+01 4.865198151119999892e+01
5.282391599999999698e+01 4.867842850719999603e+01
5.284144799999999975e+01 4.870589831519999535e+01
5.285898000000000252e+01 4.873418637279999643e+01
5.287651199999999818e+01 4.876323423359999509e+01
5.289404400000000095e+01 4.879169763039999452e+01
5.291157599999999661e+01 4.881986879519999434e+01
5.292910799999999938e+01 4.884839063839999795e+01
5.294664000000000215e+01 4.887723393679999617e+01
5.296417199999999781e+01 4.890636946719999401e+01
5.298170399999999347e+01 4.893576800639999647e+01
5.299923600000000334e+01 4.896537110799999937e+01
5.301676799999999901e+01 4.899512032559999852e+01
5.303430000000000177e+01 4.902402207040000093e+01
5.305183199999999744e+01 4.905309915439999457e+01
5.306936400000000020e+01 4.908226390799999450e+01
5.308689600000000297e+01 4.911157477759999779e+01
5.310442799999999863e+01 4.914100253999999524e+01
5.312195999999999430e+01 4.917224214080000166e+01
5.313949200000000417e+01 4.920584882080000000e+01
5.315702399999999983e+01 4.923910482240000164e+01
5.317455599999999549e+01 4.927227315439999700e+01
5.319208799999999826e+01 4.930485702239999313e+01
5.320962000000000103e+01 4.933928195200000033e+01
5.322715200000000380e+01 4.937414522960000340e+01
5.324468399999999946e+01 4.940903773039999436e+01
5.326221599999999512e+01 4.944378411520000327e+01
5.327974800000000499e+01 4.947823826799999836e+01
5.329728000000000065e+01 4.951219562640000049e+01
5.331481199999999632e+01 4.954556852079999629e+01
5.333234399999999908e+01 4.957607754160000013e+01
5.334987600000000185e+01 4.960606054479999472e+01
5.336740799999999751e+01 4.963618966399999977e+01
5.338494000000000028e+01 4.966620189039999644e+01
5.340247199999999594e+01 4.969688625039999152e+01
5.342000400000000582e+01 4.972821352079999713e+01
5.343753600000000148e+01 4.976018370159999904e+01
5.345506799999999714e+01 4.979118951679999583e+01
5.347259999999999991e+01 4.982175698400000385e+01
5.349013200000000268e+01 4.985247056720000103e+01
5.350766399999999834e+01 4.988335948960000366e+01
5.352519600000000111e+01 4.991459909040000298e+01
5.354272799999999677e+01 4.994601403040000065e+01
5.356025999999999954e+01 4.997760430959999667e+01
5.357779200000000230e+01 5.000890235679999307e+01
5.359532399999999797e+01 5.003961593999999735e+01
5.361285599999999363e+01 5.007027107679999745e+01
5.363038800000000350e+01 5.010080932079999627e+01
5.364791999999999916e+01 5.013152290400000055e+01
5.366545200000000193e+01 5.016232415679999690e+01
5.368298399999999759e+01 5.019309618639999826e+01
5.370051600000000036e+01 5.022386821599999962e+01
5.371804800000000313e+01 5.025469869199999806e+01
5.373557999999999879e+01 5.028640586399999535e+01
5.375311199999999445e+01 5.031831759840000018e+01
5.377064400000000433e+01 5.035025855600000000e+01
5.378817599999999999e+01 5.038231640639999398e+01
5.380570800000000276e+01 5.041428658719999589e+01
5.382323999999999842e+01 5.044611065199999445e+01
5.384077200000000119e+01 5.047764248480000049e+01
5.385830400000000395e+01 5.050847296079999893e+01
5.387583599999999961e+01 5.053699480399999544e+01
5.389336799999999528e+01 5.056493218319999983e+01
5.391090000000000515e+01 5.059339557999999215e+01
5.392843200000000081e+01 5.062212198559999621e+01
5.394596399999999647e+01 5.065184197999999327e+01
5.396349599999999924e+01 5.068252633999999546e+01
5.398102800000000201e+01 5.071364904800000062e+01
5.399856000000000478e+01 5.074380739039999355e+01
5.401609200000000044e+01 5.077446252719999364e+01
5.403362399999999610e+01 5.080555601199999671e+01
5.405115600000000597e+01 5.083702939839999857e+01
5.406868800000000164e+01 5.086879501680000004e+01
5.408621999999999730e+01 5.090453499039999485e+01
5.410375200000000007e+01 5.094039185679999804e+01
5.412128400000000283e+01 5.097537202719999527e+01
5.413881599999999850e+01 5.101003074239999791e+01
5.415634800000000126e+01 5.104655974239999949e+01
5.417387999999999693e+01 5.108364398319999822e+01
5.419141200000000680e+01 5.112119579519999490e+01
5.420894400000000246e+01 5.115892294639999704e+01
5.422647599999999812e+01 5.119667932079999417e+01
5.424400800000000089e+01 5.123428957920000215e+01
5.426154000000000366e+01 5.127160760559999630e+01
5.427907199999999932e+01 5.130863339999999795e+01
5.429660400000000209e+01 5.134533773919999788e+01
5.431413599999999775e+01 5.138163295359999694e+01
5.433166800000000052e+01 5.141748981999999302e+01
5.434920000000000329e+01 5.145279144559999907e+01
5.436673199999999895e+01 5.148724559840000126e+01
5.438426399999999461e+01 5.152093994799999876e+01
5.440179600000000448e+01 5.155109829039999170e+01
5.441932800000000015e+01 5.158181187359999598e+01
5.443686000000000291e+01 5.161267157279999651e+01
5.445439199999999857e+01 5.164420340559999545e+01
5.447192400000000134e+01 5.167672882719999450e+01
5.448945600000000411e+01 5.170945881119999399e+01
5.450698799999999977e+01 5.174131209919999463e+01
5.452451999999999543e+01 5.177357451199999616e+01
5.454205200000000531e+01 5.180618760319999438e+01
5.455958400000000097e+01 5.183906370319999724e+01
5.457711599999999663e+01 5.187217358879999551e+01
5.459464799999999940e+01 5.190534192079999798e+01
5.461218000000000217e+01 5.193845180639999626e+01
5.462971200000000493e+01 5.197083111199999905e+01
5.464724400000000060e+01 5.200399944399999441e+01
5.466477599999999626e+01 5.203786913279999737e+01
5.468230800000000613e+01 5.207191416079999868e+01
5.469984000000000179e+01 5.210601763519999707e+01
5.471737199999999746e+01 5.214055945759999844e+01
5.473490400000000022e+01 5.217530584239999314e+01
5.475243600000000299e+01 5.221016911999999621e+01
5.476996799999999865e+01 5.224500317439999719e+01
5.478750000000000142e+01 5.227983722879999817e+01
5.480503199999999708e+01 5.231464205999999706e+01
5.482256399999999275e+01 5.234921310560000052e+01
5.484009600000000262e+01 5.238352114239999935e+01
5.485762799999999828e+01 5.241744927759999939e+01
5.487516000000000105e+01 5.245090984159999437e+01
5.489269199999999671e+01 5.248185721040000118e+01
5.491022399999999948e+01 5.251262923999999543e+01
5.492775600000000225e+01 5.254378117119999558e+01
5.494528799999999791e+01 5.257554678959999706e+01
5.496281999999999357e+01 5.260842288959999280e+01
5.498035200000000344e+01 5.264489344319999731e+01
5.499788399999999911e+01 5.268113021119999928e+01
5.501541600000000187e+01 5.271792221999999839e+01
5.503294799999999753e+01 5.275521102319999756e+01
5.505048000000000030e+01 5.279448700399999694e+01
5.506801200000000307e+01 5.283443511840000184e+01
5.508554399999999873e+01 5.287450012560000090e+01
5.510307599999999439e+01 5.291433134719999742e+01
5.512060800000000427e+01 5.295387033680000144e+01
5.513813999999999993e+01 5.299311709439999163e+01
5.515567199999999559e+01 5.303239307519999102e+01
5.517320399999999836e+01 5.307158138639999834e+01
5.519073600000000113e+01 5.311047746559999183e+01
5.520826800000000389e+01 5.314887675039999237e+01
5.522579999999999956e+01 5.318736370479999920e+01
5.524333199999999522e+01 5.322564609679999847e+01
5.526086400000000509e+01 5.326363625679999814e+01
5.527839600000000075e+01 5.330127573839999400e+01
5.529592799999999642e+01 5.333835997919999983e+01
5.531345999999999918e+01 5.337518121119999392e+01
5.533099200000000195e+01 5.341156409519999926e+01
5.534852399999999761e+01 5.344733329199999616e+01
5.536605600000000038e+01 5.348067696319999698e+01
5.538358799999999604e+01 5.351337772399999437e+01
5.540112000000000592e+01 5.354637071679999849e+01
5.541865200000000158e+01 5.357991895039999974e+01
5.543618399999999724e+01 5.361405164800000023e+01
5.545371600000000001e+01 5.364774599759999774e+01
5.547124800000000278e+01 5.368158646319999860e+01
5.548877999999999844e+01 5.371589449999999744e+01
5.550631200000000121e+01 5.375148835759999599e+01
5.552384399999999687e+01 5.378769590239999587e+01
5.554137599999999964e+01 5.382416645600000038e+01
5.555890800000000240e+01 5.386095846479999949e+01
5.557643999999999807e+01 5.389734134879999772e+01
5.559397199999999373e+01 5.393384112559999721e+01
5.561150400000000360e+01 5.397057468799999924e+01
5.562903599999999926e+01 5.400739592000000044e+01
5.564656800000000203e+01 5.404427559839999873e+01
5.566409999999999769e+01 5.408121372320000120e+01
5.568163200000000046e+01 5.411794728559999612e+01
5.569916400000000323e+01 5.415491463360000068e+01
5.571669599999999889e+01 5.419191120480000023e+01
5.573422799999999455e+01 5.422890777599999979e+01
5.575176000000000442e+01 5.426575823119999598e+01
5.576929200000000009e+01 5.430240412399999883e+01
5.578682399999999575e+01 5.433869933839999788e+01
5.580435599999999852e+01 5.437449775839999688e+01
5.582188800000000128e+01 5.441088064239999511e+01
5.583942000000000405e+01 5.444770187439999631e+01
5.585695199999999971e+01 5.448487378479999421e+01
5.587448399999999538e+01 5.452312695359999850e+01
5.589201600000000525e+01 5.456357186239999635e+01
5.590954800000000091e+01 5.460381220879999375e+01
5.592707999999999657e+01 5.464501692080000339e+01
5.594461199999999934e+01 5.468677687359999595e+01
5.596214400000000211e+01 5.472874138879999606e+01
5.597967599999999777e+01 5.477076435040000035e+01
5.599720800000000054e+01 5.481278731199999754e+01
5.601473999999999620e+01 5.485448881839999302e+01
5.603227200000000607e+01 5.489563508399999847e+01
5.604980400000000174e+01 5.493660601039999847e+01
5.606733599999999740e+01 5.497740159760000012e+01
5.608486800000000017e+01 5.501793417599999714e+01
5.610240000000000293e+01 5.505814529919999245e+01
5.611993199999999860e+01 5.509806419039999525e+01
5.613746400000000136e+01 5.513786618879999679e+01
5.615499599999999703e+01 5.517714216959999618e+01
5.617252799999999979e+01 5.521635970399999849e+01
5.619006000000000256e+01 5.525537267600000035e+01
5.620759199999999822e+01 5.529406419279999341e+01
5.622512400000000099e+01 5.533234658479999979e+01
5.624265600000000376e+01 5.537004451279999984e+01
5.626018799999999942e+01 5.540537536159999377e+01
5.627772000000000219e+01 5.544009252320000058e+01
5.629525199999999785e+01 5.547516036319999699e+01
5.631278400000000062e+01 5.551122179199999351e+01
5.633031600000000338e+01 5.554801380079999973e+01
5.634784799999999905e+01 5.558518571119999763e+01
5.636537999999999471e+01 5.562311742480000021e+01
5.638291200000000458e+01 5.566163360239999491e+01
5.640044400000000024e+01 5.570055890479999761e+01
5.641797600000000301e+01 5.573989333200000118e+01
5.643550799999999867e+01 5.577946154479999308e+01
5.645304000000000144e+01 5.581864985600000040e+01
5.647057200000000421e+01 5.585780894399999141e+01
5.648810399999999987e+01 5.589717259439999708e+01
5.650563599999999553e+01 5.593656546799999774e+01
5.652316800000000541e+01 5.597601678799999547e+01
5.654070000000000107e+01 5.601543888479999822e+01
5.655823199999999673e+01 5.605474408879999260e+01
5.657576399999999950e+01 5.609375706080000157e+01
5.659329600000000227e+01 5.613233168480000046e+01
5.661082800000000503e+01 5.617245513839999660e+01
5.662836000000000070e+01 5.621517945679999428e+01
5.664589199999999636e+01 5.625743620399999401e+01
5.666342400000000623e+01 5.629954683519999747e+01
5.668095600000000189e+01 5.634130678799999714e+01
5.669848799999999756e+01 5.638262839279999383e+01
5.671602000000000032e+01 5.642441756879999559e+01
5.673355200000000309e+01 5.646682043199999868e+01
5.675108399999999875e+01 5.650922329519999465e+01
5.676861600000000152e+01 5.655218139919999487e+01
5.678614799999999718e+01 5.659563629760000225e+01
5.680368000000000706e+01 5.663920808879999669e+01
5.682121200000000272e+01 5.668295521919999658e+01
5.683874399999999838e+01 5.672670234959999647e+01
5.685627600000000115e+01 5.677027414079999801e+01
5.687380800000000391e+01 5.681267700399999399e+01
5.689133999999999958e+01 5.685505064400000208e+01
5.690887200000000234e+01 5.689745350719999806e+01
5.692640399999999801e+01 5.693976870080000197e+01
5.694393600000000077e+01 5.698190855520000042e+01
5.696146800000000354e+01 5.702369773119999508e+01
5.697899999999999920e+01 5.706513622879999303e+01
5.699653199999999487e+01 5.710628249439999848e+01
5.701406399999999763e+01 5.714704885839999804e+01
5.703159600000000040e+01 5.718731842799999754e+01
5.704912800000000317e+01 5.722758799759999704e+01
5.706665999999999883e+01 5.726741921920000067e+01
5.708419199999999449e+01 5.730751344959999471e+01
5.710172400000000437e+01 5.734459769039999344e+01
5.711925600000000003e+01 5.738296775199999900e+01
5.713678799999999569e+01 5.742189305439999458e+01
5.715431999999999846e+01 5.746111058879999689e+01
5.717185200000000123e+01 5.750120481919999804e+01
5.718938399999999689e+01 5.754173739760000217e+01
5.720691599999999966e+01 5.758282521679999633e+01
5.722444799999999532e+01 5.762432216079999847e+01
5.724198000000000519e+01 5.766611133679999313e+01
5.725951200000000085e+01 5.770778362000000072e+01
5.727704399999999652e+01 5.774916367119999450e+01
5.729457599999999928e+01 5.779074828480000292e+01
5.731210800000000205e+01 5.783244979119999840e+01
5.732963999999999771e+01 5.787423896720000016e+01
5.734717200000000048e+01 5.791591125039999355e+01
5.736470399999999614e+01 5.795884013119999878e+01
5.738223599999999891e+01 5.800422376079999509e+01
5.739976800000000168e+01 5.804893525680000010e+01
5.741729999999999734e+01 5.809484490399999856e+01
5.743483200000000011e+01 5.814151435440000171e+01
5.745236400000000287e+01 5.818803768879999438e+01
5.746989599999999854e+01 5.823450257679999709e+01
5.748742800000000130e+01 5.827862960879999576e+01
5.750495999999999697e+01 5.832252285519999191e+01
5.752249199999999973e+01 5.836618231599999973e+01
5.754002400000000250e+01 5.841016323200000215e+01
5.755755599999999816e+01 5.845458249600000045e+01
5.757508799999999383e+01 5.849938166159999042e+01
5.759262000000000370e+01 5.854438538960000216e+01
5.761015199999999936e+01 5.858935989439999048e+01
5.762768400000000213e+01 5.863430517599999803e+01
5.764521599999999779e+01 5.867936735039999974e+01
5.766274800000000056e+01 5.872358205200000469e+01
5.768028000000000333e+01 5.876791364639999671e+01
5.769781199999999899e+01 5.881230368720000001e+01
5.771534399999999465e+01 5.885645994239999368e+01
5.773287600000000452e+01 5.890041163519999401e+01
5.775040800000000019e+01 5.894412954239999181e+01
5.776793999999999585e+01 5.898755521759998999e+01
5.778547199999999862e+01 5.903063021439999147e+01
5.780300400000000138e+01 5.907370521120000006e+01
5.782053600000000415e+01 5.911724777919999951e+01
5.783806799999999981e+01 5.916058578479999852e+01
5.785559999999999548e+01 5.920331010320000331e+01
5.787313200000000535e+01 5.924363811919999279e+01
5.789066400000000101e+01 5.928411225119999273e+01
5.790819599999999667e+01 5.932508317759999983e+01
5.792572799999999944e+01 5.936617099679999399e+01
5.794326000000000221e+01 5.940825240479999536e+01
5.796079199999999787e+01 5.945094749999999095e+01
5.797832400000000064e+01 5.949422705919999288e+01
5.799585599999999630e+01 5.953797418959999277e+01
5.801338800000000617e+01 5.958207199839999646e+01
5.803092000000000183e+01 5.962599446799999470e+01
5.804845199999999750e+01 5.966982926800000087e+01
5.806598400000000026e+01 5.971395629999999954e+01
5.808351600000000303e+01 5.975995361679999718e+01
5.810104799999999869e+01 5.980793811119999503e+01
5.811858000000000146e+01 5.985554270400000121e+01
5.813611199999999712e+01 5.990478379599998959e+01
5.815364399999999989e+01 5.995443401280000018e+01
5.817117600000000266e+01 6.000411345279999153e+01
5.818870799999999832e+01 6.005361755359999165e+01
5.820623999999999398e+01 6.010274175279999298e+01
5.822377200000000386e+01 6.015122304159999800e+01
5.824130399999999952e+01 6.019701579600000230e+01
5.825883600000000229e+01 6.024199030079999062e+01
5.827636799999999795e+01 6.028716936800000070e+01
5.829390000000000072e+01 6.033208542639999905e+01
5.831143200000000348e+01 6.037770284159999790e+01
5.832896399999999915e+01 6.042384627439999889e+01
5.834649599999999481e+01 6.047060339439999410e+01
5.836402800000000468e+01 6.051771119280000022e+01
5.838156000000000034e+01 6.056502355359999257e+01
5.839909199999999601e+01 6.061186834320000116e+01
5.841662399999999877e+01 6.065839167759999384e+01
5.843415600000000154e+01 6.070485656559999654e+01
5.845168800000000431e+01 6.075111689119999880e+01
5.846921999999999997e+01 6.079726032399999980e+01
5.848675199999999563e+01 6.084308230159999198e+01
5.850428400000000551e+01 6.088928418080000426e+01
5.852181600000000117e+01 6.093557372959999441e+01
5.853934799999999683e+01 6.098180483199999458e+01
5.855687999999999960e+01 6.102788981839999849e+01
5.857441200000000237e+01 6.107371179599999067e+01
5.859194399999999803e+01 6.111900775599999491e+01
5.860947600000000079e+01 6.116044625359999287e+01
5.862700799999999646e+01 6.120302445599999430e+01
5.864454000000000633e+01 6.124604100639999871e+01
5.866207200000000199e+01 6.128993425279999485e+01
5.867960399999999765e+01 6.133470419519999695e+01
5.869713600000000042e+01 6.138023394079999662e+01
5.871466800000000319e+01 6.142637737359999761e+01
5.873219999999999885e+01 6.147295915439999447e+01
5.874973200000000162e+01 6.151939481919999508e+01
5.876726399999999728e+01 6.156735009039999085e+01
5.878479600000000715e+01 6.161743865519999730e+01
5.880232800000000282e+01 6.166758566640000083e+01
5.881985999999999848e+01 6.171939840000000288e+01
5.883739200000000125e+01 6.177167870480000289e+01
5.885492400000000401e+01 6.182398823279999078e+01
5.887245599999999968e+01 6.187623931440000291e+01
5.888998800000000244e+01 6.192811049440000204e+01
5.890751999999999811e+01 6.197954332639999819e+01
5.892505200000000087e+01 6.203036247119999302e+01
5.894258400000000364e+01 6.208012958079999066e+01
5.896011599999999930e+01 6.212598078159999915e+01
5.897764799999999497e+01 6.217247489279999684e+01
5.899518000000000484e+01 6.221893978079999243e+01
5.901271200000000050e+01 6.226701194480000368e+01
5.903024400000000327e+01 6.231584391199999828e+01
5.904777599999999893e+01 6.236514345039999796e+01
5.906530800000000170e+01 6.241473522080000436e+01
5.908284000000000447e+01 6.246450233040000199e+01
5.910037200000000013e+01 6.251348041359999996e+01
5.911790399999999579e+01 6.256237082719999165e+01
5.913543600000000566e+01 6.261120279439999337e+01
5.915296800000000133e+01 6.265988864559999882e+01
5.917049999999999699e+01 6.270921740720000059e+01
5.918803199999999975e+01 6.275854616880000236e+01
5.920556399999999542e+01 6.280772881440000077e+01
5.922309600000000529e+01 6.285676534400000293e+01
5.924062800000000095e+01 6.290559731119999753e+01
5.925815999999999661e+01 6.295410782319999754e+01
5.927569199999999938e+01 6.300177086240000079e+01
5.929322400000000215e+01 6.304619012639999198e+01
5.931075599999999781e+01 6.309072628319999865e+01
5.932828800000000058e+01 6.313514554719998984e+01
5.934581999999999624e+01 6.318123053360000085e+01
5.936335199999999901e+01 6.322839677839999695e+01
5.938088400000000178e+01 6.327661505840000444e+01
5.939841599999999744e+01 6.332538857919999487e+01
5.941594799999999310e+01 6.337442510879999702e+01
5.943348000000000297e+01 6.342758210960000298e+01
5.945101199999999864e+01 6.347980396799999880e+01
5.946854400000000140e+01 6.353395455759999777e+01
5.948607599999999707e+01 6.358871883439999806e+01
5.950360799999999983e+01 6.364365845039998959e+01
5.952114000000000260e+01 6.369842272719998988e+01
5.953867199999999826e+01 6.375289477199999766e+01
5.955620399999999393e+01 6.380701613840000164e+01
5.957373600000000380e+01 6.386069915680000264e+01
5.959126799999999946e+01 6.391379771119999731e+01
5.960879999999999512e+01 6.396534743600000184e+01
5.962633199999999789e+01 6.401359493920000432e+01
5.964386400000000066e+01 6.406163787999999215e+01
5.966139600000000343e+01 6.411041140079998968e+01
5.967892799999999909e+01 6.416044151919999194e+01
5.969645999999999475e+01 6.421140677999999014e+01
5.971399200000000462e+01 6.426301495119999174e+01
5.973152400000000029e+01 6.431509069359999842e+01
5.974905599999999595e+01 6.436713721280000300e+01
5.976658799999999871e+01 6.441851159840000207e+01
5.978412000000000148e+01 6.446994443040000533e+01
5.980165199999999714e+01 6.452190327999998942e+01
5.981918399999999991e+01 6.457403746880000028e+01
5.983671599999999557e+01 6.462614243439999484e+01
5.985424800000000545e+01 6.467810128400000735e+01
5.987178000000000111e+01 6.472982634800000312e+01
5.988931199999999677e+01 6.478128840319999426e+01
5.990684399999999954e+01 6.483219521760000248e+01
5.992437600000000231e+01 6.488193310399999802e+01
5.994190799999999797e+01 6.492915779519999830e+01
5.995944000000000074e+01 6.497550579039999263e+01
5.997697199999999640e+01 6.502208757120000371e+01
5.999450400000000627e+01 6.507021818159999782e+01
6.001203600000000193e+01 6.511957616639999458e+01
6.002956799999999760e+01 6.516986929360000147e+01
6.004710000000000036e+01 6.522241260719999900e+01
6.006463200000000313e+01 6.527746911599999180e+01
6.008216399999999879e+01 6.533246717839999462e+01
6.009969600000000156e+01 6.538927707919999932e+01
6.011722799999999722e+01 6.544655455119999488e+01
6.013475999999999999e+01 6.550383202319999043e+01
6.015229200000000276e+01 6.556093415600000185e+01
6.016982399999999842e+01 6.561765638720000027e+01
6.018735599999999408e+01 6.567399871679999990e+01
6.020488800000000396e+01 6.572981502879999027e+01
6.022241999999999962e+01 6.578498843040000565e+01
6.023995200000000239e+01 6.583861300239999537e+01
6.025748399999999805e+01 6.588946137039999940e+01
6.027501600000000082e+01 6.593957915839999373e+01
6.029254800000000358e+01 6.599031063359998939e+01
6.031007999999999925e+01 6.604244482240000025e+01
6.032761199999999491e+01 6.609554337679999492e+01
6.034514400000000478e+01 6.614922639520000303e+01
6.036267600000000044e+01 6.620328931519999571e+01
6.038020799999999610e+01 6.625720611920000636e+01
6.039773999999999887e+01 6.631080146800000819e+01
6.041527200000000164e+01 6.636524428959999966e+01
6.043280400000000441e+01 6.641986245040000369e+01
6.045033600000000007e+01 6.647439294160000145e+01
6.046786799999999573e+01 6.652871887039998455e+01
6.048540000000000560e+01 6.658284023679999564e+01
6.050293200000000127e+01 6.663655247839999163e+01
6.052046399999999693e+01 6.668976792559999467e+01
6.053799599999999970e+01 6.674198978399999760e+01
6.055552800000000246e+01 6.679318883039999832e+01
6.057305999999999813e+01 6.684105643199998781e+01
6.059059200000000089e+01 6.688947927440000285e+01
6.060812399999999656e+01 6.693956783919999509e+01
6.062565600000000643e+01 6.699094222479999416e+01
6.064318800000000209e+01 6.704319330639999919e+01
6.066071999999999775e+01 6.709947718959999463e+01
6.067825200000000052e+01 6.715649165279999977e+01
6.069578400000000329e+01 6.721473349040000755e+01
6.071331599999999895e+01 6.727405658640000752e+01
6.073084800000000172e+01 6.733375958400000627e+01
6.074837999999999738e+01 6.739340413520000084e+01
6.076591200000000015e+01 6.745272723119998659e+01
6.078344400000000292e+01 6.751164120239999988e+01
6.080097599999999858e+01 6.757005837920000602e+01
6.081850799999999424e+01 6.762792031519998659e+01
6.083604000000000411e+01 6.768437953759999459e+01
6.085357199999999978e+01 6.773969905519999202e+01
6.087110400000000254e+01 6.779171635119999451e+01
6.088863599999999821e+01 6.784405510239999160e+01
6.090616800000000097e+01 6.789785501359999387e+01
6.092370000000000374e+01 6.795273618320000253e+01
6.094123199999999940e+01 6.800837715600000877e+01
6.095876399999999506e+01 6.806451492319999375e+01
6.097629600000000494e+01 6.812071113679999712e+01
6.099382800000000060e+01 6.817646900239999752e+01
6.101135999999999626e+01 6.823316201039999385e+01
6.102889199999999903e+01 6.829005958080000482e+01
6.104642400000000180e+01 6.834695715120000159e+01
6.106395600000000456e+01 6.840365015919999792e+01
6.108148800000000023e+01 6.845999248879999755e+01
6.109901999999999589e+01 6.851595491679999839e+01
6.111655200000000576e+01 6.857121598799999163e+01
6.113408400000000142e+01 6.862548347039999896e+01
6.115161599999999709e+01 6.867805600719999859e+01
6.116914799999999985e+01 6.872843680399999755e+01
6.118668000000000262e+01 6.877960662719999618e+01
6.120421200000000539e+01 6.883232527999999206e+01
6.122174400000000105e+01 6.888615441439999643e+01
6.123927599999999671e+01 6.894299353839998901e+01
6.125680800000000659e+01 6.900167372399999977e+01
6.127434000000000225e+01 6.906207807840000612e+01
6.129187199999999791e+01 6.912324223599999584e+01
6.130940400000000068e+01 6.918487396479999063e+01
6.132693600000000345e+01 6.924659336319999170e+01
6.134446799999999911e+01 6.930813742239999442e+01
6.136200000000000188e+01 6.936944769599999461e+01
6.137953199999999754e+01 6.943034884479999391e+01
6.139706399999999320e+01 6.949054863679999983e+01
6.141459600000000307e+01 6.954946260799999891e+01
6.143212799999999874e+01 6.960738299039999788e+01
6.144966000000000150e+01 6.966205959759999189e+01
6.146719199999999717e+01 6.971661931200000595e+01
6.148472399999999993e+01 6.977246484719999842e+01
6.150225600000000270e+01 6.982945008719998725e+01
6.151978799999999836e+01 6.988725357679999206e+01
6.153731999999999402e+01 6.994558308400000612e+01
6.155485200000000390e+01 7.000376647519999551e+01
6.157238399999999956e+01 7.006189141999999492e+01
6.158991599999999522e+01 7.012077616800000612e+01
6.160744799999999799e+01 7.017974858559999518e+01
6.162498000000000076e+01 7.023863333359999217e+01
6.164251200000000352e+01 7.029734274239999081e+01
6.166004399999999919e+01 7.035578914239998483e+01
6.167757599999999485e+01 7.041356340879998754e+01
6.169510800000000472e+01 7.047031486320000226e+01
6.171264000000000038e+01 7.052627729119998889e+01
6.173017199999999605e+01 7.057928817599999149e+01
6.174770399999999881e+01 7.063221139119998782e+01
6.176523600000000158e+01 7.068662498959999141e+01
6.178276799999999724e+01 7.074238285520000602e+01
6.180030000000000001e+01 7.080053702319999331e+01
6.181783199999999567e+01 7.086117516319998799e+01
6.183536400000000555e+01 7.092368358800000294e+01
6.185289600000000121e+01 7.098689336959999707e+01
6.187042799999999687e+01 7.105062916880000046e+01
6.188795999999999964e+01 7.111451108400000010e+01
6.190549200000000241e+01 7.117827610640000557e+01
6.192302399999999807e+01 7.124183656639999640e+01
6.194055600000000084e+01 7.130490023199999428e+01
6.195808799999999650e+01 7.136670729999998741e+01
6.197561999999999927e+01 7.142755000239999674e+01
6.199315200000000203e+01 7.148736989280000387e+01
6.201068399999999770e+01 7.154362455279999722e+01
6.202821599999999336e+01 7.160046367680000401e+01
6.204574800000000323e+01 7.165885163039999384e+01
6.206327999999999889e+01 7.171826239600000008e+01
6.208081200000000166e+01 7.177834529519999762e+01
6.209834399999999732e+01 7.183874964959998977e+01
6.211587600000000009e+01 7.189856953999999689e+01
6.213340800000000286e+01 7.195914923359998738e+01
6.215093999999999852e+01 7.202002115919999881e+01
6.216847199999999418e+01 7.208098075439998809e+01
6.218600400000000405e+01 7.214179423359999532e+01
6.220353599999999972e+01 7.220237392720000003e+01
6.222106799999999538e+01 7.226228148719998501e+01
6.223859999999999815e+01 7.232131235120000667e+01
6.225613200000000091e+01 7.237975875120000069e+01
6.227366400000000368e+01 7.243560428640000737e+01
6.229119599999999934e+01 7.249039778639999554e+01
6.230872799999999501e+01 7.254633099119999429e+01
6.232626000000000488e+01 7.260381302560000449e+01
6.234379200000000054e+01 7.266246398799999895e+01
6.236132399999999620e+01 7.272587833199999352e+01
6.237885599999999897e+01 7.279049082719998864e+01
6.239638800000000174e+01 7.285586312559999556e+01
6.241392000000000451e+01 7.292181988800000170e+01
6.243145200000000017e+01 7.298798121279999407e+01
6.244898399999999583e+01 7.305393797520000021e+01
6.246651600000000570e+01 7.311957328239999754e+01
6.248404800000000137e+01 7.318441956319999520e+01
6.250157999999999703e+01 7.324815536239999858e+01
6.251911199999999980e+01 7.331107291199998599e+01
6.253664400000000256e+01 7.337267541759999290e+01
6.255417599999999823e+01 7.343077113919999022e+01
6.257170800000000099e+01 7.349024035120000065e+01
6.258923999999999666e+01 7.355105383040000788e+01
6.260677200000000653e+01 7.361259788959999639e+01
6.262430400000000219e+01 7.367452185039999790e+01
6.264183599999999785e+01 7.373627047200000106e+01
6.265936800000000062e+01 7.379798987040000213e+01
6.267690000000000339e+01 7.386070285759998910e+01
6.269443199999999905e+01 7.392367885359999491e+01
6.271196400000000182e+01 7.398671329599999069e+01
6.272949599999999748e+01 7.404960162240000443e+01
6.274702800000000025e+01 7.411190548480000473e+01
6.276456000000000301e+01 7.417347876719999533e+01
6.278209199999999868e+01 7.423511049600000433e+01
6.279962399999999434e+01 7.429490116319999515e+01
6.281715600000000421e+01 7.435191562640000029e+01
6.283468799999999987e+01 7.441100493679999772e+01
6.285222000000000264e+01 7.447243210320000628e+01
6.286975199999999830e+01 7.453640168799999799e+01
6.288728400000000107e+01 7.460361504799999466e+01
6.290481600000000384e+01 7.467246490719999485e+01
6.292234799999999950e+01 7.474187000720000640e+01
6.293987999999999516e+01 7.481180112479998456e+01
6.295741200000000504e+01 7.488155690319999280e+01
6.297494400000000070e+01 7.495198481520000655e+01
6.299247599999999636e+01 7.502200360239999100e+01
6.301000799999999913e+01 7.509050278319999450e+01
6.302754000000000190e+01 7.515789148240000372e+01
6.304507200000000466e+01 7.522431581599998651e+01
6.306260400000000033e+01 7.529728614639998341e+01
6.308013599999999599e+01 7.537063637839999330e+01
6.309766800000000586e+01 7.544156108480000000e+01
6.311520000000000152e+01 7.550924201600000174e+01
6.313273199999999719e+01 7.557727362560000017e+01
6.315026399999999995e+01 7.563621682000000135e+01
6.316779600000000272e+01 7.568843867840000428e+01
6.318532799999999838e+01 7.574130344719999641e+01
6.320286000000000115e+01 7.579711975920000100e+01
6.322039199999999681e+01 7.585480635599999744e+01
6.323792400000000669e+01 7.591442168400000412e+01
6.325545600000000235e+01 7.597181604879999384e+01
6.327298799999999801e+01 7.602827527119998763e+01
6.329052000000000078e+01 7.608610798399999453e+01
6.330805200000000355e+01 7.614440826799999229e+01
6.332558399999999921e+01 7.620110127600000283e+01
6.334311600000000197e+01 7.626135951439999872e+01
6.336064799999999764e+01 7.632828064239998866e+01
6.337818000000000040e+01 7.638362938320000239e+01
6.339571200000000317e+01 7.644026394479999453e+01
6.341324399999999883e+01 7.651349728399999606e+01
6.343077599999999450e+01 7.659394875360000299e+01
6.344830800000000437e+01 7.667258838479999383e+01
6.346584000000000003e+01 7.674745822319999888e+01
6.348337200000000280e+01 7.681510993119999853e+01
6.350090399999999846e+01 7.688147581840000555e+01
6.351843600000000123e+01 7.694538695679999307e+01
6.353596800000000400e+01 7.700868440799999348e+01
6.355349999999999966e+01 7.707163118079999720e+01
6.357103199999999532e+01 7.713641901519999067e+01
6.358856399999999809e+01 7.719948268080000275e+01
6.360609600000000086e+01 7.726368605119999700e+01
6.362362800000000362e+01 7.732873689440000931e+01
6.364115999999999929e+01 7.739340783599999440e+01
6.365869199999999495e+01 7.745799110799998743e+01
6.367622400000000482e+01 7.753224725920000537e+01
6.369375600000000048e+01 7.762456334799999524e+01
6.371128799999999615e+01 7.767853859839999586e+01
6.372881999999999891e+01 7.772351310320000550e+01
6.374635200000000168e+01 7.778938219599999115e+01
6.376388399999999734e+01 7.786515795359999004e+01
6.378141600000000011e+01 7.793804061439999487e+01
6.379894799999999577e+01 7.801039725760000465e+01
6.381648000000000565e+01 7.806635968559999128e+01
6.383401200000000131e+01 7.811507475999999883e+01
6.385154399999999697e+01 7.816902078719999736e+01
6.386907599999999974e+01 7.824015005599999029e+01
6.388660800000000251e+01 7.831338339519999181e+01
6.390413999999999817e+01 7.838091821039999729e+01
6.392167200000000093e+01 7.843755277200000364e+01
6.393920399999999660e+01 7.849772334079999325e+01
6.395673599999999936e+01 7.856788824399998816e+01
6.397426800000000213e+01 7.864226128800000026e+01
6.399179999999999779e+01 7.871672200159999022e+01
6.400933200000000056e+01 7.878986767119999968e+01
6.402686400000000333e+01 7.886181518959999437e+01
6.404439600000000610e+01 7.893478551999999127e+01
6.406192799999999465e+01 7.900506731599999455e+01
6.407945999999999742e+01 7.906333837680000443e+01
6.409699200000000019e+01 7.912546690000000638e+01
6.411452400000000296e+01 7.919919703359998664e+01
6.413205600000000572e+01 7.927567414799999312e+01
6.414958799999999428e+01 7.933940994719999651e+01
6.416711999999999705e+01 7.939537237519999735e+01
6.418465199999999982e+01 7.945320508800000425e+01
6.420218400000000258e+01 7.951226517519999959e+01
6.421971599999999114e+01 7.959081713679999837e+01
6.423724800000000812e+01 7.967942187919999242e+01
6.425477999999999668e+01 7.977179641439998647e+01
6.427231199999999944e+01 7.986510609199999067e+01
6.428984400000000221e+01 7.996297458879999454e+01
6.430737600000000498e+01 8.006285948639998651e+01
6.432490800000000775e+01 8.015792255599998839e+01
6.434243999999999630e+01 8.026300918319999766e+01
6.435997199999999907e+01 8.034500948239998763e+01
6.437750400000000184e+01 8.042458425599998861e+01
6.439503600000000461e+01 8.048341055759999563e+01
6.441256799999999316e+01 8.054831528479999747e+01
6.443009999999999593e+01 8.063332557359998987e+01
6.444763199999999870e+01 8.072333302959999912e+01
6.446516400000000147e+01 8.080545022159999746e+01
6.448269600000000423e+01 8.088055384559999084e+01
6.450022799999999279e+01 8.095720629919999567e+01
6.451776000000000977e+01 8.104727220159999490e+01
6.453529199999999832e+01 8.115422911359999603e+01
6.455282400000000109e+01 8.128696088799999586e+01
6.457035600000000386e+01 8.138675811599999577e+01
6.458788800000000663e+01 8.148027235600000040e+01
6.460541999999999518e+01 8.155362258799999609e+01
6.462295199999999795e+01 8.164383460639999157e+01
6.464048400000000072e+01 8.174345649519999313e+01
6.465801600000000349e+01 8.183565569119998884e+01
6.467554800000000625e+01 8.189711208079998528e+01
6.469307999999999481e+01 8.193004662719999942e+01
6.471061199999999758e+01 8.196540669920000255e+01
6.472814400000000035e+01 8.201908971759999645e+01
6.474567600000000311e+01 8.208200726719999807e+01
6.476320800000000588e+01 8.214793480640000212e+01
6.478073999999999444e+01 8.221535272879999923e+01
6.479827199999999721e+01 8.227526028879998421e+01
6.481580399999999997e+01 8.234022346240000445e+01
6.483333600000000274e+01 8.240995001759999639e+01
6.485086799999999130e+01 8.248581344480000155e+01
6.486840000000000828e+01 8.252193332000000225e+01
6.488593199999999683e+01 8.256053716719999613e+01
6.490346399999999960e+01 8.265846411039998998e+01
6.492099600000000237e+01 8.274046440959999416e+01
6.493852800000000514e+01 8.277389575040000125e+01
6.495606000000000790e+01 8.279034841200000017e+01
6.497359199999999646e+01 8.284008629839999571e+01
6.499112399999999923e+01 8.290569238239999095e+01
6.500865600000000200e+01 8.296352509519999785e+01
6.502618800000000476e+01 8.300867493919999163e+01
6.504371999999999332e+01 8.305303575679998573e+01
6.506125199999999609e+01 8.311016711279999924e+01
6.507878399999999885e+01 8.317857862399999647e+01
6.509631600000000162e+01 8.325534797039999546e+01
6.511384800000000439e+01 8.334541387279999469e+01
6.513137999999999295e+01 8.342560233359998279e+01
6.514891200000000993e+01 8.349801742319999676e+01
6.516644399999999848e+01 8.359012894959998619e+01
6.518397600000000125e+01 8.363273637519999681e+01
6.520150800000000402e+01 8.367744787120000183e+01
6.521904000000000678e+01 8.374866480960000104e+01
6.523657199999999534e+01 8.379752600000000484e+01
6.525410399999999811e+01 8.387011642880000295e+01
6.527163600000000088e+01 8.396564706959999569e+01
6.528916800000000364e+01 8.402707423599999004e+01
6.530670000000000641e+01 8.407882852320000211e+01
6.532423199999999497e+01 8.415524719120000441e+01
6.534176399999999774e+01 8.423882554320000793e+01
6.535929600000000050e+01 8.433868121759999781e+01
6.537682800000000327e+01 8.445116131439999663e+01
6.539436000000000604e+01 8.456337840239999082e+01
6.541189199999999460e+01 8.466197747919999017e+01
6.542942399999999736e+01 8.474517592959999490e+01
6.544695600000000013e+01 8.481338287839999168e+01
6.546448800000000290e+01 8.487939808719998780e+01
6.548201999999999146e+01 8.494854017840000893e+01
6.549955200000000843e+01 8.501560742239999513e+01
6.551708399999999699e+01 8.508030758719999653e+01
6.553461599999999976e+01 8.516049604799999884e+01
6.555214800000000253e+01 8.524001237519999563e+01
6.556968000000000529e+01 8.533481243599999289e+01
6.558721200000000806e+01 8.541371507599998836e+01
6.560474399999999662e+01 8.547423632319998887e+01
6.562227599999999939e+01 8.553955017519999160e+01
6.563980800000000215e+01 8.560690965119998452e+01
6.565734000000000492e+01 8.567453213599999629e+01
6.567487199999999348e+01 8.576264008399999739e+01
6.569240399999999624e+01 8.583987700159998724e+01
6.570993599999999901e+01 8.593967422959998714e+01
6.572746800000000178e+01 8.601764172720000090e+01
6.574500000000000455e+01 8.609406039520000320e+01
6.576253199999999310e+01 8.615244834879999303e+01
6.578006399999999587e+01 8.621206367679999971e+01
6.579759599999999864e+01 8.628234547280000299e+01
6.581512800000000141e+01 8.635791666800000144e+01
6.583266000000000417e+01 8.641861325440000030e+01
6.585019199999999273e+01 8.649205115600000227e+01
6.586772399999999550e+01 8.657264874159999124e+01
6.588525599999999827e+01 8.666210095679998915e+01
6.590278800000000103e+01 8.676195663119999324e+01
6.592031999999998959e+01 8.685421427359999313e+01
6.593785200000000657e+01 8.691190087040000378e+01
6.595538399999999513e+01 8.695406994799999723e+01
6.597291599999999789e+01 8.701090907200000402e+01
6.599044800000000066e+01 8.705649726399998656e+01
6.600798000000000343e+01 8.712423664159999248e+01
6.602551200000000620e+01 8.722707308239999691e+01
6.604304399999999475e+01 8.734644985440000653e+01
6.606057599999999752e+01 8.744706533199999399e+01
6.607810800000000029e+01 8.754697945280000226e+01
6.609564000000000306e+01 8.763891563999999335e+01
6.611317199999999161e+01 8.776191608879999251e+01
6.613070399999999438e+01 8.792165009999999370e+01
6.614823599999999715e+01 8.807328928479999774e+01
6.616576799999999992e+01 8.821341452880000134e+01
6.618330000000000268e+01 8.828769990319999295e+01
6.620083199999999124e+01 8.839269886079999594e+01
6.621836400000000822e+01 8.850143838799999685e+01
6.623589599999999677e+01 8.860614511359999312e+01
6.625342799999999954e+01 8.870152963839998961e+01
6.627096000000000231e+01 8.876935668560000181e+01
6.628849200000000508e+01 8.883242035119999969e+01
6.630602399999999363e+01 8.891789821119999715e+01
6.632355599999999640e+01 8.901225992400000564e+01
6.634108799999999917e+01 8.911518403439998792e+01
6.635862000000000194e+01 8.919651219999998659e+01
6.637615200000000470e+01 8.925650742959999207e+01
6.639368399999999326e+01 8.928020744479999848e+01
6.641121599999999603e+01 8.931483693679999192e+01
6.642874799999999880e+01 8.937825128080000070e+01
6.644628000000000156e+01 8.945586810000000355e+01
6.646381200000000433e+01 8.953576432879999913e+01
6.648134399999999289e+01 8.961098484560000088e+01
6.649887599999999566e+01 8.969222534159999327e+01
6.651640799999999842e+01 8.977594980959999305e+01
6.653394000000000119e+01 8.986969783520000021e+01
6.655147200000000396e+01 8.996140023680000297e+01
6.656900400000000673e+01 9.004413111600000263e+01
6.658653599999999528e+01 9.011973153440000317e+01
6.660406799999999805e+01 9.019828349600000195e+01
6.662160000000000082e+01 9.027663089520000028e+01
6.663913200000000359e+01 9.037397337439999490e+01
6.665666400000000635e+01 9.046301646479999192e+01
6.667419599999999491e+01 9.063765430799999478e+01
6.669172799999999768e+01 9.081252593680000018e+01
6.670926000000000045e+01 9.091921983999999668e+01
6.672679200000000321e+01 9.102331287839999163e+01
6.674432400000000598e+01 9.116706179919999897e+01
6.676185599999999454e+01 9.123819106799999190e+01
6.677938799999999731e+01 9.131253488879998770e+01
6.679692000000000007e+01 9.143535999839998851e+01
6.681445200000000284e+01 9.159059363679999421e+01
6.683198399999999140e+01 9.173101111279999031e+01
6.684951600000000838e+01 9.184051044320000301e+01
6.686704799999999693e+01 9.196868339839998896e+01
6.688457999999999970e+01 9.209434315839999385e+01
6.690211200000000247e+01 9.219747183119999079e+01
6.691964400000000524e+01 9.230174020879999830e+01
6.693717600000000800e+01 9.241451253759998963e+01
6.695470799999999656e+01 9.253467833599999892e+01
6.697223999999999933e+01 9.262126667759999066e+01
6.698977200000000209e+01 9.273830559360000336e+01
6.700730400000000486e+01 9.283056323599998905e+01
6.702483599999999342e+01 9.290718646639999179e+01
6.704236799999999619e+01 9.302139073200000041e+01
6.705989999999999895e+01 9.316142830639999772e+01
6.707743200000000172e+01 9.330386218319998193e+01
6.709496400000000449e+01 9.344904304079999235e+01
6.711249599999999305e+01 9.357791735280000012e+01
6.713002800000001002e+01 9.377464793519999375e+01
6.714755999999999858e+01 9.394884743039999364e+01
6.716509200000000135e+01 9.413733707039999388e+01
6.718262400000000412e+01 9.433555803599999479e+01
6.720015600000000688e+01 9.448421645439998429e+01
6.721768799999999544e+01 9.461989977199999657e+01
6.723521999999999821e+01 9.474821884319999299e+01
6.725275200000000098e+01 9.482051703999999859e+01
6.727028400000000374e+01 9.493463363600000093e+01
6.728781600000000651e+01 9.504489276959999700e+01
6.730534799999999507e+01 9.514986250399999790e+01
6.732287999999999784e+01 9.529492646879999995e+01
6.734041200000000060e+01 9.541956341679998843e+01
6.735794400000000337e+01 9.544872817040000257e+01
6.737547600000000614e+01 9.551518172719998745e+01
6.739300799999999469e+01 9.561465749999999275e+01
6.741053999999999746e+01 9.567891931680000539e+01
6.742807200000000023e+01 9.571831219039998473e+01
6.744560400000000300e+01 9.577725538480000012e+01
6.746313599999999155e+01 9.587839687999999683e+01
6.748066800000000853e+01 9.599981927599999665e+01
6.749819999999999709e+01 9.612667718719998788e+01
6.751573199999999986e+01 9.626449379839999665e+01
6.753326400000000262e+01 9.634485759839999730e+01
6.755079600000000539e+01 9.642001966879999486e+01
6.756832800000000816e+01 9.655836229759999867e+01
6.758585999999999672e+01 9.670465363680000337e+01
6.760339199999999948e+01 9.682893990639999515e+01
6.762092400000000225e+01 9.693522468479999077e+01
6.763845600000000502e+01 9.707949962320000736e+01
6.765598799999999358e+01 9.727520739359999880e+01
6.767351999999999634e+01 9.745154018239999516e+01
6.769105199999999911e+01 9.762161920639999835e+01
6.770858400000000188e+01 9.778351573439999811e+01
6.772611600000000465e+01 9.792139079199999685e+01
6.774364799999999320e+01 9.802159714479999764e+01
6.776118000000001018e+01 9.819603042560000006e+01
6.777871199999999874e+01 9.836800895759998298e+01
6.779624400000000151e+01 9.856190488959998675e+01
6.781377600000000427e+01 9.872315850719999730e+01
6.783130800000000704e+01 9.887897660959998802e+01
6.784883999999999560e+01 9.907944776159999378e+01
6.786637199999999837e+01 9.927784406639999304e+01
6.788390400000000113e+01 9.950116776080000136e+01
6.790143600000000390e+01 9.967823112959999321e+01
6.791896800000000667e+01 9.981099212719999514e+01
6.793649999999999523e+01 1.000237077999999968e+02
6.795403199999999799e+01 1.002370079367999978e+02
6.797156400000000076e+01 1.005001336295999863e+02
6.798909600000000353e+01 1.007610091359999842e+02
6.800662800000000630e+01 1.010065424623999917e+02
6.802415999999999485e+01 1.012407079639999949e+02
6.804169199999999762e+01 1.014531021815999878e+02
6.805922400000000039e+01 1.016640936855999939e+02
6.807675600000000316e+01 1.018843197207999935e+02
6.809428799999999171e+01 1.020689518983999875e+02
6.811181999999999448e+01 1.022560972711999909e+02
6.812935199999999725e+01 1.024252119295999961e+02
6.814688400000000001e+01 1.025681426007999875e+02
6.816441600000000278e+01 1.026650759551999954e+02
6.818194799999999134e+01 1.026059866447999980e+02
6.819948000000000832e+01 1.025724384111999967e+02
6.821701199999999687e+01 1.026048177167999853e+02
6.823454399999999964e+01 1.026446197151999939e+02
6.825207600000000241e+01 1.026992378759999838e+02
6.826960800000000518e+01 1.027134987975999962e+02
6.828713999999999373e+01 1.027531254567999923e+02
6.830467199999999650e+01 1.029206036159999940e+02
6.832220399999999927e+01 1.030839905271999868e+02
6.833973600000000204e+01 1.032192354967999961e+02
6.835726800000000480e+01 1.032796690743999903e+02
6.837479999999999336e+01 1.033741184568000051e+02
6.839233199999999613e+01 1.035023498583999952e+02
6.840986399999999890e+01 1.035325958704000016e+02
6.842739600000000166e+01 1.035541333687999952e+02
6.844492800000000443e+01 1.035272480247999880e+02
6.846245999999999299e+01 1.034820105112000022e+02
6.847999199999999576e+01 1.034755229607999922e+02
6.849752399999999852e+01 1.034494850896000031e+02
6.851505600000000129e+01 1.034385556128000019e+02
6.853258799999998985e+01 1.034759905319999831e+02
6.855012000000000683e+01 1.035694755487999856e+02
6.856765199999999538e+01 1.037066200263999889e+02
6.858518399999999815e+01 1.038834788327999945e+02
6.860271600000000092e+01 1.041071824287999874e+02
6.862024800000000369e+01 1.043812375983999914e+02
6.863778000000000645e+01 1.046471687183999961e+02
6.865531199999999501e+01 1.049073136447999985e+02
6.867284399999999778e+01 1.051486972767999930e+02
6.869037600000000054e+01 1.053561527736000016e+02
6.870790800000000331e+01 1.055398790319999875e+02
6.872543999999999187e+01 1.057076494231999959e+02
6.874297199999999464e+01 1.058643442215999926e+02
6.876050399999999740e+01 1.060248964823999955e+02
6.877803600000000017e+01 1.061964074432000018e+02
6.879556800000000294e+01 1.063820916560000001e+02
6.881309999999999150e+01 1.065827089239999879e+02
6.883063200000000847e+01 1.067954538199999917e+02
6.884816399999999703e+01 1.070230441015999929e+02
6.886569599999999980e+01 1.072636094839999856e+02
6.888322800000000257e+01 1.075146952183999929e+02
6.890076000000000533e+01 1.077736419935999947e+02
6.891829199999999389e+01 -5.177658450159999859e+01
6.893582399999999666e+01 -5.150428272399999940e+01
6.895335599999999943e+01 -5.122786047519999642e+01
6.897088800000000219e+01 -5.094880813839999689e+01
6.898842000000000496e+01 -5.066496319679999516e+01
6.900595199999999352e+01 -5.038158582639999850e+01
6.902348399999999629e+01 -5.009581215360000073e+01
6.904101599999999905e+01 -4.980393083199999893e+01
6.905854800000000182e+01 -4.951257552799999928e+01
6.907608000000000459e+01 -4.921844401999999974e+01
6.909361199999999315e+01 -4.892153630799999320e+01
6.911114400000001012e+01 -4.862588519359999850e+01
6.912867599999999868e+01 -4.832795466959999686e+01
6.914620800000000145e+01 -4.803017026159999858e+01
6.916374000000000422e+01 -4.773381779039999628e+01
6.918127200000000698e+01 -4.743638406079999470e+01
6.919880399999999554e+01 -4.714023615199999995e+01
6.921633599999999831e+01 -4.684166271759999489e+01
6.923386800000000108e+01 -4.654080987359999710e+01
6.925140000000000384e+01 -4.624203187679999871e+01
6.926893200000000661e+01 -4.594155893439999971e+01
6.928646399999999517e+01 -4.564088142960000027e+01
6.930399599999999793e+01 -4.534277556639999318e+01
6.932152800000000070e+01 -4.504282864160000344e+01
6.933906000000000347e+01 -4.474697296480000119e+01
6.935659200000000624e+01 -4.445053282399999262e+01
6.937412399999999479e+01 -4.415049822959999659e+01
6.939165599999999756e+01 -4.385303527680000002e+01
6.940918800000000033e+01 -4.355437417280000290e+01
6.942672000000000310e+01 -4.325463181039999938e+01
6.944425199999999165e+01 -4.295775332160000204e+01
6.946178400000000863e+01 -4.266055337760000299e+01
6.947931599999999719e+01 -4.236414245999999650e+01
6.949684799999999996e+01 -4.207138444239999586e+01
6.951438000000000272e+01 -4.177514886399999483e+01
6.953191200000000549e+01 -4.147932241040000179e+01
6.954944400000000826e+01 -4.118408042080000087e+01
6.956697599999999682e+01 -4.088699736959999598e+01
6.958450799999999958e+01 -4.059254440639999473e+01
6.960204000000000235e+01 -4.029911425519999568e+01
6.961957200000000512e+01 -4.000463206879999944e+01
6.963710399999999368e+01 -3.971424113039999781e+01
6.965463599999999644e+01 -3.942238903199999811e+01
6.967216799999999921e+01 -3.912811140799999521e+01
6.968970000000000198e+01 -3.883593785440000090e+01
6.970723200000000475e+01 -3.854370585440000241e+01
6.972476399999999330e+01 -3.825048026559999670e+01
6.974229600000001028e+01 -3.796026466640000052e+01
6.975982799999999884e+01 -3.767072120079999564e+01
6.977736000000000161e+01 -3.738103161919999451e+01
6.979489200000000437e+01 -3.709186805519999552e+01
6.981242400000000714e+01 -3.680212002719999731e+01
6.982995599999999570e+01 -3.651076472319999766e+01
6.984748799999999846e+01 -3.622192261440000038e+01
6.986502000000000123e+01 -3.593363574640000024e+01
6.988255200000000400e+01 -3.564470596799999669e+01
6.990008400000000677e+01 -3.535904918800000019e+01
6.991761599999999532e+01 -3.507260338160000401e+01
6.993514799999999809e+01 -3.478428729039999467e+01
6.995268000000000086e+01 -3.449687711839999338e+01
6.997021200000000363e+01 -3.421037286560000013e+01
6.998774400000000639e+01 -3.392345948799999888e+01
7.000527599999999495e+01 -3.363768581519999401e+01
7.002280799999999772e+01 -3.335448378399999569e+01
7.004034000000000049e+01 -3.306964525360000096e+01
7.005787200000000325e+01 -3.278381313439999900e+01
7.007540399999999181e+01 -3.249903305039999424e+01
7.009293600000000879e+01 -3.221436985919999785e+01
7.011046799999999735e+01 -3.192947288240000248e+01
7.012800000000000011e+01 -3.164679686879999920e+01
7.014553200000000288e+01 -3.136549434559999483e+01
7.016306399999999144e+01 -3.108211697520000172e+01
7.018059600000000842e+01 -3.079906105999999966e+01
7.019812799999999697e+01 -3.051679417119999727e+01
7.021565999999999974e+01 -3.023458572879999551e+01
7.023319200000000251e+01 -2.995304941999999926e+01
7.025072399999999107e+01 -2.967367562799999803e+01
7.026825599999999383e+01 -2.939374659519999611e+01
7.028578800000001081e+01 -2.911244114967999863e+01
7.030331999999999937e+01 -2.883218773935999835e+01
7.032085200000000214e+01 -2.855263276351999835e+01
7.033838399999999069e+01 -2.827355412583999694e+01
7.035591599999999346e+01 -2.799563272687999671e+01
7.037344800000001044e+01 -2.771844483023999928e+01
7.039097999999999900e+01 -2.744060525623999780e+01
7.040851200000000176e+01 -2.716253481895999755e+01
7.042604400000000453e+01 -2.688566253287999785e+01
7.044357599999999309e+01 -2.661002931047999809e+01
7.046110799999999585e+01 -2.633564391871999888e+01
7.047863999999999862e+01 -2.606115624575999590e+01
7.049617200000000139e+01 -2.578691989231999671e+01
7.051370400000000416e+01 -2.551353685631999824e+01
7.053123599999999271e+01 -2.524098375919999881e+01
7.054876799999999548e+01 -2.496970771591999849e+01
7.056630000000001246e+01 -2.470052697607999903e+01
7.058383200000000102e+01 -2.443163846823999918e+01
7.060136400000000378e+01 -2.416340163775999628e+01
7.061889599999999234e+01 -2.389657336551999833e+01
7.063642799999999511e+01 -2.363169720303999810e+01
7.065395999999999788e+01 -2.336884328599999705e+01
7.067149200000000064e+01 -2.310801161439999873e+01
7.068902400000000341e+01 -2.284763582472000110e+01
7.070655600000000618e+01 -2.258874457359999965e+01
7.072408799999999474e+01 -2.233193401431999803e+01
7.074161999999999750e+01 -2.207761327167999710e+01
7.075915199999998606e+01 -2.182603658752000086e+01
7.077668400000000304e+01 -2.157601749991999895e+01
7.079421600000000581e+01 -2.132702999127999988e+01
7.081174799999999436e+01 -2.108001212631999621e+01
7.082927999999999713e+01 -2.083556590295999911e+01
7.084681199999999990e+01 -2.059402446568000045e+01
7.086434400000000267e+01 -2.035488809775999997e+01
7.088187600000000543e+01 -2.011677454184000169e+01
7.089940799999999399e+01 -1.988034716455999984e+01
7.091693999999999676e+01 -1.964633362359999680e+01
7.093447199999999953e+01 -1.941490925815999802e+01
7.095200399999998808e+01 -1.918603607807999722e+01
7.096953600000000506e+01 -1.895905948367999727e+01
7.098706800000000783e+01 -1.873316122535999995e+01
7.100459999999999638e+01 -1.850947224096000099e+01
7.102213199999999915e+01 -1.828831983031999897e+01
7.103966399999998771e+01 -1.806965431399999744e+01
7.105719600000000469e+01 -1.785333542063999701e+01
7.107472800000000746e+01 -1.763810947495999670e+01
7.109225999999999601e+01 -1.742425409735999864e+01
7.110979199999999878e+01 -1.721276579895999959e+01
7.112732400000000155e+01 -1.700388713231999915e+01
7.114485599999999010e+01 -1.679756257336000047e+01
7.116238800000000708e+01 -1.659332747319999868e+01
7.117991999999999564e+01 -1.638975281736000156e+01
7.119745199999999841e+01 -1.618762178759999770e+01
7.121498400000000117e+01 -1.598771172104000016e+01
7.123251599999998973e+01 -1.579042589783999695e+01
7.125004800000000671e+01 -1.559612084104000118e+01
7.126758000000000948e+01 -1.540348442895999703e+01
7.128511199999999803e+01 -1.521108180247999897e+01
7.130264400000000080e+01 -1.501939806672000088e+01
7.132017599999998936e+01 -1.483004049767999710e+01
7.133770800000000634e+01 -1.465367848568000042e+01
7.135524000000000910e+01 -1.449056335024000042e+01
7.137277199999999766e+01 -1.434779925127999967e+01
7.139030400000000043e+01 -1.421412941216000014e+01
7.140783600000000320e+01 -1.409038961639999954e+01
7.142536799999999175e+01 -1.392839957416000018e+01
7.144290000000000873e+01 -1.375159921416000053e+01
7.146043199999999729e+01 -1.358370900783999957e+01
7.147796400000000006e+01 -1.342973196703999861e+01
7.149549600000000282e+01 -1.331167608368000010e+01
7.151302799999999138e+01 -1.319955835455999882e+01
7.153056000000000836e+01 -1.306848645792000063e+01
7.154809200000001113e+01 -1.292931096791999934e+01
7.156562399999999968e+01 -1.279620805887999957e+01
7.158315600000000245e+01 -1.265388815256000044e+01
7.160068799999999101e+01 -1.250062123552000060e+01
7.161821999999999377e+01 -1.234690135887999851e+01
7.163575200000001075e+01 -1.219076180127999898e+01
7.165328399999999931e+01 -1.203318446223999771e+01
7.167081600000000208e+01 -1.186462212231999835e+01
7.168834800000000484e+01 -1.169231336815999889e+01
7.170587999999999340e+01 -1.152129043479999915e+01
7.172341200000001038e+01 -1.135279238591999906e+01
7.174094399999999894e+01 -1.118827745919999828e+01
7.175847600000000170e+01 -1.102475027663999896e+01
7.177600800000000447e+01 -1.086000740895999961e+01
7.179353999999999303e+01 -1.069804074527999838e+01
7.181107199999999580e+01 -1.053937922551999939e+01
7.182860400000001277e+01 -1.038129048047999881e+01
7.184613600000000133e+01 -1.022581136719999861e+01
7.186366800000000410e+01 -1.007789814039999854e+01
7.188119999999999266e+01 -9.966946416959999056e+00
7.189873199999999542e+01 -9.867610915520000248e+00
7.191626400000001240e+01 -9.761367049599998680e+00
7.193379600000000096e+01 -9.649982822800000193e+00
7.195132800000000373e+01 -9.534031009839999626e+00
7.196886000000000649e+01 -9.406790274719998735e+00
7.198639199999999505e+01 -9.271922284399998659e+00
7.200392399999999782e+01 -9.138313813999999979e+00
7.202145600000000059e+01 -9.004708265919999732e+00
7.203898800000000335e+01 -8.867029003759999028e+00
7.205652000000000612e+01 -8.740553916479999685e+00
7.207405199999999468e+01 -8.611852021360000720e+00
7.209158399999999745e+01 -8.488620709279999232e+00
7.210911600000001442e+01 -8.356020439279999934e+00
7.212664800000000298e+01 -8.218066479039999095e+00
7.214418000000000575e+01 -8.081506465440000397e+00
7.216171199999999430e+01 -7.948710400000000398e+00
7.217924399999999707e+01 -7.819847777279999690e+00
7.219677599999999984e+01 -7.684427468479999135e+00
7.221430800000000261e+01 -7.568613004559999524e+00
7.223184000000000538e+01 -7.467915701999999101e+00
7.224937200000000814e+01 -7.348448338079999864e+00
7.226690399999999670e+01 -7.216271804479999830e+00
7.228443599999999947e+01 -7.075269864480000059e+00
7.230196799999998802e+01 -6.930489364719999656e+00
7.231950000000000500e+01 -6.776670129199999337e+00
7.233703200000000777e+01 -6.632427336320000144e+00
7.235456399999999633e+01 -6.496434252799999420e+00
7.237209599999999909e+01 -6.367291087359999047e+00
7.238962799999998765e+01 -6.247233414800000162e+00
7.240716000000000463e+01 -6.114913687519999641e+00
7.242469200000000740e+01 -5.977526657359999440e+00
7.244222399999999595e+01 -5.832088635599999904e+00
7.245975599999999872e+01 -5.688444918319999211e+00
7.247728800000000149e+01 -5.543974184479999678e+00
7.249481999999999005e+01 -5.401741947759999718e+00
7.251235200000000702e+01 -5.274682396479999369e+00
7.252988399999999558e+01 -5.150536398239999869e+00
7.254741599999999835e+01 -5.028532460560000139e+00
7.256494800000000112e+01 -4.910345072800000210e+00
7.258247999999998967e+01 -4.793577932559999866e+00
7.260001200000000665e+01 -4.669335497759999676e+00
7.261754400000000942e+01 -4.538900666880000045e+00
7.263507599999999798e+01 -4.408527204719999482e+00
7.265260800000000074e+01 -4.281192955359999885e+00
7.267013999999998930e+01 -4.161076836399999479e+00
7.268767199999999207e+01 -4.043999930240000040e+00
7.270520400000000905e+01 -3.928524455439999397e+00
7.272273599999999760e+01 -3.817555198079999990e+00
7.274026800000000037e+01 -3.699563605759999874e+00
7.275780000000000314e+01 -3.579459176079999860e+00
7.277533199999999169e+01 -3.444611641999999918e+00
7.279286400000000867e+01 -3.295894777199999570e+00
7.281039599999999723e+01 -3.161468057200000015e+00
7.282792800000000000e+01 -3.030852042479999842e+00
7.284546000000000276e+01 -2.880022924783999461e+00
7.286299199999999132e+01 -2.730378807848000022e+00
7.288052399999999409e+01 -2.586783893311999982e+00
7.289805600000001107e+01 -2.460733711359999631e+00
7.291558799999999962e+01 -2.339533996144000039e+00
7.293312000000000239e+01 -2.207726259327999596e+00
7.295065199999999095e+01 -2.074082428855999805e+00
7.296818399999999372e+01 -1.942478669975999717e+00
7.298571600000001069e+01 -1.811984223767999946e+00
7.300324799999999925e+01 -1.671841738079999917e+00
7.302078000000000202e+01 -1.521436064551999978e+00
7.303831200000000479e+01 -1.376659948271999889e+00
7.305584399999999334e+01 -1.232596293607999938e+00
7.307337599999999611e+01 -1.097217773984000111e+00
7.309090799999999888e+01 -9.611186102479998272e-01
7.310844000000000165e+01 -8.090212056719999767e-01
7.312597200000000441e+01 -6.549915631120000192e-01
7.314350399999999297e+01 -5.123043211679999542e-01
7.316103599999999574e+01 -3.748874833439999610e-01
7.317856800000001272e+01 -2.323624301599999664e-01
7.319610000000000127e+01 -9.716977008799999871e-02
7.321363200000000404e+01 2.179495479199999863e-02
7.323116399999999260e+01 1.498554006719999832e-01
7.324869599999999537e+01 2.998916929519999663e-01
7.326622799999999813e+01 4.598784848319999452e-01
7.328376000000000090e+01 6.313979203599999757e-01
7.330129200000000367e+01 7.932295728559999315e-01
7.331882400000000644e+01 9.683548590320000260e-01
7.333635599999999499e+01 1.138895901823999912e+00
7.335388799999999776e+01 1.314131067232000127e+00
7.337141999999998632e+01 1.491513553376000001e+00
7.338895200000000330e+01 1.662694292015999942e+00
7.340648400000000606e+01 1.837597189640000073e+00
7.342401599999999462e+01 2.001872486119999905e+00
7.344154799999999739e+01 2.154427233775999984e+00
7.345908000000000015e+01 2.310524709967999524e+00
7.347661200000000292e+01 2.468017301727999602e+00
7.349414400000000569e+01 2.625817906015999625e+00
7.351167599999999425e+01 2.784406660007999967e+00
7.352920799999999701e+01 2.938287556479999729e+00
7.354673999999999978e+01 3.067293372879999591e+00
7.356427199999998834e+01 3.200551164879999799e+00
7.358180400000000532e+01 3.341237494319999612e+00
7.359933600000000808e+01 3.481026671520000004e+00
7.361686799999999664e+01 3.618884195199999709e+00
7.363439999999999941e+01 3.755616625679999654e+00
7.365193199999998797e+01 3.881027988479999635e+00
7.366946400000000494e+01 3.986482828000000200e+00
7.368699600000000771e+01 4.077565697759999885e+00
7.370452799999999627e+01 4.160755381199999547e+00
7.372205999999999904e+01 4.246236163519999884e+00
7.373959200000000180e+01 4.326328187759999722e+00
7.375712400000000457e+01 4.422218273919999554e+00
7.377465600000000734e+01 4.524493629280000206e+00
7.379218799999999590e+01 4.625886443999999820e+00
7.380971999999999866e+01 4.725140120479999872e+00
7.382725200000000143e+01 4.832669807199999390e+00
7.384478399999998999e+01 4.941856449359999459e+00
7.386231600000000697e+01 5.051490206480000467e+00
7.387984800000000973e+01 5.169233401599999667e+00
7.389737999999999829e+01 5.292783246559999100e+00
7.391491200000000106e+01 5.421134463279999594e+00
7.393244399999998961e+01 5.554889049679999857e+00
7.394997600000000659e+01 5.687880910559999670e+00
7.396750800000000936e+01 5.839037912559999377e+00
7.398503999999999792e+01 5.996168136639999702e+00
7.400257200000000068e+01 6.153914970239999782e+00
7.402010400000000345e+01 6.315311781519999279e+00
7.403763599999999201e+01 6.488710561039999547e+00
7.405516800000000899e+01 6.677989227439999453e+00
7.407269999999999754e+01 6.887309164399999517e+00
7.409023200000000031e+01 7.093408704719999847e+00
7.410776400000000308e+01 7.303672551039999128e+00
7.412529599999999164e+01 7.504979486559999025e+00
7.414282800000000861e+01 7.707624844639999750e+00
7.416036000000001138e+01 7.913554890399999486e+00
7.417789199999999994e+01 8.121545171759999349e+00
7.419542400000000271e+01 8.325961455759998131e+00
7.421295599999999126e+01 8.528092485519998434e+00
7.423048799999999403e+01 8.728084377039998287e+00
7.424802000000001101e+01 8.922649520319998473e+00
7.426555199999999957e+01 9.101752668479999642e+00
7.428308400000000233e+01 9.277796147600000154e+00
7.430061600000000510e+01 9.454234139919998725e+00
7.431814799999999366e+01 9.634643565119999309e+00
7.433568000000001064e+01 9.814313643360000228e+00
7.435321199999999919e+01 9.989486271119998761e+00
7.437074400000000196e+01 1.016047998127999819e+01
7.438827600000000473e+01 1.032389319336000000e+01
7.440580799999999329e+01 1.048611994351999854e+01
7.442333999999999605e+01 1.064224781183999902e+01
7.444087200000001303e+01 1.079317395055999995e+01
7.445840400000000159e+01 1.094304220943999972e+01
7.447593600000000436e+01 1.109622437919999882e+01
7.449346799999999291e+01 1.125119208647999969e+01
7.451099999999999568e+01 1.140769401175999853e+01
7.452853200000001266e+01 1.156647826895999920e+01
7.454606400000000122e+01 1.172030334911999994e+01
7.456359600000000398e+01 1.186887994255999956e+01
7.458112799999999254e+01 1.201287141591999941e+01
7.459865999999999531e+01 1.215386458895999944e+01
7.461619199999999807e+01 1.228961219759999857e+01
7.463372400000000084e+01 1.241916448783999982e+01
7.465125600000000361e+01 1.254852682727999813e+01
7.466878800000000638e+01 1.268113294191999962e+01
7.468631999999999493e+01 1.281653571680000070e+01
7.470385199999999770e+01 1.295434356103999995e+01
7.472138399999998626e+01 1.309472012456000023e+01
7.473891600000000324e+01 1.323756020383999932e+01
7.475644800000000600e+01 1.338283749799999889e+01
7.477397999999999456e+01 1.353009904744000025e+01
7.479151199999999733e+01 1.367766744047999872e+01
7.480904400000000010e+01 1.382452570975999961e+01
7.482657600000000286e+01 1.396957798527999906e+01
7.484410800000000563e+01 1.411298791695999810e+01
7.486163999999999419e+01 1.425498344575999887e+01
7.487917199999999696e+01 1.439596492951999807e+01
7.489670399999999972e+01 1.453653436615999972e+01
7.491423599999998828e+01 1.467626509695999992e+01
7.493176800000000526e+01 1.481503146215999855e+01
7.494930000000000803e+01 1.495273410287999738e+01
7.496683199999999658e+01 1.508982013407999823e+01
7.498436399999999935e+01 1.522625448792000036e+01
7.500189599999998791e+01 1.536109909967999876e+01
7.501942800000000489e+01 1.549468126920000088e+01
7.503696000000000765e+01 1.562725523832000007e+01
7.505449199999999621e+01 1.575749427375999900e+01
7.507202399999999898e+01 1.588614941175999817e+01
7.508955600000000175e+01 1.601384310647999953e+01
7.510708799999999030e+01 1.614031234911999846e+01
7.512462000000000728e+01 1.626543147991999660e+01
7.514215199999999584e+01 1.638914497480000065e+01
7.515968399999999860e+01 1.651138562040000224e+01
7.517721600000000137e+01 1.663182611687999923e+01
7.519474799999998993e+01 1.675044016335999686e+01
7.521228000000000691e+01 1.686731835175999805e+01
7.522981200000000968e+01 1.698225611967999882e+01
7.524734399999999823e+01 1.709492324496000037e+01
7.526487600000000100e+01 1.720537525167999959e+01
7.528240799999998956e+01 1.731367935320000129e+01
7.529993999999999232e+01 1.741999043247999879e+01
7.531747200000000930e+01 1.752433186808000087e+01
7.533500399999999786e+01 1.762623901111999913e+01
7.535253600000000063e+01 1.772549560991999940e+01
7.537006800000000339e+01 1.782208413055999685e+01
7.538759999999999195e+01 1.791658027008000076e+01
7.540513200000000893e+01 1.800876777679999918e+01
7.542266399999999749e+01 1.810033282935999921e+01
7.544019600000000025e+01 1.818940222064000167e+01
7.545772800000000302e+01 1.827570417488000132e+01
7.547525999999999158e+01 1.835915686711999939e+01
7.549279199999999435e+01 1.844005837399999947e+01
7.551032400000001132e+01 1.851970328328000193e+01
7.552785599999999988e+01 1.859719736503999954e+01
7.554538800000000265e+01 1.867257860943999859e+01
7.556291999999999121e+01 1.874616262704000036e+01
7.558045199999999397e+01 1.881779161256000066e+01
7.559798400000001095e+01 1.888714118847999757e+01
7.561551599999999951e+01 1.895410615127999776e+01
7.563304800000000228e+01 1.901785948439999885e+01
7.565058000000000504e+01 1.907926619455999884e+01
7.566811199999999360e+01 1.914105280632000117e+01
7.568564399999999637e+01 1.920169094631999940e+01
7.570317599999999914e+01 1.926090591647999872e+01
7.572070800000000190e+01 1.931861589183999683e+01
7.573824000000000467e+01 1.937482087240000084e+01
7.575577199999999323e+01 1.942989199279999823e+01
7.577330399999999599e+01 1.948369190399999695e+01
7.579083600000001297e+01 1.953591668472000009e+01
7.580836800000000153e+01 1.958650788855999636e+01
7.582590000000000430e+01 1.963562624311999727e+01
7.584343199999999285e+01 1.968314024399999695e+01
7.586096399999999562e+01 1.972950285079999944e+01
7.587849599999999839e+01 1.977559368184000022e+01
7.589602800000000116e+01 1.982306092559999655e+01
7.591356000000000392e+01 1.986985895808000180e+01
7.593109200000000669e+01 1.991597024535999694e+01
7.594862399999999525e+01 1.996106164296000074e+01
7.596615599999999802e+01 2.000513022855999878e+01
7.598368799999998657e+01 2.004816431288000089e+01
7.600122000000000355e+01 2.009015512895999933e+01
7.601875200000000632e+01 2.013113482231999640e+01
7.603628399999999488e+01 2.017141608119999674e+01
7.605381599999999764e+01 2.021123853583999974e+01
7.607134800000000041e+01 2.025014630431999763e+01
7.608888000000000318e+01 2.028807217327999979e+01
7.610641200000000595e+01 2.032513011320000018e+01
7.612394399999999450e+01 2.036124122143999671e+01
7.614147599999999727e+01 2.039648147832000191e+01
7.615900800000000004e+01 2.043102914535999659e+01
7.617654000000000281e+01 2.046489591183999934e+01
7.619407200000000557e+01 2.049805839920000139e+01
7.621160400000000834e+01 2.053372823712000184e+01
7.622913599999999690e+01 2.056999130599999859e+01
7.624666799999999967e+01 2.060589785183999822e+01
7.626419999999998822e+01 2.064129591400000052e+01
7.628173200000000520e+01 2.067615919160000004e+01
7.629926400000000797e+01 2.071040585968000158e+01
7.631679599999999652e+01 2.074412651015999742e+01
7.633432799999999929e+01 2.077731529840000135e+01
7.635186000000000206e+01 2.080987871015999957e+01
7.636939200000000483e+01 2.084179044456000085e+01
7.638692400000000760e+01 2.087308264711999684e+01
7.640445599999999615e+01 2.090374070623999714e+01
7.642198799999999892e+01 2.093376169960000155e+01
7.643952000000000169e+01 2.096300535584000002e+01
7.645705199999999024e+01 2.099175806231999886e+01
7.647458400000000722e+01 2.102013086719999890e+01
7.649211600000000999e+01 2.104779354831999783e+01
7.650964799999999855e+01 2.107481039671999667e+01
7.652718000000000131e+01 2.110048297791999872e+01
7.654471199999998987e+01 2.112569967719999653e+01
7.656224400000000685e+01 2.115025300984000012e+01
7.657977600000000962e+01 2.117409037407999861e+01
7.659730799999999817e+01 2.119735788591999892e+01
7.661484000000000094e+01 2.121644940247999855e+01
7.663237200000000371e+01 2.123664263367999894e+01
7.664990399999999227e+01 2.125679495239999994e+01
7.666743600000000924e+01 2.127676024264000176e+01
7.668496799999999780e+01 2.129645960175999875e+01
7.670250000000000057e+01 2.131981478319999823e+01
7.672003200000000334e+01 2.134267024791999745e+01
7.673756399999999189e+01 2.136652222376000054e+01
7.675509600000000887e+01 2.139036251031999925e+01
7.677262799999999743e+01 2.141390764256000168e+01
7.679016000000000020e+01 2.143704072767999591e+01
7.680769200000000296e+01 2.145981436743999993e+01
7.682522399999999152e+01 2.148215550384000139e+01
7.684275599999999429e+01 2.150404952527999924e+01
7.686028800000001127e+01 2.152549643176000060e+01
7.687781999999999982e+01 2.154649622327999836e+01
7.689535200000000259e+01 2.156704889983999962e+01
7.691288399999999115e+01 2.158737948007999918e+01
7.693041599999999391e+01 2.160688012143999970e+01
7.694794800000001089e+01 2.162555666855999803e+01
7.696547999999999945e+01 2.164386208103999820e+01
7.698301200000000222e+01 2.166193663023999960e+01
7.700054400000000498e+01 2.167977447151999826e+01
7.701807599999999354e+01 2.169738437183999835e+01
7.703560799999999631e+01 2.171478970975999800e+01
7.705313999999999908e+01 2.173199048527999722e+01
7.707067200000000184e+01 2.174899546536000017e+01
7.708820400000000461e+01 2.176579880535999933e+01
7.710573599999999317e+01 2.178301711479999980e+01
7.712326799999999594e+01 2.180041076343999862e+01
7.714080000000001291e+01 2.181778103351999576e+01
7.715833200000000147e+01 2.183518052679999855e+01
7.717586400000000424e+01 2.185254202991999861e+01
7.719339599999999280e+01 2.186989184376000139e+01
7.721092799999999556e+01 2.188723581295999665e+01
7.722845999999999833e+01 2.190457101519999839e+01
7.724599200000000110e+01 2.192175717912000010e+01
7.726352400000000387e+01 2.193889950823999868e+01
7.728105600000000663e+01 2.195600092487999788e+01
7.729858799999999519e+01 2.197306435136000147e+01
7.731611999999999796e+01 2.199009563231999920e+01
7.733365199999998651e+01 2.200708600079999755e+01
7.735118400000000349e+01 2.202391564167999860e+01
7.736871600000000626e+01 2.204075697184000049e+01
7.738624799999999482e+01 2.205753401095999777e+01
7.740377999999999759e+01 2.207422922511999985e+01
7.742131200000000035e+01 2.209083384735999900e+01
7.743884400000000312e+01 2.210733618839999792e+01
7.745637600000000589e+01 2.212810803896000067e+01
7.747390799999999444e+01 2.214788922303999996e+01
7.749143999999999721e+01 2.216750091255999777e+01
7.750897199999999998e+01 2.218732008679999979e+01
7.752650399999998854e+01 2.220838709167999880e+01
7.754403600000000552e+01 2.222964696967999743e+01
7.756156800000000828e+01 2.225088931375999834e+01
7.757909999999999684e+01 2.227200015343999695e+01
7.759663199999999961e+01 2.229294149856000118e+01
7.761416399999998816e+01 2.231379809639999934e+01
7.763169600000000514e+01 2.233446182112000145e+01
7.764922800000000791e+01 2.235495312895999831e+01
7.766675999999999647e+01 2.237516681639999661e+01
7.768429199999999923e+01 2.239549155199999930e+01
7.770182400000000200e+01 2.241577829743999928e+01
7.771935599999999056e+01 2.243599198487999757e+01
7.773688800000000754e+01 2.245504551127999804e+01
7.775441999999999609e+01 2.247392954312000057e+01
7.777195199999999886e+01 2.249291001151999936e+01
7.778948400000000163e+01 2.251193139239999752e+01
7.780701599999999019e+01 2.253089432687999860e+01
7.782454800000000716e+01 2.254976082479999633e+01
7.784208000000000993e+01 2.256848412903999801e+01
7.785961199999999849e+01 2.258702332712000072e+01
7.787714400000000126e+01 2.260534627351999859e+01
7.789467599999998981e+01 2.262335068703999852e+01
7.791220799999999258e+01 2.264119145063999738e+01
7.792974000000000956e+01 2.265881304023999832e+01
7.794727199999999812e+01 2.267620961120000089e+01
7.796480400000000088e+01 2.269339285279999885e+01
7.798233600000000365e+01 2.271036276503999929e+01
7.799986799999999221e+01 2.272782947167999978e+01
7.801740000000000919e+01 2.274546859519999842e+01
7.803493199999999774e+01 2.276288270007999870e+01
7.805246400000000051e+01 2.278017114520000064e+01
7.806999600000000328e+01 2.279728717343999733e+01
7.808752799999999183e+01 2.281413727055999985e+01
7.810505999999999460e+01 2.283089969807999964e+01
7.812259200000001158e+01 2.284754815512000192e+01
7.814012400000000014e+01 2.286407971935999583e+01
7.815765600000000290e+01 2.288039795423999934e+01
7.817518799999999146e+01 2.289658468472000052e+01
7.819271999999999423e+01 2.291264867776000003e+01
7.821025200000001121e+01 2.292858993335999784e+01
7.822778399999999976e+01 2.294440552919999732e+01
7.824531600000000253e+01 2.296009254295999824e+01
7.826284800000000530e+01 2.297564220767999998e+01
7.828037999999999386e+01 2.299105452335999900e+01
7.829791199999999662e+01 2.300632072303999820e+01
7.831544399999999939e+01 2.302143788439999739e+01
7.833297600000000216e+01 2.303640600744000011e+01
7.835050800000000493e+01 2.305121340287999843e+01
7.836803999999999348e+01 2.306585714839999923e+01
7.838557199999999625e+01 2.308032555471999814e+01
7.840310400000001323e+01 2.309461569951999849e+01
7.842063600000000179e+01 2.310871004887999902e+01
7.843816800000000455e+01 2.312693655872000065e+01
7.845569999999999311e+01 2.314414902351999714e+01
7.847323199999999588e+01 2.316096113048000049e+01
7.849076399999999865e+01 2.317749561703999817e+01
7.850829600000000141e+01 2.319381092959999791e+01
7.852582800000000418e+01 2.320992167976000076e+01
7.854336000000000695e+01 2.322612009951999923e+01
7.856089199999999551e+01 2.324327704023999885e+01
7.857842399999999827e+01 2.326041936935999743e+01
7.859595600000000104e+01 2.327333017911999846e+01
7.861348800000000381e+01 2.328800314783999781e+01
7.863102000000000658e+01 2.330194261424000146e+01
7.864855199999999513e+01 2.331566290664000007e+01
7.866608399999999790e+01 2.332924877231999972e+01
7.868361600000000067e+01 2.334268267735999913e+01
7.870114800000000344e+01 2.335595001015999728e+01
7.871868000000000620e+01 2.336912967335999980e+01
7.873621199999999476e+01 2.338200833759999853e+01
7.875374399999999753e+01 2.339465613855999848e+01
7.877127600000000029e+01 2.340713152264000030e+01
7.878880800000000306e+01 2.341936435415999895e+01
7.880634000000000583e+01 2.343134294384000071e+01
7.882387200000000860e+01 2.344307605863999910e+01
7.884140399999999715e+01 2.345457831015999872e+01
7.885893599999999992e+01 2.346585262071999622e+01
7.887646799999998848e+01 2.347691067959999600e+01
7.889400000000000546e+01 2.348782262247999952e+01
7.891153200000000822e+01 2.349876086623999782e+01
7.892906399999999678e+01 2.350959682879999946e+01
7.894659599999999955e+01 2.352035388871999899e+01
7.896412799999998811e+01 2.353091807551999892e+01
7.898166000000000508e+01 2.354131861240000134e+01
7.899919200000000785e+01 2.355152919847999726e+01
7.901672399999999641e+01 2.356154983376000089e+01
7.903425599999999918e+01 2.357152371191999762e+01
7.905178800000000194e+01 2.358146836687999937e+01
7.906931999999999050e+01 2.359137795399999860e+01
7.908685200000000748e+01 2.360125247327999887e+01
7.910438399999999604e+01 2.361098672119999975e+01
7.912191599999999880e+01 2.361953158487999715e+01
7.913944800000000157e+01 2.362796540040000082e+01
7.915697999999999013e+01 2.363636414807999842e+01
7.917451200000000711e+01 2.364473659487999768e+01
7.919204400000000987e+01 2.365308566311999883e+01
7.920957599999999843e+01 2.366140550816000143e+01
7.922710800000000120e+01 2.366970489695999902e+01
7.924463999999998975e+01 2.367813871247999913e+01
7.926217199999999252e+01 2.368744630167999787e+01
7.927970400000000950e+01 2.369703443359999895e+01
7.929723599999999806e+01 2.370683297256000088e+01
7.931476800000000082e+01 2.371674548200000032e+01
7.933230000000000359e+01 2.372673104944000144e+01
7.934983199999999215e+01 2.373678090792000006e+01
7.936736400000000913e+01 2.374690382439999681e+01
7.938489599999999768e+01 2.375710272119999900e+01
7.940242800000000045e+01 2.376737467599999576e+01
7.941996000000000322e+01 2.377772261111999796e+01
7.943749199999999178e+01 2.378814652655999851e+01
7.945502399999999454e+01 2.379863765535999676e+01
7.947255600000001152e+01 2.380913462879999898e+01
7.949008800000000008e+01 2.381967251472000058e+01
7.950762000000000285e+01 2.383026008007999863e+01
7.952515199999999140e+01 2.384089732487999669e+01
7.954268399999999417e+01 2.385158132679999810e+01
7.956021600000001115e+01 2.386228286264000076e+01
7.957774799999999971e+01 2.387314512607999717e+01
7.959528000000000247e+01 2.388412135999999819e+01
7.961281200000000524e+01 2.389518818583999860e+01
7.963034399999999380e+01 2.390633391431999755e+01
7.964787599999999657e+01 2.391754393383999755e+01
7.966540799999999933e+01 2.392880363280000111e+01
7.968294000000000210e+01 2.394010716656000071e+01
7.970047200000000487e+01 2.395143992351999884e+01
7.971800399999999343e+01 2.396275514655999928e+01
7.973553599999999619e+01 2.397407036959999971e+01
7.975306800000001317e+01 2.398537974799999617e+01
7.977060000000000173e+01 2.399669204871999995e+01
7.978813200000000450e+01 2.400799850479999975e+01
7.980566399999999305e+01 2.401930496087999956e+01
7.982319599999999582e+01 2.403060557231999894e+01
7.984072799999999859e+01 2.404191495071999896e+01
7.985826000000000136e+01 2.405320387288000106e+01
7.987579200000000412e+01 2.406750570695999869e+01
7.989332400000000689e+01 2.408259072279999913e+01
7.991085599999999545e+01 2.409731337095999848e+01
7.992838799999999821e+01 2.411185483527999907e+01
7.994591999999998677e+01 2.412630863000000048e+01
7.996345200000000375e+01 2.414073904616000021e+01
7.998098400000000652e+01 2.415516653999999619e+01
7.999851599999999507e+01 2.416888975471999856e+01
8.001604799999999784e+01 2.418216293215999713e+01
8.003358000000000061e+01 2.419555008008000030e+01
8.005111200000000338e+01 2.420900151903999742e+01
8.006864400000000614e+01 2.422248802583999705e+01
8.008617599999999470e+01 2.423598914424000128e+01
8.010370799999999747e+01 2.424949610727999882e+01
8.012124000000000024e+01 2.426299722567999950e+01
8.013877199999998879e+01 2.427648081015999892e+01
8.015630400000000577e+01 2.428993517143999625e+01
8.017383600000000854e+01 2.430335738719999839e+01
8.019136799999999710e+01 2.431665102087999841e+01
8.020889999999999986e+01 2.432982483944000052e+01
8.022643199999998842e+01 2.434290222143999927e+01
8.024396400000000540e+01 2.435589485615999905e+01
8.026149600000000817e+01 2.436879689895999945e+01
8.027902799999999672e+01 2.438160542752000026e+01
8.029655999999999949e+01 2.439431167488000085e+01
8.031409200000000226e+01 2.440691564104000122e+01
8.033162399999999082e+01 2.441961896608000160e+01
8.034915600000000779e+01 2.443202129215999818e+01
8.036668799999999635e+01 2.444426581295999767e+01
8.038421999999999912e+01 2.445629408207999944e+01
8.040175200000000189e+01 2.446814408967999910e+01
8.041928399999999044e+01 2.447980706879999957e+01
8.043681600000000742e+01 2.449129763103999835e+01
8.045434800000001019e+01 2.450262454335999962e+01
8.047187999999999874e+01 2.451379365040000025e+01
8.048941200000000151e+01 2.452481956376000127e+01
8.050694399999999007e+01 2.453572273968000061e+01
8.052447599999999284e+01 2.454652363439999974e+01
8.054200800000000982e+01 2.455714918992000051e+01
8.055953999999999837e+01 2.456763447407999834e+01
8.057707200000000114e+01 2.457823665104000099e+01
8.059460400000000391e+01 2.458880668248000134e+01
8.061213599999999246e+01 2.459931534519999730e+01
8.062966800000000944e+01 2.460973926064000139e+01
8.064719999999999800e+01 2.462006381720000192e+01
8.066473200000000077e+01 2.463028024791999826e+01
8.068226400000000353e+01 2.464037101887999981e+01
8.069979599999999209e+01 2.465038580951999947e+01
8.071732799999999486e+01 2.466031000823999975e+01
8.073486000000001184e+01 2.467014069272000043e+01
8.075239200000000039e+01 2.467987201831999755e+01
8.076992400000000316e+01 2.468950106272000156e+01
8.078745599999999172e+01 2.469903074823999845e+01
8.080498799999999449e+01 2.470845815255999867e+01
8.082252000000001146e+01 2.471777743103999825e+01
8.084005200000000002e+01 2.472699150600000095e+01
8.085758400000000279e+01 2.473613836759999884e+01
8.087511600000000556e+01 2.474515664711999818e+01
8.089264799999999411e+01 2.475402881063999772e+01
8.091017999999999688e+01 2.476275485816000099e+01
8.092771199999999965e+01 2.477131725575999965e+01
8.094524400000000242e+01 2.477966924631999746e+01
8.096277600000000518e+01 2.478783420839999962e+01
8.098030799999999374e+01 2.479584136520000115e+01
8.099783999999999651e+01 2.480371117295999639e+01
8.101537200000001349e+01 2.481146993255999789e+01
8.103290400000000204e+01 2.481767986255999858e+01
8.105043600000000481e+01 2.482279684487999916e+01
8.106796799999999337e+01 2.482922302655999758e+01
8.108549999999999613e+01 2.483615769191999689e+01
8.110303199999999890e+01 2.484338166695999917e+01
8.112056400000000167e+01 2.485067577767999936e+01
8.113809600000000444e+01 2.485804294639999767e+01
8.115562799999999299e+01 2.486547732847999725e+01
8.117315999999999576e+01 2.487297015696000102e+01
8.119069199999999853e+01 2.488050974256000103e+01
8.120822400000000130e+01 2.488809608527999728e+01
8.122575600000000406e+01 2.489571457351999584e+01
8.124328800000000683e+01 2.490335936263999983e+01
8.126081999999999539e+01 2.491102168567999797e+01
8.127835199999999816e+01 2.491866647479999841e+01
8.129588399999998671e+01 2.492628204071999676e+01
8.131341600000000369e+01 2.493383039327999739e+01
8.133094800000000646e+01 2.494128523160000199e+01
8.134847999999999502e+01 2.494795981047999689e+01
8.136601199999999778e+01 2.495478050535999870e+01
8.138354400000000055e+01 2.496162750111999884e+01
8.140107600000000332e+01 2.496848910848000003e+01
8.141860800000000609e+01 2.497535656047999808e+01
8.143613999999999464e+01 2.498222109015999948e+01
8.145367199999999741e+01 2.498902717344000024e+01
8.147120400000000018e+01 2.499540075335999845e+01
8.148873599999998873e+01 2.500156392623999935e+01
8.150626800000000571e+01 2.500757806079999668e+01
8.152380000000000848e+01 2.501348114719999671e+01
8.154133199999999704e+01 2.501929364167999736e+01
8.155886399999999981e+01 2.502503015583999968e+01
8.157639599999998836e+01 2.503071699055999844e+01
8.159392800000000534e+01 2.503646227167999783e+01
8.161146000000000811e+01 2.504226599919999785e+01
8.162899199999999666e+01 2.504809310527999600e+01
8.164652399999999943e+01 2.505394943455999623e+01
8.166405600000000220e+01 2.505983206471999836e+01
8.168158799999999076e+01 2.506574099575999881e+01
8.169912000000000774e+01 2.507168499463999822e+01
8.171665199999999629e+01 2.507766406136000015e+01
8.173418399999999906e+01 2.508368111823999769e+01
8.175171600000000183e+01 2.508969525279999857e+01
8.176924799999999038e+01 2.509566263023999966e+01
8.178678000000000736e+01 2.510162708535999698e+01
8.180431200000001013e+01 2.510760615207999891e+01
8.182184399999999869e+01 2.511360275271999853e+01
8.183937600000000145e+01 2.511963442120000067e+01
8.185690799999999001e+01 2.512570407983999843e+01
8.187443999999999278e+01 2.513042070431999875e+01
8.189197200000000976e+01 2.513545001704000015e+01
8.190950399999999831e+01 2.514056115472000030e+01
8.192703600000000108e+01 2.514574242807999838e+01
8.194456800000000385e+01 2.515098507015999729e+01
8.196209999999999241e+01 2.515628031399999998e+01
8.197963200000000938e+01 2.516162523727999911e+01
8.199716399999999794e+01 2.516701107303999763e+01
8.201469600000000071e+01 2.517687098071999685e+01
8.203222800000000348e+01 2.518640066624000085e+01
8.204975999999999203e+01 2.519560597423999937e+01
8.206729199999999480e+01 2.520464470999999662e+01
8.208482400000001178e+01 2.521359285383999804e+01
8.210235600000000034e+01 2.522250885216000071e+01
8.211988800000000310e+01 2.523143069512000025e+01
8.213741999999999166e+01 2.524038176127999833e+01
8.215495199999999443e+01 2.524937666223999599e+01
8.217248400000001141e+01 2.525842708728000119e+01
8.219001599999999996e+01 2.526754764799999720e+01
8.220754800000000273e+01 2.527674418903999864e+01
8.222508000000000550e+01 2.528601086575999801e+01
8.224261199999999405e+01 2.529534767815999885e+01
8.226014399999999682e+01 2.530475462624000116e+01
8.227767599999999959e+01 2.531423170999999783e+01
8.229520800000000236e+01 2.532376431783999848e+01
8.231274000000000513e+01 2.533335829439999998e+01
8.233027199999999368e+01 2.534302240663999939e+01
8.234780399999999645e+01 2.535266314032000068e+01
8.236533600000001343e+01 2.536230679631999863e+01
8.238286800000000198e+01 2.537195921927999720e+01
8.240040000000000475e+01 2.538162333151999661e+01
8.241793199999999331e+01 2.539130497767999728e+01
8.243546399999999608e+01 2.540101292471999983e+01
8.245299599999999884e+01 2.541074425032000050e+01
8.247052800000000161e+01 2.542046388664000034e+01
8.248806000000000438e+01 2.543009293104000079e+01
8.250559200000000715e+01 2.543969275223999915e+01
8.252312399999999570e+01 2.544927796184000002e+01
8.254065599999999847e+01 2.545885732679999691e+01
8.255818799999998703e+01 2.546843669175999736e+01
8.257572000000000401e+01 2.547824107535999971e+01
8.259325200000000677e+01 2.548788765367999787e+01
8.261078399999999533e+01 2.549743195079999936e+01
8.262831599999999810e+01 2.550688273368000125e+01
8.264584800000000087e+01 2.551625753623999771e+01
8.266338000000000363e+01 2.552556804776000021e+01
8.268091200000000640e+01 2.553482303519999874e+01
8.269844399999999496e+01 2.554403126551999748e+01
8.271597599999999773e+01 2.555320150567999704e+01
8.273350800000000049e+01 2.556233960032000141e+01
8.275103999999998905e+01 2.557145723872000076e+01
8.276857200000000603e+01 2.558055149855999844e+01
8.278610400000000880e+01 2.558962822447999841e+01
8.280363599999999735e+01 2.559779318655999703e+01
8.282116800000000012e+01 2.560560747023999895e+01
8.283869999999998868e+01 2.561350357887999962e+01
8.285623200000000566e+01 2.562144352231999633e+01
8.287376400000000842e+01 2.562939515503999743e+01
8.289129599999999698e+01 2.563734971007999874e+01
8.290882799999999975e+01 2.564529549815999943e+01
8.292636000000000251e+01 2.565327635407999907e+01
8.294389199999999107e+01 2.566131565639999934e+01
8.296142400000000805e+01 2.566944555063999900e+01
8.297895599999999661e+01 2.567753745471999949e+01
8.299648799999999937e+01 2.568554461152000101e+01
8.301402000000000214e+01 2.569345240943999542e+01
8.303155199999999070e+01 2.570126669311999734e+01
8.304908400000000768e+01 2.570900499648000093e+01
8.306661600000001044e+01 2.571667608647999970e+01
8.308414799999999900e+01 2.572428873007999783e+01
8.310168000000000177e+01 2.573184584959999910e+01
8.311921199999999033e+01 2.573935621200000057e+01
8.313674399999999309e+01 2.574682273959999890e+01
8.315427600000001007e+01 2.575443830551999724e+01
8.317180799999999863e+01 2.576220583207999937e+01
8.318934000000000140e+01 2.577003180503999857e+01
8.320687200000000416e+01 2.577788700119999987e+01
8.322440399999999272e+01 2.578575096431999825e+01
8.324193600000000970e+01 2.579360616047999955e+01
8.325946799999999826e+01 2.580144674503999980e+01
8.327700000000000102e+01 2.580926102872000172e+01
8.329453200000000379e+01 2.581709576864000155e+01
8.331206399999999235e+01 2.582485160591999929e+01
8.332959599999999512e+01 2.583253730751999910e+01
8.334712799999999788e+01 2.584015871807999787e+01
8.336466000000000065e+01 2.584772168223999955e+01
8.338219200000000342e+01 2.585522912231999726e+01
8.339972399999999197e+01 2.586268396063999830e+01
8.341725599999999474e+01 2.587007743023999851e+01
8.343478800000001172e+01 2.587739199720000016e+01
8.345232000000000028e+01 2.588463935079999700e+01
8.346985200000000304e+01 2.589181364639999572e+01
8.348738399999999160e+01 2.589892657327999714e+01
8.350491599999999437e+01 2.590598105375999793e+01
8.352244800000001135e+01 2.591297708783999809e+01
8.353997999999999990e+01 2.591992052015999803e+01
8.355751200000000267e+01 2.592681427303999797e+01
8.357504400000000544e+01 2.593365834647999790e+01
8.359257599999999400e+01 2.594045566279999804e+01
8.361010799999999676e+01 2.594721206663999880e+01
8.362763999999999953e+01 2.595393924727999746e+01
8.364517200000000230e+01 2.596066350559999947e+01
8.366270400000000507e+01 2.596739653087999855e+01
8.368023599999999362e+01 2.597415585703999952e+01
8.369776799999999639e+01 2.598094440639999902e+01
8.371530000000001337e+01 2.598778263519999854e+01
8.373283200000000193e+01 2.599467638807999847e+01
8.375036400000000469e+01 2.600161689807999821e+01
8.376789599999999325e+01 2.600848142775999960e+01
8.378542799999999602e+01 2.601529920031999765e+01
8.380295999999999879e+01 2.602209651664000134e+01
8.382049200000000155e+01 2.602887922135999688e+01
8.383802400000000432e+01 2.603567653768000056e+01
8.385555600000000709e+01 2.604329794823999933e+01
8.387308799999999565e+01 2.605112684351999874e+01
8.389061999999999841e+01 2.605904340840000089e+01
8.390815199999998697e+01 2.606698042951999739e+01
8.392568400000000395e+01 2.607489114975999911e+01
8.394321600000000672e+01 2.608275511288000104e+01
8.396074799999999527e+01 2.609058108583999669e+01
8.397827999999999804e+01 2.609831938920000027e+01
8.399581200000000081e+01 2.610594664439999946e+01
8.401334400000000358e+01 2.611345408447999716e+01
8.403087600000000634e+01 2.611762715743999763e+01
8.404840799999999490e+01 2.612227364624000003e+01
8.406593999999999767e+01 2.612759226864000084e+01
8.408347200000000043e+01 2.613320020071999750e+01
8.410100399999998899e+01 2.613896301575999814e+01
8.411853600000000597e+01 2.614481934503999838e+01
8.413606800000000874e+01 2.615076626623999800e+01
8.415359999999999729e+01 2.615679209007999972e+01
8.417113200000000006e+01 2.616275654520000060e+01
8.418866399999998862e+01 2.616869469943999960e+01
8.420619600000000560e+01 2.617463577599999880e+01
8.422372800000000836e+01 2.618058269720000197e+01
8.424125999999999692e+01 2.618654422999999909e+01
8.425879199999999969e+01 2.619250868511999641e+01
8.427632400000000246e+01 2.619848190719999792e+01
8.429385599999999101e+01 2.620444636231999880e+01
8.431138800000000799e+01 2.621036698264000009e+01
8.432891999999999655e+01 2.621625837975999929e+01
8.434645199999999932e+01 2.622212639831999681e+01
8.436398400000000208e+01 2.622798272759999705e+01
8.438151599999999064e+01 2.623382152295999958e+01
8.439904800000000762e+01 2.623958726031999689e+01
8.441658000000001039e+01 2.624527701735999941e+01
8.443411199999999894e+01 2.625085864856000128e+01
8.445164400000000171e+01 2.625634968783999668e+01
8.446917599999999027e+01 2.626176182448000063e+01
8.448670799999999304e+01 2.626708921383999851e+01
8.450424000000001001e+01 2.627234938983999868e+01
8.452177199999999857e+01 2.627756573103999571e+01
8.453930400000000134e+01 2.628272947047999963e+01
8.455683600000000411e+01 2.628783476351999582e+01
8.457436799999999266e+01 2.629289622175999952e+01
8.459190000000000964e+01 2.629790800055999966e+01
8.460943199999999820e+01 2.630287302223999646e+01
8.462696400000000096e+01 2.630778836448000035e+01
8.464449600000000373e+01 2.631266279423999777e+01
8.466202799999999229e+01 2.631748754455999872e+01
8.467955999999999506e+01 2.632227430472000052e+01
8.469709200000001204e+01 2.632616391263999844e+01
8.471462400000000059e+01 2.633018794727999889e+01
8.473215600000000336e+01 2.633430257383999873e+01
8.474968799999999192e+01 2.633852532623999920e+01
8.476721999999999468e+01 2.634283574823999885e+01
8.478475200000001166e+01 2.634722215055999683e+01
8.480228400000000022e+01 2.635167868855999984e+01
8.481981600000000299e+01 2.635619951759999680e+01
8.483734800000000575e+01 2.636078463767999835e+01
8.485487999999999431e+01 2.636543112647999720e+01
8.487241199999999708e+01 2.637013606167999669e+01
8.488994399999999985e+01 2.637489652096000015e+01
8.490747600000000261e+01 2.637971250431999692e+01
8.492500800000000538e+01 2.638458401175999768e+01
8.494253999999999394e+01 2.639516865479999908e+01
8.496007199999999671e+01 2.640431843871999718e+01
8.497760400000001368e+01 2.641315261207999754e+01
8.499513600000000224e+01 2.642180267927999893e+01
8.501266800000000501e+01 2.643035630991999696e+01
8.503019999999999357e+01 2.643878135847999999e+01
8.504773199999999633e+01 2.644684696167999860e+01
8.506526399999999910e+01 2.645474891495999969e+01
8.508279600000000187e+01 2.646254858704000057e+01
8.510032800000000464e+01 2.646969365943999719e+01
8.511786000000000740e+01 2.647643545168000045e+01
8.513539199999999596e+01 2.648296391455999910e+01
8.515292399999999873e+01 2.648937840696000023e+01
8.517045599999998728e+01 2.649570815207999885e+01
8.518798800000000426e+01 2.650197945080000039e+01
8.520552000000000703e+01 2.650820691471999879e+01
8.522305199999999559e+01 2.651444022327999761e+01
8.524058399999999835e+01 2.652065892023999893e+01
8.525811600000000112e+01 2.652686592791999587e+01
8.527564800000000389e+01 2.653305832399999886e+01
8.529318000000000666e+01 2.653923903080000102e+01
8.531071199999999521e+01 2.654541389295999565e+01
8.532824399999999798e+01 2.655159167744000115e+01
8.534577600000000075e+01 2.655777238423999620e+01
8.536330799999998931e+01 2.656395016871999815e+01
8.538084000000000628e+01 2.657013672015999717e+01
8.539837200000000905e+01 2.657632911624000016e+01
8.541590399999999761e+01 2.658253027928000023e+01
8.543343600000000038e+01 2.658874020927999737e+01
8.545096799999998893e+01 2.659495890623999870e+01
8.546850000000000591e+01 2.660119221480000107e+01
8.548603200000000868e+01 2.660743429031999696e+01
8.550356399999999724e+01 2.661369389975999766e+01
8.552109600000000000e+01 2.661996812079999941e+01
8.553862799999998856e+01 2.662625695343999865e+01
8.555615999999999133e+01 2.663256331999999915e+01
8.557369200000000831e+01 2.663888722047999735e+01
8.559122399999999686e+01 2.664523157719999702e+01
8.560875599999999963e+01 2.665159346783999794e+01
8.562628800000000240e+01 2.665797873703999699e+01
8.564381999999999096e+01 2.666438446248000105e+01
8.566135200000000793e+01 2.667081356647999968e+01
8.567888399999999649e+01 2.667726897136000019e+01
8.569641599999999926e+01 2.668374483247999862e+01
8.571394800000000203e+01 2.669024699447999893e+01
8.573147999999999058e+01 2.669677545735999757e+01
8.574901199999999335e+01 2.670333314343999831e+01
8.576654400000001033e+01 2.670991713039999738e+01
8.578407599999999888e+01 2.671653326287999874e+01
8.580160800000000165e+01 2.672318154087999886e+01
8.581913999999999021e+01 2.672985904208000107e+01
8.583667199999999298e+01 2.673657161111999869e+01
8.585420400000000996e+01 2.674331632567999861e+01
8.587173599999999851e+01 2.675010487503999812e+01
8.588926800000000128e+01 2.675692849223999659e+01
8.590680000000000405e+01 2.676379009959999777e+01
8.592433199999999260e+01 2.677068385247999771e+01
8.594186400000000958e+01 2.677760975087999640e+01
8.595939599999999814e+01 2.678457656175999801e+01
8.597692800000000091e+01 2.679155798423999713e+01
8.599446000000000367e+01 2.679855694063999749e+01
8.601199199999999223e+01 2.680552667383999932e+01
8.602952399999999500e+01 2.681248471775999676e+01
8.604705600000001198e+01 2.681943691703999733e+01
8.606458800000000053e+01 2.682638619400000124e+01
8.608212000000000330e+01 2.683332962631999763e+01
8.609965199999999186e+01 2.684027013631999736e+01
8.611718399999999463e+01 2.684721064631999710e+01
8.613471600000001160e+01 2.685414823400000017e+01
8.615224800000000016e+01 2.686108582167999970e+01
8.616978000000000293e+01 2.686802340935999922e+01
8.618731200000000570e+01 2.687496391935999895e+01
8.620484399999999425e+01 2.688190735167999890e+01
8.622237599999999702e+01 2.688751528375999911e+01
8.623990799999999979e+01 2.689323718631999682e+01
8.625744000000000256e+01 2.689903506919999998e+01
8.627497200000000532e+01 2.690488263151999604e+01
8.629250399999999388e+01 2.691075649471999753e+01
8.631003599999999665e+01 2.691664496952000007e+01
8.632756800000001363e+01 2.692251591039999781e+01
8.634510000000000218e+01 2.692832548255999825e+01
8.636263200000000495e+01 2.693400647263999659e+01
8.638016399999999351e+01 2.693968454040000182e+01
8.639769599999999627e+01 2.694534799655999890e+01
8.641522799999999904e+01 2.695099684111999849e+01
8.643276000000000181e+01 2.695663399639999724e+01
8.645029200000000458e+01 2.696225361775999829e+01
8.646782400000000735e+01 2.696785862751999829e+01
8.648535599999999590e+01 2.697344610336000059e+01
8.650288799999999867e+01 2.697901020063999766e+01
8.652041999999998723e+01 2.698454799703999996e+01
8.653795200000000420e+01 2.699006241488000057e+01
8.655548400000000697e+01 2.699555345415999597e+01
8.657301599999999553e+01 2.700106787200000014e+01
8.659054799999999830e+01 2.700655598895999887e+01
8.660808000000000106e+01 2.701192429079999613e+01
8.662561200000000383e+01 2.701721661231999860e+01
8.664314400000000660e+01 2.702244464280000003e+01
8.666067599999999516e+01 2.702763760543999538e+01
8.667820799999999792e+01 2.703278673327999826e+01
8.669574000000000069e+01 2.703789202631999800e+01
8.671327199999998925e+01 2.704296225151999877e+01
8.673080400000000623e+01 2.704800325351999746e+01
8.674833600000000899e+01 2.705302379927999823e+01
8.676586799999999755e+01 2.705802681112000130e+01
8.678340000000000032e+01 2.706301228903999601e+01
8.680093199999998888e+01 2.706799192231999740e+01
8.681846400000000585e+01 2.707316150639999819e+01
8.683599600000000862e+01 2.707850058503999691e+01
8.685352799999999718e+01 2.708392441095999814e+01
8.687105999999999995e+01 2.708940376095999980e+01
8.688859200000000271e+01 2.709491817880000042e+01
8.690612399999999127e+01 2.710045013055999874e+01
8.692365600000000825e+01 2.710599377160000145e+01
8.694118799999999680e+01 2.711154033495999727e+01
8.695871999999999957e+01 2.711708689831999664e+01
8.697625200000000234e+01 2.712263053935999935e+01
8.699378399999999090e+01 2.712816833575999809e+01
8.701131600000000788e+01 2.713370320984000017e+01
8.702884800000001064e+01 2.713922931695999807e+01
8.704637999999999920e+01 2.714474665711999890e+01
8.706391200000000197e+01 2.715025815263999931e+01
8.708144399999999052e+01 2.715576088119999554e+01
8.709897599999999329e+01 2.716125484279999824e+01
8.711650800000001027e+01 2.716674003744000032e+01
8.713403999999999883e+01 2.717222523207999529e+01
8.715157200000000159e+01 2.717770750440000072e+01
8.716910400000000436e+01 2.718318393207999861e+01
8.718663599999999292e+01 2.718865159279999588e+01
8.720416800000000990e+01 2.719411340887999629e+01
8.722169999999999845e+01 2.719956645799999961e+01
8.723923200000000122e+01 2.720500197319999813e+01
8.725676400000000399e+01 2.721042287679999561e+01
8.727429599999999255e+01 2.721582332415999872e+01
8.729182799999999531e+01 2.722119747063999640e+01
8.730936000000001229e+01 2.722654239391999909e+01
8.732689200000000085e+01 2.723184932703999905e+01
8.734442400000000362e+01 2.723711534767999964e+01
8.736195599999999217e+01 2.724232876656000002e+01
8.737948799999999494e+01 2.724748081671999600e+01
8.739702000000001192e+01 2.725256565351999782e+01
8.741455200000000048e+01 2.725745177255999963e+01
8.743208400000000324e+01 2.726234373623999829e+01
8.744961600000000601e+01 2.726740227215999823e+01
8.746714799999999457e+01 2.727249295359999692e+01
8.748467999999999734e+01 2.727754272255999979e+01
8.750221200000000010e+01 2.728072805135999701e+01
8.751974400000000287e+01 2.728257787991999805e+01
8.753727600000000564e+01 2.728531317143999857e+01
8.755480799999999419e+01 2.728849265559999893e+01
8.757233999999999696e+01 2.729196437175999890e+01
8.758987200000001394e+01 2.729566402887999743e+01
8.760740400000000250e+01 2.729955655911999912e+01
8.762493600000000527e+01 2.730363027319999958e+01
8.764246799999999382e+01 2.730773905511999899e+01
8.765999999999999659e+01 2.731190920575999925e+01


==> anc/Fig9/VOFDropTimeSeriesTheta95Ca030_forMD.txt <==
# t [ns], dx [nm]
1.753199999999999897e-02 3.050893313039999555e-01
3.506399999999999795e-02 6.041016981679999676e-01
5.259600000000000386e-02 8.945814750959999451e-01
7.012799999999999589e-02 1.177776200495999959e+00
8.766000000000000181e-02 1.454863569328000095e+00
1.051920000000000077e-01 1.726311152791999870e+00
1.227239999999999998e-01 1.992994185728000023e+00
1.402559999999999918e-01 2.254426101856000120e+00
1.577879999999999838e-01 2.510665639807999838e+00
1.753200000000000036e-01 2.762299309207999709e+00
1.928519999999999956e-01 3.009875629519999762e+00
2.103840000000000154e-01 3.253807524559999997e+00
2.279159999999999797e-01 3.493233202159999884e+00
2.454479999999999995e-01 3.728237409599999719e+00
2.629799999999999915e-01 3.959033476240000127e+00
2.805119999999999836e-01 4.186053905439999667e+00
2.980440000000000311e-01 4.410455935919999959e+00
3.155759999999999676e-01 4.631108629839999935e+00
3.331080000000000152e-01 4.847547338320000065e+00
3.506400000000000072e-01 5.060803640319999630e+00
3.681719999999999993e-01 5.269834267600000288e+00
3.857039999999999913e-01 5.475974720399999995e+00
4.032359999999999833e-01 5.679964345680000193e+00
4.207680000000000309e-01 5.880689739520000181e+00
4.383000000000000229e-01 6.077592738799999950e+00
4.558319999999999594e-01 6.272014688399999649e+00
4.733640000000000070e-01 6.462716524639999349e+00
4.908959999999999990e-01 6.649762538559999214e+00
5.084279999999999911e-01 6.835762361919999641e+00
5.259599999999999831e-01 7.019289902559998851e+00
5.434919999999999751e-01 7.199705172399998965e+00
5.610239999999999672e-01 7.377078307120000566e+00
5.785560000000000702e-01 7.552464264240000169e+00
5.960880000000000623e-01 7.724375582879999591e+00
6.136200000000000543e-01 7.892823952319998781e+00
6.311519999999999353e-01 8.060810595199999540e+00
6.486839999999999273e-01 8.227038001440000414e+00
6.662160000000000304e-01 8.390533038479999206e+00
6.837480000000000224e-01 8.550991785039999016e+00
7.012800000000000145e-01 8.710079963519998358e+00
7.188120000000000065e-01 8.866897499360000268e+00
7.363439999999999985e-01 9.019813737999999859e+00
7.538759999999999906e-01 9.170742799039999227e+00
7.714079999999999826e-01 9.321598802080000468e+00
7.889399999999999746e-01 9.471049169199998730e+00
8.064719999999999667e-01 9.618187981199998404e+00
8.240039999999999587e-01 9.762497987439999747e+00
8.415360000000000618e-01 9.904996155279999215e+00
8.590680000000000538e-01 1.004697999479999915e+01
8.766000000000000458e-01 1.018621977583999971e+01
8.941319999999999268e-01 1.032118128039999938e+01
9.116639999999999189e-01 1.045626260007999875e+01
9.291960000000000219e-01 1.059123871623999946e+01
9.467280000000000140e-01 1.072504005975999952e+01
9.642600000000000060e-01 1.085696819615999864e+01
9.817919999999999980e-01 1.098633053559999873e+01
9.993239999999999901e-01 1.111328780568000063e+01
1.016855999999999982e+00 1.124043210423999994e+01
1.034387999999999863e+00 1.136631980519999807e+01
1.051919999999999966e+00 1.148828283040000109e+01
1.069452000000000069e+00 1.160864150191999933e+01
1.086983999999999950e+00 1.172949112319999898e+01
1.104516000000000053e+00 1.184980888223999962e+01
1.122047999999999934e+00 1.196947788623999998e+01
1.139580000000000037e+00 1.208760682760000016e+01
1.157112000000000140e+00 1.220393269751999910e+01
1.174644000000000021e+00 1.231767523655999952e+01
1.192176000000000125e+00 1.242941014176000003e+01
1.209708000000000006e+00 1.254276401223999926e+01
1.227240000000000109e+00 1.265347318311999913e+01
1.244771999999999990e+00 1.276139446072000005e+01
1.262303999999999871e+00 1.286938295167999868e+01
1.279835999999999974e+00 1.297764029607999881e+01
1.297367999999999855e+00 1.308484560527999996e+01
1.314899999999999958e+00 1.319195740023999974e+01
1.332432000000000061e+00 1.329802884927999962e+01
1.349963999999999942e+00 1.340260114815999870e+01
1.367496000000000045e+00 1.350545220055999884e+01
1.385027999999999926e+00 1.360604429960000061e+01
1.402560000000000029e+00 1.370480702631999925e+01
1.420092000000000132e+00 1.380479420512000033e+01
1.437624000000000013e+00 1.390215421823999975e+01
1.455156000000000116e+00 1.399837160423999904e+01
1.472687999999999997e+00 1.409557965672000002e+01
1.490220000000000100e+00 1.419314715456000009e+01
1.507751999999999981e+00 1.428968015111999890e+01
1.525283999999999862e+00 1.438545626680000034e+01
1.542815999999999965e+00 1.448063330687999972e+01
1.560347999999999846e+00 1.457512067943999945e+01
1.577879999999999949e+00 1.466824332855999735e+01
1.595412000000000052e+00 1.475999833191999855e+01
1.612943999999999933e+00 1.484966972111999972e+01
1.630476000000000036e+00 1.493765785400000112e+01
1.648007999999999917e+00 1.502385168239999835e+01
1.665540000000000020e+00 1.511001628759999882e+01
1.683072000000000124e+00 1.519624226152000013e+01
1.700604000000000005e+00 1.528357871704000104e+01
1.718136000000000108e+00 1.537156392760000045e+01
1.735667999999999989e+00 1.545973908895999926e+01
1.753200000000000092e+00 1.554668687592000076e+01
1.770732000000000195e+00 1.563282810255999955e+01
1.788263999999999854e+00 1.571806048767999897e+01
1.805795999999999957e+00 1.580235188575999850e+01
1.823327999999999838e+00 1.588614064480000110e+01
1.840859999999999941e+00 1.596866696159999854e+01
1.858392000000000044e+00 1.605002435039999753e+01
1.875923999999999925e+00 1.612947638656000038e+01
1.893456000000000028e+00 1.620717795303999864e+01
1.910987999999999909e+00 1.628129383287999943e+01
1.928520000000000012e+00 1.635502981111999787e+01
1.946052000000000115e+00 1.643280443559999782e+01
1.963583999999999996e+00 1.651250486895999714e+01
1.981116000000000099e+00 1.659265241728000007e+01
1.998647999999999980e+00 1.667285841200000007e+01
2.016180000000000305e+00 1.675184287696000140e+01
2.033711999999999964e+00 1.683065200271999728e+01
2.051244000000000067e+00 1.690875100471999914e+01
2.068775999999999726e+00 1.698564601088000003e+01
2.086307999999999829e+00 1.706148021487999600e+01
2.103839999999999932e+00 1.713619517032000061e+01
2.121372000000000035e+00 1.721039579744000036e+01
2.138904000000000138e+00 1.728364082591999917e+01
2.156435999999999797e+00 1.735572277103999994e+01
2.173967999999999900e+00 1.742552530656000087e+01
2.191500000000000004e+00 1.749102910935999944e+01
2.209032000000000107e+00 1.755667902815999781e+01
2.226564000000000210e+00 1.762311505103999920e+01
2.244095999999999869e+00 1.769214317175999795e+01
2.261627999999999972e+00 1.776429817487999685e+01
2.279160000000000075e+00 1.783769808631999965e+01
2.296692000000000178e+00 1.791061873727999654e+01
2.314224000000000281e+00 1.798269191544000023e+01
2.331755999999999940e+00 1.805444363839999866e+01
2.349288000000000043e+00 1.812556998487999849e+01
2.366820000000000146e+00 1.819602419775999991e+01
2.384352000000000249e+00 1.826525395855999889e+01
2.401884000000000352e+00 1.833341122791999922e+01
2.419416000000000011e+00 1.840051646207999880e+01
2.436948000000000114e+00 1.846647322447999784e+01
2.454480000000000217e+00 1.853144516504000094e+01
2.472011999999999876e+00 1.859549073015999809e+01
2.489543999999999979e+00 1.865529600895999707e+01
2.507075999999999638e+00 1.871519480199999919e+01
2.524607999999999741e+00 1.877518710928000090e+01
2.542139999999999844e+00 1.883643309184000003e+01
2.559671999999999947e+00 1.889845348920000134e+01
2.577204000000000050e+00 1.896087424439999580e+01
2.594735999999999709e+00 1.902466848999999982e+01
2.612267999999999812e+00 1.909118341551999976e+01
2.629799999999999915e+00 1.915843184335999894e+01
2.647332000000000019e+00 1.922555168911999957e+01
2.664864000000000122e+00 1.929221565295999952e+01
2.682395999999999781e+00 1.935799999848000041e+01
2.699927999999999884e+00 1.942307714255999684e+01
2.717459999999999987e+00 1.948725713440000007e+01
2.734992000000000090e+00 1.954992628680000166e+01
2.752524000000000193e+00 1.961169536463999918e+01
2.770055999999999852e+00 1.967248838759999785e+01
2.787587999999999955e+00 1.973201896831999846e+01
2.805120000000000058e+00 1.979000948639999891e+01
2.822652000000000161e+00 1.984288009983999856e+01
2.840184000000000264e+00 1.989672092351999666e+01
2.857715999999999923e+00 1.995183587872000075e+01
2.875248000000000026e+00 2.000826295559999934e+01
2.892780000000000129e+00 2.006542061247999698e+01
2.910312000000000232e+00 2.012292602544000175e+01
2.927844000000000335e+00 2.018072659271999925e+01
2.945375999999999994e+00 2.023859437335999800e+01
2.962908000000000097e+00 2.029556207943999979e+01
2.980440000000000200e+00 2.035244211591999886e+01
2.997972000000000303e+00 2.041244026784000098e+01
3.015503999999999962e+00 2.047454249016000105e+01
3.033035999999999621e+00 2.053685511951999842e+01
3.050567999999999724e+00 2.059880538119999827e+01
3.068099999999999827e+00 2.065980004424000072e+01
3.085631999999999930e+00 2.071969299263999886e+01
3.103164000000000033e+00 2.077843746928000002e+01
3.120695999999999692e+00 2.083569740735999787e+01
3.138227999999999795e+00 2.089178549512000060e+01
3.155759999999999899e+00 2.094645041303999733e+01
3.173292000000000002e+00 2.099671723935999879e+01
3.190824000000000105e+00 2.104735812263999861e+01
3.208355999999999764e+00 2.109760741503999881e+01
3.225887999999999867e+00 2.114878016055999765e+01
3.243419999999999970e+00 2.120051399152000116e+01
3.260952000000000073e+00 2.125288196592000034e+01
3.278484000000000176e+00 2.130655913967999737e+01
3.296015999999999835e+00 2.136073018551999780e+01
3.313547999999999938e+00 2.141507364823999993e+01
3.331080000000000041e+00 2.146854333727999631e+01
3.348612000000000144e+00 2.152163312471999745e+01
3.366144000000000247e+00 2.157472875679999902e+01
3.383675999999999906e+00 2.162761105951999596e+01
3.401208000000000009e+00 2.168017190704000186e+01
3.418740000000000112e+00 2.173227687263999997e+01
3.436272000000000215e+00 2.178861627991999939e+01
3.453804000000000318e+00 2.184469267839999773e+01
3.471335999999999977e+00 2.190155810327999930e+01
3.488868000000000080e+00 2.195809915063999895e+01
3.506400000000000183e+00 2.201378395824000123e+01
3.523932000000000286e+00 2.206741437487999846e+01
3.541464000000000389e+00 2.211747079415999906e+01
3.558996000000000048e+00 2.216653946927999996e+01
3.576527999999999707e+00 2.221530130080000021e+01
3.594059999999999810e+00 2.226356926023999705e+01
3.611591999999999913e+00 2.231238369352000106e+01
3.629124000000000017e+00 2.236161601855999947e+01
3.646655999999999676e+00 2.241130714783999878e+01
3.664187999999999779e+00 2.246118238328000061e+01
3.681719999999999882e+00 2.251111314279999931e+01
3.699251999999999985e+00 2.256091532023999946e+01
3.716784000000000088e+00 2.261023239256000039e+01
3.734315999999999747e+00 2.265956992111999924e+01
3.751847999999999850e+00 2.270954159311999732e+01
3.769379999999999953e+00 2.275983764264000087e+01
3.786912000000000056e+00 2.280997880919999687e+01
3.804444000000000159e+00 2.286004984007999852e+01
3.821975999999999818e+00 2.290992215320000014e+01
3.839507999999999921e+00 2.295951392359999943e+01
3.857040000000000024e+00 2.300873748168000077e+01
3.874572000000000127e+00 2.305751100248000185e+01
3.892104000000000230e+00 2.310575266104000036e+01
3.909635999999999889e+00 2.315785178199999805e+01
3.927167999999999992e+00 2.320908589623999774e+01
3.944700000000000095e+00 2.325792370807999632e+01
3.962232000000000198e+00 2.330646928791999883e+01
3.979764000000000301e+00 2.335498856687999947e+01
3.997295999999999960e+00 2.340384975727999617e+01
4.014828000000000507e+00 2.345204758103999865e+01
4.032360000000000610e+00 2.350074219920000118e+01
4.049891999999999825e+00 2.354972904935999978e+01
4.067423999999999928e+00 2.359886493784000194e+01
4.084956000000000031e+00 2.364802128255999847e+01
4.102488000000000135e+00 2.369711333624000105e+01
4.120019999999999349e+00 2.374619370063999924e+01
4.137551999999999452e+00 2.379422495216000044e+01
4.155083999999999556e+00 2.384196981631999890e+01
4.172615999999999659e+00 2.388961239928000069e+01
4.190147999999999762e+00 2.393696275023999576e+01
4.207679999999999865e+00 2.398402963615999894e+01
4.225211999999999968e+00 2.403102346407999690e+01
4.242744000000000071e+00 2.407873910503999682e+01
4.260276000000000174e+00 2.412646059063999715e+01
4.277808000000000277e+00 2.417389861119999850e+01
4.295339999999999492e+00 2.422104439976000023e+01
4.312871999999999595e+00 2.426767001535999668e+01
4.330403999999999698e+00 2.431363226431999891e+01
4.347935999999999801e+00 2.435870905031999811e+01
4.365467999999999904e+00 2.440003065511999836e+01
4.383000000000000007e+00 2.444135518223999881e+01
4.400532000000000110e+00 2.448172995535999874e+01
4.418064000000000213e+00 2.452782078639999952e+01
4.435596000000000316e+00 2.457399052007999884e+01
4.453128000000000419e+00 2.462134671568000144e+01
4.470660000000000522e+00 2.466987476159999915e+01
4.488191999999999737e+00 2.471896681527999817e+01
4.505723999999999840e+00 2.476828973223999952e+01
4.523255999999999943e+00 2.481760680456000046e+01
4.540788000000000046e+00 2.486679237247999907e+01
4.558320000000000149e+00 2.491546361207999638e+01
4.575852000000000253e+00 2.496339842703999778e+01
4.593384000000000356e+00 2.501098840823999936e+01
4.610916000000000459e+00 2.505831830295999652e+01
4.628448000000000562e+00 2.510519816040000052e+01
4.645980000000000665e+00 2.515158999039999799e+01
4.663511999999999880e+00 2.519759022951999938e+01
4.681043999999999983e+00 2.524317842151999969e+01
4.698576000000000086e+00 2.528822013967999993e+01
4.716108000000000189e+00 2.533244068591999820e+01
4.733640000000000292e+00 2.537601539943999640e+01
4.751172000000000395e+00 2.541921605599999978e+01
4.768704000000000498e+00 2.546217415999999645e+01
4.786236000000000601e+00 2.550500368191999812e+01
4.803768000000000704e+00 2.554397866376000081e+01
4.821300000000000807e+00 2.558363162383999878e+01
4.838832000000000022e+00 2.562355051503999803e+01
4.856364000000000125e+00 2.566374118199999899e+01
4.873896000000000228e+00 2.570494589399999796e+01
4.891428000000000331e+00 2.574668539055999972e+01
4.908960000000000434e+00 2.578792224808000100e+01
4.926492000000000537e+00 2.583012639352000051e+01
4.944023999999999752e+00 2.587233638360000043e+01
4.961555999999999855e+00 2.591997312191999825e+01
4.979087999999999958e+00 2.596647015543999970e+01
4.996619999999999173e+00 2.601499527904000075e+01
5.014151999999999276e+00 2.606327785007999864e+01
5.031683999999999379e+00 2.611137339263999735e+01
5.049215999999999482e+00 2.615924099423999749e+01
5.066747999999999585e+00 2.620688942183999615e+01
5.084279999999999688e+00 2.625417255943999706e+01
5.101811999999999792e+00 2.630094136872000021e+01
5.119343999999999895e+00 2.634741502367999644e+01
5.136875999999999998e+00 2.639346786455999805e+01
5.154408000000000101e+00 2.643901806639999563e+01
5.171939999999999316e+00 2.648401594975999984e+01
5.189471999999999419e+00 2.652836215576000001e+01
5.207003999999999522e+00 2.657196901480000051e+01
5.224535999999999625e+00 2.661468456624000112e+01
5.242067999999999728e+00 2.665626625751999867e+01
5.259599999999999831e+00 2.669295890743999777e+01
5.277131999999999934e+00 2.673117700839999955e+01
5.294664000000000037e+00 2.676960259407999843e+01
5.312196000000000140e+00 2.680930815592000016e+01
5.329728000000000243e+00 2.685033168407999682e+01
5.347259999999999458e+00 2.689244523760000050e+01
5.364791999999999561e+00 2.693400355031999993e+01
5.382323999999999664e+00 2.697579272631999814e+01
5.399855999999999767e+00 2.701777185311999929e+01
5.417387999999999870e+00 2.705997892087999901e+01
5.434919999999999973e+00 2.710234671623999958e+01
5.452452000000000076e+00 2.714479633655999891e+01
5.469984000000000179e+00 2.718658843488000088e+01
5.487516000000000282e+00 2.722828117431999928e+01
5.505048000000000386e+00 2.726992131199999747e+01
5.522580000000000489e+00 2.731568192087999947e+01
5.540111999999999703e+00 2.736174937335999857e+01
5.557643999999999807e+00 2.740793371863999894e+01
5.575175999999999910e+00 2.745537758383999716e+01
5.592708000000000013e+00 2.750273085711999954e+01
5.610240000000000116e+00 2.754997015991999731e+01
5.627772000000000219e+00 2.759660454247999795e+01
5.645304000000000322e+00 2.764307235280000086e+01
5.662836000000000425e+00 2.768919240704000018e+01
5.680368000000000528e+00 2.773460525983999858e+01
5.697900000000000631e+00 2.777915018359999877e+01
5.715431999999999846e+00 2.781921519079999783e+01
5.732963999999999949e+00 2.786016273863999615e+01
5.750496000000000052e+00 2.790101384991999822e+01
5.768028000000000155e+00 2.794250494927999995e+01
5.785560000000000258e+00 2.798482890983999738e+01
5.803092000000000361e+00 2.802759121839999779e+01
5.820624000000000464e+00 2.806959664607999727e+01
5.838156000000000567e+00 2.811086564912000085e+01
5.855688000000000670e+00 2.815243272879999736e+01
5.873220000000000773e+00 2.819427450655999579e+01
5.890751999999999988e+00 2.823618641999999923e+01
5.908284000000000091e+00 2.827867403047999773e+01
5.925816000000000194e+00 2.832114702935999873e+01
5.943348000000000297e+00 2.836354989255999826e+01
5.960880000000000400e+00 2.840594106648000050e+01
5.978412000000000504e+00 2.844845497783999733e+01
5.995944000000000607e+00 2.849090752047999686e+01
6.013476000000000710e+00 2.853321686943999680e+01
6.031007999999999925e+00 2.857509079272000108e+01
6.048539999999999139e+00 2.861695887135999783e+01
6.066071999999999242e+00 2.865856101887999685e+01
6.083603999999999346e+00 2.869988554600000086e+01
6.101135999999999449e+00 2.874643225895999876e+01
6.118667999999999552e+00 2.879086613455999810e+01
6.136199999999999655e+00 2.883707970303999701e+01
6.153731999999999758e+00 2.888329327151999948e+01
6.171263999999999861e+00 2.892519349567999853e+01
6.188795999999999964e+00 2.896841460847999628e+01
6.206328000000000067e+00 2.901162987663999715e+01
6.223859999999999282e+00 2.905560202567999895e+01
6.241391999999999385e+00 2.910043918143999875e+01
6.258923999999999488e+00 2.914591632527999820e+01
6.276455999999999591e+00 2.919157757528000019e+01
6.293987999999999694e+00 2.923556141359999927e+01
6.311519999999999797e+00 2.927957155280000023e+01
6.329051999999999900e+00 2.932343557600000139e+01
6.346584000000000003e+00 2.936715348319999919e+01
6.364116000000000106e+00 2.941060838159999946e+01
6.381648000000000209e+00 2.945304046799999753e+01
6.399179999999999424e+00 2.949512187599999535e+01
6.416711999999999527e+00 2.953653115039999477e+01
6.434243999999999630e+00 2.957776508559999584e+01
6.451775999999999733e+00 2.961920358320000091e+01
6.469307999999999836e+00 2.966078819679999867e+01
6.486839999999999939e+00 2.970260659599999897e+01
6.504372000000000043e+00 2.974509712880000123e+01
6.521904000000000146e+00 2.978752921519999930e+01
6.539436000000000249e+00 2.982987363199999464e+01
6.556968000000000352e+00 2.987195503999999957e+01
6.574500000000000455e+00 2.991359809999999797e+01
6.592031999999999670e+00 2.995465669600000069e+01
6.609563999999999773e+00 2.999495548879999518e+01
6.627095999999999876e+00 3.003066623919999856e+01
6.644627999999999979e+00 3.006836416719999860e+01
6.662160000000000082e+00 3.010638355039999681e+01
6.679692000000000185e+00 3.014995534160000190e+01
6.697224000000000288e+00 3.019492984640000088e+01
6.714756000000000391e+00 3.024113172559999541e+01
6.732288000000000494e+00 3.028978835359999522e+01
6.749820000000000597e+00 3.033733449999999721e+01
6.767351999999999812e+00 3.038490986959999773e+01
6.784883999999999915e+00 3.043251446240000035e+01
6.802416000000000018e+00 3.048006060880000234e+01
6.819948000000000121e+00 3.052740219280000034e+01
6.837480000000000224e+00 3.057366251839999549e+01
6.855012000000000327e+00 3.061913381759999808e+01
6.872544000000000430e+00 3.066428366159999541e+01
6.890076000000000533e+00 3.070914127360000023e+01
6.907608000000000636e+00 3.075364820719999770e+01
6.925140000000000740e+00 3.079774601599999784e+01
6.942671999999999954e+00 3.084137625359999646e+01
6.960204000000000057e+00 3.088456814319999921e+01
6.977736000000000161e+00 3.092738013119999962e+01
6.995268000000000264e+00 3.096978299439999560e+01
7.012800000000000367e+00 3.101163061679999799e+01
7.030332000000000470e+00 3.105301066800000243e+01
7.047864000000000573e+00 3.109377703199999488e+01
7.065396000000000676e+00 3.113091971919999779e+01
7.082928000000000779e+00 3.116905599520000081e+01
7.100460000000000882e+00 3.120763061919999970e+01
7.117992000000000097e+00 3.124696504639999972e+01
7.135523999999999312e+00 3.128764374079999655e+01
7.153055999999999415e+00 3.132952058639999748e+01
7.170587999999999518e+00 3.137244946719999561e+01
7.188119999999999621e+00 3.141622582080000115e+01
7.205651999999999724e+00 3.145827800560000043e+01
7.223183999999999827e+00 3.150085620799999475e+01
7.240715999999999930e+00 3.154360974959999453e+01
7.258248000000000033e+00 3.159057143200000084e+01
7.275779999999999248e+00 3.163776689999999547e+01
7.293311999999999351e+00 3.168493314479999867e+01
7.310843999999999454e+00 3.173338521039999449e+01
7.328375999999999557e+00 3.178218795439999766e+01
7.345907999999999660e+00 3.183087380559999602e+01
7.363439999999999763e+00 3.187920897839999768e+01
7.380971999999999866e+00 3.192710580319999991e+01
7.398503999999999969e+00 3.197447661039999645e+01
7.416036000000000072e+00 3.202132139999999794e+01
7.433568000000000175e+00 3.206758172559999309e+01
7.451099999999999390e+00 3.211316991759999695e+01
7.468631999999999493e+00 3.215791063679999695e+01
7.486163999999999596e+00 3.220168699039999893e+01
7.503695999999999700e+00 3.224175199759999799e+01
7.521227999999999803e+00 3.228117409439999363e+01
7.538759999999999906e+00 3.232065463760000057e+01
7.556292000000000009e+00 3.236054430560000128e+01
7.573824000000000112e+00 3.240174901759999671e+01
7.591356000000000215e+00 3.244371353279999681e+01
7.608888000000000318e+00 3.248655474399999576e+01
7.626419999999999533e+00 3.253030187439999565e+01
7.643951999999999636e+00 3.257288007679999708e+01
7.661483999999999739e+00 3.261648109120000072e+01
7.679015999999999842e+00 3.266028666799999769e+01
7.696547999999999945e+00 3.270441369999999637e+01
7.714080000000000048e+00 3.274833616959999461e+01
7.731612000000000151e+00 3.279217096960000077e+01
7.749144000000000254e+00 3.283603499279999482e+01
7.766676000000000357e+00 3.287995746240000017e+01
7.784208000000000460e+00 3.292379226239999923e+01
7.801740000000000563e+00 3.296748094640000204e+01
7.819271999999999778e+00 3.301093584479999521e+01
7.836803999999999881e+00 3.305874500000000182e+01
7.854335999999999984e+00 3.310620347679999753e+01
7.871868000000000087e+00 3.315392496239999787e+01
7.889400000000000190e+00 3.320269848320000250e+01
7.906932000000000293e+00 3.325109210239999413e+01
7.924464000000000397e+00 3.329872591839999529e+01
7.941996000000000500e+00 3.334168402240000262e+01
7.959528000000000603e+00 3.338595717039999755e+01
7.977060000000000706e+00 3.343008420239999623e+01
7.994591999999999921e+00 3.347514637679999794e+01
8.012124000000000024e+00 3.352096835439999722e+01
8.029656000000001015e+00 3.356740401919999783e+01
8.047188000000000230e+00 3.361427803200000142e+01
8.064720000000001221e+00 3.366085981279999828e+01
8.082252000000000436e+00 3.370624344240000170e+01
8.099783999999999651e+00 3.375136406320000049e+01
8.117316000000000642e+00 3.379633856799999592e+01
8.134847999999999857e+00 3.384119617999999718e+01
8.152380000000000848e+00 3.388514787279999751e+01
8.169912000000000063e+00 3.392904111919999366e+01
8.187444000000001054e+00 3.397322659760000363e+01
8.204976000000000269e+00 3.401738285279999729e+01
8.222507999999999484e+00 3.406171444719999641e+01
8.240039999999998699e+00 3.410665972879999686e+01
8.257571999999999690e+00 3.415154656399999311e+01
8.275103999999998905e+00 3.419640417600000148e+01
8.292635999999999896e+00 3.424108644879999730e+01
8.310167999999999111e+00 3.428535959679999934e+01
8.327700000000000102e+00 3.432904828080000215e+01
8.345231999999999317e+00 3.437206483119999945e+01
8.362764000000000308e+00 3.441046411599999999e+01
8.380295999999999523e+00 3.445052912319999905e+01
8.397828000000000515e+00 3.449261053119999332e+01
8.415359999999999729e+00 3.453927998159999646e+01
8.432891999999998944e+00 3.458630011039999630e+01
8.450423999999999936e+00 3.463650556799999691e+01
8.467955999999999150e+00 3.468770461439999764e+01
8.485488000000000142e+00 3.473852375919999957e+01
8.503019999999999357e+00 3.478867077039999600e+01
8.520552000000000348e+00 3.483870088879999827e+01
8.538083999999999563e+00 3.488861411439999927e+01
8.555616000000000554e+00 3.493782598319999977e+01
8.573147999999999769e+00 3.498645338799999394e+01
8.590679999999998984e+00 3.503475933760000061e+01
8.608211999999999975e+00 3.508291917119999681e+01
8.625743999999999190e+00 3.513052376399999588e+01
8.643276000000000181e+00 3.517766078560000409e+01
8.660807999999999396e+00 3.522433023600000013e+01
8.678340000000000387e+00 3.527056133839999319e+01
8.695871999999999602e+00 3.531623719999999622e+01
8.713404000000000593e+00 3.536159160639999754e+01
8.730935999999999808e+00 3.540618620960000129e+01
8.748468000000000799e+00 3.545002100960000035e+01
8.766000000000000014e+00 3.548996912399999815e+01
8.783531999999999229e+00 3.553050170240000227e+01
8.801064000000000220e+00 3.557229087839999693e+01
8.818595999999999435e+00 3.561559966080000095e+01
8.836128000000000426e+00 3.566034038000000095e+01
8.853659999999999641e+00 3.570587012559999351e+01
8.871192000000000633e+00 3.575207200479999869e+01
8.888723999999999847e+00 3.579827388399999677e+01
8.906256000000000839e+00 3.584394974559999980e+01
8.923788000000000054e+00 3.588956716079999865e+01
8.941320000000001045e+00 3.593535991520000294e+01
8.958852000000000260e+00 3.598080199119999634e+01
8.976383999999999475e+00 3.603156268959999409e+01
8.993916000000000466e+00 3.608092067439999795e+01
9.011447999999999681e+00 3.613258729199999664e+01
9.028980000000000672e+00 3.618477992719999747e+01
9.046511999999999887e+00 3.623688489279999914e+01
9.064044000000000878e+00 3.628869762639999408e+01
9.081576000000000093e+00 3.634018890479999442e+01
9.099108000000001084e+00 3.639118338880000181e+01
9.116640000000000299e+00 3.644153496239999868e+01
9.134171999999999514e+00 3.649098061680000171e+01
9.151704000000000505e+00 3.653937423600000045e+01
9.169235999999999720e+00 3.658288758079999781e+01
9.186768000000000711e+00 3.662754063039999863e+01
9.204299999999999926e+00 3.667251513520000117e+01
9.221832000000000917e+00 3.671892157679999968e+01
9.239364000000000132e+00 3.676576636640000117e+01
9.256896000000001123e+00 3.681284494159999809e+01
9.274428000000000338e+00 3.686044953439999716e+01
9.291960000000001330e+00 3.690688519919999777e+01
9.309492000000000544e+00 3.695329164079999629e+01
9.327023999999999759e+00 3.699996109119999943e+01
9.344556000000000751e+00 3.704695199679999718e+01
9.362087999999999965e+00 3.709391367919999993e+01
9.379620000000000957e+00 3.714099225439999685e+01
9.397152000000000172e+00 3.718845073119999967e+01
9.414684000000001163e+00 3.723608454720000083e+01
9.432216000000000378e+00 3.728357224719999863e+01
9.449748000000001369e+00 3.733100150079999935e+01
9.467280000000000584e+00 3.737825541520000172e+01
9.484811999999999799e+00 3.742530476719999655e+01
9.502344000000000790e+00 3.747197421759999969e+01
9.519876000000000005e+00 3.752028016719999925e+01
9.537408000000000996e+00 3.757045640159999778e+01
9.554940000000000211e+00 3.761613226320000081e+01
9.572472000000001202e+00 3.766511034639999878e+01
9.590004000000000417e+00 3.771546191999999564e+01
9.607536000000001408e+00 3.776718698399999852e+01
9.625068000000000623e+00 3.781970107440000106e+01
9.642600000000001614e+00 3.787253661999999821e+01
9.660132000000000829e+00 3.792566439759999497e+01
9.677664000000000044e+00 3.797730179199999867e+01
9.695196000000001035e+00 3.802870540079999273e+01
9.712728000000000250e+00 3.807999211679999974e+01
9.730260000000001241e+00 3.813075281519999749e+01
9.747792000000000456e+00 3.818075371039999766e+01
9.765324000000001448e+00 3.823057926639999948e+01
9.782856000000000662e+00 3.828025870639999795e+01
9.800388000000001654e+00 3.832958746799999972e+01
9.817920000000000869e+00 3.837853632800000270e+01
9.835452000000000083e+00 3.842701761679999350e+01
9.852984000000001075e+00 3.847523589680000100e+01
9.870515999999998513e+00 3.852324961439999385e+01
9.888047999999999504e+00 3.857076653760000085e+01
9.905579999999998719e+00 3.861831268400000283e+01
9.923111999999999711e+00 3.866252738559999358e+01
9.940643999999998925e+00 3.870688820320000190e+01
9.958175999999999917e+00 3.875224260960000322e+01
9.975707999999999132e+00 3.879908739919999761e+01
9.993239999999998346e+00 3.884710111679999756e+01
1.001077199999999934e+01 3.889596230720000136e+01
1.002830399999999855e+01 3.894534951520000021e+01
1.004583599999999954e+01 3.899377235760000104e+01
1.006336799999999876e+01 3.904213675359999769e+01
1.008089999999999975e+01 3.909693025360000007e+01
1.009843199999999896e+01 3.914991191519999347e+01
1.011596399999999996e+01 3.920447162960000043e+01
1.013349599999999917e+01 3.925967425439999658e+01
1.015102800000000016e+01 3.931513988799999737e+01
1.016855999999999938e+01 3.937048862879999689e+01
1.018609199999999859e+01 3.942534057519999635e+01
1.020362399999999958e+01 3.947969572719999576e+01
1.022115599999999880e+01 3.953355408479999511e+01
1.023868799999999979e+01 3.958674030879999606e+01
1.025621999999999900e+01 3.963899139040000108e+01
1.027375200000000000e+01 3.969016121359999971e+01
1.029128399999999921e+01 3.973671377120000159e+01
1.030881600000000020e+01 3.978417224800000440e+01
1.032634799999999942e+01 3.983259509039999813e+01
1.034387999999999863e+01 3.988192385199999990e+01
1.036141199999999962e+01 3.993212930959999341e+01
1.037894399999999884e+01 3.998271466879999991e+01
1.039647599999999983e+01 4.003289090319999843e+01
1.041400799999999904e+01 4.008280412879999943e+01
1.043154000000000003e+01 4.013274657760000252e+01
1.044907199999999925e+01 4.018374106159999570e+01
1.046660400000000024e+01 4.023403418879999549e+01
1.048413599999999946e+01 4.028432731600000238e+01
1.050166800000000045e+01 4.033502956799999595e+01
1.051919999999999966e+01 4.038581948959999579e+01
1.053673199999999888e+01 4.043640484880000230e+01
1.055426399999999987e+01 4.048696098479999961e+01
1.057179599999999908e+01 4.053737100480000066e+01
1.058932800000000007e+01 4.058751801599999709e+01
1.060685999999999929e+01 4.064029511519999716e+01
1.062439200000000028e+01 4.069400735680000025e+01
1.064192399999999950e+01 4.074412514479999459e+01
1.065945600000000049e+01 4.079690224399999465e+01
1.067698799999999970e+01 4.085134506559999323e+01
1.069451999999999892e+01 4.090695681519999738e+01
1.071205199999999991e+01 4.096338681439999618e+01
1.072958399999999912e+01 4.102022593839999587e+01
1.074711600000000011e+01 4.107615914320000172e+01
1.076464799999999933e+01 4.113159555359999331e+01
1.078218000000000032e+01 4.118682740159999867e+01
1.079971199999999953e+01 4.124167934799999813e+01
1.081724400000000053e+01 4.129559615200000167e+01
1.083477599999999974e+01 4.134936683999999474e+01
1.085230800000000073e+01 4.140296218879999657e+01
1.086983999999999995e+01 4.145611918960000253e+01
1.088737199999999916e+01 4.150895473519999967e+01
1.090490400000000015e+01 4.156120581679999759e+01
1.092243599999999937e+01 4.161304777359999463e+01
1.093996800000000036e+01 4.166456827519999706e+01
1.095749999999999957e+01 4.171529975039999982e+01
1.097503200000000056e+01 4.176389793199999900e+01
1.099256399999999978e+01 4.181197009599999603e+01
1.101009600000000077e+01 4.186106507200000237e+01
1.102762799999999999e+01 4.191188421679999720e+01
1.104516000000000098e+01 4.196381384319999341e+01
1.106269200000000019e+01 4.201650327279999431e+01
1.108022399999999941e+01 4.206875435439999933e+01
1.109775600000000040e+01 4.212071320399999763e+01
1.111528799999999961e+01 4.217275972319999511e+01
1.113282000000000060e+01 4.222781623199999501e+01
1.115035199999999982e+01 4.228412933839999255e+01
1.116788400000000081e+01 4.234137758720000022e+01
1.118541600000000003e+01 4.240049612079999974e+01
1.120294800000000102e+01 4.245978999359999762e+01
1.122048000000000023e+01 4.251887930400000215e+01
1.123801199999999945e+01 4.257764715919999787e+01
1.125554400000000044e+01 4.263594744320000274e+01
1.127307599999999965e+01 4.269354637040000000e+01
1.129060800000000064e+01 4.275012248559999506e+01
1.130813999999999986e+01 4.280292880799999722e+01
1.132567200000000085e+01 4.285550134479999684e+01
1.134320400000000006e+01 4.290883368479999405e+01
1.136073600000000106e+01 4.296374407759999769e+01
1.137826800000000027e+01 4.301918048799999639e+01
1.139580000000000126e+01 4.307499679999999387e+01
1.141333200000000048e+01 4.312923505919999911e+01
1.143086399999999969e+01 4.318341487200000017e+01
1.144839600000000068e+01 4.323779924719999457e+01
1.146592799999999990e+01 4.329168682799999601e+01
1.148346000000000089e+01 4.334551596240000038e+01
1.150099200000000010e+01 4.340028023920000066e+01
1.151852400000000110e+01 4.345495684639999467e+01
1.153605600000000031e+01 4.350954578399999662e+01
1.155358800000000130e+01 4.356401782879999729e+01
1.157112000000000052e+01 4.361825608800000253e+01
1.158865199999999973e+01 4.367223133839999605e+01
1.160618400000000072e+01 4.372550523199999617e+01
1.162371599999999994e+01 4.377614903759999265e+01
1.164124800000000093e+01 4.382565313839999988e+01
1.165878000000000014e+01 4.388149867359999945e+01
1.167631200000000113e+01 4.393871769919999792e+01
1.169384400000000035e+01 4.399909283039999508e+01
1.171137600000000134e+01 4.406075378239999907e+01
1.172890800000000056e+01 4.412145036879999793e+01
1.174644000000000155e+01 4.418246841039999850e+01
1.176397200000000076e+01 4.424363256799999533e+01
1.178150399999999998e+01 4.430409536879999877e+01
1.179903600000000097e+01 4.436397370559999587e+01
1.181656800000000018e+01 4.442382281919999798e+01
1.183410000000000117e+01 4.448317513839999293e+01
1.185163200000000039e+01 4.454205988639999703e+01
1.186916400000000138e+01 4.460041861679999897e+01
1.188669600000000059e+01 4.465810521359999541e+01
1.190422800000000159e+01 4.471506123039999636e+01
1.192176000000000080e+01 4.477090676559999594e+01
1.193929200000000002e+01 4.482283639199999214e+01
1.195682400000000101e+01 4.487485368799999463e+01
1.197435600000000022e+01 4.492830292080000021e+01
1.199188800000000121e+01 4.498394389359999934e+01
1.200942000000000043e+01 4.504107524959999864e+01
1.202695200000000142e+01 4.509773903439999998e+01
1.204448400000000063e+01 4.515425670319999796e+01
1.206201599999999985e+01 4.521118349679999682e+01
1.207954799999999906e+01 4.526802262080000361e+01
1.209707999999999828e+01 4.532442339680000032e+01
1.211461199999999927e+01 4.538105795839999956e+01
1.213214399999999848e+01 4.543751718079999335e+01
1.214967599999999948e+01 4.549470698320000395e+01
1.216720799999999869e+01 4.555622181919999747e+01
1.218473999999999968e+01 4.561723986079999804e+01
1.220227199999999890e+01 4.567966061599999250e+01
1.221980399999999989e+01 4.574167224640000029e+01
1.223733599999999910e+01 4.580093689599999607e+01
1.225486800000000009e+01 4.585973397439999388e+01
1.227239999999999931e+01 4.591975842719999434e+01
1.228993199999999852e+01 4.598141937919999833e+01
1.230746399999999952e+01 4.604416158960000161e+01
1.232499599999999873e+01 4.610588098799999557e+01
1.234252799999999972e+01 4.616727893120000203e+01
1.236005999999999894e+01 4.622855998159999302e+01
1.237759199999999993e+01 4.628928579119999398e+01
1.239512399999999914e+01 4.634919335120000028e+01
1.241265600000000013e+01 4.640877945599999777e+01
1.243018799999999935e+01 4.646789798959999729e+01
1.244771999999999856e+01 4.652651972879999676e+01
1.246525199999999955e+01 4.658493690560000289e+01
1.248278399999999877e+01 4.664312029679999227e+01
1.250031599999999976e+01 4.670171281279999675e+01
1.251784799999999898e+01 4.675957474879999864e+01
1.253537999999999997e+01 4.681372533839999761e+01
1.255291199999999918e+01 4.686869417759999834e+01
1.257044400000000017e+01 4.692556252480000012e+01
1.258797599999999939e+01 4.698389203199999997e+01
1.260550800000000038e+01 4.704280600319999905e+01
1.262303999999999959e+01 4.710104784079999973e+01
1.264057199999999881e+01 4.715961113359999501e+01
1.265810399999999980e+01 4.722390217360000264e+01
1.267563599999999902e+01 4.728687816960000134e+01
1.269316800000000001e+01 4.735198745919999652e+01
1.271069999999999922e+01 4.741744742719999550e+01
1.272823200000000021e+01 4.748290739519999448e+01
1.274576399999999943e+01 4.754807513119999385e+01
1.276329600000000042e+01 4.761303830479999988e+01
1.278082799999999963e+01 4.767759235359999792e+01
1.279835999999999885e+01 4.774126970639999712e+01
1.281589199999999984e+01 4.780149872159999802e+01
1.283342399999999905e+01 4.786114327279999969e+01
1.285095600000000005e+01 4.792204442159999900e+01
1.286848799999999926e+01 4.798423139119999803e+01
1.288602000000000025e+01 4.804641836080000417e+01
1.290355199999999947e+01 4.810802086640000397e+01
1.292108400000000046e+01 4.816944803279999832e+01
1.293861599999999967e+01 4.823087519919999977e+01
1.295614800000000066e+01 4.829139644639999318e+01
1.297367999999999988e+01 4.835238526479999877e+01
1.299121199999999909e+01 4.841395854719999647e+01
1.300874400000000009e+01 4.847544416000000211e+01
1.302627599999999930e+01 4.853678365679999729e+01
1.304380800000000029e+01 4.859788936799999703e+01
1.306133999999999951e+01 4.865864440079999298e+01
1.307887200000000050e+01 4.871863963039999845e+01
1.309640399999999971e+01 4.877495273679999599e+01
1.311393600000000070e+01 4.883190875359999694e+01
1.313146799999999992e+01 4.889345281279999256e+01
1.314900000000000091e+01 4.895815297760000107e+01
1.316653200000000012e+01 4.902466498079999724e+01
1.318406399999999934e+01 4.909219979599999562e+01
1.320159600000000033e+01 4.916031907520000033e+01
1.321912799999999955e+01 4.922832146159999667e+01
1.323666000000000054e+01 4.929571016079999879e+01
1.325419199999999975e+01 4.936304041359999673e+01
1.327172400000000074e+01 4.942996154159999378e+01
1.328925599999999996e+01 4.949629820559999871e+01
1.330678800000000095e+01 4.956228419119999984e+01
1.332432000000000016e+01 4.962765648959999965e+01
1.334185199999999938e+01 4.969218131520000270e+01
1.335938400000000037e+01 4.975352081199999787e+01
1.337691599999999958e+01 4.981354526479999834e+01
1.339444800000000058e+01 4.987456330639999891e+01
1.341197999999999979e+01 4.993718862400000091e+01
1.342951200000000078e+01 4.999987238800000000e+01
1.344704400000000000e+01 5.006299449999999496e+01
1.346457600000000099e+01 5.012719787039999630e+01
1.348210800000000020e+01 5.019140124079999765e+01
1.349964000000000119e+01 5.025490325439999850e+01
1.351717200000000041e+01 5.031855138399999561e+01
1.353470399999999962e+01 5.038228718319999899e+01
1.355223600000000062e+01 5.044590608960000111e+01
1.356976799999999983e+01 5.050932043360000279e+01
1.358730000000000082e+01 5.057238409919999356e+01
1.360483200000000004e+01 5.063784406719999964e+01
1.362236400000000103e+01 5.070207666079999598e+01
1.363989600000000024e+01 5.076736128959999661e+01
1.365742800000000123e+01 5.083477921200000083e+01
1.367496000000000045e+01 5.090433042800000152e+01
1.369249199999999966e+01 5.097347251919999422e+01
1.371002400000000065e+01 5.104305295839999701e+01
1.372755599999999987e+01 5.111283796000000024e+01
1.374508800000000086e+01 5.118209694399999421e+01
1.376262000000000008e+01 5.125039156239999727e+01
1.378015200000000107e+01 5.131854006479999697e+01
1.379768400000000028e+01 5.138630866559999788e+01
1.381521600000000127e+01 5.145366814159999791e+01
1.383274800000000049e+01 5.152067693920000124e+01
1.385028000000000148e+01 5.158724738880000160e+01
1.386781200000000069e+01 5.165256124079999722e+01
1.388534399999999991e+01 5.171404685359999576e+01
1.390287600000000090e+01 5.177573702879999473e+01
1.392040800000000011e+01 5.184023263119999569e+01
1.393794000000000111e+01 5.190566337599999969e+01
1.395547200000000032e+01 5.197112334399999156e+01
1.397300400000000131e+01 5.203725544559999605e+01
1.399053600000000053e+01 5.210388434160000060e+01
1.400806800000000152e+01 5.216931508639999748e+01
1.402560000000000073e+01 5.223497961679999690e+01
1.404313199999999995e+01 5.230073181679999550e+01
1.406066400000000094e+01 5.236782828399999801e+01
1.407819600000000015e+01 5.243781784799999457e+01
1.409572800000000115e+01 5.250959002719999802e+01
1.411326000000000036e+01 5.258130375999999728e+01
1.413079200000000135e+01 5.265056274399999836e+01
1.414832400000000057e+01 5.271859435359999679e+01
1.416585600000000156e+01 5.278832090879999583e+01
1.418338800000000077e+01 5.285909949919999207e+01
1.420092000000000176e+01 5.292973197359999915e+01
1.421845200000000098e+01 5.300083201919999709e+01
1.423598400000000019e+01 5.307210740400000049e+01
1.425351599999999941e+01 5.314206774479999495e+01
1.427104799999999862e+01 5.321182352319999609e+01
1.428857999999999961e+01 5.328166697119999640e+01
1.430611199999999883e+01 5.335124741039999918e+01
1.432364399999999982e+01 5.342027260879999773e+01
1.434117599999999904e+01 5.348871334319999704e+01
1.435870800000000003e+01 5.355662806000000131e+01
1.437623999999999924e+01 5.362249715280000117e+01
1.439377199999999846e+01 5.368702197839999712e+01
1.441130399999999945e+01 5.375332941919999996e+01
1.442883599999999866e+01 5.382051355599999454e+01
1.444636799999999965e+01 5.388807759439999501e+01
1.446389999999999887e+01 5.395640143599999305e+01
1.448143199999999986e+01 5.402510517919999700e+01
1.449896399999999907e+01 5.409266921759999747e+01
1.451649600000000007e+01 5.416400304879999794e+01
1.453402799999999928e+01 5.423679803999999649e+01
1.455155999999999850e+01 5.431149253919999609e+01
1.456909199999999949e+01 5.438636237759999403e+01
1.458662399999999870e+01 5.446093998399999947e+01
1.460415599999999969e+01 5.453458244799999477e+01
1.462168799999999891e+01 5.460468890479999260e+01
1.463921999999999990e+01 5.467476613840000255e+01
1.465675199999999911e+01 5.474688899599999559e+01
1.467428400000000011e+01 5.481857350559999986e+01
1.469181599999999932e+01 5.489098859519999962e+01
1.470934800000000031e+01 5.496384203280000236e+01
1.472687999999999953e+01 5.503616945280000294e+01
1.474441199999999874e+01 5.510767862319999466e+01
1.476194399999999973e+01 5.517883711519999679e+01
1.477947599999999895e+01 5.524973259839999429e+01
1.479700799999999994e+01 5.532051118879999763e+01
1.481453999999999915e+01 5.539190346640000229e+01
1.483207200000000014e+01 5.546276972639999769e+01
1.484960399999999936e+01 5.553211637999999795e+01
1.486713600000000035e+01 5.559824848160000244e+01
1.488466799999999957e+01 5.566712756399999762e+01
1.490219999999999878e+01 5.573629887839999952e+01
1.491973199999999977e+01 5.580628844239999609e+01
1.493726399999999899e+01 5.587683324719999689e+01
1.495479599999999998e+01 5.595167386239999274e+01
1.497232799999999919e+01 5.602674826319999823e+01
1.498986000000000018e+01 5.610369294879999558e+01
1.500739199999999940e+01 5.618066685760000212e+01
1.502492400000000039e+01 5.625775765919999571e+01
1.504245599999999961e+01 5.633458545199999890e+01
1.505998800000000060e+01 5.641062421839999530e+01
1.507751999999999981e+01 5.648546483359999826e+01
1.509505199999999903e+01 5.655618497759999741e+01
1.511258400000000002e+01 5.662874618320000053e+01
1.513011599999999923e+01 5.670183340639999869e+01
1.514764800000000022e+01 5.677556354000000027e+01
1.516517999999999944e+01 5.684981969119999690e+01
1.518271200000000043e+01 5.692401739599999644e+01
1.520024399999999964e+01 5.699681238719999499e+01
1.521777600000000064e+01 5.706978271759999899e+01
1.523530799999999985e+01 5.714301605680000051e+01
1.525283999999999907e+01 5.721671696720000000e+01
1.527037200000000006e+01 5.729018409199999695e+01
1.528790399999999927e+01 5.736321286879999803e+01
1.530543600000000026e+01 5.743530650319999609e+01
1.532296799999999948e+01 5.750360112159999915e+01
1.534050000000000047e+01 5.757420437279999703e+01
1.535803199999999968e+01 5.764539208800000125e+01
1.537556400000000068e+01 5.772040804239999545e+01
1.539309599999999989e+01 5.779831709359999792e+01
1.541062800000000088e+01 5.787797953679999097e+01
1.542816000000000010e+01 5.795743741759999779e+01
1.544569199999999931e+01 5.803704141439999376e+01
1.546322400000000030e+01 5.811638240239999931e+01
1.548075599999999952e+01 5.819493436399999808e+01
1.549828800000000051e+01 5.827304797759999389e+01
1.551581999999999972e+01 5.835040178799999921e+01
1.553335200000000071e+01 5.842492094800000046e+01
1.555088399999999993e+01 5.849815428720000199e+01
1.556841600000000092e+01 5.857220587599999817e+01
1.558594800000000014e+01 5.864704649120000113e+01
1.560348000000000113e+01 5.872253001680000040e+01
1.562101200000000034e+01 5.879815965839999592e+01
1.563854399999999956e+01 5.887308794319999095e+01
1.565607600000000055e+01 5.894871758480000068e+01
1.567360799999999976e+01 5.902484402079999626e+01
1.569114000000000075e+01 5.910079511760000059e+01
1.570867199999999997e+01 5.917598641120000025e+01
1.572620400000000096e+01 5.925109003519999362e+01
1.574373600000000017e+01 5.932540463280000154e+01
1.576126800000000117e+01 5.939627089279998984e+01
1.577880000000000038e+01 5.946845219680000127e+01
1.579633199999999960e+01 5.954481241839999228e+01
1.581386400000000059e+01 5.962432874559999618e+01
1.583139599999999980e+01 5.970621215199999909e+01
1.584892800000000079e+01 5.978815400479999198e+01
1.586646000000000001e+01 5.986974517920000238e+01
1.588399200000000100e+01 5.995127790720000149e+01
1.590152400000000021e+01 6.003243073359998760e+01
1.591905600000000121e+01 6.011294064959999162e+01
1.593658800000000042e+01 6.019245697679999552e+01
1.595412000000000141e+01 6.027103816160000349e+01
1.597165200000000063e+01 6.034625867839999103e+01
1.598918399999999984e+01 6.042121618639999525e+01
1.600671600000000083e+01 6.049690427440000207e+01
1.602424800000000005e+01 6.057364439759999186e+01
1.604177999999999926e+01 6.065096898479998799e+01
1.605931200000000203e+01 6.072855658080000296e+01
1.607684400000000124e+01 6.080658252479999248e+01
1.609437600000000046e+01 6.088498837039999501e+01
1.611190799999999967e+01 6.096301431440000584e+01
1.612944000000000244e+01 6.104074802639999575e+01
1.614697200000000166e+01 6.111810183679999398e+01
1.616450400000000087e+01 6.119452050479999627e+01
1.618203600000000009e+01 6.126827986159999995e+01
1.619956799999999930e+01 6.134338348560000043e+01
1.621710000000000207e+01 6.142257835760000262e+01
1.623463200000000128e+01 6.150513389760000393e+01
1.625216400000000050e+01 6.158903370479999495e+01
1.626969599999999971e+01 6.167310885119999142e+01
1.628722800000000248e+01 6.175662875679999786e+01
1.630476000000000170e+01 6.184026555519999846e+01
1.632229200000000091e+01 6.192337633599999691e+01
1.633982400000000013e+01 6.200581498319999696e+01
1.635735599999999934e+01 6.208728926479999188e+01
1.637488800000000211e+01 6.216739005600000212e+01
1.639242000000000132e+01 6.224421784879999819e+01
1.640995200000000054e+01 6.232072418639999256e+01
1.642748399999999975e+01 6.239816566639999706e+01
1.644501599999999897e+01 6.247671762799999584e+01
1.646254799999999818e+01 6.255629240159999682e+01
1.648007999999999740e+01 6.263653930880000331e+01
1.649761200000000017e+01 6.271702000159999812e+01
1.651514399999999938e+01 6.279747147119999084e+01
1.653267599999999860e+01 6.287774760159999943e+01
1.655020799999999781e+01 6.295761460719999292e+01
1.656774000000000058e+01 6.303689714879998718e+01
1.658527199999999979e+01 6.311515687840000055e+01
1.660280399999999901e+01 6.319172166239999910e+01
1.662033599999999822e+01 6.327205623919999766e+01
1.663786800000000099e+01 6.335578070719999744e+01
1.665540000000000020e+01 6.344114167440000074e+01
1.667293199999999942e+01 6.352737933760000288e+01
1.669046399999999863e+01 6.361300331359998950e+01
1.670799599999999785e+01 6.369862728959999032e+01
1.672552800000000062e+01 6.378387136399999235e+01
1.674305999999999983e+01 6.386835563519999681e+01
1.676059199999999905e+01 6.395205088000000160e+01
1.677812399999999826e+01 6.403454797359999873e+01
1.679565600000000103e+01 6.411391818479999927e+01
1.681318800000000024e+01 6.419209024479999925e+01
1.683071999999999946e+01 6.427102210799999682e+01
1.684825199999999867e+01 6.435138590799999747e+01
1.686578399999999789e+01 6.443350309999999581e+01
1.688331600000000066e+01 6.451605863999999713e+01
1.690084799999999987e+01 6.459858495679999635e+01
1.691837999999999909e+01 6.468111127359999557e+01
1.693591199999999830e+01 6.476340380479999226e+01
1.695344400000000107e+01 6.484525798799998597e+01
1.697097600000000028e+01 6.492655693039999676e+01
1.698850799999999950e+01 6.500657005200000071e+01
1.700603999999999871e+01 6.508675851279998881e+01
1.702357199999999793e+01 6.517071676639999112e+01
1.704110400000000070e+01 6.525718821520000290e+01
1.705863599999999991e+01 6.534503315439998516e+01
1.707616799999999913e+01 6.543328721839999673e+01
1.709369999999999834e+01 6.552098604159999695e+01
1.711123200000000111e+01 6.560859719520000510e+01
1.712876400000000032e+01 6.569565310800000191e+01
1.714629599999999954e+01 6.578197844079998902e+01
1.716382799999999875e+01 6.586728096160000234e+01
1.718135999999999797e+01 6.595129766160000884e+01
1.719889200000000073e+01 6.603087243520000982e+01
1.721642399999999995e+01 6.611079788720000749e+01
1.723395599999999916e+01 6.619294430239999372e+01
1.725148799999999838e+01 6.627690255599999603e+01
1.726902000000000115e+01 6.636182517519999635e+01
1.728655200000000036e+01 6.644636789279999789e+01
1.730408399999999958e+01 6.653114439599998775e+01
1.732161599999999879e+01 6.661574555999999347e+01
1.733914800000000156e+01 6.669996682240000041e+01
1.735668000000000077e+01 6.678360362079999391e+01
1.737421199999999999e+01 6.686592537519999269e+01
1.739174399999999920e+01 6.694845169200000612e+01
1.740927599999999842e+01 6.703369576639998684e+01
1.742680800000000119e+01 6.712192060719999631e+01
1.744434000000000040e+01 6.721201573279999764e+01
1.746187199999999962e+01 6.730234464400000149e+01
1.747940399999999883e+01 6.739220598400000029e+01
1.749693600000000160e+01 6.748203810079999698e+01
1.751446800000000081e+01 6.757140264640000282e+01
1.753200000000000003e+01 6.766018272799999522e+01
1.754953199999999924e+01 6.774782310479999126e+01
1.756706399999999846e+01 6.783365164319998541e+01
1.758459599999999767e+01 6.791495058559999620e+01
1.760212800000000044e+01 6.799736000959998705e+01
1.761965999999999966e+01 6.808169816480000236e+01
1.763719199999999887e+01 6.816814039039999784e+01
1.765472399999999809e+01 6.825516707999999255e+01
1.767225600000000085e+01 6.834207687679999310e+01
1.768978799999999652e+01 6.842907434319998572e+01
1.770731999999999928e+01 6.851595491679999839e+01
1.772485199999999850e+01 6.860230947280000180e+01
1.774238400000000127e+01 6.868778733279999926e+01
1.775991599999999693e+01 6.877162869359999320e+01
1.777744799999999969e+01 6.885681432159999815e+01
1.779497999999999891e+01 6.894597430479998934e+01
1.781251200000000168e+01 6.903735525119999750e+01
1.783004399999999734e+01 6.912978823279999574e+01
1.784757600000000011e+01 6.922192898240000147e+01
1.786510799999999932e+01 6.931409895519999509e+01
1.788264000000000209e+01 6.940588902640000413e+01
1.790017199999999775e+01 6.949697774079999135e+01
1.791770400000000052e+01 6.958713131279999686e+01
1.793523599999999973e+01 6.967567760880000094e+01
1.795276799999999895e+01 6.976030799599999455e+01
1.797029999999999816e+01 6.984438314240000523e+01
1.798783200000000093e+01 6.993067925199999024e+01
1.800536400000000015e+01 7.001861186079999300e+01
1.802289599999999936e+01 7.010747961199999168e+01
1.804042799999999858e+01 7.019663959519999707e+01
1.805796000000000134e+01 7.028579957839998826e+01
1.807549199999999701e+01 7.037481344559999741e+01
1.809302399999999977e+01 7.046338896480000358e+01
1.811055599999999899e+01 7.055094167200000754e+01
1.812808800000000176e+01 7.063577662160000159e+01
1.814561999999999742e+01 7.072347544479998760e+01
1.816315200000000019e+01 7.081497328400000413e+01
1.818068399999999940e+01 7.090857519360000083e+01
1.819821600000000217e+01 7.100325836160000392e+01
1.821574799999999783e+01 7.109741551199999776e+01
1.823328000000000060e+01 7.119186489439998411e+01
1.825081199999999981e+01 7.128602204479999216e+01
1.826834399999999903e+01 7.137927327599999217e+01
1.828587599999999824e+01 7.147126790960000164e+01
1.830340800000000101e+01 7.156112924960000043e+01
1.832094000000000023e+01 7.164663633279999999e+01
1.833847199999999944e+01 7.173380913839999096e+01
1.835600399999999865e+01 7.182270611279999173e+01
1.837353600000000142e+01 7.191309347039998556e+01
1.839106799999999708e+01 7.200383150639999030e+01
1.840859999999999985e+01 7.209489099759998965e+01
1.842613199999999907e+01 7.218586281919999692e+01
1.844366400000000183e+01 7.227654240879999747e+01
1.846119599999999750e+01 7.236657908799999461e+01
1.847872800000000026e+01 7.245506693759999450e+01
1.849625999999999948e+01 7.253990188719998855e+01
1.851379200000000225e+01 7.263160428880000552e+01
1.853132399999999791e+01 7.272655046559999903e+01
1.854885600000000068e+01 7.282325003439999023e+01
1.856638799999999989e+01 7.291992037999999354e+01
1.858392000000000266e+01 7.301679528799999730e+01
1.860145199999999832e+01 7.311331951759999015e+01
1.861898400000000109e+01 7.320914239039998961e+01
1.863651600000000030e+01 7.330376711200000273e+01
1.865404799999999952e+01 7.339655077199999766e+01
1.867157999999999873e+01 7.348556463919999260e+01
1.868911200000000150e+01 7.357484151519999216e+01
1.870664400000000072e+01 7.366590100640000571e+01
1.872417599999999993e+01 7.375780797039999470e+01
1.874170799999999915e+01 7.385035784480000132e+01
1.875924000000000191e+01 7.394337529039999879e+01
1.877677199999999758e+01 7.403630506639998998e+01
1.879430400000000034e+01 7.412894261039998867e+01
1.881183599999999956e+01 7.422087879759999396e+01
1.882936800000000233e+01 7.431138304799999617e+01
1.884689999999999799e+01 7.439808828239999627e+01
1.886443200000000076e+01 7.448853408639999429e+01
1.888196399999999997e+01 7.458505831600000135e+01
1.889949600000000274e+01 7.468354049999999233e+01
1.891702799999999840e+01 7.478208113040000171e+01
1.893456000000000117e+01 7.488082632319999732e+01
1.895209200000000038e+01 7.497927928400000042e+01
1.896962399999999960e+01 7.507711855760000219e+01
1.898715599999999881e+01 7.517361356400000716e+01
1.900468800000000158e+01 7.526844284799999230e+01
1.902222000000000079e+01 7.535903476799998657e+01
1.903975200000000001e+01 7.545114629439999021e+01
1.905728399999999922e+01 7.554512810559999991e+01
1.907481600000000199e+01 7.563986972000000719e+01
1.909234800000000121e+01 7.573487434319999068e+01
1.910988000000000042e+01 7.583052187679999179e+01
1.912741199999999964e+01 7.592587717840000039e+01
1.914494400000000240e+01 7.602079413199999181e+01
1.916247599999999807e+01 7.611448371119999479e+01
1.918000800000000083e+01 7.620679979999998466e+01
1.919754000000000005e+01 7.629467396239999744e+01
1.921507200000000282e+01 7.638833431839999832e+01
1.923260399999999848e+01 7.648716718080000021e+01
1.925013600000000125e+01 7.658725664080000683e+01
1.926766800000000046e+01 7.668763833280000597e+01
1.928520000000000323e+01 7.678810769439999717e+01
1.930273199999999889e+01 7.688819715439998959e+01
1.932026400000000166e+01 7.698746836479999445e+01
1.933779600000000087e+01 7.708542453119999038e+01
1.935532800000000009e+01 7.717996158319999722e+01
1.937285999999999930e+01 7.727362193919999811e+01
1.939039200000000207e+01 7.736944481199999757e+01
1.940792400000000129e+01 7.746640738959999339e+01
1.942545600000000050e+01 7.756313618160000090e+01
1.944298799999999972e+01 7.766112157119999893e+01
1.946052000000000248e+01 7.775945763919999365e+01
1.947805199999999815e+01 7.785723846639999124e+01
1.949558400000000091e+01 7.795376269599999830e+01
1.951311600000000013e+01 7.804870887279999181e+01
1.953064800000000290e+01 7.813973914080000327e+01
1.954817999999999856e+01 7.823500677279999138e+01
1.956571200000000132e+01 7.833649894639999900e+01
1.958324400000000054e+01 7.844065043119999814e+01
1.960077600000000331e+01 7.854503570159999981e+01
1.961830799999999897e+01 7.864927485599999102e+01
1.963584000000000174e+01 7.876169650639999986e+01
1.965337200000000095e+01 7.887297845199999813e+01
1.967090400000000017e+01 7.899592045439999310e+01
1.968843599999999938e+01 7.910965714879999666e+01
1.970596800000000215e+01 7.921673095360000616e+01
1.972350000000000136e+01 7.932149612559999241e+01
1.974103199999999703e+01 7.942430334319999474e+01
1.975856399999999979e+01 7.953891673360000425e+01
1.977609599999999901e+01 7.964181162079999865e+01
1.979362800000000178e+01 7.972597443680000140e+01
1.981115999999999744e+01 7.979447361759999069e+01
1.982869200000000021e+01 7.985043604559999153e+01
1.984622399999999942e+01 7.991244767599998511e+01
1.986375599999999864e+01 7.999465253759998973e+01
1.988128799999999785e+01 8.008711474239999006e+01
1.989882000000000062e+01 8.017475511920000031e+01
1.991635199999999983e+01 8.026163569279998455e+01
1.993388399999999905e+01 8.034880849839998973e+01
1.995141599999999826e+01 8.045985665839998546e+01
1.996894800000000103e+01 8.055509506719999990e+01
1.998647999999999669e+01 8.064971978879998460e+01
2.000401199999999946e+01 8.075939445839999564e+01
2.002154399999999868e+01 8.086927369039999292e+01
2.003907600000000144e+01 8.097853923520000308e+01
2.005660799999999711e+01 8.108818468159999782e+01
2.007413999999999987e+01 8.119794702080000093e+01
2.009167199999999909e+01 8.128818826239999851e+01
2.010920400000000186e+01 8.137854639680000446e+01
2.012673599999999752e+01 8.146691735359999598e+01
2.014426800000000028e+01 8.156005169200000182e+01
2.016179999999999950e+01 8.165444262799999819e+01
2.017933199999999871e+01 8.175362616879999678e+01
2.019686399999999793e+01 8.185956026879999570e+01
2.021439600000000070e+01 8.197081299119999187e+01
2.023192799999999991e+01 8.208539715839998507e+01
2.024945999999999913e+01 8.220059501280000802e+01
2.026699199999999834e+01 8.232061469519999264e+01
2.028452400000000111e+01 8.243400071119999950e+01
2.030205600000000032e+01 8.253669103600000767e+01
2.031958799999999954e+01 8.263794942399999854e+01
2.033711999999999875e+01 8.273517501039999900e+01
2.035465200000000152e+01 8.283012118719999251e+01
2.037218399999999718e+01 8.293769178639999495e+01
2.038971599999999995e+01 8.304248618159999751e+01
2.040724799999999917e+01 8.314768970160000094e+01
2.042478000000000193e+01 8.325710136239999315e+01
2.044231199999999760e+01 8.338615101359998505e+01
2.045984400000000036e+01 8.349550422800000149e+01
2.047737599999999958e+01 8.360704918239999017e+01
2.049490800000000235e+01 8.371704530719999582e+01
2.051243999999999801e+01 8.384285118319998276e+01
2.052997200000000078e+01 8.395915951919999998e+01
2.054750399999999999e+01 8.405466093679999062e+01
2.056503599999999921e+01 8.414200908159999415e+01
2.058256799999999842e+01 8.425209287600000607e+01
2.060010000000000119e+01 8.437442119119999973e+01
2.061763200000000040e+01 8.451530623840000089e+01
2.063516399999999962e+01 8.466305873759999656e+01
2.065269599999999883e+01 8.478737423039999044e+01
2.067022800000000160e+01 8.487676799919999837e+01
2.068775999999999726e+01 8.495870985199999836e+01
2.070529200000000003e+01 8.503857685759999185e+01
2.072282399999999924e+01 8.512092783519999273e+01
2.074035600000000201e+01 8.521727672560000144e+01
2.075788799999999767e+01 8.531520366879999528e+01
2.077542000000000044e+01 8.542315416959999652e+01
2.079295199999999966e+01 8.552271761199999389e+01
2.081048400000000242e+01 8.562581706160000294e+01
2.082801599999999809e+01 8.572295497839999712e+01
2.084554800000000085e+01 8.581512495119999073e+01
2.086308000000000007e+01 8.594724303840000346e+01
2.088061200000000284e+01 8.607898122400000318e+01
2.089814399999999850e+01 8.619090607999999065e+01
2.091567600000000127e+01 8.631440332319999698e+01
2.093320800000000048e+01 8.645654496799998867e+01
2.095073999999999970e+01 8.649266484319998938e+01
2.096827199999999891e+01 8.658319831679999368e+01
2.098580400000000168e+01 8.674550396959999432e+01
2.100333600000000089e+01 8.691800851920000071e+01
2.102086800000000011e+01 8.708493143759999100e+01
2.103839999999999932e+01 8.726503401919998737e+01
2.105593200000000209e+01 8.743315508880000664e+01
2.107346399999999775e+01 8.758079069520000814e+01
2.109099600000000052e+01 8.771016180159999465e+01
2.110852799999999974e+01 8.780873165519999191e+01
2.112606000000000250e+01 8.789531999679999785e+01
2.114359199999999817e+01 8.800809232559998918e+01
2.116112400000000093e+01 8.815663385119998452e+01
2.117865600000000015e+01 8.834313631359999874e+01
2.119618800000000292e+01 8.856032313599999384e+01
2.121371999999999858e+01 8.875752128959999254e+01
2.123125200000000135e+01 8.893774076399999728e+01
2.124878400000000056e+01 8.908780189599998778e+01
2.126631599999999978e+01 8.925624442080000165e+01
2.128384799999999899e+01 8.941103971120000438e+01
2.130138000000000176e+01 8.955283067759998517e+01
2.131891200000000097e+01 8.963661359199998913e+01
2.133644400000000019e+01 8.973264102720000324e+01
2.135397599999999940e+01 8.987276627120000683e+01
2.137150800000000217e+01 9.002341186719999655e+01
2.138903999999999783e+01 9.017870395199999223e+01
2.140657200000000060e+01 9.034217853280000554e+01
2.142410399999999981e+01 9.050267234719999010e+01
2.144163600000000258e+01 9.065945481519999305e+01
2.145916799999999824e+01 9.080244393279998860e+01
2.147670000000000101e+01 9.094014365119998899e+01
2.149423200000000023e+01 9.107071290879999026e+01
2.151176400000000299e+01 9.117840040080000108e+01
2.152929599999999866e+01 9.127919121759998689e+01
2.154682800000000142e+01 9.137849165119999384e+01
2.156436000000000064e+01 9.151411652239998773e+01
2.158189200000000341e+01 9.161595937439999204e+01
2.159942399999999907e+01 9.176061421439999322e+01
2.161695600000000184e+01 9.192148793040000498e+01
2.163448800000000105e+01 9.205065447439999105e+01
2.165202000000000027e+01 9.218288945439999793e+01
2.166955199999999948e+01 9.228254056640000158e+01
2.168708400000000225e+01 9.241348972559998742e+01
2.170461600000000146e+01 9.263158246719999056e+01
2.172214800000000068e+01 9.281934152719999531e+01
2.173967999999999989e+01 9.302638789919998885e+01
2.175721200000000266e+01 9.325704661679999674e+01
2.177474399999999832e+01 9.336634138479999478e+01
2.179227600000000109e+01 9.342277138400000069e+01
2.180980800000000031e+01 9.356248750319998919e+01
2.182734000000000307e+01 9.369729412479999553e+01
2.184487199999999874e+01 9.382602232080000704e+01
2.186240400000000150e+01 9.393330068799998855e+01
2.187993600000000072e+01 9.397085250000000656e+01
2.189746800000000349e+01 9.409788575039999614e+01
2.191499999999999915e+01 9.422377929599998936e+01
2.193253199999999836e+01 9.431165345840000214e+01
2.195006400000000113e+01 9.439073143759999596e+01
2.196759599999999679e+01 9.454301353279998921e+01
2.198512799999999956e+01 9.474742981679999332e+01
2.200265999999999877e+01 9.494670281759999853e+01
2.202019200000000154e+01 9.509448453999999629e+01
2.203772399999999720e+01 9.523861336239998820e+01
2.205525599999999997e+01 9.537660531279999532e+01
2.207278799999999919e+01 9.547166838239999720e+01
2.209032000000000195e+01 9.559668523199998447e+01
2.210785199999999762e+01 9.575563021679998599e+01
2.212538400000000038e+01 9.590195077919999278e+01
2.214291599999999960e+01 9.602752286959999140e+01
2.216044799999999881e+01 9.617545070799999962e+01
2.217797999999999803e+01 9.639322199439999395e+01
2.219551200000000080e+01 9.654579632159999392e+01
2.221304400000000001e+01 9.670798508160000040e+01
2.223057599999999923e+01 9.684217801600000541e+01
2.224810799999999844e+01 9.698087132319999171e+01
2.226564000000000121e+01 9.710457312879998426e+01
2.228317199999999687e+01 9.721819293039999366e+01
2.230070399999999964e+01 9.740077948399999741e+01
2.231823599999999885e+01 9.747938989199998616e+01
2.233576800000000162e+01 9.747629223279999167e+01
2.235329999999999728e+01 9.743675324320000186e+01
2.237083200000000005e+01 9.744905621039998778e+01
2.238836399999999927e+01 9.748649112959999741e+01
2.240589600000000203e+01 9.752439361999999790e+01
2.242342799999999770e+01 9.757559266639998441e+01
2.244096000000000046e+01 9.762240823279999802e+01
2.245849199999999968e+01 9.771101297519999207e+01
2.247602399999999889e+01 9.785347607519999258e+01
2.249355599999999811e+01 9.803419234399999027e+01
2.251108800000000087e+01 9.826154883999998901e+01
2.252862000000000009e+01 9.839203042799999821e+01
2.254615199999999930e+01 9.858466976239999724e+01
2.256368399999999852e+01 9.874311795279999160e+01
2.258121600000000129e+01 9.887842136879999089e+01
2.259874799999999695e+01 9.903584674719998304e+01
2.261627999999999972e+01 9.920405548639999438e+01
2.263381199999999893e+01 9.926019325359999357e+01
2.265134400000000170e+01 9.929596245039999758e+01
2.266887599999999736e+01 9.943389595439998629e+01
2.268640800000000013e+01 9.965871003200000189e+01
2.270393999999999934e+01 9.989243718559998797e+01
2.272147200000000211e+01 1.001085427495999909e+02
2.273900399999999777e+01 1.003328600327999993e+02
2.275653600000000054e+01 1.005636648663999893e+02
2.277406799999999976e+01 1.008663295487999960e+02
2.279160000000000252e+01 1.011146390792000034e+02
2.280913199999999819e+01 1.013647604479999984e+02
2.282666400000000095e+01 1.015202278719999924e+02
2.284419600000000017e+01 1.016487807288000056e+02
2.286172799999999938e+01 1.018033422335999916e+02
2.287925999999999860e+01 1.019894647943999928e+02
2.289679200000000137e+01 1.021540790799999883e+02
2.291432400000000058e+01 1.023919559279999874e+02
2.293185599999999980e+01 1.025915211607999993e+02
2.294938799999999901e+01 1.027807121575999929e+02
2.296692000000000178e+01 1.029808910775999919e+02
2.298445199999999744e+01 1.032509718919999955e+02
2.300198400000000021e+01 1.034899007751999989e+02
2.301951599999999942e+01 1.037365153599999843e+02
2.303704800000000219e+01 1.039198324935999977e+02
2.305457999999999785e+01 1.040586134703999903e+02
2.307211200000000062e+01 1.042881032599999855e+02
2.308964399999999983e+01 1.044436583536000001e+02
2.310717600000000260e+01 1.045948591903999869e+02
2.312470799999999826e+01 1.047358319071999944e+02
2.314224000000000103e+01 -5.494002512480000178e+01
2.315977200000000025e+01 -5.492827739839999879e+01
2.317730399999999946e+01 -5.475904584719999946e+01
2.319483599999999868e+01 -5.460591627919999524e+01
2.321236800000000144e+01 -5.440293193199999422e+01
2.322990000000000066e+01 -5.414763805679999820e+01
2.324743199999999987e+01 -5.387028066559999218e+01
2.326496399999999909e+01 -5.356153755759999768e+01
2.328249600000000186e+01 -5.322766249759999369e+01
2.330002800000000107e+01 -5.287710099040000244e+01
2.331756000000000029e+01 -5.251257079359999835e+01
2.333509199999999950e+01 -5.214333566159999833e+01
2.335262400000000227e+01 -5.176550890880000111e+01
2.337015599999999793e+01 -5.138484750559999981e+01
2.338768800000000070e+01 -5.099579904399999464e+01
2.340521999999999991e+01 -5.060672135919999448e+01
2.342275200000000268e+01 -5.021317252480000093e+01
2.344028399999999834e+01 -4.982009126159999823e+01
2.345781600000000111e+01 -4.942762368559999686e+01
2.347534800000000033e+01 -4.903349038719999697e+01
2.349288000000000309e+01 -4.863956165119999753e+01
2.351041199999999876e+01 -4.824428864799999417e+01
2.352794400000000152e+01 -4.785179184879999781e+01
2.354547600000000074e+01 -4.745911971040000310e+01
2.356300799999999995e+01 -4.707232143519999568e+01
2.358053999999999917e+01 -4.668371132160000059e+01
2.359807200000000194e+01 -4.629890022399999339e+01
2.361560400000000115e+01 -4.591093302080000171e+01
2.363313600000000037e+01 -4.553024239439999832e+01
2.365066799999999958e+01 -4.514698012639999547e+01
2.366820000000000235e+01 -4.476997162319999291e+01
2.368573199999999801e+01 -4.439424894079999717e+01
2.370326400000000078e+01 -4.401864315119999560e+01
2.372079599999999999e+01 -4.364376794159999662e+01
2.373832800000000276e+01 -4.326746079519999455e+01
2.375585999999999842e+01 -4.289477732559999623e+01
2.377339200000000119e+01 -4.252025279440000105e+01
2.379092400000000040e+01 -4.215227425999999866e+01
2.380845600000000317e+01 -4.178260077999999567e+01
2.382598799999999883e+01 -4.141684320879999603e+01
2.384352000000000160e+01 -4.104883545119999866e+01
2.386105200000000082e+01 -4.068208429119999181e+01
2.387858400000000003e+01 -4.031802166559999989e+01
2.389611599999999925e+01 -3.995369603119999624e+01
2.391364800000000201e+01 -3.959515659039999491e+01
2.393118000000000123e+01 -3.923430851679999876e+01
2.394871200000000044e+01 -3.887690878079999379e+01
2.396624399999999966e+01 -3.851787254559999951e+01
2.398377600000000243e+01 -3.816000523839999659e+01
2.400130800000000164e+01 -3.780462190320000104e+01
2.401884000000000086e+01 -3.744953079999999801e+01
2.403637200000000007e+01 -3.710028433680000148e+01
2.405390400000000284e+01 -3.674776487519999790e+01
2.407143599999999850e+01 -3.639781705520000088e+01
2.408896800000000127e+01 -3.604760622639999923e+01
2.410650000000000048e+01 -3.569716161200000215e+01
2.412403199999999970e+01 -3.535080824559999968e+01
2.414156399999999891e+01 -3.500354895999999627e+01
2.415909599999999813e+01 -3.466184208239999975e+01
2.417662800000000090e+01 -3.431768045599999795e+01
2.419415999999999656e+01 -3.397258368719999311e+01
2.421169199999999933e+01 -3.363002933679999273e+01
2.422922399999999854e+01 -3.328630605840000101e+01
2.424675600000000131e+01 -3.294638179599999717e+01
2.426428799999999697e+01 -3.260902917519999988e+01
2.428181999999999974e+01 -3.226968937680000238e+01
2.429935199999999895e+01 -3.193195685439999920e+01
2.431688400000000172e+01 -3.159270472559999732e+01
2.433441599999999738e+01 -3.125500142639999623e+01
2.435194800000000015e+01 -3.091948986719999937e+01
2.436947999999999936e+01 -3.058441665600000192e+01
2.438701199999999858e+01 -3.025220731839999999e+01
2.440454399999999779e+01 -2.991841992799999872e+01
2.442207600000000056e+01 -2.958366817199999943e+01
2.443960799999999978e+01 -2.925110815600000080e+01
2.445713999999999899e+01 -2.891861243103999968e+01
2.447467199999999821e+01 -2.858810388367999877e+01
2.449220400000000097e+01 -2.826028679303999880e+01
2.450973600000000019e+01 -2.792934574231999889e+01
2.452726799999999940e+01 -2.759975188111999955e+01
2.454479999999999862e+01 -2.727071618303999756e+01
2.456233200000000139e+01 -2.694150222343999701e+01
2.457986399999999705e+01 -2.661516382671999637e+01
2.459739599999999982e+01 -2.629012878472000025e+01
2.461492799999999903e+01 -2.596290784735999679e+01
2.463246000000000180e+01 -2.563683245944000078e+01
2.464999199999999746e+01 -2.531094702231999705e+01
2.466752400000000023e+01 -2.498578632055999904e+01
2.468505599999999944e+01 -2.466341935671999863e+01
2.470258800000000221e+01 -2.434092088847999946e+01
2.472011999999999787e+01 -2.401756325815999915e+01
2.473765200000000064e+01 -2.369538040048000127e+01
2.475518399999999986e+01 -2.337364465775999989e+01
2.477271599999999907e+01 -2.305310414391999885e+01
2.479024799999999829e+01 -2.273549471704000169e+01
2.480778000000000105e+01 -2.241690339063999815e+01
2.482531200000000027e+01 -2.209830621959999775e+01
2.484284399999999948e+01 -2.178143906200000046e+01
2.486037599999999870e+01 -2.146598046263999748e+01
2.487790800000000146e+01 -2.115236584719999868e+01
2.489543999999999713e+01 -2.084029713903999692e+01
2.491297199999999989e+01 -2.052857326463999854e+01
2.493050399999999911e+01 -2.021793649327999987e+01
2.494803600000000188e+01 -1.990985967423999980e+01
2.496556799999999754e+01 -1.960445385567999921e+01
2.498310000000000031e+01 -1.930095338976000008e+01
2.500063199999999952e+01 -1.899820688239999811e+01
2.501816400000000229e+01 -1.869752353295999825e+01
2.503569599999999795e+01 -1.839937091264000202e+01
2.505322800000000072e+01 -1.810398572935999795e+01
2.507075999999999993e+01 -1.781154332231999859e+01
2.508829199999999915e+01 -1.751993085416000184e+01
2.510582399999999836e+01 -1.723043122336000010e+01
2.512335600000000113e+01 -1.694373701976000035e+01
2.514088800000000035e+01 -1.666002650487999759e+01
2.515841999999999956e+01 -1.637949839647999895e+01
2.517595199999999878e+01 -1.610037007936000109e+01
2.519348400000000154e+01 -1.582376664671999755e+01
2.521101600000000076e+01 -1.554963549679999879e+01
2.522854799999999997e+01 -1.527862538463999975e+01
2.524607999999999919e+01 -1.501108698863999891e+01
2.526361200000000196e+01 -1.474528152839999962e+01
2.528114399999999762e+01 -1.448179054559999912e+01
2.529867600000000039e+01 -1.422054390455999950e+01
2.531620799999999960e+01 -1.396254980567999837e+01
2.533374000000000237e+01 -1.370768258919999916e+01
2.535127199999999803e+01 -1.345466812359999942e+01
2.536880400000000080e+01 -1.320342458392000040e+01
2.538633600000000001e+01 -1.295447506544000049e+01
2.540386800000000278e+01 -1.270882484623999886e+01
2.542139999999999844e+01 -1.246612617023999903e+01
2.543893200000000121e+01 -1.222536791471999962e+01
2.545646400000000042e+01 -1.198697966071999943e+01
2.547399599999999964e+01 -1.175050260399999935e+01
2.549152799999999885e+01 -1.151686604232000022e+01
2.550906000000000162e+01 -1.128534231799999965e+01
2.552659200000000084e+01 -1.105527683135999872e+01
2.554412400000000005e+01 -1.082804599512000010e+01
2.556165599999999927e+01 -1.060260361871999990e+01
2.557918800000000203e+01 -1.037940266176000037e+01
2.559671999999999770e+01 -1.015763656392000058e+01
2.561425200000000046e+01 -9.936691637999999216e+00
2.563178399999999968e+01 -9.711623318559999163e+00
2.564931600000000245e+01 -9.492858443359999399e+00
2.566684799999999811e+01 -9.279342054880000745e+00
2.568438000000000088e+01 -9.065501288879998398e+00
2.570191200000000009e+01 -8.864308323839999559e+00
2.571944400000000286e+01 -8.664836605279999660e+00
2.573697599999999852e+01 -8.471525137279998674e+00
2.575450800000000129e+01 -8.284195658319999822e+00
2.577204000000000050e+01 -8.103803767039998718e+00
2.578957200000000327e+01 -7.926839757119998886e+00
2.580710399999999893e+01 -7.758479057279999758e+00
2.582463600000000170e+01 -7.602818760159999911e+00
2.584216800000000092e+01 -7.447731237759999345e+00
2.585970000000000013e+01 -7.301293782560000167e+00
2.587723199999999935e+01 -7.147147247200000386e+00
2.589476400000000211e+01 -6.982439447359999996e+00
2.591229600000000133e+01 -6.809812160319999919e+00
2.592982800000000054e+01 -6.632593908559999640e+00
2.594735999999999976e+01 -6.455252919359999453e+00
2.596489200000000253e+01 -6.274513272000000086e+00
2.598242399999999819e+01 -6.091280885679999813e+00
2.599995600000000096e+01 -5.901935005919999533e+00
2.601748800000000017e+01 -5.714789633119999657e+00
2.603502000000000294e+01 -5.538448077359999999e+00
2.605255199999999860e+01 -5.368997352159999181e+00
2.607008400000000137e+01 -5.204874016319999797e+00
2.608761600000000058e+01 -5.068486419599999238e+00
2.610514800000000335e+01 -4.950065246239999439e+00
2.612267999999999901e+01 -4.811520977359999840e+00
2.614021200000000178e+01 -4.667327863919999764e+00
2.615774400000000099e+01 -4.523576020799999320e+00
2.617527600000000021e+01 -4.375236135279999772e+00
2.619280799999999942e+01 -4.221519180959999673e+00
2.621034000000000219e+01 -4.067469082160000582e+00
2.622787200000000141e+01 -3.919240244800000106e+00
2.624540400000000062e+01 -3.785853870719999570e+00
2.626293599999999984e+01 -3.642432249759999685e+00
2.628046800000000260e+01 -3.492201623199999716e+00
2.629800000000000182e+01 -3.354069401439999876e+00
2.631553199999999748e+01 -3.217728561840000001e+00
2.633306400000000025e+01 -3.084184382480000153e+00
2.635059599999999946e+01 -2.944482874879999823e+00
2.636812799999999868e+01 -2.795966481231999978e+00
2.638565999999999789e+01 -2.634925900759999884e+00
2.640319200000000066e+01 -2.473086357999999763e+00
2.642072399999999988e+01 -2.307741200167999995e+00
2.643825599999999909e+01 -2.131846174904000080e+00
2.645578799999999831e+01 -1.960356547039999731e+00
2.647332000000000107e+01 -1.781482508767999962e+00
2.649085199999999674e+01 -1.605882930056000024e+00
2.650838399999999950e+01 -1.431735452151999821e+00
2.652591599999999872e+01 -1.261545379992000004e+00
2.654344800000000149e+01 -1.102895257279999930e+00
2.656097999999999715e+01 -9.371763347199998373e-01
2.657851199999999992e+01 -7.740302226880000358e-01
2.659604399999999913e+01 -6.076756955279999373e-01
2.661357600000000190e+01 -4.431785949599999497e-01
2.663110799999999756e+01 -2.734172271440000190e-01
2.664864000000000033e+01 -1.061030100959999972e-01
2.666617199999999954e+01 6.202244298400000355e-02
2.668370399999999876e+01 2.302928431360000139e-01
2.670123599999999797e+01 3.992681068719999837e-01
2.671876800000000074e+01 5.717159634639999988e-01
2.673629999999999995e+01 7.439122083039999556e-01
2.675383199999999917e+01 9.149190689039998770e-01
2.677136399999999838e+01 1.054300290232000004e+00
2.678889600000000115e+01 1.198267800567999863e+00
2.680642799999999681e+01 1.359060276071999862e+00
2.682395999999999958e+01 1.531051374048000069e+00
2.684149199999999880e+01 1.716751367375999981e+00
2.685902400000000156e+01 1.905454921199999818e+00
2.687655599999999723e+01 2.099726663551999994e+00
2.689408799999999999e+01 2.298409940176000088e+00
2.691161999999999921e+01 2.494066862207999780e+00
2.692915200000000198e+01 2.678337841055999924e+00
2.694668399999999764e+01 2.849841203823999525e+00
2.696421600000000041e+01 3.004773258799999791e+00
2.698174799999999962e+01 3.148297160959999896e+00
2.699928000000000239e+01 3.322254103599999731e+00
2.701681199999999805e+01 3.515729221520000003e+00
2.703434400000000082e+01 3.705072178959999629e+00
2.705187600000000003e+01 3.894748280880000024e+00
2.706940799999999925e+01 4.084935788799999301e+00
2.708693999999999846e+01 4.270845020239999457e+00
2.710447200000000123e+01 4.462067029439999999e+00
2.712200400000000045e+01 4.652958816479999982e+00
2.713953599999999966e+01 4.844689309359999640e+00
2.715706799999999888e+01 5.048132460799999777e+00
2.717460000000000164e+01 5.254936280239999924e+00
2.719213199999999730e+01 5.459413932959999549e+00
2.720966400000000007e+01 5.662930142399999589e+00
2.722719599999999929e+01 5.866230100159999239e+00
2.724472800000000206e+01 6.074424943919999542e+00
2.726225999999999772e+01 6.299569243679999708e+00
2.727979200000000048e+01 6.537329198879999304e+00
2.729732399999999970e+01 6.776635061359999490e+00
2.731485600000000247e+01 7.017375782959999420e+00
2.733238799999999813e+01 7.244930996719999960e+00
2.734992000000000090e+01 7.469484987839998702e+00
2.736745200000000011e+01 7.689220073279998680e+00
2.738498399999999933e+01 7.910737773920000215e+00
2.740251599999999854e+01 8.133877362159999791e+00
2.742004800000000131e+01 8.361923525679999969e+00
2.743758000000000052e+01 8.595817251519999758e+00
2.745511199999999974e+01 8.822519147839999576e+00
2.747264399999999895e+01 9.053598679519998527e+00
2.749017600000000172e+01 9.280478837359998678e+00
2.750770800000000094e+01 9.505351361359998918e+00
2.752524000000000015e+01 9.731799015839998290e+00
2.754277199999999937e+01 9.957519012639998834e+00
2.756030400000000213e+01 1.018471185872000007e+01
2.757783599999999780e+01 1.042006089991999929e+01
2.759536800000000056e+01 1.064619586616000113e+01
2.761289999999999978e+01 1.086165559743999864e+01
2.763043200000000255e+01 1.107087617552000047e+01
2.764796399999999821e+01 1.126362948040000056e+01
2.766549600000000098e+01 1.144307453999999957e+01
2.768302800000000019e+01 1.161195541279999865e+01
2.770056000000000296e+01 1.177473155911999925e+01
2.771809199999999862e+01 1.193462629791999952e+01
2.773562400000000139e+01 1.209344270063999893e+01
2.775315600000000060e+01 1.225322931360000034e+01
2.777068799999999982e+01 1.241647887575999931e+01
2.778821999999999903e+01 1.258831713639999883e+01
2.780575200000000180e+01 1.276993932439999924e+01
2.782328400000000101e+01 1.296107074168000040e+01
2.784081600000000023e+01 1.316023853895999984e+01
2.785834799999999944e+01 1.337051115223999886e+01
2.787588000000000221e+01 1.358922634800000040e+01
2.789341199999999787e+01 1.381541099367999870e+01
2.791094400000000064e+01 1.404910600176000024e+01
2.792847599999999986e+01 1.428821022415999842e+01
2.794600800000000262e+01 1.453436308239999875e+01
2.796353999999999829e+01 1.479082880791999877e+01
2.798107200000000105e+01 1.505493932256000100e+01
2.799860400000000027e+01 1.532603418199999723e+01
2.801613600000000304e+01 1.560305550640000050e+01
2.803366799999999870e+01 1.588033983960000128e+01
2.805120000000000147e+01 1.615867328567999905e+01
2.806873200000000068e+01 1.643662098551999762e+01
2.808626399999999990e+01 1.671166974391999815e+01
2.810379599999999911e+01 1.698184699487999794e+01
2.812132800000000188e+01 1.724589906311999599e+01
2.813886000000000109e+01 1.750172772288000189e+01
2.815639200000000031e+01 1.774800331855999858e+01
2.817392399999999952e+01 1.798283218679999962e+01
2.819145600000000229e+01 1.820734526544000076e+01
2.820898800000000151e+01 1.842385703191999724e+01
2.822652000000000072e+01 1.863230027287999846e+01
2.824405199999999994e+01 1.883193564135999765e+01
2.826158400000000270e+01 1.902204424663999660e+01
2.827911599999999837e+01 1.920281019488000140e+01
2.829664800000000113e+01 1.937513648295999857e+01
2.831418000000000035e+01 1.953880685920000104e+01
2.833171200000000312e+01 1.969380963431999731e+01
2.834924399999999878e+01 1.984090168919999897e+01
2.836677600000000155e+01 1.998112921439999923e+01
2.838430800000000076e+01 2.011465585983999915e+01
2.840184000000000353e+01 2.024224435104000008e+01
2.841937199999999919e+01 2.036359368903999822e+01
2.843690400000000196e+01 2.047849346679999982e+01
2.845443600000000117e+01 2.058543284487999969e+01
2.847196800000000039e+01 2.068482971503999934e+01
2.848949999999999960e+01 2.078299628847999614e+01
2.850703199999999882e+01 2.087782265015999883e+01
2.852456400000000158e+01 2.096978806055999911e+01
2.854209599999999725e+01 2.105913507223999659e+01
2.855962800000000001e+01 2.114630787783999821e+01
2.857715999999999923e+01 2.123148766119999920e+01
2.859469199999999844e+01 2.131415717168000157e+01
2.861222399999999766e+01 2.139447713687999908e+01
2.862975600000000043e+01 2.147211148999999963e+01
2.864728799999999964e+01 2.154719758007999886e+01
2.866481999999999886e+01 2.162209079703999848e+01
2.868235199999999807e+01 2.169748080840000171e+01
2.869988400000000084e+01 2.177151778560000039e+01
2.871741600000000005e+01 2.184396502071999890e+01
2.873494799999999927e+01 2.191475237807999576e+01
2.875247999999999848e+01 2.198399090583999893e+01
2.877001200000000125e+01 2.205152279871999710e+01
2.878754399999999691e+01 2.211731298887999841e+01
2.880507599999999968e+01 2.218127672904000036e+01
2.882260799999999890e+01 2.224370040655999858e+01
2.884014000000000166e+01 2.230490547664000189e+01
2.885767199999999733e+01 2.236433962079999915e+01
2.887520400000000009e+01 2.242174859719999702e+01
2.889273599999999931e+01 2.247359932095999824e+01
2.891026800000000208e+01 2.252546757863999716e+01
2.892779999999999774e+01 2.257657603311999850e+01
2.894533200000000051e+01 2.262803516600000009e+01
2.896286399999999972e+01 2.268185553344000027e+01
2.898039599999999893e+01 2.273820955231999719e+01
2.899792799999999815e+01 2.279496392904000146e+01
2.901546000000000092e+01 2.285167447095999904e+01
2.903299200000000013e+01 2.290808109159999972e+01
2.905052399999999935e+01 2.296390617056000139e+01
2.906805599999999856e+01 2.301917308639999860e+01
2.908558800000000133e+01 2.307301975472000066e+01
2.910311999999999699e+01 2.312593420295999991e+01
2.912065199999999976e+01 2.317824957559999888e+01
2.913818399999999897e+01 2.322975838792000047e+01
2.915571600000000174e+01 2.328062428983999865e+01
2.917324799999999740e+01 2.333066901983999841e+01
2.919078000000000017e+01 2.337984874312000017e+01
2.920831199999999939e+01 2.342821606143999702e+01
2.922584400000000215e+01 2.347574467391999775e+01
2.924337599999999782e+01 2.352279694823999989e+01
2.926090800000000058e+01 2.357005378495999892e+01
2.927843999999999980e+01 2.361636378999999764e+01
2.929597199999999901e+01 2.366156039111999831e+01
2.931350399999999823e+01 2.370202283383999742e+01
2.933103600000000100e+01 2.374295284775999804e+01
2.934856800000000021e+01 2.378366076536000051e+01
2.936609999999999943e+01 2.382531551463999620e+01
2.938363199999999864e+01 2.386666342031999832e+01
2.940116400000000141e+01 2.390862793552000198e+01
2.941869600000000062e+01 2.395101326480000026e+01
2.943622799999999984e+01 2.399373758319999794e+01
2.945375999999999905e+01 2.404195586319999833e+01
2.947129200000000182e+01 2.408877435191999794e+01
2.948882399999999748e+01 2.413765599855999966e+01
2.950635600000000025e+01 2.418616651055999967e+01
2.952388799999999947e+01 2.423466825559999904e+01
2.954142000000000223e+01 2.428300927303999757e+01
2.955895199999999789e+01 2.433089440855999896e+01
2.957648400000000066e+01 2.437825937111999863e+01
2.959401599999999988e+01 2.442503986967999907e+01
2.961154800000000265e+01 2.447133234079999653e+01
2.962907999999999831e+01 2.451679195071999828e+01
2.964661200000000107e+01 2.456145084495999953e+01
2.966414400000000029e+01 2.460531779047999734e+01
2.968167599999999950e+01 2.464833434087999819e+01
2.969920799999999872e+01 2.469029593376000165e+01
2.971674000000000149e+01 2.473018560175999880e+01
2.973427200000000070e+01 2.476752408440000153e+01
2.975180399999999992e+01 2.480516356599999739e+01
2.976933599999999913e+01 2.484229164159999570e+01
2.978686800000000190e+01 2.488031102479999745e+01
2.980439999999999756e+01 2.491815799111999752e+01
2.982193200000000033e+01 2.495618906359999656e+01
2.983946399999999954e+01 2.499470524119999837e+01
2.985699600000000231e+01 2.503368899000000170e+01
2.987452799999999797e+01 2.507305556271999691e+01
2.989206000000000074e+01 2.511264423176000093e+01
2.990959199999999996e+01 2.515284951031999583e+01
2.992712400000000272e+01 2.519302556567999929e+01
2.994465599999999839e+01 2.523356398872000028e+01
2.996218800000000115e+01 2.527413747959999668e+01
2.997972000000000037e+01 2.531464083479999871e+01
2.999725200000000314e+01 2.535502145255999906e+01
3.001478399999999880e+01 2.539525303199999584e+01
3.003231600000000157e+01 2.543520991335999781e+01
3.004984800000000078e+01 2.547479273775999786e+01
3.006738000000000000e+01 2.551403072839999808e+01
3.008491199999999921e+01 2.555290342904000056e+01
3.010244400000000198e+01 2.559132901471999944e+01
3.011997600000000119e+01 2.562909415607999719e+01
3.013750800000000041e+01 2.566615209599999758e+01
3.015503999999999962e+01 2.570163782775999550e+01
3.017257200000000239e+01 2.574049883911999714e+01
3.019010399999999805e+01 2.577914359879999751e+01
3.020763600000000082e+01 2.581788771735999788e+01
3.022516800000000003e+01 2.585830924759999760e+01
3.024270000000000280e+01 2.590028545207999855e+01
3.026023199999999846e+01 2.594320264359999584e+01
3.027776400000000123e+01 2.598700822039999636e+01
3.029529600000000045e+01 2.603111771847999734e+01
3.031282800000000321e+01 2.607524767279999978e+01
3.033035999999999888e+01 2.611930456911999698e+01
3.034789200000000164e+01 2.616270102111999662e+01
3.036542400000000086e+01 2.620542241719999765e+01
3.038295600000000007e+01 2.624780482415999927e+01
3.040048799999999929e+01 2.629006157135999899e+01
3.041802000000000206e+01 2.633206115439999806e+01
3.043555200000000127e+01 2.637368668047999876e+01
3.045308400000000049e+01 2.641487093623999982e+01
3.047061599999999970e+01 2.645556716455999791e+01
3.048814800000000247e+01 2.649575490919999865e+01
3.050567999999999813e+01 2.653541955855999745e+01
3.052321200000000090e+01 2.657454357871999662e+01
3.054074400000000011e+01 2.661310651344000178e+01
3.055827600000000288e+01 2.665070800487999847e+01
3.057580799999999854e+01 2.668733051911999965e+01
3.059334000000000131e+01 2.671932115615999948e+01
3.061087200000000053e+01 2.675292199151999739e+01
3.062840400000000329e+01 2.678680921423999806e+01
3.064593599999999896e+01 2.682214006303999909e+01
3.066346800000000172e+01 2.685795017231999893e+01
3.068100000000000094e+01 2.689480939447999930e+01
3.069853199999999660e+01 2.693169199519999779e+01
3.071606399999999937e+01 2.696906846799999968e+01
3.073359599999999858e+01 2.700693881287999787e+01
3.075112800000000135e+01 2.704519490399999881e+01
3.076865999999999701e+01 2.708375491640000021e+01
3.078619199999999978e+01 2.712258670455999621e+01
3.080372399999999899e+01 2.716058855384000026e+01
3.082125600000000176e+01 2.719873944143999722e+01
3.083878799999999742e+01 2.723712995927999714e+01
3.085632000000000019e+01 2.727546495303999663e+01
3.087385199999999941e+01 2.731374442271999925e+01
3.089138399999999862e+01 2.735191284423999747e+01
3.090891599999999784e+01 2.738990884887999755e+01
3.092644800000000060e+01 2.743215682911999664e+01
3.094397999999999982e+01 2.747446910040000034e+01
3.096151199999999903e+01 2.751631672279999918e+01
3.097904399999999825e+01 2.755707431983999811e+01
3.099657600000000102e+01 2.759958530887999828e+01
3.101410799999999668e+01 2.764245282095999912e+01
3.103163999999999945e+01 2.768188660703999915e+01
3.104917199999999866e+01 2.772198083743999675e+01
3.106670400000000143e+01 2.776223287311999854e+01
3.108423599999999709e+01 2.780318334327999708e+01
3.110176799999999986e+01 2.784515078080000094e+01
3.111929999999999907e+01 2.788704516031999603e+01
3.113683200000000184e+01 2.792808037776000063e+01
3.115436399999999750e+01 2.796898701311999957e+01
3.117189600000000027e+01 2.800991994936000040e+01
3.118942799999999949e+01 2.805065709015999786e+01
3.120696000000000225e+01 2.809125688191999970e+01
3.122449199999999792e+01 2.813167548983999922e+01
3.124202400000000068e+01 2.817110635359999904e+01
3.125955599999999990e+01 2.821029758711999946e+01
3.127708799999999911e+01 2.824929302519999652e+01
3.129461999999999833e+01 2.828819494904000109e+01
3.131215200000000110e+01 2.832686016495999581e+01
3.132968400000000031e+01 2.836546693448000056e+01
3.134721599999999953e+01 2.840362951135999836e+01
3.136474799999999874e+01 2.844148524463999550e+01
3.138228000000000151e+01 2.847917148335999826e+01
3.139981199999999717e+01 2.851702721663999895e+01
3.141734399999999994e+01 2.855481573655999838e+01
3.143487599999999915e+01 2.859252243151999906e+01
3.145240800000000192e+01 2.863030510679999807e+01
3.146993999999999758e+01 2.866514500583999947e+01
3.148747200000000035e+01 2.869947934352000019e+01
3.150500399999999956e+01 2.873440983448000097e+01
3.152253600000000233e+01 2.876994524567999889e+01
3.154006799999999799e+01 2.880689505975999865e+01
3.155760000000000076e+01 2.884497581167999769e+01
3.157513199999999998e+01 2.888357965887999868e+01
3.159266399999999919e+01 2.892100873343999723e+01
3.161019599999999841e+01 2.895875634087999728e+01
3.162772800000000117e+01 2.899680786960000134e+01
3.164526000000000039e+01 2.903504058215999706e+01
3.166279199999999960e+01 2.907316809119999945e+01
3.168032399999999882e+01 2.911688892072000101e+01
3.169785600000000159e+01 2.915906092063999822e+01
3.171538799999999725e+01 2.920095822248000061e+01
3.173292000000000002e+01 2.924318866879999490e+01
3.175045199999999923e+01 2.928740337039999986e+01
3.176798400000000200e+01 2.933185185760000024e+01
3.178551599999999766e+01 2.937653413039999961e+01
3.180304800000000043e+01 2.942124562640000107e+01
3.182057999999999964e+01 2.946575255999999854e+01
3.183811200000000241e+01 2.950982114560000014e+01
3.185564399999999807e+01 2.955339293679999813e+01
3.187317600000000084e+01 2.959629259439999771e+01
3.189070800000000006e+01 2.963825710959999782e+01
3.190824000000000282e+01 2.967867279520000068e+01
3.192577199999999849e+01 2.971508490239999745e+01
3.194330400000000125e+01 2.975263671439999769e+01
3.196083600000000047e+01 2.979013008000000085e+01
3.197836799999999968e+01 2.982852936479999428e+01
3.199589999999999890e+01 2.986774689920000014e+01
3.201343200000000166e+01 2.990754889759999813e+01
3.203096399999999733e+01 2.994682487839999752e+01
3.204849600000000009e+01 2.998519493999999952e+01
3.206602800000000286e+01 3.002400334960000094e+01
3.208355999999999852e+01 3.006295787520000218e+01
3.210109200000000129e+01 3.010211696319999675e+01
3.211862400000000406e+01 3.014130527440000051e+01
3.213615599999999972e+01 3.017949999679999706e+01
3.215368800000000249e+01 3.021792850479999615e+01
3.217121999999999815e+01 3.025714603920000201e+01
3.218875200000000092e+01 3.029694803759999644e+01
3.220628399999999658e+01 3.033695459839999486e+01
3.222381599999999935e+01 3.037710727519999665e+01
3.224134800000000212e+01 3.041734762160000116e+01
3.225888000000000488e+01 3.045755874479999648e+01
3.227641200000000055e+01 3.049771142159999471e+01
3.229394400000000331e+01 3.053771798240000024e+01
3.231147599999999898e+01 3.057731541840000133e+01
3.232900800000000174e+01 3.061629916719999756e+01
3.234653999999999741e+01 3.065455233599999829e+01
3.236407200000000017e+01 3.068833435519999853e+01
3.238160400000000294e+01 3.072819480000000070e+01
3.239913599999999860e+01 3.076843514640000166e+01
3.241666800000000137e+01 3.080966908159999562e+01
3.243420000000000414e+01 3.085280252479999774e+01
3.245173199999999980e+01 3.089841994000000014e+01
3.246926400000000257e+01 3.094517705999999535e+01
3.248679599999999823e+01 3.099056068959999877e+01
3.250432800000000100e+01 3.103582742640000092e+01
3.252185999999999666e+01 3.108109416319999951e+01
3.253939199999999943e+01 3.112624400719999684e+01
3.255692400000000220e+01 3.117118928880000084e+01
3.257445600000000496e+01 3.121487797280000009e+01
3.259198800000000062e+01 3.125804063919999720e+01
3.260952000000000339e+01 3.130091107360000180e+01
3.262705199999999905e+01 3.134354772239999676e+01
3.264458400000000182e+01 3.138592136239999775e+01
3.266211599999999748e+01 3.142797354719999703e+01
3.267964800000000025e+01 3.146964583040000107e+01
3.269718000000000302e+01 3.151096743520000132e+01
3.271471199999999868e+01 3.155185069199999859e+01
3.273224400000000145e+01 3.159226637759999434e+01
3.274977600000000422e+01 3.163227293839999987e+01
3.276730799999999988e+01 3.167172425840000116e+01
3.278484000000000265e+01 3.171035732880000069e+01
3.280237199999999831e+01 3.174440235679999844e+01
3.281990400000000108e+01 3.178028844639999662e+01
3.283743599999999674e+01 3.181678822319999966e+01
3.285496799999999951e+01 3.185550896319999836e+01
3.287250000000000227e+01 3.189545707759999615e+01
3.289003199999999794e+01 3.193651567359999888e+01
3.290756400000000070e+01 3.197848018879999898e+01
3.292509599999999637e+01 3.201968490079999441e+01
3.294262799999999913e+01 3.206071427359999859e+01
3.296015999999999480e+01 3.210197743199999820e+01
3.297769199999999756e+01 3.214335748319999908e+01
3.299522400000000033e+01 3.218485442719999412e+01
3.301275600000000310e+01 3.222547467519999742e+01
3.303028799999999876e+01 3.226591958399999527e+01
3.304782000000000153e+01 3.230949137519999681e+01
3.306535199999999719e+01 3.235458277280000061e+01
3.308288399999999996e+01 3.239929426879999852e+01
3.310041599999999562e+01 3.244423955039999896e+01
3.311794799999999839e+01 3.249085055439999792e+01
3.313548000000000116e+01 3.253763689760000233e+01
3.315301199999999682e+01 3.258427712479999627e+01
3.317054399999999958e+01 3.263053745039999853e+01
3.318807600000000235e+01 3.267615486559999738e+01
3.320560799999999801e+01 3.272092480799999947e+01
3.322314000000000078e+01 3.276207107359999782e+01
3.324067199999999644e+01 3.280277899119999319e+01
3.325820399999999921e+01 3.284351613199999775e+01
3.327573600000000198e+01 3.288480851359999235e+01
3.329326799999999764e+01 3.292712370719999626e+01
3.331080000000000041e+01 3.297019870399999775e+01
3.332833200000000318e+01 3.301382894159999637e+01
3.334586399999999884e+01 3.305757607199999626e+01
3.336339600000000161e+01 3.310000815840000143e+01
3.338092799999999727e+01 3.314246946799999449e+01
3.339846000000000004e+01 3.318478466159999840e+01
3.341599199999999570e+01 3.322739208720000192e+01
3.343352399999999847e+01 3.326926893280000286e+01
3.345105600000000123e+01 3.331108733199999961e+01
3.346858800000000400e+01 3.335293495439999845e+01
3.348611999999999966e+01 3.339475335360000230e+01
3.350365200000000243e+01 3.343744844879999789e+01
3.352118399999999809e+01 3.348017276720000268e+01
3.353871600000000086e+01 3.352278019279999910e+01
3.355624799999999652e+01 3.356515383280000009e+01
3.357377999999999929e+01 3.360726446399999645e+01
3.359131200000000206e+01 3.364911208639999529e+01
3.360884399999999772e+01 3.369040446799999700e+01
3.362637600000000049e+01 3.373102471600000030e+01
3.364390800000000326e+01 3.376828429599999737e+01
3.366143999999999892e+01 3.380542698320000028e+01
3.367897200000000169e+01 3.384289112559999779e+01
3.369650399999999735e+01 3.388386205199999779e+01
3.371403600000000012e+01 3.392836898560000236e+01
3.373156799999999578e+01 3.397366494559999950e+01
3.374909999999999854e+01 3.402042206560000182e+01
3.376663200000000131e+01 3.406948781839999896e+01
3.378416400000000408e+01 3.411776454479999643e+01
3.380169599999999974e+01 3.416615816400000227e+01
3.381922800000000251e+01 3.421469789919999727e+01
3.383675999999999817e+01 3.426320841119999727e+01
3.385429200000000094e+01 3.431078378079999425e+01
3.387182399999999660e+01 3.435821303439999497e+01
3.388935599999999937e+01 3.440552539519999442e+01
3.390688800000000214e+01 3.445239940799999800e+01
3.392441999999999780e+01 3.449886429600000071e+01
3.394195200000000057e+01 3.454492005920000253e+01
3.395948400000000333e+01 3.459044980480000220e+01
3.397701599999999900e+01 3.463539508640000264e+01
3.399454800000000176e+01 3.467975590399999675e+01
3.401207999999999743e+01 3.472321080239999702e+01
3.402961200000000019e+01 3.476567211199999718e+01
3.404714399999999586e+01 3.480734439519999768e+01
3.406467599999999862e+01 3.484428252000000015e+01
3.408220800000000139e+01 3.488291559040000323e+01
3.409974000000000416e+01 3.492213312479999843e+01
3.411727199999999982e+01 3.496266570320000255e+01
3.413480400000000259e+01 3.500492245040000228e+01
3.415233599999999825e+01 3.504869880400000426e+01
3.416986800000000102e+01 3.509311806800000255e+01
3.418739999999999668e+01 3.513689442159999743e+01
3.420493199999999945e+01 3.518037854319999980e+01
3.422246400000000222e+01 3.522418411999999677e+01
3.423999599999999788e+01 3.526828192879999335e+01
3.425752800000000065e+01 3.531185372000000200e+01
3.427506000000000341e+01 3.535542551119999644e+01
3.429259199999999908e+01 3.539914341840000134e+01
3.431012400000000184e+01 3.544289054879999412e+01
3.432765599999999750e+01 3.549029057919999985e+01
3.434518800000000027e+01 3.553856730559999733e+01
3.436271999999999593e+01 3.558620112159999849e+01
3.438025199999999870e+01 3.563593900800000114e+01
3.439778400000000147e+01 3.568611524239999966e+01
3.441531600000000424e+01 3.573608691439999774e+01
3.443284799999999990e+01 3.578535722959999532e+01
3.445038000000000267e+01 3.583363395599999990e+01
3.446791199999999833e+01 3.587682584560000265e+01
3.448544400000000110e+01 3.592162501119999973e+01
3.450297599999999676e+01 3.596680407839999560e+01
3.452050799999999953e+01 3.601309362719999996e+01
3.453804000000000229e+01 3.606014297920000189e+01
3.455557200000000506e+01 3.610742611679999925e+01
3.457310400000000072e+01 3.615491381679999705e+01
3.459063600000000349e+01 3.620088191039999970e+01
3.460816799999999915e+01 3.624652854880000064e+01
3.462570000000000192e+01 3.629202907119999821e+01
3.464323199999999758e+01 3.633738347759999954e+01
3.466076400000000035e+01 3.638183196479999992e+01
3.467829600000000312e+01 3.642628045200000031e+01
3.469582799999999878e+01 3.647102117120000031e+01
3.471336000000000155e+01 3.651584955999999949e+01
3.473089200000000432e+01 3.656053183280000241e+01
3.474842399999999998e+01 3.660571089999999828e+01
3.476595600000000275e+01 3.665129909200000213e+01
3.478348799999999841e+01 3.669679961439999261e+01
3.480102000000000118e+01 3.674215402079999393e+01
3.481855199999999684e+01 3.678709930239999437e+01
3.483608399999999961e+01 3.683148934319999768e+01
3.485361600000000237e+01 3.687178813599999927e+01
3.487114800000000514e+01 3.691305129439999888e+01
3.488868000000000080e+01 3.695489891679999772e+01
3.490621200000000357e+01 3.699847070799999926e+01
3.492374399999999923e+01 3.704300686479999882e+01
3.494127600000000200e+01 3.709391367919999993e+01
3.495880799999999766e+01 3.714429447599999889e+01
3.497634000000000043e+01 3.719455837999999659e+01
3.499387200000000320e+01 3.724625422079999737e+01
3.501140399999999886e+01 3.729832996319999694e+01
3.502893600000000163e+01 3.735058104479999486e+01
3.504646800000000439e+01 3.740186776079999476e+01
3.506400000000000006e+01 3.745292069119999923e+01


==> anc/Fig9/ca95_Ca0.05_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.915044027112983827e+01 6.001489144484508387e+01 9.744865052095732949e+01 9.672403251729889462e+01
2.500000000000000000e+01 5.920810008763501031e+01 5.996658310650114743e+01 9.749823456027350232e+01 9.671705467956996927e+01
3.750000000000000000e+01 5.928715441491281979e+01 6.003554635709314624e+01 9.753452415924418517e+01 9.666045618376641357e+01
5.000000000000000000e+01 5.942555636941293784e+01 6.010518529613624850e+01 9.754193689455712502e+01 9.657504086377029751e+01
6.250000000000000000e+01 5.942001548872590178e+01 6.009572564506721903e+01 9.753340627790117878e+01 9.661562159939035155e+01
7.500000000000000000e+01 5.944715796253102269e+01 6.013712346732928182e+01 9.762416414630735062e+01 9.670808717493872564e+01
8.750000000000000000e+01 5.940151233460633762e+01 6.009609039495628480e+01 9.764659869856444629e+01 9.661950162178429480e+01
1.000000000000000000e+02 5.930586996705628167e+01 6.006152087934547268e+01 9.774714601814655168e+01 9.664677064141359608e+01
1.125000000000000000e+02 5.928081616375134644e+01 6.009667378697928797e+01 9.781399277264159764e+01 9.650681331417344211e+01
1.250000000000000000e+02 5.942094525856022358e+01 6.023581219029524902e+01 9.782920447915974194e+01 9.635509568052938789e+01
1.375000000000000000e+02 5.946472652058429986e+01 6.017149396432637332e+01 9.779956094122006505e+01 9.635693324366098977e+01
1.500000000000000000e+02 5.944392768017007000e+01 6.002350888368746951e+01 9.778848895123763896e+01 9.622932118155684122e+01
1.625000000000000000e+02 5.935053040165982452e+01 5.997223367790775228e+01 9.782594199741330954e+01 9.619108316033437234e+01
1.750000000000000000e+02 5.938150392633820474e+01 6.002750157874735493e+01 9.789439441398283748e+01 9.632789357216788062e+01
1.875000000000000000e+02 5.939226913265021324e+01 6.002928953656940791e+01 9.783320761348230121e+01 9.624915834405378234e+01
2.000000000000000000e+02 5.930994621342895812e+01 5.998158870381482188e+01 9.793700609326754147e+01 9.611947566784643016e+01
2.125000000000000000e+02 5.942665791226256999e+01 5.992664448919470743e+01 9.809127194301964892e+01 9.612042559863313329e+01
2.250000000000000000e+02 5.922102167016917917e+01 6.001085183253545097e+01 9.805638985625988369e+01 9.604270699252704446e+01
2.375000000000000000e+02 5.924191633688633374e+01 5.994554925395403444e+01 9.801207112695693979e+01 9.597696036777857387e+01
2.500000000000000000e+02 5.925265401023606415e+01 5.993938509781006729e+01 9.791282847158804259e+01 9.608006390675365083e+01
2.625000000000000000e+02 5.929326991806511415e+01 5.995519000321446157e+01 9.786559835231574311e+01 9.605645894867491563e+01
2.750000000000000000e+02 5.929411002161327104e+01 5.976861448251880660e+01 9.802023952276333318e+01 9.619268399912684231e+01
2.875000000000000000e+02 5.948444098054451956e+01 5.972734524152817670e+01 9.799668535942623748e+01 9.627698258700573319e+01
3.000000000000000000e+02 5.947567591570847867e+01 5.979583609225932150e+01 9.803752620341202828e+01 9.624945578416105718e+01
3.125000000000000000e+02 5.946697468679375476e+01 5.975611841116014489e+01 9.801955651360088950e+01 9.624416616574617933e+01
3.250000000000000000e+02 5.949198806751163460e+01 5.973841935209975418e+01 9.811727992417399946e+01 9.625645776371965212e+01
3.375000000000000000e+02 5.944517541548040640e+01 5.982852985622228204e+01 9.799623345430985921e+01 9.632983069618117611e+01
3.500000000000000000e+02 5.941025556948183350e+01 5.972109298941546740e+01 9.801716456395109844e+01 9.622560206353558954e+01
3.625000000000000000e+02 5.935079180549842448e+01 5.976327437798349251e+01 9.797045697798174047e+01 9.597395851926444266e+01
3.750000000000000000e+02 5.934612638142107954e+01 5.966192143588070707e+01 9.802664214836543977e+01 9.585835438968784672e+01
3.875000000000000000e+02 5.946095693855855302e+01 5.962926339700170075e+01 9.815808512177727607e+01 9.590566172791865540e+01
4.000000000000000000e+02 5.943422309268887460e+01 5.958771185642758184e+01 9.817106164788776823e+01 9.589738701279584632e+01
4.125000000000000000e+02 5.950663642168216683e+01 5.959386746359024301e+01 9.813525080127686806e+01 9.588682581713491970e+01
4.250000000000000000e+02 5.946673629070821931e+01 5.953770480054558334e+01 9.801853212530178894e+01 9.597007275919496294e+01
4.375000000000000000e+02 5.963942603901381290e+01 5.954062597691603287e+01 9.803459034418521867e+01 9.589321125501854226e+01
4.500000000000000000e+02 5.969384129541302997e+01 5.963224444169315319e+01 9.808919077470359582e+01 9.608587137709362480e+01
4.625000000000000000e+02 5.979662141545747289e+01 5.973563123633937977e+01 9.820226573146862847e+01 9.612057064935632411e+01
4.750000000000000000e+02 5.981371601471039412e+01 5.968573384449482688e+01 9.820290572977856414e+01 9.617353075066010604e+01
4.875000000000000000e+02 5.987741799720001978e+01 5.963113050914472524e+01 9.819764674856979525e+01 9.618886618395751498e+01
5.000000000000000000e+02 5.998942882844852420e+01 5.971038627432572810e+01 9.821192626013372262e+01 9.614170637081214466e+01
5.125000000000000000e+02 6.003936571538579159e+01 5.972086299654206698e+01 9.811210532388497541e+01 9.608173232364259775e+01
5.250000000000000000e+02 6.019704087742283605e+01 5.966724588472979462e+01 9.815984061648083525e+01 9.610670097844489135e+01
5.375000000000000000e+02 6.015043533900414019e+01 5.969369300988253002e+01 9.829115367056222397e+01 9.611639030924440874e+01
5.500000000000000000e+02 6.013881694885549223e+01 5.967882037774555926e+01 9.823610277005916203e+01 9.603871918821961629e+01
5.625000000000000000e+02 6.012777693179232585e+01 5.951154949218010870e+01 9.823708516077127229e+01 9.596140974324221418e+01
5.750000000000000000e+02 6.013378295469978951e+01 5.944804540391537984e+01 9.820350419738190340e+01 9.599153762142636026e+01
5.875000000000000000e+02 6.015355443936888236e+01 5.943768873358865079e+01 9.824837199078375249e+01 9.601545282110488699e+01
6.000000000000000000e+02 6.001053110636404853e+01 5.929843913940617739e+01 9.824476948973182289e+01 9.594370764679260333e+01
6.125000000000000000e+02 5.997261769827438371e+01 5.936743676023287009e+01 9.824141548718579031e+01 9.593206911020500627e+01
6.250000000000000000e+02 5.996920313789244261e+01 5.956141729942039120e+01 9.824661159463653348e+01 9.593307309748085743e+01
6.375000000000000000e+02 6.007254055497315193e+01 5.945188915749329084e+01 9.816827898015209541e+01 9.600922496260174910e+01
6.500000000000000000e+02 6.007797519078415149e+01 5.949927517319451908e+01 9.808320394819423882e+01 9.589690912543201762e+01
6.625000000000000000e+02 6.008322086568849585e+01 5.950703628586962424e+01 9.802367963949717478e+01 9.590191039142663953e+01
6.750000000000000000e+02 6.000985249007133859e+01 5.954400446143743153e+01 9.814311081301683259e+01 9.591409233823557656e+01
6.875000000000000000e+02 6.010283742278843278e+01 5.953177384886289758e+01 9.825616778492768333e+01 9.583043248362015731e+01
7.000000000000000000e+02 6.007315912274734160e+01 5.948507544859323559e+01 9.826598131857147678e+01 9.585658616035767920e+01
7.125000000000000000e+02 6.015659144507314693e+01 5.937453323075103384e+01 9.838133865210500062e+01 9.591250149088597254e+01
7.250000000000000000e+02 6.035018505882811723e+01 5.949657470559527894e+01 9.843708872914776009e+01 9.586515097742069713e+01
7.375000000000000000e+02 6.036634270890222354e+01 5.945677296840035098e+01 9.837257857730658372e+01 9.584993574159632601e+01
7.500000000000000000e+02 6.031626865117860348e+01 5.934681856558323432e+01 9.840509453134566797e+01 9.581344951764398843e+01
7.625000000000000000e+02 6.029828047307226768e+01 5.943622464005358097e+01 9.829953803465799922e+01 9.588027028707386989e+01
7.750000000000000000e+02 6.040741706266035038e+01 5.949939977374233280e+01 9.828355929977202265e+01 9.591136443735807404e+01
7.875000000000000000e+02 6.045941330828447491e+01 5.935120526942451846e+01 9.833358447403776381e+01 9.586159805808567569e+01
8.000000000000000000e+02 6.036707371300461489e+01 5.943633306553194728e+01 9.847503328421761637e+01 9.589540769225983752e+01
8.125000000000000000e+02 6.034607476441995288e+01 5.931991460277557593e+01 9.840303452225225556e+01 9.590478696146313098e+01
8.250000000000000000e+02 6.046462383101986404e+01 5.935655094721836633e+01 9.823461785132927560e+01 9.585065964878272382e+01
8.375000000000000000e+02 6.057132433746597400e+01 5.932672071003498360e+01 9.801977732431751633e+01 9.585191386215474552e+01
8.500000000000000000e+02 6.074520914816829986e+01 5.927658014698497624e+01 9.804057130136840215e+01 9.574881293784811476e+01
8.625000000000000000e+02 6.062185591921895877e+01 5.917620967150428868e+01 9.816180493024408804e+01 9.562421625240054368e+01
8.750000000000000000e+02 6.055300146010031170e+01 5.916917392928349528e+01 9.823537258041130826e+01 9.561125830935593228e+01
8.875000000000000000e+02 6.059445055499630683e+01 5.911421935824181872e+01 9.825070995407557461e+01 9.547745675568907586e+01
9.000000000000000000e+02 6.060592208937146808e+01 5.914796173139750834e+01 9.825983985721128988e+01 9.552107563511940214e+01
9.125000000000000000e+02 6.062310432950611983e+01 5.918297140888691388e+01 9.823755053051748121e+01 9.535642804480080770e+01
9.250000000000000000e+02 6.075032923028108911e+01 5.917120016228564339e+01 9.820207273010136362e+01 9.529692568084423954e+01
9.375000000000000000e+02 6.069753949820809424e+01 5.907932416450427127e+01 9.826180179224542144e+01 9.536642933300288405e+01
9.500000000000000000e+02 6.068676558531702625e+01 5.898127699530017765e+01 9.844804108408926879e+01 9.538786589426931073e+01
9.625000000000000000e+02 6.069111131161504602e+01 5.887640824725367139e+01 9.846968660925428196e+01 9.565655976980723096e+01
9.750000000000000000e+02 6.071308584204083303e+01 5.887624901376447184e+01 9.838409374501351579e+01 9.557068821898479882e+01
9.875000000000000000e+02 6.070269175477147172e+01 5.888498903857944811e+01 9.843073859304712414e+01 9.543024528576474097e+01
1.000000000000000000e+03 6.065835089866394725e+01 5.884366952845437737e+01 9.855660174169875631e+01 9.537470482388607707e+01
1.012500000000000000e+03 6.061124046629938533e+01 5.891118816410022418e+01 9.847230303637074655e+01 9.538612406719511227e+01
1.025000000000000000e+03 6.063308062365499040e+01 5.894142073767743284e+01 9.850858544569072706e+01 9.543479898030373931e+01
1.037500000000000000e+03 6.067866243856117592e+01 5.899688221773788399e+01 9.858254040860394696e+01 9.540441837578626405e+01
1.050000000000000000e+03 6.069584986543765837e+01 5.886558528542858681e+01 9.854916319844306827e+01 9.547343807408502414e+01
1.062500000000000000e+03 6.084486942192672387e+01 5.877305180294277420e+01 9.856833890558135636e+01 9.545927500377693775e+01
1.075000000000000000e+03 6.069930000783422486e+01 5.867896109498632740e+01 9.861546296950034218e+01 9.553150355887893852e+01
1.087500000000000000e+03 6.081847102022156548e+01 5.873019210167145587e+01 9.857497671295500652e+01 9.570436327461132464e+01
1.100000000000000000e+03 6.081879385936014160e+01 5.871644096587819206e+01 9.869115752161982869e+01 9.577667263618594973e+01
1.112500000000000000e+03 6.075222312789575341e+01 5.870448472008308727e+01 9.857936277915976575e+01 9.577824788176008042e+01
1.125000000000000000e+03 6.083729361487758069e+01 5.868150053484354345e+01 9.849490332819011940e+01 9.584703503421188486e+01
1.137500000000000000e+03 6.076522862370925537e+01 5.885648858463824240e+01 9.845611440552337967e+01 9.584679623006181259e+01
1.150000000000000000e+03 6.082327206519639873e+01 5.889836443675218192e+01 9.846477124463139319e+01 9.580054982396042362e+01
1.162500000000000000e+03 6.083511194768477282e+01 5.889762785174374926e+01 9.848229475013978629e+01 9.571790976410233043e+01
1.175000000000000000e+03 6.072763657647836055e+01 5.884846166389797162e+01 9.832061856914889120e+01 9.562134973366687518e+01
1.187500000000000000e+03 6.056135416654777970e+01 5.870518066865517426e+01 9.829229393871334253e+01 9.581025909854986367e+01
1.200000000000000000e+03 6.066646284824187774e+01 5.857262892624510897e+01 9.840115898575986364e+01 9.574663649489281170e+01
1.212500000000000000e+03 6.063411290791421493e+01 5.847347009304864685e+01 9.846745623128536806e+01 9.567426040843348289e+01
1.225000000000000000e+03 6.071751411207287674e+01 5.850573965245447994e+01 9.837845029835713717e+01 9.571448610532307555e+01
1.237500000000000000e+03 6.072739926197122173e+01 5.849725249183531872e+01 9.841651804008489535e+01 9.577056868513678012e+01
1.250000000000000000e+03 6.063650327524587880e+01 5.853574447616942678e+01 9.844570637847992600e+01 9.560401917688203355e+01
1.262500000000000000e+03 6.075855867479802441e+01 5.853600796670539097e+01 9.843507902373434604e+01 9.551975581688620309e+01
1.275000000000000000e+03 6.087677867836070789e+01 5.834629880856244455e+01 9.852322094233038285e+01 9.552579592749022197e+01
1.287500000000000000e+03 6.094096280558110834e+01 5.831145210244513777e+01 9.846973052084695155e+01 9.553874457890026406e+01
1.300000000000000000e+03 6.093668572565353259e+01 5.827361302368072415e+01 9.850189220653174971e+01 9.556775307783721018e+01
1.312500000000000000e+03 6.072098921635814861e+01 5.821966469333447947e+01 9.862336300299193681e+01 9.566864053656590272e+01
1.325000000000000000e+03 6.064567953756990448e+01 5.830470598965199258e+01 9.845607996857822286e+01 9.557229729868539891e+01
1.337500000000000000e+03 6.059323237254822914e+01 5.832194426892545636e+01 9.840088449588245112e+01 9.557514203946951170e+01
1.350000000000000000e+03 6.053168135753904977e+01 5.832974447439244159e+01 9.846352113134241790e+01 9.562967891507430807e+01
1.362500000000000000e+03 6.059219820077647967e+01 5.834835386823100123e+01 9.839699996622137235e+01 9.562077811763479929e+01
1.375000000000000000e+03 6.053857947107253068e+01 5.831969113299496854e+01 9.839771517064083639e+01 9.564930901493259796e+01
1.387500000000000000e+03 6.055570966390780541e+01 5.841116635463757234e+01 9.834113877174603147e+01 9.571647272754809421e+01
1.400000000000000000e+03 6.055070251519050117e+01 5.836426930474062402e+01 9.827419427784410288e+01 9.576155613096277364e+01
1.412500000000000000e+03 6.048734809132197654e+01 5.839795137802636305e+01 9.819287490164151677e+01 9.565708066344488714e+01
1.425000000000000000e+03 6.051417672191660557e+01 5.832247549919352281e+01 9.831954041298128288e+01 9.559388625748425738e+01
1.437500000000000000e+03 6.043630250256273939e+01 5.814937175506170064e+01 9.829136682954290904e+01 9.552824991623199935e+01
1.450000000000000000e+03 6.052439997966283158e+01 5.822986881167322082e+01 9.836727962958472915e+01 9.543398246480103353e+01
1.462500000000000000e+03 6.049718690040899105e+01 5.811538975476845792e+01 9.826816886273515195e+01 9.538941033704149675e+01
1.475000000000000000e+03 6.064272643691970899e+01 5.804920708029952436e+01 9.849361326970115726e+01 9.527276840469654928e+01
1.487500000000000000e+03 6.068185023260338795e+01 5.800664520984843620e+01 9.846112989669023818e+01 9.518464585552867163e+01
1.500000000000000000e+03 6.072608144951508535e+01 5.808714344896431925e+01 9.850857543270909389e+01 9.500799084913617776e+01
1.512500000000000000e+03 6.065510598511124840e+01 5.800948803132256160e+01 9.840879846708457990e+01 9.490012912949485724e+01
1.525000000000000000e+03 6.049803499620812630e+01 5.792452112130032305e+01 9.835477281737320254e+01 9.486663874787106465e+01
1.537500000000000000e+03 6.059567944110823134e+01 5.786991174978554398e+01 9.842002111716753632e+01 9.493428235599934339e+01
1.550000000000000000e+03 6.055952221037427563e+01 5.773984655057743964e+01 9.832161799630898713e+01 9.494284967296981392e+01
1.562500000000000000e+03 6.052771856192590860e+01 5.779725559125520107e+01 9.828149240558104793e+01 9.497074732494318994e+01
1.575000000000000000e+03 6.053750701660452904e+01 5.771560038075224952e+01 9.831632012945490828e+01 9.501403667505685746e+01
1.587500000000000000e+03 6.051163915981564401e+01 5.777283368443155354e+01 9.827435925786687676e+01 9.497657635713783009e+01
1.600000000000000000e+03 6.041364820476409392e+01 5.773499099672277879e+01 9.824304642230518425e+01 9.497465086458818462e+01
1.612500000000000000e+03 6.035800651245251913e+01 5.776781523879506608e+01 9.839187974499770917e+01 9.497696407179043376e+01
1.625000000000000000e+03 6.033186111608962676e+01 5.778579062564330826e+01 9.843237903636908470e+01 9.500387089999297530e+01
1.637500000000000000e+03 6.033132513476150649e+01 5.758260091664077152e+01 9.844787545580813060e+01 9.503667668049324391e+01
1.650000000000000000e+03 6.040134245171464045e+01 5.765726829530125741e+01 9.840016421022198756e+01 9.509633554958404034e+01
1.662500000000000000e+03 6.049106359957906420e+01 5.783920879011301253e+01 9.845537397450674177e+01 9.502998635305515052e+01
1.675000000000000000e+03 6.046558546463521111e+01 5.785470842644663492e+01 9.850694480419923593e+01 9.485590045493692912e+01
1.687500000000000000e+03 6.050219788546824162e+01 5.783322865245865785e+01 9.864559568968905978e+01 9.472123681577514276e+01
1.700000000000000000e+03 6.044151714224665284e+01 5.777890160591212521e+01 9.863693827283410087e+01 9.463719694323705767e+01
1.712500000000000000e+03 6.038031721500809113e+01 5.781181061564818435e+01 9.867061210496005685e+01 9.465868004127065660e+01
1.725000000000000000e+03 6.040460079161822193e+01 5.770519512106754689e+01 9.869851406784827930e+01 9.470887031115221077e+01
1.737500000000000000e+03 6.040636288298525614e+01 5.769443561038130497e+01 9.852936460733468493e+01 9.478437470037053458e+01
1.750000000000000000e+03 6.043861734736063340e+01 5.776155841102283262e+01 9.830581482308554087e+01 9.464031873865374678e+01
1.762500000000000000e+03 6.048559668000998357e+01 5.783355480632958034e+01 9.835440754261507834e+01 9.470353263317647929e+01
1.775000000000000000e+03 6.056955921328530223e+01 5.781452073832691241e+01 9.829417719543587850e+01 9.460343306115417761e+01
1.787500000000000000e+03 6.055836700982533927e+01 5.774797536566509848e+01 9.827227846888119700e+01 9.462103433230849703e+01
1.800000000000000000e+03 6.063598548101224139e+01 5.777932473524293044e+01 9.823271717381248891e+01 9.462256461082272097e+01
1.812500000000000000e+03 6.076051925966762468e+01 5.774694503035594551e+01 9.829385837420258554e+01 9.471461171112102306e+01
1.825000000000000000e+03 6.070077862741894137e+01 5.783938151812890993e+01 9.836143841736030424e+01 9.471031214486657746e+01
1.837500000000000000e+03 6.087524665408492552e+01 5.777940640802202665e+01 9.844717353676270477e+01 9.481603622030348788e+01
1.850000000000000000e+03 6.085793257954122026e+01 5.777875506652179638e+01 9.850813611590740493e+01 9.479309461078092625e+01
1.862500000000000000e+03 6.079935875701629300e+01 5.772208923136466296e+01 9.840969723499152622e+01 9.465133612321906753e+01
1.875000000000000000e+03 6.074071828058633571e+01 5.774600420999745864e+01 9.843100485745529227e+01 9.469197960526034308e+01
1.887500000000000000e+03 6.068621263060350657e+01 5.784541891083388521e+01 9.850920519508969164e+01 9.470494989601783686e+01
1.900000000000000000e+03 6.068835398644512225e+01 5.778595563370109289e+01 9.862977418428273779e+01 9.466392393430761842e+01
1.912500000000000000e+03 6.071836434701535268e+01 5.774185005563366246e+01 9.854641385033869483e+01 9.467144682218994944e+01
1.925000000000000000e+03 6.067197621001080421e+01 5.768225376507650282e+01 9.850400039131699259e+01 9.479854445421376852e+01
1.937500000000000000e+03 6.066781212850885652e+01 5.775200327389595145e+01 9.840583149067093416e+01 9.501575708146050658e+01
1.950000000000000000e+03 6.060597981246272070e+01 5.773362026076362952e+01 9.831583816021375810e+01 9.500706923953693206e+01
1.962500000000000000e+03 6.054083205760233710e+01 5.782590400334195380e+01 9.843819053510642902e+01 9.506496830899477857e+01
1.975000000000000000e+03 6.061201983024974993e+01 5.777084413808246666e+01 9.841529270633076010e+01 9.507796124123386505e+01
1.987500000000000000e+03 6.055343385287132207e+01 5.778507731105904099e+01 9.839809730695723999e+01 9.516650610721893599e+01
2.000000000000000000e+03 6.051887992382886239e+01 5.787784747425378384e+01 9.823657856982248404e+01 9.528576898153882269e+01
2.012500000000000000e+03 6.045268091193950255e+01 5.782999181933470112e+01 9.827015195444502638e+01 9.538156050562677990e+01
2.025000000000000000e+03 6.050335571587045536e+01 5.778589561896244930e+01 9.836225184868676763e+01 9.522316647175703963e+01
2.037500000000000000e+03 6.048590745905333677e+01 5.784651167578355313e+01 9.827393116992091393e+01 9.527483921560249769e+01
2.050000000000000000e+03 6.041886888493574759e+01 5.771977473014824511e+01 9.830925605577969861e+01 9.536091252340641233e+01
2.062500000000000000e+03 6.047501194369665711e+01 5.777859889025897644e+01 9.824924939768662568e+01 9.527938563115543502e+01
2.075000000000000000e+03 6.042316578746231670e+01 5.787448114961052426e+01 9.820943855193360150e+01 9.530055192570618772e+01
2.087500000000000000e+03 6.039538778961320276e+01 5.785252667703515783e+01 9.806705518414607070e+01 9.526588139381614440e+01
2.100000000000000000e+03 6.033289010798186780e+01 5.775312835463169847e+01 9.801242368760878776e+01 9.513119399876933358e+01
2.112500000000000000e+03 6.026337833117169396e+01 5.771781219502489790e+01 9.803119094726997673e+01 9.511677241046555764e+01
2.125000000000000000e+03 6.033881856466432936e+01 5.761101204712679191e+01 9.807553344745880963e+01 9.501667880562384028e+01
2.137500000000000000e+03 6.044325875763785660e+01 5.756128038214038867e+01 9.808531272927611155e+01 9.489922963846443338e+01
2.150000000000000000e+03 6.052828152022251373e+01 5.750165315703966229e+01 9.814562901240179826e+01 9.487028486661057514e+01
2.162500000000000000e+03 6.058197136130466021e+01 5.753976667718094973e+01 9.818516229213636848e+01 9.497792083276814878e+01
2.175000000000000000e+03 6.056476323949413398e+01 5.752536644817032396e+01 9.812918388478958320e+01 9.499798861275071715e+01
2.187500000000000000e+03 6.057033589986141919e+01 5.763107952626361197e+01 9.796154570560474895e+01 9.490326047025756395e+01
2.200000000000000000e+03 6.060909980490789195e+01 5.767636699993557414e+01 9.806505209880336338e+01 9.496211825140765939e+01
2.212500000000000000e+03 6.057901587737368487e+01 5.752398773309955970e+01 9.801711562245171194e+01 9.491064608181993378e+01
2.225000000000000000e+03 6.064317713587908543e+01 5.747025615118167963e+01 9.796804109149155693e+01 9.484029070907175196e+01
2.237500000000000000e+03 6.046463215402692271e+01 5.735088509624565489e+01 9.793070529119607670e+01 9.473841965504533391e+01
2.250000000000000000e+03 6.048746172408606014e+01 5.726495118518635508e+01 9.801407512985542780e+01 9.477931409124526851e+01
2.262500000000000000e+03 6.044438722294207622e+01 5.725936165586014681e+01 9.804566953891865921e+01 9.478697173503181261e+01
2.275000000000000000e+03 6.051593386959275733e+01 5.729779262110346849e+01 9.803962714009921342e+01 9.481131331052469591e+01
2.287500000000000000e+03 6.053184902548966306e+01 5.727063848441115113e+01 9.798257741327981307e+01 9.488032464401464949e+01
2.300000000000000000e+03 6.054479853604131989e+01 5.727455081031301631e+01 9.791768882474043778e+01 9.494017822665341555e+01
2.312500000000000000e+03 6.056129209659800949e+01 5.740507242602130589e+01 9.803545365899942965e+01 9.488758858778041372e+01
2.325000000000000000e+03 6.061999536643662623e+01 5.737928883982965544e+01 9.804457499513513596e+01 9.495405795936548543e+01
2.337500000000000000e+03 6.036272325501401070e+01 5.744103270356196589e+01 9.804839467926566954e+01 9.482682387867923524e+01
2.350000000000000000e+03 6.033639333247972303e+01 5.750465465741967108e+01 9.807457987693527457e+01 9.469739824572870646e+01
2.362500000000000000e+03 6.036635245428591645e+01 5.738598913302509885e+01 9.820154008943266888e+01 9.472195066098824157e+01
2.375000000000000000e+03 6.037273484405272228e+01 5.734568320979977329e+01 9.819690801436934180e+01 9.472906172527709145e+01
2.387500000000000000e+03 6.037049068941873742e+01 5.730887923146710250e+01 9.827306722347296386e+01 9.478885186532451712e+01
2.400000000000000000e+03 6.038013854343093811e+01 5.734444415668655637e+01 9.824315585830798625e+01 9.487347766910741598e+01
2.412500000000000000e+03 6.037716356614572533e+01 5.726747141099932747e+01 9.816231401836343196e+01 9.490553803213572337e+01
2.425000000000000000e+03 6.036452061576044059e+01 5.732451437541118366e+01 9.824169755899286827e+01 9.489473434264444052e+01
2.437500000000000000e+03 6.028524865572086355e+01 5.725839751426018864e+01 9.830023695730992017e+01 9.472976729828053521e+01
2.450000000000000000e+03 6.029503452068891534e+01 5.731619975970676961e+01 9.831807339761925846e+01 9.470320021936663579e+01
2.462500000000000000e+03 6.026616452218792830e+01 5.723360566286655171e+01 9.825675791199520859e+01 9.458451067625190944e+01
2.475000000000000000e+03 6.030512430069412488e+01 5.712446246757403401e+01 9.822378001585956042e+01 9.452883751794163913e+01
2.487500000000000000e+03 6.043279746988094558e+01 5.705978117107494541e+01 9.828726870342343602e+01 9.455512928153987673e+01
2.500000000000000000e+03 6.037859349376151386e+01 5.704525139484361063e+01 9.816889532327171253e+01 9.463604305634979141e+01
2.512500000000000000e+03 6.045253698403814013e+01 5.715969435453884273e+01 9.826076550236759033e+01 9.467375436448180892e+01
2.525000000000000000e+03 6.036600121972030308e+01 5.710619823432347886e+01 9.835287138600530454e+01 9.475596506312501788e+01
2.537500000000000000e+03 6.047063363466513408e+01 5.697440908730855824e+01 9.822333935262916782e+01 9.470670859881104775e+01
2.550000000000000000e+03 6.046684229419677337e+01 5.688215344729429290e+01 9.819740343744740585e+01 9.466536371321181775e+01
2.562500000000000000e+03 6.040269539368181029e+01 5.674968605169989644e+01 9.821195792646031464e+01 9.457829608717527492e+01
2.575000000000000000e+03 6.062632044986918345e+01 5.670694360778372101e+01 9.813001854058883566e+01 9.452921113152855526e+01
2.587500000000000000e+03 6.069154633350311911e+01 5.663843192023928452e+01 9.808711727431690974e+01 9.464446200257239639e+01
2.600000000000000000e+03 6.060523279574272237e+01 5.665131517289508878e+01 9.811928631146628277e+01 9.471914559366641129e+01
2.612500000000000000e+03 6.057531226077934150e+01 5.665926806378091385e+01 9.816587823517407685e+01 9.460404707259164070e+01
2.625000000000000000e+03 6.073235176360019949e+01 5.672215414231447994e+01 9.806256614361056734e+01 9.452014706535270250e+01
2.637500000000000000e+03 6.063963465983513146e+01 5.671915571061708050e+01 9.802420115275431556e+01 9.437511177396235951e+01
2.650000000000000000e+03 6.080618470720207824e+01 5.671489050797478626e+01 9.807919930865163849e+01 9.431431332474511464e+01
2.662500000000000000e+03 6.071059756334154400e+01 5.672833335618710748e+01 9.808566014492471652e+01 9.437091951394428690e+01
2.675000000000000000e+03 6.062723246976910474e+01 5.668696514470521208e+01 9.813389445027696922e+01 9.444412510370312930e+01
2.687500000000000000e+03 6.062300723823781823e+01 5.664838518919587784e+01 9.810317364256802364e+01 9.449870427609087642e+01
2.700000000000000000e+03 6.067767724064504620e+01 5.677725842007193791e+01 9.810575641053260654e+01 9.450924434907244631e+01
2.712500000000000000e+03 6.061999121551320258e+01 5.669608256908642119e+01 9.812779348020187342e+01 9.452032721124412262e+01
2.725000000000000000e+03 6.070707510754978387e+01 5.664615876844895581e+01 9.818552253104162730e+01 9.461262833175949538e+01
2.737500000000000000e+03 6.067811891187191975e+01 5.650313977904873752e+01 9.806504768003659933e+01 9.467155987897646696e+01
2.750000000000000000e+03 6.086991117738683954e+01 5.644230647718236327e+01 9.806584152400026255e+01 9.451337143021227405e+01
2.762500000000000000e+03 6.093252755096021644e+01 5.635989077421963600e+01 9.799846289543056344e+01 9.449216044633044476e+01
2.775000000000000000e+03 6.084952752711486568e+01 5.629024620743089713e+01 9.795371312816324405e+01 9.439155106035555320e+01
2.787500000000000000e+03 6.097603858741189953e+01 5.633122013298168440e+01 9.793800804905170310e+01 9.441718472787609073e+01
2.800000000000000000e+03 6.081742413454933427e+01 5.644091137709333594e+01 9.804269834323125110e+01 9.446377155791374491e+01
2.812500000000000000e+03 6.072123106039779117e+01 5.638380375632929997e+01 9.791660537754944471e+01 9.435841229040502753e+01
2.825000000000000000e+03 6.084675873733922913e+01 5.637081641595288772e+01 9.790750462667922704e+01 9.444452308083482706e+01
2.837500000000000000e+03 6.086827495210022931e+01 5.646741124055539274e+01 9.789022614061761374e+01 9.425720654435761503e+01
2.850000000000000000e+03 6.070482270442201411e+01 5.636565128908902267e+01 9.785596415990291064e+01 9.431126668015348002e+01
2.862500000000000000e+03 6.062888308525975134e+01 5.638743601946642769e+01 9.784071821142960346e+01 9.433100757326596408e+01
2.875000000000000000e+03 6.072950399980248193e+01 5.638081604342893627e+01 9.784187974536274623e+01 9.433314345889236563e+01
2.887500000000000000e+03 6.084281495015864749e+01 5.642687180564932703e+01 9.768147886475136943e+01 9.429199456022126924e+01
2.900000000000000000e+03 6.071752422563368157e+01 5.650420859908137317e+01 9.764781366070380386e+01 9.439953382118437730e+01
2.912500000000000000e+03 6.067781769798965996e+01 5.650995975451989750e+01 9.766584250943209611e+01 9.449215823235405765e+01
2.925000000000000000e+03 6.067669865393473572e+01 5.652704624828574254e+01 9.772924059190997070e+01 9.448948812368951167e+01
2.937500000000000000e+03 6.068195202871108762e+01 5.665624357273070899e+01 9.776818011749546145e+01 9.453141118729332959e+01
2.950000000000000000e+03 6.066158289945114745e+01 5.666903933155048634e+01 9.782486552111853939e+01 9.447553330280958050e+01
2.962500000000000000e+03 6.066348548978475463e+01 5.661719996720360371e+01 9.780799626728294527e+01 9.451792673404361267e+01
2.975000000000000000e+03 6.073886670881375238e+01 5.667582599126309617e+01 9.784815904614218596e+01 9.451534340877202567e+01
2.987500000000000000e+03 6.072392412640517279e+01 5.683728958579798984e+01 9.794259050143296008e+01 9.446019848743527803e+01
3.000000000000000000e+03 6.082690500193574223e+01 5.685583457392009876e+01 9.784334586904205366e+01 9.434663973925323432e+01
3.012500000000000000e+03 6.080974373873451100e+01 5.682196744252138387e+01 9.783101264811605802e+01 9.455493233114985685e+01
3.025000000000000000e+03 6.079297079508472024e+01 5.676626375151663240e+01 9.775786495470872239e+01 9.452016701201330307e+01
3.037500000000000000e+03 6.078272103181213737e+01 5.687276781393168790e+01 9.772355441859097880e+01 9.454264650925884439e+01
3.050000000000000000e+03 6.086165831310655960e+01 5.690986885411565765e+01 9.775207665694085790e+01 9.450189640776115141e+01
3.062500000000000000e+03 6.096349929389138822e+01 5.693446012293773606e+01 9.787909540883454440e+01 9.470509307238556573e+01
3.075000000000000000e+03 6.073858823892279446e+01 5.674734356875596575e+01 9.789747176670148576e+01 9.447012919427324107e+01
3.087500000000000000e+03 6.077762401770463185e+01 5.676772783033180758e+01 9.802458157413185802e+01 9.445136944651453348e+01
3.100000000000000000e+03 6.082694985148528843e+01 5.672808230858100842e+01 9.802340500072855889e+01 9.451748795782928880e+01
3.112500000000000000e+03 6.093955256962686207e+01 5.683507712386688837e+01 9.795670928154791568e+01 9.459140556419542634e+01
3.125000000000000000e+03 6.086467693014535740e+01 5.694075941232293303e+01 9.804180712118251506e+01 9.465332551731830790e+01
3.137500000000000000e+03 6.078069440305529980e+01 5.696320340430605000e+01 9.810018805220613558e+01 9.472997508849918802e+01
3.150000000000000000e+03 6.072561308488754150e+01 5.703172860520663079e+01 9.798661342491411119e+01 9.491070195092116535e+01
3.162500000000000000e+03 6.062715258468268331e+01 5.706155851268098900e+01 9.806016101640550175e+01 9.501786900831905314e+01
3.175000000000000000e+03 6.068408944865861798e+01 5.714369442525529053e+01 9.812717848480093608e+01 9.500560100773500949e+01
3.187500000000000000e+03 6.063302776292749741e+01 5.714708444312402236e+01 9.827645298287005460e+01 9.503862339882149968e+01
3.200000000000000000e+03 6.046814226162022265e+01 5.710156310717894712e+01 9.827848045770940644e+01 9.500397382879386043e+01
3.212500000000000000e+03 6.039142279070512132e+01 5.690867034332681840e+01 9.829669707145733071e+01 9.501057884389346953e+01
3.225000000000000000e+03 6.050517898485497170e+01 5.688889466981989074e+01 9.824861739036705899e+01 9.500996014968873737e+01
3.237500000000000000e+03 6.059318631503717256e+01 5.694276797746754681e+01 9.818945526455817685e+01 9.508880591866021348e+01
3.250000000000000000e+03 6.058788651459169472e+01 5.695205896743241425e+01 9.815071643748377994e+01 9.506961162627214890e+01
3.262500000000000000e+03 6.056366498212101845e+01 5.698635965189325248e+01 9.819635690399525174e+01 9.493200373309379358e+01
3.275000000000000000e+03 6.043111200321248333e+01 5.702676379129480466e+01 9.823377211238455686e+01 9.494584648646912228e+01
3.287500000000000000e+03 6.027375436379149676e+01 5.696619056404278325e+01 9.824143418332110400e+01 9.496325591954553147e+01
3.300000000000000000e+03 6.031978865332114736e+01 5.702265949122824651e+01 9.822525641700019605e+01 9.489082599920865846e+01
3.312500000000000000e+03 6.030982193706152827e+01 5.691462897032365476e+01 9.808703854805605715e+01 9.482139279150389655e+01
3.325000000000000000e+03 6.025402486819503167e+01 5.693123056874819099e+01 9.817284892542421915e+01 9.473220948404831177e+01
3.337500000000000000e+03 6.026405714088427601e+01 5.683630924738957901e+01 9.815276242160661013e+01 9.467033650659028865e+01
3.350000000000000000e+03 6.030270203878184532e+01 5.688286763192691353e+01 9.811947110247406556e+01 9.458186949082106310e+01
3.362500000000000000e+03 6.019217441216176212e+01 5.694538442690315350e+01 9.813185889403344220e+01 9.462340786570706541e+01
3.375000000000000000e+03 6.025701783822037072e+01 5.694178655288975932e+01 9.814758944439513755e+01 9.461853677788317896e+01
3.387500000000000000e+03 6.022330086056625476e+01 5.704412923699854332e+01 9.810678861174973520e+01 9.467729610117918071e+01
3.400000000000000000e+03 6.023695584926714730e+01 5.702792647248113411e+01 9.807498900909318706e+01 9.471072938370961936e+01
3.412500000000000000e+03 6.034959205079016442e+01 5.710702544797150182e+01 9.817925207412436350e+01 9.468898639694987196e+01
3.425000000000000000e+03 6.034341442932662147e+01 5.704415629199127125e+01 9.809755693965477974e+01 9.467463600878706131e+01
3.437500000000000000e+03 6.023599121659653832e+01 5.711758145684866861e+01 9.800264372502103072e+01 9.468559213173462297e+01
3.450000000000000000e+03 6.010778370410276494e+01 5.715885254271830718e+01 9.803941260019719550e+01 9.451693175542270353e+01
3.462500000000000000e+03 6.013700846844586323e+01 5.714964032506377833e+01 9.816036982128886734e+01 9.441305948601824127e+01
3.475000000000000000e+03 6.013744888851513082e+01 5.715867298783438599e+01 9.822139709443489153e+01 9.445295457370144732e+01
3.487500000000000000e+03 6.011355620261972632e+01 5.712738954733335106e+01 9.816625430857757806e+01 9.440452557470761974e+01
3.500000000000000000e+03 6.013789626931144738e+01 5.714096795878109702e+01 9.812785012204581392e+01 9.453546053191146825e+01
3.512500000000000000e+03 6.013432280458226131e+01 5.705279685468938311e+01 9.807104849583410555e+01 9.454637457983260163e+01
3.525000000000000000e+03 6.007545358684438952e+01 5.700341436833040376e+01 9.807453400868861593e+01 9.447985288861059416e+01
3.537500000000000000e+03 5.989856846615433739e+01 5.693562094600380874e+01 9.800663179460080698e+01 9.451796787287806012e+01
3.550000000000000000e+03 5.993617709771760360e+01 5.699308826048855536e+01 9.799598258180448340e+01 9.461634223739501692e+01
3.562500000000000000e+03 5.993052862317625085e+01 5.692565886809328646e+01 9.806156940084876794e+01 9.459299386986160130e+01
3.575000000000000000e+03 5.992147137410089641e+01 5.694159555482355728e+01 9.814128670939717836e+01 9.468207147209140828e+01
3.587500000000000000e+03 5.987787435029049021e+01 5.704181982433627240e+01 9.802852739463894238e+01 9.456803003728124679e+01
3.600000000000000000e+03 6.000602075640685484e+01 5.718450263073519579e+01 9.793732190983004671e+01 9.445873266622875519e+01
3.612500000000000000e+03 5.999069465297594661e+01 5.720165501646917505e+01 9.784026675876438617e+01 9.436888871971552817e+01
3.625000000000000000e+03 6.005517857650841052e+01 5.737247864116219631e+01 9.787356763609460586e+01 9.452008705279111211e+01
3.637500000000000000e+03 6.026520940921565028e+01 5.738770405075467806e+01 9.777142624004355298e+01 9.470638512070655679e+01
3.650000000000000000e+03 6.021971901555994577e+01 5.733232487071404648e+01 9.769581312978246501e+01 9.460015713185090647e+01
3.662500000000000000e+03 6.017603196289027068e+01 5.737053478489603009e+01 9.768423181203573336e+01 9.441634308487186900e+01
3.675000000000000000e+03 6.021131318788555831e+01 5.735365372918312943e+01 9.768816903169336285e+01 9.445382710886362077e+01
3.687500000000000000e+03 6.027822597705333152e+01 5.750681579463125104e+01 9.781723185670617227e+01 9.450491167314982022e+01
3.700000000000000000e+03 6.019847640928097121e+01 5.734490768121861493e+01 9.773783948151368861e+01 9.439683246044467069e+01
3.712500000000000000e+03 6.023177375419847834e+01 5.740365892933911596e+01 9.774564498667804457e+01 9.438651567293601374e+01
3.725000000000000000e+03 6.013070495191293929e+01 5.735181581652804539e+01 9.788822103083698778e+01 9.445829792931402835e+01
3.737500000000000000e+03 6.009353172914737229e+01 5.739371619278662706e+01 9.791194827358340547e+01 9.439865105986930871e+01
3.750000000000000000e+03 6.015571392293249176e+01 5.725181915691241130e+01 9.785063433726415383e+01 9.445759445903983931e+01
3.762500000000000000e+03 6.021714698220583983e+01 5.719620789677217942e+01 9.795955313661750097e+01 9.447985629660449547e+01
3.775000000000000000e+03 6.020995812874881636e+01 5.712132000503417117e+01 9.801968150994098039e+01 9.445571222369582642e+01
3.787500000000000000e+03 6.018166186816725372e+01 5.718343999020678581e+01 9.785421815163321924e+01 9.455947268518376347e+01
3.800000000000000000e+03 6.021260430160941013e+01 5.719853754931255452e+01 9.765372496871522401e+01 9.466301174573825961e+01
3.812500000000000000e+03 6.034218677778788020e+01 5.713038782124841930e+01 9.770818636513016031e+01 9.455997889298360803e+01
3.825000000000000000e+03 6.030797421579447359e+01 5.715946608433397103e+01 9.777903374285943983e+01 9.449338945118772415e+01
3.837500000000000000e+03 6.019983672478380754e+01 5.714269702808989138e+01 9.780833572729488878e+01 9.446968341701676763e+01
3.850000000000000000e+03 6.008112089989018045e+01 5.725687169807090271e+01 9.779640506095535102e+01 9.437088213835416184e+01
3.862500000000000000e+03 6.012850507815667100e+01 5.713539877152489055e+01 9.778241182864969971e+01 9.430420511941522932e+01
3.875000000000000000e+03 6.013781447953260795e+01 5.702886856181589792e+01 9.768306270983435979e+01 9.439288732172026641e+01
3.887500000000000000e+03 5.991067574306214283e+01 5.705611591103992453e+01 9.768105958263252830e+01 9.432477375463535907e+01
3.900000000000000000e+03 5.976919128232778178e+01 5.687483911912762835e+01 9.770300337673370450e+01 9.447253430936221719e+01
3.912500000000000000e+03 5.982854077907253298e+01 5.689959348979302689e+01 9.782949598491973120e+01 9.429181783413788764e+01
3.925000000000000000e+03 5.983763966373884102e+01 5.694348897612552918e+01 9.782335108967345150e+01 9.415617264924728147e+01
3.937500000000000000e+03 5.990433231046713303e+01 5.677157031675340448e+01 9.800078662067735991e+01 9.408795722425881536e+01
3.950000000000000000e+03 5.997118410501550301e+01 5.674351095302242243e+01 9.805309267716606314e+01 9.405989725833225634e+01
3.962500000000000000e+03 6.003348301230133188e+01 5.671883759860649121e+01 9.795655635632563474e+01 9.409847950959996865e+01
3.975000000000000000e+03 5.991835404444994140e+01 5.669808879907943577e+01 9.792273103134368739e+01 9.408229912271487194e+01
3.987500000000000000e+03 5.977015188720777417e+01 5.671743129778206338e+01 9.791444969208370708e+01 9.406665283223490803e+01
4.000000000000000000e+03 5.987746684119254326e+01 5.678485385572572142e+01 9.801065404065508346e+01 9.413050922834315770e+01
4.012500000000000000e+03 5.986403837568003183e+01 5.702791931713005624e+01 9.806074801539362795e+01 9.392719570855679478e+01
4.025000000000000000e+03 5.994428668940699367e+01 5.708496309619843601e+01 9.805615297283418386e+01 9.391365674286363685e+01
4.037500000000000000e+03 5.990266960410290409e+01 5.703141881379372791e+01 9.813237244098745293e+01 9.395944838454703074e+01
4.050000000000000000e+03 5.995837760375233927e+01 5.689705704017614352e+01 9.825832855379485409e+01 9.388123423420344693e+01
4.062500000000000000e+03 5.998777839627214092e+01 5.677434601076585352e+01 9.817489480619802578e+01 9.389079976039516851e+01
4.075000000000000000e+03 5.984382092456763758e+01 5.679025834237900483e+01 9.809730093916397209e+01 9.386591382309464393e+01
4.087500000000000000e+03 5.985277421982148383e+01 5.668305070208893426e+01 9.806982535583004790e+01 9.393848287429453592e+01
4.100000000000000000e+03 5.986902581874162621e+01 5.676031490805308977e+01 9.804658607490453903e+01 9.392160643388235997e+01
4.112500000000000000e+03 5.971077936611277437e+01 5.683069682871937545e+01 9.795322838227605189e+01 9.382291495514992619e+01
4.125000000000000000e+03 5.981259336103200042e+01 5.678367998424543117e+01 9.794191138873480895e+01 9.383616478477063083e+01
4.137500000000000000e+03 5.995437815098093637e+01 5.674169991566623850e+01 9.797240109880765146e+01 9.393841232434421329e+01
4.150000000000000000e+03 5.987476620990194220e+01 5.675722445136121053e+01 9.774051869373768398e+01 9.404918712124617741e+01
4.162500000000000000e+03 5.978764901122446673e+01 5.682898103861597150e+01 9.765606187863964749e+01 9.389701039469157706e+01
4.175000000000000000e+03 5.976658055523179769e+01 5.673629176912477590e+01 9.780610984878646263e+01 9.394595371560461672e+01
4.187500000000000000e+03 5.993916722578841672e+01 5.679793495449064977e+01 9.774323269804068559e+01 9.405765639035624304e+01
4.200000000000000000e+03 5.994005352038729484e+01 5.680282776785789167e+01 9.784752939295748320e+01 9.410947402307628806e+01
4.212500000000000000e+03 5.995370197685132752e+01 5.685592853673407632e+01 9.783903115677492224e+01 9.411353996728210802e+01
4.225000000000000000e+03 5.982373584438018810e+01 5.688435991275991199e+01 9.785458985047910119e+01 9.416863516084590913e+01
4.237500000000000000e+03 5.977217003352862434e+01 5.691463593300646551e+01 9.778773365169708143e+01 9.427865858907553331e+01
4.250000000000000000e+03 5.986754225673751506e+01 5.690457217872638296e+01 9.779790242140738599e+01 9.429355825080452291e+01
4.262500000000000000e+03 5.984601691194513506e+01 5.686475450294985023e+01 9.768921104941573219e+01 9.416600800480200917e+01
4.275000000000000000e+03 5.976694581841038456e+01 5.686840192743670030e+01 9.755985870700592955e+01 9.425481718209080384e+01
4.287500000000000000e+03 5.980966316705945474e+01 5.679748607465636212e+01 9.754429670718499779e+01 9.437137602620869359e+01
4.300000000000000000e+03 5.987362767264592378e+01 5.676576409649087651e+01 9.754223868596305635e+01 9.431590344440695617e+01
4.312500000000000000e+03 5.985559183989725085e+01 5.681211176703930477e+01 9.761711087287196165e+01 9.426859379374012349e+01
4.325000000000000000e+03 5.988329748626551208e+01 5.679810967516687015e+01 9.743157333527615549e+01 9.418213832793877316e+01
4.337500000000000000e+03 5.990051177492816237e+01 5.672567570357607281e+01 9.741585069958929921e+01 9.418868562504789566e+01
4.350000000000000000e+03 5.986624412831998399e+01 5.674573106252727683e+01 9.746382883684901799e+01 9.417904938660871039e+01
4.362500000000000000e+03 5.992038591548143245e+01 5.683221075073637252e+01 9.760308690490461458e+01 9.412274381850782845e+01
4.375000000000000000e+03 5.995994671391731146e+01 5.687117847010449623e+01 9.765654040007301262e+01 9.418775047580362525e+01
4.387500000000000000e+03 5.997425637214066541e+01 5.693616933542711678e+01 9.768793191929535169e+01 9.416157547422423590e+01
4.400000000000000000e+03 6.011924661178147034e+01 5.700228281153783172e+01 9.759828019131555266e+01 9.418325431259873426e+01
4.412500000000000000e+03 6.016741632709624810e+01 5.689928016418119228e+01 9.748112190028658119e+01 9.410811235027769328e+01
4.425000000000000000e+03 6.007931472121801164e+01 5.679630128953542823e+01 9.738311875686338226e+01 9.407795785295482460e+01
4.437500000000000000e+03 6.015288575824028072e+01 5.684328309192678574e+01 9.738499179566395014e+01 9.409985520034729234e+01
4.450000000000000000e+03 6.022723044540314419e+01 5.677207370782323892e+01 9.739913493062360317e+01 9.400800241733472262e+01
4.462500000000000000e+03 6.031912669060181287e+01 5.682256842161731214e+01 9.741258301032696920e+01 9.390816436771117992e+01
4.475000000000000000e+03 6.026321193218039696e+01 5.687942160023315807e+01 9.737208524418981881e+01 9.386741521464195159e+01
4.487500000000000000e+03 6.017970060217945161e+01 5.673166245175242040e+01 9.734879377483981955e+01 9.400848209506801822e+01
4.500000000000000000e+03 5.995972967944895515e+01 5.683928695610212856e+01 9.727432492225123895e+01 9.385679041026111236e+01
4.512500000000000000e+03 6.006407669335042243e+01 5.679360670313765524e+01 9.722247338879036249e+01 9.378749016695866203e+01
4.525000000000000000e+03 6.019513552111416743e+01 5.679623648148697868e+01 9.718262578928631967e+01 9.374126738482611643e+01
4.537500000000000000e+03 6.013440406683893968e+01 5.674597437758687590e+01 9.726815777223163195e+01 9.372701001308342939e+01
4.550000000000000000e+03 6.004621210720093671e+01 5.676337961069981475e+01 9.732477674586395722e+01 9.379321946270484034e+01
4.562500000000000000e+03 5.998317829599469775e+01 5.669596680212398354e+01 9.728482302749910104e+01 9.386011027992536526e+01
4.575000000000000000e+03 6.002892932577678664e+01 5.679645087604398412e+01 9.719636563920138883e+01 9.372976753909078695e+01
4.587500000000000000e+03 6.005015876969423516e+01 5.692287822941976572e+01 9.718653830983342345e+01 9.379802617637263040e+01
4.600000000000000000e+03 5.991841562305222624e+01 5.706396084861115270e+01 9.717297827954814693e+01 9.387501720778183767e+01
4.612500000000000000e+03 6.001994926253098583e+01 5.709956639204785489e+01 9.714320255119230296e+01 9.378544895079778598e+01
4.625000000000000000e+03 6.012090111990129770e+01 5.714490756026654594e+01 9.709802195928007507e+01 9.389665710093760254e+01
4.637500000000000000e+03 6.014807327998441622e+01 5.705605582127629560e+01 9.714644300178689207e+01 9.398586560556499592e+01
4.650000000000000000e+03 6.020919562041105877e+01 5.690033140624466768e+01 9.709426281118655311e+01 9.394121348670390148e+01
4.662500000000000000e+03 6.023594639053312960e+01 5.703243774058964277e+01 9.702051408835161794e+01 9.393410101811880963e+01
4.675000000000000000e+03 6.013649685155602498e+01 5.708830850369587040e+01 9.696432975293443235e+01 9.401003933499396226e+01
4.687500000000000000e+03 6.009822714478247718e+01 5.691638356468384785e+01 9.688471548011129642e+01 9.419817651280267512e+01
4.700000000000000000e+03 6.014128425635365716e+01 5.689552830316662835e+01 9.696740679789373019e+01 9.426074644297675320e+01
4.712500000000000000e+03 6.002367516380552814e+01 5.689050527883558317e+01 9.684612024211018877e+01 9.426835686088314503e+01
4.725000000000000000e+03 5.998282407350469470e+01 5.686674394761222118e+01 9.695740125083787575e+01 9.423423335122105016e+01
4.737500000000000000e+03 5.987924232236826327e+01 5.684214088995623371e+01 9.704262636688358157e+01 9.416282303421743904e+01
4.750000000000000000e+03 5.992400760296249729e+01 5.685533537410676530e+01 9.712430508177057220e+01 9.408523985832670178e+01
4.762500000000000000e+03 5.983681470154539994e+01 5.674910185756858993e+01 9.726715050476285285e+01 9.418799044395314013e+01
4.775000000000000000e+03 5.981832889758906902e+01 5.679424009997406841e+01 9.721841821558027164e+01 9.423564110333101951e+01
4.787500000000000000e+03 5.993418048347918159e+01 5.679509051554359189e+01 9.731066197363783488e+01 9.425685771720580419e+01
4.800000000000000000e+03 5.999003985206756084e+01 5.675972510982684582e+01 9.724029643575791226e+01 9.423317333561136877e+01
4.812500000000000000e+03 5.998568495283986124e+01 5.685190011391175346e+01 9.725996622151991744e+01 9.417695176242006028e+01
4.825000000000000000e+03 6.004988624955674226e+01 5.670851468461111011e+01 9.729909758343862336e+01 9.406550233332360733e+01
4.837500000000000000e+03 5.997444538258105240e+01 5.674856418366763222e+01 9.735794570058446595e+01 9.400870043110157326e+01
4.850000000000000000e+03 5.990894317938880675e+01 5.687617374739917864e+01 9.730660638978379495e+01 9.398575771504341958e+01
4.862500000000000000e+03 5.994576135831121633e+01 5.688602196175832404e+01 9.738909669017384374e+01 9.393879368179437961e+01
4.875000000000000000e+03 5.994348925424964136e+01 5.682191273629624106e+01 9.730800009806029038e+01 9.398955277403847219e+01
4.887500000000000000e+03 5.982172038527103552e+01 5.687631843080981042e+01 9.735477094750298477e+01 9.403470132968479334e+01
4.900000000000000000e+03 5.981931495648799313e+01 5.688726521791014079e+01 9.744759961229998169e+01 9.389490137651618795e+01
4.912500000000000000e+03 5.982807067399198075e+01 5.670218862603562826e+01 9.740921440212690641e+01 9.374444147247501746e+01
4.925000000000000000e+03 5.990852644136294458e+01 5.658253084435599334e+01 9.736000140342083853e+01 9.376423737413158221e+01
4.937500000000000000e+03 5.987833742870196119e+01 5.666261880402768014e+01 9.730328247101326156e+01 9.380181798655323178e+01
4.950000000000000000e+03 5.981358741534823054e+01 5.668893437293543514e+01 9.745042560235386020e+01 9.387471921827204824e+01
4.962500000000000000e+03 5.971912152765178661e+01 5.675750735433982896e+01 9.748735533701149336e+01 9.379165235455164407e+01
4.975000000000000000e+03 5.980078160389174968e+01 5.684055555783738356e+01 9.741643270729929327e+01 9.367397817900658197e+01
4.987500000000000000e+03 5.983090797564670993e+01 5.684857030873089911e+01 9.735000591575736451e+01 9.352361649968619872e+01
5.000000000000000000e+03 5.984427215752214124e+01 5.684622519286330800e+01 9.743726280478178126e+01 9.336057344617344711e+01
5.012500000000000000e+03 5.977205975532293536e+01 5.691156100635529924e+01 9.756303517364888478e+01 9.338093739744294908e+01
5.025000000000000000e+03 5.981301392648778403e+01 5.689809837388403224e+01 9.770263384792397687e+01 9.350352888369931748e+01
5.037500000000000000e+03 5.986075357872314129e+01 5.679293700275617596e+01 9.781567566718042883e+01 9.352138477287338958e+01
5.050000000000000000e+03 5.988096611707994299e+01 5.668819643279484666e+01 9.774744709366146367e+01 9.353906853070601812e+01
5.062500000000000000e+03 5.967855606408971170e+01 5.664897089464121649e+01 9.764041536591172132e+01 9.361641214905446873e+01
5.075000000000000000e+03 5.968999001603040000e+01 5.672335585497804544e+01 9.767664905764641503e+01 9.362929334200285325e+01
5.087500000000000000e+03 5.963562142023619117e+01 5.674072589785220089e+01 9.771134823705548911e+01 9.364613778305475478e+01
5.100000000000000000e+03 5.967138687189353163e+01 5.680624698189186006e+01 9.780874168246320721e+01 9.364044274833406689e+01
5.112500000000000000e+03 5.966419981490313518e+01 5.685507514591532185e+01 9.788992394787284468e+01 9.364763623280164495e+01
5.125000000000000000e+03 5.958753794975950058e+01 5.670677420183796613e+01 9.786715329726068546e+01 9.358887999406594815e+01
5.137500000000000000e+03 5.967029909205502491e+01 5.674756560688679485e+01 9.789876278080602390e+01 9.365856857059984009e+01
5.150000000000000000e+03 5.970252019977597513e+01 5.683349877568665676e+01 9.785129294764966801e+01 9.368571601474297950e+01
5.162500000000000000e+03 5.973685578607678792e+01 5.673384672917521243e+01 9.784537205246651581e+01 9.367629441764951537e+01
5.175000000000000000e+03 5.965120931446917041e+01 5.683809255498778157e+01 9.786260168099650514e+01 9.365978712294011643e+01
5.187500000000000000e+03 5.954600514083625740e+01 5.669291384900581932e+01 9.785802342245362695e+01 9.359865509919441706e+01
5.200000000000000000e+03 5.942778128584448183e+01 5.677202810532791233e+01 9.785805329260257679e+01 9.368499778123943145e+01
5.212500000000000000e+03 5.953586692745342646e+01 5.673892185138226552e+01 9.785015740743332913e+01 9.370843441139594177e+01
5.225000000000000000e+03 5.952979320304295641e+01 5.662729264121405492e+01 9.776822910006781342e+01 9.364728511431525249e+01
5.237500000000000000e+03 5.951263898935996366e+01 5.652708630514201360e+01 9.770400220129654656e+01 9.365765459058310682e+01
5.250000000000000000e+03 5.948961243598341042e+01 5.651774368431270545e+01 9.777434216446853554e+01 9.367649197414772289e+01
5.262500000000000000e+03 5.949829038898024436e+01 5.652050935057787484e+01 9.761827873881637174e+01 9.382914192571597312e+01
5.275000000000000000e+03 5.966500350210353076e+01 5.657115541073017795e+01 9.770863865153452821e+01 9.374876501159390330e+01
5.287500000000000000e+03 5.959571803833335935e+01 5.660639891222217557e+01 9.771951988190666327e+01 9.373298930799970208e+01
5.300000000000000000e+03 5.945321683952604985e+01 5.655774056170621833e+01 9.770262048148252632e+01 9.401049740160591739e+01
5.312500000000000000e+03 5.944081160475386838e+01 5.665116972987800636e+01 9.764991404878352910e+01 9.392724348738933315e+01
5.325000000000000000e+03 5.948760376511891934e+01 5.680049774297847165e+01 9.762924570451944817e+01 9.389311941110275939e+01
5.337500000000000000e+03 5.940045127797692714e+01 5.681059299036092369e+01 9.767803020953385840e+01 9.400471013371083018e+01
5.350000000000000000e+03 5.926258456364276839e+01 5.686772490876975894e+01 9.769056856284448997e+01 9.394558467446428551e+01
5.362500000000000000e+03 5.919172014053317810e+01 5.687032038223542685e+01 9.761820705240833718e+01 9.395577514313023926e+01
5.375000000000000000e+03 5.904822798610872781e+01 5.692585720903820601e+01 9.764892529502519380e+01 9.386767913858506063e+01
5.387500000000000000e+03 5.908142173876173331e+01 5.695271998862560991e+01 9.761050899100061429e+01 9.389774550993422508e+01
5.400000000000000000e+03 5.899898071905253261e+01 5.690206081908316804e+01 9.767562614201993654e+01 9.400982737035472780e+01
5.412500000000000000e+03 5.900805373527443010e+01 5.685833625817293324e+01 9.760124233128367166e+01 9.409912316709954894e+01
5.425000000000000000e+03 5.903217573333938617e+01 5.693882344371658633e+01 9.760791367614454828e+01 9.420551956738562183e+01
5.437500000000000000e+03 5.902472913604248816e+01 5.693332688125997265e+01 9.763891520473137575e+01 9.424695397187642243e+01
5.450000000000000000e+03 5.924062966775415617e+01 5.682396589949647137e+01 9.762262122596327174e+01 9.431867146573506488e+01
5.462500000000000000e+03 5.932642667290053140e+01 5.685348992873380780e+01 9.748060172637201504e+01 9.432052326115898211e+01
5.475000000000000000e+03 5.935211763675830809e+01 5.697821896966571131e+01 9.742065175810250821e+01 9.445291694077261013e+01
5.487500000000000000e+03 5.928220847052443077e+01 5.696665097918253196e+01 9.742906787909490163e+01 9.462101163864178943e+01
5.500000000000000000e+03 5.928911219083904882e+01 5.697110665326368917e+01 9.743996841677051179e+01 9.465636999218146741e+01
5.512500000000000000e+03 5.932726491635405353e+01 5.710635778448024524e+01 9.752175574999165519e+01 9.455666610718341758e+01
5.525000000000000000e+03 5.925207568957858228e+01 5.708758870670996544e+01 9.737926810322888116e+01 9.460585163085578131e+01
5.537500000000000000e+03 5.928827092602085003e+01 5.703443925690745431e+01 9.734554272957743137e+01 9.448815131869719153e+01
5.550000000000000000e+03 5.944893235193769954e+01 5.720710726701937432e+01 9.729683681852219479e+01 9.436405552997489110e+01
5.562500000000000000e+03 5.933672095499277077e+01 5.721829374630835474e+01 9.738068916745970682e+01 9.431326456542571179e+01
5.575000000000000000e+03 5.924791711472535383e+01 5.714716866197265688e+01 9.728604158888214215e+01 9.409988946216135730e+01
5.587500000000000000e+03 5.925977220953713243e+01 5.705139951497697837e+01 9.726433826801601867e+01 9.396797030133903661e+01
5.600000000000000000e+03 5.933289352979414133e+01 5.702712436380384275e+01 9.720929080022125390e+01 9.407472967512279638e+01
5.612500000000000000e+03 5.933574540840228195e+01 5.712579559812785845e+01 9.719309171769401701e+01 9.409821073232119204e+01
5.625000000000000000e+03 5.937527228166113957e+01 5.718864716362538303e+01 9.717073148775979519e+01 9.418280944752451944e+01
5.637500000000000000e+03 5.938850504990413981e+01 5.718992959601448689e+01 9.724634249072823877e+01 9.414066120062810228e+01
5.650000000000000000e+03 5.925890457857889970e+01 5.718739845983066772e+01 9.713303246794953338e+01 9.435399889892185854e+01
5.662500000000000000e+03 5.941895330308133794e+01 5.713439731833335600e+01 9.722494232017621130e+01 9.433990532894972603e+01
5.675000000000000000e+03 5.939779036746194407e+01 5.728267921917937855e+01 9.735912730528947634e+01 9.430684245837966273e+01
5.687500000000000000e+03 5.933085283714177649e+01 5.722018206243565430e+01 9.731860667357651096e+01 9.433973288348798292e+01
5.700000000000000000e+03 5.949492939249772405e+01 5.712105932225276916e+01 9.726301362749265422e+01 9.431510367547838314e+01
5.712500000000000000e+03 5.952663635385775365e+01 5.704633538706896445e+01 9.726222476455249932e+01 9.437144992227013063e+01
5.725000000000000000e+03 5.966497407828895660e+01 5.708698266485063755e+01 9.743065325154658751e+01 9.425560759216915585e+01
5.737500000000000000e+03 5.970362718942595848e+01 5.705919877252038930e+01 9.748758966860590647e+01 9.434142129305541857e+01
5.750000000000000000e+03 5.977218677786827072e+01 5.711964659191657034e+01 9.737823147853917760e+01 9.421513593121758845e+01
5.762500000000000000e+03 5.958904253648410787e+01 5.714388557389977308e+01 9.734824927664155325e+01 9.425384433060068545e+01
5.775000000000000000e+03 5.953223797227848024e+01 5.706141069634112739e+01 9.728056587161336211e+01 9.423971039028548091e+01
5.787500000000000000e+03 5.956838988865882101e+01 5.715361819274238542e+01 9.725537779128929117e+01 9.422909345405093973e+01
5.800000000000000000e+03 5.947538423744951075e+01 5.729581869406599282e+01 9.731926466031251266e+01 9.422018467023245591e+01
5.812500000000000000e+03 5.941245641547835987e+01 5.728576019254608553e+01 9.738605646678023220e+01 9.425369798795816223e+01
5.825000000000000000e+03 5.949086750774223020e+01 5.730142323395670445e+01 9.746633143482226558e+01 9.428767729278597187e+01
5.837500000000000000e+03 5.940807852267140277e+01 5.733894019386876550e+01 9.745081903580447147e+01 9.431587730451654750e+01
5.850000000000000000e+03 5.944069750820229103e+01 5.726969747030359059e+01 9.725266642241057014e+01 9.412087924034328523e+01
5.862500000000000000e+03 5.953123854149119865e+01 5.730074739307901410e+01 9.720594870548447375e+01 9.422668960246843994e+01
5.875000000000000000e+03 5.949002526000761293e+01 5.729574559881957896e+01 9.710946531169541629e+01 9.432648716093761720e+01
5.887500000000000000e+03 5.939107023222531012e+01 5.749340690046483360e+01 9.713244010654345573e+01 9.442350954260999174e+01
5.900000000000000000e+03 5.950951309422440261e+01 5.746707594811627473e+01 9.710008746625211984e+01 9.446106011079216103e+01
5.912500000000000000e+03 5.955108112846807700e+01 5.745151724547811511e+01 9.699863734968781159e+01 9.434217304138275040e+01
5.925000000000000000e+03 5.960533483624448081e+01 5.763386233524369118e+01 9.692021774102036602e+01 9.425708250583191727e+01
5.937500000000000000e+03 5.963798309689218513e+01 5.737399322389178025e+01 9.697568791475883643e+01 9.424040783052571157e+01
5.950000000000000000e+03 5.952060522839871481e+01 5.730697856991772454e+01 9.698944334305021187e+01 9.417477767090331042e+01
5.962500000000000000e+03 5.958600880327017535e+01 5.731065491241678700e+01 9.705047051646857881e+01 9.395835249482765050e+01
5.975000000000000000e+03 5.957271411419161211e+01 5.727966843501295102e+01 9.702016457794847781e+01 9.397979554015910253e+01
5.987500000000000000e+03 5.955858818259849841e+01 5.735844965989560507e+01 9.708129426669590600e+01 9.412347330825485869e+01
6.000000000000000000e+03 5.952262581898139615e+01 5.731178695474113027e+01 9.718406537260857192e+01 9.407550436265913163e+01
6.012500000000000000e+03 5.971461733841826458e+01 5.730043794940305446e+01 9.722858277818171757e+01 9.408808526224058255e+01
6.025000000000000000e+03 5.974910731863592162e+01 5.726581399784125637e+01 9.722332579879203251e+01 9.414604777139666680e+01
6.037500000000000000e+03 5.958811525338282422e+01 5.742029924923691198e+01 9.718899539621487804e+01 9.431897895574462609e+01
6.050000000000000000e+03 5.954974399217879011e+01 5.742022919710966988e+01 9.711587955639454606e+01 9.428397415761648404e+01
6.062500000000000000e+03 5.956477286047353203e+01 5.734443677981656151e+01 9.712069026157921314e+01 9.432292060273643131e+01
6.075000000000000000e+03 5.958484731743306639e+01 5.738913540376483269e+01 9.721577829557344330e+01 9.424029436073183774e+01
6.087500000000000000e+03 5.963689872723614371e+01 5.724880124776609591e+01 9.710169308672320199e+01 9.421175215108458190e+01
6.100000000000000000e+03 5.969274323386758851e+01 5.717692192650728344e+01 9.724073221860975025e+01 9.436685227175850343e+01
6.112500000000000000e+03 5.967555411676308097e+01 5.708985249088775760e+01 9.726271160290048101e+01 9.442146010327530803e+01
6.125000000000000000e+03 5.963752674414580213e+01 5.711265022085342480e+01 9.743944909219230510e+01 9.442392996241194680e+01
6.137500000000000000e+03 5.975549739713041930e+01 5.709843168729697283e+01 9.747602084409199108e+01 9.450199807012431563e+01
6.150000000000000000e+03 5.980947727642188738e+01 5.710981299406839184e+01 9.749237742323252576e+01 9.451699097114560288e+01
6.162500000000000000e+03 5.981819032248840529e+01 5.727517591007259057e+01 9.748713204189091641e+01 9.449524428523535846e+01
6.175000000000000000e+03 5.976709404559612437e+01 5.725478942235710633e+01 9.747562275121379116e+01 9.445235987186687510e+01
6.187500000000000000e+03 5.987746947319196522e+01 5.719696776076711586e+01 9.740003186488208087e+01 9.442592837044092846e+01
6.200000000000000000e+03 5.979497301886490135e+01 5.724936163141702394e+01 9.743932219334902811e+01 9.450909958104132613e+01
6.212500000000000000e+03 5.976652398538943345e+01 5.733060703777383083e+01 9.739369893653787358e+01 9.445438340968578927e+01
6.225000000000000000e+03 5.995607621791562281e+01 5.732216001747656975e+01 9.740894612536341413e+01 9.442262885113777315e+01
6.237500000000000000e+03 6.010273126395046717e+01 5.743494412004535121e+01 9.732971060632395677e+01 9.440356826920029221e+01
6.250000000000000000e+03 6.014144376864493324e+01 5.742988765268658113e+01 9.733311895413866921e+01 9.448238656284257786e+01
6.262500000000000000e+03 6.017939020658829463e+01 5.746191584357190862e+01 9.741957995015300753e+01 9.449969720459459666e+01
6.275000000000000000e+03 6.005356532892162136e+01 5.757535453986958629e+01 9.747032979818676779e+01 9.444434122121305109e+01
6.287500000000000000e+03 6.005563372400217759e+01 5.758771072899934751e+01 9.781979974751484974e+01 9.450408300249472404e+01
6.300000000000000000e+03 5.996019820653913257e+01 5.771978710206067831e+01 9.774033881087586906e+01 9.459392130887529504e+01
6.312500000000000000e+03 5.996363179790206743e+01 5.781909704041462561e+01 9.761627048914581906e+01 9.451846498805196006e+01
6.325000000000000000e+03 5.994690727307661149e+01 5.780293535185343501e+01 9.755247697205028601e+01 9.458125863000478262e+01
6.337500000000000000e+03 6.023251062069622463e+01 5.790161676072129637e+01 9.749994745207473557e+01 9.457487234259201614e+01
6.350000000000000000e+03 6.020483083143174952e+01 5.778561336942216542e+01 9.741002974792449720e+01 9.451468908986055339e+01
6.362500000000000000e+03 6.003483131469613454e+01 5.766911287001421726e+01 9.738992003761310912e+01 9.444349037928955681e+01
6.375000000000000000e+03 5.991877981573635736e+01 5.762317886072037254e+01 9.728901313498745651e+01 9.437607858821301932e+01
6.387500000000000000e+03 6.002451610229149281e+01 5.774019774853729814e+01 9.736628648446657053e+01 9.443869838637975533e+01
6.400000000000000000e+03 5.985696702852174411e+01 5.764072776908267315e+01 9.725326117251138669e+01 9.457917108657522931e+01
6.412500000000000000e+03 5.990052510211449999e+01 5.774996870885863842e+01 9.728854729089293585e+01 9.450557181069602564e+01
6.425000000000000000e+03 5.995163855185080592e+01 5.766571016662740590e+01 9.739893442328926199e+01 9.448498999590295000e+01
6.437500000000000000e+03 5.993290959937870355e+01 5.767759664494249705e+01 9.750539951456357812e+01 9.446594419069953119e+01
6.450000000000000000e+03 5.994841018336029492e+01 5.770865194500835571e+01 9.736435426467278376e+01 9.458305164698440137e+01
6.462500000000000000e+03 5.989953269399926228e+01 5.775470021912603613e+01 9.736895154843851685e+01 9.444495058072816107e+01
6.475000000000000000e+03 5.980469852277366982e+01 5.785025310502948059e+01 9.709410102453142599e+01 9.460752680376340606e+01
6.487500000000000000e+03 5.987237038659333876e+01 5.777214738022243523e+01 9.735060411998948382e+01 9.453909854709006311e+01
6.500000000000000000e+03 5.991381618849041502e+01 5.783498603367610968e+01 9.728489026700177078e+01 9.454917852388895483e+01
6.512500000000000000e+03 5.975457872444089702e+01 5.776236976866471196e+01 9.726054112587262068e+01 9.451887993484695016e+01
6.525000000000000000e+03 5.964031659408877317e+01 5.782104441055882660e+01 9.725488009122429389e+01 9.477587336178508792e+01
6.537500000000000000e+03 5.968780052270381731e+01 5.782909104447593762e+01 9.724841492219445627e+01 9.482682965361112792e+01
6.550000000000000000e+03 5.966078556136560707e+01 5.776721405249668351e+01 9.728329060985747390e+01 9.469050385104696943e+01
6.562500000000000000e+03 5.953557573183415741e+01 5.772134059929381067e+01 9.721057242682353206e+01 9.471032825555039381e+01
6.575000000000000000e+03 5.955507016063423720e+01 5.781116441739247591e+01 9.717049993024521370e+01 9.476125586067739448e+01
6.587500000000000000e+03 5.961679988606753255e+01 5.775826413273260584e+01 9.707261131714579960e+01 9.477756536049683689e+01
6.600000000000000000e+03 5.978981714790126034e+01 5.765814974605262933e+01 9.702750089197849093e+01 9.480218680187927305e+01
6.612500000000000000e+03 5.978536360965359364e+01 5.774777747054119459e+01 9.700108052186614316e+01 9.467818123358698301e+01
6.625000000000000000e+03 5.971976359450435012e+01 5.767039414553453014e+01 9.716044996103751430e+01 9.462855412531209254e+01
6.637500000000000000e+03 5.973835486896847158e+01 5.762562125529569101e+01 9.723214145151278842e+01 9.461192486848256067e+01
6.650000000000000000e+03 5.978602615360180295e+01 5.761809064852198503e+01 9.722890131478250453e+01 9.450215050207791023e+01
6.662500000000000000e+03 5.961284057130883696e+01 5.758939412106330735e+01 9.729520027096337742e+01 9.439396770528942682e+01
6.675000000000000000e+03 5.958500645256778938e+01 5.768737433024450212e+01 9.735996679577499435e+01 9.437312267589960868e+01
6.687500000000000000e+03 5.952292733492426891e+01 5.767992604451276861e+01 9.745256846825296293e+01 9.430642899086635111e+01
6.700000000000000000e+03 5.968687724340698253e+01 5.768938186169042837e+01 9.750377468839839423e+01 9.427114842410746576e+01
6.712500000000000000e+03 5.963632308308704921e+01 5.771990331461078938e+01 9.757196038049023912e+01 9.428458490824401395e+01
6.725000000000000000e+03 5.965624144024300080e+01 5.773805323125855438e+01 9.751483894693485865e+01 9.405561402849529884e+01
6.737500000000000000e+03 5.961352628211788840e+01 5.783131551543776538e+01 9.749554398075011363e+01 9.396416516164052268e+01
6.750000000000000000e+03 5.963477096661907240e+01 5.787783743724806840e+01 9.756516980323284827e+01 9.399006042933419280e+01
6.762500000000000000e+03 5.963603436531716540e+01 5.787875757121231146e+01 9.767955335271814477e+01 9.399033173581130995e+01
6.775000000000000000e+03 5.966077138663779067e+01 5.802150553435911462e+01 9.769781367908584002e+01 9.404281528827428360e+01
6.787500000000000000e+03 5.949988461297466813e+01 5.807109447479641062e+01 9.778356590769338652e+01 9.407244518529857658e+01
6.800000000000000000e+03 5.964054221630592423e+01 5.820049352060411252e+01 9.792180470787273805e+01 9.405597771186779710e+01
6.812500000000000000e+03 5.952560440207939507e+01 5.827419278782270595e+01 9.794222927801830281e+01 9.418337731306085914e+01
6.825000000000000000e+03 5.951178851506100642e+01 5.829772269619781611e+01 9.788179198045415319e+01 9.427120117810251543e+01
6.837500000000000000e+03 5.949331963942761803e+01 5.816322699197960588e+01 9.798213303984258005e+01 9.420268960632792243e+01
6.850000000000000000e+03 5.960710603796034235e+01 5.822168501458321543e+01 9.792444069289898323e+01 9.423843433977934581e+01
6.862500000000000000e+03 5.969575403246024337e+01 5.821037659031946987e+01 9.789391458392313439e+01 9.417224121581386953e+01
6.875000000000000000e+03 5.979417032877481830e+01 5.821868983744140991e+01 9.775489129798270937e+01 9.422214419138362018e+01
6.887500000000000000e+03 5.992621554989529642e+01 5.814996992679525079e+01 9.782613159506790623e+01 9.447211660827846913e+01
6.900000000000000000e+03 5.995902201844526758e+01 5.828667197066504002e+01 9.776911330378651144e+01 9.440647774341849185e+01
6.912500000000000000e+03 5.988095239536949066e+01 5.829474717751732982e+01 9.775688271837185539e+01 9.444904635522252079e+01
6.925000000000000000e+03 5.991105473484756772e+01 5.828679526110779108e+01 9.768247600098034411e+01 9.458768194048155920e+01
6.937500000000000000e+03 5.985514958524275642e+01 5.819909582558696570e+01 9.753573783093297322e+01 9.471071585356975220e+01
6.950000000000000000e+03 5.974593011709715284e+01 5.812828695615847607e+01 9.751947919373164098e+01 9.467162677461291764e+01
6.962500000000000000e+03 5.989927863400785668e+01 5.803552672873019702e+01 9.751075091682591278e+01 9.460390968039151005e+01
6.975000000000000000e+03 5.991604679242274045e+01 5.796400125171711437e+01 9.758870372640986091e+01 9.451944640373328355e+01
6.987500000000000000e+03 5.988070632474376964e+01 5.779111724538226014e+01 9.758195398102139961e+01 9.441986221576566152e+01
7.000000000000000000e+03 5.973799605932369872e+01 5.775714052216803651e+01 9.757270553679394709e+01 9.450974706682669080e+01
7.012500000000000000e+03 5.958710881586996777e+01 5.776237649097877380e+01 9.755901002121322563e+01 9.458607062135118326e+01
7.025000000000000000e+03 5.973929517507281162e+01 5.785873814273637805e+01 9.757655183049112679e+01 9.457340390484144166e+01
7.037500000000000000e+03 5.980213145252952245e+01 5.773532602276822701e+01 9.743501673175823896e+01 9.462236429962925399e+01
7.050000000000000000e+03 5.986030809201414371e+01 5.766087386943645754e+01 9.743353718182727619e+01 9.448032892334050814e+01
7.062500000000000000e+03 5.986665370709399525e+01 5.754381400181877382e+01 9.753469099371220352e+01 9.441929123359358300e+01
7.075000000000000000e+03 5.989241286635267159e+01 5.753734669272913749e+01 9.754685094999531714e+01 9.438556269171967017e+01
7.087500000000000000e+03 5.977119372770079764e+01 5.754173292007827456e+01 9.753136741577243640e+01 9.426416342634009027e+01
7.100000000000000000e+03 5.967884244301149721e+01 5.745281559460987353e+01 9.750316973740659421e+01 9.427056356125764580e+01
7.112500000000000000e+03 5.973267992722477260e+01 5.738817906761676113e+01 9.760065061853151747e+01 9.408604815535254318e+01
7.125000000000000000e+03 5.985224483914608129e+01 5.734473431277450572e+01 9.768072157189637039e+01 9.405490996949056637e+01
7.137500000000000000e+03 5.982084239149318705e+01 5.747865054809334140e+01 9.762218440713462542e+01 9.411353332479353639e+01
7.150000000000000000e+03 5.979487397384173875e+01 5.743954695378242548e+01 9.764974026580826205e+01 9.422254838794142984e+01
7.162500000000000000e+03 5.973288355406081962e+01 5.750314068355856989e+01 9.766538379891494515e+01 9.424175698104757259e+01
7.175000000000000000e+03 5.961677846774024658e+01 5.743317614889664213e+01 9.747094152830803182e+01 9.425157113474510595e+01
7.187500000000000000e+03 5.961094928195760900e+01 5.738406045205269379e+01 9.753051387895273194e+01 9.424939047237042189e+01
7.200000000000000000e+03 5.965304826376519998e+01 5.735087647891854346e+01 9.758905482107508078e+01 9.416535220659189065e+01
7.212500000000000000e+03 5.968262059009457943e+01 5.730753006372422220e+01 9.760652414948332023e+01 9.418171796136333285e+01
7.225000000000000000e+03 5.964526579613569623e+01 5.727178384533933553e+01 9.770554480393502672e+01 9.423466281030697189e+01
7.237500000000000000e+03 5.966414539308357945e+01 5.730169495338923724e+01 9.775462856538004530e+01 9.422804314170859641e+01
7.250000000000000000e+03 5.963476168290990387e+01 5.735778768655113424e+01 9.774653510729054062e+01 9.439493821298712817e+01
7.262500000000000000e+03 5.962220187709838370e+01 5.718547382877910223e+01 9.771700505068456266e+01 9.446912258324466904e+01
7.275000000000000000e+03 5.960170793808202916e+01 5.741207961298845674e+01 9.774102898934204120e+01 9.435096976845902361e+01
7.287500000000000000e+03 5.962514015763213848e+01 5.737293170585375179e+01 9.773591064139736773e+01 9.425372946731806678e+01
7.300000000000000000e+03 5.968300585862434815e+01 5.753141510942694481e+01 9.776880396618962266e+01 9.427429847468224011e+01
7.312500000000000000e+03 5.979601060252181099e+01 5.759774515661122507e+01 9.783008767149544838e+01 9.423242971389038303e+01
7.325000000000000000e+03 5.973415047497854857e+01 5.751637219720503680e+01 9.789232334815197589e+01 9.436551158237969616e+01
7.337500000000000000e+03 5.954007089222714910e+01 5.751037093218861429e+01 9.801238244522750165e+01 9.440087776547085241e+01
7.350000000000000000e+03 5.935836562980843212e+01 5.751932957225289300e+01 9.808447791994323950e+01 9.445444504969907484e+01
7.362500000000000000e+03 5.948110137942309450e+01 5.744443239317786265e+01 9.785717145139845741e+01 9.448609828865249938e+01
7.375000000000000000e+03 5.951485010564520195e+01 5.734856947392272275e+01 9.783917521143241913e+01 9.441348023937398182e+01
7.387500000000000000e+03 5.946359064945918504e+01 5.735421964455029809e+01 9.788806021467482310e+01 9.432349284447053606e+01
7.400000000000000000e+03 5.940412371099628785e+01 5.733613547954976752e+01 9.797091419516026178e+01 9.417044632259788273e+01
7.412500000000000000e+03 5.945720338340881739e+01 5.737047287884801960e+01 9.796529470419713448e+01 9.417762817557577648e+01
7.425000000000000000e+03 5.939430022195267611e+01 5.730998339050408674e+01 9.797173060308801951e+01 9.414402093395010240e+01
7.437500000000000000e+03 5.933221159107714016e+01 5.726718743275670676e+01 9.790180993702038847e+01 9.407162287969404701e+01
7.450000000000000000e+03 5.956019366997082187e+01 5.730626376149933066e+01 9.801915039862504386e+01 9.397625238196351916e+01
7.462500000000000000e+03 5.968473882121065088e+01 5.730645234817914258e+01 9.796382080675356008e+01 9.403391448317961476e+01
7.475000000000000000e+03 5.975867385196170289e+01 5.728003260930309892e+01 9.801871271697571331e+01 9.394098307232498257e+01
7.487500000000000000e+03 5.986017025923580803e+01 5.731768205804183225e+01 9.801379150167780097e+01 9.397734037156106979e+01
7.500000000000000000e+03 6.000164452633372036e+01 5.737513545701970941e+01 9.808365875115727306e+01 9.401911447960283397e+01
7.512500000000000000e+03 6.374229138998595801e+01 5.995779623998707564e+01 1.007472924264110361e+02 9.693430298927108879e+01
7.525000000000000000e+03 6.364216989080054532e+01 5.983851219014118072e+01 1.006851386720927479e+02 9.690251846344072817e+01
7.537500000000000000e+03 6.361837790324744901e+01 5.989580822352933609e+01 1.006261604248065566e+02 9.697157618676784807e+01
7.550000000000000000e+03 6.355189320177228041e+01 5.993529117690201247e+01 1.005494760341554326e+02 9.699260331845616179e+01
7.562500000000000000e+03 6.357711393140024825e+01 6.004668396194905000e+01 1.006222893508080318e+02 9.713032741771147016e+01
7.575000000000000000e+03 6.354689998131570405e+01 6.012799976898681109e+01 1.007302576506156697e+02 9.710628379676299460e+01
7.587500000000000000e+03 6.354727434169507916e+01 6.008668785842230875e+01 1.007789065223162908e+02 9.715835979560644375e+01
7.600000000000000000e+03 6.352522679617079859e+01 6.011607623141748036e+01 1.006868894040528630e+02 9.717567640497334480e+01
7.612500000000000000e+03 6.341756496250282282e+01 6.018017039575425997e+01 1.006827000941005394e+02 9.695936736497213815e+01
7.625000000000000000e+03 6.327805834585910816e+01 6.036702000777171406e+01 1.008401220020988802e+02 9.697784891363444615e+01
7.637500000000000000e+03 6.315609117619491997e+01 6.030690152934990778e+01 1.009059777926976977e+02 9.693203277834471976e+01
7.650000000000000000e+03 6.319206692734210407e+01 6.024183888544501286e+01 1.008855327941569300e+02 9.707673238862230392e+01
7.662500000000000000e+03 6.310758730203128408e+01 6.019306127375740800e+01 1.007429162406631349e+02 9.707034044039390608e+01
7.675000000000000000e+03 6.298377607445656423e+01 6.009582763008352657e+01 1.007337994401822669e+02 9.703360908468215484e+01
7.687500000000000000e+03 6.305136869106664932e+01 5.992114474241058275e+01 1.006995677247487464e+02 9.698733259050972322e+01
7.700000000000000000e+03 6.295256761935691969e+01 5.993864809358183265e+01 1.007961910460379755e+02 9.703986739015404339e+01
7.712500000000000000e+03 6.050675395116618915e+01 5.669156760882869861e+01 9.765515750552162899e+01 9.431151762535313310e+01
7.725000000000000000e+03 6.037136923539421218e+01 5.674869317212045416e+01 9.769185771041544797e+01 9.448444392450915075e+01
7.737500000000000000e+03 6.037146620603596858e+01 5.674015529505797417e+01 9.769657546360484446e+01 9.450413354624680551e+01
7.750000000000000000e+03 6.040655977297220858e+01 5.671489539533303059e+01 9.767006405480253761e+01 9.455876654164327988e+01
7.762500000000000000e+03 6.042250312232918219e+01 5.674721001763324324e+01 9.760007019740673684e+01 9.457834165724898412e+01
7.775000000000000000e+03 6.042448905245355917e+01 5.681840473491667609e+01 9.750170424489107290e+01 9.455671499827197124e+01
7.787500000000000000e+03 6.028142172578470337e+01 5.681419294815170673e+01 9.748637063945477621e+01 9.440306437433595477e+01
7.800000000000000000e+03 6.040948160451534221e+01 5.678656848051754480e+01 9.746877511265060434e+01 9.445370993730948328e+01
7.812500000000000000e+03 6.027117252371009215e+01 5.666646842061724243e+01 9.750216338851303988e+01 9.435678169142704519e+01
7.825000000000000000e+03 6.016291695499922554e+01 5.676721631229823828e+01 9.747685101213494363e+01 9.441424016527675178e+01
7.837500000000000000e+03 6.013059014188871032e+01 5.658930736534118466e+01 9.747852420564045417e+01 9.444542041166758395e+01
7.850000000000000000e+03 6.018970384641730220e+01 5.661029873121348999e+01 9.747454923476773558e+01 9.443567389914583998e+01
7.862500000000000000e+03 6.011380358496835896e+01 5.663391564054469285e+01 9.743079349201573791e+01 9.438363739507073547e+01
7.875000000000000000e+03 6.031569890962714453e+01 5.654557021815536189e+01 9.740310201458316897e+01 9.434771726268229486e+01
7.887500000000000000e+03 6.032134579427248156e+01 5.663908329760675997e+01 9.750105311276759323e+01 9.450642795829081422e+01
7.900000000000000000e+03 6.033615896880649387e+01 5.668439210293824004e+01 9.747157206220143166e+01 9.448457787662611906e+01
7.912500000000000000e+03 6.038175478318164124e+01 5.669838732407332316e+01 9.745624461428043617e+01 9.461147434332136186e+01
7.925000000000000000e+03 6.052987987170659778e+01 5.670959661284884845e+01 9.748491015063621035e+01 9.466587409166515954e+01
7.937500000000000000e+03 6.057403505437073932e+01 5.669297735765474755e+01 9.762098763389822409e+01 9.465956218928356236e+01
7.950000000000000000e+03 6.061817455264313281e+01 5.671195952860174572e+01 9.764401246566424675e+01 9.476257494148870819e+01
7.962500000000000000e+03 6.075478123073540360e+01 5.671961549540969827e+01 9.766515507387268258e+01 9.466681246472705880e+01
7.975000000000000000e+03 6.091884194463388980e+01 5.689570145340024965e+01 9.774611457594481578e+01 9.468583369507001635e+01
7.987500000000000000e+03 6.090208669343785886e+01 5.686543676072756170e+01 9.785673045756145427e+01 9.466359897540377233e+01
8.000000000000000000e+03 6.091297436581970004e+01 5.693214361982398941e+01 9.780760181934159903e+01 9.466475750236166675e+01
8.012500000000000000e+03 6.098911726729748750e+01 5.691161344579062842e+01 9.786925831015263100e+01 9.471094916397683505e+01
8.025000000000000000e+03 6.091894963241960426e+01 5.672648469220831657e+01 9.795715066449814401e+01 9.479198179370202126e+01
8.037500000000000000e+03 6.102525599716818760e+01 5.678482739416938330e+01 9.787098570756657523e+01 9.470843311920846475e+01
8.050000000000000000e+03 6.104279851767869758e+01 5.673324156820878272e+01 9.772619435423868595e+01 9.472753098868942345e+01
8.062500000000000000e+03 6.101012290593614296e+01 5.667015493379903290e+01 9.765503897860892835e+01 9.489690304775109553e+01
8.075000000000000000e+03 6.089620500995864916e+01 5.669435707796914414e+01 9.769648630607534301e+01 9.489817468331109751e+01
8.087500000000000000e+03 6.086336899681985102e+01 5.674291918971635340e+01 9.781123826840591562e+01 9.484510980770380684e+01
8.100000000000000000e+03 6.086151012269451854e+01 5.677824121958964554e+01 9.790795940537587683e+01 9.472164140650347974e+01
8.112500000000000000e+03 6.083156909884785790e+01 5.694103010772457907e+01 9.768083383557849686e+01 9.470331257912944523e+01
8.125000000000000000e+03 6.079269235479662115e+01 5.692901419998029411e+01 9.759032299157240686e+01 9.471448978860205159e+01
8.137500000000000000e+03 6.069901665349819098e+01 5.704457278898176043e+01 9.768043081776912118e+01 9.473181349233745152e+01
8.150000000000000000e+03 6.069742550260264125e+01 5.696181184405556053e+01 9.771870090333250403e+01 9.467237343790087323e+01
8.162500000000000000e+03 6.068042758632878275e+01 5.698930617996437320e+01 9.765845813827348820e+01 9.465814167667447521e+01
8.175000000000000000e+03 6.047467554997703587e+01 5.690503892480217729e+01 9.765991710334101583e+01 9.472041339656757941e+01
8.187500000000000000e+03 6.055190775298007111e+01 5.684055463860322277e+01 9.770023774685103035e+01 9.480711787451490125e+01
8.200000000000000000e+03 6.049101978386753586e+01 5.694962248458550391e+01 9.767451857534503290e+01 9.470182313388026785e+01
8.212500000000000000e+03 6.059308602055661197e+01 5.707718011575478556e+01 9.767857860484782861e+01 9.469553522030078341e+01
8.225000000000000000e+03 6.067286736698812177e+01 5.713886094285867046e+01 9.761754738364007267e+01 9.475267603001115901e+01
8.237500000000000000e+03 6.074758236559185320e+01 5.702875027117904949e+01 9.761284644301321123e+01 9.485785043731479504e+01
8.250000000000000000e+03 6.060356846961433064e+01 5.692775320003745065e+01 9.754860982445865147e+01 9.486833546353609847e+01
8.262500000000000000e+03 6.057179160644707139e+01 5.692330918156226716e+01 9.750341262550891486e+01 9.499878028486770631e+01
8.275000000000000000e+03 6.050082403744201542e+01 5.709978941399455010e+01 9.740165855498437963e+01 9.495879942948397456e+01
8.287500000000000000e+03 6.063630199525600517e+01 5.709853710039573826e+01 9.745804463040403220e+01 9.508748875516000965e+01
8.300000000000000000e+03 6.072050555594830712e+01 5.707433863463747059e+01 9.758242890877988884e+01 9.518642092577488256e+01
8.312500000000000000e+03 6.071093503266450853e+01 5.710513671562779336e+01 9.784474853396193339e+01 9.527302926142363049e+01
8.325000000000000000e+03 6.082930453011220351e+01 5.705670247526133920e+01 9.801170026002338886e+01 9.531008129256453287e+01
8.337500000000000000e+03 6.075263714334491283e+01 5.700459997591794803e+01 9.799147017393555359e+01 9.543157952377062259e+01
8.350000000000000000e+03 6.068561796219036353e+01 5.696115982282892531e+01 9.791243414326240213e+01 9.540395485970547895e+01
8.362500000000000000e+03 6.074723249087377752e+01 5.700432729168378643e+01 9.796532590164227372e+01 9.543198420765342860e+01
8.375000000000000000e+03 6.074779693756184429e+01 5.691820903967426659e+01 9.792249726411719735e+01 9.543294345288263969e+01
8.387500000000000000e+03 6.059335328537107301e+01 5.693631566457433735e+01 9.790668147333994398e+01 9.536137949425079796e+01
8.400000000000000000e+03 6.083893428485362165e+01 5.692410425231172155e+01 9.788728768619021992e+01 9.536665942263661577e+01
8.412500000000000000e+03 6.076610200811183660e+01 5.676338539169407937e+01 9.794152489350251756e+01 9.529148300871671040e+01
8.425000000000000000e+03 6.064782107436895586e+01 5.683304839640057793e+01 9.795294901064545456e+01 9.526685628259951955e+01
8.437500000000000000e+03 6.080487603041820677e+01 5.676049537000193368e+01 9.795386930949995019e+01 9.526947585665055840e+01
8.450000000000000000e+03 6.063995931804133477e+01 5.680445556388360018e+01 9.799385597085870359e+01 9.519816334940074398e+01
8.462500000000000000e+03 6.070506840354389766e+01 5.683960913687657523e+01 9.798438159740310027e+01 9.528319119209109544e+01
8.475000000000000000e+03 6.068157961484472196e+01 5.688010847557965377e+01 9.792881098865738920e+01 9.535141503381507277e+01
8.487500000000000000e+03 6.062610391040648494e+01 5.702433003150569135e+01 9.793542677022468013e+01 9.530167782999556891e+01
8.500000000000000000e+03 6.062122181856818059e+01 5.701364769447677361e+01 9.793279143109194251e+01 9.534453391805011790e+01
8.512500000000000000e+03 6.065012360658425195e+01 5.694917887212034202e+01 9.777575471910169824e+01 9.537458257020620067e+01
8.525000000000000000e+03 6.063554641205161744e+01 5.702170925233162535e+01 9.784911127300790668e+01 9.545199156099516813e+01
8.537500000000000000e+03 6.069233987190074942e+01 5.711630614017397534e+01 9.787036428775245156e+01 9.541387882735988057e+01
8.550000000000000000e+03 6.076390939360216237e+01 5.705496913377236723e+01 9.791006470853238852e+01 9.527916284193467789e+01
8.562500000000000000e+03 6.085187668276232387e+01 5.693081410729672598e+01 9.786289228357640013e+01 9.527186021928386594e+01
8.575000000000000000e+03 6.084327757174456508e+01 5.706489799204023683e+01 9.788272365054730528e+01 9.536312654818661372e+01
8.587500000000000000e+03 6.085536765247356783e+01 5.707566793229985080e+01 9.779871444168682615e+01 9.540387692594481450e+01
8.600000000000000000e+03 6.092187859653792970e+01 5.711669128418854058e+01 9.777431403397481802e+01 9.538589549054771055e+01
8.612500000000000000e+03 6.092125368490452786e+01 5.717581754266973348e+01 9.765246962393010222e+01 9.536084113263586914e+01
8.625000000000000000e+03 6.108214709538626863e+01 5.724088619798692434e+01 9.764723508179650935e+01 9.538599942236723450e+01
8.637500000000000000e+03 6.106682490965991406e+01 5.714683554726306625e+01 9.767151105886834728e+01 9.546028183286985325e+01
8.650000000000000000e+03 6.092436413420929142e+01 5.710134319852159734e+01 9.770984649926332111e+01 9.539812537975906537e+01
8.662500000000000000e+03 6.106136167017307059e+01 5.709661762793503925e+01 9.776281041553907869e+01 9.551812890905134168e+01
8.675000000000000000e+03 6.098488702400612738e+01 5.705841865979913763e+01 9.784533884603850140e+01 9.551923028791874515e+01
8.687500000000000000e+03 6.117748751546080399e+01 5.707426079662844387e+01 9.783348065143462691e+01 9.551520235132350933e+01
8.700000000000000000e+03 6.112742694967835888e+01 5.715418509845943618e+01 9.784730510769492184e+01 9.555304819733839850e+01
8.712500000000000000e+03 6.121257007863410138e+01 5.701362412051492612e+01 9.789966823847848332e+01 9.561152867108766884e+01
8.725000000000000000e+03 6.125609438249671257e+01 5.693036550969826948e+01 9.794276812259201392e+01 9.547374413463667508e+01
8.737500000000000000e+03 6.117225164440747420e+01 5.691398235460579258e+01 9.798219905830980281e+01 9.551652155781403053e+01
8.750000000000000000e+03 6.124327670410998792e+01 5.697127374577096504e+01 9.808326011723768545e+01 9.547376165181894692e+01
8.762500000000000000e+03 6.129080535618589209e+01 5.695665400684343638e+01 9.810889649888883923e+01 9.544762771645974908e+01
8.775000000000000000e+03 6.125775914788096088e+01 5.696325357674120227e+01 9.826065455336505750e+01 9.529729445002627131e+01
8.787500000000000000e+03 6.125594200297011582e+01 5.697008429588720446e+01 9.827127422763597053e+01 9.520287682963362386e+01
8.800000000000000000e+03 6.114435497636494432e+01 5.701028185027819006e+01 9.816958597695477806e+01 9.517310013791947654e+01
8.812500000000000000e+03 6.099804630938130146e+01 5.693617954857142394e+01 9.811548084503114353e+01 9.509829791928005704e+01
8.825000000000000000e+03 6.105365896596189401e+01 5.696200205621735080e+01 9.812485016145869565e+01 9.506483485468037031e+01
8.837500000000000000e+03 6.104275907673559942e+01 5.688126721981091549e+01 9.800042175887432450e+01 9.499525704140812365e+01
8.850000000000000000e+03 6.101056195867443677e+01 5.690086228677179747e+01 9.792814922734166316e+01 9.507834544970732793e+01
8.862500000000000000e+03 6.098254909930651024e+01 5.688908719676019388e+01 9.803128814816236059e+01 9.498768670813396398e+01
8.875000000000000000e+03 6.088680867539051889e+01 5.689376730106582869e+01 9.805741786488067646e+01 9.491301030342316380e+01
8.887500000000000000e+03 6.081669570263196078e+01 5.714856663695066885e+01 9.818046751914657477e+01 9.491983094415240885e+01
8.900000000000000000e+03 6.084427739544869951e+01 5.711458098867326783e+01 9.828869538079028700e+01 9.495636562116055757e+01
8.912500000000000000e+03 6.087016988125818528e+01 5.702512124506542079e+01 9.837249406032711363e+01 9.484071515835299238e+01
8.925000000000000000e+03 6.075757136057868735e+01 5.708002423055260977e+01 9.841416027034809133e+01 9.476701600432454597e+01
8.937500000000000000e+03 6.087628995686932143e+01 5.708266979349635051e+01 9.853028473860281622e+01 9.476808219638692776e+01
8.950000000000000000e+03 6.089550494009453274e+01 5.717341545831036598e+01 9.850490699969263630e+01 9.477254837539308596e+01
8.962500000000000000e+03 6.100446859255801968e+01 5.713954765861350182e+01 9.850427982709013008e+01 9.482161243118419236e+01
8.975000000000000000e+03 6.110101942213687209e+01 5.709511608164705621e+01 9.854117613471433401e+01 9.486561927549060158e+01
8.987500000000000000e+03 6.120342552673429992e+01 5.711741813030355530e+01 9.846651791630910111e+01 9.481604765703218618e+01
9.000000000000000000e+03 6.116204152281994766e+01 5.713350600062730678e+01 9.847751900312404416e+01 9.480991962125420969e+01
9.012500000000000000e+03 6.118076409610505095e+01 5.713816605019442818e+01 9.849866067745509213e+01 9.470849217223768335e+01
9.025000000000000000e+03 6.122269919931320459e+01 5.705156965360582433e+01 9.846589870240052278e+01 9.472374956733365536e+01
9.037500000000000000e+03 6.135710161291861908e+01 5.692524563951955230e+01 9.847561335268206051e+01 9.475661123442893086e+01
9.050000000000000000e+03 6.135098644578780380e+01 5.685395588328133698e+01 9.848137790143856307e+01 9.473191402813257866e+01
9.062500000000000000e+03 6.129354347831358041e+01 5.692437556123573472e+01 9.863703406435868715e+01 9.479271647584575078e+01
9.075000000000000000e+03 6.123088422758339533e+01 5.678449699758778024e+01 9.862002784980982995e+01 9.482990872095784596e+01
9.087500000000000000e+03 6.111438690809525554e+01 5.675270224741213809e+01 9.857589999847644435e+01 9.486581432050667217e+01
9.100000000000000000e+03 6.114682639616687254e+01 5.677798164911152412e+01 9.855400643745680611e+01 9.504759601609023889e+01
9.112500000000000000e+03 6.120342126010702088e+01 5.693734044615905532e+01 9.850410962413165805e+01 9.518319938157370075e+01
9.125000000000000000e+03 6.117648887416413572e+01 5.689212019339537818e+01 9.849199162140774888e+01 9.508674394108130912e+01
9.137500000000000000e+03 6.109712793725540791e+01 5.676684340545799756e+01 9.852520539948885414e+01 9.493536491573649982e+01
9.150000000000000000e+03 6.111232135030695645e+01 5.673231797253966846e+01 9.861223332763421467e+01 9.481849471255586081e+01
9.162500000000000000e+03 6.121555862973767148e+01 5.679866641692027684e+01 9.860784560484687233e+01 9.481260870568138444e+01
9.175000000000000000e+03 6.110541531049238984e+01 5.685266238328243560e+01 9.853447882321324869e+01 9.487538987261132206e+01
9.187500000000000000e+03 6.109322857903990212e+01 5.685846477189129189e+01 9.838249649083800819e+01 9.495564341838962719e+01
9.200000000000000000e+03 6.110988318362818461e+01 5.683621141468009341e+01 9.826542801706729335e+01 9.498010288231505172e+01
9.212500000000000000e+03 6.114946487711780065e+01 5.687663056287607333e+01 9.828073761847062428e+01 9.507051134163678796e+01
9.225000000000000000e+03 6.109122436692836544e+01 5.688144482289543191e+01 9.823564965739906540e+01 9.507622706671992319e+01
9.237500000000000000e+03 6.099382360152961979e+01 5.688090032796835516e+01 9.825329220616316661e+01 9.508173880421533397e+01
9.250000000000000000e+03 6.098929912253517216e+01 5.683924643052974091e+01 9.821618599383934622e+01 9.494320885603794125e+01
9.262500000000000000e+03 6.095379994035032922e+01 5.696823361223723481e+01 9.823107821915043303e+01 9.498138692982395526e+01
9.275000000000000000e+03 6.095818807283270502e+01 5.689711645502492132e+01 9.818179945247399587e+01 9.504580587960694515e+01
9.287500000000000000e+03 6.089885250467262523e+01 5.695831910642615981e+01 9.804269734217464816e+01 9.506078303125806883e+01
9.300000000000000000e+03 6.087574372454004390e+01 5.690821139440767240e+01 9.805129991949054613e+01 9.515613224067578813e+01
9.312500000000000000e+03 6.088366214884240435e+01 5.697129153510694266e+01 9.806878031209636504e+01 9.526027361798956861e+01
9.325000000000000000e+03 6.082939240262849978e+01 5.699354359791517055e+01 9.810643911966609210e+01 9.535269467706783075e+01
9.337500000000000000e+03 6.078960255881434449e+01 5.701897671208143237e+01 9.804319233773068731e+01 9.539642289517556151e+01
9.350000000000000000e+03 6.082806983137578527e+01 5.706918627539391053e+01 9.800966689609744265e+01 9.532695753845571573e+01
9.362500000000000000e+03 6.075209899690877791e+01 5.721013328675437037e+01 9.792583676503275569e+01 9.534164518892690410e+01
9.375000000000000000e+03 6.070545363015126128e+01 5.736905190325344961e+01 9.795553953822748383e+01 9.549478339620746681e+01
9.387500000000000000e+03 6.068583075547669381e+01 5.747662759152050427e+01 9.786697484723582363e+01 9.549956692941178460e+01
9.400000000000000000e+03 6.081042821125092956e+01 5.735221559404308778e+01 9.782249619274116981e+01 9.540049978191909474e+01
9.412500000000000000e+03 6.087981500003007085e+01 5.742925249988476821e+01 9.784046340893243610e+01 9.535617461877016865e+01
9.425000000000000000e+03 6.075280425797186723e+01 5.720125513438439668e+01 9.782834383961895242e+01 9.542811743068013186e+01
9.437500000000000000e+03 6.075183044765793738e+01 5.715401837032709409e+01 9.786812583137530908e+01 9.543385375076492494e+01
9.450000000000000000e+03 6.074323402244585424e+01 5.731661667741764887e+01 9.780253443170120420e+01 9.543696113654742419e+01
9.462500000000000000e+03 6.065712957030176966e+01 5.740440904202917238e+01 9.783406011367779342e+01 9.549469651618062471e+01
9.475000000000000000e+03 6.064791845375565060e+01 5.741416381993921902e+01 9.783532223874966860e+01 9.550774361033342075e+01
9.487500000000000000e+03 6.066370087593220006e+01 5.740051870044940330e+01 9.776729326378334406e+01 9.561539532812865616e+01
9.500000000000000000e+03 6.053984391245409569e+01 5.754932351688958647e+01 9.776543473894767544e+01 9.551211340594213084e+01
9.512500000000000000e+03 6.050234225815010092e+01 5.757671421122408617e+01 9.751807429563605467e+01 9.551738726953303171e+01
9.525000000000000000e+03 6.051330658627658465e+01 5.760778381284876559e+01 9.753007806126471735e+01 9.544363912835468966e+01
9.537500000000000000e+03 6.070117736142361764e+01 5.760903295069151397e+01 9.761052442169881260e+01 9.526052718648871576e+01
9.550000000000000000e+03 6.075972456113534292e+01 5.752023149282829451e+01 9.767809969840145357e+01 9.528208311985021339e+01
9.562500000000000000e+03 6.072186850363236488e+01 5.751417883219569660e+01 9.778950127354544009e+01 9.539595685302496975e+01
9.575000000000000000e+03 6.064869639530581935e+01 5.748245208371002946e+01 9.776702293871110783e+01 9.529252084719306026e+01
9.587500000000000000e+03 6.062146525365981375e+01 5.764263692317094012e+01 9.779852199294158765e+01 9.524046999811564262e+01
9.600000000000000000e+03 6.073647620128914326e+01 5.756131891693391367e+01 9.780216189872220411e+01 9.528568837968980176e+01
9.612500000000000000e+03 6.073532118436887828e+01 5.773063867876837918e+01 9.791008551135229254e+01 9.534474030107087117e+01
9.625000000000000000e+03 6.073052651362656462e+01 5.773702163894493111e+01 9.790771556597901792e+01 9.538752663408779142e+01
9.637500000000000000e+03 6.057992135309703485e+01 5.751349393572911595e+01 9.793862732979751229e+01 9.544432541655612567e+01
9.650000000000000000e+03 6.055899203154537247e+01 5.746188339967361003e+01 9.806758671171897390e+01 9.546448782786022491e+01
9.662500000000000000e+03 6.067453008913628310e+01 5.748824678628350426e+01 9.797869097451369669e+01 9.539638101186454833e+01
9.675000000000000000e+03 6.076114490051745065e+01 5.753618127480930156e+01 9.791537381842951504e+01 9.533333316949988046e+01
9.687500000000000000e+03 6.078346673609814843e+01 5.747910304005230131e+01 9.797824645363230900e+01 9.543186611777646533e+01
9.700000000000000000e+03 6.072629284442837871e+01 5.748528981502266078e+01 9.795902048855101896e+01 9.534976416664542853e+01
9.712500000000000000e+03 6.069221128101088425e+01 5.756227070203886598e+01 9.797794487274812525e+01 9.534926806968856283e+01
9.725000000000000000e+03 6.064515090079984105e+01 5.763230467023645787e+01 9.807394380708478820e+01 9.548343206367604807e+01
9.737500000000000000e+03 6.068614277950615588e+01 5.763487759405145994e+01 9.800843193401098574e+01 9.541207559291696327e+01
9.750000000000000000e+03 6.073930665750113178e+01 5.760854745459884896e+01 9.785459457788829241e+01 9.547107987716576361e+01
9.762500000000000000e+03 6.055942625052821882e+01 5.749088899631929195e+01 9.792664472466104542e+01 9.546580057700266764e+01
9.775000000000000000e+03 6.055070157771331196e+01 5.738994810171409000e+01 9.805096480554261973e+01 9.549620794924824452e+01
9.787500000000000000e+03 6.059131118466405752e+01 5.743770950503056127e+01 9.812394865373174468e+01 9.552551373776279320e+01
9.800000000000000000e+03 6.045799698222998586e+01 5.748476910656082595e+01 9.789880687609515064e+01 9.548642746691238870e+01
9.812500000000000000e+03 6.057542324778258092e+01 5.743814352835934045e+01 9.789988431921386791e+01 9.528117956932152310e+01
9.825000000000000000e+03 6.065003064990759896e+01 5.744717366843595840e+01 9.784012016394677858e+01 9.528538382531617401e+01
9.837500000000000000e+03 6.069760840268515523e+01 5.749396678600771082e+01 9.797868057597803215e+01 9.536064622243766564e+01
9.850000000000000000e+03 6.071330008175412729e+01 5.743311529153157124e+01 9.809908573517790842e+01 9.527345866558964360e+01
9.862500000000000000e+03 6.070308046341897779e+01 5.732005087498465201e+01 9.810053904872930275e+01 9.536890928606777607e+01
9.875000000000000000e+03 6.072279922006639907e+01 5.718443564106869559e+01 9.808562246543876029e+01 9.527355243547638963e+01
9.887500000000000000e+03 6.065930300785976215e+01 5.719217024879466749e+01 9.796973346385529169e+01 9.525833953479686045e+01
9.900000000000000000e+03 6.070944760966698084e+01 5.715431465945138001e+01 9.798181431567083166e+01 9.523473469619739262e+01
9.912500000000000000e+03 6.066899073397149778e+01 5.713144438746316922e+01 9.791177134972873830e+01 9.531842013571855432e+01
9.925000000000000000e+03 6.073769381458884453e+01 5.719861845858507365e+01 9.779386320604142213e+01 9.523679720341132793e+01
9.937500000000000000e+03 6.086284609723064420e+01 5.717924770249169342e+01 9.781357681333574305e+01 9.523634969110059956e+01
9.950000000000000000e+03 6.079139379691986278e+01 5.725836487108039563e+01 9.785350738959812134e+01 9.518833835399506427e+01
9.962500000000000000e+03 6.084175860681897063e+01 5.744270670000600632e+01 9.787107722714426927e+01 9.509778208925119714e+01
9.975000000000000000e+03 6.078016174500544366e+01 5.732245475382574540e+01 9.783789757833667977e+01 9.504784776605004026e+01
9.987500000000000000e+03 6.078712396685816088e+01 5.740977951694949866e+01 9.784118637727034695e+01 9.511355672948589302e+01
1.000000000000000000e+04 6.086777594278192538e+01 5.745167105159973175e+01 9.769188065119179498e+01 9.495673275980033168e+01
1.001250000000000000e+04 6.103587148499167370e+01 5.736125991702169813e+01 9.784599440833062545e+01 9.496797530822360045e+01
1.002500000000000000e+04 6.097336781350637835e+01 5.729633300197067314e+01 9.781812072866897267e+01 9.485668567183192579e+01
1.003750000000000000e+04 6.097266825711092508e+01 5.728081859571019407e+01 9.776627327363416953e+01 9.474850239548644026e+01
1.005000000000000000e+04 6.094087996556356046e+01 5.721733877137906177e+01 9.792162976155007925e+01 9.470302297706287220e+01
1.006250000000000000e+04 6.088470443382539088e+01 5.719410521047861096e+01 9.792716229802047678e+01 9.476039507468979650e+01
1.007500000000000000e+04 6.073169044600593480e+01 5.728056543069998696e+01 9.785130536730416395e+01 9.485120615957784196e+01
1.008750000000000000e+04 6.062235187851647567e+01 5.736785757086390447e+01 9.780517863795147093e+01 9.493915907489150641e+01
1.010000000000000000e+04 6.052482285751889890e+01 5.729845115581714765e+01 9.765532147463925128e+01 9.491251645628442191e+01
1.011250000000000000e+04 6.050387458866503465e+01 5.716644308939587660e+01 9.763946375857611315e+01 9.474124407689264160e+01
1.012500000000000000e+04 6.056394073030779879e+01 5.712483468224061767e+01 9.762358531161926578e+01 9.488063405924934557e+01
1.013750000000000000e+04 6.047769738411211193e+01 5.720532011384973003e+01 9.758392013887487337e+01 9.500918006559516016e+01
1.015000000000000000e+04 6.047987711647039077e+01 5.727156302188087977e+01 9.761310447798116741e+01 9.484681094286240466e+01
1.016250000000000000e+04 6.034907940125869175e+01 5.733633499305314274e+01 9.761529004569740664e+01 9.484842730724349735e+01
1.017500000000000000e+04 6.031441664668290770e+01 5.727843230762911730e+01 9.762753846020341086e+01 9.482566555190429369e+01
1.018750000000000000e+04 6.024862566621791871e+01 5.716680942793959019e+01 9.763675064311044594e+01 9.478905984866374013e+01
1.020000000000000000e+04 6.035898192504114235e+01 5.717592155172968660e+01 9.763623130115560400e+01 9.481980236773081572e+01
1.021250000000000000e+04 6.033655789779173517e+01 5.694748370143940974e+01 9.759307138883310984e+01 9.482107553151745094e+01
1.022500000000000000e+04 6.042043599034073509e+01 5.698236333387075092e+01 9.761168879142236676e+01 9.473573421708954356e+01
1.023750000000000000e+04 6.031422125850559723e+01 5.691524290153859056e+01 9.760867351327942743e+01 9.470606603253563094e+01
1.025000000000000000e+04 6.026689174334641308e+01 5.683884824882277087e+01 9.764177022549461071e+01 9.466017940169776068e+01
1.026250000000000000e+04 6.036898815995833445e+01 5.691158961114570047e+01 9.781406236075216043e+01 9.459880914825586729e+01
1.027500000000000000e+04 6.038769555402031841e+01 5.680385917978001231e+01 9.780175123007784066e+01 9.446686882471607305e+01
1.028750000000000000e+04 6.044234077875361066e+01 5.664303945071207380e+01 9.775912481658902209e+01 9.437801804466541000e+01
1.030000000000000000e+04 6.045893349850783949e+01 5.672978717136891191e+01 9.770532638475999931e+01 9.440503769595190420e+01
1.031250000000000000e+04 6.047101976460196227e+01 5.691173688776967055e+01 9.767899549162589778e+01 9.426156875633182608e+01
1.032500000000000000e+04 6.037915413243796792e+01 5.684070648095640621e+01 9.759566929823745340e+01 9.428276759066234547e+01
1.033750000000000000e+04 6.046449224991600602e+01 5.677334845295000321e+01 9.762794362023038275e+01 9.445840020787858293e+01
1.035000000000000000e+04 6.043056182443923063e+01 5.683498141655709901e+01 9.751241981875978126e+01 9.446147491288026288e+01
1.036250000000000000e+04 6.036173053370122688e+01 5.684378841338406829e+01 9.748017926541500344e+01 9.434630954768709898e+01
1.037500000000000000e+04 6.045821828931563857e+01 5.686030800954439002e+01 9.755388943662514123e+01 9.445041320176075317e+01
1.038750000000000000e+04 6.033637988643499028e+01 5.678856110535777191e+01 9.760857922794316721e+01 9.448160463090103178e+01
1.040000000000000000e+04 6.028633952009681707e+01 5.683291477732136343e+01 9.760181660772195755e+01 9.441924084113348670e+01
1.041250000000000000e+04 6.027667553368407738e+01 5.687674619172506141e+01 9.765669971754438450e+01 9.443782177944130751e+01
1.042500000000000000e+04 6.042610396408259277e+01 5.687974450360004397e+01 9.758812954012789476e+01 9.445692026733873092e+01
1.043750000000000000e+04 6.059821053219913978e+01 5.683181914753336628e+01 9.765205284811416675e+01 9.440114197866456891e+01
1.045000000000000000e+04 6.058306340303344228e+01 5.681576779541159539e+01 9.755876031437762208e+01 9.440419254936414006e+01
1.046250000000000000e+04 6.061707474985387023e+01 5.681031157658040343e+01 9.744964078956846265e+01 9.427805797748004579e+01
1.047500000000000000e+04 6.051918136690941452e+01 5.684121463791152706e+01 9.741689099733667945e+01 9.431961645416211582e+01
1.048750000000000000e+04 6.049899018481412583e+01 5.689431093696092034e+01 9.746425888329299880e+01 9.428605163763259611e+01
1.050000000000000000e+04 6.054946481334616237e+01 5.687980011588125251e+01 9.745072168605497609e+01 9.436602873731659713e+01
1.051250000000000000e+04 6.043510032341706051e+01 5.697654077724380528e+01 9.727190388309593061e+01 9.417849868814666081e+01
1.052500000000000000e+04 6.041876820432570128e+01 5.700384240677171732e+01 9.729463222755710206e+01 9.427581171361403278e+01
1.053750000000000000e+04 6.037250309354860889e+01 5.690794811413383059e+01 9.731429673313110129e+01 9.431075446576370780e+01
1.055000000000000000e+04 6.043419489439968828e+01 5.682869833563535877e+01 9.725280511879597611e+01 9.429185859685712501e+01
1.056250000000000000e+04 6.033886573592089064e+01 5.701110452165805498e+01 9.726250065260293809e+01 9.426784505171922035e+01
1.057500000000000000e+04 6.024324190353147657e+01 5.702169976529609130e+01 9.716453869605672367e+01 9.445774320246439970e+01
1.058750000000000000e+04 6.008877140021647989e+01 5.712489051310878097e+01 9.703656177118503479e+01 9.445847892355364195e+01
1.060000000000000000e+04 5.995942591171503011e+01 5.706751452851786155e+01 9.717973224913046693e+01 9.445859899777342150e+01
1.061250000000000000e+04 5.988648133286854858e+01 5.699166875686416489e+01 9.694064498993563461e+01 9.442580720207568845e+01
1.062500000000000000e+04 5.977972938882688680e+01 5.707743294741696616e+01 9.703283259264475191e+01 9.442771486959580329e+01
1.063750000000000000e+04 5.973128164092821635e+01 5.695053944535955281e+01 9.701791712134516388e+01 9.464162657988862293e+01
1.065000000000000000e+04 5.956951879193750443e+01 5.700070229317473292e+01 9.701254661213252461e+01 9.464721010761365960e+01
1.066250000000000000e+04 5.960446086140439093e+01 5.687179846251821402e+01 9.694557683250923219e+01 9.463894636716815967e+01
1.067500000000000000e+04 5.964619067351495829e+01 5.697363497633815399e+01 9.706689523301585609e+01 9.476066540531394367e+01
1.068750000000000000e+04 5.966722962389739848e+01 5.702250743534998634e+01 9.708703347672950201e+01 9.483355674647870615e+01
1.070000000000000000e+04 5.982950226433326435e+01 5.697614257466885590e+01 9.701082940513617814e+01 9.488990320548302293e+01
1.071250000000000000e+04 5.976119016519910332e+01 5.698981817329491406e+01 9.695165120555675742e+01 9.487609204207261371e+01
1.072500000000000000e+04 5.975668734833116957e+01 5.710816226204014612e+01 9.684574864701420438e+01 9.489359659345582543e+01
1.073750000000000000e+04 5.972527063129930269e+01 5.705342866249034728e+01 9.694142507143310183e+01 9.487990420049011675e+01
1.075000000000000000e+04 5.977811455385552364e+01 5.701061526026965964e+01 9.698500779595103438e+01 9.499759661352376838e+01
1.076250000000000000e+04 5.978449784421296442e+01 5.712141142954350670e+01 9.711668980015134878e+01 9.476487436144157073e+01
1.077500000000000000e+04 5.963366148180659110e+01 5.710034467446487128e+01 9.709560942207501455e+01 9.470418036600247547e+01
1.078750000000000000e+04 5.973455056034871546e+01 5.710962379014657131e+01 9.698223974420506011e+01 9.461694276662515790e+01
1.080000000000000000e+04 5.971573395100140402e+01 5.707513569040845880e+01 9.692413776001666292e+01 9.468295509849205871e+01
1.081250000000000000e+04 5.972261844178022727e+01 5.703616050310661478e+01 9.697691403151245026e+01 9.472898971697136972e+01
1.082500000000000000e+04 5.964566450587147273e+01 5.706823858016522166e+01 9.690185332900558990e+01 9.459112813021951638e+01
1.083750000000000000e+04 5.977316616461679644e+01 5.715806070756848811e+01 9.693234466738866217e+01 9.447773493733048156e+01
1.085000000000000000e+04 5.968237251988026060e+01 5.711129195693627736e+01 9.700923870319778075e+01 9.449892457233015364e+01
1.086250000000000000e+04 5.967082710577134463e+01 5.711798060783801390e+01 9.709129481352040614e+01 9.454342151928446469e+01
1.087500000000000000e+04 5.963289899680871997e+01 5.717613029885279730e+01 9.714715484692128200e+01 9.441637015495061291e+01
1.088750000000000000e+04 5.966414703095058769e+01 5.732933484139057612e+01 9.722861514826527696e+01 9.423812950027999591e+01
1.090000000000000000e+04 5.971519669688623111e+01 5.727250551685508384e+01 9.720523358288832583e+01 9.418925167361172157e+01
1.091250000000000000e+04 5.970240603845221017e+01 5.718720997381886662e+01 9.715665938127307300e+01 9.411586987652141545e+01
1.092500000000000000e+04 5.971822059298798280e+01 5.702814493312173738e+01 9.709996717878568973e+01 9.406970316444198943e+01
1.093750000000000000e+04 5.961881921251862337e+01 5.690090054115634643e+01 9.715629266620753413e+01 9.402294868708112574e+01
1.095000000000000000e+04 5.961727009090655827e+01 5.678462898354276689e+01 9.728734955786833893e+01 9.392410763368205551e+01
1.096250000000000000e+04 5.969914825659774493e+01 5.692074269802482434e+01 9.731746446469182388e+01 9.380912396986920498e+01
1.097500000000000000e+04 5.984396679530087937e+01 5.702382352421300027e+01 9.727365848247364966e+01 9.376870903537408708e+01
1.098750000000000000e+04 5.991103270386019375e+01 5.696534430952623040e+01 9.738579817838831332e+01 9.386758015959567558e+01
1.100000000000000000e+04 5.993376047913948668e+01 5.688556124864764030e+01 9.747864268768525164e+01 9.367593270390068483e+01
1.101250000000000000e+04 5.981929589356446542e+01 5.684777979121407299e+01 9.750715371789848973e+01 9.367331511297429358e+01
1.102500000000000000e+04 5.985203878572880853e+01 5.685742208372428763e+01 9.746132990680987973e+01 9.373129708394456827e+01
1.103750000000000000e+04 5.973446351361921103e+01 5.681983895296498588e+01 9.751257080114655196e+01 9.383120323871919766e+01
1.105000000000000000e+04 5.966018042988051207e+01 5.689606537305347445e+01 9.745044616258901726e+01 9.391127368201696868e+01
1.106250000000000000e+04 5.965001352580422633e+01 5.701822527448355515e+01 9.746770278147329236e+01 9.402548583614414213e+01
1.107500000000000000e+04 5.975088623160219470e+01 5.702712513230623159e+01 9.737444639134423596e+01 9.399059979091664729e+01
1.108750000000000000e+04 5.976498808557540343e+01 5.691244406861882510e+01 9.736091149205567774e+01 9.392695920331109960e+01
1.110000000000000000e+04 5.976576263464029637e+01 5.697371680170270025e+01 9.752213243401304510e+01 9.404316712634452813e+01
1.111250000000000000e+04 5.973404881896052387e+01 5.708008101183929028e+01 9.743333654471616967e+01 9.408657321864986045e+01
1.112500000000000000e+04 5.969670371400727760e+01 5.703170891221385119e+01 9.740238712512449126e+01 9.410410566172285485e+01
1.113750000000000000e+04 5.965011909832590220e+01 5.700222916653949312e+01 9.727268323512267045e+01 9.420864932792596846e+01
1.115000000000000000e+04 5.963578112340673698e+01 5.701077384812398918e+01 9.742155489480013841e+01 9.431606265839799619e+01
1.116250000000000000e+04 5.958993796915066099e+01 5.702808144069314977e+01 9.739874996120784090e+01 9.434238559472900931e+01
1.117500000000000000e+04 5.972469386905657274e+01 5.703028154960055929e+01 9.747704690195330102e+01 9.433993942180235592e+01
1.118750000000000000e+04 5.971221656628816987e+01 5.706778468131948756e+01 9.738385584988392907e+01 9.443407283681722220e+01
1.120000000000000000e+04 5.982035704516543007e+01 5.713866887760212876e+01 9.734493293367457056e+01 9.448654493181794578e+01
1.121250000000000000e+04 5.975839730832522889e+01 5.700321173555238374e+01 9.731439405236132245e+01 9.456989619021112503e+01
1.122500000000000000e+04 5.991168190915542624e+01 5.695679078679570750e+01 9.748111198035567782e+01 9.455004367699153534e+01
1.123750000000000000e+04 5.990094757643550594e+01 5.706312920217146711e+01 9.747996811370124703e+01 9.452881472801402651e+01
1.125000000000000000e+04 5.975243384284749482e+01 5.720902787240879661e+01 9.756192861490379187e+01 9.462005656385257168e+01
1.126250000000000000e+04 5.977647050995716427e+01 5.731753933730517758e+01 9.745390499319844935e+01 9.466987409577363621e+01
1.127500000000000000e+04 5.973349254874934644e+01 5.719351079438387586e+01 9.744157632489313414e+01 9.475933234465033195e+01
1.128750000000000000e+04 5.966739314290133223e+01 5.717852192574603976e+01 9.740136009056628552e+01 9.473944466606384651e+01
1.130000000000000000e+04 5.958962447306659982e+01 5.724694419094178244e+01 9.738813590107631057e+01 9.484614711984410462e+01
1.131250000000000000e+04 5.951753696253280879e+01 5.729584583452437840e+01 9.739943642609416941e+01 9.499524692087980782e+01
1.132500000000000000e+04 5.964666396844701524e+01 5.709236103324396083e+01 9.726519873846530118e+01 9.486804230110047342e+01
1.133750000000000000e+04 5.962487373760052378e+01 5.715904665409819074e+01 9.713646587688789680e+01 9.482502423288345028e+01
1.135000000000000000e+04 5.942527583519004963e+01 5.709033703821014427e+01 9.710225242235475207e+01 9.483981112529021118e+01
1.136250000000000000e+04 5.937430125903318157e+01 5.696885324397229766e+01 9.709880478291748318e+01 9.482657955662679683e+01
1.137500000000000000e+04 5.930575285362515814e+01 5.703863122029625998e+01 9.704476896123875918e+01 9.482391088353644193e+01
1.138750000000000000e+04 5.929564102940223336e+01 5.698803923341784383e+01 9.705560858476472674e+01 9.483546297294360272e+01
1.140000000000000000e+04 5.926278355516542007e+01 5.697135020927395743e+01 9.730598081340426120e+01 9.482677525703057597e+01
1.141250000000000000e+04 5.934508780205247547e+01 5.689392975104620831e+01 9.736131329209709406e+01 9.483398518141866873e+01
1.142500000000000000e+04 5.935801849606848180e+01 5.686510367773497165e+01 9.735833838544846230e+01 9.499270912861935301e+01
1.143750000000000000e+04 5.939053861759591513e+01 5.670260032882330847e+01 9.742314143752834354e+01 9.489904689706915519e+01
1.145000000000000000e+04 5.946383038599832815e+01 5.668533192355032924e+01 9.748955448258908518e+01 9.489168104527061587e+01
1.146250000000000000e+04 5.939001062931464503e+01 5.671938090489777551e+01 9.749406545931394419e+01 9.487290215761601075e+01
1.147500000000000000e+04 5.938323828334701915e+01 5.686473454100816127e+01 9.746354064605047540e+01 9.486354646971214777e+01
1.148750000000000000e+04 5.934947054008313216e+01 5.689366838892075151e+01 9.747006237564129094e+01 9.483017922356660279e+01
1.150000000000000000e+04 5.927051638044942905e+01 5.687380540531491846e+01 9.744557087810260043e+01 9.482826358671989908e+01
1.151250000000000000e+04 5.923203414838553016e+01 5.685325594484369560e+01 9.732761298656751592e+01 9.472443979824069515e+01
1.152500000000000000e+04 5.941171125819274579e+01 5.683063653928533654e+01 9.727089056401028699e+01 9.469175011850545332e+01
1.153750000000000000e+04 5.957877127496233527e+01 5.663310166272858481e+01 9.725083736909080301e+01 9.451041607672704004e+01
1.155000000000000000e+04 5.965334924484966450e+01 5.659361901394245820e+01 9.721369860992969336e+01 9.456006400204067575e+01
1.156250000000000000e+04 5.966030335810682317e+01 5.660005936850502906e+01 9.724549929570540030e+01 9.448933196242558097e+01
1.157500000000000000e+04 5.953024359154357370e+01 5.664424860152574581e+01 9.719387591687780059e+01 9.449373502884789389e+01
1.158750000000000000e+04 5.954875255817626822e+01 5.660049611082689580e+01 9.722588300086916036e+01 9.440779272009650924e+01
1.160000000000000000e+04 5.952664967471409341e+01 5.645608643768842683e+01 9.721045963937365286e+01 9.430249414813624753e+01
1.161250000000000000e+04 5.963385019997990355e+01 5.639767308514259270e+01 9.722342391187403621e+01 9.438982568231645587e+01
1.162500000000000000e+04 5.973854312736929728e+01 5.639152850219450386e+01 9.720114357673514860e+01 9.445100252478454195e+01
1.163750000000000000e+04 5.979356081708201742e+01 5.632157731783652110e+01 9.713187280659282408e+01 9.447673323317360428e+01
1.165000000000000000e+04 5.974442424547732600e+01 5.630195631849284865e+01 9.701459832362105828e+01 9.453814798793382579e+01
1.166250000000000000e+04 5.973828679664470798e+01 5.633035962268100860e+01 9.687919903633782326e+01 9.466348795884510992e+01
1.167500000000000000e+04 5.983243037566542455e+01 5.647982295859235791e+01 9.681823072522909968e+01 9.465466954816253065e+01
1.168750000000000000e+04 5.980865989715807274e+01 5.641613142800843406e+01 9.689904616647260127e+01 9.465613451865458217e+01
1.170000000000000000e+04 5.974419627769872676e+01 5.637575804396231405e+01 9.688104256359851263e+01 9.456379214860110949e+01
1.171250000000000000e+04 5.985631352586696607e+01 5.635834241138758927e+01 9.694035433763970389e+01 9.449721013879235443e+01
1.172500000000000000e+04 5.992744185618767716e+01 5.644302135030943646e+01 9.702830151055322006e+01 9.448776595459351313e+01
1.173750000000000000e+04 5.997010037297081908e+01 5.645754806698224115e+01 9.706984707225032594e+01 9.449725223809882380e+01
1.175000000000000000e+04 6.003624350095503814e+01 5.647923213568990519e+01 9.697764899430481478e+01 9.452533554975903485e+01
1.176250000000000000e+04 5.999135275675840262e+01 5.645055103279777597e+01 9.704288536112089503e+01 9.461595016393492585e+01
1.177500000000000000e+04 6.004190485915918885e+01 5.645100756819272902e+01 9.700097573341524537e+01 9.469725596613791652e+01
1.178750000000000000e+04 6.010296236053662255e+01 5.641866461875645200e+01 9.685040857784467505e+01 9.452599939014243091e+01
1.180000000000000000e+04 6.011349782981791634e+01 5.645693530345248945e+01 9.678016249082095612e+01 9.464989483238070989e+01
1.181250000000000000e+04 6.023980696623959830e+01 5.658114439505739313e+01 9.680300341475822279e+01 9.471798811071946034e+01
1.182500000000000000e+04 6.028890541618113019e+01 5.662970312556591068e+01 9.669524242180523288e+01 9.484112622990784303e+01
1.183750000000000000e+04 6.029795774899155703e+01 5.667576808612469108e+01 9.664197272646967463e+01 9.481782813824302991e+01
1.185000000000000000e+04 6.036775530886370689e+01 5.654071903407916011e+01 9.667604959662293140e+01 9.477732056331352339e+01
1.186250000000000000e+04 6.045429956803158689e+01 5.661287763216287061e+01 9.655864891126671523e+01 9.481533925492098547e+01
1.187500000000000000e+04 6.032791332891680725e+01 5.663743322246813250e+01 9.649561896978381981e+01 9.491035311825045540e+01
1.188750000000000000e+04 6.037817052189540590e+01 5.662854544427162296e+01 9.650363924959539474e+01 9.488548452096169683e+01
1.190000000000000000e+04 6.011586976626642098e+01 5.651831387997496847e+01 9.651987444791708981e+01 9.485695381412097049e+01
1.191250000000000000e+04 6.022265309842001102e+01 5.655669492400621579e+01 9.652756385628856606e+01 9.488409440002646988e+01
1.192500000000000000e+04 6.016613032944985662e+01 5.653668879701763217e+01 9.649756710287252304e+01 9.496656297199949393e+01
1.193750000000000000e+04 6.008395565743499134e+01 5.659223176239223108e+01 9.650756624135269135e+01 9.507396672565329254e+01
1.195000000000000000e+04 6.008869301635183291e+01 5.659822301217325702e+01 9.653741732925705321e+01 9.507584466164315984e+01
1.196250000000000000e+04 6.002214060192667233e+01 5.661507134799561669e+01 9.643899351543474552e+01 9.492230161284899737e+01
1.197500000000000000e+04 6.013955977218407156e+01 5.666936823538762269e+01 9.644828635727998289e+01 9.491129437613170694e+01
1.198750000000000000e+04 6.020823743443266096e+01 5.658844757978557283e+01 9.640751262188202020e+01 9.492126635057312001e+01
1.200000000000000000e+04 6.029553422044210720e+01 5.656000941058260167e+01 9.630090462656424677e+01 9.471670092868095026e+01
1.201250000000000000e+04 6.032871733981572504e+01 5.657232042228162072e+01 9.645921082359156173e+01 9.487681876934088621e+01
1.202500000000000000e+04 6.047451265331925185e+01 5.659981473447210476e+01 9.644289511498465117e+01 9.499145314768243509e+01
1.203750000000000000e+04 6.039255076044470627e+01 5.655559082109249402e+01 9.638945157719111023e+01 9.488945069042827640e+01
1.205000000000000000e+04 6.036885006448200386e+01 5.649495205797348518e+01 9.619392833331093584e+01 9.487489330512975982e+01
1.206250000000000000e+04 6.034224695723704457e+01 5.661209396127922133e+01 9.617789272587801008e+01 9.482184492152909172e+01
1.207500000000000000e+04 6.048689485139674105e+01 5.651171981040557313e+01 9.622439524855161608e+01 9.495842131300636879e+01
1.208750000000000000e+04 6.040783056547259378e+01 5.660795300069972313e+01 9.617699501892984415e+01 9.488942882401559586e+01
1.210000000000000000e+04 6.018344455924508196e+01 5.645688733093753342e+01 9.612055981250128411e+01 9.488151209569461741e+01
1.211250000000000000e+04 6.015639216975545622e+01 5.649196847128600041e+01 9.614745746758357825e+01 9.491934703040713828e+01
1.212500000000000000e+04 6.039062519357229775e+01 5.655772856507960000e+01 9.613746840536023797e+01 9.484674068738222275e+01
1.213750000000000000e+04 6.029595740199275866e+01 5.663712877711142113e+01 9.609853431631903220e+01 9.480991623753961051e+01
1.215000000000000000e+04 6.036823322390352331e+01 5.654533880642810573e+01 9.617395139877623933e+01 9.489361576673123011e+01
1.216250000000000000e+04 6.039482829310654211e+01 5.653053238506146272e+01 9.624249871217534746e+01 9.487627820015508462e+01
1.217500000000000000e+04 6.029753711456262977e+01 5.653282589054156659e+01 9.635390672182069238e+01 9.487264845896540066e+01
1.218750000000000000e+04 6.029664223276850521e+01 5.665030434685151306e+01 9.637519213383666283e+01 9.489239800616849152e+01
1.220000000000000000e+04 6.032006466171188208e+01 5.648545469710705191e+01 9.626302176354279538e+01 9.489582242941838786e+01
1.221250000000000000e+04 6.050713986885262585e+01 5.647123703501767267e+01 9.627791124711946225e+01 9.480634606371759787e+01
1.222500000000000000e+04 6.063204619682859686e+01 5.650795039566233413e+01 9.630898730565904486e+01 9.473555096938383713e+01
1.223750000000000000e+04 6.076796338479707771e+01 5.640066032191308665e+01 9.619992157301143720e+01 9.472945932348655163e+01
1.225000000000000000e+04 6.078897682299552940e+01 5.645937532768724765e+01 9.623717849082879638e+01 9.476860338580731025e+01
1.226250000000000000e+04 6.098654049759561957e+01 5.634354639182453184e+01 9.599558305926490220e+01 9.467774555499701705e+01
1.227500000000000000e+04 6.089696234201009872e+01 5.638616569969855163e+01 9.591013475364020735e+01 9.467823731702893042e+01
1.228750000000000000e+04 6.084547505060327666e+01 5.636491980795204171e+01 9.592673462559095299e+01 9.466631151125247357e+01
1.230000000000000000e+04 6.075537007602549266e+01 5.636669381215307340e+01 9.603664339652178228e+01 9.462583663632400999e+01
1.231250000000000000e+04 6.068808273820572197e+01 5.627780876263068421e+01 9.608267358858932994e+01 9.478501284004042304e+01
1.232500000000000000e+04 6.070524598534696992e+01 5.631237923307700299e+01 9.611050388063637229e+01 9.485912190128608756e+01
1.233750000000000000e+04 6.071363098840244987e+01 5.634335169743118144e+01 9.618747139817260461e+01 9.478360548296512889e+01
1.235000000000000000e+04 6.075967914400472836e+01 5.626179086815065489e+01 9.612855594153499794e+01 9.474498396190276139e+01
1.236250000000000000e+04 6.074664966751574013e+01 5.627680452354024965e+01 9.624965104546362227e+01 9.479641019856606476e+01
1.237500000000000000e+04 6.069924709099528570e+01 5.627583346290255406e+01 9.628236576089439325e+01 9.492454225913590449e+01
1.238750000000000000e+04 6.071757827262495510e+01 5.626329628677211048e+01 9.631658839237152847e+01 9.502522135825216765e+01
1.240000000000000000e+04 6.058158113660265087e+01 5.622455600007950238e+01 9.625079798689732513e+01 9.507642505006482736e+01
1.241250000000000000e+04 6.068071128906924372e+01 5.624773272337679231e+01 9.625856612526852985e+01 9.517130307629911101e+01
1.242500000000000000e+04 6.064000311971590662e+01 5.621446310514723876e+01 9.632859670376990380e+01 9.511349886176139989e+01
1.243750000000000000e+04 6.062325585033852349e+01 5.625893728883850997e+01 9.643886527518239404e+01 9.504613678239131502e+01
1.245000000000000000e+04 6.055161693718218885e+01 5.624514735927839837e+01 9.652132900792619807e+01 9.485417434870117859e+01
1.246250000000000000e+04 6.064206230009064313e+01 5.622662764931131818e+01 9.660865999541960036e+01 9.494297645306434674e+01
1.247500000000000000e+04 6.066060826225507441e+01 5.615860916709121398e+01 9.647794093072644728e+01 9.486722485599823074e+01
1.248750000000000000e+04 6.077478632459745711e+01 5.624566763586381057e+01 9.647743551264031225e+01 9.484862226406630725e+01
1.250000000000000000e+04 6.078631579329740475e+01 5.621335802203449106e+01 9.648894343983234023e+01 9.495625353058005658e+01
1.251250000000000000e+04 6.074611148539712246e+01 5.607735962940502361e+01 9.645753642731762056e+01 9.492687604624673270e+01
1.252500000000000000e+04 6.070928734687274897e+01 5.610425513998434610e+01 9.630816046997647106e+01 9.505113194036199786e+01
1.253750000000000000e+04 6.071563913073446628e+01 5.621286262877170969e+01 9.621425682548208158e+01 9.518032296914165613e+01
1.255000000000000000e+04 6.076893087460162945e+01 5.613894251134988878e+01 9.618132567058701454e+01 9.514220981814538902e+01
1.256250000000000000e+04 6.090928132262285288e+01 5.614321190862695943e+01 9.624002369648648880e+01 9.515312720359951015e+01
1.257500000000000000e+04 6.090378565531420918e+01 5.626287732046542089e+01 9.619773061144674386e+01 9.522623374016447428e+01
1.258750000000000000e+04 6.073583788205686318e+01 5.621484389578035490e+01 9.627430829201968265e+01 9.512389437666922731e+01
1.260000000000000000e+04 6.052845823020223293e+01 5.623778529585301555e+01 9.628715595845815756e+01 9.509526449812146609e+01
1.261250000000000000e+04 6.055983801331471028e+01 5.612814163091162811e+01 9.624504658105776400e+01 9.502958035000675352e+01
1.262500000000000000e+04 6.052591571426190598e+01 5.614357562136565605e+01 9.622041722747380277e+01 9.500114478701773635e+01
1.263750000000000000e+04 6.052638957080118587e+01 5.611128877193413445e+01 9.623232138845068562e+01 9.483971396477767257e+01
1.265000000000000000e+04 6.043040091300076710e+01 5.619106584313864516e+01 9.642186047905883584e+01 9.495313595036876109e+01
1.266250000000000000e+04 6.039392530636531831e+01 5.606815841543077283e+01 9.629294930410129894e+01 9.506544602500517271e+01
1.267500000000000000e+04 6.049833474920214371e+01 5.600209418423040830e+01 9.619043118180198348e+01 9.500378859141696353e+01
1.268750000000000000e+04 6.052109034485682315e+01 5.604230339459334687e+01 9.626509846109742341e+01 9.482509996951033315e+01
1.270000000000000000e+04 6.063197770145241350e+01 5.599174103223707988e+01 9.655029876791502375e+01 9.485175645771197139e+01
1.271250000000000000e+04 6.073001973763550154e+01 5.597768332321903983e+01 9.655362090684155874e+01 9.486537392019266690e+01
1.272500000000000000e+04 6.067694176982767118e+01 5.586821220986397663e+01 9.651749947450358036e+01 9.476820757525365480e+01
1.273750000000000000e+04 6.047819024842986835e+01 5.576031402047472341e+01 9.652384882931269772e+01 9.479500119447014583e+01
1.275000000000000000e+04 6.051313012992022777e+01 5.576235815167499510e+01 9.643239307446928876e+01 9.484844278704555620e+01
1.276250000000000000e+04 6.051726080428056775e+01 5.574648886739402798e+01 9.639334614968636572e+01 9.476468814941318897e+01
1.277500000000000000e+04 6.050663208520902003e+01 5.583402064490709193e+01 9.649599346722983739e+01 9.474102295784774697e+01
1.278750000000000000e+04 6.045207644555130599e+01 5.595920913325016244e+01 9.659742243303359999e+01 9.469280854587837837e+01
1.280000000000000000e+04 6.043139122149166553e+01 5.602506798894409457e+01 9.663267016474134152e+01 9.448819421094744087e+01
1.281250000000000000e+04 6.034639561070626002e+01 5.591596866866674986e+01 9.669407226137965949e+01 9.459175121468101111e+01
1.282500000000000000e+04 6.023528048185347217e+01 5.589276256569644374e+01 9.657842009214550671e+01 9.459124143180895317e+01
1.283750000000000000e+04 6.029310796926122151e+01 5.601656881913181252e+01 9.661397318583010474e+01 9.459988865999430629e+01
1.285000000000000000e+04 6.034091281842177779e+01 5.586910321170770288e+01 9.648559847851028337e+01 9.454315456562291331e+01
1.286250000000000000e+04 6.032739177428241106e+01 5.589108759921278136e+01 9.655842085727772428e+01 9.456972478142753857e+01
1.287500000000000000e+04 6.026734098095236192e+01 5.585288862518386566e+01 9.656921936601345635e+01 9.442708623008236657e+01
1.288750000000000000e+04 6.017966818406596019e+01 5.579317102122708150e+01 9.664831655946268540e+01 9.430732023691783183e+01
1.290000000000000000e+04 6.017123833591924154e+01 5.579716715507596092e+01 9.661651653073992918e+01 9.423431345444541307e+01
1.291250000000000000e+04 6.017291095797870071e+01 5.575978277724968990e+01 9.678259640571219791e+01 9.413826134733824347e+01
1.292500000000000000e+04 6.025549644936337046e+01 5.581271505472524552e+01 9.687228290051575641e+01 9.408302675683320615e+01
1.293750000000000000e+04 6.016770915416079646e+01 5.587115184619662500e+01 9.691178734755209234e+01 9.412036852528407849e+01
1.295000000000000000e+04 6.012114303451325981e+01 5.593369150325785455e+01 9.685635459438185535e+01 9.415588125108773454e+01
1.296250000000000000e+04 6.011045638643980737e+01 5.586531215193392796e+01 9.672408715315187067e+01 9.410815437689080909e+01
1.297500000000000000e+04 5.994655030750271152e+01 5.601692488499499234e+01 9.666045612934767917e+01 9.412401539921074800e+01
1.298750000000000000e+04 6.009897496671674588e+01 5.606104612218172889e+01 9.661111436974240974e+01 9.409836936131090113e+01
1.300000000000000000e+04 6.016283957232601409e+01 5.604974000136400036e+01 9.655065846066040081e+01 9.424906074686151669e+01
1.301250000000000000e+04 6.025884898855088068e+01 5.592430127545656404e+01 9.646369757903946152e+01 9.417458419358797528e+01
1.302500000000000000e+04 6.015785544640608862e+01 5.592893400211975319e+01 9.649835617265360099e+01 9.424601000901117231e+01
1.303750000000000000e+04 6.020104003910142865e+01 5.599117972605341720e+01 9.650472073050536892e+01 9.422596971685042888e+01
1.305000000000000000e+04 6.021544591295426585e+01 5.592547334718010887e+01 9.661195637711648487e+01 9.413089413384130921e+01
1.306250000000000000e+04 6.010545988823797359e+01 5.598682678832207671e+01 9.667175684198571162e+01 9.395340082892792566e+01
1.307500000000000000e+04 6.002578159438041183e+01 5.608647255294502543e+01 9.662333895051791899e+01 9.401224241629164169e+01
1.308750000000000000e+04 6.010939025191652973e+01 5.615670267200257371e+01 9.666687803908502019e+01 9.410862512660554557e+01
1.310000000000000000e+04 6.004969805174632569e+01 5.607419838427036751e+01 9.672855382918635314e+01 9.404207477399563686e+01
1.311250000000000000e+04 6.001574860199318096e+01 5.612384848046568919e+01 9.685002380423371449e+01 9.400883584952889294e+01
1.312500000000000000e+04 6.009279792481707716e+01 5.622341512044563672e+01 9.677432500708766838e+01 9.389864522262939772e+01
1.313750000000000000e+04 6.010079656446826846e+01 5.619235927098811345e+01 9.683054706771170572e+01 9.403353340949874450e+01
1.315000000000000000e+04 6.022266542973687820e+01 5.602614336304805676e+01 9.682809150336910875e+01 9.407401041011347331e+01
1.316250000000000000e+04 6.024844767240588084e+01 5.605470178905754608e+01 9.672357506335835353e+01 9.409886357689745751e+01
1.317500000000000000e+04 6.019898765681143971e+01 5.614221601706391596e+01 9.684051817835002396e+01 9.417391432014963470e+01
1.318750000000000000e+04 6.026109707216512845e+01 5.618943356357252128e+01 9.688830426436803123e+01 9.398324206694569227e+01
1.320000000000000000e+04 6.049328828471499975e+01 5.628895578985066805e+01 9.680287448692031660e+01 9.389808191549622052e+01
1.321250000000000000e+04 6.041731089152032297e+01 5.615182518351537055e+01 9.663332258322222401e+01 9.366485818799739604e+01
1.322500000000000000e+04 6.041403298915695785e+01 5.616595381951115229e+01 9.668078646541184185e+01 9.369385494525212721e+01
1.323750000000000000e+04 6.050416072008054158e+01 5.615952521839761857e+01 9.675357804818180796e+01 9.377938636250033255e+01
1.325000000000000000e+04 6.059349760824225228e+01 5.615567791927937691e+01 9.670744468717246889e+01 9.372097071951694147e+01
1.326250000000000000e+04 6.045040766464378379e+01 5.609536021456214172e+01 9.661573759251920990e+01 9.366723019964170760e+01
1.327500000000000000e+04 6.038822594239648822e+01 5.609834958745781819e+01 9.656431462402053967e+01 9.371412333327926092e+01
1.328750000000000000e+04 6.044785283732289827e+01 5.617933440771213327e+01 9.666710309791778855e+01 9.369154628486373326e+01
1.330000000000000000e+04 6.034976457303808672e+01 5.626997573215795967e+01 9.651143758746586343e+01 9.365022597964369311e+01
1.331250000000000000e+04 6.022503191430946856e+01 5.627323714409919830e+01 9.657502750233958011e+01 9.355726079329514278e+01
1.332500000000000000e+04 6.007400237581542513e+01 5.622712454189215947e+01 9.669868303310721558e+01 9.351801551871336926e+01
1.333750000000000000e+04 6.007286416075283597e+01 5.609413995442655221e+01 9.668417885711797055e+01 9.348547415869867905e+01
1.335000000000000000e+04 6.005405149975595691e+01 5.612774061630103972e+01 9.680116989248794823e+01 9.347545721105647942e+01
1.336250000000000000e+04 6.011051663818733459e+01 5.627723094551616612e+01 9.682251106036092381e+01 9.339567169370243960e+01
1.337500000000000000e+04 6.009403101929595437e+01 5.616938757687810835e+01 9.680911817178512990e+01 9.350343326486628825e+01
1.338750000000000000e+04 5.991042236481703753e+01 5.613742901487571402e+01 9.687295397039049760e+01 9.355899350313282525e+01
1.340000000000000000e+04 5.990652430437374676e+01 5.630846452812344438e+01 9.687654668090193866e+01 9.354734063227260776e+01
1.341250000000000000e+04 5.996383035792979399e+01 5.628860499651079863e+01 9.672561819804512595e+01 9.364832572742312777e+01
1.342500000000000000e+04 5.996152973886109550e+01 5.626066725078079855e+01 9.681340635851519494e+01 9.355958610154134192e+01
1.343750000000000000e+04 6.005015076050479195e+01 5.621164505532634337e+01 9.702546265770688194e+01 9.364055056246398578e+01
1.345000000000000000e+04 5.994200878461623461e+01 5.612766156778805282e+01 9.704130452872847457e+01 9.371366087292452107e+01
1.346250000000000000e+04 5.990106131049631699e+01 5.612205819944794172e+01 9.706608581664384872e+01 9.373759270536679367e+01
1.347500000000000000e+04 6.006184735203122926e+01 5.622906571362087647e+01 9.703047978559030184e+01 9.366459928749388553e+01
1.348750000000000000e+04 6.007346432295094019e+01 5.616383826189601081e+01 9.698236452387099860e+01 9.368184843095276904e+01
1.350000000000000000e+04 6.002260932408692184e+01 5.615767881512697102e+01 9.687593324474323708e+01 9.366057382591988301e+01
1.351250000000000000e+04 6.005207284410335689e+01 5.618577604876235654e+01 9.692807162204708504e+01 9.367472228415309132e+01
1.352500000000000000e+04 6.002173543335832306e+01 5.617695668121909591e+01 9.692154843858608615e+01 9.370988176551323079e+01
1.353750000000000000e+04 6.016217544550621454e+01 5.627874862658895694e+01 9.703417859772977749e+01 9.364175782047580299e+01
1.355000000000000000e+04 6.002049121047893010e+01 5.612035156373864453e+01 9.702398805697052353e+01 9.377781336734852857e+01
1.356250000000000000e+04 5.994894319372291847e+01 5.625736470452547167e+01 9.701908076237388912e+01 9.374333165372310361e+01
1.357500000000000000e+04 6.001972457387223159e+01 5.615738554806990379e+01 9.701352657874703311e+01 9.385383451409946076e+01
1.358750000000000000e+04 6.002362925621669376e+01 5.618113487061769717e+01 9.713797372277711872e+01 9.395419512534225248e+01
1.360000000000000000e+04 5.989583020444672457e+01 5.627067174148864126e+01 9.705395913814099629e+01 9.374641223991082484e+01
1.361250000000000000e+04 5.978690012109208851e+01 5.632067024103433539e+01 9.699179686087808250e+01 9.377184314216101768e+01
1.362500000000000000e+04 5.977695228981792042e+01 5.625939395743662175e+01 9.686892478205902535e+01 9.374944728989082421e+01
1.363750000000000000e+04 5.960953666586603106e+01 5.622920074295362980e+01 9.696873103397608418e+01 9.372489332065194390e+01
1.365000000000000000e+04 5.967742541931587397e+01 5.625551175852024244e+01 9.697025271034259220e+01 9.379907916243350030e+01
1.366250000000000000e+04 5.964698498119066983e+01 5.636455203186628182e+01 9.701170987274495872e+01 9.386399148654064106e+01
1.367500000000000000e+04 5.972406396659853556e+01 5.648131906001831481e+01 9.702473702181035264e+01 9.402732026809015053e+01
1.368750000000000000e+04 5.982211946141990921e+01 5.647637393417166152e+01 9.699437404466983992e+01 9.409370003627380186e+01
1.370000000000000000e+04 5.993793922720359291e+01 5.645113095109181245e+01 9.700467102746453918e+01 9.403170025718334557e+01
1.371250000000000000e+04 5.998300898021640393e+01 5.633657129097815641e+01 9.705722457940642300e+01 9.399898631000132809e+01
1.372500000000000000e+04 6.015127861276922516e+01 5.633321396102027734e+01 9.719201553029370189e+01 9.393911284046967580e+01
1.373750000000000000e+04 6.013487640965384173e+01 5.636371438541619483e+01 9.710375574847769542e+01 9.391612000539230110e+01
1.375000000000000000e+04 6.011215638707159314e+01 5.641508856250345616e+01 9.711254685598559888e+01 9.386066745151323687e+01
1.376250000000000000e+04 6.014028635401687239e+01 5.638169717146333682e+01 9.712832767470578688e+01 9.388116313422122516e+01
1.377500000000000000e+04 6.013634978939340670e+01 5.624129873530478108e+01 9.716665358851091128e+01 9.406334702495774991e+01
1.378750000000000000e+04 6.007168405641972697e+01 5.611754313832143737e+01 9.705650005955978088e+01 9.407813515593886677e+01
1.380000000000000000e+04 5.993766201701816954e+01 5.631253606261757483e+01 9.706222875917003989e+01 9.400364328402086755e+01
1.381250000000000000e+04 5.987310919807961085e+01 5.618087819732939181e+01 9.703181651138262964e+01 9.397513036404760101e+01
1.382500000000000000e+04 5.980916638789418016e+01 5.613267141574672792e+01 9.699519699787720128e+01 9.405629518988975235e+01
1.383750000000000000e+04 5.977230137806149912e+01 5.628283065116739436e+01 9.697301855077726884e+01 9.409340396258726003e+01
1.385000000000000000e+04 5.976247961386812335e+01 5.645941852490673796e+01 9.696521827244646374e+01 9.414051032724695744e+01
1.386250000000000000e+04 5.970524886423640964e+01 5.646714667108740571e+01 9.704183978261498567e+01 9.405397140775305331e+01
1.387500000000000000e+04 5.971881768767875798e+01 5.659488557955955201e+01 9.699339797812116615e+01 9.432577259935534641e+01
1.388750000000000000e+04 5.973108160587332094e+01 5.654292266911914311e+01 9.681504922681598657e+01 9.435506513887281699e+01
1.390000000000000000e+04 5.967791897729184569e+01 5.660482334715739228e+01 9.693231803185341278e+01 9.428308256135061072e+01
1.391250000000000000e+04 5.973431081268606846e+01 5.643767608641432787e+01 9.714127800431786852e+01 9.438659359044380892e+01
1.392500000000000000e+04 5.976276319168142948e+01 5.642251522856751933e+01 9.708397398515812426e+01 9.448535435703689700e+01
1.393750000000000000e+04 5.980114081320430586e+01 5.639571708684525220e+01 9.703098363299294249e+01 9.450863275139461450e+01
1.395000000000000000e+04 5.972271737192382091e+01 5.631733039325322210e+01 9.696508844677630634e+01 9.447674783782923669e+01
1.396250000000000000e+04 5.969501568332665187e+01 5.634749535901535467e+01 9.707199122949279513e+01 9.441150442525668041e+01
1.397500000000000000e+04 5.983206477890351493e+01 5.628166002259884237e+01 9.704092113313690504e+01 9.428832787617751876e+01
1.398750000000000000e+04 5.990707648877783953e+01 5.625605602717831744e+01 9.700824803876147939e+01 9.442238859945162233e+01
1.400000000000000000e+04 6.009689117573370964e+01 5.628005614708879278e+01 9.705631569934719494e+01 9.433270540010150285e+01
1.401250000000000000e+04 6.004218342207682468e+01 5.630465662959828421e+01 9.707937859897711519e+01 9.426948869701995193e+01
1.402500000000000000e+04 5.992892487346078667e+01 5.636667049287427034e+01 9.706391568372779943e+01 9.425452111258772447e+01
1.403750000000000000e+04 6.001790029057823972e+01 5.640724094540122735e+01 9.702546055706299910e+01 9.421812641773213670e+01
1.405000000000000000e+04 5.998184601387431769e+01 5.643078389014006291e+01 9.702581942536109239e+01 9.424373195869941355e+01
1.406250000000000000e+04 5.995301053368162059e+01 5.641205006970664471e+01 9.705480588686521060e+01 9.424339439086243431e+01
1.407500000000000000e+04 5.977430913835691229e+01 5.629997311653421121e+01 9.707030345262849380e+01 9.425993116464069033e+01
1.408750000000000000e+04 5.965046442194756793e+01 5.620746414341642350e+01 9.708797644378243774e+01 9.426557909249245881e+01
1.410000000000000000e+04 5.971109151280832350e+01 5.615572254211277681e+01 9.713763171681452491e+01 9.432606967563107503e+01
1.411250000000000000e+04 5.971545495152315652e+01 5.619157607730019777e+01 9.727995722508336485e+01 9.441606732698389237e+01
1.412500000000000000e+04 5.976125490977225496e+01 5.606809744906082926e+01 9.730711903241582661e+01 9.442452539749983487e+01
1.413750000000000000e+04 5.966181384192288562e+01 5.593969484769926481e+01 9.743259016757389190e+01 9.447155946930762127e+01
1.415000000000000000e+04 5.950850112304353701e+01 5.592936845533908041e+01 9.744786801496621820e+01 9.447846524187258410e+01
1.416250000000000000e+04 5.963552902396838817e+01 5.589324768247941222e+01 9.741352809874690877e+01 9.445479792012039866e+01
1.417500000000000000e+04 5.965377552213636392e+01 5.607327828773413358e+01 9.732743798959302239e+01 9.437721113509999782e+01
1.418750000000000000e+04 5.963132339986241703e+01 5.613982094346106777e+01 9.743075528224743209e+01 9.420834314080561001e+01
1.420000000000000000e+04 5.956819977088998286e+01 5.613288197689760040e+01 9.729276640342385463e+01 9.425172122532914898e+01
1.421250000000000000e+04 5.956439859073993404e+01 5.604162533163393789e+01 9.720294910696944157e+01 9.420767950853951334e+01
1.422500000000000000e+04 5.949864787413569900e+01 5.624201824941171424e+01 9.717631703655571584e+01 9.410766642375125457e+01
1.423750000000000000e+04 5.943260180956298200e+01 5.617029212280863959e+01 9.714067452553946680e+01 9.407745410081311377e+01
1.425000000000000000e+04 5.935860846903489829e+01 5.610910918042479523e+01 9.715152037149609043e+01 9.408063448902302639e+01
1.426250000000000000e+04 5.929549604374821570e+01 5.612774725755195249e+01 9.714369490688451947e+01 9.401778652868593156e+01
1.427500000000000000e+04 5.925555433089532187e+01 5.617203932841935199e+01 9.718869855998036655e+01 9.384185774482345721e+01
1.428750000000000000e+04 5.926538211661119959e+01 5.630209786924949356e+01 9.727928215035996118e+01 9.401757437858186961e+01
1.430000000000000000e+04 5.922405532461915101e+01 5.638005841874122837e+01 9.728110122865940923e+01 9.410215422353870451e+01
1.431250000000000000e+04 5.917078789814817696e+01 5.644770584225412335e+01 9.735274265537307770e+01 9.418322697670161858e+01
1.432500000000000000e+04 5.918705515362164959e+01 5.648179242508031450e+01 9.729852446916230235e+01 9.420143681886266052e+01
1.433750000000000000e+04 5.923926632504549161e+01 5.648425860856286107e+01 9.731606939790871991e+01 9.418173220788474964e+01
1.435000000000000000e+04 5.935420730409092016e+01 5.653655881549448736e+01 9.740930339567184149e+01 9.413938535017055642e+01
1.436250000000000000e+04 5.930070095908217098e+01 5.651007361063866341e+01 9.730142416096083480e+01 9.414017753604703387e+01
1.437500000000000000e+04 5.916711191237284595e+01 5.648213544837629030e+01 9.737102583325591354e+01 9.410300259626791330e+01
1.438750000000000000e+04 5.899380964494591240e+01 5.645629945168896313e+01 9.740990328455876579e+01 9.412958555584459930e+01
1.440000000000000000e+04 5.883805710974402814e+01 5.649588500087383380e+01 9.743452317078752856e+01 9.414612179447624385e+01
1.441250000000000000e+04 5.883164896382764653e+01 5.655223156566142961e+01 9.739025418013395097e+01 9.408432022315012944e+01
1.442500000000000000e+04 5.886680091043963614e+01 5.672580376273669600e+01 9.742982622260265657e+01 9.421984710829680409e+01
1.443750000000000000e+04 5.879095091003361517e+01 5.675558472531876220e+01 9.735278168773723451e+01 9.420685374015972968e+01
1.445000000000000000e+04 5.882537982759551909e+01 5.669876637444765777e+01 9.729563827950551058e+01 9.413563947443172708e+01
1.446250000000000000e+04 5.875466226812304171e+01 5.666046722299394389e+01 9.736565114407702026e+01 9.408831208105597455e+01
1.447500000000000000e+04 5.876884125502305523e+01 5.670551533264433175e+01 9.736868893441172190e+01 9.412174497085321434e+01
1.448750000000000000e+04 5.901322798468343933e+01 5.684547009282492525e+01 9.718701422320768302e+01 9.399143899547176773e+01
1.450000000000000000e+04 5.900176239123385358e+01 5.683378962245244281e+01 9.722019144386035805e+01 9.381799313239577032e+01
1.451250000000000000e+04 5.896346525384829818e+01 5.676307663870817066e+01 9.721844254005922892e+01 9.381198125936883514e+01
1.452500000000000000e+04 5.908522554252972014e+01 5.674463135004950942e+01 9.704932290627124303e+01 9.386100435080999205e+01
1.453750000000000000e+04 5.903779674646475684e+01 5.655989282504643967e+01 9.707432124401644558e+01 9.391045216884359093e+01
1.455000000000000000e+04 5.900095915557885462e+01 5.659676364103628288e+01 9.703169875502113939e+01 9.389379032991676866e+01
1.456250000000000000e+04 5.924899800735051514e+01 5.666468130196957276e+01 9.710446835948917510e+01 9.394156712272723553e+01
1.457500000000000000e+04 5.910402629967135368e+01 5.657622990475320535e+01 9.710095136191735321e+01 9.405023379016660101e+01
1.458750000000000000e+04 5.901702140639716987e+01 5.656079320824698442e+01 9.704581353968988822e+01 9.419860292720720452e+01
1.460000000000000000e+04 5.906684041021441800e+01 5.682454848130742420e+01 9.712046224945463280e+01 9.407943390092400193e+01
1.461250000000000000e+04 5.912572644602922622e+01 5.674837995296309145e+01 9.715714451882132607e+01 9.398800276579538604e+01
1.462500000000000000e+04 5.901482107256871501e+01 5.671111897781924682e+01 9.721325068652362233e+01 9.387071140351969234e+01
1.463750000000000000e+04 5.887014381636857507e+01 5.668401392023553598e+01 9.715181954499603023e+01 9.390187396304415302e+01
1.465000000000000000e+04 5.887120461591766230e+01 5.664743740566748897e+01 9.710558085718275834e+01 9.386592957986256636e+01
1.466250000000000000e+04 5.877674155996534466e+01 5.654700060273270168e+01 9.703804577162497935e+01 9.391433248240957710e+01
1.467500000000000000e+04 5.886046301918240431e+01 5.655961909336619442e+01 9.712077734450789990e+01 9.402333394622881713e+01
1.468750000000000000e+04 5.885299398239720148e+01 5.681848965688963915e+01 9.710556244342710386e+01 9.393288468872846408e+01
1.470000000000000000e+04 5.898381034422073554e+01 5.679402944514717433e+01 9.711258385050464881e+01 9.383509736666758272e+01
1.471250000000000000e+04 5.892812620475510244e+01 5.681131528814390919e+01 9.720493143773113331e+01 9.382676485945900424e+01
1.472500000000000000e+04 5.897199327122701362e+01 5.694862296310298433e+01 9.711180504197743346e+01 9.387499762467055575e+01
1.473750000000000000e+04 5.906669946950772498e+01 5.699860206159618059e+01 9.706717537060399081e+01 9.399901578706050032e+01
1.475000000000000000e+04 5.916055707688379073e+01 5.701643350602635252e+01 9.719419158693646921e+01 9.392078140558446364e+01
1.476250000000000000e+04 5.914960142366511064e+01 5.692053707809758123e+01 9.722067169123752706e+01 9.388719263427425687e+01
1.477500000000000000e+04 5.898756249882825387e+01 5.685780680804357701e+01 9.721122458155011259e+01 9.390895497541569625e+01
1.478750000000000000e+04 5.902270977363937732e+01 5.682965338674069500e+01 9.714607877448992213e+01 9.386218800849258059e+01
1.480000000000000000e+04 5.886909506977484341e+01 5.682071459975564665e+01 9.709383552294148956e+01 9.383660212235326981e+01
1.481250000000000000e+04 5.886896844727591827e+01 5.684594442884881005e+01 9.697736916459290057e+01 9.382427558115445265e+01
1.482500000000000000e+04 5.884142221173514287e+01 5.689198779218595803e+01 9.708821875361955733e+01 9.384701537081534184e+01
1.483750000000000000e+04 5.885253229374816186e+01 5.691644432028259359e+01 9.716217409325430765e+01 9.385563104727465600e+01
1.485000000000000000e+04 5.889015398859282158e+01 5.679465499868992140e+01 9.727973947921790909e+01 9.396364436223382199e+01
1.486250000000000000e+04 5.889858070003855062e+01 5.675452530513567950e+01 9.733035414639461180e+01 9.395206307094657916e+01
1.487500000000000000e+04 5.891278562917920425e+01 5.671513016402251850e+01 9.732047115802333792e+01 9.388343209856721217e+01
1.488750000000000000e+04 5.892019518444276116e+01 5.667723920568747076e+01 9.727246792771785522e+01 9.398651221548966816e+01
1.490000000000000000e+04 5.887222682815966124e+01 5.656015374737636847e+01 9.730900798720766431e+01 9.395203916170238756e+01
1.491250000000000000e+04 5.895650154818517308e+01 5.648306251995120419e+01 9.728897864549841756e+01 9.390772928876282322e+01
1.492500000000000000e+04 5.903986407578897655e+01 5.632217369842772570e+01 9.723932281993837989e+01 9.388585385978871045e+01
1.493750000000000000e+04 5.904068351186102603e+01 5.632791197907486946e+01 9.723910078046849037e+01 9.395378645070360335e+01
1.495000000000000000e+04 5.911079389591348843e+01 5.650817066267254063e+01 9.718464341637907467e+01 9.409271894639609002e+01
1.496250000000000000e+04 5.927464259592414919e+01 5.642881593142237051e+01 9.717666665894654443e+01 9.418053139881408242e+01
1.497500000000000000e+04 5.932240099539507838e+01 5.635010379182492812e+01 9.716417052476757021e+01 9.419560324233296456e+01
1.498750000000000000e+04 5.942845197754611775e+01 5.639863888481927745e+01 9.699027968147433398e+01 9.428674558195960742e+01
1.500000000000000000e+04 5.949034486933280874e+01 5.636782707398513281e+01 9.695309889486227917e+01 9.428775747244868910e+01
1.501250000000000000e+04 5.955497448537520455e+01 5.637104563927029943e+01 9.693914673953588590e+01 9.420036540163452798e+01
1.502500000000000000e+04 5.965538438948698285e+01 5.644358402320647627e+01 9.695490909924883738e+01 9.413236896627464034e+01
1.503750000000000000e+04 5.954669815920859577e+01 5.634733795780076093e+01 9.715379062645696706e+01 9.410142132934458914e+01
1.505000000000000000e+04 5.952322804374323795e+01 5.633002314858456572e+01 9.713551379805875285e+01 9.404167527370671564e+01
1.506250000000000000e+04 5.946182147942177920e+01 5.638763768850456159e+01 9.724268773927086329e+01 9.409257998529928102e+01
1.507500000000000000e+04 5.966162733783520622e+01 5.642266223604283226e+01 9.712732344838728693e+01 9.408961687567732213e+01
1.508750000000000000e+04 5.970687164658976087e+01 5.631416126673320832e+01 9.705843844908577012e+01 9.403090755846558579e+01
1.510000000000000000e+04 5.963754493866193940e+01 5.632664209549319168e+01 9.704741141475685140e+01 9.410732242448784746e+01
1.511250000000000000e+04 5.964003992273821098e+01 5.638301317442123661e+01 9.695332101090978938e+01 9.416073449610965440e+01
1.512500000000000000e+04 5.961527918023885064e+01 5.640767480880224127e+01 9.709226101897115768e+01 9.420961807117502929e+01
1.513750000000000000e+04 5.960345046938439140e+01 5.631500132368502420e+01 9.703282047370878161e+01 9.414851546024326012e+01
1.515000000000000000e+04 5.970809967669703866e+01 5.637509197861368193e+01 9.688630152863299827e+01 9.405979038260909419e+01
1.516250000000000000e+04 5.950326023053195712e+01 5.648187412861188506e+01 9.680027722007500302e+01 9.414645983580346922e+01
1.517500000000000000e+04 5.943892474038022300e+01 5.644633506366891140e+01 9.685512538033181329e+01 9.426204868732564535e+01
1.518750000000000000e+04 5.935497208355519660e+01 5.634323590746362953e+01 9.691479761529362236e+01 9.423900133532919199e+01
1.520000000000000000e+04 5.924727658623675097e+01 5.632133577866265028e+01 9.700432492972150555e+01 9.412085679429468144e+01
1.521250000000000000e+04 5.920139137805486484e+01 5.638046550019596737e+01 9.706858293182109776e+01 9.416003769216773378e+01
1.522500000000000000e+04 5.913693665178311676e+01 5.639234010973761002e+01 9.702177986989987346e+01 9.422830476905393482e+01
1.523750000000000000e+04 5.923361095387198816e+01 5.646807392745319731e+01 9.706298493433121166e+01 9.435207010834237451e+01
1.525000000000000000e+04 5.927534588660721937e+01 5.650339809839286431e+01 9.694358349864650393e+01 9.416811438917723365e+01
1.526250000000000000e+04 5.925903324436090713e+01 5.661108206246099428e+01 9.689916135337894332e+01 9.400033330776366824e+01
1.527500000000000000e+04 5.921116843102993954e+01 5.661583418478490159e+01 9.682697893290300328e+01 9.399846486318455163e+01
1.528750000000000000e+04 5.912453515032117934e+01 5.656969423302003719e+01 9.679603754063325027e+01 9.399885453625304876e+01
1.530000000000000000e+04 5.909859371574226117e+01 5.659243918230493620e+01 9.683589845740152668e+01 9.402122011992511830e+01
1.531250000000000000e+04 5.907934814144155666e+01 5.667701350744607680e+01 9.677536880028812050e+01 9.405795893726858026e+01
1.532500000000000000e+04 5.898002041380185290e+01 5.672688865626804500e+01 9.674128754456340573e+01 9.400688926862942196e+01
1.533750000000000000e+04 5.884518493088037161e+01 5.673615863028089024e+01 9.672049553462323956e+01 9.408257555317507581e+01
1.535000000000000000e+04 5.887183776945527569e+01 5.665488653149608211e+01 9.662794400034766795e+01 9.400238808049255113e+01
1.536250000000000000e+04 5.883944179715475542e+01 5.669516339193950216e+01 9.645228339169554488e+01 9.401659243546195910e+01
1.537500000000000000e+04 5.872223491976075849e+01 5.667689173983122686e+01 9.657027145052337858e+01 9.405864601046894791e+01
1.538750000000000000e+04 5.880340966641416856e+01 5.675638901801362834e+01 9.668832105578394476e+01 9.409730141897358635e+01
1.540000000000000000e+04 5.882902241503526142e+01 5.672291062065152545e+01 9.652996898879590049e+01 9.403423557130230392e+01
1.541250000000000000e+04 5.889404662607301333e+01 5.673232428854622356e+01 9.650743037036613714e+01 9.402358340711781182e+01
1.542500000000000000e+04 5.891645958691266571e+01 5.674925718392401564e+01 9.659295892438316855e+01 9.406824639922201925e+01
1.543750000000000000e+04 5.887906332691204625e+01 5.668528866323585902e+01 9.663242931646585987e+01 9.408799497878503360e+01
1.545000000000000000e+04 5.892579610172921178e+01 5.671814361755686207e+01 9.661341044728611394e+01 9.423243654143482217e+01
1.546250000000000000e+04 5.884359847953997047e+01 5.676790815738406337e+01 9.668734620883714115e+01 9.419969761781871398e+01
1.547500000000000000e+04 5.892435313244467920e+01 5.671192803167297569e+01 9.667053442278620423e+01 9.419775735795371929e+01
1.548750000000000000e+04 5.908211552824771928e+01 5.672884998650467026e+01 9.663745223205808088e+01 9.418906590271595292e+01
1.550000000000000000e+04 5.894036104316606384e+01 5.679946025739794635e+01 9.675826594230311173e+01 9.418685793266405426e+01
1.551250000000000000e+04 5.891394515233776019e+01 5.686879889230841201e+01 9.689169219176667980e+01 9.417606869605668862e+01
1.552500000000000000e+04 5.890571257929027382e+01 5.686555546599689137e+01 9.692002592775149594e+01 9.416862831992366978e+01
1.553750000000000000e+04 5.896368217117689881e+01 5.677445846988213418e+01 9.704302606371039985e+01 9.409640761710254253e+01
1.555000000000000000e+04 5.904425583461349447e+01 5.662165905595509230e+01 9.698809703641163082e+01 9.409551763505209010e+01
1.556250000000000000e+04 5.911424786037186863e+01 5.656103540408884101e+01 9.695536120231760435e+01 9.414369351856353774e+01


==> anc/Fig9/ca95_Ca0.10_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.919859793748976529e+01 5.990794901364903069e+01 9.759023168719191688e+01 9.668825922153521901e+01
2.500000000000000000e+01 5.915572955845664183e+01 6.003377221712692347e+01 9.764621268397097253e+01 9.663979941558429232e+01
3.750000000000000000e+01 5.922419735236837113e+01 6.002421481211785448e+01 9.761169309594892241e+01 9.668099094297068063e+01
5.000000000000000000e+01 5.926921952716159581e+01 6.005187011415554110e+01 9.760703843965794135e+01 9.665143759070561202e+01
6.250000000000000000e+01 5.962583896930630800e+01 5.992131619530725573e+01 9.765088670303762797e+01 9.675312187019919463e+01
7.500000000000000000e+01 5.966704619986622049e+01 5.991325127224422431e+01 9.770159105707494973e+01 9.675347396659499566e+01
8.750000000000000000e+01 5.967468829289132515e+01 5.986846257694839579e+01 9.777529544713453902e+01 9.671985237899333754e+01
1.000000000000000000e+02 5.959623094451594483e+01 5.985464233042917215e+01 9.774584678183413189e+01 9.668537337840714940e+01
1.125000000000000000e+02 5.959652938882377526e+01 5.982763386302642772e+01 9.775784980097061805e+01 9.659792405826644313e+01
1.250000000000000000e+02 5.964610663807287239e+01 5.974496201798829986e+01 9.792022804517873169e+01 9.660432071595263892e+01
1.375000000000000000e+02 5.967250140846437034e+01 5.986673800271736212e+01 9.795663066750763903e+01 9.670055200420856067e+01
1.500000000000000000e+02 5.983253768676436835e+01 5.993886598512793995e+01 9.800393181422637667e+01 9.668887317422340288e+01
1.625000000000000000e+02 5.984356454624480648e+01 5.999374995480789607e+01 9.804995488437195661e+01 9.665860945095194268e+01
1.750000000000000000e+02 5.976066868822605471e+01 5.976651289319659099e+01 9.793403884153758554e+01 9.663919680384644550e+01
1.875000000000000000e+02 5.984731968101822019e+01 5.979869283754623410e+01 9.801769491926737032e+01 9.659206805487926317e+01
2.000000000000000000e+02 5.990182039536093583e+01 5.964178048255904230e+01 9.801320265070933146e+01 9.653251591972882295e+01
2.125000000000000000e+02 6.008787507129981975e+01 5.957039919620030588e+01 9.797155413917927547e+01 9.659835569022547475e+01
2.250000000000000000e+02 6.028127885225752181e+01 5.956815935644227267e+01 9.800840770581245920e+01 9.657037257905064109e+01
2.375000000000000000e+02 6.028837531539067385e+01 5.936024348536861339e+01 9.791621049400212939e+01 9.663148004877979247e+01
2.500000000000000000e+02 6.043127123278950563e+01 5.923794680505422861e+01 9.792451887890577211e+01 9.666862697815008687e+01
2.625000000000000000e+02 6.034965471013473604e+01 5.926133114143950564e+01 9.797545324269893285e+01 9.664230794169243666e+01
2.750000000000000000e+02 6.047411187202095562e+01 5.926896443901516420e+01 9.807684218326234316e+01 9.660961698656221586e+01
2.875000000000000000e+02 6.052910889990461385e+01 5.929741256939276894e+01 9.805648732741019558e+01 9.657771884027040699e+01
3.000000000000000000e+02 6.064822994286679148e+01 5.925012575874094267e+01 9.805145725004825863e+01 9.663088762839888091e+01
3.125000000000000000e+02 6.069155428977306599e+01 5.916113706260907179e+01 9.810081127129957679e+01 9.674327132481271008e+01
3.250000000000000000e+02 6.065967791224105810e+01 5.919568913688595302e+01 9.809231181226259366e+01 9.670142792302438295e+01
3.375000000000000000e+02 6.072094680778271680e+01 5.924019641108624512e+01 9.814110472310704836e+01 9.662516590876876421e+01
3.500000000000000000e+02 6.066513122675890202e+01 5.928682985439177600e+01 9.822176377513414991e+01 9.653017476996735979e+01
3.625000000000000000e+02 6.046964699079526184e+01 5.933359998543564018e+01 9.814150704238920753e+01 9.654289558627925771e+01
3.750000000000000000e+02 6.053195131208210711e+01 5.928027674928826940e+01 9.815803977648850775e+01 9.648980589058518831e+01
3.875000000000000000e+02 6.059135658017604698e+01 5.927175101639844712e+01 9.806804514530143990e+01 9.657352141760902953e+01
4.000000000000000000e+02 6.060966871917059962e+01 5.930766563883459952e+01 9.798349438563879232e+01 9.660931878965496367e+01
4.125000000000000000e+02 6.054252679010974703e+01 5.942474321261106240e+01 9.800528030596926499e+01 9.665244399427302824e+01
4.250000000000000000e+02 6.055124929021833680e+01 5.941961383291238263e+01 9.800369518081245701e+01 9.661971162963848769e+01
4.375000000000000000e+02 6.064653788823928693e+01 5.941556450927451749e+01 9.802495087508891913e+01 9.668119172081473778e+01
4.500000000000000000e+02 6.072875216282033506e+01 5.940254250959674209e+01 9.801675769132042149e+01 9.650057383271399658e+01
4.625000000000000000e+02 6.069800271843460848e+01 5.929813710053468157e+01 9.809894097250031564e+01 9.634081098166457480e+01
4.750000000000000000e+02 6.055407920447589021e+01 5.921192362822086608e+01 9.816676861420695843e+01 9.630916982192535158e+01
4.875000000000000000e+02 6.051195506304808447e+01 5.926775873444252341e+01 9.831829041543838343e+01 9.637663240501828454e+01
5.000000000000000000e+02 6.045936686532698445e+01 5.913036441365939311e+01 9.838050059252060464e+01 9.624631324577511293e+01
5.125000000000000000e+02 6.053049384979714631e+01 5.897385697868411825e+01 9.820078538731644358e+01 9.614718313089585422e+01
5.250000000000000000e+02 6.045392761563394401e+01 5.894140855549760261e+01 9.813645881922820990e+01 9.610404425486667890e+01
5.375000000000000000e+02 6.035796087307786451e+01 5.893130153314174891e+01 9.820405152141186989e+01 9.617911393335103298e+01
5.500000000000000000e+02 6.062840230827453070e+01 5.895166910290423345e+01 9.818830081284295375e+01 9.598688470937040051e+01
5.625000000000000000e+02 6.065158312683280428e+01 5.907967063439851074e+01 9.817081452656422869e+01 9.601094204310903990e+01
5.750000000000000000e+02 6.061802241659514578e+01 5.897677560590553014e+01 9.807606172090112295e+01 9.599414008909413099e+01
5.875000000000000000e+02 6.053640802553827172e+01 5.888719410903719620e+01 9.819897029355220752e+01 9.597342325662104656e+01
6.000000000000000000e+02 6.042174540341276412e+01 5.886494055503919043e+01 9.821945169102571072e+01 9.586874700241135372e+01
6.125000000000000000e+02 6.061205692007860790e+01 5.894260743143353665e+01 9.840930523768103910e+01 9.585109214010830669e+01
6.250000000000000000e+02 6.068320740902303356e+01 5.901282829826523368e+01 9.853109876233976649e+01 9.591973063332530103e+01
6.375000000000000000e+02 6.071219448641677019e+01 5.878474657055259200e+01 9.845233028540211251e+01 9.586922584739565423e+01
6.500000000000000000e+02 6.077646253384293118e+01 5.864908573640538236e+01 9.846895403804531099e+01 9.574662300061453379e+01
6.625000000000000000e+02 6.081329912133380589e+01 5.857995863799001768e+01 9.859816063759254234e+01 9.582767909012079599e+01
6.750000000000000000e+02 6.088641273993652447e+01 5.853342150161682156e+01 9.863463583520648115e+01 9.574794341882051185e+01
6.875000000000000000e+02 6.080248490665844940e+01 5.851228686611669616e+01 9.868855978822585939e+01 9.574478958367375014e+01
7.000000000000000000e+02 6.089606651217351185e+01 5.860033306378410600e+01 9.857083786735466902e+01 9.589634634817157632e+01
7.125000000000000000e+02 6.089653466316865860e+01 5.840033084699401655e+01 9.841579878243155122e+01 9.582812456199164330e+01
7.250000000000000000e+02 6.094942429714948418e+01 5.838059020368981322e+01 9.843105514544379275e+01 9.584607358568250390e+01
7.375000000000000000e+02 6.092926893627339524e+01 5.848349931847730687e+01 9.843355753930534036e+01 9.599778455612890582e+01
7.500000000000000000e+02 6.096029498844259820e+01 5.847950453219283418e+01 9.843687088614417746e+01 9.589679448536104189e+01
7.625000000000000000e+02 6.101307264420601939e+01 5.852563754106966343e+01 9.859382259640094048e+01 9.573684565463828733e+01
7.750000000000000000e+02 6.106477035866397785e+01 5.847903936873433395e+01 9.863407952052946825e+01 9.586103080636486595e+01
7.875000000000000000e+02 6.094558346187137232e+01 5.856979942241836312e+01 9.862321584509277272e+01 9.596827419613950383e+01
8.000000000000000000e+02 6.086814458346262313e+01 5.862731454440800860e+01 9.872374757005256640e+01 9.594919265432787370e+01
8.125000000000000000e+02 6.074837037548937957e+01 5.859838334889444411e+01 9.869435456020782738e+01 9.600945418715532753e+01
8.250000000000000000e+02 6.067134436859524271e+01 5.884882761102898741e+01 9.870250183302452740e+01 9.591021231698300653e+01
8.375000000000000000e+02 6.053001927600978149e+01 5.876887505564763359e+01 9.870859768910672472e+01 9.592117389965606833e+01
8.500000000000000000e+02 6.055228419166964215e+01 5.868705953183901869e+01 9.883828361015915220e+01 9.589767188488508509e+01
8.625000000000000000e+02 6.066342529838723863e+01 5.871620183905940848e+01 9.875347861220124912e+01 9.586849336747604866e+01
8.750000000000000000e+02 6.063301231399093183e+01 5.870912362942350882e+01 9.870114165289949426e+01 9.588187642650096620e+01
8.875000000000000000e+02 6.060231746597527547e+01 5.881445369743569529e+01 9.882158338253316288e+01 9.589012112303933577e+01
9.000000000000000000e+02 6.056795932677879790e+01 5.874964569764058098e+01 9.892186255445481891e+01 9.589630564696167880e+01
9.125000000000000000e+02 6.061170492398918697e+01 5.873826479025141367e+01 9.884365576187772717e+01 9.587156125311582855e+01
9.250000000000000000e+02 6.070030704229778706e+01 5.873554258095453662e+01 9.890625112938184316e+01 9.588959269192402246e+01
9.375000000000000000e+02 6.066793010380449402e+01 5.868019955754422767e+01 9.892010047653725735e+01 9.584477258404827182e+01
9.500000000000000000e+02 6.072066478752830676e+01 5.872813534739542263e+01 9.888122852163344589e+01 9.585532499451068134e+01
9.625000000000000000e+02 6.077174859158259324e+01 5.877045500559303548e+01 9.902586433374494845e+01 9.588859606394782986e+01
9.750000000000000000e+02 6.101721679554885469e+01 5.872568070141002750e+01 9.884080590080932893e+01 9.588020262914767500e+01
9.875000000000000000e+02 6.108657065986844259e+01 5.866849772334181523e+01 9.897496597858082623e+01 9.596849295175765349e+01
1.000000000000000000e+03 6.109960927910537265e+01 5.866077974146106300e+01 9.894104648896627907e+01 9.604818268321086805e+01
1.012500000000000000e+03 6.111299301354523550e+01 5.869632709489510347e+01 9.887752642071751552e+01 9.593983282023100401e+01
1.025000000000000000e+03 6.133888217757044714e+01 5.884480142957246329e+01 9.909949723186410608e+01 9.592447495253952638e+01
1.037500000000000000e+03 6.132417743436713664e+01 5.884911650038746700e+01 9.907462877435922621e+01 9.592116820485621531e+01
1.050000000000000000e+03 6.133672325646409007e+01 5.873538339772873940e+01 9.896655283393133118e+01 9.581764963305410276e+01
1.062500000000000000e+03 6.131294878963218054e+01 5.866750668525996559e+01 9.908615300369497447e+01 9.563586572224598115e+01
1.075000000000000000e+03 6.126247221135799492e+01 5.855797216246827475e+01 9.904454599777064061e+01 9.567680489973231772e+01
1.087500000000000000e+03 6.127771179248595956e+01 5.846432153627653605e+01 9.910951217601341057e+01 9.569050677440888819e+01
1.100000000000000000e+03 6.134839343468090789e+01 5.866784362857620749e+01 9.908285472606561939e+01 9.564283584288997986e+01
1.112500000000000000e+03 6.151033809927520934e+01 5.872392664573111176e+01 9.925628478676313193e+01 9.564286387953720237e+01
1.125000000000000000e+03 6.176672100767104467e+01 5.871883866460336776e+01 9.925860242249719079e+01 9.565611040012679211e+01
1.137500000000000000e+03 6.166858222758283148e+01 5.873857233260737587e+01 9.923139551031485439e+01 9.566633360004077247e+01
1.150000000000000000e+03 6.161404218113040798e+01 5.866323760688099753e+01 9.918068830775824551e+01 9.565544385327113730e+01
1.162500000000000000e+03 6.166511038919504983e+01 5.860143094838932143e+01 9.913835755921510895e+01 9.580648128254054541e+01
1.175000000000000000e+03 6.168953706562604111e+01 5.877234646866822487e+01 9.929024481469821239e+01 9.584770449891927058e+01
1.187500000000000000e+03 6.186726978067061822e+01 5.871740493727063637e+01 9.930012864506063863e+01 9.589452338845561030e+01
1.200000000000000000e+03 6.194085309290348818e+01 5.870301921909845788e+01 9.930803991475075065e+01 9.585723929930306042e+01
1.212500000000000000e+03 6.206338524785906685e+01 5.875847633150814886e+01 9.951951866244844780e+01 9.587743557847922204e+01
1.225000000000000000e+03 6.209854020901571658e+01 5.875547905362582668e+01 9.945088731073612109e+01 9.591631398380268081e+01
1.237500000000000000e+03 6.213203329021844468e+01 5.870686775996826157e+01 9.948745093914801885e+01 9.578400273093487272e+01
1.250000000000000000e+03 6.231108077769559372e+01 5.859722498534620883e+01 9.938023572004401274e+01 9.565973731558204918e+01
1.262500000000000000e+03 6.252632363994842279e+01 5.852535064390981745e+01 9.943076075714628814e+01 9.571983730608891960e+01
1.275000000000000000e+03 6.253298940439874087e+01 5.833885758293930479e+01 9.946051900957071723e+01 9.590235114900801250e+01
1.287500000000000000e+03 6.264265689021399197e+01 5.835664790547055247e+01 9.955010938789939701e+01 9.585954065173126537e+01
1.300000000000000000e+03 6.249207321810977334e+01 5.840666409383374003e+01 9.955036650122505648e+01 9.576826036486615124e+01
1.312500000000000000e+03 6.247681342492180789e+01 5.841242737419187137e+01 9.950606547519946332e+01 9.562226964363691195e+01
1.325000000000000000e+03 6.248659205440684872e+01 5.824682593775841610e+01 9.947524582143353200e+01 9.570039846910187009e+01
1.337500000000000000e+03 6.248519393572563985e+01 5.813682084904493053e+01 9.955044378072379629e+01 9.565377390656405510e+01
1.350000000000000000e+03 6.230074447175707064e+01 5.808291783841818301e+01 9.952879140452758122e+01 9.568264382013884983e+01
1.362500000000000000e+03 6.230400550754379907e+01 5.807172439593837510e+01 9.948601174556392834e+01 9.561592216461592386e+01
1.375000000000000000e+03 6.225689137788629779e+01 5.798926225211879171e+01 9.938633434623608309e+01 9.567172996115324679e+01
1.387500000000000000e+03 6.225803043479938026e+01 5.785261600750501287e+01 9.941546403923648256e+01 9.581627259203186497e+01
1.400000000000000000e+03 6.222893018697634915e+01 5.790711001153258053e+01 9.938568381304634158e+01 9.582250966171963569e+01
1.412500000000000000e+03 6.226183879987138425e+01 5.795224469923001465e+01 9.943505008339313633e+01 9.569029270677857824e+01
1.425000000000000000e+03 6.224748812270362208e+01 5.803414954875425025e+01 9.927542885242553439e+01 9.559276875210407809e+01
1.437500000000000000e+03 6.207155665488348006e+01 5.802280289666008173e+01 9.945793451589021572e+01 9.576049312626533094e+01
1.450000000000000000e+03 6.227143054945152301e+01 5.797817735676935058e+01 9.951967797643293068e+01 9.583435622394330267e+01
1.462500000000000000e+03 6.247450039323972248e+01 5.788755801408604640e+01 9.958741398895419650e+01 9.596417250070857108e+01
1.475000000000000000e+03 6.242144319398462926e+01 5.785492358898711984e+01 9.952711088145565554e+01 9.599142965556704610e+01
1.487500000000000000e+03 6.246274075500041079e+01 5.789031640636806486e+01 9.951754596590639323e+01 9.572268494353421886e+01
1.500000000000000000e+03 6.245608216768796694e+01 5.801566075535103550e+01 9.969863777133897997e+01 9.562416128344858635e+01
1.512500000000000000e+03 6.253000335894237338e+01 5.792085242192219852e+01 9.967361572252127644e+01 9.563478682784466400e+01
1.525000000000000000e+03 6.248934715779546423e+01 5.806668797583752450e+01 9.950149098369654155e+01 9.567021040434575241e+01
1.537500000000000000e+03 6.245357255956773201e+01 5.809186302093248599e+01 9.940682311010047556e+01 9.563372117627451985e+01
1.550000000000000000e+03 6.253690582897590389e+01 5.806265891682852498e+01 9.925251086848119542e+01 9.572272981298277728e+01
1.562500000000000000e+03 6.250793330743533716e+01 5.803401194321994438e+01 9.941335324876588686e+01 9.575487326519611031e+01
1.575000000000000000e+03 6.252568299909586358e+01 5.796146089542639146e+01 9.962077291395877410e+01 9.571146596422451580e+01
1.587500000000000000e+03 6.261680635290761643e+01 5.785964875354812165e+01 9.958719953346034970e+01 9.562995279158809581e+01
1.600000000000000000e+03 6.272520900281838863e+01 5.792743114994774345e+01 9.967819280959574257e+01 9.563494300188942532e+01
1.612500000000000000e+03 6.272385959688329393e+01 5.789077253089207886e+01 9.967940873560571902e+01 9.563817382191109573e+01
1.625000000000000000e+03 6.274004568447226404e+01 5.775725623034674783e+01 9.963511850270596426e+01 9.566587848431083785e+01
1.637500000000000000e+03 6.269122946432558763e+01 5.771318005816701913e+01 9.963230424305972122e+01 9.562995070538227083e+01
1.650000000000000000e+03 6.274390040424654558e+01 5.774015293500244184e+01 9.971911823954938825e+01 9.567300154137548418e+01
1.662500000000000000e+03 6.274431226231380521e+01 5.757489279902937085e+01 9.960659859602026245e+01 9.570968936677951433e+01
1.675000000000000000e+03 6.277748454184056470e+01 5.751772252270205144e+01 9.959929891909061439e+01 9.580186893910091328e+01
1.687500000000000000e+03 6.277901765112531507e+01 5.764261056673854000e+01 9.966919475323143729e+01 9.586949426037540434e+01
1.700000000000000000e+03 6.283454951014523004e+01 5.758170423608680011e+01 9.979243006538239058e+01 9.585987580835772803e+01
1.712500000000000000e+03 6.276516075562971508e+01 5.759282913439557916e+01 9.984142575126639940e+01 9.589132626175589280e+01
1.725000000000000000e+03 6.286597037514199116e+01 5.756851846912896775e+01 1.000055305036676714e+02 9.598504376720805453e+01
1.737500000000000000e+03 6.298961298926353436e+01 5.759690979171796243e+01 1.000069235523518500e+02 9.607664530127820512e+01
1.750000000000000000e+03 6.307952485956165134e+01 5.767267456973730333e+01 1.000357702533875539e+02 9.609169003001038334e+01
1.762500000000000000e+03 6.316054765763510659e+01 5.771521558891419801e+01 1.000409135002317669e+02 9.619999319141655292e+01
1.775000000000000000e+03 6.304820944657498671e+01 5.779253977504244943e+01 9.985820313096348855e+01 9.621669074334702998e+01
1.787500000000000000e+03 6.297118793807425874e+01 5.788146652909978940e+01 9.976686778865118299e+01 9.621612559100927342e+01
1.800000000000000000e+03 6.303188956541515608e+01 5.774171892441531639e+01 9.980629055732337918e+01 9.631343852925051863e+01
1.812500000000000000e+03 6.314979514684841888e+01 5.766787133603835258e+01 9.973683537845622027e+01 9.631850248264119330e+01
1.825000000000000000e+03 6.314791646490466803e+01 5.759636709570130364e+01 9.955195629127420887e+01 9.629594266288181359e+01
1.837500000000000000e+03 6.321445008136577570e+01 5.759660490704192171e+01 9.965646610040822395e+01 9.643224837665832183e+01
1.850000000000000000e+03 6.328914982347501450e+01 5.765378397058741911e+01 9.962365371267159730e+01 9.643231113710785962e+01
1.862500000000000000e+03 6.343352290364141766e+01 5.765517959014362503e+01 9.970373772190937700e+01 9.633615076218201523e+01
1.875000000000000000e+03 6.332710152182279018e+01 5.767686897092922038e+01 9.971546526877058625e+01 9.643280976446118302e+01
1.887500000000000000e+03 6.335702366521923778e+01 5.771005018220815685e+01 9.961492834105190752e+01 9.627675679006262044e+01
1.900000000000000000e+03 6.331459618127654210e+01 5.766119248941855346e+01 9.960612356832126579e+01 9.636648589283063870e+01
1.912500000000000000e+03 6.324945391556208563e+01 5.753870219905552119e+01 9.975533178496301900e+01 9.627395423875039171e+01
1.925000000000000000e+03 6.326187428368829302e+01 5.748966157579954483e+01 9.972316520679058272e+01 9.644636783415096204e+01
1.937500000000000000e+03 6.330504303417054501e+01 5.741762360162801571e+01 9.976985785302147747e+01 9.651621519403153115e+01
1.950000000000000000e+03 6.311076484550792287e+01 5.725769917857849123e+01 9.970955188819121418e+01 9.652732265974468362e+01
1.962500000000000000e+03 6.323918181961536789e+01 5.722606027489915448e+01 9.964926781488442487e+01 9.661236715756648152e+01
1.975000000000000000e+03 6.315555351309033938e+01 5.723814982084205383e+01 9.979422793726365626e+01 9.655752707761301679e+01
1.987500000000000000e+03 6.316696248955722837e+01 5.717948735829540396e+01 9.969721166537843260e+01 9.646174253594318770e+01
2.000000000000000000e+03 6.322091646075651283e+01 5.710201316360936374e+01 9.986539343605555530e+01 9.650020414777461042e+01
2.012500000000000000e+03 6.330210577197149036e+01 5.713908898788189106e+01 9.992707042052667532e+01 9.644778028904353562e+01
2.025000000000000000e+03 6.328877121167963082e+01 5.713324059442330594e+01 9.980714063093230948e+01 9.650744416865509834e+01
2.037500000000000000e+03 6.326703094978609698e+01 5.712049837010838615e+01 9.979108113377868960e+01 9.650095771563198355e+01
2.050000000000000000e+03 6.332175700044670208e+01 5.714041407461473909e+01 9.977645657798275636e+01 9.641707298230201673e+01
2.062500000000000000e+03 6.335534694625746255e+01 5.707167048642788387e+01 9.977536228935815643e+01 9.647380133325509632e+01
2.075000000000000000e+03 6.330154016358691393e+01 5.710168088879078141e+01 9.983438039732996572e+01 9.658112731667885953e+01
2.087500000000000000e+03 6.336933098133896891e+01 5.722394082217601863e+01 9.996312506267794618e+01 9.640389584363119013e+01
2.100000000000000000e+03 6.328668479660624513e+01 5.716929858832841660e+01 1.001583565218291056e+02 9.635535410679879931e+01
2.112500000000000000e+03 6.329348586481132344e+01 5.717314398138788079e+01 1.000950810978633996e+02 9.629429885728190186e+01
2.125000000000000000e+03 6.318373707137464379e+01 5.711834742433095613e+01 9.996726730769199776e+01 9.609458946697098725e+01
2.137500000000000000e+03 6.315899918903813415e+01 5.709548699131975980e+01 1.000028744182028788e+02 9.604365281111412855e+01
2.150000000000000000e+03 6.323747552092446256e+01 5.700083018197932461e+01 9.999847664084700227e+01 9.594433832574890175e+01
2.162500000000000000e+03 6.327204817968337380e+01 5.717744331930117596e+01 1.000125310080338465e+02 9.582500181723388266e+01
2.175000000000000000e+03 6.325197329393716927e+01 5.730078774674823450e+01 1.000943114543984223e+02 9.570123897554589121e+01
2.187500000000000000e+03 6.326471306792411298e+01 5.751217114714867051e+01 1.000859955101130510e+02 9.561879664257159561e+01
2.200000000000000000e+03 6.311946603091964647e+01 5.755316641087458152e+01 1.000636831799854178e+02 9.551815601444307902e+01
2.212500000000000000e+03 6.306639046420426098e+01 5.751392905031909208e+01 1.002142922448661011e+02 9.542256744465061047e+01
2.225000000000000000e+03 6.294241774421384861e+01 5.750950294265036433e+01 1.001049885442294425e+02 9.550533542833548495e+01
2.237500000000000000e+03 6.276100341118998927e+01 5.767486236431365398e+01 1.001313719488228884e+02 9.548137160089416398e+01
2.250000000000000000e+03 6.300675720780929367e+01 5.781603385516155669e+01 1.000455867229434261e+02 9.562123203253807446e+01
2.262500000000000000e+03 6.304289790082038536e+01 5.753519060807713714e+01 1.000754712721207369e+02 9.563412100216555700e+01
2.275000000000000000e+03 6.291823522136181879e+01 5.756479633247840866e+01 1.000496232228083926e+02 9.565940509252497748e+01
2.287500000000000000e+03 6.284237405098539853e+01 5.762820702799832873e+01 9.996162120307823784e+01 9.579850488318376733e+01
2.300000000000000000e+03 6.292038589685769523e+01 5.766006068337815549e+01 1.000032397973475042e+02 9.570269255416501153e+01
2.312500000000000000e+03 6.304608598916730955e+01 5.765576723402177350e+01 9.990378918215311899e+01 9.570974410893522588e+01
2.325000000000000000e+03 6.307248343332182117e+01 5.764718270876421968e+01 9.972575084161834980e+01 9.579713617429210615e+01
2.337500000000000000e+03 6.311198575679909339e+01 5.770454465526784560e+01 9.977808687019069112e+01 9.575336666317836887e+01
2.350000000000000000e+03 6.310592617220595457e+01 5.765871123184288649e+01 9.980119155339639292e+01 9.569599661936791790e+01
2.362500000000000000e+03 6.314319289337539942e+01 5.763326481023015191e+01 9.984795839378516291e+01 9.570715535364355731e+01
2.375000000000000000e+03 6.319584071087033550e+01 5.769145369190358963e+01 9.968234084547258078e+01 9.581073037255580971e+01
2.387500000000000000e+03 6.320089583322773308e+01 5.759664909858113191e+01 9.960682481334598037e+01 9.588388138032190966e+01
2.400000000000000000e+03 6.327051461260070653e+01 5.758880145795250627e+01 9.961318609611058150e+01 9.583199812845236920e+01
2.412500000000000000e+03 6.314681297620172984e+01 5.763268950519479006e+01 9.951268235848195332e+01 9.585546203892016592e+01
2.425000000000000000e+03 6.309372831615745980e+01 5.771313717690762246e+01 9.956159838360444780e+01 9.584013016251508077e+01
2.437500000000000000e+03 6.306736739915883305e+01 5.770812974413381369e+01 9.945014266274759507e+01 9.601492839925762723e+01
2.450000000000000000e+03 6.305287967744997246e+01 5.760041166187190242e+01 9.939800814768194925e+01 9.603423690926987888e+01
2.462500000000000000e+03 6.294526027134767077e+01 5.765530253721285447e+01 9.939948180634699781e+01 9.597958586710520024e+01
2.475000000000000000e+03 6.284910837502284409e+01 5.775960604517182162e+01 9.938734350709692933e+01 9.596372209233499007e+01
2.487500000000000000e+03 6.275163987695800927e+01 5.772274758810362982e+01 9.951253384998496188e+01 9.594240989712969281e+01
2.500000000000000000e+03 6.285471633822972137e+01 5.767126489938319622e+01 9.956540233509960558e+01 9.586460255525943808e+01
2.512500000000000000e+03 6.280104264997831365e+01 5.768222846727882569e+01 9.961380616157352108e+01 9.576525443787242864e+01
2.525000000000000000e+03 6.283920627456696195e+01 5.754787329275991681e+01 9.967768136648464861e+01 9.576154309953858501e+01
2.537500000000000000e+03 6.284313776868140167e+01 5.755991380914611000e+01 9.957505488019216955e+01 9.582457050727754222e+01
2.550000000000000000e+03 6.289451449412862161e+01 5.762150344581734629e+01 9.960302194507784179e+01 9.580828633340402689e+01
2.562500000000000000e+03 6.298177009286887795e+01 5.766723823654729131e+01 9.971455091826679507e+01 9.581093575366719506e+01
2.575000000000000000e+03 6.305134359173289482e+01 5.766858900399417820e+01 9.971935488948479076e+01 9.573581656148816421e+01
2.587500000000000000e+03 6.300750663201859680e+01 5.759854847691499913e+01 9.982296753844345005e+01 9.574829354600204567e+01
2.600000000000000000e+03 6.304789162365874233e+01 5.760241225341692228e+01 9.979884722291917853e+01 9.593620112994469196e+01
2.612500000000000000e+03 6.302329334447504294e+01 5.769952188336932863e+01 9.978837780218312048e+01 9.590853425951411282e+01
2.625000000000000000e+03 6.288506019448609408e+01 5.773385057858329361e+01 9.987716919343593247e+01 9.589664234246168917e+01
2.637500000000000000e+03 6.277630569979130826e+01 5.772888074237749123e+01 9.973619032640328896e+01 9.592745850845163602e+01
2.650000000000000000e+03 6.267202084760270964e+01 5.780189078519366319e+01 9.967539734827602160e+01 9.592880263848525146e+01
2.662500000000000000e+03 6.268474378444845740e+01 5.789759333766059513e+01 9.974053620462775882e+01 9.586673892851752043e+01
2.675000000000000000e+03 6.262445356935669594e+01 5.795877138185021238e+01 9.989153804525473390e+01 9.600237660889538915e+01
2.687500000000000000e+03 6.263381666178415230e+01 5.801464238604933144e+01 9.985134594724088686e+01 9.590736050223779330e+01
2.700000000000000000e+03 6.257322261714249834e+01 5.806305534206581598e+01 9.984566232501651939e+01 9.585885834956378915e+01
2.712500000000000000e+03 6.236224875988397542e+01 5.812348275717917545e+01 9.990240511201079698e+01 9.582912389742647008e+01
2.725000000000000000e+03 6.244204592994157110e+01 5.792274751707648761e+01 9.979309399840070682e+01 9.578681611120281048e+01
2.737500000000000000e+03 6.251237660599816337e+01 5.783512214405615737e+01 9.976875164153568676e+01 9.579765311022742935e+01
2.750000000000000000e+03 6.254859434980244970e+01 5.768031197351026407e+01 9.977269113881105511e+01 9.585681621560128463e+01
2.762500000000000000e+03 6.262380414294620579e+01 5.766168483876034401e+01 9.983258872630339908e+01 9.585911466043761209e+01
2.775000000000000000e+03 6.266365789983027668e+01 5.765049253626087022e+01 9.985070771838135784e+01 9.583924258119326112e+01
2.787500000000000000e+03 6.273861641289743574e+01 5.767217130847457440e+01 9.992093355386826659e+01 9.574069498043800763e+01
2.800000000000000000e+03 6.279395566602271117e+01 5.768878868994703879e+01 9.992534950632433777e+01 9.579415843015836174e+01
2.812500000000000000e+03 6.290630883512384486e+01 5.761525857651742655e+01 9.992411420255790233e+01 9.567850289990751378e+01
2.825000000000000000e+03 6.286793163613740631e+01 5.761168328110966996e+01 1.000333454901653170e+02 9.569511651618925896e+01
2.837500000000000000e+03 6.297721959011011705e+01 5.766425265168700776e+01 1.000972517394580876e+02 9.583131085551001149e+01
2.850000000000000000e+03 6.286482625979537886e+01 5.765482963089309720e+01 1.001913771566928233e+02 9.582497295670593473e+01
2.862500000000000000e+03 6.275733751287653917e+01 5.778263244438443280e+01 1.001250142859010452e+02 9.575234574514121277e+01
2.875000000000000000e+03 6.279971967917360587e+01 5.798973447920292301e+01 1.001292557348269270e+02 9.569774944681091711e+01
2.887500000000000000e+03 6.284514241507400101e+01 5.799977550007805860e+01 1.000529263242562479e+02 9.570272991616309355e+01
2.900000000000000000e+03 6.291963666185773008e+01 5.791222809458460574e+01 1.001630493050562620e+02 9.569659796774475069e+01
2.912500000000000000e+03 6.283593370745464313e+01 5.791336625348423439e+01 1.001933132724932136e+02 9.563055899436510288e+01
2.925000000000000000e+03 6.292071564997263522e+01 5.791195883548451206e+01 1.002153165906796914e+02 9.573663308452506726e+01
2.937500000000000000e+03 6.290106138663120561e+01 5.795699902744851784e+01 1.002135132330418799e+02 9.567526505007857907e+01
2.950000000000000000e+03 6.284603255477449579e+01 5.795668378731303960e+01 1.002370801053295679e+02 9.585673599765874542e+01
2.962500000000000000e+03 6.280971173203877100e+01 5.789163187255325482e+01 1.001362225988635970e+02 9.581034121694349892e+01
2.975000000000000000e+03 6.272255595743251178e+01 5.782882521375138651e+01 1.002240525113008118e+02 9.590462251925046644e+01
2.987500000000000000e+03 6.286841950527404066e+01 5.772978026806359964e+01 1.001929395851027067e+02 9.586760657482814452e+01
3.000000000000000000e+03 6.290479468315567857e+01 5.781552912142159784e+01 1.002035427823312830e+02 9.583549248881445237e+01
3.012500000000000000e+03 6.304800130858124874e+01 5.785355060039318431e+01 1.001280704603219078e+02 9.585727589944038129e+01
3.025000000000000000e+03 6.300922069473639908e+01 5.792545209092794778e+01 1.001148971912544283e+02 9.593210550483495069e+01
3.037500000000000000e+03 6.306044108064906339e+01 5.793065811212782990e+01 1.000951060600090301e+02 9.590632889652560777e+01
3.050000000000000000e+03 6.307652566344810197e+01 5.795287263717219872e+01 1.002290229117065650e+02 9.592949021647653751e+01
3.062500000000000000e+03 6.310857992876367462e+01 5.807446414241104549e+01 1.002666419777252003e+02 9.597653310339127586e+01
3.075000000000000000e+03 6.328461391227510546e+01 5.805727242826929313e+01 1.002042682442107235e+02 9.596300959637936501e+01
3.087500000000000000e+03 6.328849347383346924e+01 5.805115605724275696e+01 1.001472738262499718e+02 9.604470990022117860e+01
3.100000000000000000e+03 6.324906337452604532e+01 5.801455914142659509e+01 1.002038216068367973e+02 9.584153167553432695e+01
3.112500000000000000e+03 6.323625973217021823e+01 5.807181596071743002e+01 1.001459051372949176e+02 9.596764557002711626e+01
3.125000000000000000e+03 6.333157459945582701e+01 5.809037772594116689e+01 1.002461360894760531e+02 9.609508269255272239e+01
3.137500000000000000e+03 6.327312196663492472e+01 5.815772716220086380e+01 1.002342726446124317e+02 9.610228698526925939e+01
3.150000000000000000e+03 6.321852919821427008e+01 5.812774730567598169e+01 1.002644757201186394e+02 9.606003539276454717e+01
3.162500000000000000e+03 6.317849125111366249e+01 5.795680494763364266e+01 1.002318240741842885e+02 9.587284719892670637e+01
3.175000000000000000e+03 6.326921791682823937e+01 5.805632465221128058e+01 1.002156178200264804e+02 9.582395483389814217e+01
3.187500000000000000e+03 6.347362173070875002e+01 5.805819469977026159e+01 1.002715367149654782e+02 9.585522681616741636e+01
3.200000000000000000e+03 6.340031144862509649e+01 5.808571271775322487e+01 1.002117710475541230e+02 9.582394274547148427e+01
3.212500000000000000e+03 6.335954542390359023e+01 5.805941198272049775e+01 1.002091550188497138e+02 9.559241380508605346e+01
3.225000000000000000e+03 6.336764513796391185e+01 5.804536475091844494e+01 1.002616774479193111e+02 9.572128917135582071e+01
3.237500000000000000e+03 6.335557600187122773e+01 5.824581027656633125e+01 1.002742760184105464e+02 9.574909373612869956e+01
3.250000000000000000e+03 6.333417926651905105e+01 5.808366998867277431e+01 1.001010347580180451e+02 9.565267684267249138e+01
3.262500000000000000e+03 6.333487373459570335e+01 5.797714094367314175e+01 1.000852622918679629e+02 9.548908047168336566e+01
3.275000000000000000e+03 6.339770720968007112e+01 5.781657978216015437e+01 1.001354958568049085e+02 9.547624958716974675e+01
3.287500000000000000e+03 6.337182287219917498e+01 5.784833136354342997e+01 1.002177989714886763e+02 9.547127938124160096e+01
3.300000000000000000e+03 6.342564006189106607e+01 5.790577139844801025e+01 1.001932423920369359e+02 9.548491085897506991e+01
3.312500000000000000e+03 6.348526465167377353e+01 5.775916316320118682e+01 1.001391290307391131e+02 9.540735906977442937e+01
3.325000000000000000e+03 6.338904613113931674e+01 5.768402260658635328e+01 1.001719144389896314e+02 9.540597120635459305e+01
3.337500000000000000e+03 6.335812530225483385e+01 5.767676083292016642e+01 1.001460022800798129e+02 9.557994351054475146e+01
3.350000000000000000e+03 6.355337593077573644e+01 5.771539332873674510e+01 1.001141684578382751e+02 9.557547039093476826e+01
3.362500000000000000e+03 6.368315773215487496e+01 5.766459619922502355e+01 1.001462077971697511e+02 9.536813691113020752e+01
3.375000000000000000e+03 6.360868174223698190e+01 5.765609974684839756e+01 1.001186214701496766e+02 9.535605276858899515e+01
3.387500000000000000e+03 6.342911729765337725e+01 5.761180448153699274e+01 1.002281202519293402e+02 9.541659277277317130e+01
3.400000000000000000e+03 6.341988291124225441e+01 5.769760676455678805e+01 1.001918996956416237e+02 9.541517105721645464e+01
3.412500000000000000e+03 6.358510174031118822e+01 5.764689818053280845e+01 1.002932427459804359e+02 9.534458886546944711e+01
3.425000000000000000e+03 6.371444325975233625e+01 5.752820196879908110e+01 1.003873021411407791e+02 9.536536565108525565e+01
3.437500000000000000e+03 6.372102818395486423e+01 5.758420241988095256e+01 1.003787225817200834e+02 9.534211256425642489e+01
3.450000000000000000e+03 6.348688803536672509e+01 5.765122888547414703e+01 1.002855768691953102e+02 9.536182932421169767e+01
3.462500000000000000e+03 6.347576956213660537e+01 5.756564308004399066e+01 1.002711356645612000e+02 9.542897171963174685e+01
3.475000000000000000e+03 6.349586660368485269e+01 5.768624023986085092e+01 1.003814067327495678e+02 9.540148573950433786e+01
3.487500000000000000e+03 6.362546625587511073e+01 5.756946260563691453e+01 1.002618310557033823e+02 9.539773155448345676e+01
3.500000000000000000e+03 6.362059344697583185e+01 5.756193497220321120e+01 1.002440369450423390e+02 9.543603020306815665e+01
3.512500000000000000e+03 6.361381551663725276e+01 5.756497210503951578e+01 1.002106545909301047e+02 9.531548614083834536e+01
3.525000000000000000e+03 6.353503058882690624e+01 5.767034810559970026e+01 1.002651260930659021e+02 9.539677623309252397e+01
3.537500000000000000e+03 6.357089076896657076e+01 5.763960754025847422e+01 1.002485227674146273e+02 9.550134597986424012e+01
3.550000000000000000e+03 6.359787559594324335e+01 5.762005695333622413e+01 1.003937011615122969e+02 9.533421872861151769e+01
3.562500000000000000e+03 6.356240963760143359e+01 5.764689548437945632e+01 1.003562640402608395e+02 9.520212221181671453e+01
3.575000000000000000e+03 6.351702191169449208e+01 5.767898081250779541e+01 1.003492011546070586e+02 9.517920929145721232e+01
3.587500000000000000e+03 6.336365413828420401e+01 5.774332267270687424e+01 1.004244879126251959e+02 9.529649001061744684e+01
3.600000000000000000e+03 6.329909084486192938e+01 5.780251912946968673e+01 1.004672081926045877e+02 9.531293621240658354e+01
3.612500000000000000e+03 6.333284062245623147e+01 5.770802968544976608e+01 1.004981238730810560e+02 9.528117581608941578e+01
3.625000000000000000e+03 6.322856667350255577e+01 5.758157877751140319e+01 1.004369208553275428e+02 9.528739739632204930e+01
3.637500000000000000e+03 6.313346467209661483e+01 5.755909823243347745e+01 1.005081733812355367e+02 9.538390407904374513e+01
3.650000000000000000e+03 6.317254835640613919e+01 5.748710506261323161e+01 1.006010543035423268e+02 9.540725603122007215e+01
3.662500000000000000e+03 6.319320932731503149e+01 5.744862032266603080e+01 1.005822045402745601e+02 9.543773333973436479e+01
3.675000000000000000e+03 6.311728623746289202e+01 5.741685215581485835e+01 1.005780671100003616e+02 9.549283416336736252e+01
3.687500000000000000e+03 6.325566773890368921e+01 5.730797173802390176e+01 1.005964518878913054e+02 9.556152181270007873e+01
3.700000000000000000e+03 6.324626909308299361e+01 5.732263694487115657e+01 1.005215436968755967e+02 9.552264193503340550e+01
3.712500000000000000e+03 6.326657300342548496e+01 5.727439986543838302e+01 1.006291242124991356e+02 9.550914192295203975e+01
3.725000000000000000e+03 6.331420120089987336e+01 5.738624699705106025e+01 1.005904428172704002e+02 9.547000608241413033e+01
3.737500000000000000e+03 6.335959163856158938e+01 5.742619800926439666e+01 1.005676269244701757e+02 9.539874707292517542e+01
3.750000000000000000e+03 6.334749946699974288e+01 5.734429560382098856e+01 1.005022585435912248e+02 9.528654889880199619e+01
3.762500000000000000e+03 6.350979638004280048e+01 5.732830523586162030e+01 1.005475456504128147e+02 9.524116100619224312e+01
3.775000000000000000e+03 6.345846419846645148e+01 5.735833213522401763e+01 1.004033848415604950e+02 9.510517127645900359e+01
3.787500000000000000e+03 6.345481041234426556e+01 5.724399046270865199e+01 1.004944748467396067e+02 9.518478750338461225e+01
3.800000000000000000e+03 6.344958930548123988e+01 5.728895858396246155e+01 1.004958814106249889e+02 9.520540620311675184e+01
3.812500000000000000e+03 6.344627748347541996e+01 5.717763168906398619e+01 1.005200370929409388e+02 9.510985365955620807e+01
3.825000000000000000e+03 6.351191716667071319e+01 5.729062679157227223e+01 1.004230311085329959e+02 9.510101749163510476e+01
3.837500000000000000e+03 6.340956437833118287e+01 5.746146296849069302e+01 1.004133576100177834e+02 9.512181440411680455e+01
3.850000000000000000e+03 6.344725538604223658e+01 5.736534294806933332e+01 1.003948074227982943e+02 9.518573474946103374e+01
3.862500000000000000e+03 6.353462331432601218e+01 5.731371700556236704e+01 1.005325569649039750e+02 9.508494924604447363e+01
3.875000000000000000e+03 6.359084363858783462e+01 5.726303095259506648e+01 1.005098217000182359e+02 9.495302430743187472e+01
3.887500000000000000e+03 6.347251687869559333e+01 5.729913226625484413e+01 1.003888120335018499e+02 9.513294636992105779e+01
3.900000000000000000e+03 6.350637382660579533e+01 5.726592469340582170e+01 1.004152580374215944e+02 9.515601527369609869e+01
3.912500000000000000e+03 6.357904555877100705e+01 5.732893775865297670e+01 1.003272882674414603e+02 9.517268573789233699e+01
3.925000000000000000e+03 6.356464516777111129e+01 5.747389237696622644e+01 1.004125495790795384e+02 9.513830061956990392e+01
3.937500000000000000e+03 6.350489354998431679e+01 5.757178411210207969e+01 1.003654524843240097e+02 9.511240889600334469e+01
3.950000000000000000e+03 6.346900264331880237e+01 5.750775155679339434e+01 1.004170991606655008e+02 9.512228022330197064e+01
3.962500000000000000e+03 6.343999057560373700e+01 5.743514178045300156e+01 1.003400359651837448e+02 9.511686184124420151e+01
3.975000000000000000e+03 6.344361483499700682e+01 5.754538392278913506e+01 1.004475840308308392e+02 9.520752390874754667e+01
3.987500000000000000e+03 6.341334420838261110e+01 5.748214805150345796e+01 1.004137339893927816e+02 9.513615939809037059e+01
4.000000000000000000e+03 6.341738095883810900e+01 5.745841577333288797e+01 1.003832537907284035e+02 9.514998373098451623e+01
4.012500000000000000e+03 6.333077027881421373e+01 5.754187734323206627e+01 1.004424504265201534e+02 9.525769240649941594e+01
4.025000000000000000e+03 6.339404371037454666e+01 5.742380195830647693e+01 1.004694018308212549e+02 9.530950598372051275e+01
4.037500000000000000e+03 6.346140201098149447e+01 5.748556862002298828e+01 1.005861021249294822e+02 9.512543481935027501e+01
4.050000000000000000e+03 6.331718831217371957e+01 5.754105997497932634e+01 1.004845827417098008e+02 9.506131387238788477e+01
4.062500000000000000e+03 6.324051680781742135e+01 5.757730503701879599e+01 1.005262012922275545e+02 9.508178742692933838e+01
4.075000000000000000e+03 6.326086547234902469e+01 5.759384902681208729e+01 1.005828653821091478e+02 9.503473379001195553e+01
4.087500000000000000e+03 6.329226398135558895e+01 5.760828944263004558e+01 1.005541713355556794e+02 9.502973964154584507e+01
4.100000000000000000e+03 6.323355648192627854e+01 5.752658783005846743e+01 1.006335738710043728e+02 9.493999695806412831e+01
4.112500000000000000e+03 6.323457484154033637e+01 5.748236018764836075e+01 1.006416086255345022e+02 9.506311727627685570e+01
4.125000000000000000e+03 6.341755716212191629e+01 5.742906718970913715e+01 1.006407527664156163e+02 9.506323752051407894e+01
4.137500000000000000e+03 6.355882022486133565e+01 5.748855403139587850e+01 1.006022938028815616e+02 9.496521452416548925e+01
4.150000000000000000e+03 6.354662005082431619e+01 5.751440413025652987e+01 1.005916670527476384e+02 9.487513204859409655e+01
4.162500000000000000e+03 6.344426706786657633e+01 5.750491953488981522e+01 1.005954947846262399e+02 9.482103246052994905e+01
4.175000000000000000e+03 6.344161494735769224e+01 5.750326973898317107e+01 1.006509623071446953e+02 9.473327543433495634e+01
4.187500000000000000e+03 6.352063022814258630e+01 5.752395858147241370e+01 1.006609203267490500e+02 9.469334051884901271e+01
4.200000000000000000e+03 6.346984212459186381e+01 5.754266408518213183e+01 1.006231655045379227e+02 9.451697696667706339e+01
4.212500000000000000e+03 6.353844009103783463e+01 5.767634417495932553e+01 1.006447898949697759e+02 9.442284050954856411e+01
4.225000000000000000e+03 6.358577322046622982e+01 5.751860022281211826e+01 1.007188510834724013e+02 9.447235756976571963e+01
4.237500000000000000e+03 6.348003888645025938e+01 5.750881098501612598e+01 1.008970251387068089e+02 9.467915540687525322e+01
4.250000000000000000e+03 6.355133137768535789e+01 5.770650391001375112e+01 1.010120214366425415e+02 9.461888254392528097e+01
4.262500000000000000e+03 6.362467441719753225e+01 5.786614701172175046e+01 1.009470828304675933e+02 9.466163543633645361e+01
4.275000000000000000e+03 6.352215908642943987e+01 5.787855920704284785e+01 1.009699501074101420e+02 9.472160137754359255e+01
4.287500000000000000e+03 6.344712535781069818e+01 5.783283081067414599e+01 1.009379494234769084e+02 9.476456482785131641e+01
4.300000000000000000e+03 6.351779699758141362e+01 5.790012201520709567e+01 1.011194171002721021e+02 9.481462294357920939e+01
4.312500000000000000e+03 6.365457127396621928e+01 5.777944336934780978e+01 1.011152484786856860e+02 9.468811532774158479e+01
4.325000000000000000e+03 6.348526108440064775e+01 5.771751986039440396e+01 1.011370842583835241e+02 9.475891727824824784e+01
4.337500000000000000e+03 6.347204005701982510e+01 5.785314181470244677e+01 1.011012155948559013e+02 9.465957068405896280e+01
4.350000000000000000e+03 6.348567097263732961e+01 5.783703707078808520e+01 1.012677424399957289e+02 9.472597623596837479e+01
4.362500000000000000e+03 6.356064040974862905e+01 5.776480935958984020e+01 1.012440575754926186e+02 9.468790396544859789e+01
4.375000000000000000e+03 6.344189902253908997e+01 5.781657073796717583e+01 1.012488188790800763e+02 9.459175596169119160e+01
4.387500000000000000e+03 6.330395095230503699e+01 5.778789354249801846e+01 1.011237233032801299e+02 9.456546153792521636e+01
4.400000000000000000e+03 6.330932513031738296e+01 5.772418425449797041e+01 1.011846079498574085e+02 9.476098688396071168e+01
4.412500000000000000e+03 6.313996279689351354e+01 5.785628979849673925e+01 1.012591797143430910e+02 9.472804579022451321e+01
4.425000000000000000e+03 6.311235197169317246e+01 5.792598048000904498e+01 1.013305348142611564e+02 9.454116833301431200e+01
4.437500000000000000e+03 6.311022715681657047e+01 5.785662207414190306e+01 1.012511142990714461e+02 9.463302813562953020e+01
4.450000000000000000e+03 6.311629679297602280e+01 5.797037096644780974e+01 1.013915850028216141e+02 9.467231337690716941e+01
4.462500000000000000e+03 6.306625800086818856e+01 5.795278611229395693e+01 1.013613435357156760e+02 9.472458650161283344e+01
4.475000000000000000e+03 6.304797301254731678e+01 5.789192879024496818e+01 1.014162660819413730e+02 9.486759125432809014e+01
4.487500000000000000e+03 6.295907447388145073e+01 5.791177572590958533e+01 1.013781124489606640e+02 9.462473478159868989e+01
4.500000000000000000e+03 6.299716758389779869e+01 5.782485930354035020e+01 1.013357665352117891e+02 9.466415182562887765e+01
4.512500000000000000e+03 6.307564755823821656e+01 5.770989609279785526e+01 1.014104500170611800e+02 9.465065192484895817e+01
4.525000000000000000e+03 6.302542731263311282e+01 5.765998287739554229e+01 1.014423092818257999e+02 9.467013804786800790e+01
4.537500000000000000e+03 6.297440378271847550e+01 5.772585106933046717e+01 1.016224888610618393e+02 9.463342829679488943e+01
4.550000000000000000e+03 6.296473132576015530e+01 5.777392613139890898e+01 1.015565906802643212e+02 9.455446253653394706e+01
4.562500000000000000e+03 6.294410904556718123e+01 5.779929431649492955e+01 1.015879992308024242e+02 9.446949338234431082e+01
4.575000000000000000e+03 6.294612232070561220e+01 5.770726392908904501e+01 1.013175658288924836e+02 9.450557446913580861e+01
4.587500000000000000e+03 6.299129057857147274e+01 5.760466313266959304e+01 1.013597725462487062e+02 9.449082834108077122e+01
4.600000000000000000e+03 6.303583725893808776e+01 5.772665655685760555e+01 1.014804721508236298e+02 9.461578928961945678e+01
4.612500000000000000e+03 6.300864884530638932e+01 5.778657791553916212e+01 1.014936244250621797e+02 9.462948838924286576e+01
4.625000000000000000e+03 6.307711631406304065e+01 5.784042401830115665e+01 1.014410710447897088e+02 9.462894175374064787e+01
4.637500000000000000e+03 6.304322886678303206e+01 5.775033635367081075e+01 1.013992451412719049e+02 9.450788698463800586e+01
4.650000000000000000e+03 6.289183313835496136e+01 5.775623261597026215e+01 1.013376502273110020e+02 9.457791411031558937e+01
4.662500000000000000e+03 6.281646181702291898e+01 5.789519768430530888e+01 1.013637777653147367e+02 9.452643988637130690e+01
4.675000000000000000e+03 6.286121549674450648e+01 5.792141828427366335e+01 1.014124987457708187e+02 9.463561846796974919e+01
4.687500000000000000e+03 6.276993203394577847e+01 5.789125556762568436e+01 1.014204792835486586e+02 9.472610082550492905e+01
4.700000000000000000e+03 6.285549575437285341e+01 5.787720159871766157e+01 1.013893501388137395e+02 9.467690785300867162e+01
4.712500000000000000e+03 6.287374345878045290e+01 5.791578497295397909e+01 1.015021369453398847e+02 9.464988547327551771e+01
4.725000000000000000e+03 6.294397880241900367e+01 5.790662696574104018e+01 1.014914997204313920e+02 9.459143412181414590e+01
4.737500000000000000e+03 6.297398315760510457e+01 5.790183678775356668e+01 1.015435440823849547e+02 9.465652408389293271e+01
4.750000000000000000e+03 6.303614926576369726e+01 5.785317890461981705e+01 1.014405275364434402e+02 9.457508231446612967e+01
4.762500000000000000e+03 6.297321179487814646e+01 5.788692935793832817e+01 1.015386344678477286e+02 9.444610786930300605e+01
4.775000000000000000e+03 6.303795707913802460e+01 5.780408521021370660e+01 1.016202006735092596e+02 9.456128043467168709e+01
4.787500000000000000e+03 6.297351790562898088e+01 5.770337545108089472e+01 1.016653046113520134e+02 9.452238260646525703e+01
4.800000000000000000e+03 6.308551485019122396e+01 5.776055850781588674e+01 1.018069376581112380e+02 9.440343582853907378e+01
4.812500000000000000e+03 6.299846911642895009e+01 5.788505436556877726e+01 1.017248346250416802e+02 9.438625478761049692e+01
4.825000000000000000e+03 6.305345730619927025e+01 5.802098172925386166e+01 1.015797921207907990e+02 9.434987216669027532e+01
4.837500000000000000e+03 6.301841282064042815e+01 5.811412406996188196e+01 1.015034262317662836e+02 9.433634314678367616e+01
4.850000000000000000e+03 6.305200917790988768e+01 5.799084496563284574e+01 1.015630857606220445e+02 9.422523481546208757e+01
4.862500000000000000e+03 6.295257025351945401e+01 5.813672488743178235e+01 1.014442882989284556e+02 9.432322760147661711e+01
4.875000000000000000e+03 6.295756037650788528e+01 5.824047524478668691e+01 1.014271871490701358e+02 9.421204735883124215e+01
4.887500000000000000e+03 6.298336299727776577e+01 5.809161490085828916e+01 1.014445721483263441e+02 9.422115234210355084e+01
4.900000000000000000e+03 6.305271116440118817e+01 5.808366336524851903e+01 1.014991712178397876e+02 9.418260838846568106e+01
4.912500000000000000e+03 6.298274113290489140e+01 5.794400709991482046e+01 1.015005668457386605e+02 9.428822440355617118e+01
4.925000000000000000e+03 6.310207017959262998e+01 5.788793767318436068e+01 1.014095638575244323e+02 9.432598237347674797e+01
4.937500000000000000e+03 6.298517374243719757e+01 5.807244960009432333e+01 1.013475439919799470e+02 9.441357677696571216e+01
4.950000000000000000e+03 6.322452656743141119e+01 5.802849426584918291e+01 1.013262130247742192e+02 9.442076772116591599e+01
4.962500000000000000e+03 6.328861318668217706e+01 5.800698625695321908e+01 1.013331728583178943e+02 9.444376445749975346e+01
4.975000000000000000e+03 6.333956641221197259e+01 5.794607941930689776e+01 1.012742718617548121e+02 9.459073228066297645e+01
4.987500000000000000e+03 6.334215114986597683e+01 5.805836320524802119e+01 1.012739072230107666e+02 9.454061133825885577e+01
5.000000000000000000e+03 6.315432323098746537e+01 5.801048893034553799e+01 1.014361793858892895e+02 9.458568586330083861e+01
5.012500000000000000e+03 6.316357465333837240e+01 5.800462149974197956e+01 1.014729862881623035e+02 9.444893358305402842e+01
5.025000000000000000e+03 6.310784773643381840e+01 5.819852420359844558e+01 1.014072205235533772e+02 9.439908021693334206e+01
5.037500000000000000e+03 6.310193328399182633e+01 5.810838924059561350e+01 1.014012755885718917e+02 9.439979979006548660e+01
5.050000000000000000e+03 6.315122989285500665e+01 5.811289110127802360e+01 1.013994961885754691e+02 9.441358406684805971e+01
5.062500000000000000e+03 6.312476022137360587e+01 5.804462920140142046e+01 1.012442892302186408e+02 9.453215212714560778e+01
5.075000000000000000e+03 6.310729589865193390e+01 5.803716311904057079e+01 1.012488143876684319e+02 9.456129757764183807e+01
5.087500000000000000e+03 6.305515238134142919e+01 5.802021203312743580e+01 1.012410574023728316e+02 9.455790601034323117e+01
5.100000000000000000e+03 6.310036235308569985e+01 5.794530282796181808e+01 1.011625710492989043e+02 9.459986921014481709e+01
5.112500000000000000e+03 6.318674367287001559e+01 5.795505333173097995e+01 1.011197133426335313e+02 9.437624733997751036e+01
5.125000000000000000e+03 6.315880240943813817e+01 5.808219708579076723e+01 1.011772508929297771e+02 9.430793203745696474e+01
5.137500000000000000e+03 6.328549667811073931e+01 5.803982842823719324e+01 1.010831397944525207e+02 9.425329915483902710e+01
5.150000000000000000e+03 6.335614663439761785e+01 5.804271444645640088e+01 1.012072554574694294e+02 9.434463874150658569e+01
5.162500000000000000e+03 6.355055404869551694e+01 5.805774424812625512e+01 1.010430388627115974e+02 9.448080795782280461e+01
5.175000000000000000e+03 6.362273968666373491e+01 5.808056386657851533e+01 1.010195322592078355e+02 9.452945780946423326e+01
5.187500000000000000e+03 6.365228894985171593e+01 5.812110312874860085e+01 1.010051982258737837e+02 9.456096761906421477e+01
5.200000000000000000e+03 6.361670687691533743e+01 5.794100644545775225e+01 1.010235648049645079e+02 9.466273171851614165e+01
5.212500000000000000e+03 6.359424949043653186e+01 5.791090457325399399e+01 1.010457355130331933e+02 9.476148425281932930e+01
5.225000000000000000e+03 6.360343227129413179e+01 5.787564117932112850e+01 1.010058397271856450e+02 9.460705224582375195e+01
5.237500000000000000e+03 6.354986224373492831e+01 5.779772040156641566e+01 1.010520143102943109e+02 9.463020271879248924e+01
5.250000000000000000e+03 6.335983105779611435e+01 5.770759861509004907e+01 1.010702508996856892e+02 9.455773054143378431e+01
5.262500000000000000e+03 6.344198740733783382e+01 5.785494425473486046e+01 1.010391622278666546e+02 9.479811215107731925e+01
5.275000000000000000e+03 6.353342687070459505e+01 5.787236005533777217e+01 1.010591887764451684e+02 9.484161303996084769e+01
5.287500000000000000e+03 6.353245122723064497e+01 5.792347390546391495e+01 1.010597772139264379e+02 9.486208723390421937e+01
5.300000000000000000e+03 6.352377945846005503e+01 5.790175809871460899e+01 1.009243051702942751e+02 9.488921538354267682e+01
5.312500000000000000e+03 6.358976470774584300e+01 5.783385673523703474e+01 1.010050891534039010e+02 9.482634229839028706e+01
5.325000000000000000e+03 6.359397392034889407e+01 5.782011610604084240e+01 1.007806789863131911e+02 9.488299527670682210e+01
5.337500000000000000e+03 6.342031432744551012e+01 5.789778556126896802e+01 1.009566958588026466e+02 9.497466929906758537e+01
5.350000000000000000e+03 6.326343950647505920e+01 5.803989665828125055e+01 1.010962555878589626e+02 9.499267762002790505e+01
5.362500000000000000e+03 6.321320236728414699e+01 5.793742349040005735e+01 1.010926880251084015e+02 9.500237494433707752e+01
5.375000000000000000e+03 6.332861388069824926e+01 5.789940824811692721e+01 1.010793033757387320e+02 9.503859147293594845e+01
5.387500000000000000e+03 6.340433794411927693e+01 5.783342571971564894e+01 1.010971619477497683e+02 9.514714920766579098e+01
5.400000000000000000e+03 6.342328345362463438e+01 5.771198634610492917e+01 1.011003994541232913e+02 9.506207689870163335e+01
5.412500000000000000e+03 6.364002925106129283e+01 5.771792890844025692e+01 1.011567999706896046e+02 9.497793078184339777e+01
5.425000000000000000e+03 6.349794184168882083e+01 5.767847913708032337e+01 1.010464759416641130e+02 9.507053879948320230e+01
5.437500000000000000e+03 6.335109730443176801e+01 5.761925557176863322e+01 1.008512933227375044e+02 9.490334449562661234e+01
5.450000000000000000e+03 6.334701171738295500e+01 5.764936170315790775e+01 1.008096655213033586e+02 9.483342337224156893e+01
5.462500000000000000e+03 6.321190372295230020e+01 5.758521015802371323e+01 1.007917338427799194e+02 9.477608937983521287e+01
5.475000000000000000e+03 6.305688063686827860e+01 5.770047481515006638e+01 1.006901130913301330e+02 9.489157484313051327e+01
5.487500000000000000e+03 6.305170375193485199e+01 5.767557361039831676e+01 1.006354274278419325e+02 9.495506346481320747e+01
5.500000000000000000e+03 6.312581647156373776e+01 5.754290087429781408e+01 1.006884831046561146e+02 9.491059805335746091e+01
5.512500000000000000e+03 6.325332813976408630e+01 5.744982202587917897e+01 1.007652835013872874e+02 9.481640334036377737e+01
5.525000000000000000e+03 6.327018348253812974e+01 5.727353381365158214e+01 1.007953000638545120e+02 9.473042237604690285e+01
5.537500000000000000e+03 6.323216180930635488e+01 5.719572057918636432e+01 1.008104427456000423e+02 9.474144115539526467e+01
5.550000000000000000e+03 6.323857718902515046e+01 5.716951387832963150e+01 1.007646553383494137e+02 9.478167792545346515e+01
5.562500000000000000e+03 6.321860979545061809e+01 5.718030171095901437e+01 1.007371533053320434e+02 9.498829063387668725e+01
5.575000000000000000e+03 6.327398454215221335e+01 5.715766340917260635e+01 1.007918237696516996e+02 9.490956207832871883e+01
5.587500000000000000e+03 6.320062897265413682e+01 5.717319311005022797e+01 1.007578246705709404e+02 9.497713786856057538e+01
5.600000000000000000e+03 6.325931437132650359e+01 5.713575955504500570e+01 1.008028039704927465e+02 9.499222269886280401e+01
5.612500000000000000e+03 6.329912132893525722e+01 5.705919179203763036e+01 1.007520452605691474e+02 9.501919826728749285e+01
5.625000000000000000e+03 6.333277456355638435e+01 5.713058696059380281e+01 1.008388957970669964e+02 9.499680696858028739e+01
5.637500000000000000e+03 6.326661207440924528e+01 5.713403196457474564e+01 1.008838830476700394e+02 9.502921926396179231e+01
5.650000000000000000e+03 6.330602459233943335e+01 5.718872245124909881e+01 1.008519466714266457e+02 9.494167454537280548e+01
5.662500000000000000e+03 6.319896512312892867e+01 5.719534902767683349e+01 1.009436764633256729e+02 9.492119577590899837e+01
5.675000000000000000e+03 6.328310206163657625e+01 5.703456939151089955e+01 1.009463696088803744e+02 9.480682402349258098e+01
5.687500000000000000e+03 6.324762097731295540e+01 5.690247180056796594e+01 1.007564356082439332e+02 9.461803351792565309e+01
5.700000000000000000e+03 6.329924072403588298e+01 5.696652084905324642e+01 1.008444961143596572e+02 9.465011404169391085e+01
5.712500000000000000e+03 6.349963110832657520e+01 5.701027605666199349e+01 1.008053047403213753e+02 9.463132503481806168e+01
5.725000000000000000e+03 6.360229082549621182e+01 5.718457567881026904e+01 1.006517477843415378e+02 9.461988641012244727e+01
5.737500000000000000e+03 6.358634377572581542e+01 5.713775515685808415e+01 1.006578074793482358e+02 9.453613284018551610e+01
5.750000000000000000e+03 6.365758919158754736e+01 5.699713327154273657e+01 1.006161573049492830e+02 9.441604101451351028e+01
5.762500000000000000e+03 6.359475715368709103e+01 5.701523533987796100e+01 1.004658648849846259e+02 9.466873860069422619e+01
5.775000000000000000e+03 6.358448339049236608e+01 5.701111415655095982e+01 1.005142832907744435e+02 9.485027644192084040e+01
5.787500000000000000e+03 6.339648576811342195e+01 5.705600583894688071e+01 1.006606063404103963e+02 9.488406233824582614e+01
5.800000000000000000e+03 6.333942567047550654e+01 5.710989297680433197e+01 1.006147500657052234e+02 9.480493818533898320e+01
5.812500000000000000e+03 6.342257207160054122e+01 5.715142170805131627e+01 1.005195864726781991e+02 9.477777177742395054e+01
5.825000000000000000e+03 6.348514368215785453e+01 5.711355953506510019e+01 1.006624506278171935e+02 9.483909410356329772e+01
5.837500000000000000e+03 6.354151773248346302e+01 5.710134636633826943e+01 1.006271267616258029e+02 9.494921405831296113e+01
5.850000000000000000e+03 6.344883532535131110e+01 5.703657679221255705e+01 1.004806443888373622e+02 9.489573696935913460e+01
5.862500000000000000e+03 6.334043948499969190e+01 5.707668310216036645e+01 1.005536359809300535e+02 9.493850711508645190e+01
5.875000000000000000e+03 6.334512855794500297e+01 5.704181875572307803e+01 1.006181617942208675e+02 9.510052227374339395e+01
5.887500000000000000e+03 6.331053365782155851e+01 5.719831185587340627e+01 1.005438320862173924e+02 9.520686084171295249e+01
5.900000000000000000e+03 6.336922507876087707e+01 5.715974681160852811e+01 1.005870719461386642e+02 9.523239853626186857e+01
5.912500000000000000e+03 6.334287740010163503e+01 5.714243095492405899e+01 1.007110737747047011e+02 9.522041741103433310e+01
5.925000000000000000e+03 6.336940124982474742e+01 5.708486801699370972e+01 1.006558673588571082e+02 9.505357507611623191e+01
5.937500000000000000e+03 6.329507632412030915e+01 5.709426626307081420e+01 1.006610520474557688e+02 9.500701668827747426e+01
5.950000000000000000e+03 6.328311019662109516e+01 5.714217612965488513e+01 1.006824091490413622e+02 9.502021960746448315e+01
5.962500000000000000e+03 6.322931396254944758e+01 5.706313498359442349e+01 1.007720324142814690e+02 9.502736186502387739e+01
5.975000000000000000e+03 6.322926308106058713e+01 5.711836654351280629e+01 1.007782207402628671e+02 9.486329800701533088e+01
5.987500000000000000e+03 6.325625223698840216e+01 5.722220917068692358e+01 1.006891432121909844e+02 9.492959882220151258e+01
6.000000000000000000e+03 6.312054019385579551e+01 5.713845514207772425e+01 1.006903972665112263e+02 9.481959761522634267e+01
6.012500000000000000e+03 6.309635218144726565e+01 5.712658412471353842e+01 1.007526419851508308e+02 9.488270006209002361e+01
6.025000000000000000e+03 6.322737523342200205e+01 5.706158915655376518e+01 1.007098453265788010e+02 9.496784254866874164e+01
6.037500000000000000e+03 6.326867362283562102e+01 5.698298957912895446e+01 1.006904929660402530e+02 9.504401026121354334e+01
6.050000000000000000e+03 6.319972990165266680e+01 5.698928951918340857e+01 1.008275592797259179e+02 9.484743349960140790e+01
6.062500000000000000e+03 6.321472851794691650e+01 5.699755473482262147e+01 1.008027313617306788e+02 9.489228154405876126e+01
6.075000000000000000e+03 6.323929510330507497e+01 5.699093415263705964e+01 1.008839310237693638e+02 9.496448220110440275e+01
6.087500000000000000e+03 6.331188289771276345e+01 5.704626938442293493e+01 1.009051804013077742e+02 9.493424190790786099e+01
6.100000000000000000e+03 6.332188138732754368e+01 5.693413184113859415e+01 1.010506720186912872e+02 9.492243288775107146e+01
6.112500000000000000e+03 6.339083628863966169e+01 5.699593408955642815e+01 1.011479752856193670e+02 9.489593242032006515e+01
6.125000000000000000e+03 6.335780957661013701e+01 5.697571402233048588e+01 1.011099399505847742e+02 9.484204443805467122e+01
6.137500000000000000e+03 6.336699944846241550e+01 5.710862044256633396e+01 1.012190574109392713e+02 9.483351679143265756e+01
6.150000000000000000e+03 6.343639533755626303e+01 5.707759857890410160e+01 1.012431840860142387e+02 9.478374817757945436e+01
6.162500000000000000e+03 6.348669447982324243e+01 5.696316248642958158e+01 1.012814213446929159e+02 9.480241259039769375e+01
6.175000000000000000e+03 6.347556817084190328e+01 5.704725344835944156e+01 1.011755009947873845e+02 9.460034107719442886e+01
6.187500000000000000e+03 6.350761750090543245e+01 5.703532312706643381e+01 1.012404028900344173e+02 9.441651724984200200e+01
6.200000000000000000e+03 6.356324987835258611e+01 5.703954191552971054e+01 1.011632738786742465e+02 9.431295066592345222e+01
6.212500000000000000e+03 6.353799187673199356e+01 5.686282992024560912e+01 1.011592438937589407e+02 9.417071225147212488e+01
6.225000000000000000e+03 6.348281783631414044e+01 5.688437508460538083e+01 1.011278517049600509e+02 9.422682372803258488e+01
6.237500000000000000e+03 6.344880968459266768e+01 5.689025003026898020e+01 1.010523280780730317e+02 9.405722776038643929e+01
6.250000000000000000e+03 6.341230484487689978e+01 5.686610042064970116e+01 1.011950763356425398e+02 9.382982217517914592e+01
6.262500000000000000e+03 6.332478941640067660e+01 5.685340523147219471e+01 1.012814780554129612e+02 9.381040555285071036e+01
6.275000000000000000e+03 6.345184356228778455e+01 5.680640663626670062e+01 1.012348323921459325e+02 9.382582123599510737e+01
6.287500000000000000e+03 6.350209524765210745e+01 5.687700037027002509e+01 1.012675217514219810e+02 9.381505596547151526e+01
6.300000000000000000e+03 6.352556906125096958e+01 5.666303172819036149e+01 1.012892189501967124e+02 9.384761839170691644e+01
6.312500000000000000e+03 6.359597863540476226e+01 5.679543556915252367e+01 1.014436529843432311e+02 9.387270216571334913e+01
6.325000000000000000e+03 6.361347889504746433e+01 5.682484120950828554e+01 1.013885732381349527e+02 9.400386080392527788e+01
6.337500000000000000e+03 6.372747041690127645e+01 5.671182074811340357e+01 1.013096643447065617e+02 9.402899786783524405e+01
6.350000000000000000e+03 6.371719280178265166e+01 5.672540890858537210e+01 1.013161527040827394e+02 9.414907929096085581e+01
6.362500000000000000e+03 6.370676943689751681e+01 5.672548864897527210e+01 1.012590137622191406e+02 9.423110128714176881e+01
6.375000000000000000e+03 6.364412937998112341e+01 5.672401486599979137e+01 1.012704813129095811e+02 9.433256300082199175e+01
6.387500000000000000e+03 6.350879274757893711e+01 5.664963530011334569e+01 1.012765268861739969e+02 9.438565084250929260e+01
6.400000000000000000e+03 6.347164360597847832e+01 5.673959016908133179e+01 1.012786904075164074e+02 9.445004951019382133e+01
6.412500000000000000e+03 6.351297950784483248e+01 5.671771385616158057e+01 1.012045608428283998e+02 9.441193584589652232e+01
6.425000000000000000e+03 6.350953020874332111e+01 5.685784207225645304e+01 1.012231998715198813e+02 9.437545943674471971e+01
6.437500000000000000e+03 6.360897168458286899e+01 5.689100232938240254e+01 1.012707139410965453e+02 9.438334595440349517e+01
6.450000000000000000e+03 6.366822475323825614e+01 5.691369943607537607e+01 1.012122168229330583e+02 9.442541216339279231e+01
6.462500000000000000e+03 6.364108846411767217e+01 5.685764658157903995e+01 1.012499585301547000e+02 9.445510541125042892e+01
6.475000000000000000e+03 6.365126261938587504e+01 5.676472086923721605e+01 1.012704208168766087e+02 9.451514717869682158e+01
6.487500000000000000e+03 6.362137924327788596e+01 5.671027296956210506e+01 1.013461659745500185e+02 9.450677731744323751e+01
6.500000000000000000e+03 6.363693905939770445e+01 5.657659437240910449e+01 1.013045094400191459e+02 9.448707550635393204e+01
6.512500000000000000e+03 6.370412803683775138e+01 5.654314150835680408e+01 1.012974411022310477e+02 9.452156148087668441e+01
6.525000000000000000e+03 6.352205969587945589e+01 5.649678504191623318e+01 1.012962221892589696e+02 9.452398466390276610e+01
6.537500000000000000e+03 6.348069954759172617e+01 5.656407272810835707e+01 1.013174098839838422e+02 9.451091210014664057e+01
6.550000000000000000e+03 6.355041498802540190e+01 5.660132360145332342e+01 1.011652118322645038e+02 9.463300028356124471e+01
6.562500000000000000e+03 6.350950555916517004e+01 5.662013160890158048e+01 1.011623751471882713e+02 9.465684832746849509e+01
6.575000000000000000e+03 6.343900834831421065e+01 5.649635965018848793e+01 1.010630648965915412e+02 9.468870502905910769e+01
6.587500000000000000e+03 6.346944177564494538e+01 5.658548693073448987e+01 1.011258263000252100e+02 9.472296319466597936e+01
6.600000000000000000e+03 6.335769132041030360e+01 5.661175538774659799e+01 1.010826396917670422e+02 9.490267665587425938e+01
6.612500000000000000e+03 6.335969444416029717e+01 5.660495871426758185e+01 1.009747343535464097e+02 9.494942552012440729e+01
6.625000000000000000e+03 6.335287388561687294e+01 5.670768200237777990e+01 1.010307851487758342e+02 9.492312495546282491e+01
6.637500000000000000e+03 6.321430118016985489e+01 5.674379416753947680e+01 1.010474840611902465e+02 9.489458238418701796e+01
6.650000000000000000e+03 6.328977894657437275e+01 5.668601725657490675e+01 1.010704321900914948e+02 9.496172962754310731e+01
6.662500000000000000e+03 6.328471835535513179e+01 5.663844543462421655e+01 1.009813665129893252e+02 9.486897059828862666e+01
6.675000000000000000e+03 6.314663388245339348e+01 5.669344415260683689e+01 1.010452285459404891e+02 9.485678115526704346e+01
6.687500000000000000e+03 6.322563448310528145e+01 5.668863503535654047e+01 1.010460685914883641e+02 9.488675934666676426e+01
6.700000000000000000e+03 6.325983415981934144e+01 5.673642129436760229e+01 1.010564299919999769e+02 9.479058068899978196e+01
6.712500000000000000e+03 6.327373318418155179e+01 5.667406003629449884e+01 1.010301566923343586e+02 9.468039404458822617e+01
6.725000000000000000e+03 6.331979729896433184e+01 5.664793939626324715e+01 1.010914846645726044e+02 9.466857021948347040e+01
6.737500000000000000e+03 6.327586958308194909e+01 5.672690038658901557e+01 1.010743793202176875e+02 9.469989071425983695e+01
6.750000000000000000e+03 6.313904596872117736e+01 5.684984196574296789e+01 1.010748701348933452e+02 9.475810350405821225e+01
6.762500000000000000e+03 6.319239522258025943e+01 5.670788501170753193e+01 1.010113448918210111e+02 9.469960654789784371e+01
6.775000000000000000e+03 6.310947367277725562e+01 5.671849887916619792e+01 1.010300588963921200e+02 9.472900114246706949e+01
6.787500000000000000e+03 6.327555148796382412e+01 5.668254104691798290e+01 1.008994483030409128e+02 9.465061174013560219e+01
6.800000000000000000e+03 6.326610390971880804e+01 5.658145138024060827e+01 1.010133742919360316e+02 9.478731331404092941e+01
6.812500000000000000e+03 6.331921429431324100e+01 5.650223839326419295e+01 1.008634985964476698e+02 9.493581559535441272e+01
6.825000000000000000e+03 6.331793014464087577e+01 5.660861165645822268e+01 1.008537653886890268e+02 9.496477349595539863e+01
6.837500000000000000e+03 6.339116197901689986e+01 5.657238012017042905e+01 1.007616188314264747e+02 9.506276078919245265e+01
6.850000000000000000e+03 6.342270617382652631e+01 5.666587067235363406e+01 1.008799904590458993e+02 9.507436776072924545e+01
6.862500000000000000e+03 6.334283076843945537e+01 5.665684651814095218e+01 1.007717816892876641e+02 9.531129849975094714e+01
6.875000000000000000e+03 6.328382908366643278e+01 5.673396343072978709e+01 1.007274771235772732e+02 9.539845462962657052e+01
6.887500000000000000e+03 6.318104648613165608e+01 5.674140054417617307e+01 1.007776396981868743e+02 9.529859353825854384e+01
6.900000000000000000e+03 6.327076085230078206e+01 5.673370372578425247e+01 1.006948493222561467e+02 9.537185722878254523e+01
6.912500000000000000e+03 6.332977637251673286e+01 5.671484333182363002e+01 1.006828047370506596e+02 9.536368597341216002e+01
6.925000000000000000e+03 6.325818660421534645e+01 5.665625585443466150e+01 1.006954305947191415e+02 9.547752926440567478e+01
6.937500000000000000e+03 6.329027456486528536e+01 5.658143502131300551e+01 1.008585609671595762e+02 9.550087460327087285e+01
6.950000000000000000e+03 6.330358103029315231e+01 5.660856066837654055e+01 1.009484949423752767e+02 9.549504596290532277e+01
6.962500000000000000e+03 6.327766833730279927e+01 5.669873737232164501e+01 1.009106656466545076e+02 9.551043020959964736e+01
6.975000000000000000e+03 6.327514877069485522e+01 5.670280384197979373e+01 1.009818290719669847e+02 9.545039565215900268e+01
6.987500000000000000e+03 6.325902981668343017e+01 5.669097645356431769e+01 1.010031296597348245e+02 9.552124420121803894e+01
7.000000000000000000e+03 6.336126535379613500e+01 5.674951819049760360e+01 1.009185140941805372e+02 9.566717028606744577e+01
7.012500000000000000e+03 6.349152070492873179e+01 5.672564490004613447e+01 1.009224209456016581e+02 9.558029576785959591e+01
7.025000000000000000e+03 6.342160147714523077e+01 5.676041248330543709e+01 1.008954936973491385e+02 9.555409271925378789e+01
7.037500000000000000e+03 6.329313962827191631e+01 5.684474892241627231e+01 1.008919078608388276e+02 9.551709600226817543e+01
7.050000000000000000e+03 6.324675555696514806e+01 5.671213636055129115e+01 1.009532334598491303e+02 9.546476040879463199e+01
7.062500000000000000e+03 6.324221900583651035e+01 5.673705834776198031e+01 1.008337192574111754e+02 9.540218090851428201e+01
7.075000000000000000e+03 6.332354776862715795e+01 5.677690865112619178e+01 1.009146637387399608e+02 9.535969309561097873e+01
7.087500000000000000e+03 6.330230392329148259e+01 5.702527439430713230e+01 1.007941813521175618e+02 9.546396966051048594e+01
7.100000000000000000e+03 6.327263905458978854e+01 5.691483829961048002e+01 1.007187793148042090e+02 9.551320518114211211e+01
7.112500000000000000e+03 6.325576950558193090e+01 5.703049425624964641e+01 1.005857318222033996e+02 9.551138720670185478e+01
7.125000000000000000e+03 6.326338830742477626e+01 5.700401491330571702e+01 1.006464463358451980e+02 9.557284910205561346e+01
7.137500000000000000e+03 6.335341791221637209e+01 5.705016128012503174e+01 1.006879705045038236e+02 9.556096034205290835e+01
7.150000000000000000e+03 6.342210214646080857e+01 5.704832569528718267e+01 1.008236387879970550e+02 9.545945676865650853e+01
7.162500000000000000e+03 6.342902488617833257e+01 5.711187489144693785e+01 1.007220479831135407e+02 9.541290951192709713e+01
7.175000000000000000e+03 6.340635453856758375e+01 5.708999748308143296e+01 1.006250591542367090e+02 9.539940689158474640e+01
7.187500000000000000e+03 6.354139950822997207e+01 5.719257835624551234e+01 1.007571428059862626e+02 9.540570925249217282e+01
7.200000000000000000e+03 6.355004922612978646e+01 5.709595895815083111e+01 1.007642644292560732e+02 9.533422330560624403e+01
7.212500000000000000e+03 6.366348341175657310e+01 5.714025733947759278e+01 1.007948407189878708e+02 9.543203813262751112e+01
7.225000000000000000e+03 6.369536404413770470e+01 5.710262093756598034e+01 1.009183954335954354e+02 9.531408050194851000e+01
7.237500000000000000e+03 6.373710154130498040e+01 5.717829913300513311e+01 1.007649666953560228e+02 9.531565597165989345e+01
7.250000000000000000e+03 6.364027886999775063e+01 5.715778424522196133e+01 1.006438592691806519e+02 9.528318116840871710e+01
7.262500000000000000e+03 6.355583387506898418e+01 5.726480554627904240e+01 1.006016207732659780e+02 9.522301936641208897e+01
7.275000000000000000e+03 6.340635280956583131e+01 5.714773134932354992e+01 1.006015776338898462e+02 9.502723649020335017e+01
7.287500000000000000e+03 6.338134112486669380e+01 5.726061453678283897e+01 1.006479552229281182e+02 9.519772417131315478e+01
7.300000000000000000e+03 6.339984303934120646e+01 5.723446823242205994e+01 1.006592849283872795e+02 9.533997222205849198e+01
7.312500000000000000e+03 6.344036942562141235e+01 5.726170602937827425e+01 1.006004630479176711e+02 9.534571040741238335e+01
7.325000000000000000e+03 6.348977190985696950e+01 5.721415369613168167e+01 1.006083837360704365e+02 9.530921113290882829e+01
7.337500000000000000e+03 6.351402712010690266e+01 5.729940385184647056e+01 1.005663639271613903e+02 9.533854654829944764e+01
7.350000000000000000e+03 6.356858823381389811e+01 5.736122959589701509e+01 1.006195677902090040e+02 9.531196721536394989e+01
7.362500000000000000e+03 6.355307416012180965e+01 5.731546822426626875e+01 1.005252973180002414e+02 9.535334573231128275e+01
7.375000000000000000e+03 6.358692207646777916e+01 5.730298388789573494e+01 1.005476635801041567e+02 9.531816890328771308e+01
7.387500000000000000e+03 6.359179506281717664e+01 5.732930442834855711e+01 1.004482746251433269e+02 9.534326353854407898e+01
7.400000000000000000e+03 6.365140929687095905e+01 5.729107953286560928e+01 1.003669818365418962e+02 9.534979084631153512e+01
7.412500000000000000e+03 6.360695439765065373e+01 5.728714178515753730e+01 1.004199493433843315e+02 9.532291398181158115e+01
7.425000000000000000e+03 6.354168868521959723e+01 5.729328486406282650e+01 1.004874931136761234e+02 9.538487702652261646e+01
7.437500000000000000e+03 6.348665196646166464e+01 5.732080301753613583e+01 1.005133385372075736e+02 9.529593955693346174e+01
7.450000000000000000e+03 6.346203512753596954e+01 5.724697427486606216e+01 1.005143561762119475e+02 9.521056474505830636e+01
7.462500000000000000e+03 6.336994060947077401e+01 5.721680324407892471e+01 1.006640073863117664e+02 9.530135424702642410e+01
7.475000000000000000e+03 6.321778843151743388e+01 5.726382090656007051e+01 1.006557150761274499e+02 9.518398940080246007e+01
7.487500000000000000e+03 6.328794167642728041e+01 5.727105599819941517e+01 1.005722586430703558e+02 9.525783438796112534e+01
7.500000000000000000e+03 6.321330203765635503e+01 5.734599996472097416e+01 1.004761672785333673e+02 9.533366015953760098e+01
7.512500000000000000e+03 6.322326325351919252e+01 5.739378581948007252e+01 1.004507533691434986e+02 9.538127612274021772e+01
7.525000000000000000e+03 6.322268588731961358e+01 5.750779122243075392e+01 1.003694570478021291e+02 9.530425241167441186e+01
7.537500000000000000e+03 6.325581112397272676e+01 5.748244039058479871e+01 1.002384652618999326e+02 9.549676772875309894e+01
7.550000000000000000e+03 6.329680069927445629e+01 5.746061080195968174e+01 1.002211248479204357e+02 9.562966549131178340e+01
7.562500000000000000e+03 6.337929293290928712e+01 5.748729169177818932e+01 1.001052317564947174e+02 9.550791821623366218e+01
7.575000000000000000e+03 6.330044475117048819e+01 5.750936764468679030e+01 1.001868357834943737e+02 9.543729869789093812e+01
7.587500000000000000e+03 6.326505109388267556e+01 5.747159234158662855e+01 1.001745490851815106e+02 9.543690291435966344e+01
7.600000000000000000e+03 6.327860303315691937e+01 5.749570765374269854e+01 1.002916534856832840e+02 9.546879109689980680e+01
7.612500000000000000e+03 6.329874282796413354e+01 5.744605222265991529e+01 1.003160993411680266e+02 9.545137797328418117e+01
7.625000000000000000e+03 6.329692468242102166e+01 5.750343077717861462e+01 1.004333262786142313e+02 9.541181558151562569e+01
7.637500000000000000e+03 6.335478246755509701e+01 5.764690532728189964e+01 1.006517776197769507e+02 9.542217841105029663e+01
7.650000000000000000e+03 6.348541265613614826e+01 5.770227197219505655e+01 1.007897162527492441e+02 9.547319401116473614e+01
7.662500000000000000e+03 6.348872127037782320e+01 5.776581391233598595e+01 1.008634194258289369e+02 9.556085419351667554e+01
7.675000000000000000e+03 6.367507620181820727e+01 5.783549878867987104e+01 1.008613439362073763e+02 9.562855502401593810e+01
7.687500000000000000e+03 6.369832322239676614e+01 5.779165806909484360e+01 1.007702343626670398e+02 9.558501385842244247e+01
7.700000000000000000e+03 6.369452969103741680e+01 5.777330786218616510e+01 1.007605709688240978e+02 9.547478054531305247e+01
7.712500000000000000e+03 6.373331776285375838e+01 5.781622794973579715e+01 1.007083345502544205e+02 9.552242841996272205e+01
7.725000000000000000e+03 6.382904601786575682e+01 5.782054009889432677e+01 1.009005961103850524e+02 9.547024726012470808e+01
7.737500000000000000e+03 6.373109237747179634e+01 5.787822753097960771e+01 1.009008591442263878e+02 9.545805620868982544e+01
7.750000000000000000e+03 6.388617875830679083e+01 5.783174514498713847e+01 1.010646656454154595e+02 9.532902836456649709e+01
7.762500000000000000e+03 6.398610996969923548e+01 5.776614641240231407e+01 1.010505296902950363e+02 9.535572051475455169e+01
7.775000000000000000e+03 6.389113632910628837e+01 5.771657308187018032e+01 1.010418931274840872e+02 9.529286226405397997e+01
7.787500000000000000e+03 6.381096559003220392e+01 5.772693537432066080e+01 1.012371970492231839e+02 9.530069676610602869e+01
7.800000000000000000e+03 6.393300440115219629e+01 5.764624673119831044e+01 1.013479054558571448e+02 9.538031447888377556e+01
7.812500000000000000e+03 6.394340691020354939e+01 5.767358340598064359e+01 1.011713398342769068e+02 9.551465373883847576e+01
7.825000000000000000e+03 6.388158203340969976e+01 5.763054380461395709e+01 1.010947626819909857e+02 9.546453011669004241e+01
7.837500000000000000e+03 6.385926566370498847e+01 5.754188075810095171e+01 1.011902484177968944e+02 9.524670609664097753e+01
7.850000000000000000e+03 6.385718868519794000e+01 5.764690076509300809e+01 1.013594344747985616e+02 9.520027589075282037e+01
7.862500000000000000e+03 6.362589566504059491e+01 5.774749405449030348e+01 1.013172622607496862e+02 9.525989162582467884e+01
7.875000000000000000e+03 6.367226814647501953e+01 5.770180007145682310e+01 1.012857372484173197e+02 9.541048520142514633e+01
7.887500000000000000e+03 6.364227713447615997e+01 5.756047887278087671e+01 1.012739099650218861e+02 9.525879132167949592e+01
7.900000000000000000e+03 6.353456287139210446e+01 5.761664418319588066e+01 1.012999502007917414e+02 9.526294341812180733e+01
7.912500000000000000e+03 6.349073523036742017e+01 5.771206471590430453e+01 1.011972275331041118e+02 9.514278915279709281e+01
7.925000000000000000e+03 6.354837350805311758e+01 5.770367364472722471e+01 1.011804840286878857e+02 9.511328963908468381e+01
7.937500000000000000e+03 6.352814022864863119e+01 5.770988256341084366e+01 1.012341225139462750e+02 9.534642799677774860e+01
7.950000000000000000e+03 6.342000598601006089e+01 5.775694847913795371e+01 1.011316681925460159e+02 9.529859359807709041e+01
7.962500000000000000e+03 6.337872942927685926e+01 5.763206989048956075e+01 1.011948845153316086e+02 9.530785896509419786e+01
7.975000000000000000e+03 6.316336854964373515e+01 5.764664995344767817e+01 1.011994561205977163e+02 9.545232744640043165e+01
7.987500000000000000e+03 6.311788259663750011e+01 5.777304512180923979e+01 1.011080377042304974e+02 9.539424690921295280e+01
8.000000000000000000e+03 6.313444098308431762e+01 5.780495632735362221e+01 1.012007653708761126e+02 9.526965257348395255e+01
8.012500000000000000e+03 6.308296540585595835e+01 5.772855544990224530e+01 1.012490560966723478e+02 9.529968100458570746e+01
8.025000000000000000e+03 6.304582834601987429e+01 5.756772926704381632e+01 1.012259504436427022e+02 9.521550398660217240e+01
8.037500000000000000e+03 6.308677673025502486e+01 5.750109207580434401e+01 1.013228747772318741e+02 9.510239043186294339e+01
8.050000000000000000e+03 6.301672798530709940e+01 5.748742614507064275e+01 1.013756771101084126e+02 9.505564374395845562e+01
8.062500000000000000e+03 6.318094991057203202e+01 5.748859768237803536e+01 1.014015557992475607e+02 9.503640792227865575e+01
8.075000000000000000e+03 6.332285327264167307e+01 5.750497541085130848e+01 1.013859812488670684e+02 9.493243743691192549e+01
8.087500000000000000e+03 6.331069940217029313e+01 5.751141386929185728e+01 1.015096599674713218e+02 9.494172056012821770e+01
8.100000000000000000e+03 6.329531467562571123e+01 5.756636165747334388e+01 1.016063380930087021e+02 9.476208059744904233e+01
8.112500000000000000e+03 6.322274821635426179e+01 5.755413622203500523e+01 1.014831244249211579e+02 9.480187337912909129e+01
8.125000000000000000e+03 6.312330946101083384e+01 5.760552339501734309e+01 1.013409665998771203e+02 9.496388314168875411e+01
8.137500000000000000e+03 6.305562492600558500e+01 5.756545796023247874e+01 1.013167617239506342e+02 9.495370915001706180e+01
8.150000000000000000e+03 6.300754783941921033e+01 5.777189749451317624e+01 1.012832244985904140e+02 9.488193557066961148e+01
8.162500000000000000e+03 6.306787947916792092e+01 5.776352832455807373e+01 1.012746291071466800e+02 9.494014691504906978e+01
8.175000000000000000e+03 6.317254364463134664e+01 5.782803642677750133e+01 1.012466963360273979e+02 9.497454817868887744e+01
8.187500000000000000e+03 6.322359492873590625e+01 5.774369338356126491e+01 1.012755138074031720e+02 9.501571946033669747e+01
8.200000000000000000e+03 6.326701347632879902e+01 5.778563393679755933e+01 1.012603642984622638e+02 9.492726906207779791e+01
8.212500000000000000e+03 6.320226900258177238e+01 5.773795454141414751e+01 1.012912998616324671e+02 9.489457824595291413e+01
8.225000000000000000e+03 6.330325550997137896e+01 5.774635519192908362e+01 1.012839275972647783e+02 9.492052511331310427e+01
8.237500000000000000e+03 6.329693831266975934e+01 5.788735790884906152e+01 1.012716245653693079e+02 9.490946348933698573e+01
8.250000000000000000e+03 6.348823557570873533e+01 5.780323035466377490e+01 1.012334333524454877e+02 9.496534691036588072e+01
8.262500000000000000e+03 6.339778639233612267e+01 5.794070273698108764e+01 1.012857242468077317e+02 9.505941612451390199e+01
8.275000000000000000e+03 6.327211122302610136e+01 5.791476421618998671e+01 1.012730150152091539e+02 9.506694348231121694e+01
8.287500000000000000e+03 6.326915565075537273e+01 5.787350750809153510e+01 1.012751880847064427e+02 9.485722373185021183e+01
8.300000000000000000e+03 6.326433168338390800e+01 5.773438075159897664e+01 1.011109123933330665e+02 9.476543578439188309e+01
8.312500000000000000e+03 6.320943707981297877e+01 5.780570601650303075e+01 1.012305425036395548e+02 9.474404219599011867e+01
8.325000000000000000e+03 6.333340118849032052e+01 5.769297678678977803e+01 1.013254851612114606e+02 9.474968631230264293e+01
8.337500000000000000e+03 6.327547938338842215e+01 5.781829970953824471e+01 1.014589791627312252e+02 9.482994418318831720e+01
8.350000000000000000e+03 6.324256634629949048e+01 5.773842993552506186e+01 1.014445100152410646e+02 9.484773323916945742e+01
8.362500000000000000e+03 6.325145890799755222e+01 5.772695675414544780e+01 1.014502232728468698e+02 9.468718441158736709e+01
8.375000000000000000e+03 6.321860304710838108e+01 5.768844881813571135e+01 1.015076895102610877e+02 9.482335171803279650e+01
8.387500000000000000e+03 6.330262629914636108e+01 5.768809243466269976e+01 1.013545766119094651e+02 9.472210857157537589e+01
8.400000000000000000e+03 6.329406243567783719e+01 5.769607069367066288e+01 1.014072612284627439e+02 9.461293194437325837e+01
8.412500000000000000e+03 6.314129529270374519e+01 5.767191384733732207e+01 1.013922969882622453e+02 9.472530591751132079e+01
8.425000000000000000e+03 6.316168882409526475e+01 5.778222386603184191e+01 1.012551207200386187e+02 9.487227017981490462e+01
8.437500000000000000e+03 6.329053583426534146e+01 5.787260230513824411e+01 1.012625327054771702e+02 9.489959746170369215e+01
8.450000000000000000e+03 6.325012486565886860e+01 5.783979561673339020e+01 1.010775063422269824e+02 9.486745527562764835e+01
8.462500000000000000e+03 6.330671500819893538e+01 5.785322967686407480e+01 1.010811020043087325e+02 9.482182674079341211e+01
8.475000000000000000e+03 6.330019748500178167e+01 5.794821730935844784e+01 1.012015828748559585e+02 9.481207296917226302e+01
8.487500000000000000e+03 6.326496421465911624e+01 5.780348910398175377e+01 1.011329560757345263e+02 9.467125249017600197e+01
8.500000000000000000e+03 6.330205503905641251e+01 5.784866342332836808e+01 1.011074246544573754e+02 9.473740041176657201e+01
8.512500000000000000e+03 6.328877523189006382e+01 5.774502987362985351e+01 1.010506070765057558e+02 9.478647298089808260e+01
8.525000000000000000e+03 6.315881598153669785e+01 5.780778817261099789e+01 1.011514020669377487e+02 9.480485444887764857e+01
8.537500000000000000e+03 6.322915093001589071e+01 5.797924121346384396e+01 1.011085777917732003e+02 9.482267384325703574e+01
8.550000000000000000e+03 6.324345935964838361e+01 5.798111350671366182e+01 1.011009872125288638e+02 9.486036372847522102e+01
8.562500000000000000e+03 6.325030250068638793e+01 5.800649693175211752e+01 1.012313257780492961e+02 9.483128851519758484e+01
8.575000000000000000e+03 6.300243036666164187e+01 5.801840500532168221e+01 1.011978604910271287e+02 9.461299827899625825e+01
8.587500000000000000e+03 6.299917417078670212e+01 5.792165203455994771e+01 1.012317453445357813e+02 9.446938371870207618e+01
8.600000000000000000e+03 6.289006964938001687e+01 5.793814598469012367e+01 1.012520130385186690e+02 9.456106225259541986e+01
8.612500000000000000e+03 6.272610847186516025e+01 5.791744678324406692e+01 1.011500022739770515e+02 9.457378613243248822e+01
8.625000000000000000e+03 6.298165312777722136e+01 5.794149592850460095e+01 1.011683199893604694e+02 9.453494161626373682e+01
8.637500000000000000e+03 6.307471227195611618e+01 5.798897261814786219e+01 1.011542310840763719e+02 9.449503488003880136e+01
8.650000000000000000e+03 6.299233878517311069e+01 5.803661188950115957e+01 1.010773455737920727e+02 9.453596343924442635e+01
8.662500000000000000e+03 6.270359420870384781e+01 5.825033395337761277e+01 1.011320380491057023e+02 9.452754593313076725e+01
8.675000000000000000e+03 6.273979147721056648e+01 5.829262990872687311e+01 1.012910070299339935e+02 9.451208845428782013e+01
8.687500000000000000e+03 6.269726586153699088e+01 5.836161967478917489e+01 1.013449699255165655e+02 9.445147097817688575e+01
8.700000000000000000e+03 6.269662362987330795e+01 5.831391841442599144e+01 1.012663601166916578e+02 9.447806171628671734e+01
8.712500000000000000e+03 6.261005876223549649e+01 5.823258364023063649e+01 1.012055278658803985e+02 9.442962397664780383e+01
8.725000000000000000e+03 6.276227223597457794e+01 5.818613819584579261e+01 1.012630188683680785e+02 9.432582015488037541e+01
8.737500000000000000e+03 6.271557487059093461e+01 5.822291372524011877e+01 1.012233537982288283e+02 9.408417320285322205e+01
8.750000000000000000e+03 6.263366567050339029e+01 5.816491685563517677e+01 1.011122695354911230e+02 9.404716516344950605e+01
8.762500000000000000e+03 6.264066657196732990e+01 5.825157065347160312e+01 1.010980022346008269e+02 9.410147429823871335e+01
8.775000000000000000e+03 6.266033173346889384e+01 5.815401597689537283e+01 1.010981541236229617e+02 9.415101442834514955e+01
8.787500000000000000e+03 6.265507108253421364e+01 5.808384717855519597e+01 1.011696345747673433e+02 9.430755763440380690e+01
8.800000000000000000e+03 6.258980113244071930e+01 5.809735558332673833e+01 1.012068592813818384e+02 9.445367837830728774e+01
8.812500000000000000e+03 6.257373489135792255e+01 5.811671792912240875e+01 1.012681174591654951e+02 9.452640537401499898e+01
8.825000000000000000e+03 6.247146712423759851e+01 5.810690838147672821e+01 1.012262367852519276e+02 9.457089710048417430e+01
8.837500000000000000e+03 6.249582620618257778e+01 5.809061267247746230e+01 1.010751044430998462e+02 9.477094556992308583e+01
8.850000000000000000e+03 6.241111359470513520e+01 5.799710608573689541e+01 1.010910194811216058e+02 9.468435647523293142e+01
8.862500000000000000e+03 6.246829312269235146e+01 5.792820646678806895e+01 1.010759469548487743e+02 9.469297739824551741e+01
8.875000000000000000e+03 6.252930970011070144e+01 5.796595696037460499e+01 1.010381709773943015e+02 9.468143824681114040e+01
8.887500000000000000e+03 6.248637934777453751e+01 5.796268447825178072e+01 1.009478532632758174e+02 9.472653790504129745e+01
8.900000000000000000e+03 6.257178938032824078e+01 5.820411645654593258e+01 1.009649428597795264e+02 9.475842712524242017e+01
8.912500000000000000e+03 6.252845568085170669e+01 5.821556751149940823e+01 1.009349113729699212e+02 9.462085559514875399e+01
8.925000000000000000e+03 6.247475601998078076e+01 5.820242029008151263e+01 1.009362179940124520e+02 9.466596152153134369e+01
8.937500000000000000e+03 6.236919416254740156e+01 5.832833363314765762e+01 1.008654478172296365e+02 9.465750306110716394e+01
8.950000000000000000e+03 6.251753598133966250e+01 5.831895562060545757e+01 1.009096579251790473e+02 9.463933041701478999e+01
8.962500000000000000e+03 6.255875125814697668e+01 5.833363407571132342e+01 1.009225145063242337e+02 9.481071503002796419e+01
8.975000000000000000e+03 6.253149471707374119e+01 5.820475054784795077e+01 1.009863138864544538e+02 9.465934668463034996e+01
8.987500000000000000e+03 6.267183077285832837e+01 5.824301854889124286e+01 1.009779827143055400e+02 9.462198707297119427e+01
9.000000000000000000e+03 6.271028353031211111e+01 5.811864458979066228e+01 1.010466873580179055e+02 9.468109082568589940e+01
9.012500000000000000e+03 6.268758532276299178e+01 5.806687621975551394e+01 1.011111440529035690e+02 9.472611030876453242e+01
9.025000000000000000e+03 6.275026505766683016e+01 5.797399670942911598e+01 1.012228691187601157e+02 9.488412042797607171e+01
9.037500000000000000e+03 6.270958882629719966e+01 5.805349457772759791e+01 1.012505094446021161e+02 9.487000777064579893e+01
9.050000000000000000e+03 6.257049610249082150e+01 5.813477948481920521e+01 1.011856447805030683e+02 9.481789670618897503e+01
9.062500000000000000e+03 6.253541433087519152e+01 5.806933493117989542e+01 1.010522903871441969e+02 9.472994304736485560e+01
9.075000000000000000e+03 6.247912638873003033e+01 5.799779607919055735e+01 1.010135829612125775e+02 9.462347054782502198e+01
9.087500000000000000e+03 6.252300652750716381e+01 5.800271233445733543e+01 1.010408553790952055e+02 9.478888999281134886e+01
9.100000000000000000e+03 6.261857869470736659e+01 5.796669337615040973e+01 1.010623388351347245e+02 9.484380777175950072e+01
9.112500000000000000e+03 6.265370241662140671e+01 5.816817249397833223e+01 1.009470844757885430e+02 9.487047987354918632e+01
9.125000000000000000e+03 6.260507082696527448e+01 5.813277294371818016e+01 1.008507644797605423e+02 9.483422345094486161e+01
9.137500000000000000e+03 6.256469768532530651e+01 5.798839556397911110e+01 1.008288303865118678e+02 9.499661514253780581e+01
9.150000000000000000e+03 6.256646371139562746e+01 5.802247814453801311e+01 1.007157319441915462e+02 9.499603938095222588e+01
9.162500000000000000e+03 6.266158502325433943e+01 5.791642189681937225e+01 1.006999996437971845e+02 9.504091438871715525e+01
9.175000000000000000e+03 6.266178506829923833e+01 5.798096884760344238e+01 1.006883531493703856e+02 9.498774831329646418e+01
9.187500000000000000e+03 6.281643254181701508e+01 5.796046419777371739e+01 1.006557073722806166e+02 9.500724025348719692e+01
9.200000000000000000e+03 6.281439677915491870e+01 5.788414774762881621e+01 1.006194883654469265e+02 9.507892249059574397e+01
9.212500000000000000e+03 6.294034984884186912e+01 5.786959550269545360e+01 1.006404848549489515e+02 9.512413147452225815e+01
9.225000000000000000e+03 6.299210542100974664e+01 5.787651391284218505e+01 1.005566181428836359e+02 9.510628051317132758e+01
9.237500000000000000e+03 6.307308712719789412e+01 5.782948244590089359e+01 1.004757456658243200e+02 9.521465478380663683e+01
9.250000000000000000e+03 6.312796809135705445e+01 5.780439275775377439e+01 1.004169161703228923e+02 9.523537148764305016e+01
9.262500000000000000e+03 6.314179132241819303e+01 5.781984887475811519e+01 1.003502752338187491e+02 9.530827023488986072e+01
9.275000000000000000e+03 6.324246549457530620e+01 5.787910090384328043e+01 1.003245231163294449e+02 9.542198696140872016e+01
9.287500000000000000e+03 6.322057884489267821e+01 5.787466210584253190e+01 1.004329825859654051e+02 9.538463100132368311e+01
9.300000000000000000e+03 6.324857731144344086e+01 5.789855278545716288e+01 1.004339724458831000e+02 9.542502929141662094e+01
9.312500000000000000e+03 6.326972391723379019e+01 5.787526889148216469e+01 1.005347116117074648e+02 9.548162178095525121e+01
9.325000000000000000e+03 6.324507392150795226e+01 5.797421624600171697e+01 1.004906245606713355e+02 9.546505858235416042e+01
9.337500000000000000e+03 6.326017887160943332e+01 5.794841518422585835e+01 1.005078112202204466e+02 9.558124289312611666e+01
9.350000000000000000e+03 6.326768108299985016e+01 5.798489738864056164e+01 1.004443013225440211e+02 9.549505371187727576e+01
9.362500000000000000e+03 6.310346055351997308e+01 5.813824060386934889e+01 1.004605125717607592e+02 9.546097627040163047e+01
9.375000000000000000e+03 6.308554401093265795e+01 5.815785982274514510e+01 1.004480488616021319e+02 9.542946072579854899e+01
9.387500000000000000e+03 6.298480056650103620e+01 5.811319950207445828e+01 1.004947170506518717e+02 9.528840748213106338e+01
9.400000000000000000e+03 6.300733743262922104e+01 5.819032460958801778e+01 1.005627850165136721e+02 9.513806402800618400e+01
9.412500000000000000e+03 6.292163886562428843e+01 5.823662920863355907e+01 1.003645466857818462e+02 9.513969957789520038e+01
9.425000000000000000e+03 6.294329433093734139e+01 5.821860710124863658e+01 1.005081391179272856e+02 9.519816461172324296e+01
9.437500000000000000e+03 6.296062098678051200e+01 5.815853109672396926e+01 1.004931018775945404e+02 9.532342723126225792e+01
9.450000000000000000e+03 6.287723073083638781e+01 5.826371935003725611e+01 1.004940365910690190e+02 9.527728263049341706e+01
9.462500000000000000e+03 6.278428638651150351e+01 5.819577784375339746e+01 1.004144956602954295e+02 9.524620793981506495e+01
9.475000000000000000e+03 6.279881043668138574e+01 5.821242710020253242e+01 1.004109258560128666e+02 9.531752145024675826e+01
9.487500000000000000e+03 6.286358954065152460e+01 5.826701506039650269e+01 1.004631604481839418e+02 9.528841703051114109e+01
9.500000000000000000e+03 6.287024402019147118e+01 5.816251842717588971e+01 1.005892021660970101e+02 9.540026468269006443e+01
9.512500000000000000e+03 6.304876979065884512e+01 5.826814474659909138e+01 1.005168045207191057e+02 9.535377571640620431e+01
9.525000000000000000e+03 6.300641453677611992e+01 5.837675109738394497e+01 1.005077097980561689e+02 9.530265215131228729e+01
9.537500000000000000e+03 6.293057777622332338e+01 5.829553967789153290e+01 1.004200812138931553e+02 9.545565825693950046e+01
9.550000000000000000e+03 6.294885296689393783e+01 5.826609438427657039e+01 1.006164907381843392e+02 9.550347876633739475e+01
9.562500000000000000e+03 6.296458724711577304e+01 5.831867075283052770e+01 1.005862041422619484e+02 9.541972727598215442e+01
9.575000000000000000e+03 6.304423967748579116e+01 5.834543172276910639e+01 1.005998914890523395e+02 9.555544289961014215e+01
9.587500000000000000e+03 6.290136039987088878e+01 5.820945154755382589e+01 1.006309092828446978e+02 9.550176094272930527e+01
9.600000000000000000e+03 6.295916194387882570e+01 5.826201856810302360e+01 1.005679857213738018e+02 9.552559840295728577e+01
9.612500000000000000e+03 6.306412473749480085e+01 5.830011519415744203e+01 1.007611680621718051e+02 9.551050626349390882e+01
9.625000000000000000e+03 6.314636714107599147e+01 5.823849010895109046e+01 1.007978524193433856e+02 9.549276036197446160e+01
9.637500000000000000e+03 6.315469152249290374e+01 5.820694744894028361e+01 1.007585661861776742e+02 9.561151223071510685e+01
9.650000000000000000e+03 6.301318342751986989e+01 5.812258129671690199e+01 1.007738911253227059e+02 9.565545131894383246e+01
9.662500000000000000e+03 6.299192984026995390e+01 5.804231509362612940e+01 1.007919251427610163e+02 9.566700586604581247e+01
9.675000000000000000e+03 6.305605243451478970e+01 5.802761724748753380e+01 1.008445079887239757e+02 9.561528138503781804e+01
9.687500000000000000e+03 6.306523708009726903e+01 5.786664406098743996e+01 1.009671151167030274e+02 9.556876577640009884e+01
9.700000000000000000e+03 6.292011973562075866e+01 5.792885827827215195e+01 1.009899609548566133e+02 9.556659109782238204e+01
9.712500000000000000e+03 6.291051375468880025e+01 5.794772703011089732e+01 1.009952459577802131e+02 9.568001204587753250e+01
9.725000000000000000e+03 6.305632340340434183e+01 5.785970791484560749e+01 1.009965939589854713e+02 9.569175645985988865e+01
9.737500000000000000e+03 6.319091968462667808e+01 5.792753964504816366e+01 1.009985266353560576e+02 9.566614541552382889e+01
9.750000000000000000e+03 6.313058185226185515e+01 5.787690524688898108e+01 1.012213369426933554e+02 9.554282014526253874e+01
9.762500000000000000e+03 6.303193806001177535e+01 5.791785976792941426e+01 1.013705659365758294e+02 9.539780052200478622e+01
9.775000000000000000e+03 6.310298219438808331e+01 5.786474687672035344e+01 1.014848969938609571e+02 9.526261723812552873e+01
9.787500000000000000e+03 6.318759384735999873e+01 5.780222041536431732e+01 1.014600992831566089e+02 9.530364981764027732e+01
9.800000000000000000e+03 6.310409420765842725e+01 5.783328283894360311e+01 1.015385805787008167e+02 9.533853143950337028e+01
9.812500000000000000e+03 6.300996492263366378e+01 5.772270401880070523e+01 1.016207792850701139e+02 9.534303485303237835e+01
9.825000000000000000e+03 6.302664935139907243e+01 5.770254325340200552e+01 1.016622176353020706e+02 9.526634117047876771e+01
9.837500000000000000e+03 6.289696391009066900e+01 5.768885810358514021e+01 1.016782690873546215e+02 9.529011415958366626e+01
9.850000000000000000e+03 6.285101748338480832e+01 5.782734354382323261e+01 1.016169283733865427e+02 9.524496643575126598e+01
9.862500000000000000e+03 6.285503663454880297e+01 5.782878659458108928e+01 1.015813477273650562e+02 9.530077179224525707e+01
9.875000000000000000e+03 6.290444498095259007e+01 5.779189660352641766e+01 1.014812151612931075e+02 9.548408664414118618e+01
9.887500000000000000e+03 6.292765432399330194e+01 5.770653855037290469e+01 1.014708779397157343e+02 9.544548306532335857e+01
9.900000000000000000e+03 6.292085907419480861e+01 5.782164640433947511e+01 1.014303260103639275e+02 9.543983693049327144e+01
9.912500000000000000e+03 6.309721204930077221e+01 5.783547074419133338e+01 1.013737527304244850e+02 9.545173843809087089e+01
9.925000000000000000e+03 6.311115866464177770e+01 5.768595222356999130e+01 1.014040628973722136e+02 9.547725832346712593e+01
9.937500000000000000e+03 6.324459398474358807e+01 5.753247980508435688e+01 1.014075070202203221e+02 9.555065514336153853e+01
9.950000000000000000e+03 6.318014905484817945e+01 5.758250773822414459e+01 1.015412974778189295e+02 9.557539023512583753e+01
9.962500000000000000e+03 6.303952157172786031e+01 5.754575318230818226e+01 1.015473437448367946e+02 9.540395102182580445e+01
9.975000000000000000e+03 6.301041984361997805e+01 5.765827393539114354e+01 1.014859744444703153e+02 9.534942417867252118e+01
9.987500000000000000e+03 6.299000582362265988e+01 5.762773609564989385e+01 1.014914786597369982e+02 9.524318834526859234e+01
1.000000000000000000e+04 6.308234747930617203e+01 5.762414426593683459e+01 1.015010532018784346e+02 9.514372220005530778e+01
1.001250000000000000e+04 6.324017396498081922e+01 5.748830530158087981e+01 1.014289626467297012e+02 9.524932026330615997e+01
1.002500000000000000e+04 6.329242047807418459e+01 5.752760084760517856e+01 1.014039046384596503e+02 9.527148429799233043e+01
1.003750000000000000e+04 6.339637566858731077e+01 5.752837637259356285e+01 1.014393498890057259e+02 9.527847705651562649e+01
1.005000000000000000e+04 6.340554726720377232e+01 5.755942644632618510e+01 1.014649163662197111e+02 9.526417963154128188e+01
1.006250000000000000e+04 6.334065578350350734e+01 5.748946577407983227e+01 1.014554584641683732e+02 9.525550358922004079e+01
1.007500000000000000e+04 6.336548677247900940e+01 5.753563473664705441e+01 1.014847012375147699e+02 9.519798931161251687e+01
1.008750000000000000e+04 6.350356423624891278e+01 5.757205597924898655e+01 1.015953818686111276e+02 9.512020001594048324e+01
1.010000000000000000e+04 6.330221361495528498e+01 5.763339704123516327e+01 1.015435154374721094e+02 9.514562198442335728e+01
1.011250000000000000e+04 6.329688736783592162e+01 5.772841918794328819e+01 1.014852185813891197e+02 9.505578578076099916e+01
1.012500000000000000e+04 6.335813598850444350e+01 5.775334462892193699e+01 1.016007687629064122e+02 9.506812791019117981e+01
1.013750000000000000e+04 6.329479171610610422e+01 5.772295465774386969e+01 1.016387040561115356e+02 9.504966032627959294e+01
1.015000000000000000e+04 6.327119697991270897e+01 5.763015708393703562e+01 1.016054902959028681e+02 9.502388457150688339e+01
1.016250000000000000e+04 6.332473556386216273e+01 5.763732606726244256e+01 1.017007246967476277e+02 9.504041663592477107e+01
1.017500000000000000e+04 6.342406230558486868e+01 5.767238242082335375e+01 1.016543717637252797e+02 9.511907383007013550e+01
1.018750000000000000e+04 6.347319179137869583e+01 5.767340507538222738e+01 1.016432325264045176e+02 9.522312102295100544e+01
1.020000000000000000e+04 6.352040199598123849e+01 5.772265452220953108e+01 1.016813076210003999e+02 9.527732254373255216e+01
1.021250000000000000e+04 6.354476653951601861e+01 5.776244827189039199e+01 1.017047411677671960e+02 9.537452799192026021e+01
1.022500000000000000e+04 6.336616561386570368e+01 5.775474431890840776e+01 1.018000667361697538e+02 9.537736741561131737e+01
1.023750000000000000e+04 6.340108465903436752e+01 5.783391073697963236e+01 1.018848277129215774e+02 9.534835580982046110e+01
1.025000000000000000e+04 6.329646038679442199e+01 5.799670389545259042e+01 1.018322892288219634e+02 9.558847928453484144e+01
1.026250000000000000e+04 6.354833467743594611e+01 5.791959405956625062e+01 1.018965147889646516e+02 9.580201435294171119e+01
1.027500000000000000e+04 6.349398306461301900e+01 5.797455755500441654e+01 1.018518972732995422e+02 9.572996566691494991e+01
1.028750000000000000e+04 6.353311799804064464e+01 5.793135525010490738e+01 1.019019433551234073e+02 9.575209116282404409e+01
1.030000000000000000e+04 6.343823913187174668e+01 5.798799195798743256e+01 1.019788298168159599e+02 9.562836115156837025e+01
1.031250000000000000e+04 6.350848231880040373e+01 5.818121887243207624e+01 1.020117580027660580e+02 9.553453383487141082e+01
1.032500000000000000e+04 6.353976092967847933e+01 5.815415358927604927e+01 1.019955019705987951e+02 9.548960234225586419e+01
1.033750000000000000e+04 6.348153102259290392e+01 5.821046613584206142e+01 1.020223739895538699e+02 9.539162325378362084e+01
1.035000000000000000e+04 6.331334532486012989e+01 5.812978137535496614e+01 1.020464675554334377e+02 9.541412648176360278e+01
1.036250000000000000e+04 6.338369010946460946e+01 5.820266611403405932e+01 1.020619179248928106e+02 9.539547597686838287e+01
1.037500000000000000e+04 6.325664458509265131e+01 5.820557555303204111e+01 1.020358899547765930e+02 9.537848621326558884e+01
1.038750000000000000e+04 6.315378745975108643e+01 5.814907592925935376e+01 1.021545174738863295e+02 9.532046609891527567e+01
1.040000000000000000e+04 6.319175820814324140e+01 5.826155178560188119e+01 1.021023264498246732e+02 9.531918755378029573e+01
1.041250000000000000e+04 6.301622289550205380e+01 5.833026671256505580e+01 1.021506115394837053e+02 9.535362340511260015e+01
1.042500000000000000e+04 6.302258632704903363e+01 5.829173199995867094e+01 1.022056497457799367e+02 9.541408722041802548e+01
1.043750000000000000e+04 6.301930009327820414e+01 5.830235239863421270e+01 1.020825488389613867e+02 9.545332717292696145e+01
1.045000000000000000e+04 6.305974280050249803e+01 5.828431479739732879e+01 1.020631014257745619e+02 9.541498333574948276e+01
1.046250000000000000e+04 6.298895876348993284e+01 5.820628360768522924e+01 1.020818232535604864e+02 9.540894858517515331e+01
1.047500000000000000e+04 6.306049593503920647e+01 5.827732020430740079e+01 1.020636516127001272e+02 9.538562378578639311e+01
1.048750000000000000e+04 6.309551681375491228e+01 5.837700126219112917e+01 1.020490502649609965e+02 9.542311820009091150e+01
1.050000000000000000e+04 6.313750130001926664e+01 5.846028773570738934e+01 1.020212796571923377e+02 9.559534162914594901e+01
1.051250000000000000e+04 6.322809611913309880e+01 5.852173453968406136e+01 1.019434970844801711e+02 9.559567267002370272e+01
1.052500000000000000e+04 6.320175325125330801e+01 5.857973850809718641e+01 1.020412729746244196e+02 9.559498631892437004e+01
1.053750000000000000e+04 6.320947243755794176e+01 5.862186643854135326e+01 1.020454815394420223e+02 9.556979261836362127e+01
1.055000000000000000e+04 6.321566056990474181e+01 5.873966448210604341e+01 1.019968084312926493e+02 9.564011741351785645e+01
1.056250000000000000e+04 6.315118464269973941e+01 5.873982950207173559e+01 1.019801312594098448e+02 9.564171558259818084e+01
1.057500000000000000e+04 6.303703269133457354e+01 5.868769825328777756e+01 1.019377197775395132e+02 9.567498216125055421e+01
1.058750000000000000e+04 6.299179449273647435e+01 5.852195860632973279e+01 1.018614907761777886e+02 9.578842927913626681e+01
1.060000000000000000e+04 6.298731804484172159e+01 5.842205769898310308e+01 1.017198054224642618e+02 9.583325882129427953e+01
1.061250000000000000e+04 6.309021790958130538e+01 5.833276932438874240e+01 1.016833415841762900e+02 9.564383745263776859e+01
1.062500000000000000e+04 6.321031568917079824e+01 5.832744346029706861e+01 1.016441710598153918e+02 9.573576067374128229e+01
1.063750000000000000e+04 6.341658307248519577e+01 5.829632668508069315e+01 1.015552542115795234e+02 9.561668684629758275e+01
1.065000000000000000e+04 6.327657748017361428e+01 5.829968665192073018e+01 1.015233949200134305e+02 9.553089251214971966e+01
1.066250000000000000e+04 6.331457469688260886e+01 5.826966873254264101e+01 1.016708382148068210e+02 9.557408336366592039e+01
1.067500000000000000e+04 6.328053800788286765e+01 5.827861425027454345e+01 1.016607711670313563e+02 9.568975175873818273e+01
1.068750000000000000e+04 6.348865146947412086e+01 5.827450350123351797e+01 1.015901375265793405e+02 9.559410260073762799e+01
1.070000000000000000e+04 6.355840235895608004e+01 5.825789380840030418e+01 1.015016436256343439e+02 9.552177734810629772e+01
1.071250000000000000e+04 6.342899275991219810e+01 5.821136428270546048e+01 1.015781025220478142e+02 9.553290383363149374e+01
1.072500000000000000e+04 6.345214611302466068e+01 5.818762052220772318e+01 1.014719555497293015e+02 9.551084657039599790e+01
1.073750000000000000e+04 6.348305987151783825e+01 5.816251025806793251e+01 1.015916182339191067e+02 9.546268390803300008e+01
1.075000000000000000e+04 6.343206674770454612e+01 5.818962279345232247e+01 1.016080110075487539e+02 9.548209711380430065e+01
1.076250000000000000e+04 6.351128661726050950e+01 5.824737617280906932e+01 1.016760347786860450e+02 9.539250783229995534e+01
1.077500000000000000e+04 6.349513740072263346e+01 5.830121304551853001e+01 1.017015978084529308e+02 9.551377127657175947e+01
1.078750000000000000e+04 6.337878118173767916e+01 5.834319772366753654e+01 1.018028713269141434e+02 9.561792072263133946e+01
1.080000000000000000e+04 6.338643121251968182e+01 5.820976363822937572e+01 1.018359772944915846e+02 9.561250190158831685e+01
1.081250000000000000e+04 6.341322701368106607e+01 5.824028965004116998e+01 1.017407303515357171e+02 9.560312324025855446e+01
1.082500000000000000e+04 6.340207997418546881e+01 5.828001999350941986e+01 1.016994260017979173e+02 9.561600263460651661e+01
1.083750000000000000e+04 6.342096243817291423e+01 5.829342335356423632e+01 1.017726144503711510e+02 9.573017953817702619e+01
1.085000000000000000e+04 6.342812646767555407e+01 5.828131110369495360e+01 1.016370537631773203e+02 9.571378258235034764e+01
1.086250000000000000e+04 6.367806450743874080e+01 5.828591813233293806e+01 1.015710324910986486e+02 9.564587811487169233e+01
1.087500000000000000e+04 6.368492173483483754e+01 5.839946020394584281e+01 1.015359045116857004e+02 9.564122506330758711e+01
1.088750000000000000e+04 6.360505723957763280e+01 5.833425193725269509e+01 1.014082191392019325e+02 9.545032707150355122e+01
1.090000000000000000e+04 6.363191829161335988e+01 5.833058554288738407e+01 1.013754781752325158e+02 9.550046171077030976e+01
1.091250000000000000e+04 6.358379380955619808e+01 5.836183169746959010e+01 1.013520774531774720e+02 9.560486304104972533e+01
1.092500000000000000e+04 6.363096186322060532e+01 5.824396665240793425e+01 1.012068668644257912e+02 9.569197311375378945e+01
1.093750000000000000e+04 6.364535240398050320e+01 5.828898605725140669e+01 1.011084666388985909e+02 9.564926321541619814e+01
1.095000000000000000e+04 6.360648661581682006e+01 5.817250901761460113e+01 1.010825333175058063e+02 9.556617888553392959e+01
1.096250000000000000e+04 6.358383803847863902e+01 5.837223583043628139e+01 1.011089275553519258e+02 9.563826064099040991e+01
1.097500000000000000e+04 6.365957884411022150e+01 5.830603874686510579e+01 1.010663079736837631e+02 9.552784662928435466e+01
1.098750000000000000e+04 6.373920144967161860e+01 5.840007093870890031e+01 1.010596873138043463e+02 9.556013437593465198e+01
1.100000000000000000e+04 6.383490134029791108e+01 5.850350566133762698e+01 1.012708089106201044e+02 9.552181419669879858e+01
1.101250000000000000e+04 6.387649229483402991e+01 5.854292523885486332e+01 1.012579222403691830e+02 9.562221291633748876e+01
1.102500000000000000e+04 6.389797265761718847e+01 5.869201692966201023e+01 1.012480886884907534e+02 9.565409022419184737e+01
1.103750000000000000e+04 6.391669658875107984e+01 5.872215186134028642e+01 1.012193106002252705e+02 9.565813146339232276e+01
1.105000000000000000e+04 6.387437353217654845e+01 5.865272885101655476e+01 1.011912816996427011e+02 9.570616607939649612e+01
1.106250000000000000e+04 6.383062215463078104e+01 5.857186544652658711e+01 1.011069608679347880e+02 9.562520517304373868e+01
1.107500000000000000e+04 6.371084666106602157e+01 5.857917776317054859e+01 1.010933497795613931e+02 9.548985596622408423e+01
1.108750000000000000e+04 6.367139156781937004e+01 5.856218419123138119e+01 1.011553335496144257e+02 9.545047200460454917e+01
1.110000000000000000e+04 6.362024596605157001e+01 5.850570084873473320e+01 1.012484411645200311e+02 9.548097168035150162e+01
1.111250000000000000e+04 6.357889365570029838e+01 5.842359564213580825e+01 1.013091780599315541e+02 9.540367503899467749e+01
1.112500000000000000e+04 6.358541680889498338e+01 5.837150634810549832e+01 1.012504290785366408e+02 9.542800549125610132e+01
1.113750000000000000e+04 6.366908482943301095e+01 5.849738007216976854e+01 1.013221749962728353e+02 9.542812404390924996e+01
1.115000000000000000e+04 6.370043127906200908e+01 5.857514106605279380e+01 1.013446978934480001e+02 9.556477108913956897e+01
1.116250000000000000e+04 6.346515725970493094e+01 5.847655011460066277e+01 1.014342282538914901e+02 9.565986654682714629e+01
1.117500000000000000e+04 6.352537687886675144e+01 5.854712532628916932e+01 1.014781181520490208e+02 9.561033910570603211e+01
1.118750000000000000e+04 6.352847659349427545e+01 5.871855896069519787e+01 1.014035856379234417e+02 9.554636067958537637e+01
1.120000000000000000e+04 6.343519507947001301e+01 5.860070132083529870e+01 1.013982345193172563e+02 9.574221664153206746e+01
1.121250000000000000e+04 6.350170177292843476e+01 5.873486059150392435e+01 1.014160714058574655e+02 9.581890090202315946e+01
1.122500000000000000e+04 6.349594742079219145e+01 5.863740210002687547e+01 1.013823813219436545e+02 9.567847218365808715e+01
1.123750000000000000e+04 6.350355487467966498e+01 5.864058287131506120e+01 1.013277907428483786e+02 9.574303575981782899e+01
1.125000000000000000e+04 6.349863040125720204e+01 5.879840433237018971e+01 1.014218556954300823e+02 9.565898551518331772e+01
1.126250000000000000e+04 6.331687604078051379e+01 5.875601124197121550e+01 1.014208925078965109e+02 9.576106330129768196e+01
1.127500000000000000e+04 6.337832203339966242e+01 5.868252545907562734e+01 1.013433326685961191e+02 9.584029956748254619e+01
1.128750000000000000e+04 6.354523550407543553e+01 5.863341430691545497e+01 1.015445709192284056e+02 9.590506146255938802e+01
1.130000000000000000e+04 6.367973344342276221e+01 5.855909411899961725e+01 1.014876246150264905e+02 9.578709704506778166e+01
1.131250000000000000e+04 6.370718188314398134e+01 5.845406418040347063e+01 1.016178485143525592e+02 9.594078495676103557e+01
1.132500000000000000e+04 6.376899733252700031e+01 5.844187052944455729e+01 1.016485996480738407e+02 9.599186955783380881e+01
1.133750000000000000e+04 6.378680363538401110e+01 5.848334139647673169e+01 1.017474007761881722e+02 9.603863394852137958e+01
1.135000000000000000e+04 6.388077582563430923e+01 5.849812095989262417e+01 1.017144913395749484e+02 9.591175648819449862e+01
1.136250000000000000e+04 6.398981381002701596e+01 5.843836881496645219e+01 1.016318877435578827e+02 9.596604042499876641e+01
1.137500000000000000e+04 6.420179834240154548e+01 5.850755834420351675e+01 1.016314401584142502e+02 9.587899014822053800e+01
1.138750000000000000e+04 6.412277995792906893e+01 5.848587781725863266e+01 1.016310084884738387e+02 9.583709991205304846e+01
1.140000000000000000e+04 6.407852842251946868e+01 5.842036756230364603e+01 1.016524540770879810e+02 9.587531411942910609e+01
1.141250000000000000e+04 6.406965071006835899e+01 5.842907470966543571e+01 1.016629704765179980e+02 9.592934353394562663e+01
1.142500000000000000e+04 6.422006836348778336e+01 5.850896054452985595e+01 1.016473628569707301e+02 9.596346901150749886e+01
1.143750000000000000e+04 6.417573800912967386e+01 5.853108234809732835e+01 1.015650593313952328e+02 9.592232883065831572e+01
1.145000000000000000e+04 6.412809393689633453e+01 5.858996890886450615e+01 1.016462499192204945e+02 9.584857021109402808e+01
1.146250000000000000e+04 6.412672115280057028e+01 5.856759400769946211e+01 1.017197519725013422e+02 9.576125227332636314e+01
1.147500000000000000e+04 6.415721649478859945e+01 5.853659119451679516e+01 1.017938391944115324e+02 9.560667617082471281e+01
1.148750000000000000e+04 6.399412593902934532e+01 5.844682431042808446e+01 1.018437200586882483e+02 9.560900398139632728e+01
1.150000000000000000e+04 6.401514911103333816e+01 5.847827229442164310e+01 1.018166803870031742e+02 9.566625210305959115e+01
1.151250000000000000e+04 6.401702185327570760e+01 5.850906109835733560e+01 1.017462784813938725e+02 9.553328228619679408e+01
1.152500000000000000e+04 6.403440223700511069e+01 5.850612335080528936e+01 1.017140252386306400e+02 9.554970059969905094e+01
1.153750000000000000e+04 6.410628678886112652e+01 5.848188013543786923e+01 1.015750170444266018e+02 9.564649984285493645e+01
1.155000000000000000e+04 6.409657790098475516e+01 5.850678342198585113e+01 1.015842742529184477e+02 9.564729085431349631e+01
1.156250000000000000e+04 6.414650110152621210e+01 5.851809073998420274e+01 1.015831205743623258e+02 9.570625792881213556e+01
1.157500000000000000e+04 6.418035832855845513e+01 5.864970768078251950e+01 1.015648700266418416e+02 9.580250795007880527e+01
1.158750000000000000e+04 6.413236864611511123e+01 5.873719974964592438e+01 1.016481730488723514e+02 9.581640492320940439e+01
1.160000000000000000e+04 6.429970329259531070e+01 5.865696945246811111e+01 1.016598702232258660e+02 9.582610923485218279e+01
1.161250000000000000e+04 6.423917879472283232e+01 5.867665823737734598e+01 1.016343613397795735e+02 9.580083424240797285e+01
1.162500000000000000e+04 6.422482256798804201e+01 5.869390293577316697e+01 1.017653529641580548e+02 9.574480170143289115e+01
1.163750000000000000e+04 6.424540790516627453e+01 5.864127338440816573e+01 1.017903836425080044e+02 9.580002701308620772e+01
1.165000000000000000e+04 6.420155770081275648e+01 5.855597871893145623e+01 1.017938327742867415e+02 9.566060289352591894e+01
1.166250000000000000e+04 6.418151137423453179e+01 5.856705089162117872e+01 1.018642330183656668e+02 9.562378194623319416e+01
1.167500000000000000e+04 6.406288895190577648e+01 5.856088269848717687e+01 1.019800805675328235e+02 9.569997367656887377e+01
1.168750000000000000e+04 6.405762964591929176e+01 5.848775037819544309e+01 1.018411160472874997e+02 9.552412897585838891e+01
1.170000000000000000e+04 6.403663754156194443e+01 5.850162912850674246e+01 1.018835819529802222e+02 9.566844840398970007e+01
1.171250000000000000e+04 6.411569994208423395e+01 5.853885009898235836e+01 1.019088199380677224e+02 9.586631195352988755e+01
1.172500000000000000e+04 6.424520236462080902e+01 5.869563919350704850e+01 1.018240993882354246e+02 9.593340173741773924e+01
1.173750000000000000e+04 6.418344896032643021e+01 5.863055455141951455e+01 1.019089792716412290e+02 9.571757217556518071e+01
1.175000000000000000e+04 6.428395619016443163e+01 5.855681042775186995e+01 1.018460336048823507e+02 9.572884662484099749e+01
1.176250000000000000e+04 6.421824474454837173e+01 5.846546361594345598e+01 1.018202929705517903e+02 9.580553003510833321e+01
1.177500000000000000e+04 6.435000781146118243e+01 5.846915622387223266e+01 1.018859648090682128e+02 9.587066758447949155e+01
1.178750000000000000e+04 6.423679774457511371e+01 5.829173659487932468e+01 1.018074966531227403e+02 9.605642061117055164e+01
1.180000000000000000e+04 6.424862306588431693e+01 5.829727244606787906e+01 1.017768826273923395e+02 9.606476989646466791e+01
1.181250000000000000e+04 6.441699817534248496e+01 5.832846501939285844e+01 1.017714985505087810e+02 9.589287665046825282e+01
1.182500000000000000e+04 6.433282513503883138e+01 5.837831790370263008e+01 1.016435643894626253e+02 9.587267840713262501e+01
1.183750000000000000e+04 6.431440420758900700e+01 5.841708512287086563e+01 1.015909306345625964e+02 9.584379810654918685e+01
1.185000000000000000e+04 6.427354258137766863e+01 5.868092096632702237e+01 1.015885623646921374e+02 9.582651527650472190e+01
1.186250000000000000e+04 6.414817137645847822e+01 5.874808918723025641e+01 1.014985639391739625e+02 9.577154971679497919e+01
1.187500000000000000e+04 6.399827490960679199e+01 5.872056106273311116e+01 1.013831854860617625e+02 9.566510070463131399e+01
1.188750000000000000e+04 6.397812397427030362e+01 5.859064843560582148e+01 1.015141082825990253e+02 9.573536986105314384e+01
1.190000000000000000e+04 6.423693176151977013e+01 5.872787172169437753e+01 1.015852888463145831e+02 9.568386264603290670e+01
1.191250000000000000e+04 6.429603665243074317e+01 5.878787183565473384e+01 1.014674729586953958e+02 9.577793764490746753e+01
1.192500000000000000e+04 6.431874902264124216e+01 5.877302667701251693e+01 1.014216025661748404e+02 9.565683267422980407e+01
1.193750000000000000e+04 6.430310935813747619e+01 5.877829325126229065e+01 1.014098373656943011e+02 9.570054566828972042e+01
1.195000000000000000e+04 6.418364969873577763e+01 5.877379548646898400e+01 1.014530552129641308e+02 9.580690877817015405e+01
1.196250000000000000e+04 6.408661010528116719e+01 5.892125322567017065e+01 1.013919319669120966e+02 9.584201726488308282e+01
1.197500000000000000e+04 6.393164048222726592e+01 5.889166077995898974e+01 1.014180878088650246e+02 9.587711047615795223e+01
1.198750000000000000e+04 6.377963979390241889e+01 5.879947407758720601e+01 1.014177239487688524e+02 9.583740247402099044e+01
1.200000000000000000e+04 6.385772709591449114e+01 5.887766863944789719e+01 1.013132874711641733e+02 9.584604135504022793e+01
1.201250000000000000e+04 6.384528458594178346e+01 5.891180626535871312e+01 1.012596468031124317e+02 9.580290424643511926e+01
1.202500000000000000e+04 6.384758278129836384e+01 5.874225851984564883e+01 1.013627249419485139e+02 9.583029677066869567e+01
1.203750000000000000e+04 6.378095150798707635e+01 5.872157916941313260e+01 1.013471996466196430e+02 9.596571415819521178e+01
1.205000000000000000e+04 6.388767556698436323e+01 5.881040404898382690e+01 1.013800706841537078e+02 9.594483919488209267e+01
1.206250000000000000e+04 6.392988261866982214e+01 5.881631090524402339e+01 1.014664619352934523e+02 9.602299227937341186e+01
1.207500000000000000e+04 6.404630718872117257e+01 5.877460050587885831e+01 1.015368690763861679e+02 9.609161494383921820e+01
1.208750000000000000e+04 6.410837109627067321e+01 5.893298691461500027e+01 1.014587914027425057e+02 9.613246631344927096e+01
1.210000000000000000e+04 6.397668435915817042e+01 5.894143610165018998e+01 1.014014440173310874e+02 9.619845552417108081e+01
1.211250000000000000e+04 6.397679196677170665e+01 5.891627025035568721e+01 1.013885116993370588e+02 9.623223419568961390e+01
1.212500000000000000e+04 6.410512641378858234e+01 5.892423275013291573e+01 1.013974732299729737e+02 9.611506370316055836e+01
1.213750000000000000e+04 6.409783573372217802e+01 5.894211008695904042e+01 1.014272577397207158e+02 9.610348030855010393e+01
1.215000000000000000e+04 6.408007296459440738e+01 5.894054339171950829e+01 1.012551124630800956e+02 9.606334431043231348e+01
1.216250000000000000e+04 6.416212314099654179e+01 5.897763790069185319e+01 1.012841660546493188e+02 9.615141603464415709e+01
1.217500000000000000e+04 6.408822363163855584e+01 5.887464202726204832e+01 1.012712377376015667e+02 9.607016810240966720e+01
1.218750000000000000e+04 6.408990761279845572e+01 5.886009033401130353e+01 1.012753402380649135e+02 9.618176052750642668e+01
1.220000000000000000e+04 6.418926785302295457e+01 5.885168137931132293e+01 1.013723809355095966e+02 9.633075778029639480e+01
1.221250000000000000e+04 6.421556455754839021e+01 5.898231368397173924e+01 1.015232749114650801e+02 9.630839119403911752e+01
1.222500000000000000e+04 6.427240396926329424e+01 5.905142849105384784e+01 1.015264857477375102e+02 9.636527438283462743e+01
1.223750000000000000e+04 6.413182714520654315e+01 5.922510271771556489e+01 1.014576819980468088e+02 9.644671248033695576e+01
1.225000000000000000e+04 6.415458515886395219e+01 5.919098275522956953e+01 1.014497756720858632e+02 9.632094831934810486e+01
1.226250000000000000e+04 6.418834426303656926e+01 5.929658728104632104e+01 1.014478710235906362e+02 9.627065610783161276e+01
1.227500000000000000e+04 6.408917691343886247e+01 5.936807588820468595e+01 1.013878858424083234e+02 9.627780646727556757e+01
1.228750000000000000e+04 6.426295561769643427e+01 5.928617650355069912e+01 1.014005113880171791e+02 9.621804771797555134e+01
1.230000000000000000e+04 6.442921144046574966e+01 5.930105682491257113e+01 1.013980876636410358e+02 9.619789084976287086e+01
1.231250000000000000e+04 6.443309261526869136e+01 5.937348824734462482e+01 1.015372382193483531e+02 9.631389813435571057e+01
1.232500000000000000e+04 6.433963801648191350e+01 5.939584456896239573e+01 1.017219757795072326e+02 9.632621841158277221e+01
1.233750000000000000e+04 6.422447875553301344e+01 5.940927300698667324e+01 1.018380583957732313e+02 9.630095235078727001e+01
1.235000000000000000e+04 6.432485560954896187e+01 5.926473302046088065e+01 1.018629841761574397e+02 9.617440910431116663e+01
1.236250000000000000e+04 6.426169955685328716e+01 5.922331935698085914e+01 1.017520148731391600e+02 9.619961533250797459e+01
1.237500000000000000e+04 6.423201216661503565e+01 5.928110674678708847e+01 1.016303347046278844e+02 9.625238479610065667e+01
1.238750000000000000e+04 6.431088735285453595e+01 5.916285661292820919e+01 1.015485033382969107e+02 9.620488550446458476e+01
1.240000000000000000e+04 6.420480062333309945e+01 5.926072454840728199e+01 1.016117046899422292e+02 9.614898068301322098e+01
1.241250000000000000e+04 6.429176121389625109e+01 5.933690545467029409e+01 1.016531474247017712e+02 9.603874470871956248e+01
1.242500000000000000e+04 6.427542698489797601e+01 5.927426967099474098e+01 1.017300662453382074e+02 9.614940806016942076e+01
1.243750000000000000e+04 6.430128267619181770e+01 5.914941954185533746e+01 1.018860067228836215e+02 9.604061481764126995e+01
1.245000000000000000e+04 6.436071178892194666e+01 5.911798554531412719e+01 1.018900496575926837e+02 9.606957943252378129e+01
1.246250000000000000e+04 6.432334290992780268e+01 5.892682023629703281e+01 1.018025004337110460e+02 9.608129938431038397e+01
1.247500000000000000e+04 6.429679799228345871e+01 5.887756508654462806e+01 1.017943215292670658e+02 9.605649557061404664e+01
1.248750000000000000e+04 6.432137879347730802e+01 5.880926539060217095e+01 1.017989937816227695e+02 9.621765686748678092e+01
1.250000000000000000e+04 6.434596103141910817e+01 5.871835141154506488e+01 1.018076394893453340e+02 9.631268819779060664e+01
1.251250000000000000e+04 6.430954341182238920e+01 5.875510910326094205e+01 1.017197684923985435e+02 9.623183561975214673e+01
1.252500000000000000e+04 6.427907458830154042e+01 5.866242431895795306e+01 1.017234360152244363e+02 9.623720253107649114e+01
1.253750000000000000e+04 6.424439856954063544e+01 5.867788450267445199e+01 1.018026096381683203e+02 9.621708430334345508e+01
1.255000000000000000e+04 6.428519984275895638e+01 5.867267251480603107e+01 1.019307404167638111e+02 9.619148445900677302e+01
1.256250000000000000e+04 6.436962757178555705e+01 5.866327293844947377e+01 1.017843030693496900e+02 9.610531373308917580e+01
1.257500000000000000e+04 6.445300938080347919e+01 5.877892257753961047e+01 1.017795336119331608e+02 9.604971474858784575e+01
1.258750000000000000e+04 6.451893687981103653e+01 5.868674631755977344e+01 1.018062880429323371e+02 9.591195878777018891e+01
1.260000000000000000e+04 6.459958868766483420e+01 5.875586474426832950e+01 1.019399837605627539e+02 9.584994854024147060e+01
1.261250000000000000e+04 6.457749789683205677e+01 5.855192314145332944e+01 1.019261577539512444e+02 9.592817143176505112e+01
1.262500000000000000e+04 6.462571470410263430e+01 5.846417949031921069e+01 1.020446461063299211e+02 9.596704795572564706e+01
1.263750000000000000e+04 6.456145069181270912e+01 5.840040308606624109e+01 1.020263747834944894e+02 9.605281804394388701e+01
1.265000000000000000e+04 6.464021184223069838e+01 5.845752548742188992e+01 1.019016532856187496e+02 9.607919035568093591e+01
1.266250000000000000e+04 6.466763121347877075e+01 5.844367567794025575e+01 1.019394280351556290e+02 9.609437231857860695e+01
1.267500000000000000e+04 6.477241115340720512e+01 5.840886618336425329e+01 1.018870879604205442e+02 9.605083370794309872e+01
1.268750000000000000e+04 6.480636416269192068e+01 5.838495136859353352e+01 1.017944692376969158e+02 9.604166973801275731e+01
1.270000000000000000e+04 6.485992300247592368e+01 5.826940635317765071e+01 1.017800858595902582e+02 9.616593042051913187e+01
1.271250000000000000e+04 6.493521787454122318e+01 5.825258261199347487e+01 1.017989293787360197e+02 9.604760378521520181e+01
1.272500000000000000e+04 6.492810916414988753e+01 5.828281477348159711e+01 1.018275339830626791e+02 9.606073136607844276e+01
1.273750000000000000e+04 6.489041770635000717e+01 5.827565144231547123e+01 1.017806119384578238e+02 9.616116023659539280e+01
1.275000000000000000e+04 6.491332380109189160e+01 5.837698311161759790e+01 1.018663750474016609e+02 9.621496919166943940e+01
1.276250000000000000e+04 6.489395090295546709e+01 5.838712017063701154e+01 1.020603923685150249e+02 9.623011567520329379e+01
1.277500000000000000e+04 6.489057367606288551e+01 5.838068626159981989e+01 1.021260009416482291e+02 9.611433962956404287e+01
1.278750000000000000e+04 6.475404092630928687e+01 5.832138789244299915e+01 1.021660168701510401e+02 9.620356938003142488e+01
1.280000000000000000e+04 6.474844351692330235e+01 5.827757055242371820e+01 1.022349718043584943e+02 9.617143442667894249e+01
1.281250000000000000e+04 6.476530758594192605e+01 5.841367740929275953e+01 1.021814296162474136e+02 9.608549698812161921e+01
1.282500000000000000e+04 6.485803089695563983e+01 5.840189863093922185e+01 1.020253745962264986e+02 9.610318037918146672e+01
1.283750000000000000e+04 6.488174592603709812e+01 5.848769737010568548e+01 1.020248053668175459e+02 9.614637680552831966e+01
1.285000000000000000e+04 6.492253086509568050e+01 5.849620930233372462e+01 1.020845502122412398e+02 9.616584813771649465e+01
1.286250000000000000e+04 6.495607016808985179e+01 5.839609110877430709e+01 1.021461780949383211e+02 9.602847478585046304e+01
1.287500000000000000e+04 6.509295750545972226e+01 5.824626377425008883e+01 1.021638677137352147e+02 9.591752525339016699e+01
1.288750000000000000e+04 6.511597914222512884e+01 5.818012432956307123e+01 1.020486494954502206e+02 9.597435644335348570e+01
1.290000000000000000e+04 6.513253992413024207e+01 5.809925419820408621e+01 1.020214413962506086e+02 9.598950745635914927e+01
1.291250000000000000e+04 6.509327754798681553e+01 5.797254797556086459e+01 1.019917906752204857e+02 9.590150412052500428e+01
1.292500000000000000e+04 6.498009779840903377e+01 5.802323184606463968e+01 1.020250231409814461e+02 9.592026158702078931e+01
1.293750000000000000e+04 6.483153447090553811e+01 5.809668873187493432e+01 1.020360409276911469e+02 9.588225176853271137e+01
1.295000000000000000e+04 6.472408721197992065e+01 5.809725328194210903e+01 1.021160953362816599e+02 9.578679378450314630e+01
1.296250000000000000e+04 6.470714511818434289e+01 5.808746034357354660e+01 1.020679922788772984e+02 9.579139475639539114e+01
1.297500000000000000e+04 6.475160036616682646e+01 5.814548333124869117e+01 1.020680139838813290e+02 9.575557064441218813e+01
1.298750000000000000e+04 6.481011577455659278e+01 5.810910852763201717e+01 1.020967447373131876e+02 9.567103474741827540e+01
1.300000000000000000e+04 6.471078348680694603e+01 5.817679541686977274e+01 1.021285337165969906e+02 9.573174561781753766e+01
1.301250000000000000e+04 6.459880279517855683e+01 5.814468555635892955e+01 1.021711323246804710e+02 9.580370224757145081e+01
1.302500000000000000e+04 6.460594963036184879e+01 5.815831394413230271e+01 1.022614560517514803e+02 9.588836051231683655e+01
1.303750000000000000e+04 6.459420954310382967e+01 5.819638213770507207e+01 1.021753298222441799e+02 9.586471312022443669e+01
1.305000000000000000e+04 6.466208819191059831e+01 5.827972074985095929e+01 1.020736156037917226e+02 9.580166351306449712e+01
1.306250000000000000e+04 6.453637382154366264e+01 5.822254885122769963e+01 1.019000123312025039e+02 9.557062767648687895e+01
1.307500000000000000e+04 6.453948038322681668e+01 5.815154202141035000e+01 1.019841395808944071e+02 9.554369435064774052e+01
1.308750000000000000e+04 6.455135325451628603e+01 5.814567337015228787e+01 1.019754970183220166e+02 9.556499103885681734e+01
1.310000000000000000e+04 6.454553033655160732e+01 5.795738124520997303e+01 1.020380881883435080e+02 9.560216570468476505e+01
1.311250000000000000e+04 6.462531768459781745e+01 5.792763475588984079e+01 1.020674759113668273e+02 9.583739218110527247e+01
1.312500000000000000e+04 6.467528953287781235e+01 5.802901601259085851e+01 1.020696957411701931e+02 9.567832430443252179e+01
1.313750000000000000e+04 6.460850387964831043e+01 5.799728014352955796e+01 1.020507180436095354e+02 9.563679051044252333e+01
1.315000000000000000e+04 6.474314058555516738e+01 5.799598990624086525e+01 1.021329009645453993e+02 9.564997039196099138e+01
1.316250000000000000e+04 6.477625369879022799e+01 5.784500713471303612e+01 1.022358304637519524e+02 9.582409534146158592e+01
1.317500000000000000e+04 6.457521579280194146e+01 5.784238145898599726e+01 1.021438663089265617e+02 9.586390116432998809e+01
1.318750000000000000e+04 6.449437356427485213e+01 5.785711294283387218e+01 1.021466799339059719e+02 9.580110866716681528e+01
1.320000000000000000e+04 6.464487769263362793e+01 5.795949259754669924e+01 1.021411865207505230e+02 9.575954940320964681e+01
1.321250000000000000e+04 6.456148737662824999e+01 5.805094695535682092e+01 1.021180062911860347e+02 9.576143771226134049e+01
1.322500000000000000e+04 6.455868710081200845e+01 5.796384228056828647e+01 1.021215418217105793e+02 9.572535343062796187e+01
1.323750000000000000e+04 6.453027147169657951e+01 5.804403077157449786e+01 1.021578459234767564e+02 9.586310742394636009e+01
1.325000000000000000e+04 6.457858957308670256e+01 5.793644635548800892e+01 1.021042750830430066e+02 9.578575854587616334e+01
1.326250000000000000e+04 6.447440582838868295e+01 5.792426632504137984e+01 1.019978881099866328e+02 9.572779964440142919e+01
1.327500000000000000e+04 6.435268441140259199e+01 5.773081312743669713e+01 1.020893719392347379e+02 9.582094021684487473e+01
1.328750000000000000e+04 6.437765378977107389e+01 5.777101550452005796e+01 1.020321754203413605e+02 9.576796409921459485e+01
1.330000000000000000e+04 6.448146390580016885e+01 5.787928419088753884e+01 1.020792288047681211e+02 9.572856692337310847e+01
1.331250000000000000e+04 6.451049600619904822e+01 5.788758209022338974e+01 1.020854062930332304e+02 9.580183858573877842e+01
1.332500000000000000e+04 6.462516671036385674e+01 5.795521990634101428e+01 1.020697957553712882e+02 9.584770209761052229e+01
1.333750000000000000e+04 6.462557448651148206e+01 5.799676013028873456e+01 1.020658674920754123e+02 9.590083264197454582e+01
1.335000000000000000e+04 6.459728439111920295e+01 5.800722927879946411e+01 1.020517117749584344e+02 9.581967162618379064e+01
1.336250000000000000e+04 6.456122341457563607e+01 5.823421544215628387e+01 1.021262220084359740e+02 9.578573407393318462e+01
1.337500000000000000e+04 6.464889352798266486e+01 5.830329427793876818e+01 1.020971292576891614e+02 9.576854969939107320e+01
1.338750000000000000e+04 6.461729062573974147e+01 5.847560421399878550e+01 1.020178426933411373e+02 9.566180527641088815e+01
1.340000000000000000e+04 6.451122538472483825e+01 5.847118328686791244e+01 1.019940004135149394e+02 9.567920396643060599e+01
1.341250000000000000e+04 6.453203269755620397e+01 5.853524189939795264e+01 1.019742515613342135e+02 9.579602148406628714e+01
1.342500000000000000e+04 6.450926290682765796e+01 5.844165780328606985e+01 1.020252141720146710e+02 9.566943497787428896e+01
1.343750000000000000e+04 6.453145168549994537e+01 5.844702913718050752e+01 1.019462093511427838e+02 9.563553947540675892e+01
1.345000000000000000e+04 6.435817196286096475e+01 5.841781939672705448e+01 1.020080407584669189e+02 9.572366270319260195e+01
1.346250000000000000e+04 6.426550900518333265e+01 5.838897703046864507e+01 1.020396508293214879e+02 9.578890029089315306e+01
1.347500000000000000e+04 6.426175155929628602e+01 5.833988173088882689e+01 1.019155889492268159e+02 9.568907972447104271e+01
1.348750000000000000e+04 6.420134018328232628e+01 5.846720063059919426e+01 1.017453395387205859e+02 9.566642976832918066e+01
1.350000000000000000e+04 6.409206953042144050e+01 5.857560199846539462e+01 1.016792098769604564e+02 9.560372125421278611e+01
1.351250000000000000e+04 6.404031247269014671e+01 5.862956161862453541e+01 1.016752710015784231e+02 9.556416861097662263e+01
1.352500000000000000e+04 6.414559275903371827e+01 5.862700165911115846e+01 1.015260987390228706e+02 9.562459745978297576e+01
1.353750000000000000e+04 6.419223701732376242e+01 5.848874663214339620e+01 1.013511302750509202e+02 9.561750661777952587e+01
1.355000000000000000e+04 6.425325744353304458e+01 5.862613411317561685e+01 1.014513434713218629e+02 9.558296412332325076e+01
1.356250000000000000e+04 6.420900381492337772e+01 5.856833467425925477e+01 1.015438257606886481e+02 9.551191885268217163e+01
1.357500000000000000e+04 6.428551121030236004e+01 5.842672778269326272e+01 1.016731320473874689e+02 9.553245590556457500e+01
1.358750000000000000e+04 6.429792086492574299e+01 5.844124875081763548e+01 1.017671034200402431e+02 9.552736255775975849e+01
1.360000000000000000e+04 6.431278151156254808e+01 5.851671555142849712e+01 1.016400441538529407e+02 9.551777817097851653e+01
1.361250000000000000e+04 6.437156667470287630e+01 5.863208213111902722e+01 1.015632915604610957e+02 9.570167566329652686e+01
1.362500000000000000e+04 6.439897258233423827e+01 5.855472703977351046e+01 1.015654789615290383e+02 9.560352816057518055e+01
1.363750000000000000e+04 6.428073015836994841e+01 5.865693076479883672e+01 1.016458464788979938e+02 9.566972503331810174e+01
1.365000000000000000e+04 6.422247298825547546e+01 5.867366889339023572e+01 1.016394362083348000e+02 9.568491359635999061e+01
1.366250000000000000e+04 6.420204283414445001e+01 5.874432722857034150e+01 1.016231830065259203e+02 9.595478208684602350e+01
1.367500000000000000e+04 6.403173072715976843e+01 5.870599606082581090e+01 1.016277870194424082e+02 9.600054665841319945e+01
1.368750000000000000e+04 6.401420394413455028e+01 5.870527939215960345e+01 1.017709469932279802e+02 9.586887946368258895e+01
1.370000000000000000e+04 6.405101002010218281e+01 5.878157293119211602e+01 1.018420321648255964e+02 9.592707606076584170e+01
1.371250000000000000e+04 6.405124574066803689e+01 5.871020106095011215e+01 1.018135136298071473e+02 9.597173195662030309e+01
1.372500000000000000e+04 6.402461619127268477e+01 5.870554336207624146e+01 1.016646013815864649e+02 9.569240382528516875e+01
1.373750000000000000e+04 6.412947525413486005e+01 5.869351383521174625e+01 1.015577868099151289e+02 9.561127952337523084e+01
1.375000000000000000e+04 6.413557527711631678e+01 5.863694728166516512e+01 1.016128279064143527e+02 9.573450709038105799e+01
1.376250000000000000e+04 6.407626542107271916e+01 5.859939199555537215e+01 1.016557619895795455e+02 9.581500469875311410e+01
1.377500000000000000e+04 6.411955820019434782e+01 5.859522708478109365e+01 1.015752319814990159e+02 9.584183493716328428e+01
1.378750000000000000e+04 6.411718502329739522e+01 5.863506420366363159e+01 1.014993672798294710e+02 9.586249221980656898e+01
1.380000000000000000e+04 6.410518188802967643e+01 5.866437624471321755e+01 1.015147678520927599e+02 9.581568556703959416e+01
1.381250000000000000e+04 6.408521440940886293e+01 5.865127636093205865e+01 1.014888887577200762e+02 9.574842533683809620e+01
1.382500000000000000e+04 6.402157824432788402e+01 5.863088231952944795e+01 1.014605995272146970e+02 9.587339283996070094e+01
1.383750000000000000e+04 6.405051999344023272e+01 5.858912380809110232e+01 1.014314740598454563e+02 9.591793567014489952e+01
1.385000000000000000e+04 6.403249259507339275e+01 5.856674880868567357e+01 1.014309025219327935e+02 9.582284308483015423e+01
1.386250000000000000e+04 6.412501378181110567e+01 5.843394185033368160e+01 1.014713554769932955e+02 9.581127764046659934e+01
1.387500000000000000e+04 6.424883406880532277e+01 5.839518279738598494e+01 1.013559736006206720e+02 9.586849728375817392e+01
1.388750000000000000e+04 6.423971231014675709e+01 5.835635327492283153e+01 1.015658069298686428e+02 9.594857751944697100e+01
1.390000000000000000e+04 6.416473971567998547e+01 5.827599403158342994e+01 1.016137906833320415e+02 9.601225595615487407e+01
1.391250000000000000e+04 6.401524113901110979e+01 5.844386953271443019e+01 1.017155678878833243e+02 9.591369491788752555e+01
1.392500000000000000e+04 6.389575355248904032e+01 5.835717322902659987e+01 1.016875985142144145e+02 9.591308113338453722e+01
1.393750000000000000e+04 6.390021334184579160e+01 5.832314970912413798e+01 1.016989025454466855e+02 9.586799624990761970e+01
1.395000000000000000e+04 6.397112973314754214e+01 5.846179304280008182e+01 1.018298662949685678e+02 9.589336874022984603e+01
1.396250000000000000e+04 6.394265058776727528e+01 5.840760502506228136e+01 1.018039379498097787e+02 9.588870441851123871e+01
1.397500000000000000e+04 6.386656471206397612e+01 5.849174163064540011e+01 1.018038105689039128e+02 9.594308687492508625e+01
1.398750000000000000e+04 6.375100785275161996e+01 5.841648115255014062e+01 1.016883217860619624e+02 9.597442765345149951e+01
1.400000000000000000e+04 6.365329321264861306e+01 5.836429087585956665e+01 1.016605424894283516e+02 9.595962178422534805e+01
1.401250000000000000e+04 6.374337006109732329e+01 5.843405519556173289e+01 1.016707172916702007e+02 9.579557944759835664e+01
1.402500000000000000e+04 6.380341502455759439e+01 5.841202009135298567e+01 1.014931297764002096e+02 9.572588056871730089e+01
1.403750000000000000e+04 6.391915467253615901e+01 5.840364920471295562e+01 1.014979712119632040e+02 9.566290234449036234e+01
1.405000000000000000e+04 6.390559598958284226e+01 5.842695133370531124e+01 1.013779839967298386e+02 9.559974005042840872e+01
1.406250000000000000e+04 6.391978604555300336e+01 5.849917655297218033e+01 1.013072778664278530e+02 9.556241842253112395e+01
1.407500000000000000e+04 6.394539742091533441e+01 5.858227547046504924e+01 1.013546129672653962e+02 9.557459754556988685e+01
1.408750000000000000e+04 6.388740612646076755e+01 5.852769598667342166e+01 1.014300600333119888e+02 9.558609164743603515e+01
1.410000000000000000e+04 6.395017209752009535e+01 5.847438695858203772e+01 1.015269988808638146e+02 9.564846739971014244e+01
1.411250000000000000e+04 6.383573720874990443e+01 5.858707008799011362e+01 1.015435690327662996e+02 9.562245516101364728e+01
1.412500000000000000e+04 6.371876604070494921e+01 5.861162220490297159e+01 1.014127415736711555e+02 9.559088490061439813e+01
1.413750000000000000e+04 6.360050114261014187e+01 5.848673339152031048e+01 1.015124840291963011e+02 9.553036152345548260e+01
1.415000000000000000e+04 6.362773336073355068e+01 5.861423197193320078e+01 1.016003199398237200e+02 9.562074458032874702e+01
1.416250000000000000e+04 6.368679327688155212e+01 5.853313107276894556e+01 1.016106134378200352e+02 9.567910723424225239e+01
1.417500000000000000e+04 6.362986956425027074e+01 5.847880871661259050e+01 1.016881383072038716e+02 9.570463560767544209e+01
1.418750000000000000e+04 6.354703820443229745e+01 5.850821499649161694e+01 1.016843101703352232e+02 9.579237029500109202e+01
1.420000000000000000e+04 6.350571272964121761e+01 5.839038888259801752e+01 1.015305114148989389e+02 9.569519825391711265e+01
1.421250000000000000e+04 6.334635869617294190e+01 5.847881620839037708e+01 1.014996515970573085e+02 9.569718857080303565e+01
1.422500000000000000e+04 6.328394446619537916e+01 5.845101360879024099e+01 1.014680156024014792e+02 9.557981525215137708e+01
1.423750000000000000e+04 6.330936939847748590e+01 5.841984364323199230e+01 1.013690412001374597e+02 9.552105883268083630e+01
1.425000000000000000e+04 6.340936255368848151e+01 5.839354349520949938e+01 1.013565526409549307e+02 9.544972612989599270e+01
1.426250000000000000e+04 6.332969626949255826e+01 5.846573074129075565e+01 1.013137172257117555e+02 9.538322809832231997e+01
1.427500000000000000e+04 6.344815136721376803e+01 5.833008102104007264e+01 1.012575395235571136e+02 9.532555732645562330e+01
1.428750000000000000e+04 6.334455079888294904e+01 5.845124300754947910e+01 1.012346031974485925e+02 9.538938733905938250e+01
1.430000000000000000e+04 6.331959361561199273e+01 5.837335012087626751e+01 1.012218803250682413e+02 9.537414586700674590e+01
1.431250000000000000e+04 6.343048253479506826e+01 5.845956651284860328e+01 1.012387051070407296e+02 9.534204860090463285e+01
1.432500000000000000e+04 6.338639635851939147e+01 5.830277714769145803e+01 1.012596312095888180e+02 9.543882423045201335e+01
1.433750000000000000e+04 6.338923261498812423e+01 5.835797118556391894e+01 1.012759185179865682e+02 9.542308638584601965e+01
1.435000000000000000e+04 6.329388222070262771e+01 5.838259690651502609e+01 1.013093527582555851e+02 9.544312865367884058e+01
1.436250000000000000e+04 6.327876060711798800e+01 5.835057825370959961e+01 1.012781938503272272e+02 9.542050410383374981e+01
1.437500000000000000e+04 6.328847516948908947e+01 5.835466577532950083e+01 1.012713724563010231e+02 9.545974361595787627e+01
1.438750000000000000e+04 6.334375929609647216e+01 5.827811246726702876e+01 1.013884320353454456e+02 9.550872121422688110e+01
1.440000000000000000e+04 6.334878870091212377e+01 5.826032826439943335e+01 1.012601723256968995e+02 9.551147110963388798e+01
1.441250000000000000e+04 6.326631874862805915e+01 5.837363319364889946e+01 1.014844848300755302e+02 9.541044206981001707e+01
1.442500000000000000e+04 6.316739098539713382e+01 5.826359817876925007e+01 1.015150733615398906e+02 9.528269710421891148e+01
1.443750000000000000e+04 6.311224786236307693e+01 5.823600975459260809e+01 1.015681200013998478e+02 9.527863757461066996e+01
1.445000000000000000e+04 6.324628020993503696e+01 5.816949693935156773e+01 1.015751486919854898e+02 9.531152871696637874e+01
1.446250000000000000e+04 6.330990167454131523e+01 5.823907080920005797e+01 1.015139553204881366e+02 9.530783894911077425e+01
1.447500000000000000e+04 6.319266595248926421e+01 5.829812414044950231e+01 1.016498899866289349e+02 9.546596740998680275e+01
1.448750000000000000e+04 6.323731288961455732e+01 5.835245936516009380e+01 1.017114941760927564e+02 9.542451298464325760e+01
1.450000000000000000e+04 6.318530609913024421e+01 5.829556354851565914e+01 1.015981318774331328e+02 9.544101897398006429e+01
1.451250000000000000e+04 6.319007626446781956e+01 5.815502514856999738e+01 1.016678896804442758e+02 9.532493376653752648e+01
1.452500000000000000e+04 6.327056886876006558e+01 5.810118636263054270e+01 1.018206118696260774e+02 9.515774143482222769e+01
1.453750000000000000e+04 6.330513903453471158e+01 5.823445891224884008e+01 1.018916721810772259e+02 9.536550041292046842e+01
1.455000000000000000e+04 6.343647506933451297e+01 5.827811196202073774e+01 1.018316151866803523e+02 9.531065678914561090e+01
1.456250000000000000e+04 6.340793895765035870e+01 5.827908868710861867e+01 1.019098414867482916e+02 9.530790020815973662e+01
1.457500000000000000e+04 6.329602035841877239e+01 5.829545074498723523e+01 1.018967669101848514e+02 9.540465742892371281e+01
1.458750000000000000e+04 6.330114898900376375e+01 5.821986771093159518e+01 1.019288658933525511e+02 9.553959581218990138e+01
1.460000000000000000e+04 6.338888093907441146e+01 5.815442249542146413e+01 1.020028956423699782e+02 9.561988074512446190e+01
1.461250000000000000e+04 6.349025521130051430e+01 5.810466362688970321e+01 1.019894473052572152e+02 9.569904980406271022e+01
1.462500000000000000e+04 6.365362022335682468e+01 5.815560741516765830e+01 1.020566908720249302e+02 9.567384729998042303e+01
1.463750000000000000e+04 6.358673165961560869e+01 5.826256945540053067e+01 1.020965454051178654e+02 9.549938555142597352e+01
1.465000000000000000e+04 6.372927506795097230e+01 5.835333281930832072e+01 1.019912766092903951e+02 9.543235583759047813e+01
1.466250000000000000e+04 6.383028964400106275e+01 5.835340727665876415e+01 1.021904503437790197e+02 9.541663940158842649e+01
1.467500000000000000e+04 6.383803589541893331e+01 5.830201221354717234e+01 1.021876842763159914e+02 9.534236259204593011e+01
1.468750000000000000e+04 6.365993404960021707e+01 5.823395957630910402e+01 1.022084947059414191e+02 9.533810530706314523e+01
1.470000000000000000e+04 6.376516203416608874e+01 5.824680166927710445e+01 1.022035805552510226e+02 9.544211767298159543e+01
1.471250000000000000e+04 6.381542704019805257e+01 5.820372371449603577e+01 1.021797940552102517e+02 9.539335381557327764e+01
1.472500000000000000e+04 6.363091578604389298e+01 5.818884654777534138e+01 1.022268092827990813e+02 9.550252014763162833e+01
1.473750000000000000e+04 6.367699417450587163e+01 5.828910528822212456e+01 1.022450201518634287e+02 9.542258461136161429e+01
1.475000000000000000e+04 6.363128519283834095e+01 5.832067650575744722e+01 1.021746245637482104e+02 9.542518588837062055e+01
1.476250000000000000e+04 6.362031493411272010e+01 5.847835882589595258e+01 1.021134371494543274e+02 9.544833370099577508e+01
1.477500000000000000e+04 6.364186857037849165e+01 5.852544718477273022e+01 1.020006277954263965e+02 9.553115481041933776e+01
1.478750000000000000e+04 6.354610364640554820e+01 5.855804260283251494e+01 1.018585722067524415e+02 9.560318473299170705e+01
1.480000000000000000e+04 6.349541899823137214e+01 5.848974600822928238e+01 1.018386395845195693e+02 9.568727558364584240e+01
1.481250000000000000e+04 6.363124061028917566e+01 5.848620358763084681e+01 1.017249195186516033e+02 9.563385115083524113e+01
1.482500000000000000e+04 6.371141766206138612e+01 5.853440064287882194e+01 1.017131225261126133e+02 9.568148868607842417e+01
1.483750000000000000e+04 6.381042037459840799e+01 5.853198223749892293e+01 1.018551592007706432e+02 9.570991918874484838e+01
1.485000000000000000e+04 6.371527465389841183e+01 5.846228347744087728e+01 1.017250460427436849e+02 9.578042366826268506e+01
1.486250000000000000e+04 6.376442893771294251e+01 5.862265546121703608e+01 1.017724949899085942e+02 9.578484447741588781e+01
1.487500000000000000e+04 6.383048607891680604e+01 5.870865474039042908e+01 1.017194740255246614e+02 9.570000744836926287e+01
1.488750000000000000e+04 6.383342891664847940e+01 5.861186869911062303e+01 1.016184766068725764e+02 9.577505168691848780e+01
1.490000000000000000e+04 6.378074212798236431e+01 5.849956043819872065e+01 1.016610618498071545e+02 9.576659441565851694e+01
1.491250000000000000e+04 6.380092023579275917e+01 5.844385051435796896e+01 1.017786608759104752e+02 9.575593111815732073e+01
1.492500000000000000e+04 6.383502567073145428e+01 5.847043227398889087e+01 1.018302140742731581e+02 9.578048437722897290e+01
1.493750000000000000e+04 6.376337674591091087e+01 5.836650223508694069e+01 1.018031235876482725e+02 9.571055655771243664e+01
1.495000000000000000e+04 6.375222920406105942e+01 5.855011758078406103e+01 1.017783002977062523e+02 9.566037225065201710e+01
1.496250000000000000e+04 6.390635617170828198e+01 5.865206160753408682e+01 1.018534674343339930e+02 9.564243818082037762e+01
1.497500000000000000e+04 6.389169265481623228e+01 5.866861393747895903e+01 1.019737983307357183e+02 9.573421425167460086e+01
1.498750000000000000e+04 6.377584745231054342e+01 5.862610385569760751e+01 1.020233491659598855e+02 9.581854737834981961e+01
1.500000000000000000e+04 6.381433676563696622e+01 5.847814012457254762e+01 1.019821448951023086e+02 9.594558553189645522e+01
1.501250000000000000e+04 6.385197930941397715e+01 5.851347981633172424e+01 1.019883004599356724e+02 9.589735781314125518e+01
1.502500000000000000e+04 6.381653108637900829e+01 5.858984909160134436e+01 1.019727781868965764e+02 9.585666594126386997e+01
1.503750000000000000e+04 6.389808747876013229e+01 5.864933903277893279e+01 1.020939028992230533e+02 9.605388811576077046e+01
1.505000000000000000e+04 6.386859701946983137e+01 5.867276565808251831e+01 1.020988605837477792e+02 9.616132163046917469e+01
1.506250000000000000e+04 6.389809286586951487e+01 5.871471393341743550e+01 1.020147238661052000e+02 9.620759000744426714e+01
1.507500000000000000e+04 6.399410965533544982e+01 5.874099555124607264e+01 1.019639887146821167e+02 9.612470298192907592e+01
1.508750000000000000e+04 6.394097709759867598e+01 5.875821447160568312e+01 1.019613546452410162e+02 9.619744749695509256e+01
1.510000000000000000e+04 6.400495311678453447e+01 5.886203740880432633e+01 1.020646397000086836e+02 9.618980220091499689e+01
1.511250000000000000e+04 6.400258706130682640e+01 5.878914913617866489e+01 1.019346127661359986e+02 9.628893185342779759e+01
1.512500000000000000e+04 6.388655423055004690e+01 5.874754204120979750e+01 1.019921645059393853e+02 9.648629778920641797e+01
1.513750000000000000e+04 6.377465423538988176e+01 5.873292130580519910e+01 1.019451088360526256e+02 9.639088002093453156e+01
1.515000000000000000e+04 6.376305162883675592e+01 5.887047731941940043e+01 1.018243640336591653e+02 9.628595945430316760e+01
1.516250000000000000e+04 6.371697714209943797e+01 5.883723515443346486e+01 1.016964458583022264e+02 9.634048298903317686e+01
1.517500000000000000e+04 6.371534504526042042e+01 5.884443831556186666e+01 1.016659338966106532e+02 9.625328920292481882e+01
1.518750000000000000e+04 6.366235891557347770e+01 5.891698605138557809e+01 1.016263691343327906e+02 9.631691924467534704e+01
1.520000000000000000e+04 6.366226516685765091e+01 5.885523342154603910e+01 1.016174483563531084e+02 9.642865772061141172e+01
1.521250000000000000e+04 6.368669072701086264e+01 5.892055484423049450e+01 1.016314094806062229e+02 9.642628118391849057e+01
1.522500000000000000e+04 6.370472428168886125e+01 5.884198000549032059e+01 1.017762256398047924e+02 9.641204014848368331e+01
1.523750000000000000e+04 6.362189279745229697e+01 5.883610081889371912e+01 1.017218163644177764e+02 9.622865224243079751e+01
1.525000000000000000e+04 6.367957279709874285e+01 5.893542007345787681e+01 1.018170444882349273e+02 9.629385147825716729e+01
1.526250000000000000e+04 6.374449371235214556e+01 5.886246425033075269e+01 1.019409363097323507e+02 9.640747325303942716e+01
1.527500000000000000e+04 6.379763747109647198e+01 5.891047988176778460e+01 1.018083642424378041e+02 9.647837264695726844e+01
1.528750000000000000e+04 6.387501075442217768e+01 5.889706089166046610e+01 1.018061765370299980e+02 9.650323812426911729e+01
1.530000000000000000e+04 6.407072753224149153e+01 5.885177978119792641e+01 1.017577585682797974e+02 9.640792522465197578e+01
1.531250000000000000e+04 6.405133060922348420e+01 5.887135073260555629e+01 1.017111287391890215e+02 9.641555129111647204e+01
1.532500000000000000e+04 6.389361103359624394e+01 5.874697119332382300e+01 1.017166833250696101e+02 9.626317597831658190e+01
1.533750000000000000e+04 6.385540861404150803e+01 5.871542973380091013e+01 1.017163983246889671e+02 9.621391327679387473e+01
1.535000000000000000e+04 6.392545031768663222e+01 5.871874766740069873e+01 1.015502809668185478e+02 9.630808383908596682e+01
1.536250000000000000e+04 6.400021871218723390e+01 5.870715274652921067e+01 1.016314474289831935e+02 9.627126771058003385e+01
1.537500000000000000e+04 6.393819545834524831e+01 5.868946719661474987e+01 1.016461049546652191e+02 9.635667498479963911e+01
1.538750000000000000e+04 6.386384239507947314e+01 5.869522718727190380e+01 1.015028423125849599e+02 9.641648913780315411e+01
1.540000000000000000e+04 6.384898048427992734e+01 5.881746261416731159e+01 1.015543944996503853e+02 9.657291711838509229e+01
1.541250000000000000e+04 6.386184938766724883e+01 5.890876159455272898e+01 1.016191389222910004e+02 9.660234105569756480e+01
1.542500000000000000e+04 6.381860217737860097e+01 5.881206407610773113e+01 1.014707789246919845e+02 9.650610520138818060e+01
1.543750000000000000e+04 6.383323750457450529e+01 5.872684021360691986e+01 1.013771670876278392e+02 9.641783998126351207e+01
1.545000000000000000e+04 6.385295807679722913e+01 5.878819999876980518e+01 1.013336684921714266e+02 9.634813804126514469e+01
1.546250000000000000e+04 6.393917393252579728e+01 5.884464585837426398e+01 1.013766276032109346e+02 9.629669184982459740e+01
1.547500000000000000e+04 6.380467975326046570e+01 5.890465149079951601e+01 1.013416893783208792e+02 9.628106265033615330e+01
1.548750000000000000e+04 6.369804529928389059e+01 5.893600401752829754e+01 1.012635982421444112e+02 9.638683772434053765e+01
1.550000000000000000e+04 6.362463902657974302e+01 5.909665408039529666e+01 1.012632028391763868e+02 9.645445972298860227e+01
1.551250000000000000e+04 6.371106325795496872e+01 5.914905610154092841e+01 1.012652407704211441e+02 9.632649019941614199e+01
1.552500000000000000e+04 6.382113290700190333e+01 5.914257245553773856e+01 1.014432047394286514e+02 9.630222555770647830e+01
1.553750000000000000e+04 6.379689121450366684e+01 5.903831997123274533e+01 1.014114257869001960e+02 9.614230433251996999e+01
1.555000000000000000e+04 6.387783578750366331e+01 5.894272161774816965e+01 1.012880368769433943e+02 9.613632798983340422e+01
1.556250000000000000e+04 6.384752835189907216e+01 5.894843077799504272e+01 1.011483895645997393e+02 9.606856233053089511e+01
1.557500000000000000e+04 6.386700042953750511e+01 5.887736914492672469e+01 1.011663961051689569e+02 9.612435857451733057e+01
1.558750000000000000e+04 6.372138431844388151e+01 5.887656924499753330e+01 1.011943570174822185e+02 9.607507535625201456e+01
1.560000000000000000e+04 6.368495844004399942e+01 5.894205199505287851e+01 1.011883608850189518e+02 9.607621444158760937e+01
1.561250000000000000e+04 6.378044741704619724e+01 5.882998901596047858e+01 1.012882637291539680e+02 9.598392768722528956e+01
1.562500000000000000e+04 6.369982504917411603e+01 5.890483605924306687e+01 1.013762032656440653e+02 9.593990472535246283e+01
1.563750000000000000e+04 6.360176839119819192e+01 5.895869247440845839e+01 1.013786972624152156e+02 9.591906403317889840e+01
1.565000000000000000e+04 6.369204992926300690e+01 5.898356226803122127e+01 1.014039907347345348e+02 9.603759814183686672e+01
1.566250000000000000e+04 6.375749702786465178e+01 5.898631439679491706e+01 1.014077482175136282e+02 9.611854346101090130e+01
1.567500000000000000e+04 6.395971969607817442e+01 5.891266785364178560e+01 1.014953091762380524e+02 9.621313771178388663e+01
1.568750000000000000e+04 6.401942492546555741e+01 5.870310417211560150e+01 1.014728610636596784e+02 9.629342031896692333e+01
1.570000000000000000e+04 6.398285207776966388e+01 5.870710682616070386e+01 1.013363659298774877e+02 9.626577866733235567e+01
1.571250000000000000e+04 6.410337356260228603e+01 5.876710260431508459e+01 1.013968604780774143e+02 9.627040619859413084e+01
1.572500000000000000e+04 6.423318718200799537e+01 5.892512618795684887e+01 1.013302338362701533e+02 9.632671888633858259e+01
1.573750000000000000e+04 6.423480959096256981e+01 5.891324506647708148e+01 1.014436794901265984e+02 9.634334198000127003e+01
1.575000000000000000e+04 6.413946744993326377e+01 5.889719341266454222e+01 1.016029208945768971e+02 9.620327975531873221e+01
1.576250000000000000e+04 6.395935873290245866e+01 5.900660522945622688e+01 1.015034772090939299e+02 9.624458259936021420e+01
1.577500000000000000e+04 6.393694983615801419e+01 5.895301582079726188e+01 1.015753363936986062e+02 9.628719073818571417e+01
1.578750000000000000e+04 6.405234416089933802e+01 5.893805500036876310e+01 1.015800468462536088e+02 9.635673669509748152e+01
1.580000000000000000e+04 6.409799361618678404e+01 5.891077636529714567e+01 1.016340821886444843e+02 9.640295890229364772e+01
1.581250000000000000e+04 6.394053148513559393e+01 5.896397151097530553e+01 1.014324082933125339e+02 9.634663985084465310e+01
1.582500000000000000e+04 6.389929735674212452e+01 5.886366032047389751e+01 1.013256147584080651e+02 9.626886237205955865e+01
1.583750000000000000e+04 6.396243024960583767e+01 5.887613088829036201e+01 1.013529153754959253e+02 9.621154079406893800e+01
1.585000000000000000e+04 6.391637442187853679e+01 5.891782532249283832e+01 1.014115498203078403e+02 9.622031338468605099e+01
1.586250000000000000e+04 6.379194069301124159e+01 5.892655235973045791e+01 1.014595592858070319e+02 9.624761118235190338e+01
1.587500000000000000e+04 6.372087184722131070e+01 5.895423530772007581e+01 1.014928075129574268e+02 9.635103584912585006e+01
1.588750000000000000e+04 6.388829718765716592e+01 5.896074628297142084e+01 1.015000942701019397e+02 9.635368690306329142e+01
1.590000000000000000e+04 6.384847327942367912e+01 5.899154877406445507e+01 1.015855600404915435e+02 9.629663007297604338e+01
1.591250000000000000e+04 6.380585289260573489e+01 5.898745277585619817e+01 1.015139544452513434e+02 9.634763306421756113e+01
1.592500000000000000e+04 6.383965758249047440e+01 5.905438965902836657e+01 1.015817148593088461e+02 9.642803598560692535e+01
1.593750000000000000e+04 6.388751671475611005e+01 5.907290325900699912e+01 1.016411832979098904e+02 9.634612934425670971e+01
1.595000000000000000e+04 6.385635927649811094e+01 5.893293651614904860e+01 1.017132916946656280e+02 9.629863085745104456e+01
1.596250000000000000e+04 6.396143017365564276e+01 5.906435756957418448e+01 1.018310496540828467e+02 9.641985121746637333e+01
1.597500000000000000e+04 6.396956665838332867e+01 5.907987670032502336e+01 1.018186228759097673e+02 9.634078315519334978e+01
1.598750000000000000e+04 6.397165138465915390e+01 5.893995930859762211e+01 1.017761881219780093e+02 9.646321354395814751e+01
1.600000000000000000e+04 6.388038359132275446e+01 5.884673753079877656e+01 1.017594197259722364e+02 9.648468991835783015e+01
1.601250000000000000e+04 6.390630251106266968e+01 5.887284573671838928e+01 1.017041906001555986e+02 9.641730673903310844e+01
1.602500000000000000e+04 6.399650331736364706e+01 5.874328918370069630e+01 1.016026366928134337e+02 9.636231449299820895e+01
1.603750000000000000e+04 6.405488562301194122e+01 5.873006126206176702e+01 1.016524923184744864e+02 9.646969398416062802e+01
1.605000000000000000e+04 6.412568939744171814e+01 5.875372347765951986e+01 1.015662404195577722e+02 9.657595282901911560e+01
1.606250000000000000e+04 6.399322788711243959e+01 5.865380448957046866e+01 1.015991588085557709e+02 9.646130525943830492e+01
1.607500000000000000e+04 6.391007363989211854e+01 5.851540145184048214e+01 1.014562285209107415e+02 9.634206954603540396e+01
1.608750000000000000e+04 6.395127265569704633e+01 5.848567995110141027e+01 1.014744239665663628e+02 9.636332800345458338e+01
1.610000000000000000e+04 6.406416101669202590e+01 5.850359408260651151e+01 1.014786493642798320e+02 9.634313569053557558e+01
1.611250000000000000e+04 6.414639972476685159e+01 5.848479387976732369e+01 1.012840676818486969e+02 9.625764697431429795e+01
1.612500000000000000e+04 6.418240110717691493e+01 5.842317434282600175e+01 1.012239223031653381e+02 9.630483278111863399e+01
1.613750000000000000e+04 6.423296657015077926e+01 5.836701592684254791e+01 1.013022562347101996e+02 9.613716345706292543e+01
1.615000000000000000e+04 6.410497852492943593e+01 5.832485143471961209e+01 1.014098954437721289e+02 9.614286396179572591e+01
1.616250000000000000e+04 6.430154534398907629e+01 5.836464796770486885e+01 1.013984380953560986e+02 9.608579305289067918e+01
1.617500000000000000e+04 6.435150577359519275e+01 5.845278241116290729e+01 1.013169701886176455e+02 9.604289175670466250e+01
1.618750000000000000e+04 6.445602374681342894e+01 5.836651238765947625e+01 1.012987704431545382e+02 9.606592385562672121e+01
1.620000000000000000e+04 6.434048429072942099e+01 5.827502203734205466e+01 1.013251473998606116e+02 9.606473999475906567e+01
1.621250000000000000e+04 6.433510629889717336e+01 5.833076176415335112e+01 1.012793808516891971e+02 9.614029851320549369e+01
1.622500000000000000e+04 6.445135653750077154e+01 5.831916574553655153e+01 1.012660848529778832e+02 9.610865351892165620e+01
1.623750000000000000e+04 6.451457513314714731e+01 5.831372034919693448e+01 1.014355769838597894e+02 9.610453175722925323e+01
1.625000000000000000e+04 6.467318826869906445e+01 5.826096629080616651e+01 1.015858087484970156e+02 9.605106963553133426e+01
1.626250000000000000e+04 6.465957604125756575e+01 5.817537877729358087e+01 1.016301022469025241e+02 9.602633699480274743e+01
1.627500000000000000e+04 6.455741489005545475e+01 5.805773919963041863e+01 1.015851946680643607e+02 9.605294271317461607e+01
1.628750000000000000e+04 6.458982945185111646e+01 5.809934303424410729e+01 1.015501284877179273e+02 9.607296650424953555e+01
1.630000000000000000e+04 6.458983946051144187e+01 5.811241991632240200e+01 1.015866998385517093e+02 9.625898069049129901e+01
1.631250000000000000e+04 6.467722317871344728e+01 5.814394332292225442e+01 1.015731880625503294e+02 9.628161706103003326e+01
1.632500000000000000e+04 6.454955178639875157e+01 5.803896431700382408e+01 1.015764417993554787e+02 9.644700407088006955e+01
1.633750000000000000e+04 6.449681791334381842e+01 5.799484901165126871e+01 1.016583764212086862e+02 9.637420225138681928e+01
1.635000000000000000e+04 6.455454841511820518e+01 5.803983342970609272e+01 1.016893311697417914e+02 9.625303976889219371e+01
1.636250000000000000e+04 6.463314210251120073e+01 5.794812502226504591e+01 1.016550034735204235e+02 9.644194090913974549e+01
1.637500000000000000e+04 6.465584401948662219e+01 5.790350100334713090e+01 1.017696584334083525e+02 9.659053551785213187e+01
1.638750000000000000e+04 6.462245654185420562e+01 5.794147519365490950e+01 1.018390187386057164e+02 9.648443963206793228e+01
1.640000000000000000e+04 6.447448395619483108e+01 5.793345153395144109e+01 1.018629871282035282e+02 9.651313631230324575e+01
1.641250000000000000e+04 6.449565609383938636e+01 5.787903383495738296e+01 1.017681413389499312e+02 9.658650639950985806e+01
1.642500000000000000e+04 6.449722804706033230e+01 5.785580185273678921e+01 1.017938050671410934e+02 9.648428497520193048e+01
1.643750000000000000e+04 6.448010930982843547e+01 5.797243775410444755e+01 1.018503639622710750e+02 9.640369578604413903e+01
1.645000000000000000e+04 6.436702634238589837e+01 5.790358597581678879e+01 1.020355560597669609e+02 9.644211275557582042e+01
1.646250000000000000e+04 6.442920429581205610e+01 5.796516363046352893e+01 1.021009800417570972e+02 9.639165051337302259e+01
1.647500000000000000e+04 6.441809579377287776e+01 5.809565989434968714e+01 1.019574958571984240e+02 9.617751206667519170e+01
1.648750000000000000e+04 6.427596907685236260e+01 5.817279397428922039e+01 1.018567826216867473e+02 9.604787635649927324e+01
1.650000000000000000e+04 6.424560825788506691e+01 5.806717361980361858e+01 1.019522694086326311e+02 9.609508694976503307e+01
1.651250000000000000e+04 6.423931728508516414e+01 5.796141173190287077e+01 1.019244443756199132e+02 9.601065191042631852e+01
1.652500000000000000e+04 6.420725076409345888e+01 5.810162340727706010e+01 1.018100657742116084e+02 9.596019237473602459e+01
1.653750000000000000e+04 6.425135982121504696e+01 5.822168988866931016e+01 1.019052503683494280e+02 9.588995900242517223e+01
1.655000000000000000e+04 6.430031327202895852e+01 5.811294581774643575e+01 1.020564099234082533e+02 9.583362885861834002e+01
1.656250000000000000e+04 6.421436061340010326e+01 5.798243374392662020e+01 1.018956788476611877e+02 9.584239198663026116e+01
1.657500000000000000e+04 6.426417338275767577e+01 5.809891042716626686e+01 1.019803136012974392e+02 9.609272068563571167e+01
1.658750000000000000e+04 6.432285566880239003e+01 5.809283474953822690e+01 1.018836270873381693e+02 9.621735521996160401e+01
1.660000000000000000e+04 6.435531718960264413e+01 5.810441646010014694e+01 1.019093195882960856e+02 9.607652672166572927e+01
1.661250000000000000e+04 6.441361052987345204e+01 5.803569919537421384e+01 1.019724958710769300e+02 9.595551895153937494e+01
1.662500000000000000e+04 6.437401213237610875e+01 5.808200852632379707e+01 1.019098138959721922e+02 9.612054128094374050e+01
1.663750000000000000e+04 6.430393109073439462e+01 5.812491919401701068e+01 1.020144251818396128e+02 9.608044268447429204e+01
1.665000000000000000e+04 6.428023685931637488e+01 5.822888623587780899e+01 1.019064233733700178e+02 9.604502388031929172e+01
1.666250000000000000e+04 6.450381271353822399e+01 5.826291538338399789e+01 1.018238257774117841e+02 9.588236334330689203e+01
1.667500000000000000e+04 6.450450676666530114e+01 5.823240223851820474e+01 1.018147673959546466e+02 9.581618475174184368e+01
1.668750000000000000e+04 6.443504940932761826e+01 5.822388694934051756e+01 1.019167647867965627e+02 9.593202741973543368e+01
1.670000000000000000e+04 6.454598960604204194e+01 5.826839857442766402e+01 1.019346164948030378e+02 9.603679602420129413e+01
1.671250000000000000e+04 6.468165778426892132e+01 5.826654089142785153e+01 1.019549534623205602e+02 9.594052466060969664e+01
1.672500000000000000e+04 6.469733086077079065e+01 5.820999558068918134e+01 1.020244714664925851e+02 9.600010395454827972e+01
1.673750000000000000e+04 6.461356798646086474e+01 5.811631266152195252e+01 1.020074764621259078e+02 9.600683371948139211e+01
1.675000000000000000e+04 6.467819472813420134e+01 5.813541810066320181e+01 1.019117777312183932e+02 9.604196551494544565e+01
1.676250000000000000e+04 6.471995295320974151e+01 5.805062448917971807e+01 1.018459271433658131e+02 9.603802437360729982e+01
1.677500000000000000e+04 6.473663201756039598e+01 5.802702894956369306e+01 1.017460310124936882e+02 9.607102866376513362e+01
1.678750000000000000e+04 6.469207176731376308e+01 5.796085761760240729e+01 1.018153388653777824e+02 9.619250319348371647e+01
1.680000000000000000e+04 6.470339601889257608e+01 5.805887040588805803e+01 1.018379248327157995e+02 9.620925753565720129e+01
1.681250000000000000e+04 6.466451915444716292e+01 5.812121421663496079e+01 1.018509552513890810e+02 9.604804264664231539e+01
1.682500000000000000e+04 6.471024429829741109e+01 5.816898109487438262e+01 1.017991934712186577e+02 9.609988721186910254e+01
1.683750000000000000e+04 6.478223820385538545e+01 5.830818889166901187e+01 1.017011110192931227e+02 9.621293708242085074e+01
1.685000000000000000e+04 6.479894208057984883e+01 5.820739108054196009e+01 1.017565640951004440e+02 9.608296754433600029e+01
1.686250000000000000e+04 6.479963454774814124e+01 5.831489583504379937e+01 1.016728629123916789e+02 9.605489979605279416e+01
1.687500000000000000e+04 6.470838081119090646e+01 5.846113556666320221e+01 1.016446911522230465e+02 9.596660657459622712e+01
1.688750000000000000e+04 6.464444582562306607e+01 5.851978572212242113e+01 1.016846867012697544e+02 9.594658744272882700e+01
1.690000000000000000e+04 6.456434536668888313e+01 5.848906175513065619e+01 1.015984210976497337e+02 9.598144559046845359e+01
1.691250000000000000e+04 6.448977517351103472e+01 5.849177565549705093e+01 1.015443983487549247e+02 9.605550820646044485e+01
1.692500000000000000e+04 6.434255657585995891e+01 5.851532065399727855e+01 1.016055114892097748e+02 9.609203787009741404e+01
1.693750000000000000e+04 6.435707292952194791e+01 5.858191203694568827e+01 1.015825136184022881e+02 9.607778943719094400e+01
1.695000000000000000e+04 6.446585145933522654e+01 5.856950521551732436e+01 1.014970501857069110e+02 9.608913794567698119e+01
1.696250000000000000e+04 6.464217483849060386e+01 5.857333827218538858e+01 1.015474737768717688e+02 9.619811044413697232e+01
1.697500000000000000e+04 6.463663372368684179e+01 5.860165882097603429e+01 1.014549785198345973e+02 9.635165680759584461e+01
1.698750000000000000e+04 6.458218923641099707e+01 5.856221395208346792e+01 1.015512861229117476e+02 9.628501687924617158e+01
1.700000000000000000e+04 6.446958980257144844e+01 5.854664870507421170e+01 1.014647485118799892e+02 9.624703409146466981e+01
1.701250000000000000e+04 6.455672513049499628e+01 5.849255044771839351e+01 1.013777633054868375e+02 9.623695432786323067e+01
1.702500000000000000e+04 6.457531204186602736e+01 5.844335262886769300e+01 1.013587329225348128e+02 9.619540528095241427e+01
1.703750000000000000e+04 6.459473157379385100e+01 5.854732043453080337e+01 1.013258609294865238e+02 9.621394635913854643e+01
1.705000000000000000e+04 6.453495188512880532e+01 5.849876290259639688e+01 1.012218206942450536e+02 9.629193353735097105e+01
1.706250000000000000e+04 6.455625122988176656e+01 5.859899351186682281e+01 1.011452459222681313e+02 9.627069021443820418e+01
1.707500000000000000e+04 6.464008399335364174e+01 5.855823228268063474e+01 1.011473040701535524e+02 9.613311922310904833e+01
1.708750000000000000e+04 6.463812730079303037e+01 5.855177278314182132e+01 1.010830580102549163e+02 9.608358567580140175e+01
1.710000000000000000e+04 6.451465929836643909e+01 5.863026254915790503e+01 1.012376697294289869e+02 9.610710063738784470e+01
1.711250000000000000e+04 6.448209973357094782e+01 5.869425871447512577e+01 1.011653687390914769e+02 9.623326003283391117e+01
1.712500000000000000e+04 6.456657272617624699e+01 5.860235833176975717e+01 1.010069867512797828e+02 9.622090651860200694e+01
1.713750000000000000e+04 6.454103601982076555e+01 5.854612840183791178e+01 1.011190613272208054e+02 9.609521266747026402e+01
1.715000000000000000e+04 6.455987436286814329e+01 5.867137081212124627e+01 1.011311560998541097e+02 9.602856511561796538e+01
1.716250000000000000e+04 6.456005847393252850e+01 5.870969917981157948e+01 1.012969831040779809e+02 9.615716331792668825e+01
1.717500000000000000e+04 6.448373864982144710e+01 5.857195281735929626e+01 1.013376214850996178e+02 9.609071258356944156e+01
1.718750000000000000e+04 6.454905776753527391e+01 5.850259457025074994e+01 1.015406223552584208e+02 9.627304804682839290e+01
1.720000000000000000e+04 6.461538962014026310e+01 5.844128655218391089e+01 1.015280962336338746e+02 9.642060354203579209e+01
1.721250000000000000e+04 6.456905737989890781e+01 5.831549233152422573e+01 1.015577976206506321e+02 9.629483270657648575e+01
1.722500000000000000e+04 6.459063623055368453e+01 5.814541040380212422e+01 1.015930488599088477e+02 9.627146492744181216e+01
1.723750000000000000e+04 6.456941987465930310e+01 5.818789074298598507e+01 1.016894143463956652e+02 9.641959748968307053e+01
1.725000000000000000e+04 6.461109011437606853e+01 5.815046889992939327e+01 1.015852811005934200e+02 9.620878656249334426e+01
1.726250000000000000e+04 6.446070386313677147e+01 5.808867481302417701e+01 1.016461842188513458e+02 9.614711132762410273e+01
1.727500000000000000e+04 6.438243426781255607e+01 5.822541970941092870e+01 1.017852241140365237e+02 9.611037142135907629e+01
1.728750000000000000e+04 6.435820721062428618e+01 5.826765031340688950e+01 1.017328830804973592e+02 9.618723417744482163e+01
1.730000000000000000e+04 6.430531720789514338e+01 5.817079121785801021e+01 1.016809429834728178e+02 9.626990140039248445e+01
1.731250000000000000e+04 6.428649380860642282e+01 5.824840663396660290e+01 1.016259225922550797e+02 9.616227042559228266e+01
1.732500000000000000e+04 6.422341107052545794e+01 5.816025147439161458e+01 1.016330318636159546e+02 9.606297342328413436e+01
1.733750000000000000e+04 6.418538160119007330e+01 5.821547095150204143e+01 1.016888714989945299e+02 9.605849991855673409e+01
1.735000000000000000e+04 6.408705867883837470e+01 5.825635857544104113e+01 1.016416014305863911e+02 9.601273728090357906e+01
1.736250000000000000e+04 6.406791696297624128e+01 5.828172653835771655e+01 1.016515480264374673e+02 9.601051558014546572e+01
1.737500000000000000e+04 6.416862275518731451e+01 5.831976406691958914e+01 1.017249312110899808e+02 9.604179418954402081e+01
1.738750000000000000e+04 6.416124037061335628e+01 5.827287506646845117e+01 1.017483354155481976e+02 9.608850477295719372e+01
1.740000000000000000e+04 6.427236215036242584e+01 5.821686010735567862e+01 1.017509567211226624e+02 9.594979507545134823e+01
1.741250000000000000e+04 6.428943997464615734e+01 5.826540343332123228e+01 1.017573158438946308e+02 9.593887604797380675e+01
1.742500000000000000e+04 6.417622667434204686e+01 5.829984572267461118e+01 1.017135184169047193e+02 9.602690176355824292e+01
1.743750000000000000e+04 6.398726456786024386e+01 5.845729603104629035e+01 1.016354602266245166e+02 9.587773063551281894e+01
1.745000000000000000e+04 6.395584967037870427e+01 5.840332505896250836e+01 1.016689280356317084e+02 9.588874173782150478e+01
1.746250000000000000e+04 6.410304980804257013e+01 5.844453282386422188e+01 1.016574177882010872e+02 9.582959303201414514e+01
1.747500000000000000e+04 6.412745605879545963e+01 5.828590599569540842e+01 1.017641459020016867e+02 9.591551103154529301e+01
1.748750000000000000e+04 6.411997680771051478e+01 5.828890143726133743e+01 1.017216165351411234e+02 9.582570792091166823e+01
1.750000000000000000e+04 6.426961732386962467e+01 5.834328917568132056e+01 1.018037543586580398e+02 9.580791301909665947e+01
1.751250000000000000e+04 6.438329344941638510e+01 5.828977908613929770e+01 1.018268503252720478e+02 9.580568363279225252e+01
1.752500000000000000e+04 6.437695172262850463e+01 5.828059439722699153e+01 1.018546727958703855e+02 9.586872923132325752e+01
1.753750000000000000e+04 6.430038172035553146e+01 5.827334178440097645e+01 1.017825381815820549e+02 9.579386110587640246e+01
1.755000000000000000e+04 6.412370314731855103e+01 5.828124612038865138e+01 1.018124384574329753e+02 9.577676701886808530e+01
1.756250000000000000e+04 6.413855478892236306e+01 5.812248339892364868e+01 1.017755168807533721e+02 9.583617941812137531e+01
1.757500000000000000e+04 6.416389272423087675e+01 5.799813988285919208e+01 1.017366396771349031e+02 9.585253320115899101e+01
1.758750000000000000e+04 6.414176305029290859e+01 5.808869124424951735e+01 1.019108109184200828e+02 9.579960673781440050e+01
1.760000000000000000e+04 6.436167599504936732e+01 5.823007294159540237e+01 1.019291313776784023e+02 9.568134443057782335e+01
1.761250000000000000e+04 6.424897101088730267e+01 5.826594617210290750e+01 1.019230392419169675e+02 9.566366319172760768e+01
1.762500000000000000e+04 6.423240778077187940e+01 5.825330805734286344e+01 1.020732961850516318e+02 9.564488340480893669e+01
1.763750000000000000e+04 6.417300684194934490e+01 5.830182802841748213e+01 1.020554655780466362e+02 9.570723883153215183e+01
1.765000000000000000e+04 6.404437925807727083e+01 5.838755436848956748e+01 1.020543279480069288e+02 9.568769114415518118e+01
1.766250000000000000e+04 6.398949626929613999e+01 5.846887488574699887e+01 1.019224133248782493e+02 9.562343728817540978e+01
1.767500000000000000e+04 6.390510909920391214e+01 5.844078888857375631e+01 1.018506911326069968e+02 9.572017365083301854e+01
1.768750000000000000e+04 6.386186628500920648e+01 5.856510382672257009e+01 1.016813248451833971e+02 9.575586236518809358e+01
1.770000000000000000e+04 6.393099319664706570e+01 5.850848299812686548e+01 1.016884565370247913e+02 9.572688240518911584e+01
1.771250000000000000e+04 6.393717470563567673e+01 5.850132430552161367e+01 1.016774363290764995e+02 9.584016070365252915e+01
1.772500000000000000e+04 6.390967592495680805e+01 5.848045672270754380e+01 1.017052066106708850e+02 9.596167996099350717e+01
1.773750000000000000e+04 6.399537911731633955e+01 5.849515979091831497e+01 1.018319402030731169e+02 9.609159135196362911e+01
1.775000000000000000e+04 6.398991963734741972e+01 5.844076857915757728e+01 1.017351033328740897e+02 9.619679721321195132e+01
1.776250000000000000e+04 6.410293380717902778e+01 5.840630855945868660e+01 1.018151895818438533e+02 9.605062255819683514e+01
1.777500000000000000e+04 6.404662675746985201e+01 5.838991367591978587e+01 1.018999901898395848e+02 9.615654453224969700e+01
1.778750000000000000e+04 6.401251552674234802e+01 5.827280829094475934e+01 1.020032154764144252e+02 9.613703883679075091e+01
1.780000000000000000e+04 6.388209420005367889e+01 5.836212080389749701e+01 1.021722105394887450e+02 9.595095493555072608e+01
1.781250000000000000e+04 6.385087838382582248e+01 5.855405431067210742e+01 1.021695917102680085e+02 9.606979980399479757e+01
1.782500000000000000e+04 6.375457711605872646e+01 5.848623773655870650e+01 1.023280009319420572e+02 9.605718549864779732e+01
1.783750000000000000e+04 6.377377982691330516e+01 5.842100016974179510e+01 1.024171436814786915e+02 9.612585732903764324e+01
1.785000000000000000e+04 6.373645747878374124e+01 5.837149422834520607e+01 1.023862252264517849e+02 9.610165100574869257e+01
1.786250000000000000e+04 6.387409194922861388e+01 5.847108322209497544e+01 1.024174154939738912e+02 9.610797934982743129e+01
1.787500000000000000e+04 6.398577019318822323e+01 5.855016568768800056e+01 1.024659054483773986e+02 9.614517508899241705e+01
1.788750000000000000e+04 6.399017264247881087e+01 5.868151633794457922e+01 1.024118897596146240e+02 9.614741055829817640e+01
1.790000000000000000e+04 6.383469953610950398e+01 5.853825998016495191e+01 1.024337435496592690e+02 9.615832088287173463e+01
1.791250000000000000e+04 6.386937764666873107e+01 5.852708155258597600e+01 1.024153313895645994e+02 9.609226439941764397e+01
1.792500000000000000e+04 6.392765833348300220e+01 5.861092868474321449e+01 1.024426187549609892e+02 9.597563139239255747e+01
1.793750000000000000e+04 6.383734328740294472e+01 5.854817084784603765e+01 1.022751463593853032e+02 9.602391509661288183e+01
1.795000000000000000e+04 6.373329267490714756e+01 5.867915623202325293e+01 1.022148639708886719e+02 9.590435939816364908e+01
1.796250000000000000e+04 6.384673150888363580e+01 5.870836967295908693e+01 1.020595899358938965e+02 9.587733350359027895e+01
1.797500000000000000e+04 6.375082547206405081e+01 5.865496863767235425e+01 1.020242022263118997e+02 9.590743569172911975e+01
1.798750000000000000e+04 6.366549779682498666e+01 5.852303553680748394e+01 1.020314520972183203e+02 9.593582732860369333e+01
1.800000000000000000e+04 6.365110385118554603e+01 5.865398642479630809e+01 1.020307076956552095e+02 9.591811476142756021e+01
1.801250000000000000e+04 6.362276543329315359e+01 5.873044039511883341e+01 1.020843615902155221e+02 9.585286707886898228e+01
1.802500000000000000e+04 6.356848475711776558e+01 5.877465724885959020e+01 1.020905246895190999e+02 9.584971559123773943e+01
1.803750000000000000e+04 6.335236108977790792e+01 5.881457530487087126e+01 1.019447672192874705e+02 9.587228671940272307e+01
1.805000000000000000e+04 6.326015400109832143e+01 5.881609327268228782e+01 1.019367773238278119e+02 9.584289993326625279e+01
1.806250000000000000e+04 6.315361434651928363e+01 5.869857835418640946e+01 1.021678841650051197e+02 9.577309461232236742e+01
1.807500000000000000e+04 6.321970017232857231e+01 5.869969120374614135e+01 1.021726638790168238e+02 9.575302607960402668e+01
1.808750000000000000e+04 6.325775734266429140e+01 5.869807691549146966e+01 1.021998558141706042e+02 9.571863123469049128e+01
1.810000000000000000e+04 6.332720260261547196e+01 5.867877556128079419e+01 1.021433747866700799e+02 9.566178675804812315e+01
1.811250000000000000e+04 6.341396942549838656e+01 5.878819783915743358e+01 1.021295451302639634e+02 9.566046689562801930e+01
1.812500000000000000e+04 6.354570930936228024e+01 5.882335029847182994e+01 1.022340765048146665e+02 9.562243090673383961e+01
1.813750000000000000e+04 6.356582342495480731e+01 5.874174428785246960e+01 1.023169909101361981e+02 9.564046598040005165e+01
1.815000000000000000e+04 6.354664538821595698e+01 5.883901163109056398e+01 1.023190324079323261e+02 9.564211797924960479e+01
1.816250000000000000e+04 6.357606612695952464e+01 5.884519699646060786e+01 1.022674144626206925e+02 9.565373330160203125e+01
1.817500000000000000e+04 6.361262609907485910e+01 5.881644770790178001e+01 1.023176669698205359e+02 9.567057721765027622e+01
1.818750000000000000e+04 6.359689179567283190e+01 5.876843537489816072e+01 1.022607375357337105e+02 9.565047746796849992e+01
1.820000000000000000e+04 6.373475695945583652e+01 5.873671202962167825e+01 1.021304005396625314e+02 9.570402464488921623e+01
1.821250000000000000e+04 6.379671605537697587e+01 5.878540738891764761e+01 1.020129709344698199e+02 9.573279886613592282e+01
1.822500000000000000e+04 6.375637052334223398e+01 5.872234303881798212e+01 1.020454199615434874e+02 9.579189227143604057e+01
1.823750000000000000e+04 6.363209956291708380e+01 5.901320829120987810e+01 1.020333811059091573e+02 9.585885599407613711e+01
1.825000000000000000e+04 6.371208519022137295e+01 5.894019719129174462e+01 1.020382209189014020e+02 9.572534388897838653e+01
1.826250000000000000e+04 6.368783119483147459e+01 5.880112706215642504e+01 1.020765113626864604e+02 9.572695970270413568e+01
1.827500000000000000e+04 6.375015135378124853e+01 5.886205399569201546e+01 1.020000866239234227e+02 9.568046203587024934e+01
1.828750000000000000e+04 6.358241774288522663e+01 5.896151956228708002e+01 1.019690113482375438e+02 9.564629120528911699e+01
1.830000000000000000e+04 6.362502677216942004e+01 5.895291443459211678e+01 1.020131629049975004e+02 9.552755482980383306e+01
1.831250000000000000e+04 6.355051025596691261e+01 5.901835036530719236e+01 1.019774378545254194e+02 9.564081261723302418e+01
1.832500000000000000e+04 6.353605302881979355e+01 5.908445679590330712e+01 1.019101214564568778e+02 9.552944825178144583e+01
1.833750000000000000e+04 6.348210487606482388e+01 5.902276229527016227e+01 1.018942148892428179e+02 9.562020946533874621e+01
1.835000000000000000e+04 6.347205997960136870e+01 5.912046149673184914e+01 1.018010526174196855e+02 9.560202967732531931e+01
1.836250000000000000e+04 6.351585916582197200e+01 5.919779888885275199e+01 1.017677810288316209e+02 9.567030559419325186e+01
1.837500000000000000e+04 6.354577916672490545e+01 5.909488250620256622e+01 1.018526713503245418e+02 9.570155546924046064e+01
1.838750000000000000e+04 6.354607181053945908e+01 5.906805903097946953e+01 1.018815656233114026e+02 9.576463322376706344e+01
1.840000000000000000e+04 6.365934213584582579e+01 5.910125454026687208e+01 1.019191060765407713e+02 9.576472328380401677e+01
1.841250000000000000e+04 6.359909850394891606e+01 5.906931400598077886e+01 1.020031235719148839e+02 9.574043391415315796e+01
1.842500000000000000e+04 6.363338697674466715e+01 5.908513869644443872e+01 1.020133606468395726e+02 9.577595320961357572e+01
1.843750000000000000e+04 6.350052051868614456e+01 5.908884247505563536e+01 1.020303829631516948e+02 9.586694382335802800e+01
1.845000000000000000e+04 6.350378428191365998e+01 5.915693950448157068e+01 1.020291591675269558e+02 9.584152874679639922e+01
1.846250000000000000e+04 6.352592829496653337e+01 5.908095328877356422e+01 1.020971619026356478e+02 9.589246469031375852e+01
1.847500000000000000e+04 6.364274683958011991e+01 5.906872865368291059e+01 1.020272706505644180e+02 9.587692645512508705e+01
1.848750000000000000e+04 6.369524849349850371e+01 5.905590609783583744e+01 1.020696253930810400e+02 9.593977309427357625e+01
1.850000000000000000e+04 6.372769273029472004e+01 5.910025579968775844e+01 1.019159717409817745e+02 9.595667964984248499e+01
1.851250000000000000e+04 6.371385346159088670e+01 5.904367564237221444e+01 1.017903725158806765e+02 9.598533717734419213e+01
1.852500000000000000e+04 6.382681271269949974e+01 5.915001403892929233e+01 1.017249816280075265e+02 9.598849049641516729e+01
1.853750000000000000e+04 6.386248709097642973e+01 5.916119691653588575e+01 1.016745729260752569e+02 9.593557628487739919e+01
1.855000000000000000e+04 6.379283229860330096e+01 5.912159750817487236e+01 1.016716371898906317e+02 9.581349406603563068e+01
1.856250000000000000e+04 6.363681735715411492e+01 5.922081970500985904e+01 1.017106996000547525e+02 9.568183907033377977e+01
1.857500000000000000e+04 6.373313476129984423e+01 5.921623498454533063e+01 1.016977530453554976e+02 9.573037096372628696e+01
1.858750000000000000e+04 6.371924101581321764e+01 5.914112763214752988e+01 1.016521093662638151e+02 9.565768796868178470e+01
1.860000000000000000e+04 6.370177295482345414e+01 5.913453718401646597e+01 1.016532545404518686e+02 9.567434383767174211e+01
1.861250000000000000e+04 6.366389690076071872e+01 5.910854706227826938e+01 1.016414180225196731e+02 9.561243482247222403e+01
1.862500000000000000e+04 6.365585024482059850e+01 5.914600952099014108e+01 1.015299933851278098e+02 9.554028030524155213e+01
1.863750000000000000e+04 6.378351117416402616e+01 5.917511279118836143e+01 1.016233191565494138e+02 9.549833968022123543e+01
1.865000000000000000e+04 6.372820261752969628e+01 5.929232120068952128e+01 1.015941236169710180e+02 9.533432000359954372e+01
1.866250000000000000e+04 6.371514098170995766e+01 5.921388924273252741e+01 1.015839609273389357e+02 9.537389387354973280e+01
1.867500000000000000e+04 6.373949487318449769e+01 5.915119769515720094e+01 1.016597419340016017e+02 9.523610782418656129e+01
1.868750000000000000e+04 6.382852985511983235e+01 5.914476848644495277e+01 1.016666780899978448e+02 9.524000642060308053e+01
1.870000000000000000e+04 6.386129005777289080e+01 5.916420927289978948e+01 1.017606544300391533e+02 9.543455365491550424e+01
1.871250000000000000e+04 6.379468453650390813e+01 5.917192966417326971e+01 1.017282465048990474e+02 9.558325651602041262e+01
1.872500000000000000e+04 6.395953404446195378e+01 5.922114839786381424e+01 1.018247448969563607e+02 9.570536913588142625e+01
1.873750000000000000e+04 6.406996644374552830e+01 5.919261920177079617e+01 1.017275997216544425e+02 9.579491463299493148e+01
1.875000000000000000e+04 6.403805181662045243e+01 5.901240584706805947e+01 1.017235122285613045e+02 9.575459997110179700e+01
1.876250000000000000e+04 6.398241670613823118e+01 5.900909464995999798e+01 1.017851465642197155e+02 9.560392741421220819e+01
1.877500000000000000e+04 6.409853995165892115e+01 5.898191030487224396e+01 1.016432855215519595e+02 9.565071063993592304e+01
1.878750000000000000e+04 6.397594046132337553e+01 5.884126240208084369e+01 1.017488894000167932e+02 9.581623289565627033e+01
1.880000000000000000e+04 6.380848681805285594e+01 5.870086239030921860e+01 1.015859289178495573e+02 9.596682545035223200e+01
1.881250000000000000e+04 6.388426931128801556e+01 5.884196060032731879e+01 1.016233675239611642e+02 9.603125643428531077e+01
1.882500000000000000e+04 6.384990248820758296e+01 5.886218145118799328e+01 1.016987503057786597e+02 9.603597468426762873e+01
1.883750000000000000e+04 6.383425480225149329e+01 5.891871846396978896e+01 1.017270606049783908e+02 9.604439035781757639e+01
1.885000000000000000e+04 6.386802274676469438e+01 5.891137558427740828e+01 1.015719625560180361e+02 9.588145803811876533e+01
1.886250000000000000e+04 6.383734316045208601e+01 5.901988464555714131e+01 1.016555313139108421e+02 9.600877006493023202e+01
1.887500000000000000e+04 6.397954783904133080e+01 5.899011311241953592e+01 1.017235446221945381e+02 9.602566170596196571e+01
1.888750000000000000e+04 6.406360290911037225e+01 5.893927849927239748e+01 1.017243284705996018e+02 9.603391433964193880e+01
1.890000000000000000e+04 6.396988440663859166e+01 5.899903647780408278e+01 1.018238188561498561e+02 9.607373940689271308e+01
1.891250000000000000e+04 6.400794135629938353e+01 5.892748950375955985e+01 1.017367283102849171e+02 9.609349589310176043e+01
1.892500000000000000e+04 6.383636759684655004e+01 5.880762351921561049e+01 1.017129759186745730e+02 9.610777366068413130e+01
1.893750000000000000e+04 6.390736387992456002e+01 5.885823209157797464e+01 1.016555130103177760e+02 9.600865516121490373e+01
1.895000000000000000e+04 6.390899339715666372e+01 5.890005761702658305e+01 1.015822071024372661e+02 9.609247873560585163e+01
1.896250000000000000e+04 6.384539464037899137e+01 5.889941641380465853e+01 1.015244475990005668e+02 9.613986551644428857e+01
1.897500000000000000e+04 6.369347675512469209e+01 5.882055479256486308e+01 1.015374885488841841e+02 9.631167726398761886e+01
1.898750000000000000e+04 6.380816332609560959e+01 5.886899078811517683e+01 1.014458959574122758e+02 9.636766242108419078e+01
1.900000000000000000e+04 6.373407433892121787e+01 5.903513737612961165e+01 1.013859343019741317e+02 9.641752288685538019e+01
1.901250000000000000e+04 6.368715677451979928e+01 5.895503063697086077e+01 1.014648813747868417e+02 9.641665852737150999e+01
1.902500000000000000e+04 6.357382387410874713e+01 5.907405790511709398e+01 1.014130794563154012e+02 9.634522122396396071e+01
1.903750000000000000e+04 6.351971590689348801e+01 5.922173729933705744e+01 1.016166031741895068e+02 9.645933470643456076e+01
1.905000000000000000e+04 6.353661649976761083e+01 5.908401433553143534e+01 1.016648365742603914e+02 9.648441463184356337e+01
1.906250000000000000e+04 6.334240686700222511e+01 5.897438607972657110e+01 1.015938367883789653e+02 9.634854326902234334e+01
1.907500000000000000e+04 6.328602317501318453e+01 5.905227791456547237e+01 1.015943395707497672e+02 9.629985064584992926e+01
1.908750000000000000e+04 6.323505728153455152e+01 5.903858993720809423e+01 1.015864345932157136e+02 9.631809888135234132e+01
1.910000000000000000e+04 6.320535582081223680e+01 5.899548229390531162e+01 1.016306271379362300e+02 9.619674069195151844e+01
1.911250000000000000e+04 6.315720917866699580e+01 5.905876367701771557e+01 1.015583085503301248e+02 9.614868934249136601e+01
1.912500000000000000e+04 6.306686101287368729e+01 5.915175212184396258e+01 1.015843399843003709e+02 9.617015664378882889e+01
1.913750000000000000e+04 6.296090521582239319e+01 5.923775094812987163e+01 1.016484036410807050e+02 9.618542580870391134e+01
1.915000000000000000e+04 6.316839366545897860e+01 5.919942754272049967e+01 1.015933236221190725e+02 9.635989012467511827e+01
1.916250000000000000e+04 6.317059579515546375e+01 5.924599688243544904e+01 1.016869822246883928e+02 9.633440125044650415e+01
1.917500000000000000e+04 6.324779618953976268e+01 5.922465677688862939e+01 1.017504819590318306e+02 9.631849449928010642e+01
1.918750000000000000e+04 6.335447559481854540e+01 5.919508193893200598e+01 1.018229698067488442e+02 9.636524818608836540e+01
1.920000000000000000e+04 6.328508048110303008e+01 5.926631583976961792e+01 1.018502260093431886e+02 9.632234863564416116e+01
1.921250000000000000e+04 6.332058614615252168e+01 5.932594076632406654e+01 1.019834574967811847e+02 9.632814012745745913e+01
1.922500000000000000e+04 6.338314695863889625e+01 5.930549563937329793e+01 1.020887296276529383e+02 9.634437567298620309e+01
1.923750000000000000e+04 6.343229588872532076e+01 5.914970427987703516e+01 1.020794769294111717e+02 9.632337052494725071e+01
1.925000000000000000e+04 6.333871338457897338e+01 5.915636106583709619e+01 1.020261350886504488e+02 9.622044373989598398e+01
1.926250000000000000e+04 6.343014329937255269e+01 5.924385857059052540e+01 1.020487507308308466e+02 9.627847633898589663e+01
1.927500000000000000e+04 6.337580175111836667e+01 5.931832693482647301e+01 1.020675159740647047e+02 9.634712053624873818e+01
1.928750000000000000e+04 6.346291937246067505e+01 5.935118010994855098e+01 1.020214261676954379e+02 9.632230865497423622e+01
1.930000000000000000e+04 6.360582378803916015e+01 5.947399558946548837e+01 1.019577859164597271e+02 9.636511052773329311e+01
1.931250000000000000e+04 6.352536739858715009e+01 5.946884192906408373e+01 1.017670485872646111e+02 9.637129878617994905e+01
1.932500000000000000e+04 6.356726557313429993e+01 5.934463583268501452e+01 1.018073660718928295e+02 9.633608185306343330e+01
1.933750000000000000e+04 6.348606539216066125e+01 5.942562919904302987e+01 1.018053542070473441e+02 9.629263047038651280e+01
1.935000000000000000e+04 6.340709376884647241e+01 5.964833726802994818e+01 1.017900951236563998e+02 9.645544662305373151e+01
1.936250000000000000e+04 6.347661920286466852e+01 5.958315546763830639e+01 1.018329817568885574e+02 9.659207341772645350e+01
1.937500000000000000e+04 6.342489329332452996e+01 5.960192372316348042e+01 1.016716271890752807e+02 9.655805399029470948e+01
1.938750000000000000e+04 6.340343946210255410e+01 5.958278127522902423e+01 1.016235100028614369e+02 9.653211206488086304e+01
1.940000000000000000e+04 6.348638571047391821e+01 5.952878499604222640e+01 1.016904414430089645e+02 9.651246928487999810e+01
1.941250000000000000e+04 6.348212543789271933e+01 5.947752814595762771e+01 1.016892540774781963e+02 9.648003755093481004e+01
1.942500000000000000e+04 6.337667587336316899e+01 5.944726947245511894e+01 1.017457400713893918e+02 9.641459292237695422e+01
1.943750000000000000e+04 6.326598119869270676e+01 5.927565146439968657e+01 1.018769758562086878e+02 9.624307500038270291e+01
1.945000000000000000e+04 6.341237151525200488e+01 5.926503635015185978e+01 1.018644920337332707e+02 9.617016898058405161e+01
1.946250000000000000e+04 6.357046510447269583e+01 5.930782481152478169e+01 1.018523898664284388e+02 9.617823287011312061e+01
1.947500000000000000e+04 6.358210264688803903e+01 5.924692029810724847e+01 1.017656623916259662e+02 9.619483046214891431e+01
1.948750000000000000e+04 6.372425408212588138e+01 5.930899070802896489e+01 1.017291290890851627e+02 9.623723555698265386e+01
1.950000000000000000e+04 6.376916979930852847e+01 5.945497644659394609e+01 1.017923146916698727e+02 9.624095864671254219e+01
1.951250000000000000e+04 6.377414209531391265e+01 5.933063794081164843e+01 1.018701647476607377e+02 9.619336292798332977e+01
1.952500000000000000e+04 6.391310165829693091e+01 5.927114107262908504e+01 1.018506774712912915e+02 9.633100266966643233e+01
1.953750000000000000e+04 6.389392145838046844e+01 5.920441436062795759e+01 1.018030051075084259e+02 9.632425828966286474e+01
1.955000000000000000e+04 6.389745359166760608e+01 5.910938990391603909e+01 1.017167410935455081e+02 9.628233881035147590e+01
1.956250000000000000e+04 6.394607807635441077e+01 5.903643629672512105e+01 1.017607052423377070e+02 9.631106547241465421e+01
1.957500000000000000e+04 6.412503254685279330e+01 5.904986230201829756e+01 1.017409703580515838e+02 9.621974353271501457e+01
1.958750000000000000e+04 6.423831190475945618e+01 5.899245938089295294e+01 1.017647118258411183e+02 9.634017508681350250e+01
1.960000000000000000e+04 6.424285747092397969e+01 5.889443605751782229e+01 1.017212678017155696e+02 9.651504796282141285e+01
1.961250000000000000e+04 6.424839410168553400e+01 5.889284644540092728e+01 1.015882030349688421e+02 9.661995399894995273e+01
1.962500000000000000e+04 6.438231413872965447e+01 5.888622480184029939e+01 1.015166581960025383e+02 9.654462586341792019e+01
1.963750000000000000e+04 6.446956695482722921e+01 5.888361208912996858e+01 1.015135637490719631e+02 9.649320894273644456e+01
1.965000000000000000e+04 6.432447307520789082e+01 5.875095758304305349e+01 1.014355920079185438e+02 9.644704170597205461e+01
1.966250000000000000e+04 6.430761539165131069e+01 5.890481613439020947e+01 1.014955004745102940e+02 9.649840412122784983e+01
1.967500000000000000e+04 6.430935692699473805e+01 5.898150497714714646e+01 1.014201419448566810e+02 9.647694553280746277e+01
1.968750000000000000e+04 6.434923096072974147e+01 5.890525957104746624e+01 1.014312795458303356e+02 9.646410054608951157e+01
1.970000000000000000e+04 6.427878149708523381e+01 5.890977026521606774e+01 1.014906985553099332e+02 9.652992790438733550e+01
1.971250000000000000e+04 6.415001592453357659e+01 5.889943519894660540e+01 1.014859229204701450e+02 9.643055075123649544e+01
1.972500000000000000e+04 6.423822871500659915e+01 5.892109343267330246e+01 1.014667072629787299e+02 9.633869690463339452e+01
1.973750000000000000e+04 6.428414202762640173e+01 5.887294149826187351e+01 1.014295320405563245e+02 9.623828924604808321e+01
1.975000000000000000e+04 6.429859837869162220e+01 5.890381510750697913e+01 1.014551307215116935e+02 9.612016631137818479e+01
1.976250000000000000e+04 6.430387237028402581e+01 5.892656205523072543e+01 1.015878465049945021e+02 9.622795389678262268e+01
1.977500000000000000e+04 6.434636800204518181e+01 5.889158877723676255e+01 1.017402703594075746e+02 9.612274149644694887e+01
1.978750000000000000e+04 6.437588548443000036e+01 5.889572418924609565e+01 1.017303549696986096e+02 9.597701936963468938e+01
1.980000000000000000e+04 6.440663730137528376e+01 5.878287898769679742e+01 1.016767525368900493e+02 9.595628077198614392e+01
1.981250000000000000e+04 6.429665477014150099e+01 5.869842594340289565e+01 1.016331341666543153e+02 9.591786522222476208e+01
1.982500000000000000e+04 6.424355522577482702e+01 5.867965522220710284e+01 1.016643245494102530e+02 9.584535729211182797e+01
1.983750000000000000e+04 6.425379736380239137e+01 5.861598033545969599e+01 1.016365379341213213e+02 9.591933234379017392e+01
1.985000000000000000e+04 6.433485601674500742e+01 5.864554089058220399e+01 1.016537755079459941e+02 9.601955067501165786e+01
1.986250000000000000e+04 6.446440616653987377e+01 5.872110522862080018e+01 1.015053932741900979e+02 9.615355115289041521e+01
1.987500000000000000e+04 6.444980418480575679e+01 5.877147119183506874e+01 1.013551070550402642e+02 9.625139870196252900e+01
1.988750000000000000e+04 6.435311602828302568e+01 5.869864133172110598e+01 1.015189715833324442e+02 9.626493532254308150e+01
1.990000000000000000e+04 6.436742656851829736e+01 5.861989805140169807e+01 1.016097572704323539e+02 9.618401929783885862e+01
1.991250000000000000e+04 6.420834184550930956e+01 5.851943860827549315e+01 1.017105924773217822e+02 9.621032007975253464e+01
1.992500000000000000e+04 6.421298401873379191e+01 5.852318994236241423e+01 1.015989008175275643e+02 9.614201099225010694e+01
1.993750000000000000e+04 6.420321942058933473e+01 5.853217594352297226e+01 1.016781305486394018e+02 9.621169531255375773e+01
1.995000000000000000e+04 6.422874608998004931e+01 5.853927256159051495e+01 1.017256281742654522e+02 9.612124961148819580e+01
1.996250000000000000e+04 6.430246459040932905e+01 5.848618604012407474e+01 1.017583414358708325e+02 9.602721426249223668e+01
1.997500000000000000e+04 6.439265516038634019e+01 5.858259185189842810e+01 1.016940754065905139e+02 9.615642256242101382e+01
1.998750000000000000e+04 6.431974150096901610e+01 5.854173588282495899e+01 1.016740142059494048e+02 9.601138232250357873e+01
2.000000000000000000e+04 6.436990489874983723e+01 5.838624551255192330e+01 1.015648725491026170e+02 9.590481346684346420e+01
2.001250000000000000e+04 6.437194461944015700e+01 5.837343178564587021e+01 1.016721094461910440e+02 9.579748267537435424e+01
2.002500000000000000e+04 6.435816904129879390e+01 5.832125294066526067e+01 1.016303977621132475e+02 9.578813837035318102e+01
2.003750000000000000e+04 6.432543865247272663e+01 5.827088933355906164e+01 1.017131226772402073e+02 9.582358819778286829e+01
2.005000000000000000e+04 6.425428786015130811e+01 5.830039189694239354e+01 1.016962655816807057e+02 9.577613902159383485e+01
2.006250000000000000e+04 6.432614241287477341e+01 5.834014578633745884e+01 1.016400574745306642e+02 9.565332880272397631e+01
2.007500000000000000e+04 6.430078985926714097e+01 5.823280959897257247e+01 1.016557896843098661e+02 9.567245524069062412e+01
2.008750000000000000e+04 6.418110062759838286e+01 5.815468082129701344e+01 1.015216704607634597e+02 9.568239867852243208e+01
2.010000000000000000e+04 6.429233887282629212e+01 5.821466320656834625e+01 1.015121123537684582e+02 9.558859512090798205e+01
2.011250000000000000e+04 6.426925983544164467e+01 5.821376887440816006e+01 1.014683251430330699e+02 9.558468268890773345e+01
2.012500000000000000e+04 6.414347967736111400e+01 5.823440693479467711e+01 1.014976751948876910e+02 9.546482431488217912e+01
2.013750000000000000e+04 6.408157928872215336e+01 5.813121294851736565e+01 1.015256539056649672e+02 9.535599707324833219e+01
2.015000000000000000e+04 6.422143625652708465e+01 5.792880008253895596e+01 1.016066922789567286e+02 9.539172474995200446e+01
2.016250000000000000e+04 6.410607175939104252e+01 5.788800660565660650e+01 1.015841145861102319e+02 9.541319366801543822e+01
2.017500000000000000e+04 6.407131989731360022e+01 5.810246243675174327e+01 1.014627714685771167e+02 9.541596537461410321e+01
2.018750000000000000e+04 6.398820751550979935e+01 5.797542736658617457e+01 1.014043035300286704e+02 9.547331134961721943e+01
2.020000000000000000e+04 6.401499016339361958e+01 5.794789849579534291e+01 1.015023014992311516e+02 9.553298205380357899e+01
2.021250000000000000e+04 6.407695572425481600e+01 5.805456387299533816e+01 1.014201128575011239e+02 9.551784028479312383e+01
2.022500000000000000e+04 6.409755282605874527e+01 5.787138334620210145e+01 1.012370322501167976e+02 9.560552439645803702e+01
2.023750000000000000e+04 6.394770258307070776e+01 5.785038772181790279e+01 1.011814947350848257e+02 9.558138690190092746e+01
2.025000000000000000e+04 6.388194920617058159e+01 5.798178054741840981e+01 1.012398330776179449e+02 9.569721309487304950e+01
2.026250000000000000e+04 6.411453524287522043e+01 5.809576336742475178e+01 1.012861777170183615e+02 9.569927121570214013e+01
2.027500000000000000e+04 6.418627166080439395e+01 5.808111025461663957e+01 1.013527264323293338e+02 9.569136788062074572e+01
2.028750000000000000e+04 6.420612952423626041e+01 5.804189439711102949e+01 1.013183464765469921e+02 9.581486548471323772e+01
2.030000000000000000e+04 6.424676618741612799e+01 5.802674477921691931e+01 1.014011815390811648e+02 9.595223052363297711e+01
2.031250000000000000e+04 6.420228880136359351e+01 5.803472379168186279e+01 1.014162479797251422e+02 9.591952725086440523e+01
2.032500000000000000e+04 6.418534290496981498e+01 5.823045056635704952e+01 1.014348503359908307e+02 9.595144832643485699e+01
2.033750000000000000e+04 6.433354859948798321e+01 5.827703227382194484e+01 1.014000438396682142e+02 9.579790876858857018e+01
2.035000000000000000e+04 6.430920930483316056e+01 5.817546183581279706e+01 1.013216850743187933e+02 9.583090827639209408e+01
2.036250000000000000e+04 6.436227358113066543e+01 5.826256312142138682e+01 1.013593678705666008e+02 9.598117065833639572e+01
2.037500000000000000e+04 6.446383594068988998e+01 5.830479919015099455e+01 1.013410427363054396e+02 9.604137613157510600e+01
2.038750000000000000e+04 6.433281580156179302e+01 5.837506962792824794e+01 1.013646433397500886e+02 9.617744103148365298e+01
2.040000000000000000e+04 6.439377076675911837e+01 5.829703050106306250e+01 1.013313745901266572e+02 9.624488080090331721e+01
2.041250000000000000e+04 6.436116217827127173e+01 5.846055193289122087e+01 1.012936628809281814e+02 9.601352735852564990e+01
2.042500000000000000e+04 6.419631472848379872e+01 5.848190099478787829e+01 1.012058248637685551e+02 9.608054412553090629e+01
2.043750000000000000e+04 6.416316630220885031e+01 5.834173753845706045e+01 1.012642688191309475e+02 9.606589988813902892e+01
2.045000000000000000e+04 6.419662486189838546e+01 5.841599403136564916e+01 1.012843301380353722e+02 9.602900363705845166e+01
2.046250000000000000e+04 6.428444906809288284e+01 5.847095281523840526e+01 1.012224662834704390e+02 9.597074455571303986e+01
2.047500000000000000e+04 6.434157140123694774e+01 5.844698255048390223e+01 1.010759494488378465e+02 9.588965352052343860e+01
2.048750000000000000e+04 6.432855765421402339e+01 5.824526051464903276e+01 1.011031962058229965e+02 9.602305142836945606e+01
2.050000000000000000e+04 6.425182963860298457e+01 5.826768609167998392e+01 1.010830176215849576e+02 9.602831198862861584e+01
2.051250000000000000e+04 6.429379061210386226e+01 5.827072464883784164e+01 1.010525831568847082e+02 9.611177753336171747e+01
2.052500000000000000e+04 6.422352443866492422e+01 5.819387837570283040e+01 1.009869479775671834e+02 9.605924841825677163e+01
2.053750000000000000e+04 6.423400537206906336e+01 5.820909293353880543e+01 1.012056132782981877e+02 9.607975865101442992e+01
2.055000000000000000e+04 6.426139717880040791e+01 5.807244459011736382e+01 1.011449783722222548e+02 9.602973601562506190e+01
2.056250000000000000e+04 6.433740051563006546e+01 5.802263816721626455e+01 1.011682941608571724e+02 9.608306114718592994e+01
2.057500000000000000e+04 6.427185080943569062e+01 5.798681988925285680e+01 1.012622622220474966e+02 9.614772327168500965e+01
2.058750000000000000e+04 6.431277418119960032e+01 5.794646508220182568e+01 1.010782725937612980e+02 9.600694005908692930e+01
2.060000000000000000e+04 6.425750180587260729e+01 5.784558804870637516e+01 1.008956509873948733e+02 9.606118017787500207e+01
2.061250000000000000e+04 6.404738389046381997e+01 5.780994309123300923e+01 1.009830906910785586e+02 9.604986443702021859e+01
2.062500000000000000e+04 6.392585304384127909e+01 5.778410070697803036e+01 1.010103559732433496e+02 9.598190870529343499e+01
2.063750000000000000e+04 6.393116095851698333e+01 5.766377787892156448e+01 1.010335147068028476e+02 9.592547992468554696e+01
2.065000000000000000e+04 6.390820764355397898e+01 5.758782716444431315e+01 1.011306328525307094e+02 9.593954544626242864e+01
2.066250000000000000e+04 6.384597354037389039e+01 5.778228809285652545e+01 1.011797202816960350e+02 9.585168520499323108e+01
2.067500000000000000e+04 6.380458204852543957e+01 5.771339504939804499e+01 1.011227492317082408e+02 9.602614960925973264e+01
2.068750000000000000e+04 6.363441040864655918e+01 5.770625037254889378e+01 1.011658712265816433e+02 9.600859346322808108e+01
2.070000000000000000e+04 6.375625612549907828e+01 5.782046158017431736e+01 1.011178047573575043e+02 9.608690569633220946e+01
2.071250000000000000e+04 6.361163353061803605e+01 5.791599379960612737e+01 1.010975139044110591e+02 9.611333523605290452e+01
2.072500000000000000e+04 6.366541074331632188e+01 5.799318859941328697e+01 1.011417784947276743e+02 9.592972215169237415e+01
2.073750000000000000e+04 6.363437749823934553e+01 5.803456825887398196e+01 1.011173420289539990e+02 9.611654664255885905e+01
2.075000000000000000e+04 6.369794966762056987e+01 5.808191789946344841e+01 1.010305450195824903e+02 9.600891088441321131e+01
2.076250000000000000e+04 6.364983146590124363e+01 5.807865181341593086e+01 1.011126958434379759e+02 9.605177272130293886e+01
2.077500000000000000e+04 6.363799559792821725e+01 5.808192812065838950e+01 1.009341037467706172e+02 9.591338203607921287e+01
2.078750000000000000e+04 6.376810148288711133e+01 5.814677578487467713e+01 1.010958374276960825e+02 9.588054621922074716e+01
2.080000000000000000e+04 6.377012775079000306e+01 5.800116994416046623e+01 1.011395436627341553e+02 9.585279463157313273e+01
2.081250000000000000e+04 6.377965494074340569e+01 5.807600411409669761e+01 1.013522166789994543e+02 9.578135929896106404e+01
2.082500000000000000e+04 6.386906833227440217e+01 5.808475671896145087e+01 1.012411143132670190e+02 9.578269410369422587e+01
2.083750000000000000e+04 6.387167656599012844e+01 5.813616885991331173e+01 1.011999754522150283e+02 9.571306872287907197e+01
2.085000000000000000e+04 6.373581140016776203e+01 5.821627975384105014e+01 1.010156762815152121e+02 9.566769497929399790e+01
2.086250000000000000e+04 6.386820180079815401e+01 5.833481572437440121e+01 1.010067169765794262e+02 9.576940578840059004e+01
2.087500000000000000e+04 6.391375648463343140e+01 5.824958864377438061e+01 1.009967654603605496e+02 9.577297901302419803e+01
2.088750000000000000e+04 6.388578888251054622e+01 5.814877953514528031e+01 1.008406170910122484e+02 9.568025749175055239e+01
2.090000000000000000e+04 6.387875749487040622e+01 5.813706200993471640e+01 1.008599701468742325e+02 9.574720927537094894e+01
2.091250000000000000e+04 6.387790718492612996e+01 5.807296110742369422e+01 1.007389326462734402e+02 9.592422460773859427e+01
2.092500000000000000e+04 6.378583623601533503e+01 5.812246912896615925e+01 1.008131618852604419e+02 9.591084653480898226e+01
2.093750000000000000e+04 6.373825607333522925e+01 5.829845612321752668e+01 1.008660368034090453e+02 9.592516091623359387e+01
2.095000000000000000e+04 6.383317050619670852e+01 5.827165218923039447e+01 1.008335981641592269e+02 9.587914243904323541e+01
2.096250000000000000e+04 6.395256324448000385e+01 5.830588268209635316e+01 1.007918266329295847e+02 9.582845164951926620e+01
2.097500000000000000e+04 6.394560432648316350e+01 5.819868908903186622e+01 1.008286823161023307e+02 9.584184743141207719e+01
2.098750000000000000e+04 6.391560429174666780e+01 5.828728392699984084e+01 1.008899076240313946e+02 9.581327190269051641e+01
2.100000000000000000e+04 6.390159130503287344e+01 5.828772480847290183e+01 1.008079634440469192e+02 9.579714104519982243e+01
2.101250000000000000e+04 6.384842966768782446e+01 5.829641677909464192e+01 1.008694385669719793e+02 9.587382233001679310e+01
2.102500000000000000e+04 6.391786864764549136e+01 5.829135191671559113e+01 1.010064236509883955e+02 9.581941886676646902e+01
2.103750000000000000e+04 6.390876208124155511e+01 5.822149125759870714e+01 1.009953515315766452e+02 9.589502165576551818e+01
2.105000000000000000e+04 6.394280986613274820e+01 5.813674471506782737e+01 1.009563718095219542e+02 9.584223821117180364e+01
2.106250000000000000e+04 6.387385015831574719e+01 5.814689515784745311e+01 1.008386701172737787e+02 9.569794305513148913e+01
2.107500000000000000e+04 6.384244215819651203e+01 5.814461733243960850e+01 1.008131873010386954e+02 9.576323009840800182e+01
2.108750000000000000e+04 6.389270849777012984e+01 5.814789115333238101e+01 1.006988504812192105e+02 9.591621048222917523e+01
2.110000000000000000e+04 6.401973097592995998e+01 5.807538492420412268e+01 1.008028026831552069e+02 9.585831633458768408e+01
2.111250000000000000e+04 6.387242515066267856e+01 5.810505577237592689e+01 1.007039184164453189e+02 9.581323541719488901e+01
2.112500000000000000e+04 6.382927367938854957e+01 5.803828010941609961e+01 1.006982283957105579e+02 9.571314069826610194e+01
2.113750000000000000e+04 6.385205645216186809e+01 5.809142236397515546e+01 1.009363620753529744e+02 9.581112896271709189e+01
2.115000000000000000e+04 6.380298150866136098e+01 5.799383746991402688e+01 1.009609505229663142e+02 9.570290236172620268e+01
2.116250000000000000e+04 6.370833164143304828e+01 5.788563105972827572e+01 1.010470867023466468e+02 9.557474928214838883e+01
2.117500000000000000e+04 6.385563948898232667e+01 5.804061401200722514e+01 1.012156474316857384e+02 9.577772547868914899e+01
2.118750000000000000e+04 6.390685199680587658e+01 5.791744160840473654e+01 1.012278801823865280e+02 9.578585090212396835e+01
2.120000000000000000e+04 6.377002541726800189e+01 5.784839405629374909e+01 1.012823953831026103e+02 9.581956411364329540e+01
2.121250000000000000e+04 6.376158921490477383e+01 5.795321766234078353e+01 1.012385647118576202e+02 9.582530562375143290e+01
2.122500000000000000e+04 6.371256497907951655e+01 5.805648830047579168e+01 1.012212660685972878e+02 9.580826591708047602e+01
2.123750000000000000e+04 6.394167988250670476e+01 5.796760650117695235e+01 1.010717770159453153e+02 9.584713620459731942e+01
2.125000000000000000e+04 6.374189397903086984e+01 5.795959199841764331e+01 1.011638846213596281e+02 9.593912010558952375e+01
2.126250000000000000e+04 6.392335835643846309e+01 5.813426229465412121e+01 1.011778301698016804e+02 9.593588357263645605e+01
2.127500000000000000e+04 6.395536760447468083e+01 5.816965756243580898e+01 1.010868136908902954e+02 9.586710959316832259e+01
2.128750000000000000e+04 6.391014358415075947e+01 5.817879987722635349e+01 1.010308494189364694e+02 9.583888182587502058e+01
2.130000000000000000e+04 6.397581732568138335e+01 5.813322576181955981e+01 1.010897752526526432e+02 9.598561132003702312e+01
2.131250000000000000e+04 6.412939020997852424e+01 5.808451242110839274e+01 1.011601647997261466e+02 9.604646587211678366e+01
2.132500000000000000e+04 6.407155480725923269e+01 5.808627046709867159e+01 1.011821630485901835e+02 9.617441897530356698e+01
2.133750000000000000e+04 6.403564651561423204e+01 5.808743587695476407e+01 1.011021612659750417e+02 9.608823691602731287e+01
2.135000000000000000e+04 6.400428595844408619e+01 5.815913696505592156e+01 1.010375131362662415e+02 9.603890715665760069e+01
2.136250000000000000e+04 6.399624526421001036e+01 5.827874686444174301e+01 1.010738604417531690e+02 9.599947346875734411e+01
2.137500000000000000e+04 6.410702314381134670e+01 5.829762059335150326e+01 1.012107446853998596e+02 9.597310083713888673e+01
2.138750000000000000e+04 6.409372866522994627e+01 5.828717209370278596e+01 1.012756595434819076e+02 9.604844213723913526e+01
2.140000000000000000e+04 6.411108438520867026e+01 5.820920851801276541e+01 1.012075254068179362e+02 9.599345087230619811e+01
2.141250000000000000e+04 6.421990735240670745e+01 5.815939582123956342e+01 1.012571659515892719e+02 9.589053346103665376e+01
2.142500000000000000e+04 6.418500137696769059e+01 5.827134311205229977e+01 1.012509447756276444e+02 9.593313889742515244e+01
2.143750000000000000e+04 6.414339950633736009e+01 5.837451527429110598e+01 1.012668432292650635e+02 9.599584512676540271e+01
2.145000000000000000e+04 6.404636086456052624e+01 5.838484926326642466e+01 1.014582889762491931e+02 9.605668245882267797e+01
2.146250000000000000e+04 6.395962792548105824e+01 5.836511269064334329e+01 1.014533826186209637e+02 9.607692533439015392e+01
2.147500000000000000e+04 6.405167104572760195e+01 5.835661528996931935e+01 1.013807487339891225e+02 9.607046240756066879e+01
2.148750000000000000e+04 6.398859216418957629e+01 5.820121203760020734e+01 1.012325807703759324e+02 9.613509193785522200e+01
2.150000000000000000e+04 6.401188469250658386e+01 5.814200360528406719e+01 1.013810850203027059e+02 9.604543845194051244e+01
2.151250000000000000e+04 6.403934051928794702e+01 5.822465703962471650e+01 1.013950909778085503e+02 9.587962325560616250e+01
2.152500000000000000e+04 6.400207140259037430e+01 5.810768697460670040e+01 1.013677151360383704e+02 9.589046184160824282e+01
2.153750000000000000e+04 6.398020355348609201e+01 5.811581303294656919e+01 1.012972095111066437e+02 9.580422128775207113e+01
2.155000000000000000e+04 6.380634493917528260e+01 5.820044903372912160e+01 1.013367240234836970e+02 9.575764344171227549e+01
2.156250000000000000e+04 6.398111505865739446e+01 5.827251731323610073e+01 1.014845341668991239e+02 9.578470989748038278e+01
2.157500000000000000e+04 6.397326884811037218e+01 5.835661434855565943e+01 1.014589818529880318e+02 9.573766836803564217e+01
2.158750000000000000e+04 6.405758303560367040e+01 5.834277266370159509e+01 1.015172715549048377e+02 9.575930191887744058e+01
2.160000000000000000e+04 6.404989613825408412e+01 5.840009152452702779e+01 1.015957856677848099e+02 9.591770138742641905e+01
2.161250000000000000e+04 6.411161174182166178e+01 5.835702769250247002e+01 1.015518868684140870e+02 9.581596480247331726e+01
2.162500000000000000e+04 6.407648704935198225e+01 5.836121134970267121e+01 1.016176918388786135e+02 9.583468908747741466e+01
2.163750000000000000e+04 6.401492852379094245e+01 5.846230487026828371e+01 1.015740256578893224e+02 9.593609165952661044e+01
2.165000000000000000e+04 6.406022336797998662e+01 5.835124356908992382e+01 1.017443014208060532e+02 9.582750187852735735e+01
2.166250000000000000e+04 6.411581663559489641e+01 5.828147156577370680e+01 1.018143813789564973e+02 9.584992635951496709e+01
2.167500000000000000e+04 6.393217849012318510e+01 5.835241838184779084e+01 1.018452472161740729e+02 9.578586560940065908e+01
2.168750000000000000e+04 6.388442877025393329e+01 5.829348395455773613e+01 1.018004594638807276e+02 9.573822074704894192e+01
2.170000000000000000e+04 6.395903438069117897e+01 5.818563306156958248e+01 1.018033942853802643e+02 9.586165392288157250e+01
2.171250000000000000e+04 6.380038160080443532e+01 5.819394817586992730e+01 1.017169184372420006e+02 9.578017969598133163e+01
2.172500000000000000e+04 6.386082612462841013e+01 5.826871607140631681e+01 1.016251035987566240e+02 9.584717867996799612e+01
2.173750000000000000e+04 6.384794202505653260e+01 5.827538524512995366e+01 1.015088957238494629e+02 9.585331191428605280e+01
2.175000000000000000e+04 6.389639571185890077e+01 5.833611049425094564e+01 1.015077308310287520e+02 9.593146941989188292e+01
2.176250000000000000e+04 6.383216632680063896e+01 5.827807085136409171e+01 1.016062649227939403e+02 9.604410024671898327e+01
2.177500000000000000e+04 6.384756595037772087e+01 5.824374515656224816e+01 1.016044388626707189e+02 9.608336232725871184e+01
2.178750000000000000e+04 6.376056498397168326e+01 5.822767627357663400e+01 1.016177728680892898e+02 9.597593079224587598e+01
2.180000000000000000e+04 6.369331543753775549e+01 5.819688692441319233e+01 1.017114674746088383e+02 9.595170971401785209e+01
2.181250000000000000e+04 6.371120674069987899e+01 5.807204712439445871e+01 1.017433706628270045e+02 9.582724959729262082e+01
2.182500000000000000e+04 6.370665365998591767e+01 5.803788499242742915e+01 1.016417186545301234e+02 9.576454813953063194e+01
2.183750000000000000e+04 6.365931308521602716e+01 5.811182871858939336e+01 1.016287256866230990e+02 9.590857836401417558e+01
2.185000000000000000e+04 6.365670356828393750e+01 5.817691129086160373e+01 1.016289110124345711e+02 9.591431836126342603e+01
2.186250000000000000e+04 6.363792385564205034e+01 5.816599445745556807e+01 1.015690789348554972e+02 9.579910932454349393e+01
2.187500000000000000e+04 6.370617957513573515e+01 5.826640777308157482e+01 1.016098084456498469e+02 9.593911907836580610e+01
2.188750000000000000e+04 6.383807663826035395e+01 5.832969324529245370e+01 1.017643529035169081e+02 9.605126275039881989e+01
2.190000000000000000e+04 6.387301221200291224e+01 5.835606114055241278e+01 1.018126443974296933e+02 9.595267170683075619e+01
2.191250000000000000e+04 6.397048486114717747e+01 5.854319421245788391e+01 1.018208086019134839e+02 9.616995284491332541e+01
2.192500000000000000e+04 6.393323957818868308e+01 5.854816096812322002e+01 1.017199208208252657e+02 9.587344685669366129e+01
2.193750000000000000e+04 6.392114272308973000e+01 5.848765726044828739e+01 1.018248573356966631e+02 9.577624673732390193e+01
2.195000000000000000e+04 6.376669126086757444e+01 5.848221470961572521e+01 1.019245853313005483e+02 9.581573080615487470e+01
2.196250000000000000e+04 6.365261381063999835e+01 5.830706898044558528e+01 1.019641003059979312e+02 9.584254042680558427e+01
2.197500000000000000e+04 6.374458636560347458e+01 5.834275717869125799e+01 1.018558104735955681e+02 9.581671959862738674e+01
2.198750000000000000e+04 6.367615585378504051e+01 5.837101824882294920e+01 1.019420293314416739e+02 9.592412273721670601e+01
2.200000000000000000e+04 6.372279301886719338e+01 5.827069419734486644e+01 1.018465134604034006e+02 9.601753411559410267e+01
2.201250000000000000e+04 6.383105979330069601e+01 5.835389791371586909e+01 1.018290164007231908e+02 9.592305550137304238e+01
2.202500000000000000e+04 6.393927439984800998e+01 5.829669272294208326e+01 1.018926248350585979e+02 9.605725214924001421e+01
2.203750000000000000e+04 6.396267888954989189e+01 5.835087792389087724e+01 1.018786561319246147e+02 9.606200033752502065e+01
2.205000000000000000e+04 6.414893595164299711e+01 5.835169044825850904e+01 1.019096162348714500e+02 9.615372240992789443e+01
2.206250000000000000e+04 6.405681983474997310e+01 5.833992111059698260e+01 1.018741080886478017e+02 9.615768959231037627e+01
2.207500000000000000e+04 6.424091093751376036e+01 5.832465006934262419e+01 1.019619400777122138e+02 9.623808844481798985e+01
2.208750000000000000e+04 6.430860071145001200e+01 5.845440892049047932e+01 1.019227409776234055e+02 9.612525349446021039e+01
2.210000000000000000e+04 6.418410083835732394e+01 5.850215979151030155e+01 1.020107033376196881e+02 9.625464635133789670e+01
2.211250000000000000e+04 6.419203981660601244e+01 5.839898741008038741e+01 1.019349436844564138e+02 9.629588763037564547e+01
2.212500000000000000e+04 6.425077008306757875e+01 5.845554771588262355e+01 1.020331301160823330e+02 9.626253434672852904e+01
2.213750000000000000e+04 6.435056992163329426e+01 5.847050413147324122e+01 1.020037801654594745e+02 9.642878142869894020e+01
2.215000000000000000e+04 6.447812474400302563e+01 5.848828785678436759e+01 1.020038865450827501e+02 9.639912999673720151e+01
2.216250000000000000e+04 6.453803210108560506e+01 5.841891761852954090e+01 1.019638119433329706e+02 9.645825076572918988e+01
2.217500000000000000e+04 6.475145635581333181e+01 5.848366381693768545e+01 1.019008084015076463e+02 9.626995095895712495e+01
2.218750000000000000e+04 6.484163156320954613e+01 5.843440099826629819e+01 1.018589633161362968e+02 9.629068886417097417e+01
2.220000000000000000e+04 6.472994349191911567e+01 5.847619783420765316e+01 1.019816556142320110e+02 9.627079786122389748e+01
2.221250000000000000e+04 6.458813508802579406e+01 5.844863646223130615e+01 1.019166072868516721e+02 9.641441153684303345e+01
2.222500000000000000e+04 6.454685337123760291e+01 5.849765853771886981e+01 1.019985340659543311e+02 9.642136552121964144e+01
2.223750000000000000e+04 6.455818970334742346e+01 5.841201540128636793e+01 1.020409711331442253e+02 9.640293903722967173e+01
2.225000000000000000e+04 6.446165208907763144e+01 5.841262278308042966e+01 1.020055160530064029e+02 9.639819193337206116e+01
2.226250000000000000e+04 6.428337390413082630e+01 5.836795752723537589e+01 1.021293343626538217e+02 9.622380635025533024e+01
2.227500000000000000e+04 6.432480902140584078e+01 5.831420548768333845e+01 1.022736354979875699e+02 9.622040092337087458e+01
2.228750000000000000e+04 6.421000187225425293e+01 5.836290167030959708e+01 1.021338787935204806e+02 9.609779086478158661e+01
2.230000000000000000e+04 6.421389765288034823e+01 5.837146534426356936e+01 1.020922956786564555e+02 9.604695173526903318e+01
2.231250000000000000e+04 6.436612169647879966e+01 5.845983832724223817e+01 1.020766185688541299e+02 9.606498422373456947e+01
2.232500000000000000e+04 6.432222575644217955e+01 5.840565437901781820e+01 1.020493939760780648e+02 9.617688274162530604e+01
2.233750000000000000e+04 6.434087193066018528e+01 5.829069247742623361e+01 1.021082005206511099e+02 9.602413622300150564e+01
2.235000000000000000e+04 6.422047001425112001e+01 5.823332275829744731e+01 1.020838047033472122e+02 9.584760978403804188e+01
2.236250000000000000e+04 6.414830064085305139e+01 5.836230637481532568e+01 1.018566019080077609e+02 9.597743672162883399e+01
2.237500000000000000e+04 6.418409632762705996e+01 5.835992476806010387e+01 1.018654719568972382e+02 9.597532219138150822e+01
2.238750000000000000e+04 6.423532961521456741e+01 5.851924830863626426e+01 1.019378275344615616e+02 9.590267482465316107e+01
2.240000000000000000e+04 6.422056018173086045e+01 5.859003794413283117e+01 1.019076467554472742e+02 9.591768888734993936e+01
2.241250000000000000e+04 6.425401677538944512e+01 5.865532641797985036e+01 1.018869688044431143e+02 9.585303387559578425e+01
2.242500000000000000e+04 6.429029083999427030e+01 5.870445801369577765e+01 1.019266444367775648e+02 9.577886681271519365e+01
2.243750000000000000e+04 6.421195773864782552e+01 5.868901284353986370e+01 1.019518747738671323e+02 9.581161780355569135e+01
2.245000000000000000e+04 6.414188959288580349e+01 5.869564334618603141e+01 1.019243129626780302e+02 9.589628919259004647e+01
2.246250000000000000e+04 6.411685744696522704e+01 5.863296996351346735e+01 1.019983311167677584e+02 9.596880977788435985e+01
2.247500000000000000e+04 6.397179513261273343e+01 5.853841090508841916e+01 1.020492047300588325e+02 9.564974322094880677e+01
2.248750000000000000e+04 6.394355849036210060e+01 5.861929781216192481e+01 1.019913335423817244e+02 9.566468178992367655e+01
2.250000000000000000e+04 6.392160577918418340e+01 5.872034651333579802e+01 1.019284100157265129e+02 9.567090018472822521e+01
2.251250000000000000e+04 6.397304628904681323e+01 5.880890286486553009e+01 1.019298904480941985e+02 9.561151140155517680e+01
2.252500000000000000e+04 6.402679475017731647e+01 5.880047097663579336e+01 1.019060730728303383e+02 9.577131582129898391e+01
2.253750000000000000e+04 6.395439612484190661e+01 5.877099609175581918e+01 1.018915537810641183e+02 9.568862124621087162e+01
2.255000000000000000e+04 6.397984369089918744e+01 5.875377046523433933e+01 1.019406924216662844e+02 9.570223763357910229e+01
2.256250000000000000e+04 6.398418351316958308e+01 5.876165902096040838e+01 1.018616185132400318e+02 9.566395836810048081e+01
2.257500000000000000e+04 6.383800208191235015e+01 5.871228873615039845e+01 1.019538926843709561e+02 9.582376560701240464e+01
2.258750000000000000e+04 6.383973277341874564e+01 5.875410455681329580e+01 1.019219196070451687e+02 9.570134978146819549e+01
2.260000000000000000e+04 6.371832403974793380e+01 5.879420988977792462e+01 1.020244395125201038e+02 9.566511846853192935e+01
2.261250000000000000e+04 6.367193435454170469e+01 5.865554319336338551e+01 1.018516549614212323e+02 9.559453519899734886e+01
2.262500000000000000e+04 6.350675619609814504e+01 5.857406062227152432e+01 1.018343021206649581e+02 9.538730392122197088e+01
2.263750000000000000e+04 6.352981075504563080e+01 5.862276597086713537e+01 1.018855050800889330e+02 9.541627812540134812e+01
2.265000000000000000e+04 6.367836087407434320e+01 5.855656931801037501e+01 1.018935239448910011e+02 9.546902459995604318e+01
2.266250000000000000e+04 6.367803754135706384e+01 5.842308904203056130e+01 1.018542655714090586e+02 9.548761367968640457e+01
2.267500000000000000e+04 6.362845223042286591e+01 5.829996599567759574e+01 1.018690242565497499e+02 9.557652418355387169e+01
2.268750000000000000e+04 6.386879670435716605e+01 5.831261004292117889e+01 1.018492427148281507e+02 9.573446922496775358e+01
2.270000000000000000e+04 6.395622799186657659e+01 5.832155616035605306e+01 1.018380354598236721e+02 9.582035582946775776e+01
2.271250000000000000e+04 6.398264052093633580e+01 5.836821868411755787e+01 1.018638194479590879e+02 9.584308232992218279e+01
2.272500000000000000e+04 6.405148680131098615e+01 5.837118003193027960e+01 1.018912697636712466e+02 9.586691099077498279e+01
2.273750000000000000e+04 6.416884216145713538e+01 5.835319685285309532e+01 1.017859133221277119e+02 9.586491886860633826e+01
2.275000000000000000e+04 6.414057918832850191e+01 5.831708138011691744e+01 1.018862248723320931e+02 9.599203691095301849e+01
2.276250000000000000e+04 6.416362330211008214e+01 5.824411530401199855e+01 1.018972358402262159e+02 9.590098944470750553e+01
2.277500000000000000e+04 6.415699529277577540e+01 5.829848375000302241e+01 1.019123568334593699e+02 9.583682169155713382e+01
2.278750000000000000e+04 6.426111361192715776e+01 5.818980565546769412e+01 1.017285690150950472e+02 9.583559153933180141e+01
2.280000000000000000e+04 6.424368043956580721e+01 5.825961618087443838e+01 1.017479527727109598e+02 9.588245990986793288e+01
2.281250000000000000e+04 6.404760556101261670e+01 5.825542375265836625e+01 1.016822043448594428e+02 9.572077190467044261e+01
2.282500000000000000e+04 6.411144559293265388e+01 5.832538401335190770e+01 1.016138512055970580e+02 9.561287236804756162e+01
2.283750000000000000e+04 6.416617292293156538e+01 5.842542397374986507e+01 1.015345555968769844e+02 9.563586613112819634e+01
2.285000000000000000e+04 6.415359674315409677e+01 5.852847557550964552e+01 1.016166813407264442e+02 9.567287956974693941e+01
2.286250000000000000e+04 6.415157208421737778e+01 5.852721157898248094e+01 1.016640250758102297e+02 9.570225109099591521e+01
2.287500000000000000e+04 6.408136757439078224e+01 5.849702950668225299e+01 1.016170943258879191e+02 9.584058365172614913e+01
2.288750000000000000e+04 6.405307005039500723e+01 5.870278027508214791e+01 1.016808808237124424e+02 9.576526888421390993e+01
2.290000000000000000e+04 6.396295128956521836e+01 5.878144660929513066e+01 1.017526634574653315e+02 9.570895564106281483e+01


==> anc/Fig9/ca95_Ca0.15_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.918044934983985428e+01 5.995567333079293348e+01 9.748264274674026808e+01 9.674078500455703988e+01
2.500000000000000000e+01 5.921069821116565635e+01 5.991956461923410870e+01 9.755507433638098291e+01 9.680550109975233397e+01
3.750000000000000000e+01 5.926207688347770386e+01 5.980767626160187689e+01 9.768848631049975495e+01 9.672712330259250280e+01
5.000000000000000000e+01 5.931901764137673183e+01 5.975829027377435665e+01 9.766182943838134634e+01 9.664243812743707451e+01
6.250000000000000000e+01 5.954288741006181596e+01 5.977793715683748843e+01 9.769691021591076208e+01 9.651611550449538868e+01
7.500000000000000000e+01 5.946205890732016996e+01 5.963534621766492450e+01 9.779248991182851114e+01 9.659697739574164643e+01
8.750000000000000000e+01 5.941228113069121974e+01 5.971170043316327991e+01 9.778314050496716447e+01 9.667419508694662511e+01
1.000000000000000000e+02 5.957756357346119103e+01 5.959823694608530786e+01 9.782505727251151484e+01 9.668297974612725909e+01
1.125000000000000000e+02 5.964738608540410070e+01 5.954678530731354158e+01 9.789396753118568029e+01 9.658721490236922591e+01
1.250000000000000000e+02 5.961930021337138896e+01 5.946455136188145474e+01 9.797038061357852712e+01 9.647871921076630031e+01
1.375000000000000000e+02 5.968206333396769026e+01 5.950272728269243316e+01 9.793637666684770693e+01 9.637357472486240795e+01
1.500000000000000000e+02 5.969691857405310031e+01 5.953695973799519692e+01 9.797474735836486559e+01 9.634161849047178805e+01
1.625000000000000000e+02 5.985240949115158315e+01 5.951166626600252840e+01 9.801997007129773465e+01 9.627437242351619773e+01
1.750000000000000000e+02 5.998800170350411776e+01 5.952126090986428864e+01 9.803390964757484483e+01 9.634944594256049299e+01
1.875000000000000000e+02 5.994046256966127828e+01 5.947300124246735464e+01 9.806539428793529112e+01 9.635703561098226544e+01
2.000000000000000000e+02 5.994238264920973336e+01 5.937304304457255455e+01 9.813290036917830150e+01 9.625872636762937873e+01
2.125000000000000000e+02 5.992731179080047355e+01 5.927342654014610446e+01 9.814662459485617774e+01 9.604670870025840657e+01
2.250000000000000000e+02 5.999739955646414558e+01 5.921486270661085882e+01 9.811801835676033079e+01 9.600055321763220206e+01
2.375000000000000000e+02 5.999535630833847222e+01 5.926748392646688046e+01 9.815871641487085242e+01 9.589155054276920964e+01
2.500000000000000000e+02 6.010659210703211386e+01 5.926124150855221728e+01 9.812979993518818844e+01 9.580153947823508531e+01
2.625000000000000000e+02 6.011002969983422162e+01 5.907811406453623704e+01 9.815608055834111667e+01 9.583306492209656824e+01
2.750000000000000000e+02 6.021078107567305437e+01 5.894837990726570354e+01 9.810709730994753386e+01 9.580211585169151078e+01
2.875000000000000000e+02 6.027353600044483528e+01 5.877599738385767125e+01 9.816331993765781760e+01 9.579512264554750800e+01
3.000000000000000000e+02 6.028097291129364521e+01 5.871760082222932198e+01 9.820000187083807930e+01 9.558285286535411274e+01
3.125000000000000000e+02 6.041081608895604660e+01 5.878241650829335896e+01 9.821074793997163965e+01 9.564315568922239663e+01
3.250000000000000000e+02 6.047997186032305450e+01 5.884028303103413293e+01 9.807849189237586529e+01 9.570858446806037989e+01
3.375000000000000000e+02 6.070824502429366021e+01 5.886906247244377965e+01 9.805045616565305977e+01 9.579027888010229219e+01
3.500000000000000000e+02 6.054868160796748100e+01 5.882581779828907997e+01 9.811293861124025284e+01 9.581308926492579303e+01
3.625000000000000000e+02 6.046695033232393257e+01 5.884754718195254952e+01 9.804506761100753920e+01 9.579152053936469713e+01
3.750000000000000000e+02 6.048692673235982653e+01 5.879384848912593498e+01 9.813643035210736798e+01 9.570387167136001949e+01
3.875000000000000000e+02 6.050836381882304948e+01 5.882658133540586931e+01 9.816567881944384055e+01 9.577757165325299127e+01
4.000000000000000000e+02 6.056949351843024942e+01 5.873167793290592442e+01 9.811759623768787719e+01 9.555888437262801460e+01
4.125000000000000000e+02 6.071799289613865369e+01 5.854970829330869719e+01 9.811207888897320117e+01 9.564511509762337482e+01
4.250000000000000000e+02 6.072441461810026198e+01 5.844026852863752453e+01 9.815370672475265224e+01 9.554313407402504765e+01
4.375000000000000000e+02 6.069078498333156801e+01 5.836400843269350958e+01 9.814378725385807911e+01 9.550517087614466050e+01
4.500000000000000000e+02 6.058855268397525151e+01 5.839373767630861778e+01 9.827958891520394502e+01 9.559634139912040496e+01
4.625000000000000000e+02 6.067363047917999808e+01 5.848002253148024465e+01 9.828855425619698849e+01 9.548194815308656302e+01
4.750000000000000000e+02 6.082767871153331640e+01 5.829959973663215322e+01 9.829972889724774632e+01 9.548366976812339146e+01
4.875000000000000000e+02 6.085823094377791875e+01 5.819001200319836187e+01 9.827707684161705970e+01 9.543619673272925752e+01
5.000000000000000000e+02 6.075418784838291231e+01 5.822643429012439498e+01 9.829110110078417506e+01 9.529229900911215623e+01
5.125000000000000000e+02 6.093324462196468261e+01 5.822247507305580427e+01 9.839428808704833784e+01 9.516453861802608571e+01
5.250000000000000000e+02 6.103436935625828141e+01 5.812064078809396506e+01 9.851396996412603357e+01 9.522294073415140758e+01
5.375000000000000000e+02 6.105578686730756033e+01 5.818102905523826962e+01 9.860885133683269999e+01 9.525633957435903199e+01
5.500000000000000000e+02 6.116331833047694033e+01 5.820341745181505644e+01 9.859728972335153685e+01 9.528206415690573294e+01
5.625000000000000000e+02 6.114054515634282438e+01 5.833470437745356207e+01 9.861714681591861620e+01 9.529693804158266346e+01
5.750000000000000000e+02 6.112909394677736685e+01 5.836871204256866719e+01 9.864769025285838211e+01 9.513589466998469391e+01
5.875000000000000000e+02 6.109545528960224203e+01 5.830054317995755753e+01 9.878224405288698051e+01 9.515243631551285830e+01
6.000000000000000000e+02 6.121544145243070290e+01 5.824162023955972245e+01 9.868089037355899507e+01 9.515856667214080744e+01
6.125000000000000000e+02 6.115822924275510530e+01 5.817542985794734989e+01 9.874349911760565135e+01 9.510722246676616010e+01
6.250000000000000000e+02 6.126905068497196538e+01 5.823895688740987708e+01 9.883513554151517155e+01 9.504976501939300704e+01
6.375000000000000000e+02 6.124715042680293209e+01 5.815654620977738887e+01 9.865185877923262581e+01 9.504669875700646742e+01
6.500000000000000000e+02 6.131905800698767450e+01 5.819727468858430797e+01 9.866354954022422419e+01 9.503690881160488857e+01
6.625000000000000000e+02 6.133784343067525668e+01 5.810514927738717006e+01 9.868641802237573302e+01 9.503005467167213283e+01
6.750000000000000000e+02 6.136965492595358995e+01 5.822847036284335331e+01 9.881337352518704620e+01 9.501452915602887117e+01
6.875000000000000000e+02 6.136810902304151227e+01 5.812946399566776989e+01 9.872348403158522956e+01 9.501545213750794971e+01
7.000000000000000000e+02 6.122408549584581294e+01 5.814922253188160539e+01 9.873622382346275117e+01 9.511406573106994244e+01
7.125000000000000000e+02 6.120632265335145661e+01 5.815814770534707634e+01 9.870566652908252081e+01 9.500975218222058061e+01
7.250000000000000000e+02 6.124279340668020666e+01 5.812004925783129750e+01 9.868113568568304572e+01 9.490104750625926044e+01
7.375000000000000000e+02 6.128763798746271618e+01 5.823165609136790266e+01 9.881436351438132704e+01 9.488867401197197182e+01
7.500000000000000000e+02 6.133592372842969809e+01 5.828063544420199094e+01 9.890805358070873865e+01 9.501461647515665732e+01
7.625000000000000000e+02 6.134816257294279040e+01 5.814682260982541351e+01 9.888345935470157144e+01 9.507417214057633714e+01
7.750000000000000000e+02 6.130040102268600322e+01 5.810473838713116379e+01 9.899894065969895962e+01 9.500933378978548660e+01
7.875000000000000000e+02 6.135565627595158844e+01 5.807461157018853726e+01 9.906866818974623357e+01 9.481733017724984336e+01
8.000000000000000000e+02 6.137129530734758731e+01 5.787856892759501193e+01 9.900743007313043620e+01 9.473948375174921921e+01
8.125000000000000000e+02 6.147694384114080179e+01 5.786208331012151973e+01 9.908689603530505963e+01 9.471916303438814566e+01
8.250000000000000000e+02 6.154197260943017511e+01 5.778293365447242991e+01 9.917415781247302675e+01 9.473224604216729006e+01
8.375000000000000000e+02 6.157323266238688575e+01 5.780759204305167032e+01 9.931940307928574896e+01 9.467807026867913578e+01
8.500000000000000000e+02 6.176180005527778860e+01 5.778280687240398095e+01 9.926877611074857555e+01 9.454733365354655916e+01
8.625000000000000000e+02 6.192995463454706595e+01 5.782228025320623743e+01 9.931607935293760647e+01 9.454029237064510482e+01
8.750000000000000000e+02 6.199668124188385576e+01 5.782501624354742376e+01 9.947039987447111287e+01 9.457460893647953526e+01
8.875000000000000000e+02 6.203027585247519227e+01 5.793728651534163276e+01 9.943277164218928021e+01 9.461939430591462497e+01
9.000000000000000000e+02 6.210667518769115958e+01 5.780760358220457107e+01 9.944488322686405013e+01 9.463486702680501139e+01
9.125000000000000000e+02 6.213026262575103686e+01 5.783012519511149208e+01 9.950812662807128106e+01 9.455026991612739096e+01
9.250000000000000000e+02 6.197519420877751628e+01 5.773883418827521297e+01 9.960816688596470669e+01 9.466898230195303654e+01
9.375000000000000000e+02 6.188398306914284319e+01 5.769808284076721350e+01 9.961105156884954681e+01 9.462663501079397577e+01
9.500000000000000000e+02 6.192905770974156354e+01 5.769921650627568965e+01 9.960946040003778990e+01 9.446828194555398284e+01
9.625000000000000000e+02 6.188203639664025246e+01 5.767585944222771133e+01 9.965122725282206773e+01 9.465391647880457526e+01
9.750000000000000000e+02 6.187239763327217190e+01 5.767138970672927911e+01 9.967990860902260408e+01 9.464463095484265409e+01
9.875000000000000000e+02 6.208490796486066898e+01 5.755549547452016412e+01 9.960993080675054046e+01 9.476216272959884179e+01
1.000000000000000000e+03 6.203622889933262030e+01 5.751981296122684739e+01 9.966559425439373854e+01 9.485496716874682477e+01
1.012500000000000000e+03 6.192442972654819044e+01 5.753113487419010141e+01 9.974006705068529754e+01 9.505427975290623976e+01
1.025000000000000000e+03 6.196882196070773574e+01 5.759102509332872444e+01 9.981064421513724483e+01 9.505453294213673132e+01
1.037500000000000000e+03 6.207760609935999696e+01 5.760508542559763612e+01 9.984459095143823504e+01 9.515197084884295009e+01
1.050000000000000000e+03 6.210700812775890967e+01 5.746466234551813557e+01 9.985340485913268083e+01 9.518490375846168661e+01
1.062500000000000000e+03 6.206691101743343353e+01 5.747035929006318611e+01 9.985780428895446903e+01 9.514604266766805551e+01
1.075000000000000000e+03 6.200257723815150968e+01 5.743070090943852790e+01 1.000258128962163795e+02 9.517017962434164247e+01
1.087500000000000000e+03 6.192282699619737230e+01 5.737901344166849782e+01 1.000851970008536114e+02 9.510973996172911882e+01
1.100000000000000000e+03 6.189745449527722343e+01 5.733628351504025744e+01 1.001145276845428924e+02 9.507493210933007788e+01
1.112500000000000000e+03 6.193286133854638820e+01 5.724243608480313839e+01 1.000769264161752972e+02 9.495934936487414291e+01
1.125000000000000000e+03 6.204483985218455899e+01 5.715790622632629692e+01 1.002073429115604597e+02 9.487329464354397146e+01
1.137500000000000000e+03 6.193565716526192233e+01 5.714255245914958437e+01 1.002028531916977130e+02 9.472461242724237707e+01
1.150000000000000000e+03 6.207744817127456827e+01 5.710408202903111174e+01 1.002410764679188162e+02 9.471522768050238028e+01
1.162500000000000000e+03 6.215161058283097617e+01 5.710334905069302636e+01 1.002243350345829498e+02 9.487575133152036244e+01
1.175000000000000000e+03 6.217916758038128222e+01 5.711470575918656323e+01 1.002908022632573903e+02 9.483636969094041547e+01
1.187500000000000000e+03 6.244187481876337387e+01 5.710477300916592469e+01 1.003749885409850862e+02 9.478727505581819912e+01
1.200000000000000000e+03 6.251854456724472442e+01 5.708201586538339711e+01 1.004172315059129943e+02 9.488116138379294284e+01
1.212500000000000000e+03 6.269285106697170562e+01 5.696702737263063199e+01 1.004325756507339520e+02 9.496941075744511807e+01
1.225000000000000000e+03 6.284642866747064005e+01 5.699480987842317603e+01 1.004609576917277280e+02 9.493695565412555482e+01
1.237500000000000000e+03 6.292583954592831219e+01 5.700621366255740696e+01 1.005026093030278531e+02 9.482057412647753836e+01
1.250000000000000000e+03 6.292922677354606265e+01 5.689597269866980866e+01 1.004539564358094168e+02 9.485824137006174794e+01
1.262500000000000000e+03 6.311134760067213278e+01 5.693365902284906355e+01 1.004598697430196523e+02 9.486984284968517045e+01
1.275000000000000000e+03 6.310562313734358497e+01 5.698162432998324789e+01 1.004250831768284655e+02 9.484291361476732618e+01
1.287500000000000000e+03 6.306425152081923358e+01 5.696276346304203742e+01 1.004543233613552076e+02 9.481944965569054773e+01
1.300000000000000000e+03 6.315738742333454780e+01 5.693465555555844304e+01 1.005234888211782049e+02 9.473592946943568904e+01
1.312500000000000000e+03 6.323626222654467455e+01 5.691272046125011741e+01 1.006031709962513645e+02 9.481219847415357549e+01
1.325000000000000000e+03 6.327523545443116149e+01 5.697338084662206370e+01 1.004847267524515075e+02 9.482960817958094424e+01
1.337500000000000000e+03 6.323070931814800133e+01 5.694280456673851631e+01 1.006030940767542035e+02 9.468991458732456579e+01
1.350000000000000000e+03 6.313419286185956025e+01 5.688662376584647973e+01 1.005952098835634132e+02 9.468363925141535731e+01
1.362500000000000000e+03 6.314813388739433009e+01 5.690711726576160601e+01 1.006156621636960438e+02 9.463041597158068896e+01
1.375000000000000000e+03 6.321413534825885705e+01 5.691050175183930548e+01 1.007124853768354029e+02 9.446909589313303002e+01
1.387500000000000000e+03 6.312381640264325711e+01 5.693581353734226269e+01 1.007571617417369367e+02 9.441568138559060230e+01
1.400000000000000000e+03 6.308997830894579550e+01 5.707176994177766716e+01 1.008759947424569248e+02 9.433915902557517086e+01
1.412500000000000000e+03 6.298836520292156393e+01 5.696249069036043267e+01 1.008574432585640608e+02 9.440707875350334177e+01
1.425000000000000000e+03 6.302747147719208698e+01 5.714897353855231898e+01 1.010091201829249599e+02 9.448327663127311382e+01
1.437500000000000000e+03 6.318915933833336140e+01 5.707616787664763791e+01 1.010648799522147385e+02 9.424757744563606821e+01
1.450000000000000000e+03 6.326148428222043663e+01 5.698148963075505691e+01 1.011190755217062929e+02 9.422425424438060304e+01
1.462500000000000000e+03 6.317950627009521014e+01 5.689690141030750681e+01 1.012716443942535562e+02 9.418701487238547543e+01
1.475000000000000000e+03 6.331302787509726215e+01 5.690262258501966386e+01 1.012477694765394176e+02 9.409936385215604560e+01
1.487500000000000000e+03 6.331448322493626790e+01 5.695092724788184313e+01 1.011884668735498281e+02 9.401083824354046214e+01
1.500000000000000000e+03 6.328668659818374920e+01 5.710105967345475619e+01 1.012270124956849173e+02 9.391433313554087192e+01
1.512500000000000000e+03 6.330771200528634068e+01 5.710104511850835962e+01 1.011566298828804094e+02 9.389233936050145246e+01
1.525000000000000000e+03 6.333125739940436461e+01 5.704190839148869685e+01 1.010970301175906627e+02 9.390288514733056502e+01
1.537500000000000000e+03 6.342494394715043882e+01 5.701941513153701635e+01 1.011113183442889749e+02 9.391160633367421440e+01
1.550000000000000000e+03 6.356199516770838898e+01 5.702884027986641513e+01 1.010403495791891544e+02 9.382373669495170532e+01
1.562500000000000000e+03 6.354948596320673460e+01 5.701874045487078035e+01 1.009895961503941351e+02 9.388682181617539868e+01
1.575000000000000000e+03 6.357894626186066489e+01 5.695260601885409102e+01 1.009305697737842848e+02 9.377344340600468797e+01
1.587500000000000000e+03 6.359299413390323252e+01 5.693949521254258173e+01 1.010633154109956990e+02 9.368961103240947352e+01
1.600000000000000000e+03 6.350992076253940155e+01 5.680723569394335470e+01 1.010993045334882083e+02 9.384445489699645293e+01
1.612500000000000000e+03 6.346534256691901277e+01 5.683101596127372090e+01 1.010648856124002037e+02 9.372862582232305328e+01
1.625000000000000000e+03 6.347367099591167516e+01 5.682175122311571869e+01 1.010141654256130153e+02 9.362956263670365331e+01
1.637500000000000000e+03 6.345822668349901363e+01 5.678873424129979242e+01 1.010942036826153725e+02 9.349305521405158004e+01
1.650000000000000000e+03 6.340949245347545116e+01 5.670608475580922914e+01 1.011932737872224664e+02 9.353720516321118339e+01
1.662500000000000000e+03 6.337776193728807783e+01 5.670316788244312534e+01 1.011590248046950791e+02 9.349894360489849987e+01
1.675000000000000000e+03 6.333853720054894865e+01 5.670041588115058317e+01 1.011615935595042117e+02 9.344950900930990656e+01
1.687500000000000000e+03 6.344482000251184672e+01 5.663888138249178894e+01 1.012449154636653077e+02 9.331184189495671433e+01
1.700000000000000000e+03 6.348844131134797664e+01 5.667600519059205055e+01 1.011500690529901760e+02 9.335899676962202420e+01
1.712500000000000000e+03 6.353201982407716741e+01 5.672608111592065683e+01 1.011133711819316545e+02 9.336344129861576846e+01
1.725000000000000000e+03 6.369260459050586576e+01 5.675508057433195575e+01 1.010940167815798105e+02 9.333537991405437140e+01
1.737500000000000000e+03 6.365156897180792583e+01 5.666364095232543718e+01 1.011137727965928974e+02 9.347134647707591171e+01
1.750000000000000000e+03 6.387665398242138082e+01 5.654505714907775626e+01 1.011732919913239783e+02 9.334147985099750144e+01
1.762500000000000000e+03 6.384317249828968244e+01 5.647127474354825694e+01 1.010885740956302214e+02 9.344662903626364425e+01
1.775000000000000000e+03 6.382574671037456682e+01 5.642535585544909793e+01 1.009840763134199477e+02 9.355274265565796554e+01
1.787500000000000000e+03 6.386288063928751058e+01 5.650051507159310660e+01 1.010463175628196808e+02 9.366115260835761092e+01
1.800000000000000000e+03 6.372662243786735559e+01 5.643299576965721798e+01 1.012073241493165909e+02 9.373689456997938407e+01
1.812500000000000000e+03 6.371246731923944395e+01 5.623704778588714248e+01 1.011809512845314316e+02 9.366959971637784577e+01
1.825000000000000000e+03 6.364401109643230114e+01 5.632818104757034661e+01 1.012721988255023149e+02 9.372060753014329748e+01
1.837500000000000000e+03 6.364395062758054422e+01 5.629236454701119641e+01 1.011965050348791806e+02 9.376657278724947275e+01
1.850000000000000000e+03 6.364334662918074770e+01 5.628740430764656111e+01 1.010664308373880544e+02 9.364244222036515453e+01
1.862500000000000000e+03 6.363564979180678449e+01 5.616977677798821134e+01 1.010818246059804579e+02 9.367339124781946680e+01
1.875000000000000000e+03 6.366455287875458424e+01 5.619088747539635875e+01 1.010782409964737241e+02 9.365615114275419728e+01
1.887500000000000000e+03 6.361065954551679624e+01 5.615422467469552004e+01 1.010445642502262871e+02 9.363751342792528476e+01
1.900000000000000000e+03 6.372449789646824314e+01 5.607677526102180821e+01 1.011504447604696537e+02 9.369576186871083223e+01
1.912500000000000000e+03 6.361853071478361699e+01 5.604191054696318020e+01 1.013342238728274367e+02 9.358622556947540261e+01
1.925000000000000000e+03 6.362121264911046126e+01 5.625965823644527575e+01 1.012878827349267397e+02 9.358087543961994470e+01
1.937500000000000000e+03 6.357908398954406692e+01 5.624880514392920361e+01 1.013218368998220456e+02 9.358624711047477263e+01
1.950000000000000000e+03 6.361232234133185415e+01 5.625267701935575104e+01 1.012553308582269125e+02 9.354084233738623766e+01
1.962500000000000000e+03 6.352664318596927018e+01 5.629753550698016085e+01 1.014017491947867455e+02 9.361770156104765306e+01
1.975000000000000000e+03 6.340212720632260357e+01 5.629762735214544733e+01 1.012847125110700119e+02 9.381435404470531125e+01
1.987500000000000000e+03 6.330183868271582526e+01 5.644469689647442578e+01 1.012409465595482345e+02 9.378907803839810242e+01
2.000000000000000000e+03 6.335197617025900740e+01 5.641378859533352141e+01 1.012859569143215452e+02 9.369750830516477436e+01
2.012500000000000000e+03 6.328553265827708429e+01 5.648061152617020042e+01 1.013491925800573057e+02 9.375177474753439810e+01
2.025000000000000000e+03 6.331046393926494886e+01 5.642297978695147975e+01 1.012888317228862860e+02 9.382260039041628374e+01
2.037500000000000000e+03 6.342121343194796168e+01 5.632932713518373902e+01 1.013739358164478830e+02 9.372753056373252889e+01
2.050000000000000000e+03 6.340629806906307664e+01 5.641847435528902821e+01 1.015025436673178376e+02 9.366962643831691082e+01
2.062500000000000000e+03 6.339644049595393938e+01 5.634366100717079462e+01 1.015564656930071266e+02 9.377621894007423009e+01
2.075000000000000000e+03 6.351436699836371247e+01 5.622672132332243677e+01 1.015464858280562623e+02 9.379944936790165855e+01
2.087500000000000000e+03 6.350050928296688113e+01 5.628351973437354161e+01 1.015210051541810259e+02 9.360392515785264322e+01
2.100000000000000000e+03 6.338540747523874330e+01 5.624497513235380097e+01 1.016461877351156176e+02 9.341657502099306498e+01
2.112500000000000000e+03 6.344947073331352527e+01 5.629374268841309714e+01 1.016236058787809071e+02 9.342935221783673683e+01
2.125000000000000000e+03 6.343245478531878945e+01 5.648615081737443688e+01 1.014853008606097546e+02 9.347333462328019493e+01
2.137500000000000000e+03 6.351578410587153201e+01 5.645156227351798606e+01 1.015130810387513378e+02 9.341254598660623287e+01
2.150000000000000000e+03 6.354057984186657393e+01 5.637670849643253490e+01 1.015128700064378791e+02 9.345055164865357256e+01
2.162500000000000000e+03 6.353520632998224471e+01 5.641566142031717135e+01 1.013362964781858011e+02 9.340247377234454973e+01
2.175000000000000000e+03 6.349234504755472841e+01 5.651605160547554618e+01 1.015121960844642217e+02 9.341106253639284773e+01
2.187500000000000000e+03 6.335708098875826977e+01 5.637910182433312656e+01 1.016479786917905130e+02 9.336705415335397618e+01
2.200000000000000000e+03 6.335566947943273419e+01 5.632261528457620159e+01 1.017445552728841989e+02 9.342953313326796660e+01
2.212500000000000000e+03 6.337615789650658371e+01 5.640198840125123780e+01 1.017787361143576703e+02 9.332113536681596599e+01
2.225000000000000000e+03 6.350463700251037835e+01 5.665668887778898721e+01 1.017382638105376600e+02 9.327389877430452714e+01
2.237500000000000000e+03 6.345385765919637322e+01 5.657114672489218776e+01 1.016397107230963002e+02 9.320371167653335931e+01
2.250000000000000000e+03 6.349291250315688018e+01 5.662369219032531475e+01 1.017648992264413863e+02 9.318832436199565450e+01
2.262500000000000000e+03 6.364138045403579724e+01 5.666267266745960285e+01 1.018349762434968255e+02 9.323223981346663436e+01
2.275000000000000000e+03 6.383494548395881196e+01 5.659682833559747905e+01 1.018009357936414858e+02 9.318646177948197362e+01
2.287500000000000000e+03 6.373145591481669214e+01 5.670613123496777064e+01 1.018367544554597401e+02 9.323547526397641150e+01
2.300000000000000000e+03 6.365765362518228443e+01 5.669419765007423706e+01 1.018405189965760655e+02 9.333390841587734599e+01
2.312500000000000000e+03 6.366370130334449584e+01 5.667283482525618155e+01 1.018532050718404065e+02 9.323150242291518452e+01
2.325000000000000000e+03 6.350832696648271281e+01 5.671175510690427046e+01 1.019090173685080742e+02 9.307472455816109402e+01
2.337500000000000000e+03 6.350612283985055484e+01 5.674351500626440981e+01 1.020227605775956476e+02 9.312357968417177290e+01
2.350000000000000000e+03 6.340558098236741102e+01 5.674493036055859818e+01 1.021862979408777221e+02 9.320456391063311230e+01
2.362500000000000000e+03 6.331143443968892370e+01 5.672318911508359918e+01 1.021723678523540002e+02 9.312377813827116313e+01
2.375000000000000000e+03 6.346119618528805972e+01 5.654816619338498640e+01 1.021316886776798327e+02 9.322528485510063945e+01
2.387500000000000000e+03 6.349316116173917379e+01 5.664989350493436149e+01 1.022525180769060142e+02 9.329960150732722468e+01
2.400000000000000000e+03 6.362330459008560979e+01 5.666883222882485427e+01 1.022785069871727615e+02 9.316780993067300187e+01
2.412500000000000000e+03 6.368156151330242665e+01 5.652940612526661113e+01 1.022569938386522921e+02 9.306252572458812722e+01
2.425000000000000000e+03 6.363149205503156480e+01 5.651964646528597314e+01 1.023231072096404688e+02 9.307147971376338091e+01
2.437500000000000000e+03 6.355712405088176808e+01 5.651695201540804447e+01 1.023193803926532865e+02 9.302587975040276547e+01
2.450000000000000000e+03 6.368307087063750771e+01 5.650532887986758368e+01 1.023335164479312880e+02 9.311377502708184295e+01
2.462500000000000000e+03 6.368838059177344491e+01 5.649075643541424796e+01 1.024564328590798397e+02 9.311977398157502250e+01
2.475000000000000000e+03 6.378149108460473826e+01 5.655542961164458404e+01 1.023983893212839860e+02 9.324480559454225670e+01
2.487500000000000000e+03 6.370796120353157477e+01 5.654683302536746936e+01 1.024135238488867117e+02 9.316655986675014844e+01
2.500000000000000000e+03 6.379758110339238897e+01 5.653232746655403673e+01 1.023725374527425487e+02 9.324967916930900458e+01
2.512500000000000000e+03 6.391039976675218526e+01 5.638557732237837428e+01 1.023935891657298072e+02 9.322210479202031763e+01
2.525000000000000000e+03 6.393282339275830140e+01 5.662871335836130271e+01 1.023029882705548772e+02 9.314526258927389790e+01
2.537500000000000000e+03 6.392721877930607377e+01 5.649649439302243792e+01 1.024047856547237387e+02 9.318998216076421670e+01
2.550000000000000000e+03 6.406440687733139328e+01 5.653825646567822361e+01 1.024116020303789441e+02 9.323980472036932099e+01
2.562500000000000000e+03 6.409367322396990119e+01 5.668009522163895753e+01 1.023809973567140617e+02 9.319999695181235211e+01
2.575000000000000000e+03 6.407192294237150065e+01 5.671248675909522063e+01 1.025077060847256547e+02 9.296555544364029799e+01
2.587500000000000000e+03 6.398566463310644536e+01 5.672841554279757759e+01 1.024923032196723653e+02 9.305059190346966602e+01
2.600000000000000000e+03 6.388088599730230044e+01 5.690199859322039089e+01 1.025897800179044879e+02 9.307589215759099943e+01
2.612500000000000000e+03 6.396175787509294963e+01 5.688073342468356941e+01 1.025048527216885930e+02 9.322428208670584127e+01
2.625000000000000000e+03 6.389994938512079869e+01 5.702072737784515510e+01 1.025723004527981033e+02 9.320037234710231644e+01
2.637500000000000000e+03 6.386895896036174491e+01 5.676325759326636700e+01 1.026141337077067703e+02 9.321857162054006096e+01
2.650000000000000000e+03 6.388903540455787322e+01 5.673455938363495221e+01 1.024963768157091835e+02 9.324799215099143623e+01
2.662500000000000000e+03 6.396698473109365324e+01 5.672771899447486277e+01 1.024076329498667377e+02 9.316488682052181503e+01
2.675000000000000000e+03 6.401789017368220414e+01 5.679964750991076272e+01 1.024266929110094679e+02 9.322033794388860883e+01
2.687500000000000000e+03 6.406587025754805609e+01 5.674570718095634447e+01 1.023759019713937874e+02 9.330812758224492143e+01
2.700000000000000000e+03 6.411467431745933254e+01 5.671204473688299430e+01 1.024302078447229007e+02 9.329624915399448071e+01
2.712500000000000000e+03 6.403290652016231377e+01 5.659023539429933436e+01 1.024054164084345473e+02 9.332591365777007297e+01
2.725000000000000000e+03 6.408107298729105139e+01 5.657885019764022161e+01 1.023809520700902169e+02 9.336318031024720199e+01
2.737500000000000000e+03 6.421330458644089845e+01 5.665257875849943048e+01 1.024497956004557153e+02 9.346780930140685939e+01
2.750000000000000000e+03 6.427767349886289594e+01 5.666132105373177552e+01 1.024452543941348779e+02 9.348076978005107662e+01
2.762500000000000000e+03 6.430668831904091576e+01 5.670843340127755283e+01 1.024045907483487099e+02 9.341324579161771169e+01
2.775000000000000000e+03 6.423510512570537401e+01 5.671849200868756924e+01 1.023993481979483988e+02 9.333981047771288786e+01
2.787500000000000000e+03 6.410229919062145143e+01 5.672729651017493069e+01 1.024380100916446281e+02 9.352467183044009857e+01
2.800000000000000000e+03 6.412404826531272306e+01 5.673185793794602461e+01 1.025324842328637232e+02 9.348680859734075455e+01
2.812500000000000000e+03 6.419192849922750099e+01 5.671199338993843497e+01 1.024616570694416424e+02 9.350096425148396406e+01
2.825000000000000000e+03 6.428415720970217251e+01 5.667180303058174218e+01 1.025032153778613093e+02 9.343901056244175152e+01
2.837500000000000000e+03 6.429236745020421040e+01 5.666642894403148745e+01 1.025026381977076824e+02 9.358657183709590299e+01
2.850000000000000000e+03 6.420939045906827403e+01 5.670010271681688607e+01 1.026553208678257931e+02 9.339804412986516979e+01
2.862500000000000000e+03 6.436696161243874315e+01 5.678475157493171821e+01 1.028665112724740283e+02 9.338715037800649554e+01
2.875000000000000000e+03 6.434391288433671718e+01 5.679495904248588545e+01 1.028896749101727721e+02 9.337825131317570992e+01
2.887500000000000000e+03 6.444369244657315221e+01 5.682667714064513120e+01 1.028080974604957163e+02 9.347124214969565514e+01
2.900000000000000000e+03 6.434038773767642283e+01 5.685266359007460579e+01 1.027388621397216042e+02 9.351366920621013890e+01
2.912500000000000000e+03 6.441567987378724069e+01 5.677715217051648722e+01 1.026596330196444171e+02 9.360018873214532675e+01
2.925000000000000000e+03 6.433200986595792870e+01 5.684829189271196981e+01 1.027597996187672891e+02 9.368306498858667908e+01
2.937500000000000000e+03 6.423791487930557764e+01 5.673994904635192427e+01 1.026389913639175830e+02 9.358864029631251924e+01
2.950000000000000000e+03 6.434464519576101793e+01 5.661514708175769073e+01 1.025126316611601140e+02 9.360245497547454363e+01
2.962500000000000000e+03 6.434748943992489956e+01 5.667751991005769696e+01 1.026248868391540299e+02 9.360823917957405627e+01
2.975000000000000000e+03 6.431651195603738813e+01 5.664219689463804031e+01 1.025990612766239565e+02 9.373652233493065467e+01
2.987500000000000000e+03 6.445170776152181702e+01 5.649818253497451792e+01 1.024709415023007040e+02 9.362609705649937553e+01
3.000000000000000000e+03 6.438698874720343213e+01 5.655427660717226246e+01 1.024502425508436261e+02 9.361519030889093074e+01
3.012500000000000000e+03 6.443751023192140792e+01 5.667866744313413818e+01 1.024456406581304861e+02 9.367551594460421427e+01
3.025000000000000000e+03 6.449590091859360541e+01 5.656315375744490836e+01 1.023982398232400897e+02 9.365021451125939222e+01
3.037500000000000000e+03 6.456661401326709893e+01 5.658207451419482226e+01 1.025795118288715599e+02 9.364001833951728315e+01
3.050000000000000000e+03 6.465943248728541448e+01 5.667608814619042334e+01 1.025634726546681179e+02 9.369190652769729866e+01
3.062500000000000000e+03 6.473954778317536807e+01 5.659640290403156371e+01 1.026142415589580850e+02 9.368057545128297647e+01
3.075000000000000000e+03 6.468641829641580898e+01 5.669925031429585971e+01 1.025918947704802946e+02 9.368948676903745820e+01
3.087500000000000000e+03 6.472929154957130038e+01 5.670008957923486292e+01 1.025981848175347579e+02 9.365905159534611357e+01
3.100000000000000000e+03 6.468370338028321953e+01 5.668760905384484516e+01 1.025299150621277278e+02 9.376519119853173834e+01
3.112500000000000000e+03 6.472068295594692700e+01 5.665228572112433625e+01 1.026445833088133526e+02 9.381712007496506089e+01
3.125000000000000000e+03 6.493651485904648268e+01 5.669559813438667106e+01 1.026576047570695778e+02 9.373560152208182217e+01
3.137500000000000000e+03 6.485962953078640680e+01 5.671039822994170265e+01 1.026629276780768834e+02 9.362252624153677516e+01
3.150000000000000000e+03 6.487106348225104568e+01 5.682149308954888767e+01 1.026495547445238827e+02 9.350377821455235505e+01
3.162500000000000000e+03 6.482744460173491063e+01 5.666179444302549228e+01 1.026743121990251097e+02 9.349893518337472642e+01
3.175000000000000000e+03 6.475065167513963615e+01 5.660219324037655753e+01 1.025766379727228212e+02 9.349940245672716799e+01
3.187500000000000000e+03 6.481201129458267474e+01 5.667381023546224128e+01 1.025933626057481689e+02 9.362640762223304591e+01
3.200000000000000000e+03 6.489594622741081764e+01 5.668885413736659729e+01 1.025404224541935605e+02 9.366674969711193910e+01
3.212500000000000000e+03 6.481318683526426128e+01 5.662318456660160848e+01 1.023735133430513997e+02 9.366220234092503460e+01
3.225000000000000000e+03 6.482264276778229828e+01 5.650335833584065881e+01 1.023019741236107194e+02 9.379610009644227375e+01
3.237500000000000000e+03 6.492607162263693965e+01 5.650318824023660369e+01 1.022819462725795177e+02 9.379564167961244436e+01
3.250000000000000000e+03 6.494843384121735141e+01 5.648608839275649274e+01 1.022218241344068446e+02 9.375545501443502872e+01
3.262500000000000000e+03 6.490578599592417675e+01 5.647463749920636644e+01 1.021885647009769400e+02 9.385645334707317033e+01
3.275000000000000000e+03 6.473245144001995754e+01 5.648389718330064824e+01 1.022441821836117839e+02 9.399553735151599199e+01
3.287500000000000000e+03 6.474973746416826259e+01 5.663477942363983431e+01 1.022525780860496099e+02 9.389458635395789088e+01
3.300000000000000000e+03 6.485372345840278285e+01 5.666215135919806301e+01 1.021002333052852293e+02 9.373189995073374803e+01
3.312500000000000000e+03 6.485084266393030816e+01 5.676288969880119595e+01 1.019863308417569385e+02 9.381825757363257878e+01
3.325000000000000000e+03 6.477459465140459827e+01 5.673531281998526055e+01 1.019180873114264756e+02 9.381880366284211448e+01
3.337500000000000000e+03 6.465599096227843745e+01 5.673807169584183896e+01 1.019107642676320467e+02 9.385130373804955184e+01
3.350000000000000000e+03 6.464242955000386814e+01 5.684205839928967663e+01 1.019352768797393196e+02 9.383904065996762256e+01
3.362500000000000000e+03 6.467684330618232025e+01 5.695783601570521171e+01 1.020243304971455558e+02 9.365753748186104133e+01
3.375000000000000000e+03 6.476006809328478653e+01 5.707267122810803528e+01 1.021307591542884694e+02 9.392724294262795581e+01
3.387500000000000000e+03 6.464396727491862293e+01 5.708131820709247251e+01 1.022363756459436246e+02 9.413612237069173716e+01
3.400000000000000000e+03 6.467930179135255742e+01 5.701872036798931020e+01 1.022149362776930417e+02 9.426627793931272947e+01
3.412500000000000000e+03 6.451190217179869535e+01 5.699584910378676028e+01 1.021922991111716357e+02 9.415434579837666718e+01
3.425000000000000000e+03 6.434707931214717291e+01 5.709514136926939187e+01 1.022128663096020631e+02 9.412328741756071793e+01
3.437500000000000000e+03 6.421559220480723695e+01 5.703352799004539975e+01 1.023008752445717562e+02 9.405502335771512890e+01
3.450000000000000000e+03 6.431012524655267271e+01 5.699241673520641882e+01 1.023368535120228842e+02 9.414659023235637392e+01
3.462500000000000000e+03 6.420953418141753843e+01 5.699314858270221151e+01 1.024408391505816383e+02 9.419797659654032884e+01
3.475000000000000000e+03 6.411819022885380548e+01 5.700969238534879224e+01 1.024607709331967129e+02 9.403196020015765555e+01
3.487500000000000000e+03 6.394203214461340679e+01 5.687311734705594546e+01 1.024523349532248631e+02 9.404417431777132208e+01
3.500000000000000000e+03 6.397862714044219956e+01 5.683826675152119634e+01 1.023932107237944251e+02 9.393167493074659546e+01
3.512500000000000000e+03 6.393263779688872006e+01 5.681448492924692317e+01 1.024857077445663833e+02 9.406337593757437787e+01
3.525000000000000000e+03 6.393559743889240821e+01 5.693799514893831315e+01 1.024243378985269999e+02 9.410345157936255589e+01
3.537500000000000000e+03 6.393741336874736447e+01 5.685053994147861545e+01 1.024056988315801675e+02 9.402305267327196248e+01
3.550000000000000000e+03 6.410782325464066389e+01 5.693827792923485021e+01 1.024190159407024225e+02 9.380667818705812522e+01
3.562500000000000000e+03 6.412950780022620734e+01 5.690212119437521210e+01 1.025520798030488123e+02 9.380859612361585675e+01
3.575000000000000000e+03 6.408035288778054905e+01 5.690418053171347879e+01 1.026352325588051002e+02 9.385924389195646711e+01
3.587500000000000000e+03 6.409639019875251620e+01 5.689169793674175679e+01 1.025826147171693066e+02 9.399159542850675564e+01
3.600000000000000000e+03 6.426923888073881130e+01 5.699680344172013235e+01 1.025627552987031663e+02 9.401447269388177119e+01
3.612500000000000000e+03 6.435763310725064912e+01 5.700861921894617979e+01 1.025956043362667316e+02 9.404659303410420534e+01
3.625000000000000000e+03 6.436207851435820260e+01 5.705626408176121345e+01 1.024723606025756766e+02 9.389767728918459966e+01
3.637500000000000000e+03 6.443935512178043723e+01 5.698522743989668982e+01 1.024958151401909987e+02 9.386547877491918257e+01
3.650000000000000000e+03 6.457500841132191738e+01 5.705816324377077109e+01 1.024467684808410866e+02 9.388987038818878261e+01
3.662500000000000000e+03 6.442677570021260181e+01 5.704709438878722949e+01 1.024564654954001526e+02 9.394384736044780482e+01
3.675000000000000000e+03 6.439163239220351898e+01 5.710916133848157017e+01 1.026291894000346900e+02 9.399154866400286323e+01
3.687500000000000000e+03 6.444493121764234900e+01 5.699176111735292949e+01 1.026878866948104161e+02 9.406580633329204488e+01
3.700000000000000000e+03 6.451341137341711374e+01 5.695605861729723784e+01 1.028313260010068291e+02 9.424303410409882531e+01
3.712500000000000000e+03 6.453903685045149530e+01 5.686119988679173787e+01 1.027439259990391207e+02 9.437265650942238437e+01
3.725000000000000000e+03 6.469636114783321545e+01 5.690018255680138992e+01 1.025839127351502640e+02 9.441334808311650306e+01
3.737500000000000000e+03 6.475607865463857138e+01 5.682483469520531116e+01 1.025067533418291248e+02 9.429160925351912681e+01
3.750000000000000000e+03 6.466753589437119842e+01 5.686542680208302869e+01 1.024812818439150135e+02 9.422515391504352067e+01
3.762500000000000000e+03 6.467545034531417514e+01 5.674359729447929368e+01 1.025681423754867438e+02 9.412928064146373686e+01
3.775000000000000000e+03 6.468973497007860374e+01 5.659282758133613811e+01 1.026107646717368027e+02 9.408811623744874453e+01
3.787500000000000000e+03 6.482948984703757844e+01 5.661580975525319559e+01 1.026403616818586642e+02 9.411661371888725114e+01
3.800000000000000000e+03 6.495071988515293526e+01 5.669295189610051722e+01 1.026156588134490448e+02 9.407522079946606652e+01
3.812500000000000000e+03 6.483762032842240330e+01 5.677983333323351900e+01 1.025986079048751520e+02 9.421604775473677762e+01
3.825000000000000000e+03 6.478403112116787099e+01 5.671283611073366160e+01 1.026365654685721012e+02 9.409279162593051637e+01
3.837500000000000000e+03 6.495699646232446867e+01 5.669107203165475539e+01 1.026109359724604531e+02 9.408707539699756239e+01
3.850000000000000000e+03 6.498382752453863986e+01 5.672821310127614680e+01 1.024752951384428314e+02 9.406563042548602027e+01
3.862500000000000000e+03 6.495535681420322760e+01 5.672207117635829832e+01 1.023393576650332903e+02 9.402386789310691029e+01
3.875000000000000000e+03 6.495782688377673253e+01 5.659590927839115437e+01 1.023020738519581840e+02 9.400560144846610910e+01
3.887500000000000000e+03 6.496713112721489836e+01 5.646457321625563708e+01 1.022971939126507124e+02 9.406762491968338225e+01
3.900000000000000000e+03 6.493498750576067380e+01 5.652389278938504447e+01 1.022519831751757238e+02 9.406900380558150232e+01
3.912500000000000000e+03 6.496848056491604950e+01 5.667362226601474617e+01 1.022365588738207549e+02 9.393567168509665066e+01
3.925000000000000000e+03 6.500363838024128427e+01 5.651511737898072596e+01 1.022965761822994040e+02 9.394042709163724680e+01
3.937500000000000000e+03 6.491517771282151728e+01 5.647249251611003729e+01 1.022776439947289902e+02 9.393199068817354203e+01
3.950000000000000000e+03 6.489281698657329400e+01 5.639867289250670979e+01 1.021692212400464825e+02 9.402167262900250932e+01
3.962500000000000000e+03 6.485037463027190086e+01 5.638993468391769426e+01 1.022222819340535978e+02 9.381556245720781817e+01
3.975000000000000000e+03 6.491319688067019911e+01 5.642197254925032013e+01 1.023029745021121641e+02 9.361063845001231698e+01
3.987500000000000000e+03 6.499142042435562416e+01 5.641946778257122475e+01 1.022831975511722220e+02 9.378676195982706076e+01
4.000000000000000000e+03 6.498280819029400845e+01 5.655901241974298443e+01 1.022538080151990556e+02 9.371995139366357819e+01
4.012500000000000000e+03 6.500598605861733859e+01 5.647390412851272856e+01 1.021830440418311952e+02 9.390958823300448444e+01
4.025000000000000000e+03 6.495737641710746857e+01 5.639045515167694589e+01 1.021337729221075250e+02 9.384174050189639615e+01
4.037500000000000000e+03 6.499136976417429423e+01 5.629961919935448122e+01 1.019620088299578100e+02 9.382355372688033412e+01
4.050000000000000000e+03 6.485746773479752392e+01 5.634089641118087854e+01 1.018254162233247655e+02 9.398228401565241086e+01
4.062500000000000000e+03 6.497177889179518218e+01 5.636759451331653992e+01 1.019219897033553508e+02 9.392404853075399274e+01
4.075000000000000000e+03 6.479335616345250060e+01 5.629039788395658661e+01 1.019247112997868783e+02 9.385841291378612539e+01
4.087500000000000000e+03 6.476871311007292320e+01 5.617868075431124453e+01 1.019297402882676522e+02 9.392196496305413689e+01
4.100000000000000000e+03 6.466754841288201305e+01 5.614041081723359383e+01 1.019620674416808583e+02 9.394914556101380754e+01
4.112500000000000000e+03 6.470030455119207602e+01 5.619034101301334516e+01 1.019772786246601299e+02 9.402597139947525307e+01
4.125000000000000000e+03 6.466214249715226003e+01 5.618457951049180110e+01 1.018568989710065864e+02 9.381338578100330494e+01
4.137500000000000000e+03 6.465469292388779365e+01 5.607878579357374349e+01 1.018395366594839544e+02 9.383511795274397116e+01
4.150000000000000000e+03 6.469244234503831592e+01 5.619709810110433779e+01 1.018810065116254862e+02 9.398608112923832891e+01
4.162500000000000000e+03 6.465070908400359428e+01 5.628357201147954925e+01 1.018677495060970273e+02 9.388378090063415016e+01
4.175000000000000000e+03 6.460878215745569264e+01 5.624591562315191595e+01 1.017835888399943087e+02 9.386469334738676196e+01
4.187500000000000000e+03 6.440958380790613091e+01 5.623407749910661835e+01 1.018206795075904552e+02 9.382844451767599026e+01
4.200000000000000000e+03 6.440449427592433551e+01 5.627015814397723403e+01 1.019525341451917768e+02 9.383936638467577041e+01
4.212500000000000000e+03 6.443585194828531826e+01 5.621219174211752545e+01 1.018217760376577132e+02 9.386612868219701511e+01
4.225000000000000000e+03 6.445691216207167429e+01 5.627984690452818484e+01 1.017104279284830994e+02 9.401294014901515084e+01
4.237500000000000000e+03 6.451296937923598307e+01 5.633581120146322974e+01 1.016894203268573733e+02 9.404617519328810715e+01
4.250000000000000000e+03 6.455865158048113983e+01 5.631678530339515731e+01 1.018066657996159705e+02 9.403587914930047020e+01
4.262500000000000000e+03 6.453201002205436509e+01 5.617266654291918826e+01 1.018385869138175650e+02 9.397551218605303802e+01
4.275000000000000000e+03 6.446263571945804927e+01 5.616625068708389534e+01 1.018579725960427709e+02 9.396778894293397855e+01
4.287500000000000000e+03 6.456130973326720834e+01 5.606836562393201717e+01 1.018209214855403246e+02 9.419578323059641889e+01
4.300000000000000000e+03 6.455026916955668526e+01 5.605850871373208832e+01 1.018244168375637173e+02 9.416898329710213034e+01
4.312500000000000000e+03 6.469525150535724833e+01 5.604274504880514485e+01 1.018546418831573135e+02 9.415750972840854160e+01
4.325000000000000000e+03 6.462843500779786154e+01 5.604016643266407272e+01 1.018872171186127105e+02 9.422171334573764057e+01
4.337500000000000000e+03 6.461446154778263917e+01 5.599492231849278312e+01 1.019681169077995975e+02 9.421130768069207306e+01
4.350000000000000000e+03 6.461836305572550998e+01 5.595090791599169222e+01 1.019025358956376976e+02 9.414173471299940843e+01
4.362500000000000000e+03 6.443755780930754895e+01 5.581488985158849658e+01 1.020459738195656740e+02 9.401389157308761924e+01
4.375000000000000000e+03 6.444787553024306703e+01 5.585694539583074913e+01 1.022762449491953873e+02 9.389971418174145867e+01
4.387500000000000000e+03 6.447384002126318592e+01 5.592154455733517437e+01 1.023078877697338811e+02 9.375186037204069578e+01
4.400000000000000000e+03 6.440575071578996358e+01 5.596417424699384924e+01 1.022317732548086155e+02 9.368460498766538080e+01
4.412500000000000000e+03 6.449579201184246813e+01 5.613889407866317782e+01 1.021681955338693797e+02 9.378924208020153230e+01
4.425000000000000000e+03 6.456813813413229752e+01 5.614001958889048183e+01 1.021199741886124173e+02 9.386419367672925773e+01
4.437500000000000000e+03 6.438634775533067511e+01 5.615200384933989142e+01 1.022244629242793934e+02 9.404084871242054078e+01
4.450000000000000000e+03 6.451712351764585662e+01 5.611231916402756070e+01 1.020203643324921075e+02 9.407731251689828866e+01
4.462500000000000000e+03 6.454234016936959506e+01 5.614802111794396211e+01 1.020717442410192746e+02 9.407809016099379562e+01
4.475000000000000000e+03 6.461842576439657648e+01 5.612006612174796771e+01 1.020227849088537795e+02 9.422212950439653412e+01
4.487500000000000000e+03 6.455861468558809690e+01 5.597935753837426631e+01 1.019903572361023407e+02 9.427255646975707748e+01
4.500000000000000000e+03 6.451695920991548405e+01 5.592427821487980566e+01 1.020815647379922666e+02 9.431267519943315847e+01
4.512500000000000000e+03 6.448588360192478319e+01 5.590917401775816131e+01 1.022372301482637056e+02 9.434812353620677072e+01
4.525000000000000000e+03 6.465055106444926025e+01 5.584923269031788351e+01 1.022908489116541091e+02 9.425088432909925018e+01
4.537500000000000000e+03 6.456957095085995491e+01 5.590689941534144225e+01 1.022929806442224816e+02 9.421554193477153660e+01
4.550000000000000000e+03 6.464655894026360272e+01 5.593984077501275465e+01 1.023392058222551242e+02 9.412917097138856093e+01
4.562500000000000000e+03 6.460709063836742416e+01 5.592967500388979829e+01 1.023209963194014165e+02 9.412854582701467621e+01
4.575000000000000000e+03 6.458360519007010225e+01 5.599722045392087466e+01 1.023483383231443611e+02 9.406262244262414640e+01
4.587500000000000000e+03 6.459049747686091791e+01 5.592366968754157597e+01 1.023834654829297079e+02 9.409483795936235140e+01
4.600000000000000000e+03 6.447296737417822499e+01 5.591269152119403429e+01 1.024289023978660111e+02 9.410928334865312195e+01
4.612500000000000000e+03 6.451058977241132197e+01 5.587511062629827308e+01 1.023091174243842261e+02 9.405569481830703182e+01
4.625000000000000000e+03 6.446245531491928205e+01 5.595940482363097601e+01 1.021829038069477491e+02 9.400671695914722648e+01
4.637500000000000000e+03 6.448078178847579522e+01 5.593732143956687253e+01 1.023134267561615189e+02 9.380941808196918430e+01
4.650000000000000000e+03 6.448824185401737452e+01 5.594287245757421090e+01 1.024418121690072354e+02 9.384692120101794899e+01
4.662500000000000000e+03 6.453213736572014625e+01 5.603113078460974350e+01 1.023304626847329644e+02 9.396470348461545541e+01
4.675000000000000000e+03 6.468818953415511430e+01 5.593718752473899514e+01 1.023350205591817712e+02 9.396902286822371764e+01
4.687500000000000000e+03 6.459747921981883678e+01 5.609688174383243364e+01 1.023692063604262330e+02 9.395739521953930762e+01
4.700000000000000000e+03 6.464245539009255026e+01 5.598999817831525405e+01 1.023248084217887737e+02 9.398079484956625151e+01
4.712500000000000000e+03 6.468628558197380585e+01 5.595192897444570690e+01 1.023144265926270293e+02 9.386925262961780447e+01
4.725000000000000000e+03 6.463703660628162595e+01 5.613129339501658421e+01 1.023813174525085969e+02 9.391946961152108031e+01
4.737500000000000000e+03 6.475105391067984328e+01 5.618164666879790303e+01 1.024845203037835972e+02 9.390056473175943097e+01
4.750000000000000000e+03 6.474189556193640271e+01 5.612250194352319710e+01 1.024640247443798700e+02 9.377399738811163843e+01
4.762500000000000000e+03 6.493244642551742629e+01 5.613372086387873594e+01 1.024282307291647811e+02 9.371063069678953639e+01
4.775000000000000000e+03 6.503179777473403078e+01 5.610846257897087952e+01 1.024444380724788601e+02 9.369120671316296978e+01
4.787500000000000000e+03 6.509418381705658874e+01 5.603160075495923564e+01 1.026177029064982520e+02 9.366778380263502868e+01
4.800000000000000000e+03 6.505744444709551999e+01 5.607984865230970684e+01 1.026969761039428732e+02 9.372098861610673737e+01
4.812500000000000000e+03 6.502617266319562361e+01 5.605519744628606560e+01 1.026746372939471001e+02 9.378719639326517665e+01
4.825000000000000000e+03 6.508044368997278184e+01 5.603152480003999614e+01 1.027336589211128342e+02 9.380693753743668140e+01
4.837500000000000000e+03 6.524063526530655110e+01 5.596239772039576366e+01 1.026855195280397339e+02 9.379705431290675222e+01
4.850000000000000000e+03 6.520402304783573300e+01 5.586577811034795360e+01 1.025331795256946634e+02 9.373459003462764372e+01
4.862500000000000000e+03 6.512787828984292560e+01 5.587880800712130736e+01 1.026099980259028541e+02 9.368431650588728132e+01
4.875000000000000000e+03 6.506686629163959878e+01 5.572611856594468804e+01 1.025676016924054181e+02 9.364550401499249688e+01
4.887500000000000000e+03 6.499864191768102728e+01 5.585991738849494226e+01 1.024499567850350559e+02 9.376064136059078180e+01
4.900000000000000000e+03 6.498632624885519249e+01 5.586961565502731020e+01 1.023989613588826728e+02 9.383309288701349260e+01
4.912500000000000000e+03 6.498772399558745860e+01 5.588674215093578823e+01 1.024437294789382378e+02 9.391645660646470617e+01
4.925000000000000000e+03 6.499291341179402082e+01 5.572265062822631876e+01 1.024977373498879132e+02 9.383510898886648022e+01
4.937500000000000000e+03 6.504020264372309157e+01 5.567851814143592293e+01 1.025882377117311393e+02 9.372525409427693432e+01
4.950000000000000000e+03 6.524876755108205373e+01 5.578350851694487034e+01 1.026792059636765799e+02 9.375730905906799251e+01
4.962500000000000000e+03 6.510852123511011769e+01 5.590610638527865461e+01 1.026761532468112534e+02 9.374654141706514565e+01
4.975000000000000000e+03 6.511910382990414803e+01 5.598509538028181254e+01 1.026367604765422641e+02 9.375661807343151111e+01
4.987500000000000000e+03 6.516304460539336674e+01 5.593315602009881360e+01 1.026089354294632727e+02 9.377298476766803503e+01
5.000000000000000000e+03 6.515017477463447904e+01 5.593482454125666692e+01 1.026350427263061817e+02 9.382971928665502048e+01
5.012500000000000000e+03 6.506568105395909640e+01 5.585317471752870944e+01 1.026068666707893726e+02 9.391094448156732710e+01
5.025000000000000000e+03 6.508465068971383971e+01 5.575476410247593151e+01 1.024777000039534727e+02 9.385061433284228372e+01
5.037500000000000000e+03 6.506741904101892260e+01 5.572714489441625574e+01 1.024879726952847960e+02 9.393227369447716057e+01
5.050000000000000000e+03 6.505066979861847187e+01 5.578716337655423985e+01 1.024448140888592178e+02 9.385460983703211468e+01
5.062500000000000000e+03 6.508147233120691055e+01 5.584510182200644124e+01 1.023243939678801553e+02 9.400997222192108893e+01
5.075000000000000000e+03 6.506414908745136927e+01 5.584784773225405274e+01 1.024998557321234500e+02 9.407464251359726859e+01
5.087500000000000000e+03 6.499525093750206395e+01 5.559682465227060533e+01 1.025685173779815358e+02 9.414488352612903554e+01
5.100000000000000000e+03 6.489228612902923032e+01 5.573716938813859656e+01 1.024923433513460509e+02 9.407962791825849536e+01
5.112500000000000000e+03 6.473602693794549623e+01 5.577716312580275826e+01 1.025477209329851860e+02 9.386585240936345542e+01
5.125000000000000000e+03 6.472998185847139041e+01 5.569969120580964983e+01 1.026127336561152674e+02 9.385349244015213799e+01
5.137500000000000000e+03 6.487719705414494342e+01 5.562613405753845797e+01 1.025674918088859044e+02 9.378996145674648233e+01
5.150000000000000000e+03 6.501727889510455327e+01 5.559095076464860341e+01 1.025013871402730388e+02 9.390829669745468777e+01
5.162500000000000000e+03 6.502951006255813127e+01 5.552339154402193344e+01 1.025341570938103644e+02 9.397465859863162052e+01
5.175000000000000000e+03 6.495519419347075996e+01 5.546819279166785321e+01 1.026162696644832124e+02 9.407626248974942484e+01
5.187500000000000000e+03 6.503485562631597361e+01 5.551814218097147346e+01 1.024697989053071439e+02 9.401000529850054477e+01
5.200000000000000000e+03 6.506448388478395373e+01 5.555775000753961024e+01 1.024278735699083001e+02 9.391194098827838843e+01
5.212500000000000000e+03 6.516697144157338073e+01 5.550056576928950136e+01 1.025341416972609068e+02 9.388989435646251991e+01
5.225000000000000000e+03 6.526300525566210808e+01 5.551067338768181969e+01 1.025119741189075597e+02 9.380951003907344443e+01
5.237500000000000000e+03 6.510466513946653322e+01 5.567757426636969598e+01 1.026096352780190415e+02 9.374172762081232690e+01
5.250000000000000000e+03 6.509238356168746975e+01 5.572293488419732199e+01 1.027282906548691557e+02 9.368252775807206945e+01
5.262500000000000000e+03 6.505610096694520905e+01 5.567591259482711763e+01 1.028036680325430865e+02 9.378608455364323504e+01
5.275000000000000000e+03 6.500616377215163766e+01 5.562371742737119718e+01 1.027696394660190151e+02 9.384253353574469259e+01
5.287500000000000000e+03 6.505055452215364653e+01 5.571911459824281110e+01 1.026257986076970496e+02 9.378278926994821063e+01
5.300000000000000000e+03 6.517381861874970639e+01 5.569386996278946356e+01 1.026037468072324828e+02 9.387311619832205167e+01
5.312500000000000000e+03 6.511434163413754561e+01 5.573077614532687107e+01 1.027079054436686789e+02 9.390760390572906147e+01
5.325000000000000000e+03 6.508081243033014118e+01 5.567636195360535112e+01 1.026971512086527270e+02 9.388848885898761409e+01
5.337500000000000000e+03 6.497815042932319329e+01 5.570650693356401462e+01 1.026726198310329465e+02 9.383148826330001668e+01
5.350000000000000000e+03 6.496118646170205579e+01 5.588204198961503977e+01 1.026914459115722025e+02 9.376410302936734809e+01
5.362500000000000000e+03 6.498109980691184262e+01 5.590895290827290864e+01 1.028446772093125219e+02 9.385127254188337531e+01
5.375000000000000000e+03 6.490739213767137983e+01 5.593641058873871685e+01 1.028772947361698158e+02 9.388235170261016549e+01
5.387500000000000000e+03 6.488765717252348963e+01 5.590090955733390388e+01 1.027635743957750378e+02 9.383086119374449652e+01
5.400000000000000000e+03 6.478003410343258395e+01 5.591154838832169105e+01 1.029298401825334679e+02 9.388630998534775074e+01
5.412500000000000000e+03 6.467652854023982911e+01 5.596154630729176205e+01 1.029511086493887291e+02 9.388814418632034631e+01
5.425000000000000000e+03 6.471180383113079415e+01 5.580220256670909151e+01 1.028462306557801611e+02 9.360367730115440565e+01
5.437500000000000000e+03 6.462711206619653126e+01 5.580100395010246928e+01 1.030221777489402939e+02 9.346697439568477250e+01
5.450000000000000000e+03 6.452461855529631407e+01 5.582606201475957164e+01 1.030599077323677903e+02 9.342738307810161302e+01
5.462500000000000000e+03 6.428755846695773357e+01 5.574217276530866627e+01 1.030545594160403056e+02 9.347936109926740755e+01
5.475000000000000000e+03 6.444162115391488044e+01 5.569702226836584913e+01 1.030646384140296874e+02 9.348509492374658691e+01
5.487500000000000000e+03 6.430645195822977200e+01 5.571387893468624242e+01 1.030771566259051326e+02 9.351933541713027864e+01
5.500000000000000000e+03 6.435253262462028090e+01 5.566663224150806144e+01 1.029612311706327290e+02 9.353443149500509435e+01
5.512500000000000000e+03 6.444340775128105747e+01 5.565520651003366481e+01 1.028826691975613983e+02 9.358651768218888378e+01
5.525000000000000000e+03 6.448119867411432438e+01 5.557394545051607082e+01 1.029833208207257371e+02 9.359902592263304655e+01
5.537500000000000000e+03 6.456516642535150652e+01 5.578211587483428957e+01 1.029961534286369442e+02 9.360470171395807881e+01
5.550000000000000000e+03 6.460300764738325086e+01 5.586431655027223542e+01 1.028924956779625717e+02 9.359225481806443270e+01
5.562500000000000000e+03 6.449710924939194001e+01 5.576499063255536015e+01 1.028894926685023847e+02 9.344571607896912724e+01
5.575000000000000000e+03 6.457465563524189633e+01 5.573635066552692763e+01 1.027734445379263661e+02 9.331126570411238674e+01
5.587500000000000000e+03 6.447798160139520007e+01 5.551771997789973767e+01 1.027804241077343477e+02 9.341556093040620112e+01
5.600000000000000000e+03 6.461589016266053420e+01 5.561468068580765589e+01 1.028334297586873731e+02 9.326134787016262351e+01
5.612500000000000000e+03 6.464801950771210670e+01 5.561702856369033299e+01 1.028409369180368316e+02 9.329787532777417880e+01
5.625000000000000000e+03 6.465174572739044834e+01 5.569559673766625707e+01 1.028387234276986675e+02 9.324095236775737305e+01
5.637500000000000000e+03 6.457889822594982832e+01 5.566939826579567807e+01 1.027396525119906698e+02 9.321243048934185538e+01
5.650000000000000000e+03 6.460399976163199653e+01 5.562489685990250621e+01 1.028469447393461138e+02 9.329166903276724554e+01
5.662500000000000000e+03 6.447548058775747393e+01 5.567812107973782787e+01 1.027127223045619360e+02 9.329020213202100820e+01
5.675000000000000000e+03 6.441357079584928158e+01 5.571181585625460286e+01 1.027081468457680842e+02 9.306867951347507528e+01
5.687500000000000000e+03 6.447056767002511890e+01 5.576038035533578352e+01 1.027298010810882971e+02 9.296321473791373080e+01
5.700000000000000000e+03 6.446464980572294223e+01 5.572127481632274737e+01 1.027021708334001460e+02 9.295609555364137577e+01
5.712500000000000000e+03 6.450982469108592454e+01 5.571627630116216778e+01 1.027363972457300463e+02 9.289295926630791200e+01
5.725000000000000000e+03 6.456077939037180613e+01 5.585667487655112495e+01 1.027220069009990908e+02 9.287690537472907693e+01
5.737500000000000000e+03 6.457805832388014267e+01 5.582841208731185390e+01 1.027738949636973729e+02 9.285761310115348977e+01
5.750000000000000000e+03 6.460409585399850130e+01 5.590061411719750595e+01 1.028211875441301402e+02 9.281021588431040925e+01
5.762500000000000000e+03 6.460881282085566113e+01 5.595710804005691585e+01 1.029350118924339057e+02 9.263042911016971459e+01
5.775000000000000000e+03 6.469685136834723949e+01 5.586099393055567930e+01 1.028583916186844220e+02 9.279606936106706883e+01
5.787500000000000000e+03 6.482169994781072830e+01 5.590747653972817943e+01 1.027603017057733865e+02 9.270000345619320115e+01
5.800000000000000000e+03 6.473565065263191798e+01 5.590503502570042826e+01 1.028383596841183589e+02 9.272653776393863723e+01
5.812500000000000000e+03 6.471533515372124157e+01 5.595291560236923090e+01 1.027813000911130388e+02 9.273800965568698018e+01
5.825000000000000000e+03 6.478908754203986575e+01 5.589420106976135827e+01 1.026084989556610054e+02 9.269511718673419409e+01
5.837500000000000000e+03 6.469466292426621123e+01 5.590889491597872052e+01 1.025408834760640815e+02 9.265399403926844002e+01
5.850000000000000000e+03 6.483647224337360626e+01 5.583840085116552387e+01 1.026448833886219063e+02 9.273089065406776399e+01
5.862500000000000000e+03 6.489472619781591334e+01 5.584839803414187287e+01 1.026137601595189039e+02 9.281736625564019505e+01
5.875000000000000000e+03 6.490077665251182282e+01 5.569574717912503559e+01 1.027213353766500035e+02 9.291666505630558959e+01
5.887500000000000000e+03 6.505591357111731554e+01 5.573912006095124383e+01 1.026605411665245526e+02 9.298670234380867328e+01
5.900000000000000000e+03 6.521960563858029047e+01 5.577805452445740286e+01 1.027074469112856008e+02 9.318045686915860415e+01
5.912500000000000000e+03 6.521282605553506073e+01 5.588371987419218101e+01 1.027083007116717113e+02 9.310553721397513982e+01
5.925000000000000000e+03 6.525202636261261091e+01 5.586454761447782147e+01 1.027088695863351973e+02 9.313057883690044036e+01
5.937500000000000000e+03 6.522316369023199911e+01 5.583196334266438043e+01 1.027861528044005013e+02 9.301559290505720412e+01
5.950000000000000000e+03 6.505230046346783013e+01 5.586205939921036645e+01 1.027520940616317517e+02 9.312493404547873865e+01
5.962500000000000000e+03 6.502443026452283448e+01 5.586998690849910076e+01 1.027747256855991793e+02 9.321041062073912542e+01
5.975000000000000000e+03 6.510634842715451498e+01 5.581105481198005691e+01 1.028173567367049657e+02 9.320267520057797128e+01
5.987500000000000000e+03 6.507300219227445837e+01 5.586425475995618939e+01 1.027363701175126778e+02 9.329298708313085342e+01
6.000000000000000000e+03 6.495609579483073048e+01 5.591060033033392784e+01 1.027504664551844940e+02 9.312001204292315037e+01
6.012500000000000000e+03 6.511620856025390935e+01 5.581156121336422160e+01 1.026458847429927488e+02 9.315209638150416538e+01
6.025000000000000000e+03 6.515799239284774558e+01 5.573460639691542440e+01 1.027842671401266870e+02 9.328498771494609798e+01
6.037500000000000000e+03 6.516840165204116886e+01 5.575170765386607030e+01 1.028255535766771942e+02 9.334987692045828567e+01
6.050000000000000000e+03 6.529429055275775795e+01 5.569985785135670397e+01 1.030142849350204983e+02 9.344977982881748346e+01
6.062500000000000000e+03 6.532587363438791783e+01 5.569968641478398297e+01 1.028680308706262423e+02 9.343009222741557096e+01
6.075000000000000000e+03 6.517745321584176565e+01 5.567360455319008850e+01 1.029270533879144409e+02 9.341267746758200019e+01
6.087500000000000000e+03 6.511612605546308430e+01 5.570910853268451746e+01 1.028816743280108312e+02 9.348640182948111033e+01
6.100000000000000000e+03 6.506679144391782188e+01 5.576484462897315808e+01 1.028012590557516432e+02 9.353824485856577553e+01
6.112500000000000000e+03 6.500475067097875126e+01 5.573757697642275843e+01 1.028023520906238559e+02 9.347507551462312847e+01
6.125000000000000000e+03 6.493804357378054704e+01 5.576033305286979669e+01 1.027981120731153766e+02 9.338581709565424660e+01
6.137500000000000000e+03 6.500549839592088119e+01 5.565144059146778233e+01 1.028298526554627301e+02 9.329668266639282592e+01
6.150000000000000000e+03 6.503284424624465032e+01 5.555031219118608021e+01 1.028691865124196028e+02 9.334919595987220475e+01
6.162500000000000000e+03 6.512296786478961508e+01 5.549969051308124790e+01 1.030483912597626528e+02 9.330654708425848298e+01
6.175000000000000000e+03 6.511754892794539273e+01 5.549979479473739019e+01 1.028916613413966274e+02 9.323037346423329552e+01
6.187500000000000000e+03 6.521498943530342274e+01 5.553649830674886800e+01 1.029225743654665166e+02 9.313664534106078463e+01
6.200000000000000000e+03 6.529376859198157490e+01 5.551412604828109210e+01 1.029990704605543499e+02 9.325677776962780285e+01
6.212500000000000000e+03 6.526079847033382464e+01 5.558500075313607880e+01 1.029041982308754797e+02 9.317328637651239376e+01
6.225000000000000000e+03 6.522171009895974692e+01 5.575085102070808318e+01 1.030304369173785801e+02 9.320565974438441970e+01
6.237500000000000000e+03 6.525717989364598282e+01 5.586797395258943055e+01 1.031307118191711965e+02 9.322994843186488367e+01
6.250000000000000000e+03 6.524799900823695964e+01 5.596371883057688024e+01 1.030521382684147937e+02 9.311882056163717891e+01
6.262500000000000000e+03 6.529031629806081583e+01 5.597894184640263404e+01 1.030620453059507042e+02 9.303993684935963415e+01
6.275000000000000000e+03 6.538198920996546804e+01 5.593600518019232481e+01 1.030984909165641881e+02 9.307039301902554485e+01
6.287500000000000000e+03 6.509246923225737191e+01 5.590930927760899749e+01 1.032356621477854901e+02 9.316682878927775846e+01
6.300000000000000000e+03 6.492622708877843252e+01 5.598028997619189795e+01 1.032163627391288543e+02 9.310883940551849491e+01
6.312500000000000000e+03 6.484136374026297744e+01 5.612951530289797830e+01 1.030790655495602124e+02 9.292141171794324350e+01
6.325000000000000000e+03 6.487769540314501171e+01 5.623638039153252777e+01 1.031441792715792189e+02 9.296760041040776912e+01
6.337500000000000000e+03 6.498541776856258423e+01 5.613384611059453988e+01 1.032068265446573179e+02 9.297301621869569033e+01
6.350000000000000000e+03 6.504850237164819760e+01 5.623558816779875968e+01 1.032870725696007526e+02 9.294815477162066486e+01
6.362500000000000000e+03 6.500143428188735584e+01 5.628291543071104286e+01 1.033240736614309725e+02 9.287192818132307082e+01
6.375000000000000000e+03 6.503885276398705173e+01 5.633201221376247503e+01 1.032022544389379561e+02 9.302093304604623825e+01
6.387500000000000000e+03 6.510722231360256274e+01 5.626571012039798347e+01 1.030677965857622667e+02 9.320712191905101918e+01
6.400000000000000000e+03 6.514524574490512521e+01 5.636335612298707076e+01 1.031709620311988829e+02 9.328112526150039230e+01
6.412500000000000000e+03 6.525070079705390924e+01 5.631733476074015243e+01 1.031348614118267193e+02 9.319340235517351800e+01
6.425000000000000000e+03 6.515009064830184116e+01 5.622473106398465603e+01 1.030677712291789021e+02 9.319514661423650637e+01
6.437500000000000000e+03 6.512717526065378593e+01 5.625452011477036507e+01 1.030367732727956565e+02 9.310978254256448849e+01
6.450000000000000000e+03 6.517981034278921015e+01 5.623629377963497689e+01 1.030077339005759711e+02 9.309323297751740256e+01
6.462500000000000000e+03 6.511095360135068688e+01 5.624530303748860405e+01 1.031285941766596181e+02 9.306981770384716413e+01
6.475000000000000000e+03 6.498375414062098798e+01 5.633727669849037056e+01 1.031071142694857770e+02 9.297128749974596928e+01
6.487500000000000000e+03 6.489662487340940800e+01 5.629650880603357166e+01 1.032975565213633473e+02 9.283161163927391613e+01
6.500000000000000000e+03 6.492760134886432866e+01 5.624206358247909776e+01 1.033006636689556359e+02 9.293480099502021119e+01
6.512500000000000000e+03 6.505310451706380093e+01 5.624838163086424458e+01 1.032806341692206757e+02 9.299883533436252492e+01
6.525000000000000000e+03 6.496077882669226256e+01 5.632525885440195168e+01 1.034702955891982015e+02 9.281576645187899999e+01
6.537500000000000000e+03 6.484527819352487654e+01 5.622972280266533573e+01 1.034122150614581557e+02 9.277109309860973951e+01
6.550000000000000000e+03 6.483113681929862082e+01 5.620418351894623754e+01 1.034189476935418526e+02 9.290457064259919662e+01
6.562500000000000000e+03 6.494592259695978953e+01 5.615527689454702909e+01 1.033742254847354474e+02 9.288176694626990582e+01
6.575000000000000000e+03 6.517749397534559819e+01 5.609062476517652840e+01 1.032105788597318110e+02 9.301874234529560681e+01
6.587500000000000000e+03 6.506031356465639703e+01 5.605694881216099645e+01 1.032026447813934595e+02 9.322395752298245952e+01
6.600000000000000000e+03 6.494943078740136855e+01 5.589834175758359436e+01 1.031334588726898716e+02 9.306129813985089072e+01
6.612500000000000000e+03 6.507572710701555252e+01 5.595341817742526302e+01 1.030414025632874058e+02 9.307537135971800524e+01
6.625000000000000000e+03 6.515893342416738676e+01 5.590770100154274047e+01 1.029971378785232332e+02 9.317078512363482901e+01
6.637500000000000000e+03 6.526309135805274764e+01 5.587278143380458317e+01 1.031237875532110735e+02 9.322890124512129262e+01
6.650000000000000000e+03 6.524433131638551231e+01 5.586479993146995326e+01 1.031364945702226521e+02 9.317286284877718572e+01
6.662500000000000000e+03 6.508789445540210750e+01 5.584795656812227094e+01 1.032242021320365950e+02 9.299606636336586973e+01
6.675000000000000000e+03 6.510857007202774582e+01 5.586348265488705067e+01 1.031520985005181217e+02 9.318110718921343505e+01
6.687500000000000000e+03 6.511594815423926264e+01 5.595068106861104695e+01 1.030830260585194651e+02 9.322656537421502776e+01
6.700000000000000000e+03 6.505683153550856446e+01 5.600178662896806969e+01 1.030644860750542904e+02 9.322825634248945903e+01
6.712500000000000000e+03 6.493602290607246630e+01 5.591720337388121465e+01 1.031927547068468272e+02 9.326332218124110796e+01
6.725000000000000000e+03 6.492821106924156993e+01 5.594654133402971041e+01 1.032626009887088685e+02 9.329654066738918061e+01
6.737500000000000000e+03 6.487103280775068015e+01 5.589605159713745053e+01 1.031765372394679900e+02 9.343602936929890745e+01
6.750000000000000000e+03 6.492321588518255737e+01 5.587208759685828596e+01 1.031874351433362591e+02 9.345965849734336928e+01
6.762500000000000000e+03 6.503099346732327035e+01 5.586220755800087545e+01 1.032034809567247180e+02 9.348707006250870677e+01
6.775000000000000000e+03 6.508371999122523732e+01 5.582566518846124382e+01 1.030798834462605811e+02 9.348588757814263772e+01
6.787500000000000000e+03 6.508328916978091172e+01 5.574351465235154279e+01 1.030417613210579333e+02 9.346470972026841650e+01
6.800000000000000000e+03 6.504245268990921147e+01 5.567453361505434373e+01 1.030609703384429139e+02 9.345914473081066376e+01
6.812500000000000000e+03 6.505135492800631880e+01 5.563600144794555291e+01 1.030040535874074550e+02 9.353735097617344252e+01
6.825000000000000000e+03 6.503514716084274028e+01 5.583662537587043317e+01 1.030525443919404722e+02 9.361530044214785562e+01
6.837500000000000000e+03 6.502486630753840302e+01 5.576793060397617552e+01 1.030162110581889721e+02 9.367757275723583632e+01
6.850000000000000000e+03 6.495804976609848325e+01 5.582699164246169232e+01 1.030209941530278570e+02 9.368532945746447638e+01
6.862500000000000000e+03 6.477223653988737340e+01 5.590980296624049828e+01 1.030886708049035008e+02 9.366062607996505562e+01
6.875000000000000000e+03 6.469002712194902927e+01 5.591630618916776996e+01 1.032009286214430546e+02 9.378615258108645492e+01
6.887500000000000000e+03 6.466178031884757615e+01 5.584647926700160525e+01 1.031756986793139674e+02 9.381608871114428894e+01
6.900000000000000000e+03 6.467594341515614076e+01 5.579946498616833139e+01 1.032237228665016602e+02 9.398828698620492617e+01
6.912500000000000000e+03 6.462717169847184095e+01 5.586021271423359735e+01 1.032463494035099529e+02 9.404419378916118433e+01
6.925000000000000000e+03 6.460073069442331928e+01 5.584095583834261589e+01 1.032803714114738654e+02 9.400140721967703428e+01
6.937500000000000000e+03 6.469868481953373873e+01 5.568720655980639833e+01 1.032664336342419205e+02 9.389267143541896132e+01
6.950000000000000000e+03 6.472377278553651081e+01 5.557254618424354220e+01 1.032861521665299307e+02 9.388389432241788768e+01
6.962500000000000000e+03 6.486433754848079047e+01 5.552641697404257570e+01 1.031942524855285797e+02 9.376952547077738132e+01
6.975000000000000000e+03 6.482470650156328418e+01 5.566897045770613062e+01 1.031146553687832608e+02 9.386090004582062818e+01
6.987500000000000000e+03 6.480549097577237205e+01 5.583815735301564587e+01 1.031736369217154703e+02 9.386923088349526267e+01
7.000000000000000000e+03 6.485418676569109664e+01 5.568654189300671931e+01 1.032701299090031313e+02 9.386241119607984729e+01
7.012500000000000000e+03 6.502100792999453915e+01 5.572974438394459185e+01 1.033013604450694345e+02 9.380123947730645284e+01
7.025000000000000000e+03 6.498220120228367591e+01 5.581377582017014305e+01 1.034368667068691821e+02 9.381403496339119386e+01
7.037500000000000000e+03 6.523020099822487339e+01 5.580219523694835715e+01 1.034874822903724549e+02 9.367890325421055309e+01
7.050000000000000000e+03 6.512441604825880859e+01 5.567411515601762062e+01 1.034687076436712800e+02 9.362580919314055450e+01
7.062500000000000000e+03 6.513515066520113805e+01 5.555284499867838122e+01 1.033697281749285963e+02 9.353542858716211583e+01
7.075000000000000000e+03 6.515722960173815181e+01 5.556091862971963025e+01 1.034111212251104490e+02 9.357989492532310294e+01
7.087500000000000000e+03 6.501565284662036959e+01 5.573123817568033900e+01 1.034567513653160660e+02 9.352177972792205196e+01
7.100000000000000000e+03 6.498682899886809139e+01 5.582568607557730900e+01 1.034819274658420767e+02 9.348823575038201739e+01
7.112500000000000000e+03 6.502254374638583556e+01 5.572556147531983584e+01 1.035557891599314075e+02 9.340771602915002347e+01
7.125000000000000000e+03 6.490511755505872316e+01 5.588923918164331184e+01 1.034264149716072012e+02 9.345472972472809658e+01
7.137500000000000000e+03 6.486158119649880405e+01 5.610569338240476611e+01 1.033125551783683420e+02 9.351720343134682878e+01
7.150000000000000000e+03 6.483645978877012794e+01 5.596671674196739588e+01 1.032609114816080478e+02 9.356109669043679844e+01
7.162500000000000000e+03 6.489663390005816268e+01 5.583413509263992580e+01 1.033259330096284145e+02 9.338540510072691347e+01
7.175000000000000000e+03 6.496095698641055094e+01 5.594797876878697451e+01 1.033051962052412307e+02 9.340797593630792051e+01
7.187500000000000000e+03 6.490021009556836873e+01 5.598449013249435779e+01 1.032260507868708999e+02 9.342550266920979141e+01
7.200000000000000000e+03 6.487340062972027965e+01 5.609660750022253239e+01 1.030915385871436456e+02 9.338293838093498778e+01
7.212500000000000000e+03 6.484782265163826764e+01 5.607031013549480036e+01 1.031951208759016652e+02 9.343735472873987646e+01
7.225000000000000000e+03 6.482267382036290826e+01 5.620386593812685305e+01 1.032342504287252751e+02 9.349864262401800374e+01
7.237500000000000000e+03 6.483077678791175913e+01 5.597478168253157804e+01 1.033045342489737521e+02 9.351494503005156389e+01
7.250000000000000000e+03 6.491298948766946353e+01 5.599485752396953586e+01 1.033004390601055604e+02 9.340462750133453085e+01
7.262500000000000000e+03 6.511109387114802871e+01 5.592154515219164068e+01 1.034333029323820341e+02 9.342321191105209266e+01
7.275000000000000000e+03 6.506430093276996729e+01 5.591016533125032595e+01 1.034774149790317068e+02 9.341485678267312665e+01
7.287500000000000000e+03 6.497282004283223955e+01 5.596182036426194628e+01 1.033482031819521865e+02 9.347909778142791026e+01
7.300000000000000000e+03 6.492181933444986441e+01 5.604582459009188966e+01 1.033174912571047486e+02 9.343985815773588399e+01
7.312500000000000000e+03 6.489690138037455824e+01 5.608162549523567009e+01 1.033893440105285606e+02 9.332122516862006023e+01
7.325000000000000000e+03 6.502420254484486861e+01 5.602577108780941018e+01 1.034538156411177283e+02 9.339175026428569026e+01
7.337500000000000000e+03 6.508976259957329091e+01 5.599159415770093062e+01 1.034717149304918564e+02 9.328487354183877756e+01
7.350000000000000000e+03 6.518718293483200910e+01 5.602669483202473799e+01 1.034498179889970970e+02 9.326093275492372925e+01
7.362500000000000000e+03 6.515911470280603623e+01 5.605977790327875709e+01 1.034656038393365094e+02 9.335351602014901573e+01
7.375000000000000000e+03 6.519139428298912264e+01 5.604366536499092888e+01 1.033967739541317457e+02 9.337833689695462169e+01
7.387500000000000000e+03 6.514430873895932450e+01 5.586712022695571278e+01 1.032970935413225106e+02 9.342779074702258413e+01
7.400000000000000000e+03 6.511220721433872427e+01 5.582833856755060253e+01 1.031500630677358288e+02 9.341915552408407564e+01
7.412500000000000000e+03 6.515553048578951234e+01 5.586186559727586598e+01 1.030423164498952389e+02 9.356843590741610228e+01
7.425000000000000000e+03 6.494236416253556854e+01 5.598087596917835640e+01 1.030956583029065854e+02 9.348938973896480320e+01
7.437500000000000000e+03 6.507712198780774315e+01 5.598352139312493136e+01 1.029941437600808314e+02 9.352295492249027120e+01
7.450000000000000000e+03 6.499259782681426145e+01 5.595183489094485196e+01 1.028925265247983418e+02 9.344641611105863888e+01
7.462500000000000000e+03 6.486885691257171516e+01 5.580068772952853351e+01 1.030644982434232446e+02 9.355877812728802212e+01
7.475000000000000000e+03 6.493674457652988963e+01 5.574825141211756829e+01 1.030981661275199883e+02 9.356370689162136500e+01
7.487500000000000000e+03 6.501250386094123712e+01 5.566944408867185956e+01 1.032278822565727410e+02 9.353913149517491377e+01
7.500000000000000000e+03 6.495402881726299427e+01 5.558132093495814274e+01 1.032927587657069779e+02 9.368730848251603049e+01
7.512500000000000000e+03 6.488281924149058000e+01 5.571246236504833860e+01 1.033601947433563168e+02 9.361427388585453002e+01
7.525000000000000000e+03 6.477859230723785799e+01 5.570009710684678339e+01 1.034051457024968244e+02 9.340878107490478044e+01
7.537500000000000000e+03 6.476880132515347555e+01 5.569800596098477286e+01 1.034377447434455775e+02 9.357858052849206842e+01
7.550000000000000000e+03 6.487642108950259967e+01 5.586926614528280055e+01 1.033743570665003375e+02 9.360837415909126946e+01
7.562500000000000000e+03 6.482573379975478645e+01 5.583829797945085005e+01 1.033002133428782798e+02 9.347136745509850186e+01
7.575000000000000000e+03 6.473299248061753985e+01 5.580192463543079384e+01 1.032916689226966866e+02 9.348057292595633783e+01
7.587500000000000000e+03 6.468082121023759612e+01 5.573193105587872509e+01 1.032972516241267726e+02 9.332216850523285245e+01
7.600000000000000000e+03 6.476098022462491599e+01 5.574605225709508716e+01 1.032007821659457250e+02 9.325252154215061751e+01
7.612500000000000000e+03 6.485857210317945487e+01 5.586547404736741385e+01 1.031317038952595482e+02 9.329705692442676934e+01
7.625000000000000000e+03 6.476566801037421328e+01 5.584181436921274155e+01 1.030623825990845717e+02 9.328170187947597469e+01
7.637500000000000000e+03 6.483279350004809771e+01 5.572390075773115825e+01 1.031441789041229242e+02 9.315035893907045761e+01
7.650000000000000000e+03 6.480346302436352346e+01 5.570717126778625783e+01 1.030720282334373223e+02 9.325916947139204183e+01
7.662500000000000000e+03 6.473845431035435638e+01 5.586793708080753618e+01 1.029884434599690763e+02 9.321690023864169916e+01
7.675000000000000000e+03 6.468193460893373015e+01 5.588999980154694214e+01 1.031246871656177717e+02 9.314467131979606052e+01
7.687500000000000000e+03 6.474499135115772219e+01 5.591658328130856148e+01 1.030743328305477320e+02 9.328430507716959141e+01
7.700000000000000000e+03 6.464921559789944183e+01 5.592097857640247582e+01 1.031261465618947284e+02 9.320105845219499940e+01
7.712500000000000000e+03 6.454262491958945702e+01 5.591342484883838182e+01 1.030376592588196587e+02 9.322663875087727092e+01
7.725000000000000000e+03 6.436857919077738188e+01 5.585396771464008481e+01 1.030798625702235682e+02 9.311938376123210048e+01
7.737500000000000000e+03 6.431335263015355963e+01 5.604661260226394148e+01 1.030935807625562575e+02 9.324491422614937619e+01
7.750000000000000000e+03 6.443303429528033632e+01 5.593043486110262563e+01 1.031838391998011133e+02 9.322531774507046975e+01
7.762500000000000000e+03 6.441155195470443573e+01 5.583870008862598411e+01 1.031532748586392216e+02 9.322805461925570114e+01
7.775000000000000000e+03 6.467717418829667508e+01 5.573090843694116359e+01 1.032875934979880981e+02 9.330969132238675456e+01
7.787500000000000000e+03 6.469076291876396567e+01 5.573794460234594084e+01 1.033210014332162103e+02 9.337483580573578479e+01
7.800000000000000000e+03 6.468581606568331210e+01 5.581733117059690130e+01 1.033904116464970429e+02 9.344494120821113370e+01
7.812500000000000000e+03 6.468734604156828993e+01 5.572203156767863419e+01 1.032633393644009345e+02 9.344671172347817389e+01
7.825000000000000000e+03 6.470936642956243645e+01 5.572575488433569291e+01 1.031935358373575582e+02 9.344038590289838453e+01
7.837500000000000000e+03 6.469991226812074103e+01 5.572658061892985160e+01 1.031293601321040541e+02 9.350313714763439066e+01
7.850000000000000000e+03 6.470300625703815456e+01 5.587940828285818640e+01 1.031805842067800256e+02 9.341971358641438883e+01
7.862500000000000000e+03 6.459779166325509436e+01 5.581941970620294313e+01 1.032348959229695851e+02 9.344037754745025381e+01
7.875000000000000000e+03 6.459020651558270742e+01 5.583419774760591991e+01 1.032387385539722686e+02 9.326470487799588227e+01
7.887500000000000000e+03 6.451457771338509417e+01 5.585981809357379291e+01 1.033088167029890627e+02 9.331560133104377996e+01
7.900000000000000000e+03 6.450247929562841875e+01 5.587767538065876494e+01 1.033756798757469966e+02 9.328256805000208374e+01
7.912500000000000000e+03 6.450677371901591073e+01 5.590217235743503466e+01 1.034016141959210557e+02 9.328531548890281044e+01
7.925000000000000000e+03 6.446498474386125110e+01 5.604490040481558566e+01 1.033100977645710685e+02 9.323612869693123173e+01
7.937500000000000000e+03 6.458008286306673540e+01 5.591162788337926060e+01 1.032739367646138646e+02 9.331651704872446373e+01
7.950000000000000000e+03 6.466246480026025267e+01 5.594291286073547553e+01 1.032293162992760926e+02 9.332790331951085250e+01
7.962500000000000000e+03 6.458605648275873534e+01 5.586383692449449967e+01 1.032471660728062091e+02 9.326031796641613880e+01
7.975000000000000000e+03 6.455564123962891188e+01 5.590603498696555818e+01 1.032427745703465973e+02 9.332847325319805520e+01
7.987500000000000000e+03 6.456352088972826664e+01 5.593259942725581624e+01 1.032766977327538740e+02 9.332922938529328860e+01
8.000000000000000000e+03 6.447853594456729809e+01 5.592462713719643830e+01 1.032554806936238379e+02 9.331001282080411841e+01
8.012500000000000000e+03 6.448690995081432220e+01 5.588220099585488754e+01 1.030578389457765951e+02 9.340169630068064066e+01
8.025000000000000000e+03 6.451730075141061604e+01 5.587626640482245222e+01 1.030486025404882753e+02 9.335472119529354984e+01
8.037500000000000000e+03 6.462268951620161772e+01 5.581953671887298896e+01 1.030704339145018480e+02 9.331615281519573557e+01
8.050000000000000000e+03 6.471551969116165992e+01 5.590703378661144995e+01 1.031297851217792925e+02 9.323608840812153176e+01
8.062500000000000000e+03 6.471890555790740507e+01 5.588033051127414552e+01 1.031886131178229675e+02 9.314608275551434247e+01
8.075000000000000000e+03 6.463939627976584745e+01 5.595906703745002631e+01 1.032461817812753253e+02 9.325856397860820834e+01
8.087500000000000000e+03 6.458467666084931125e+01 5.597100276776976102e+01 1.031331697707646242e+02 9.326691694212289008e+01
8.100000000000000000e+03 6.466878725032385944e+01 5.591724011112484760e+01 1.030955750362188610e+02 9.325449399090987868e+01
8.112500000000000000e+03 6.463352680980428033e+01 5.584843973707883436e+01 1.030341056954618750e+02 9.324379701093216966e+01
8.125000000000000000e+03 6.465137992993641092e+01 5.590050944136981315e+01 1.030949417662691587e+02 9.315635803674730653e+01
8.137500000000000000e+03 6.467895547678709534e+01 5.580967547371651705e+01 1.031533869836859338e+02 9.319809213860442298e+01
8.150000000000000000e+03 6.463695589264395380e+01 5.580155809359943220e+01 1.031317379280827993e+02 9.313558791207110232e+01
8.162500000000000000e+03 6.462435826282387552e+01 5.574639813796503063e+01 1.030254879089735169e+02 9.314253633886109185e+01
8.175000000000000000e+03 6.448889509414451027e+01 5.583009409282749402e+01 1.029761948027458232e+02 9.293841842887840698e+01
8.187500000000000000e+03 6.454018061649438209e+01 5.574151809359349841e+01 1.028393831442198803e+02 9.298171436146591873e+01
8.200000000000000000e+03 6.446331000812448053e+01 5.579915315309030888e+01 1.029210863157612295e+02 9.289703650688595360e+01
8.212500000000000000e+03 6.452893794174838149e+01 5.586160348921006147e+01 1.028227149682149104e+02 9.283198650222550441e+01
8.225000000000000000e+03 6.447869635482253159e+01 5.580435722800044118e+01 1.028496918483490816e+02 9.287515091819126667e+01
8.237500000000000000e+03 6.450369025623541575e+01 5.565461227146621326e+01 1.028583096323653194e+02 9.287271197549821977e+01
8.250000000000000000e+03 6.440201960569011419e+01 5.568884200555222463e+01 1.027939957704535487e+02 9.285062623357940481e+01
8.262500000000000000e+03 6.441479977460303985e+01 5.571725759918849974e+01 1.026581242512510102e+02 9.291266836735582046e+01
8.275000000000000000e+03 6.430574704240942197e+01 5.577040587195504884e+01 1.025848799796298607e+02 9.291276452513463369e+01
8.287500000000000000e+03 6.443457028473316939e+01 5.585751491105472155e+01 1.026228603024391361e+02 9.282776141152324101e+01
8.300000000000000000e+03 6.447303809973917055e+01 5.590590165762615271e+01 1.025961328667659131e+02 9.268144914296220804e+01
8.312500000000000000e+03 6.460756454267300342e+01 5.593847301612302658e+01 1.024327877694246496e+02 9.271387949631372294e+01
8.325000000000000000e+03 6.476883383532462801e+01 5.597975565926532227e+01 1.025493874404337902e+02 9.276105464431167036e+01
8.337500000000000000e+03 6.481964835576097528e+01 5.587963173268317973e+01 1.024247663791733203e+02 9.291819357175917560e+01
8.350000000000000000e+03 6.482386249966107528e+01 5.583238710480776490e+01 1.024713940994366368e+02 9.303733984812861024e+01
8.362500000000000000e+03 6.475703743363764886e+01 5.603376988380831847e+01 1.024325386637627702e+02 9.321482090249497787e+01
8.375000000000000000e+03 6.486429717445494703e+01 5.597882129345482127e+01 1.024454215099917320e+02 9.315409526267879414e+01
8.387500000000000000e+03 6.488644154706011591e+01 5.606199755985250022e+01 1.024747444208082641e+02 9.330085799944792768e+01
8.400000000000000000e+03 6.493122628287615328e+01 5.614315765960207472e+01 1.024433998270578456e+02 9.309418768216167450e+01
8.412500000000000000e+03 6.500172557834068243e+01 5.606436621240160889e+01 1.024062360160918104e+02 9.312816491263163243e+01
8.425000000000000000e+03 6.492415732961674735e+01 5.601446985526830957e+01 1.024209405045968424e+02 9.313828827504256935e+01
8.437500000000000000e+03 6.505034447498653094e+01 5.596913930501911949e+01 1.025028998895642189e+02 9.321989892939703282e+01
8.450000000000000000e+03 6.506637596825656544e+01 5.583396758378995628e+01 1.026149595785806952e+02 9.314497511867783430e+01
8.462500000000000000e+03 6.510129501564790644e+01 5.583811596710894065e+01 1.025875615660775821e+02 9.317390248428182531e+01
8.475000000000000000e+03 6.532457124157102157e+01 5.585874102295806409e+01 1.026408694900680700e+02 9.326521940918858888e+01
8.487500000000000000e+03 6.539425425409581294e+01 5.584384640740233863e+01 1.026594237761291595e+02 9.329141200363474695e+01
8.500000000000000000e+03 6.550284801925094769e+01 5.597117157694986389e+01 1.026771952630887483e+02 9.339851405692020592e+01
8.512500000000000000e+03 6.549994308808767585e+01 5.615469059502617455e+01 1.027117540169278982e+02 9.347196632683477446e+01
8.525000000000000000e+03 6.554273436389723884e+01 5.611515076415835068e+01 1.027571720434561229e+02 9.332427032031134218e+01
8.537500000000000000e+03 6.574042970304076050e+01 5.613915105197856548e+01 1.026326686231849123e+02 9.327393200992692357e+01
8.550000000000000000e+03 6.568442678960830960e+01 5.610437761564223536e+01 1.025848505729578477e+02 9.328441267116866698e+01
8.562500000000000000e+03 6.555346572847302866e+01 5.595591711628270559e+01 1.026579595749202980e+02 9.320939799178908913e+01
8.575000000000000000e+03 6.570557800374218971e+01 5.608444722107789460e+01 1.026758716744531199e+02 9.329633527125066905e+01
8.587500000000000000e+03 6.566413290570696404e+01 5.610597846585119441e+01 1.027138961401936399e+02 9.332289387479474385e+01
8.600000000000000000e+03 6.545927134083868282e+01 5.609320294616033920e+01 1.026505589165922316e+02 9.329182432701423977e+01
8.612500000000000000e+03 6.526079510727572597e+01 5.604113694838448367e+01 1.026641232489451170e+02 9.328364807523030322e+01
8.625000000000000000e+03 6.528434971188430325e+01 5.615181470315648227e+01 1.025706672556332961e+02 9.327710970239887445e+01
8.637500000000000000e+03 6.526728120330575678e+01 5.598783756223525643e+01 1.026371295433861945e+02 9.339271424148007839e+01
8.650000000000000000e+03 6.530274303783563994e+01 5.590718588948564616e+01 1.026076573102808709e+02 9.346110523714204987e+01
8.662500000000000000e+03 6.539414352983664003e+01 5.579303205528415077e+01 1.026027018872358951e+02 9.342812299023805167e+01
8.675000000000000000e+03 6.530544162672126163e+01 5.594335136590136415e+01 1.025462631411750039e+02 9.330763503846084461e+01
8.687500000000000000e+03 6.519720146665714822e+01 5.593653201572148248e+01 1.024426788040762517e+02 9.339842085526493065e+01
8.700000000000000000e+03 6.507126279440956296e+01 5.596963048725086765e+01 1.024020051284600186e+02 9.345554271467001684e+01
8.712500000000000000e+03 6.515925684745229773e+01 5.591080950912127179e+01 1.022620781411858957e+02 9.345224755068488776e+01
8.725000000000000000e+03 6.506135195195571441e+01 5.588004142127909546e+01 1.022408955451729042e+02 9.348524864488487651e+01
8.737500000000000000e+03 6.490621725674688491e+01 5.591102299587865332e+01 1.023426911121468805e+02 9.342314580764836762e+01
8.750000000000000000e+03 6.488198100190697915e+01 5.605597346418082338e+01 1.023484612265491194e+02 9.345066305000145235e+01
8.762500000000000000e+03 6.477766745974672347e+01 5.608408876378176444e+01 1.023650693735883976e+02 9.340778425183850686e+01
8.775000000000000000e+03 6.474804619981560450e+01 5.604734135288178010e+01 1.024021694602809163e+02 9.339580629984023119e+01
8.787500000000000000e+03 6.475139798052384776e+01 5.595668034806678293e+01 1.024905694304880797e+02 9.348834897508415054e+01
8.800000000000000000e+03 6.482937970489565771e+01 5.590861781653777030e+01 1.024778320119854982e+02 9.341787965928345727e+01
8.812500000000000000e+03 6.490754387638689593e+01 5.592888118840021150e+01 1.024506993267503958e+02 9.347168370073073618e+01
8.825000000000000000e+03 6.488203063296919026e+01 5.597384427391374828e+01 1.024032031240675593e+02 9.346323706779206475e+01
8.837500000000000000e+03 6.484089110629429342e+01 5.597159062203221680e+01 1.022870196987201865e+02 9.340257931928523760e+01
8.850000000000000000e+03 6.478741755834761307e+01 5.589729660994047578e+01 1.023184112915039918e+02 9.338257478161621350e+01
8.862500000000000000e+03 6.481336760904521554e+01 5.582378933742123905e+01 1.022472799487547093e+02 9.332310653662672451e+01
8.875000000000000000e+03 6.487800827043918162e+01 5.595208978466777694e+01 1.023377831835654348e+02 9.325603749587274649e+01
8.887500000000000000e+03 6.497694031298674133e+01 5.589501790332816711e+01 1.022686828717146170e+02 9.326079555250491637e+01
8.900000000000000000e+03 6.493244861470222418e+01 5.574153931329529854e+01 1.022178479236150679e+02 9.316788035448087157e+01
8.912500000000000000e+03 6.476770486040399533e+01 5.572805166867948401e+01 1.021479768533599071e+02 9.317475150099548387e+01
8.925000000000000000e+03 6.481280326685950399e+01 5.575197681260008409e+01 1.020843981671048510e+02 9.324294493636725178e+01
8.937500000000000000e+03 6.483784132503330966e+01 5.576212539677852931e+01 1.020702022011037684e+02 9.321435882164833231e+01
8.950000000000000000e+03 6.486194588978189302e+01 5.572026940017214969e+01 1.020587505134055561e+02 9.325768729524908451e+01
8.962500000000000000e+03 6.468173303534544516e+01 5.571348835807402367e+01 1.021914690194832502e+02 9.325053175832594832e+01
8.975000000000000000e+03 6.472988284284475924e+01 5.576263942333139312e+01 1.019306233433517264e+02 9.308932582935922539e+01
8.987500000000000000e+03 6.491320311602049742e+01 5.588193466750019667e+01 1.018302352404388387e+02 9.315934574924224876e+01
9.000000000000000000e+03 6.481474556588118219e+01 5.584951287344060944e+01 1.018166395374145878e+02 9.317121193516145183e+01
9.012500000000000000e+03 6.470705700808377969e+01 5.574152936395590530e+01 1.017353029657062393e+02 9.314212358675969483e+01
9.025000000000000000e+03 6.469432523298902993e+01 5.577899380424162246e+01 1.017691904686870146e+02 9.321523129448564760e+01
9.037500000000000000e+03 6.461284069148912579e+01 5.588060737695575142e+01 1.016645887725989184e+02 9.337722950334611483e+01
9.050000000000000000e+03 6.470769812155219824e+01 5.574806327094763958e+01 1.017046431218438443e+02 9.341367509560652138e+01
9.062500000000000000e+03 6.473971320839386578e+01 5.581024325544245812e+01 1.017457205978217161e+02 9.336417415679144938e+01
9.075000000000000000e+03 6.486384284408794088e+01 5.584917821684856420e+01 1.018863675986462454e+02 9.317853595588270821e+01
9.087500000000000000e+03 6.494054984947784703e+01 5.574845925103763733e+01 1.019406106258960136e+02 9.314272471003194198e+01
9.100000000000000000e+03 6.495672462874078690e+01 5.569143040669879241e+01 1.020365357949724796e+02 9.326217915933084157e+01
9.112500000000000000e+03 6.509181170042258202e+01 5.564572287447143850e+01 1.021009494867246588e+02 9.309317260595832977e+01
9.125000000000000000e+03 6.505367999473146767e+01 5.559139472532572768e+01 1.020132115088791380e+02 9.316238494971547368e+01
9.137500000000000000e+03 6.498077513453108622e+01 5.562457500943626343e+01 1.021642178239351466e+02 9.307353900530547719e+01
9.150000000000000000e+03 6.508775097411789545e+01 5.553577018671003884e+01 1.023472678201510320e+02 9.321369450185405015e+01
9.162500000000000000e+03 6.515269210751262108e+01 5.548059617924644726e+01 1.024385507845525467e+02 9.340155352093729846e+01
9.175000000000000000e+03 6.499125802036989796e+01 5.529982490355919822e+01 1.024018356999453658e+02 9.331922787721644852e+01
9.187500000000000000e+03 6.504792188870507630e+01 5.537859023730590025e+01 1.021667084932895477e+02 9.341439998752207430e+01
9.200000000000000000e+03 6.496543899141742884e+01 5.520496292710477348e+01 1.021786033981799875e+02 9.342196605808479148e+01
9.212500000000000000e+03 6.490490317460798053e+01 5.510166888124574314e+01 1.023467936866855865e+02 9.351637384415890608e+01
9.225000000000000000e+03 6.502589765758648355e+01 5.506971542349194948e+01 1.023436461245559741e+02 9.369294838925728186e+01
9.237500000000000000e+03 6.514276264045255971e+01 5.513487311257451751e+01 1.023716141758597047e+02 9.386919327172076066e+01
9.250000000000000000e+03 6.505567982850257636e+01 5.515169581160925105e+01 1.024133274252368864e+02 9.391964402956067204e+01
9.262500000000000000e+03 6.493160094901057278e+01 5.515454867617264512e+01 1.023703314428113060e+02 9.392938310835825177e+01
9.275000000000000000e+03 6.485871122025454838e+01 5.514861828644586694e+01 1.024260286997272544e+02 9.373764914235471224e+01
9.287500000000000000e+03 6.486436660285427536e+01 5.512979705604394098e+01 1.024707497065608663e+02 9.376855954536465276e+01
9.300000000000000000e+03 6.492990691961044547e+01 5.519561462473925673e+01 1.023080557196574318e+02 9.380086939142844926e+01
9.312500000000000000e+03 6.490112080697639385e+01 5.531391926377180113e+01 1.023826536659694426e+02 9.390319420789636240e+01
9.325000000000000000e+03 6.485035555697477605e+01 5.540667205381624427e+01 1.024127334514150789e+02 9.398096817550199944e+01
9.337500000000000000e+03 6.496662305431864581e+01 5.544452893591419951e+01 1.022627669199559790e+02 9.386927564258222390e+01
9.350000000000000000e+03 6.500559988901986230e+01 5.527377800658770468e+01 1.023665709323919231e+02 9.391374573581148866e+01
9.362500000000000000e+03 6.505167821475534140e+01 5.537062610866462364e+01 1.023218609502817458e+02 9.381061681291147636e+01
9.375000000000000000e+03 6.494318414063550904e+01 5.529300751505239475e+01 1.022523334572348688e+02 9.401508179723404623e+01
9.387500000000000000e+03 6.510534193181723595e+01 5.522458589932332984e+01 1.023251339471626267e+02 9.395119713664979599e+01
9.400000000000000000e+03 6.505913719450839494e+01 5.520120093017479235e+01 1.022335589975526062e+02 9.415507981477362875e+01
9.412500000000000000e+03 6.504065240828242622e+01 5.536115260092795864e+01 1.022305792560489124e+02 9.419836470961362807e+01
9.425000000000000000e+03 6.505790537649694727e+01 5.540041419592279937e+01 1.023589477874171934e+02 9.420650449643170532e+01
9.437500000000000000e+03 6.508330337236468210e+01 5.555324711951588768e+01 1.023641346708140674e+02 9.409455975604588218e+01
9.450000000000000000e+03 6.509491419939830337e+01 5.555058510237763159e+01 1.023228310765222631e+02 9.402284352577564164e+01
9.462500000000000000e+03 6.514655363289556078e+01 5.556587433854453195e+01 1.023755323985543413e+02 9.400495647180362369e+01
9.475000000000000000e+03 6.520743101352552173e+01 5.553174607492248072e+01 1.023164711811453742e+02 9.391610475247017575e+01
9.487500000000000000e+03 6.527166306739495383e+01 5.567186960628416159e+01 1.022499326490522265e+02 9.381780057591470268e+01
9.500000000000000000e+03 6.524464577042336089e+01 5.557091712334007383e+01 1.021876310134156967e+02 9.371912982204491982e+01
9.512500000000000000e+03 6.540388583004771306e+01 5.562452087323412542e+01 1.021900953354756609e+02 9.379518847768564171e+01
9.525000000000000000e+03 6.523692887744176971e+01 5.562720705034526958e+01 1.021715592825706835e+02 9.391480230025052833e+01
9.537500000000000000e+03 6.527481217338052488e+01 5.573716552795456636e+01 1.021770821233987476e+02 9.395243557847258842e+01
9.550000000000000000e+03 6.522346206884077446e+01 5.588568172476740159e+01 1.021373298102896428e+02 9.398386372152859281e+01
9.562500000000000000e+03 6.524844167273245432e+01 5.606193110446610461e+01 1.020468239287192347e+02 9.399218083045745686e+01
9.575000000000000000e+03 6.517818721588575670e+01 5.614743543161171146e+01 1.020290296518477646e+02 9.414324320354198505e+01
9.587500000000000000e+03 6.510862295555480728e+01 5.611986340849700383e+01 1.021240194002193107e+02 9.415485469486060310e+01
9.600000000000000000e+03 6.512278343632975464e+01 5.619680944483508256e+01 1.020496057270800492e+02 9.411753387248991487e+01
9.612500000000000000e+03 6.520994948685647330e+01 5.623671738711591672e+01 1.020186858410337578e+02 9.406533406408931342e+01
9.625000000000000000e+03 6.508644677628673492e+01 5.617781457031311731e+01 1.020804004022684097e+02 9.393138401595035702e+01
9.637500000000000000e+03 6.505342287853500238e+01 5.607854929975100333e+01 1.021148312382540553e+02 9.386387057256514765e+01
9.650000000000000000e+03 6.499545785260202990e+01 5.605047729397983147e+01 1.021927058372233148e+02 9.388796946896337658e+01
9.662500000000000000e+03 6.507195761540444323e+01 5.596306564960655550e+01 1.021979467039439982e+02 9.385969546145398112e+01
9.675000000000000000e+03 6.493589778976931370e+01 5.594116158693010732e+01 1.020679095288942619e+02 9.380792370614055642e+01
9.687500000000000000e+03 6.506693619096344605e+01 5.587598356147996270e+01 1.020270810903554661e+02 9.382719206011110202e+01
9.700000000000000000e+03 6.504936552451917464e+01 5.589171416124588632e+01 1.021652779864645595e+02 9.382202373293520736e+01
9.712500000000000000e+03 6.497348358618958741e+01 5.596846288463616759e+01 1.020805970222559438e+02 9.382737059369823385e+01
9.725000000000000000e+03 6.504789438186118389e+01 5.600526927812715883e+01 1.020198341770945660e+02 9.376911668783992582e+01
9.737500000000000000e+03 6.492216598503860325e+01 5.612246603438865833e+01 1.019529410603941386e+02 9.368841214975405762e+01
9.750000000000000000e+03 6.483438013263200617e+01 5.618416229772925163e+01 1.017861414431379927e+02 9.376141344423893997e+01
9.762500000000000000e+03 6.483764861313757422e+01 5.611721191500146944e+01 1.016143228723519911e+02 9.374439973848285490e+01
9.775000000000000000e+03 6.465146533105468052e+01 5.613049478425983807e+01 1.017915427870838130e+02 9.375136307929076906e+01
9.787500000000000000e+03 6.456010733687057268e+01 5.612854358479600592e+01 1.018570001271225181e+02 9.375109584640011917e+01
9.800000000000000000e+03 6.460826058468450128e+01 5.624809660596002914e+01 1.018311607884257342e+02 9.383353000477733019e+01
9.812500000000000000e+03 6.453401324169963971e+01 5.625287080519019867e+01 1.018264042399651004e+02 9.375488569616035761e+01
9.825000000000000000e+03 6.453226331719160669e+01 5.626399168642851834e+01 1.019075571758989724e+02 9.371832664257243550e+01
9.837500000000000000e+03 6.447215875701583343e+01 5.610290179902533225e+01 1.020040011159659770e+02 9.376042716767381080e+01
9.850000000000000000e+03 6.434526641957687332e+01 5.597820827474497918e+01 1.020344834821172100e+02 9.379056732959358555e+01
9.862500000000000000e+03 6.440583223405256774e+01 5.598756126998816285e+01 1.020235389932543626e+02 9.378893832271704412e+01
9.875000000000000000e+03 6.449593777114850468e+01 5.606955289030659628e+01 1.019983200072497596e+02 9.368107961589322485e+01
9.887500000000000000e+03 6.464129645142034519e+01 5.602907256739660369e+01 1.020291896220005583e+02 9.372337672346537829e+01
9.900000000000000000e+03 6.456367963429298129e+01 5.600176899443022194e+01 1.022152636012227589e+02 9.378001730665832270e+01
9.912500000000000000e+03 6.458775532877372427e+01 5.583852083604969607e+01 1.024024311249761041e+02 9.362502500971275765e+01
9.925000000000000000e+03 6.470356274551373588e+01 5.592772464295154577e+01 1.024259341376650951e+02 9.355307826603724664e+01
9.937500000000000000e+03 6.469330422118648016e+01 5.583963234150685651e+01 1.022574420006989726e+02 9.354728443137757665e+01
9.950000000000000000e+03 6.466436570737457146e+01 5.586364561948375496e+01 1.021924529895264016e+02 9.363706501969508622e+01
9.962500000000000000e+03 6.448159296334995361e+01 5.598568964798526792e+01 1.023685885028347400e+02 9.367261466237307843e+01
9.975000000000000000e+03 6.450354543655519990e+01 5.595472958795580354e+01 1.022046727797352617e+02 9.355315259040274611e+01
9.987500000000000000e+03 6.445170120419959403e+01 5.591797037745151755e+01 1.021432408030392480e+02 9.350425086407918229e+01
1.000000000000000000e+04 6.454866861212940421e+01 5.584542567928471613e+01 1.022235746127359164e+02 9.360213853280241381e+01
1.001250000000000000e+04 6.444961195507846696e+01 5.583900280699872809e+01 1.021000320477880052e+02 9.363021313149485536e+01
1.002500000000000000e+04 6.431970903364734227e+01 5.583631562958098726e+01 1.020154511433348574e+02 9.366268095306426744e+01
1.003750000000000000e+04 6.425969689402241158e+01 5.591308251253560258e+01 1.020144475498080112e+02 9.364138458590848302e+01
1.005000000000000000e+04 6.418217248303818678e+01 5.578998058822465822e+01 1.021592693474993467e+02 9.367732324945060896e+01
1.006250000000000000e+04 6.417914920126757750e+01 5.574142440624698480e+01 1.020726924597609440e+02 9.364599088688311213e+01
1.007500000000000000e+04 6.419490034691561675e+01 5.581985573411004253e+01 1.022366324537966875e+02 9.354036586256491148e+01
1.008750000000000000e+04 6.421960777843311519e+01 5.595025562260872931e+01 1.022150096373365358e+02 9.359286510260757552e+01
1.010000000000000000e+04 6.421985571323273234e+01 5.594881004374492051e+01 1.021892507127057570e+02 9.361694800443984832e+01
1.011250000000000000e+04 6.410121553776976100e+01 5.606602920233314791e+01 1.020741168574423483e+02 9.358043657846840802e+01
1.012500000000000000e+04 6.398914194804768130e+01 5.591284995480219067e+01 1.021647639096098317e+02 9.356918378917913515e+01
1.013750000000000000e+04 6.399628942433963630e+01 5.585385946225535747e+01 1.022139415972597476e+02 9.344866023369381480e+01
1.015000000000000000e+04 6.410970397576070923e+01 5.600801880056511095e+01 1.022842631009742718e+02 9.352201942610403762e+01
1.016250000000000000e+04 6.406856278797351933e+01 5.599453322168297120e+01 1.022779850969307489e+02 9.346692855111697895e+01
1.017500000000000000e+04 6.395072383087768486e+01 5.595038502862720264e+01 1.022856964484966795e+02 9.353496668749130549e+01
1.018750000000000000e+04 6.403702742912614099e+01 5.584472251195610681e+01 1.022596771537819365e+02 9.369561056311106029e+01
1.020000000000000000e+04 6.394202541286342267e+01 5.585380602334664246e+01 1.022470858037157484e+02 9.360134117762977723e+01
1.021250000000000000e+04 6.395229283569454992e+01 5.590487975066559301e+01 1.022605808876080715e+02 9.355748029011451194e+01
1.022500000000000000e+04 6.394155759188046773e+01 5.592291693288235166e+01 1.022960389429344730e+02 9.362104367669026317e+01
1.023750000000000000e+04 6.393863044328166012e+01 5.596447283784984705e+01 1.023536993743415167e+02 9.351090457063970973e+01
1.025000000000000000e+04 6.397769560284701384e+01 5.598371753876529056e+01 1.024250815103845582e+02 9.362380699269166939e+01
1.026250000000000000e+04 6.396300629955124606e+01 5.601112471972418660e+01 1.022388628999195248e+02 9.364544338148289171e+01
1.027500000000000000e+04 6.412874092604035070e+01 5.591737073434007499e+01 1.021970858480254947e+02 9.366509729667788520e+01
1.028750000000000000e+04 6.415673018156708451e+01 5.590543546110254880e+01 1.023957755479503788e+02 9.372322164360093666e+01
1.030000000000000000e+04 6.416614267067696176e+01 5.587583922445164575e+01 1.023293546472942239e+02 9.366744189480463945e+01
1.031250000000000000e+04 6.419989945824868016e+01 5.580145853041081239e+01 1.022018735557450952e+02 9.364719180132897236e+01
1.032500000000000000e+04 6.403388999187377806e+01 5.572452484095659031e+01 1.020930903921712485e+02 9.364850171624962627e+01
1.033750000000000000e+04 6.394743054834274432e+01 5.577050691003176297e+01 1.020645669042664139e+02 9.355718768285714759e+01
1.035000000000000000e+04 6.409457009412903972e+01 5.564036335235311981e+01 1.022296286739417468e+02 9.341962293436480991e+01
1.036250000000000000e+04 6.416159431128014035e+01 5.575820748280839467e+01 1.022638543079431770e+02 9.345928390595980773e+01
1.037500000000000000e+04 6.413426014419864885e+01 5.586315715211987509e+01 1.021149968032223683e+02 9.335330991745031781e+01
1.038750000000000000e+04 6.425316795552731719e+01 5.595443039383592065e+01 1.020741457034169315e+02 9.321189861590031001e+01
1.040000000000000000e+04 6.420169704504810682e+01 5.601746186300629660e+01 1.021482704531959911e+02 9.318752617684886275e+01
1.041250000000000000e+04 6.422779668265307862e+01 5.605146852894452536e+01 1.021856311327175177e+02 9.325751493432358075e+01
1.042500000000000000e+04 6.411044791371881502e+01 5.590346139075503373e+01 1.023423927635588626e+02 9.315468619428274621e+01
1.043750000000000000e+04 6.417400132180677019e+01 5.587190835699959734e+01 1.022751929358684606e+02 9.321394860902684343e+01
1.045000000000000000e+04 6.425078053635536435e+01 5.590114300364179201e+01 1.023557958256919136e+02 9.316736390913818866e+01
1.046250000000000000e+04 6.433627483994906981e+01 5.585341894256274031e+01 1.022962002450074124e+02 9.313809681669553697e+01
1.047500000000000000e+04 6.433009551224931499e+01 5.585310883478953059e+01 1.023232910102261286e+02 9.302635435294025967e+01
1.048750000000000000e+04 6.434237138387727839e+01 5.594883114810860292e+01 1.021959930993535011e+02 9.289256597536763138e+01
1.050000000000000000e+04 6.417505374638169258e+01 5.574571413239931417e+01 1.022487129638256675e+02 9.294361583434445606e+01
1.051250000000000000e+04 6.418244315513761933e+01 5.573259895242929218e+01 1.022418642479270403e+02 9.304250415387522821e+01
1.052500000000000000e+04 6.424182217729986633e+01 5.569129737515729772e+01 1.021133362958333919e+02 9.310138652287173500e+01
1.053750000000000000e+04 6.417797227321676701e+01 5.558613511850143851e+01 1.020481800201953462e+02 9.318637665468069997e+01
1.055000000000000000e+04 6.428750549268853831e+01 5.569367792192572608e+01 1.020580447968093694e+02 9.319229738101688554e+01
1.056250000000000000e+04 6.415365575497418149e+01 5.587307784735538263e+01 1.021426223924320880e+02 9.336754131645317045e+01
1.057500000000000000e+04 6.422864993633297104e+01 5.578369766302038357e+01 1.021658165822384774e+02 9.319800023375644571e+01
1.058750000000000000e+04 6.443667866304322445e+01 5.577104257415373922e+01 1.020586040757060573e+02 9.308687653903329817e+01
1.060000000000000000e+04 6.434197330835770856e+01 5.580261991862060000e+01 1.021080592601570203e+02 9.303907758220336177e+01
1.061250000000000000e+04 6.436783257416540494e+01 5.571364648435474010e+01 1.020412871841552374e+02 9.317881273743701342e+01
1.062500000000000000e+04 6.431897110587325983e+01 5.570944127623967290e+01 1.021795638878079160e+02 9.312378449251522738e+01
1.063750000000000000e+04 6.443149026974117533e+01 5.553810925867247050e+01 1.022173918172146045e+02 9.312096487828311808e+01
1.065000000000000000e+04 6.445736464058704485e+01 5.545294524170910222e+01 1.021453427709172956e+02 9.323580582570028241e+01
1.066250000000000000e+04 6.442821312949197932e+01 5.540425140911858648e+01 1.022665572943537171e+02 9.308686911802797681e+01
1.067500000000000000e+04 6.432279750538118890e+01 5.540806742860910816e+01 1.022133878680780441e+02 9.306598693337839734e+01
1.068750000000000000e+04 6.423013498787189235e+01 5.540657813766796380e+01 1.021952989387996382e+02 9.294524938255815982e+01
1.070000000000000000e+04 6.427251524506601754e+01 5.538474897014079801e+01 1.020844429342776323e+02 9.295538667324390758e+01
1.071250000000000000e+04 6.412709176412336376e+01 5.535884926889084312e+01 1.022100630456058639e+02 9.293342028559948176e+01
1.072500000000000000e+04 6.406655991905643077e+01 5.533766705103820982e+01 1.023052295422790934e+02 9.285102480928669877e+01
1.073750000000000000e+04 6.401629740745183028e+01 5.523427946926309318e+01 1.022977812495194740e+02 9.304913631107442029e+01
1.075000000000000000e+04 6.403774699885902066e+01 5.513494400112607963e+01 1.023071148821414340e+02 9.304252271479245451e+01
1.076250000000000000e+04 6.402188160439003184e+01 5.517154031882438403e+01 1.021970146605392387e+02 9.311744170264019260e+01
1.077500000000000000e+04 6.400350890405707105e+01 5.507255661161252647e+01 1.020590822906925297e+02 9.309411929702805821e+01
1.078750000000000000e+04 6.401252102600479077e+01 5.511793585483744806e+01 1.022638733016404728e+02 9.304890132271121672e+01
1.080000000000000000e+04 6.403116560121590339e+01 5.519501848591642812e+01 1.022824983467627220e+02 9.306590087051404225e+01
1.081250000000000000e+04 6.398574353864327691e+01 5.524816553860146939e+01 1.024317173802020875e+02 9.302634371013164127e+01
1.082500000000000000e+04 6.382764883111739351e+01 5.515076021881580459e+01 1.023537773645433333e+02 9.310502698560439683e+01
1.083750000000000000e+04 6.380584217885350284e+01 5.527231776711894184e+01 1.022652244025610315e+02 9.305373319827862133e+01
1.085000000000000000e+04 6.373719366114632123e+01 5.534181331849789842e+01 1.022532708673523274e+02 9.314058161486896381e+01
1.086250000000000000e+04 6.367574689649941888e+01 5.530295788387118705e+01 1.023557374384461554e+02 9.328149401467079826e+01
1.087500000000000000e+04 6.378531778422161125e+01 5.537742130459092493e+01 1.022542791371595285e+02 9.328249416837832086e+01
1.088750000000000000e+04 6.389329409413143424e+01 5.538962052081332388e+01 1.022162576351106651e+02 9.330788957419369467e+01
1.090000000000000000e+04 6.382934579096935579e+01 5.544758498612169006e+01 1.022195678043747762e+02 9.326836341717145729e+01
1.091250000000000000e+04 6.374250369677143624e+01 5.549105136275424854e+01 1.023150235262739756e+02 9.330419941206642420e+01
1.092500000000000000e+04 6.390266960971626276e+01 5.537674461728381203e+01 1.024142485231280659e+02 9.332516262684214325e+01
1.093750000000000000e+04 6.387563646060296207e+01 5.543982181769259654e+01 1.024019427522249259e+02 9.325568133752140909e+01
1.095000000000000000e+04 6.384355247883851803e+01 5.534014506939596600e+01 1.023042911957423513e+02 9.313496786755919743e+01
1.096250000000000000e+04 6.368695944037509804e+01 5.540467986456717142e+01 1.023374936154163066e+02 9.312412456610293532e+01
1.097500000000000000e+04 6.381062017216778059e+01 5.536753313861476755e+01 1.023082790548308765e+02 9.311143463440623691e+01
1.098750000000000000e+04 6.375199156720670857e+01 5.544833762557281176e+01 1.024061313098066535e+02 9.305760880842858285e+01
1.100000000000000000e+04 6.380562867512453806e+01 5.551097517168006590e+01 1.024341893911466741e+02 9.301194287282729078e+01
1.101250000000000000e+04 6.387732174300167998e+01 5.540347066106647844e+01 1.022605390566899928e+02 9.289405569595147938e+01
1.102500000000000000e+04 6.394842937829806573e+01 5.547615325212990456e+01 1.021742079091607707e+02 9.280665162921978606e+01
1.103750000000000000e+04 6.378771088557679292e+01 5.556645982759792446e+01 1.022373709603049718e+02 9.279951725377142679e+01
1.105000000000000000e+04 6.387567207956956850e+01 5.557974152631127396e+01 1.022122932284737260e+02 9.284386928412419593e+01
1.106250000000000000e+04 6.393098217342024014e+01 5.543700813484579015e+01 1.021439952486231846e+02 9.273770185669312127e+01
1.107500000000000000e+04 6.397725156496029797e+01 5.528187893947470144e+01 1.023560186393924170e+02 9.275400526326352235e+01
1.108750000000000000e+04 6.391043941776354131e+01 5.540867727015208999e+01 1.022936502416507949e+02 9.292132277173490706e+01
1.110000000000000000e+04 6.401729481021808965e+01 5.562061450721748912e+01 1.023495091350778949e+02 9.293826225169536315e+01
1.111250000000000000e+04 6.403893790105937001e+01 5.576219945286081270e+01 1.024689943217399986e+02 9.309553301486400301e+01
1.112500000000000000e+04 6.407162528783956645e+01 5.584994222226877270e+01 1.023394939343848193e+02 9.311415779267764492e+01
1.113750000000000000e+04 6.409987147598212687e+01 5.585846431618870156e+01 1.024073372495210492e+02 9.310280465839277042e+01
1.115000000000000000e+04 6.416852918213858459e+01 5.582185300228757541e+01 1.024502794717606378e+02 9.317327012102566641e+01
1.116250000000000000e+04 6.419848143661492657e+01 5.583898052233173814e+01 1.024507128933277045e+02 9.333415182548877453e+01
1.117500000000000000e+04 6.423856971435797902e+01 5.584133247869632299e+01 1.024397983854493077e+02 9.319633646524317783e+01
1.118750000000000000e+04 6.413801988367278284e+01 5.593340847993662379e+01 1.023711514332031385e+02 9.330943946718714699e+01
1.120000000000000000e+04 6.409357750418308797e+01 5.595763840441165371e+01 1.024272436727828790e+02 9.336840633368940701e+01
1.121250000000000000e+04 6.420015417123831014e+01 5.603436914540028368e+01 1.023726769723888026e+02 9.338535858762203645e+01
1.122500000000000000e+04 6.430037956377164221e+01 5.607597400739064852e+01 1.024069507105883901e+02 9.334295482934967936e+01
1.123750000000000000e+04 6.438172185149615245e+01 5.596835459435288840e+01 1.024037210043127715e+02 9.327384336242131724e+01
1.125000000000000000e+04 6.432701703197531629e+01 5.583467039980617130e+01 1.022178975922853965e+02 9.327885995997986868e+01
1.126250000000000000e+04 6.423855435112700718e+01 5.575969291500528158e+01 1.021849196329780938e+02 9.316982692890721296e+01
1.127500000000000000e+04 6.408829481569033248e+01 5.571306322350822171e+01 1.020343172539144092e+02 9.323720975292408752e+01
1.128750000000000000e+04 6.412699433118788761e+01 5.567401949169106956e+01 1.020485832946691431e+02 9.317304245287006381e+01
1.130000000000000000e+04 6.419719681571669412e+01 5.573886395785946490e+01 1.020558678444841405e+02 9.317056005097599325e+01
1.131250000000000000e+04 6.436413845028610581e+01 5.573485792519282711e+01 1.019344560380897065e+02 9.319053175960888780e+01
1.132500000000000000e+04 6.442629465100165476e+01 5.565932413109191401e+01 1.018810067273506235e+02 9.324683375005702146e+01
1.133750000000000000e+04 6.447005600190873054e+01 5.567815033726375162e+01 1.020789517735439063e+02 9.326294603454367405e+01
1.135000000000000000e+04 6.458096240987900671e+01 5.566345488181615764e+01 1.021170767609648919e+02 9.327236785047736589e+01
1.136250000000000000e+04 6.446133661979186513e+01 5.555769149041739752e+01 1.021510250362461676e+02 9.321724423177481356e+01
1.137500000000000000e+04 6.454925099717591763e+01 5.552508345908732679e+01 1.022282514250415488e+02 9.323806250306584786e+01
1.138750000000000000e+04 6.455006256389370378e+01 5.549724121106265073e+01 1.022810923872810207e+02 9.327845194009368868e+01
1.140000000000000000e+04 6.450199113983056520e+01 5.556375430838234308e+01 1.023628650734575558e+02 9.312165151791421636e+01
1.141250000000000000e+04 6.445127749867762645e+01 5.582860612932163491e+01 1.022716869377727278e+02 9.311987343578678633e+01
1.142500000000000000e+04 6.429836969377832645e+01 5.577502059020934411e+01 1.022703552197931316e+02 9.309469284944520950e+01
1.143750000000000000e+04 6.440657573993897245e+01 5.580995992919773840e+01 1.024340782692659388e+02 9.292614883118457669e+01
1.145000000000000000e+04 6.429356875233526125e+01 5.583598433359296109e+01 1.025435337883704108e+02 9.292601067770591783e+01
1.146250000000000000e+04 6.435145695928312648e+01 5.573911662131384048e+01 1.025933545491936627e+02 9.288409441450225756e+01
1.147500000000000000e+04 6.445499535523718748e+01 5.574449109498676336e+01 1.027143404075026893e+02 9.299351867309184172e+01
1.148750000000000000e+04 6.423940055548186479e+01 5.576497150468532737e+01 1.027234873813119975e+02 9.296658497772114060e+01
1.150000000000000000e+04 6.417820237702835584e+01 5.567722912471479191e+01 1.027307883348536706e+02 9.283793395925658842e+01
1.151250000000000000e+04 6.427793075433022807e+01 5.568882431709887015e+01 1.028470372635714511e+02 9.285076860746269745e+01
1.152500000000000000e+04 6.425692709048357187e+01 5.567538037150581687e+01 1.028737589880610130e+02 9.289848176698971827e+01
1.153750000000000000e+04 6.437098295732926090e+01 5.566177318789839035e+01 1.028158601532503837e+02 9.287869654667998986e+01
1.155000000000000000e+04 6.445789532162295643e+01 5.571567443516057949e+01 1.028370467261137122e+02 9.289133344297793826e+01
1.156250000000000000e+04 6.443057280857838975e+01 5.560711249674580614e+01 1.028165687438072098e+02 9.289406564257134846e+01
1.157500000000000000e+04 6.448352426122765735e+01 5.578566453339833231e+01 1.028197739970463402e+02 9.287577108839279560e+01
1.158750000000000000e+04 6.448096780709140319e+01 5.589869229890110347e+01 1.028910461358645847e+02 9.292585650755502513e+01
1.160000000000000000e+04 6.452928682720180120e+01 5.588885424326617368e+01 1.027898731955027216e+02 9.282652476522578411e+01
1.161250000000000000e+04 6.454437799724841796e+01 5.578583657749644686e+01 1.028734134235212991e+02 9.265315609510851402e+01
1.162500000000000000e+04 6.464330329508224793e+01 5.571975814317141129e+01 1.028348978247298220e+02 9.261365057201116713e+01
1.163750000000000000e+04 6.478816126669691755e+01 5.578638822790050966e+01 1.028308379266625820e+02 9.258048395208491854e+01
1.165000000000000000e+04 6.465164527970839004e+01 5.573046287751987649e+01 1.027635032741858794e+02 9.247845173693548304e+01
1.166250000000000000e+04 6.461337387995260428e+01 5.577996237573153593e+01 1.028542406735315069e+02 9.240328084213771831e+01
1.167500000000000000e+04 6.455034727280641960e+01 5.590934210569637486e+01 1.028331867819001388e+02 9.232186652558222306e+01
1.168750000000000000e+04 6.447305807287648349e+01 5.594475420055020010e+01 1.028437194365178442e+02 9.224062336961915776e+01
1.170000000000000000e+04 6.436693448364052017e+01 5.595246098054526129e+01 1.028346570568812552e+02 9.227540503245369052e+01
1.171250000000000000e+04 6.442795812612615691e+01 5.598753125935011354e+01 1.028337317364528758e+02 9.222743931295289599e+01
1.172500000000000000e+04 6.435202812344249423e+01 5.596324781545680338e+01 1.029902934601389717e+02 9.205234932819028870e+01
1.173750000000000000e+04 6.448769196122374581e+01 5.588233593376874353e+01 1.030336238626074703e+02 9.218293203714054584e+01
1.175000000000000000e+04 6.446490416121280020e+01 5.588020195016635228e+01 1.030243557805525541e+02 9.215342187903814875e+01
1.176250000000000000e+04 6.446256936970212337e+01 5.585211503100648400e+01 1.031731433473425739e+02 9.215599287739891565e+01
1.177500000000000000e+04 6.433788572429082819e+01 5.573945448915080192e+01 1.032495280931504169e+02 9.225332082386101717e+01
1.178750000000000000e+04 6.446725147865953431e+01 5.585116068093422825e+01 1.030753423960091624e+02 9.244448509713902240e+01
1.180000000000000000e+04 6.439378224153850283e+01 5.562719406373760478e+01 1.031110558605832637e+02 9.258800312700815027e+01
1.181250000000000000e+04 6.436502643334704032e+01 5.545510687859946586e+01 1.031122173557531028e+02 9.258826092560134668e+01
1.182500000000000000e+04 6.426203669194319446e+01 5.550431785504146376e+01 1.032100875548018593e+02 9.268329611336687890e+01
1.183750000000000000e+04 6.409009579379200261e+01 5.534970301412333527e+01 1.032249774089571872e+02 9.279528697250636071e+01
1.185000000000000000e+04 6.411163292588277329e+01 5.521903629070482111e+01 1.032230464958224587e+02 9.276775879620554122e+01
1.186250000000000000e+04 6.421479053379343327e+01 5.520643526610358265e+01 1.031070276726107693e+02 9.287315461726322496e+01
1.187500000000000000e+04 6.415957620120586569e+01 5.530796236505841534e+01 1.030625932562057727e+02 9.299749406190450429e+01
1.188750000000000000e+04 6.429000620138762656e+01 5.547718838350413506e+01 1.030808486092736871e+02 9.299200010246696024e+01
1.190000000000000000e+04 6.407835807940182349e+01 5.561221031582813623e+01 1.030665852727610599e+02 9.315768023295566991e+01
1.191250000000000000e+04 6.410657857552976679e+01 5.561174904825561072e+01 1.031755927509366444e+02 9.323798164586324333e+01
1.192500000000000000e+04 6.414044712056890774e+01 5.557724489731683803e+01 1.032907042996498177e+02 9.309048465079975188e+01
1.193750000000000000e+04 6.421882734755097033e+01 5.572548061395704622e+01 1.033042879745580791e+02 9.306602076588750094e+01
1.195000000000000000e+04 6.418967292340352060e+01 5.568676005132608964e+01 1.032683135369407097e+02 9.311027822577752033e+01
1.196250000000000000e+04 6.430103415045738302e+01 5.578436356698087906e+01 1.031526897601096096e+02 9.314449846946872924e+01
1.197500000000000000e+04 6.432612646637255693e+01 5.581667175934024527e+01 1.031806836706154797e+02 9.292367325956607260e+01
1.198750000000000000e+04 6.430296340276001388e+01 5.585806149515876484e+01 1.031253890236939696e+02 9.293169489688470719e+01
1.200000000000000000e+04 6.434623938261837850e+01 5.573082911431623643e+01 1.030843332597407453e+02 9.289688401344805868e+01
1.201250000000000000e+04 6.442435075569848379e+01 5.577853251635746545e+01 1.031067646425747739e+02 9.307575031905703611e+01
1.202500000000000000e+04 6.431945731034457481e+01 5.582177824120099530e+01 1.030084498497731715e+02 9.306913863148579935e+01
1.203750000000000000e+04 6.431566542431301059e+01 5.580627007882748103e+01 1.030526461403072176e+02 9.291952066133266896e+01
1.205000000000000000e+04 6.436520345861315207e+01 5.574237320359127779e+01 1.030033987218012186e+02 9.302991426580528866e+01
1.206250000000000000e+04 6.432462828359028606e+01 5.571106466084486897e+01 1.028945460501512770e+02 9.301590319219131686e+01
1.207500000000000000e+04 6.442491651752604298e+01 5.584529423021429295e+01 1.029410438973351205e+02 9.306887742551836595e+01
1.208750000000000000e+04 6.423584806204355857e+01 5.590884575647737620e+01 1.030840847113094867e+02 9.312241332396702376e+01
1.210000000000000000e+04 6.429501959180919357e+01 5.591233091452058801e+01 1.029968212614731016e+02 9.312202686348727809e+01
1.211250000000000000e+04 6.435347406049341146e+01 5.590834178895503470e+01 1.029884065804834137e+02 9.303189945365762981e+01
1.212500000000000000e+04 6.426553560421736222e+01 5.590844726854270164e+01 1.029427716776720558e+02 9.299197377556778576e+01
1.213750000000000000e+04 6.434461438857735516e+01 5.605766170265341941e+01 1.028450962950126808e+02 9.302193113428215554e+01
1.215000000000000000e+04 6.440353275466659966e+01 5.611438588828399077e+01 1.027907330407544464e+02 9.302440600688353811e+01
1.216250000000000000e+04 6.448366231512575553e+01 5.611202809709362072e+01 1.026869676736411492e+02 9.297851662605873457e+01
1.217500000000000000e+04 6.462569829952228417e+01 5.599806234285973261e+01 1.027954131503244213e+02 9.292258740774143178e+01
1.218750000000000000e+04 6.453964549423803021e+01 5.611609297281690800e+01 1.028653559239592994e+02 9.297396944069024016e+01
1.220000000000000000e+04 6.446243322698940403e+01 5.613744544282297255e+01 1.028993999761997316e+02 9.287354365152458513e+01
1.221250000000000000e+04 6.445765157192826678e+01 5.611604054035587552e+01 1.028801229304840632e+02 9.287009889703902843e+01
1.222500000000000000e+04 6.435482161862347539e+01 5.611264387512932927e+01 1.030303600748685966e+02 9.286037386794708937e+01
1.223750000000000000e+04 6.435363545595001256e+01 5.604902422575161580e+01 1.030593798133059096e+02 9.285952845314118065e+01
1.225000000000000000e+04 6.437029547417301956e+01 5.591416841074925514e+01 1.031274282769465884e+02 9.292770014691197389e+01
1.226250000000000000e+04 6.446552867130789366e+01 5.590775447866138137e+01 1.030877233876175154e+02 9.307422397143108128e+01
1.227500000000000000e+04 6.460663557590335415e+01 5.606337557258649440e+01 1.031114978613043434e+02 9.318151777395753754e+01
1.228750000000000000e+04 6.437970820281044837e+01 5.606553906934022535e+01 1.031589705418699765e+02 9.305956394543875376e+01
1.230000000000000000e+04 6.435706256761299926e+01 5.602094609656185753e+01 1.032697185644357774e+02 9.294774703977800812e+01
1.231250000000000000e+04 6.432097466893776527e+01 5.599791919401253182e+01 1.033142563197876598e+02 9.296885806167787791e+01
1.232500000000000000e+04 6.446255531951729267e+01 5.611038085234751094e+01 1.033004785005837078e+02 9.294757007982849473e+01
1.233750000000000000e+04 6.464729850985112591e+01 5.612326228725980570e+01 1.032477408810615458e+02 9.283420733634616795e+01
1.235000000000000000e+04 6.475578796162736239e+01 5.614932376356473753e+01 1.032632941426521000e+02 9.277581147690038677e+01
1.236250000000000000e+04 6.470363179655136321e+01 5.594369870711951620e+01 1.033712414209191763e+02 9.291402497896739021e+01
1.237500000000000000e+04 6.467169775861901826e+01 5.581660447799757918e+01 1.034421613852679371e+02 9.293719082694738631e+01
1.238750000000000000e+04 6.470960052718436373e+01 5.586163296702583381e+01 1.033777418667724532e+02 9.287822733226626326e+01
1.240000000000000000e+04 6.471166222271254753e+01 5.597304984994953259e+01 1.033906208982959498e+02 9.292282063027384709e+01
1.241250000000000000e+04 6.480716111921972811e+01 5.595632690163817813e+01 1.033219866315085085e+02 9.312862071437739075e+01
1.242500000000000000e+04 6.480782820416860091e+01 5.601060545747475317e+01 1.033536664995884422e+02 9.315720778816874770e+01
1.243750000000000000e+04 6.474968206786287794e+01 5.595505480407142329e+01 1.033091651836263054e+02 9.331471462507603576e+01
1.245000000000000000e+04 6.488383197648346368e+01 5.595084116465341850e+01 1.034328889792907376e+02 9.341457043232057345e+01
1.246250000000000000e+04 6.479992490331078159e+01 5.590324278602991370e+01 1.033192843328061201e+02 9.336555675709550428e+01
1.247500000000000000e+04 6.478825372987276410e+01 5.593824607622640599e+01 1.032143175088378229e+02 9.342750465831788631e+01
1.248750000000000000e+04 6.454821639391080623e+01 5.600412314024328708e+01 1.031833391011383156e+02 9.328491397360352266e+01
1.250000000000000000e+04 6.466405754472084766e+01 5.606540544902435386e+01 1.032729841048587645e+02 9.317877825341790299e+01
1.251250000000000000e+04 6.480950466056377479e+01 5.601904745249825623e+01 1.034017237112383611e+02 9.312207584991084275e+01
1.252500000000000000e+04 6.484269695166939584e+01 5.608764019423411185e+01 1.033493551828131132e+02 9.322865573157899632e+01
1.253750000000000000e+04 6.496779029866121391e+01 5.612183338697064983e+01 1.032537756407642888e+02 9.320099306621369806e+01
1.255000000000000000e+04 6.494500300028509798e+01 5.616699355997690191e+01 1.032185600217060681e+02 9.315085545218055074e+01
1.256250000000000000e+04 6.489791582504705048e+01 5.606411366893782855e+01 1.031213714733767546e+02 9.294985027285952128e+01
1.257500000000000000e+04 6.506324147260247059e+01 5.606511238779469153e+01 1.031999639568104357e+02 9.296635037260564616e+01
1.258750000000000000e+04 6.498424986691476590e+01 5.599935452650409218e+01 1.031648907421333234e+02 9.304228194025789378e+01
1.260000000000000000e+04 6.489900732538416150e+01 5.598070094935062002e+01 1.032614832728801701e+02 9.293553176119571901e+01
1.261250000000000000e+04 6.488472206290171584e+01 5.591716407575997039e+01 1.032384640150908268e+02 9.279072591154556449e+01
1.262500000000000000e+04 6.482358992503209549e+01 5.605381934330812044e+01 1.031862466535744147e+02 9.274526726721565240e+01
1.263750000000000000e+04 6.489829629658504473e+01 5.614838949027447512e+01 1.030935829491773461e+02 9.288645810256328161e+01
1.265000000000000000e+04 6.496705647035824427e+01 5.607558060655986765e+01 1.031430967094522089e+02 9.284259460481216308e+01
1.266250000000000000e+04 6.491846638792611657e+01 5.604918023013350137e+01 1.031440684065415212e+02 9.288261067166826024e+01
1.267500000000000000e+04 6.478416488071911772e+01 5.600432360384809272e+01 1.032048819051968991e+02 9.287680040887599375e+01
1.268750000000000000e+04 6.486168720102594420e+01 5.602356654760257726e+01 1.032278407263621887e+02 9.302173640869617088e+01
1.270000000000000000e+04 6.473097399458426082e+01 5.599164785818136636e+01 1.032714636500425911e+02 9.322513054180200243e+01
1.271250000000000000e+04 6.474750962149467171e+01 5.599001582695487400e+01 1.032809202918653142e+02 9.304785292274215180e+01
1.272500000000000000e+04 6.466377718770448269e+01 5.603419655119772358e+01 1.033018020715247189e+02 9.301853606764635174e+01
1.273750000000000000e+04 6.462318789720868040e+01 5.608128087702331754e+01 1.032457436250698350e+02 9.302577150860265931e+01
1.275000000000000000e+04 6.462998269262465101e+01 5.606813501238694641e+01 1.031629136980928081e+02 9.286677148080032396e+01
1.276250000000000000e+04 6.476597275826945577e+01 5.617650811389310661e+01 1.030634019802111965e+02 9.286321495999290221e+01
1.277500000000000000e+04 6.475140625286394425e+01 5.620757391343587983e+01 1.030046007560412136e+02 9.294593350142264399e+01
1.278750000000000000e+04 6.479153804359857816e+01 5.613671079982687928e+01 1.029301628437392679e+02 9.300417911497834211e+01
1.280000000000000000e+04 6.501952719075599418e+01 5.617263106820456642e+01 1.030029486268228425e+02 9.304740494900548242e+01
1.281250000000000000e+04 6.502704545813253389e+01 5.606329258459886944e+01 1.030416385063168718e+02 9.316478072279923595e+01
1.282500000000000000e+04 6.485144474245848301e+01 5.600231998741497819e+01 1.030523333481666128e+02 9.323552354190225344e+01
1.283750000000000000e+04 6.493742497417807158e+01 5.594536918503870737e+01 1.030540152485499164e+02 9.318550368750268831e+01
1.285000000000000000e+04 6.494043777745471857e+01 5.590772071492077089e+01 1.029812327331490991e+02 9.306924106224170146e+01
1.286250000000000000e+04 6.487999095368471103e+01 5.583172755216488525e+01 1.030241011999138721e+02 9.309899677671985785e+01
1.287500000000000000e+04 6.489097888934442437e+01 5.587807941772658893e+01 1.030789496230371611e+02 9.304708103915999118e+01
1.288750000000000000e+04 6.478544499247561816e+01 5.591294797927938021e+01 1.031016456027416837e+02 9.309214678872828586e+01
1.290000000000000000e+04 6.495618929848126299e+01 5.596535234190500319e+01 1.031041408505029864e+02 9.305282842656458797e+01
1.291250000000000000e+04 6.488588218553179843e+01 5.603228397873211009e+01 1.030902316980504736e+02 9.328463107498936324e+01
1.292500000000000000e+04 6.495382796399336200e+01 5.618209490294366049e+01 1.030908607779450676e+02 9.343468051832674348e+01
1.293750000000000000e+04 6.495025430065102512e+01 5.631544895190646116e+01 1.031452699558803374e+02 9.355035165269492836e+01
1.295000000000000000e+04 6.491279478535355452e+01 5.644044294925748773e+01 1.030853155724115311e+02 9.369791413365024368e+01
1.296250000000000000e+04 6.476374164961285373e+01 5.644752321321325184e+01 1.030226902346553999e+02 9.368746733438837282e+01
1.297500000000000000e+04 6.485387799690795418e+01 5.632140170102739773e+01 1.029438601505125064e+02 9.354374151458351605e+01
1.298750000000000000e+04 6.489447597457146344e+01 5.622786682414494663e+01 1.030401054747057117e+02 9.341747909877096845e+01
1.300000000000000000e+04 6.489178373501027863e+01 5.624347299973426573e+01 1.030192631510405477e+02 9.342840363286346417e+01
1.301250000000000000e+04 6.485947924874029979e+01 5.611169414872570371e+01 1.030536773503219052e+02 9.330948310452961891e+01
1.302500000000000000e+04 6.489395496537507313e+01 5.601256892928448394e+01 1.031025341366763968e+02 9.332093808809786140e+01
1.303750000000000000e+04 6.487143851618705526e+01 5.605591295822497244e+01 1.030512259835384441e+02 9.329803388792129226e+01
1.305000000000000000e+04 6.483618686450247992e+01 5.605629565137144255e+01 1.030979605625523163e+02 9.319068342315587472e+01
1.306250000000000000e+04 6.477830772190804964e+01 5.601110345389280809e+01 1.028982985818856122e+02 9.334709746287019527e+01
1.307500000000000000e+04 6.476001877578138988e+01 5.592870666726452100e+01 1.029306616042132134e+02 9.347495100176597305e+01
1.308750000000000000e+04 6.488557622669181058e+01 5.591735821870905454e+01 1.029962243819192054e+02 9.332008515319688513e+01
1.310000000000000000e+04 6.492391628863030917e+01 5.572447144777819261e+01 1.029976150150462217e+02 9.327487306184606553e+01
1.311250000000000000e+04 6.504061494250294118e+01 5.574158190019670656e+01 1.028811925306945199e+02 9.322408039667391222e+01
1.312500000000000000e+04 6.496903920845809921e+01 5.586955744291844184e+01 1.027658832213543576e+02 9.332762071529248260e+01
1.313750000000000000e+04 6.483447440720044597e+01 5.586758144810638527e+01 1.026410408554085905e+02 9.331399647042761103e+01
1.315000000000000000e+04 6.492026955679355638e+01 5.583376238908023481e+01 1.026764730688541363e+02 9.326834389060076091e+01
1.316250000000000000e+04 6.481804823906668389e+01 5.589423473279125432e+01 1.028200369434601384e+02 9.324510705663304577e+01
1.317500000000000000e+04 6.488150629196765351e+01 5.576450186007717491e+01 1.029122425261634675e+02 9.322233311103316566e+01
1.318750000000000000e+04 6.468415208138735295e+01 5.570716415064661931e+01 1.029294236638457534e+02 9.338794707340156265e+01
1.320000000000000000e+04 6.462910236737496916e+01 5.563379195508332486e+01 1.028748357194678107e+02 9.335101486005453353e+01
1.321250000000000000e+04 6.452716849944866340e+01 5.565752548385028575e+01 1.029397788518626413e+02 9.329026162425965651e+01
1.322500000000000000e+04 6.448275831371996958e+01 5.557000993436344771e+01 1.028884846386412448e+02 9.334801336481579881e+01
1.323750000000000000e+04 6.441525482303168815e+01 5.555007670418704180e+01 1.028219486976653059e+02 9.340602271884826280e+01
1.325000000000000000e+04 6.441491051987077299e+01 5.555265715104751223e+01 1.026884731848539758e+02 9.354197876983522519e+01
1.326250000000000000e+04 6.444416034408371274e+01 5.555976189342359817e+01 1.027314692143356183e+02 9.369660615847199381e+01
1.327500000000000000e+04 6.451785862245033343e+01 5.558689860246156655e+01 1.028431424449593408e+02 9.383425793141864801e+01
1.328750000000000000e+04 6.450541776951271800e+01 5.566827064136233361e+01 1.028444844100199447e+02 9.382494123288728360e+01
1.330000000000000000e+04 6.436160057221796649e+01 5.575358265458347518e+01 1.029872268031818123e+02 9.390900595676420437e+01
1.331250000000000000e+04 6.438733856875074935e+01 5.573361653111526692e+01 1.030594544345461543e+02 9.387345667970792817e+01
1.332500000000000000e+04 6.437768363298366125e+01 5.571682407169429752e+01 1.030766164984126902e+02 9.389866440940986081e+01
1.333750000000000000e+04 6.441716284408538229e+01 5.574996363526954468e+01 1.031826074867783660e+02 9.379691534161983668e+01
1.335000000000000000e+04 6.440451120863674817e+01 5.584161285085281179e+01 1.031784782471167148e+02 9.370240831542112403e+01
1.336250000000000000e+04 6.447017498261284629e+01 5.574720746729927612e+01 1.030693437575151563e+02 9.369465995030472527e+01
1.337500000000000000e+04 6.443859651965891544e+01 5.576304099004045156e+01 1.031979329418041686e+02 9.371744995177002124e+01
1.338750000000000000e+04 6.453128695134684278e+01 5.578322348344565285e+01 1.032298123593707118e+02 9.381576869598050905e+01
1.340000000000000000e+04 6.477887501107908008e+01 5.579052723917384782e+01 1.032466058507173159e+02 9.385018816637219174e+01
1.341250000000000000e+04 6.475103421422322469e+01 5.596667290704055375e+01 1.032194244586532079e+02 9.388277493283933950e+01
1.342500000000000000e+04 6.473203901701246821e+01 5.584148072732977397e+01 1.031883574329290525e+02 9.393527354996126633e+01
1.343750000000000000e+04 6.471602809626931219e+01 5.579662931011152693e+01 1.031343859808894052e+02 9.386063414738585209e+01
1.345000000000000000e+04 6.480796168709923677e+01 5.575195808012242082e+01 1.032376485938772532e+02 9.381460516761030988e+01
1.346250000000000000e+04 6.486261618764324055e+01 5.572259682267283409e+01 1.033956660887736518e+02 9.372975627906787111e+01
1.347500000000000000e+04 6.481319411641011641e+01 5.569845891760594014e+01 1.033242157314345349e+02 9.383398244688092404e+01
1.348750000000000000e+04 6.481237256856614692e+01 5.568415287339950481e+01 1.032812205674847945e+02 9.379556923845629512e+01
1.350000000000000000e+04 6.473105172623797898e+01 5.584255563306644632e+01 1.033206412266068526e+02 9.378261383857426381e+01
1.351250000000000000e+04 6.483117344334840482e+01 5.588033108846901342e+01 1.033096779584907523e+02 9.369599017059498181e+01
1.352500000000000000e+04 6.480302681748997884e+01 5.575975384970390536e+01 1.031826723488976256e+02 9.368818864026894744e+01
1.353750000000000000e+04 6.500615188152154644e+01 5.561970108100030075e+01 1.032134258334425567e+02 9.379062285695178502e+01
1.355000000000000000e+04 6.498047876205427542e+01 5.567457036652190538e+01 1.032301688196739065e+02 9.365365677796108912e+01
1.356250000000000000e+04 6.500457846914558502e+01 5.567805952854878626e+01 1.032458998416246061e+02 9.341310160703028487e+01
1.357500000000000000e+04 6.510883068658527861e+01 5.561323640256790668e+01 1.031086390886704862e+02 9.323266115188101821e+01
1.358750000000000000e+04 6.507250570441182447e+01 5.566384988975573123e+01 1.032306323738966398e+02 9.323357130626170886e+01
1.360000000000000000e+04 6.517671827835852127e+01 5.563338408226338316e+01 1.030727559889731140e+02 9.317011623867701076e+01
1.361250000000000000e+04 6.529014666784601673e+01 5.557097827569382531e+01 1.030140336670220051e+02 9.316653886320968070e+01
1.362500000000000000e+04 6.526956867594178391e+01 5.565198743583061969e+01 1.029564178173489779e+02 9.288576182360728239e+01
1.363750000000000000e+04 6.529697770998473061e+01 5.568879650740027643e+01 1.031997300844817289e+02 9.293126540673895875e+01
1.365000000000000000e+04 6.539074323573090908e+01 5.569767981350130270e+01 1.031393885646428288e+02 9.304845210437713376e+01
1.366250000000000000e+04 6.538032980633062152e+01 5.587834315119454942e+01 1.031474617533057767e+02 9.317922038032787668e+01
1.367500000000000000e+04 6.530328988950989810e+01 5.587787709496171829e+01 1.031118619758629791e+02 9.322644296107115736e+01
1.368750000000000000e+04 6.528892757622152487e+01 5.587185704336539516e+01 1.030487041903489285e+02 9.320275135206163952e+01
1.370000000000000000e+04 6.549521947278110190e+01 5.584984970865800591e+01 1.030035957339652697e+02 9.325149916680638285e+01
1.371250000000000000e+04 6.542326243102893102e+01 5.577656890600550810e+01 1.027725702463403650e+02 9.326588015387494579e+01
1.372500000000000000e+04 6.534582334737888232e+01 5.577580906865902932e+01 1.029175349114619991e+02 9.335075042544259816e+01
1.373750000000000000e+04 6.541047691100338568e+01 5.574391469948974276e+01 1.029074363549868849e+02 9.337523561000054428e+01
1.375000000000000000e+04 6.540660823760548226e+01 5.573679067128811937e+01 1.029142521530251031e+02 9.338823939879509339e+01
1.376250000000000000e+04 6.534050712192752997e+01 5.584613822126749483e+01 1.029007405300305891e+02 9.355687616213775470e+01
1.377500000000000000e+04 6.540547195672178304e+01 5.575433375260338664e+01 1.028708327608859889e+02 9.352901844114745700e+01
1.378750000000000000e+04 6.548361707937654330e+01 5.581364194705871284e+01 1.028607856290920211e+02 9.355045211353225909e+01
1.380000000000000000e+04 6.538817870243072150e+01 5.560653244693778419e+01 1.028309653076554753e+02 9.371041093723529514e+01
1.381250000000000000e+04 6.555272632026637325e+01 5.558711464084493059e+01 1.026589446004303880e+02 9.381132744895803910e+01
1.382500000000000000e+04 6.548054530920217076e+01 5.556720087058122459e+01 1.027417311116811476e+02 9.381861464701582065e+01
1.383750000000000000e+04 6.536151860638051403e+01 5.553026980373290655e+01 1.029000462576345853e+02 9.378695281693454433e+01
1.385000000000000000e+04 6.539016700646341462e+01 5.562437262716885300e+01 1.029709559498938063e+02 9.381884015368652285e+01
1.386250000000000000e+04 6.533659550994033793e+01 5.559792429454805784e+01 1.030863524601337531e+02 9.380312236269379866e+01
1.387500000000000000e+04 6.526245556310715301e+01 5.572364408037518757e+01 1.030780575306695823e+02 9.371415830486915866e+01
1.388750000000000000e+04 6.548998444756166748e+01 5.578889648594577721e+01 1.031181517200408138e+02 9.367324666540166334e+01
1.390000000000000000e+04 6.542406077199476044e+01 5.574833034197850168e+01 1.028564482797192028e+02 9.357538234536663424e+01
1.391250000000000000e+04 6.519413711349876905e+01 5.571561305169613121e+01 1.028651947318845572e+02 9.340839621364652601e+01
1.392500000000000000e+04 6.526773910142195234e+01 5.575439446585074421e+01 1.028460528994327206e+02 9.335351633073956634e+01
1.393750000000000000e+04 6.531177039062531264e+01 5.587137533236899856e+01 1.028918903437751879e+02 9.345499017163302824e+01
1.395000000000000000e+04 6.537413326812003334e+01 5.587298700603115265e+01 1.029277239005245264e+02 9.345360614733741045e+01
1.396250000000000000e+04 6.547113310205540415e+01 5.583150207361332207e+01 1.031010390570712048e+02 9.340900962577593702e+01
1.397500000000000000e+04 6.546775692893996279e+01 5.588619252771960078e+01 1.030594532172829361e+02 9.331343124939247957e+01
1.398750000000000000e+04 6.542436112010953764e+01 5.599731024499376275e+01 1.029495306619641326e+02 9.334217305918437546e+01
1.400000000000000000e+04 6.545641151709770611e+01 5.592628582274348048e+01 1.030061900023935095e+02 9.325622265113734954e+01
1.401250000000000000e+04 6.532715808392089230e+01 5.595415593713472902e+01 1.030429804352762488e+02 9.333381019781894850e+01
1.402500000000000000e+04 6.522822266747914455e+01 5.603839083813107891e+01 1.031511026978429300e+02 9.344137003121828400e+01
1.403750000000000000e+04 6.519512545153153837e+01 5.607944296431961106e+01 1.031868809599363601e+02 9.335111527008588439e+01
1.405000000000000000e+04 6.530044481320609862e+01 5.600134306525561101e+01 1.032299182785575340e+02 9.320846120078724084e+01
1.406250000000000000e+04 6.526710475226701647e+01 5.595413538692201882e+01 1.032417606000240085e+02 9.328969285000658829e+01
1.407500000000000000e+04 6.526447012045763074e+01 5.592439693695100544e+01 1.031068825557241269e+02 9.338503099091737170e+01
1.408750000000000000e+04 6.533818257072694280e+01 5.594082248883332653e+01 1.031149744399858434e+02 9.349793061619318735e+01
1.410000000000000000e+04 6.536738435675239600e+01 5.604352567889826986e+01 1.030794355587304665e+02 9.342481066145472823e+01
1.411250000000000000e+04 6.529910870958705971e+01 5.605718370375642223e+01 1.030455584099189821e+02 9.349682942893372228e+01
1.412500000000000000e+04 6.545300551599986250e+01 5.605140225120049280e+01 1.029772383507747833e+02 9.335170693393145314e+01
1.413750000000000000e+04 6.562986906624919925e+01 5.606853454191091402e+01 1.030280601499018474e+02 9.333667486645302347e+01
1.415000000000000000e+04 6.566654152930153998e+01 5.608837131771408480e+01 1.029684184920538996e+02 9.337290632872577589e+01
1.416250000000000000e+04 6.563683520409134076e+01 5.616058986042519052e+01 1.030640658815268580e+02 9.345265722535418718e+01
1.417500000000000000e+04 6.558965749481087926e+01 5.618420688054490597e+01 1.031278669284068883e+02 9.356408036920350924e+01
1.418750000000000000e+04 6.552120203332239612e+01 5.618720473768198787e+01 1.032412894031009074e+02 9.357902085272971249e+01
1.420000000000000000e+04 6.542712706794240773e+01 5.614700798258233050e+01 1.031899081158504856e+02 9.355525698869229245e+01
1.421250000000000000e+04 6.544617675218212582e+01 5.615992445936858246e+01 1.033046502438701140e+02 9.343312318439953401e+01
1.422500000000000000e+04 6.555795521122618652e+01 5.621369609444364812e+01 1.031807138389541194e+02 9.348508783819957557e+01
1.423750000000000000e+04 6.544137818893200631e+01 5.621053485836071673e+01 1.032884424946435331e+02 9.348796961378165804e+01
1.425000000000000000e+04 6.549047314843460299e+01 5.614892454946498646e+01 1.033233188186867295e+02 9.357727075038947362e+01
1.426250000000000000e+04 6.549513634587400190e+01 5.610525787527170394e+01 1.033309185994981902e+02 9.370369507888412386e+01
1.427500000000000000e+04 6.535693938940563896e+01 5.604650774355359744e+01 1.033273959798330850e+02 9.368466792215792793e+01
1.428750000000000000e+04 6.534121094266859586e+01 5.601655393012991624e+01 1.034313760377368681e+02 9.367429983705099517e+01
1.430000000000000000e+04 6.548063064535995181e+01 5.600867725303650957e+01 1.034437678351180523e+02 9.350070442295536566e+01
1.431250000000000000e+04 6.541626633112350930e+01 5.598367763278959330e+01 1.034601883070622819e+02 9.353910462719754548e+01
1.432500000000000000e+04 6.536490469102896839e+01 5.598902300138333743e+01 1.036856715015835420e+02 9.349970423221512306e+01
1.433750000000000000e+04 6.542958735718154628e+01 5.611541789143197434e+01 1.036762713261120155e+02 9.326060597158857490e+01
1.435000000000000000e+04 6.549987045286380294e+01 5.609929285828170009e+01 1.036047215370409305e+02 9.342508583118575416e+01
1.436250000000000000e+04 6.557455395703108536e+01 5.608604218835967004e+01 1.036887843183202449e+02 9.342495323084234826e+01
1.437500000000000000e+04 6.557610614952298533e+01 5.590147051141524770e+01 1.035806803871317783e+02 9.347371294954210441e+01
1.438750000000000000e+04 6.567218405463982833e+01 5.592089659198988727e+01 1.035710772443320167e+02 9.356549898809990395e+01
1.440000000000000000e+04 6.567433541449986478e+01 5.604035775967033572e+01 1.034448953109770741e+02 9.357563793025350662e+01
1.441250000000000000e+04 6.566871660904959640e+01 5.606575745773143638e+01 1.034315696560168476e+02 9.351302954109517884e+01
1.442500000000000000e+04 6.563420676846855883e+01 5.598965320751237584e+01 1.033924403167326034e+02 9.359373459268503836e+01
1.443750000000000000e+04 6.552943629024764505e+01 5.586214432568863941e+01 1.033858271389516830e+02 9.353290346489963270e+01
1.445000000000000000e+04 6.568146675339443163e+01 5.594274402916082778e+01 1.033031962632238248e+02 9.350650474728350048e+01
1.446250000000000000e+04 6.566014625106075187e+01 5.587309668113523031e+01 1.033342005951373181e+02 9.344813007001323513e+01
1.447500000000000000e+04 6.570235244270405417e+01 5.571497071491228326e+01 1.034565646653166482e+02 9.362668603598706341e+01
1.448750000000000000e+04 6.556901707232731269e+01 5.586182041771937179e+01 1.033968661643397269e+02 9.375492035775668853e+01
1.450000000000000000e+04 6.561574963761891865e+01 5.593785804785263593e+01 1.033418544942088744e+02 9.372062338486668409e+01
1.451250000000000000e+04 6.562147060587145120e+01 5.583152107293872035e+01 1.034860102949112104e+02 9.389881396309733930e+01
1.452500000000000000e+04 6.560246284416541585e+01 5.586563063157689157e+01 1.034234720199760886e+02 9.394875744481316815e+01
1.453750000000000000e+04 6.540711693970514773e+01 5.576263758320074970e+01 1.033604301790680466e+02 9.401896258228968861e+01
1.455000000000000000e+04 6.558646978783838222e+01 5.569778847088564078e+01 1.033640691688117101e+02 9.402405841527441055e+01
1.456250000000000000e+04 6.583206126603967334e+01 5.574548695196573078e+01 1.033434661942750665e+02 9.403713762137552123e+01
1.457500000000000000e+04 6.587851917963419623e+01 5.592718140384552328e+01 1.032878083735087102e+02 9.412426165056881189e+01
1.458750000000000000e+04 6.586476525199563525e+01 5.593418643734325713e+01 1.032812731792489558e+02 9.407779128044114714e+01
1.460000000000000000e+04 6.586412336559477865e+01 5.594557058166344632e+01 1.032405087183031895e+02 9.406372666077021449e+01
1.461250000000000000e+04 6.601185092411728306e+01 5.603474185789379902e+01 1.033737161546726213e+02 9.412484741247796194e+01
1.462500000000000000e+04 6.588887669776657674e+01 5.586367956718905248e+01 1.033139533199493769e+02 9.395319797869767342e+01
1.463750000000000000e+04 6.588023398265353592e+01 5.583203901003597736e+01 1.033090038914103559e+02 9.395131690271759339e+01
1.465000000000000000e+04 6.593139533366912985e+01 5.582906121492353435e+01 1.033638888927298325e+02 9.407468312757205808e+01
1.466250000000000000e+04 6.593909166253322951e+01 5.574709524874935340e+01 1.033848559059361634e+02 9.404263672628474069e+01
1.467500000000000000e+04 6.596183495582833700e+01 5.586661488902377215e+01 1.032954466045874398e+02 9.397236293356694148e+01
1.468750000000000000e+04 6.597246393408271103e+01 5.583027200831631376e+01 1.032510436681334340e+02 9.387587961903213341e+01
1.470000000000000000e+04 6.610091243078031198e+01 5.579191182947193539e+01 1.032709381373871906e+02 9.406096761041651177e+01
1.471250000000000000e+04 6.605541104223327409e+01 5.588999716386067718e+01 1.032426012471277232e+02 9.417770237888375107e+01
1.472500000000000000e+04 6.609304917223205678e+01 5.583374087098923155e+01 1.032025980791473359e+02 9.413336671481380336e+01
1.473750000000000000e+04 6.590754017334374737e+01 5.587803061364971313e+01 1.032411888248070113e+02 9.405719361012715751e+01
1.475000000000000000e+04 6.584100225417365948e+01 5.594275342582813693e+01 1.032434205784596628e+02 9.409824295947801431e+01
1.476250000000000000e+04 6.599937647901676030e+01 5.591544307172178208e+01 1.032716917987591074e+02 9.388303253390144221e+01
1.477500000000000000e+04 6.610774094018029245e+01 5.612668844245595068e+01 1.032882199482567671e+02 9.383001071445977459e+01
1.478750000000000000e+04 6.604831391269354413e+01 5.607513928897343192e+01 1.034416944587373308e+02 9.387979159559549203e+01
1.480000000000000000e+04 6.608093815754914147e+01 5.609916615521267147e+01 1.034545815623562106e+02 9.396499276629212716e+01
1.481250000000000000e+04 6.603016122163070634e+01 5.605833348338252620e+01 1.034499432166653605e+02 9.391682423893608700e+01
1.482500000000000000e+04 6.593040560537276917e+01 5.603762226382258405e+01 1.034224743341399630e+02 9.388921200805231138e+01
1.483750000000000000e+04 6.599462232359887537e+01 5.605482387700219249e+01 1.034285955813485316e+02 9.385494046787563605e+01
1.485000000000000000e+04 6.581123545388868479e+01 5.595837332278777865e+01 1.033333842918932675e+02 9.392793887834548627e+01
1.486250000000000000e+04 6.589374792547282311e+01 5.607843538997908439e+01 1.032469606868925212e+02 9.388612404214217122e+01
1.487500000000000000e+04 6.596967757120697229e+01 5.611495999696956005e+01 1.031954345516445954e+02 9.384865666731668910e+01
1.488750000000000000e+04 6.602878507239067574e+01 5.615014683313123101e+01 1.032918456200928432e+02 9.393176605740319474e+01
1.490000000000000000e+04 6.599234086476147354e+01 5.599941763819594343e+01 1.033958110493454257e+02 9.409594089580495790e+01
1.491250000000000000e+04 6.596921480512177993e+01 5.599534359690850494e+01 1.035838485493528793e+02 9.408239735781124580e+01
1.492500000000000000e+04 6.596644284712030526e+01 5.609628780623531696e+01 1.035144459594206126e+02 9.414019787458789779e+01
1.493750000000000000e+04 6.612590087531802396e+01 5.613924227776779219e+01 1.035763124950435667e+02 9.426926639521379059e+01
1.495000000000000000e+04 6.619507804124916106e+01 5.627505286165489196e+01 1.036664151349358320e+02 9.427594417738191623e+01
1.496250000000000000e+04 6.614586100185528039e+01 5.621753487332505728e+01 1.036472256759758750e+02 9.416145128763807293e+01
1.497500000000000000e+04 6.610243003602874978e+01 5.625052506922124707e+01 1.034739926409193487e+02 9.402960054333613016e+01
1.498750000000000000e+04 6.624436249649004083e+01 5.620827329188658439e+01 1.033697093401946603e+02 9.398762043571190361e+01
1.500000000000000000e+04 6.621123409269296189e+01 5.620931397530632978e+01 1.033708494787836116e+02 9.413191953047106608e+01
1.501250000000000000e+04 6.631907076583927108e+01 5.628709142149197220e+01 1.034821608645020774e+02 9.416959453763796262e+01
1.502500000000000000e+04 6.649507305056550877e+01 5.625520494410255878e+01 1.035108127734938677e+02 9.411020793118947836e+01
1.503750000000000000e+04 6.645508131427186527e+01 5.635599442338025966e+01 1.035449810410428313e+02 9.392003546754513366e+01
1.505000000000000000e+04 6.651024517501306832e+01 5.639384935797420439e+01 1.035807874884388298e+02 9.377785941812329895e+01
1.506250000000000000e+04 6.650805079730594116e+01 5.629844083290110035e+01 1.036539766618659115e+02 9.382707678158210740e+01


==> anc/Fig9/ca95_Ca0.20_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.915842894139353803e+01 5.998176969116207147e+01 9.743304810781719993e+01 9.674981804461683055e+01
2.500000000000000000e+01 5.920721524158012272e+01 5.982005028315811757e+01 9.745664694332036504e+01 9.674471012725325636e+01
3.750000000000000000e+01 5.940693768671116004e+01 5.959837248520650377e+01 9.746666276059062284e+01 9.668392825628319542e+01
5.000000000000000000e+01 5.956006275639035863e+01 5.965613475834311430e+01 9.739902864667114102e+01 9.665748847672024624e+01
6.250000000000000000e+01 5.938547810056297749e+01 5.958938895149282899e+01 9.746073458621653174e+01 9.667257537693636493e+01
7.500000000000000000e+01 5.948984256824483907e+01 5.955377221530425658e+01 9.758653883213546010e+01 9.657774115693561612e+01
8.750000000000000000e+01 5.947872115393621328e+01 5.957972321666619564e+01 9.760899000254207181e+01 9.642253304166709427e+01
1.000000000000000000e+02 5.962198982640446587e+01 5.951952001636286838e+01 9.757488460687484633e+01 9.647658590949156121e+01
1.125000000000000000e+02 5.962763598474476368e+01 5.942372120708339622e+01 9.753223764242585503e+01 9.637297732744175960e+01
1.250000000000000000e+02 5.973863069718791508e+01 5.933388948798329920e+01 9.748733406551848191e+01 9.633539823408824532e+01
1.375000000000000000e+02 5.976261957633892763e+01 5.939463727895760314e+01 9.754348028238264590e+01 9.625262012253833177e+01
1.500000000000000000e+02 5.995364163497431065e+01 5.928004192786639948e+01 9.758895843306018492e+01 9.624777559912388369e+01
1.625000000000000000e+02 6.000707854457056811e+01 5.922685404292493416e+01 9.755928642224066039e+01 9.623568049851348860e+01
1.750000000000000000e+02 6.003357518609418975e+01 5.913440838054766147e+01 9.757932574527097813e+01 9.625068887862573774e+01
1.875000000000000000e+02 6.015046095036985463e+01 5.910194707967168171e+01 9.765386921367809236e+01 9.623649996283243979e+01
2.000000000000000000e+02 6.027576973720886855e+01 5.901813472198478649e+01 9.770535391971078809e+01 9.626804585236881451e+01
2.125000000000000000e+02 6.038545640438106687e+01 5.871850494079479432e+01 9.781036981503893912e+01 9.612577492762225972e+01
2.250000000000000000e+02 6.052060141297821616e+01 5.870013861954273438e+01 9.802131643873853761e+01 9.609601393968473815e+01
2.375000000000000000e+02 6.061373971872408362e+01 5.851398161230100925e+01 9.809050110961750590e+01 9.606148541082563952e+01
2.500000000000000000e+02 6.065642437639714757e+01 5.848205162831920489e+01 9.815292149187372672e+01 9.593111289719949752e+01
2.625000000000000000e+02 6.073504701357167335e+01 5.858464544965659826e+01 9.839015781644259562e+01 9.592299091510867015e+01
2.750000000000000000e+02 6.078778703701068764e+01 5.846936456364444012e+01 9.840610770439322152e+01 9.586246894604806812e+01
2.875000000000000000e+02 6.091132958536351794e+01 5.843931328336975639e+01 9.845110936353677289e+01 9.563603010035147634e+01
3.000000000000000000e+02 6.098970730367742732e+01 5.842598054546296993e+01 9.839088826931265430e+01 9.563529733142760847e+01
3.125000000000000000e+02 6.102809224888147099e+01 5.839225917227177121e+01 9.832923698038963778e+01 9.561684961348693435e+01
3.250000000000000000e+02 6.118381122975085162e+01 5.822334993698255090e+01 9.843618147368412963e+01 9.545277358914410115e+01
3.375000000000000000e+02 6.132349746132947388e+01 5.814413126786057973e+01 9.861543391715535734e+01 9.546216952452596161e+01
3.500000000000000000e+02 6.133298471737123947e+01 5.813833329169468556e+01 9.862299866068356380e+01 9.549502738819978731e+01
3.625000000000000000e+02 6.130515629030149682e+01 5.807580133904024677e+01 9.868110874714353997e+01 9.547730194431697726e+01
3.750000000000000000e+02 6.133477135169804484e+01 5.798963289800846610e+01 9.878863659614602000e+01 9.547777201166745442e+01
3.875000000000000000e+02 6.141665312139557642e+01 5.789349316085725405e+01 9.883340021401626529e+01 9.550903940272010573e+01
4.000000000000000000e+02 6.133632423840498404e+01 5.785488691619075752e+01 9.872397441667371254e+01 9.537583581420720691e+01
4.125000000000000000e+02 6.146113162291799625e+01 5.786257884154571229e+01 9.866791414409654237e+01 9.544521952910147888e+01
4.250000000000000000e+02 6.166713266995398612e+01 5.774056225237455919e+01 9.867494231930923831e+01 9.534660545521531105e+01
4.375000000000000000e+02 6.174084928464612432e+01 5.760493351284944907e+01 9.876700300276090161e+01 9.523658452336265157e+01
4.500000000000000000e+02 6.185149021250387591e+01 5.749638814389247443e+01 9.878031541576055474e+01 9.517888952377860790e+01
4.625000000000000000e+02 6.193966283016920471e+01 5.758005117680811935e+01 9.876459345338946605e+01 9.517979854848191223e+01
4.750000000000000000e+02 6.194008722034696746e+01 5.746846930477671123e+01 9.881813350678146435e+01 9.527114153989683132e+01
4.875000000000000000e+02 6.194370817179510169e+01 5.743817400647147053e+01 9.886904838986913546e+01 9.526162993914631727e+01
5.000000000000000000e+02 6.193335328877872570e+01 5.750599454751165496e+01 9.892864532128760402e+01 9.521941798675852908e+01
5.125000000000000000e+02 6.202498263739424544e+01 5.748546477875758853e+01 9.902842298219712802e+01 9.517752049797000780e+01
5.250000000000000000e+02 6.216871488323547368e+01 5.743408370883458502e+01 9.908203591440124569e+01 9.511244157082403206e+01
5.375000000000000000e+02 6.230790191608653572e+01 5.736131640771967710e+01 9.940517880730388356e+01 9.504349850535845690e+01
5.500000000000000000e+02 6.235248217552802430e+01 5.737454171401162739e+01 9.938748473946698425e+01 9.512310281124331368e+01
5.625000000000000000e+02 6.226903199221371921e+01 5.729450377765206071e+01 9.955735801806171992e+01 9.522667167558751089e+01
5.750000000000000000e+02 6.229623297404543081e+01 5.713778382458374949e+01 9.958831967661777185e+01 9.528936942275160504e+01
5.875000000000000000e+02 6.227637403871934652e+01 5.702401817470737910e+01 9.955832038338220968e+01 9.518946045991910410e+01
6.000000000000000000e+02 6.227837102181959494e+01 5.696643373501632368e+01 9.952709752902987361e+01 9.506801752250122206e+01
6.125000000000000000e+02 6.223885953258697867e+01 5.697384536116867082e+01 9.963245672101700734e+01 9.506862112707784718e+01
6.250000000000000000e+02 6.224501977018199028e+01 5.687481701802619227e+01 9.959030490522198420e+01 9.505598919908641165e+01
6.375000000000000000e+02 6.232487714509289134e+01 5.676045744753144362e+01 9.981914452351460909e+01 9.502665677894776763e+01
6.500000000000000000e+02 6.246307984770773913e+01 5.683813483590403592e+01 9.983374212844472595e+01 9.494750024309946923e+01
6.625000000000000000e+02 6.248021831683019656e+01 5.669028044851849302e+01 9.982519979240694852e+01 9.492399585574163723e+01
6.750000000000000000e+02 6.246838425158343711e+01 5.652183464870024920e+01 9.993772452452115829e+01 9.479953438898080265e+01
6.875000000000000000e+02 6.254038238555857987e+01 5.662232503315207310e+01 1.000410860794707730e+02 9.475489526360406956e+01
7.000000000000000000e+02 6.266723713390898354e+01 5.661377070904867281e+01 1.001529100846677238e+02 9.469459166139303363e+01
7.125000000000000000e+02 6.258732799644081268e+01 5.653603192397446975e+01 1.000990342645911824e+02 9.462684360538399631e+01
7.250000000000000000e+02 6.262869576792079584e+01 5.669457844079646236e+01 1.002152491417150486e+02 9.458201743118678451e+01
7.375000000000000000e+02 6.262317591005068351e+01 5.674675881495200258e+01 1.002738454239300836e+02 9.435969678290335594e+01
7.500000000000000000e+02 6.266283818436010478e+01 5.673166815402316843e+01 1.001753459292714297e+02 9.422940540561758382e+01
7.625000000000000000e+02 6.264080858799648155e+01 5.675555192207602317e+01 1.002136598438786734e+02 9.428056510246544519e+01
7.750000000000000000e+02 6.261867693508610699e+01 5.666958189716924466e+01 1.001667647140687194e+02 9.435992523610735816e+01
7.875000000000000000e+02 6.279400559886845201e+01 5.673102833344477602e+01 1.001556344797233464e+02 9.424813021562836468e+01
8.000000000000000000e+02 6.289698648617873999e+01 5.669058084990493995e+01 1.001138157057360587e+02 9.420604530693302081e+01
8.125000000000000000e+02 6.293638112713242805e+01 5.661625205885125922e+01 1.001182244854098116e+02 9.422128484127000547e+01
8.250000000000000000e+02 6.289714376381721195e+01 5.651354637457059482e+01 1.000179305842081163e+02 9.410021354596464960e+01
8.375000000000000000e+02 6.294448452838715724e+01 5.648882498064423885e+01 1.002517945552724115e+02 9.412184045883651606e+01
8.500000000000000000e+02 6.296969019188689742e+01 5.648850105791589016e+01 1.002008695062209540e+02 9.406530651156464273e+01
8.625000000000000000e+02 6.306603482552043261e+01 5.648787823679655418e+01 1.003378974751616397e+02 9.401230108206256375e+01
8.750000000000000000e+02 6.319564918960654865e+01 5.643063881792568992e+01 1.002793882121967499e+02 9.383822376424986089e+01
8.875000000000000000e+02 6.319550190709975368e+01 5.650790345330439379e+01 1.002546629579110231e+02 9.372656496162882434e+01
9.000000000000000000e+02 6.295889197985537322e+01 5.651894910733535937e+01 1.002540498223959986e+02 9.386387076460854928e+01
9.125000000000000000e+02 6.311935769230503723e+01 5.648457884357637937e+01 1.002719995404178803e+02 9.375777322576679751e+01
9.250000000000000000e+02 6.325812847319956234e+01 5.649631128396581659e+01 1.002049296301533303e+02 9.367541741550988377e+01
9.375000000000000000e+02 6.322442829247771812e+01 5.647063560937522908e+01 1.001918695553261642e+02 9.371808647709040940e+01
9.500000000000000000e+02 6.309327070777499813e+01 5.643994691656839535e+01 1.003784720601352802e+02 9.368312435068706634e+01
9.625000000000000000e+02 6.313419646491797010e+01 5.632942116276628752e+01 1.005767118561543896e+02 9.357583070784326651e+01
9.750000000000000000e+02 6.318920684673975785e+01 5.632709519631144701e+01 1.005967973273833280e+02 9.353310704381995322e+01
9.875000000000000000e+02 6.321834711695472464e+01 5.637187569838553003e+01 1.006622600300207040e+02 9.353510029989828922e+01
1.000000000000000000e+03 6.319537968559180996e+01 5.629496566553940795e+01 1.006583750582397414e+02 9.348318801869423567e+01
1.012500000000000000e+03 6.327100344626000350e+01 5.635262149218937111e+01 1.008362401167320002e+02 9.344695200582052053e+01
1.025000000000000000e+03 6.331152302846373914e+01 5.631650063640208970e+01 1.009815326579477670e+02 9.340718259230389720e+01
1.037500000000000000e+03 6.343640575312166874e+01 5.616439866348804344e+01 1.009091056871199754e+02 9.334137255720953874e+01
1.050000000000000000e+03 6.344166860564339316e+01 5.609582518447943755e+01 1.010120091929091757e+02 9.345128145545295695e+01
1.062500000000000000e+03 6.349245719405661248e+01 5.606673400267741414e+01 1.010059286358882531e+02 9.329473894080706486e+01
1.075000000000000000e+03 6.357803863288241786e+01 5.598721121731683326e+01 1.010694868726683353e+02 9.332262996378906905e+01
1.087500000000000000e+03 6.368219013386111982e+01 5.610253190735576112e+01 1.011304608508873031e+02 9.329589579933904986e+01
1.100000000000000000e+03 6.374079848804579029e+01 5.618812824323667598e+01 1.012572701712256134e+02 9.319677868168011514e+01
1.112500000000000000e+03 6.383085916442711749e+01 5.609036357476045964e+01 1.012311728195320484e+02 9.311120281056444981e+01
1.125000000000000000e+03 6.365064055874615434e+01 5.593703075075470110e+01 1.013114107606843532e+02 9.297126397409606113e+01
1.137500000000000000e+03 6.365096745912539689e+01 5.588381852060792454e+01 1.013208510357968066e+02 9.278463132374675126e+01
1.150000000000000000e+03 6.376382360388661397e+01 5.576678177112264478e+01 1.012834418749073251e+02 9.279071483873588022e+01
1.162500000000000000e+03 6.366701911856300455e+01 5.579635037604518999e+01 1.014010233883658003e+02 9.288737104644157228e+01
1.175000000000000000e+03 6.353582316830070909e+01 5.570378902792585762e+01 1.013810994087090336e+02 9.288775714390598637e+01
1.187500000000000000e+03 6.345186742077496689e+01 5.573833338018613404e+01 1.013561662019700407e+02 9.291042003607635991e+01
1.200000000000000000e+03 6.347364103492272847e+01 5.565552715907006132e+01 1.014136536193353493e+02 9.293219495399732466e+01
1.212500000000000000e+03 6.340578862030227469e+01 5.559165609696646015e+01 1.014979432568168676e+02 9.277765162332977411e+01
1.225000000000000000e+03 6.340444545425958012e+01 5.546598018257526519e+01 1.016458136996927379e+02 9.270154004364151490e+01
1.237500000000000000e+03 6.344298033903994138e+01 5.558918206472392853e+01 1.016849056413964973e+02 9.271681701298463452e+01
1.250000000000000000e+03 6.348935617515140706e+01 5.556731053789996366e+01 1.017856481881710238e+02 9.284451558732237686e+01
1.262500000000000000e+03 6.346070083791290273e+01 5.545070588697685565e+01 1.019251092139724761e+02 9.284345404270553104e+01
1.275000000000000000e+03 6.359356051889966466e+01 5.546530461436067583e+01 1.018805375285634796e+02 9.283122749440072141e+01
1.287500000000000000e+03 6.367251444950147032e+01 5.542296665350842488e+01 1.018990549454455277e+02 9.288134610381848688e+01
1.300000000000000000e+03 6.365877806574631137e+01 5.551713278789790706e+01 1.019286280617078546e+02 9.282976966479618852e+01
1.312500000000000000e+03 6.372625221298860509e+01 5.550622200836592413e+01 1.020336827166995448e+02 9.281780145147101280e+01
1.325000000000000000e+03 6.386255011471375553e+01 5.554358338546093421e+01 1.020223660249734365e+02 9.278433377017368855e+01
1.337500000000000000e+03 6.385037425744683759e+01 5.568119275363430631e+01 1.019828520054968664e+02 9.271663793258547059e+01
1.350000000000000000e+03 6.371563550847657353e+01 5.563855431554822673e+01 1.019996550173922003e+02 9.273503110650062808e+01
1.362500000000000000e+03 6.378832806679245948e+01 5.568980161188800793e+01 1.020194918696696220e+02 9.272314332483313137e+01
1.375000000000000000e+03 6.388507992850777839e+01 5.545125755652905752e+01 1.019692452708008688e+02 9.261942655266564373e+01
1.387500000000000000e+03 6.394917252712861000e+01 5.541304519690056196e+01 1.019928096619226210e+02 9.247166690722380622e+01
1.400000000000000000e+03 6.393947409972783902e+01 5.549389225888392474e+01 1.020578682522732237e+02 9.250857066867888534e+01
1.412500000000000000e+03 6.390843300613445876e+01 5.544878653548950354e+01 1.020098212053568147e+02 9.250809342539658076e+01
1.425000000000000000e+03 6.397047028457166107e+01 5.535479973513087515e+01 1.021938632780147316e+02 9.250032281110729571e+01
1.437500000000000000e+03 6.408123623741316521e+01 5.521987403581105269e+01 1.021363412172956657e+02 9.252062951307286198e+01
1.450000000000000000e+03 6.418870293096836122e+01 5.517193579327608433e+01 1.020721564388037592e+02 9.244501442567317895e+01
1.462500000000000000e+03 6.426472868265771865e+01 5.511387786038071823e+01 1.023006253568184718e+02 9.236104136489451832e+01
1.475000000000000000e+03 6.420593064909283498e+01 5.507505996105867041e+01 1.022608932815686700e+02 9.237105776859591799e+01
1.487500000000000000e+03 6.428829372695558675e+01 5.502358567689429947e+01 1.022298742927875139e+02 9.239451239649605441e+01
1.500000000000000000e+03 6.414684592135998287e+01 5.502685770110802110e+01 1.022873536223118549e+02 9.237432495718348946e+01
1.512500000000000000e+03 6.410661568435679669e+01 5.502142940653173042e+01 1.022247674846110215e+02 9.230322316117295145e+01
1.525000000000000000e+03 6.407587113117841682e+01 5.499136182345763757e+01 1.022993464230279699e+02 9.238493065153124917e+01
1.537500000000000000e+03 6.402646079470568452e+01 5.495840988253626591e+01 1.022572362956684628e+02 9.226663336672693561e+01
1.550000000000000000e+03 6.416244373549434954e+01 5.497922697991187135e+01 1.022010752104359170e+02 9.229789640261671479e+01
1.562500000000000000e+03 6.415927927301640921e+01 5.511724271818298604e+01 1.022366442794291999e+02 9.240769344437117638e+01
1.575000000000000000e+03 6.391053444774153292e+01 5.511451068809468268e+01 1.023359710634249069e+02 9.241835455997136251e+01
1.587500000000000000e+03 6.390930538190514199e+01 5.519625065953606224e+01 1.022832296443487792e+02 9.230453200462579844e+01
1.600000000000000000e+03 6.407359462676915030e+01 5.502108542164059202e+01 1.022874860004415325e+02 9.245022086109426596e+01
1.612500000000000000e+03 6.411949629207364865e+01 5.503497703634859306e+01 1.021039286661874428e+02 9.247662199750685375e+01
1.625000000000000000e+03 6.412969922278134050e+01 5.510304709012060442e+01 1.020827211556802609e+02 9.250607251461282488e+01
1.637500000000000000e+03 6.408203790217474705e+01 5.505978461643636734e+01 1.021021314391570058e+02 9.240542911651738223e+01
1.650000000000000000e+03 6.411805110194735846e+01 5.496732781163010628e+01 1.021456952869146448e+02 9.229439318545941262e+01
1.662500000000000000e+03 6.396873734901000574e+01 5.505663826237509539e+01 1.022654062347655071e+02 9.219183201325158450e+01
1.675000000000000000e+03 6.399607291522292485e+01 5.504322813817085347e+01 1.022555931942846854e+02 9.228848003412957723e+01
1.687500000000000000e+03 6.408352527942362542e+01 5.505136004438565323e+01 1.022771820988344587e+02 9.229349155163379237e+01
1.700000000000000000e+03 6.407712969865755781e+01 5.514840849971882619e+01 1.022895557205354891e+02 9.219862746775818607e+01
1.712500000000000000e+03 6.409085322042750477e+01 5.519502938630945721e+01 1.022062787577019662e+02 9.234492692602658792e+01
1.725000000000000000e+03 6.410931682413574606e+01 5.526463214022732728e+01 1.022026669836135540e+02 9.214670251465588535e+01
1.737500000000000000e+03 6.414450702287383876e+01 5.512994633616843032e+01 1.024188063819529049e+02 9.209616746267096232e+01
1.750000000000000000e+03 6.427353957057508183e+01 5.505710106232898227e+01 1.024327652476368371e+02 9.212967077039496644e+01
1.762500000000000000e+03 6.440160201837673526e+01 5.491335423090013279e+01 1.024774711323694447e+02 9.214819022580149976e+01
1.775000000000000000e+03 6.433962793699420502e+01 5.489626520452483760e+01 1.025536521337945999e+02 9.206689218137046282e+01
1.787500000000000000e+03 6.432247164082995994e+01 5.492444452650644848e+01 1.025351170841011736e+02 9.202537893665993352e+01
1.800000000000000000e+03 6.429904662014097028e+01 5.482108402561556204e+01 1.025004426046907611e+02 9.210403958247080425e+01
1.812500000000000000e+03 6.436525505664616276e+01 5.488036774393501105e+01 1.024723695813010806e+02 9.206424121002369532e+01
1.825000000000000000e+03 6.437877005629214011e+01 5.471065172896263817e+01 1.025822595501339265e+02 9.199048679940888462e+01
1.837500000000000000e+03 6.419127023314686653e+01 5.460689221689356287e+01 1.025503197747463986e+02 9.193392228878678907e+01
1.850000000000000000e+03 6.422307060587178285e+01 5.463876111369923194e+01 1.026383792467124891e+02 9.209184519299964222e+01
1.862500000000000000e+03 6.412895583677615718e+01 5.469409566812807100e+01 1.027171717366734498e+02 9.208723658590920991e+01
1.875000000000000000e+03 6.408142400221612434e+01 5.456954538442912650e+01 1.025890854589345906e+02 9.189329474476782877e+01
1.887500000000000000e+03 6.416596914927988848e+01 5.460152825951139732e+01 1.026344310527374262e+02 9.199278968540451729e+01
1.900000000000000000e+03 6.412468913079582933e+01 5.452732341450546016e+01 1.026242563438219122e+02 9.187120787723655724e+01
1.912500000000000000e+03 6.415006604049439431e+01 5.453918794981746032e+01 1.027462366207361271e+02 9.183091831723990595e+01
1.925000000000000000e+03 6.418397824956893771e+01 5.473902502789181312e+01 1.027534967465151823e+02 9.187865537369229685e+01
1.937500000000000000e+03 6.426761038732379916e+01 5.455120396245838776e+01 1.027991374186604787e+02 9.183407639106901854e+01
1.950000000000000000e+03 6.423327211787551505e+01 5.451888792410814233e+01 1.027741276467241249e+02 9.167978606933748154e+01
1.962500000000000000e+03 6.434198919974178921e+01 5.451260341217206928e+01 1.027870373055904736e+02 9.170712975218900453e+01
1.975000000000000000e+03 6.442098287758686581e+01 5.445905084998832990e+01 1.029660274454247428e+02 9.180146562694716295e+01
1.987500000000000000e+03 6.445206478575342146e+01 5.459814591922027205e+01 1.031272302123130657e+02 9.171222118883433438e+01
2.000000000000000000e+03 6.446006968322649300e+01 5.463527885669663675e+01 1.030743325564046700e+02 9.176210430083281722e+01
2.012500000000000000e+03 6.438379115851816437e+01 5.465566758797375257e+01 1.030680111513598547e+02 9.183515250348136760e+01
2.025000000000000000e+03 6.427121359192727823e+01 5.461902558723700452e+01 1.032278628756524341e+02 9.185121540955981345e+01
2.037500000000000000e+03 6.434220158268473710e+01 5.455165758764841399e+01 1.031905489763573058e+02 9.185869800581262723e+01
2.050000000000000000e+03 6.438130816897906072e+01 5.450740470871007659e+01 1.032027806415887454e+02 9.169494909746235578e+01
2.062500000000000000e+03 6.429565291446894548e+01 5.450694016434653122e+01 1.033075403981860063e+02 9.160727477381888662e+01
2.075000000000000000e+03 6.421926300979542646e+01 5.436607558113989569e+01 1.033502003241457174e+02 9.158049382888684420e+01
2.087500000000000000e+03 6.422086238528910940e+01 5.432048529082694444e+01 1.032385597256441940e+02 9.147329028845906862e+01
2.100000000000000000e+03 6.426777412764690212e+01 5.430843401562636075e+01 1.031613173236147389e+02 9.140669686945719263e+01
2.112500000000000000e+03 6.433445884983143515e+01 5.431531048238656467e+01 1.031871702442334851e+02 9.126580237877200830e+01
2.125000000000000000e+03 6.440882548244992734e+01 5.432400125500596744e+01 1.032266713650046910e+02 9.131976504780713810e+01
2.137500000000000000e+03 6.443999473763079777e+01 5.429986800429200855e+01 1.031478317331968668e+02 9.127341001599768333e+01
2.150000000000000000e+03 6.451850338364484116e+01 5.433150306816282438e+01 1.030417418387638406e+02 9.133035070462237570e+01
2.162500000000000000e+03 6.454294716496372075e+01 5.428351118563706024e+01 1.029966887215941682e+02 9.133618977626392166e+01
2.175000000000000000e+03 6.445534136726529084e+01 5.410873995012729409e+01 1.030352809415175841e+02 9.161012631309900200e+01
2.187500000000000000e+03 6.445486736550665796e+01 5.409524524283695257e+01 1.030761339184543743e+02 9.174898049300662706e+01
2.200000000000000000e+03 6.443800391145744300e+01 5.411400301975575644e+01 1.028984404374550792e+02 9.167310458540218576e+01
2.212500000000000000e+03 6.459765448435955193e+01 5.416884154156672793e+01 1.028142701294448358e+02 9.179708802824897873e+01
2.225000000000000000e+03 6.470217381313969440e+01 5.397188843349739784e+01 1.027208293260916179e+02 9.178432154280918098e+01
2.237500000000000000e+03 6.474106900100278494e+01 5.405435438901037770e+01 1.029342867431903414e+02 9.188411360062509914e+01
2.250000000000000000e+03 6.475509103454714932e+01 5.406984465955144259e+01 1.029569379069104968e+02 9.200951160105456950e+01
2.262500000000000000e+03 6.468188768640717967e+01 5.413059506255746811e+01 1.031207977754769018e+02 9.196692092795488804e+01
2.275000000000000000e+03 6.468938291846120592e+01 5.410722089053052031e+01 1.031328007176161634e+02 9.185522130317745848e+01
2.287500000000000000e+03 6.479166732747286517e+01 5.411533060069419321e+01 1.031186621767820526e+02 9.187598297564692018e+01
2.300000000000000000e+03 6.482912077571032228e+01 5.411185230172421257e+01 1.031826881500042958e+02 9.200585436784569993e+01
2.312500000000000000e+03 6.492594465117723246e+01 5.398696785260633391e+01 1.031679784989487132e+02 9.193827876189808990e+01
2.325000000000000000e+03 6.501475197437454767e+01 5.396307003286689508e+01 1.031157353291606853e+02 9.202423913048322390e+01
2.337500000000000000e+03 6.503148452838172489e+01 5.382491017211064843e+01 1.031708858517455951e+02 9.225058723689843987e+01
2.350000000000000000e+03 6.493047270275549465e+01 5.376582343931371355e+01 1.030697879783737818e+02 9.224997653691487187e+01
2.362500000000000000e+03 6.491826180274713920e+01 5.386305806569910715e+01 1.030581624876381710e+02 9.221242521209579479e+01
2.375000000000000000e+03 6.497931720144167400e+01 5.392662529319930087e+01 1.031160754323270083e+02 9.211738473673820238e+01
2.387500000000000000e+03 6.506226104377370234e+01 5.400536659781700166e+01 1.031503191023691386e+02 9.201988929750014279e+01
2.400000000000000000e+03 6.523960052861697534e+01 5.400426367731014210e+01 1.030866568381788824e+02 9.201814013385798319e+01
2.412500000000000000e+03 6.525176948041409730e+01 5.407030022253209722e+01 1.028796494833669328e+02 9.221442757842226001e+01
2.425000000000000000e+03 6.522794690270653462e+01 5.406787935202638806e+01 1.027889978477810899e+02 9.215290492782871468e+01
2.437500000000000000e+03 6.524706160811153666e+01 5.402816644726753026e+01 1.027646753278968390e+02 9.210248390300833421e+01
2.450000000000000000e+03 6.516181990158848691e+01 5.407474531525506478e+01 1.027031680705025138e+02 9.219168618095510226e+01
2.462500000000000000e+03 6.508192078104882228e+01 5.406070826548528885e+01 1.026912612803434257e+02 9.213493978498634362e+01
2.475000000000000000e+03 6.509366785720169446e+01 5.408526351809879174e+01 1.027168734850230578e+02 9.197567870541317347e+01
2.487500000000000000e+03 6.502796040168452407e+01 5.386015876737943842e+01 1.026682662266233592e+02 9.193800086146526951e+01
2.500000000000000000e+03 6.506857940722011335e+01 5.383223508725861706e+01 1.025185327346133590e+02 9.200209057498805976e+01
2.512500000000000000e+03 6.509521405586896492e+01 5.384498517222557012e+01 1.026443261653573842e+02 9.197728496523940578e+01
2.525000000000000000e+03 6.517277656875130276e+01 5.385345515227825786e+01 1.024439178955665000e+02 9.181642609076138228e+01
2.537500000000000000e+03 6.523248756688609262e+01 5.398437311153325169e+01 1.023734651752129707e+02 9.190001141241116045e+01
2.550000000000000000e+03 6.503559523110814666e+01 5.386156973443912932e+01 1.023235503239208128e+02 9.183028456502333370e+01
2.562500000000000000e+03 6.500095119134083177e+01 5.388473055002985745e+01 1.023753125341344514e+02 9.188543408303672777e+01
2.575000000000000000e+03 6.502805564978970665e+01 5.404696761567230112e+01 1.024226938812873158e+02 9.193096714995144225e+01
2.587500000000000000e+03 6.517729969271962887e+01 5.413649210635239939e+01 1.024105184509496098e+02 9.197258902543899239e+01
2.600000000000000000e+03 6.512156681852492568e+01 5.400518986230301977e+01 1.025138204984225467e+02 9.193745064912948806e+01
2.612500000000000000e+03 6.524212071769740362e+01 5.390478293691499090e+01 1.026368796160762855e+02 9.188096834469922669e+01
2.625000000000000000e+03 6.521216178167983912e+01 5.391494541872220481e+01 1.026579150342458888e+02 9.184297610090624175e+01
2.637500000000000000e+03 6.512895741945324346e+01 5.386899645617497612e+01 1.027898069328097961e+02 9.188745706829219273e+01
2.650000000000000000e+03 6.517883395743334063e+01 5.393280377277754667e+01 1.027850799545159219e+02 9.191263762082044764e+01
2.662500000000000000e+03 6.530156294711133569e+01 5.382161858366270479e+01 1.028252890307982597e+02 9.195526411076143347e+01
2.675000000000000000e+03 6.529920147449600165e+01 5.365467243752259208e+01 1.027562210488249264e+02 9.191234060516137561e+01
2.687500000000000000e+03 6.545768547816577154e+01 5.365133113950706445e+01 1.025746274181484097e+02 9.186485768348731540e+01
2.700000000000000000e+03 6.547084627654226097e+01 5.383431336858119920e+01 1.026379180409605851e+02 9.175745730015601964e+01
2.712500000000000000e+03 6.524407818060859654e+01 5.377010121827112954e+01 1.025608144300137923e+02 9.174915655526896785e+01
2.725000000000000000e+03 6.521755084727598728e+01 5.376295066553547031e+01 1.026330147969773776e+02 9.171428194577271142e+01
2.737500000000000000e+03 6.515408341653061086e+01 5.390762285990509639e+01 1.026714053577360488e+02 9.171451221226169537e+01
2.750000000000000000e+03 6.524789226377581031e+01 5.393450377821005759e+01 1.027861718428559641e+02 9.171568032438058538e+01
2.762500000000000000e+03 6.535354879717064591e+01 5.393425135047199603e+01 1.027914596977347088e+02 9.165855859142124018e+01
2.775000000000000000e+03 6.530088650132952921e+01 5.393275972296333975e+01 1.027550827399008710e+02 9.164452512073796697e+01
2.787500000000000000e+03 6.533657495722908948e+01 5.391869723223862820e+01 1.027700200914864155e+02 9.155629319117255704e+01
2.800000000000000000e+03 6.518466203915659207e+01 5.391824248632969585e+01 1.026692927780413100e+02 9.163646295327873759e+01
2.812500000000000000e+03 6.520811908948449798e+01 5.402323422237834194e+01 1.026333312842793788e+02 9.154412004837270445e+01
2.825000000000000000e+03 6.514299716715999011e+01 5.402790395001278512e+01 1.026552711710889554e+02 9.152928102045093794e+01
2.837500000000000000e+03 6.520070170742512516e+01 5.397566699532259094e+01 1.026812742928422608e+02 9.158461760101597804e+01
2.850000000000000000e+03 6.513526774275595699e+01 5.408626120715685914e+01 1.027473705591889797e+02 9.167209085894371867e+01
2.862500000000000000e+03 6.526259327453659864e+01 5.413967763943477962e+01 1.028400984784311873e+02 9.180654616750280184e+01
2.875000000000000000e+03 6.520069357373522223e+01 5.406170888704856736e+01 1.027645696967660029e+02 9.180084688781558100e+01
2.887500000000000000e+03 6.507264610155118589e+01 5.397393150164967324e+01 1.027809242494835900e+02 9.175381063838358386e+01
2.900000000000000000e+03 6.511752423605760498e+01 5.392033281257743482e+01 1.028429452678033442e+02 9.172336960822659080e+01
2.912500000000000000e+03 6.528900687937807845e+01 5.396695704117061609e+01 1.028229061414605638e+02 9.179807205841936479e+01
2.925000000000000000e+03 6.537440121377605351e+01 5.403080232082729850e+01 1.029254608326305060e+02 9.184655353393256405e+01
2.937500000000000000e+03 6.540320873368580123e+01 5.389241926727226684e+01 1.028844188300644760e+02 9.187820153742218565e+01
2.950000000000000000e+03 6.555951240995821649e+01 5.380880658235626157e+01 1.028947391825903992e+02 9.205313800497674492e+01
2.962500000000000000e+03 6.551754625306867297e+01 5.375470770722731828e+01 1.029228713156005881e+02 9.187268700136891653e+01
2.975000000000000000e+03 6.547473707458883041e+01 5.369109021428686646e+01 1.028696347438836085e+02 9.188234370156344255e+01
2.987500000000000000e+03 6.536405699728653929e+01 5.378289951895794019e+01 1.028310151269428729e+02 9.188903322373728599e+01
3.000000000000000000e+03 6.531631522053415040e+01 5.378587655270415979e+01 1.027079266626100491e+02 9.199596465942836687e+01
3.012500000000000000e+03 6.530879303710081274e+01 5.377862512747034174e+01 1.028174078425790725e+02 9.193566213170799983e+01
3.025000000000000000e+03 6.514171804066617710e+01 5.379766379516203045e+01 1.028462449001759893e+02 9.200316647559957062e+01
3.037500000000000000e+03 6.493274717223663117e+01 5.369005232364104785e+01 1.029929586625225824e+02 9.186486168452204026e+01
3.050000000000000000e+03 6.491495008902373343e+01 5.369895849488577255e+01 1.030307343710542511e+02 9.185752854254212707e+01
3.062500000000000000e+03 6.491460428357368073e+01 5.371414644479634859e+01 1.030249432839845838e+02 9.191608361143731543e+01
3.075000000000000000e+03 6.493594901927107799e+01 5.366133875258989150e+01 1.030693134428476867e+02 9.185582266303957510e+01
3.087500000000000000e+03 6.495418378462710507e+01 5.360052515067939538e+01 1.030535453639419217e+02 9.184259759956250946e+01
3.100000000000000000e+03 6.499060246666913088e+01 5.364603569194041199e+01 1.030571130143935221e+02 9.178799192777496785e+01
3.112500000000000000e+03 6.492592284751631837e+01 5.371301496991588920e+01 1.030849415357715486e+02 9.192916430558800300e+01
3.125000000000000000e+03 6.500842154273961171e+01 5.378275768920681799e+01 1.030501574625276362e+02 9.183853031475034356e+01
3.137500000000000000e+03 6.509232410672228752e+01 5.379141629743769215e+01 1.030233036511143609e+02 9.195097759353927813e+01
3.150000000000000000e+03 6.527425152081616488e+01 5.371009576806768138e+01 1.029961777155596252e+02 9.177301538810219483e+01
3.162500000000000000e+03 6.541431530612116774e+01 5.386243809686745720e+01 1.030115646140904033e+02 9.168610232242214408e+01
3.175000000000000000e+03 6.546403244707435931e+01 5.380553561409936947e+01 1.029942656561614456e+02 9.158830373273991654e+01
3.187500000000000000e+03 6.541852097288322909e+01 5.384619377236941773e+01 1.029782531148814968e+02 9.147294340962548631e+01
3.200000000000000000e+03 6.547931321450859343e+01 5.376021952319275954e+01 1.031030217545056473e+02 9.159387004750803385e+01
3.212500000000000000e+03 6.542521880221062247e+01 5.374321787325512645e+01 1.029128066254132960e+02 9.142377347862499448e+01
3.225000000000000000e+03 6.544602294372046458e+01 5.376328011411651175e+01 1.028521578997210213e+02 9.143657735085348293e+01
3.237500000000000000e+03 6.540888011051150386e+01 5.387759690639932586e+01 1.029415116349051971e+02 9.132999738541290924e+01
3.250000000000000000e+03 6.544317072045558348e+01 5.385881133253398900e+01 1.029027670619503851e+02 9.137968715819545196e+01
3.262500000000000000e+03 6.547116251933344699e+01 5.376016171519874831e+01 1.029923337513654218e+02 9.129951610007024954e+01
3.275000000000000000e+03 6.548824169999974742e+01 5.372405218037341967e+01 1.030236419906129299e+02 9.123085670473609810e+01
3.287500000000000000e+03 6.543841193086582564e+01 5.370598023719367120e+01 1.031464969873637614e+02 9.117678792344696603e+01
3.300000000000000000e+03 6.543356347262506745e+01 5.370080195202773155e+01 1.031196956020430662e+02 9.097711937901232204e+01
3.312500000000000000e+03 6.537617758379715838e+01 5.376546642520075636e+01 1.030959475623433406e+02 9.088831156098561337e+01
3.325000000000000000e+03 6.532147222151122889e+01 5.386646401023355679e+01 1.031331768099755948e+02 9.086682663674196192e+01
3.337500000000000000e+03 6.527952863052489363e+01 5.388167660185486341e+01 1.031949464406671666e+02 9.087196365672662068e+01
3.350000000000000000e+03 6.513624120391966699e+01 5.386200727583289449e+01 1.032234374470610589e+02 9.093116203595090496e+01
3.362500000000000000e+03 6.504626942649467480e+01 5.392619617813222277e+01 1.033303882442001793e+02 9.088040719001050149e+01
3.375000000000000000e+03 6.506722716019135078e+01 5.393596401728989775e+01 1.032896225154413798e+02 9.068728698554998857e+01
3.387500000000000000e+03 6.515616100261860311e+01 5.388740598421075845e+01 1.033446909483642031e+02 9.070643597224204768e+01
3.400000000000000000e+03 6.535221688506915427e+01 5.378604371598395772e+01 1.034591798007601966e+02 9.068544431445856446e+01
3.412500000000000000e+03 6.550621717664685661e+01 5.390392359002346012e+01 1.034439687930146476e+02 9.072946988518184241e+01
3.425000000000000000e+03 6.550084574721708464e+01 5.380193075292070404e+01 1.035386679501220613e+02 9.069928547989081835e+01
3.437500000000000000e+03 6.544441556722317443e+01 5.375613578723960018e+01 1.035103925437063594e+02 9.082835923404115874e+01
3.450000000000000000e+03 6.554121842816259402e+01 5.374304859562313652e+01 1.034745209724039796e+02 9.068496934261672493e+01
3.462500000000000000e+03 6.577726155663263796e+01 5.371899506983510975e+01 1.035100324403133101e+02 9.065952224149921790e+01
3.475000000000000000e+03 6.591603911015548078e+01 5.373709646883172297e+01 1.036155901221084719e+02 9.081062102228676736e+01
3.487500000000000000e+03 6.595485347268804333e+01 5.362665868074856945e+01 1.036242252254410516e+02 9.094985376110133757e+01
3.500000000000000000e+03 6.600726624174845369e+01 5.368893784358137822e+01 1.035262547694365622e+02 9.093091787328739883e+01
3.512500000000000000e+03 6.605485697801211131e+01 5.353346008800460964e+01 1.035282314861398874e+02 9.082842101439899807e+01
3.525000000000000000e+03 6.600101084173819288e+01 5.358579076630871896e+01 1.034882213476425363e+02 9.080093448718058369e+01
3.537500000000000000e+03 6.600524715848439428e+01 5.354839734817046093e+01 1.036458576901632540e+02 9.079308807931516867e+01
3.550000000000000000e+03 6.603764975495512601e+01 5.347398958185537765e+01 1.035582309869706279e+02 9.071552251048026960e+01
3.562500000000000000e+03 6.603101295882704846e+01 5.346835108290467531e+01 1.034869141698370640e+02 9.085906688286520705e+01
3.575000000000000000e+03 6.591311639396978705e+01 5.345117284408193825e+01 1.035136300380827947e+02 9.088656741880350864e+01
3.587500000000000000e+03 6.586665939099295031e+01 5.358726300066621917e+01 1.035477204892040817e+02 9.086524986593973097e+01
3.600000000000000000e+03 6.588321893703880505e+01 5.354052986251843294e+01 1.037277348928572565e+02 9.081237138242755691e+01
3.612500000000000000e+03 6.597855110092247344e+01 5.349392892273604616e+01 1.036402811609875414e+02 9.079706753679975861e+01
3.625000000000000000e+03 6.605864899793047584e+01 5.339705461651137597e+01 1.036242892587839890e+02 9.078272960294046356e+01
3.637500000000000000e+03 6.595013580140972920e+01 5.336991603438372067e+01 1.036255763658347746e+02 9.070549323410770626e+01
3.650000000000000000e+03 6.594016744509605132e+01 5.329321707370998240e+01 1.034672604670102913e+02 9.075791087177739769e+01
3.662500000000000000e+03 6.592710929533706121e+01 5.330113326539891716e+01 1.036264368529574398e+02 9.065909006692167793e+01
3.675000000000000000e+03 6.605873276471152167e+01 5.315848430170413508e+01 1.036359258019790559e+02 9.063406719835604974e+01
3.687500000000000000e+03 6.590818233735954834e+01 5.313167551101105346e+01 1.036895655973042523e+02 9.059498788451787732e+01
3.700000000000000000e+03 6.585587727818689530e+01 5.323986424606939494e+01 1.037582401513467687e+02 9.061564552786036586e+01
3.712500000000000000e+03 6.574342513119594855e+01 5.328419229884006825e+01 1.038302141023673499e+02 9.056777851403883517e+01
3.725000000000000000e+03 6.566415452467890645e+01 5.330541317491674391e+01 1.037607463239037600e+02 9.064651994998997964e+01
3.737500000000000000e+03 6.561843786380300969e+01 5.330770450998120680e+01 1.036738946261935297e+02 9.066705920353001602e+01
3.750000000000000000e+03 6.543531574832336162e+01 5.323468235756289602e+01 1.036332295271524657e+02 9.068876341928026363e+01
3.762500000000000000e+03 6.556855151081722966e+01 5.315332970681991753e+01 1.037440885278856371e+02 9.064889979447704604e+01
3.775000000000000000e+03 6.561558393218247431e+01 5.321722293235431067e+01 1.037013936434102845e+02 9.069256856276099654e+01
3.787500000000000000e+03 6.560908178698620929e+01 5.325784373056077214e+01 1.036531503629996394e+02 9.067827997316260280e+01
3.800000000000000000e+03 6.563550011063016143e+01 5.320492037973344424e+01 1.034938001646301018e+02 9.072975605399871313e+01
3.812500000000000000e+03 6.564295451918511048e+01 5.325251594860561966e+01 1.035298373875410078e+02 9.075522221592763117e+01
3.825000000000000000e+03 6.559813736184716504e+01 5.337001949261939160e+01 1.035848992562524984e+02 9.073414721555994333e+01
3.837500000000000000e+03 6.551067570330076251e+01 5.338507597978278341e+01 1.035977548902848611e+02 9.080924067037392433e+01
3.850000000000000000e+03 6.549161745330283679e+01 5.321901287189319163e+01 1.036023153340865974e+02 9.085046868532647579e+01
3.862500000000000000e+03 6.547282292621960664e+01 5.331448504603567073e+01 1.035047340485581344e+02 9.073487588719690677e+01
3.875000000000000000e+03 6.553473018417732021e+01 5.327762035441526223e+01 1.035313074467252648e+02 9.062849862378656951e+01
3.887500000000000000e+03 6.565698463080859426e+01 5.321245300993181360e+01 1.036893257710924985e+02 9.049767826954892769e+01
3.900000000000000000e+03 6.566387801125075896e+01 5.329532917758237431e+01 1.036652187458310408e+02 9.054796845574084330e+01
3.912500000000000000e+03 6.568968443847262506e+01 5.327601190861870606e+01 1.036504661815421144e+02 9.062732929252412362e+01
3.925000000000000000e+03 6.571465878571464714e+01 5.333302741515968393e+01 1.035898407273364938e+02 9.072962559875077204e+01
3.937500000000000000e+03 6.577559229208061709e+01 5.328028025208130458e+01 1.034855853180969092e+02 9.060833385461029366e+01
3.950000000000000000e+03 6.561602517091377251e+01 5.319518653116815443e+01 1.034360835049501190e+02 9.046931598215417125e+01
3.962500000000000000e+03 6.569494517101641406e+01 5.333637098482945760e+01 1.035880196642778515e+02 9.043678162586192570e+01
3.975000000000000000e+03 6.567579796237396295e+01 5.345476613152775514e+01 1.034991254773870963e+02 9.044238458706101369e+01
3.987500000000000000e+03 6.560673670862861684e+01 5.342205919520134927e+01 1.034972068016482183e+02 9.048013099203583920e+01
4.000000000000000000e+03 6.558960082221834398e+01 5.350969456664292068e+01 1.034413781826710874e+02 9.032084139340037154e+01
4.012500000000000000e+03 6.567149457597300000e+01 5.351374514765661417e+01 1.033788409699947550e+02 9.042333432147215433e+01
4.025000000000000000e+03 6.542360102900131835e+01 5.352564323578577188e+01 1.034575536656166577e+02 9.032047576133871303e+01
4.037500000000000000e+03 6.530493793819559301e+01 5.353736417804009307e+01 1.035159982197714470e+02 9.049449408581848786e+01
4.050000000000000000e+03 6.532660723782393575e+01 5.356088832698071656e+01 1.034680622942542669e+02 9.052165066472130661e+01
4.062500000000000000e+03 6.533309034069165477e+01 5.354809260238481983e+01 1.035033202646273480e+02 9.049523194224487099e+01
4.075000000000000000e+03 6.541508315360520953e+01 5.350474060650866903e+01 1.036018175582055676e+02 9.036670764377443277e+01
4.087500000000000000e+03 6.538716145951357817e+01 5.354996260281271958e+01 1.035930833105783080e+02 9.035568195889352694e+01
4.100000000000000000e+03 6.520010809570413812e+01 5.349285581486722663e+01 1.036240817320824306e+02 9.043688337206931749e+01
4.112500000000000000e+03 6.523740402785286108e+01 5.357403818232435100e+01 1.036800224584114289e+02 9.047341284659833605e+01
4.125000000000000000e+03 6.523284293125577449e+01 5.345371869669937581e+01 1.037681520124408081e+02 9.033801694804111548e+01
4.137500000000000000e+03 6.526934537908203993e+01 5.344952238558509805e+01 1.038536849750539233e+02 9.031364136763174599e+01
4.150000000000000000e+03 6.541103902309465923e+01 5.346091734509452209e+01 1.039115684183989998e+02 9.035926890477594497e+01
4.162500000000000000e+03 6.522753887381982452e+01 5.346760784451778648e+01 1.040332554287169842e+02 9.042258187545265002e+01
4.175000000000000000e+03 6.519059465795588437e+01 5.338356155046513152e+01 1.040564930279255265e+02 9.047746356283137459e+01
4.187500000000000000e+03 6.535631738198341623e+01 5.321705338814646780e+01 1.040304575298408878e+02 9.045083514923710766e+01
4.200000000000000000e+03 6.539148681314193823e+01 5.332354737536265077e+01 1.039040452669115808e+02 9.043935036499161129e+01
4.212500000000000000e+03 6.527072142696182766e+01 5.336399074778726970e+01 1.037957835565422613e+02 9.045078214940430428e+01
4.225000000000000000e+03 6.529639985574642935e+01 5.341972657107053379e+01 1.036617558405462063e+02 9.056970557068497385e+01
4.237500000000000000e+03 6.549965783269682618e+01 5.332965223217365747e+01 1.036418860820257635e+02 9.061221557276419958e+01
4.250000000000000000e+03 6.548926333419410639e+01 5.343807165082104405e+01 1.036957551877360544e+02 9.044149354432026655e+01
4.262500000000000000e+03 6.553198903016615873e+01 5.336429721128398995e+01 1.037831266638909540e+02 9.047484902229935244e+01
4.275000000000000000e+03 6.542838550644457030e+01 5.323394970394233638e+01 1.038400113078410953e+02 9.054885965219030197e+01
4.287500000000000000e+03 6.567614609782133073e+01 5.315578492015820444e+01 1.037225910177263017e+02 9.067587641347478211e+01
4.300000000000000000e+03 6.568288184745996716e+01 5.316588537680937776e+01 1.035193463667400806e+02 9.071592974715734670e+01
4.312500000000000000e+03 6.568996079833019053e+01 5.308432987779479362e+01 1.035374631088960342e+02 9.078619209009330859e+01
4.325000000000000000e+03 6.586964310431332592e+01 5.306036410351902077e+01 1.035377842100383816e+02 9.094094195340097997e+01
4.337500000000000000e+03 6.584450674338943088e+01 5.315260296298671960e+01 1.036479729861856072e+02 9.105258991251211853e+01
4.350000000000000000e+03 6.582616594653636355e+01 5.330818824417568180e+01 1.036690357705646903e+02 9.092116644830974792e+01
4.362500000000000000e+03 6.590162702568542841e+01 5.338875303253018245e+01 1.038161434626375126e+02 9.102035175400045830e+01
4.375000000000000000e+03 6.581779796020148865e+01 5.347260670930345583e+01 1.037654627179494469e+02 9.099926036897802817e+01
4.387500000000000000e+03 6.576551313185504455e+01 5.353710717871859970e+01 1.037261108679078063e+02 9.086155034325008728e+01
4.400000000000000000e+03 6.564856396097898994e+01 5.356465057442699873e+01 1.038062652215003823e+02 9.090536497928762572e+01
4.412500000000000000e+03 6.577607039489092244e+01 5.357285414257511036e+01 1.036842888473410937e+02 9.073589611289301615e+01
4.425000000000000000e+03 6.573649638392539885e+01 5.349343383166842614e+01 1.038615874707184332e+02 9.076860015619689648e+01
4.437500000000000000e+03 6.589564051264521538e+01 5.355101303231209187e+01 1.039296819000541205e+02 9.096863519574857548e+01
4.450000000000000000e+03 6.589603552367850625e+01 5.351843183341063792e+01 1.038897847504239706e+02 9.100092552344715102e+01
4.462500000000000000e+03 6.584653560902985703e+01 5.352475188286869923e+01 1.037714907544589948e+02 9.090517717038082424e+01
4.475000000000000000e+03 6.579520591281043096e+01 5.353269137872095484e+01 1.039554770870569484e+02 9.081365405519393619e+01
4.487500000000000000e+03 6.583966853400325192e+01 5.356671584342178960e+01 1.040461635610533762e+02 9.091892058569449375e+01
4.500000000000000000e+03 6.596910991942394276e+01 5.348476986734233662e+01 1.040092295855457110e+02 9.096381783044687097e+01
4.512500000000000000e+03 6.589032679087846134e+01 5.334845845208223380e+01 1.039284997037571259e+02 9.093176123520187559e+01
4.525000000000000000e+03 6.586267059034092597e+01 5.345959263848892817e+01 1.039868124884582699e+02 9.090180885392334176e+01
4.537500000000000000e+03 6.574808128299952159e+01 5.339714461802800116e+01 1.039756069096187190e+02 9.082127543069195497e+01
4.550000000000000000e+03 6.564463952200016195e+01 5.335606846844444817e+01 1.040263968556778025e+02 9.075316539243102909e+01
4.562500000000000000e+03 6.553317290043867160e+01 5.343676629278731838e+01 1.040428127413036066e+02 9.095662982514771500e+01
4.575000000000000000e+03 6.573862592347821021e+01 5.350857451170334400e+01 1.038930829338600148e+02 9.100711879130435022e+01
4.587500000000000000e+03 6.563969043729257180e+01 5.344583386235117217e+01 1.038746428933110906e+02 9.090976085137664597e+01
4.600000000000000000e+03 6.567154256102861609e+01 5.346899764952400602e+01 1.038463950137375207e+02 9.085913792843194869e+01
4.612500000000000000e+03 6.561389877623324196e+01 5.348837233622776921e+01 1.038708649764242296e+02 9.076539754725624221e+01
4.625000000000000000e+03 6.564620330808143933e+01 5.360392172126330479e+01 1.038582375501603252e+02 9.064894971761239617e+01
4.637500000000000000e+03 6.555005178275762034e+01 5.363369994462395596e+01 1.040272651666694514e+02 9.051480955309973808e+01
4.650000000000000000e+03 6.558386582844597967e+01 5.356083150124315040e+01 1.039706818926652829e+02 9.047391006853302997e+01
4.662500000000000000e+03 6.554264156947175479e+01 5.358001464921549939e+01 1.039282691740338151e+02 9.047093528060366907e+01
4.675000000000000000e+03 6.563814899114261436e+01 5.357600621295463128e+01 1.038773818107252538e+02 9.049861089874430320e+01
4.687500000000000000e+03 6.549870384742968099e+01 5.348969782539128914e+01 1.038356683521572137e+02 9.060425876614601748e+01
4.700000000000000000e+03 6.560772058119565031e+01 5.355519783335665096e+01 1.040278311659475179e+02 9.063571432492231850e+01
4.712500000000000000e+03 6.550906781286657576e+01 5.355174024746344941e+01 1.040283162914155639e+02 9.065726171349552942e+01
4.725000000000000000e+03 6.534267771524444868e+01 5.364083236156989187e+01 1.039193118049858668e+02 9.060739213095322953e+01
4.737500000000000000e+03 6.553542832663946172e+01 5.375582776297699183e+01 1.039918530429432764e+02 9.064659482299578031e+01
4.750000000000000000e+03 6.550250311714516727e+01 5.387575547877870008e+01 1.040236468761720374e+02 9.060645193468242553e+01
4.762500000000000000e+03 6.526682490142584925e+01 5.378894639407415923e+01 1.039479903723151750e+02 9.065540726734590748e+01
4.775000000000000000e+03 6.531293065708194945e+01 5.367468441932145140e+01 1.038938089779574909e+02 9.072020218970828864e+01
4.787500000000000000e+03 6.528596907161448826e+01 5.370736822790191667e+01 1.040120163892937626e+02 9.068245567386848904e+01
4.800000000000000000e+03 6.513401458636121788e+01 5.374169611884559572e+01 1.041351098116048775e+02 9.052976860699914141e+01
4.812500000000000000e+03 6.499420643279511012e+01 5.375412692824906458e+01 1.042924726838134006e+02 9.064107762245994593e+01
4.825000000000000000e+03 6.504581996101632058e+01 5.375957951306617133e+01 1.042270923801250859e+02 9.063116825778230634e+01
4.837500000000000000e+03 6.508739414573567217e+01 5.370419636204719893e+01 1.041411042664002764e+02 9.068609588616813255e+01
4.850000000000000000e+03 6.508422618700498674e+01 5.354300240687865653e+01 1.041231014764566396e+02 9.073445181301525508e+01
4.862500000000000000e+03 6.525494815923664760e+01 5.359932293368542844e+01 1.040554966375963346e+02 9.072653200415183505e+01
4.875000000000000000e+03 6.527204491663593444e+01 5.351837244553306050e+01 1.039654618293273671e+02 9.073675944612739386e+01
4.887500000000000000e+03 6.531727891175189882e+01 5.351612995081644897e+01 1.041100469282636283e+02 9.070896848438063387e+01
4.900000000000000000e+03 6.530718577984214335e+01 5.363778556286794696e+01 1.039996604828025255e+02 9.067906632015449020e+01
4.912500000000000000e+03 6.522320052250574918e+01 5.351986551362649891e+01 1.039994731675050872e+02 9.067010986289118080e+01
4.925000000000000000e+03 6.534071355800585934e+01 5.357625090231754683e+01 1.040669490537549251e+02 9.050245643071974655e+01
4.937500000000000000e+03 6.547112462586693482e+01 5.357921285584135518e+01 1.041304902530048793e+02 9.064921135322001078e+01
4.950000000000000000e+03 6.558537896036153825e+01 5.350783853235349596e+01 1.040190960572542593e+02 9.078787778832605682e+01
4.962500000000000000e+03 6.552824675360525930e+01 5.353312482140459139e+01 1.039466996019148013e+02 9.081773536146727110e+01
4.975000000000000000e+03 6.545080794803969582e+01 5.364410983368401986e+01 1.041622250691457907e+02 9.074692660050395432e+01
4.987500000000000000e+03 6.546631063593254396e+01 5.368322164015533104e+01 1.041003399822008504e+02 9.078818084933567434e+01
5.000000000000000000e+03 6.543148091355163842e+01 5.362648610506864344e+01 1.040707864970057130e+02 9.066484260436483567e+01
5.012500000000000000e+03 6.542722057674365033e+01 5.362441063142836839e+01 1.040684367822874634e+02 9.069034513559316224e+01
5.025000000000000000e+03 6.548494867501059957e+01 5.355519413930754524e+01 1.042272357893622399e+02 9.058161205578254282e+01
5.037500000000000000e+03 6.553433484708878609e+01 5.345084808855407488e+01 1.041923972464381478e+02 9.060176336160178323e+01
5.050000000000000000e+03 6.529971613793966867e+01 5.349595791853445093e+01 1.043588373816486552e+02 9.063538792553380574e+01
5.062500000000000000e+03 6.525863666880466951e+01 5.351148691148414116e+01 1.044050075635512798e+02 9.066309376466597314e+01
5.075000000000000000e+03 6.523240931062829873e+01 5.349530307197333912e+01 1.043873318906835550e+02 9.055181416986010845e+01
5.087500000000000000e+03 6.528247859871548542e+01 5.357851513027627277e+01 1.044240307475899101e+02 9.062591475988888590e+01
5.100000000000000000e+03 6.527256008110205698e+01 5.373731339938470342e+01 1.044888771694305660e+02 9.069082411557562295e+01
5.112500000000000000e+03 6.537191380536755503e+01 5.385910412563648464e+01 1.044690165967236197e+02 9.077319843837759095e+01
5.125000000000000000e+03 6.546732778637702665e+01 5.378331952132010940e+01 1.045343270518539356e+02 9.078271171148031726e+01
5.137500000000000000e+03 6.552404003079300310e+01 5.372056545638361769e+01 1.044188599148390324e+02 9.075875419194409233e+01
5.150000000000000000e+03 6.548400987802259010e+01 5.384695122318158411e+01 1.043917123453285996e+02 9.078329054522190233e+01
5.162500000000000000e+03 6.548696419100812705e+01 5.387334137387302491e+01 1.043503976708348802e+02 9.081304097854999213e+01
5.175000000000000000e+03 6.546719415723792679e+01 5.372459472677868320e+01 1.044397227667739685e+02 9.072999909552954989e+01
5.187500000000000000e+03 6.543725856192176593e+01 5.377301710991227424e+01 1.044478369301232874e+02 9.068472324053070110e+01
5.200000000000000000e+03 6.539113257131890578e+01 5.365755102375813834e+01 1.044464750998578779e+02 9.072273489837701277e+01
5.212500000000000000e+03 6.534079475124811154e+01 5.364430120263646984e+01 1.045036639487816359e+02 9.076575032802136889e+01
5.225000000000000000e+03 6.529559926829462313e+01 5.357974164963174957e+01 1.045025626037073181e+02 9.073027359544191484e+01
5.237500000000000000e+03 6.526574095812145515e+01 5.355247522598383370e+01 1.045273425435259469e+02 9.054906895425936852e+01
5.250000000000000000e+03 6.518820892792774657e+01 5.355677315761631263e+01 1.047952576112548826e+02 9.065401434706843986e+01
5.262500000000000000e+03 6.517497199627108273e+01 5.361310581956060872e+01 1.046981994302285415e+02 9.080151380234860881e+01
5.275000000000000000e+03 6.512745580168727599e+01 5.365393565105118512e+01 1.046722478428317800e+02 9.077300556074226279e+01
5.287500000000000000e+03 6.519156863614968245e+01 5.375571387465343776e+01 1.048133293332010538e+02 9.079074736519285693e+01
5.300000000000000000e+03 6.507547397873048567e+01 5.361416965014454661e+01 1.048340647454625270e+02 9.082714209855342347e+01
5.312500000000000000e+03 6.507207563046269172e+01 5.369673618883784627e+01 1.048702053669993575e+02 9.086230642832902049e+01
5.325000000000000000e+03 6.505912100042664292e+01 5.371176193183394787e+01 1.049837793971068152e+02 9.097842678581449150e+01
5.337500000000000000e+03 6.498755834900232742e+01 5.376182421066930317e+01 1.049834379317561144e+02 9.107206571335932210e+01
5.350000000000000000e+03 6.508481646592925074e+01 5.370421274888257557e+01 1.050406335849954189e+02 9.110059775372114643e+01
5.362500000000000000e+03 6.520818819235346098e+01 5.389175455317928254e+01 1.049697712828040892e+02 9.102156558635920192e+01
5.375000000000000000e+03 6.518087294450809566e+01 5.407384316866183127e+01 1.049917956583232836e+02 9.099997755769940966e+01
5.387500000000000000e+03 6.531145636241036811e+01 5.409562751396875058e+01 1.050328351040466401e+02 9.093791109945803441e+01
5.400000000000000000e+03 6.535396207209238639e+01 5.409357358061710386e+01 1.049384629915744682e+02 9.086951751075633865e+01
5.412500000000000000e+03 6.536087144872993804e+01 5.400341466833778981e+01 1.050128202856143247e+02 9.090595062287192718e+01
5.425000000000000000e+03 6.543032634688115934e+01 5.403777363334210548e+01 1.048890768838691230e+02 9.087674870375087721e+01
5.437500000000000000e+03 6.549411897429050100e+01 5.394873467908720954e+01 1.049209196870122440e+02 9.082623896291184451e+01
5.450000000000000000e+03 6.552218259376179788e+01 5.393970727964399003e+01 1.049782722440640015e+02 9.082724795438329579e+01
5.462500000000000000e+03 6.545100192614808066e+01 5.391246322934648560e+01 1.050173300785765917e+02 9.082558144359404650e+01
5.475000000000000000e+03 6.551810179156996128e+01 5.387117642381020488e+01 1.050132666156589494e+02 9.087486377012150740e+01
5.487500000000000000e+03 6.571973307276783771e+01 5.380558588007855292e+01 1.050723522566421195e+02 9.091473206658598372e+01
5.500000000000000000e+03 6.572286914246897993e+01 5.373453039718955893e+01 1.050727260594521937e+02 9.081481232887877297e+01
5.512500000000000000e+03 6.571439801995892083e+01 5.384617087144670933e+01 1.051823180702955796e+02 9.077701702081961344e+01
5.525000000000000000e+03 6.565641220543879797e+01 5.377411896572808558e+01 1.050329407636521211e+02 9.074344465315735420e+01
5.537500000000000000e+03 6.570018200355318072e+01 5.378868762682026983e+01 1.049376325738209772e+02 9.070978647535898176e+01
5.550000000000000000e+03 6.580850228901644527e+01 5.388506716550252662e+01 1.048817153676139640e+02 9.068441404255241878e+01
5.562500000000000000e+03 6.583233717965848086e+01 5.388192290963329611e+01 1.048740095256686402e+02 9.076165097841028739e+01
5.575000000000000000e+03 6.584795238171797394e+01 5.390176098286803352e+01 1.048471195518684311e+02 9.090051651571950231e+01
5.587500000000000000e+03 6.586694156974316172e+01 5.385387496830544052e+01 1.049359451859358501e+02 9.085356028911803605e+01
5.600000000000000000e+03 6.591404360621380931e+01 5.360927650558250690e+01 1.049512179797411022e+02 9.079049558481726478e+01
5.612500000000000000e+03 6.593347712236447933e+01 5.369240395923811349e+01 1.047843777388377902e+02 9.079220906842186878e+01
5.625000000000000000e+03 6.592051123436230853e+01 5.354810476196229274e+01 1.049002934860991161e+02 9.071263028625288882e+01
5.637500000000000000e+03 6.605127435631048627e+01 5.363578140480593959e+01 1.049582204464341828e+02 9.064622466058442285e+01
5.650000000000000000e+03 6.625809788507442022e+01 5.353604757929158353e+01 1.047732218010741434e+02 9.063672541831104468e+01
5.662500000000000000e+03 6.621449376625723460e+01 5.361214015915774667e+01 1.048011049865671396e+02 9.066430538962551111e+01
5.675000000000000000e+03 6.621040733375963327e+01 5.367687020249618257e+01 1.047413239550059103e+02 9.046823870931409317e+01
5.687500000000000000e+03 6.621706379866566294e+01 5.359621529518976502e+01 1.048355623329476884e+02 9.032692965327949253e+01
5.700000000000000000e+03 6.619094806543807863e+01 5.349201984312986724e+01 1.048737397599411594e+02 9.034064918453354665e+01
5.712500000000000000e+03 6.647005093800905229e+01 5.342804094656942482e+01 1.048737211906039590e+02 9.029516705936401877e+01
5.725000000000000000e+03 6.662176064951509602e+01 5.342472523449995236e+01 1.048936831745780296e+02 9.031627261607239632e+01
5.737500000000000000e+03 6.678207172053556917e+01 5.338305449747470277e+01 1.049890609341529455e+02 9.030248954483033685e+01
5.750000000000000000e+03 6.683070655401012061e+01 5.333490951847553418e+01 1.050838010845701547e+02 9.029343406797275406e+01
5.762500000000000000e+03 6.685670749521540301e+01 5.335005914176110764e+01 1.051882756639093088e+02 9.032102577224551965e+01
5.775000000000000000e+03 6.701472104255886109e+01 5.323499370725978963e+01 1.050792557919892687e+02 9.044097958906797885e+01
5.787500000000000000e+03 6.705840500981209118e+01 5.326494010725080130e+01 1.051321483975067537e+02 9.044008916962259548e+01
5.800000000000000000e+03 6.704647758514784073e+01 5.328059959971003678e+01 1.051754196666196464e+02 9.037540750606150652e+01
5.812500000000000000e+03 6.683137128513776304e+01 5.329997862878688863e+01 1.051419149926743160e+02 9.056257430119529772e+01
5.825000000000000000e+03 6.686550850704102800e+01 5.314405499666027310e+01 1.051662472901030441e+02 9.058514382579309654e+01
5.837500000000000000e+03 6.674346074826151209e+01 5.306672288026433648e+01 1.050971863974884570e+02 9.057606809132087733e+01
5.850000000000000000e+03 6.673822092119333149e+01 5.293447061074360249e+01 1.049752751950604619e+02 9.068354971441264922e+01
5.862500000000000000e+03 6.685948585326846683e+01 5.300471434316495589e+01 1.048929979379512076e+02 9.068116719533188075e+01
5.875000000000000000e+03 6.685229639149592629e+01 5.301906098268816692e+01 1.049049249589840400e+02 9.055564191487471248e+01
5.887500000000000000e+03 6.683611885781988349e+01 5.309729632704601698e+01 1.048646868879073821e+02 9.048067836791820184e+01
5.900000000000000000e+03 6.676999123350624643e+01 5.310433269388747135e+01 1.048158747013090704e+02 9.043996325428938121e+01
5.912500000000000000e+03 6.686923407302414546e+01 5.312411550658670478e+01 1.048350218432873362e+02 9.039096222536626613e+01
5.925000000000000000e+03 6.685662982425681378e+01 5.306454079765244813e+01 1.048547153039020685e+02 9.029699644464938046e+01
5.937500000000000000e+03 6.684482943056642057e+01 5.298040201938248828e+01 1.048422522078014794e+02 9.036230947237478972e+01
5.950000000000000000e+03 6.664105842474545227e+01 5.288972490146402095e+01 1.049322481883588978e+02 9.039950821760510280e+01
5.962500000000000000e+03 6.664469074813840166e+01 5.293113771213756991e+01 1.048038270038336321e+02 9.039062399652912916e+01
5.975000000000000000e+03 6.670722855950792507e+01 5.292262663370204478e+01 1.046995165008641067e+02 9.047465016981780650e+01
5.987500000000000000e+03 6.664330107435536377e+01 5.297809600420263365e+01 1.047056339480883764e+02 9.058484948014874760e+01
6.000000000000000000e+03 6.660982399569722645e+01 5.297572098280483743e+01 1.047117518548728015e+02 9.063250442328518375e+01
6.012500000000000000e+03 6.658834800641234608e+01 5.308399670932390535e+01 1.047048369094883498e+02 9.049643328775411533e+01
6.025000000000000000e+03 6.652611627943423400e+01 5.310998405357280916e+01 1.046150795677508683e+02 9.051864512583190958e+01
6.037500000000000000e+03 6.648858786526213294e+01 5.302838706217808351e+01 1.044777056372872011e+02 9.062051792467134703e+01
6.050000000000000000e+03 6.650980131140211427e+01 5.307839399961980575e+01 1.045117399697118259e+02 9.080914976278509698e+01
6.062500000000000000e+03 6.647237761415483703e+01 5.318739350297146729e+01 1.046483485170196133e+02 9.088497653865685777e+01
6.075000000000000000e+03 6.639951717833289990e+01 5.303875084073946766e+01 1.046521415366707828e+02 9.097665378663236879e+01
6.087500000000000000e+03 6.635942076058070427e+01 5.309996132091511356e+01 1.048362869451722901e+02 9.085449138974023242e+01
6.100000000000000000e+03 6.633913330598473124e+01 5.304973199163266884e+01 1.046781559712136556e+02 9.068500002937720694e+01
6.112500000000000000e+03 6.638338885759847585e+01 5.312386130297148412e+01 1.045706985922131906e+02 9.055521250940905986e+01
6.125000000000000000e+03 6.641004309064730649e+01 5.312153559043309059e+01 1.046108313141527049e+02 9.049740715468223584e+01
6.137500000000000000e+03 6.631003361356171411e+01 5.305115973506319449e+01 1.045629611595075659e+02 9.052084559624039173e+01
6.150000000000000000e+03 6.626742640837503018e+01 5.297922534930054184e+01 1.045580487021840099e+02 9.044516938771172931e+01
6.162500000000000000e+03 6.634035556106441334e+01 5.281574098253508964e+01 1.046259965958303297e+02 9.046367314453220843e+01
6.175000000000000000e+03 6.630813974988564041e+01 5.272226819251147845e+01 1.046485550378090750e+02 9.053996550134596077e+01
6.187500000000000000e+03 6.618576352108649985e+01 5.266643971011481540e+01 1.046748022193387868e+02 9.049449668500933797e+01
6.200000000000000000e+03 6.617339946920354521e+01 5.277854534666332142e+01 1.046839811554975768e+02 9.041218141144511833e+01
6.212500000000000000e+03 6.612670399797866594e+01 5.299504206543294771e+01 1.047517035834333967e+02 9.034102763388911228e+01
6.225000000000000000e+03 6.622067889190118706e+01 5.301763580346499793e+01 1.047589437932016807e+02 9.029373895117987558e+01
6.237500000000000000e+03 6.624364365739801030e+01 5.289740268658307087e+01 1.047118199059418089e+02 9.040693888649316534e+01
6.250000000000000000e+03 6.622881671251708724e+01 5.300205648252191537e+01 1.045578439077323480e+02 9.059303772993239079e+01
6.262500000000000000e+03 6.618131048799513394e+01 5.293763772898242337e+01 1.044624514299692351e+02 9.058797991328958688e+01
6.275000000000000000e+03 6.607060681871210761e+01 5.302882822283305586e+01 1.045098884942979822e+02 9.060434730651157054e+01
6.287500000000000000e+03 6.588387349174551844e+01 5.302980382613885979e+01 1.046547819491256632e+02 9.062465287605525077e+01
6.300000000000000000e+03 6.584362763101172789e+01 5.304023533747712094e+01 1.046380665694692738e+02 9.058981978573180527e+01
6.312500000000000000e+03 6.576296013070162871e+01 5.311654769964948031e+01 1.045406077475739153e+02 9.049956065464839128e+01
6.325000000000000000e+03 6.578048755374699397e+01 5.308573155278526912e+01 1.045837624523444020e+02 9.049400735302644705e+01
6.337500000000000000e+03 6.582647595695759435e+01 5.311416377889142382e+01 1.044376096613136866e+02 9.051999469311635949e+01
6.350000000000000000e+03 6.590375311903802924e+01 5.313992284811197209e+01 1.044875667006692908e+02 9.058465495610438722e+01
6.362500000000000000e+03 6.594805405791409214e+01 5.310894542544467356e+01 1.044667614625372636e+02 9.066530817017535071e+01
6.375000000000000000e+03 6.617391137316778327e+01 5.308132692474340786e+01 1.044549031507140455e+02 9.066847817334588910e+01
6.387500000000000000e+03 6.612096505739401664e+01 5.298933458801029417e+01 1.045323700103336648e+02 9.054461375416117619e+01
6.400000000000000000e+03 6.615839795434250448e+01 5.302126093138486596e+01 1.046768241280452401e+02 9.052052307362808392e+01
6.412500000000000000e+03 6.618427988811959040e+01 5.304914631278746384e+01 1.046953261085111251e+02 9.063118346182554319e+01
6.425000000000000000e+03 6.608466791034113896e+01 5.294222079329142616e+01 1.047388703529088758e+02 9.065340396883350138e+01
6.437500000000000000e+03 6.626481868791641716e+01 5.284223692468864897e+01 1.046395750743956086e+02 9.048665466779917210e+01
6.450000000000000000e+03 6.635275670124481451e+01 5.286409759264638808e+01 1.046287107873417170e+02 9.043818253332165114e+01
6.462500000000000000e+03 6.633011440573396555e+01 5.290271297923484894e+01 1.046983928278011007e+02 9.044305666242036068e+01
6.475000000000000000e+03 6.647041942950744442e+01 5.290253006073046294e+01 1.047757563684067605e+02 9.048381069729133230e+01
6.487500000000000000e+03 6.648621788952574718e+01 5.285349079601408562e+01 1.047831650886196257e+02 9.044659535335848943e+01
6.500000000000000000e+03 6.640316582541947810e+01 5.287104777367469666e+01 1.047348256539233660e+02 9.046757646385987073e+01
6.512500000000000000e+03 6.629154888475177643e+01 5.289885403019118115e+01 1.048000870599171748e+02 9.048059723695035927e+01
6.525000000000000000e+03 6.616520683213909138e+01 5.288723974874110922e+01 1.046684249657536441e+02 9.058110250344650183e+01
6.537500000000000000e+03 6.609587595696527274e+01 5.281770390551145056e+01 1.046389137650294003e+02 9.059157659860758827e+01
6.550000000000000000e+03 6.633248891891139465e+01 5.274364026755227997e+01 1.046374472654023720e+02 9.048391012504566788e+01
6.562500000000000000e+03 6.627682273809894298e+01 5.271357456397301178e+01 1.046116160895535216e+02 9.043427860063137302e+01
6.575000000000000000e+03 6.622748913223431089e+01 5.264748465146691814e+01 1.046980869502841074e+02 9.033896749578082108e+01
6.587500000000000000e+03 6.638013756113801378e+01 5.267381792321891965e+01 1.046465554873693975e+02 9.060133088755873132e+01
6.600000000000000000e+03 6.645469412360607464e+01 5.268639095486305024e+01 1.047999135936981219e+02 9.064434715123080366e+01
6.612500000000000000e+03 6.637696699568336101e+01 5.272263133135634661e+01 1.046881974014546586e+02 9.086851103272498165e+01
6.625000000000000000e+03 6.641918761841398577e+01 5.272079783872659675e+01 1.047421240648114349e+02 9.087421810931606103e+01
6.637500000000000000e+03 6.642929788324596529e+01 5.284322100607497674e+01 1.046852634133913824e+02 9.071167248738559863e+01
6.650000000000000000e+03 6.658280887105949830e+01 5.273881939206901848e+01 1.048175909653061808e+02 9.081699712178115647e+01
6.662500000000000000e+03 6.644350696980633586e+01 5.273004459948560196e+01 1.047792960964784186e+02 9.071835459977539529e+01
6.675000000000000000e+03 6.647977734427871610e+01 5.269565162969530547e+01 1.047673258377251102e+02 9.065841722724489671e+01
6.687500000000000000e+03 6.647369695680411894e+01 5.268710608671388229e+01 1.049187136168552144e+02 9.079871433767719680e+01
6.700000000000000000e+03 6.639134518201234414e+01 5.268316453076192829e+01 1.049824314897710451e+02 9.086723891039555667e+01
6.712500000000000000e+03 6.649141744619703331e+01 5.256559048288196578e+01 1.049647523981189892e+02 9.096345143800203914e+01
6.725000000000000000e+03 6.661882349819914850e+01 5.255788975373762639e+01 1.048765002751316899e+02 9.103399868471561263e+01
6.737500000000000000e+03 6.676953953928801866e+01 5.254763125045168692e+01 1.048013188695655202e+02 9.091598085743798663e+01
6.750000000000000000e+03 6.677272719204954399e+01 5.249635514430595151e+01 1.047778008309972790e+02 9.096618916410301381e+01
6.762500000000000000e+03 6.679115123245703955e+01 5.235426076105910198e+01 1.047400866995663762e+02 9.101492942073659265e+01
6.775000000000000000e+03 6.676082579040583198e+01 5.259210148842446131e+01 1.046499198157622885e+02 9.116903115474549679e+01
6.787500000000000000e+03 6.672371937669358033e+01 5.250340852650223411e+01 1.045694923923476978e+02 9.108701512896381303e+01
6.800000000000000000e+03 6.664984094084263688e+01 5.241834971872034998e+01 1.045804789994823665e+02 9.106339698366282676e+01
6.812500000000000000e+03 6.644358356762488427e+01 5.239397991632932161e+01 1.046647706155922606e+02 9.100554351712834489e+01
6.825000000000000000e+03 6.642609572228558079e+01 5.245481964571886380e+01 1.048107335857097837e+02 9.103429666879567606e+01
6.837500000000000000e+03 6.643786349159536542e+01 5.247051064122282327e+01 1.048336525940293740e+02 9.105425135159899241e+01
6.850000000000000000e+03 6.627397009486001878e+01 5.251765183915700419e+01 1.047628868076546809e+02 9.103365873647102546e+01
6.862500000000000000e+03 6.623903344914586455e+01 5.255523902487073684e+01 1.048718118357367217e+02 9.099451173050825048e+01
6.875000000000000000e+03 6.626212626973666886e+01 5.261280261003597758e+01 1.048047647266479458e+02 9.104461949311384217e+01
6.887500000000000000e+03 6.631385626681493761e+01 5.256756424417516627e+01 1.047598481014327803e+02 9.101345923150353201e+01
6.900000000000000000e+03 6.644575340975147526e+01 5.254461766777914278e+01 1.049413668115634124e+02 9.097452380104860481e+01
6.912500000000000000e+03 6.642373444293102125e+01 5.262289724101572830e+01 1.049036712233695141e+02 9.084549245918671545e+01
6.925000000000000000e+03 6.650178794619075973e+01 5.268196003195720323e+01 1.048910087768763475e+02 9.083774676865253639e+01
6.937500000000000000e+03 6.647369018206997282e+01 5.266431805791566489e+01 1.050267485686451607e+02 9.096038852985923029e+01
6.950000000000000000e+03 6.639685178678767841e+01 5.266098071941279102e+01 1.050232645454698712e+02 9.085758774231980794e+01
6.962500000000000000e+03 6.634995064521417873e+01 5.266698429849040508e+01 1.049043652886138034e+02 9.083305010658217782e+01
6.975000000000000000e+03 6.647117835885610759e+01 5.265583263373031286e+01 1.047872837108926092e+02 9.081981926860437682e+01
6.987500000000000000e+03 6.655099054793758739e+01 5.256466571557168521e+01 1.047267541321169233e+02 9.080341870925774117e+01
7.000000000000000000e+03 6.658812193524560996e+01 5.252581548955403434e+01 1.048060728311798897e+02 9.075038261140853990e+01
7.012500000000000000e+03 6.665147953141062942e+01 5.260781222976524418e+01 1.048012311103426129e+02 9.108743835398783517e+01
7.025000000000000000e+03 6.663835504409125576e+01 5.258031130135093889e+01 1.046947757273130577e+02 9.124556554981153056e+01
7.037500000000000000e+03 6.657920466085469968e+01 5.261421123878996298e+01 1.046463758349310496e+02 9.122823513899543002e+01
7.050000000000000000e+03 6.671053911799010905e+01 5.262202350110101179e+01 1.046384450456320678e+02 9.123191691637096312e+01
7.062500000000000000e+03 6.675488246294091255e+01 5.264451603817472147e+01 1.045480864370140210e+02 9.128288920625533365e+01
7.075000000000000000e+03 6.680122326986300152e+01 5.268206138667799365e+01 1.044464392348257036e+02 9.128739065839934597e+01
7.087500000000000000e+03 6.680795374377423457e+01 5.267036852231946398e+01 1.043459973664578655e+02 9.114966995161533703e+01
7.100000000000000000e+03 6.680810422370031176e+01 5.254724732440458013e+01 1.042595469996578856e+02 9.117725373653387066e+01
7.112500000000000000e+03 6.672205456588142169e+01 5.256530624612146596e+01 1.044206031327174742e+02 9.109589314406242977e+01
7.125000000000000000e+03 6.680188765655451277e+01 5.265103177079179630e+01 1.045681912392190611e+02 9.106056754522903418e+01
7.137500000000000000e+03 6.688123870106693403e+01 5.266177202144005776e+01 1.046890851588137821e+02 9.098752434598944205e+01
7.150000000000000000e+03 6.688460921656034941e+01 5.270072110669504184e+01 1.046914500618544963e+02 9.098055118284413822e+01
7.162500000000000000e+03 6.690746917997259402e+01 5.264222205513240027e+01 1.047105923582669789e+02 9.073229366961562903e+01
7.175000000000000000e+03 6.671482835057791760e+01 5.267459458009874140e+01 1.046630403635301292e+02 9.068323978876054525e+01
7.187500000000000000e+03 6.670476439574214567e+01 5.271002126309095814e+01 1.046917916608189358e+02 9.082080434813845216e+01
7.200000000000000000e+03 6.671123658654323663e+01 5.272765552025008873e+01 1.047973704798202732e+02 9.086298972704173593e+01
7.212500000000000000e+03 6.668509944197596440e+01 5.275856380813337410e+01 1.046941220995462345e+02 9.082376506366192359e+01
7.225000000000000000e+03 6.671989651955544787e+01 5.272256522215068486e+01 1.045871637523347601e+02 9.090780551532979814e+01
7.237500000000000000e+03 6.679441403855551584e+01 5.270812151920655708e+01 1.046071515457207113e+02 9.093352013192568961e+01
7.250000000000000000e+03 6.691101651257989147e+01 5.276894908052621957e+01 1.045432382619013936e+02 9.083166668768897978e+01
7.262500000000000000e+03 6.699554410863366627e+01 5.285493440409534571e+01 1.045678330437893351e+02 9.080852252145551518e+01
7.275000000000000000e+03 6.696365313182870693e+01 5.273850098635660544e+01 1.045155083810849987e+02 9.076806232817035891e+01
7.287500000000000000e+03 6.704768573302310131e+01 5.260934916189491872e+01 1.046096355506804372e+02 9.077495516868624748e+01
7.300000000000000000e+03 6.699781610541607790e+01 5.268595840920453099e+01 1.045086238228615088e+02 9.068953624013680326e+01
7.312500000000000000e+03 6.683997955908127153e+01 5.265979828337746227e+01 1.044958440335482948e+02 9.060570931745253631e+01
7.325000000000000000e+03 6.677514065277360089e+01 5.264801843830326078e+01 1.045775682104302007e+02 9.045997542873584507e+01
7.337500000000000000e+03 6.677025796900382204e+01 5.251517812732251400e+01 1.045448144887775470e+02 9.035228128634804534e+01
7.350000000000000000e+03 6.677275832411920931e+01 5.253926236892269230e+01 1.046585918162314925e+02 9.035312681699429049e+01
7.362500000000000000e+03 6.684317008874836574e+01 5.253297397879013175e+01 1.046239926839122916e+02 9.060488589172346963e+01
7.375000000000000000e+03 6.674339354427350202e+01 5.256712209644068423e+01 1.046758368459888686e+02 9.051030251426819007e+01
7.387500000000000000e+03 6.678579313077915458e+01 5.258900050963838879e+01 1.046504141544368451e+02 9.058343142285588101e+01
7.400000000000000000e+03 6.672437949309821192e+01 5.246124785918622990e+01 1.044830612342693001e+02 9.065192910484758215e+01
7.412500000000000000e+03 6.663935272061473825e+01 5.244621646421801842e+01 1.045821449434438648e+02 9.055658060919978425e+01
7.425000000000000000e+03 6.652614094596040673e+01 5.243018933976566132e+01 1.044780910073988451e+02 9.043752702280509936e+01
7.437500000000000000e+03 6.644686148250002589e+01 5.231215865571560641e+01 1.045475596661406286e+02 9.038008998845597830e+01
7.450000000000000000e+03 6.630209409330757353e+01 5.227433790049058615e+01 1.044534087869573113e+02 9.032613015460967176e+01
7.462500000000000000e+03 6.643915032563214140e+01 5.220488848722664699e+01 1.046750990755887329e+02 9.038204749588165043e+01
7.475000000000000000e+03 6.663038076077368999e+01 5.238394515472988644e+01 1.047481930434399402e+02 9.031819101993548315e+01
7.487500000000000000e+03 6.655153453542996544e+01 5.234054472604604058e+01 1.046970144677319894e+02 9.033042193934512909e+01
7.500000000000000000e+03 6.654189283856199211e+01 5.225993902741051755e+01 1.045744809827846211e+02 9.037102823850325706e+01
7.512500000000000000e+03 6.668123742767095052e+01 5.218431689797064621e+01 1.046547230637339538e+02 9.034671728339375818e+01
7.525000000000000000e+03 6.672012389960093515e+01 5.220022659944280008e+01 1.047453005563954491e+02 9.026657758615880311e+01
7.537500000000000000e+03 6.669862245333108319e+01 5.217783492314988081e+01 1.048104231118307581e+02 9.026583204235819835e+01
7.550000000000000000e+03 6.661603909034037940e+01 5.207054133961975140e+01 1.049115403456424787e+02 9.040784412894740285e+01
7.562500000000000000e+03 6.661761194741959002e+01 5.209873113707233472e+01 1.048670048497564835e+02 9.041574114125518236e+01
7.575000000000000000e+03 6.673130827823685252e+01 5.205705301175419919e+01 1.047374511400231256e+02 9.057280271654425974e+01
7.587500000000000000e+03 6.663852163632880377e+01 5.211566630354032981e+01 1.048748190590621050e+02 9.080654207816505163e+01
7.600000000000000000e+03 6.658916536969304900e+01 5.223326451558519068e+01 1.049598319052451529e+02 9.084748552727586457e+01
7.612500000000000000e+03 6.659107080220751129e+01 5.222387470111916485e+01 1.050022486665267962e+02 9.088637457810654041e+01
7.625000000000000000e+03 6.662021408971291692e+01 5.225126912836173432e+01 1.048852254010112546e+02 9.077672797091203449e+01
7.637500000000000000e+03 6.658413210940129545e+01 5.241975908146023500e+01 1.048826289239888609e+02 9.072373857346180159e+01
7.650000000000000000e+03 6.659521085638088778e+01 5.248254438380222808e+01 1.047874180147430252e+02 9.066585613413118949e+01
7.662500000000000000e+03 6.646789001199897484e+01 5.244183111645298112e+01 1.047801282593544698e+02 9.064288496820887531e+01
7.675000000000000000e+03 6.652540996955103481e+01 5.247359162653069120e+01 1.047408399607753893e+02 9.067413551152789353e+01
7.687500000000000000e+03 6.644330973811334218e+01 5.255673343424092536e+01 1.048410381148753743e+02 9.057234166753227100e+01
7.700000000000000000e+03 6.649408495494290605e+01 5.246739140846794669e+01 1.048654116532328970e+02 9.048439155356638253e+01
7.712500000000000000e+03 6.636726250313432729e+01 5.252730589833277719e+01 1.048291071428754435e+02 9.044539516329722062e+01
7.725000000000000000e+03 6.646692242686431484e+01 5.257210107148126355e+01 1.048556171057001336e+02 9.037494780514708737e+01
7.737500000000000000e+03 6.656171589182572745e+01 5.257027084902458824e+01 1.048518290527070604e+02 9.034786096629792951e+01
7.750000000000000000e+03 6.652274044970336320e+01 5.268844929738792615e+01 1.048052478893243347e+02 9.028333736177403068e+01
7.762500000000000000e+03 6.652652056734321206e+01 5.264156072523240937e+01 1.046645830864530211e+02 9.041332252002518999e+01
7.775000000000000000e+03 6.643157364481248806e+01 5.266231622146521119e+01 1.046952473094048628e+02 9.036240610247642735e+01
7.787500000000000000e+03 6.641884153195462659e+01 5.269987929161821683e+01 1.046605953830786859e+02 9.024746519304818548e+01
7.800000000000000000e+03 6.630408460858656383e+01 5.261680206416123440e+01 1.046629540345669085e+02 9.023301820027064934e+01
7.812500000000000000e+03 6.630442035216375984e+01 5.269843883825743092e+01 1.046664969512282113e+02 9.022794518542841047e+01
7.825000000000000000e+03 6.643317836287674538e+01 5.290745520752845721e+01 1.045593507682383034e+02 9.017126863352484634e+01
7.837500000000000000e+03 6.643229598763734600e+01 5.298650472433208591e+01 1.046710224632796695e+02 9.020456860082363448e+01
7.850000000000000000e+03 6.651038810592149275e+01 5.295406590407867498e+01 1.046085972580083023e+02 9.035530451601810853e+01
7.862500000000000000e+03 6.647783540050927797e+01 5.295436791857128611e+01 1.044961769763589103e+02 9.033533516393507057e+01
7.875000000000000000e+03 6.649882345581086440e+01 5.298811967271102930e+01 1.044794092126478517e+02 9.031938993045704933e+01
7.887500000000000000e+03 6.660151827066002284e+01 5.304481382257611699e+01 1.045716757871362574e+02 9.038687675371251373e+01
7.900000000000000000e+03 6.648605360634195449e+01 5.298468671410449105e+01 1.046117979412411216e+02 9.053593512756954453e+01
7.912500000000000000e+03 6.648584005176047640e+01 5.289706568079871118e+01 1.046664273726282204e+02 9.048331734778359703e+01
7.925000000000000000e+03 6.652732407450943697e+01 5.294232248002827390e+01 1.045290941376664193e+02 9.047371391951611486e+01
7.937500000000000000e+03 6.641665307955632613e+01 5.309615713323321984e+01 1.045316448510136809e+02 9.043860684806597305e+01
7.950000000000000000e+03 6.634335530802297853e+01 5.313024084194777430e+01 1.046001877978833221e+02 9.047976135964267996e+01
7.962500000000000000e+03 6.631041615419984225e+01 5.318486399915427398e+01 1.046146161554675018e+02 9.053877078002076928e+01
7.975000000000000000e+03 6.647756493642101816e+01 5.313861312330605813e+01 1.045828687209804571e+02 9.035665348438256217e+01
7.987500000000000000e+03 6.645281349860916009e+01 5.326057935475003546e+01 1.045275442674433748e+02 9.049277279904791271e+01
8.000000000000000000e+03 6.624007427744342635e+01 5.316136906389643002e+01 1.044487505772135876e+02 9.051490954711420045e+01
8.012500000000000000e+03 6.636482569248214247e+01 5.320549752383385567e+01 1.044979237246523525e+02 9.048303417836454798e+01
8.025000000000000000e+03 6.649249269307037480e+01 5.324754724163970110e+01 1.045423980224271361e+02 9.044515396842058408e+01
8.037500000000000000e+03 6.648827131802843837e+01 5.315151410118688347e+01 1.045749276217359380e+02 9.045687475546228029e+01
8.050000000000000000e+03 6.645721353541463827e+01 5.313909162605092007e+01 1.046323945948048930e+02 9.043419378063295255e+01
8.062500000000000000e+03 6.658535811436837548e+01 5.308696167493572204e+01 1.046634333677248492e+02 9.055991023172069276e+01
8.075000000000000000e+03 6.666325906318195393e+01 5.325109135337965682e+01 1.045983522568066064e+02 9.048370533029364537e+01
8.087500000000000000e+03 6.672220848152612405e+01 5.324731801611333282e+01 1.045536434483038448e+02 9.049933103745941310e+01
8.100000000000000000e+03 6.683053405053841800e+01 5.324363166581635198e+01 1.046114306101861757e+02 9.046028673215054994e+01
8.112500000000000000e+03 6.679089861393552496e+01 5.316809290012865574e+01 1.045303461305948787e+02 9.049070901895402130e+01
8.125000000000000000e+03 6.671222036508422093e+01 5.316732005951768514e+01 1.044341408987844915e+02 9.044413848671841549e+01
8.137500000000000000e+03 6.680564081797018616e+01 5.317323596441661948e+01 1.044649838428282891e+02 9.042404731347490099e+01
8.150000000000000000e+03 6.669231454487429289e+01 5.319802804269723850e+01 1.044554202312675955e+02 9.041256081801304845e+01
8.162500000000000000e+03 6.663293460035332316e+01 5.318641700165626673e+01 1.045840887036403331e+02 9.035254441868012520e+01
8.175000000000000000e+03 6.660153460705645045e+01 5.313695543282278066e+01 1.045337072175622524e+02 9.033856185102025904e+01
8.187500000000000000e+03 6.670128829498592893e+01 5.302777802857175260e+01 1.045248274361628660e+02 9.026546648231250458e+01
8.200000000000000000e+03 6.669114316366147932e+01 5.310106808364265163e+01 1.044784074466200536e+02 9.033612695955383742e+01
8.212500000000000000e+03 6.665109515580833488e+01 5.323306429719702493e+01 1.044426365612568759e+02 9.039973417908258568e+01
8.225000000000000000e+03 6.652915253435669740e+01 5.328457282606496648e+01 1.044218447134411463e+02 9.036695403576206331e+01
8.237500000000000000e+03 6.657915128753627698e+01 5.326511893781646023e+01 1.045342323334066634e+02 9.027040793262671059e+01
8.250000000000000000e+03 6.651902031919662761e+01 5.318791953399264116e+01 1.045899244541354136e+02 9.018442723375285652e+01
8.262500000000000000e+03 6.659823528645804913e+01 5.311641714392696656e+01 1.045806104591054577e+02 9.030050976432475807e+01
8.275000000000000000e+03 6.670274582497701488e+01 5.311644171756957888e+01 1.046916203584170546e+02 9.043446523125825820e+01
8.287500000000000000e+03 6.669622980223751085e+01 5.306719880103439380e+01 1.047513768498362907e+02 9.050971857286913291e+01
8.300000000000000000e+03 6.664846986342001856e+01 5.315225314795663536e+01 1.046082458366977335e+02 9.063041679146395779e+01
8.312500000000000000e+03 6.659343419080465765e+01 5.311284599587633437e+01 1.046234665823868966e+02 9.065815298495294883e+01
8.325000000000000000e+03 6.654263926347486802e+01 5.316138810331668196e+01 1.046285076380708716e+02 9.068115191430705124e+01
8.337500000000000000e+03 6.664605778120284185e+01 5.311593778233811491e+01 1.045607131519171986e+02 9.063327946808557556e+01
8.350000000000000000e+03 6.663025031114494823e+01 5.311572035774794642e+01 1.045550402844399116e+02 9.054959856241812588e+01
8.362500000000000000e+03 6.662711448919382917e+01 5.311574384759004630e+01 1.046073038356907716e+02 9.034627557466468772e+01
8.375000000000000000e+03 6.654025751858355875e+01 5.312543076739645898e+01 1.044979599119140232e+02 9.038303208711694481e+01
8.387500000000000000e+03 6.657338520231058965e+01 5.310783770711532981e+01 1.045897847577682995e+02 9.040841353389771484e+01
8.400000000000000000e+03 6.661104396109131187e+01 5.296072630713678819e+01 1.043520719638614196e+02 9.053791573284537719e+01
8.412500000000000000e+03 6.657731825836563644e+01 5.296540479728957251e+01 1.044152584351424906e+02 9.053961156486703032e+01
8.425000000000000000e+03 6.660987166970272710e+01 5.299557917045179778e+01 1.044241630117706165e+02 9.045439610825141585e+01
8.437500000000000000e+03 6.664263366348332340e+01 5.298162893888089542e+01 1.043871013633224152e+02 9.032315334525316075e+01
8.450000000000000000e+03 6.658698844619082990e+01 5.295902945504883519e+01 1.041717772712546406e+02 9.028795249508347354e+01
8.462500000000000000e+03 6.645643317712530518e+01 5.296857775792619094e+01 1.042318937084992712e+02 9.024494329799701120e+01
8.475000000000000000e+03 6.644928201634500908e+01 5.304927497659826230e+01 1.040995455039553406e+02 9.032903416212631953e+01
8.487500000000000000e+03 6.652154756517589362e+01 5.297082718649512145e+01 1.041233565233841460e+02 9.042413968867791141e+01
8.500000000000000000e+03 6.642408615098177904e+01 5.289959679901188849e+01 1.042197186382030623e+02 9.020256183937648586e+01
8.512500000000000000e+03 6.649058280549422761e+01 5.272603921234176028e+01 1.040668141571929937e+02 9.018844864112941195e+01
8.525000000000000000e+03 6.667902993511269472e+01 5.278545559526327224e+01 1.040374169247645284e+02 9.030086340475031648e+01
8.537500000000000000e+03 6.655249345112679293e+01 5.281611962193305487e+01 1.040457054705366318e+02 9.034678811265469278e+01
8.550000000000000000e+03 6.647158037495196936e+01 5.292870519640717220e+01 1.041398114673663002e+02 9.038597584101138693e+01
8.562500000000000000e+03 6.659070716907150711e+01 5.305281679108202297e+01 1.041834926919150632e+02 9.047405633610428310e+01
8.575000000000000000e+03 6.651270724085041763e+01 5.297826447877709199e+01 1.041637178318511303e+02 9.059124091505651677e+01
8.587500000000000000e+03 6.634970166604691144e+01 5.300247356687080469e+01 1.042138548551683357e+02 9.054540964213529719e+01
8.600000000000000000e+03 6.635892737469417568e+01 5.293900876420865131e+01 1.042054293464266266e+02 9.068821476772210133e+01
8.612500000000000000e+03 6.627375007804926099e+01 5.294490458980995840e+01 1.042371817992521983e+02 9.076345872698755102e+01
8.625000000000000000e+03 6.629559555684011229e+01 5.298053261719381624e+01 1.042228312707010787e+02 9.083457407450421783e+01
8.637500000000000000e+03 6.633536484778269937e+01 5.310035781008738098e+01 1.042681302620948571e+02 9.092352399716568812e+01
8.650000000000000000e+03 6.641467357248032499e+01 5.300687447923454698e+01 1.043812869545130582e+02 9.090399477861865307e+01
8.662500000000000000e+03 6.640853339212115714e+01 5.312896699313986204e+01 1.043877706798328688e+02 9.088948563134783853e+01
8.675000000000000000e+03 6.633594848900521868e+01 5.324631942111916061e+01 1.044457555269793687e+02 9.098342295054881390e+01
8.687500000000000000e+03 6.628804854981167693e+01 5.323654127074095754e+01 1.042838311562057356e+02 9.109728637171728849e+01
8.700000000000000000e+03 6.629244083292864786e+01 5.327450676397758400e+01 1.042558110136581320e+02 9.110829419780219496e+01
8.712500000000000000e+03 6.621067485739764891e+01 5.319799588277426494e+01 1.042263274417808532e+02 9.109696876470499660e+01
8.725000000000000000e+03 6.633309014144526827e+01 5.326740632977839596e+01 1.041443253049192634e+02 9.105258182751460083e+01
8.737500000000000000e+03 6.638956273427393739e+01 5.319689145420293386e+01 1.041524821213316159e+02 9.109276830552425963e+01
8.750000000000000000e+03 6.632516161071839633e+01 5.325646130631251651e+01 1.041543060855883738e+02 9.106227674083504553e+01
8.762500000000000000e+03 6.624445155455869383e+01 5.330464803497497428e+01 1.040343188414408928e+02 9.115404245906387359e+01
8.775000000000000000e+03 6.628062029357013785e+01 5.329030664117859573e+01 1.038899510400362232e+02 9.102648818674869347e+01
8.787500000000000000e+03 6.627257342093082570e+01 5.328966942632307280e+01 1.040143645363582010e+02 9.075753100487561653e+01
8.800000000000000000e+03 6.613203675555580219e+01 5.324787954659115741e+01 1.041096469887714875e+02 9.087592415421887893e+01
8.812500000000000000e+03 6.611140123567004423e+01 5.342491389650536604e+01 1.041929819695294128e+02 9.072176606253978548e+01
8.825000000000000000e+03 6.617482475127759756e+01 5.350241152663851096e+01 1.041400429413146611e+02 9.061770205759287933e+01
8.837500000000000000e+03 6.613334328228651771e+01 5.347177534945655708e+01 1.043859820675765491e+02 9.056864821038782054e+01
8.850000000000000000e+03 6.605072432043650110e+01 5.353456611096525108e+01 1.043059262973825270e+02 9.054540164757392517e+01
8.862500000000000000e+03 6.603805225842447157e+01 5.347603798194055003e+01 1.042847612974034632e+02 9.057597142629751374e+01
8.875000000000000000e+03 6.608235783234921712e+01 5.343670350014780013e+01 1.042233440120934773e+02 9.069122935765834370e+01
8.887500000000000000e+03 6.602392302865754914e+01 5.347405137873330716e+01 1.041919757830219453e+02 9.085355149863576685e+01
8.900000000000000000e+03 6.618912114182181483e+01 5.344465918207121291e+01 1.042369221080160600e+02 9.071945881800398581e+01
8.912500000000000000e+03 6.643596510301776448e+01 5.326812870935238209e+01 1.041058764554383629e+02 9.063336448628243147e+01
8.925000000000000000e+03 6.635040798328383005e+01 5.321865510457333670e+01 1.040874143944424475e+02 9.071998096581232573e+01
8.937500000000000000e+03 6.647374780102902037e+01 5.318164047227148927e+01 1.041515870835997220e+02 9.085961250468378125e+01
8.950000000000000000e+03 6.653639781465962244e+01 5.326574291109185566e+01 1.040906344484914996e+02 9.081945966177987373e+01
8.962500000000000000e+03 6.653559536918747597e+01 5.317852697766368664e+01 1.041737332114932570e+02 9.096441519541870946e+01
8.975000000000000000e+03 6.658431293203246071e+01 5.312301323343803006e+01 1.040359747480451347e+02 9.078665267267543015e+01
8.987500000000000000e+03 6.649119162244137726e+01 5.311407422257533284e+01 1.040741702468668279e+02 9.086443624365574578e+01
9.000000000000000000e+03 6.655795167141381796e+01 5.313142672699567015e+01 1.040542994982450438e+02 9.075090254115971788e+01
9.012500000000000000e+03 6.653046978810347412e+01 5.311532064272621767e+01 1.041795660328707527e+02 9.075265417221720554e+01
9.025000000000000000e+03 6.664731040326587674e+01 5.307417396481797311e+01 1.040504010159426116e+02 9.071641986251148637e+01
9.037500000000000000e+03 6.670829078459043160e+01 5.305500688512267260e+01 1.039889063652160672e+02 9.077624833043408614e+01
9.050000000000000000e+03 6.661600711092034999e+01 5.304759855981358641e+01 1.040212849790710123e+02 9.080372172920247920e+01
9.062500000000000000e+03 6.643963816519774923e+01 5.304694909784951307e+01 1.039866190716607122e+02 9.091318362846642742e+01
9.075000000000000000e+03 6.652480211104703756e+01 5.295339151354811236e+01 1.040377060536827400e+02 9.090880265647675174e+01
9.087500000000000000e+03 6.656930292690230999e+01 5.303214601475529832e+01 1.040392699910935761e+02 9.088894708049926408e+01
9.100000000000000000e+03 6.659193120539963218e+01 5.313662440339479787e+01 1.040482952717925116e+02 9.079665463546169235e+01
9.112500000000000000e+03 6.649790236475855920e+01 5.310159513271039344e+01 1.040552428695760057e+02 9.069871079890037890e+01
9.125000000000000000e+03 6.647982137135522862e+01 5.317890999918068928e+01 1.040550582801610915e+02 9.080525268445366294e+01
9.137500000000000000e+03 6.652241407940648799e+01 5.322938528715495465e+01 1.041365791489109824e+02 9.087658935358925305e+01
9.150000000000000000e+03 6.660328617691961028e+01 5.343878673168091353e+01 1.042440905064527925e+02 9.085459283429362642e+01
9.162500000000000000e+03 6.645010236238813661e+01 5.348112290694980686e+01 1.043045104590454741e+02 9.105044301816862173e+01
9.175000000000000000e+03 6.634388586150770095e+01 5.359321918381037619e+01 1.042925866565741586e+02 9.110430664447397930e+01
9.187500000000000000e+03 6.631303554082036555e+01 5.357753097746653737e+01 1.043035213477185010e+02 9.108568139218486692e+01
9.200000000000000000e+03 6.626889860167514712e+01 5.353115619819691773e+01 1.042569414109779160e+02 9.114465446504286206e+01
9.212500000000000000e+03 6.641258866691347862e+01 5.340595355167670988e+01 1.042600521562982436e+02 9.139332498604575505e+01
9.225000000000000000e+03 6.635237790437980721e+01 5.325637767296899483e+01 1.041502242507895915e+02 9.134610025359840790e+01
9.237500000000000000e+03 6.626164619323240856e+01 5.315843800893128446e+01 1.041500544802253074e+02 9.139712834747550119e+01
9.250000000000000000e+03 6.627360086052013344e+01 5.316818483447536181e+01 1.041652533716068092e+02 9.146375890952187149e+01
9.262500000000000000e+03 6.629627318232608957e+01 5.307358372305988325e+01 1.039945385398027469e+02 9.137456338561760560e+01
9.275000000000000000e+03 6.632818335753984229e+01 5.299597890095692776e+01 1.040778776674815447e+02 9.138592230916684400e+01
9.287500000000000000e+03 6.652947485717197651e+01 5.285386269724683217e+01 1.042649710275185271e+02 9.138726089763011373e+01
9.300000000000000000e+03 6.661294095915680202e+01 5.284819176877781643e+01 1.043590234990107888e+02 9.130881231613082605e+01
9.312500000000000000e+03 6.683248072276339258e+01 5.295312198501446943e+01 1.043587159661830555e+02 9.130258389250784035e+01
9.325000000000000000e+03 6.686498660253334947e+01 5.287157476160410141e+01 1.043768174827281854e+02 9.144416806008993603e+01
9.337500000000000000e+03 6.693134340008559491e+01 5.289256904057472042e+01 1.041539771254761177e+02 9.154959595652383086e+01
9.350000000000000000e+03 6.675641274775854583e+01 5.274819248629269453e+01 1.042206327464437265e+02 9.151745770577868200e+01
9.362500000000000000e+03 6.667627966422132602e+01 5.278901756531525535e+01 1.041311337146059373e+02 9.148539838707051786e+01
9.375000000000000000e+03 6.671144136588073081e+01 5.272497074279710461e+01 1.043206509349874267e+02 9.168196862615384646e+01
9.387500000000000000e+03 6.671423175257778837e+01 5.276648346106356513e+01 1.042684536536721396e+02 9.169073852299055716e+01
9.400000000000000000e+03 6.684631520909118763e+01 5.270843868711934732e+01 1.042097560795316866e+02 9.149966656617921501e+01
9.412500000000000000e+03 6.681205882475042301e+01 5.271417885491638344e+01 1.041031574063867566e+02 9.129785917378616489e+01
9.425000000000000000e+03 6.691769322162831202e+01 5.269212350906573761e+01 1.040372394915362690e+02 9.136356670596175888e+01
9.437500000000000000e+03 6.685446182174440821e+01 5.267520129646639759e+01 1.041294604630343059e+02 9.151147772582243078e+01
9.450000000000000000e+03 6.677958216796812962e+01 5.270713348105432772e+01 1.041299465317469810e+02 9.143885550832978026e+01
9.462500000000000000e+03 6.668923872971978994e+01 5.278424853102313108e+01 1.040719777978323748e+02 9.142539729851154107e+01
9.475000000000000000e+03 6.674356864417229929e+01 5.284995259933297973e+01 1.040785407450397457e+02 9.139494819507326895e+01
9.487500000000000000e+03 6.665729994250335722e+01 5.286126989533453724e+01 1.041148557161942279e+02 9.160670216189407711e+01
9.500000000000000000e+03 6.666347889308987362e+01 5.282404939931813459e+01 1.040916787700916615e+02 9.161543744977817028e+01
9.512500000000000000e+03 6.663814077871184338e+01 5.292861681501621263e+01 1.040823738576411870e+02 9.146744629767152901e+01
9.525000000000000000e+03 6.646046613699022032e+01 5.292089484692085222e+01 1.041559020830242872e+02 9.145041506512896490e+01
9.537500000000000000e+03 6.645693674342994939e+01 5.290145511720568550e+01 1.040350655840156264e+02 9.140785184370528782e+01
9.550000000000000000e+03 6.642105085514172913e+01 5.287706792332989636e+01 1.041015661097723779e+02 9.137715081868040556e+01
9.562500000000000000e+03 6.651755931901215035e+01 5.290803373538935972e+01 1.042178890186480515e+02 9.136474872752303611e+01
9.575000000000000000e+03 6.656847333698220837e+01 5.291576159150844916e+01 1.042674169510238613e+02 9.130824557492559279e+01
9.587500000000000000e+03 6.672424543923813189e+01 5.281826581418931710e+01 1.041875893111748468e+02 9.141647589883848468e+01
9.600000000000000000e+03 6.681954981231528734e+01 5.288312303306966555e+01 1.041151916182896855e+02 9.141319302282983017e+01
9.612500000000000000e+03 6.684313861382523214e+01 5.286704660576224057e+01 1.041281258303520900e+02 9.149556193242426616e+01
9.625000000000000000e+03 6.703721249675254512e+01 5.294195691790601188e+01 1.041842189687199749e+02 9.145001675826088672e+01
9.637500000000000000e+03 6.715174383857369378e+01 5.299852469230858532e+01 1.042127045378265535e+02 9.154334859424240278e+01
9.650000000000000000e+03 6.706892624260356683e+01 5.305654460224464231e+01 1.042412119968448678e+02 9.146023026600362016e+01
9.662500000000000000e+03 6.717715699443799338e+01 5.296477567939577824e+01 1.042595240802352237e+02 9.146985808948356578e+01
9.675000000000000000e+03 6.722827856219963394e+01 5.313256237251540881e+01 1.044091008667710412e+02 9.154197850222801947e+01
9.687500000000000000e+03 6.715471627429117518e+01 5.320488633937067391e+01 1.044300060396027021e+02 9.165972416420505908e+01
9.700000000000000000e+03 6.715158225224527655e+01 5.313180330646358840e+01 1.044429441614363725e+02 9.151802690152560160e+01
9.712500000000000000e+03 6.715862806501834825e+01 5.316499740109613725e+01 1.044274500813772875e+02 9.158846416691190484e+01
9.725000000000000000e+03 6.727987482344521197e+01 5.339715029480780117e+01 1.044894188453308317e+02 9.147489495241734403e+01
9.737500000000000000e+03 6.720063591527463132e+01 5.327287594784976221e+01 1.046211270102869832e+02 9.132048461422073160e+01
9.750000000000000000e+03 6.713025770413861437e+01 5.322395528043868040e+01 1.045892342302168743e+02 9.123912328740840394e+01
9.762500000000000000e+03 6.703883898983957579e+01 5.341858095069272139e+01 1.045571045029534076e+02 9.144767995624488321e+01
9.775000000000000000e+03 6.704716646570199146e+01 5.343391552321185145e+01 1.046991791330714960e+02 9.135584638458782081e+01
9.787500000000000000e+03 6.700280612355912524e+01 5.334972649246517307e+01 1.047391302424103117e+02 9.127675569663104227e+01
9.800000000000000000e+03 6.665664653664182993e+01 5.341724604599365733e+01 1.047909062609488302e+02 9.139679486199791825e+01
9.812500000000000000e+03 6.650901509841322934e+01 5.344154512073164653e+01 1.047621362857475020e+02 9.126977515341178560e+01
9.825000000000000000e+03 6.652162015561444264e+01 5.338591503941646010e+01 1.045955219953337831e+02 9.125903985216768888e+01
9.837500000000000000e+03 6.639176995693095762e+01 5.340981808510422724e+01 1.044447432421740416e+02 9.117250627915646533e+01
9.850000000000000000e+03 6.631039795926682245e+01 5.347392446522516707e+01 1.044242404027646813e+02 9.127786087730909514e+01
9.862500000000000000e+03 6.623684287387791869e+01 5.348101119122449632e+01 1.044569941505860413e+02 9.126707370286544574e+01
9.875000000000000000e+03 6.612647444195872026e+01 5.362014446728189654e+01 1.044868413416898250e+02 9.124977387939733831e+01
9.887500000000000000e+03 6.607012532480389666e+01 5.362722291091975535e+01 1.044542367403071097e+02 9.125280393823109648e+01
9.900000000000000000e+03 6.610123660181166372e+01 5.370415776958019904e+01 1.044020989358692191e+02 9.132103378223277446e+01
9.912500000000000000e+03 6.606844020723748656e+01 5.373720780801408381e+01 1.045271686362837045e+02 9.120828722209424200e+01
9.925000000000000000e+03 6.608290241569574164e+01 5.377019146190155396e+01 1.045607751170861945e+02 9.123985282309229206e+01
9.937500000000000000e+03 6.628626127925244305e+01 5.366862248901752253e+01 1.046611484599283699e+02 9.134159657626135242e+01
9.950000000000000000e+03 6.632386097565326111e+01 5.379730568703398319e+01 1.045732790930575078e+02 9.147376544563780953e+01
9.962500000000000000e+03 6.635990534080833925e+01 5.374130388537992786e+01 1.045996942216998349e+02 9.143788193599655756e+01
9.975000000000000000e+03 6.649067366399222578e+01 5.388158213546199704e+01 1.046195408988894968e+02 9.132594239838709882e+01
9.987500000000000000e+03 6.652759040561025472e+01 5.399398594390700623e+01 1.046488692164985110e+02 9.146089865558562337e+01
1.000000000000000000e+04 6.653514332498377826e+01 5.398913723411781262e+01 1.046169504518849180e+02 9.143721847591741891e+01
1.001250000000000000e+04 6.651560146361785542e+01 5.379697021867009710e+01 1.046512086798784651e+02 9.139137529441308061e+01
1.002500000000000000e+04 6.656480629591501952e+01 5.379459796454595732e+01 1.046337589632619398e+02 9.130161811758443946e+01
1.003750000000000000e+04 6.649527715348881429e+01 5.402531551561281020e+01 1.046387326901547681e+02 9.138115011404859445e+01
1.005000000000000000e+04 6.635351923559683485e+01 5.406532383378794293e+01 1.046993269396946431e+02 9.127952245143839605e+01
1.006250000000000000e+04 6.626523327757413995e+01 5.404499880197267458e+01 1.048376590668181763e+02 9.125998476033548457e+01
1.007500000000000000e+04 6.628072932445294896e+01 5.412868397169782497e+01 1.048818351665581048e+02 9.124889992178695763e+01
1.008750000000000000e+04 6.627608968709846238e+01 5.414597463052117376e+01 1.048746582882024398e+02 9.132523192053828609e+01
1.010000000000000000e+04 6.615803525957869624e+01 5.415269504101731002e+01 1.049568651471749661e+02 9.135038345901664059e+01
1.011250000000000000e+04 6.624484383108523389e+01 5.414301207962009244e+01 1.049645366715255932e+02 9.133020322877153774e+01
1.012500000000000000e+04 6.621477172766138608e+01 5.414871644291038422e+01 1.047523047861883043e+02 9.134315369460625789e+01
1.013750000000000000e+04 6.607836075334411419e+01 5.411177928971882523e+01 1.048958262428612187e+02 9.147687111652268754e+01
1.015000000000000000e+04 6.609683030256410063e+01 5.403028537314612123e+01 1.048524650115434014e+02 9.148219600227444914e+01
1.016250000000000000e+04 6.611229426059799152e+01 5.403694572882917413e+01 1.048484679654923895e+02 9.163484090874430876e+01
1.017500000000000000e+04 6.615117672482728040e+01 5.419571389278221574e+01 1.048781220878063749e+02 9.167816292190209992e+01
1.018750000000000000e+04 6.629570866964643017e+01 5.422555467883984193e+01 1.049414499506203242e+02 9.166658139204541556e+01
1.020000000000000000e+04 6.628247425942626592e+01 5.428858739057117333e+01 1.049213559169306080e+02 9.173834287118231146e+01
1.021250000000000000e+04 6.634287498755226409e+01 5.423110585611392764e+01 1.049602617500428039e+02 9.176645764509954972e+01
1.022500000000000000e+04 6.629138135346278204e+01 5.434409016603714804e+01 1.048047809857888240e+02 9.185338346831854039e+01
1.023750000000000000e+04 6.628297862285401720e+01 5.436252129173530534e+01 1.047237872872033364e+02 9.187817509480696287e+01
1.025000000000000000e+04 6.624291304567130112e+01 5.429492814122775712e+01 1.048517448447847897e+02 9.180339752315238400e+01
1.026250000000000000e+04 6.621784174430898418e+01 5.422541359987879872e+01 1.049127465291310131e+02 9.183335777485689277e+01
1.027500000000000000e+04 6.627829950581417506e+01 5.427401766031150743e+01 1.049203363442247365e+02 9.167016396439522907e+01
1.028750000000000000e+04 6.639849434514206905e+01 5.431254180567778178e+01 1.048514506076013362e+02 9.167822274603537380e+01
1.030000000000000000e+04 6.640226605458862252e+01 5.413180253549447940e+01 1.048395674089545793e+02 9.163222386151025489e+01
1.031250000000000000e+04 6.642753696440237832e+01 5.418357017503026185e+01 1.049287958438905690e+02 9.158661903144330552e+01
1.032500000000000000e+04 6.631769334224188128e+01 5.409558738743147899e+01 1.050070982611764379e+02 9.163049948450381521e+01
1.033750000000000000e+04 6.641106153936483736e+01 5.412021931552088461e+01 1.050167971516807910e+02 9.173895454780800662e+01
1.035000000000000000e+04 6.649489625005233506e+01 5.415395294358984302e+01 1.050387228788955980e+02 9.200232701186664031e+01
1.036250000000000000e+04 6.650458886737189346e+01 5.408876111936747577e+01 1.050685283638440239e+02 9.198858237163993579e+01
1.037500000000000000e+04 6.646763823185590070e+01 5.407364499388853574e+01 1.049639975243479739e+02 9.201433777606230535e+01
1.038750000000000000e+04 6.652850287289470543e+01 5.406632575182189271e+01 1.049601343980268240e+02 9.207434341486070650e+01
1.040000000000000000e+04 6.658119240459303967e+01 5.399594043121293652e+01 1.049770125558567315e+02 9.225296165041544327e+01
1.041250000000000000e+04 6.659834355517504889e+01 5.398025799948821657e+01 1.049971829755398431e+02 9.214560461479271680e+01
1.042500000000000000e+04 6.650203095842161360e+01 5.403296043453698161e+01 1.050634789054126514e+02 9.203451742474271668e+01
1.043750000000000000e+04 6.647033772558734199e+01 5.412994190021255037e+01 1.050889914916452170e+02 9.208330471104909520e+01
1.045000000000000000e+04 6.646335457132640556e+01 5.404437746375334939e+01 1.051875247820221517e+02 9.224256682164683241e+01
1.046250000000000000e+04 6.650233027898022442e+01 5.408287714118208100e+01 1.052243596606527944e+02 9.212689894521825806e+01
1.047500000000000000e+04 6.654275094815902492e+01 5.409760776872113297e+01 1.051702712551853693e+02 9.205390758304891108e+01
1.048750000000000000e+04 6.646446759306316210e+01 5.428779018916292642e+01 1.052181518604061097e+02 9.204939856528116593e+01
1.050000000000000000e+04 6.649928629160498872e+01 5.428350892746365730e+01 1.052270584393406523e+02 9.209716715868162851e+01
1.051250000000000000e+04 6.650275742172382820e+01 5.411347794199069483e+01 1.052950657012745808e+02 9.220070389937579591e+01
1.052500000000000000e+04 6.640441879085136634e+01 5.413396443486399079e+01 1.054184717567609653e+02 9.218019078301405500e+01
1.053750000000000000e+04 6.649302934949334087e+01 5.411110020976958168e+01 1.053497727164258180e+02 9.226983374149031647e+01
1.055000000000000000e+04 6.645038825766322077e+01 5.420279212316800255e+01 1.052947469589023086e+02 9.227979096834928896e+01
1.056250000000000000e+04 6.639182970694521657e+01 5.416307754467791824e+01 1.052288962907950207e+02 9.224210887566819395e+01
1.057500000000000000e+04 6.658306871465867971e+01 5.421008570132529059e+01 1.050579465138094690e+02 9.230195399125838662e+01
1.058750000000000000e+04 6.663386632710957258e+01 5.412086347374347639e+01 1.049880027622284899e+02 9.212456153796946978e+01
1.060000000000000000e+04 6.648201277372075424e+01 5.410165893933126569e+01 1.050845841137299601e+02 9.203965348461926510e+01
1.061250000000000000e+04 6.656574702171113245e+01 5.406314283703104451e+01 1.051699496804896796e+02 9.196391669618749631e+01
1.062500000000000000e+04 6.660078132236908743e+01 5.413539582953950458e+01 1.051424761330493425e+02 9.200272379519685728e+01
1.063750000000000000e+04 6.669226197289903268e+01 5.413243401621581796e+01 1.050585496586292749e+02 9.206753914121402715e+01
1.065000000000000000e+04 6.687610505075429046e+01 5.404875095365424187e+01 1.051758025818833602e+02 9.211541291035759116e+01
1.066250000000000000e+04 6.691156718187021113e+01 5.409864038612634829e+01 1.051749636916698449e+02 9.220825314248403970e+01
1.067500000000000000e+04 6.678111884267572407e+01 5.406417605056041253e+01 1.052190909305745095e+02 9.216636287615583001e+01
1.068750000000000000e+04 6.667306618723709732e+01 5.410421757733959680e+01 1.052156284646590478e+02 9.215205925136621090e+01
1.070000000000000000e+04 6.656644819897194054e+01 5.418147496675025820e+01 1.052939157235361591e+02 9.221002859710722532e+01
1.071250000000000000e+04 6.665514751239747682e+01 5.413019549303300693e+01 1.053754838685419628e+02 9.228861878668480756e+01
1.072500000000000000e+04 6.666536908632399161e+01 5.401787073941683559e+01 1.054283168774428816e+02 9.229176880079869250e+01
1.073750000000000000e+04 6.669316972970455026e+01 5.397304891115788195e+01 1.053230221100915287e+02 9.232474774391067740e+01
1.075000000000000000e+04 6.680842123983316583e+01 5.400456674126737511e+01 1.053888049248489835e+02 9.231264515498392598e+01
1.076250000000000000e+04 6.690470173526190933e+01 5.404931380387892403e+01 1.052003292888836228e+02 9.238812647942705780e+01
1.077500000000000000e+04 6.705449810590886273e+01 5.404252827481388266e+01 1.052923772725982872e+02 9.245389324578140133e+01
1.078750000000000000e+04 6.711411312432559839e+01 5.405584822347437779e+01 1.052730239282619067e+02 9.243642868788188593e+01
1.080000000000000000e+04 6.708278408629564638e+01 5.421003219844151744e+01 1.052697680460080250e+02 9.249902691767110241e+01
1.081250000000000000e+04 6.707279683650165225e+01 5.411929198326625823e+01 1.052545952756747027e+02 9.242494729656074526e+01
1.082500000000000000e+04 6.714062246735365136e+01 5.405764151592214262e+01 1.051448737587751765e+02 9.246177323327654562e+01
1.083750000000000000e+04 6.718077146745916650e+01 5.411839468656526719e+01 1.052573529377929731e+02 9.236355091603289225e+01
1.085000000000000000e+04 6.706753782976741718e+01 5.417045752768925126e+01 1.052930522093978283e+02 9.230339878865044057e+01
1.086250000000000000e+04 6.727488858120523219e+01 5.411699230326394883e+01 1.053765421592046323e+02 9.233591278578246886e+01
1.087500000000000000e+04 6.736320454972144489e+01 5.422834014887126841e+01 1.052503291570413495e+02 9.244938532997069558e+01
1.088750000000000000e+04 6.736448840384097991e+01 5.433670931286720673e+01 1.052149559107538721e+02 9.224991066772844306e+01
1.090000000000000000e+04 6.725845772934764000e+01 5.434754615843375092e+01 1.052328657114821624e+02 9.216390183939083158e+01
1.091250000000000000e+04 6.713111719514034803e+01 5.438226701711197109e+01 1.050835049884475723e+02 9.206160350552252680e+01
1.092500000000000000e+04 6.720054583311952001e+01 5.448865348807851205e+01 1.051453215236196570e+02 9.219311220504046389e+01
1.093750000000000000e+04 6.722987071220902067e+01 5.445050702443450774e+01 1.050916524511005434e+02 9.201877116626593534e+01
1.095000000000000000e+04 6.719729537905556072e+01 5.448295819208738777e+01 1.051604683469064838e+02 9.198675093250588475e+01
1.096250000000000000e+04 6.711612092367106186e+01 5.449927182492464794e+01 1.051899081154494411e+02 9.194798649629544229e+01
1.097500000000000000e+04 6.714206911400032141e+01 5.453706813689522903e+01 1.052304777719243987e+02 9.181953386820866569e+01
1.098750000000000000e+04 6.713777846360967771e+01 5.447737214620305224e+01 1.052238548820515689e+02 9.178757656002679255e+01
1.100000000000000000e+04 6.729235194793359653e+01 5.448538189567609891e+01 1.052578559806348721e+02 9.177565168451307898e+01
1.101250000000000000e+04 6.729891123326385127e+01 5.450210564013598713e+01 1.052133576016659049e+02 9.169881272635522862e+01
1.102500000000000000e+04 6.738013885292831162e+01 5.455459374998666533e+01 1.052735536659090485e+02 9.171351881650410576e+01
1.103750000000000000e+04 6.734892333119634600e+01 5.439770435491526968e+01 1.052601624970357932e+02 9.179901541460515091e+01
1.105000000000000000e+04 6.748587352727038535e+01 5.435637875018439757e+01 1.052472644893286713e+02 9.194813161234874599e+01
1.106250000000000000e+04 6.756670064497065198e+01 5.429105195090470204e+01 1.051391318613825661e+02 9.204184346148578300e+01
1.107500000000000000e+04 6.763506933610250371e+01 5.425308084625693539e+01 1.051099149514737832e+02 9.200731144389193616e+01
1.108750000000000000e+04 6.761449365081760732e+01 5.419620784941471214e+01 1.052839542532014860e+02 9.192592241902532635e+01
1.110000000000000000e+04 6.764862167808428239e+01 5.417756099564368810e+01 1.052307729310044380e+02 9.183484052529381358e+01
1.111250000000000000e+04 6.764234503919345798e+01 5.427529369416151184e+01 1.050596911111312011e+02 9.185099303701686324e+01
1.112500000000000000e+04 6.752480822736103505e+01 5.437367239302188437e+01 1.050634170508391918e+02 9.190281259022984273e+01
1.113750000000000000e+04 6.751132299979319384e+01 5.421616165240504159e+01 1.050556075129160405e+02 9.191740496854806963e+01
1.115000000000000000e+04 6.750476278073999481e+01 5.431093132559737313e+01 1.049281057494172273e+02 9.204505791996946584e+01
1.116250000000000000e+04 6.761608700389029991e+01 5.432731516878551048e+01 1.048824317252627338e+02 9.202029704795940290e+01
1.117500000000000000e+04 6.763937977930316947e+01 5.421456049999001436e+01 1.049234026198395355e+02 9.211223307065843358e+01
1.118750000000000000e+04 6.768125827856783872e+01 5.413486060474846084e+01 1.049458335964915108e+02 9.205406975583973406e+01
1.120000000000000000e+04 6.762830525206726406e+01 5.416210833954462345e+01 1.048294307907486029e+02 9.194391407032263430e+01
1.121250000000000000e+04 6.747673326914571135e+01 5.433602084717419700e+01 1.049499295614130432e+02 9.182615695347327289e+01
1.122500000000000000e+04 6.743903593659865692e+01 5.438364186876240325e+01 1.049996110938414091e+02 9.176665929873533400e+01
1.123750000000000000e+04 6.750967795528941906e+01 5.446986490220448474e+01 1.050046192587100364e+02 9.183428176092556328e+01
1.125000000000000000e+04 6.745675095711278857e+01 5.448829586402345626e+01 1.049783912205226244e+02 9.183989957758477374e+01
1.126250000000000000e+04 6.757680417465721234e+01 5.451465125941640366e+01 1.050390705071683612e+02 9.202052132590708311e+01
1.127500000000000000e+04 6.751139907666076567e+01 5.447159019340891462e+01 1.050809050034566212e+02 9.183956233163600302e+01
1.128750000000000000e+04 6.758655228394164283e+01 5.418775988515348985e+01 1.052072058796640590e+02 9.189989778938877407e+01
1.130000000000000000e+04 6.745141450996123922e+01 5.426984017123911030e+01 1.053107315908022912e+02 9.210624034443419816e+01
1.131250000000000000e+04 6.738026690562752208e+01 5.421308289276271353e+01 1.053037423834490909e+02 9.190247930553846345e+01
1.132500000000000000e+04 6.743136389106635420e+01 5.404844074019630540e+01 1.053733651617723268e+02 9.182135153967166730e+01
1.133750000000000000e+04 6.747232393067906742e+01 5.407082661199005713e+01 1.053222100442296920e+02 9.175627469097534572e+01
1.135000000000000000e+04 6.765403343127796632e+01 5.406007027436748302e+01 1.054391148578786925e+02 9.178890334955708852e+01
1.136250000000000000e+04 6.740738756068989801e+01 5.394617399365937871e+01 1.056116811094930625e+02 9.190015076073379419e+01
1.137500000000000000e+04 6.735850012463711778e+01 5.387246218172747092e+01 1.055441096345963388e+02 9.184981588338777669e+01
1.138750000000000000e+04 6.739009144282324826e+01 5.384842170363842229e+01 1.055742355664239369e+02 9.188347116042851326e+01
1.140000000000000000e+04 6.744813996006872969e+01 5.377740033141164133e+01 1.054254219845338270e+02 9.201383441079221370e+01
1.141250000000000000e+04 6.730470246060457384e+01 5.378711420808267007e+01 1.052549678190047757e+02 9.210111337263734299e+01
1.142500000000000000e+04 6.731310923947107483e+01 5.375727406169551159e+01 1.052146566841236961e+02 9.220427227130946335e+01
1.143750000000000000e+04 6.715992922622304206e+01 5.367156111439715005e+01 1.052967909691726618e+02 9.213113525619394295e+01
1.145000000000000000e+04 6.718681266913721117e+01 5.361855131951691078e+01 1.053686611954011596e+02 9.205005332061007550e+01
1.146250000000000000e+04 6.725793068730837376e+01 5.363401547730853025e+01 1.055128142386037808e+02 9.194572997750175603e+01
1.147500000000000000e+04 6.725712246930159210e+01 5.384839432944863802e+01 1.055781902365426390e+02 9.193005821038792647e+01
1.148750000000000000e+04 6.732719900279866465e+01 5.380939148220544865e+01 1.056044882071976616e+02 9.193517295554794089e+01
1.150000000000000000e+04 6.742734168283989504e+01 5.388476746928235883e+01 1.055705165528377734e+02 9.190023029914266317e+01
1.151250000000000000e+04 6.747757589806356293e+01 5.385415154414577898e+01 1.055646931279439826e+02 9.186719755046821945e+01
1.152500000000000000e+04 6.762018995796579190e+01 5.387520597779850107e+01 1.054630179812301094e+02 9.188474126882344706e+01
1.153750000000000000e+04 6.767189752163638161e+01 5.378457423866998255e+01 1.056436401119430144e+02 9.182925459907475840e+01
1.155000000000000000e+04 6.764908193082061416e+01 5.391135154924681672e+01 1.056124920243431973e+02 9.180139487016390376e+01
1.156250000000000000e+04 6.757261009790344986e+01 5.393776946096712521e+01 1.055822761650284036e+02 9.194790809647061280e+01
1.157500000000000000e+04 6.745038345966959525e+01 5.397879209256437605e+01 1.056319782291216001e+02 9.207678420739193825e+01
1.158750000000000000e+04 6.744876406787354028e+01 5.397746146314639049e+01 1.055912194680583553e+02 9.205726604613265351e+01
1.160000000000000000e+04 6.756418224434301578e+01 5.412874190218046522e+01 1.056151365190145981e+02 9.221198093843361221e+01
1.161250000000000000e+04 6.746950150820580916e+01 5.394978745165982303e+01 1.055409714603899687e+02 9.223606230393401972e+01
1.162500000000000000e+04 6.745075401890549927e+01 5.389436276789555080e+01 1.054522535838103892e+02 9.215238610899072569e+01
1.163750000000000000e+04 6.732228820035365402e+01 5.382082283088200825e+01 1.055583837404923315e+02 9.212212817033527301e+01
1.165000000000000000e+04 6.725269190314172363e+01 5.384521561833292935e+01 1.056186772631047148e+02 9.224598672890344631e+01
1.166250000000000000e+04 6.715812092093243280e+01 5.384902590876742323e+01 1.056042316380628705e+02 9.217292449186108172e+01
1.167500000000000000e+04 6.728281257590961673e+01 5.378350231881058363e+01 1.055723494812834957e+02 9.219474669584671744e+01
1.168750000000000000e+04 6.728095823692201805e+01 5.388168774280932638e+01 1.055303709299460309e+02 9.220863155407863587e+01
1.170000000000000000e+04 6.723991615582227155e+01 5.386757505311825156e+01 1.055470327781999629e+02 9.229742020637826272e+01
1.171250000000000000e+04 6.709130674700423924e+01 5.383647598041850557e+01 1.056545828911625193e+02 9.221737763718040526e+01
1.172500000000000000e+04 6.724697042342071995e+01 5.377113207388368465e+01 1.056403860412815590e+02 9.232896490729902439e+01
1.173750000000000000e+04 6.722883803478951847e+01 5.370298207296448112e+01 1.056153122510665696e+02 9.229869011132350920e+01
1.175000000000000000e+04 6.731164950105851119e+01 5.368245827263778125e+01 1.057140570790200229e+02 9.217337224607338442e+01
1.176250000000000000e+04 6.716989663204464023e+01 5.373040543417722148e+01 1.056337060020401850e+02 9.215212642496992146e+01
1.177500000000000000e+04 6.710803203448809029e+01 5.369201146404492420e+01 1.056646704817616893e+02 9.212661647014527944e+01
1.178750000000000000e+04 6.718697302796456938e+01 5.365301425531799850e+01 1.056561311875360616e+02 9.219042550036229500e+01
1.180000000000000000e+04 6.725884462266668606e+01 5.367481776622962286e+01 1.056838229920445826e+02 9.219492047954302905e+01
1.181250000000000000e+04 6.729302286342809225e+01 5.367484882171345362e+01 1.058313984843106823e+02 9.207111683764428278e+01
1.182500000000000000e+04 6.733093185998747288e+01 5.367686716503564526e+01 1.058146508306046201e+02 9.205187982042967576e+01
1.183750000000000000e+04 6.748304210915986801e+01 5.348162521489202703e+01 1.058541392137567385e+02 9.219848274801331911e+01
1.185000000000000000e+04 6.749985984537482864e+01 5.352059641071269880e+01 1.058347997610804612e+02 9.199721157909897329e+01
1.186250000000000000e+04 6.743455251667751327e+01 5.353627996726893201e+01 1.058596635881667112e+02 9.194745262000849095e+01
1.187500000000000000e+04 6.750704519400539994e+01 5.352497992294934193e+01 1.056977314439593272e+02 9.213912338156831083e+01
1.188750000000000000e+04 6.748135775665350877e+01 5.340161871818501282e+01 1.057305067704526351e+02 9.208621088194915671e+01
1.190000000000000000e+04 6.749199472668186672e+01 5.345136436463820928e+01 1.057309423442695930e+02 9.196876860469920700e+01
1.191250000000000000e+04 6.753172423802591595e+01 5.336852844429718346e+01 1.058143146638617509e+02 9.215998339728602673e+01
1.192500000000000000e+04 6.758319355293352260e+01 5.335396502258621609e+01 1.058264502152981379e+02 9.217938114693190244e+01
1.193750000000000000e+04 6.765077780660755025e+01 5.325825646262563140e+01 1.058112732926951338e+02 9.209305696589352408e+01
1.195000000000000000e+04 6.762674922711124736e+01 5.326670646747422921e+01 1.058588790341178481e+02 9.203782213902634624e+01
1.196250000000000000e+04 6.755400056984041157e+01 5.330893468167631966e+01 1.059631504927070154e+02 9.206538252635050412e+01
1.197500000000000000e+04 6.754877724839128916e+01 5.335172444110623502e+01 1.059468016497612552e+02 9.221681111296054212e+01
1.198750000000000000e+04 6.763904244231929397e+01 5.333772786169428315e+01 1.060022004738505217e+02 9.207647037665657308e+01
1.200000000000000000e+04 6.759720860824616295e+01 5.331981108781571521e+01 1.060295417039685759e+02 9.205812241375090821e+01
1.201250000000000000e+04 6.779879706977661158e+01 5.329035719484069489e+01 1.060723566851241770e+02 9.208481899493942535e+01
1.202500000000000000e+04 6.776455483936841517e+01 5.329793139834057314e+01 1.061289471837269502e+02 9.212557875173442312e+01
1.203750000000000000e+04 6.770781174225732002e+01 5.326678620863024349e+01 1.060958122434714141e+02 9.211298619173383884e+01
1.205000000000000000e+04 6.771133891327457377e+01 5.325542786909956305e+01 1.062834600409502315e+02 9.212309419677023925e+01
1.206250000000000000e+04 6.777441500128139751e+01 5.324848893722128196e+01 1.062258435025811281e+02 9.218401390598923228e+01
1.207500000000000000e+04 6.789776998286851040e+01 5.313531823767504392e+01 1.061519746007747358e+02 9.230172840990509542e+01
1.208750000000000000e+04 6.795384471068280163e+01 5.329706942284042981e+01 1.061136465100458395e+02 9.219631351825898946e+01
1.210000000000000000e+04 6.794059106430428585e+01 5.323236032844275201e+01 1.061113616950861882e+02 9.221534956613231770e+01
1.211250000000000000e+04 6.804600567577656989e+01 5.321058733545282848e+01 1.060881679828721360e+02 9.224056436881529919e+01
1.212500000000000000e+04 6.801430594918197414e+01 5.313705612277775003e+01 1.061204828395108422e+02 9.238475585315772776e+01
1.213750000000000000e+04 6.801277151598367254e+01 5.325061221871152384e+01 1.061486907415893768e+02 9.255056507049324921e+01
1.215000000000000000e+04 6.787623477635040103e+01 5.342681041529800012e+01 1.062425991867936261e+02 9.271893909720969873e+01
1.216250000000000000e+04 6.797879784353878563e+01 5.338109764939676438e+01 1.064013443529699430e+02 9.267830733638005825e+01
1.217500000000000000e+04 6.795602779976101715e+01 5.335992650464487497e+01 1.061893246352243523e+02 9.261915176094245794e+01
1.218750000000000000e+04 6.791934326675928446e+01 5.341002582383977426e+01 1.060897820294617588e+02 9.256490688409344614e+01
1.220000000000000000e+04 6.781330482500322887e+01 5.350589670212439586e+01 1.060354087871323827e+02 9.261882047558637510e+01
1.221250000000000000e+04 6.784796473294063901e+01 5.349413156931852598e+01 1.061995934634579442e+02 9.260204472936635511e+01
1.222500000000000000e+04 6.803363250532963491e+01 5.345201144563971951e+01 1.061589291581885277e+02 9.258210270250376084e+01
1.223750000000000000e+04 6.790464714179825023e+01 5.352346395334098617e+01 1.060667424666593490e+02 9.267262890245935125e+01
1.225000000000000000e+04 6.787272458075311476e+01 5.350621881056289908e+01 1.061012354183822595e+02 9.271231265444320968e+01
1.226250000000000000e+04 6.784249629679304405e+01 5.353272086208325931e+01 1.062319314588430075e+02 9.266419918512852405e+01
1.227500000000000000e+04 6.791283839200593775e+01 5.367297017348317212e+01 1.063124556094914084e+02 9.288232421317992760e+01
1.228750000000000000e+04 6.798076747491137439e+01 5.366151980610563044e+01 1.064442365190444519e+02 9.296346538891268096e+01
1.230000000000000000e+04 6.775335072844426065e+01 5.368355520292962524e+01 1.064231493070426779e+02 9.294236295398461323e+01
1.231250000000000000e+04 6.762154399328886711e+01 5.365870477683064621e+01 1.062772824720964309e+02 9.299923472393786028e+01
1.232500000000000000e+04 6.770324017110665693e+01 5.364992194607742704e+01 1.061370512060602351e+02 9.291218667567824241e+01
1.233750000000000000e+04 6.779805915724759302e+01 5.365375826714724639e+01 1.062340895708639295e+02 9.295493632460586753e+01
1.235000000000000000e+04 6.788983948632309762e+01 5.366376391841041027e+01 1.062729896295645204e+02 9.298497154016173738e+01
1.236250000000000000e+04 6.788124612177939809e+01 5.360875144288247895e+01 1.063760543885339160e+02 9.288102115414058346e+01
1.237500000000000000e+04 6.782032084734990462e+01 5.362415079293540998e+01 1.061837223631941924e+02 9.266259740169094528e+01
1.238750000000000000e+04 6.776440270890773832e+01 5.362234852053479983e+01 1.061684076316344658e+02 9.282791728471522674e+01
1.240000000000000000e+04 6.775861109124818427e+01 5.371267641249282576e+01 1.062277893171070247e+02 9.286162307604197963e+01
1.241250000000000000e+04 6.779186147246879557e+01 5.368146449119823416e+01 1.061881285378376276e+02 9.287275161745222363e+01
1.242500000000000000e+04 6.790127124196375519e+01 5.365957409218728458e+01 1.060667981771356523e+02 9.271486950747923572e+01
1.243750000000000000e+04 6.788801977722182812e+01 5.368738480827285997e+01 1.061387041938440632e+02 9.265602611340599992e+01
1.245000000000000000e+04 6.802938595787752263e+01 5.358878633348215459e+01 1.061404129293480025e+02 9.267870915358099637e+01
1.246250000000000000e+04 6.791423104333682659e+01 5.376170443371129437e+01 1.059878847242264044e+02 9.264871721873014110e+01
1.247500000000000000e+04 6.791698372115885718e+01 5.367635309932294518e+01 1.060468940640600977e+02 9.258968194940318597e+01
1.248750000000000000e+04 6.803272142108404807e+01 5.375028249709284722e+01 1.061049544285986173e+02 9.278271713621215611e+01
1.250000000000000000e+04 6.807245988079552035e+01 5.379801785623168797e+01 1.061712246126145089e+02 9.263259389850918524e+01
1.251250000000000000e+04 6.812760324626096065e+01 5.370129679599997985e+01 1.061339942080854968e+02 9.259892987393020292e+01
1.252500000000000000e+04 6.813197741025955168e+01 5.365013750241997315e+01 1.062208003472007931e+02 9.245150846555861790e+01
1.253750000000000000e+04 6.806018870233997120e+01 5.366471484556171845e+01 1.060848558549363503e+02 9.263107793716439176e+01
1.255000000000000000e+04 6.811417308052021724e+01 5.367772821986736176e+01 1.061222994334295322e+02 9.270460769355308628e+01
1.256250000000000000e+04 6.814895695415454213e+01 5.369907028914163760e+01 1.061345233545760038e+02 9.260832555722805637e+01
1.257500000000000000e+04 6.824804595945303731e+01 5.368051652021690501e+01 1.061556880999185495e+02 9.270726039855351530e+01
1.258750000000000000e+04 6.821856761435559235e+01 5.366152352535895886e+01 1.062255569984725412e+02 9.271774192401382209e+01
1.260000000000000000e+04 6.807655467313776398e+01 5.372642717090475628e+01 1.061527116649796199e+02 9.271822739479877384e+01
1.261250000000000000e+04 6.804794238097868231e+01 5.388609494536156319e+01 1.062795967278899241e+02 9.276390361860741507e+01
1.262500000000000000e+04 6.798993519566026578e+01 5.385136693528541940e+01 1.062104858318053857e+02 9.282247170363696398e+01
1.263750000000000000e+04 6.802272494869936281e+01 5.362484487375832742e+01 1.061161232197534474e+02 9.261312689037470136e+01
1.265000000000000000e+04 6.792197979298396149e+01 5.363627594761903339e+01 1.060579162022611115e+02 9.253402578995140004e+01
1.266250000000000000e+04 6.795163660864561450e+01 5.366856528825355355e+01 1.060223376838694378e+02 9.250227639642123734e+01
1.267500000000000000e+04 6.807958607081901903e+01 5.352854491372146128e+01 1.060709212001517301e+02 9.251347352782455857e+01
1.268750000000000000e+04 6.814536195943178143e+01 5.349589850591323881e+01 1.060108494382768924e+02 9.248083386064961076e+01
1.270000000000000000e+04 6.805371693777374276e+01 5.349645729266445926e+01 1.060195750024659418e+02 9.258043680676530585e+01
1.271250000000000000e+04 6.801593271649146288e+01 5.342337066837261261e+01 1.061356855849104477e+02 9.252063510360643761e+01
1.272500000000000000e+04 6.795327612711945164e+01 5.347237809118674789e+01 1.060751901774212911e+02 9.256265329109974971e+01
1.273750000000000000e+04 6.778782220885653942e+01 5.350748796667987506e+01 1.059254420085097337e+02 9.255253944404896060e+01
1.275000000000000000e+04 6.788639740423398905e+01 5.345826635985356745e+01 1.059600314452736143e+02 9.247514329583448500e+01
1.276250000000000000e+04 6.800799658291799688e+01 5.332999657117911596e+01 1.059540538999101074e+02 9.262084806115092306e+01
1.277500000000000000e+04 6.802498885140582274e+01 5.347886983694630203e+01 1.059928234717576885e+02 9.258035948948027283e+01
1.278750000000000000e+04 6.791922651858683935e+01 5.338241861857105874e+01 1.060281347820793059e+02 9.254716686715913454e+01
1.280000000000000000e+04 6.793603146290584505e+01 5.340381473054282679e+01 1.061607410406512031e+02 9.259053676195043181e+01
1.281250000000000000e+04 6.791683908909463696e+01 5.348505406392612116e+01 1.062563798977087686e+02 9.248900881832265952e+01
1.282500000000000000e+04 6.806490425808679845e+01 5.340466485716763856e+01 1.061624864882474668e+02 9.258446700271024099e+01
1.283750000000000000e+04 6.793203181055618245e+01 5.347727277207935259e+01 1.060492823260161686e+02 9.266265246845229342e+01
1.285000000000000000e+04 6.784952034388489039e+01 5.355395601124567406e+01 1.061510632294769039e+02 9.268490159776128223e+01
1.286250000000000000e+04 6.791565840788562980e+01 5.346440202759257687e+01 1.060686872416770967e+02 9.264445296083739834e+01
1.287500000000000000e+04 6.784090088507241489e+01 5.335013005054317148e+01 1.060925037546535208e+02 9.268882447072934383e+01
1.288750000000000000e+04 6.791746371263793947e+01 5.328894597025545465e+01 1.061412861478485468e+02 9.265327599793252489e+01
1.290000000000000000e+04 6.795303157831786223e+01 5.337687388812680922e+01 1.062048276744952773e+02 9.273535252944961371e+01
1.291250000000000000e+04 6.810002530992692016e+01 5.341984906541627964e+01 1.061011440832065347e+02 9.267094102803204692e+01
1.292500000000000000e+04 6.805921078567114080e+01 5.347685884804027978e+01 1.060981183941058816e+02 9.252838465407518243e+01
1.293750000000000000e+04 6.811445288027890399e+01 5.356964111388561633e+01 1.061575749826093329e+02 9.267987913002778555e+01
1.295000000000000000e+04 6.823255135090410306e+01 5.378753206843290258e+01 1.062034467525329688e+02 9.268122900239409034e+01
1.296250000000000000e+04 6.821435880555884523e+01 5.369449705244741011e+01 1.062369034414317923e+02 9.266268000617080247e+01
1.297500000000000000e+04 6.807776290215147696e+01 5.371189915955239513e+01 1.062200603130726506e+02 9.256547750503426641e+01
1.298750000000000000e+04 6.798616419841384584e+01 5.372277443408731301e+01 1.059767588008927532e+02 9.242355717503411938e+01
1.300000000000000000e+04 6.806416620828304076e+01 5.379300439985895110e+01 1.058340152534881327e+02 9.251550720438567055e+01
1.301250000000000000e+04 6.811801170846314335e+01 5.383236641839985026e+01 1.056873968688726393e+02 9.254551110456469587e+01
1.302500000000000000e+04 6.808315127267097466e+01 5.374425655608789754e+01 1.057692176912901658e+02 9.265326516095144882e+01
1.303750000000000000e+04 6.808549878465669281e+01 5.378446755561473225e+01 1.058160451838378435e+02 9.260276965218506007e+01
1.305000000000000000e+04 6.787224245723963634e+01 5.386464665237583915e+01 1.057622640446323601e+02 9.256163642415222625e+01
1.306250000000000000e+04 6.789660606547616339e+01 5.391937605698993252e+01 1.058950988218489897e+02 9.251641706893414607e+01
1.307500000000000000e+04 6.810636836820597750e+01 5.397506981503417478e+01 1.060071077331791969e+02 9.242037446081926078e+01
1.308750000000000000e+04 6.816461399034037072e+01 5.407603746796593924e+01 1.059677653249761846e+02 9.242207239383152739e+01
1.310000000000000000e+04 6.819682474140243755e+01 5.399911387829249065e+01 1.058955374768107731e+02 9.239996626969688975e+01
1.311250000000000000e+04 6.822935654339498512e+01 5.390461964544171991e+01 1.058287047019914979e+02 9.245100983361005831e+01
1.312500000000000000e+04 6.817857048984241430e+01 5.381602608946781885e+01 1.059600138111226073e+02 9.250368730137475382e+01
1.313750000000000000e+04 6.813802897076712384e+01 5.375499871360500492e+01 1.059663024669327172e+02 9.248196739696312818e+01
1.315000000000000000e+04 6.816426172298915276e+01 5.376691359906447332e+01 1.060256182511619016e+02 9.222420809734975933e+01
1.316250000000000000e+04 6.824131599296707407e+01 5.376108100598806061e+01 1.059351385325871746e+02 9.239637762062382365e+01
1.317500000000000000e+04 6.830103529796490136e+01 5.380152066322503401e+01 1.058310631386438274e+02 9.228841752424975198e+01
1.318750000000000000e+04 6.809396511057099133e+01 5.374684153490714067e+01 1.059449524107952101e+02 9.221841745390450740e+01
1.320000000000000000e+04 6.810185832255227467e+01 5.374399486823742222e+01 1.058862314097068094e+02 9.225315892993377531e+01
1.321250000000000000e+04 6.829181295186359080e+01 5.383494356486264820e+01 1.057498066879274745e+02 9.202412415050054051e+01
1.322500000000000000e+04 6.809587583199220262e+01 5.398428824922940095e+01 1.055890491127494784e+02 9.183650510028685687e+01
1.323750000000000000e+04 6.812786545082232692e+01 5.390520130907212604e+01 1.055812986423702426e+02 9.190022253210210579e+01
1.325000000000000000e+04 6.809435251518571874e+01 5.389086609573778475e+01 1.054539094536005024e+02 9.189716216333069099e+01
1.326250000000000000e+04 6.807077319110139513e+01 5.389539498845444143e+01 1.052768302009769741e+02 9.179878007723324629e+01
1.327500000000000000e+04 6.813097093120597947e+01 5.373913357530449986e+01 1.053877961837244612e+02 9.191961732532627138e+01
1.328750000000000000e+04 6.807914875062208182e+01 5.375639392976030706e+01 1.053873879648116088e+02 9.193336267173418719e+01
1.330000000000000000e+04 6.809329547262078108e+01 5.373961414969077310e+01 1.054031758096893867e+02 9.203941509378692842e+01
1.331250000000000000e+04 6.812603852568123841e+01 5.380735474641995353e+01 1.054016445667633093e+02 9.197783775635684833e+01
1.332500000000000000e+04 6.822600920233068678e+01 5.378803364454403635e+01 1.054041704548170060e+02 9.193260345197923300e+01
1.333750000000000000e+04 6.814233804734702460e+01 5.381643202644125523e+01 1.052492756122932605e+02 9.168505629133127854e+01
1.335000000000000000e+04 6.806248517801479636e+01 5.391598306981631339e+01 1.051502425829749967e+02 9.158016880393263648e+01
1.336250000000000000e+04 6.802517613706579880e+01 5.396963885158243102e+01 1.051314355479589011e+02 9.168445832498107961e+01
1.337500000000000000e+04 6.797483456561003834e+01 5.412123981165350273e+01 1.052909180415304178e+02 9.177746665290766259e+01
1.338750000000000000e+04 6.798275499920491427e+01 5.415508534592149203e+01 1.053907917926361222e+02 9.189220800583917992e+01
1.340000000000000000e+04 6.804497669649477132e+01 5.411445374098515515e+01 1.054638330323295179e+02 9.193291471982780649e+01
1.341250000000000000e+04 6.782261709644299685e+01 5.435036146465203899e+01 1.055489135488422505e+02 9.200965213657438824e+01
1.342500000000000000e+04 6.761184483948240143e+01 5.430079135573243576e+01 1.054556091530856747e+02 9.189782533261497122e+01
1.343750000000000000e+04 6.738019065704148147e+01 5.424247779977496720e+01 1.054587726675385824e+02 9.194074294897502853e+01
1.345000000000000000e+04 6.737202724851759683e+01 5.431584355607056125e+01 1.054355230088888646e+02 9.197888524102143037e+01
1.346250000000000000e+04 6.736639646094872091e+01 5.429458274359470238e+01 1.054118647831948010e+02 9.186108385168948587e+01
1.347500000000000000e+04 6.733020219338958157e+01 5.429623377476961110e+01 1.053949876688052996e+02 9.178494666005870783e+01
1.348750000000000000e+04 6.742442500233798341e+01 5.432776329551796124e+01 1.053965557581865511e+02 9.180165086623431137e+01
1.350000000000000000e+04 6.742494966736681761e+01 5.425038540483756577e+01 1.054638617476715012e+02 9.169851629151192185e+01
1.351250000000000000e+04 6.742282024351497682e+01 5.422731052597062273e+01 1.054990428349014024e+02 9.188756243147061298e+01
1.352500000000000000e+04 6.752082867251773735e+01 5.428317485116487262e+01 1.054121989164828932e+02 9.197131211989730559e+01
1.353750000000000000e+04 6.746639825831231008e+01 5.422458228770373267e+01 1.054371223266927728e+02 9.184023484937377191e+01
1.355000000000000000e+04 6.739683319926493255e+01 5.426816033531683559e+01 1.055041552268310454e+02 9.192145496216438971e+01
1.356250000000000000e+04 6.745671240655870804e+01 5.429966850605641326e+01 1.055593404567995464e+02 9.188278729186103533e+01
1.357500000000000000e+04 6.752705296451264871e+01 5.423823192934015225e+01 1.055742079375877722e+02 9.192571733519112342e+01
1.358750000000000000e+04 6.748508201269433471e+01 5.431643847242064282e+01 1.057524401275354364e+02 9.203825774397157033e+01
1.360000000000000000e+04 6.750880146297863860e+01 5.435542497631715264e+01 1.057394310695286634e+02 9.193686812654600260e+01
1.361250000000000000e+04 6.746193488852300391e+01 5.434642627718515939e+01 1.057750137762050286e+02 9.175750124293431043e+01
1.362500000000000000e+04 6.746313408349507768e+01 5.432340579500429811e+01 1.058807366222143571e+02 9.181713992172754502e+01
1.363750000000000000e+04 6.735025984997564308e+01 5.427087283839500031e+01 1.058681781890217763e+02 9.175411912796445790e+01
1.365000000000000000e+04 6.734329443674046445e+01 5.429077671214059109e+01 1.057877000746674128e+02 9.179850368978030417e+01
1.366250000000000000e+04 6.728968935208052926e+01 5.420746320526110651e+01 1.057906467390145195e+02 9.186122251860700771e+01
1.367500000000000000e+04 6.723187509464341360e+01 5.417456184773831751e+01 1.057646224392406253e+02 9.199423756652664963e+01
1.368750000000000000e+04 6.728690105214306527e+01 5.424634321549901728e+01 1.057454600117301169e+02 9.186332618054848353e+01
1.370000000000000000e+04 6.731948936883085821e+01 5.433571524991320700e+01 1.056584889402188452e+02 9.171497602367566060e+01
1.371250000000000000e+04 6.742103719217918467e+01 5.438658414781977513e+01 1.055414680917109678e+02 9.160650262250156572e+01
1.372500000000000000e+04 6.735899255768444505e+01 5.428081055871723493e+01 1.056185321247617566e+02 9.165785408321472971e+01
1.373750000000000000e+04 6.742565275379652689e+01 5.417673642454878546e+01 1.054968625903299966e+02 9.169743304960331898e+01
1.375000000000000000e+04 6.732711556639516459e+01 5.412566070008969632e+01 1.054700401508481917e+02 9.159693832061185503e+01
1.376250000000000000e+04 6.721219985483413950e+01 5.410022358800976860e+01 1.053806124422426791e+02 9.153891636239620766e+01
1.377500000000000000e+04 6.703525663242078281e+01 5.415198135920853417e+01 1.055333376356016686e+02 9.163577268275511756e+01
1.378750000000000000e+04 6.708758704760225555e+01 5.407966667487848156e+01 1.055818585914610708e+02 9.159860721125180305e+01
1.380000000000000000e+04 6.715170235800101750e+01 5.409131192909557484e+01 1.056424652261510033e+02 9.160068928540576394e+01
1.381250000000000000e+04 6.700991116922271829e+01 5.408665161292842072e+01 1.056697240202068713e+02 9.159328874759239625e+01
1.382500000000000000e+04 6.699993110197527812e+01 5.417027263060953146e+01 1.055253488988656585e+02 9.150990525749269011e+01
1.383750000000000000e+04 6.689128370585923733e+01 5.407863949103373358e+01 1.055646949811304296e+02 9.144707213886765373e+01
1.385000000000000000e+04 6.679141238389205171e+01 5.406921753263141284e+01 1.054580366997624026e+02 9.141909362778996240e+01
1.386250000000000000e+04 6.682392459600069401e+01 5.420402402021803567e+01 1.054217051783843146e+02 9.139262211881718656e+01
1.387500000000000000e+04 6.681593717695442081e+01 5.420506321300588581e+01 1.053661046498326641e+02 9.142086337668358453e+01
1.388750000000000000e+04 6.686064669239394220e+01 5.414106089131892219e+01 1.053417215652815742e+02 9.136060492988923443e+01
1.390000000000000000e+04 6.687081886509750461e+01 5.410624222328444688e+01 1.054059675622624752e+02 9.121971354368041318e+01
1.391250000000000000e+04 6.686108799898596544e+01 5.399530831239000150e+01 1.054658466995334436e+02 9.121403155141805996e+01
1.392500000000000000e+04 6.700242825315963557e+01 5.396290235873407681e+01 1.054056615760473079e+02 9.140587681229933992e+01
1.393750000000000000e+04 6.691779830152421482e+01 5.390333039909360480e+01 1.052338528652971661e+02 9.137884701602048665e+01
1.395000000000000000e+04 6.697041875740180217e+01 5.389225789932334720e+01 1.050780206413133726e+02 9.139932926082668985e+01
1.396250000000000000e+04 6.701596489695674563e+01 5.383597172295977629e+01 1.052192648037061531e+02 9.141055013442257859e+01
1.397500000000000000e+04 6.703046258398640589e+01 5.389455968146910436e+01 1.053713983730552286e+02 9.153847446329963589e+01
1.398750000000000000e+04 6.704965716109705909e+01 5.392321419330856003e+01 1.054571466955239032e+02 9.159369601231441038e+01
1.400000000000000000e+04 6.695427362104913982e+01 5.407457910298828097e+01 1.055085827561362350e+02 9.166328315492924617e+01
1.401250000000000000e+04 6.697821681944418515e+01 5.402264532026833876e+01 1.056107910023349490e+02 9.178573712707634513e+01
1.402500000000000000e+04 6.700509270311775367e+01 5.394688475662667315e+01 1.055638962566871584e+02 9.182751401488505394e+01
1.403750000000000000e+04 6.703264300885048499e+01 5.390716235043114324e+01 1.055945060151225761e+02 9.199946255750492696e+01
1.405000000000000000e+04 6.717711363990743223e+01 5.386120681903043561e+01 1.056203813611578965e+02 9.205765706848951879e+01
1.406250000000000000e+04 6.715870221321966937e+01 5.379179726707790365e+01 1.055964513043711577e+02 9.192079196278470476e+01
1.407500000000000000e+04 6.715405294283746684e+01 5.391493675719340217e+01 1.056397819270178218e+02 9.192813185443156954e+01
1.408750000000000000e+04 6.711497803641502458e+01 5.399443398289423612e+01 1.055525906579632220e+02 9.201568221513916512e+01
1.410000000000000000e+04 6.706791816129590700e+01 5.394030865700285915e+01 1.056270327199193844e+02 9.198261180635319079e+01
1.411250000000000000e+04 6.691423021078746558e+01 5.395168493883924299e+01 1.056662926728390914e+02 9.213579465983410444e+01
1.412500000000000000e+04 6.687956998592994751e+01 5.398804848430304304e+01 1.055873471636819971e+02 9.209894438002174866e+01
1.413750000000000000e+04 6.691753625062854383e+01 5.403357611020430085e+01 1.056461557984156769e+02 9.208578071693389688e+01
1.415000000000000000e+04 6.713084395913290336e+01 5.408723020546405280e+01 1.057139736747874963e+02 9.210224925389431405e+01
1.416250000000000000e+04 6.710719916878856850e+01 5.409311414603394752e+01 1.056536646562541222e+02 9.200618099559531515e+01
1.417500000000000000e+04 6.712750385826456068e+01 5.410764809593115388e+01 1.056778380392858310e+02 9.195173861132434467e+01
1.418750000000000000e+04 6.709488692825665623e+01 5.405950259131749647e+01 1.057977274334753020e+02 9.181192398477504923e+01
1.420000000000000000e+04 6.717408008539479169e+01 5.396427237339955951e+01 1.058300720306086191e+02 9.179377137783275487e+01
1.421250000000000000e+04 6.729711129934743497e+01 5.383806487163415255e+01 1.056610295966952862e+02 9.176527558250110417e+01
1.422500000000000000e+04 6.747088915607848492e+01 5.389373282157584555e+01 1.057565574065754248e+02 9.169281026197943163e+01
1.423750000000000000e+04 6.746328500403544126e+01 5.388037404985535517e+01 1.056466596519707224e+02 9.177206855541818697e+01
1.425000000000000000e+04 6.755061877545624327e+01 5.400867354045173130e+01 1.056558075869541540e+02 9.169163945791753179e+01
1.426250000000000000e+04 6.769099233549167138e+01 5.384157020379123537e+01 1.056556892202520288e+02 9.200690734945283111e+01
1.427500000000000000e+04 6.751860308512932818e+01 5.380352862939285785e+01 1.056750377264205270e+02 9.204975899693998542e+01
1.428750000000000000e+04 6.768154615651411632e+01 5.382506080029154560e+01 1.056992711873221680e+02 9.207833208243806666e+01
1.430000000000000000e+04 6.769191925955824729e+01 5.370078411501586402e+01 1.057560980453039292e+02 9.217389165618841673e+01
1.431250000000000000e+04 6.768001901924341723e+01 5.372989081741358319e+01 1.057140388292362871e+02 9.213872737617096220e+01
1.432500000000000000e+04 6.766074054075623678e+01 5.368306651584413203e+01 1.057072637006834270e+02 9.210247583995445098e+01
1.433750000000000000e+04 6.766814668153020307e+01 5.365242487321636133e+01 1.057481654943347280e+02 9.198095117864943404e+01
1.435000000000000000e+04 6.774778213328077925e+01 5.378836553788667629e+01 1.056316735791217241e+02 9.194140477524895516e+01
1.436250000000000000e+04 6.778419646721850711e+01 5.388019593457213574e+01 1.055591458104453721e+02 9.194754328060278681e+01
1.437500000000000000e+04 6.785924350368742353e+01 5.389260545879239572e+01 1.055674971134900630e+02 9.188902348791286556e+01
1.438750000000000000e+04 6.789721883384929413e+01 5.388864764803300034e+01 1.055025351756775791e+02 9.170511665518937150e+01
1.440000000000000000e+04 6.779033780853011137e+01 5.390539261621870537e+01 1.054415420292934300e+02 9.178266619821989991e+01
1.441250000000000000e+04 6.774056339247256631e+01 5.395599826722759929e+01 1.056002674786090552e+02 9.180965874562207318e+01
1.442500000000000000e+04 6.782431071725876848e+01 5.393408103681736776e+01 1.056017320422497363e+02 9.179799745298204527e+01
1.443750000000000000e+04 6.775393406764021620e+01 5.387132710175457362e+01 1.055956152761383322e+02 9.169395631497485510e+01
1.445000000000000000e+04 6.789907038017904028e+01 5.388746603058793028e+01 1.055930961788505158e+02 9.180993265606761611e+01
1.446250000000000000e+04 6.790715197548556148e+01 5.402164473735536632e+01 1.054062866295696921e+02 9.178169865922546933e+01
1.447500000000000000e+04 6.794256104722019529e+01 5.388450537915811367e+01 1.053931585823694093e+02 9.163279260005693061e+01
1.448750000000000000e+04 6.782147173256426242e+01 5.398822637694632220e+01 1.054249143877307944e+02 9.164937126946223600e+01
1.450000000000000000e+04 6.774579390398960754e+01 5.402384894424715611e+01 1.053672227897429536e+02 9.161638302526654343e+01
1.451250000000000000e+04 6.767065993725137218e+01 5.395229517797087482e+01 1.053430760600965357e+02 9.147142302694770422e+01
1.452500000000000000e+04 6.764518481110718540e+01 5.402798826486436923e+01 1.054489249315500814e+02 9.149859448265154072e+01
1.453750000000000000e+04 6.764375669226912180e+01 5.412446847301553277e+01 1.054727973430891126e+02 9.154501755878348490e+01
1.455000000000000000e+04 6.761408260072845167e+01 5.424071103216844847e+01 1.054674782382011102e+02 9.150285078459896226e+01
1.456250000000000000e+04 6.748482124102322643e+01 5.415073908455848795e+01 1.053797744869361139e+02 9.155610460719800869e+01
1.457500000000000000e+04 6.761697166583579133e+01 5.405639941310894159e+01 1.054117128924511917e+02 9.169745363939685490e+01
1.458750000000000000e+04 6.751565382356623957e+01 5.412201266685215728e+01 1.054234772316691817e+02 9.173808804875042711e+01
1.460000000000000000e+04 6.748280466961963953e+01 5.397817645969884381e+01 1.053982154564293978e+02 9.155861470640432742e+01
1.461250000000000000e+04 6.754583428732513539e+01 5.413681839709904153e+01 1.054376915569733910e+02 9.166571937308785323e+01
1.462500000000000000e+04 6.754077996270346773e+01 5.429111343859569416e+01 1.053738832096425995e+02 9.167192018008242371e+01
1.463750000000000000e+04 6.739497474591549064e+01 5.422555855485079235e+01 1.052705026001383288e+02 9.162170021869141578e+01
1.465000000000000000e+04 6.766657624262035142e+01 5.412287195004157070e+01 1.052342224690029155e+02 9.161691561769528391e+01
1.466250000000000000e+04 6.768449713242482346e+01 5.413783937519758638e+01 1.053680436590603762e+02 9.149203086413919550e+01
1.467500000000000000e+04 6.755780418149754496e+01 5.410218258619138254e+01 1.054034621938750718e+02 9.156531809472836869e+01
1.468750000000000000e+04 6.754769016232305034e+01 5.418531421183250529e+01 1.054706239383336310e+02 9.149725338250507889e+01
1.470000000000000000e+04 6.744292281190701033e+01 5.410389558106273711e+01 1.054542918835049505e+02 9.140405057149277468e+01
1.471250000000000000e+04 6.735212808205810120e+01 5.406738648338275510e+01 1.055786665215527194e+02 9.144731162066422314e+01
1.472500000000000000e+04 6.740204991393397904e+01 5.403335887547529381e+01 1.055209458047556836e+02 9.153779670949273850e+01
1.473750000000000000e+04 6.737286423380496103e+01 5.391257715148484664e+01 1.054980432745599472e+02 9.148413672636799276e+01
1.475000000000000000e+04 6.729256190002789140e+01 5.394727681822585907e+01 1.054931781965494793e+02 9.136732454092656042e+01
1.476250000000000000e+04 6.731003303906328483e+01 5.389265670336567382e+01 1.055182191096464237e+02 9.137510396419459369e+01
1.477500000000000000e+04 6.714721624519675913e+01 5.394933724610954329e+01 1.054223835903269020e+02 9.140333194317081222e+01
1.478750000000000000e+04 6.730134974440639439e+01 5.391509498485175556e+01 1.054000532478334407e+02 9.153350937027951773e+01
1.480000000000000000e+04 6.741530018097466836e+01 5.399164541020834207e+01 1.053228262294026081e+02 9.164246879372807086e+01
1.481250000000000000e+04 6.746681109114130948e+01 5.417196369197709060e+01 1.053120864235397534e+02 9.167054710814787200e+01
1.482500000000000000e+04 6.741672505498571866e+01 5.424567938301091630e+01 1.053076384619756567e+02 9.167435093282087166e+01
1.483750000000000000e+04 6.744574494421135569e+01 5.423173276618348382e+01 1.052649089561258648e+02 9.167048599748233073e+01
1.485000000000000000e+04 6.750498241150187084e+01 5.428193409507320411e+01 1.053063479962747380e+02 9.158552976479434449e+01
1.486250000000000000e+04 6.759599005865273114e+01 5.421812966142906021e+01 1.052838900160282805e+02 9.147604716816547921e+01
1.487500000000000000e+04 6.775307950519078304e+01 5.426153217385318328e+01 1.054362799667123909e+02 9.146094913762253498e+01
1.488750000000000000e+04 6.783897320399141506e+01 5.418738868986299906e+01 1.054940478859151938e+02 9.147898576383971658e+01
1.490000000000000000e+04 6.801918429648983988e+01 5.435153566667785441e+01 1.055948982311988829e+02 9.143399458288060089e+01
1.491250000000000000e+04 6.790243116411681967e+01 5.422722649630448899e+01 1.055188364473628155e+02 9.164532380402842193e+01
1.492500000000000000e+04 6.786717063506362990e+01 5.410566061939834981e+01 1.054918398706759604e+02 9.162649369185844250e+01
1.493750000000000000e+04 6.783755374114723224e+01 5.403704570812214314e+01 1.055917184442502190e+02 9.163507561969933590e+01
1.495000000000000000e+04 6.787071474758091938e+01 5.388992103611038686e+01 1.055088167393643772e+02 9.165937164552333627e+01
1.496250000000000000e+04 6.780131006297887097e+01 5.386673185454156965e+01 1.054851505807841932e+02 9.159900627246932459e+01
1.497500000000000000e+04 6.790820463875736834e+01 5.389026324266102819e+01 1.055048985746343675e+02 9.165912839182855976e+01
1.498750000000000000e+04 6.795845513888546918e+01 5.388771803017834827e+01 1.056392308744981818e+02 9.164886532237159145e+01
1.500000000000000000e+04 6.789769984596026120e+01 5.398361823913924695e+01 1.056481080397089443e+02 9.163518409393094544e+01
1.501250000000000000e+04 6.790321854278336389e+01 5.398925103724726426e+01 1.056209287855585615e+02 9.170103747752494883e+01
1.502500000000000000e+04 6.804962351839394330e+01 5.394664047265649742e+01 1.057038914378333061e+02 9.182592011852551650e+01
1.503750000000000000e+04 6.817292683641642270e+01 5.389898816410653382e+01 1.054866525254991103e+02 9.180123018961567993e+01
1.505000000000000000e+04 6.823842228642395469e+01 5.383673267265753282e+01 1.054593544497702027e+02 9.171912161861315838e+01
1.506250000000000000e+04 6.818228682946582353e+01 5.395092381903249645e+01 1.055870338636130725e+02 9.171546814726877983e+01
1.507500000000000000e+04 6.807965944224700650e+01 5.389786209705364683e+01 1.055539277989960709e+02 9.166411009695626433e+01
1.508750000000000000e+04 6.821834254310755341e+01 5.380527476121874741e+01 1.054757268335102083e+02 9.160024497921642705e+01
1.510000000000000000e+04 6.822692981308611593e+01 5.384968510040779677e+01 1.054371490586407134e+02 9.167359777529097187e+01
1.511250000000000000e+04 6.811752338973265353e+01 5.375247564022536295e+01 1.054483820727059538e+02 9.183453255394339010e+01
1.512500000000000000e+04 6.805072946219311802e+01 5.373635532152874816e+01 1.052972736093460071e+02 9.171383251523275248e+01
1.513750000000000000e+04 6.800759587109925519e+01 5.366532424021826841e+01 1.054351522035438791e+02 9.173470767270153203e+01
1.515000000000000000e+04 6.810822121896012504e+01 5.358755135662215707e+01 1.055512593978153433e+02 9.175692505843092306e+01
1.516250000000000000e+04 6.808694657645715154e+01 5.355319711482479050e+01 1.055431276337053390e+02 9.182175636119853834e+01
1.517500000000000000e+04 6.809812763363957799e+01 5.359743160865643574e+01 1.055620213063129285e+02 9.182029873059349256e+01
1.518750000000000000e+04 6.796223390796158981e+01 5.359203442583734756e+01 1.056212554636509964e+02 9.183957732873653868e+01
1.520000000000000000e+04 6.787709521165095339e+01 5.366141461071401864e+01 1.055750044441876412e+02 9.172375350503615721e+01
1.521250000000000000e+04 6.776739841287646016e+01 5.364996856199151409e+01 1.056822818556595962e+02 9.167702728863183381e+01
1.522500000000000000e+04 6.781062035357744833e+01 5.366309946752659954e+01 1.057495550604591301e+02 9.164781041986540799e+01
1.523750000000000000e+04 6.774488945779715721e+01 5.365100030534007658e+01 1.057205527976657180e+02 9.174358420577888751e+01
1.525000000000000000e+04 6.774865547931952392e+01 5.355781034402782836e+01 1.056609463998818086e+02 9.169312533338469962e+01
1.526250000000000000e+04 6.792220986367965452e+01 5.356355849974177374e+01 1.056638888263789795e+02 9.165651598817171930e+01
1.527500000000000000e+04 6.790881367546877811e+01 5.360762308081160654e+01 1.056448170951029795e+02 9.168971489505395311e+01
1.528750000000000000e+04 6.795528555910621549e+01 5.364165452117103428e+01 1.055095390259182579e+02 9.173476134576667107e+01
1.530000000000000000e+04 6.794837493769017556e+01 5.369936183523915929e+01 1.055527764799881112e+02 9.169503054752311755e+01
1.531250000000000000e+04 6.793943142660185686e+01 5.364425178295100238e+01 1.056083629498683507e+02 9.175930546318262770e+01
1.532500000000000000e+04 6.789430550326368063e+01 5.357494501158030431e+01 1.056385131054108797e+02 9.191347451956673353e+01
1.533750000000000000e+04 6.778979731772918171e+01 5.366421786833268470e+01 1.056880655599075567e+02 9.192320042339449060e+01
1.535000000000000000e+04 6.797429021484443012e+01 5.383472173921496307e+01 1.055898431128074435e+02 9.201762267694915920e+01
1.536250000000000000e+04 6.800969754003686774e+01 5.381819048508690173e+01 1.054801717788057402e+02 9.192538851935306354e+01
1.537500000000000000e+04 6.800131248889402968e+01 5.381175305824667277e+01 1.055102950173210985e+02 9.202486155251772004e+01
1.538750000000000000e+04 6.822937728133146607e+01 5.370162307887979836e+01 1.055899386928785049e+02 9.184963458502728884e+01
1.540000000000000000e+04 6.828157637284050452e+01 5.356395795787509684e+01 1.054975328732387965e+02 9.183658405981682904e+01
1.541250000000000000e+04 6.822947770598258899e+01 5.351770370949684974e+01 1.055179862590686497e+02 9.183386226176465073e+01
1.542500000000000000e+04 6.826080212512337653e+01 5.348237035260892469e+01 1.056157276800464473e+02 9.174883459071730840e+01
1.543750000000000000e+04 6.827288677307328157e+01 5.364253952683489501e+01 1.056035371874226314e+02 9.173746082566823645e+01
1.545000000000000000e+04 6.831354177846745301e+01 5.357428071728582353e+01 1.055392209853917507e+02 9.165353199333280543e+01
1.546250000000000000e+04 6.843671610888361556e+01 5.360426620978817169e+01 1.055655418966772174e+02 9.160372352711608812e+01
1.547500000000000000e+04 6.841436816013872146e+01 5.357462723202270638e+01 1.055025127441394943e+02 9.170331755078159119e+01
1.548750000000000000e+04 6.842026254722080125e+01 5.364812526395349579e+01 1.055130746951791281e+02 9.176399495811253360e+01
1.550000000000000000e+04 6.843551429522734963e+01 5.344679866581916627e+01 1.054138955704028291e+02 9.167780583747320122e+01
1.551250000000000000e+04 6.834704131720418729e+01 5.339327704006294795e+01 1.055928554667671619e+02 9.175074498321093586e+01
1.552500000000000000e+04 6.831325307033567640e+01 5.352394441550683268e+01 1.057749564963434636e+02 9.175800634427893954e+01
1.553750000000000000e+04 6.850283564927313762e+01 5.361903330271402979e+01 1.058712827002670593e+02 9.187539572982159086e+01
1.555000000000000000e+04 6.848073028537564255e+01 5.355799818924046463e+01 1.057786904206172096e+02 9.182192010461812970e+01
1.556250000000000000e+04 6.844625402149087279e+01 5.355781584631458259e+01 1.056494699862938376e+02 9.177956357945427612e+01
1.557500000000000000e+04 6.826891533229957076e+01 5.355852915450466156e+01 1.057669099440871179e+02 9.191445253001022309e+01
1.558750000000000000e+04 6.827955718872847513e+01 5.375570833126455028e+01 1.056443100199347640e+02 9.198994012198490111e+01
1.560000000000000000e+04 6.828846197152928710e+01 5.378094977987296943e+01 1.055355156363902296e+02 9.195617089696158075e+01
1.561250000000000000e+04 6.830299195830239967e+01 5.388651628874997357e+01 1.055802655828553185e+02 9.179945017993732392e+01
1.562500000000000000e+04 6.823609358156814153e+01 5.390159859378520224e+01 1.054790443321466284e+02 9.182393730878162330e+01
1.563750000000000000e+04 6.827882081597365982e+01 5.381249327551574879e+01 1.054788022549506792e+02 9.191649965781022047e+01
1.565000000000000000e+04 6.829697162737228666e+01 5.373888482580829873e+01 1.054802711804844790e+02 9.198257842834541975e+01
1.566250000000000000e+04 6.828692727942414820e+01 5.371374038532879069e+01 1.056305515943391526e+02 9.183835250065013156e+01
1.567500000000000000e+04 6.834114628599976982e+01 5.364992919810376293e+01 1.056150251687816422e+02 9.210969158548462588e+01
1.568750000000000000e+04 6.830824529096693709e+01 5.371496446014270987e+01 1.055820541572551008e+02 9.218673770306196502e+01
1.570000000000000000e+04 6.822376851103685169e+01 5.366927957895617851e+01 1.055103155933779391e+02 9.219675021999056241e+01
1.571250000000000000e+04 6.830982366448176890e+01 5.351033048800229608e+01 1.054721485293061818e+02 9.218519825570385251e+01
1.572500000000000000e+04 6.825724927672663966e+01 5.354488130437398041e+01 1.055165490306677896e+02 9.216773874462131744e+01
1.573750000000000000e+04 6.814934991502828154e+01 5.349932231929273740e+01 1.055001711182939346e+02 9.213456103897370042e+01
1.575000000000000000e+04 6.824891267760477831e+01 5.356309207186374266e+01 1.055052534142131151e+02 9.199916075541419502e+01
1.576250000000000000e+04 6.822904386747636352e+01 5.362760419900561715e+01 1.055785854344187840e+02 9.186450698360881972e+01
1.577500000000000000e+04 6.807711334196903863e+01 5.359153397462996082e+01 1.055307238121156956e+02 9.182608233694303124e+01
1.578750000000000000e+04 6.804427035679310620e+01 5.358193802720440146e+01 1.055829511210805407e+02 9.166209992878872015e+01
1.580000000000000000e+04 6.799322595808219205e+01 5.361498012947384240e+01 1.055829344300346690e+02 9.162778005001389658e+01
1.581250000000000000e+04 6.790993263725796680e+01 5.357022694268609797e+01 1.056983940607319425e+02 9.162489666218142759e+01
1.582500000000000000e+04 6.787055658464646513e+01 5.369889985574559432e+01 1.058624070441885721e+02 9.162477607202039565e+01
1.583750000000000000e+04 6.798826384257677091e+01 5.373652288266868737e+01 1.058808312729633769e+02 9.163962623027414622e+01
1.585000000000000000e+04 6.814487297224414419e+01 5.368084282694585596e+01 1.058748136159212265e+02 9.179847579532753343e+01
1.586250000000000000e+04 6.827083928858350248e+01 5.379291666142935924e+01 1.058372734252789371e+02 9.178505601116164314e+01
1.587500000000000000e+04 6.817813198653401230e+01 5.378470044450606480e+01 1.058772316302122363e+02 9.197396252173543019e+01
1.588750000000000000e+04 6.823874153177627022e+01 5.382129612578784617e+01 1.058784679811651586e+02 9.184370012683172035e+01
1.590000000000000000e+04 6.815565635407038769e+01 5.387640214696426000e+01 1.058238712183379562e+02 9.180908657204065548e+01
1.591250000000000000e+04 6.790140234796712093e+01 5.377677987431211193e+01 1.058277603802128368e+02 9.180297961046436228e+01
1.592500000000000000e+04 6.791863494185892591e+01 5.388747461404433636e+01 1.057262451070777303e+02 9.168424232534812290e+01
1.593750000000000000e+04 6.790343069923167718e+01 5.396648037078006155e+01 1.058050885855475087e+02 9.166563008013289959e+01
1.595000000000000000e+04 6.793085547543032021e+01 5.388421090757367438e+01 1.056789640125467997e+02 9.181244026702538008e+01
1.596250000000000000e+04 6.788744091943031833e+01 5.374927360427259515e+01 1.056504608863364325e+02 9.183968135129588006e+01
1.597500000000000000e+04 6.791205043001667718e+01 5.376568596095765429e+01 1.056739366395819530e+02 9.185558750249084881e+01
1.598750000000000000e+04 6.776261447792958847e+01 5.373880549704330889e+01 1.056657790752979622e+02 9.195326247875699721e+01
1.600000000000000000e+04 6.771831288208164779e+01 5.377719544885387393e+01 1.056190466360630040e+02 9.206806551571217767e+01
1.601250000000000000e+04 6.771544246002487455e+01 5.366777717777902268e+01 1.057143513105126402e+02 9.213197818794816385e+01
1.602500000000000000e+04 6.781499518837630092e+01 5.359292757422497999e+01 1.056648708365699605e+02 9.208928801919880414e+01
1.603750000000000000e+04 6.798139718650898544e+01 5.368017643600435207e+01 1.058058981310454527e+02 9.220895574660332272e+01
1.605000000000000000e+04 6.800057327069752944e+01 5.366430723807191328e+01 1.059735883007713397e+02 9.243399408372242476e+01
1.606250000000000000e+04 6.794579115804171465e+01 5.365827611446628254e+01 1.059218359484209486e+02 9.230580393687193919e+01
1.607500000000000000e+04 6.805501607377340179e+01 5.364733325370645645e+01 1.058948238816321634e+02 9.236457111500375561e+01
1.608750000000000000e+04 6.800387828303038873e+01 5.361083734434953385e+01 1.059707892388430537e+02 9.245170352004055303e+01
1.610000000000000000e+04 6.805586335715150881e+01 5.367362221076540862e+01 1.058737926693656988e+02 9.230753117487419956e+01
1.611250000000000000e+04 6.792952409035270023e+01 5.387890696383965405e+01 1.058285709954634370e+02 9.222015420789098528e+01
1.612500000000000000e+04 6.791631430320504137e+01 5.375485422526686818e+01 1.059691343510388748e+02 9.222825922314727620e+01
1.613750000000000000e+04 6.803337112245844764e+01 5.377965354329215586e+01 1.058771736575170905e+02 9.217829689494435286e+01
1.615000000000000000e+04 6.796801110014922642e+01 5.373743012438145428e+01 1.060275128918635374e+02 9.227754656421728896e+01
1.616250000000000000e+04 6.791863038280644105e+01 5.385986374972181778e+01 1.062141183838568281e+02 9.211892750086319381e+01
1.617500000000000000e+04 6.780365906049920000e+01 5.397759270943907950e+01 1.062036752640789103e+02 9.212843088250237145e+01
1.618750000000000000e+04 6.784121937579243422e+01 5.396355396117149184e+01 1.061118773147609602e+02 9.193316105809546457e+01
1.620000000000000000e+04 6.781450567698524878e+01 5.401176194209364212e+01 1.061535049876338803e+02 9.195874757558263468e+01
1.621250000000000000e+04 6.770706732395933614e+01 5.408457095753241362e+01 1.061465025993456663e+02 9.192631681146185940e+01
1.622500000000000000e+04 6.782622392342116768e+01 5.411058314412311177e+01 1.059394601779378462e+02 9.192255211661712622e+01
1.623750000000000000e+04 6.791930749628652109e+01 5.407064508175859174e+01 1.059423795029216677e+02 9.182324261885132444e+01
1.625000000000000000e+04 6.783611848411652545e+01 5.399886686604848762e+01 1.059758220890161908e+02 9.182758254632680917e+01
1.626250000000000000e+04 6.766763040011025510e+01 5.394822273427286774e+01 1.059224832997203123e+02 9.188946948067585652e+01
1.627500000000000000e+04 6.785785195551312654e+01 5.392799094865696219e+01 1.059062795157743295e+02 9.201700112070241744e+01
1.628750000000000000e+04 6.776263815291336812e+01 5.380992000198383352e+01 1.058788459655158221e+02 9.198222394212670849e+01
1.630000000000000000e+04 6.771137789087930514e+01 5.389646558586640168e+01 1.058817669537324804e+02 9.188096334891227457e+01
1.631250000000000000e+04 6.769998122172319199e+01 5.401049214123891318e+01 1.060084148197548899e+02 9.188542559471731863e+01
1.632500000000000000e+04 6.760295256441990830e+01 5.392527400766782364e+01 1.059143768340311880e+02 9.192610826956322967e+01
1.633750000000000000e+04 6.758781913941655262e+01 5.393683585650680357e+01 1.058012900420395681e+02 9.184293247015810380e+01
1.635000000000000000e+04 6.766240765697551751e+01 5.393081466638643917e+01 1.058315573762556028e+02 9.191490426062472352e+01
1.636250000000000000e+04 6.777116184194549930e+01 5.402817644042639245e+01 1.059985764464391877e+02 9.179828667949176690e+01
1.637500000000000000e+04 6.764848909624981843e+01 5.396079246643039085e+01 1.060083161174673023e+02 9.168690615840542080e+01
1.638750000000000000e+04 6.768079006608600423e+01 5.405959906439151297e+01 1.060256730073241869e+02 9.169662488559090718e+01
1.640000000000000000e+04 6.786270145650000529e+01 5.418822746048957839e+01 1.059981171091495611e+02 9.166046420205128697e+01
1.641250000000000000e+04 6.775538276513890423e+01 5.404901476594340437e+01 1.059517979760593249e+02 9.164979128038984868e+01
1.642500000000000000e+04 6.795743854472992496e+01 5.411094774894485226e+01 1.058505336875186202e+02 9.158412383025245163e+01
1.643750000000000000e+04 6.796858302552053033e+01 5.412151123183134871e+01 1.058375535781131731e+02 9.148750382072965692e+01
1.645000000000000000e+04 6.778915414311704524e+01 5.413582795739156239e+01 1.059028107832678529e+02 9.143182180464653186e+01
1.646250000000000000e+04 6.781154097902739863e+01 5.414614777412622004e+01 1.058797950033119832e+02 9.144388182631489315e+01
1.647500000000000000e+04 6.785008970123479344e+01 5.404892006303023066e+01 1.059940559669273057e+02 9.133654545277703107e+01
1.648750000000000000e+04 6.776854234008540345e+01 5.413056803519339155e+01 1.060594412630250929e+02 9.139357059051616261e+01
1.650000000000000000e+04 6.777026871627546711e+01 5.423424932556803668e+01 1.061160627306347664e+02 9.140437953066384580e+01
1.651250000000000000e+04 6.780410812657878239e+01 5.410606378407622685e+01 1.060581039551766338e+02 9.130123242265595707e+01
1.652500000000000000e+04 6.768204713489041069e+01 5.417456541628242661e+01 1.060409233248526135e+02 9.141128555092552688e+01
1.653750000000000000e+04 6.765098734344222464e+01 5.412137609556338447e+01 1.060519338750507785e+02 9.149781926975882129e+01
1.655000000000000000e+04 6.758250068778251318e+01 5.410599227691571400e+01 1.060778724474741921e+02 9.144903234319369290e+01
1.656250000000000000e+04 6.756204384376718508e+01 5.406573909658216337e+01 1.060488526463968668e+02 9.147457251737546358e+01
1.657500000000000000e+04 6.761492599129282155e+01 5.398365044199591978e+01 1.059774897010305068e+02 9.152409372655428399e+01
1.658750000000000000e+04 6.760419065655541715e+01 5.413748673137396850e+01 1.060143342363493275e+02 9.165757022922673514e+01
1.660000000000000000e+04 6.759242292919259398e+01 5.393841496299676663e+01 1.060527374193570154e+02 9.175553667698886784e+01
1.661250000000000000e+04 6.761600914892339631e+01 5.384797938333029066e+01 1.061691062722598531e+02 9.163230359415830151e+01
1.662500000000000000e+04 6.763329806786695997e+01 5.386953363331627287e+01 1.062351880275964362e+02 9.153795402467399356e+01
1.663750000000000000e+04 6.761429330485684375e+01 5.384928005143543572e+01 1.060981836780265866e+02 9.147761731368525773e+01
1.665000000000000000e+04 6.753891925249779149e+01 5.375906048492597478e+01 1.060715405487905088e+02 9.144238860228185217e+01
1.666250000000000000e+04 6.750776162873781061e+01 5.375152230056490765e+01 1.060055733636470023e+02 9.133873624667812408e+01
1.667500000000000000e+04 6.743573150828125051e+01 5.367387537688433241e+01 1.060234171589360699e+02 9.133928639168463803e+01
1.668750000000000000e+04 6.754673672657243344e+01 5.372207904272000434e+01 1.061455876045249624e+02 9.124905401230853386e+01
1.670000000000000000e+04 6.766261508959649973e+01 5.377900025896583003e+01 1.060925843485144924e+02 9.124088936910631276e+01
1.671250000000000000e+04 6.755553800655343366e+01 5.374778805185327712e+01 1.059886098020258629e+02 9.127539875382662160e+01
1.672500000000000000e+04 6.752685150711496931e+01 5.369215676198577114e+01 1.061018906888920128e+02 9.133981524914794647e+01
1.673750000000000000e+04 6.766181732489059186e+01 5.349717179821236357e+01 1.060839394817084553e+02 9.154088860928736437e+01
1.675000000000000000e+04 6.771681101147362369e+01 5.346753071165966276e+01 1.061213952483843883e+02 9.143298611553314004e+01
1.676250000000000000e+04 6.772109846383769138e+01 5.343766499604033982e+01 1.062012742622564474e+02 9.136802807107322622e+01
1.677500000000000000e+04 6.775555581563587282e+01 5.354412011436394891e+01 1.062908132161422969e+02 9.139884664334697106e+01
1.678750000000000000e+04 6.791361421557127187e+01 5.359272736847106700e+01 1.062751178890658537e+02 9.145645265669354274e+01
1.680000000000000000e+04 6.794482432979505404e+01 5.341353555397385833e+01 1.060793537720312116e+02 9.141770721078947304e+01
1.681250000000000000e+04 6.797325472873467334e+01 5.348476267138712359e+01 1.061448666530507694e+02 9.142323097609229876e+01
1.682500000000000000e+04 6.786805588493831465e+01 5.358863739388680614e+01 1.062479076519276049e+02 9.138217304895704274e+01
1.683750000000000000e+04 6.786303937210277581e+01 5.385334833400297327e+01 1.062635462799380832e+02 9.127167433867093393e+01
1.685000000000000000e+04 6.784078799226210776e+01 5.389621219120756024e+01 1.061583139732127421e+02 9.131286971944612674e+01
1.686250000000000000e+04 6.788189617909704054e+01 5.400090115074380748e+01 1.061297681319496462e+02 9.132742689156530957e+01
1.687500000000000000e+04 6.810845490869095897e+01 5.408919113892897457e+01 1.061578310930413238e+02 9.142361038465800505e+01
1.688750000000000000e+04 6.805916213871580567e+01 5.416291522585875384e+01 1.061025807555102034e+02 9.127031466026619455e+01
1.690000000000000000e+04 6.803199198065746600e+01 5.413720303156560476e+01 1.062596608637060598e+02 9.127725196663402585e+01
1.691250000000000000e+04 6.789578742339102746e+01 5.408775750789741465e+01 1.063015803972882622e+02 9.123211955957077635e+01
1.692500000000000000e+04 6.788311500923337860e+01 5.398708632037745048e+01 1.064451166090736649e+02 9.108684650546666717e+01
1.693750000000000000e+04 6.780654872406539369e+01 5.389803322694942267e+01 1.064549460246099670e+02 9.119472183372985796e+01
1.695000000000000000e+04 6.771929178480480971e+01 5.395491121614153229e+01 1.064278961432426343e+02 9.135604107152627762e+01
1.696250000000000000e+04 6.776720761970426565e+01 5.411355959391011083e+01 1.063872572231005194e+02 9.145042920502351080e+01
1.697500000000000000e+04 6.779030322691492927e+01 5.410284495517504411e+01 1.063331632502116832e+02 9.149108026747157396e+01
1.698750000000000000e+04 6.773465602486028558e+01 5.418869773683572788e+01 1.062658693418754154e+02 9.142521446484482794e+01
1.700000000000000000e+04 6.764837795845231483e+01 5.410648969852574908e+01 1.062625878617614177e+02 9.141079889367092903e+01
1.701250000000000000e+04 6.753362212679802212e+01 5.411299463852930813e+01 1.062351496292135522e+02 9.142984949375956205e+01
1.702500000000000000e+04 6.761314258927347964e+01 5.409590540698047079e+01 1.063228173335204616e+02 9.148637174846587072e+01
1.703750000000000000e+04 6.766078528649497059e+01 5.424367060208103197e+01 1.063007247546024985e+02 9.150820684166980357e+01
1.705000000000000000e+04 6.762637711942177532e+01 5.429592713790562897e+01 1.062258045138149782e+02 9.145782847842441754e+01
1.706250000000000000e+04 6.760536028301820011e+01 5.437089133618910353e+01 1.062133246948440046e+02 9.149851401088953651e+01
1.707500000000000000e+04 6.754277442280741184e+01 5.441706408673186957e+01 1.062073500089223899e+02 9.181344792917484199e+01
1.708750000000000000e+04 6.769092675368449363e+01 5.437091007484724514e+01 1.062605078786058783e+02 9.165410511164093066e+01
1.710000000000000000e+04 6.765384767893121420e+01 5.435616753599172313e+01 1.062407588926029831e+02 9.164600293803631814e+01
1.711250000000000000e+04 6.761130577045179280e+01 5.437109783009574215e+01 1.062785269227728122e+02 9.163612306829317333e+01
1.712500000000000000e+04 6.750921271406637914e+01 5.448704569135894360e+01 1.061364829114449151e+02 9.155171800563094564e+01
1.713750000000000000e+04 6.753310867974647635e+01 5.446284505862684711e+01 1.060905830336925533e+02 9.152601716929878251e+01
1.715000000000000000e+04 6.755601346828250087e+01 5.437727881819531461e+01 1.059750386678479401e+02 9.146471632617274850e+01
1.716250000000000000e+04 6.752209494586156779e+01 5.430925273288099220e+01 1.060593475105431480e+02 9.145960467589979714e+01
1.717500000000000000e+04 6.753359257269632110e+01 5.442878694100200221e+01 1.060910529801713267e+02 9.148724375138250764e+01
1.718750000000000000e+04 6.752450715009992166e+01 5.458254209028302739e+01 1.062334313910164383e+02 9.158079752358602832e+01
1.720000000000000000e+04 6.755655624681877214e+01 5.463626546390432281e+01 1.063149949126658669e+02 9.160903405709609615e+01
1.721250000000000000e+04 6.747616947985073921e+01 5.451565197593524204e+01 1.062791952838424834e+02 9.155569804149878621e+01
1.722500000000000000e+04 6.739390200844323431e+01 5.433367883697241751e+01 1.062863122636637172e+02 9.157661361360617036e+01
1.723750000000000000e+04 6.731578056735877169e+01 5.440222301897317436e+01 1.062627311466780071e+02 9.170406592402085266e+01
1.725000000000000000e+04 6.728198321015226213e+01 5.448395297898142786e+01 1.063708702866028375e+02 9.175444809307005301e+01
1.726250000000000000e+04 6.725881295557623218e+01 5.447535094688281987e+01 1.064635383345105311e+02 9.158923190138652615e+01
1.727500000000000000e+04 6.713970288981082035e+01 5.460963955216377030e+01 1.064922628067051278e+02 9.148892672951292582e+01
1.728750000000000000e+04 6.699978653934577721e+01 5.457024130519786098e+01 1.065443710283940959e+02 9.155675075757389436e+01
1.730000000000000000e+04 6.690338237514173159e+01 5.456755129476542976e+01 1.063772334569223261e+02 9.159652325669455308e+01
1.731250000000000000e+04 6.689148094763258712e+01 5.472502715065042622e+01 1.062958062846677336e+02 9.135795523711264821e+01
1.732500000000000000e+04 6.678610956359351292e+01 5.472985646654677083e+01 1.063168893875933918e+02 9.124038486744110799e+01
1.733750000000000000e+04 6.690101760514073703e+01 5.468733250038899030e+01 1.064412892490059193e+02 9.125556638733526427e+01
1.735000000000000000e+04 6.691575487432010050e+01 5.457428681331036557e+01 1.065372315709170437e+02 9.118204649796966521e+01
1.736250000000000000e+04 6.680674215910515557e+01 5.458502904383204424e+01 1.064661466316008358e+02 9.109241398042240689e+01
1.737500000000000000e+04 6.683740569241824403e+01 5.457356394455180748e+01 1.064771197695799287e+02 9.113076157792237098e+01
1.738750000000000000e+04 6.684101906603504517e+01 5.458510926692153475e+01 1.063825657885041380e+02 9.113367693615823839e+01
1.740000000000000000e+04 6.685977097717503170e+01 5.454024346581856975e+01 1.064334950032717302e+02 9.109034788440096975e+01
1.741250000000000000e+04 6.687334274743892593e+01 5.458565268879912935e+01 1.062475912721016016e+02 9.113823428979954144e+01
1.742500000000000000e+04 6.672464149729783855e+01 5.454067979636344887e+01 1.061741968063147254e+02 9.115869519265058329e+01
1.743750000000000000e+04 6.685137175352238614e+01 5.445588028090534749e+01 1.062166797919689287e+02 9.117949711643316846e+01
1.745000000000000000e+04 6.684985819906141558e+01 5.445062891278605832e+01 1.061802013488072447e+02 9.122439224584904593e+01
1.746250000000000000e+04 6.683092552562602862e+01 5.448667213886201921e+01 1.060849671983003475e+02 9.135688743194936023e+01
1.747500000000000000e+04 6.688135123603538545e+01 5.449583194314683254e+01 1.060687693680774828e+02 9.138349935082510456e+01
1.748750000000000000e+04 6.693421071358524443e+01 5.453142886995457417e+01 1.061365826898240385e+02 9.148080566583691109e+01
1.750000000000000000e+04 6.703945215673023483e+01 5.453581542329987286e+01 1.060320648088492845e+02 9.162443025771041505e+01
1.751250000000000000e+04 6.703058850896942999e+01 5.454512768787911625e+01 1.060270121657012794e+02 9.170154922464992353e+01
1.752500000000000000e+04 6.714987127176257786e+01 5.446553014913117607e+01 1.060844689709144006e+02 9.171562162588932665e+01
1.753750000000000000e+04 6.719232206626008974e+01 5.446938447215188006e+01 1.061111370440978590e+02 9.165280414739486048e+01
1.755000000000000000e+04 6.716372224962907467e+01 5.441621572188564215e+01 1.060551277121367946e+02 9.155322018087933600e+01
1.756250000000000000e+04 6.726854824686279244e+01 5.441187349116584926e+01 1.060212778802385003e+02 9.159953339442866138e+01
1.757500000000000000e+04 6.727291432390893533e+01 5.440019346486210594e+01 1.060923930521461784e+02 9.163801578270118853e+01
1.758750000000000000e+04 6.732327542899894013e+01 5.433460729625929275e+01 1.063552055843732660e+02 9.154345329425908062e+01
1.760000000000000000e+04 6.725185305498996513e+01 5.441591367280370406e+01 1.064053381245568914e+02 9.160396381424124002e+01
1.761250000000000000e+04 6.733031293703781728e+01 5.439968044547431703e+01 1.064243317352260476e+02 9.146219768489551427e+01
1.762500000000000000e+04 6.726497057760714426e+01 5.452031760948951700e+01 1.064202242684591084e+02 9.148589715461609728e+01
1.763750000000000000e+04 6.736007738547435508e+01 5.448131990525124024e+01 1.064167276400746829e+02 9.149204775251037347e+01
1.765000000000000000e+04 6.732290428782835079e+01 5.455173336690803865e+01 1.065245146566768000e+02 9.147176524813467324e+01
1.766250000000000000e+04 6.728651950001354010e+01 5.468440237562933959e+01 1.066213551020955919e+02 9.148861874072194666e+01
1.767500000000000000e+04 6.727304843715350557e+01 5.468664943903678477e+01 1.066467382492172931e+02 9.139491747066374217e+01
1.768750000000000000e+04 6.722746157938149736e+01 5.465322055550237934e+01 1.065464251132411988e+02 9.129000068004000923e+01
1.770000000000000000e+04 6.718100743239529038e+01 5.472901750528989595e+01 1.064651176347924917e+02 9.119595490363384727e+01
1.771250000000000000e+04 6.716423786380075001e+01 5.483255156204781144e+01 1.064431859589780203e+02 9.120926615761604239e+01
1.772500000000000000e+04 6.712937421021803175e+01 5.474487306402606634e+01 1.064333700354806922e+02 9.128330597975890726e+01
1.773750000000000000e+04 6.722080603480000605e+01 5.473472732596201951e+01 1.064036779840035081e+02 9.144160668777439582e+01
1.775000000000000000e+04 6.724696107028286463e+01 5.474519289824761614e+01 1.063260213298232486e+02 9.150202031437233074e+01
1.776250000000000000e+04 6.739550445730540673e+01 5.480312771285924356e+01 1.064402286523473151e+02 9.159233253146771858e+01
1.777500000000000000e+04 6.745618231411620513e+01 5.479553403057950334e+01 1.064395474562001453e+02 9.154394401464868736e+01
1.778750000000000000e+04 6.747877322242207754e+01 5.477544964506575553e+01 1.062959053276060928e+02 9.146558649932437390e+01
1.780000000000000000e+04 6.761011356158959984e+01 5.476484268569814873e+01 1.063485953426617527e+02 9.151525401431386797e+01
1.781250000000000000e+04 6.769390135860297164e+01 5.463799795959911876e+01 1.065457682759279976e+02 9.148800830947860163e+01
1.782500000000000000e+04 6.777396563030184495e+01 5.467130757856555334e+01 1.066468146017771517e+02 9.160884761685724698e+01
1.783750000000000000e+04 6.771048300563097655e+01 5.469283539029420638e+01 1.066777531990784667e+02 9.154915095310698803e+01
1.785000000000000000e+04 6.769479628436991447e+01 5.464005743690144357e+01 1.066822376192955346e+02 9.137679098205552464e+01
1.786250000000000000e+04 6.775974903731787435e+01 5.473218489693482525e+01 1.066572174723175834e+02 9.140129545061823535e+01
1.787500000000000000e+04 6.785219407817614012e+01 5.469263683423784528e+01 1.065327485441036970e+02 9.144383852767427356e+01
1.788750000000000000e+04 6.785842819011944016e+01 5.470596684498732998e+01 1.065216882087801054e+02 9.142321224791714940e+01
1.790000000000000000e+04 6.765299470462863951e+01 5.470490857855141797e+01 1.064037141215975311e+02 9.131557642774315298e+01
1.791250000000000000e+04 6.746311435496428999e+01 5.468148708955055781e+01 1.063953619355274469e+02 9.136670385394083382e+01
1.792500000000000000e+04 6.742805809335699507e+01 5.468350517198931016e+01 1.063382991796680983e+02 9.148938697194419944e+01
1.793750000000000000e+04 6.727031775290332405e+01 5.469882960175836928e+01 1.063419373843990030e+02 9.152936570265875105e+01
1.795000000000000000e+04 6.724762422048485178e+01 5.481413965202307992e+01 1.062460494791927630e+02 9.156880751088094428e+01
1.796250000000000000e+04 6.723144909497052879e+01 5.475638940194360060e+01 1.061965314770954478e+02 9.136168560208737688e+01
1.797500000000000000e+04 6.729090636697107186e+01 5.481032634015089400e+01 1.062155781996390829e+02 9.140799197898761008e+01
1.798750000000000000e+04 6.733445337410272202e+01 5.471270614532968324e+01 1.061820411815456424e+02 9.144369176263153065e+01
1.800000000000000000e+04 6.709305934337957922e+01 5.466166274101474443e+01 1.061208997560051870e+02 9.146691477300140605e+01
1.801250000000000000e+04 6.703765376286868616e+01 5.458227445883559881e+01 1.061701717337362965e+02 9.144225160935941688e+01
1.802500000000000000e+04 6.696456527902627442e+01 5.453713805159256367e+01 1.062531028500761323e+02 9.148661386673029483e+01
1.803750000000000000e+04 6.708049407529541952e+01 5.457148561090536276e+01 1.060854712997514042e+02 9.150628585272451687e+01
1.805000000000000000e+04 6.720812043635993405e+01 5.451052053997972280e+01 1.061249384164799352e+02 9.150208438406778555e+01
1.806250000000000000e+04 6.721929705303877256e+01 5.460224382720298308e+01 1.060487011001721953e+02 9.155157489348614774e+01
1.807500000000000000e+04 6.732359075014100824e+01 5.462541661147866279e+01 1.062339912549917926e+02 9.154944752716885148e+01
1.808750000000000000e+04 6.721978299493341069e+01 5.470422336714866418e+01 1.060557657302792620e+02 9.146529318709113454e+01
1.810000000000000000e+04 6.710081794216334572e+01 5.458255519385478749e+01 1.060111632089057707e+02 9.148821926766531476e+01
1.811250000000000000e+04 6.719334016411066557e+01 5.443150377171836851e+01 1.060884157207512573e+02 9.143109588057906478e+01
1.812500000000000000e+04 6.716488627243910514e+01 5.434448516484957992e+01 1.059733046716102791e+02 9.157903063691540524e+01
1.813750000000000000e+04 6.710987135378729818e+01 5.434845355681351009e+01 1.058796679933314380e+02 9.161736526098768252e+01
1.815000000000000000e+04 6.699875001264818764e+01 5.438110152168217581e+01 1.058784754615070085e+02 9.151668587774592822e+01
1.816250000000000000e+04 6.689224109310062261e+01 5.442297191546219892e+01 1.059181710864771304e+02 9.145487449260274104e+01
1.817500000000000000e+04 6.689992974335837062e+01 5.442263538088811714e+01 1.060059804669935346e+02 9.144510860776851757e+01
1.818750000000000000e+04 6.701801441416701266e+01 5.451096782087602577e+01 1.059081486792776445e+02 9.155991222029332732e+01
1.820000000000000000e+04 6.703409584205763849e+01 5.446345297039830768e+01 1.059249733959400288e+02 9.135800708092348543e+01
1.821250000000000000e+04 6.687984874861254525e+01 5.426644125285873344e+01 1.058699403817789459e+02 9.124522464513594855e+01
1.822500000000000000e+04 6.691406763950959657e+01 5.430185369517067784e+01 1.058879275269166698e+02 9.143672806842970147e+01
1.823750000000000000e+04 6.701556787221446143e+01 5.436382985195076145e+01 1.057228103618894863e+02 9.164214566938873929e+01
1.825000000000000000e+04 6.702870446988244169e+01 5.446328777021721379e+01 1.057803949505897378e+02 9.175185346993542623e+01
1.826250000000000000e+04 6.706286442941559756e+01 5.440531071436389254e+01 1.057483209171038681e+02 9.185323657577728795e+01
1.827500000000000000e+04 6.699981968553321110e+01 5.443982585534821084e+01 1.058546520987920729e+02 9.201368306840856803e+01
1.828750000000000000e+04 6.704225997974066331e+01 5.464381033036972468e+01 1.057351008492994140e+02 9.203208301187503082e+01
1.830000000000000000e+04 6.706083956395063694e+01 5.466333832485598521e+01 1.057727566733054942e+02 9.193485418416963739e+01
1.831250000000000000e+04 6.693023516008078388e+01 5.460709983521234534e+01 1.056682130726703548e+02 9.196337511175389068e+01
1.832500000000000000e+04 6.708877561092360509e+01 5.462954102543695001e+01 1.056632221543421224e+02 9.202989986120441301e+01
1.833750000000000000e+04 6.702361549888925651e+01 5.456669941101372245e+01 1.056268450859051455e+02 9.214986516873385369e+01
1.835000000000000000e+04 6.702983771441120098e+01 5.444968340332962242e+01 1.055185654955759418e+02 9.228980282243036015e+01
1.836250000000000000e+04 6.695015693314667260e+01 5.449449919485788030e+01 1.053044039576098498e+02 9.208983378406502140e+01
1.837500000000000000e+04 6.704025417478173665e+01 5.448685202868827560e+01 1.053498176587794006e+02 9.223984573144113597e+01
1.838750000000000000e+04 6.711267775250965428e+01 5.462134240197217849e+01 1.053645960209363466e+02 9.208636384009359688e+01
1.840000000000000000e+04 6.704110134015331823e+01 5.455291729317328020e+01 1.054276767449964041e+02 9.192863065848210624e+01
1.841250000000000000e+04 6.706126956821107399e+01 5.444473823031106718e+01 1.054259256585134210e+02 9.208823940032903010e+01
1.842500000000000000e+04 6.692525322755743389e+01 5.450730347067425186e+01 1.053518581057679739e+02 9.202887737810101498e+01
1.843750000000000000e+04 6.695694003091331581e+01 5.464308972139611598e+01 1.052610658499803407e+02 9.224908452734564435e+01
1.845000000000000000e+04 6.721139855703589205e+01 5.470502049891214114e+01 1.052382269736032896e+02 9.235448758452896811e+01
1.846250000000000000e+04 6.724768878429115659e+01 5.466746287562204998e+01 1.052273484336189711e+02 9.245815972430736451e+01
1.847500000000000000e+04 6.724752300367930502e+01 5.476436373752154907e+01 1.050287565343893306e+02 9.240632149052893851e+01
1.848750000000000000e+04 6.726245804935942374e+01 5.459827559547216680e+01 1.050188390975632871e+02 9.227658997975242983e+01
1.850000000000000000e+04 6.726425637894480758e+01 5.457395671633832279e+01 1.050157283604553697e+02 9.224731851110723824e+01
1.851250000000000000e+04 6.718889261468984841e+01 5.469804939265753774e+01 1.050218400095795914e+02 9.225492965274244739e+01
1.852500000000000000e+04 6.714248222515453790e+01 5.474659265114370044e+01 1.051362719912340822e+02 9.217687880489651775e+01
1.853750000000000000e+04 6.724939251330211221e+01 5.457649368074494589e+01 1.050441687973443123e+02 9.223764347763822968e+01
1.855000000000000000e+04 6.725331899724146467e+01 5.454608495555434899e+01 1.049501182832957085e+02 9.224427153174556793e+01
1.856250000000000000e+04 6.731027918576771185e+01 5.463955407337996917e+01 1.050161182350010591e+02 9.246256014200133677e+01
1.857500000000000000e+04 6.742786075681027569e+01 5.455131107953941694e+01 1.049669901808317150e+02 9.249013313387644075e+01
1.858750000000000000e+04 6.746028247477407547e+01 5.440193105926049810e+01 1.048463163329270884e+02 9.251969897319722236e+01
1.860000000000000000e+04 6.749483154280017061e+01 5.440265344204232889e+01 1.050083364044148055e+02 9.268692719246615752e+01
1.861250000000000000e+04 6.742838219323148508e+01 5.446559956863175245e+01 1.050315953534806113e+02 9.275993440625946107e+01
1.862500000000000000e+04 6.749297508610828800e+01 5.452196136966307449e+01 1.051595722810795195e+02 9.274455324012764379e+01
1.863750000000000000e+04 6.754801610379414001e+01 5.458273151853799732e+01 1.050351172724361533e+02 9.270110314979616817e+01
1.865000000000000000e+04 6.762004123065155170e+01 5.465357148913680163e+01 1.050839309081121513e+02 9.280007706602680173e+01
1.866250000000000000e+04 6.766508504130045765e+01 5.468959095816641280e+01 1.051278321288169337e+02 9.283557603155210813e+01
1.867500000000000000e+04 6.766787233772267030e+01 5.482905851408841613e+01 1.051589669681033286e+02 9.289304820851663180e+01
1.868750000000000000e+04 6.771861204129172052e+01 5.488546704534182652e+01 1.051053386887116687e+02 9.301994111799626808e+01
1.870000000000000000e+04 6.763697607679894475e+01 5.483141691967564668e+01 1.050822253765896335e+02 9.311706922527423558e+01
1.871250000000000000e+04 6.757421610853461402e+01 5.482888465282577073e+01 1.052734968858480755e+02 9.301597452697681945e+01
1.872500000000000000e+04 6.760406774961815302e+01 5.479890570393634874e+01 1.053649790905567727e+02 9.298637979314746360e+01
1.873750000000000000e+04 6.755259109311592169e+01 5.473923275370148644e+01 1.052901282797471083e+02 9.292366394804007257e+01
1.875000000000000000e+04 6.765840787261184630e+01 5.468137660066468442e+01 1.053458637079111639e+02 9.293011067830549621e+01
1.876250000000000000e+04 6.765974187679768193e+01 5.462248100525032157e+01 1.053887033062534897e+02 9.308108061137635048e+01
1.877500000000000000e+04 6.770064694665587979e+01 5.464346673310280522e+01 1.053052906499500665e+02 9.302108663908302333e+01
1.878750000000000000e+04 6.773514624921892846e+01 5.458786886968253071e+01 1.051838277311189529e+02 9.283248636830549572e+01
1.880000000000000000e+04 6.770093919409053740e+01 5.449133420680496442e+01 1.052478071250473448e+02 9.277486013927888564e+01
1.881250000000000000e+04 6.768367784615247729e+01 5.448662958911110366e+01 1.052555994375923092e+02 9.271699443044020938e+01
1.882500000000000000e+04 6.758847005025060639e+01 5.454229419767506926e+01 1.051434906685710331e+02 9.267148781277920477e+01
1.883750000000000000e+04 6.766899361220832532e+01 5.446987440233472455e+01 1.050540311758791034e+02 9.269609438433134585e+01
1.885000000000000000e+04 6.767353348762468102e+01 5.452882612579402632e+01 1.050809856150389976e+02 9.265215275289099850e+01
1.886250000000000000e+04 6.766507783856221181e+01 5.439714329537079607e+01 1.052447940888799138e+02 9.286469505811028569e+01
1.887500000000000000e+04 6.770895566797329934e+01 5.436818988957371346e+01 1.051959264627986954e+02 9.288362449144956656e+01
1.888750000000000000e+04 6.777824401050978054e+01 5.427408523772399462e+01 1.052859401457414776e+02 9.281167033454741500e+01
1.890000000000000000e+04 6.780591093557349325e+01 5.441248947539737202e+01 1.052071041898221750e+02 9.281184532323221958e+01
1.891250000000000000e+04 6.777812492035251069e+01 5.446126851958034365e+01 1.051407012323960828e+02 9.271920331475936905e+01
1.892500000000000000e+04 6.765729210439923236e+01 5.445827179153271658e+01 1.050786393643574428e+02 9.273872721266184271e+01
1.893750000000000000e+04 6.774841331868978500e+01 5.456106466244789033e+01 1.049715406563950637e+02 9.266749331708908244e+01
1.895000000000000000e+04 6.788082016577084232e+01 5.460928536112027842e+01 1.049665833627616109e+02 9.283679978175588587e+01
1.896250000000000000e+04 6.784823054281795862e+01 5.456495409190288370e+01 1.050226701653562742e+02 9.290640271396326000e+01
1.897500000000000000e+04 6.789956037438385295e+01 5.454163340121891679e+01 1.051958489790719540e+02 9.294528570004013091e+01
1.898750000000000000e+04 6.795429450075374689e+01 5.442593440210569611e+01 1.051690496189562651e+02 9.282940939120045698e+01
1.900000000000000000e+04 6.794713365612933842e+01 5.429300152493588172e+01 1.051554424778845345e+02 9.281970073194145243e+01
1.901250000000000000e+04 6.782087170613259275e+01 5.437349472229864489e+01 1.050972732754986936e+02 9.279550046778159356e+01
1.902500000000000000e+04 6.771308445263427700e+01 5.452189796677629374e+01 1.050663431098043361e+02 9.282993406429110905e+01
1.903750000000000000e+04 6.776081210283848577e+01 5.453087353417908645e+01 1.052036496583809253e+02 9.294649338903712987e+01
1.905000000000000000e+04 6.788324477983829297e+01 5.454478066811199710e+01 1.050365320202685666e+02 9.291038385579102510e+01
1.906250000000000000e+04 6.789457604335188989e+01 5.450758106215308629e+01 1.051820932061816620e+02 9.291042902245943935e+01
1.907500000000000000e+04 6.800204276972728223e+01 5.453149803873780144e+01 1.051353321227934714e+02 9.293037293828854217e+01
1.908750000000000000e+04 6.808638538337667967e+01 5.451060138012141465e+01 1.051886912685091744e+02 9.316434024370657596e+01
1.910000000000000000e+04 6.806913792155370402e+01 5.445454269283563775e+01 1.051582027317690802e+02 9.314638311466319465e+01
1.911250000000000000e+04 6.803485907378140496e+01 5.450066374499008504e+01 1.050500630433972020e+02 9.318813507351097769e+01
1.912500000000000000e+04 6.784916138311872658e+01 5.442401733810798703e+01 1.050714320680270220e+02 9.329387314136768339e+01
1.913750000000000000e+04 6.769105353993026597e+01 5.452088252946346358e+01 1.053277217889922497e+02 9.331964025095234661e+01
1.915000000000000000e+04 6.765699506038589561e+01 5.472136390549844265e+01 1.052819457174262539e+02 9.321943747559535609e+01
1.916250000000000000e+04 6.765721093402791553e+01 5.481720328012270471e+01 1.051341464921444242e+02 9.317665177669158538e+01
1.917500000000000000e+04 6.752313956201398071e+01 5.463195774253927084e+01 1.050767741567417062e+02 9.323444219754102846e+01
1.918750000000000000e+04 6.763365753919998724e+01 5.463195040385392076e+01 1.050508935084622522e+02 9.317861859954061288e+01
1.920000000000000000e+04 6.757939862468296610e+01 5.468603464497007138e+01 1.050012307535012610e+02 9.325470305082666300e+01
1.921250000000000000e+04 6.746927614563463749e+01 5.473576619695893442e+01 1.049873724287383823e+02 9.324911804321226327e+01
1.922500000000000000e+04 6.745974131194782331e+01 5.476978979638392531e+01 1.050353269445543418e+02 9.316546692696111620e+01
1.923750000000000000e+04 6.748292560143883634e+01 5.468695422267738593e+01 1.050881942434155434e+02 9.323585251412961838e+01
1.925000000000000000e+04 6.751722752566642782e+01 5.469556547864957707e+01 1.050844167077210614e+02 9.320842295106487541e+01
1.926250000000000000e+04 6.747619714791652257e+01 5.456419965699458885e+01 1.052137882647528215e+02 9.306456182601621663e+01
1.927500000000000000e+04 6.749689973883138805e+01 5.460840572019809969e+01 1.051734099053230693e+02 9.305617204024822797e+01
1.928750000000000000e+04 6.742282016536654510e+01 5.462992027448817822e+01 1.050810093535779401e+02 9.307625822594283704e+01
1.930000000000000000e+04 6.743169681702438822e+01 5.453481546740317043e+01 1.049774104853110401e+02 9.319145444025069480e+01
1.931250000000000000e+04 6.744943317136727501e+01 5.467176326454459456e+01 1.049248858906282322e+02 9.306978110331102982e+01
1.932500000000000000e+04 6.753390238710458959e+01 5.470185130867278644e+01 1.049027457675385619e+02 9.299648166820806239e+01
1.933750000000000000e+04 6.767599225037616861e+01 5.465092211599821326e+01 1.049716502738358486e+02 9.291258312199427394e+01
1.935000000000000000e+04 6.770523237056177379e+01 5.444192463685685368e+01 1.049511669182432030e+02 9.292111656019531551e+01
1.936250000000000000e+04 6.772351193552003679e+01 5.429824945743275322e+01 1.049567038915165256e+02 9.280313106595149009e+01
1.937500000000000000e+04 6.769967021814969144e+01 5.426313467604516205e+01 1.049608760494662931e+02 9.284423962979651890e+01
1.938750000000000000e+04 6.763578142964689732e+01 5.425086393316280464e+01 1.047997408927298864e+02 9.281750006580864465e+01
1.940000000000000000e+04 6.773135083530884515e+01 5.437393253741747401e+01 1.048115112870673187e+02 9.279351457195356545e+01
1.941250000000000000e+04 6.772231105013007380e+01 5.444068759282081515e+01 1.047121503092873809e+02 9.280845884403665025e+01
1.942500000000000000e+04 6.766619669308572327e+01 5.433923577088141599e+01 1.047375267189524379e+02 9.275615299280596560e+01
1.943750000000000000e+04 6.764955537568155819e+01 5.445453730382419621e+01 1.047676476897014624e+02 9.276450997436006674e+01
1.945000000000000000e+04 6.750638849859060997e+01 5.449197511829452623e+01 1.048815347843944892e+02 9.290745209849326613e+01
1.946250000000000000e+04 6.739164373404102548e+01 5.438222881286268517e+01 1.048527904332819105e+02 9.295268368929845337e+01
1.947500000000000000e+04 6.757632748768037345e+01 5.437438523829553105e+01 1.048360283321604101e+02 9.288667671644918755e+01
1.948750000000000000e+04 6.760443785681337658e+01 5.426460351943759974e+01 1.048338435149197210e+02 9.283453906067823880e+01
1.950000000000000000e+04 6.762446000957497461e+01 5.432574953341968893e+01 1.048232730016260916e+02 9.289343969821791802e+01
1.951250000000000000e+04 6.786566307778254270e+01 5.433553242935260386e+01 1.047860059849496537e+02 9.288273648179327324e+01
1.952500000000000000e+04 6.785080744853350154e+01 5.427684465818398962e+01 1.048408505335727625e+02 9.282115184022678989e+01
1.953750000000000000e+04 6.772325210761428593e+01 5.425914736559248297e+01 1.048660682269536721e+02 9.274609973493606674e+01
1.955000000000000000e+04 6.771732000710156285e+01 5.423000220502385105e+01 1.048494270660013399e+02 9.282238990049690130e+01
1.956250000000000000e+04 6.773852332456327474e+01 5.417126542697820923e+01 1.048883944882136632e+02 9.262157847685226386e+01
1.957500000000000000e+04 6.765655945216313683e+01 5.428657189513150172e+01 1.050339628433532368e+02 9.254371440823236128e+01
1.958750000000000000e+04 6.772876647377614745e+01 5.444997691277646368e+01 1.050217299991974045e+02 9.242996911892468859e+01
1.960000000000000000e+04 6.755005065462636082e+01 5.440677889950181623e+01 1.050111701244325531e+02 9.249971675511535807e+01
1.961250000000000000e+04 6.747018967334486206e+01 5.427039200981339206e+01 1.049962764942588080e+02 9.259813758845871234e+01
1.962500000000000000e+04 6.753692529896922281e+01 5.432807660060184674e+01 1.050039239679552594e+02 9.267389712864620321e+01
1.963750000000000000e+04 6.752696496619276445e+01 5.432266878389277309e+01 1.051764992702123607e+02 9.264792711867232811e+01
1.965000000000000000e+04 6.774067299524354269e+01 5.432770617216176134e+01 1.053060211878279659e+02 9.255842864634782075e+01
1.966250000000000000e+04 6.773093100185482740e+01 5.436425338042812427e+01 1.052098830890723207e+02 9.250289709385444326e+01
1.967500000000000000e+04 6.763836464862647802e+01 5.437042797873573363e+01 1.051688163706811849e+02 9.260428354832582443e+01
1.968750000000000000e+04 6.748865827966479003e+01 5.440024091607745049e+01 1.052127112807307157e+02 9.262334664367924120e+01
1.970000000000000000e+04 6.755970487041790307e+01 5.430436923597618915e+01 1.050694802002575017e+02 9.252080056643291073e+01
1.971250000000000000e+04 6.746856660669864425e+01 5.432988567961174908e+01 1.050783905216211309e+02 9.245843899052061943e+01
1.972500000000000000e+04 6.750265921020368864e+01 5.435644368092093259e+01 1.050724241790604623e+02 9.229753657711250980e+01
1.973750000000000000e+04 6.745272064481596885e+01 5.426914564311380929e+01 1.050441525060359140e+02 9.215473562476870484e+01
1.975000000000000000e+04 6.759714586249651802e+01 5.415135608011175350e+01 1.051945908123630886e+02 9.216621618139609495e+01
1.976250000000000000e+04 6.768094369742664185e+01 5.424161151079187704e+01 1.051874057346114881e+02 9.225750532449569619e+01
1.977500000000000000e+04 6.770581791214789291e+01 5.424512611155358144e+01 1.053079043652472393e+02 9.227342969499436265e+01
1.978750000000000000e+04 6.773242648605412342e+01 5.431964271128462229e+01 1.053249683417967759e+02 9.217153480852441305e+01
1.980000000000000000e+04 6.761129803298854313e+01 5.426019413859249596e+01 1.051513225799828177e+02 9.198572868884915010e+01
1.981250000000000000e+04 6.747190914527405425e+01 5.408882198923862461e+01 1.051096090999457715e+02 9.188103609393297688e+01
1.982500000000000000e+04 6.755393998312003134e+01 5.402773316737041398e+01 1.051194648275996002e+02 9.202890595826502818e+01
1.983750000000000000e+04 6.768489136683407992e+01 5.388889586789910169e+01 1.051167850639255619e+02 9.214511034352659635e+01
1.985000000000000000e+04 6.769340547430525135e+01 5.373213277771858998e+01 1.051264194893630304e+02 9.207239067736777827e+01
1.986250000000000000e+04 6.787003523793750048e+01 5.375110601513848252e+01 1.051007387934764523e+02 9.192514606994288329e+01
1.987500000000000000e+04 6.779220033847227000e+01 5.375535772939586820e+01 1.051047289688954294e+02 9.180307766810607006e+01
1.988750000000000000e+04 6.785561318838222178e+01 5.375598795666454777e+01 1.051253567423912472e+02 9.189851012616388459e+01
1.990000000000000000e+04 6.771433160872267365e+01 5.381838679407195514e+01 1.051371697935296652e+02 9.204097188564958287e+01
1.991250000000000000e+04 6.753593355429855194e+01 5.377050742385482351e+01 1.051007832424565152e+02 9.211149292461806226e+01
1.992500000000000000e+04 6.763110120178663465e+01 5.382065439689286279e+01 1.050865037795182815e+02 9.214797763550582488e+01
1.993750000000000000e+04 6.764095542342953138e+01 5.378367449504423092e+01 1.052361887369795852e+02 9.208889954032795799e+01
1.995000000000000000e+04 6.766273077808840242e+01 5.377932512286887601e+01 1.052646865234434301e+02 9.201654440543863700e+01
1.996250000000000000e+04 6.772514553130325510e+01 5.384713922361805061e+01 1.052940082954475827e+02 9.193808412766378524e+01
1.997500000000000000e+04 6.780198591856095902e+01 5.394226843755626533e+01 1.051605234711589816e+02 9.187474810265099734e+01
1.998750000000000000e+04 6.779868574107334211e+01 5.394061069978595668e+01 1.051267374870497520e+02 9.193741922136531741e+01
2.000000000000000000e+04 6.786740295663894074e+01 5.396442436320035085e+01 1.050904951011671216e+02 9.204812706799891942e+01
2.001250000000000000e+04 6.794459349771275924e+01 5.397574039017640501e+01 1.049125723281352407e+02 9.214953559287613416e+01
2.002500000000000000e+04 6.795215650570020216e+01 5.413278591565710229e+01 1.048828269018107591e+02 9.194393808031986737e+01
2.003750000000000000e+04 6.782435701681896489e+01 5.402744020237995670e+01 1.049019354830321902e+02 9.195457410367406226e+01
2.005000000000000000e+04 6.772573518551089933e+01 5.392655974008359721e+01 1.049235331411790355e+02 9.189902177719676502e+01
2.006250000000000000e+04 6.767216745531027300e+01 5.385691504000904928e+01 1.049395500518205466e+02 9.200662904180525459e+01
2.007500000000000000e+04 6.764212130006491464e+01 5.398338477571662963e+01 1.047447398084706691e+02 9.199437029239010144e+01
2.008750000000000000e+04 6.763254988950058078e+01 5.398876960638035172e+01 1.048393166864522641e+02 9.205358021159132420e+01
2.010000000000000000e+04 6.770687410656412908e+01 5.406563313408013016e+01 1.047872930188458582e+02 9.210512391474685501e+01
2.011250000000000000e+04 6.772320888199348587e+01 5.404163631846647320e+01 1.047451977304213386e+02 9.205785095533273932e+01
2.012500000000000000e+04 6.777794293422448391e+01 5.419365757235794234e+01 1.047575559494066084e+02 9.211938603669105419e+01
2.013750000000000000e+04 6.785522890608164914e+01 5.415030156107518877e+01 1.047946627700317919e+02 9.202451901113180099e+01
2.015000000000000000e+04 6.766721690473521278e+01 5.416192079234803458e+01 1.048051812330463690e+02 9.202045713782977998e+01
2.016250000000000000e+04 6.763055981876500766e+01 5.424085914247648788e+01 1.048544441915971817e+02 9.202577385694478096e+01
2.017500000000000000e+04 6.749411995043013235e+01 5.416952562668981130e+01 1.047668883925442316e+02 9.189841451164279817e+01
2.018750000000000000e+04 6.751791618328493882e+01 5.432611307672777912e+01 1.046487524594281950e+02 9.197504329657823519e+01
2.020000000000000000e+04 6.764562147095341516e+01 5.442717252776537151e+01 1.046718079922129618e+02 9.194148907203444310e+01
2.021250000000000000e+04 6.760336745929841129e+01 5.437607535462279884e+01 1.047187940752533990e+02 9.195893613217519658e+01
2.022500000000000000e+04 6.783268830694166240e+01 5.436311315943360256e+01 1.048182941532643042e+02 9.206917131158540712e+01
2.023750000000000000e+04 6.780013882103273204e+01 5.433921100058111620e+01 1.047409503857779640e+02 9.212719656908909371e+01
2.025000000000000000e+04 6.778737998105079043e+01 5.443466184180635992e+01 1.048763475516715147e+02 9.221553379271972517e+01
2.026250000000000000e+04 6.789919079236490518e+01 5.438175694654579218e+01 1.049242305326642963e+02 9.219885683833253154e+01
2.027500000000000000e+04 6.789372392139890167e+01 5.433678517962267307e+01 1.048302326333489418e+02 9.227333256239793968e+01
2.028750000000000000e+04 6.788405361889553546e+01 5.443503171901494397e+01 1.048284960776255019e+02 9.216726349516390826e+01
2.030000000000000000e+04 6.775561152901279627e+01 5.436316386457587413e+01 1.049317289999085006e+02 9.212782955880200575e+01
2.031250000000000000e+04 6.773419050335655811e+01 5.430250733709342370e+01 1.049801379881781003e+02 9.203003950742625250e+01
2.032500000000000000e+04 6.786741381759415503e+01 5.430498245053667006e+01 1.049319678943931393e+02 9.206170921471421309e+01
2.033750000000000000e+04 6.779282648302140046e+01 5.435898143262366489e+01 1.049982711217193128e+02 9.209189177593022180e+01
2.035000000000000000e+04 6.780606966364082666e+01 5.446984374701941789e+01 1.049825826816440184e+02 9.215031587790096523e+01
2.036250000000000000e+04 6.767302839079920318e+01 5.433887185268020659e+01 1.050506710595146558e+02 9.216430868466635218e+01
2.037500000000000000e+04 6.765397368827116509e+01 5.427745965977244680e+01 1.050057198156809051e+02 9.200085436832671348e+01
2.038750000000000000e+04 6.766287160394116995e+01 5.419523264521630779e+01 1.052081211922218955e+02 9.191100012278198506e+01
2.040000000000000000e+04 6.763500157783792588e+01 5.411365494534645393e+01 1.051972840088695307e+02 9.191472473295773682e+01
2.041250000000000000e+04 6.778815208358361133e+01 5.417973540147411882e+01 1.051014742065407575e+02 9.181043724100825898e+01
2.042500000000000000e+04 6.769953599454159132e+01 5.426018923014311213e+01 1.050514828192353605e+02 9.183585851523611154e+01
2.043750000000000000e+04 6.765020447272770809e+01 5.427480005949043829e+01 1.051129946298043478e+02 9.187840174638449753e+01
2.045000000000000000e+04 6.760596864741118850e+01 5.401214994634766242e+01 1.051966448402545211e+02 9.191858473892294512e+01
2.046250000000000000e+04 6.735612408995467604e+01 5.409474338394078075e+01 1.052466325216405778e+02 9.183913922714566525e+01
2.047500000000000000e+04 6.741020529693457775e+01 5.398572626499500871e+01 1.052464390440997875e+02 9.197644363254408972e+01
2.048750000000000000e+04 6.740455015161482777e+01 5.406306039226839744e+01 1.054760044636717851e+02 9.205191274779056698e+01
2.050000000000000000e+04 6.725283596437370193e+01 5.397832808305021501e+01 1.054159910142765142e+02 9.222251220659411786e+01
2.051250000000000000e+04 6.735421753866619099e+01 5.397247734509445394e+01 1.052035731318529770e+02 9.236689879701323491e+01
2.052500000000000000e+04 6.758617720133051421e+01 5.395966117716768906e+01 1.052155723787577273e+02 9.251481757528389949e+01
2.053750000000000000e+04 6.765744023935971541e+01 5.401273801317111634e+01 1.054339853358236354e+02 9.252234881205643546e+01
2.055000000000000000e+04 6.762111634604806909e+01 5.408503957246806237e+01 1.054312392928957820e+02 9.250224449204904431e+01
2.056250000000000000e+04 6.757563357358876033e+01 5.393048178574947116e+01 1.053745990318912504e+02 9.240714583007475369e+01
2.057500000000000000e+04 6.742846346130683344e+01 5.384489162908360527e+01 1.053845776972068080e+02 9.240251698208810183e+01
2.058750000000000000e+04 6.743011272607994044e+01 5.388577849253018570e+01 1.054245525042060621e+02 9.232165580825095219e+01
2.060000000000000000e+04 6.738084285607152424e+01 5.390506821025400797e+01 1.054677136821047441e+02 9.220114331697337207e+01
2.061250000000000000e+04 6.741502549213545592e+01 5.388049458345378895e+01 1.054518507666327594e+02 9.223930329320138810e+01
2.062500000000000000e+04 6.756283105921035315e+01 5.377537228637785205e+01 1.055153771647838283e+02 9.206424748609261144e+01
2.063750000000000000e+04 6.759953115480885799e+01 5.385410031236853001e+01 1.055361261621524704e+02 9.212377698076727484e+01
2.065000000000000000e+04 6.755801833407204526e+01 5.389525614501866357e+01 1.056168880937089654e+02 9.222696031768511205e+01
2.066250000000000000e+04 6.755101647464559278e+01 5.375810360978911007e+01 1.055729111448065538e+02 9.219020728531340581e+01
2.067500000000000000e+04 6.763062498049553994e+01 5.377479374071410945e+01 1.056585327871738968e+02 9.210002892509677963e+01
2.068750000000000000e+04 6.752374279577047389e+01 5.384041560647049351e+01 1.056775670868105124e+02 9.214027262928929929e+01
2.070000000000000000e+04 6.765203619188608286e+01 5.392419053538858265e+01 1.056768218916563171e+02 9.224326417879873929e+01
2.071250000000000000e+04 6.750231869276615271e+01 5.400495985585116898e+01 1.057654386470183567e+02 9.223008644936007272e+01
2.072500000000000000e+04 6.737565761791260854e+01 5.400144395559471633e+01 1.056605357992050216e+02 9.216943990774377937e+01
2.073750000000000000e+04 6.748340398687587083e+01 5.394228528080338947e+01 1.057007508508515485e+02 9.221438842073654030e+01
2.075000000000000000e+04 6.750263950043755301e+01 5.395943589816402408e+01 1.056304582915911396e+02 9.226945897187547985e+01
2.076250000000000000e+04 6.748340292804910234e+01 5.393503776596331534e+01 1.055790317332190682e+02 9.237537486555979171e+01
2.077500000000000000e+04 6.750993220627255198e+01 5.400044704973198151e+01 1.056089344178327991e+02 9.247400447678600699e+01
2.078750000000000000e+04 6.765436070236444266e+01 5.414342639714482175e+01 1.056284074587208721e+02 9.244810891198930847e+01
2.080000000000000000e+04 6.770788527195729500e+01 5.422156482284881918e+01 1.055332299262989721e+02 9.241404394384753118e+01
2.081250000000000000e+04 6.775965729224904521e+01 5.430162417827763477e+01 1.055803089453976185e+02 9.242780017419900673e+01
2.082500000000000000e+04 6.772590365107819821e+01 5.426743400615251289e+01 1.056432816795135210e+02 9.243658878564748704e+01
2.083750000000000000e+04 6.770257199941333681e+01 5.435619183632545059e+01 1.055274148655393276e+02 9.236608320143602668e+01
2.085000000000000000e+04 6.754958365517045138e+01 5.437093366936188943e+01 1.055424478064551863e+02 9.222586176314766249e+01
2.086250000000000000e+04 6.744771730936118104e+01 5.428590671634783860e+01 1.055660938768537989e+02 9.213660105186963278e+01
2.087500000000000000e+04 6.751826149230279839e+01 5.415501489283897030e+01 1.054552685397682694e+02 9.218018148072968643e+01
2.088750000000000000e+04 6.752547731203755177e+01 5.422843625351374897e+01 1.054217675076031071e+02 9.220553034648430923e+01
2.090000000000000000e+04 6.746832825690876234e+01 5.421569660593393536e+01 1.054606528447551881e+02 9.224845789575304877e+01
2.091250000000000000e+04 6.741833588313882331e+01 5.419086843949855847e+01 1.054723172296443749e+02 9.206802377275100469e+01
2.092500000000000000e+04 6.739041271661494648e+01 5.415664764576737866e+01 1.054527910230464869e+02 9.207310049110800776e+01
2.093750000000000000e+04 6.719819203666806118e+01 5.418267597522779511e+01 1.054719565905980971e+02 9.202434482059103971e+01
2.095000000000000000e+04 6.714928587958179662e+01 5.439439609703594414e+01 1.054553613019208598e+02 9.203964657882187339e+01
2.096250000000000000e+04 6.732502821041292407e+01 5.439071842627286912e+01 1.053543747721041797e+02 9.189625104435650371e+01
2.097500000000000000e+04 6.717352603707116998e+01 5.448131953088611112e+01 1.055305318895765367e+02 9.186364066573362663e+01
2.098750000000000000e+04 6.725331106383799806e+01 5.451497669150122505e+01 1.055058696708761090e+02 9.202733242007066394e+01
2.100000000000000000e+04 6.725216986177066758e+01 5.459386319312002200e+01 1.054346603170323959e+02 9.207215458201680747e+01
2.101250000000000000e+04 6.727909888841126929e+01 5.463436983301212280e+01 1.054504692413905644e+02 9.197644636832411891e+01
2.102500000000000000e+04 6.728678444084223997e+01 5.450409992955385974e+01 1.054778974720198335e+02 9.200937119380132856e+01
2.103750000000000000e+04 6.731862808947190047e+01 5.447687075779438004e+01 1.054693916395134607e+02 9.191668128955390671e+01
2.105000000000000000e+04 6.729644863670525012e+01 5.448292766259265818e+01 1.054575325786734226e+02 9.190153524618661152e+01
2.106250000000000000e+04 6.721482527247172811e+01 5.441981983981987980e+01 1.056239469408208862e+02 9.193262655769920855e+01
2.107500000000000000e+04 6.727228326681253634e+01 5.451284659726000115e+01 1.054658777457329961e+02 9.205375825390925115e+01
2.108750000000000000e+04 6.713819468456810569e+01 5.448268750712058761e+01 1.054738692637349970e+02 9.200049291907723159e+01
2.110000000000000000e+04 6.716154603351414210e+01 5.434866889080176833e+01 1.054791553353648084e+02 9.192426736478688554e+01
2.111250000000000000e+04 6.709723115515130587e+01 5.447439945038206588e+01 1.053934277161439468e+02 9.203217182352547354e+01
2.112500000000000000e+04 6.717064945058091041e+01 5.450779245387028737e+01 1.052976046653138695e+02 9.209129094215197142e+01
2.113750000000000000e+04 6.716277680787736415e+01 5.446106008119976138e+01 1.053676994067151753e+02 9.203739541501057886e+01
2.115000000000000000e+04 6.716967405478773401e+01 5.448536488365025576e+01 1.054201939308473612e+02 9.200715419482526158e+01
2.116250000000000000e+04 6.703693174694312518e+01 5.448471509913227351e+01 1.053437892243383374e+02 9.195750906242047051e+01
2.117500000000000000e+04 6.723799949105705309e+01 5.454802463830755244e+01 1.053327772399960907e+02 9.191437617936523452e+01
2.118750000000000000e+04 6.710325860467835923e+01 5.460292850692901112e+01 1.052562572072167910e+02 9.192910911914509597e+01
2.120000000000000000e+04 6.720942745709911037e+01 5.456705641311181409e+01 1.051296148589130581e+02 9.192952442070959762e+01
2.121250000000000000e+04 6.718299743887190800e+01 5.462121851387559701e+01 1.052779346080601215e+02 9.201196279668386069e+01
2.122500000000000000e+04 6.716669124811393488e+01 5.457075156311575626e+01 1.053754630632768965e+02 9.203086524572523786e+01
2.123750000000000000e+04 6.717530682562441768e+01 5.458931339303946118e+01 1.053808490066432029e+02 9.209151429678408363e+01
2.125000000000000000e+04 6.714108692341361007e+01 5.445069254528113589e+01 1.052928050261229771e+02 9.207475084806145560e+01
2.126250000000000000e+04 6.727940653359753753e+01 5.445133975245174440e+01 1.052774115454154042e+02 9.198791473227770155e+01
2.127500000000000000e+04 6.736276528739678326e+01 5.435915299011050195e+01 1.053716989413743903e+02 9.194556788506459100e+01
2.128750000000000000e+04 6.765147001180244501e+01 5.420774004120529810e+01 1.054314524023004935e+02 9.210501955258871476e+01
2.130000000000000000e+04 6.764297284412506883e+01 5.419016169902052127e+01 1.054635238224533680e+02 9.215830586195481544e+01
2.131250000000000000e+04 6.754163818429698551e+01 5.413283603059558402e+01 1.054041180036734033e+02 9.233568998558828866e+01
2.132500000000000000e+04 6.759244708229699938e+01 5.417470709256053851e+01 1.053970025955880772e+02 9.229572370909902190e+01
2.133750000000000000e+04 6.755140450539920494e+01 5.425266832356269475e+01 1.053770725224645446e+02 9.230314263984493550e+01
2.135000000000000000e+04 6.757208370803118669e+01 5.434551202934793679e+01 1.055501407383789996e+02 9.239453923552132153e+01
2.136250000000000000e+04 6.755535735122037977e+01 5.436921360272875603e+01 1.054514115416440774e+02 9.249154690889575647e+01
2.137500000000000000e+04 6.747375679387519654e+01 5.446038141854776882e+01 1.054675431366075316e+02 9.258661373207874590e+01
2.138750000000000000e+04 6.745037160070080517e+01 5.441673401482700712e+01 1.054215311189764321e+02 9.271543137584349381e+01


==> anc/Fig9/ca95_Ca0.25_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.909307277713695328e+01 5.993344893669102902e+01 9.750367175040098289e+01 9.666633412205467835e+01
2.500000000000000000e+01 5.922851942038693096e+01 5.990361129369401993e+01 9.753052601613219963e+01 9.670863147967284590e+01
3.750000000000000000e+01 5.926104146458321509e+01 5.978422885689825250e+01 9.751496145129844706e+01 9.671354843660945733e+01
5.000000000000000000e+01 5.938441696727100094e+01 5.956532171065209269e+01 9.749945704602204444e+01 9.684987616000506705e+01
6.250000000000000000e+01 5.947588239821870815e+01 5.953051415816224790e+01 9.751612308772784843e+01 9.678313652625990926e+01
7.500000000000000000e+01 5.931164636833729276e+01 5.935886682921427138e+01 9.758431458823355342e+01 9.674477101346403174e+01
8.750000000000000000e+01 5.940246717412418320e+01 5.915361522588779764e+01 9.765568035821316073e+01 9.665462249546138196e+01
1.000000000000000000e+02 5.962394371530577786e+01 5.913504180186924231e+01 9.770765877350915218e+01 9.651190177148897931e+01
1.125000000000000000e+02 5.980358105761811771e+01 5.906391517987626827e+01 9.764637941267058352e+01 9.629324988316875533e+01
1.250000000000000000e+02 5.984266921708022124e+01 5.897366068391682603e+01 9.769134081736144992e+01 9.629502792632349895e+01
1.375000000000000000e+02 5.980200684264588062e+01 5.893638138668503501e+01 9.782237172243598877e+01 9.625564181127600705e+01
1.500000000000000000e+02 5.984368840298731129e+01 5.899414547871447212e+01 9.778091771668870535e+01 9.609784643618144173e+01
1.625000000000000000e+02 5.985502226240668477e+01 5.902664328447031039e+01 9.790885425684604115e+01 9.588852306504374212e+01
1.750000000000000000e+02 5.991752719570806107e+01 5.872768601467382155e+01 9.801271477367431828e+01 9.578136142618194526e+01
1.875000000000000000e+02 5.993486602738860825e+01 5.865869565434753952e+01 9.798236258072628857e+01 9.570942407886681735e+01
2.000000000000000000e+02 5.994550731719253633e+01 5.861889245674782956e+01 9.805718875549982272e+01 9.562662380651562444e+01
2.125000000000000000e+02 6.011097540994392574e+01 5.850061398805748780e+01 9.808514195494750254e+01 9.550958657848801181e+01
2.250000000000000000e+02 6.005205399284862722e+01 5.843492429961536061e+01 9.807513711104137144e+01 9.533621407976011142e+01
2.375000000000000000e+02 6.007023261856830487e+01 5.832406083497382099e+01 9.809986132635511069e+01 9.524943266790180019e+01
2.500000000000000000e+02 6.013811178322350770e+01 5.822946471480564412e+01 9.823842278444153919e+01 9.513292640869796912e+01
2.625000000000000000e+02 6.034148478898678292e+01 5.820707829180809512e+01 9.835831494295393895e+01 9.511026755673935895e+01
2.750000000000000000e+02 6.053053469843309387e+01 5.807528735768035233e+01 9.842114518271183954e+01 9.510259467667474098e+01
2.875000000000000000e+02 6.052909138201169270e+01 5.793776152724034745e+01 9.861629802902704967e+01 9.501010450583351030e+01
3.000000000000000000e+02 6.056764446005232116e+01 5.800990225744447315e+01 9.853633143032416797e+01 9.485887857858041627e+01
3.125000000000000000e+02 6.055822314003376761e+01 5.776185907602894787e+01 9.864615466225448870e+01 9.471904555188936570e+01
3.250000000000000000e+02 6.066959437417745704e+01 5.754128337183130526e+01 9.873893358118361618e+01 9.457634355849896224e+01
3.375000000000000000e+02 6.068283560874029092e+01 5.756727124975684262e+01 9.889516110036161933e+01 9.449742074754490773e+01
3.500000000000000000e+02 6.076830739396641690e+01 5.765167326510016466e+01 9.886974351094610824e+01 9.450273517479057261e+01
3.625000000000000000e+02 6.087875416183161548e+01 5.753292557927472473e+01 9.898513933309780555e+01 9.435738995991198408e+01
3.750000000000000000e+02 6.088952442177107827e+01 5.748804467634422366e+01 9.912090917737916129e+01 9.422638837414208979e+01
3.875000000000000000e+02 6.097651368217427859e+01 5.729692729158751519e+01 9.924677576974485760e+01 9.404695258149322967e+01
4.000000000000000000e+02 6.110998224052740824e+01 5.721478413072240699e+01 9.935365216889272233e+01 9.401255241097393878e+01
4.125000000000000000e+02 6.120868194286168062e+01 5.711768729544265710e+01 9.937384343564018252e+01 9.403763093339199486e+01
4.250000000000000000e+02 6.141970762019001029e+01 5.706384186556724813e+01 9.957884746076865667e+01 9.397983571978888051e+01
4.375000000000000000e+02 6.151210299513820701e+01 5.704747843479820091e+01 9.971023191814741438e+01 9.388679683813191446e+01
4.500000000000000000e+02 6.155157341222870571e+01 5.694484526254526457e+01 9.975901111518227538e+01 9.389518607025152619e+01
4.625000000000000000e+02 6.154220927295390453e+01 5.679575097588126198e+01 9.985788522477511719e+01 9.371626733673443255e+01
4.750000000000000000e+02 6.146648094001842821e+01 5.682682635734434484e+01 9.985727711107020355e+01 9.358291207644523979e+01
4.875000000000000000e+02 6.143547639695062657e+01 5.661008608211271564e+01 9.992669330836054087e+01 9.362244304944503881e+01
5.000000000000000000e+02 6.164784639690225276e+01 5.650077724838527615e+01 9.989974927221706480e+01 9.360310817099708913e+01
5.125000000000000000e+02 6.169360635744795474e+01 5.636971321685279435e+01 9.996235463801065180e+01 9.355175560957866310e+01
5.250000000000000000e+02 6.171278616499268566e+01 5.632663898963790672e+01 1.000143776129422122e+02 9.353843884594269298e+01
5.375000000000000000e+02 6.170123790188027613e+01 5.629460173730181793e+01 1.001860695678281132e+02 9.337031713130197375e+01
5.500000000000000000e+02 6.156546419922755575e+01 5.627692772084257911e+01 1.002962379110333728e+02 9.338465907739885097e+01
5.625000000000000000e+02 6.177297455139191129e+01 5.626812527780779050e+01 1.003029397676178576e+02 9.331369407237062319e+01
5.750000000000000000e+02 6.187936060311162834e+01 5.628949135807497584e+01 1.003965600829787661e+02 9.340595726683808664e+01
5.875000000000000000e+02 6.179414358983304822e+01 5.613132074330980714e+01 1.004487934938765790e+02 9.327604569007085900e+01
6.000000000000000000e+02 6.174717939833195146e+01 5.611320372676421897e+01 1.005568160627628913e+02 9.323604731014074787e+01
6.125000000000000000e+02 6.181324931724690686e+01 5.617207686589698312e+01 1.006764370030589788e+02 9.308949839148253602e+01
6.250000000000000000e+02 6.184721374111904879e+01 5.610383375177428888e+01 1.006422379265753904e+02 9.307180486862988289e+01
6.375000000000000000e+02 6.187408723148607947e+01 5.605401923780072337e+01 1.008163802152867987e+02 9.301903394221480426e+01
6.500000000000000000e+02 6.184295576246582726e+01 5.590616483722838836e+01 1.008959239838613087e+02 9.312924844887079701e+01
6.625000000000000000e+02 6.170768486575377665e+01 5.572328315994320747e+01 1.009262307489511699e+02 9.315200435131480106e+01
6.750000000000000000e+02 6.193385699159165370e+01 5.573562223430681684e+01 1.008947036880931449e+02 9.320652200177953262e+01
6.875000000000000000e+02 6.205062017130310181e+01 5.575298173531121648e+01 1.010197045703191634e+02 9.317322845051771196e+01
7.000000000000000000e+02 6.233051259864679849e+01 5.572045529480743653e+01 1.010711802821442689e+02 9.310130825861106985e+01
7.125000000000000000e+02 6.249128069092633098e+01 5.573518174098892786e+01 1.010747475034537644e+02 9.317089425024042271e+01
7.250000000000000000e+02 6.272161757699716134e+01 5.566804559299563948e+01 1.010884302407364004e+02 9.317718289338073134e+01
7.375000000000000000e+02 6.286324743816344807e+01 5.556718068241173114e+01 1.011482248027480892e+02 9.320828931244271587e+01
7.500000000000000000e+02 6.309809816297556750e+01 5.539352935668905786e+01 1.012218207381193480e+02 9.325938020347301460e+01
7.625000000000000000e+02 6.317779160415909701e+01 5.532532399674962420e+01 1.012957959728217503e+02 9.323937475234529870e+01
7.750000000000000000e+02 6.313292792664267239e+01 5.531813024963147285e+01 1.013815092438462244e+02 9.311917723104828326e+01
7.875000000000000000e+02 6.327312556556366729e+01 5.536616388432663172e+01 1.012418243244240301e+02 9.318020995419070118e+01
8.000000000000000000e+02 6.339793754163075334e+01 5.520286282503896302e+01 1.012342707620258722e+02 9.311957058015551070e+01
8.125000000000000000e+02 6.350836918049497370e+01 5.514827562192800059e+01 1.012866654265351656e+02 9.312270354855118626e+01
8.250000000000000000e+02 6.353510027518112935e+01 5.511077032649897944e+01 1.013280524365445956e+02 9.314115276551602562e+01
8.375000000000000000e+02 6.357478469898886431e+01 5.505602747060413549e+01 1.013454316429619979e+02 9.306929193862175964e+01
8.500000000000000000e+02 6.353031458753883243e+01 5.505136961502489612e+01 1.014906061924546208e+02 9.303660863152867933e+01
8.625000000000000000e+02 6.343667313818531284e+01 5.493615604935644825e+01 1.014636824219267623e+02 9.298171407578962544e+01
8.750000000000000000e+02 6.346156908315835921e+01 5.500752595625515085e+01 1.014484371858537060e+02 9.290302355288699232e+01
8.875000000000000000e+02 6.349810458685193737e+01 5.499579814174609282e+01 1.014962999680334264e+02 9.281604032598788478e+01
9.000000000000000000e+02 6.354673973733997627e+01 5.480879003063881072e+01 1.015559480123734488e+02 9.277668399339688676e+01
9.125000000000000000e+02 6.363251886842348881e+01 5.476223337323235540e+01 1.016341306664200914e+02 9.285289455568700134e+01
9.250000000000000000e+02 6.358547625121392599e+01 5.464377136000884860e+01 1.016138047650348284e+02 9.274502925101037931e+01
9.375000000000000000e+02 6.366109635146830215e+01 5.457587077303949741e+01 1.017104750779892441e+02 9.281976349363071677e+01
9.500000000000000000e+02 6.356012135153896736e+01 5.450536191785707274e+01 1.016371974203560740e+02 9.271026239580363892e+01
9.625000000000000000e+02 6.355363315227602072e+01 5.462888552664023223e+01 1.016689779528286550e+02 9.271213938463498039e+01
9.750000000000000000e+02 6.360705908797887531e+01 5.467296588063680218e+01 1.017936549627840748e+02 9.270582944267773939e+01
9.875000000000000000e+02 6.367411683845695336e+01 5.460676119796513461e+01 1.018055482828561651e+02 9.263244296287007273e+01
1.000000000000000000e+03 6.372888951347607644e+01 5.460277154798320964e+01 1.017190202766248319e+02 9.250569963281478181e+01
1.012500000000000000e+03 6.364907757458234272e+01 5.449677526815119677e+01 1.016506088305392979e+02 9.253027021677361574e+01
1.025000000000000000e+03 6.370086933713098176e+01 5.446454194561722773e+01 1.018167065239585725e+02 9.255729524469508362e+01
1.037500000000000000e+03 6.381784848636137752e+01 5.446388490428039120e+01 1.019558329783890400e+02 9.264345427779977626e+01
1.050000000000000000e+03 6.372051238109698801e+01 5.443296251396350982e+01 1.019372229874796858e+02 9.257210934739107699e+01
1.062500000000000000e+03 6.391255707366461536e+01 5.435642338351426162e+01 1.019821174660067271e+02 9.247070054927343108e+01
1.075000000000000000e+03 6.385844240669122485e+01 5.421588238596836362e+01 1.020347934585108192e+02 9.244794647232394880e+01
1.087500000000000000e+03 6.389800756031074513e+01 5.425400268129186543e+01 1.019309611498674002e+02 9.260089599979747277e+01
1.100000000000000000e+03 6.399555300826834525e+01 5.436956273526826067e+01 1.019526647753155828e+02 9.257178510628622803e+01
1.112500000000000000e+03 6.415292700070143894e+01 5.433481441020204983e+01 1.019439417714176983e+02 9.239114295763675955e+01
1.125000000000000000e+03 6.410463877839761437e+01 5.440063319274994313e+01 1.020288905743889387e+02 9.245287048374831329e+01
1.137500000000000000e+03 6.403773752310961243e+01 5.423018557930591754e+01 1.020600758851881409e+02 9.240121789010387943e+01
1.150000000000000000e+03 6.404667361346216126e+01 5.416206538561840489e+01 1.020189321036656054e+02 9.230889151076749499e+01
1.162500000000000000e+03 6.407481518653784747e+01 5.419217387054728619e+01 1.019988378444505486e+02 9.222395272824142864e+01
1.175000000000000000e+03 6.423855119983697648e+01 5.431505743054029978e+01 1.020831447064383326e+02 9.221482408340017400e+01
1.187500000000000000e+03 6.422773859622783732e+01 5.424238303617100598e+01 1.021574463756389264e+02 9.228902366598775586e+01
1.200000000000000000e+03 6.427298695022923880e+01 5.416424014996383107e+01 1.022755197547416515e+02 9.227950491664144295e+01
1.212500000000000000e+03 6.429777400679262200e+01 5.430476997304086950e+01 1.023461259804089423e+02 9.231921689235234396e+01
1.225000000000000000e+03 6.430147327302471183e+01 5.441719177117089856e+01 1.022367417306333550e+02 9.229610791336031639e+01
1.237500000000000000e+03 6.438185920327880751e+01 5.439269521990784995e+01 1.022240959284946200e+02 9.209118840605796663e+01
1.250000000000000000e+03 6.435624876639465697e+01 5.432834559332695790e+01 1.021617585735531577e+02 9.218178798312335687e+01
1.262500000000000000e+03 6.442862290558888105e+01 5.406459106366874323e+01 1.020879778350689122e+02 9.226653830423336444e+01
1.275000000000000000e+03 6.445985027905385323e+01 5.404643422426769916e+01 1.021403833887167139e+02 9.223330937613920355e+01
1.287500000000000000e+03 6.446266477607962031e+01 5.419158879691475761e+01 1.021743172677306291e+02 9.221965379082442382e+01
1.300000000000000000e+03 6.459830009798747597e+01 5.417271061070213278e+01 1.022748160247298159e+02 9.217834919496340262e+01
1.312500000000000000e+03 6.456548080146669122e+01 5.415066758583393636e+01 1.023210789929607500e+02 9.209662160998826153e+01
1.325000000000000000e+03 6.467069472766409888e+01 5.412730963577862298e+01 1.022660712855126661e+02 9.212432855562569500e+01
1.337500000000000000e+03 6.478987337775866706e+01 5.414762805462952855e+01 1.024026121605141668e+02 9.208108668640582550e+01
1.350000000000000000e+03 6.488828472294598271e+01 5.423141502916921297e+01 1.023122743135562018e+02 9.199927213702366657e+01
1.362500000000000000e+03 6.488096750425489745e+01 5.420863476679623716e+01 1.022842293178584043e+02 9.202822717305620870e+01
1.375000000000000000e+03 6.476264485662484560e+01 5.413618137402899322e+01 1.022399133841677354e+02 9.213830516216010835e+01
1.387500000000000000e+03 6.493215526840272389e+01 5.414424260332444305e+01 1.021975174041063923e+02 9.222236410751936830e+01
1.400000000000000000e+03 6.520336929717549879e+01 5.410891327022905983e+01 1.021060488408346316e+02 9.240333668833534375e+01
1.412500000000000000e+03 6.525489241198921775e+01 5.409041626240578893e+01 1.022387746275465759e+02 9.221737506718663724e+01
1.425000000000000000e+03 6.523972467657108609e+01 5.419496817007642875e+01 1.023284646842838583e+02 9.210256699670804892e+01
1.437500000000000000e+03 6.517854118856338630e+01 5.406089487624583967e+01 1.022811380545245186e+02 9.216745023617519905e+01
1.450000000000000000e+03 6.494800496912657195e+01 5.417663303929867169e+01 1.022693583195366358e+02 9.214206969003593883e+01
1.462500000000000000e+03 6.514838096378285570e+01 5.415452946390114874e+01 1.024242287684285060e+02 9.191799464316079593e+01
1.475000000000000000e+03 6.524193885162914341e+01 5.413763929831360855e+01 1.024847337938230964e+02 9.200467062124802453e+01
1.487500000000000000e+03 6.512974809619819894e+01 5.414068750150287457e+01 1.025178906653537183e+02 9.194362839612510641e+01
1.500000000000000000e+03 6.532939174153044348e+01 5.415471725713068452e+01 1.025234920369329643e+02 9.201546544787295545e+01
1.512500000000000000e+03 6.546127130794010895e+01 5.414003378530421173e+01 1.026122122649634179e+02 9.196180180980424268e+01
1.525000000000000000e+03 6.552767076159820192e+01 5.415510208624590405e+01 1.024878407897050892e+02 9.192336910972879593e+01
1.537500000000000000e+03 6.553678515688274331e+01 5.414155993639219133e+01 1.024724548615952102e+02 9.200867207054407970e+01
1.550000000000000000e+03 6.569781839610195107e+01 5.410794751068161901e+01 1.024770479447474827e+02 9.199176762248669093e+01
1.562500000000000000e+03 6.583153869845625650e+01 5.407954236775660917e+01 1.025192234255343209e+02 9.197445440826518848e+01
1.575000000000000000e+03 6.584860356225081546e+01 5.404933418437364878e+01 1.024326892628392471e+02 9.181279304461172330e+01
1.587500000000000000e+03 6.581906162315574704e+01 5.395758832335187805e+01 1.025667624783407206e+02 9.185509482429085892e+01
1.600000000000000000e+03 6.585882453312683538e+01 5.378613145086769975e+01 1.026492945785264368e+02 9.168208014921609106e+01
1.612500000000000000e+03 6.589623819924254633e+01 5.379080361720659909e+01 1.026461278170524736e+02 9.172262740772130485e+01
1.625000000000000000e+03 6.592242437477308670e+01 5.376464021969832174e+01 1.026446121160484068e+02 9.170179743530343330e+01
1.637500000000000000e+03 6.591090992594664044e+01 5.376121253050338566e+01 1.027263559383260656e+02 9.167590010588499183e+01
1.650000000000000000e+03 6.604082559383101625e+01 5.364781979593972494e+01 1.027126417418293300e+02 9.177426141761488054e+01
1.662500000000000000e+03 6.606728147219784830e+01 5.374428860037154010e+01 1.028439354692631582e+02 9.162327511930982382e+01
1.675000000000000000e+03 6.602631304929624889e+01 5.381379871249129110e+01 1.028409446879643951e+02 9.149392645949646408e+01
1.687500000000000000e+03 6.598650390455790671e+01 5.369063521088475710e+01 1.027892948477895629e+02 9.145716366282317722e+01
1.700000000000000000e+03 6.600515246671474756e+01 5.367897441457069618e+01 1.028365687675395037e+02 9.143690630763533989e+01
1.712500000000000000e+03 6.603069092847600530e+01 5.367136898581145488e+01 1.028732111212853084e+02 9.142486467104694725e+01
1.725000000000000000e+03 6.598092534138886833e+01 5.365690446072294151e+01 1.028977681549881140e+02 9.137316007329063439e+01
1.737500000000000000e+03 6.619861302871534292e+01 5.360345398914556370e+01 1.028976740410274573e+02 9.151809541963604033e+01
1.750000000000000000e+03 6.618361632255162874e+01 5.339065627879796239e+01 1.029838000413448924e+02 9.156451525255087631e+01
1.762500000000000000e+03 6.627359786716405665e+01 5.332685420028112588e+01 1.029972567297163124e+02 9.156999346603244305e+01
1.775000000000000000e+03 6.647119460332139340e+01 5.339661791452588346e+01 1.030268610438694452e+02 9.154400085267715781e+01
1.787500000000000000e+03 6.646849264614949959e+01 5.339990059871266226e+01 1.029903350719261397e+02 9.156548588463309102e+01
1.800000000000000000e+03 6.646700623791727480e+01 5.326869094998676957e+01 1.030973331824449417e+02 9.137973471576668771e+01
1.812500000000000000e+03 6.648528478668785624e+01 5.319482059940170160e+01 1.033107993668808859e+02 9.136563701976876928e+01
1.825000000000000000e+03 6.646388647336704025e+01 5.323946819450726053e+01 1.033234385328853051e+02 9.121764887567525193e+01
1.837500000000000000e+03 6.649342500468472394e+01 5.318464323910480118e+01 1.033146138316464686e+02 9.107383341148947409e+01
1.850000000000000000e+03 6.661183549621540578e+01 5.328894065559624948e+01 1.033295320766712280e+02 9.107837482141052021e+01
1.862500000000000000e+03 6.658187863665891371e+01 5.331526389839345370e+01 1.033490732446571343e+02 9.093673711238677981e+01
1.875000000000000000e+03 6.652763092046863846e+01 5.327424662031327074e+01 1.034828447667667461e+02 9.102342710073476439e+01
1.887500000000000000e+03 6.643352278872534100e+01 5.319753623590035829e+01 1.036033583884356091e+02 9.110395062974289715e+01
1.900000000000000000e+03 6.634188060566989975e+01 5.315531233822288470e+01 1.036321442862518722e+02 9.108389392684445340e+01
1.912500000000000000e+03 6.634299038288679640e+01 5.313426615980728940e+01 1.036617103044813035e+02 9.099594061596459937e+01
1.925000000000000000e+03 6.625295790891541969e+01 5.314049897939522538e+01 1.036883362280655092e+02 9.097583360490592952e+01
1.937500000000000000e+03 6.615639889995208023e+01 5.307789277665494865e+01 1.036216944304261460e+02 9.090287369057959665e+01
1.950000000000000000e+03 6.613576626024146776e+01 5.295336265070948656e+01 1.036624134146412644e+02 9.091003569231055792e+01
1.962500000000000000e+03 6.632212104818454179e+01 5.303625118608067623e+01 1.036398944883033408e+02 9.091374696946692779e+01
1.975000000000000000e+03 6.635469447725276382e+01 5.288550315623511011e+01 1.035410124870411579e+02 9.095819911614303521e+01
1.987500000000000000e+03 6.617204444034760513e+01 5.289880246722062651e+01 1.036042011920806374e+02 9.094164915352331491e+01
2.000000000000000000e+03 6.631857623416151171e+01 5.289024050737852178e+01 1.036339026463506912e+02 9.099648814811773434e+01
2.012500000000000000e+03 6.624624889670917582e+01 5.285713705440122112e+01 1.036973247170158885e+02 9.097516796805287242e+01
2.025000000000000000e+03 6.630362808890441784e+01 5.270883320980023257e+01 1.037138777821832463e+02 9.100104430722444704e+01
2.037500000000000000e+03 6.621310290211111749e+01 5.270964622984963199e+01 1.036799870023607610e+02 9.104192020657043827e+01
2.050000000000000000e+03 6.614521782211426171e+01 5.270652481515089249e+01 1.037549236028464037e+02 9.097560016840849073e+01
2.062500000000000000e+03 6.618495999070427160e+01 5.278564706638678672e+01 1.037631463796894025e+02 9.113606147159656246e+01
2.075000000000000000e+03 6.610558759663628337e+01 5.265871838911206737e+01 1.037583657453851487e+02 9.110695676937163512e+01
2.087500000000000000e+03 6.627073078732033196e+01 5.269510157798363537e+01 1.036801094066406677e+02 9.105614181848369526e+01
2.100000000000000000e+03 6.623566376107103792e+01 5.284063481587283917e+01 1.037929233318383808e+02 9.087267303402396124e+01
2.112500000000000000e+03 6.616089348406262616e+01 5.267543287398944329e+01 1.039061628468899698e+02 9.089350946439434153e+01
2.125000000000000000e+03 6.625072420994922595e+01 5.261142406373258495e+01 1.040201322206862926e+02 9.096958052783304538e+01
2.137500000000000000e+03 6.632761669787500125e+01 5.245162893972181450e+01 1.040594470693734479e+02 9.106787508708164580e+01
2.150000000000000000e+03 6.627160396617676952e+01 5.244084786646961049e+01 1.040421971683060178e+02 9.109425408644970901e+01
2.162500000000000000e+03 6.629970149238185684e+01 5.232099002144474298e+01 1.040554810204301361e+02 9.119310752365062456e+01
2.175000000000000000e+03 6.637494873211964830e+01 5.226702373313739258e+01 1.039950886819566307e+02 9.107911040935121605e+01
2.187500000000000000e+03 6.646113980508302177e+01 5.227724725390045535e+01 1.040427996420040131e+02 9.105852366755520677e+01
2.200000000000000000e+03 6.643634301388497931e+01 5.222268150703153822e+01 1.040535203228259036e+02 9.099308147324131824e+01
2.212500000000000000e+03 6.638438700060136455e+01 5.222905579493976091e+01 1.041299873359367041e+02 9.089859897854596227e+01
2.225000000000000000e+03 6.646475401555719031e+01 5.207401884895252664e+01 1.041164456391578454e+02 9.092507652252324135e+01
2.237500000000000000e+03 6.638815700746013704e+01 5.178722259592087340e+01 1.041087414578198320e+02 9.075167356745464531e+01
2.250000000000000000e+03 6.641114447015664268e+01 5.181850761991472609e+01 1.041932918281456608e+02 9.073390670475464503e+01
2.262500000000000000e+03 6.644284623084271857e+01 5.186992117952375736e+01 1.042761950058090008e+02 9.080605402436221141e+01
2.275000000000000000e+03 6.650292220408366006e+01 5.185019849713459905e+01 1.042909601208239678e+02 9.069538604632744239e+01
2.287500000000000000e+03 6.651464013457545832e+01 5.176704633848657267e+01 1.043262314740413359e+02 9.067184168230471641e+01
2.300000000000000000e+03 6.650634549163368092e+01 5.187030973663027567e+01 1.043366968392906955e+02 9.077934601832453154e+01
2.312500000000000000e+03 6.646311515810297976e+01 5.183300849456440318e+01 1.043109196834806340e+02 9.074478150322769920e+01
2.325000000000000000e+03 6.642948630164120516e+01 5.172485264850480746e+01 1.042430642870615003e+02 9.062753252817469729e+01
2.337500000000000000e+03 6.632462977518511593e+01 5.188614440629319091e+01 1.041877166140142918e+02 9.052788852981990431e+01
2.350000000000000000e+03 6.634087121108315444e+01 5.183635783659242691e+01 1.043076279698711346e+02 9.052363506503319002e+01
2.362500000000000000e+03 6.630721630194356919e+01 5.161096852518400624e+01 1.044055709686954998e+02 9.050887850823386316e+01
2.375000000000000000e+03 6.645601498976711241e+01 5.158225489583126944e+01 1.043773397988364451e+02 9.053991576543529618e+01
2.387500000000000000e+03 6.645830831302428976e+01 5.156966774661815123e+01 1.044563433430596433e+02 9.063378709066302008e+01
2.400000000000000000e+03 6.659011761931544982e+01 5.153241403585687408e+01 1.044507581693377745e+02 9.051001212862402667e+01
2.412500000000000000e+03 6.652093935141832048e+01 5.150249032706095420e+01 1.044277345482787496e+02 9.055518229676626163e+01
2.425000000000000000e+03 6.648418245640431223e+01 5.151949700899163531e+01 1.044139341679941992e+02 9.047165283961896876e+01
2.437500000000000000e+03 6.641961052783271668e+01 5.132085146117560726e+01 1.044555948253894258e+02 9.058540757203834914e+01
2.450000000000000000e+03 6.628427679846400622e+01 5.129395475128807647e+01 1.044202280603404915e+02 9.062954286683272187e+01
2.462500000000000000e+03 6.628973208904405112e+01 5.141936106984390165e+01 1.044191573056317566e+02 9.046608416454249380e+01
2.475000000000000000e+03 6.635730963616781253e+01 5.141562276621984751e+01 1.042301911931247957e+02 9.040599592858119138e+01
2.487500000000000000e+03 6.635880509330495158e+01 5.137570604455031997e+01 1.041580031757150095e+02 9.023407308671178839e+01
2.500000000000000000e+03 6.635933515387809223e+01 5.137064834348615960e+01 1.041110379393128369e+02 9.023658260286387645e+01
2.512500000000000000e+03 6.642917684789020427e+01 5.125841810149479016e+01 1.042043011511563861e+02 9.003920305317416251e+01
2.525000000000000000e+03 6.650188330886679466e+01 5.118085039813326631e+01 1.042855351517005431e+02 8.994918674553807136e+01
2.537500000000000000e+03 6.644474142851609599e+01 5.124796283060864255e+01 1.042153304829381568e+02 9.016255862117178310e+01
2.550000000000000000e+03 6.648223454526072373e+01 5.127115739401255468e+01 1.042169076623851254e+02 8.996475058439513361e+01
2.562500000000000000e+03 6.636610025363063414e+01 5.129036467928216325e+01 1.041589451720594894e+02 8.984326565832199663e+01
2.575000000000000000e+03 6.646625926097205195e+01 5.127215126128462686e+01 1.041753862339765675e+02 8.991158163341360421e+01
2.587500000000000000e+03 6.640463415750919296e+01 5.115643885358647225e+01 1.042695771616336060e+02 8.993447577034903873e+01
2.600000000000000000e+03 6.639010343457985641e+01 5.110838194804588852e+01 1.042339792338081423e+02 8.973224912965746114e+01
2.612500000000000000e+03 6.649809676521522306e+01 5.123759032105911615e+01 1.043849119613117011e+02 8.965523166587293247e+01
2.625000000000000000e+03 6.648222531664978874e+01 5.113075207127016597e+01 1.044271135499933791e+02 8.968802049790325270e+01
2.637500000000000000e+03 6.636756108233049645e+01 5.113582434402540144e+01 1.044867096347865072e+02 8.969512415998408983e+01
2.650000000000000000e+03 6.629627103939795063e+01 5.108527576180735963e+01 1.042456278542143906e+02 8.964771239771576461e+01
2.662500000000000000e+03 6.633317408204469245e+01 5.107157778959746963e+01 1.042642667994793158e+02 8.972302327823889811e+01
2.675000000000000000e+03 6.636910886441631874e+01 5.122128912056156480e+01 1.042536008128334544e+02 8.961329878109002323e+01
2.687500000000000000e+03 6.654873827943582398e+01 5.124180194641915875e+01 1.042313611099092299e+02 8.961283907221601908e+01
2.700000000000000000e+03 6.663704910345514065e+01 5.096162955607132972e+01 1.042663286717641711e+02 8.980639978381979915e+01
2.712500000000000000e+03 6.652195703796166981e+01 5.078338309431281772e+01 1.043546249165319324e+02 8.983385397211378631e+01
2.725000000000000000e+03 6.652222401599298962e+01 5.075009593697966892e+01 1.044557153399894958e+02 8.982463670316933246e+01
2.737500000000000000e+03 6.637157590238587090e+01 5.068390016595364500e+01 1.046113763067959610e+02 8.984940383218147986e+01
2.750000000000000000e+03 6.640350014651328081e+01 5.061123672978357746e+01 1.046723244047751820e+02 8.981067882700642713e+01
2.762500000000000000e+03 6.641517699557071808e+01 5.067102659869694747e+01 1.046790226600167699e+02 8.985795578354738211e+01
2.775000000000000000e+03 6.657881544360103021e+01 5.070890656441390831e+01 1.046090381097892390e+02 8.993894685160360325e+01
2.787500000000000000e+03 6.662182972594122532e+01 5.064910941094424857e+01 1.046004059432953568e+02 8.987656048722081437e+01
2.800000000000000000e+03 6.650132449303859516e+01 5.056847564958453489e+01 1.045634980450496272e+02 8.976660092127576718e+01
2.812500000000000000e+03 6.646113956573202586e+01 5.041346345320634725e+01 1.047064227951059081e+02 8.966573087134231912e+01
2.825000000000000000e+03 6.643975694345967042e+01 5.040785305349234591e+01 1.047573455946200198e+02 8.955949975338556612e+01
2.837500000000000000e+03 6.650621656469796505e+01 5.052990803248643914e+01 1.048645727877766518e+02 8.954594334740885131e+01
2.850000000000000000e+03 6.651150909864811922e+01 5.045971806619886024e+01 1.048417287836582545e+02 8.951785552172518123e+01
2.862500000000000000e+03 6.660645754685793918e+01 5.055321132081007818e+01 1.048914254029063216e+02 8.948766495275994259e+01
2.875000000000000000e+03 6.656121771998085990e+01 5.058553269138107567e+01 1.049115912534600596e+02 8.944920860693932241e+01
2.887500000000000000e+03 6.660532509283241609e+01 5.049865842701973406e+01 1.050908508228501432e+02 8.935692455325758488e+01
2.900000000000000000e+03 6.655396681332365461e+01 5.053354090933418519e+01 1.051019110530632759e+02 8.939596608921785048e+01
2.912500000000000000e+03 6.652915038962562733e+01 5.062498048106673565e+01 1.050811499824525015e+02 8.932263554392768867e+01
2.925000000000000000e+03 6.662907683574897533e+01 5.057036686904409351e+01 1.050752741726946908e+02 8.925776336113852949e+01
2.937500000000000000e+03 6.674396869181150294e+01 5.050139866308220604e+01 1.050322224535849500e+02 8.925939047181559260e+01
2.950000000000000000e+03 6.674600186151533876e+01 5.043248993666003344e+01 1.049595861101471854e+02 8.923648914984363500e+01
2.962500000000000000e+03 6.671728510290328984e+01 5.049844962926366065e+01 1.049801116823281859e+02 8.907523092047945568e+01
2.975000000000000000e+03 6.681396700039869074e+01 5.054196514078099511e+01 1.049290157643133483e+02 8.907593847173437496e+01
2.987500000000000000e+03 6.689151479307993498e+01 5.067625191331573831e+01 1.050120662520710937e+02 8.898391166377841444e+01
3.000000000000000000e+03 6.694076821437906233e+01 5.070309485510928482e+01 1.049884599252168300e+02 8.906629637403784727e+01
3.012500000000000000e+03 6.689110911953575567e+01 5.082034644895222186e+01 1.051290227303848894e+02 8.922039019208177990e+01
3.025000000000000000e+03 6.672986396176473534e+01 5.073246502121495638e+01 1.051041071833132321e+02 8.909635474388713305e+01
3.037500000000000000e+03 6.669759437268916713e+01 5.085446421148319729e+01 1.051083361464240937e+02 8.911844177258751643e+01
3.050000000000000000e+03 6.670258006888050772e+01 5.089940050638638525e+01 1.050332055445532973e+02 8.899870675364221029e+01
3.062500000000000000e+03 6.652525569987787435e+01 5.093079645932431987e+01 1.049052592853556405e+02 8.904042842055928020e+01
3.075000000000000000e+03 6.654438693977941455e+01 5.101021656253256253e+01 1.048418977739325015e+02 8.891988396414895135e+01
3.087500000000000000e+03 6.652725688543810634e+01 5.099124629065144632e+01 1.049345604006285981e+02 8.869801274214829334e+01
3.100000000000000000e+03 6.652268239860160293e+01 5.098207884858221917e+01 1.048780686959783139e+02 8.888972444078564195e+01
3.112500000000000000e+03 6.649130771387861216e+01 5.107669583240392086e+01 1.050628504323079255e+02 8.900504491558102416e+01
3.125000000000000000e+03 6.657142258327128559e+01 5.108937987758165633e+01 1.050057611124487238e+02 8.899289707230093427e+01
3.137500000000000000e+03 6.666883818432896192e+01 5.112750933455743763e+01 1.050242945046541507e+02 8.902374926520117526e+01
3.150000000000000000e+03 6.654061769790804703e+01 5.096294527169150257e+01 1.050838024446808561e+02 8.887862881628127809e+01
3.162500000000000000e+03 6.655816767461242023e+01 5.110345187035564152e+01 1.050951045948765881e+02 8.880581399126545250e+01
3.175000000000000000e+03 6.648745608947614016e+01 5.104615197318386066e+01 1.050368046811198468e+02 8.888172123794575441e+01
3.187500000000000000e+03 6.644545767878560127e+01 5.101728340711586185e+01 1.050045213607098162e+02 8.887712931322181475e+01
3.200000000000000000e+03 6.650173984947038264e+01 5.099363705387190038e+01 1.049947198111904356e+02 8.887938581065701271e+01
3.212500000000000000e+03 6.651715269240173711e+01 5.089517258512459819e+01 1.049017461423094772e+02 8.883743540505861347e+01
3.225000000000000000e+03 6.641499281747898920e+01 5.071537719172589220e+01 1.048827114896137687e+02 8.868629057341959765e+01
3.237500000000000000e+03 6.651540415028406983e+01 5.075333655551624190e+01 1.049655773284907809e+02 8.880980345568876544e+01
3.250000000000000000e+03 6.641475021132207246e+01 5.073544906859626735e+01 1.050582922517159687e+02 8.873349253098243139e+01
3.262500000000000000e+03 6.630990112306855622e+01 5.069643852755740454e+01 1.050676991382790959e+02 8.866749429838462504e+01
3.275000000000000000e+03 6.635189501890600638e+01 5.071709671313920609e+01 1.050793173717067930e+02 8.869442824848916018e+01
3.287500000000000000e+03 6.630046036430917411e+01 5.065277526029758093e+01 1.051967274758288227e+02 8.862727278455213309e+01
3.300000000000000000e+03 6.626749018866431129e+01 5.070398140678875620e+01 1.053380093619225164e+02 8.868251316235031823e+01
3.312500000000000000e+03 6.630993148803273129e+01 5.089468026633476683e+01 1.052563719589348494e+02 8.862546879889472962e+01
3.325000000000000000e+03 6.635702147151197039e+01 5.102626983629773605e+01 1.052531292903766342e+02 8.851298955145686875e+01
3.337500000000000000e+03 6.651885120085819381e+01 5.092168693090226839e+01 1.051433330681292944e+02 8.841068097483831423e+01
3.350000000000000000e+03 6.643506727711849180e+01 5.091972219930850230e+01 1.052560286338065936e+02 8.843450856064092136e+01
3.362500000000000000e+03 6.646520851987017409e+01 5.086906051967181952e+01 1.052787688314325010e+02 8.839517046321005012e+01
3.375000000000000000e+03 6.648349671191247978e+01 5.082135970241336054e+01 1.053166435157615410e+02 8.831105386872154384e+01
3.387500000000000000e+03 6.645921267330353999e+01 5.088750172829857377e+01 1.053392212770680914e+02 8.840305737162476873e+01
3.400000000000000000e+03 6.640498288800125692e+01 5.090657719834133843e+01 1.052567941426282516e+02 8.826857858485651320e+01
3.412500000000000000e+03 6.621713373335192898e+01 5.104992446081421775e+01 1.052689335847923928e+02 8.829236419076447362e+01
3.425000000000000000e+03 6.614992574843637385e+01 5.091013601366586983e+01 1.053927386477242436e+02 8.827587844122599847e+01
3.437500000000000000e+03 6.607896033074545983e+01 5.091070630139074638e+01 1.055087677780068987e+02 8.827113655733460007e+01
3.450000000000000000e+03 6.603358699812807231e+01 5.101837144685584491e+01 1.054400385832750970e+02 8.825955684765315823e+01
3.462500000000000000e+03 6.608181248213018932e+01 5.098054682034064911e+01 1.054419508377225725e+02 8.830515029981857822e+01
3.475000000000000000e+03 6.609585184752053522e+01 5.097215354762618489e+01 1.054450954014616713e+02 8.824636870445587533e+01
3.487500000000000000e+03 6.600481522898301989e+01 5.097282024831373093e+01 1.055755217640735282e+02 8.818281893247947778e+01
3.500000000000000000e+03 6.600785243104726874e+01 5.098598489577502590e+01 1.055745765636282130e+02 8.819623075674206802e+01
3.512500000000000000e+03 6.596325012278140321e+01 5.093692066515316696e+01 1.055547487248404650e+02 8.803573347268800831e+01
3.525000000000000000e+03 6.600817005924338332e+01 5.085914982386509564e+01 1.056580624610274555e+02 8.811546398261702961e+01
3.537500000000000000e+03 6.601191548892268202e+01 5.086025140181911297e+01 1.056604153351022006e+02 8.795616504335214358e+01
3.550000000000000000e+03 6.600394320287398386e+01 5.081729358676067676e+01 1.056181263118292719e+02 8.802968458718726197e+01
3.562500000000000000e+03 6.601367692481788652e+01 5.094506879386267428e+01 1.056191325528185132e+02 8.805005417355576469e+01
3.575000000000000000e+03 6.610582026793100852e+01 5.088323259443897939e+01 1.057832100715348247e+02 8.809761043300596839e+01
3.587500000000000000e+03 6.602470996565261885e+01 5.079653294212531023e+01 1.056347610288987511e+02 8.805975016343923301e+01
3.600000000000000000e+03 6.615829717836699331e+01 5.072683308560357318e+01 1.056796042302014484e+02 8.797743539854845096e+01
3.612500000000000000e+03 6.629299730604601848e+01 5.064650332068912775e+01 1.057041925404470675e+02 8.797662440504217329e+01
3.625000000000000000e+03 6.618426122944308077e+01 5.053973427521912498e+01 1.057564727894015846e+02 8.804234638170895266e+01
3.637500000000000000e+03 6.640712036700266196e+01 5.053466841465959902e+01 1.058322726829787825e+02 8.809457031328958010e+01
3.650000000000000000e+03 6.646620769210507262e+01 5.066098698065382422e+01 1.057458450362937441e+02 8.813299507362522434e+01
3.662500000000000000e+03 6.642809967818794803e+01 5.074728109981576551e+01 1.058170711861919102e+02 8.806503577260906468e+01
3.675000000000000000e+03 6.650313333301726004e+01 5.072708723903014061e+01 1.058591787564001834e+02 8.809088848410958406e+01
3.687500000000000000e+03 6.654383027809657847e+01 5.067447049765264211e+01 1.058608790931892969e+02 8.825924212702052785e+01
3.700000000000000000e+03 6.648148015372400721e+01 5.073351226061599561e+01 1.058759529716086547e+02 8.845812419780861546e+01
3.712500000000000000e+03 6.657553748988055986e+01 5.075193414712470741e+01 1.058938388731111928e+02 8.837226809519819426e+01
3.725000000000000000e+03 6.658116142571164175e+01 5.073843731559046688e+01 1.059913693816406237e+02 8.838567687534906270e+01
3.737500000000000000e+03 6.650800516731703738e+01 5.073104079836204505e+01 1.059548253012839893e+02 8.851940738731416047e+01
3.750000000000000000e+03 6.646331680181431523e+01 5.068908077747029495e+01 1.058103186482038183e+02 8.850617327399413625e+01
3.762500000000000000e+03 6.649199358546083261e+01 5.059128205030864933e+01 1.058188323063502310e+02 8.870871145923126733e+01
3.775000000000000000e+03 6.666743661060822035e+01 5.043140107314036413e+01 1.058052047496934023e+02 8.869904062529165856e+01
3.787500000000000000e+03 6.663562972697519626e+01 5.034438286692572717e+01 1.057064511021598463e+02 8.866171354050280229e+01
3.800000000000000000e+03 6.682287714645799781e+01 5.036817318367082663e+01 1.056803351971206837e+02 8.874519206631404700e+01
3.812500000000000000e+03 6.699271600835363927e+01 5.036240052659328370e+01 1.057740634144909251e+02 8.883066762937298222e+01
3.825000000000000000e+03 6.714136825725401536e+01 5.032080400773476470e+01 1.058415515572051646e+02 8.888361115664582712e+01
3.837500000000000000e+03 6.716386110839529522e+01 5.029532049653676040e+01 1.057236602438786548e+02 8.870090170848520472e+01
3.850000000000000000e+03 6.717834941859173625e+01 5.043868050531235525e+01 1.058358053384274626e+02 8.870114392643003498e+01
3.862500000000000000e+03 6.720093929131371624e+01 5.046614015985838364e+01 1.058397591327967149e+02 8.867097037611209487e+01
3.875000000000000000e+03 6.726771985922043484e+01 5.034248996693276723e+01 1.058304457537010848e+02 8.863573160273440976e+01
3.887500000000000000e+03 6.747348175313960894e+01 5.034820745540196896e+01 1.058934747330172002e+02 8.875937528879792637e+01
3.900000000000000000e+03 6.745206622891976167e+01 5.032509174058385781e+01 1.059222222394306812e+02 8.858300173584521531e+01
3.912500000000000000e+03 6.734263142946726077e+01 5.032825810450207626e+01 1.058490373530674731e+02 8.869776406425221182e+01
3.925000000000000000e+03 6.728076653468512802e+01 5.041392944538360155e+01 1.058769830870977131e+02 8.868500186405856311e+01
3.937500000000000000e+03 6.741960015667893913e+01 5.045025821840853553e+01 1.059218486517412856e+02 8.860171662423999805e+01
3.950000000000000000e+03 6.742958926876340797e+01 5.044089279976758178e+01 1.060449394848116214e+02 8.852370356666011730e+01
3.962500000000000000e+03 6.748909575320719512e+01 5.039073505983590451e+01 1.059504582999494886e+02 8.852219332590185275e+01
3.975000000000000000e+03 6.749498965556946928e+01 5.039395185726232285e+01 1.059073726140866114e+02 8.845143468341687765e+01
3.987500000000000000e+03 6.750017426276212973e+01 5.039681332545531944e+01 1.059354966602013945e+02 8.859164861043487349e+01
4.000000000000000000e+03 6.761976423546396120e+01 5.028432963894486107e+01 1.060491327388102434e+02 8.845810036864031645e+01
4.012500000000000000e+03 6.769062351659297860e+01 5.030911644981241437e+01 1.060062547787760963e+02 8.828657466162390222e+01
4.025000000000000000e+03 6.773580015872209970e+01 5.019784654662388590e+01 1.060901894852798790e+02 8.833480641520372956e+01
4.037500000000000000e+03 6.768286313980303248e+01 5.026617985080947903e+01 1.061874569114164331e+02 8.835946330735676213e+01
4.050000000000000000e+03 6.790972122734008565e+01 5.027354231746546986e+01 1.062142401407731995e+02 8.821774613348141258e+01
4.062500000000000000e+03 6.794521491053707507e+01 5.032974264756263238e+01 1.061763766729702638e+02 8.813633945150336046e+01
4.075000000000000000e+03 6.793179878681927164e+01 5.020283073343372848e+01 1.062347995022181664e+02 8.812762683030109656e+01
4.087500000000000000e+03 6.791996965168615930e+01 5.015193085579251431e+01 1.062339970484151337e+02 8.822230549168159541e+01
4.100000000000000000e+03 6.776355124151034204e+01 5.023727672780142939e+01 1.062661819181538476e+02 8.826714150134283443e+01
4.112500000000000000e+03 6.788650659081687877e+01 5.020179201635231436e+01 1.061536442923937500e+02 8.840387181433374053e+01
4.125000000000000000e+03 6.793740029313143225e+01 5.019014275250517443e+01 1.060950921300866270e+02 8.836098670718216397e+01
4.137500000000000000e+03 6.802865682089328914e+01 5.044573590850921363e+01 1.061501973793352676e+02 8.835627634337816971e+01
4.150000000000000000e+03 6.792924584562419454e+01 5.056996218035175872e+01 1.059999124222176761e+02 8.840554220247531703e+01
4.162500000000000000e+03 6.825524416087098700e+01 5.058213025361612836e+01 1.060130892987210984e+02 8.850569886165401101e+01
4.175000000000000000e+03 6.817074144531542856e+01 5.066802424173116748e+01 1.059595884920163087e+02 8.861930332584061887e+01
4.187500000000000000e+03 6.815213063537255778e+01 5.060730470869776809e+01 1.060034567310248121e+02 8.853155889953973201e+01
4.200000000000000000e+03 6.812335619608997206e+01 5.062066071285153157e+01 1.061580008005312976e+02 8.858369420732192623e+01
4.212500000000000000e+03 6.820415656376515301e+01 5.071421291875742554e+01 1.060057744603413568e+02 8.864043696957257623e+01
4.225000000000000000e+03 6.818386879967766845e+01 5.067609073195797009e+01 1.061290930109651640e+02 8.884208544970589116e+01
4.237500000000000000e+03 6.824816881344175101e+01 5.046173109089693298e+01 1.059749753517124020e+02 8.877154356226172638e+01
4.250000000000000000e+03 6.822822448789708005e+01 5.047353471805489278e+01 1.059970334340655143e+02 8.866773444100715551e+01
4.262500000000000000e+03 6.823274924455900248e+01 5.027366198707311185e+01 1.059231502850800126e+02 8.858837297867827942e+01
4.275000000000000000e+03 6.820717386632426837e+01 5.029692115246871253e+01 1.058691801720001564e+02 8.877708376030011550e+01
4.287500000000000000e+03 6.825351572531118904e+01 5.044606956739696813e+01 1.059089536388999306e+02 8.879050690300195470e+01
4.300000000000000000e+03 6.833592006154968601e+01 5.037759697949105941e+01 1.058721617576451024e+02 8.867759807003152162e+01
4.312500000000000000e+03 6.832783530239274228e+01 5.028221088698386154e+01 1.057596734571558983e+02 8.859340116035083668e+01
4.325000000000000000e+03 6.827405240661568087e+01 5.029605420623906298e+01 1.058295827787387680e+02 8.857606067233119518e+01
4.337500000000000000e+03 6.829152672050395267e+01 5.033691804503347100e+01 1.060043577637509316e+02 8.872090397827287234e+01
4.350000000000000000e+03 6.819203555771083813e+01 5.020675112854308253e+01 1.060402609467225687e+02 8.884448193298511853e+01
4.362500000000000000e+03 6.824286839759092516e+01 5.014125328911219270e+01 1.060521904145523422e+02 8.897703846220517221e+01
4.375000000000000000e+03 6.833585153057367734e+01 5.003234781414985832e+01 1.060945501749973943e+02 8.901967638763629509e+01
4.387500000000000000e+03 6.840832928540820035e+01 5.003144235489728686e+01 1.062246957427865084e+02 8.897464965766525324e+01
4.400000000000000000e+03 6.847398170942949491e+01 5.003774761004141425e+01 1.062381776019186361e+02 8.893772124591271222e+01
4.412500000000000000e+03 6.855280353640161195e+01 5.007303380577080532e+01 1.062256196597589479e+02 8.893361032676870082e+01
4.425000000000000000e+03 6.831487081098350700e+01 5.015369737304555287e+01 1.062813658944597819e+02 8.910476134006353277e+01
4.437500000000000000e+03 6.830272214719884971e+01 5.017342306454014533e+01 1.064666946635580302e+02 8.894994083137561347e+01
4.450000000000000000e+03 6.825463961223729825e+01 5.005676789591271358e+01 1.064707078117520780e+02 8.902247544541243940e+01
4.462500000000000000e+03 6.822558018738283181e+01 5.012637408212535917e+01 1.064673529107343342e+02 8.895356660809973448e+01
4.475000000000000000e+03 6.837376687619554616e+01 5.025826777252009236e+01 1.063584662579484501e+02 8.889204508987634767e+01
4.487500000000000000e+03 6.834706345850018749e+01 5.017975764919169279e+01 1.063102155930406383e+02 8.896557319790761653e+01
4.500000000000000000e+03 6.825598351303264621e+01 5.018267191064423827e+01 1.063340295975362579e+02 8.892014028383809432e+01
4.512500000000000000e+03 6.841033351210904812e+01 5.024302121412358701e+01 1.062950454491384420e+02 8.894573294667836194e+01
4.525000000000000000e+03 6.846463390878439270e+01 5.007934895307763412e+01 1.062483384929169290e+02 8.904166947668713306e+01
4.537500000000000000e+03 6.845675261820436219e+01 5.008385085947384141e+01 1.062753762439601957e+02 8.893820574414010594e+01
4.550000000000000000e+03 6.813575641464338162e+01 5.011360162776082916e+01 1.062587709812731731e+02 8.891433641602206706e+01
4.562500000000000000e+03 6.813029827373360092e+01 5.002030974633100158e+01 1.062800608481254869e+02 8.898440536697745529e+01
4.575000000000000000e+03 6.799600944229841559e+01 4.993994968840149085e+01 1.062392174841130270e+02 8.912895687892869034e+01
4.587500000000000000e+03 6.821129112418681473e+01 4.994112594819136319e+01 1.062553521059597017e+02 8.908346664725840469e+01
4.600000000000000000e+03 6.814303459515674888e+01 4.999849335271204609e+01 1.062347565574248591e+02 8.887401644969770587e+01
4.612500000000000000e+03 6.809035131451072687e+01 4.993983939659761262e+01 1.062584249326435497e+02 8.892837361569807797e+01
4.625000000000000000e+03 6.807875850592358802e+01 4.981723684095511118e+01 1.062747262312190912e+02 8.896080641689694346e+01
4.637500000000000000e+03 6.817736607993650466e+01 4.974694072464028949e+01 1.063262935289093463e+02 8.895891854233086349e+01
4.650000000000000000e+03 6.827997345939971297e+01 4.973655399229650698e+01 1.063935790310936795e+02 8.898441580776648152e+01
4.662500000000000000e+03 6.816473522828121645e+01 4.985713623649240844e+01 1.064195477583144367e+02 8.882498380076206956e+01
4.675000000000000000e+03 6.809261667669112228e+01 4.979967784003008546e+01 1.063528473227489712e+02 8.882177708779413194e+01
4.687500000000000000e+03 6.820928169526334273e+01 4.983520012656814657e+01 1.062948560768579824e+02 8.895597988979102411e+01
4.700000000000000000e+03 6.835285224422378292e+01 4.974085731050570303e+01 1.062790840085182964e+02 8.907975995944747183e+01
4.712500000000000000e+03 6.836798538359440158e+01 4.973179553297117650e+01 1.062588936335017564e+02 8.919928301906693946e+01
4.725000000000000000e+03 6.840247641223581354e+01 4.974730869445181725e+01 1.062048957548269215e+02 8.917104670615007933e+01
4.737500000000000000e+03 6.851506545563862005e+01 4.958746013700730515e+01 1.062407954263527188e+02 8.915971568819017534e+01
4.750000000000000000e+03 6.861805811014568235e+01 4.962276435050003442e+01 1.062671617097657588e+02 8.907326769875157879e+01
4.762500000000000000e+03 6.865024800450328257e+01 4.956990625263944850e+01 1.062670272128781903e+02 8.892315802011388826e+01
4.775000000000000000e+03 6.863899649071613851e+01 4.952951258791342326e+01 1.062558830342659917e+02 8.883740112512388976e+01
4.787500000000000000e+03 6.870258789970651492e+01 4.955961438884062176e+01 1.061904694326675269e+02 8.883884227034266701e+01
4.800000000000000000e+03 6.885478128135385134e+01 4.947007354888332031e+01 1.061698555792415988e+02 8.868321919597154590e+01
4.812500000000000000e+03 6.885814528650946897e+01 4.943561210676100615e+01 1.061176466329449113e+02 8.879774550734626359e+01
4.825000000000000000e+03 6.878555021704150363e+01 4.940554243728633566e+01 1.062597544129885279e+02 8.873424880357268307e+01
4.837500000000000000e+03 6.868269949263716967e+01 4.935331431289470316e+01 1.063116026468982511e+02 8.866658265363732028e+01
4.850000000000000000e+03 6.879840028939354113e+01 4.928182971545919600e+01 1.064146996383107648e+02 8.877062354306781344e+01
4.862500000000000000e+03 6.879525425236457181e+01 4.933076734726641632e+01 1.065047266962494632e+02 8.877446679013976905e+01
4.875000000000000000e+03 6.879038466294736054e+01 4.917568855728604404e+01 1.064195940840183567e+02 8.885374538073249084e+01
4.887500000000000000e+03 6.879838779279438654e+01 4.908644977335526249e+01 1.065702105695041979e+02 8.881257995108616399e+01
4.900000000000000000e+03 6.883907877998805702e+01 4.907585177678404875e+01 1.066077670981628529e+02 8.894191380086493837e+01
4.912500000000000000e+03 6.881556964336914461e+01 4.908222413852864463e+01 1.065716969977020625e+02 8.907263053970997646e+01
4.925000000000000000e+03 6.883601347424573191e+01 4.904921516308872498e+01 1.064514903391862646e+02 8.902689359332275387e+01
4.937500000000000000e+03 6.880229853154953901e+01 4.913506681714768831e+01 1.065160407547328703e+02 8.892037725243771717e+01
4.950000000000000000e+03 6.871231238412275388e+01 4.918078465010010802e+01 1.066125626155638741e+02 8.893174144606859954e+01
4.962500000000000000e+03 6.872776380419983866e+01 4.923335347017914643e+01 1.065414116850522106e+02 8.903397988640803362e+01
4.975000000000000000e+03 6.886795480854274842e+01 4.921412156104519653e+01 1.064860863414096883e+02 8.910545149351644056e+01
4.987500000000000000e+03 6.871047815627403565e+01 4.924515667136878250e+01 1.065001148746699187e+02 8.910395262122980853e+01
5.000000000000000000e+03 6.871375426482789806e+01 4.911120145329521591e+01 1.065889974787781966e+02 8.914529165499109808e+01
5.012500000000000000e+03 6.874575204002832152e+01 4.901573977099965163e+01 1.064884109985640208e+02 8.930190793134887883e+01
5.025000000000000000e+03 6.875474840938356635e+01 4.898414755977259460e+01 1.065712872603013182e+02 8.926870934895055143e+01
5.037500000000000000e+03 6.881962911382593973e+01 4.884707429136933143e+01 1.065714133199419820e+02 8.909488783566770564e+01
5.050000000000000000e+03 6.870092904527948008e+01 4.891206780035407320e+01 1.066319592759300576e+02 8.911507361320094844e+01
5.062500000000000000e+03 6.866783532078177643e+01 4.896395429561700041e+01 1.067660501120229668e+02 8.913750400393824691e+01
5.075000000000000000e+03 6.862851501129263454e+01 4.899912811356795572e+01 1.067113281932390407e+02 8.922915727760262428e+01
5.087500000000000000e+03 6.857898421587204041e+01 4.896884046121865453e+01 1.066438879299998774e+02 8.927928926309708402e+01
5.100000000000000000e+03 6.858662768313861591e+01 4.889918799908530644e+01 1.066423540326482140e+02 8.929768123438661576e+01
5.112500000000000000e+03 6.860088451523988340e+01 4.885166212750603876e+01 1.065507283083329355e+02 8.934542192911675329e+01
5.125000000000000000e+03 6.852458153617330083e+01 4.880218612182657978e+01 1.067165873775967384e+02 8.937770307966835048e+01
5.137500000000000000e+03 6.867514817396737214e+01 4.887108003533494127e+01 1.067949104774546925e+02 8.928762509090344679e+01
5.150000000000000000e+03 6.870283527957150227e+01 4.876283271078390413e+01 1.068067535858824897e+02 8.943357924172801177e+01
5.162500000000000000e+03 6.885918308512746933e+01 4.880041398660105045e+01 1.067898695386857639e+02 8.948168673273178797e+01
5.175000000000000000e+03 6.876912154964330171e+01 4.877915091698046979e+01 1.067026828806775427e+02 8.947545600972401303e+01
5.187500000000000000e+03 6.867231575930439647e+01 4.871778291596645261e+01 1.067006105964512841e+02 8.940974835285331324e+01
5.200000000000000000e+03 6.854049020879546106e+01 4.856382389899042096e+01 1.068235147832242404e+02 8.947034641131487831e+01
5.212500000000000000e+03 6.848365172762555630e+01 4.860349237952243584e+01 1.067805614074319749e+02 8.953423860431101389e+01
5.225000000000000000e+03 6.862514342786842292e+01 4.867564877341459351e+01 1.068363708285690734e+02 8.945056881926279857e+01
5.237500000000000000e+03 6.859283806248690496e+01 4.855648353207482870e+01 1.068618570006934050e+02 8.936625512198229160e+01
5.250000000000000000e+03 6.862376584368652743e+01 4.850836364935880596e+01 1.068638404656507106e+02 8.930107953193135018e+01
5.262500000000000000e+03 6.869462462453776652e+01 4.864579198194206100e+01 1.069131029289666230e+02 8.911003475568141141e+01
5.275000000000000000e+03 6.862204707326561959e+01 4.871229134776071135e+01 1.068046152319592892e+02 8.888740786237868008e+01
5.287500000000000000e+03 6.860253169566291831e+01 4.862388331352949677e+01 1.066729765781038139e+02 8.886702210889788489e+01
5.300000000000000000e+03 6.859431228965435423e+01 4.852457738103864671e+01 1.067725421820188103e+02 8.877367382033935428e+01
5.312500000000000000e+03 6.868142608866878618e+01 4.853762181059167347e+01 1.066877575015345201e+02 8.887911330397221832e+01
5.325000000000000000e+03 6.866058679525372099e+01 4.849508715353245236e+01 1.066951225268915664e+02 8.883330975771609417e+01
5.337500000000000000e+03 6.857916582747834866e+01 4.856415394763159554e+01 1.067908936744864121e+02 8.884003858107995200e+01
5.350000000000000000e+03 6.864894046043130515e+01 4.866490584278928822e+01 1.068371309911500333e+02 8.881549490767173438e+01
5.362500000000000000e+03 6.879919079290270645e+01 4.849911270081888404e+01 1.066802054620857660e+02 8.882841872216191348e+01
5.375000000000000000e+03 6.879201772512496404e+01 4.846225598709671800e+01 1.067577109483080449e+02 8.872897651764091620e+01
5.387500000000000000e+03 6.877125536353379687e+01 4.852739094966030109e+01 1.065664675100200895e+02 8.860893964938736644e+01
5.400000000000000000e+03 6.882064907040064838e+01 4.843035532949328115e+01 1.064802098897610421e+02 8.873599104835815865e+01
5.412500000000000000e+03 6.874113086867978950e+01 4.846440236465493001e+01 1.064132780762666641e+02 8.862781302548276585e+01
5.425000000000000000e+03 6.885519125278564445e+01 4.848060456828780218e+01 1.063886256184705275e+02 8.850552894662976655e+01
5.437500000000000000e+03 6.874519826889107321e+01 4.838667663908550054e+01 1.065035974503384466e+02 8.844760759600866606e+01
5.450000000000000000e+03 6.859221891457566755e+01 4.827050675826041015e+01 1.065610103340273298e+02 8.833538427559858519e+01
5.462500000000000000e+03 6.859064337795774691e+01 4.831269550615718344e+01 1.066324934587693747e+02 8.814720697330601240e+01
5.475000000000000000e+03 6.852020462824681601e+01 4.833162606004761841e+01 1.066848857617652300e+02 8.812624259058121368e+01
5.487500000000000000e+03 6.858355772533333550e+01 4.811194643911407098e+01 1.067915540137667847e+02 8.800926788585957183e+01
5.500000000000000000e+03 6.855009976693878571e+01 4.817429077353259714e+01 1.066169700831830767e+02 8.798612495821900836e+01
5.512500000000000000e+03 6.839694946975167511e+01 4.822498580970304971e+01 1.066943934119209132e+02 8.785916358855307351e+01
5.525000000000000000e+03 6.845167004930669918e+01 4.840061871769859181e+01 1.067069518934399355e+02 8.795697793356568184e+01
5.537500000000000000e+03 6.848937143466193334e+01 4.841565647484567592e+01 1.065689884031462782e+02 8.799778263466428996e+01
5.550000000000000000e+03 6.862777877353207145e+01 4.832783599709703992e+01 1.066610770838692872e+02 8.801550821548217129e+01
5.562500000000000000e+03 6.863458319703252641e+01 4.840329282973140579e+01 1.067319841253861625e+02 8.809553425608578436e+01
5.575000000000000000e+03 6.878615698826249059e+01 4.843285413620105118e+01 1.064859021756732744e+02 8.800070386668727451e+01
5.587500000000000000e+03 6.873910661580576686e+01 4.833815956624820132e+01 1.064562878626645954e+02 8.788433353721977426e+01
5.600000000000000000e+03 6.880666837183163409e+01 4.834004973954486672e+01 1.065173276457311573e+02 8.786503199777277473e+01
5.612500000000000000e+03 6.888855181611677381e+01 4.834942091297342870e+01 1.064633751369621848e+02 8.788693855165467994e+01
5.625000000000000000e+03 6.885838847103801186e+01 4.845972156144284781e+01 1.064640105918602870e+02 8.795319300002407203e+01
5.637500000000000000e+03 6.891266692302622232e+01 4.841396956484979341e+01 1.065115400803060197e+02 8.781491501617044548e+01
5.650000000000000000e+03 6.888981192751873550e+01 4.843004323714495740e+01 1.065049523386947925e+02 8.779515918622435322e+01
5.662500000000000000e+03 6.890439494508378004e+01 4.834858186641714184e+01 1.065780327916431816e+02 8.776011300926224123e+01
5.675000000000000000e+03 6.901604159675738970e+01 4.829100884787197145e+01 1.066508706524435866e+02 8.782627313255724744e+01
5.687500000000000000e+03 6.895972709304395210e+01 4.828087549082503926e+01 1.065053870969214529e+02 8.773660789159059448e+01
5.700000000000000000e+03 6.917140097524384146e+01 4.834137868063366028e+01 1.065040439811362063e+02 8.775574004424954921e+01
5.712500000000000000e+03 6.921329972862731950e+01 4.817456511931717245e+01 1.065170918500548680e+02 8.774532988584655868e+01
5.725000000000000000e+03 6.930916153792476564e+01 4.827275760153064965e+01 1.065939966520780615e+02 8.774783856585266051e+01
5.737500000000000000e+03 6.923942229155119321e+01 4.825998445562032657e+01 1.066368369591086065e+02 8.782023123600031056e+01
5.750000000000000000e+03 6.926968468491176623e+01 4.832407166549404565e+01 1.066040411204197511e+02 8.784716451618515975e+01
5.762500000000000000e+03 6.928938816122825983e+01 4.834097617079825682e+01 1.064481229818113093e+02 8.781903587836688985e+01
5.775000000000000000e+03 6.914588749659483824e+01 4.843441953077338979e+01 1.064589189862427787e+02 8.779392953372931174e+01
5.787500000000000000e+03 6.914653122924086404e+01 4.830452835211921325e+01 1.063689710346140203e+02 8.764036796321921940e+01
5.800000000000000000e+03 6.911635342363128132e+01 4.834150611185594926e+01 1.064132106713393711e+02 8.767336543854531783e+01
5.812500000000000000e+03 6.906029600894855491e+01 4.841072737865403752e+01 1.064556500692695096e+02 8.765265109651248565e+01
5.825000000000000000e+03 6.902212760867551822e+01 4.840741135869446055e+01 1.064214403690544231e+02 8.766358482695900989e+01
5.837500000000000000e+03 6.907631509808145154e+01 4.847488182263344925e+01 1.063935892933535854e+02 8.769509370463843823e+01
5.850000000000000000e+03 6.903993331626999463e+01 4.847969219860686962e+01 1.064243768946387263e+02 8.768296830120716834e+01
5.862500000000000000e+03 6.898304836787745842e+01 4.835383676873352243e+01 1.065269396913733431e+02 8.757453548494126494e+01
5.875000000000000000e+03 6.884174357679151512e+01 4.834408239594971946e+01 1.065314258251068225e+02 8.755322472695092983e+01
5.887500000000000000e+03 6.875857977914340324e+01 4.845268908906656691e+01 1.063769955716596201e+02 8.750301506763885584e+01
5.900000000000000000e+03 6.890550597148397571e+01 4.860914608182697805e+01 1.064380458932091500e+02 8.753984800065164507e+01
5.912500000000000000e+03 6.888949449153322746e+01 4.861542122795283660e+01 1.063931457415652204e+02 8.761028189339286598e+01
5.925000000000000000e+03 6.899131639761246504e+01 4.849492979021994898e+01 1.064147608347246177e+02 8.759542465521822407e+01
5.937500000000000000e+03 6.901248820760515912e+01 4.847297555782167677e+01 1.063691670034807402e+02 8.754774192682002365e+01
5.950000000000000000e+03 6.902647037254135398e+01 4.837816111991612189e+01 1.064519797717139795e+02 8.757535473139890314e+01
5.962500000000000000e+03 6.886756752448424379e+01 4.830978086333983157e+01 1.063564600797329973e+02 8.744759367040006737e+01
5.975000000000000000e+03 6.875254788859828636e+01 4.835931801506021088e+01 1.064043106615574743e+02 8.745012476429538140e+01
5.987500000000000000e+03 6.863337638616808078e+01 4.838402662459343873e+01 1.062932694959468023e+02 8.740064361257356040e+01
6.000000000000000000e+03 6.874231856442276012e+01 4.835689292508025261e+01 1.062821050965258252e+02 8.734593555080435578e+01
6.012500000000000000e+03 6.878121230230169658e+01 4.829863031062879486e+01 1.060810121509300075e+02 8.736924868626043406e+01
6.025000000000000000e+03 6.867637995448450283e+01 4.830467198085997182e+01 1.060804346169324219e+02 8.724404356819313477e+01
6.037500000000000000e+03 6.875341589545126908e+01 4.827101891748908713e+01 1.061848776324028876e+02 8.718781591215469007e+01
6.050000000000000000e+03 6.895464561212719445e+01 4.828840751915048912e+01 1.062638690287526515e+02 8.721996882184012634e+01
6.062500000000000000e+03 6.878586694243615796e+01 4.841171793599045969e+01 1.062558134528290026e+02 8.716248566547126586e+01
6.075000000000000000e+03 6.869534420333899050e+01 4.843389410759186120e+01 1.063091736332086441e+02 8.714084779308173268e+01
6.087500000000000000e+03 6.853862336348595363e+01 4.842968663413665809e+01 1.061647922174491043e+02 8.723799054513224860e+01
6.100000000000000000e+03 6.865361312010998063e+01 4.842593701790365657e+01 1.061027712859620209e+02 8.717405659111165050e+01
6.112500000000000000e+03 6.874244455459330538e+01 4.828668006861826711e+01 1.060394307031023828e+02 8.704764542346511291e+01
6.125000000000000000e+03 6.876920115021742674e+01 4.834481497236212988e+01 1.059222225844994654e+02 8.714466215849617470e+01
6.137500000000000000e+03 6.882394899380686581e+01 4.833075794345283782e+01 1.060011271912704132e+02 8.719332242371825714e+01
6.150000000000000000e+03 6.886358545463075131e+01 4.845032630075153435e+01 1.059198568688222934e+02 8.728066159972014759e+01
6.162500000000000000e+03 6.891406601121079234e+01 4.848524951719485188e+01 1.057663035558037450e+02 8.734747013402765958e+01
6.175000000000000000e+03 6.893188321973678967e+01 4.848898301647935938e+01 1.056184661669972655e+02 8.733813969462219973e+01
6.187500000000000000e+03 6.909517466127633156e+01 4.834292679395437631e+01 1.054865506065723224e+02 8.730397531758856644e+01
6.200000000000000000e+03 6.900987494597525540e+01 4.829885020613355096e+01 1.054370111823944853e+02 8.732057006236844643e+01
6.212500000000000000e+03 6.869388022946289141e+01 4.829610469554160801e+01 1.056546825709505271e+02 8.722537080468265458e+01
6.225000000000000000e+03 6.854714679728871829e+01 4.830587707213850734e+01 1.055994123018043069e+02 8.717896627232418894e+01
6.237500000000000000e+03 6.852348185743346676e+01 4.824485179731063766e+01 1.056339543072130596e+02 8.723257700158170280e+01
6.250000000000000000e+03 6.866862315113689874e+01 4.830448001656590407e+01 1.056657751726531700e+02 8.724127212184254176e+01
6.262500000000000000e+03 6.878687160617080565e+01 4.817732162543716612e+01 1.056878090470988951e+02 8.737883155893852916e+01
6.275000000000000000e+03 6.861396426801213977e+01 4.814736883203809015e+01 1.056214704676853131e+02 8.746341612900491214e+01
6.287500000000000000e+03 6.863709696517892667e+01 4.821483605266026018e+01 1.057204789018537667e+02 8.751173348967037668e+01
6.300000000000000000e+03 6.866625643195042983e+01 4.825620500444465932e+01 1.057507110383704116e+02 8.742591851254245228e+01
6.312500000000000000e+03 6.856897474245316459e+01 4.825155698692282868e+01 1.058548087506186874e+02 8.731507936649543922e+01
6.325000000000000000e+03 6.852359267992906666e+01 4.828903617953913852e+01 1.059956815861433199e+02 8.733133400947343716e+01
6.337500000000000000e+03 6.845742159620078837e+01 4.832745475263870816e+01 1.058782457424968015e+02 8.731004383311484673e+01
6.350000000000000000e+03 6.823772711410387615e+01 4.842811883383069471e+01 1.059292786706222245e+02 8.722150784614495933e+01
6.362500000000000000e+03 6.832347652165790919e+01 4.846564137568604025e+01 1.059868007911109800e+02 8.745274629151981571e+01
6.375000000000000000e+03 6.825501586406842591e+01 4.862553863087655515e+01 1.060146733375055845e+02 8.743370191053195128e+01
6.387500000000000000e+03 6.806048618932030081e+01 4.852030778760170904e+01 1.060335085912170570e+02 8.745504721454268804e+01
6.400000000000000000e+03 6.816115659289192763e+01 4.846121130611196293e+01 1.060503734376195411e+02 8.746368954847960708e+01
6.412500000000000000e+03 6.814399474169408677e+01 4.850928763509822517e+01 1.060031226720161470e+02 8.768650591568817276e+01
6.425000000000000000e+03 6.809279256117349632e+01 4.847931608349113475e+01 1.058635955159453061e+02 8.777480039892216723e+01
6.437500000000000000e+03 6.811330039964741445e+01 4.836933511503752214e+01 1.057413993252325781e+02 8.783569583819821958e+01
6.450000000000000000e+03 6.810640530952436222e+01 4.847033222580815703e+01 1.059494312153084081e+02 8.782588149888580631e+01
6.462500000000000000e+03 6.811978224311361885e+01 4.845186104296301011e+01 1.060250319006865425e+02 8.792032893213402645e+01
6.475000000000000000e+03 6.810936817571173663e+01 4.830577272058582849e+01 1.060577734382272581e+02 8.776006237563497336e+01
6.487500000000000000e+03 6.804374346805326468e+01 4.812076601346826266e+01 1.060438978342970131e+02 8.773789739617218686e+01
6.500000000000000000e+03 6.795834241911393292e+01 4.820836360896746697e+01 1.060655104667124959e+02 8.779286515707934768e+01
6.512500000000000000e+03 6.785656805720174134e+01 4.837649814435496864e+01 1.061701285183715129e+02 8.778204134859426233e+01
6.525000000000000000e+03 6.787640800664431140e+01 4.831781646682762954e+01 1.062217497088289093e+02 8.770790271517716974e+01
6.537500000000000000e+03 6.775811231054915140e+01 4.829833556157173291e+01 1.063667438895328132e+02 8.759009745853130369e+01
6.550000000000000000e+03 6.772741804143639399e+01 4.837104224460427560e+01 1.063849784125055180e+02 8.759906372284079623e+01
6.562500000000000000e+03 6.768741181764944770e+01 4.852144449255997216e+01 1.063091795547573071e+02 8.756834503226671984e+01
6.575000000000000000e+03 6.784233274867874286e+01 4.841165241879512848e+01 1.063348213235320117e+02 8.752006110918550519e+01
6.587500000000000000e+03 6.775915267419462396e+01 4.852140486558236887e+01 1.063579924577552447e+02 8.760516198299100665e+01
6.600000000000000000e+03 6.760863685084324004e+01 4.852228840000570642e+01 1.063218411505118439e+02 8.762484652236949501e+01
6.612500000000000000e+03 6.748900444099912477e+01 4.855991915821696381e+01 1.063032419351396385e+02 8.759820570550472496e+01
6.625000000000000000e+03 6.751541316496621903e+01 4.865105283195485697e+01 1.063837924882317907e+02 8.760750733213008346e+01
6.637500000000000000e+03 6.756285514152375526e+01 4.867192468989323118e+01 1.063881707775641274e+02 8.768310718688131544e+01
6.650000000000000000e+03 6.777820320777658480e+01 4.862550349447989362e+01 1.064211864806947716e+02 8.770166497860218158e+01
6.662500000000000000e+03 6.774882927548438261e+01 4.862675988587640319e+01 1.063574474712639528e+02 8.769433470877315528e+01
6.675000000000000000e+03 6.764221182817485101e+01 4.848655892397506051e+01 1.063753886752175362e+02 8.766795143082666186e+01
6.687500000000000000e+03 6.767072323871683182e+01 4.852925970048353577e+01 1.063821140321600041e+02 8.768299914322278710e+01
6.700000000000000000e+03 6.773671255037112360e+01 4.849573816651206926e+01 1.062922862301052618e+02 8.765016672601760206e+01
6.712500000000000000e+03 6.771705888822027930e+01 4.851025292108512588e+01 1.063532021626769790e+02 8.764357181622922610e+01
6.725000000000000000e+03 6.775875636399794644e+01 4.851940774397920819e+01 1.064138925087146532e+02 8.756935869770538261e+01
6.737500000000000000e+03 6.772127189673798853e+01 4.859362891524904171e+01 1.063953793041718825e+02 8.756906197782446100e+01
6.750000000000000000e+03 6.757018597679592631e+01 4.841409591784127997e+01 1.063675992113200977e+02 8.747075545976576905e+01
6.762500000000000000e+03 6.768789913001972991e+01 4.868454034038519751e+01 1.063460457527162220e+02 8.747228425442798994e+01
6.775000000000000000e+03 6.767972249789782779e+01 4.873712502030247862e+01 1.063144857907581127e+02 8.744516774099668055e+01
6.787500000000000000e+03 6.763639244673142059e+01 4.863386480776960497e+01 1.062953473627374450e+02 8.741944384710498639e+01
6.800000000000000000e+03 6.753361499635882126e+01 4.885954209714454777e+01 1.064183008042555940e+02 8.729133351069832258e+01
6.812500000000000000e+03 6.762253862359847290e+01 4.888436204172347743e+01 1.063966428712865877e+02 8.721757521434888361e+01
6.825000000000000000e+03 6.762806867928865984e+01 4.879455953860624362e+01 1.064269237991359773e+02 8.720041108081446168e+01
6.837500000000000000e+03 6.761574215389956066e+01 4.878287371762569791e+01 1.065713867976753448e+02 8.718784859589746361e+01
6.850000000000000000e+03 6.747081291179773643e+01 4.866767480211731822e+01 1.067214874381071326e+02 8.732315092661345091e+01
6.862500000000000000e+03 6.762741010517795814e+01 4.865486359104800584e+01 1.066743053962229766e+02 8.725880397213234119e+01
6.875000000000000000e+03 6.755538532521651973e+01 4.867979255036284059e+01 1.066938276535644690e+02 8.720032118472212801e+01
6.887500000000000000e+03 6.761120789984109081e+01 4.879388419631025187e+01 1.066508631440576949e+02 8.724098063583416263e+01
6.900000000000000000e+03 6.759044857698268061e+01 4.867869342446814329e+01 1.066525966218189723e+02 8.726806500496896035e+01
6.912500000000000000e+03 6.768396594759110485e+01 4.873442670930695897e+01 1.066618887617195242e+02 8.749354717664012071e+01
6.925000000000000000e+03 6.781772136415092689e+01 4.873237776026900292e+01 1.066101190701721038e+02 8.764966456647857740e+01
6.937500000000000000e+03 6.783630276034634221e+01 4.870637768815657864e+01 1.066785089847813879e+02 8.764501219379299357e+01
6.950000000000000000e+03 6.781927852376929877e+01 4.883434622241865952e+01 1.066255699486259232e+02 8.761069333994302610e+01
6.962500000000000000e+03 6.780185347713528188e+01 4.888929444968974281e+01 1.067566630310072355e+02 8.751113357504195278e+01
6.975000000000000000e+03 6.779551537958606389e+01 4.881556935091907690e+01 1.067506490842207825e+02 8.746680296391667753e+01
6.987500000000000000e+03 6.772103446258226711e+01 4.900392600831246881e+01 1.066966805000748337e+02 8.742355793087452298e+01
7.000000000000000000e+03 6.772513844520754844e+01 4.893970791464980863e+01 1.066850537218276997e+02 8.749782273845201530e+01
7.012500000000000000e+03 6.760786457255673554e+01 4.893050413018892897e+01 1.068288432641373618e+02 8.756257298482584872e+01
7.025000000000000000e+03 6.767908713267057408e+01 4.895097300719526601e+01 1.068143483213367944e+02 8.763887095486262524e+01
7.037500000000000000e+03 6.773203944156654188e+01 4.903202642168248104e+01 1.067616992294338445e+02 8.771221678482088180e+01
7.050000000000000000e+03 6.764620485371139580e+01 4.904928078921516743e+01 1.067190902579153260e+02 8.771889886712017415e+01
7.062500000000000000e+03 6.750245836595111371e+01 4.909912307478634119e+01 1.066248234280463123e+02 8.784008343967641963e+01
7.075000000000000000e+03 6.739238401874406748e+01 4.911767912031895378e+01 1.066530822944712185e+02 8.786964420888429572e+01
7.087500000000000000e+03 6.747907378580445936e+01 4.913113847068570550e+01 1.067373445772921343e+02 8.783564962177487701e+01
7.100000000000000000e+03 6.756060887475456411e+01 4.911685779257183526e+01 1.065775564633365065e+02 8.769488928504441105e+01
7.112500000000000000e+03 6.747319591970840236e+01 4.910370645209689400e+01 1.063786650098890192e+02 8.777562769598108616e+01
7.125000000000000000e+03 6.745069343566404996e+01 4.923547720665769134e+01 1.064401266311489138e+02 8.780421863604499322e+01
7.137500000000000000e+03 6.754515873725081576e+01 4.920414206105687782e+01 1.063661126144354085e+02 8.785263225074739069e+01
7.150000000000000000e+03 6.752506380106163419e+01 4.929548786719618647e+01 1.064372340038233204e+02 8.781598321558897169e+01
7.162500000000000000e+03 6.749746115062789897e+01 4.940579399882562228e+01 1.062872805397044118e+02 8.779582705740348558e+01
7.175000000000000000e+03 6.764673679329844447e+01 4.935943370641906824e+01 1.062456544851101796e+02 8.770674236635389320e+01
7.187500000000000000e+03 6.769896640594967607e+01 4.942085504637257998e+01 1.062023322523060358e+02 8.771418929106309292e+01
7.200000000000000000e+03 6.740353266717096403e+01 4.945595048418129380e+01 1.061414028544314192e+02 8.775219015416070079e+01
7.212500000000000000e+03 6.743960221223902352e+01 4.945309085112804581e+01 1.061181031091858671e+02 8.778626468122376991e+01
7.225000000000000000e+03 6.750491116980816741e+01 4.945419948787388620e+01 1.062487935405669077e+02 8.771375332109950307e+01
7.237500000000000000e+03 6.744678780408956698e+01 4.946816948781051337e+01 1.062057309333995079e+02 8.764681253761096968e+01
7.250000000000000000e+03 6.748281255106599019e+01 4.955914447858671679e+01 1.062566065027887845e+02 8.756940812559413700e+01
7.262500000000000000e+03 6.755088742228419108e+01 4.949608717896112609e+01 1.061229976538052000e+02 8.751694310234057639e+01
7.275000000000000000e+03 6.762177883941359369e+01 4.937167012452000137e+01 1.061412926048387249e+02 8.756780025944978263e+01
7.287500000000000000e+03 6.750435702614788624e+01 4.930196160085618828e+01 1.060635359622386318e+02 8.745651180851304218e+01
7.300000000000000000e+03 6.762879102766208916e+01 4.940109280361840405e+01 1.059254638726538360e+02 8.734320979156389342e+01
7.312500000000000000e+03 6.767243367454864256e+01 4.935715561334448864e+01 1.059208190378801220e+02 8.740115614866431315e+01
7.325000000000000000e+03 6.773600448234999760e+01 4.920149917292205544e+01 1.060621175289797407e+02 8.740224166498762770e+01
7.337500000000000000e+03 6.783997224130537518e+01 4.923323859590725249e+01 1.060032539590268357e+02 8.733079202588970702e+01
7.350000000000000000e+03 6.806383265428767970e+01 4.915234608229753377e+01 1.059257403426132669e+02 8.732876729165646168e+01
7.362500000000000000e+03 6.788029013392943511e+01 4.881645213887473744e+01 1.058277969165206116e+02 8.738447901230337322e+01
7.375000000000000000e+03 6.781493038091015535e+01 4.897312956405209405e+01 1.057600562167358049e+02 8.739816933014604672e+01
7.387500000000000000e+03 6.759894471380768266e+01 4.906191555692270612e+01 1.055589919633663243e+02 8.729247665172296422e+01
7.400000000000000000e+03 6.743495547929212819e+01 4.909397983602840299e+01 1.056281544633650213e+02 8.733580399387226123e+01
7.412500000000000000e+03 6.746556938035661233e+01 4.899004284300306722e+01 1.057186038443011853e+02 8.742313964479131982e+01
7.425000000000000000e+03 6.742458150279610152e+01 4.906815179817342454e+01 1.057316286297355390e+02 8.735811306798977682e+01
7.437500000000000000e+03 6.741442153946837834e+01 4.909410684627450649e+01 1.059103197877391835e+02 8.741106186950108281e+01
7.450000000000000000e+03 6.724153545583563130e+01 4.911334069767576693e+01 1.058038060102968956e+02 8.736007441759247172e+01
7.462500000000000000e+03 6.730696960876603896e+01 4.905362816220989686e+01 1.058933405715177969e+02 8.724041848772110086e+01
7.475000000000000000e+03 6.728142442500494269e+01 4.903158308377961561e+01 1.060072461955168848e+02 8.730123720263121356e+01
7.487500000000000000e+03 6.711540944545872378e+01 4.890727261357596234e+01 1.061792197414538634e+02 8.722844635772516142e+01
7.500000000000000000e+03 6.709612645582478763e+01 4.890653346699753712e+01 1.061386104707867588e+02 8.720395658351489487e+01
7.512500000000000000e+03 6.719692415520795237e+01 4.897054631806522451e+01 1.060909731982145559e+02 8.700635653549393567e+01
7.525000000000000000e+03 6.743783230286716446e+01 4.898254059149525830e+01 1.061954097698187525e+02 8.710797312828188410e+01
7.537500000000000000e+03 6.737016787385230998e+01 4.902078797709675939e+01 1.061613665964992776e+02 8.709668100292591930e+01
7.550000000000000000e+03 6.725402280042878544e+01 4.892843242448856245e+01 1.062571186503698044e+02 8.710616452492868689e+01
7.562500000000000000e+03 6.718514888293844933e+01 4.898440807356919180e+01 1.061767606586161179e+02 8.711518018403083374e+01
7.575000000000000000e+03 6.717214707642773419e+01 4.878476384962521450e+01 1.061714087000771514e+02 8.713265371184814967e+01
7.587500000000000000e+03 6.710362724306587268e+01 4.866503945383905716e+01 1.062037292043693100e+02 8.710965406588884719e+01
7.600000000000000000e+03 6.713381129288063676e+01 4.866826961006520236e+01 1.062083736809786529e+02 8.717746129691127521e+01
7.612500000000000000e+03 6.723393740748294078e+01 4.887264766829463980e+01 1.061339098945341561e+02 8.727948172981227515e+01
7.625000000000000000e+03 6.730684027048863527e+01 4.893371686385584951e+01 1.062101884615458971e+02 8.732602926641442309e+01
7.637500000000000000e+03 6.741250141517760142e+01 4.887477916085703811e+01 1.062484490197884384e+02 8.735770191114247041e+01
7.650000000000000000e+03 6.727280351878896170e+01 4.887963669599395189e+01 1.062194751431819952e+02 8.727414286041546632e+01
7.662500000000000000e+03 6.711027842055128190e+01 4.893694371957366229e+01 1.061185606833352324e+02 8.726518315867193110e+01
7.675000000000000000e+03 6.710761003323534624e+01 4.887564506765599504e+01 1.059982940325642033e+02 8.710630516631174203e+01
7.687500000000000000e+03 6.686884911951851507e+01 4.878020220158707332e+01 1.059537998430582491e+02 8.713982858598562586e+01
7.700000000000000000e+03 6.698735821780793742e+01 4.883625472319453564e+01 1.058168226457065231e+02 8.707793161374047486e+01
7.712500000000000000e+03 6.693402267188798760e+01 4.888579999569278556e+01 1.058629796432185373e+02 8.713192357878126870e+01
7.725000000000000000e+03 6.711518552102927515e+01 4.899197730815682661e+01 1.058342326743763380e+02 8.714694596407782967e+01
7.737500000000000000e+03 6.707905201764150149e+01 4.910346649728980850e+01 1.058459964619037379e+02 8.727293601012588908e+01
7.750000000000000000e+03 6.693620746079476191e+01 4.906753311759190694e+01 1.058248628780568197e+02 8.720304264062265531e+01
7.762500000000000000e+03 6.690138652108804251e+01 4.896021462216249631e+01 1.058709056307886556e+02 8.724922846191169867e+01
7.775000000000000000e+03 6.703361584279441843e+01 4.900560766112736388e+01 1.058503553400932020e+02 8.723424607032178812e+01
7.787500000000000000e+03 6.699126134199124749e+01 4.905686768507832340e+01 1.059106121883450840e+02 8.725785356655269709e+01
7.800000000000000000e+03 6.690243369585114408e+01 4.922981889956353285e+01 1.060204102565932658e+02 8.705468560510327336e+01
7.812500000000000000e+03 6.691121886620067016e+01 4.934508535935978557e+01 1.059551961495528616e+02 8.696499115533885060e+01
7.825000000000000000e+03 6.690552466323539704e+01 4.940464595744507648e+01 1.059005591041486980e+02 8.693046999292948840e+01
7.837500000000000000e+03 6.687915340746882009e+01 4.931753541054777656e+01 1.058990127770382657e+02 8.677642206199193708e+01
7.850000000000000000e+03 6.688040673583080320e+01 4.911704954871544260e+01 1.058540694052629902e+02 8.673201765864756396e+01
7.862500000000000000e+03 6.679443223610273606e+01 4.911083424869428171e+01 1.057637921675118946e+02 8.670909687742349092e+01
7.875000000000000000e+03 6.701332599062796191e+01 4.898526259984362952e+01 1.056111559011433485e+02 8.673909791663575675e+01
7.887500000000000000e+03 6.683173593994141015e+01 4.904736373362941748e+01 1.056667878848861193e+02 8.680490210012482066e+01
7.900000000000000000e+03 6.681208835927755274e+01 4.907720646919107566e+01 1.057556369453287317e+02 8.670793759402501166e+01
7.912500000000000000e+03 6.687566480955372583e+01 4.907627346870600604e+01 1.057723761352456648e+02 8.660951987249389106e+01
7.925000000000000000e+03 6.677520111901961286e+01 4.903205329814874602e+01 1.056721978173482910e+02 8.659262272882617140e+01
7.937500000000000000e+03 6.682851089044325477e+01 4.906623612033255455e+01 1.057141104185594003e+02 8.654132415930951083e+01
7.950000000000000000e+03 6.689767554106562386e+01 4.891305750590365875e+01 1.058210489710721589e+02 8.651983272859149565e+01
7.962500000000000000e+03 6.702430905288072438e+01 4.898683050789059479e+01 1.056909773187356905e+02 8.656916087134072768e+01
7.975000000000000000e+03 6.684900199258919429e+01 4.906699136152781904e+01 1.057184772934668899e+02 8.664398160243140978e+01
7.987500000000000000e+03 6.681457566797267589e+01 4.906274328191027934e+01 1.056794425795409325e+02 8.648401487439389257e+01
8.000000000000000000e+03 6.686192531438611297e+01 4.905931690926258426e+01 1.055769562760209084e+02 8.639721938946649971e+01
8.012500000000000000e+03 6.685193974952657925e+01 4.907680305246255159e+01 1.055016506172546116e+02 8.646227592863422728e+01
8.025000000000000000e+03 6.678017324404889621e+01 4.910274449250542972e+01 1.055470206588440618e+02 8.635222967521991677e+01
8.037500000000000000e+03 6.673755795149146763e+01 4.904329624392919840e+01 1.056596716780548206e+02 8.641151047960835285e+01
8.050000000000000000e+03 6.690853535783215023e+01 4.899501146730305123e+01 1.057361293596079008e+02 8.642316982145848669e+01
8.062500000000000000e+03 6.689865102541692465e+01 4.897617728027274353e+01 1.058004547878579444e+02 8.641161371889390352e+01
8.075000000000000000e+03 6.697024980596519583e+01 4.891292683398499008e+01 1.056711193694440567e+02 8.637858003570737253e+01
8.087500000000000000e+03 6.688169243882597925e+01 4.889809197777098149e+01 1.057315232620721019e+02 8.636964124746636173e+01
8.100000000000000000e+03 6.683667075515650424e+01 4.888573036734412369e+01 1.057626986310902879e+02 8.645177759604142409e+01
8.112500000000000000e+03 6.679954879948405733e+01 4.885638195797743322e+01 1.056861919103594829e+02 8.640962925271728068e+01
8.125000000000000000e+03 6.679510243012447290e+01 4.876059497883640859e+01 1.057283073439303536e+02 8.646602558005254480e+01
8.137500000000000000e+03 6.687861492140334008e+01 4.869667835727099003e+01 1.056854777084910779e+02 8.660481011702317744e+01
8.150000000000000000e+03 6.674854218387135063e+01 4.870384468302177083e+01 1.056076310197783243e+02 8.661940845471747252e+01
8.162500000000000000e+03 6.680717087451164105e+01 4.866176130320666715e+01 1.056106168419211144e+02 8.668356307828858576e+01
8.175000000000000000e+03 6.669891937313813912e+01 4.874078034564941220e+01 1.056981504227452149e+02 8.670143888388842868e+01
8.187500000000000000e+03 6.677278127472095548e+01 4.881054299370354244e+01 1.056707918257997108e+02 8.690175345792745532e+01
8.200000000000000000e+03 6.668634290483441873e+01 4.883878632464178082e+01 1.057780611039204501e+02 8.673250597473614221e+01
8.212500000000000000e+03 6.668085559928253758e+01 4.877860860571659174e+01 1.057180969067217120e+02 8.654956697939692845e+01
8.225000000000000000e+03 6.673225552688045070e+01 4.876067365645151597e+01 1.056519369121776037e+02 8.662684654708327514e+01
8.237500000000000000e+03 6.677265295171453374e+01 4.869988526815722452e+01 1.058262105035706071e+02 8.671162155970972663e+01
8.250000000000000000e+03 6.682953804816213506e+01 4.878191334562024650e+01 1.058145421946337166e+02 8.675961809980925921e+01
8.262500000000000000e+03 6.688502672680164096e+01 4.871244626319859350e+01 1.057329402482866101e+02 8.670216037881968418e+01
8.275000000000000000e+03 6.697327945876639888e+01 4.879183842212972166e+01 1.058180203190347157e+02 8.654260290003387013e+01
8.287500000000000000e+03 6.693859977854511101e+01 4.874353277912308613e+01 1.058138339625085109e+02 8.650337504353730367e+01
8.300000000000000000e+03 6.677763153840324151e+01 4.880037760944129843e+01 1.058153304815369466e+02 8.659193624433451930e+01
8.312500000000000000e+03 6.686676738933168451e+01 4.863008077794611950e+01 1.058371644638794891e+02 8.649401784076208344e+01
8.325000000000000000e+03 6.696565984764035306e+01 4.861469711832245366e+01 1.058533494223960645e+02 8.640055320567840624e+01
8.337500000000000000e+03 6.691520827353971868e+01 4.864717766388100983e+01 1.058183369537973135e+02 8.644997349004381704e+01
8.350000000000000000e+03 6.686814538367187311e+01 4.875525901873055545e+01 1.059873190275747135e+02 8.662394284456433979e+01
8.362500000000000000e+03 6.690978802514877088e+01 4.867299548671285692e+01 1.059345877269944651e+02 8.651996868913698790e+01
8.375000000000000000e+03 6.692302555544577558e+01 4.860770007367650436e+01 1.058779365494299896e+02 8.667458456023378233e+01
8.387500000000000000e+03 6.695761486783572991e+01 4.857648162852167673e+01 1.058701436099826196e+02 8.668812998695227634e+01
8.400000000000000000e+03 6.702712231036844059e+01 4.869687933615553277e+01 1.057995851652445083e+02 8.657152647067404416e+01
8.412500000000000000e+03 6.699924021609922420e+01 4.870283426477782740e+01 1.056804338706144932e+02 8.661181926573546264e+01
8.425000000000000000e+03 6.712645213518415233e+01 4.879758962505958664e+01 1.056472339461247856e+02 8.662205277024882832e+01
8.437500000000000000e+03 6.714697128621466504e+01 4.877210073574143934e+01 1.058283421128569017e+02 8.670233602701303255e+01
8.450000000000000000e+03 6.701678135405543912e+01 4.873376891646487508e+01 1.059265571116235947e+02 8.666586335384566553e+01
8.462500000000000000e+03 6.709503921266011162e+01 4.875400970338692019e+01 1.059465980664933795e+02 8.663725455408781784e+01
8.475000000000000000e+03 6.693339524053726564e+01 4.887427253160538498e+01 1.058714103626416829e+02 8.649115720774049976e+01
8.487500000000000000e+03 6.707449037886227927e+01 4.894805287697711549e+01 1.058275854564529368e+02 8.642805308828096145e+01
8.500000000000000000e+03 6.720170477047750524e+01 4.887729937557952553e+01 1.057906096370516735e+02 8.644634295084679820e+01
8.512500000000000000e+03 6.723005991740916443e+01 4.903747468088570827e+01 1.057010602039920002e+02 8.634804307822831504e+01
8.525000000000000000e+03 6.723927095853008495e+01 4.908620855902707092e+01 1.056734829607198520e+02 8.620941674270673616e+01
8.537500000000000000e+03 6.740117733711768722e+01 4.911889149723186421e+01 1.056408944915939117e+02 8.622670406557047329e+01
8.550000000000000000e+03 6.737021534771258757e+01 4.915522207591406101e+01 1.057859189740746473e+02 8.622560947534371678e+01
8.562500000000000000e+03 6.746930178290367053e+01 4.900827944771994282e+01 1.057599503934729768e+02 8.634831940391487137e+01
8.575000000000000000e+03 6.742936580233406119e+01 4.901878711564059898e+01 1.058079311674102883e+02 8.633670252943964840e+01
8.587500000000000000e+03 6.744908653384685238e+01 4.893584388003090879e+01 1.057501690355560839e+02 8.619775787205745132e+01
8.600000000000000000e+03 6.723638416851395050e+01 4.887247164438103653e+01 1.058152873808826797e+02 8.607233050490530957e+01
8.612500000000000000e+03 6.727253123161571580e+01 4.888906171639083453e+01 1.058501906544280047e+02 8.615074841496885938e+01
8.625000000000000000e+03 6.711247227565931439e+01 4.893833735371202920e+01 1.058576098265370291e+02 8.616495915348517087e+01
8.637500000000000000e+03 6.703997706599353990e+01 4.897058915608840834e+01 1.058771486258697649e+02 8.620643006253045826e+01
8.650000000000000000e+03 6.719126126754903794e+01 4.904298618974611657e+01 1.058950619144165728e+02 8.604932053724112961e+01
8.662500000000000000e+03 6.711561390522328452e+01 4.892495417474252406e+01 1.059440622153263547e+02 8.598244271022669238e+01
8.675000000000000000e+03 6.732510012598068272e+01 4.887325294843309109e+01 1.059161005790653718e+02 8.588482942725372027e+01
8.687500000000000000e+03 6.724020950541424213e+01 4.889987561280029382e+01 1.059129034982694293e+02 8.602953923979934814e+01
8.700000000000000000e+03 6.719807004436697184e+01 4.886840794198615612e+01 1.059045765626658664e+02 8.607850219823551186e+01
8.712500000000000000e+03 6.722811585641800036e+01 4.882174282310462843e+01 1.059258114841768759e+02 8.602723056561910653e+01
8.725000000000000000e+03 6.712995215171821428e+01 4.889525622065391275e+01 1.057477507030036605e+02 8.619537676223637845e+01
8.737500000000000000e+03 6.713284191053882921e+01 4.895953662339826451e+01 1.056904272044980075e+02 8.619897334398478961e+01
8.750000000000000000e+03 6.712797554994507720e+01 4.891555034784239098e+01 1.056903281102678704e+02 8.620968825479440056e+01
8.762500000000000000e+03 6.722286126057379363e+01 4.889091446438427369e+01 1.057507377315306059e+02 8.617338551846080463e+01
8.775000000000000000e+03 6.732124115960259303e+01 4.882335943116987664e+01 1.056923477184101330e+02 8.612672763167007872e+01
8.787500000000000000e+03 6.735077725799794734e+01 4.875616485963805502e+01 1.055923151974542691e+02 8.610235382207461896e+01
8.800000000000000000e+03 6.744643397854623856e+01 4.871688240887722543e+01 1.055921625957143135e+02 8.617022164783398352e+01
8.812500000000000000e+03 6.765027771766607145e+01 4.873353260329660941e+01 1.057137430721559497e+02 8.636704675815423116e+01
8.825000000000000000e+03 6.769058463618952715e+01 4.866203746139697728e+01 1.057102105628069637e+02 8.651104650857799072e+01
8.837500000000000000e+03 6.766243066166494202e+01 4.869249745133553375e+01 1.057478224113120149e+02 8.662288409020170832e+01
8.850000000000000000e+03 6.766335402217804074e+01 4.858259410628575381e+01 1.056613844844897301e+02 8.656239795457499042e+01
8.862500000000000000e+03 6.762830458774580222e+01 4.869780619021604906e+01 1.056311287887367030e+02 8.660663252757073849e+01
8.875000000000000000e+03 6.768044332368512528e+01 4.869532688351852556e+01 1.056574801450728387e+02 8.655993831975168007e+01
8.887500000000000000e+03 6.765968540928207631e+01 4.867074115390418854e+01 1.056800643136074314e+02 8.657305649702905725e+01
8.900000000000000000e+03 6.759490761812467952e+01 4.852582507292288483e+01 1.057619755954502381e+02 8.661990847368713276e+01
8.912500000000000000e+03 6.762451712043591101e+01 4.850760516399697053e+01 1.057990975851828210e+02 8.666552628414949311e+01
8.925000000000000000e+03 6.764036623645965562e+01 4.865333934852136366e+01 1.057411031782759068e+02 8.668629843858754214e+01
8.937500000000000000e+03 6.772827592895058046e+01 4.856271298126785751e+01 1.056698405560766645e+02 8.668652302603447879e+01
8.950000000000000000e+03 6.768304473134405441e+01 4.858054480927763308e+01 1.056594044648347932e+02 8.675458855735739405e+01
8.962500000000000000e+03 6.758549080246555718e+01 4.865331731301962037e+01 1.056914017388492368e+02 8.670802380253704200e+01
8.975000000000000000e+03 6.776265922307318590e+01 4.866397926816016195e+01 1.057033722643701878e+02 8.678124688306822065e+01
8.987500000000000000e+03 6.772828258964074166e+01 4.853087808409451753e+01 1.055720654734494275e+02 8.675366990324467054e+01
9.000000000000000000e+03 6.769636103153551687e+01 4.860560831162781881e+01 1.056368377894633426e+02 8.678805336692954597e+01
9.012500000000000000e+03 6.750852881673834816e+01 4.870880589371059699e+01 1.056912436772200152e+02 8.683616673543791364e+01
9.025000000000000000e+03 6.758351200973022799e+01 4.873630756663381902e+01 1.055738763499546451e+02 8.677706715334679188e+01
9.037500000000000000e+03 6.753437956434049738e+01 4.863930826234708604e+01 1.055625914004383645e+02 8.677103224896806921e+01
9.050000000000000000e+03 6.763611439739617026e+01 4.856484693298899913e+01 1.055181092378006582e+02 8.678711528359630734e+01
9.062500000000000000e+03 6.765847326301999942e+01 4.872809041848014289e+01 1.054762849884674125e+02 8.675203359183485929e+01
9.075000000000000000e+03 6.763223642001251790e+01 4.878233164568204216e+01 1.055250678371967155e+02 8.669191152352125584e+01
9.087500000000000000e+03 6.754749519813816505e+01 4.878762664191667398e+01 1.055973401744048630e+02 8.682226860613586439e+01
9.100000000000000000e+03 6.758019317466857956e+01 4.878703520032992458e+01 1.056267484465624591e+02 8.677750786951466466e+01
9.112500000000000000e+03 6.754297708123483801e+01 4.893161588114756455e+01 1.054960809135728397e+02 8.686362188317207256e+01
9.125000000000000000e+03 6.756023092941066466e+01 4.904476360281979197e+01 1.056140680385227313e+02 8.666647300591982628e+01
9.137500000000000000e+03 6.747755349165088035e+01 4.899007249819766940e+01 1.056499778081840617e+02 8.668527699540766207e+01
9.150000000000000000e+03 6.739966092703446066e+01 4.901198729127288800e+01 1.057916438158425052e+02 8.661007025089199374e+01
9.162500000000000000e+03 6.727960943922008141e+01 4.890471558758286363e+01 1.057681551551848003e+02 8.665468386061182571e+01
9.175000000000000000e+03 6.721903683618907621e+01 4.892205260971683600e+01 1.056612710086764366e+02 8.670881186523850204e+01
9.187500000000000000e+03 6.720267746870084125e+01 4.899997869356290892e+01 1.056430976471092293e+02 8.686084138640883623e+01
9.200000000000000000e+03 6.727266146018696702e+01 4.905432440287474805e+01 1.057201561518934909e+02 8.690337575334079645e+01
9.212500000000000000e+03 6.722203265699822339e+01 4.892749585536251544e+01 1.057577865958088807e+02 8.698313215077284610e+01
9.225000000000000000e+03 6.719882987452939460e+01 4.871570354316556717e+01 1.056210073482063763e+02 8.707442537369452396e+01
9.237500000000000000e+03 6.711500471569205217e+01 4.878171821411159925e+01 1.055497785979717236e+02 8.708938271980518664e+01
9.250000000000000000e+03 6.721031425892292077e+01 4.862268583815902190e+01 1.053256302055361147e+02 8.706595241249834771e+01
9.262500000000000000e+03 6.721434934570172004e+01 4.865217499961991621e+01 1.053334489355559356e+02 8.710363562064925702e+01
9.275000000000000000e+03 6.710028249151461921e+01 4.865113121095034643e+01 1.054522547342874788e+02 8.707090633323156226e+01
9.287500000000000000e+03 6.703121424258712580e+01 4.863554423323878240e+01 1.056398704272221494e+02 8.705057989356978965e+01
9.300000000000000000e+03 6.707533001869282430e+01 4.868266575254109085e+01 1.056911606843602698e+02 8.693818070725438929e+01
9.312500000000000000e+03 6.705714331044561050e+01 4.878765607975017105e+01 1.056972727193125792e+02 8.689176140371205292e+01
9.325000000000000000e+03 6.707202378083260896e+01 4.884566207836474661e+01 1.057563992094042078e+02 8.701373881740617833e+01
9.337500000000000000e+03 6.707467018163433181e+01 4.884100122737186922e+01 1.057299413759978535e+02 8.691703898155580532e+01
9.350000000000000000e+03 6.710302163490590033e+01 4.891327920650864769e+01 1.057114970745433737e+02 8.683509216303217215e+01
9.362500000000000000e+03 6.707419065046720164e+01 4.886165411414663851e+01 1.056355120503512808e+02 8.682102683223588713e+01
9.375000000000000000e+03 6.687516883814143398e+01 4.885852420922820016e+01 1.056867633109206537e+02 8.674648083697663026e+01
9.387500000000000000e+03 6.687307228728471387e+01 4.871716358309861761e+01 1.056848339529854286e+02 8.681110838156349985e+01
9.400000000000000000e+03 6.706324833840524491e+01 4.871710417840340313e+01 1.057834223816133346e+02 8.678898891054788578e+01
9.412500000000000000e+03 6.707550760502310538e+01 4.891504417835196250e+01 1.056396851630592835e+02 8.683023132796365928e+01
9.425000000000000000e+03 6.712252714394919906e+01 4.888632069876402397e+01 1.055065639536908577e+02 8.657039150283983986e+01
9.437500000000000000e+03 6.709216532491628016e+01 4.889986595540457159e+01 1.055788589427710633e+02 8.645468819526341520e+01
9.450000000000000000e+03 6.706864782425523686e+01 4.884742700053506326e+01 1.054507430037324127e+02 8.651491052682952443e+01
9.462500000000000000e+03 6.721301218233891461e+01 4.882667913707675211e+01 1.055857958688720686e+02 8.657352335278598332e+01
9.475000000000000000e+03 6.704895923105738120e+01 4.887049388828160801e+01 1.054881559974528500e+02 8.651052267828666231e+01
9.487500000000000000e+03 6.711018299507699680e+01 4.880600561950711125e+01 1.056600126046890580e+02 8.630627313569721082e+01
9.500000000000000000e+03 6.714437420020388458e+01 4.872461994439341026e+01 1.057798623225563119e+02 8.623595794842564999e+01
9.512500000000000000e+03 6.722343529323126177e+01 4.875065685031423612e+01 1.056331786093256397e+02 8.638065990744550504e+01
9.525000000000000000e+03 6.725826360521725178e+01 4.883375466525164654e+01 1.054873379420028243e+02 8.637372953570823597e+01
9.537500000000000000e+03 6.721712308548377734e+01 4.882467339942043338e+01 1.055009781036006302e+02 8.655814652701415923e+01
9.550000000000000000e+03 6.729518713333528979e+01 4.881610952275343607e+01 1.054521251542034292e+02 8.667418257013875404e+01
9.562500000000000000e+03 6.729107213849357549e+01 4.874071073406979338e+01 1.054840897111173348e+02 8.680670603367612159e+01
9.575000000000000000e+03 6.737080501033619839e+01 4.878735138055680665e+01 1.054348745900646236e+02 8.680075711558980345e+01
9.587500000000000000e+03 6.731936745743311690e+01 4.880428678471637483e+01 1.054223151112911694e+02 8.680292971973574367e+01
9.600000000000000000e+03 6.733983475297591781e+01 4.878798817939325971e+01 1.055835833382973163e+02 8.671241573999303398e+01
9.612500000000000000e+03 6.728931624200325246e+01 4.888845913069032179e+01 1.056972008642157306e+02 8.663422309586192682e+01
9.625000000000000000e+03 6.732151298305528542e+01 4.880728474635189684e+01 1.056005476263831753e+02 8.660177471103916957e+01
9.637500000000000000e+03 6.736158641095025246e+01 4.881545742743813321e+01 1.054896822771550120e+02 8.667681685903413324e+01
9.650000000000000000e+03 6.754528136350775469e+01 4.883007734302835701e+01 1.055291688828849317e+02 8.671100748278388437e+01
9.662500000000000000e+03 6.750743857818119409e+01 4.887997164605216938e+01 1.055654193199304132e+02 8.670840100148426188e+01
9.675000000000000000e+03 6.749235201758513369e+01 4.878292389380054317e+01 1.055777929740434615e+02 8.670662885386114738e+01
9.687500000000000000e+03 6.753271221411679903e+01 4.870125010650101416e+01 1.055921714983291508e+02 8.667001964137062942e+01
9.700000000000000000e+03 6.741231909784899301e+01 4.871209343125234881e+01 1.055944125909199869e+02 8.665620922291668649e+01
9.712500000000000000e+03 6.735772384741062524e+01 4.886848651541730959e+01 1.055935840939713728e+02 8.644521734860892082e+01
9.725000000000000000e+03 6.746860649023444978e+01 4.909254199285913245e+01 1.055116472516237138e+02 8.643765768770323632e+01
9.737500000000000000e+03 6.750523634165951137e+01 4.908424098957231507e+01 1.055787279251976116e+02 8.662276777431591768e+01
9.750000000000000000e+03 6.756825503680049394e+01 4.907260494368067327e+01 1.055334942611866751e+02 8.663474369344146453e+01
9.762500000000000000e+03 6.761883654421482959e+01 4.907806988945738169e+01 1.054497637114126434e+02 8.644216148536433764e+01
9.775000000000000000e+03 6.745020588783370385e+01 4.924710480603937413e+01 1.055061739680887740e+02 8.641619589175753902e+01
9.787500000000000000e+03 6.751295854978550892e+01 4.914606825285603264e+01 1.055144810591212945e+02 8.640702570825150985e+01
9.800000000000000000e+03 6.760459105313259442e+01 4.912699937076340717e+01 1.054608624129357395e+02 8.649804555775114068e+01
9.812500000000000000e+03 6.746411759016137921e+01 4.898998631545185845e+01 1.054537469472110303e+02 8.642121761527791080e+01
9.825000000000000000e+03 6.747572624372918426e+01 4.904663515876261926e+01 1.054736433168066725e+02 8.635829096097751290e+01
9.837500000000000000e+03 6.757554062187746524e+01 4.899871535131600098e+01 1.055465956982941691e+02 8.644830116575886336e+01
9.850000000000000000e+03 6.756378488675554195e+01 4.898147408546659420e+01 1.056366508217165574e+02 8.656319875998761404e+01
9.862500000000000000e+03 6.763702433397435243e+01 4.893003132716101788e+01 1.056646059268426825e+02 8.663429998506374830e+01
9.875000000000000000e+03 6.761087363012148899e+01 4.892968913296319755e+01 1.056575233442078883e+02 8.664022104090204834e+01
9.887500000000000000e+03 6.765082243402152073e+01 4.899661410335522760e+01 1.056402400239860526e+02 8.667407137772336512e+01
9.900000000000000000e+03 6.768765631135177330e+01 4.893337255145139864e+01 1.056928804400239699e+02 8.670104902779586098e+01
9.912500000000000000e+03 6.779037397179313018e+01 4.896464990291970309e+01 1.056856472256403805e+02 8.686758440773115808e+01
9.925000000000000000e+03 6.772472602535141561e+01 4.890418627953319231e+01 1.057011388935633107e+02 8.690747657267981197e+01
9.937500000000000000e+03 6.758159684423303304e+01 4.893374197790933522e+01 1.057316437953394086e+02 8.685982367904320256e+01
9.950000000000000000e+03 6.756107811335157010e+01 4.907121235010314564e+01 1.057173691267398254e+02 8.696079060171922492e+01
9.962500000000000000e+03 6.748009400735358554e+01 4.902688233593880796e+01 1.058302861405361739e+02 8.682905840350476012e+01
9.975000000000000000e+03 6.745881231000643652e+01 4.911585308028855223e+01 1.059111467478799966e+02 8.684596348345880301e+01
9.987500000000000000e+03 6.746784499438244609e+01 4.910608462498643689e+01 1.058933222982746685e+02 8.680230252395163859e+01
1.000000000000000000e+04 6.746339622532759961e+01 4.894898391459321374e+01 1.058574703316232331e+02 8.695380743505634769e+01
1.001250000000000000e+04 6.759087183776298957e+01 4.891187090645171764e+01 1.059509437791737270e+02 8.694963424883370351e+01
1.002500000000000000e+04 6.759806874124802789e+01 4.892011999324489580e+01 1.058966879982766613e+02 8.682902220429767226e+01
1.003750000000000000e+04 6.747738013978081995e+01 4.895284836963759290e+01 1.056939665699128597e+02 8.681145317412338613e+01
1.005000000000000000e+04 6.745155609587398260e+01 4.895046041514383717e+01 1.056687057973997810e+02 8.679836524740510129e+01
1.006250000000000000e+04 6.747562044913793500e+01 4.894394881495755101e+01 1.056751836687437276e+02 8.674762666199083583e+01
1.007500000000000000e+04 6.755361486619023026e+01 4.896753392733760535e+01 1.056928468466872175e+02 8.701617793851796989e+01
1.008750000000000000e+04 6.765003883742988933e+01 4.894029506914576899e+01 1.057256357631092527e+02 8.709669587517376499e+01
1.010000000000000000e+04 6.769455117319358806e+01 4.904430264376433257e+01 1.056769123857745001e+02 8.711474980880447561e+01
1.011250000000000000e+04 6.762294565666074675e+01 4.925868898819214792e+01 1.057139541139731875e+02 8.720098452120328147e+01
1.012500000000000000e+04 6.764243004040595508e+01 4.931353584757935948e+01 1.056225301678641131e+02 8.733940978923307341e+01
1.013750000000000000e+04 6.771544755652789149e+01 4.922853389887617226e+01 1.056218144501311542e+02 8.717683021966794854e+01
1.015000000000000000e+04 6.776905649231265727e+01 4.926753271610417784e+01 1.056556646362928973e+02 8.717187451908365858e+01
1.016250000000000000e+04 6.777810339051775657e+01 4.931792084774961893e+01 1.056075705014773547e+02 8.730607640628780075e+01
1.017500000000000000e+04 6.775101828652528013e+01 4.929335768182495769e+01 1.056888508263085953e+02 8.738346672590945730e+01
1.018750000000000000e+04 6.759404378429205451e+01 4.915301117207548032e+01 1.056741235510058203e+02 8.731172020183355187e+01
1.020000000000000000e+04 6.767691938324182388e+01 4.916175626987701719e+01 1.056944889534451733e+02 8.729019095535238648e+01
1.021250000000000000e+04 6.741171453607610431e+01 4.915434995300753940e+01 1.058153270519854630e+02 8.727992250001121022e+01
1.022500000000000000e+04 6.740690450459695171e+01 4.922734896185533415e+01 1.057882544457234388e+02 8.724263135727061069e+01
1.023750000000000000e+04 6.739190154699575430e+01 4.925488288141374937e+01 1.058039341994468572e+02 8.709242320826436412e+01
1.025000000000000000e+04 6.749062989529821266e+01 4.924983591068136235e+01 1.059535925801443739e+02 8.704930252034085925e+01
1.026250000000000000e+04 6.762613316492304705e+01 4.909527395860276755e+01 1.059161196864734791e+02 8.701947770668776627e+01
1.027500000000000000e+04 6.771833860102201186e+01 4.901491640113417247e+01 1.059056045677663036e+02 8.708704456034479335e+01
1.028750000000000000e+04 6.778858542624308825e+01 4.909167838132284345e+01 1.057715918350486533e+02 8.699899430917383825e+01
1.030000000000000000e+04 6.784569976438457672e+01 4.898296913091537164e+01 1.055903698313793058e+02 8.711410041586570685e+01
1.031250000000000000e+04 6.796452987900484288e+01 4.903105920254709815e+01 1.056519843085711017e+02 8.708616958043573675e+01
1.032500000000000000e+04 6.803839660709131465e+01 4.907391382986620698e+01 1.056740639545970595e+02 8.704263443054327354e+01
1.033750000000000000e+04 6.801285745579683351e+01 4.896061042394189400e+01 1.056530071578738443e+02 8.706816662423322839e+01
1.035000000000000000e+04 6.801844682940524933e+01 4.897239868152156816e+01 1.057839276285567252e+02 8.710072385791229976e+01
1.036250000000000000e+04 6.807133280699403599e+01 4.892888213497624861e+01 1.057788126610198134e+02 8.703063827782399642e+01
1.037500000000000000e+04 6.785540570027083618e+01 4.881721357926652161e+01 1.057131772760976531e+02 8.698528062967605479e+01
1.038750000000000000e+04 6.782362845074753466e+01 4.877331626107689999e+01 1.056988530544634557e+02 8.699377744141233393e+01
1.040000000000000000e+04 6.780410569105984564e+01 4.889569769782656294e+01 1.057201333185569041e+02 8.709239308343519781e+01
1.041250000000000000e+04 6.773298455529901219e+01 4.883251382662080431e+01 1.057600110589903721e+02 8.718352992703108839e+01
1.042500000000000000e+04 6.782669701189898603e+01 4.878083436339658618e+01 1.057794108879007240e+02 8.714298092643615234e+01
1.043750000000000000e+04 6.788637419001192086e+01 4.885918607797503910e+01 1.056793737837169687e+02 8.710131619994041330e+01
1.045000000000000000e+04 6.795025672012835116e+01 4.880626429559155355e+01 1.057809147204668960e+02 8.713368842851691909e+01
1.046250000000000000e+04 6.794392623746921345e+01 4.870509317093473101e+01 1.059371553486350734e+02 8.702910469646172942e+01
1.047500000000000000e+04 6.793798012634357519e+01 4.873191673737897389e+01 1.058654312032040963e+02 8.714803779434522824e+01
1.048750000000000000e+04 6.800067230930257267e+01 4.864310603699289715e+01 1.060150960992907727e+02 8.715548854139518653e+01
1.050000000000000000e+04 6.794677261316650174e+01 4.863001444650453209e+01 1.060594738043184293e+02 8.725292308886599812e+01
1.051250000000000000e+04 6.798527197320136395e+01 4.860155915940799787e+01 1.060676544805410373e+02 8.723521595501732406e+01
1.052500000000000000e+04 6.794023223749776719e+01 4.869611873039502115e+01 1.060732816387231310e+02 8.720670132276639208e+01
1.053750000000000000e+04 6.791964941639024289e+01 4.873366394173226013e+01 1.060229313850920505e+02 8.723377760328565955e+01
1.055000000000000000e+04 6.796850398079705258e+01 4.869294700951002852e+01 1.059969187816702174e+02 8.728017863386367026e+01
1.056250000000000000e+04 6.804463764273572224e+01 4.876021282531238654e+01 1.060226195988004321e+02 8.720968297954685511e+01
1.057500000000000000e+04 6.805122239698697229e+01 4.880162818666024549e+01 1.060721372500113802e+02 8.729887625123267014e+01
1.058750000000000000e+04 6.777777315177868900e+01 4.885740195960453036e+01 1.061711121305682184e+02 8.736374626803130639e+01
1.060000000000000000e+04 6.777534894239559549e+01 4.885947485686006786e+01 1.060933705100630675e+02 8.745666360346129409e+01
1.061250000000000000e+04 6.770792107615359612e+01 4.885743663589096286e+01 1.061866737648412879e+02 8.757815777557429726e+01
1.062500000000000000e+04 6.765587892507224410e+01 4.882813751589712581e+01 1.062537582303366861e+02 8.750305932589982660e+01
1.063750000000000000e+04 6.768257211678765373e+01 4.883098971519640230e+01 1.063559941384053076e+02 8.752828329345183533e+01
1.065000000000000000e+04 6.770485010600140185e+01 4.877467037660208860e+01 1.063839626075886287e+02 8.758476440865565849e+01
1.066250000000000000e+04 6.749541713060509096e+01 4.878110546707932116e+01 1.064313297357073793e+02 8.757593049099800453e+01
1.067500000000000000e+04 6.734446848890574699e+01 4.879838373517019789e+01 1.064973685612479954e+02 8.760927690130682777e+01
1.068750000000000000e+04 6.731302642189422158e+01 4.878465652575999911e+01 1.064814238898908201e+02 8.760895407694800952e+01
1.070000000000000000e+04 6.734535360189175890e+01 4.868738679184469476e+01 1.064478681831250100e+02 8.751495001269387330e+01
1.071250000000000000e+04 6.740500825226591530e+01 4.861001254529649884e+01 1.064680456873264092e+02 8.749244600485882017e+01
1.072500000000000000e+04 6.744303874175642477e+01 4.866772265153898047e+01 1.065634311691131302e+02 8.763179665593503387e+01
1.073750000000000000e+04 6.739216571287349211e+01 4.861514217945347127e+01 1.064770001733625833e+02 8.746973219896098328e+01
1.075000000000000000e+04 6.743163852003065983e+01 4.857906159684360148e+01 1.063757040587412916e+02 8.747603981837961840e+01
1.076250000000000000e+04 6.748883211268348248e+01 4.871141138074705879e+01 1.063867799853604907e+02 8.754357051765850883e+01
1.077500000000000000e+04 6.740943873463821490e+01 4.869780327417876009e+01 1.063983581932409805e+02 8.756523254751503771e+01
1.078750000000000000e+04 6.742505533145312313e+01 4.862884003699954150e+01 1.062534399696715184e+02 8.739518159565022870e+01
1.080000000000000000e+04 6.750309549044654034e+01 4.850967088618535428e+01 1.062572783266569445e+02 8.723559660460423970e+01
1.081250000000000000e+04 6.749862724052853480e+01 4.852043984376195596e+01 1.062700556448392035e+02 8.735477244205844727e+01
1.082500000000000000e+04 6.750469881831939745e+01 4.842934883420199554e+01 1.062438771241337747e+02 8.730748658186337252e+01
1.083750000000000000e+04 6.759590783632906152e+01 4.834500055669982999e+01 1.062231320526901328e+02 8.727465885593208839e+01
1.085000000000000000e+04 6.764622736040091411e+01 4.832595039381072155e+01 1.062724437814367917e+02 8.738539450026422628e+01
1.086250000000000000e+04 6.742815568996910258e+01 4.832537614664614267e+01 1.063376648713736614e+02 8.743246670828632716e+01
1.087500000000000000e+04 6.742453910773480175e+01 4.839596951437804506e+01 1.063792823025086136e+02 8.736729269220111860e+01
1.088750000000000000e+04 6.741423761594455755e+01 4.854876454060007518e+01 1.064179090799757432e+02 8.735071271200042986e+01
1.090000000000000000e+04 6.759751340395312980e+01 4.855016990729846071e+01 1.062568158959593063e+02 8.728409508300313746e+01
1.091250000000000000e+04 6.756681519646890877e+01 4.853788424404056911e+01 1.062993583502227892e+02 8.715623055645130535e+01
1.092500000000000000e+04 6.739180160539746112e+01 4.860450783892447646e+01 1.061282219342922701e+02 8.719689626620167644e+01
1.093750000000000000e+04 6.731887066360499716e+01 4.866452215266503600e+01 1.061471641360949860e+02 8.731444716496990566e+01
1.095000000000000000e+04 6.739099489304672375e+01 4.860163775894289984e+01 1.061708547670093594e+02 8.733874623057106135e+01
1.096250000000000000e+04 6.738977490715613783e+01 4.866589963531391305e+01 1.061178446522660437e+02 8.727856083211467819e+01
1.097500000000000000e+04 6.725338788321788286e+01 4.867976377610025196e+01 1.060296168539715893e+02 8.740759047244740998e+01
1.098750000000000000e+04 6.732819714529014732e+01 4.854842936336187620e+01 1.059055162682291638e+02 8.743336237928289734e+01
1.100000000000000000e+04 6.736108658862315224e+01 4.852825661627360176e+01 1.059021654696683754e+02 8.759698744440466101e+01
1.101250000000000000e+04 6.740762171837626227e+01 4.847267956244262166e+01 1.058994431298225862e+02 8.763592154416889457e+01
1.102500000000000000e+04 6.744633578376003413e+01 4.839985256902510002e+01 1.058078772565611985e+02 8.759916236252031752e+01
1.103750000000000000e+04 6.768412099923617120e+01 4.847398266293846092e+01 1.057890703240844488e+02 8.754022678911883304e+01
1.105000000000000000e+04 6.748508235546469791e+01 4.856768337697724292e+01 1.058368488022820202e+02 8.762150955872006364e+01
1.106250000000000000e+04 6.754851994258656589e+01 4.857651628407969469e+01 1.057639842054322230e+02 8.766370780938184737e+01
1.107500000000000000e+04 6.762550177667463913e+01 4.854946416567401002e+01 1.057090185827549789e+02 8.763806960224540887e+01
1.108750000000000000e+04 6.756390971254640476e+01 4.855847742347501139e+01 1.057553696210111838e+02 8.751814984042724177e+01
1.110000000000000000e+04 6.749655747490345448e+01 4.860968240562215925e+01 1.057439411267698262e+02 8.751293657787975633e+01
1.111250000000000000e+04 6.747804414635173487e+01 4.856785344885009437e+01 1.057868471708373050e+02 8.763091259215048012e+01
1.112500000000000000e+04 6.754226105295798277e+01 4.861600398937183343e+01 1.057509532191489825e+02 8.771129969819759253e+01
1.113750000000000000e+04 6.749728240127676315e+01 4.871385101137716589e+01 1.058005267077020193e+02 8.771053091827448611e+01
1.115000000000000000e+04 6.733223364680395662e+01 4.878222738267584191e+01 1.057170602432317139e+02 8.763846700050237359e+01
1.116250000000000000e+04 6.730982931205997488e+01 4.882852821544687316e+01 1.057534216201045041e+02 8.751388911484342259e+01
1.117500000000000000e+04 6.732742555599416789e+01 4.873191257146584832e+01 1.058590577656228930e+02 8.756320469197305556e+01
1.118750000000000000e+04 6.743998480003031659e+01 4.866263557932924755e+01 1.059284461412883900e+02 8.753552748295892627e+01
1.120000000000000000e+04 6.756276486875832177e+01 4.853878541564267834e+01 1.059959060732574727e+02 8.757575495712731595e+01
1.121250000000000000e+04 6.754425324747998616e+01 4.845583598345577059e+01 1.061896630070945520e+02 8.761471936226864443e+01
1.122500000000000000e+04 6.762256966335742447e+01 4.847750773658972179e+01 1.062326464344072718e+02 8.746991982037717150e+01
1.123750000000000000e+04 6.772124780449958337e+01 4.852654706126141804e+01 1.060828883007835657e+02 8.744118355665732167e+01
1.125000000000000000e+04 6.778091162034777994e+01 4.869416575236301981e+01 1.059080903192683536e+02 8.738053108702531802e+01
1.126250000000000000e+04 6.780477522084710529e+01 4.854731827070300199e+01 1.059216312722226832e+02 8.731912286656313427e+01
1.127500000000000000e+04 6.791012948216985023e+01 4.857328980648422601e+01 1.059183716278328262e+02 8.720377265144794876e+01
1.128750000000000000e+04 6.785944797394395778e+01 4.844177007256993051e+01 1.059748110864051398e+02 8.724640494260280832e+01
1.130000000000000000e+04 6.792863420291618581e+01 4.858140388355487005e+01 1.060450658268953390e+02 8.723015553402275657e+01
1.131250000000000000e+04 6.790456344417764001e+01 4.850240663469570279e+01 1.061715120999149775e+02 8.722883431436730461e+01
1.132500000000000000e+04 6.804161071852047371e+01 4.846213329620994159e+01 1.062057306030322508e+02 8.722615413752077984e+01
1.133750000000000000e+04 6.818359461253197651e+01 4.849231613715287637e+01 1.062762669521929126e+02 8.713649048544125719e+01
1.135000000000000000e+04 6.822991962425092538e+01 4.852824126343174527e+01 1.061739079006333810e+02 8.722062356862996069e+01
1.136250000000000000e+04 6.822015287750194545e+01 4.851686506192583437e+01 1.061508741304081838e+02 8.717093333876051986e+01
1.137500000000000000e+04 6.812794002207822075e+01 4.856253543196523026e+01 1.061291202154005759e+02 8.716827869939999118e+01
1.138750000000000000e+04 6.825828326411372871e+01 4.844347099309060667e+01 1.060464908785494771e+02 8.723229415598744652e+01
1.140000000000000000e+04 6.825752787958106182e+01 4.836713776685643040e+01 1.059718428398947765e+02 8.727484621382713215e+01
1.141250000000000000e+04 6.823245567056166294e+01 4.835477971521061846e+01 1.059800783513306470e+02 8.720741158650820068e+01
1.142500000000000000e+04 6.813809560476484251e+01 4.846006966830807272e+01 1.061660177689084179e+02 8.716666631529709264e+01
1.143750000000000000e+04 6.818842981918528778e+01 4.846853421199841705e+01 1.062189974598123712e+02 8.703321334295274880e+01
1.145000000000000000e+04 6.822808001761345054e+01 4.846950847469774715e+01 1.061203342966591663e+02 8.698184301753607883e+01
1.146250000000000000e+04 6.820368658638903980e+01 4.836644214679103726e+01 1.060409845479785957e+02 8.698910987649905735e+01
1.147500000000000000e+04 6.806506849478886068e+01 4.819978494315663653e+01 1.061459216753272301e+02 8.702918740780690143e+01
1.148750000000000000e+04 6.828308902321965945e+01 4.828857568557719304e+01 1.061507119565539767e+02 8.704184432458642107e+01
1.150000000000000000e+04 6.836683374064568852e+01 4.829833888807837639e+01 1.061447455882772459e+02 8.704571163759345609e+01
1.151250000000000000e+04 6.831925142261003714e+01 4.837104882587884447e+01 1.060369044167934049e+02 8.701295216050534975e+01
1.152500000000000000e+04 6.840476163041689972e+01 4.831463899611986079e+01 1.060030952056221452e+02 8.683021095647008281e+01
1.153750000000000000e+04 6.842648054327274565e+01 4.836450101235158172e+01 1.058475983609240672e+02 8.686740366438787930e+01
1.155000000000000000e+04 6.840904893131995834e+01 4.839558366287363356e+01 1.060502418166045828e+02 8.700175213901486870e+01
1.156250000000000000e+04 6.834732416362891172e+01 4.854767981487093209e+01 1.060167236998985629e+02 8.676491336511115549e+01
1.157500000000000000e+04 6.839910127018364960e+01 4.862051091701889050e+01 1.059970664675453236e+02 8.676319551186590218e+01
1.158750000000000000e+04 6.841392549740736229e+01 4.851775795381246326e+01 1.058914807730354113e+02 8.690856615940067798e+01
1.160000000000000000e+04 6.837332397823114150e+01 4.844838881877904413e+01 1.059669538283635433e+02 8.697080992815210720e+01
1.161250000000000000e+04 6.837769372828364567e+01 4.847809577070413667e+01 1.060885457793137476e+02 8.703107838814401020e+01
1.162500000000000000e+04 6.853570014166821522e+01 4.849664182970251147e+01 1.060294897173418605e+02 8.706873867776430131e+01
1.163750000000000000e+04 6.858587657078724931e+01 4.852824701286994014e+01 1.060452526799228679e+02 8.708582017213960569e+01
1.165000000000000000e+04 6.845915014364759088e+01 4.869197710180095839e+01 1.059581593265902058e+02 8.699832975106667732e+01
1.166250000000000000e+04 6.856242737264412312e+01 4.860117682921313786e+01 1.058793290004650629e+02 8.714365993331767868e+01
1.167500000000000000e+04 6.856579620903416128e+01 4.854533482396152522e+01 1.058190251997874469e+02 8.720462579311356421e+01
1.168750000000000000e+04 6.850139512419912080e+01 4.865074071072956485e+01 1.059088091044538231e+02 8.727815425751886380e+01
1.170000000000000000e+04 6.840146277259356111e+01 4.870114811674021382e+01 1.059692768538698004e+02 8.726767275827073433e+01
1.171250000000000000e+04 6.841961487863335378e+01 4.875045038616551096e+01 1.060281937461580100e+02 8.712618389661635376e+01
1.172500000000000000e+04 6.831254545251462673e+01 4.862107074921857475e+01 1.059151012002565437e+02 8.731019266213205299e+01
1.173750000000000000e+04 6.849515423580054119e+01 4.848465518138114305e+01 1.059090778584519512e+02 8.728180337937315869e+01
1.175000000000000000e+04 6.860862575023392651e+01 4.853008655199738541e+01 1.058679174552272286e+02 8.736220729088765324e+01
1.176250000000000000e+04 6.846644459938048044e+01 4.851278793617736795e+01 1.057819001262322445e+02 8.728771021622736725e+01
1.177500000000000000e+04 6.831654517705310070e+01 4.852581629269546681e+01 1.058089905739730199e+02 8.723648060863567366e+01
1.178750000000000000e+04 6.818298686182006918e+01 4.841991842399387025e+01 1.059814472711703957e+02 8.715643720186982080e+01
1.180000000000000000e+04 6.820503270985911115e+01 4.842048539388718353e+01 1.059413602867647910e+02 8.711273757679838070e+01
1.181250000000000000e+04 6.827900306690061427e+01 4.836491189197164431e+01 1.059825191650868703e+02 8.706560995196024066e+01
1.182500000000000000e+04 6.833753851427573522e+01 4.836919243571352922e+01 1.060357582710380484e+02 8.716141164585312140e+01
1.183750000000000000e+04 6.848900299784557433e+01 4.839493365036753403e+01 1.060039920516924639e+02 8.698455494154336520e+01
1.185000000000000000e+04 6.848515977579099001e+01 4.840547884481306085e+01 1.060440963477390142e+02 8.684460888490016828e+01
1.186250000000000000e+04 6.842015222416779352e+01 4.831996421297639444e+01 1.059861546539351735e+02 8.684665302755610128e+01
1.187500000000000000e+04 6.840576021831614639e+01 4.851449131999166298e+01 1.060769900302767752e+02 8.686155562830856525e+01
1.188750000000000000e+04 6.836509822856729102e+01 4.846605767478547477e+01 1.059163258550383802e+02 8.678363979680214868e+01
1.190000000000000000e+04 6.845846706577458463e+01 4.860301499697298055e+01 1.059693003487675043e+02 8.671786076509371810e+01
1.191250000000000000e+04 6.846864166547742059e+01 4.859380894004258522e+01 1.061001620579722697e+02 8.684221346521270846e+01
1.192500000000000000e+04 6.835100043735265274e+01 4.849902553022672436e+01 1.060015328297918131e+02 8.687107492017631216e+01
1.193750000000000000e+04 6.831541896812420589e+01 4.837509801219529493e+01 1.059181981496273863e+02 8.692474428499508576e+01
1.195000000000000000e+04 6.811803202201646457e+01 4.828942258293970724e+01 1.059869006750391094e+02 8.679642842278524029e+01
1.196250000000000000e+04 6.800454968397612276e+01 4.832283978891646115e+01 1.059401476153584980e+02 8.661386835327849099e+01
1.197500000000000000e+04 6.811610689601978663e+01 4.834860929904757398e+01 1.060361790520650089e+02 8.665769516131562966e+01
1.198750000000000000e+04 6.817387986588765614e+01 4.834533867668424989e+01 1.060780902152214367e+02 8.660608952042323949e+01
1.200000000000000000e+04 6.825648475483490074e+01 4.832439032729121209e+01 1.061396778331423718e+02 8.662078668729658659e+01
1.201250000000000000e+04 6.826736275476793026e+01 4.828524252835507724e+01 1.061767117769054067e+02 8.662225557426229727e+01
1.202500000000000000e+04 6.810290592938545728e+01 4.824764524611413918e+01 1.061381163428441710e+02 8.656931947864030974e+01
1.203750000000000000e+04 6.806394019622302949e+01 4.815062599143229960e+01 1.061767456450536002e+02 8.659183339318866501e+01
1.205000000000000000e+04 6.823165864018001514e+01 4.824774121366774438e+01 1.062160082319800125e+02 8.653885059950958691e+01
1.206250000000000000e+04 6.826978192051555538e+01 4.829657255341515310e+01 1.061151198600995116e+02 8.651946499710513194e+01
1.207500000000000000e+04 6.831914561317663015e+01 4.817518975728254560e+01 1.061370201102051993e+02 8.641196909465394072e+01
1.208750000000000000e+04 6.840086781403483940e+01 4.813521379818079993e+01 1.061361092895956801e+02 8.642950881506560279e+01
1.210000000000000000e+04 6.825695930240438258e+01 4.795899709296146085e+01 1.062323612562972528e+02 8.644786864305575591e+01
1.211250000000000000e+04 6.821664137694229169e+01 4.814613825509722034e+01 1.061518495013394698e+02 8.646604563460725501e+01
1.212500000000000000e+04 6.821589452815172194e+01 4.813575195944525831e+01 1.062217878618965301e+02 8.640407153866061662e+01
1.213750000000000000e+04 6.824628019855443029e+01 4.804495075309655761e+01 1.062002576698182139e+02 8.651838635145443845e+01
1.215000000000000000e+04 6.811157463378559385e+01 4.797645187322478932e+01 1.062410084014928628e+02 8.654933081670861839e+01
1.216250000000000000e+04 6.807202694204221416e+01 4.778632656709191195e+01 1.062292322819188257e+02 8.649907142282333439e+01
1.217500000000000000e+04 6.798769953740742267e+01 4.773780576785216567e+01 1.062141987701378127e+02 8.660299805483886360e+01
1.218750000000000000e+04 6.802081756614958863e+01 4.767686860482136524e+01 1.061905921997938407e+02 8.665612207564919345e+01
1.220000000000000000e+04 6.794439600947336544e+01 4.780134011231735514e+01 1.061827322646962131e+02 8.666843509325786954e+01
1.221250000000000000e+04 6.793908458180953858e+01 4.772709090473352234e+01 1.061736059850909442e+02 8.670580109379299927e+01
1.222500000000000000e+04 6.793629019438111527e+01 4.758759634246217729e+01 1.060966360528382211e+02 8.676614838250739581e+01
1.223750000000000000e+04 6.791137354206711052e+01 4.756976495343028688e+01 1.060514262326122150e+02 8.675874866945831343e+01
1.225000000000000000e+04 6.790765966007892018e+01 4.746410002397560390e+01 1.060679161770461008e+02 8.681777694510854815e+01
1.226250000000000000e+04 6.782875159512070695e+01 4.729989242959087647e+01 1.062121123003463197e+02 8.671533492299820978e+01
1.227500000000000000e+04 6.786186540580754922e+01 4.734774809542075502e+01 1.062550637562668783e+02 8.660187767691097349e+01
1.228750000000000000e+04 6.795019664193493725e+01 4.733963820043520343e+01 1.063556078292774600e+02 8.656527321907101680e+01
1.230000000000000000e+04 6.792389506501557150e+01 4.735265593598712286e+01 1.063414480835133560e+02 8.657460272689654346e+01
1.231250000000000000e+04 6.795056858203729178e+01 4.724025123321941777e+01 1.063769378247391160e+02 8.662237770567169548e+01
1.232500000000000000e+04 6.807176448197766661e+01 4.730870560371783995e+01 1.064668025552197719e+02 8.676055460242520212e+01
1.233750000000000000e+04 6.805174529971296238e+01 4.742524442074230961e+01 1.065107710603686115e+02 8.664646073368686530e+01
1.235000000000000000e+04 6.803957757653459737e+01 4.745088200073440277e+01 1.065049275785049900e+02 8.658233612742242258e+01
1.236250000000000000e+04 6.798980163691886958e+01 4.733678370214029485e+01 1.063452384363403098e+02 8.652644148243265931e+01
1.237500000000000000e+04 6.807810498151469858e+01 4.735680379492163183e+01 1.066937728378558745e+02 8.670078246998447469e+01
1.238750000000000000e+04 6.800564651269739613e+01 4.747268505518671589e+01 1.067318622539695383e+02 8.657980909648924239e+01
1.240000000000000000e+04 6.802374940352297017e+01 4.738467010598593276e+01 1.066748449152538427e+02 8.639790552127824697e+01
1.241250000000000000e+04 6.810021157037168393e+01 4.730608700658331145e+01 1.068320216634027986e+02 8.650645170526850336e+01
1.242500000000000000e+04 6.818933969865419442e+01 4.736513658107815417e+01 1.068931936058403664e+02 8.661283585896026693e+01
1.243750000000000000e+04 6.828788645580220873e+01 4.737287695879070526e+01 1.070616353493148551e+02 8.659676993967202918e+01
1.245000000000000000e+04 6.829682119293521225e+01 4.736628518717880354e+01 1.069401830133674025e+02 8.656346945095660317e+01
1.246250000000000000e+04 6.850239712069070208e+01 4.737490748520176709e+01 1.067178558676752260e+02 8.657931194672035247e+01
1.247500000000000000e+04 6.843546047208445771e+01 4.732032910830309191e+01 1.066994021592654889e+02 8.653755251162881734e+01
1.248750000000000000e+04 6.842874734966611072e+01 4.731071788736898043e+01 1.066744267006509972e+02 8.642219322207067478e+01
1.250000000000000000e+04 6.829972947148887386e+01 4.735428838230910742e+01 1.067553957313937758e+02 8.654329226073623715e+01
1.251250000000000000e+04 6.818023816441471752e+01 4.730983144749860259e+01 1.067066993217194408e+02 8.651658395965634440e+01
1.252500000000000000e+04 6.816192732735535742e+01 4.729605517298399064e+01 1.067847548679846597e+02 8.628379011237475993e+01
1.253750000000000000e+04 6.808254581300717234e+01 4.718755905965004871e+01 1.065134608226962172e+02 8.634850757687482314e+01
1.255000000000000000e+04 6.808692587614950753e+01 4.728441552417406513e+01 1.066032556889338281e+02 8.646899751163986991e+01
1.256250000000000000e+04 6.818679144565764716e+01 4.724882024348526954e+01 1.066352987953073352e+02 8.659581040692000897e+01
1.257500000000000000e+04 6.819239111529464026e+01 4.729556813766134837e+01 1.066378411025973065e+02 8.635514336077102371e+01
1.258750000000000000e+04 6.827544850642533447e+01 4.727845693848202302e+01 1.067105677948794238e+02 8.638953637437431610e+01
1.260000000000000000e+04 6.824018326597351347e+01 4.732700594254478688e+01 1.068129054646039435e+02 8.643608934865655158e+01
1.261250000000000000e+04 6.813061041974725640e+01 4.739470891764860028e+01 1.067805624835155243e+02 8.649087097467770491e+01
1.262500000000000000e+04 6.815312296482595400e+01 4.730422197700742970e+01 1.067282467744313834e+02 8.661095262257947525e+01
1.263750000000000000e+04 6.810922652098172136e+01 4.733051764794995364e+01 1.067372659921785498e+02 8.667437860765251401e+01
1.265000000000000000e+04 6.814407725561291329e+01 4.743516610375454690e+01 1.067230622081026183e+02 8.662511074699283142e+01
1.266250000000000000e+04 6.809068127841464957e+01 4.753074222348098488e+01 1.067379948861120909e+02 8.642646111725886726e+01
1.267500000000000000e+04 6.816592223478289725e+01 4.745708289166941540e+01 1.065948510883752789e+02 8.643274927261958851e+01
1.268750000000000000e+04 6.804360600666484515e+01 4.729242895190147777e+01 1.066486348936040685e+02 8.646027108450790877e+01
1.270000000000000000e+04 6.786038348574400914e+01 4.741053591248429200e+01 1.066497937595788841e+02 8.634006969129187326e+01
1.271250000000000000e+04 6.792414136057927010e+01 4.745582313895393156e+01 1.066899728276550547e+02 8.644747203756742238e+01
1.272500000000000000e+04 6.802375156345161145e+01 4.758666688124171174e+01 1.067513048214608915e+02 8.652845904520256681e+01
1.273750000000000000e+04 6.809299929286285646e+01 4.768232487231469463e+01 1.068264739352468808e+02 8.642498986082459567e+01
1.275000000000000000e+04 6.812605901828511890e+01 4.758549925761447952e+01 1.066927864753627802e+02 8.624039206805427682e+01
1.276250000000000000e+04 6.826050923166579310e+01 4.745230089296289577e+01 1.066441165065225078e+02 8.628607750100518103e+01
1.277500000000000000e+04 6.825085396836141172e+01 4.744802548097609929e+01 1.066574721225086222e+02 8.624300315182823340e+01
1.278750000000000000e+04 6.824576703495512220e+01 4.749262099926709624e+01 1.067274030354416965e+02 8.643901389120601664e+01
1.280000000000000000e+04 6.817776788743353222e+01 4.748955532484068698e+01 1.067827534693266500e+02 8.644168591681312819e+01
1.281250000000000000e+04 6.842189140426737026e+01 4.751802999012431172e+01 1.068648571424530189e+02 8.648212903868218859e+01
1.282500000000000000e+04 6.844720996305309768e+01 4.747685096630205237e+01 1.068347634680050788e+02 8.643176151773349147e+01
1.283750000000000000e+04 6.849547872279977412e+01 4.740299515479085102e+01 1.069106275339280216e+02 8.634492230108126876e+01
1.285000000000000000e+04 6.846092817134767472e+01 4.759037640367561295e+01 1.067912464779194863e+02 8.628851806713785777e+01
1.286250000000000000e+04 6.836224504441592842e+01 4.758388627813504002e+01 1.068771745662000683e+02 8.630698333224216867e+01
1.287500000000000000e+04 6.848611316632928947e+01 4.764079829497487850e+01 1.067991370576513646e+02 8.625275822773602385e+01
1.288750000000000000e+04 6.844531948481213135e+01 4.762990798132592118e+01 1.067489615456694452e+02 8.622369321977755874e+01
1.290000000000000000e+04 6.830648034521294676e+01 4.750245629074810694e+01 1.066859722929632852e+02 8.622615514215200960e+01
1.291250000000000000e+04 6.828828300841902887e+01 4.756288458371078320e+01 1.068026621176211677e+02 8.631910837587018648e+01
1.292500000000000000e+04 6.824446135893445842e+01 4.747988243496782701e+01 1.067216606874128360e+02 8.629451452131671374e+01
1.293750000000000000e+04 6.828144455242343724e+01 4.751481896883005618e+01 1.067007837149904077e+02 8.632374825553830533e+01
1.295000000000000000e+04 6.843702743073593808e+01 4.748556954162147292e+01 1.066445590176163591e+02 8.619316836879934840e+01
1.296250000000000000e+04 6.839457722451982136e+01 4.739633149287994485e+01 1.066640818184729937e+02 8.607215109459713176e+01
1.297500000000000000e+04 6.846504255885443513e+01 4.724232109812396629e+01 1.066827256153175938e+02 8.605961618389413559e+01
1.298750000000000000e+04 6.858357046069794194e+01 4.737463897097676124e+01 1.067535776455975309e+02 8.622203423697324354e+01
1.300000000000000000e+04 6.844181565479033225e+01 4.737618151561518687e+01 1.067833785132013844e+02 8.623488539629697414e+01
1.301250000000000000e+04 6.832679663550970872e+01 4.736293891865040706e+01 1.065485271733363533e+02 8.631638758013953350e+01
1.302500000000000000e+04 6.819906947872478042e+01 4.745330568436565244e+01 1.065422380087195506e+02 8.643873746409775549e+01
1.303750000000000000e+04 6.825995345303681461e+01 4.729294149964663063e+01 1.066546528978997372e+02 8.642588895369628688e+01
1.305000000000000000e+04 6.837936382652553391e+01 4.722449834945839342e+01 1.067379404277630641e+02 8.647071737590030693e+01
1.306250000000000000e+04 6.838561847874225919e+01 4.725323127709503979e+01 1.065138051643605621e+02 8.660724615452474495e+01
1.307500000000000000e+04 6.835095448913030225e+01 4.722431362700851309e+01 1.065491967209164557e+02 8.675109111259800443e+01
1.308750000000000000e+04 6.845063528306687317e+01 4.727322542652033377e+01 1.066047391781306288e+02 8.657143581096799778e+01
1.310000000000000000e+04 6.847763620338594137e+01 4.735640200919746690e+01 1.064786382232071134e+02 8.648118802059829591e+01
1.311250000000000000e+04 6.846300866625890080e+01 4.733552880200196000e+01 1.065076808978698892e+02 8.639209407938905372e+01
1.312500000000000000e+04 6.852524149018047694e+01 4.742646898900361663e+01 1.065251880049250417e+02 8.635359660321468311e+01
1.313750000000000000e+04 6.856133307936629251e+01 4.744802626049634142e+01 1.065359869217020758e+02 8.633091273279453048e+01
1.315000000000000000e+04 6.866977816802202028e+01 4.737014841430955414e+01 1.065375653901702435e+02 8.619591258999506067e+01
1.316250000000000000e+04 6.874817099202333281e+01 4.748691831197977820e+01 1.064794604720836588e+02 8.612357457102149283e+01
1.317500000000000000e+04 6.881868625693951458e+01 4.744837109702179134e+01 1.064371998086696181e+02 8.610797733744325910e+01
1.318750000000000000e+04 6.874975892989459680e+01 4.744246502521315278e+01 1.064049001351638140e+02 8.615451816809381569e+01
1.320000000000000000e+04 6.869965180853910169e+01 4.749599286469734238e+01 1.064788304872910345e+02 8.594748628472767393e+01
1.321250000000000000e+04 6.860273227628943005e+01 4.738766409209599573e+01 1.064613099451610339e+02 8.599151797060591207e+01
1.322500000000000000e+04 6.849335469281186306e+01 4.746772894489349426e+01 1.064157611287163832e+02 8.617703355192122672e+01
1.323750000000000000e+04 6.828903709760176355e+01 4.746216813126769551e+01 1.064568650477104512e+02 8.615155247545568784e+01
1.325000000000000000e+04 6.830981439641219310e+01 4.754097127216707008e+01 1.064846036620886451e+02 8.601979261061816828e+01
1.326250000000000000e+04 6.827867999520138653e+01 4.755631523833656615e+01 1.065078915306527989e+02 8.602143566918597628e+01
1.327500000000000000e+04 6.845079764988409465e+01 4.751128363131100940e+01 1.064924212081826056e+02 8.586592612694536797e+01
1.328750000000000000e+04 6.823568771376808684e+01 4.750186248176181181e+01 1.065570084400320212e+02 8.590747887015446338e+01
1.330000000000000000e+04 6.813904835971867158e+01 4.749178026941412156e+01 1.064528187828285439e+02 8.595960344509437334e+01
1.331250000000000000e+04 6.835483575967349168e+01 4.739696645570192857e+01 1.065590323791378893e+02 8.606032441549257328e+01
1.332500000000000000e+04 6.838169931787268752e+01 4.735656007093806608e+01 1.066340445072231660e+02 8.608041671133369732e+01
1.333750000000000000e+04 6.826558885983983771e+01 4.725890467813934492e+01 1.066897821035146876e+02 8.598412334766912579e+01
1.335000000000000000e+04 6.814169344634666459e+01 4.724124938100819548e+01 1.066546120268938296e+02 8.591515902908749069e+01
1.336250000000000000e+04 6.827414490602529895e+01 4.731489401944643447e+01 1.066058091372273964e+02 8.593589806286612998e+01
1.337500000000000000e+04 6.831053880570414094e+01 4.746729668283113313e+01 1.065195093061366123e+02 8.576662320220175673e+01
1.338750000000000000e+04 6.835899421236123885e+01 4.758595736855482983e+01 1.065588096020110100e+02 8.565676613990635246e+01
1.340000000000000000e+04 6.839134964089069513e+01 4.763213973657769174e+01 1.064885879181527315e+02 8.582002899343548563e+01
1.341250000000000000e+04 6.829254895656382018e+01 4.755516845142700788e+01 1.064279640701430765e+02 8.580250516423311069e+01
1.342500000000000000e+04 6.831289274832570868e+01 4.755342750390960305e+01 1.063857216839107309e+02 8.592761909170293677e+01
1.343750000000000000e+04 6.841557163703571121e+01 4.759133335983752033e+01 1.062565624208198614e+02 8.581456679191887815e+01
1.345000000000000000e+04 6.825138284756916107e+01 4.756909832215804812e+01 1.062575627899997670e+02 8.587363835054034666e+01
1.346250000000000000e+04 6.844467865925486194e+01 4.747574624565562118e+01 1.063346676165616032e+02 8.573885685654272493e+01
1.347500000000000000e+04 6.814179384221817770e+01 4.757895125999731079e+01 1.064432364535791322e+02 8.570873946987227043e+01
1.348750000000000000e+04 6.818329289946464655e+01 4.757359437715425798e+01 1.065092942835685648e+02 8.563163283393392078e+01
1.350000000000000000e+04 6.829807265680402395e+01 4.746311377785599461e+01 1.064305911250172443e+02 8.572209672510648204e+01
1.351250000000000000e+04 6.818624650076387184e+01 4.747394625480748687e+01 1.063535953095057067e+02 8.568202744775106794e+01
1.352500000000000000e+04 6.806719364622760793e+01 4.754579333738902136e+01 1.063099142563677759e+02 8.567274572464133087e+01
1.353750000000000000e+04 6.827536231033460012e+01 4.761401335001595214e+01 1.063954133654524838e+02 8.568302240082024923e+01
1.355000000000000000e+04 6.819723941089816321e+01 4.758034252019658084e+01 1.064321547043341809e+02 8.564871056914117275e+01
1.356250000000000000e+04 6.821017515521846519e+01 4.750498831776790354e+01 1.065281653249831351e+02 8.578094565418030015e+01
1.357500000000000000e+04 6.823267365878750468e+01 4.745846979513587627e+01 1.065084318295674279e+02 8.590363136351538742e+01
1.358750000000000000e+04 6.809633296418186887e+01 4.736388972612518700e+01 1.062938788277184301e+02 8.590908548301494818e+01
1.360000000000000000e+04 6.798824347824783842e+01 4.753648771940510898e+01 1.061459328919805785e+02 8.602911122325724591e+01
1.361250000000000000e+04 6.805154288766341608e+01 4.752347207487661507e+01 1.060594809352271852e+02 8.617413862238569777e+01
1.362500000000000000e+04 6.809567160311729594e+01 4.749671095989302216e+01 1.061420022541492187e+02 8.610013225788408420e+01
1.363750000000000000e+04 6.809356295631805267e+01 4.749647071561960843e+01 1.061723419398580859e+02 8.618779950521665967e+01
1.365000000000000000e+04 6.802082700414119643e+01 4.750927260344216307e+01 1.062731551972174913e+02 8.600697293835868606e+01
1.366250000000000000e+04 6.789295661975479845e+01 4.758930487863889880e+01 1.062621857566193313e+02 8.600426154079578112e+01
1.367500000000000000e+04 6.792519028422313454e+01 4.750691171444166372e+01 1.062356631733932630e+02 8.606727007230151116e+01
1.368750000000000000e+04 6.787634717305847687e+01 4.749185845305794373e+01 1.061950876770933405e+02 8.607810021789970278e+01
1.370000000000000000e+04 6.779846126599963441e+01 4.734677662468318005e+01 1.062380182907643871e+02 8.622253169616745083e+01
1.371250000000000000e+04 6.775334247940031673e+01 4.738259815614102166e+01 1.061216441647316202e+02 8.614088025998368892e+01
1.372500000000000000e+04 6.784839280145743601e+01 4.729779184018493510e+01 1.061118957713152753e+02 8.608735959802420723e+01
1.373750000000000000e+04 6.786439453244852871e+01 4.714810791734350914e+01 1.060997260910737481e+02 8.607145162378652969e+01
1.375000000000000000e+04 6.784418442506387237e+01 4.714879930871155977e+01 1.061146055291611390e+02 8.621468326253102532e+01
1.376250000000000000e+04 6.773695979524862310e+01 4.722860451868952225e+01 1.061126837443249968e+02 8.627603430904569848e+01
1.377500000000000000e+04 6.770446055674482011e+01 4.709674496006367406e+01 1.061159525339185024e+02 8.642852758569341631e+01
1.378750000000000000e+04 6.766195570419408511e+01 4.708351223125065133e+01 1.062665339732288743e+02 8.645398126223450674e+01
1.380000000000000000e+04 6.759384337691543010e+01 4.701941135126822502e+01 1.062843669221817606e+02 8.629272196254430582e+01
1.381250000000000000e+04 6.745753742908352990e+01 4.703950489559588277e+01 1.064147659359652067e+02 8.626920088015590693e+01
1.382500000000000000e+04 6.727160760126038497e+01 4.708370599561202852e+01 1.064806408522196790e+02 8.649164249659042980e+01
1.383750000000000000e+04 6.714728020705641143e+01 4.695722889765751518e+01 1.065684709152610594e+02 8.665893040819679527e+01
1.385000000000000000e+04 6.735053350665502592e+01 4.686372963097858246e+01 1.065994891694104467e+02 8.672823553812960995e+01
1.386250000000000000e+04 6.738804864601812028e+01 4.694919048287354713e+01 1.065678812592816769e+02 8.670522455731972400e+01
1.387500000000000000e+04 6.747571794037662585e+01 4.691459943467209825e+01 1.066004851668037361e+02 8.671289125354418559e+01
1.388750000000000000e+04 6.747516905494228467e+01 4.696190818707374603e+01 1.066091338732587275e+02 8.670177453364297548e+01
1.390000000000000000e+04 6.733549310108691088e+01 4.698377177861984677e+01 1.066731273738425045e+02 8.666488665366676969e+01
1.391250000000000000e+04 6.717752935214720367e+01 4.697430873452920252e+01 1.066327131229006540e+02 8.671421728641738014e+01
1.392500000000000000e+04 6.746693036880606087e+01 4.695266561573100006e+01 1.064434975928021316e+02 8.679233664498097767e+01
1.393750000000000000e+04 6.760327999240753627e+01 4.709340487110995355e+01 1.065126578503815864e+02 8.681612833140030716e+01
1.395000000000000000e+04 6.742795394513558449e+01 4.712669863297248440e+01 1.064220781163296152e+02 8.675353422051588836e+01
1.396250000000000000e+04 6.730635165903296979e+01 4.716462476051984964e+01 1.064019198675343603e+02 8.671506899667316759e+01
1.397500000000000000e+04 6.735995281845077898e+01 4.713636400038436136e+01 1.062763687755635829e+02 8.669902298602741553e+01
1.398750000000000000e+04 6.726967732373550746e+01 4.722542044922649040e+01 1.061790638991203082e+02 8.650129950050877881e+01
1.400000000000000000e+04 6.728431993764084496e+01 4.723935102113088647e+01 1.062096114618740188e+02 8.652488319995990196e+01
1.401250000000000000e+04 6.740125783522216807e+01 4.737040410237770516e+01 1.062796290631165306e+02 8.655324068471128385e+01
1.402500000000000000e+04 6.745369159385222702e+01 4.742177043654545088e+01 1.061557601704590184e+02 8.649911371069943300e+01
1.403750000000000000e+04 6.751513777159532026e+01 4.739092381275057164e+01 1.061251378535813217e+02 8.642739706105034259e+01
1.405000000000000000e+04 6.749834712118415325e+01 4.735928188400740879e+01 1.062145508626845896e+02 8.654490815981955620e+01
1.406250000000000000e+04 6.743349624427820288e+01 4.730534291612595155e+01 1.062030497616880211e+02 8.656692986904110398e+01
1.407500000000000000e+04 6.723940741864468862e+01 4.724320810004655868e+01 1.061907771589587526e+02 8.649255987095179421e+01
1.408750000000000000e+04 6.720467806017377654e+01 4.706167775606712667e+01 1.061223272360985135e+02 8.650283095915246179e+01
1.410000000000000000e+04 6.698358226751579991e+01 4.706800352779095675e+01 1.060143109975480513e+02 8.643561918669307431e+01
1.411250000000000000e+04 6.709788814231606580e+01 4.700484745324670399e+01 1.058952705880912788e+02 8.642990833765375669e+01
1.412500000000000000e+04 6.704926946347923433e+01 4.717751405618140836e+01 1.059258571183243731e+02 8.638901845818904235e+01
1.413750000000000000e+04 6.714917008919132968e+01 4.727091772406200221e+01 1.058197435305871039e+02 8.649644544235097499e+01
1.415000000000000000e+04 6.724066739796822390e+01 4.712875230882980304e+01 1.058595361865589979e+02 8.651729092093168560e+01
1.416250000000000000e+04 6.723155819190219518e+01 4.712441264678392372e+01 1.058104303955492469e+02 8.640323466918125916e+01
1.417500000000000000e+04 6.725720582100440481e+01 4.708972136724695190e+01 1.057799365047560514e+02 8.635503487759504537e+01
1.418750000000000000e+04 6.719244990746899759e+01 4.698111143295263759e+01 1.056452306223388860e+02 8.620680699716777440e+01
1.420000000000000000e+04 6.720870790521992433e+01 4.699515235279852732e+01 1.056334858161021657e+02 8.635807256903865436e+01
1.421250000000000000e+04 6.726166923675020826e+01 4.693225675993653567e+01 1.055481430628240958e+02 8.628262400737078508e+01
1.422500000000000000e+04 6.709266250141352828e+01 4.697202245192730885e+01 1.054743173245214649e+02 8.616877130356394332e+01
1.423750000000000000e+04 6.717646166172045241e+01 4.690809795038105534e+01 1.055175473841582772e+02 8.614903215318855700e+01
1.425000000000000000e+04 6.731884852789818297e+01 4.684709064641403131e+01 1.054805608482966477e+02 8.621111333999827764e+01
1.426250000000000000e+04 6.723024049763807852e+01 4.690680190156734142e+01 1.055158724109312800e+02 8.615366109534302552e+01
1.427500000000000000e+04 6.720175696313374658e+01 4.698593930631690796e+01 1.055507653027414534e+02 8.599275416816871598e+01
1.428750000000000000e+04 6.707110402782596736e+01 4.695787318766888063e+01 1.055870465404466927e+02 8.600926068207569131e+01
1.430000000000000000e+04 6.709547114476724516e+01 4.693537148327045117e+01 1.056819073280635450e+02 8.594449073299104214e+01
1.431250000000000000e+04 6.699422469432917637e+01 4.702513506557566103e+01 1.056866882298284196e+02 8.581854278377770129e+01
1.432500000000000000e+04 6.711837998509555803e+01 4.706905898265316779e+01 1.056644857620277804e+02 8.583737667601441501e+01
1.433750000000000000e+04 6.720843989203551416e+01 4.703025415814371968e+01 1.056635402995043336e+02 8.592195991237322517e+01
1.435000000000000000e+04 6.719079290909085955e+01 4.702237436621647504e+01 1.056676184645393448e+02 8.600421217346998048e+01
1.436250000000000000e+04 6.727763882903109049e+01 4.704553716499602700e+01 1.057226376499340006e+02 8.604899884388576936e+01
1.437500000000000000e+04 6.732254924457060952e+01 4.727555607310900854e+01 1.057997182482951786e+02 8.602135533975663861e+01
1.438750000000000000e+04 6.726760037028687123e+01 4.713425840321078653e+01 1.058447764128093951e+02 8.604141309465417464e+01
1.440000000000000000e+04 6.720044166742941627e+01 4.707271403012949662e+01 1.057885196936953349e+02 8.606241878730575934e+01
1.441250000000000000e+04 6.722602709854575664e+01 4.710807442997018057e+01 1.058310909646506133e+02 8.604388512949041967e+01
1.442500000000000000e+04 6.710859982124262046e+01 4.709071670271394083e+01 1.058034782815440877e+02 8.611403467406569234e+01
1.443750000000000000e+04 6.692473563519763502e+01 4.709801851461868694e+01 1.058329458977318609e+02 8.619888272340226365e+01
1.445000000000000000e+04 6.701391424450862644e+01 4.695915272558314513e+01 1.059697864538968588e+02 8.617165259971842772e+01
1.446250000000000000e+04 6.698872553873835045e+01 4.695596134395078280e+01 1.058398953214918095e+02 8.604062540918739899e+01
1.447500000000000000e+04 6.693166335382851173e+01 4.689945104441815715e+01 1.057062061073287680e+02 8.602680532380009026e+01
1.448750000000000000e+04 6.705098818454798959e+01 4.684231480993933161e+01 1.056959598605201904e+02 8.604661596789091504e+01
1.450000000000000000e+04 6.706052007181230579e+01 4.672630630567631727e+01 1.057412930487359830e+02 8.611184758280575124e+01
1.451250000000000000e+04 6.711393600599438969e+01 4.676427117859741145e+01 1.057963194538147178e+02 8.611721542174927890e+01
1.452500000000000000e+04 6.729524127164893343e+01 4.677648655438975567e+01 1.058019054727404438e+02 8.607677583403189203e+01
1.453750000000000000e+04 6.731373567615860054e+01 4.681275882765187646e+01 1.058151447234274798e+02 8.619998173168723099e+01
1.455000000000000000e+04 6.734198294473355872e+01 4.666762988869739814e+01 1.058934586353467324e+02 8.626234132851544700e+01
1.456250000000000000e+04 6.714393499839557933e+01 4.669289714990583207e+01 1.058988949537744020e+02 8.626640378860217595e+01
1.457500000000000000e+04 6.712429302247957708e+01 4.667033261890282603e+01 1.058720952019483121e+02 8.612656824414803225e+01
1.458750000000000000e+04 6.713277417422649762e+01 4.664539155412691684e+01 1.058374078586699909e+02 8.603229800024419660e+01
1.460000000000000000e+04 6.723653475872961849e+01 4.672277453438596950e+01 1.057346467621341901e+02 8.604225791392028100e+01
1.461250000000000000e+04 6.723942648555338053e+01 4.677758554644351108e+01 1.056343743401478150e+02 8.611232434921640788e+01
1.462500000000000000e+04 6.723641056585231013e+01 4.687870793915491419e+01 1.056937437524740062e+02 8.618662853546763358e+01
1.463750000000000000e+04 6.743348402741240477e+01 4.692550835183151747e+01 1.056460170555871088e+02 8.610986360145506069e+01
1.465000000000000000e+04 6.747870280284543298e+01 4.698942136363855582e+01 1.055696903132714795e+02 8.606967505677688735e+01
1.466250000000000000e+04 6.735547323651212537e+01 4.695797285562797896e+01 1.054363364763963062e+02 8.604852057081502892e+01
1.467500000000000000e+04 6.739724976605140228e+01 4.687728427090093675e+01 1.053445854335077172e+02 8.596424913455173566e+01
1.468750000000000000e+04 6.732644902622294580e+01 4.685425267420144735e+01 1.053930176218686512e+02 8.591394559635402572e+01
1.470000000000000000e+04 6.712073537560213765e+01 4.672932031922101714e+01 1.053787609921146924e+02 8.587031061172733359e+01
1.471250000000000000e+04 6.710913365842849032e+01 4.682156358760462922e+01 1.054482424533107263e+02 8.601568369277319448e+01
1.472500000000000000e+04 6.701734052594554214e+01 4.673192337472008973e+01 1.054132384617207236e+02 8.589132998038546418e+01
1.473750000000000000e+04 6.708506065550626829e+01 4.657965347326230443e+01 1.053118999898434822e+02 8.583803867530224352e+01
1.475000000000000000e+04 6.710772603226045874e+01 4.648484640708247184e+01 1.053262924193754344e+02 8.576651389137835224e+01
1.476250000000000000e+04 6.724837118627209520e+01 4.648033510586780892e+01 1.053239535680460790e+02 8.562373718949710621e+01
1.477500000000000000e+04 6.729087650641912433e+01 4.650017977205987307e+01 1.052958243886807139e+02 8.568956142139870735e+01
1.478750000000000000e+04 6.725631341333661339e+01 4.649699608406680795e+01 1.053982790352560812e+02 8.559503092515328149e+01
1.480000000000000000e+04 6.731469061231807416e+01 4.650678510023018930e+01 1.054746565778736311e+02 8.561348905553072086e+01
1.481250000000000000e+04 6.736954082580726322e+01 4.647969331772700485e+01 1.054891504565718776e+02 8.565243736032238075e+01
1.482500000000000000e+04 6.748218239881447289e+01 4.643887863346478895e+01 1.054916681148016266e+02 8.568997913493160468e+01
1.483750000000000000e+04 6.748873641824971514e+01 4.639818559890995431e+01 1.056331334448931756e+02 8.564833466701450959e+01
1.485000000000000000e+04 6.743974676032195248e+01 4.636837128010814979e+01 1.056988463803815819e+02 8.573280016157418970e+01
1.486250000000000000e+04 6.745790110180807631e+01 4.645553024785931484e+01 1.058037479815636743e+02 8.587495855509479270e+01
1.487500000000000000e+04 6.739633599602758807e+01 4.640813589785383897e+01 1.058422727553754896e+02 8.584542534767611244e+01
1.488750000000000000e+04 6.761614655431786503e+01 4.640727521191055871e+01 1.058627671663901140e+02 8.593028708324717968e+01
1.490000000000000000e+04 6.783567358443163187e+01 4.645995170230665394e+01 1.058369123293246332e+02 8.578366004250487720e+01
1.491250000000000000e+04 6.780714315889703414e+01 4.640272482156724720e+01 1.057947493061828368e+02 8.579279823122178072e+01
1.492500000000000000e+04 6.770068836619141450e+01 4.641189418413478762e+01 1.057270978993426525e+02 8.581234647104673741e+01
1.493750000000000000e+04 6.774232492814677187e+01 4.637801891760251749e+01 1.057676723324046719e+02 8.567936953743372896e+01
1.495000000000000000e+04 6.769671436997039393e+01 4.628815661065621612e+01 1.058457931533089464e+02 8.580298090747010065e+01
1.496250000000000000e+04 6.774778937887805341e+01 4.624006156061267347e+01 1.059527553735465801e+02 8.595743292736415242e+01
1.497500000000000000e+04 6.778637175692115591e+01 4.629826732324619343e+01 1.057989036337824587e+02 8.597718128359831269e+01
1.498750000000000000e+04 6.784227380017408393e+01 4.611113428362497757e+01 1.058153442225662673e+02 8.595655016200441878e+01
1.500000000000000000e+04 6.777291863046198728e+01 4.617154657374251769e+01 1.057069135396832138e+02 8.589242183150328458e+01
1.501250000000000000e+04 6.781328348127017591e+01 4.622919099970437884e+01 1.056915368260588366e+02 8.583605838111429875e+01
1.502500000000000000e+04 6.795578435113621651e+01 4.615855649636873181e+01 1.056889233317864694e+02 8.587797615836092291e+01
1.503750000000000000e+04 6.794266056796615771e+01 4.613042320398862017e+01 1.057922546030439008e+02 8.583343898231373714e+01
1.505000000000000000e+04 6.802795206057137989e+01 4.612411751736421905e+01 1.059270765556929632e+02 8.572585071165717352e+01
1.506250000000000000e+04 6.788832947522378447e+01 4.608170796345651610e+01 1.058838991073991593e+02 8.565951386307338566e+01
1.507500000000000000e+04 6.784220740848007836e+01 4.600673709619251639e+01 1.060718794113313521e+02 8.536816519015087579e+01
1.508750000000000000e+04 6.804150371406845466e+01 4.601924309262252422e+01 1.061107409750389365e+02 8.527713468859538182e+01
1.510000000000000000e+04 6.794733374555373473e+01 4.607843494422462527e+01 1.060222854379684918e+02 8.529423804729717062e+01
1.511250000000000000e+04 6.798495875596758253e+01 4.596307369910970664e+01 1.060231515929659594e+02 8.520144937991136658e+01
1.512500000000000000e+04 6.795765212042005032e+01 4.604773518860483961e+01 1.059700175873584698e+02 8.514585403632979421e+01
1.513750000000000000e+04 6.785741480541517490e+01 4.608634812090336652e+01 1.059464802647792965e+02 8.512674902077219485e+01
1.515000000000000000e+04 6.778693252095017385e+01 4.609688960535731894e+01 1.060065075879685708e+02 8.512473649356748240e+01
1.516250000000000000e+04 6.753769050365566784e+01 4.615779070022092156e+01 1.060344762490516217e+02 8.510359535774918527e+01
1.517500000000000000e+04 6.775335125087860888e+01 4.621423450536322264e+01 1.061149197676009948e+02 8.508732373978961050e+01
1.518750000000000000e+04 6.766185936596924932e+01 4.619794201546503842e+01 1.060354646850909006e+02 8.515012675239927376e+01
1.520000000000000000e+04 6.773643818482347001e+01 4.623450478016458476e+01 1.059577454367485529e+02 8.518083401995808401e+01
1.521250000000000000e+04 6.774945427821747046e+01 4.616251136587842296e+01 1.060109498632326108e+02 8.514827366844535561e+01
1.522500000000000000e+04 6.783542813410399219e+01 4.626435440525624898e+01 1.059607272465544838e+02 8.509282396382965885e+01
1.523750000000000000e+04 6.792159682589428371e+01 4.610496502306441613e+01 1.058763656729708913e+02 8.518594571145742123e+01
1.525000000000000000e+04 6.776448253846743341e+01 4.597771223435277932e+01 1.058547435265838743e+02 8.526445539149644048e+01
1.526250000000000000e+04 6.770226690395116975e+01 4.595084948007900039e+01 1.057647445210288168e+02 8.540411568607238735e+01
1.527500000000000000e+04 6.772695994904304939e+01 4.590844604315010713e+01 1.057201830470683319e+02 8.543440222808608553e+01
1.528750000000000000e+04 6.772968539919321529e+01 4.579615351219821662e+01 1.057284395185799468e+02 8.539293307096372132e+01
1.530000000000000000e+04 6.763279706400261659e+01 4.573434149394154957e+01 1.060141427959274409e+02 8.528629409399253802e+01
1.531250000000000000e+04 6.749085636781347830e+01 4.574548578822277989e+01 1.060670875706678657e+02 8.526658225950365022e+01
1.532500000000000000e+04 6.750271996076972414e+01 4.573139500959356241e+01 1.060942624193602910e+02 8.528916199477917814e+01
1.533750000000000000e+04 6.747408320843430829e+01 4.567610035899133436e+01 1.060997749539631059e+02 8.528015243549509705e+01
1.535000000000000000e+04 6.738507548554642312e+01 4.563004400325996812e+01 1.062381931570680251e+02 8.524676506536030729e+01
1.536250000000000000e+04 6.739692700634013534e+01 4.573646871451579443e+01 1.062110897418793769e+02 8.529842172980866621e+01
1.537500000000000000e+04 6.738373211174071287e+01 4.576605454312309007e+01 1.061844495937470327e+02 8.514250243891423509e+01
1.538750000000000000e+04 6.732059807457947898e+01 4.574020462354371119e+01 1.062359682903848324e+02 8.522426832771654404e+01
1.540000000000000000e+04 6.722270440024693983e+01 4.559471832359571408e+01 1.062219213463226026e+02 8.532989080491793743e+01
1.541250000000000000e+04 6.708814067776199863e+01 4.563824445073843350e+01 1.063612172577147135e+02 8.531355306058007670e+01
1.542500000000000000e+04 6.695468333046072473e+01 4.556895861876529352e+01 1.063506324940040884e+02 8.534524138444248820e+01
1.543750000000000000e+04 6.687919837153184233e+01 4.555138512845684318e+01 1.064265171997847261e+02 8.528650445327059515e+01
1.545000000000000000e+04 6.681969279205746659e+01 4.547751214992373292e+01 1.064101103053671267e+02 8.529828683353662200e+01
1.546250000000000000e+04 6.679055033331576396e+01 4.552030051553748535e+01 1.064623859678804649e+02 8.527947560736497223e+01
1.547500000000000000e+04 6.672767686772512263e+01 4.548782784296728465e+01 1.066082651643124564e+02 8.526635799185811493e+01
1.548750000000000000e+04 6.676850067371701414e+01 4.535747188516428707e+01 1.065567634781915416e+02 8.527943406558931372e+01
1.550000000000000000e+04 6.685469840434399202e+01 4.529731694833459699e+01 1.063871429019321937e+02 8.522216267385013566e+01
1.551250000000000000e+04 6.678743686613032082e+01 4.516712484217138979e+01 1.063470174897603044e+02 8.513876976842432498e+01
1.552500000000000000e+04 6.679744023166090017e+01 4.539006299115479948e+01 1.064980923710057823e+02 8.523952689946064254e+01
1.553750000000000000e+04 6.665335121422813813e+01 4.538565283604701506e+01 1.065163085192523766e+02 8.528388885910483452e+01
1.555000000000000000e+04 6.668040743576555940e+01 4.556486175065318633e+01 1.065025540056117990e+02 8.529163170955143869e+01
1.556250000000000000e+04 6.652641576010780966e+01 4.563202948484433819e+01 1.064864828781218478e+02 8.509805056482183261e+01
1.557500000000000000e+04 6.636439985771441741e+01 4.555900214635419587e+01 1.065788246652529097e+02 8.495828674372636158e+01
1.558750000000000000e+04 6.619711455129592537e+01 4.542556173416286214e+01 1.064437461488458467e+02 8.501268046666473310e+01
1.560000000000000000e+04 6.623014801666161588e+01 4.553695527749115257e+01 1.064269925883107106e+02 8.510416127828534627e+01
1.561250000000000000e+04 6.624506555765948690e+01 4.558943301206077336e+01 1.064015850790957955e+02 8.510872636741693498e+01
1.562500000000000000e+04 6.629213568493652531e+01 4.560394307266869163e+01 1.064186592531358855e+02 8.530247940255976857e+01
1.563750000000000000e+04 6.611989311784961387e+01 4.558025846457070429e+01 1.064153537051389975e+02 8.519014084870325121e+01
1.565000000000000000e+04 6.612889181127754057e+01 4.565098099762575146e+01 1.063789771586987456e+02 8.511480604348294321e+01
1.566250000000000000e+04 6.614827763580719022e+01 4.575972127224199681e+01 1.064063540064734923e+02 8.500842498123586211e+01
1.567500000000000000e+04 6.640244561519853050e+01 4.573963579629270271e+01 1.064052868307520470e+02 8.490944959789997881e+01
1.568750000000000000e+04 6.642746793962120933e+01 4.569330443337155856e+01 1.063930335859872258e+02 8.488660451283917041e+01
1.570000000000000000e+04 6.645353699943383674e+01 4.565105140733362532e+01 1.065830379459646622e+02 8.470539202283707425e+01
1.571250000000000000e+04 6.649255850898070719e+01 4.570911063643007566e+01 1.064833317451376473e+02 8.470707242530288283e+01
1.572500000000000000e+04 6.643261030708261217e+01 4.576039597250294833e+01 1.065716327500442304e+02 8.461276699692993475e+01
1.573750000000000000e+04 6.640128246233678055e+01 4.568648634796574726e+01 1.064808533099516126e+02 8.461487170737824215e+01
1.575000000000000000e+04 6.654067212847597546e+01 4.576461829982174834e+01 1.064775883530576408e+02 8.458621172903626473e+01
1.576250000000000000e+04 6.652650056302400117e+01 4.585407236522314633e+01 1.064625010106413896e+02 8.444600242286875869e+01
1.577500000000000000e+04 6.651362573320133720e+01 4.589644902657351366e+01 1.065417710555686455e+02 8.431225063213079807e+01
1.578750000000000000e+04 6.667912808032293981e+01 4.589361817882658556e+01 1.064807081750864626e+02 8.437075884674786153e+01
1.580000000000000000e+04 6.662115416585594119e+01 4.602501098318326456e+01 1.065768480079998710e+02 8.444049843209620576e+01
1.581250000000000000e+04 6.647529851669908396e+01 4.594471324174222104e+01 1.064950847538820113e+02 8.447216047967121710e+01
1.582500000000000000e+04 6.645063459869473377e+01 4.588740299894060826e+01 1.064699327654154644e+02 8.458985259839960236e+01
1.583750000000000000e+04 6.661351830938937724e+01 4.583732573065057636e+01 1.065452195151190011e+02 8.457039347539442531e+01
1.585000000000000000e+04 6.659257019369567843e+01 4.573198689831695418e+01 1.065830468140924125e+02 8.471532584643902908e+01
1.586250000000000000e+04 6.676689984646885989e+01 4.579378412809523269e+01 1.064385201264692853e+02 8.477878597033115682e+01
1.587500000000000000e+04 6.678492827043673685e+01 4.589658812382264585e+01 1.064015088283082093e+02 8.481752552793872724e+01
1.588750000000000000e+04 6.686148402196371876e+01 4.588184414473469275e+01 1.064310852673015688e+02 8.487417690906298162e+01
1.590000000000000000e+04 6.680768744976801088e+01 4.584005388978719964e+01 1.063181970757255499e+02 8.472908048904658074e+01
1.591250000000000000e+04 6.678943392966699832e+01 4.580239873071000289e+01 1.062201297128347903e+02 8.466749658347129071e+01
1.592500000000000000e+04 6.672197089120409430e+01 4.591073913003787510e+01 1.063314919560496890e+02 8.471360422409298963e+01
1.593750000000000000e+04 6.676602307337425657e+01 4.591100053703704731e+01 1.063425217650705292e+02 8.465315909664971628e+01
1.595000000000000000e+04 6.683240941282757319e+01 4.584863577638945742e+01 1.061481960730812375e+02 8.464152577415926260e+01
1.596250000000000000e+04 6.685994354131850059e+01 4.586454577379817010e+01 1.062095956118520803e+02 8.464343240615482955e+01
1.597500000000000000e+04 6.692571123720918536e+01 4.597572477856196826e+01 1.061938017669149730e+02 8.460017811670829246e+01
1.598750000000000000e+04 6.699261031177135806e+01 4.592628281229007570e+01 1.060943464819136608e+02 8.459555988325503506e+01
1.600000000000000000e+04 6.713598997310931793e+01 4.590943930821762109e+01 1.062557750160910928e+02 8.448022350579012141e+01
1.601250000000000000e+04 6.712310777804410122e+01 4.600218932045390829e+01 1.062377995590351532e+02 8.455563166813800535e+01
1.602500000000000000e+04 6.705605444673176407e+01 4.609260740907623699e+01 1.060378865118094183e+02 8.452265914352032894e+01
1.603750000000000000e+04 6.694472487093307222e+01 4.596439988065282733e+01 1.060810396655254522e+02 8.469123812747113789e+01
1.605000000000000000e+04 6.682328140071294342e+01 4.595291626137655783e+01 1.061683884314168438e+02 8.465007942191338941e+01
1.606250000000000000e+04 6.687911799099367727e+01 4.593217798768534266e+01 1.062272321207403678e+02 8.468300440685399622e+01
1.607500000000000000e+04 6.688696237186965732e+01 4.602322436498494795e+01 1.062434717377631586e+02 8.483762134239397312e+01
1.608750000000000000e+04 6.692680949687918712e+01 4.589833451967746214e+01 1.063868407938391982e+02 8.509734866645523255e+01
1.610000000000000000e+04 6.697681178359100329e+01 4.584917692132020051e+01 1.062938659332901210e+02 8.525113060839041168e+01
1.611250000000000000e+04 6.713234139312997684e+01 4.589050225541282657e+01 1.062581031845908939e+02 8.522761042086743544e+01
1.612500000000000000e+04 6.696775179460358629e+01 4.577443791871447587e+01 1.062069793920876180e+02 8.517299343443517046e+01
1.613750000000000000e+04 6.694338094913918269e+01 4.594521601773477926e+01 1.061526569063948244e+02 8.526478653739820857e+01
1.615000000000000000e+04 6.707850989886746618e+01 4.587615649582006228e+01 1.061337467693132197e+02 8.532130596552956092e+01
1.616250000000000000e+04 6.715717775106477916e+01 4.585715650538548260e+01 1.060989653977887883e+02 8.538662888474222257e+01
1.617500000000000000e+04 6.723072909182320700e+01 4.576367363408550659e+01 1.060422698742904686e+02 8.542918167648511485e+01
1.618750000000000000e+04 6.740357973702644756e+01 4.581195944313543578e+01 1.059335264920022865e+02 8.553242754723416397e+01
1.620000000000000000e+04 6.730906203451094427e+01 4.580613360528116118e+01 1.057985212032628795e+02 8.540482025794921128e+01
1.621250000000000000e+04 6.722321455701128912e+01 4.578910670177167219e+01 1.058083225945215560e+02 8.539446656788827283e+01
1.622500000000000000e+04 6.710653527420463149e+01 4.573931092918029861e+01 1.059080033840423596e+02 8.555419112860913344e+01
1.623750000000000000e+04 6.709221553743036282e+01 4.575190314613782760e+01 1.059310645668271178e+02 8.569796346877443227e+01
1.625000000000000000e+04 6.715764203504852503e+01 4.593129964554690758e+01 1.059124322893293879e+02 8.546373705142309518e+01
1.626250000000000000e+04 6.732067530654522614e+01 4.587613996624748580e+01 1.059083076096540026e+02 8.545558168939783172e+01
1.627500000000000000e+04 6.719945433094930820e+01 4.588648924933580275e+01 1.058484345559480175e+02 8.546119189710080377e+01
1.628750000000000000e+04 6.716790902767398563e+01 4.595724493264886235e+01 1.057339452557610855e+02 8.539868187342277395e+01
1.630000000000000000e+04 6.711988381525708292e+01 4.594343482276833157e+01 1.058261086715928485e+02 8.543578674451131860e+01
1.631250000000000000e+04 6.710791992256604033e+01 4.587131422009482407e+01 1.057864543178800858e+02 8.536468803017289986e+01
1.632500000000000000e+04 6.693626161241859052e+01 4.569581489334323265e+01 1.057938964043963068e+02 8.523875934555378819e+01
1.633750000000000000e+04 6.687755616057869190e+01 4.573614519892005603e+01 1.058861186536161938e+02 8.516800076141610987e+01
1.635000000000000000e+04 6.686420605068522605e+01 4.584451707954479360e+01 1.058599663774295863e+02 8.515753347557318875e+01
1.636250000000000000e+04 6.693444384749405174e+01 4.579084988154018276e+01 1.057265120607413422e+02 8.522483424928688578e+01
1.637500000000000000e+04 6.678660447206952711e+01 4.577562843680735227e+01 1.059515141623222405e+02 8.531092111303470915e+01
1.638750000000000000e+04 6.681762943349703221e+01 4.591598203188621596e+01 1.059577719733382679e+02 8.538610983135657762e+01
1.640000000000000000e+04 6.669205760500760505e+01 4.603259866663632494e+01 1.058747987880597918e+02 8.528159303974422301e+01
1.641250000000000000e+04 6.679984378921361099e+01 4.590359689451921810e+01 1.058419215041421495e+02 8.526601575401187461e+01
1.642500000000000000e+04 6.685533934091199626e+01 4.586553103344457583e+01 1.057943620266766231e+02 8.511087218313154779e+01
1.643750000000000000e+04 6.690103135479525065e+01 4.575430819428290619e+01 1.057021069338003798e+02 8.502197596260866419e+01
1.645000000000000000e+04 6.681590567507917910e+01 4.580677874006720174e+01 1.057844117558650936e+02 8.500279275229446796e+01
1.646250000000000000e+04 6.675978060395091518e+01 4.585866942069452534e+01 1.058176028882454887e+02 8.486237166626557382e+01
1.647500000000000000e+04 6.691711862918687359e+01 4.593599699968475392e+01 1.059988060502267473e+02 8.474730866737256463e+01
1.648750000000000000e+04 6.704335051935991885e+01 4.600709583993172203e+01 1.059701170266544636e+02 8.471585122948363278e+01
1.650000000000000000e+04 6.707352709702436755e+01 4.614652582372995937e+01 1.059255121123690913e+02 8.486151612498538555e+01
1.651250000000000000e+04 6.711123311856910334e+01 4.619908342010602098e+01 1.057991608042070055e+02 8.507365172897233663e+01
1.652500000000000000e+04 6.733893042979570964e+01 4.609121959429077720e+01 1.057090877062868515e+02 8.506794621747280871e+01
1.653750000000000000e+04 6.724301072864389539e+01 4.609118791652381475e+01 1.057957525901457245e+02 8.502074622613837107e+01
1.655000000000000000e+04 6.723695170655679476e+01 4.612589990386455696e+01 1.060293617837047719e+02 8.484185379342629574e+01
1.656250000000000000e+04 6.704958493002715159e+01 4.633971907356652054e+01 1.061423752285040365e+02 8.479699648693220126e+01
1.657500000000000000e+04 6.708824074557537642e+01 4.626272878388095933e+01 1.060597692072004179e+02 8.464785800645896074e+01
1.658750000000000000e+04 6.730526364337339373e+01 4.638334549356462588e+01 1.060698729324691243e+02 8.470582626121684200e+01
1.660000000000000000e+04 6.722964377476040454e+01 4.625600731093154394e+01 1.060825816331968667e+02 8.463073601909711385e+01
1.661250000000000000e+04 6.726001285808878549e+01 4.615535926518514032e+01 1.060101417184073256e+02 8.460830671388552560e+01
1.662500000000000000e+04 6.723568950670177458e+01 4.625802754214345214e+01 1.058673552631987889e+02 8.478403915785170852e+01
1.663750000000000000e+04 6.717262127369896518e+01 4.619602806125793393e+01 1.058254138162379689e+02 8.490440083996975318e+01
1.665000000000000000e+04 6.727882827465104754e+01 4.625293345242693022e+01 1.058505366257884219e+02 8.483495564876699291e+01
1.666250000000000000e+04 6.737835960440230565e+01 4.633543078658102132e+01 1.059953997015530547e+02 8.484203769128021122e+01
1.667500000000000000e+04 6.733655372975739795e+01 4.626819674091828460e+01 1.059668771723281964e+02 8.483077848147780742e+01
1.668750000000000000e+04 6.738622030871850654e+01 4.616082686405437130e+01 1.060308885040781774e+02 8.472996504512079241e+01
1.670000000000000000e+04 6.739281493717497540e+01 4.609078444485767534e+01 1.060183917783298284e+02 8.464148711810366876e+01
1.671250000000000000e+04 6.744558831210140681e+01 4.610431327632578302e+01 1.060268297261234949e+02 8.440731770002463463e+01
1.672500000000000000e+04 6.738574505771217105e+01 4.616640233818954187e+01 1.060830644770274915e+02 8.445519550078718396e+01
1.673750000000000000e+04 6.737380306153956155e+01 4.633220109359889705e+01 1.060559780766269995e+02 8.445465836935849779e+01
1.675000000000000000e+04 6.744878056186973936e+01 4.635120118821684798e+01 1.062036180191815902e+02 8.445831257571776973e+01
1.676250000000000000e+04 6.737952822128539765e+01 4.640481214646008823e+01 1.061134812197272055e+02 8.432498600837639913e+01
1.677500000000000000e+04 6.742830341243995917e+01 4.650470822785352709e+01 1.061600673207753971e+02 8.426269207610498313e+01
1.678750000000000000e+04 6.732066433935295890e+01 4.654171001673349650e+01 1.063447929001953156e+02 8.434243308971963415e+01
1.680000000000000000e+04 6.726179833166722233e+01 4.662262025854679592e+01 1.064229193819088977e+02 8.433202309238308203e+01
1.681250000000000000e+04 6.732147979700579299e+01 4.657960016147929849e+01 1.064813297971829655e+02 8.435603182222871510e+01
1.682500000000000000e+04 6.732569637151163988e+01 4.671037002136305460e+01 1.064862135139554482e+02 8.425488593947834204e+01
1.683750000000000000e+04 6.731465245545622622e+01 4.693406733813638709e+01 1.066517565827441700e+02 8.424228401015373890e+01
1.685000000000000000e+04 6.728316956435151042e+01 4.698176337860260787e+01 1.067386611661395506e+02 8.423504562992894762e+01
1.686250000000000000e+04 6.725675096273320719e+01 4.703906918024966899e+01 1.066963397116701344e+02 8.439104101979800987e+01
1.687500000000000000e+04 6.705255977644620202e+01 4.703825639102486633e+01 1.069473929699671970e+02 8.443982308691968797e+01
1.688750000000000000e+04 6.697065041942637720e+01 4.685491521311845986e+01 1.070559912903400601e+02 8.436300821209702860e+01
1.690000000000000000e+04 6.704351478556171173e+01 4.674355536410795509e+01 1.069128503014573255e+02 8.424637591818445514e+01
1.691250000000000000e+04 6.701939746090083361e+01 4.681473905809389890e+01 1.069586088903719769e+02 8.412658808826391521e+01
1.692500000000000000e+04 6.707518037956259604e+01 4.677311300532139882e+01 1.070075270606683233e+02 8.419421233269130767e+01
1.693750000000000000e+04 6.709485269218718884e+01 4.686047546308626721e+01 1.070005390536179277e+02 8.425586269406792894e+01
1.695000000000000000e+04 6.716878539293524852e+01 4.685569856446002035e+01 1.070772149708107150e+02 8.418147118479470237e+01
1.696250000000000000e+04 6.722818725675946894e+01 4.683045669642964981e+01 1.070052026479920926e+02 8.408426139882068640e+01
1.697500000000000000e+04 6.700952216441680775e+01 4.688504259743295677e+01 1.070846016493159567e+02 8.408542308776181073e+01
1.698750000000000000e+04 6.694761048105897316e+01 4.677446768879710248e+01 1.070355713621680849e+02 8.401654294250950272e+01
1.700000000000000000e+04 6.693569938451963708e+01 4.673915491525662702e+01 1.070321221918321868e+02 8.409055290766393398e+01
1.701250000000000000e+04 6.673312132420244325e+01 4.673198652466773240e+01 1.068577635544312301e+02 8.400103377242969316e+01
1.702500000000000000e+04 6.670084892684045030e+01 4.679564947293999921e+01 1.067866242374301464e+02 8.409464706830959813e+01
1.703750000000000000e+04 6.663773669356334040e+01 4.671100939816858499e+01 1.067979837081074805e+02 8.407172009581461225e+01
1.705000000000000000e+04 6.673363563493938955e+01 4.675624505515648366e+01 1.068648758042528186e+02 8.411428984792925689e+01
1.706250000000000000e+04 6.676039711421682910e+01 4.701683613751676916e+01 1.068018819470521663e+02 8.422043266941062711e+01
1.707500000000000000e+04 6.669843879572252376e+01 4.704257192535582277e+01 1.067838828230750181e+02 8.436289013118809521e+01
1.708750000000000000e+04 6.664752627621014369e+01 4.702902432182610681e+01 1.067384238421271334e+02 8.437715981609495941e+01
1.710000000000000000e+04 6.670833537475741082e+01 4.725476247040436562e+01 1.066497995307077531e+02 8.420302439853267629e+01
1.711250000000000000e+04 6.659201424477500098e+01 4.722186722688184801e+01 1.068232365610974171e+02 8.406649632655673088e+01
1.712500000000000000e+04 6.661575451929218161e+01 4.722082988782444346e+01 1.069001844181564422e+02 8.408741045248407886e+01
1.713750000000000000e+04 6.671674930353859168e+01 4.730651553599405901e+01 1.068771701229992743e+02 8.404742405253340110e+01
1.715000000000000000e+04 6.672748208766539335e+01 4.736475871312131858e+01 1.069715920154803257e+02 8.397787996197334337e+01
1.716250000000000000e+04 6.676379766662930137e+01 4.724731476958707788e+01 1.069640518287387039e+02 8.396279854377112883e+01
1.717500000000000000e+04 6.670813125212154659e+01 4.733441368024610085e+01 1.068988447988858184e+02 8.405513991665145568e+01
1.718750000000000000e+04 6.674017797150688125e+01 4.740669006532429819e+01 1.069517000171850469e+02 8.388133933790196295e+01
1.720000000000000000e+04 6.665082888005902362e+01 4.739077991113789778e+01 1.069079749377339112e+02 8.369859153739579938e+01
1.721250000000000000e+04 6.667960027896191377e+01 4.745819203836925482e+01 1.069680182831736772e+02 8.370459232225179846e+01
1.722500000000000000e+04 6.668672649114736828e+01 4.742284538626066848e+01 1.070637436973930505e+02 8.373904708634049143e+01
1.723750000000000000e+04 6.667039843166719493e+01 4.737342733115200843e+01 1.071021587820365255e+02 8.367165665068863234e+01
1.725000000000000000e+04 6.646879069501537174e+01 4.733943586561205308e+01 1.070138818537155743e+02 8.367143365566481350e+01
1.726250000000000000e+04 6.644252091414121253e+01 4.726850108005695716e+01 1.070018671745549881e+02 8.366975134288266247e+01
1.727500000000000000e+04 6.651422930442501524e+01 4.732764385742584778e+01 1.071098842739924493e+02 8.353323935213244056e+01
1.728750000000000000e+04 6.629854337930929375e+01 4.732534829548580291e+01 1.072074034977103025e+02 8.348689066642184287e+01
1.730000000000000000e+04 6.628542358290219738e+01 4.733820392825346346e+01 1.072017256764846138e+02 8.361932349019009791e+01
1.731250000000000000e+04 6.647403692007145537e+01 4.733737347944680351e+01 1.074131378935660592e+02 8.373047115551626973e+01
1.732500000000000000e+04 6.651401420911183493e+01 4.744644898243574715e+01 1.074428373981747313e+02 8.366072342939673945e+01
1.733750000000000000e+04 6.662332416615606689e+01 4.743424151835419877e+01 1.074262839211583724e+02 8.355795852541338320e+01
1.735000000000000000e+04 6.648354690106091880e+01 4.745082837766098294e+01 1.074208856059017023e+02 8.365078284211175230e+01
1.736250000000000000e+04 6.634396479146367653e+01 4.731427085290201262e+01 1.074527680862691739e+02 8.357228489042562103e+01
1.737500000000000000e+04 6.616325212644730414e+01 4.728434115115388892e+01 1.074882161009442143e+02 8.354681065831509557e+01
1.738750000000000000e+04 6.613134841380617956e+01 4.732245318858107197e+01 1.075821011372588885e+02 8.340674966051524564e+01
1.740000000000000000e+04 6.611031394565243602e+01 4.726930493873697969e+01 1.075464510085324434e+02 8.337549235126340363e+01
1.741250000000000000e+04 6.606940799272521758e+01 4.729662598703490772e+01 1.075848289958632051e+02 8.334815175904363116e+01
1.742500000000000000e+04 6.606679300190091908e+01 4.725099146246858339e+01 1.076100811852660399e+02 8.339652240584905485e+01
1.743750000000000000e+04 6.600278590808635215e+01 4.717559929992432899e+01 1.075513748307466813e+02 8.348657475843592124e+01
1.745000000000000000e+04 6.611682475035303241e+01 4.724300409200605344e+01 1.076868247648596082e+02 8.359385236310846778e+01
1.746250000000000000e+04 6.611524565797067510e+01 4.719687643313611147e+01 1.075495832152849260e+02 8.368048816572193971e+01
1.747500000000000000e+04 6.622284046422930714e+01 4.718932587640151155e+01 1.074302582657022356e+02 8.387086406725980225e+01
1.748750000000000000e+04 6.628293628139594773e+01 4.722389973029314092e+01 1.073290780926026855e+02 8.373293018407908050e+01
1.750000000000000000e+04 6.611343693179979653e+01 4.726568646792838280e+01 1.074057657852498977e+02 8.389516520714740011e+01
1.751250000000000000e+04 6.616460518917497780e+01 4.739888206659574621e+01 1.074164288212325289e+02 8.384538857747395468e+01
1.752500000000000000e+04 6.631936182272023927e+01 4.732089197489355570e+01 1.076155226574317538e+02 8.381472203039987789e+01
1.753750000000000000e+04 6.641477359535706171e+01 4.728010024479559803e+01 1.076215818074978614e+02 8.401863815320979256e+01
1.755000000000000000e+04 6.636947145998755104e+01 4.723803491383038988e+01 1.076125540333836312e+02 8.390894629420127160e+01
1.756250000000000000e+04 6.634871848989658361e+01 4.732672007282402404e+01 1.074887838118444421e+02 8.393379698976221448e+01
1.757500000000000000e+04 6.635913155614409220e+01 4.740890258665766055e+01 1.074249871296934487e+02 8.397977643175462958e+01
1.758750000000000000e+04 6.633813546490425495e+01 4.736482644994575253e+01 1.074626594585921850e+02 8.397032423339618390e+01
1.760000000000000000e+04 6.623357858945026067e+01 4.737945089113510733e+01 1.074537762957763363e+02 8.384145333342242168e+01
1.761250000000000000e+04 6.622923925034886850e+01 4.741824230404096596e+01 1.074359855746135111e+02 8.378719428205133113e+01
1.762500000000000000e+04 6.622798701307014824e+01 4.748974640194357733e+01 1.072618496705675994e+02 8.371367440280928918e+01
1.763750000000000000e+04 6.613159707667422538e+01 4.739365031072946266e+01 1.073967643220323396e+02 8.381279546209091791e+01
1.765000000000000000e+04 6.599041101108441865e+01 4.738493669839282063e+01 1.073868122404060017e+02 8.366126590597944812e+01
1.766250000000000000e+04 6.608429968014901590e+01 4.738142706576699936e+01 1.073663259744450329e+02 8.371116684030954502e+01
1.767500000000000000e+04 6.591463801114187504e+01 4.745028030518475504e+01 1.074913699066315615e+02 8.379577281618315965e+01
1.768750000000000000e+04 6.587409318457775953e+01 4.744743324972862553e+01 1.075711853346699911e+02 8.370045525433160094e+01
1.770000000000000000e+04 6.607107024819802632e+01 4.733052019908078023e+01 1.074571642467885368e+02 8.370434025828589597e+01
1.771250000000000000e+04 6.596917362560795084e+01 4.740038332205638483e+01 1.074527061056119379e+02 8.361413800390036499e+01
1.772500000000000000e+04 6.603052500270356973e+01 4.752419752848566503e+01 1.075153341963132334e+02 8.363401269331403398e+01
1.773750000000000000e+04 6.592401749131380484e+01 4.749605099082607751e+01 1.075356526972543207e+02 8.364536342582564998e+01
1.775000000000000000e+04 6.601290221963556348e+01 4.749167231541738232e+01 1.075021968476690830e+02 8.349927291872003821e+01
1.776250000000000000e+04 6.603155748367220212e+01 4.747279943580169004e+01 1.076039918927812522e+02 8.332280007552544987e+01
1.777500000000000000e+04 6.602289561152939257e+01 4.740757578568641151e+01 1.076680470754444769e+02 8.348447433874180490e+01
1.778750000000000000e+04 6.600313595397844324e+01 4.733701198345855232e+01 1.076540146283344086e+02 8.340425867303169127e+01
1.780000000000000000e+04 6.603544832402346287e+01 4.748492854965822119e+01 1.076405692678253843e+02 8.341823746166289766e+01
1.781250000000000000e+04 6.593676524670601680e+01 4.761304225412088442e+01 1.077035164555302202e+02 8.334976992717662370e+01
1.782500000000000000e+04 6.597646436374309076e+01 4.754655075202635572e+01 1.076722380791065632e+02 8.340761952174813132e+01
1.783750000000000000e+04 6.599428787502881733e+01 4.753960277250038757e+01 1.077310724416787622e+02 8.345546460021617463e+01
1.785000000000000000e+04 6.606622959152281283e+01 4.749748047046630006e+01 1.076576372132071384e+02 8.352797453723769650e+01
1.786250000000000000e+04 6.609438313941662102e+01 4.745970326749130663e+01 1.076314031728451681e+02 8.346094754192913001e+01
1.787500000000000000e+04 6.592182931179669936e+01 4.733492989982758559e+01 1.075275709298174860e+02 8.347502135932388967e+01
1.788750000000000000e+04 6.600255353745978937e+01 4.728134916137860699e+01 1.075032410145325770e+02 8.359726399726773138e+01
1.790000000000000000e+04 6.628021442932794116e+01 4.739800881390756615e+01 1.075422320163963548e+02 8.356616765447560624e+01
1.791250000000000000e+04 6.635396668258336206e+01 4.732142303358698143e+01 1.075186628080016220e+02 8.369885118052506812e+01
1.792500000000000000e+04 6.622791831173745436e+01 4.740667093372773877e+01 1.074525342218308168e+02 8.378685571146264977e+01
1.793750000000000000e+04 6.634689879789354450e+01 4.741101999773991338e+01 1.075298562926022186e+02 8.368866210752918278e+01
1.795000000000000000e+04 6.649199462149508122e+01 4.745504055880518735e+01 1.075287064495289826e+02 8.375516150743723642e+01
1.796250000000000000e+04 6.657573654494144932e+01 4.750006084513857729e+01 1.075555284223223396e+02 8.366180861713105799e+01
1.797500000000000000e+04 6.650313115304275868e+01 4.741244790920932672e+01 1.077572486266132898e+02 8.356734817830022166e+01
1.798750000000000000e+04 6.656185733179576403e+01 4.737424943726225735e+01 1.077907819431789420e+02 8.349817513377516320e+01
1.800000000000000000e+04 6.653750160510369938e+01 4.740476827786303460e+01 1.077625198003897680e+02 8.364333698731971367e+01
1.801250000000000000e+04 6.654468461357961928e+01 4.745666382586500021e+01 1.077005125417011868e+02 8.373257978070991214e+01
1.802500000000000000e+04 6.654059083879691627e+01 4.754782700093811343e+01 1.077678912390286712e+02 8.382492693289469798e+01
1.803750000000000000e+04 6.657016165809423569e+01 4.759441114975520293e+01 1.077109884038832917e+02 8.391078579125451142e+01
1.805000000000000000e+04 6.650300228687197546e+01 4.764974821839520303e+01 1.077065141820068561e+02 8.394640123471036475e+01
1.806250000000000000e+04 6.652338647023171347e+01 4.771967105075326288e+01 1.077687190529541681e+02 8.410262299736007208e+01
1.807500000000000000e+04 6.666297264348362717e+01 4.779352796713080664e+01 1.076953902342734040e+02 8.422974511167676326e+01
1.808750000000000000e+04 6.670230927681201649e+01 4.784388055021978658e+01 1.076703026260442471e+02 8.426702393079530395e+01
1.810000000000000000e+04 6.675626279763260129e+01 4.780390203153359607e+01 1.078296091074338392e+02 8.431243135581557624e+01
1.811250000000000000e+04 6.670408333733880113e+01 4.765299609907588518e+01 1.077529071224142712e+02 8.432331334438342196e+01
1.812500000000000000e+04 6.665233032255524392e+01 4.774018242079522167e+01 1.078119409608692081e+02 8.430914226768182118e+01
1.813750000000000000e+04 6.666744339257205354e+01 4.777929787365217607e+01 1.078525049598233494e+02 8.443169636731738592e+01
1.815000000000000000e+04 6.673492275573707389e+01 4.774318673775880484e+01 1.078361974316279515e+02 8.433608050484825469e+01
1.816250000000000000e+04 6.665645887667866987e+01 4.777155111538223764e+01 1.076955333293538786e+02 8.436473286968227114e+01
1.817500000000000000e+04 6.667928016919657352e+01 4.784738846610605378e+01 1.077511214950535106e+02 8.438897242342842731e+01
1.818750000000000000e+04 6.646562342881783536e+01 4.773944525741295308e+01 1.078802168230872525e+02 8.423914512594461712e+01
1.820000000000000000e+04 6.664690899150524217e+01 4.784613326859417270e+01 1.079243411791230471e+02 8.432466234982091180e+01
1.821250000000000000e+04 6.686482324321141846e+01 4.785092777593764879e+01 1.077783941878065406e+02 8.442386618522449737e+01
1.822500000000000000e+04 6.691195699570359068e+01 4.771654692095177097e+01 1.077018039945077845e+02 8.462849582404957971e+01
1.823750000000000000e+04 6.692385880807466947e+01 4.762577665822455941e+01 1.076181175519940751e+02 8.446174498375596329e+01
1.825000000000000000e+04 6.704804983385750461e+01 4.751130844977387824e+01 1.076699541729401091e+02 8.433286389184964094e+01
1.826250000000000000e+04 6.712914642384589570e+01 4.759776425175508052e+01 1.077350545140981666e+02 8.447158485465178046e+01
1.827500000000000000e+04 6.724214216668022459e+01 4.765273458126386430e+01 1.077943493136188664e+02 8.439057736582515190e+01
1.828750000000000000e+04 6.720262495897667065e+01 4.773548061029027423e+01 1.077452828991407898e+02 8.446262854610955628e+01
1.830000000000000000e+04 6.723499368821279631e+01 4.769647622123602559e+01 1.077420129504131410e+02 8.437894093703953047e+01
1.831250000000000000e+04 6.702732111561410022e+01 4.768615076254330631e+01 1.077078582654209526e+02 8.443780582161113557e+01
1.832500000000000000e+04 6.701085107986517642e+01 4.753767616609066238e+01 1.078404507913832333e+02 8.446355487678449947e+01
1.833750000000000000e+04 6.677368101541605938e+01 4.759616982770099014e+01 1.078255985946141919e+02 8.461272474335875415e+01
1.835000000000000000e+04 6.681727813254653370e+01 4.764834196894013729e+01 1.078761245434421312e+02 8.451929886201845932e+01
1.836250000000000000e+04 6.690489231983430329e+01 4.760722958984131026e+01 1.079191510662038525e+02 8.448871102389773569e+01
1.837500000000000000e+04 6.674694872751497599e+01 4.760034154768620596e+01 1.079451285667960718e+02 8.448937725309357916e+01
1.838750000000000000e+04 6.673148092627754124e+01 4.769119495418078714e+01 1.078833723565138598e+02 8.446831996933613596e+01
1.840000000000000000e+04 6.675070848593361461e+01 4.764059926513407106e+01 1.079133922205187730e+02 8.455870471281288303e+01
1.841250000000000000e+04 6.671712746970709418e+01 4.762196076557700053e+01 1.080443433224700698e+02 8.462661669519667385e+01
1.842500000000000000e+04 6.667751732794741315e+01 4.759838843129067953e+01 1.079981882095512873e+02 8.468894069926346901e+01
1.843750000000000000e+04 6.673992105529858065e+01 4.758125377187982252e+01 1.080396900208054944e+02 8.460958691059369130e+01
1.845000000000000000e+04 6.675106006167412431e+01 4.754520223214910857e+01 1.080676559762755033e+02 8.465257813450844537e+01
1.846250000000000000e+04 6.680109609966787332e+01 4.747335735619805064e+01 1.080079991349954014e+02 8.476170101768869358e+01
1.847500000000000000e+04 6.692552186019811700e+01 4.751079183905500969e+01 1.079818010323942588e+02 8.479382395448821796e+01
1.848750000000000000e+04 6.691553860741487370e+01 4.748334481600660695e+01 1.078479308186624337e+02 8.480657894463544721e+01
1.850000000000000000e+04 6.698704803246616279e+01 4.738884724421355088e+01 1.079814820639389694e+02 8.473365453229872912e+01
1.851250000000000000e+04 6.704116666951144055e+01 4.748760647454941619e+01 1.079532649658713837e+02 8.491973552123725710e+01
1.852500000000000000e+04 6.706034297263573762e+01 4.753679501072245728e+01 1.080258987661132437e+02 8.488620972164230238e+01
1.853750000000000000e+04 6.708336214992510804e+01 4.761427116271462268e+01 1.080274352537739873e+02 8.483911902714504549e+01
1.855000000000000000e+04 6.720623017820147993e+01 4.772437720900509817e+01 1.079181606984399622e+02 8.468973015060626608e+01
1.856250000000000000e+04 6.722348759190013823e+01 4.783519573277526149e+01 1.079412985047421643e+02 8.466814638042414742e+01
1.857500000000000000e+04 6.711153773451307814e+01 4.770590203112777061e+01 1.079758044456328321e+02 8.451934124254168523e+01
1.858750000000000000e+04 6.718959251228000085e+01 4.768753968433986756e+01 1.079767807206547161e+02 8.447338563330397676e+01
1.860000000000000000e+04 6.719809381807390025e+01 4.783611306400388941e+01 1.078398874146213302e+02 8.449918054097506115e+01
1.861250000000000000e+04 6.713285664440289224e+01 4.778586011225589658e+01 1.077856206212018435e+02 8.451666766538281195e+01
1.862500000000000000e+04 6.712467230055830214e+01 4.774208129373451470e+01 1.076567207418408714e+02 8.449994160127000953e+01
1.863750000000000000e+04 6.717261463409181488e+01 4.757599753871928527e+01 1.079950931683060134e+02 8.447153351238132757e+01
1.865000000000000000e+04 6.717701203468155313e+01 4.740640132036261178e+01 1.080731512996498367e+02 8.444185853567987010e+01
1.866250000000000000e+04 6.723106303173774734e+01 4.751812636752023877e+01 1.079675279610574421e+02 8.445380880848458105e+01
1.867500000000000000e+04 6.745028490534922128e+01 4.756934136747813824e+01 1.079737986539731480e+02 8.454000641670143068e+01
1.868750000000000000e+04 6.746977262758132099e+01 4.762266555105635746e+01 1.080166962243855835e+02 8.458643020257422052e+01
1.870000000000000000e+04 6.734872707792597168e+01 4.753946617644542982e+01 1.080861369305036845e+02 8.454550992301096812e+01
1.871250000000000000e+04 6.732217073329682933e+01 4.741236521667165249e+01 1.082132651407647188e+02 8.463166380961361313e+01
1.872500000000000000e+04 6.720166933093412354e+01 4.742745249632098137e+01 1.082657535424185085e+02 8.466751258663782664e+01
1.873750000000000000e+04 6.731055976292476828e+01 4.731046854789592260e+01 1.082915958407962620e+02 8.473869361420707946e+01
1.875000000000000000e+04 6.736666543121913264e+01 4.735608565369680889e+01 1.082583360421998719e+02 8.478948605448312037e+01
1.876250000000000000e+04 6.732022685814847307e+01 4.741633728917192769e+01 1.082779912535512921e+02 8.468883246522217689e+01
1.877500000000000000e+04 6.734075667217351224e+01 4.745074451502984658e+01 1.083407989923232719e+02 8.461593840371349984e+01
1.878750000000000000e+04 6.722616935183198450e+01 4.753110971602320234e+01 1.084744979049341111e+02 8.461571197516016696e+01
1.880000000000000000e+04 6.722049315518034973e+01 4.770363409892914319e+01 1.084022027569761093e+02 8.467586354052207298e+01
1.881250000000000000e+04 6.722107655276258242e+01 4.771944517987233070e+01 1.083557256315170036e+02 8.472907212338041916e+01
1.882500000000000000e+04 6.706745234400908373e+01 4.779201368290792828e+01 1.083696361791215139e+02 8.465436562488493166e+01
1.883750000000000000e+04 6.718475719850758310e+01 4.776745482104677620e+01 1.084890250819211985e+02 8.463793540919755287e+01
1.885000000000000000e+04 6.740695383310418265e+01 4.786106116518835307e+01 1.084773390269264581e+02 8.465869572420200484e+01
1.886250000000000000e+04 6.754480719183871429e+01 4.791120367716269612e+01 1.084316346681623884e+02 8.472194585122554145e+01
1.887500000000000000e+04 6.753280918976471980e+01 4.786326892623721108e+01 1.086196937801377089e+02 8.483411703834306650e+01
1.888750000000000000e+04 6.759499908220541897e+01 4.788949162410673921e+01 1.087478285546026342e+02 8.475614100964223496e+01
1.890000000000000000e+04 6.760095092334266553e+01 4.784560729281809444e+01 1.087595879264788721e+02 8.474086756222840222e+01
1.891250000000000000e+04 6.762210441952446160e+01 4.773758074697662579e+01 1.088235618513696465e+02 8.469701664524070850e+01
1.892500000000000000e+04 6.763371940412507399e+01 4.777031333895105547e+01 1.088446308357974459e+02 8.463048569916567487e+01
1.893750000000000000e+04 6.748920876278080527e+01 4.785769115926262884e+01 1.087704938264864012e+02 8.462009172148476921e+01
1.895000000000000000e+04 6.761627852536797434e+01 4.784785716838775471e+01 1.087888612003632716e+02 8.446713564419819420e+01
1.896250000000000000e+04 6.766246203639137491e+01 4.791580615455503533e+01 1.087149855527556639e+02 8.446998984843537528e+01
1.897500000000000000e+04 6.767894454616001099e+01 4.791520663118831891e+01 1.087843662837535987e+02 8.447484982845652723e+01
1.898750000000000000e+04 6.765898018988525564e+01 4.792846014270386945e+01 1.088434141301060691e+02 8.453394733758267421e+01
1.900000000000000000e+04 6.785050926060237941e+01 4.805703843104284800e+01 1.087573999774107278e+02 8.458584042939764913e+01
1.901250000000000000e+04 6.788323968909234907e+01 4.808473747701015810e+01 1.087093291505895536e+02 8.449371075790881491e+01
1.902500000000000000e+04 6.786911240189529337e+01 4.800430296431955668e+01 1.087371493136801774e+02 8.465985427661894391e+01
1.903750000000000000e+04 6.796031612536134503e+01 4.813569996442015508e+01 1.086904825852558929e+02 8.469945837734896088e+01
1.905000000000000000e+04 6.802143186531614560e+01 4.810031480919246860e+01 1.086888544508157679e+02 8.483229395388781313e+01
1.906250000000000000e+04 6.811176693746871535e+01 4.810200229077079825e+01 1.086814394403927366e+02 8.475311520078233229e+01
1.907500000000000000e+04 6.818094697126187498e+01 4.810138616950958124e+01 1.086804510515484310e+02 8.470660559244971921e+01
1.908750000000000000e+04 6.820300492548770421e+01 4.817273126445031295e+01 1.086576769113637226e+02 8.474974943932389237e+01
1.910000000000000000e+04 6.822539598554811846e+01 4.830549296211204791e+01 1.086484312267276948e+02 8.479684559392798349e+01
1.911250000000000000e+04 6.804494028742713851e+01 4.831671955988507960e+01 1.086184511130200292e+02 8.484779705774813863e+01
1.912500000000000000e+04 6.814376273072478796e+01 4.833440761712662948e+01 1.086352945579858869e+02 8.464902210499752755e+01
1.913750000000000000e+04 6.810849435220298176e+01 4.848615647733230105e+01 1.086371081757389732e+02 8.461367661179896515e+01
1.915000000000000000e+04 6.814060386163454552e+01 4.851113224201485963e+01 1.086301230443721124e+02 8.465808299135956361e+01
1.916250000000000000e+04 6.834779174254938994e+01 4.849023625223526324e+01 1.086904099586573835e+02 8.473904238378526088e+01
1.917500000000000000e+04 6.840745651911907999e+01 4.859336203583266212e+01 1.086226983164836213e+02 8.470809760648778308e+01
1.918750000000000000e+04 6.850186643911476381e+01 4.854074010143250462e+01 1.087795049562058978e+02 8.469986197698564467e+01
1.920000000000000000e+04 6.846629522015663838e+01 4.857239263310601274e+01 1.088938810402893864e+02 8.475496018219543259e+01
1.921250000000000000e+04 6.856354007768688064e+01 4.855513413821721258e+01 1.089038333146381490e+02 8.474467582265555166e+01
1.922500000000000000e+04 6.838763490261891320e+01 4.847933710084829784e+01 1.088062784261922360e+02 8.488279784979644660e+01
1.923750000000000000e+04 6.831816960781222292e+01 4.837527048531346452e+01 1.086702682843973804e+02 8.496369254625105327e+01
1.925000000000000000e+04 6.825815714603199069e+01 4.835817090704434662e+01 1.084357986281169417e+02 8.511703124535685561e+01
1.926250000000000000e+04 6.842516960558464234e+01 4.830563617444338576e+01 1.084431235212672249e+02 8.507383930891310797e+01
1.927500000000000000e+04 6.848386417882306887e+01 4.819960888884914141e+01 1.083344230571655089e+02 8.516218753857747004e+01
1.928750000000000000e+04 6.847446336979514570e+01 4.817895974757725952e+01 1.082767873020478220e+02 8.520204338357366680e+01
1.930000000000000000e+04 6.855146377228513188e+01 4.812187858793574691e+01 1.082907244978841561e+02 8.516663048966491090e+01
1.931250000000000000e+04 6.845447643152284911e+01 4.816630700756297756e+01 1.083605393167700015e+02 8.517753004441821929e+01
1.932500000000000000e+04 6.841348139298403908e+01 4.819837258472514208e+01 1.083605630480295190e+02 8.506128345406253288e+01
1.933750000000000000e+04 6.838957892168141939e+01 4.823193263530968977e+01 1.084012197909992494e+02 8.493608261941312776e+01
1.935000000000000000e+04 6.843697811247533025e+01 4.843310857883320608e+01 1.084237059521126696e+02 8.506148601250860963e+01
1.936250000000000000e+04 6.843023088456882874e+01 4.846265498511090897e+01 1.084643363071026698e+02 8.508723084756570643e+01
1.937500000000000000e+04 6.829774188108719102e+01 4.843175147577325390e+01 1.084497015433089047e+02 8.509279964792757767e+01
1.938750000000000000e+04 6.831221378571596858e+01 4.831467865557105057e+01 1.084073149537150584e+02 8.519286488371818677e+01
1.940000000000000000e+04 6.835614423052241762e+01 4.828345678745859004e+01 1.084032239524243835e+02 8.521784218029728208e+01
1.941250000000000000e+04 6.829805602162579703e+01 4.822338971880397906e+01 1.083427131921765465e+02 8.511049137344845406e+01
1.942500000000000000e+04 6.825456601202627382e+01 4.811363557857880835e+01 1.085325174828906825e+02 8.502215809927450607e+01
1.943750000000000000e+04 6.824248972936749169e+01 4.810852333236932310e+01 1.085636344615164148e+02 8.508602315531335591e+01
1.945000000000000000e+04 6.804926363007007240e+01 4.807804432153852758e+01 1.086292866227270224e+02 8.512607488008187318e+01
1.946250000000000000e+04 6.812344709827729616e+01 4.804429471650543348e+01 1.086307040248800035e+02 8.516130980257092631e+01
1.947500000000000000e+04 6.812506857922913639e+01 4.812053366831538881e+01 1.086191656003693708e+02 8.519096003113138238e+01
1.948750000000000000e+04 6.803674705165197167e+01 4.814128988877350679e+01 1.085505430598879570e+02 8.521284056273624685e+01
1.950000000000000000e+04 6.815460753782859626e+01 4.825825336712314595e+01 1.086452563310855481e+02 8.531564017485520424e+01
1.951250000000000000e+04 6.813136950508875600e+01 4.831406416036399065e+01 1.086403729326398206e+02 8.542937066013519143e+01
1.952500000000000000e+04 6.808608572869768238e+01 4.828032117139122192e+01 1.087637421289273192e+02 8.529966081037298409e+01
1.953750000000000000e+04 6.808364201612593547e+01 4.827754487008422046e+01 1.087708070081978491e+02 8.528530602246382841e+01
1.955000000000000000e+04 6.810791225439363927e+01 4.820620354528259810e+01 1.087158994972206614e+02 8.509690598503453884e+01
1.956250000000000000e+04 6.816913205576938140e+01 4.817227506607932952e+01 1.087873660743254334e+02 8.503334604164464849e+01
1.957500000000000000e+04 6.830049024228482324e+01 4.809467480869000866e+01 1.086644121067502908e+02 8.527931491050711088e+01
1.958750000000000000e+04 6.833670696072636019e+01 4.807128805240672165e+01 1.086827670310903358e+02 8.535984303573529530e+01
1.960000000000000000e+04 6.831881162259651319e+01 4.796876149211461637e+01 1.086976104736177149e+02 8.540338265657878480e+01
1.961250000000000000e+04 6.830025404111501075e+01 4.788793304945838969e+01 1.087446591424349833e+02 8.553531412525163091e+01
1.962500000000000000e+04 6.830370616905442205e+01 4.793773196769762990e+01 1.086127707085861260e+02 8.542692978981369833e+01
1.963750000000000000e+04 6.839617813923722167e+01 4.797422486672788722e+01 1.086414422297486055e+02 8.540595262169526336e+01
1.965000000000000000e+04 6.839991192152639599e+01 4.799883712988216899e+01 1.086019697137050315e+02 8.535082539655543599e+01
1.966250000000000000e+04 6.840275292120659856e+01 4.794605945240549971e+01 1.085830184475446032e+02 8.538121709524870084e+01
1.967500000000000000e+04 6.854283259681068330e+01 4.807226968919234622e+01 1.085911090366685130e+02 8.545074940872763136e+01
1.968750000000000000e+04 6.867695926883214952e+01 4.806925787115036286e+01 1.086150496299537167e+02 8.558231045164588124e+01
1.970000000000000000e+04 6.871124757622541779e+01 4.806502648584967829e+01 1.087309740075850755e+02 8.575217359104098591e+01
1.971250000000000000e+04 6.868256426673946180e+01 4.794239646506602526e+01 1.086432595809260704e+02 8.582681398596517397e+01
1.972500000000000000e+04 6.877762017790058735e+01 4.783798474178090743e+01 1.085899128135849026e+02 8.581977607022150778e+01
1.973750000000000000e+04 6.876263516654233854e+01 4.780170365566660706e+01 1.085688171255978034e+02 8.581221949838902674e+01
1.975000000000000000e+04 6.878288129085400726e+01 4.779965619184526560e+01 1.085424477736809763e+02 8.588444060284992077e+01
1.976250000000000000e+04 6.869089115193159500e+01 4.785716160387713103e+01 1.084608682509054773e+02 8.603356619113390025e+01
1.977500000000000000e+04 6.868479249796887132e+01 4.772399602649299055e+01 1.084936066022817300e+02 8.596675530374039909e+01
1.978750000000000000e+04 6.881766395178405560e+01 4.780252397101072148e+01 1.084814849034211193e+02 8.590062445190876872e+01
1.980000000000000000e+04 6.890564449117016466e+01 4.792731474158303939e+01 1.084879069908110267e+02 8.581016107211455335e+01
1.981250000000000000e+04 6.901170821748320350e+01 4.792244249521149868e+01 1.084401063188562659e+02 8.580422036818742981e+01
1.982500000000000000e+04 6.880513252598932183e+01 4.800522588995097806e+01 1.084656457377175798e+02 8.563331962466720881e+01
1.983750000000000000e+04 6.885909965509262065e+01 4.809360374274594108e+01 1.084826271942494174e+02 8.558265191919301174e+01
1.985000000000000000e+04 6.872059995833204482e+01 4.797698076640377707e+01 1.085608425885016004e+02 8.566870810523987245e+01
1.986250000000000000e+04 6.868139503372566423e+01 4.807905385026602829e+01 1.086072743823204121e+02 8.590513005990902684e+01
1.987500000000000000e+04 6.864593343138925263e+01 4.795443089557787886e+01 1.085282664187492401e+02 8.588350443366388731e+01
1.988750000000000000e+04 6.870728633651889083e+01 4.796840207761808728e+01 1.086044800976546156e+02 8.595432042182476096e+01
1.990000000000000000e+04 6.868175400200649960e+01 4.795460381501126079e+01 1.084212077920580839e+02 8.597475577225982590e+01
1.991250000000000000e+04 6.870809297367354418e+01 4.792344969128991750e+01 1.083740999035506576e+02 8.594465936618389890e+01
1.992500000000000000e+04 6.879783092377888920e+01 4.792923390520589777e+01 1.082968599464971220e+02 8.594524052813834203e+01
1.993750000000000000e+04 6.884447496819211665e+01 4.784506744544530932e+01 1.083139813621243093e+02 8.602322706638130967e+01
1.995000000000000000e+04 6.889293576975879319e+01 4.796712741573258398e+01 1.083068367931870029e+02 8.612005961914348973e+01
1.996250000000000000e+04 6.897150340403774749e+01 4.796008453673965022e+01 1.083438699961229332e+02 8.606320065241182249e+01
1.997500000000000000e+04 6.894903238722510253e+01 4.780172692409238522e+01 1.083260443568850206e+02 8.615142443520481663e+01
1.998750000000000000e+04 6.905389452485373170e+01 4.782900805851720349e+01 1.081455666965300253e+02 8.618654513870583855e+01
2.000000000000000000e+04 6.914240749880204362e+01 4.786906845385363596e+01 1.081298884157872067e+02 8.615970492255077318e+01
2.001250000000000000e+04 6.914299523424199378e+01 4.780355678221694404e+01 1.081813559243362022e+02 8.621101914397236499e+01
2.002500000000000000e+04 6.918340232593381245e+01 4.770482820498539667e+01 1.082812917951909100e+02 8.622141145261934980e+01
2.003750000000000000e+04 6.920682272678352831e+01 4.760367503398926203e+01 1.081415918329104784e+02 8.626321785076649462e+01
2.005000000000000000e+04 6.920931932872221637e+01 4.770306994654187349e+01 1.081656909883722051e+02 8.624340329242390624e+01
2.006250000000000000e+04 6.924847541565681297e+01 4.779509943858489152e+01 1.081174769896800001e+02 8.607118679536436900e+01
2.007500000000000000e+04 6.931056626700669199e+01 4.790096941672411646e+01 1.082606557644562315e+02 8.615663600839729952e+01
2.008750000000000000e+04 6.940440328179609253e+01 4.791024855612891287e+01 1.083265717001404056e+02 8.618378652421726827e+01
2.010000000000000000e+04 6.948851588924513578e+01 4.792481423458617940e+01 1.083554558061276083e+02 8.621830057481818699e+01
2.011250000000000000e+04 6.963415647328126568e+01 4.814048007493231296e+01 1.082479181159158657e+02 8.627326162482340521e+01
2.012500000000000000e+04 6.951976284633266800e+01 4.802365529419756740e+01 1.082986382445139100e+02 8.624861199865765116e+01
2.013750000000000000e+04 6.941948202022038572e+01 4.815966866351929099e+01 1.081863757944589679e+02 8.623307863332351531e+01
2.015000000000000000e+04 6.936045134395331502e+01 4.813947435463145297e+01 1.082539207671039918e+02 8.626468097696799475e+01
2.016250000000000000e+04 6.925199228614361857e+01 4.812283154446839006e+01 1.083630794158660393e+02 8.617959790826527922e+01
2.017500000000000000e+04 6.931421140804572190e+01 4.822462066356343513e+01 1.084066726433659937e+02 8.628254305430350257e+01
2.018750000000000000e+04 6.940081103219711167e+01 4.822840200420486667e+01 1.083549477535417651e+02 8.623749313250257842e+01
2.020000000000000000e+04 6.938135854447406814e+01 4.811793590749430649e+01 1.084351961675953078e+02 8.627470928162142627e+01
2.021250000000000000e+04 6.934759776587343083e+01 4.813366410888458091e+01 1.085137334089463792e+02 8.621215580649170818e+01
2.022500000000000000e+04 6.930823063658188232e+01 4.814881211875534461e+01 1.085317890197574542e+02 8.626904939784822091e+01
2.023750000000000000e+04 6.941695206912756078e+01 4.810088853230651296e+01 1.084882188603040447e+02 8.624655504782690230e+01
2.025000000000000000e+04 6.925892905206561068e+01 4.810665760787581036e+01 1.084181161915535370e+02 8.623673898375329827e+01
2.026250000000000000e+04 6.927954670032832496e+01 4.803522674091217226e+01 1.084354934280394360e+02 8.626957108855083334e+01
2.027500000000000000e+04 6.933132701848845159e+01 4.808532585614223365e+01 1.083609109055575317e+02 8.622864915395847163e+01
2.028750000000000000e+04 6.954947721589844889e+01 4.807391837291259407e+01 1.082242795158615962e+02 8.615572486521237749e+01
2.030000000000000000e+04 6.944742326566831991e+01 4.825311755127162172e+01 1.081935015209549675e+02 8.598098746644868129e+01
2.031250000000000000e+04 6.943580820769918205e+01 4.827643062786060568e+01 1.082525128808220956e+02 8.589930978333548239e+01
2.032500000000000000e+04 6.945811755472897175e+01 4.794766279362567474e+01 1.082936588204073729e+02 8.594660250863513795e+01
2.033750000000000000e+04 6.940770055680154371e+01 4.800713811958519983e+01 1.082033627356704102e+02 8.603518574855070256e+01
2.035000000000000000e+04 6.940895926463946353e+01 4.788172759446503335e+01 1.081686416501647159e+02 8.597246718306917046e+01
2.036250000000000000e+04 6.952217069230650281e+01 4.778857499091967043e+01 1.081866866887440324e+02 8.595083090027478079e+01
2.037500000000000000e+04 6.952721462012868869e+01 4.780666177946921636e+01 1.080524390850873573e+02 8.606742959344035171e+01
2.038750000000000000e+04 6.966814418839474854e+01 4.780938387916710752e+01 1.080549814877667671e+02 8.615108114997372013e+01
2.040000000000000000e+04 6.973497138708259513e+01 4.781590850943349835e+01 1.081224962543863626e+02 8.622459090850699681e+01
2.041250000000000000e+04 6.968261861651342315e+01 4.779608264101127446e+01 1.081249021117794484e+02 8.608611318024919967e+01
2.042500000000000000e+04 6.966631963861334498e+01 4.779709272877184389e+01 1.081465736807835043e+02 8.615382327078621927e+01
2.043750000000000000e+04 6.965369631792452765e+01 4.781761725159103804e+01 1.081896594577357575e+02 8.629512693300281967e+01
2.045000000000000000e+04 6.950940774149005108e+01 4.791475439960648686e+01 1.082960208704283076e+02 8.621032160196347149e+01
2.046250000000000000e+04 6.960995206164093929e+01 4.791479001245888725e+01 1.082465920239865227e+02 8.627528605408014073e+01
2.047500000000000000e+04 6.961186569904148769e+01 4.794877982619134826e+01 1.082907290560585807e+02 8.643231713972814134e+01
2.048750000000000000e+04 6.954841553112409258e+01 4.786396894143987879e+01 1.083093051560480831e+02 8.644492453727994530e+01
2.050000000000000000e+04 6.936732379541118121e+01 4.783095599121399744e+01 1.083824756704697734e+02 8.649388692814133606e+01
2.051250000000000000e+04 6.946373008628113155e+01 4.775059947031822105e+01 1.083716252616641214e+02 8.648149404720179234e+01
2.052500000000000000e+04 6.951907265321162299e+01 4.779969089846829178e+01 1.082940754006235977e+02 8.631470575020581748e+01
2.053750000000000000e+04 6.959986735378070932e+01 4.774216811132713900e+01 1.081855191502804274e+02 8.638722479898972040e+01
2.055000000000000000e+04 6.968286557810445458e+01 4.776597999673116135e+01 1.081495814821121684e+02 8.620442460913417904e+01
2.056250000000000000e+04 6.968130571472573820e+01 4.790069440289725122e+01 1.081142734682827324e+02 8.635989195898464743e+01
2.057500000000000000e+04 6.970412642619137955e+01 4.792774713574135603e+01 1.082311813523257769e+02 8.639150400656829731e+01
2.058750000000000000e+04 6.955252641313994388e+01 4.782707271835645457e+01 1.081934553820634335e+02 8.633752756452905430e+01
2.060000000000000000e+04 6.959824900844255069e+01 4.779147273397560980e+01 1.082078048926511258e+02 8.637971263289580293e+01
2.061250000000000000e+04 6.966352588265803547e+01 4.796487142601719711e+01 1.082436310460163469e+02 8.630522283828466357e+01
2.062500000000000000e+04 6.969362090729454451e+01 4.795332832296761438e+01 1.081955368813167837e+02 8.630707684250900513e+01
2.063750000000000000e+04 6.966509841929847369e+01 4.780161671664691170e+01 1.081313070234975413e+02 8.645116470552956400e+01
2.065000000000000000e+04 6.954717504604215605e+01 4.783349774166232748e+01 1.080521558284635688e+02 8.647442127550827706e+01
2.066250000000000000e+04 6.953082520454542248e+01 4.788227274614292384e+01 1.080800708673587991e+02 8.653042605104108986e+01
2.067500000000000000e+04 6.960125971978709458e+01 4.775750768998942419e+01 1.081487157575434139e+02 8.645706555162314544e+01
2.068750000000000000e+04 6.978772050406864480e+01 4.767360741094000787e+01 1.081542643933887007e+02 8.644220962830873134e+01
2.070000000000000000e+04 6.978687809589511915e+01 4.767658608111197793e+01 1.082116461639998448e+02 8.644043569563939400e+01
2.071250000000000000e+04 6.985209014961489515e+01 4.777080460964651110e+01 1.081772933178266385e+02 8.640633808312404085e+01
2.072500000000000000e+04 7.003702732765599137e+01 4.784796406141337144e+01 1.082478827133908368e+02 8.646819830740444957e+01
2.073750000000000000e+04 7.007696672707828611e+01 4.761868335240873762e+01 1.082544290591536367e+02 8.655395676145987238e+01
2.075000000000000000e+04 7.014022680743001104e+01 4.760012954269689089e+01 1.082326253907877316e+02 8.659215746334980679e+01
2.076250000000000000e+04 7.001465811437566344e+01 4.765461206010537865e+01 1.082191632881383327e+02 8.661140217325015556e+01
2.077500000000000000e+04 7.008393029599687907e+01 4.765185728317619862e+01 1.082355441101640992e+02 8.663762260121984582e+01
2.078750000000000000e+04 6.999562566829125387e+01 4.769443119314799873e+01 1.084038557795213649e+02 8.653784006822304775e+01
2.080000000000000000e+04 6.990110246717684106e+01 4.767725231737129832e+01 1.084295890274913745e+02 8.655961524663997864e+01
2.081250000000000000e+04 6.991601984594382202e+01 4.766108474409944051e+01 1.084634903773676200e+02 8.667754208367418300e+01
2.082500000000000000e+04 7.005577687880771975e+01 4.762699578351390528e+01 1.083505159199102650e+02 8.654390865674737654e+01
2.083750000000000000e+04 7.013659624152325023e+01 4.751132083020939945e+01 1.083039151406848788e+02 8.654182166924826447e+01
2.085000000000000000e+04 7.018896551391263472e+01 4.737314801816462051e+01 1.081953935802290800e+02 8.647068489214441911e+01
2.086250000000000000e+04 7.002703235825252648e+01 4.737767425158740764e+01 1.082504138128656450e+02 8.653309021858956385e+01
2.087500000000000000e+04 7.007943404163597734e+01 4.729765764212573487e+01 1.082519138020285254e+02 8.653920279996496845e+01
2.088750000000000000e+04 7.007554177707910981e+01 4.732050060355482657e+01 1.082196386705332998e+02 8.656565244258077030e+01
2.090000000000000000e+04 7.005628009093227604e+01 4.740282380080723357e+01 1.081860384184509485e+02 8.686888029017441681e+01
2.091250000000000000e+04 7.015952389839164027e+01 4.716270274115949235e+01 1.082789621336551420e+02 8.695182963966068712e+01
2.092500000000000000e+04 7.015320835216546413e+01 4.729025183028514334e+01 1.083644528252607699e+02 8.675252067628754560e+01
2.093750000000000000e+04 7.021382163846566016e+01 4.730005035336498764e+01 1.084164621869122271e+02 8.676680167856765991e+01
2.095000000000000000e+04 7.035155172267462831e+01 4.715395464258020297e+01 1.084373776054609380e+02 8.670401203920134492e+01
2.096250000000000000e+04 7.041188718831118365e+01 4.716444654204233444e+01 1.084218006837368193e+02 8.682927290009455135e+01
2.097500000000000000e+04 7.025537048633110260e+01 4.717338646791978363e+01 1.084178235759650875e+02 8.687530392118284794e+01
2.098750000000000000e+04 7.027847564271283431e+01 4.720314921754913229e+01 1.083559442002667339e+02 8.675192284249753527e+01
2.100000000000000000e+04 7.031127813132786741e+01 4.713915717035646225e+01 1.083692164918442131e+02 8.676144541133407984e+01
2.101250000000000000e+04 7.024687660630341668e+01 4.725854726573266618e+01 1.083915318796795333e+02 8.681348727879711191e+01
2.102500000000000000e+04 7.034186612578048425e+01 4.733353481181338651e+01 1.083521194243790404e+02 8.695413242977994628e+01
2.103750000000000000e+04 7.036002078227062384e+01 4.737440036627149453e+01 1.084453743036301177e+02 8.682862175603403898e+01
2.105000000000000000e+04 7.047524532296752398e+01 4.752627402035358273e+01 1.085259564307783080e+02 8.673590051808913870e+01
2.106250000000000000e+04 7.046500630890908212e+01 4.756212792090036601e+01 1.083835727303745955e+02 8.687924097713640492e+01
2.107500000000000000e+04 7.055822358218703982e+01 4.752371811436368887e+01 1.084924288938600228e+02 8.687672990702390052e+01
2.108750000000000000e+04 7.075359445920955181e+01 4.749629270441029405e+01 1.085250007794308260e+02 8.686582751283806658e+01
2.110000000000000000e+04 7.076370283042543008e+01 4.738420348891218481e+01 1.086655292821517094e+02 8.683789310703059527e+01
2.111250000000000000e+04 7.079940124816464220e+01 4.738542858693020321e+01 1.086312708908202040e+02 8.679461150691642501e+01
2.112500000000000000e+04 7.084671079002234251e+01 4.739375915775755743e+01 1.085849891858094480e+02 8.671646412648283331e+01
2.113750000000000000e+04 7.085113742753033250e+01 4.727500732699344610e+01 1.085326375488717758e+02 8.669037834875103954e+01
2.115000000000000000e+04 7.083913466065811804e+01 4.730376941998283513e+01 1.084286642127775195e+02 8.666434937033490371e+01
2.116250000000000000e+04 7.096260392238292525e+01 4.730803261862389064e+01 1.083604071699781883e+02 8.647359597670677545e+01
2.117500000000000000e+04 7.101923542326858296e+01 4.724659601726943237e+01 1.084719969610855799e+02 8.637399629765435805e+01
2.118750000000000000e+04 7.116142147399473572e+01 4.724127860362168718e+01 1.083869489823536298e+02 8.646399294446017336e+01
2.120000000000000000e+04 7.127365022225396274e+01 4.713456520226526436e+01 1.084902329138377013e+02 8.645419439523602989e+01
2.121250000000000000e+04 7.110470630474011955e+01 4.709205386270267724e+01 1.086046769677160171e+02 8.644101483248282136e+01
2.122500000000000000e+04 7.107006595884389810e+01 4.705107424135629657e+01 1.086396432186951557e+02 8.636738870199049245e+01
2.123750000000000000e+04 7.115632899918816179e+01 4.693057342464487647e+01 1.087441907772061711e+02 8.630040815356235839e+01
2.125000000000000000e+04 7.099794400368188008e+01 4.693716549958141115e+01 1.088484214719680807e+02 8.613541384318631344e+01
2.126250000000000000e+04 7.113140857486907009e+01 4.696601597668635719e+01 1.088260078172369703e+02 8.613273558658205786e+01
2.127500000000000000e+04 7.107657053460270902e+01 4.701738516263049661e+01 1.088043484862394195e+02 8.621481466560186391e+01
2.128750000000000000e+04 7.092577030701478691e+01 4.693579934306996648e+01 1.086694795754427929e+02 8.614679662031073804e+01
2.130000000000000000e+04 7.076499908982489728e+01 4.701268539199524810e+01 1.086974262148060859e+02 8.608522302616573540e+01
2.131250000000000000e+04 7.074178088328584124e+01 4.708490868670461538e+01 1.086786079823404094e+02 8.624010302834150821e+01
2.132500000000000000e+04 7.076636391815523552e+01 4.709695400966008805e+01 1.086536547699138708e+02 8.617863704178556361e+01
2.133750000000000000e+04 7.080781832684509425e+01 4.705318362637703444e+01 1.086831384641962188e+02 8.626347544307350290e+01
2.135000000000000000e+04 7.084097417957102039e+01 4.712045976800509806e+01 1.086180886905476797e+02 8.634459278702121310e+01
2.136250000000000000e+04 7.085987225902107411e+01 4.715440710284615022e+01 1.086978596039838862e+02 8.632100479379342062e+01
2.137500000000000000e+04 7.081437003139366482e+01 4.721609775468241565e+01 1.087190160805942725e+02 8.642714715510285828e+01
2.138750000000000000e+04 7.099468891888540156e+01 4.732047062112064140e+01 1.087363073189134468e+02 8.654344396552151863e+01
2.140000000000000000e+04 7.096597851566818349e+01 4.733655811335430030e+01 1.088013906243770350e+02 8.661553915051887031e+01
2.141250000000000000e+04 7.096547530693220551e+01 4.716425404530063048e+01 1.087728174247629767e+02 8.656450934994219892e+01
2.142500000000000000e+04 7.089584707776064931e+01 4.715910568829838923e+01 1.088386672152286536e+02 8.654590108578864260e+01
2.143750000000000000e+04 7.088279047792846654e+01 4.712116977795842132e+01 1.087594070985197874e+02 8.654331622113662092e+01
2.145000000000000000e+04 7.084541446703607903e+01 4.708459344615532416e+01 1.087926920379672566e+02 8.666312075645424784e+01
2.146250000000000000e+04 7.091604487089171016e+01 4.699681874059758258e+01 1.088617958987520780e+02 8.669175560672283609e+01
2.147500000000000000e+04 7.085166592101143124e+01 4.698343864237045864e+01 1.087228947884360224e+02 8.668019631778045664e+01
2.148750000000000000e+04 7.070992362133374343e+01 4.696884279795840911e+01 1.087002292371795136e+02 8.666290896807869615e+01
2.150000000000000000e+04 7.075954139603604176e+01 4.703803329864322080e+01 1.086286208699562224e+02 8.680803324539282073e+01
2.151250000000000000e+04 7.068725478966776166e+01 4.698124330337558519e+01 1.087472891464192770e+02 8.682242998477089202e+01
2.152500000000000000e+04 7.065956245642833267e+01 4.697319418667552071e+01 1.087913839921177441e+02 8.671765269652897246e+01
2.153750000000000000e+04 7.063563398564585327e+01 4.710661544106701371e+01 1.088335157502671962e+02 8.673985930515546272e+01
2.155000000000000000e+04 7.066129782982251584e+01 4.708387226079136667e+01 1.088475111474501773e+02 8.675355392970035950e+01
2.156250000000000000e+04 7.051618602581748974e+01 4.706786888201349939e+01 1.088554044036597048e+02 8.680857829166025397e+01
2.157500000000000000e+04 7.049328799883735996e+01 4.712571062437558567e+01 1.087655297107807257e+02 8.685430479680715621e+01
2.158750000000000000e+04 7.058302143041680665e+01 4.710988471647665676e+01 1.088187380391544679e+02 8.672408718765180424e+01
2.160000000000000000e+04 7.051100811335248864e+01 4.707318340619055164e+01 1.090514945541835345e+02 8.653268342596453522e+01
2.161250000000000000e+04 7.045859083871948769e+01 4.689075208351427904e+01 1.091796943679833447e+02 8.650482354939714469e+01
2.162500000000000000e+04 7.032807583742231827e+01 4.692981485863541735e+01 1.091586587290347836e+02 8.653070668093113227e+01
2.163750000000000000e+04 7.030521809077913531e+01 4.690652772787699831e+01 1.091384144920512398e+02 8.650035338772534033e+01
2.165000000000000000e+04 7.026224956750969852e+01 4.701193591173117170e+01 1.092260781290358693e+02 8.649311002941513493e+01
2.166250000000000000e+04 7.037686462388614927e+01 4.723105747040226987e+01 1.092159452615461248e+02 8.666312045066247549e+01
2.167500000000000000e+04 7.044608782283407322e+01 4.723787288043385502e+01 1.091759967194628018e+02 8.673279358586319177e+01
2.168750000000000000e+04 7.035909214821130320e+01 4.716519670319060253e+01 1.091836445606569157e+02 8.665510843811989616e+01
2.170000000000000000e+04 7.040754675884177516e+01 4.709044412431725135e+01 1.091509198723929330e+02 8.670301897242291034e+01
2.171250000000000000e+04 7.038297340621437570e+01 4.696900076520928735e+01 1.091185070750389343e+02 8.672300910126689644e+01
2.172500000000000000e+04 7.050324103548076948e+01 4.706301914315583446e+01 1.090744996624417666e+02 8.671939435395508156e+01
2.173750000000000000e+04 7.047066243765578974e+01 4.719175767439468672e+01 1.091292336607593825e+02 8.673559216189092069e+01
2.175000000000000000e+04 7.046323398657820292e+01 4.730637999874064548e+01 1.092155822945551478e+02 8.680008128147225932e+01
2.176250000000000000e+04 7.051466263368320142e+01 4.727534815306812277e+01 1.091932474568826450e+02 8.685975848589698955e+01
2.177500000000000000e+04 7.043384872235084515e+01 4.738563379856260127e+01 1.091025456433584679e+02 8.688307161171306348e+01
2.178750000000000000e+04 7.046079283586138331e+01 4.745390949632014355e+01 1.091298722799334371e+02 8.679555768977701291e+01
2.180000000000000000e+04 7.044307145918868684e+01 4.758934536282522032e+01 1.090310430150972252e+02 8.683957470421830749e+01
2.181250000000000000e+04 7.054610308272633290e+01 4.758589085636349125e+01 1.089593495887572914e+02 8.690389602084081844e+01
2.182500000000000000e+04 7.053225253195208211e+01 4.753405804775800192e+01 1.091209755754042590e+02 8.704179528724459658e+01
2.183750000000000000e+04 7.053572954874049117e+01 4.750360303540889362e+01 1.090790505893348126e+02 8.703035306497538670e+01
2.185000000000000000e+04 7.055151101933319069e+01 4.738823664212753073e+01 1.089818079844080074e+02 8.702160300717952168e+01
2.186250000000000000e+04 7.057001699013966345e+01 4.745510184545018006e+01 1.090731881982150639e+02 8.697392810056983592e+01
2.187500000000000000e+04 7.057481837747023690e+01 4.748876451706555457e+01 1.091130506250282934e+02 8.684213437353315612e+01
2.188750000000000000e+04 7.049714837353289454e+01 4.756093784279857317e+01 1.091544513658925268e+02 8.679380963450100239e+01
2.190000000000000000e+04 7.055107184242893936e+01 4.756847806494134545e+01 1.092531332179324721e+02 8.701860136049948835e+01
2.191250000000000000e+04 7.066887360814214958e+01 4.758619578666464633e+01 1.092650581114417747e+02 8.702486640846549903e+01
2.192500000000000000e+04 7.059683682816971384e+01 4.757016258661921171e+01 1.091615584566148129e+02 8.690283878975917276e+01
2.193750000000000000e+04 7.081253070609044187e+01 4.753163973627428618e+01 1.091053587044510920e+02 8.689387089687262744e+01
2.195000000000000000e+04 7.072517885397523685e+01 4.739191863661799431e+01 1.090780362850318426e+02 8.684426791256173317e+01
2.196250000000000000e+04 7.087337417509978366e+01 4.737898342598911228e+01 1.092081129426773884e+02 8.675194895955726793e+01
2.197500000000000000e+04 7.089459262768106385e+01 4.750161748233981029e+01 1.092154898173858157e+02 8.673801678791282654e+01
2.198750000000000000e+04 7.103049982705434218e+01 4.754695866832039997e+01 1.091162124030191620e+02 8.673237020189168334e+01
2.200000000000000000e+04 7.120137333905593380e+01 4.742421551582822303e+01 1.091498049787589792e+02 8.666073602065095827e+01
2.201250000000000000e+04 7.100268154290340306e+01 4.734514539692518298e+01 1.091698374337282900e+02 8.666510212827472515e+01
2.202500000000000000e+04 7.104460341879340035e+01 4.736359859862555055e+01 1.090736982646634914e+02 8.659732061677641468e+01
2.203750000000000000e+04 7.105977263435626412e+01 4.733253253681571238e+01 1.091085725124363108e+02 8.669286697977982215e+01
2.205000000000000000e+04 7.121871284971220462e+01 4.731134495123426831e+01 1.090384935843112260e+02 8.673522813753976379e+01
2.206250000000000000e+04 7.121365773084292528e+01 4.721150575770766267e+01 1.089630674651787530e+02 8.685399128982703587e+01
2.207500000000000000e+04 7.114837214628231266e+01 4.718981581149311211e+01 1.089458867472915671e+02 8.687696783697278136e+01
2.208750000000000000e+04 7.109586905556329839e+01 4.725480401083303406e+01 1.090805193390672088e+02 8.684744058854303717e+01
2.210000000000000000e+04 7.109765195499410595e+01 4.714375051919370918e+01 1.091534442612751832e+02 8.683598045632233209e+01
2.211250000000000000e+04 7.133720998637059552e+01 4.713038366030944815e+01 1.092120669423728430e+02 8.696895032837277029e+01
2.212500000000000000e+04 7.132073720015959850e+01 4.712485708875138357e+01 1.091870912143327530e+02 8.690516331769023850e+01
2.213750000000000000e+04 7.129158503847821748e+01 4.700350662362699694e+01 1.090800212241120164e+02 8.687364097489692938e+01
2.215000000000000000e+04 7.129632514955955003e+01 4.703994695450846564e+01 1.091358500461043235e+02 8.695045549837151100e+01
2.216250000000000000e+04 7.140793941549318902e+01 4.699771389267993982e+01 1.090932979253676081e+02 8.694961773166420471e+01
2.217500000000000000e+04 7.112237677673981295e+01 4.703546742360922650e+01 1.091342931786955290e+02 8.692248214688555663e+01
2.218750000000000000e+04 7.112599862834667874e+01 4.699103567063099263e+01 1.091285671629538001e+02 8.705894408795758466e+01
2.220000000000000000e+04 7.109808936657336176e+01 4.700818402052712486e+01 1.091615237331129578e+02 8.709984253231711193e+01
2.221250000000000000e+04 7.098540920291512180e+01 4.698713690300064627e+01 1.090751150075195000e+02 8.713302187287992240e+01
2.222500000000000000e+04 7.085129857975570644e+01 4.704044314025966855e+01 1.091297262168265263e+02 8.702129037441427784e+01
2.223750000000000000e+04 7.084394906619483834e+01 4.705702884906158090e+01 1.092044161797203543e+02 8.692086212374357501e+01
2.225000000000000000e+04 7.086661032653226755e+01 4.696034586722826987e+01 1.091933033757029818e+02 8.680373614106792957e+01
2.226250000000000000e+04 7.087836789812014615e+01 4.696052673854637760e+01 1.091432113905700447e+02 8.678858583878258059e+01
2.227500000000000000e+04 7.089805691738479254e+01 4.701396859051218513e+01 1.091143117848939994e+02 8.678291779302168152e+01
2.228750000000000000e+04 7.102900179648955259e+01 4.687854499475409398e+01 1.091256343036625509e+02 8.657465279965354910e+01
2.230000000000000000e+04 7.102966863617199067e+01 4.670291840624391710e+01 1.090866310635886549e+02 8.666044748238491024e+01
2.231250000000000000e+04 7.108464846246856439e+01 4.673954873537592647e+01 1.091022432721188267e+02 8.666292085820646207e+01
2.232500000000000000e+04 7.111831028785279329e+01 4.671493773582909625e+01 1.091517160536800475e+02 8.658800515500406902e+01
2.233750000000000000e+04 7.101165467257412445e+01 4.675978297270415140e+01 1.092350858060708134e+02 8.664828082443152368e+01
2.235000000000000000e+04 7.099785925165899414e+01 4.674990645928426858e+01 1.092419929254048441e+02 8.670890492077612066e+01
2.236250000000000000e+04 7.100707226568206920e+01 4.663076670302858417e+01 1.091329269790040399e+02 8.666719713911199108e+01
2.237500000000000000e+04 7.102135035930533036e+01 4.665167436669923262e+01 1.092418294634318414e+02 8.670233098082572099e+01
2.238750000000000000e+04 7.099872220965519887e+01 4.664728407232296092e+01 1.093177307717786420e+02 8.679077711335128242e+01
2.240000000000000000e+04 7.103579488079756743e+01 4.657307168956444343e+01 1.092751562712690827e+02 8.669002545481043853e+01
2.241250000000000000e+04 7.107844341413758116e+01 4.654933977094998454e+01 1.092705218775723495e+02 8.650868370444949562e+01
2.242500000000000000e+04 7.112843486651132707e+01 4.656525737969122503e+01 1.093199641048294524e+02 8.650350795575261031e+01
2.243750000000000000e+04 7.124029098461349463e+01 4.659955683586962039e+01 1.093959720123545054e+02 8.643289533233136979e+01
2.245000000000000000e+04 7.121131923163105171e+01 4.658097992858759540e+01 1.094621712820936352e+02 8.631425128955586956e+01
2.246250000000000000e+04 7.128994156969339713e+01 4.658638497359033437e+01 1.094960200186312704e+02 8.624585829873521448e+01
2.247500000000000000e+04 7.110098333472198817e+01 4.656249199847491838e+01 1.095074037431428025e+02 8.630305784810960290e+01
2.248750000000000000e+04 7.103234923171605431e+01 4.672213102231165038e+01 1.094853138584992394e+02 8.650573102180497642e+01
2.250000000000000000e+04 7.093641105454145190e+01 4.676457266247828670e+01 1.095360653152634285e+02 8.676084308893413777e+01
2.251250000000000000e+04 7.093707596336305699e+01 4.684138073903311295e+01 1.094547661258260405e+02 8.683531048877021874e+01
2.252500000000000000e+04 7.090314368873330864e+01 4.684638936155267430e+01 1.093502498932957110e+02 8.664819958548154943e+01
2.253750000000000000e+04 7.091767986213068298e+01 4.687318356190308322e+01 1.093834116343334557e+02 8.674201152480895871e+01
2.255000000000000000e+04 7.087576856618190391e+01 4.694663618835660657e+01 1.092663074103796106e+02 8.682625683392305405e+01
2.256250000000000000e+04 7.085701478971840572e+01 4.699282379190043457e+01 1.092264182141260420e+02 8.677085225494749920e+01
2.257500000000000000e+04 7.085717458598509211e+01 4.699193256918561445e+01 1.091306375736948553e+02 8.684476813176934229e+01
2.258750000000000000e+04 7.083478784989415544e+01 4.694956294634846472e+01 1.092683598350265584e+02 8.671118992481892462e+01
2.260000000000000000e+04 7.078328106771657247e+01 4.704650562173765138e+01 1.092147771517924042e+02 8.667182959416538779e+01
2.261250000000000000e+04 7.086002566014538218e+01 4.715162885106032320e+01 1.090468419951109240e+02 8.663404516676445155e+01
2.262500000000000000e+04 7.088619183254149902e+01 4.709804917339832997e+01 1.090849988859108635e+02 8.654109597158745260e+01
2.263750000000000000e+04 7.074658963311354398e+01 4.713998675480432610e+01 1.092060211886780650e+02 8.666805664102714957e+01
2.265000000000000000e+04 7.077418165721657317e+01 4.723291097494741564e+01 1.091321738918807824e+02 8.664316335046349593e+01
2.266250000000000000e+04 7.084015337637625009e+01 4.723822909843576667e+01 1.089617623415600320e+02 8.669429250156926514e+01
2.267500000000000000e+04 7.073587195530480187e+01 4.709675985104028229e+01 1.089661920541457931e+02 8.674635542829815904e+01
2.268750000000000000e+04 7.063447375955857410e+01 4.704423102419144698e+01 1.088848105190973428e+02 8.663251461225688388e+01
2.270000000000000000e+04 7.066958963264976035e+01 4.714544019416261023e+01 1.090643291493374392e+02 8.660634513987623961e+01
2.271250000000000000e+04 7.059402601455920490e+01 4.707885251397153326e+01 1.092179513253007030e+02 8.663408772027156601e+01
2.272500000000000000e+04 7.036428046299819528e+01 4.715757000378589225e+01 1.094086643654193551e+02 8.661765843708732859e+01
2.273750000000000000e+04 7.044689175013330384e+01 4.725270126892565514e+01 1.094373242688405128e+02 8.651620823502229030e+01
2.275000000000000000e+04 7.045749051335025115e+01 4.720551699607451468e+01 1.095388810291834858e+02 8.659018649575232018e+01
2.276250000000000000e+04 7.046644264961153681e+01 4.706930313968117474e+01 1.095015179814729720e+02 8.669988271073600572e+01
2.277500000000000000e+04 7.055214879350323542e+01 4.698876826733775403e+01 1.094390876651689553e+02 8.670911013883235796e+01
2.278750000000000000e+04 7.060824877277249811e+01 4.705962144510045420e+01 1.094202963718472290e+02 8.668481787160169461e+01
2.280000000000000000e+04 7.055444268093411608e+01 4.711032320732778089e+01 1.094109765504694423e+02 8.660074244433648971e+01
2.281250000000000000e+04 7.040209391419462293e+01 4.692670179317531876e+01 1.093122776955987803e+02 8.652246665510783430e+01
2.282500000000000000e+04 7.027150971865042095e+01 4.691763112068803565e+01 1.092946720198088570e+02 8.645479265949686010e+01
2.283750000000000000e+04 7.025684004975292396e+01 4.684868954303180999e+01 1.092005231608919757e+02 8.645616207937621311e+01
2.285000000000000000e+04 7.029677492529440030e+01 4.677519279201897007e+01 1.091428432529005619e+02 8.654976342899065855e+01
2.286250000000000000e+04 7.031872833369807552e+01 4.679352310033196716e+01 1.092023875612331238e+02 8.645896914049566817e+01
2.287500000000000000e+04 7.038672840161659394e+01 4.686813213047292948e+01 1.092276623096654760e+02 8.634479006937581858e+01
2.288750000000000000e+04 7.033727243030800480e+01 4.685071709103436177e+01 1.092089141901026608e+02 8.635023688858565549e+01
2.290000000000000000e+04 7.031960072660059780e+01 4.676998629811648556e+01 1.092357365075040150e+02 8.642379059904607175e+01
2.291250000000000000e+04 7.041714113952279774e+01 4.675832401991598175e+01 1.092268167394449705e+02 8.647361330256096323e+01
2.292500000000000000e+04 7.047760564706935327e+01 4.682683053158099540e+01 1.091692798092579153e+02 8.642929944320366076e+01
2.293750000000000000e+04 7.044963027916540454e+01 4.694428074216932600e+01 1.091687570907901801e+02 8.658197042691121226e+01
2.295000000000000000e+04 7.054762689003629816e+01 4.703053891430062805e+01 1.090538811453203607e+02 8.663322515918994782e+01
2.296250000000000000e+04 7.072063287022034217e+01 4.707322560583789794e+01 1.090172726933415959e+02 8.657278445990884563e+01
2.297500000000000000e+04 7.078936282492904297e+01 4.705007472878184416e+01 1.090384173279959725e+02 8.659671453391551665e+01
2.298750000000000000e+04 7.086959368428244943e+01 4.698877777208606688e+01 1.091139382665336939e+02 8.665050106713080424e+01
2.300000000000000000e+04 7.092477089120426115e+01 4.705949525102924724e+01 1.092168044957640376e+02 8.659809820018163862e+01
2.301250000000000000e+04 7.105497032288421622e+01 4.701069691129330863e+01 1.091486239918463923e+02 8.647400124690267376e+01
2.302500000000000000e+04 7.105718169297756504e+01 4.714194584766471507e+01 1.091392712718919853e+02 8.643156022293113949e+01
2.303750000000000000e+04 7.092872329988425406e+01 4.723101469511587425e+01 1.092421807762533064e+02 8.646339374610732875e+01
2.305000000000000000e+04 7.085708918941055856e+01 4.703824871271812214e+01 1.091966692517986530e+02 8.634791973322833769e+01
2.306250000000000000e+04 7.094500277872822380e+01 4.700242529108755463e+01 1.091768822997391055e+02 8.652847180707330210e+01
2.307500000000000000e+04 7.086617781182995657e+01 4.679620633898863247e+01 1.092349916882345582e+02 8.643413223613393370e+01
2.308750000000000000e+04 7.081525565275535428e+01 4.685951950291081403e+01 1.091341395190488299e+02 8.655327083986348669e+01
2.310000000000000000e+04 7.078888258621742580e+01 4.695704890571236945e+01 1.091603926606340451e+02 8.652849700386920517e+01
2.311250000000000000e+04 7.084267389931568459e+01 4.700635744070176969e+01 1.090797291646393461e+02 8.645913390207159921e+01
2.312500000000000000e+04 7.100893010270263517e+01 4.696001609750121730e+01 1.090451641475863056e+02 8.656646508637777515e+01
2.313750000000000000e+04 7.100996613813708791e+01 4.688962087892694086e+01 1.090429230510945189e+02 8.660774388143674685e+01
2.315000000000000000e+04 7.113707238658106746e+01 4.681816121745595183e+01 1.090710932080117317e+02 8.662331902907840231e+01
2.316250000000000000e+04 7.108928798400431504e+01 4.688726942810348675e+01 1.090198725212471373e+02 8.645083333097856837e+01
2.317500000000000000e+04 7.107140830737148463e+01 4.692575893126519304e+01 1.091361838726926976e+02 8.648508708897986708e+01
2.318750000000000000e+04 7.094418001960644915e+01 4.691515958478860426e+01 1.090502163560964277e+02 8.649644190873382854e+01
2.320000000000000000e+04 7.087009716129138326e+01 4.685032088151120888e+01 1.089306837530321843e+02 8.635811890291255111e+01
2.321250000000000000e+04 7.076993851641266531e+01 4.685660348931894248e+01 1.090230379454237806e+02 8.623555106406878679e+01
2.322500000000000000e+04 7.067397219602004554e+01 4.697391123655199863e+01 1.090373077115226579e+02 8.627300555264335458e+01
2.323750000000000000e+04 7.077520177420933578e+01 4.701896699705481808e+01 1.090684998364298082e+02 8.631800618255489610e+01
2.325000000000000000e+04 7.069631691499894544e+01 4.698537636708059040e+01 1.092073425844001804e+02 8.615781593202738975e+01
2.326250000000000000e+04 7.059013844462583620e+01 4.702196152570235910e+01 1.091737251206771475e+02 8.611036403765686487e+01
2.327500000000000000e+04 7.066320558674918573e+01 4.697502980120171401e+01 1.090711998603412098e+02 8.625666879383950914e+01
2.328750000000000000e+04 7.072071164202313298e+01 4.706114882369522689e+01 1.090014387763977766e+02 8.623294255645943451e+01
2.330000000000000000e+04 7.073847956842575968e+01 4.694977965864872971e+01 1.088612631833538842e+02 8.622150662971820623e+01
2.331250000000000000e+04 7.074408893737020776e+01 4.694946569771277467e+01 1.088589019570989223e+02 8.601411676182368637e+01
2.332500000000000000e+04 7.056967254590357186e+01 4.695818627182711680e+01 1.090132969924040509e+02 8.588042827691805314e+01
2.333750000000000000e+04 7.053029652210219069e+01 4.695907495875964344e+01 1.091951194742895552e+02 8.591725394841412822e+01
2.335000000000000000e+04 7.061610471257444033e+01 4.697769223404647221e+01 1.091940721536147265e+02 8.604573097526379399e+01
2.336250000000000000e+04 7.058728703000215887e+01 4.695490672931674681e+01 1.090831623730088609e+02 8.590646741185017277e+01
2.337500000000000000e+04 7.061074602467601835e+01 4.692023277284133798e+01 1.091134523531496399e+02 8.591616997249461463e+01
2.338750000000000000e+04 7.056861031802934292e+01 4.682559276242511004e+01 1.092232450438656457e+02 8.573172993868267611e+01
2.340000000000000000e+04 7.059115448334512166e+01 4.677488004368814245e+01 1.092000212713511758e+02 8.570534276275593299e+01
2.341250000000000000e+04 7.047275183871393267e+01 4.677699455924786065e+01 1.091845855553884519e+02 8.590220524388368517e+01
2.342500000000000000e+04 7.048840398558617437e+01 4.678772319469371865e+01 1.092674942223583940e+02 8.601470846458829556e+01
2.343750000000000000e+04 7.042047907647068428e+01 4.676942189421527729e+01 1.092575931434877390e+02 8.614139020978889505e+01
2.345000000000000000e+04 7.041807981929437688e+01 4.689295670051159703e+01 1.092115123167773874e+02 8.611124583060959026e+01
2.346250000000000000e+04 7.036453813557504589e+01 4.700834611072696134e+01 1.092268284135927274e+02 8.613046743598795274e+01
2.347500000000000000e+04 7.051000294290483339e+01 4.697216073223248145e+01 1.092963741408672718e+02 8.629803430781930729e+01
2.348750000000000000e+04 7.050369437030080633e+01 4.699311517310994901e+01 1.091930976455975753e+02 8.605579536258359497e+01
2.350000000000000000e+04 7.035853555357604705e+01 4.696154996345470067e+01 1.091776111966836993e+02 8.601976704762432746e+01
2.351250000000000000e+04 7.032082163233849315e+01 4.704550800152133405e+01 1.090887740506833836e+02 8.582117197003954345e+01
2.352500000000000000e+04 7.034618739746146332e+01 4.709395066532280083e+01 1.092029331522674909e+02 8.584640573360090343e+01
2.353750000000000000e+04 7.034524735605695867e+01 4.715292800085924085e+01 1.090882404307535012e+02 8.577657749558625255e+01
2.355000000000000000e+04 7.034819025966365302e+01 4.713763753077284946e+01 1.091635126300651422e+02 8.584649252299237787e+01
2.356250000000000000e+04 7.040657491914531363e+01 4.711856320655070363e+01 1.090577684047905507e+02 8.597434842170898150e+01
2.357500000000000000e+04 7.049101424878304556e+01 4.698537865114700196e+01 1.091310195122215987e+02 8.604628141002939401e+01
2.358750000000000000e+04 7.027679106320893254e+01 4.692713437130458232e+01 1.091788157306711469e+02 8.607790613550875491e+01
2.360000000000000000e+04 7.027377950304484955e+01 4.687352484970769240e+01 1.092009105045609374e+02 8.608477385780173563e+01
2.361250000000000000e+04 7.033145270967666818e+01 4.682399406440242728e+01 1.091930578307988497e+02 8.604758930286638474e+01
2.362500000000000000e+04 7.043375937782391816e+01 4.669697344529426886e+01 1.091160445363439209e+02 8.608082688549157524e+01
2.363750000000000000e+04 7.060970701924088644e+01 4.678792882494825278e+01 1.091127114692595796e+02 8.612321498799384756e+01
2.365000000000000000e+04 7.065978201519452284e+01 4.683675001971130314e+01 1.090946689724263337e+02 8.601192689448315321e+01
2.366250000000000000e+04 7.075137063077252719e+01 4.698245046996323993e+01 1.091650628134965046e+02 8.603707279311470302e+01
2.367500000000000000e+04 7.064454066946976241e+01 4.692938075457551150e+01 1.090229995251972781e+02 8.607588433890822444e+01
2.368750000000000000e+04 7.064379912628642444e+01 4.704964593272617890e+01 1.090292179928740666e+02 8.611069831448487832e+01
2.370000000000000000e+04 7.065570850704787631e+01 4.689009478577103351e+01 1.088509373025199665e+02 8.629053856265801414e+01
2.371250000000000000e+04 7.079524429445056910e+01 4.677455418014510968e+01 1.089249147690035215e+02 8.624118771754248769e+01
2.372500000000000000e+04 7.087001470931954827e+01 4.689030705471789418e+01 1.089611865313848398e+02 8.622607247426132915e+01
2.373750000000000000e+04 7.086835121517511027e+01 4.697379198645876386e+01 1.089192497877824479e+02 8.629372559922308028e+01
2.375000000000000000e+04 7.070878997252535214e+01 4.690860956107683677e+01 1.089613388201547224e+02 8.614446925204073580e+01
2.376250000000000000e+04 7.076444053812471680e+01 4.675760146995369837e+01 1.090829372297213808e+02 8.604565116217592902e+01
2.377500000000000000e+04 7.071122000602476021e+01 4.668234571471557359e+01 1.091198360737797373e+02 8.610715146107197882e+01
2.378750000000000000e+04 7.049220665461298552e+01 4.650224055248567367e+01 1.091554762192238854e+02 8.618440816751852651e+01
2.380000000000000000e+04 7.049796324690956340e+01 4.657706789974650974e+01 1.091045913288015612e+02 8.622529683818216029e+01
2.381250000000000000e+04 7.041793354019820583e+01 4.664821043646004739e+01 1.090670120922570874e+02 8.636575475308974603e+01
2.382500000000000000e+04 7.034481298797601312e+01 4.651289431878337410e+01 1.089648494592213126e+02 8.644156630297455024e+01
2.383750000000000000e+04 7.036035477794951021e+01 4.656594316714964776e+01 1.089900662917202396e+02 8.651333769301837151e+01
2.385000000000000000e+04 7.045247306110421448e+01 4.661875639368465585e+01 1.090711318694591796e+02 8.644357012467337142e+01
2.386250000000000000e+04 7.032953084081033523e+01 4.655859438899739189e+01 1.089660727572661898e+02 8.649011609794210642e+01
2.387500000000000000e+04 7.017910201402391124e+01 4.646582792178435284e+01 1.088937425527475114e+02 8.640656740645574985e+01
2.388750000000000000e+04 7.014734463206724513e+01 4.647248422221684194e+01 1.089226516034459138e+02 8.635833558826482204e+01
2.390000000000000000e+04 7.019290591014842562e+01 4.635554123810402416e+01 1.090082270697915021e+02 8.629342473024965443e+01
2.391250000000000000e+04 7.043402218560211736e+01 4.638749047692393646e+01 1.089196954124209213e+02 8.634804806473461269e+01
2.392500000000000000e+04 7.034199633158200982e+01 4.650827371277764399e+01 1.088408208099426133e+02 8.646329020544295929e+01
2.393750000000000000e+04 7.017137877305313509e+01 4.652807587975591730e+01 1.088655429288024692e+02 8.646134558338519582e+01
2.395000000000000000e+04 7.005773868800524440e+01 4.652769972708534141e+01 1.087798454336182772e+02 8.640233277750731133e+01
2.396250000000000000e+04 6.999132811788889796e+01 4.652936488014951522e+01 1.087560541925290210e+02 8.623392341489245894e+01
2.397500000000000000e+04 6.995325186258145322e+01 4.640225682228016524e+01 1.087415800038883873e+02 8.621401092549488965e+01
2.398750000000000000e+04 7.002869445317314501e+01 4.630830457730622385e+01 1.088189431140122565e+02 8.628089185932176974e+01
2.400000000000000000e+04 6.994232423026548418e+01 4.621266645776854887e+01 1.088734778708881237e+02 8.624643768552735423e+01
2.401250000000000000e+04 6.993728560420363749e+01 4.621492268398746717e+01 1.087867945001477068e+02 8.626554356361029363e+01
2.402500000000000000e+04 7.005270418409793365e+01 4.624079833502514703e+01 1.088720678225467537e+02 8.614920133132351054e+01
2.403750000000000000e+04 6.994071295508084063e+01 4.619704136472027756e+01 1.089267094634866027e+02 8.608337104220201752e+01
2.405000000000000000e+04 6.993640800658944556e+01 4.619220906964456219e+01 1.089073663743009490e+02 8.598679600587784932e+01
2.406250000000000000e+04 6.991948514360312572e+01 4.615116697233018783e+01 1.087677424678543332e+02 8.591238312528379595e+01
2.407500000000000000e+04 6.997323650880376533e+01 4.627445082801224174e+01 1.087402952035190395e+02 8.594275160281247850e+01
2.408750000000000000e+04 6.986219635474481038e+01 4.620085977750796502e+01 1.088613122758369087e+02 8.606776293584654525e+01
2.410000000000000000e+04 6.979840083050551414e+01 4.617285936714103656e+01 1.088744970255464608e+02 8.599036623942194524e+01
2.411250000000000000e+04 6.983411505388866658e+01 4.621105185584055874e+01 1.090081892152585539e+02 8.598964828307444463e+01
2.412500000000000000e+04 6.990740585837522758e+01 4.629020524010655890e+01 1.089620284913813748e+02 8.601499326524452727e+01
2.413750000000000000e+04 6.983651950170458633e+01 4.643521122612804675e+01 1.088565677633644952e+02 8.593432381157718680e+01
2.415000000000000000e+04 6.978344117502955157e+01 4.645476089576294498e+01 1.088945881413249452e+02 8.608035274599210140e+01
2.416250000000000000e+04 6.969418371284632485e+01 4.648790897043708270e+01 1.089070984557311164e+02 8.600632460771937815e+01
2.417500000000000000e+04 6.978805412070231284e+01 4.646284170737841634e+01 1.088842466393029298e+02 8.595156010651207623e+01
2.418750000000000000e+04 6.988591360182196865e+01 4.644986854083312267e+01 1.089699408826183884e+02 8.577564801977977993e+01
2.420000000000000000e+04 6.969134896008249314e+01 4.650842219537499744e+01 1.089835573669567736e+02 8.565240959673434418e+01
2.421250000000000000e+04 6.973738239241313863e+01 4.651432789909853227e+01 1.088968106051169400e+02 8.576852673940373961e+01
2.422500000000000000e+04 6.978539512837068060e+01 4.654404047951069856e+01 1.087958763616566955e+02 8.572580396776109524e+01
2.423750000000000000e+04 6.978608387333797225e+01 4.651826130010445581e+01 1.087760322610258896e+02 8.574398446105730898e+01
2.425000000000000000e+04 6.963082347787063497e+01 4.643247789715982066e+01 1.087670859317404819e+02 8.568005051453832266e+01
2.426250000000000000e+04 6.951593204937404380e+01 4.641043046447171605e+01 1.087009643245806814e+02 8.562812473107371147e+01
2.427500000000000000e+04 6.960784132231438548e+01 4.628914997244529417e+01 1.087714226181761177e+02 8.563829033044709149e+01
2.428750000000000000e+04 6.965217230440438811e+01 4.614447376644163512e+01 1.087407482050199121e+02 8.565752704755257696e+01
2.430000000000000000e+04 6.966103106209789075e+01 4.622373300115344819e+01 1.087690276929418900e+02 8.573389603592436004e+01
2.431250000000000000e+04 6.960667111992016487e+01 4.608778982178922945e+01 1.087609736071160853e+02 8.576268182625719305e+01
2.432500000000000000e+04 6.959070989051521394e+01 4.600497892742588846e+01 1.088439215088634171e+02 8.565747034192324350e+01
2.433750000000000000e+04 6.982056228772238171e+01 4.600389740600277122e+01 1.089425490542688948e+02 8.570818003517904060e+01
2.435000000000000000e+04 6.982804759067434475e+01 4.599682024937160918e+01 1.089441610862855327e+02 8.567626904024882606e+01
2.436250000000000000e+04 6.963103781432651829e+01 4.607235845323468482e+01 1.089399565627012549e+02 8.579646922486540461e+01
2.437500000000000000e+04 6.961122072464186772e+01 4.596289339538931529e+01 1.089709957299815812e+02 8.572530202716514225e+01
2.438750000000000000e+04 6.966406263483943917e+01 4.587808614722344203e+01 1.090221305773477098e+02 8.563992891063342938e+01
2.440000000000000000e+04 6.968453371290752330e+01 4.585852401364299880e+01 1.089646700173643836e+02 8.554095413603005227e+01
2.441250000000000000e+04 6.968301671927530094e+01 4.576943455220501278e+01 1.090332555479533596e+02 8.560471587490566492e+01
2.442500000000000000e+04 6.979349311804978129e+01 4.576123895999877078e+01 1.089121461147886265e+02 8.558960948523284173e+01
2.443750000000000000e+04 6.966481730142302808e+01 4.573138104180335262e+01 1.088462643601102258e+02 8.554820600021265875e+01
2.445000000000000000e+04 6.967648229758555090e+01 4.570488131779888619e+01 1.089249413880645392e+02 8.561398560895659671e+01
2.446250000000000000e+04 6.964911715187936636e+01 4.579499972259176843e+01 1.090160765385073631e+02 8.561804834010682441e+01
2.447500000000000000e+04 6.957057426967330116e+01 4.584902326757510593e+01 1.090112999853791393e+02 8.568877635287573469e+01
2.448750000000000000e+04 6.945562383053332667e+01 4.569861691508680224e+01 1.090052264367126043e+02 8.569307924930744491e+01
2.450000000000000000e+04 6.944005732851829293e+01 4.570787165145745234e+01 1.089611836041913762e+02 8.567209640114855063e+01
2.451250000000000000e+04 6.946042534657978251e+01 4.587084516658716637e+01 1.090108962778280812e+02 8.572468906912688169e+01
2.452500000000000000e+04 6.931722127783622511e+01 4.581438298493259964e+01 1.091637235653603710e+02 8.567792695516955348e+01
2.453750000000000000e+04 6.928599635787499267e+01 4.583005637525958065e+01 1.091537310171944171e+02 8.577520667818524203e+01
2.455000000000000000e+04 6.923825553653209397e+01 4.574998665493765060e+01 1.092016548886235654e+02 8.586027284615995825e+01
2.456250000000000000e+04 6.909008232139399297e+01 4.574747661532900622e+01 1.091772397442679079e+02 8.574281613228085064e+01
2.457500000000000000e+04 6.916723345767775299e+01 4.574040661226726456e+01 1.090527702607355280e+02 8.566183489407137586e+01
2.458750000000000000e+04 6.933246647293371723e+01 4.572286009743751833e+01 1.090061384873063872e+02 8.561378052100531022e+01
2.460000000000000000e+04 6.928298085252666283e+01 4.575469428214511680e+01 1.090052876459021292e+02 8.569331157477803629e+01
2.461250000000000000e+04 6.921373986798123212e+01 4.572147661602528501e+01 1.088731746048799067e+02 8.553331375839590578e+01
2.462500000000000000e+04 6.915771356259068625e+01 4.579089641666022459e+01 1.089218676737352496e+02 8.555815416390473160e+01
2.463750000000000000e+04 6.916906726916484160e+01 4.578600394507560623e+01 1.088969195381140054e+02 8.552861433165270455e+01
2.465000000000000000e+04 6.915414759994186511e+01 4.581711564323474306e+01 1.090480805813592582e+02 8.549222047472474628e+01
2.466250000000000000e+04 6.926901333522877735e+01 4.594607940445799699e+01 1.090739045940170513e+02 8.550923494339309627e+01
2.467500000000000000e+04 6.930688953660481388e+01 4.595254711480340859e+01 1.091478983136829015e+02 8.553743974025844921e+01
2.468750000000000000e+04 6.928639172059580176e+01 4.592793954059580130e+01 1.090336220112552610e+02 8.556337302538722156e+01
2.470000000000000000e+04 6.916099735363094680e+01 4.576242565375092397e+01 1.091191706559629040e+02 8.552390952573043137e+01
2.471250000000000000e+04 6.909067403809457630e+01 4.578599045366025422e+01 1.092653671758333331e+02 8.538534442416013803e+01
2.472500000000000000e+04 6.915250217138041933e+01 4.575601535837233058e+01 1.090736438612685362e+02 8.526959840324144579e+01
2.473750000000000000e+04 6.904466833991877195e+01 4.566665828747396461e+01 1.091074892501527529e+02 8.539782215122271225e+01
2.475000000000000000e+04 6.905596316228633214e+01 4.562250915001670393e+01 1.091099927194650547e+02 8.539782207813102843e+01
2.476250000000000000e+04 6.897908609738115615e+01 4.566015481671581711e+01 1.091168539575460557e+02 8.519544600761273045e+01
2.477500000000000000e+04 6.905181968243134349e+01 4.554643191738184527e+01 1.090770972575369058e+02 8.521814106452011117e+01
2.478750000000000000e+04 6.900909561946622262e+01 4.569917965376721725e+01 1.092008592371768856e+02 8.525119552980734738e+01
2.480000000000000000e+04 6.891008280673527508e+01 4.567595879130279712e+01 1.091931672950413201e+02 8.526131655342085480e+01
2.481250000000000000e+04 6.903597640841597638e+01 4.573344816572504357e+01 1.092663613347946523e+02 8.520949601933327244e+01
2.482500000000000000e+04 6.915841803565234613e+01 4.557651298670933215e+01 1.094661867695003536e+02 8.521695125825787898e+01
2.483750000000000000e+04 6.923340437768214883e+01 4.554742421271388508e+01 1.095005891038066608e+02 8.507251828233384572e+01
2.485000000000000000e+04 6.924488288205257902e+01 4.547902130688824229e+01 1.095122311306129603e+02 8.507348152908174654e+01
2.486250000000000000e+04 6.916212423251378993e+01 4.549559055597894286e+01 1.095131161212505475e+02 8.520362847914049098e+01
2.487500000000000000e+04 6.922656242020374862e+01 4.550562598981426277e+01 1.094926600978103153e+02 8.501331462948616036e+01
2.488750000000000000e+04 6.928386678147099076e+01 4.557242042128044801e+01 1.094624902290060078e+02 8.492787481539538419e+01
2.490000000000000000e+04 6.921654130010230688e+01 4.555258105876747976e+01 1.095230679239532776e+02 8.488698347721226867e+01
2.491250000000000000e+04 6.921407625670782693e+01 4.566074984745800691e+01 1.095604383502842438e+02 8.481313771633203658e+01
2.492500000000000000e+04 6.914782435318322484e+01 4.578991471820946657e+01 1.093720141419352245e+02 8.473616306312867152e+01
2.493750000000000000e+04 6.930559177146086824e+01 4.564659390027901509e+01 1.093691014134509203e+02 8.484185908938373188e+01
2.495000000000000000e+04 6.912904313061744688e+01 4.568054445679578635e+01 1.093779298841186005e+02 8.476647565055010602e+01
2.496250000000000000e+04 6.908258588890508634e+01 4.571816479683472068e+01 1.094387055755687186e+02 8.485037128109374294e+01
2.497500000000000000e+04 6.929430334158055871e+01 4.591148070851293284e+01 1.094715537691557046e+02 8.483623464823098459e+01
2.498750000000000000e+04 6.920254901531411917e+01 4.590370019130556756e+01 1.094113261227634553e+02 8.499285527001667617e+01
2.500000000000000000e+04 6.923231523494759188e+01 4.561258334919266844e+01 1.094009921327746326e+02 8.495569386681070512e+01
2.501250000000000000e+04 6.915006747882202376e+01 4.561267747213227608e+01 1.094136134949269632e+02 8.481905063889573171e+01
2.502500000000000000e+04 6.918851211678855861e+01 4.553351095728238107e+01 1.094718422859718316e+02 8.487821035867580122e+01
2.503750000000000000e+04 6.927714614271425830e+01 4.571533931530714767e+01 1.094764194261041013e+02 8.487317668413436422e+01
2.505000000000000000e+04 6.924612823615888146e+01 4.578591226617617593e+01 1.093043451737261620e+02 8.495667696740376584e+01
2.506250000000000000e+04 6.928688010413080178e+01 4.573888516744349886e+01 1.092787997837509266e+02 8.489471778950390046e+01
2.507500000000000000e+04 6.939145010335234076e+01 4.568976700584364181e+01 1.091089846948161011e+02 8.482781586988701861e+01
2.508750000000000000e+04 6.931298758855919573e+01 4.581269790721862023e+01 1.089212082071406797e+02 8.472104807352910427e+01
2.510000000000000000e+04 6.921829874561264262e+01 4.581274535220932620e+01 1.090678294432396882e+02 8.485748508446846472e+01
2.511250000000000000e+04 6.927724225771791566e+01 4.577850139167935595e+01 1.090230350073828873e+02 8.492448096848494288e+01
2.512500000000000000e+04 6.940121759492875242e+01 4.579779162701164097e+01 1.089597936558001265e+02 8.485211734930069838e+01
2.513750000000000000e+04 6.937525350833433890e+01 4.574398364927970562e+01 1.090729026262989976e+02 8.469500813148619045e+01
2.515000000000000000e+04 6.927303521674497233e+01 4.578947219499914922e+01 1.089904332639749356e+02 8.465877229884735300e+01
2.516250000000000000e+04 6.935707546824124847e+01 4.571854905042380324e+01 1.090053561238451891e+02 8.468177257058884777e+01
2.517500000000000000e+04 6.927030656564369338e+01 4.572796020672267758e+01 1.088977098483761807e+02 8.448702682498888805e+01
2.518750000000000000e+04 6.916517913937877893e+01 4.561478825672108428e+01 1.088981853367881598e+02 8.449071836509988032e+01
2.520000000000000000e+04 6.925509430667739252e+01 4.572678558156876960e+01 1.089303829102190946e+02 8.450237639345481000e+01
2.521250000000000000e+04 6.926240683628647332e+01 4.576935387889212592e+01 1.089763619992232293e+02 8.466991392900577296e+01
2.522500000000000000e+04 6.928383046111979127e+01 4.569337212152528593e+01 1.090246626697938979e+02 8.465542909314636688e+01
2.523750000000000000e+04 6.923789567450184279e+01 4.567512183521699143e+01 1.090160721112144842e+02 8.452835584704484972e+01
2.525000000000000000e+04 6.926865303734244605e+01 4.578611109856056771e+01 1.089312053801423588e+02 8.438494194269435411e+01
2.526250000000000000e+04 6.927406590287726829e+01 4.580400599127072070e+01 1.089738377165869849e+02 8.441596838260129232e+01
2.527500000000000000e+04 6.921558606936638114e+01 4.582967146554170057e+01 1.089695026594454390e+02 8.450456133761667843e+01
2.528750000000000000e+04 6.920860345849675355e+01 4.572949016386975529e+01 1.089988836209037686e+02 8.433769734908901228e+01
2.530000000000000000e+04 6.910792252355399512e+01 4.570775057612686965e+01 1.089508448881331191e+02 8.427552207944226836e+01
2.531250000000000000e+04 6.916782861964587426e+01 4.569480810492291312e+01 1.089969757971127251e+02 8.420498683573906362e+01
2.532500000000000000e+04 6.912812323295523242e+01 4.560798342055166898e+01 1.089931706805398051e+02 8.420241435504024707e+01
2.533750000000000000e+04 6.925686624723279294e+01 4.572244036005861290e+01 1.089206663264078969e+02 8.417732042348949051e+01
2.535000000000000000e+04 6.934789513190987975e+01 4.565960780621762893e+01 1.087722418381602978e+02 8.429631999209902915e+01
2.536250000000000000e+04 6.932662069521232695e+01 4.555519487968904002e+01 1.088396168602396727e+02 8.435820684050359830e+01
2.537500000000000000e+04 6.908934502926763344e+01 4.564181223026361067e+01 1.088287852895782066e+02 8.414598567014843411e+01
2.538750000000000000e+04 6.930339097413238392e+01 4.563905671296754463e+01 1.088389146123036966e+02 8.428010815125119848e+01
2.540000000000000000e+04 6.934715786524122905e+01 4.556536568402422205e+01 1.088838541134159357e+02 8.436195048733911506e+01
2.541250000000000000e+04 6.933707253005424320e+01 4.579599237869972228e+01 1.088653920005703668e+02 8.434652171507242713e+01
2.542500000000000000e+04 6.942530027286076688e+01 4.578697023724255644e+01 1.088759429989614489e+02 8.422772343124037775e+01
2.543750000000000000e+04 6.941098021843549759e+01 4.577609066622439116e+01 1.088463542974249521e+02 8.414348721687052546e+01
2.545000000000000000e+04 6.947321467295375896e+01 4.590398903798222818e+01 1.087844343387036616e+02 8.433272781037506149e+01
2.546250000000000000e+04 6.944414857488395398e+01 4.586097333216812899e+01 1.087148279698892850e+02 8.446201615634795701e+01
2.547500000000000000e+04 6.946081513068445190e+01 4.580018168335450213e+01 1.087083609927118175e+02 8.449077991863838122e+01
2.548750000000000000e+04 6.939588405755483791e+01 4.578100360226248711e+01 1.087586393290057885e+02 8.464278919941757806e+01
2.550000000000000000e+04 6.940129823853342828e+01 4.565003537049612703e+01 1.086525915057882372e+02 8.467062810250119753e+01
2.551250000000000000e+04 6.928294907359737920e+01 4.573608771808915918e+01 1.085958150098773842e+02 8.463031470032278492e+01
2.552500000000000000e+04 6.935673853372678366e+01 4.577415262449962086e+01 1.086246496080430717e+02 8.453788764322430893e+01
2.553750000000000000e+04 6.939560291047305896e+01 4.571967966831718400e+01 1.088100685422234619e+02 8.453057174243511440e+01
2.555000000000000000e+04 6.940199736836117950e+01 4.570871371800545546e+01 1.088029482435407971e+02 8.447851661516173749e+01
2.556250000000000000e+04 6.922979123288675396e+01 4.568376651479797346e+01 1.086910751440888845e+02 8.444212773830972196e+01
2.557500000000000000e+04 6.929361730636360051e+01 4.564568269677094037e+01 1.087673537810031519e+02 8.429710141167240067e+01
2.558750000000000000e+04 6.932148718530231690e+01 4.556827105961002644e+01 1.087114093345514476e+02 8.436440923451165474e+01
2.560000000000000000e+04 6.929973410285526825e+01 4.567794004963083410e+01 1.086206439665742352e+02 8.442922436715046786e+01
2.561250000000000000e+04 6.939802103264386801e+01 4.566503714588739626e+01 1.084680865421434106e+02 8.441960489445739313e+01
2.562500000000000000e+04 6.925699234415162664e+01 4.560611638276933633e+01 1.085127952737902177e+02 8.421469647149054083e+01
2.563750000000000000e+04 6.915063890600862351e+01 4.565643988038247159e+01 1.083325817025995406e+02 8.423647132776602575e+01
2.565000000000000000e+04 6.913676650384867628e+01 4.559512164181717964e+01 1.081891389840543951e+02 8.422240702087235320e+01
2.566250000000000000e+04 6.912450964689324451e+01 4.549552236991431187e+01 1.082219413569188333e+02 8.406853447898598120e+01
2.567500000000000000e+04 6.918789355633815319e+01 4.533540065269963293e+01 1.082639811188712997e+02 8.396292805679986770e+01
2.568750000000000000e+04 6.910376737082550846e+01 4.540415883712471867e+01 1.082766792308356685e+02 8.389005634629694441e+01
2.570000000000000000e+04 6.908948218816694009e+01 4.535535550855479414e+01 1.082207072624743773e+02 8.386330353217695688e+01
2.571250000000000000e+04 6.907785632562610090e+01 4.530645808714670153e+01 1.081846585250623889e+02 8.390288726972670474e+01
2.572500000000000000e+04 6.905872070562405440e+01 4.534514860230435573e+01 1.080830012543514016e+02 8.387704347196286392e+01
2.573750000000000000e+04 6.886228784307421336e+01 4.538124235153694030e+01 1.080540229033579465e+02 8.405793628991881405e+01
2.575000000000000000e+04 6.870001624045387700e+01 4.527280550664823267e+01 1.081630361470566868e+02 8.406263456726041738e+01
2.576250000000000000e+04 6.870407733289938790e+01 4.521175983407005816e+01 1.082974772914257784e+02 8.404874363576176677e+01
2.577500000000000000e+04 6.870665986881155618e+01 4.521002289433367594e+01 1.082411247679508648e+02 8.399122038292520642e+01
2.578750000000000000e+04 6.865950811765674189e+01 4.521076994107630753e+01 1.081747495869992974e+02 8.398709993181938671e+01
2.580000000000000000e+04 6.853778317590841596e+01 4.534352726343031037e+01 1.081435863177308079e+02 8.406951710279898293e+01
2.581250000000000000e+04 6.854671831852473929e+01 4.551153959674507377e+01 1.082966399106001774e+02 8.409712491488609487e+01
2.582500000000000000e+04 6.845948745059376961e+01 4.550541526344862575e+01 1.083122896114775244e+02 8.407505814538804145e+01
2.583750000000000000e+04 6.841105268977007370e+01 4.540011294548244791e+01 1.085713641257731723e+02 8.411645298097191414e+01
2.585000000000000000e+04 6.852983597336420019e+01 4.529364023705771558e+01 1.085432889661620948e+02 8.414875742508061762e+01
2.586250000000000000e+04 6.843295149718652226e+01 4.529884703209358321e+01 1.084376134052549645e+02 8.406831733382725247e+01
2.587500000000000000e+04 6.842858122191624659e+01 4.535862708787774267e+01 1.084733504843251239e+02 8.402467108579708110e+01
2.588750000000000000e+04 6.826838398241254424e+01 4.516956302506020648e+01 1.084192307840969960e+02 8.392946658832916285e+01
2.590000000000000000e+04 6.828172784654420013e+01 4.512504451113206017e+01 1.084697871963217040e+02 8.388786044665732788e+01
2.591250000000000000e+04 6.839329105721857616e+01 4.515435937417967693e+01 1.084856543381013694e+02 8.396488215153038936e+01
2.592500000000000000e+04 6.830709687837273236e+01 4.525756899119781451e+01 1.084168038926935651e+02 8.395035250427768858e+01
2.593750000000000000e+04 6.827294316728901435e+01 4.527473650021346430e+01 1.082746478674374799e+02 8.410819568858310902e+01
2.595000000000000000e+04 6.827905965377905773e+01 4.527438584160601209e+01 1.081822664748740976e+02 8.425045874455040007e+01
2.596250000000000000e+04 6.835747405805028620e+01 4.524705820172270165e+01 1.080522931282311276e+02 8.427444226222254997e+01
2.597500000000000000e+04 6.857104225699410449e+01 4.531785108395119011e+01 1.080152623685898305e+02 8.408642207274556313e+01
2.598750000000000000e+04 6.847574455816565830e+01 4.516988596710709913e+01 1.080355029692274229e+02 8.399078503472118484e+01
2.600000000000000000e+04 6.858022889537257072e+01 4.527409568781448002e+01 1.080232410704968657e+02 8.396097881261599127e+01
2.601250000000000000e+04 6.858254136903630638e+01 4.534886148214215495e+01 1.081212486285540137e+02 8.404855488985822376e+01
2.602500000000000000e+04 6.865770717634815412e+01 4.536953177133448634e+01 1.081335365290051271e+02 8.408800605538324646e+01
2.603750000000000000e+04 6.857039729064901223e+01 4.531853392243065315e+01 1.083008200440052065e+02 8.405455464188224823e+01
2.605000000000000000e+04 6.831373757015865067e+01 4.543118546598842045e+01 1.083803838133756585e+02 8.421326105671234075e+01
2.606250000000000000e+04 6.827364969146169926e+01 4.544552536604076920e+01 1.083848116246953737e+02 8.416519429956186116e+01
2.607500000000000000e+04 6.829727289178597971e+01 4.534035146740566091e+01 1.083112561221488477e+02 8.418995821347779440e+01
2.608750000000000000e+04 6.832955912569184420e+01 4.542060896839112871e+01 1.082324170078028232e+02 8.429558749259460626e+01
2.610000000000000000e+04 6.827706385955508495e+01 4.543469691856353876e+01 1.082370048997405974e+02 8.428673518778035145e+01
2.611250000000000000e+04 6.823086097068120637e+01 4.541165689673746897e+01 1.081384499314220875e+02 8.438348592980004526e+01
2.612500000000000000e+04 6.827482977437692568e+01 4.550580409080400557e+01 1.081556395191320092e+02 8.439128256840218967e+01
2.613750000000000000e+04 6.814237195845991835e+01 4.558090888935544882e+01 1.080945965155711264e+02 8.416111064274933540e+01
2.615000000000000000e+04 6.817631171892949737e+01 4.564799244464361294e+01 1.081592310191951753e+02 8.428546809011990604e+01
2.616250000000000000e+04 6.836431803432223830e+01 4.555469748104921024e+01 1.081194102060412092e+02 8.434806246864094703e+01
2.617500000000000000e+04 6.850103602344526621e+01 4.557631049902327902e+01 1.082167721715048430e+02 8.439026454670134569e+01
2.618750000000000000e+04 6.860485149761314005e+01 4.550456994389665510e+01 1.080860837001932282e+02 8.427169223669964992e+01
2.620000000000000000e+04 6.863753491850357591e+01 4.549855275759511386e+01 1.079998821430957179e+02 8.425403901432889597e+01
2.621250000000000000e+04 6.866149321409012884e+01 4.546839049824730239e+01 1.079055401793018376e+02 8.419522937701010790e+01
2.622500000000000000e+04 6.864575564046153033e+01 4.568717372516270103e+01 1.079882389050786884e+02 8.423462525105206566e+01
2.623750000000000000e+04 6.851466860772895018e+01 4.556982320249510821e+01 1.079207479160040890e+02 8.426065514699861581e+01
2.625000000000000000e+04 6.863693263823746804e+01 4.560974728109805199e+01 1.080112264940151476e+02 8.426877448449397434e+01
2.626250000000000000e+04 6.872881023495297370e+01 4.578099794428813851e+01 1.079806423595949099e+02 8.417008874169739840e+01
2.627500000000000000e+04 6.876197665046473162e+01 4.574207619902745137e+01 1.078095476606254834e+02 8.419785001084426312e+01
2.628750000000000000e+04 6.875287933170598365e+01 4.589522475223783715e+01 1.077630877386471440e+02 8.420294674328302165e+01
2.630000000000000000e+04 6.873893162252829825e+01 4.571983450106824876e+01 1.076887031870255811e+02 8.415491928410301625e+01
2.631250000000000000e+04 6.863715277576051221e+01 4.580117257601030900e+01 1.076125241068610023e+02 8.407499741662127235e+01
2.632500000000000000e+04 6.864499845176064241e+01 4.595789893281419580e+01 1.076445427107647532e+02 8.406732397678113955e+01
2.633750000000000000e+04 6.863880505936757004e+01 4.594171101690945136e+01 1.076659393056897329e+02 8.404119281857454382e+01
2.635000000000000000e+04 6.871301204391916428e+01 4.587175164861380949e+01 1.077205533539355855e+02 8.392430117187245742e+01
2.636250000000000000e+04 6.878069166660293376e+01 4.588063348151001719e+01 1.078012340245328886e+02 8.407466771519625581e+01
2.637500000000000000e+04 6.873709276073289232e+01 4.574207220526918150e+01 1.077685002948071258e+02 8.407299394387550251e+01
2.638750000000000000e+04 6.873930047795683151e+01 4.574512474643240978e+01 1.077820733044874686e+02 8.418000889872666903e+01
2.640000000000000000e+04 6.886162958938383838e+01 4.574952833844486122e+01 1.077576403201771456e+02 8.444561734168328826e+01
2.641250000000000000e+04 6.888159503486265578e+01 4.572611345783273862e+01 1.077622825458962978e+02 8.435444110600501233e+01
2.642500000000000000e+04 6.885011705065245735e+01 4.568572745797511914e+01 1.078201431617157908e+02 8.437707032735976043e+01
2.643750000000000000e+04 6.883103368287169133e+01 4.562174016374626007e+01 1.076460092551163257e+02 8.433076845712650993e+01
2.645000000000000000e+04 6.887476980871903720e+01 4.541072616557773500e+01 1.076855696826664683e+02 8.429591696041448756e+01
2.646250000000000000e+04 6.884938458402015726e+01 4.539798505318953659e+01 1.075648122524050905e+02 8.433648420037741289e+01
2.647500000000000000e+04 6.875471429502265153e+01 4.559143026640994378e+01 1.076770494717960105e+02 8.437045329515883907e+01
2.648750000000000000e+04 6.876640994114485750e+01 4.564212749100625643e+01 1.076182055290918953e+02 8.429052003747685262e+01
2.650000000000000000e+04 6.869411914501478122e+01 4.569572402639360575e+01 1.077122950421083232e+02 8.429291604928684478e+01
2.651250000000000000e+04 6.881361894316300720e+01 4.568267700495854911e+01 1.078045047167333053e+02 8.428579760569056134e+01
2.652500000000000000e+04 6.901214117985223595e+01 4.566087285032251941e+01 1.077686504258214200e+02 8.434136717883200163e+01
2.653750000000000000e+04 6.907348728896357670e+01 4.560877840411070849e+01 1.076300817385334767e+02 8.444060089466145769e+01
2.655000000000000000e+04 6.910603879418940210e+01 4.566570178450282214e+01 1.075771817740736083e+02 8.463237333279279540e+01
2.656250000000000000e+04 6.907052289787631594e+01 4.558061605951210993e+01 1.075643550303535534e+02 8.459942986347999749e+01
2.657500000000000000e+04 6.903426705391852636e+01 4.554070099572542318e+01 1.075230222943060596e+02 8.447336210027485492e+01
2.658750000000000000e+04 6.901529491722759246e+01 4.547377140720234223e+01 1.075033585941264533e+02 8.437696509408023360e+01
2.660000000000000000e+04 6.903339727262695646e+01 4.547982981878102748e+01 1.075461327533622722e+02 8.446703226083739935e+01
2.661250000000000000e+04 6.895525961549896010e+01 4.551188917549923474e+01 1.076844454218696256e+02 8.453077897521067996e+01
2.662500000000000000e+04 6.894745801707384203e+01 4.547728851169004827e+01 1.077039063440516884e+02 8.481570681547530910e+01
2.663750000000000000e+04 6.902525896449974141e+01 4.535599661172310704e+01 1.078516905175142426e+02 8.483242642893881680e+01
2.665000000000000000e+04 6.906933711074594839e+01 4.533849491940000576e+01 1.079227837840328306e+02 8.478881545839725220e+01
2.666250000000000000e+04 6.906688710917590868e+01 4.552205012472138890e+01 1.080056016363481888e+02 8.481762942787786130e+01
2.667500000000000000e+04 6.906019413513024574e+01 4.550134952220781059e+01 1.079720847791478917e+02 8.465022011917839961e+01
2.668750000000000000e+04 6.906365066827234500e+01 4.544751525698016792e+01 1.077892289501630358e+02 8.453759878793445637e+01
2.670000000000000000e+04 6.906774075372030097e+01 4.554067941645926254e+01 1.078262565361164462e+02 8.449831589898172979e+01
2.671250000000000000e+04 6.906936473814836575e+01 4.539261515904226485e+01 1.078013804654713681e+02 8.464158991712655222e+01
2.672500000000000000e+04 6.909838817700213554e+01 4.538377789913943161e+01 1.076969517075744989e+02 8.467240519571723212e+01
2.673750000000000000e+04 6.911866811279264766e+01 4.554553387118465224e+01 1.076815791710540680e+02 8.466671072041798141e+01
2.675000000000000000e+04 6.901565751381195923e+01 4.548885262231535620e+01 1.076808505645316529e+02 8.464281203032021494e+01
2.676250000000000000e+04 6.881204191269040393e+01 4.537287395768820630e+01 1.076570744292942123e+02 8.449417038662298296e+01
2.677500000000000000e+04 6.895528013054897087e+01 4.532810818187666513e+01 1.076610548990001206e+02 8.461521039362223462e+01
2.678750000000000000e+04 6.894513890061872985e+01 4.530805987058165130e+01 1.076584102282991751e+02 8.459597553666708336e+01
2.680000000000000000e+04 6.892050080564162329e+01 4.530756896761335639e+01 1.076814628598765182e+02 8.454298565830455914e+01
2.681250000000000000e+04 6.884806583544816760e+01 4.544826283337338424e+01 1.076527588461726737e+02 8.452194381278462743e+01
2.682500000000000000e+04 6.898008567245673817e+01 4.533824490741312019e+01 1.076760963837300409e+02 8.453165504613686210e+01
2.683750000000000000e+04 6.902085908420109206e+01 4.545773209281058058e+01 1.075884544704139216e+02 8.453240660602767775e+01
2.685000000000000000e+04 6.901327682532040342e+01 4.544677218006717112e+01 1.073695055029737091e+02 8.450945701236329910e+01
2.686250000000000000e+04 6.900642280415490859e+01 4.552749600340543168e+01 1.073898400267774065e+02 8.448035254057049315e+01
2.687500000000000000e+04 6.907785763114182487e+01 4.560415215387736509e+01 1.074292571576414730e+02 8.463176808478364421e+01
2.688750000000000000e+04 6.912809280448283289e+01 4.544581774977165622e+01 1.075764075746426727e+02 8.465563005401813257e+01
2.690000000000000000e+04 6.913895546177766960e+01 4.539659844454440218e+01 1.076062696036996300e+02 8.458276794991391512e+01
2.691250000000000000e+04 6.907656443626714804e+01 4.529839872125984357e+01 1.075852340129338245e+02 8.448857361080666806e+01
2.692500000000000000e+04 6.929765169827780369e+01 4.533909065958622620e+01 1.076008876474746074e+02 8.456486138022349053e+01
2.693750000000000000e+04 6.945340618351261242e+01 4.535577542931240203e+01 1.074997762866565836e+02 8.460106846030494410e+01
2.695000000000000000e+04 6.951299295532126621e+01 4.537665370388196351e+01 1.075802092038788658e+02 8.468203099754168761e+01
2.696250000000000000e+04 6.953991667034502200e+01 4.531671335769289755e+01 1.076953050617683942e+02 8.469577841585581268e+01
2.697500000000000000e+04 6.952547378322709903e+01 4.515087334205552594e+01 1.077506333283757698e+02 8.466653187078223652e+01
2.698750000000000000e+04 6.946839594065566814e+01 4.528215946801154246e+01 1.076857659703902357e+02 8.454830988747009712e+01
2.700000000000000000e+04 6.936349729368383521e+01 4.530499333203334800e+01 1.076040335274387871e+02 8.462818481174669216e+01
2.701250000000000000e+04 6.951274869214509522e+01 4.542543512941399086e+01 1.077026927223229080e+02 8.466128622929504388e+01
2.702500000000000000e+04 6.956049490634612198e+01 4.550107921170546632e+01 1.077829955374279223e+02 8.459403590085325675e+01
2.703750000000000000e+04 6.969593753626246269e+01 4.537294345976484777e+01 1.078431698869681554e+02 8.454095995151756426e+01
2.705000000000000000e+04 6.976198341556157345e+01 4.531718830683463750e+01 1.078850179613402673e+02 8.449408604238435316e+01
2.706250000000000000e+04 6.980254019496670992e+01 4.532832999082868497e+01 1.080186115126426500e+02 8.436523248087090110e+01
2.707500000000000000e+04 6.974702473275122827e+01 4.544604474269209504e+01 1.078963955601968934e+02 8.442844995874594360e+01
2.708750000000000000e+04 6.963073840708798912e+01 4.548447691040117746e+01 1.079341727104157087e+02 8.441491721308754848e+01
2.710000000000000000e+04 6.983221646411654149e+01 4.551127490984014656e+01 1.079658601740511727e+02 8.447767446983282014e+01
2.711250000000000000e+04 6.985098228819460076e+01 4.559829562241997536e+01 1.079361313608968800e+02 8.447563769993834626e+01
2.712500000000000000e+04 6.969641784921894612e+01 4.558669194854349627e+01 1.079883992719688166e+02 8.455236546190344882e+01
2.713750000000000000e+04 6.951953596044205597e+01 4.570020864850528852e+01 1.080193308340765697e+02 8.459517795717883359e+01
2.715000000000000000e+04 6.943431375993658605e+01 4.571747106255118354e+01 1.078897074447571356e+02 8.466111101883046786e+01
2.716250000000000000e+04 6.940774701962209292e+01 4.587438763671137565e+01 1.078138624493620199e+02 8.446025792863420634e+01
2.717500000000000000e+04 6.922747508358699520e+01 4.606920468060309304e+01 1.078113379614193974e+02 8.456705727856213173e+01
2.718750000000000000e+04 6.911422664384940617e+01 4.611920533905471586e+01 1.078388133147654742e+02 8.487307453219735009e+01
2.720000000000000000e+04 6.913203950249194918e+01 4.615479955111960209e+01 1.077566179509958886e+02 8.494521849352219078e+01
2.721250000000000000e+04 6.924387980480345561e+01 4.631130646608232837e+01 1.078597603531444236e+02 8.477913438634544718e+01
2.722500000000000000e+04 6.927835584209903175e+01 4.625569208300803581e+01 1.078793330152610679e+02 8.479743946152865419e+01
2.723750000000000000e+04 6.936860232169998142e+01 4.622973681024701165e+01 1.079371742631963542e+02 8.471552991777507202e+01
2.725000000000000000e+04 6.953535515509366860e+01 4.612477732054467339e+01 1.078622160698270704e+02 8.476860831744897951e+01
2.726250000000000000e+04 6.950600164312501761e+01 4.616518853125918298e+01 1.079492667386442548e+02 8.473643682267169197e+01
2.727500000000000000e+04 6.951598354414147707e+01 4.615415524194445140e+01 1.079286454715031880e+02 8.488995574391125842e+01
2.728750000000000000e+04 6.942543869140337165e+01 4.614955181865887113e+01 1.079776682695850951e+02 8.492328865020280659e+01
2.730000000000000000e+04 6.942356809736617151e+01 4.628743820087952798e+01 1.080407095144253731e+02 8.489046862716193687e+01
2.731250000000000000e+04 6.952236507197169146e+01 4.620521467324822140e+01 1.081037025993492193e+02 8.497173105186655562e+01
2.732500000000000000e+04 6.953436998670314040e+01 4.613058174394096511e+01 1.080295754757514572e+02 8.512495595224405065e+01
2.733750000000000000e+04 6.952054462308775840e+01 4.607116196039897460e+01 1.080271675986199682e+02 8.518847463105149131e+01
2.735000000000000000e+04 6.968368164525837472e+01 4.606575845829750904e+01 1.079680328389587771e+02 8.531740049175743934e+01
2.736250000000000000e+04 6.969197964235416975e+01 4.611384556418112624e+01 1.080247553253126824e+02 8.530768062479909020e+01
2.737500000000000000e+04 6.971954301144504029e+01 4.616789701222253939e+01 1.080616712163955810e+02 8.543632482698535568e+01
2.738750000000000000e+04 6.969389253632465397e+01 4.611407187491747806e+01 1.081645229011198666e+02 8.540744937802126913e+01
2.740000000000000000e+04 6.982147780070094711e+01 4.597904647292401137e+01 1.082965862128713610e+02 8.542647604001010109e+01
2.741250000000000000e+04 6.985245902120787775e+01 4.607131711994510681e+01 1.081664891046845156e+02 8.531878166973963573e+01
2.742500000000000000e+04 6.986784961051075982e+01 4.611734977681516767e+01 1.082477184220993109e+02 8.538659270653205624e+01
2.743750000000000000e+04 6.987833025596449943e+01 4.632572603008949841e+01 1.081222233395049130e+02 8.526110530170915069e+01
2.745000000000000000e+04 6.976532742767562922e+01 4.629721695314171370e+01 1.080617594249813180e+02 8.535663352324928610e+01
2.746250000000000000e+04 6.958600277510355170e+01 4.629874018416603576e+01 1.079503162472078515e+02 8.539593029372558419e+01
2.747500000000000000e+04 6.955604556952012274e+01 4.640252257085843723e+01 1.079750785500632588e+02 8.532715443474785388e+01
2.748750000000000000e+04 6.949164078011905588e+01 4.653795195190978973e+01 1.080377421140195793e+02 8.527811056420749480e+01
2.750000000000000000e+04 6.944462829101645696e+01 4.667216234733147218e+01 1.080557670258992005e+02 8.522476085525967449e+01
2.751250000000000000e+04 6.944841956719419329e+01 4.662560338338519728e+01 1.080539366509307229e+02 8.531185660356671008e+01
2.752500000000000000e+04 6.943554424933141433e+01 4.665662787846662951e+01 1.080530135885016279e+02 8.545730073004673955e+01
2.753750000000000000e+04 6.941356443349758365e+01 4.661137794289487601e+01 1.080461300797275186e+02 8.556782231563099117e+01
2.755000000000000000e+04 6.945009065885531641e+01 4.653265216512605207e+01 1.080272000130716066e+02 8.557411581772471720e+01
2.756250000000000000e+04 6.951692274380205561e+01 4.647372178191873360e+01 1.080400235076980664e+02 8.542751136489563635e+01
2.757500000000000000e+04 6.952549503295026057e+01 4.650542577973138947e+01 1.080784609716892533e+02 8.550156757789739004e+01
2.758750000000000000e+04 6.948948621737164899e+01 4.651098742760436267e+01 1.080801178562577007e+02 8.545692431431511693e+01
2.760000000000000000e+04 6.944774460329271903e+01 4.650553011112819490e+01 1.079844384339167078e+02 8.544873106230457438e+01
2.761250000000000000e+04 6.959671673698592542e+01 4.652498038174472583e+01 1.079893088594609054e+02 8.538068754390232584e+01
2.762500000000000000e+04 6.953529172202802044e+01 4.639724702587128036e+01 1.080570780812835494e+02 8.531308716067789533e+01
2.763750000000000000e+04 6.955897662066264786e+01 4.621876549555294389e+01 1.080516060808916876e+02 8.524142004146816021e+01
2.765000000000000000e+04 6.970009826135280662e+01 4.626239462332265617e+01 1.080427691671475827e+02 8.537429439306706058e+01
2.766250000000000000e+04 6.958888688465579264e+01 4.617454824919900602e+01 1.080392107150722154e+02 8.543475316881882975e+01
2.767500000000000000e+04 6.952001046763841430e+01 4.609859223175892851e+01 1.080424531824885719e+02 8.541944311496104092e+01
2.768750000000000000e+04 6.942992729311939115e+01 4.619304131855122364e+01 1.080954693560055233e+02 8.562508341363498232e+01
2.770000000000000000e+04 6.936885370769506665e+01 4.624374055429091612e+01 1.080554691867751700e+02 8.568154417633050457e+01
2.771250000000000000e+04 6.946752844309413888e+01 4.627370370523311038e+01 1.080425332609675593e+02 8.571909424157756519e+01
2.772500000000000000e+04 6.945789511934080451e+01 4.639631825982656466e+01 1.081612441967510563e+02 8.568961726830454495e+01
2.773750000000000000e+04 6.943402597823619260e+01 4.640144469793786186e+01 1.082198305519135886e+02 8.559681434972556247e+01
2.775000000000000000e+04 6.942811830711990240e+01 4.637518621157922638e+01 1.082720659368881826e+02 8.559779505760444351e+01
2.776250000000000000e+04 6.946950235774590965e+01 4.631541168358150173e+01 1.082873701278767982e+02 8.555753279596001448e+01
2.777500000000000000e+04 6.936574989071475272e+01 4.633508204597399782e+01 1.082026408785408478e+02 8.571871599098771810e+01
2.778750000000000000e+04 6.934215550077436774e+01 4.631825415440721372e+01 1.082184679744216425e+02 8.573753414422033359e+01
2.780000000000000000e+04 6.922815879276296869e+01 4.635382238376381281e+01 1.081866004633498619e+02 8.574229968774650956e+01
2.781250000000000000e+04 6.914600886937174096e+01 4.614202250062314903e+01 1.082295746101432456e+02 8.569539329267321648e+01
2.782500000000000000e+04 6.940195192927653522e+01 4.611372511282834097e+01 1.082014051555631653e+02 8.563624645641186817e+01
2.783750000000000000e+04 6.942540663459834605e+01 4.613979653640960521e+01 1.082320327990322113e+02 8.572578260944172257e+01
2.785000000000000000e+04 6.945729673032069229e+01 4.604777078085587050e+01 1.080330422337425063e+02 8.568620627327916850e+01
2.786250000000000000e+04 6.940344559371926891e+01 4.597440241682280515e+01 1.080981494147870450e+02 8.559912765154325598e+01
2.787500000000000000e+04 6.931215387435496211e+01 4.598442796407181987e+01 1.082233931761016379e+02 8.571521566379853141e+01
2.788750000000000000e+04 6.915905852382890373e+01 4.575584742763636825e+01 1.083545783938606775e+02 8.569585187294742923e+01
2.790000000000000000e+04 6.924349827619388975e+01 4.581482261278896573e+01 1.082763096312499300e+02 8.569264325845169594e+01
2.791250000000000000e+04 6.903921302109844760e+01 4.602005266415257267e+01 1.084528579139081614e+02 8.583375367367582953e+01
2.792500000000000000e+04 6.923657472717910366e+01 4.593091565084234418e+01 1.085084796251026660e+02 8.585193929313403771e+01
2.793750000000000000e+04 6.929913413602058370e+01 4.597658043425843033e+01 1.085184124565046773e+02 8.593057769195485207e+01
2.795000000000000000e+04 6.935529565008501152e+01 4.597013790000397648e+01 1.084383400734402301e+02 8.604705527349202043e+01
2.796250000000000000e+04 6.950661932892550965e+01 4.597068991541063099e+01 1.084031624487903827e+02 8.596403320690727412e+01
2.797500000000000000e+04 6.937580346751501281e+01 4.606090743927201459e+01 1.081992838712413629e+02 8.607912574940647232e+01
2.798750000000000000e+04 6.941751738666035010e+01 4.604877733691164110e+01 1.082815167795128133e+02 8.609509567929096363e+01
2.800000000000000000e+04 6.943489130134081222e+01 4.591023686206713705e+01 1.081147003592056564e+02 8.609395931720600004e+01
2.801250000000000000e+04 6.930521053159939981e+01 4.589519911159150212e+01 1.080861883292334369e+02 8.621070239822567771e+01
2.802500000000000000e+04 6.931921259268190738e+01 4.586300382947371901e+01 1.079931882922984130e+02 8.607196789499056422e+01
2.803750000000000000e+04 6.932945733411027334e+01 4.572788757042848573e+01 1.080143810704894065e+02 8.614976595498160350e+01
2.805000000000000000e+04 6.943423446404077026e+01 4.552856119828702930e+01 1.079982974407367351e+02 8.622363239990542638e+01
2.806250000000000000e+04 6.936171439651567994e+01 4.548472163291348380e+01 1.079760335843054406e+02 8.601867716394423269e+01
2.807500000000000000e+04 6.930499458393468615e+01 4.540490114621120199e+01 1.079679433406520559e+02 8.595252083976612312e+01
2.808750000000000000e+04 6.934126921092845919e+01 4.553735246688170690e+01 1.079640532364462615e+02 8.592526977557756140e+01
2.810000000000000000e+04 6.930492767876576465e+01 4.561982162714562605e+01 1.079341534586171321e+02 8.605787376062498595e+01
2.811250000000000000e+04 6.937866458885534371e+01 4.570501561117237799e+01 1.078773571061567225e+02 8.606275822314347579e+01
2.812500000000000000e+04 6.931018761814222273e+01 4.576425678368013905e+01 1.078939797981985294e+02 8.593633136512117687e+01
2.813750000000000000e+04 6.929217772957200339e+01 4.582805187886448550e+01 1.079913749375443928e+02 8.588098639786380772e+01
2.815000000000000000e+04 6.925298057062661883e+01 4.581779988803722148e+01 1.079689514449435990e+02 8.590265264674656009e+01
2.816250000000000000e+04 6.921576094749362085e+01 4.592396636951734479e+01 1.080535733367419340e+02 8.582751634374477590e+01
2.817500000000000000e+04 6.944397271027968088e+01 4.587916067668506770e+01 1.078605064051853617e+02 8.568728021051695976e+01
2.818750000000000000e+04 6.946798601010729612e+01 4.582212995036537961e+01 1.077991067611683462e+02 8.569708715812419086e+01
2.820000000000000000e+04 6.951469011025541533e+01 4.586219394578715480e+01 1.076639817416211713e+02 8.566795478675953746e+01
2.821250000000000000e+04 6.941543410841511275e+01 4.586453568266878023e+01 1.077845553075116101e+02 8.561308489462076921e+01
2.822500000000000000e+04 6.932922372066407490e+01 4.580113307175456328e+01 1.078487829973220755e+02 8.559739557656725140e+01
2.823750000000000000e+04 6.931592469037752835e+01 4.573385328631839286e+01 1.078467330812680132e+02 8.568886099391939126e+01
2.825000000000000000e+04 6.921968340566910172e+01 4.572200656199171220e+01 1.077027394886472393e+02 8.562898482262930600e+01
2.826250000000000000e+04 6.922142736064751034e+01 4.580886583060998163e+01 1.076191724481461875e+02 8.567681330803529249e+01
2.827500000000000000e+04 6.911812355934915786e+01 4.590015526910053723e+01 1.077139997484914886e+02 8.560839577505811349e+01
2.828750000000000000e+04 6.912739919975329883e+01 4.603159687597192828e+01 1.077605367679253305e+02 8.555291184686272743e+01
2.830000000000000000e+04 6.923486443497159826e+01 4.597352087568908274e+01 1.076804667094922223e+02 8.569797340037172262e+01
2.831250000000000000e+04 6.926221423944400613e+01 4.588561080573470008e+01 1.076590966785913110e+02 8.582175935213990670e+01
2.832500000000000000e+04 6.927650058933974719e+01 4.586631048376678876e+01 1.076172595618517818e+02 8.574629487877950851e+01
2.833750000000000000e+04 6.937435860779129371e+01 4.573431594139073297e+01 1.075430002563650760e+02 8.576881199817638901e+01
2.835000000000000000e+04 6.943131698725490253e+01 4.574093776665911548e+01 1.075200144315953708e+02 8.587265034072193259e+01
2.836250000000000000e+04 6.964441133860867694e+01 4.574612669915414642e+01 1.075236606198914870e+02 8.577066405574930741e+01
2.837500000000000000e+04 6.953021086653427574e+01 4.571503404537807569e+01 1.074850283117081915e+02 8.571231346271356699e+01
2.838750000000000000e+04 6.942294036988361938e+01 4.574355610025637020e+01 1.075474339368981163e+02 8.564966752226524704e+01
2.840000000000000000e+04 6.933734917087417671e+01 4.568800564896358196e+01 1.074187574451926821e+02 8.559039164472658001e+01
2.841250000000000000e+04 6.945161684452631334e+01 4.567429101088300314e+01 1.072812888145670058e+02 8.555523576231647098e+01
2.842500000000000000e+04 6.958840319142392161e+01 4.569025318305155992e+01 1.073995469905933930e+02 8.531994583641893826e+01
2.843750000000000000e+04 6.943994548756963070e+01 4.564670921533087267e+01 1.073000104896128306e+02 8.533231970535241828e+01
2.845000000000000000e+04 6.947494015317158755e+01 4.576743493311718680e+01 1.073397309498056416e+02 8.530105755110021448e+01
2.846250000000000000e+04 6.936974225680970108e+01 4.572111572034120286e+01 1.075038730819561863e+02 8.524029924466006491e+01
2.847500000000000000e+04 6.931004902384185584e+01 4.548778915540867729e+01 1.073455752818616986e+02 8.522004166703204930e+01
2.848750000000000000e+04 6.924800691137130570e+01 4.556762408835606237e+01 1.074224313891120630e+02 8.518678828624750565e+01
2.850000000000000000e+04 6.924352746868994757e+01 4.538859066374415363e+01 1.073534233245002270e+02 8.525682296600754739e+01
2.851250000000000000e+04 6.929088311792443733e+01 4.549572630720007282e+01 1.072800798070616111e+02 8.510821766601254978e+01
2.852500000000000000e+04 6.925223297183792681e+01 4.550445450091125110e+01 1.073442523375775721e+02 8.504882102799912502e+01
2.853750000000000000e+04 6.913412879915165377e+01 4.554026336558186472e+01 1.073852554803172836e+02 8.518743314752487095e+01
2.855000000000000000e+04 6.922800761271369652e+01 4.546521641773898637e+01 1.073504061583111024e+02 8.502359606551522120e+01
2.856250000000000000e+04 6.912985269012592937e+01 4.537805214745492322e+01 1.074207335903438718e+02 8.510676341763854680e+01
2.857500000000000000e+04 6.897830085685204438e+01 4.541470513741742110e+01 1.072849885988865140e+02 8.525855720177841590e+01
2.858750000000000000e+04 6.901704856576158420e+01 4.540105818960990547e+01 1.073028797372197687e+02 8.526439628356349942e+01
2.860000000000000000e+04 6.906819871055583349e+01 4.544029269789360370e+01 1.072410863883725227e+02 8.509465690675703797e+01
2.861250000000000000e+04 6.903187535332834557e+01 4.535884552445224216e+01 1.071757703024871944e+02 8.507068513962134659e+01
2.862500000000000000e+04 6.901626768586992000e+01 4.534951589918387072e+01 1.072152518468986955e+02 8.523944261367414299e+01
2.863750000000000000e+04 6.900648329903050637e+01 4.516012643594720544e+01 1.071967383884803411e+02 8.522722169111001733e+01
2.865000000000000000e+04 6.908215167284475910e+01 4.513620403522821789e+01 1.072046409038203052e+02 8.518738717419385864e+01
2.866250000000000000e+04 6.896119164734412266e+01 4.514036778589883170e+01 1.070748033515728395e+02 8.498561660718783628e+01
2.867500000000000000e+04 6.899226544284188378e+01 4.510063819041377542e+01 1.071278260644156859e+02 8.500067748149039915e+01
2.868750000000000000e+04 6.896023014790812056e+01 4.524847971116139433e+01 1.069890037787028376e+02 8.507885371274153385e+01
2.870000000000000000e+04 6.895103545813705637e+01 4.521805971426748272e+01 1.069771359862666316e+02 8.508999035347949302e+01
2.871250000000000000e+04 6.894292861203523159e+01 4.527643129935437827e+01 1.068211464797745833e+02 8.512020397507181713e+01
2.872500000000000000e+04 6.891931159077589086e+01 4.520909735197349733e+01 1.068652054139572698e+02 8.509123036667715212e+01
2.873750000000000000e+04 6.877989297324694462e+01 4.522334945141076190e+01 1.069173084741724296e+02 8.492581139137546131e+01
2.875000000000000000e+04 6.886019456402900119e+01 4.524801055362519975e+01 1.068792629947421062e+02 8.493918941994479610e+01
2.876250000000000000e+04 6.876643935084604209e+01 4.528174246741112086e+01 1.068375449320865158e+02 8.489383545927616126e+01
2.877500000000000000e+04 6.890221158660891376e+01 4.542066626734533230e+01 1.068003734556425002e+02 8.495293634791511295e+01
2.878750000000000000e+04 6.911013579819902475e+01 4.546493742347534806e+01 1.068383865750361963e+02 8.487217925644495153e+01
2.880000000000000000e+04 6.889347084271426525e+01 4.536131982449509081e+01 1.068643428449757948e+02 8.482806594129482392e+01
2.881250000000000000e+04 6.892106379003516281e+01 4.532452979677410099e+01 1.068361872974083155e+02 8.492074159325130722e+01
2.882500000000000000e+04 6.896836078687471172e+01 4.528684387424743818e+01 1.069496860012552020e+02 8.483778434852085581e+01
2.883750000000000000e+04 6.892011981758915340e+01 4.525096111664912257e+01 1.069736739007452826e+02 8.496371195458624470e+01
2.885000000000000000e+04 6.885222277392050216e+01 4.518144961775557533e+01 1.070657911486887173e+02 8.496168704592963650e+01
2.886250000000000000e+04 6.888620612249535213e+01 4.520281053472940869e+01 1.070443670470522193e+02 8.487551483526507923e+01
2.887500000000000000e+04 6.882878627961551388e+01 4.516847101885162630e+01 1.069365347257976140e+02 8.503881619414829629e+01
2.888750000000000000e+04 6.889494824521393923e+01 4.514536825928183106e+01 1.069098755167754007e+02 8.521413271852917148e+01
2.890000000000000000e+04 6.883190203692322484e+01 4.509378797061841482e+01 1.069670248683574556e+02 8.516902950644680459e+01
2.891250000000000000e+04 6.894873847309668236e+01 4.509047978582727012e+01 1.067856052019225785e+02 8.515426347874125668e+01
2.892500000000000000e+04 6.905521898886419763e+01 4.495887333263382857e+01 1.068226549540911350e+02 8.516707233671083088e+01
2.893750000000000000e+04 6.912348707972920181e+01 4.509521129322402544e+01 1.067592254314978533e+02 8.523344574509744120e+01
2.895000000000000000e+04 6.918105226265221575e+01 4.509105305930158636e+01 1.066740678286611228e+02 8.521789650222842738e+01
2.896250000000000000e+04 6.927111972377700511e+01 4.512395223064031313e+01 1.065868994046099090e+02 8.506442194529437018e+01
2.897500000000000000e+04 6.927367098452461391e+01 4.509837335086804444e+01 1.064275839522321547e+02 8.510504269877488071e+01
2.898750000000000000e+04 6.931715176161144143e+01 4.515269841750492219e+01 1.064281718540836010e+02 8.517629689794375736e+01
2.900000000000000000e+04 6.920070322751449510e+01 4.530939481646636580e+01 1.063755726570633300e+02 8.522538078730570987e+01
2.901250000000000000e+04 6.919697642297622053e+01 4.535616948559419370e+01 1.063970526918468522e+02 8.538742571844855433e+01
2.902500000000000000e+04 6.930323876936977001e+01 4.531886250872249633e+01 1.063429450379212682e+02 8.525835836915383936e+01
2.903750000000000000e+04 6.926906233968443871e+01 4.510431042548631808e+01 1.063201678885412633e+02 8.531189718976274605e+01
2.905000000000000000e+04 6.911076311952786000e+01 4.511413570851074439e+01 1.063988253776936403e+02 8.519946090275136896e+01
2.906250000000000000e+04 6.906895169201662554e+01 4.500758710705230214e+01 1.062262548249580050e+02 8.487559915316543879e+01
2.907500000000000000e+04 6.909081402006349037e+01 4.491309052612876940e+01 1.062467774062118906e+02 8.491653326778822475e+01
2.908750000000000000e+04 6.903846095204028188e+01 4.490776732183022091e+01 1.062556068958100184e+02 8.495298885032731562e+01
2.910000000000000000e+04 6.899985400800402147e+01 4.493136274097584959e+01 1.062493809604329726e+02 8.485672048355257857e+01
2.911250000000000000e+04 6.907102914180808284e+01 4.503129543883805752e+01 1.061827689534109425e+02 8.492253120545541378e+01
2.912500000000000000e+04 6.908204832301237275e+01 4.497829203787607355e+01 1.061863312194809481e+02 8.500149335117272642e+01
2.913750000000000000e+04 6.905600147050520832e+01 4.497415986370546648e+01 1.061410156578878059e+02 8.488948360245271374e+01
2.915000000000000000e+04 6.897945888450125551e+01 4.490063658066686259e+01 1.061766205715739062e+02 8.497249937631484329e+01
2.916250000000000000e+04 6.906146923609982480e+01 4.493282877754420923e+01 1.062345401496289412e+02 8.493521872978105591e+01
2.917500000000000000e+04 6.894794523824465671e+01 4.488467562042333725e+01 1.062832397157595494e+02 8.486102142399818149e+01
2.918750000000000000e+04 6.883611630962607819e+01 4.491894588410094968e+01 1.062209443601056194e+02 8.488842365640428511e+01
2.920000000000000000e+04 6.882258403267140068e+01 4.500559310497694554e+01 1.062703539540981552e+02 8.483697550398635201e+01
2.921250000000000000e+04 6.874714601870141450e+01 4.507463308939490787e+01 1.064435180468283448e+02 8.475282558862187443e+01
2.922500000000000000e+04 6.869451861926602021e+01 4.507334123641754076e+01 1.063217518610860992e+02 8.463051927772593785e+01
2.923750000000000000e+04 6.870576517172263209e+01 4.498470818556309325e+01 1.063078482567973850e+02 8.463158913939842876e+01
2.925000000000000000e+04 6.867139352094926608e+01 4.495904303798936041e+01 1.062157727238390805e+02 8.462244262990125776e+01
2.926250000000000000e+04 6.860199503689909761e+01 4.503910965145981038e+01 1.062572233517901168e+02 8.458871138672695622e+01
2.927500000000000000e+04 6.866136763903709550e+01 4.504257857071182514e+01 1.062421828218324436e+02 8.467670112964206908e+01
2.928750000000000000e+04 6.864368014200950086e+01 4.500722085312705190e+01 1.062087635293985954e+02 8.459734081695690122e+01
2.930000000000000000e+04 6.843612503613827869e+01 4.496317886427513599e+01 1.063399386361744661e+02 8.453532952611890039e+01
2.931250000000000000e+04 6.843841848978327391e+01 4.501688128276087042e+01 1.063375138443868195e+02 8.457636247120044004e+01
2.932500000000000000e+04 6.852409925258450585e+01 4.506152476506301952e+01 1.062994910003899065e+02 8.454901652704063508e+01
2.933750000000000000e+04 6.881430137962634319e+01 4.498640540319625813e+01 1.064111068745152409e+02 8.477048709537564264e+01
2.935000000000000000e+04 6.882616646277634231e+01 4.485962532092744937e+01 1.064744725598058039e+02 8.474507554739852822e+01
2.936250000000000000e+04 6.891172313884631251e+01 4.494436756473304229e+01 1.064386878403058603e+02 8.474808400847165046e+01
2.937500000000000000e+04 6.898292253822241094e+01 4.495542538709491254e+01 1.064221696452953978e+02 8.481561954272601156e+01
2.938750000000000000e+04 6.886315592911010697e+01 4.508847491283327713e+01 1.063991363145055118e+02 8.472928994473460307e+01
2.940000000000000000e+04 6.867311120660380652e+01 4.504133822054368608e+01 1.063568861871191729e+02 8.474730688842608117e+01
2.941250000000000000e+04 6.878459942571571162e+01 4.502854386154155009e+01 1.063122617357932853e+02 8.468134141457088049e+01
2.942500000000000000e+04 6.891732026419180102e+01 4.504908452251157769e+01 1.064010979557376828e+02 8.469018959868250818e+01
2.943750000000000000e+04 6.869895026053686138e+01 4.515761540045243549e+01 1.063495918846145543e+02 8.476028935961127786e+01
2.945000000000000000e+04 6.847978580296063456e+01 4.498672921794372570e+01 1.064255265732326592e+02 8.486263176204646186e+01
2.946250000000000000e+04 6.848140800681906626e+01 4.506653577681672118e+01 1.064135864229095745e+02 8.477767652684804034e+01
2.947500000000000000e+04 6.833614951216729594e+01 4.500802657727306411e+01 1.064504253703291567e+02 8.463725013294295252e+01
2.948750000000000000e+04 6.845336038440889581e+01 4.518257288832862884e+01 1.064351606710229561e+02 8.461521237889903091e+01
2.950000000000000000e+04 6.844094693543468111e+01 4.521972151009335761e+01 1.063775239160611648e+02 8.464714686025824619e+01
2.951250000000000000e+04 6.845471989522849299e+01 4.518132116099816642e+01 1.063003235812030454e+02 8.466075394767196372e+01
2.952500000000000000e+04 6.848396648875899473e+01 4.529692857850593413e+01 1.063189142428070397e+02 8.457135152072351048e+01
2.953750000000000000e+04 6.854401382051290170e+01 4.536687034353706593e+01 1.061240010557854418e+02 8.464362806618923685e+01
2.955000000000000000e+04 6.863185161737162332e+01 4.536932115282003508e+01 1.060440599251873692e+02 8.464041769857381325e+01
2.956250000000000000e+04 6.868924006725958975e+01 4.523036275912730275e+01 1.060614073344431461e+02 8.465225423197011878e+01
2.957500000000000000e+04 6.876575233832888046e+01 4.529733299503858035e+01 1.061750184270685082e+02 8.477738330231360919e+01
2.958750000000000000e+04 6.869016538230567903e+01 4.533430891017172115e+01 1.060831261724006112e+02 8.474995061870315283e+01
2.960000000000000000e+04 6.867022279133483664e+01 4.527916174366767876e+01 1.061827804774150650e+02 8.469214755738904898e+01
2.961250000000000000e+04 6.871323475120962598e+01 4.533557874509786245e+01 1.062356139711456819e+02 8.472289079503889297e+01
2.962500000000000000e+04 6.870609773807682075e+01 4.531728408968896815e+01 1.062518541949424105e+02 8.473107265731681537e+01
2.963750000000000000e+04 6.869768824639812976e+01 4.528712401072193927e+01 1.061620040639981539e+02 8.470658454853663955e+01
2.965000000000000000e+04 6.875925113082863049e+01 4.527330506078768479e+01 1.059146751359141945e+02 8.471430717992410564e+01
2.966250000000000000e+04 6.874940930197440991e+01 4.533697871884180586e+01 1.059633743939050134e+02 8.473582243687660309e+01
2.967500000000000000e+04 6.876338868189078823e+01 4.534434308946114101e+01 1.059037104071609718e+02 8.475764476709358064e+01
2.968750000000000000e+04 6.883541617459027862e+01 4.535512499470576842e+01 1.059136352756972883e+02 8.472864886372575199e+01
2.970000000000000000e+04 6.889113710197337070e+01 4.539345019761887556e+01 1.060023280609279936e+02 8.496375181834631007e+01
2.971250000000000000e+04 6.886879891863083003e+01 4.535768523835606914e+01 1.059469365440403124e+02 8.486904627900332798e+01
2.972500000000000000e+04 6.880534543298625749e+01 4.538977219054093837e+01 1.058319452559788090e+02 8.470432865737748784e+01
2.973750000000000000e+04 6.872011116363411531e+01 4.543317754671687680e+01 1.059749747394316017e+02 8.472292031368213827e+01
2.975000000000000000e+04 6.879946265297384400e+01 4.553227706641759198e+01 1.060206636281242822e+02 8.470778202993513162e+01
2.976250000000000000e+04 6.865963007458204004e+01 4.550914720619876164e+01 1.060506283002906969e+02 8.453179982278388138e+01
2.977500000000000000e+04 6.861352076973619774e+01 4.553328622764837519e+01 1.059770407167141286e+02 8.470588357621532793e+01
2.978750000000000000e+04 6.875842157369429231e+01 4.554923187023752718e+01 1.058702760544741039e+02 8.468740186577949203e+01
2.980000000000000000e+04 6.861297587907982631e+01 4.547643635429118802e+01 1.058755972297646508e+02 8.464435144450921200e+01
2.981250000000000000e+04 6.858093960365155795e+01 4.543216767475668405e+01 1.058378045843947604e+02 8.459258998866353352e+01
2.982500000000000000e+04 6.846645742595148931e+01 4.571377985714180880e+01 1.058762381194000994e+02 8.466223724255800676e+01
2.983750000000000000e+04 6.833561901734773869e+01 4.572558182278399386e+01 1.058261760283697726e+02 8.459086820264693074e+01
2.985000000000000000e+04 6.831141840775089236e+01 4.569772235151610573e+01 1.057742799050035813e+02 8.470382452465211998e+01
2.986250000000000000e+04 6.814339001900474102e+01 4.557802566537259281e+01 1.058678677675055724e+02 8.470122279035292934e+01
2.987500000000000000e+04 6.821009944363835587e+01 4.559743869557300400e+01 1.059063219502150730e+02 8.458931906429471326e+01
2.988750000000000000e+04 6.801534171512500393e+01 4.562479388391253110e+01 1.060101182230925900e+02 8.457092953837539540e+01
2.990000000000000000e+04 6.807098775085121645e+01 4.566033165591039023e+01 1.060320475791148880e+02 8.458449795164240470e+01
2.991250000000000000e+04 6.784077480548373273e+01 4.555942305357352495e+01 1.059931721191248926e+02 8.449430153880182104e+01
2.992500000000000000e+04 6.777202272780651526e+01 4.556462855486368113e+01 1.060075686200362952e+02 8.448545901531873881e+01
2.993750000000000000e+04 6.746827057906961045e+01 4.552351643622587574e+01 1.061565348568784657e+02 8.439533320229357116e+01
2.995000000000000000e+04 6.731387351439241229e+01 4.544490404710030163e+01 1.060987176885746663e+02 8.454544700225872589e+01
2.996250000000000000e+04 6.721225683705861798e+01 4.544492976738121826e+01 1.061070090050303634e+02 8.462648843580448954e+01
2.997500000000000000e+04 6.713418442362515748e+01 4.531633417256436047e+01 1.061062643070711005e+02 8.453856521540249958e+01
2.998750000000000000e+04 6.721805273554313942e+01 4.532768158619590793e+01 1.061981914140962999e+02 8.438376986650764877e+01
3.000000000000000000e+04 6.730283963483761056e+01 4.550451112648550378e+01 1.062118485567230550e+02 8.441594118778068889e+01
3.001250000000000000e+04 6.735795150738968573e+01 4.538837520969163108e+01 1.061020239466934640e+02 8.457422074619925922e+01
3.002500000000000000e+04 6.751454218892969550e+01 4.535139472531782445e+01 1.061574254149971779e+02 8.476495123591686820e+01
3.003750000000000000e+04 6.736044655461076047e+01 4.524937851902802777e+01 1.061358423531161321e+02 8.482671809394398110e+01
3.005000000000000000e+04 6.721615608461091540e+01 4.515886424734200943e+01 1.061200652573694470e+02 8.488347793918438811e+01
3.006250000000000000e+04 6.710739550121368779e+01 4.526081756314530224e+01 1.062140274233775443e+02 8.485893562975957138e+01
3.007500000000000000e+04 6.721777781621337056e+01 4.532397625101053507e+01 1.061833091711747272e+02 8.482764133476975132e+01
3.008750000000000000e+04 6.712285570171081872e+01 4.546164801834839153e+01 1.060309636916565097e+02 8.465633786955902451e+01
3.010000000000000000e+04 6.701683180810461238e+01 4.546603917076318169e+01 1.059350346622572516e+02 8.474102101577608437e+01
3.011250000000000000e+04 6.715508120430193628e+01 4.541243333213223821e+01 1.059282861403390683e+02 8.476512510847975079e+01
3.012500000000000000e+04 6.708727919170584642e+01 4.543214158497252697e+01 1.059766641390558419e+02 8.498989186082337710e+01
3.013750000000000000e+04 6.708011014947251738e+01 4.538917458234234914e+01 1.059643150875359225e+02 8.490466375853669945e+01
3.015000000000000000e+04 6.705684328411547312e+01 4.542312475904640223e+01 1.058775866246195960e+02 8.500590667762911323e+01
3.016250000000000000e+04 6.690245849940468759e+01 4.542768233449591264e+01 1.059719510761117931e+02 8.497281778590260615e+01
3.017500000000000000e+04 6.688087952108911338e+01 4.549543864720946829e+01 1.059788368537592333e+02 8.500815081144477858e+01
3.018750000000000000e+04 6.690725848934670239e+01 4.546489262927030239e+01 1.059731872629235880e+02 8.505934867080591744e+01
3.020000000000000000e+04 6.700168221397585455e+01 4.548662703744731317e+01 1.059684947677214808e+02 8.501588664513494109e+01
3.021250000000000000e+04 6.695418255777053673e+01 4.547682737641428474e+01 1.060222840802772453e+02 8.477047826182447920e+01
3.022500000000000000e+04 6.702304956549727422e+01 4.544077401622951129e+01 1.060283441301265128e+02 8.475866783273087890e+01
3.023750000000000000e+04 6.710783968145092615e+01 4.536182039046696701e+01 1.059913676818916599e+02 8.486424643246061805e+01
3.025000000000000000e+04 6.715594926806311094e+01 4.550301056455332116e+01 1.059892724581288803e+02 8.482275003274952496e+01
3.026250000000000000e+04 6.719310808335750096e+01 4.561521380704286344e+01 1.059880218418012987e+02 8.478753770451247362e+01
3.027500000000000000e+04 6.708461742564139740e+01 4.563896182860030848e+01 1.059842288078715598e+02 8.464324888752189224e+01
3.028750000000000000e+04 6.712798230218618301e+01 4.567770723834666313e+01 1.058655761861697187e+02 8.469598147922535247e+01
3.030000000000000000e+04 6.726480640155570256e+01 4.558984678043944427e+01 1.058649255689416435e+02 8.465338187134695147e+01
3.031250000000000000e+04 6.729924349373987980e+01 4.557025798977119280e+01 1.058840967454043920e+02 8.464615913053110319e+01
3.032500000000000000e+04 6.735515279815648171e+01 4.547734733142771546e+01 1.060094500922179463e+02 8.459436862786566280e+01
3.033750000000000000e+04 6.745378501423189732e+01 4.548596633003425183e+01 1.061497901045611201e+02 8.465388494912608053e+01
3.035000000000000000e+04 6.736437624498833543e+01 4.551816924730570690e+01 1.062311359459432083e+02 8.463557247970292963e+01
3.036250000000000000e+04 6.740215173404821769e+01 4.547898821886738574e+01 1.062411856560907353e+02 8.474116922110376038e+01
3.037500000000000000e+04 6.730820866566845950e+01 4.549163839342121918e+01 1.062542974707037899e+02 8.464389613797158063e+01
3.038750000000000000e+04 6.715391278232726791e+01 4.548446975891497601e+01 1.062631901841033937e+02 8.483433894134324760e+01
3.040000000000000000e+04 6.705728975161827066e+01 4.552877801994630147e+01 1.062902429434444969e+02 8.471164104687728980e+01
3.041250000000000000e+04 6.695802797292299147e+01 4.549485659004304239e+01 1.063500154987307269e+02 8.450673954136047428e+01
3.042500000000000000e+04 6.702457803444639239e+01 4.534676565902528012e+01 1.064371218061747015e+02 8.450670237057839529e+01
3.043750000000000000e+04 6.694328719613385204e+01 4.539712495930595537e+01 1.064231664358555207e+02 8.431070395647660121e+01
3.045000000000000000e+04 6.693245063966406860e+01 4.528190443655014974e+01 1.063861660233561821e+02 8.432514089928230305e+01
3.046250000000000000e+04 6.683210126043496757e+01 4.527773053141790882e+01 1.064396876592381602e+02 8.423312617946417902e+01
3.047500000000000000e+04 6.693433293078533097e+01 4.541569380405699974e+01 1.063801846060550957e+02 8.407127327372761272e+01
3.048750000000000000e+04 6.691222164781883919e+01 4.528615268954278150e+01 1.063411481637174347e+02 8.419850297790569016e+01
3.050000000000000000e+04 6.686448666664934137e+01 4.529055980148859106e+01 1.062823324592763612e+02 8.428002185027914095e+01
3.051250000000000000e+04 6.679612317874814664e+01 4.528857560445084829e+01 1.061911793574005287e+02 8.427326672877538272e+01
3.052500000000000000e+04 6.682308260110157505e+01 4.529667641156592595e+01 1.063636726499666025e+02 8.417645443906516789e+01
3.053750000000000000e+04 6.680012880578303225e+01 4.513070472831348212e+01 1.062858440039104551e+02 8.423203929525516287e+01
3.055000000000000000e+04 6.690199648099584806e+01 4.514919475341020672e+01 1.062236721695503547e+02 8.417481376353677547e+01
3.056250000000000000e+04 6.691195980000928500e+01 4.526176370408322924e+01 1.063261851983682504e+02 8.427365951701439428e+01
3.057500000000000000e+04 6.690485114099620034e+01 4.531997257014116798e+01 1.064188062853079515e+02 8.431479419200057634e+01
3.058750000000000000e+04 6.700462024685415940e+01 4.529919104593346191e+01 1.064649010841059891e+02 8.417406856590473296e+01
3.060000000000000000e+04 6.710422123499132852e+01 4.531040492332437708e+01 1.063051491696000852e+02 8.412605430354834368e+01
3.061250000000000000e+04 6.725287747317156573e+01 4.532844620191495721e+01 1.061742926272069525e+02 8.416664976052813074e+01
3.062500000000000000e+04 6.722282865818748121e+01 4.533028837665940358e+01 1.060913044073724762e+02 8.413342320536700925e+01
3.063750000000000000e+04 6.711819160750653168e+01 4.538938612419187990e+01 1.061495322604145883e+02 8.414767284603337316e+01
3.065000000000000000e+04 6.718466886898845303e+01 4.546859982140893663e+01 1.060674353601806104e+02 8.415732342227732943e+01
3.066250000000000000e+04 6.716561930052412777e+01 4.554579173215513066e+01 1.061032131507125484e+02 8.421759608706325650e+01
3.067500000000000000e+04 6.725037987559697683e+01 4.557785642883015953e+01 1.061058314324552754e+02 8.445013972382022871e+01
3.068750000000000000e+04 6.742001285359522456e+01 4.556372535141564128e+01 1.061575377628182935e+02 8.440754717368047011e+01
3.070000000000000000e+04 6.761268923946312270e+01 4.566676178972149103e+01 1.062028272429948714e+02 8.433493315739816865e+01
3.071250000000000000e+04 6.768077922704588900e+01 4.559765030163713107e+01 1.062082696731358453e+02 8.439370366286971148e+01
3.072500000000000000e+04 6.773502752027393115e+01 4.559452321258778795e+01 1.063134832054033723e+02 8.429161727481748301e+01
3.073750000000000000e+04 6.773768423329363486e+01 4.575892450406528411e+01 1.061278529391023682e+02 8.442609028009631800e+01
3.075000000000000000e+04 6.749015452060812947e+01 4.569190600327080887e+01 1.062628239967789909e+02 8.432861102246963014e+01
3.076250000000000000e+04 6.733771663690139064e+01 4.571595170696132726e+01 1.063443620931460174e+02 8.428640308969578143e+01
3.077500000000000000e+04 6.736715669095818271e+01 4.569920807135288499e+01 1.061917100680279304e+02 8.425600087560393092e+01
3.078750000000000000e+04 6.726731300980247852e+01 4.572621184258773042e+01 1.061894337447176184e+02 8.430464143222128826e+01
3.080000000000000000e+04 6.724543197736089439e+01 4.573661323793604794e+01 1.062321156186164899e+02 8.433345224056832024e+01
3.081250000000000000e+04 6.725304399596771532e+01 4.564008468230164794e+01 1.062446719759713289e+02 8.421341091471393270e+01
3.082500000000000000e+04 6.714214110741873753e+01 4.549759029120274079e+01 1.061802378099178839e+02 8.408488460018851640e+01
3.083750000000000000e+04 6.724123537940204187e+01 4.547655980926469255e+01 1.061068235428208339e+02 8.403859315061384905e+01
3.085000000000000000e+04 6.709166938874851382e+01 4.560493801876054221e+01 1.060172570595529038e+02 8.399712470214178950e+01
3.086250000000000000e+04 6.714233881836118201e+01 4.565365724358117205e+01 1.058375241680820693e+02 8.381371258995834239e+01
3.087500000000000000e+04 6.709134799976720842e+01 4.576070710780444983e+01 1.057850228218156303e+02 8.384484671232766573e+01
3.088750000000000000e+04 6.715296901525442763e+01 4.584365861190725866e+01 1.057182584028086154e+02 8.387321471862503586e+01
3.090000000000000000e+04 6.706035555597850362e+01 4.581937804583001395e+01 1.057304132675350417e+02 8.381104027084029440e+01
3.091250000000000000e+04 6.721658480547864656e+01 4.603435167847628406e+01 1.057578066806545110e+02 8.385016000531376790e+01
3.092500000000000000e+04 6.698863782430761660e+01 4.597122890073980983e+01 1.056237349875450917e+02 8.396590896814750238e+01
3.093750000000000000e+04 6.689613553335121310e+01 4.606627744838782235e+01 1.055638383221368457e+02 8.376644268035181540e+01
3.095000000000000000e+04 6.678567461731147148e+01 4.599943386012920143e+01 1.056044527560126340e+02 8.363646861771545105e+01
3.096250000000000000e+04 6.669224174303245434e+01 4.596783607898684210e+01 1.056551004536012357e+02 8.356318965920601727e+01
3.097500000000000000e+04 6.666493689360653718e+01 4.598921926668405291e+01 1.057463401257156335e+02 8.352533366952329175e+01
3.098750000000000000e+04 6.682141936403463944e+01 4.594245732786414749e+01 1.056337421831525774e+02 8.359839199417983480e+01
3.100000000000000000e+04 6.687161207723579537e+01 4.603251891926312567e+01 1.057452475856399730e+02 8.371131231398587147e+01
3.101250000000000000e+04 6.707190131223133278e+01 4.609289036329878542e+01 1.056655467592285333e+02 8.386485258939939058e+01
3.102500000000000000e+04 6.713729489098265901e+01 4.624750391183772535e+01 1.058534735938243188e+02 8.393617743234023010e+01
3.103750000000000000e+04 6.714333531868750526e+01 4.625170149182819301e+01 1.058122239388886641e+02 8.404570112277821181e+01
3.105000000000000000e+04 6.724359284032624373e+01 4.623499358438171214e+01 1.058650572038228574e+02 8.400213621737556480e+01
3.106250000000000000e+04 6.708640778472313571e+01 4.613704969552500046e+01 1.058598784215365498e+02 8.403162923151241159e+01
3.107500000000000000e+04 6.706454430432128788e+01 4.602236574074729702e+01 1.056428089649196096e+02 8.424015235107992794e+01
3.108750000000000000e+04 6.689332762217044603e+01 4.596154447829893996e+01 1.055407946953584855e+02 8.445092235199113873e+01
3.110000000000000000e+04 6.690920865887844116e+01 4.609173510201681978e+01 1.054593122537187213e+02 8.475528686792274868e+01
3.111250000000000000e+04 6.687484453671115148e+01 4.613137084983183200e+01 1.054477746957065278e+02 8.472479901679700731e+01
3.112500000000000000e+04 6.688987527856288295e+01 4.625774587384559311e+01 1.053537489124065729e+02 8.473767299338405223e+01
3.113750000000000000e+04 6.693937544136909423e+01 4.621740735584715054e+01 1.053116111722900285e+02 8.462984789354432280e+01
3.115000000000000000e+04 6.691659637021004414e+01 4.611391233818892488e+01 1.052607042341183217e+02 8.472239417008245255e+01
3.116250000000000000e+04 6.708518705784508995e+01 4.614608503319424671e+01 1.052371708631992675e+02 8.461237831586554137e+01
3.117500000000000000e+04 6.708819357037984332e+01 4.615516298518433302e+01 1.054111115585700702e+02 8.463630219063638549e+01
3.118750000000000000e+04 6.712335588301344558e+01 4.606514921533886309e+01 1.055371303328808636e+02 8.480139845490367634e+01
3.120000000000000000e+04 6.707388347616326030e+01 4.605172581052849523e+01 1.054770211256507650e+02 8.469847598020859891e+01
3.121250000000000000e+04 6.710488970447069335e+01 4.610810277391158962e+01 1.056151594619607010e+02 8.471156499732444445e+01
3.122500000000000000e+04 6.715929405940694608e+01 4.609457128748253041e+01 1.055845417055585642e+02 8.476292202645753093e+01
3.123750000000000000e+04 6.720306087237553072e+01 4.603967561233552175e+01 1.055598554768607471e+02 8.490656783090354054e+01
3.125000000000000000e+04 6.730964889444129540e+01 4.609778716512662555e+01 1.055369297820661103e+02 8.502984221805927234e+01
3.126250000000000000e+04 6.729070170192973421e+01 4.620394570295697889e+01 1.054628421731179344e+02 8.478907491565625776e+01
3.127500000000000000e+04 6.739120743621229792e+01 4.609027726341481923e+01 1.053798465983085038e+02 8.457918138419061904e+01
3.128750000000000000e+04 6.750372538693665092e+01 4.598147232975097864e+01 1.054109386029773674e+02 8.462186244327153872e+01
3.130000000000000000e+04 6.739714410553837354e+01 4.592941034007034773e+01 1.053105521348331308e+02 8.453923485810666705e+01
3.131250000000000000e+04 6.726932870415429022e+01 4.586211230195970501e+01 1.052158890289187383e+02 8.454537692931633330e+01
3.132500000000000000e+04 6.737603066850763867e+01 4.588112318810367185e+01 1.053307220476761614e+02 8.478304405526726839e+01
3.133750000000000000e+04 6.728618350242133772e+01 4.593733107774572488e+01 1.053453242176491216e+02 8.477891285844270897e+01
3.135000000000000000e+04 6.720619326544043304e+01 4.600962503990441377e+01 1.053794757177872725e+02 8.490540180849086482e+01
3.136250000000000000e+04 6.715286378265180645e+01 4.595997138155245665e+01 1.053797853297199225e+02 8.502220736672703083e+01
3.137500000000000000e+04 6.711229850399570296e+01 4.600277895680690676e+01 1.054785559377089044e+02 8.479788950727012775e+01
3.138750000000000000e+04 6.711225310976054459e+01 4.596815102563063249e+01 1.057282098049270473e+02 8.480574356640185840e+01
3.140000000000000000e+04 6.704130913942412917e+01 4.592917100519994023e+01 1.057972683724145639e+02 8.479394795457501743e+01
3.141250000000000000e+04 6.711478209140162221e+01 4.577952575050438355e+01 1.058520556360031719e+02 8.473500067010094483e+01
3.142500000000000000e+04 6.712039014467987386e+01 4.582794254949489954e+01 1.056989314336247219e+02 8.475553173576140864e+01
3.143750000000000000e+04 6.705263285243270843e+01 4.588749294683643853e+01 1.056496874115670863e+02 8.468450133226158982e+01
3.145000000000000000e+04 6.695312222811931235e+01 4.603950309678722164e+01 1.055912730498446876e+02 8.464302102106024961e+01
3.146250000000000000e+04 6.677459714989424810e+01 4.598834063419258911e+01 1.055209222312849420e+02 8.465280912058821627e+01
3.147500000000000000e+04 6.683793137867452572e+01 4.615147013478774340e+01 1.056346028322215744e+02 8.455916364297961252e+01
3.148750000000000000e+04 6.682554947413910895e+01 4.624948766693214708e+01 1.055167319597394169e+02 8.460142286314157900e+01
3.150000000000000000e+04 6.689551052180856061e+01 4.627840335616491529e+01 1.055013802570054793e+02 8.464627374075828925e+01
3.151250000000000000e+04 6.701386694816075362e+01 4.627309402792438675e+01 1.054245552925888347e+02 8.463090562018510354e+01
3.152500000000000000e+04 6.716253920974774871e+01 4.631845495095623022e+01 1.054523412850506503e+02 8.461838915779193826e+01
3.153750000000000000e+04 6.712065681416454765e+01 4.636644176747618928e+01 1.055115617309475056e+02 8.467590354952244525e+01
3.155000000000000000e+04 6.733693373025249684e+01 4.631705879015142813e+01 1.055284957191357620e+02 8.472424461875985457e+01
3.156250000000000000e+04 6.729908134964047406e+01 4.635507598455697575e+01 1.056718420969679215e+02 8.467417762821865779e+01
3.157500000000000000e+04 6.752299968160998844e+01 4.633908161468591658e+01 1.057228321257423715e+02 8.478257226394354973e+01
3.158750000000000000e+04 6.756211703820487458e+01 4.618935667537316192e+01 1.057903016163403862e+02 8.481326401791045555e+01
3.160000000000000000e+04 6.751380282930230692e+01 4.632345798209966148e+01 1.058236402177303859e+02 8.472064523265784430e+01
3.161250000000000000e+04 6.742032283363853651e+01 4.617495573417335919e+01 1.059751472962474139e+02 8.465780835176406072e+01
3.162500000000000000e+04 6.765277567794470315e+01 4.620060791776798936e+01 1.060310266992366905e+02 8.463901127920367173e+01
3.163750000000000000e+04 6.767793495902023437e+01 4.617394636213717263e+01 1.060058319541525407e+02 8.472878464340313087e+01
3.165000000000000000e+04 6.771793631987389972e+01 4.625490668226915147e+01 1.059443753346975541e+02 8.459411726288320210e+01
3.166250000000000000e+04 6.766221461390976799e+01 4.637368674268517310e+01 1.059978618098336511e+02 8.460741760643375642e+01
3.167500000000000000e+04 6.761414359275990194e+01 4.632532368560945457e+01 1.059573966519037640e+02 8.462219415149463941e+01
3.168750000000000000e+04 6.745565115116508537e+01 4.636482910517894140e+01 1.059610039417038223e+02 8.451082921569511086e+01
3.170000000000000000e+04 6.734626870023326717e+01 4.629145987606514012e+01 1.059648337746345845e+02 8.438632308950232641e+01
3.171250000000000000e+04 6.735584967128114897e+01 4.627932020659319790e+01 1.060697962510115673e+02 8.444011325052719030e+01
3.172500000000000000e+04 6.740332722074514038e+01 4.625453634413490533e+01 1.060502776220366599e+02 8.418265556868691135e+01
3.173750000000000000e+04 6.730465363094272391e+01 4.620669353384543143e+01 1.060682802855706939e+02 8.418815191289571942e+01
3.175000000000000000e+04 6.745951805852533312e+01 4.610012717715232355e+01 1.061994450694368197e+02 8.421850108581644179e+01
3.176250000000000000e+04 6.749733911432609545e+01 4.613445307064113621e+01 1.062078426563111719e+02 8.416570090465657472e+01
3.177500000000000000e+04 6.760851569580104581e+01 4.629111480574277948e+01 1.061911150810398254e+02 8.426892206383260486e+01
3.178750000000000000e+04 6.765235030963782492e+01 4.635195698952160370e+01 1.060435737615692204e+02 8.426476137520999998e+01
3.180000000000000000e+04 6.776970280056879403e+01 4.630700587692425785e+01 1.060513866599703050e+02 8.431394644276132055e+01
3.181250000000000000e+04 6.782028455395033006e+01 4.633287368784144178e+01 1.059834404560034784e+02 8.430794692338690766e+01
3.182500000000000000e+04 6.784814527118938088e+01 4.630903801835711420e+01 1.058571095879232189e+02 8.439734828235204134e+01
3.183750000000000000e+04 6.788322360957214130e+01 4.633153358810547928e+01 1.058479956765632153e+02 8.424723293719725348e+01
3.185000000000000000e+04 6.781504494531586147e+01 4.630783127995000825e+01 1.058852609433145062e+02 8.421237576093578525e+01
3.186250000000000000e+04 6.779290962119117125e+01 4.640291401316181918e+01 1.060487241025706595e+02 8.413405826292452616e+01
3.187500000000000000e+04 6.766333606990420435e+01 4.635331861790135122e+01 1.061137820373341327e+02 8.426817483146784582e+01
3.188750000000000000e+04 6.773848915591895548e+01 4.630814759426541372e+01 1.060420130152805172e+02 8.434557374184859668e+01
3.190000000000000000e+04 6.787975761373640182e+01 4.645549642585556427e+01 1.060118973821729469e+02 8.438780377795573884e+01
3.191250000000000000e+04 6.800117646022002305e+01 4.645898748675292467e+01 1.060405332477546096e+02 8.427640908928461272e+01
3.192500000000000000e+04 6.789194102832884425e+01 4.649257614242979741e+01 1.060924997202147608e+02 8.432166229571667770e+01
3.193750000000000000e+04 6.789024175198150601e+01 4.640044226734583788e+01 1.060270897229828506e+02 8.431716316852724447e+01
3.195000000000000000e+04 6.792370740854956068e+01 4.627087702533988534e+01 1.061334897274883389e+02 8.439487943916834922e+01
3.196250000000000000e+04 6.788469670307230786e+01 4.621721745952273608e+01 1.061511067380042306e+02 8.444828959348913600e+01
3.197500000000000000e+04 6.787266585140335451e+01 4.616124076354189043e+01 1.060338259298559507e+02 8.430999356853047288e+01
3.198750000000000000e+04 6.781005392748951977e+01 4.618405986447916689e+01 1.061328726424929982e+02 8.439093756873023722e+01
3.200000000000000000e+04 6.787759763216588738e+01 4.620395444284802267e+01 1.060844136115617005e+02 8.440172752342832041e+01
3.201250000000000000e+04 6.796436218968223386e+01 4.609068301159940262e+01 1.059970647617837756e+02 8.442452913631858280e+01
3.202500000000000000e+04 6.804847839908605067e+01 4.615395247592342542e+01 1.059515030924725068e+02 8.434146309454085610e+01
3.203750000000000000e+04 6.805416240618737334e+01 4.614225297288489003e+01 1.059259001818257673e+02 8.426007158398265062e+01
3.205000000000000000e+04 6.822670638203352667e+01 4.611915807498360209e+01 1.058183108899854972e+02 8.424996717757825593e+01
3.206250000000000000e+04 6.810792132151708245e+01 4.613088323194135398e+01 1.059084136942122285e+02 8.418448150603545344e+01
3.207500000000000000e+04 6.805032649703096581e+01 4.612527082699531888e+01 1.059056114397017154e+02 8.414725633019033069e+01
3.208750000000000000e+04 6.794597365850299298e+01 4.609100379737262898e+01 1.059714585768688551e+02 8.411000413298089029e+01
3.210000000000000000e+04 6.797997918930403216e+01 4.610224795134838871e+01 1.059578737735917713e+02 8.417593629457834936e+01
3.211250000000000000e+04 6.800645938305548555e+01 4.609985550906835527e+01 1.061443864158953687e+02 8.412395486786093102e+01
3.212500000000000000e+04 6.805021250827263657e+01 4.598835168155598296e+01 1.061053840212825179e+02 8.412942055372650429e+01
3.213750000000000000e+04 6.803840211294088647e+01 4.609388306527819168e+01 1.061929500501203023e+02 8.417819248436411783e+01
3.215000000000000000e+04 6.809470180785804416e+01 4.614314084999502796e+01 1.062219951511433607e+02 8.410009537182182271e+01
3.216250000000000000e+04 6.787515247985692213e+01 4.616400520530071105e+01 1.061778202520389698e+02 8.413819660416072566e+01
3.217500000000000000e+04 6.785943306336724845e+01 4.620221757278260810e+01 1.061566986488982280e+02 8.420825962684180865e+01
3.218750000000000000e+04 6.807331236164296229e+01 4.622264530806385352e+01 1.060629533654982595e+02 8.422919313180594258e+01
3.220000000000000000e+04 6.792274968637178745e+01 4.614070697878594984e+01 1.059595449528995488e+02 8.409350534968474733e+01
3.221250000000000000e+04 6.801061681077480614e+01 4.613496631565757866e+01 1.059699248533125626e+02 8.404139140154877907e+01
3.222500000000000000e+04 6.795362013967243797e+01 4.627697893296220855e+01 1.060671614074421285e+02 8.389726934203051201e+01
3.223750000000000000e+04 6.789636218111942867e+01 4.619683149556882995e+01 1.061442707499870721e+02 8.394788145538220192e+01
3.225000000000000000e+04 6.786754720735265778e+01 4.620844328153024350e+01 1.060941174996064404e+02 8.395324702252347038e+01
3.226250000000000000e+04 6.780368440292423315e+01 4.611825899658119710e+01 1.060782542007991083e+02 8.408185588144939970e+01
3.227500000000000000e+04 6.772275526399866408e+01 4.602941923858619333e+01 1.059806864932733959e+02 8.414735110761169778e+01
3.228750000000000000e+04 6.765527921620986262e+01 4.600618544607572602e+01 1.059552362244942429e+02 8.441007049398554329e+01
3.230000000000000000e+04 6.762677705113189575e+01 4.598656669119369411e+01 1.059642316824290305e+02 8.437223942777703201e+01
3.231250000000000000e+04 6.766020606236197921e+01 4.618880794252772404e+01 1.059363518108614528e+02 8.426012970656528012e+01
3.232500000000000000e+04 6.764683699258168303e+01 4.617315903627892482e+01 1.059608021893650402e+02 8.425613280227653945e+01
3.233750000000000000e+04 6.757044604520179121e+01 4.602325187864681055e+01 1.058766307592767077e+02 8.425231959751762645e+01
3.235000000000000000e+04 6.754558335293967275e+01 4.591759980500723515e+01 1.058828021262518746e+02 8.425210687335950865e+01
3.236250000000000000e+04 6.747782426736151251e+01 4.575329099104883568e+01 1.060162025384769322e+02 8.419948834832162277e+01
3.237500000000000000e+04 6.761072539828035133e+01 4.579258608630090777e+01 1.058482127960253933e+02 8.424745343300942579e+01
3.238750000000000000e+04 6.765201671552171092e+01 4.581348712617383256e+01 1.057803296167518994e+02 8.424847672187745218e+01
3.240000000000000000e+04 6.771872722502517661e+01 4.583874092254841770e+01 1.058123805816877194e+02 8.439547013158821187e+01
3.241250000000000000e+04 6.782665388692811348e+01 4.594743310252298585e+01 1.058090757815206047e+02 8.444830705682409189e+01
3.242500000000000000e+04 6.765408848282399390e+01 4.590288574598757521e+01 1.058370625688854716e+02 8.439806123962439699e+01
3.243750000000000000e+04 6.753694459878407486e+01 4.576712879149466318e+01 1.058541101606460870e+02 8.452254472641622840e+01
3.245000000000000000e+04 6.747627167890917121e+01 4.573180485493060843e+01 1.058193564164285334e+02 8.464356972047843897e+01
3.246250000000000000e+04 6.749214980262378560e+01 4.590124509396372332e+01 1.057697492230288532e+02 8.461840765510027040e+01
3.247500000000000000e+04 6.745620400028053609e+01 4.602098854562130015e+01 1.057739258945583032e+02 8.470602347925883180e+01
3.248750000000000000e+04 6.750133991426714886e+01 4.606580846785527683e+01 1.057554541506230521e+02 8.473370536207946202e+01
3.250000000000000000e+04 6.746153100121415491e+01 4.599956320881804572e+01 1.056949497582860573e+02 8.484106870927695354e+01
3.251250000000000000e+04 6.740284329587123580e+01 4.603566597177619713e+01 1.057223400318047766e+02 8.489818959285017286e+01
3.252500000000000000e+04 6.749428401011228118e+01 4.603918262059370647e+01 1.057044728261848121e+02 8.469042138912539031e+01
3.253750000000000000e+04 6.749629143058460556e+01 4.593320010927273955e+01 1.057697953439989362e+02 8.451862346810192150e+01
3.255000000000000000e+04 6.732708940153942478e+01 4.596992222550395724e+01 1.056427351260625187e+02 8.460758235503278968e+01
3.256250000000000000e+04 6.731656001186463811e+01 4.589432023480171097e+01 1.057909389953484123e+02 8.453217596686165791e+01
3.257500000000000000e+04 6.733225668589147972e+01 4.591343031045580148e+01 1.057604380361214140e+02 8.450306116072943041e+01
3.258750000000000000e+04 6.741720879602412708e+01 4.609430645446674646e+01 1.057227427288577104e+02 8.454138724749418543e+01
3.260000000000000000e+04 6.753462791115005359e+01 4.608358179459868609e+01 1.057269447342418687e+02 8.451127382546509637e+01
3.261250000000000000e+04 6.749320071479326089e+01 4.610114974612424987e+01 1.058123797041565268e+02 8.460292186236105749e+01
3.262500000000000000e+04 6.765494991270678327e+01 4.608645788175525126e+01 1.057686846291276055e+02 8.457344064738748557e+01
3.263750000000000000e+04 6.767888173258548079e+01 4.609050708266964591e+01 1.055858826974839246e+02 8.470756314112418295e+01
3.265000000000000000e+04 6.775843167169510650e+01 4.604462653956093732e+01 1.056323440770935633e+02 8.462984280937676829e+01
3.266250000000000000e+04 6.783579098695393839e+01 4.609181063311523729e+01 1.057090438655876881e+02 8.460442064573891230e+01
3.267500000000000000e+04 6.786199353690480507e+01 4.607067103516469331e+01 1.057902819405860839e+02 8.465145179027669542e+01
3.268750000000000000e+04 6.781960591072252953e+01 4.596253667958153244e+01 1.059108381913785308e+02 8.473905076692265936e+01
3.270000000000000000e+04 6.796240530194327789e+01 4.595050807784758717e+01 1.059590875444100107e+02 8.473386662499132171e+01
3.271250000000000000e+04 6.796078465097306776e+01 4.600726334290320807e+01 1.058726354001744312e+02 8.479852464534677381e+01
3.272500000000000000e+04 6.789151783969613518e+01 4.610336336275374691e+01 1.058515966774612593e+02 8.484219350894504430e+01
3.273750000000000000e+04 6.770091702572796066e+01 4.602462204897482678e+01 1.057896538354164022e+02 8.483167205275573508e+01
3.275000000000000000e+04 6.782823616405691780e+01 4.609527463474232434e+01 1.057523847652277453e+02 8.494761920811403400e+01
3.276250000000000000e+04 6.789266415346939709e+01 4.614270045079028648e+01 1.058229170255623046e+02 8.490887792520348398e+01
3.277500000000000000e+04 6.789754942261190251e+01 4.618145761044507225e+01 1.057885465180943498e+02 8.490544107707256671e+01
3.278750000000000000e+04 6.781932004582816376e+01 4.621794294421541593e+01 1.058243896829398665e+02 8.477099825853396453e+01
3.280000000000000000e+04 6.788454580555693951e+01 4.635182109580444632e+01 1.058587501065330088e+02 8.466580353733807840e+01
3.281250000000000000e+04 6.780205430377631615e+01 4.635388548389352792e+01 1.059655364461578841e+02 8.448108614625283508e+01
3.282500000000000000e+04 6.787109279337457224e+01 4.632822421790716305e+01 1.059191190193878782e+02 8.439917505953616228e+01
3.283750000000000000e+04 6.781234206989074664e+01 4.625482098585730739e+01 1.059580165901741680e+02 8.440974578017996066e+01
3.285000000000000000e+04 6.775916300447339324e+01 4.634300713014742001e+01 1.059526457328238820e+02 8.450837930111633511e+01
3.286250000000000000e+04 6.772422387031211599e+01 4.640732346515048334e+01 1.060256563023315834e+02 8.441690073279009709e+01
3.287500000000000000e+04 6.772074786755925402e+01 4.634033015536702038e+01 1.060790761228359287e+02 8.425604613278278521e+01
3.288750000000000000e+04 6.773082263725802932e+01 4.643955406875443259e+01 1.060546313068309274e+02 8.421464004699994632e+01
3.290000000000000000e+04 6.766731669811504446e+01 4.650452295035781702e+01 1.060952761391297798e+02 8.420225385973819243e+01
3.291250000000000000e+04 6.741680380745809487e+01 4.668580695790083013e+01 1.061751726414257035e+02 8.425160972984497221e+01
3.292500000000000000e+04 6.747512078825040760e+01 4.665901518282891658e+01 1.062331561455203826e+02 8.432590629462644927e+01
3.293750000000000000e+04 6.728290239892858438e+01 4.669951662656492886e+01 1.060454328686169561e+02 8.442504268570506554e+01
3.295000000000000000e+04 6.741159462932341739e+01 4.668293311087309405e+01 1.060120500961636054e+02 8.433107546037483360e+01
3.296250000000000000e+04 6.742617144049407329e+01 4.657258103173393238e+01 1.060006097654404584e+02 8.438655219918749140e+01
3.297500000000000000e+04 6.742019409090903537e+01 4.662195955244563805e+01 1.060117084058005048e+02 8.436783530549445231e+01
3.298750000000000000e+04 6.746627435450299970e+01 4.657666354906779560e+01 1.057333968911392645e+02 8.442885009089496862e+01
3.300000000000000000e+04 6.744513518037361166e+01 4.673182233258062013e+01 1.056562488457452673e+02 8.464054081906951410e+01
3.301250000000000000e+04 6.746906356451158615e+01 4.670497131929307955e+01 1.056437407674899447e+02 8.453032200002485297e+01
3.302500000000000000e+04 6.765384160961255589e+01 4.671157608786693771e+01 1.055519044852969586e+02 8.438129828055453174e+01
3.303750000000000000e+04 6.771242544597239998e+01 4.663106035109975522e+01 1.055539131637920320e+02 8.445866006569686135e+01
3.305000000000000000e+04 6.778842402020131885e+01 4.644421504923276700e+01 1.055724158677630129e+02 8.444319171097590981e+01
3.306250000000000000e+04 6.784501945984860072e+01 4.647227486955919318e+01 1.054834263301826098e+02 8.446612092250133230e+01
3.307500000000000000e+04 6.782952160768273586e+01 4.649505235121825564e+01 1.055889401486044790e+02 8.445256405266819399e+01
3.308750000000000000e+04 6.791339571934587127e+01 4.634268459878772006e+01 1.055850647472044130e+02 8.446729647108070083e+01
3.310000000000000000e+04 6.793293881243070587e+01 4.633247693749706997e+01 1.054887528665632317e+02 8.447232092876099330e+01
3.311250000000000000e+04 6.796961017103090796e+01 4.633721517650229060e+01 1.054642806750767079e+02 8.440130920848021390e+01
3.312500000000000000e+04 6.774218821023774240e+01 4.629711438296191517e+01 1.054681016770146300e+02 8.449167525545691149e+01
3.313750000000000000e+04 6.775321228758458858e+01 4.632139962980328107e+01 1.054887237100310671e+02 8.458749842350410120e+01
3.315000000000000000e+04 6.776608211234245971e+01 4.645037279154606580e+01 1.055741432941757125e+02 8.464927441971858002e+01
3.316250000000000000e+04 6.778414690473223914e+01 4.640274459649712924e+01 1.055643174912994198e+02 8.475977731428606887e+01
3.317500000000000000e+04 6.750351875498802201e+01 4.631804098821490356e+01 1.056215288407875050e+02 8.493720011051043173e+01
3.318750000000000000e+04 6.732173267870999211e+01 4.614531218494953180e+01 1.057854037530783700e+02 8.497050766970008340e+01
3.320000000000000000e+04 6.727966528279489467e+01 4.615294632161678123e+01 1.058233430221848863e+02 8.496365157371023713e+01
3.321250000000000000e+04 6.727653894028435388e+01 4.613290127826001452e+01 1.059943043953416009e+02 8.486478133302098570e+01
3.322500000000000000e+04 6.729915445180459699e+01 4.607795818506257035e+01 1.060090093645221145e+02 8.486913402849538102e+01
3.323750000000000000e+04 6.734442462196844303e+01 4.606636013418273023e+01 1.059071263708175366e+02 8.494801200913668993e+01
3.325000000000000000e+04 6.727299495927327655e+01 4.593701020531216273e+01 1.060364899567002652e+02 8.492849211687295963e+01
3.326250000000000000e+04 6.724238574363394605e+01 4.595992597524439560e+01 1.061479615263536402e+02 8.495168073360238736e+01
3.327500000000000000e+04 6.729314360932141881e+01 4.602448322688776727e+01 1.061765283421949988e+02 8.501199210399275330e+01
3.328750000000000000e+04 6.725018441154409743e+01 4.603555896152799676e+01 1.060795428443808817e+02 8.504243207505193425e+01
3.330000000000000000e+04 6.716800681873526457e+01 4.604421370990028350e+01 1.062036407217053977e+02 8.504039484662412463e+01
3.331250000000000000e+04 6.721120397377082156e+01 4.604854022743073472e+01 1.061313386984635940e+02 8.508516985070187388e+01
3.332500000000000000e+04 6.737561287598558124e+01 4.609919489570238937e+01 1.061339163111613146e+02 8.516322716716180707e+01
3.333750000000000000e+04 6.742783550010362603e+01 4.606798082107673054e+01 1.061125370676906101e+02 8.530223415208428150e+01
3.335000000000000000e+04 6.740316679132679667e+01 4.597912465962752293e+01 1.059679022062576763e+02 8.523938032320465652e+01
3.336250000000000000e+04 6.736550760698474960e+01 4.591726644666816526e+01 1.060227321825238676e+02 8.522693582444765070e+01
3.337500000000000000e+04 6.723746355930416030e+01 4.589446643441758056e+01 1.060416115088224700e+02 8.516433370163564121e+01
3.338750000000000000e+04 6.726502270644401449e+01 4.587890546116570789e+01 1.061321549854809945e+02 8.510509578142547582e+01
3.340000000000000000e+04 6.730969624937017670e+01 4.581678843362929143e+01 1.061887615702963359e+02 8.507870307481844918e+01
3.341250000000000000e+04 6.725086899950485986e+01 4.576004155875337887e+01 1.061895486426762432e+02 8.520918873075369504e+01
3.342500000000000000e+04 6.714854665269652401e+01 4.567919403186181171e+01 1.060636985384601729e+02 8.517725067662669858e+01
3.343750000000000000e+04 6.703319961557275519e+01 4.553273513422558239e+01 1.059687576173770935e+02 8.519234866746211310e+01
3.345000000000000000e+04 6.699539108484025007e+01 4.569006243421820557e+01 1.060211249087603278e+02 8.521831378294422166e+01
3.346250000000000000e+04 6.706418042861700712e+01 4.560123818537042695e+01 1.060534141376093658e+02 8.520378984743025796e+01
3.347500000000000000e+04 6.697706651928230315e+01 4.544702727318783531e+01 1.061100378513052505e+02 8.508437017235647204e+01
3.348750000000000000e+04 6.688436393783906908e+01 4.564490967006517508e+01 1.061527525380534485e+02 8.514608997961292403e+01
3.350000000000000000e+04 6.694467254241369858e+01 4.568105210065508714e+01 1.061339488345280131e+02 8.521690953594817586e+01
3.351250000000000000e+04 6.691278770451097557e+01 4.570510222783966015e+01 1.061216776958890904e+02 8.514967835668825558e+01
3.352500000000000000e+04 6.690925069037616879e+01 4.564727239453712571e+01 1.062732410359354702e+02 8.531530209817678667e+01
3.353750000000000000e+04 6.691275361430005830e+01 4.558186945930538059e+01 1.062984290955431419e+02 8.534900424166565358e+01
3.355000000000000000e+04 6.689478534930498199e+01 4.558821737736145252e+01 1.063930491549794937e+02 8.536277872176626147e+01
3.356250000000000000e+04 6.686552781687676372e+01 4.559795656023275967e+01 1.062531088395262628e+02 8.512567766626811760e+01
3.357500000000000000e+04 6.685667230560729024e+01 4.576247216799236384e+01 1.062731008385095492e+02 8.517465555268107380e+01
3.358750000000000000e+04 6.689649128345821794e+01 4.585647957486375503e+01 1.063987723868475257e+02 8.511275132686957079e+01
3.360000000000000000e+04 6.684411067841648446e+01 4.572759042844249677e+01 1.063577899210848017e+02 8.509677606992619303e+01
3.361250000000000000e+04 6.682977932811600397e+01 4.566258083228581199e+01 1.063609442794113136e+02 8.519873304047084162e+01
3.362500000000000000e+04 6.689355258791783854e+01 4.562323770528272604e+01 1.063206544855954974e+02 8.509606760304245654e+01
3.363750000000000000e+04 6.683126373244056140e+01 4.562104471006936279e+01 1.063417808592036096e+02 8.495447254636385992e+01
3.365000000000000000e+04 6.686839676906605234e+01 4.580817041676718304e+01 1.062682987481192782e+02 8.502558798036149312e+01
3.366250000000000000e+04 6.680668678103836555e+01 4.588703331390046003e+01 1.062994812347787814e+02 8.511560872238837305e+01
3.367500000000000000e+04 6.695019521262061346e+01 4.594096773818808543e+01 1.063182806683460200e+02 8.490203270344127873e+01
3.368750000000000000e+04 6.702906424804619689e+01 4.594979462417886396e+01 1.062938834867933480e+02 8.503915897443822303e+01
3.370000000000000000e+04 6.704839750030420475e+01 4.590363906131791083e+01 1.062392822346507018e+02 8.502327904966278993e+01
3.371250000000000000e+04 6.700980667360826715e+01 4.597577279122734950e+01 1.062857996873197948e+02 8.516919224697748803e+01
3.372500000000000000e+04 6.704617581337832632e+01 4.597952002135108529e+01 1.062404781308685529e+02 8.528449426505171971e+01
3.373750000000000000e+04 6.703192727681376084e+01 4.589677551289683066e+01 1.062586916715020635e+02 8.509556274447911051e+01
3.375000000000000000e+04 6.705055442200529114e+01 4.583894332300722851e+01 1.061578655080718363e+02 8.512976488311970513e+01
3.376250000000000000e+04 6.705083900653872320e+01 4.578432501912465824e+01 1.062203399829421073e+02 8.528762363937752866e+01
3.377500000000000000e+04 6.698234922204912323e+01 4.577826749142310092e+01 1.060801694058072400e+02 8.529433299873456065e+01
3.378750000000000000e+04 6.703933393158632725e+01 4.588591112834498631e+01 1.061009525181202235e+02 8.526490475994842200e+01
3.380000000000000000e+04 6.708510350046232418e+01 4.602165258775422529e+01 1.063046847507622346e+02 8.529399390033931638e+01
3.381250000000000000e+04 6.713806416597351756e+01 4.611256219165147741e+01 1.063898441227786975e+02 8.533135271262857202e+01
3.382500000000000000e+04 6.721122981486060155e+01 4.612797702751966966e+01 1.062926837223320007e+02 8.532437721623939808e+01
3.383750000000000000e+04 6.728884333446939081e+01 4.617725580413129194e+01 1.061866180160835285e+02 8.527215509704473106e+01
3.385000000000000000e+04 6.745405579209169389e+01 4.620796885193589532e+01 1.060650580478148015e+02 8.521820825850470271e+01
3.386250000000000000e+04 6.758012080170658464e+01 4.630628553357637855e+01 1.061777949361181754e+02 8.508062182930238748e+01
3.387500000000000000e+04 6.763024334520534353e+01 4.633385085928127722e+01 1.061854215219501043e+02 8.517389245124921615e+01
3.388750000000000000e+04 6.763472080619830251e+01 4.640237887784773818e+01 1.063226008330161108e+02 8.515132629634882733e+01
3.390000000000000000e+04 6.777556456274037089e+01 4.630145570760080886e+01 1.063627285952935750e+02 8.509366801341600706e+01
3.391250000000000000e+04 6.786953758537988790e+01 4.640665780683386998e+01 1.063806557633155592e+02 8.509967305393215042e+01
3.392500000000000000e+04 6.796503630428135523e+01 4.648642995354128971e+01 1.065230099854145323e+02 8.515921720620819713e+01
3.393750000000000000e+04 6.794927208686118547e+01 4.646235354139223972e+01 1.066114254122130944e+02 8.518376891782592963e+01
3.395000000000000000e+04 6.789198865811653150e+01 4.639364513784778410e+01 1.066299671210851017e+02 8.531044913117429473e+01
3.396250000000000000e+04 6.796571783738616546e+01 4.634157367220696955e+01 1.066467922295289696e+02 8.544441932455406175e+01
3.397500000000000000e+04 6.788192799756200202e+01 4.636748311473544248e+01 1.066750211129279364e+02 8.532081991707480029e+01
3.398750000000000000e+04 6.777465676325125798e+01 4.633391870506731891e+01 1.066291385911844003e+02 8.543568989690766102e+01
3.400000000000000000e+04 6.771743785324186149e+01 4.631247918940336916e+01 1.066414970878367257e+02 8.546932545631740652e+01
3.401250000000000000e+04 6.764644170858791483e+01 4.624623653301591020e+01 1.068120085032251438e+02 8.546405662784863466e+01
3.402500000000000000e+04 6.759160639575544849e+01 4.625133438643295847e+01 1.068047281047465162e+02 8.548262226577773504e+01
3.403750000000000000e+04 6.764464980514645731e+01 4.630003993373481563e+01 1.067364560360771861e+02 8.545872282346809357e+01
3.405000000000000000e+04 6.751865321020156330e+01 4.625669546030601254e+01 1.066788963386671441e+02 8.545284398303577689e+01
3.406250000000000000e+04 6.739185970777890589e+01 4.633381518333747096e+01 1.066694374957379807e+02 8.555358175017759947e+01
3.407500000000000000e+04 6.749278300994708957e+01 4.631341271608811638e+01 1.066895202963720237e+02 8.550182629421112779e+01
3.408750000000000000e+04 6.752846254995870368e+01 4.620454761114582709e+01 1.067552928202727713e+02 8.547161057742863477e+01
3.410000000000000000e+04 6.754008648711169371e+01 4.617542418039649732e+01 1.068455013931740041e+02 8.541948732383626464e+01
3.411250000000000000e+04 6.755376739586367307e+01 4.615599286305327809e+01 1.067773055213316553e+02 8.549685638047246528e+01
3.412500000000000000e+04 6.753466592356045339e+01 4.615186760019409462e+01 1.068103769580369544e+02 8.567416814070139708e+01
3.413750000000000000e+04 6.764896419097421187e+01 4.630635544187364872e+01 1.067696806387369293e+02 8.568730635611196078e+01
3.415000000000000000e+04 6.755304696032321488e+01 4.635458912250167884e+01 1.067055850448738994e+02 8.566886338436574988e+01
3.416250000000000000e+04 6.748783275483133082e+01 4.651416422849898424e+01 1.068140948916773851e+02 8.577933895543029053e+01
3.417500000000000000e+04 6.749075043221549208e+01 4.654697956579419582e+01 1.066891913131900083e+02 8.572566818534231459e+01
3.418750000000000000e+04 6.743519151467815220e+01 4.658520573037672818e+01 1.067333638588440579e+02 8.585372541339937413e+01
3.420000000000000000e+04 6.737263970650954548e+01 4.656840381207275215e+01 1.068560114142014896e+02 8.578825225447712910e+01
3.421250000000000000e+04 6.748071740683114683e+01 4.664825060523318712e+01 1.067347074338534014e+02 8.564570969478123175e+01
3.422500000000000000e+04 6.749458280600657645e+01 4.672973286114379476e+01 1.067004106344824663e+02 8.558580343930142931e+01
3.423750000000000000e+04 6.753724081990010575e+01 4.677714059200449270e+01 1.067498039533279268e+02 8.569863220477417087e+01
3.425000000000000000e+04 6.755877186474052110e+01 4.682893181307779429e+01 1.067961178541337404e+02 8.561416268764179449e+01
3.426250000000000000e+04 6.762436112111498687e+01 4.689792034494612949e+01 1.066391911826911212e+02 8.561179845246984144e+01
3.427500000000000000e+04 6.750864785437065052e+01 4.691290763968427058e+01 1.067033552693525706e+02 8.571854652134067010e+01
3.428750000000000000e+04 6.752827491546251792e+01 4.688651988960619121e+01 1.066053939656931107e+02 8.575458325628014222e+01
3.430000000000000000e+04 6.753612375417533542e+01 4.694836164629632691e+01 1.065265589337305698e+02 8.568069924210483634e+01
3.431250000000000000e+04 6.743272299127063718e+01 4.696514653613711943e+01 1.066180768667675949e+02 8.582692714119174582e+01
3.432500000000000000e+04 6.746709599009308533e+01 4.701968937222104472e+01 1.064678105280323877e+02 8.568865257581951766e+01
3.433750000000000000e+04 6.750576176729333611e+01 4.708160740139325640e+01 1.063512828468841036e+02 8.566626508778085736e+01
3.435000000000000000e+04 6.758671755785194080e+01 4.712088922598321261e+01 1.062884370913191106e+02 8.569814826817810172e+01
3.436250000000000000e+04 6.764927638039519309e+01 4.723004718946159386e+01 1.062813026176817885e+02 8.572020687256248550e+01
3.437500000000000000e+04 6.756875672040979453e+01 4.717366886980887131e+01 1.061871207951421070e+02 8.575344111675065051e+01
3.438750000000000000e+04 6.741447470596105518e+01 4.724145202001388100e+01 1.062197785837931718e+02 8.574770971767325989e+01
3.440000000000000000e+04 6.748579470501110222e+01 4.725051919521581567e+01 1.061782169889310410e+02 8.566941426164314066e+01
3.441250000000000000e+04 6.741216332029210889e+01 4.730937979607926280e+01 1.061275098267633581e+02 8.573402403176048381e+01
3.442500000000000000e+04 6.733686104636649361e+01 4.716439897254496572e+01 1.060226154833808607e+02 8.555855068323590729e+01
3.443750000000000000e+04 6.731500106471590072e+01 4.708433732513711334e+01 1.061023719923165913e+02 8.548946060464419361e+01
3.445000000000000000e+04 6.730741492807005955e+01 4.711874033118973415e+01 1.059707231573539872e+02 8.547016507285454168e+01
3.446250000000000000e+04 6.725819971326680502e+01 4.711921800278649641e+01 1.059075303271532107e+02 8.550009421635159867e+01
3.447500000000000000e+04 6.713544760066497474e+01 4.720155571674872874e+01 1.058921002016311661e+02 8.551705058736133935e+01
3.448750000000000000e+04 6.698574085650497523e+01 4.723306447424948828e+01 1.060873945495958424e+02 8.547308315996264128e+01
3.450000000000000000e+04 6.711145523109615851e+01 4.713002818566165786e+01 1.060780921821875751e+02 8.549191250647866980e+01
3.451250000000000000e+04 6.721758786462009994e+01 4.711920285043168377e+01 1.060746352551215210e+02 8.560595185691691711e+01
3.452500000000000000e+04 6.723482357445310242e+01 4.726509888173690399e+01 1.060632094371155318e+02 8.567299086733450508e+01
3.453750000000000000e+04 6.716590132278761871e+01 4.726127980553515329e+01 1.061060588238782003e+02 8.566433984359713349e+01
3.455000000000000000e+04 6.735614238422131450e+01 4.726500521749542116e+01 1.060152482601920241e+02 8.568760439346421265e+01
3.456250000000000000e+04 6.747023797842864212e+01 4.725694445846915670e+01 1.059155539103266221e+02 8.582024471478675309e+01
3.457500000000000000e+04 6.745651730341558050e+01 4.720265929874255306e+01 1.058336777305632666e+02 8.586976172712888911e+01
3.458750000000000000e+04 6.756830415917178811e+01 4.710958030032109178e+01 1.059319734073059038e+02 8.588813840289861901e+01
3.460000000000000000e+04 6.749329775988155689e+01 4.715392120217452288e+01 1.059517034034252987e+02 8.591059717474149693e+01
3.461250000000000000e+04 6.734001860956135488e+01 4.712271309834237343e+01 1.059189596787143159e+02 8.604428322786704086e+01
3.462500000000000000e+04 6.734092101068767988e+01 4.713359049371592846e+01 1.059692339611570731e+02 8.598381573647300513e+01
3.463750000000000000e+04 6.738258145831555623e+01 4.711187334204207389e+01 1.059449280402155154e+02 8.608610408055183427e+01
3.465000000000000000e+04 6.743048654606575099e+01 4.711014756654522273e+01 1.059210245575582263e+02 8.608716762433749636e+01
3.466250000000000000e+04 6.749069193053487936e+01 4.709412826169797484e+01 1.059604314573095394e+02 8.595778607031542151e+01
3.467500000000000000e+04 6.747877126596283404e+01 4.714035312663505550e+01 1.058453017064816066e+02 8.590653010782138210e+01
3.468750000000000000e+04 6.733128865136313834e+01 4.718586127674701913e+01 1.057848508609564817e+02 8.597750940080368309e+01
3.470000000000000000e+04 6.747022955615915407e+01 4.719689192717181925e+01 1.058269674610518791e+02 8.605414164271013533e+01
3.471250000000000000e+04 6.761636838087412116e+01 4.716811821191013365e+01 1.059419163890577096e+02 8.610963060927771551e+01
3.472500000000000000e+04 6.758883036030373148e+01 4.717372418390654332e+01 1.058695828700217874e+02 8.610994025000611884e+01
3.473750000000000000e+04 6.757341462234336404e+01 4.704490656509275226e+01 1.058663302765007757e+02 8.630442481497428275e+01
3.475000000000000000e+04 6.764787269996615748e+01 4.720434100363470975e+01 1.059028463029448943e+02 8.633351631636389811e+01
3.476250000000000000e+04 6.762065098929501517e+01 4.711771790483246036e+01 1.058348738314213762e+02 8.646796679655625439e+01
3.477500000000000000e+04 6.756309398338113681e+01 4.718370036015151214e+01 1.058673144391180330e+02 8.631063327028317644e+01
3.478750000000000000e+04 6.759736072451724453e+01 4.733926767866301333e+01 1.058516117208506699e+02 8.630982234175928625e+01
3.480000000000000000e+04 6.738578717894304759e+01 4.734933867370279614e+01 1.057490943324401513e+02 8.625136942670181384e+01
3.481250000000000000e+04 6.750518732946642331e+01 4.732266375549320969e+01 1.056243799783973998e+02 8.616475354647259621e+01
3.482500000000000000e+04 6.766383644851639190e+01 4.728919039634746468e+01 1.055326448535753627e+02 8.615647415896337691e+01
3.483750000000000000e+04 6.782666123764752797e+01 4.711809842256466396e+01 1.054813010597716669e+02 8.618935920885941471e+01
3.485000000000000000e+04 6.783928625935087098e+01 4.709524801197263599e+01 1.054901234411345428e+02 8.605410428999245198e+01
3.486250000000000000e+04 6.778298380778075227e+01 4.712307416540767946e+01 1.054258927014649032e+02 8.589291291489689684e+01
3.487500000000000000e+04 6.768303550751059561e+01 4.708477136278074937e+01 1.054621956256707165e+02 8.587265238962504554e+01
3.488750000000000000e+04 6.771829724540832274e+01 4.723736405700652341e+01 1.055548785696244494e+02 8.598334285930629051e+01
3.490000000000000000e+04 6.752319086435977624e+01 4.729163215252239638e+01 1.056098680473590434e+02 8.598615096597852414e+01
3.491250000000000000e+04 6.765696705652563026e+01 4.738552071500404139e+01 1.055696403538935613e+02 8.599292057053355620e+01
3.492500000000000000e+04 6.757486788494252039e+01 4.731695212819241192e+01 1.056311502924578889e+02 8.616627925791307518e+01
3.493750000000000000e+04 6.760842710151993629e+01 4.715357511365014886e+01 1.056889899582920549e+02 8.602990230760204327e+01
3.495000000000000000e+04 6.755543635007269643e+01 4.717628313297877440e+01 1.056625862890770691e+02 8.604904655875058950e+01
3.496250000000000000e+04 6.762044599658754862e+01 4.697121225179116522e+01 1.056523603846398629e+02 8.601988891931434011e+01
3.497500000000000000e+04 6.764118876254035229e+01 4.699122633623113643e+01 1.054893376645494669e+02 8.610626649656644815e+01
3.498750000000000000e+04 6.738594303206055258e+01 4.703681657544585448e+01 1.055089121603945017e+02 8.614762808631400048e+01
3.500000000000000000e+04 6.725776788332916567e+01 4.706298024585232298e+01 1.054786072364239686e+02 8.614451765722654386e+01
3.501250000000000000e+04 6.739748642568072512e+01 4.708710503368995148e+01 1.054779247109754294e+02 8.613733957357408144e+01
3.502500000000000000e+04 6.751717683391984792e+01 4.700352175439614655e+01 1.055874027998356439e+02 8.615212883496437257e+01
3.503750000000000000e+04 6.749200723422195836e+01 4.709457097917548651e+01 1.055188842765321624e+02 8.624509258313234739e+01
3.505000000000000000e+04 6.749202710735409028e+01 4.699170702273518430e+01 1.056926828918449246e+02 8.618774304442266043e+01
3.506250000000000000e+04 6.742068000706636610e+01 4.692316052787706582e+01 1.059656315878464028e+02 8.606415101340749629e+01
3.507500000000000000e+04 6.728437015185548375e+01 4.712571677314258523e+01 1.059584187526328520e+02 8.602243558617465169e+01
3.508750000000000000e+04 6.719605686737051542e+01 4.716398839388566699e+01 1.060124682341795790e+02 8.626346877809258729e+01
3.510000000000000000e+04 6.720590696890894833e+01 4.730387363406028811e+01 1.059940000398211595e+02 8.615671130104225028e+01
3.511250000000000000e+04 6.731328101060408642e+01 4.715790073228031787e+01 1.060497406523359416e+02 8.636346235654137615e+01
3.512500000000000000e+04 6.746425849231252414e+01 4.727826617257824182e+01 1.060990615926550475e+02 8.651553684097390828e+01
3.513750000000000000e+04 6.749915084588175773e+01 4.720510759472793438e+01 1.061729865290689503e+02 8.661766314161185676e+01
3.515000000000000000e+04 6.754678238822474157e+01 4.722311406373913911e+01 1.061758291526651448e+02 8.648147696514071470e+01
3.516250000000000000e+04 6.751713601768406647e+01 4.715377618888320654e+01 1.061035352909223377e+02 8.647006326302137325e+01
3.517500000000000000e+04 6.748913607947639548e+01 4.715775514824504455e+01 1.061330425774607562e+02 8.644944488160295748e+01
3.518750000000000000e+04 6.749286974061207900e+01 4.709553018994625262e+01 1.061879776364730219e+02 8.625005042430915125e+01
3.520000000000000000e+04 6.745587639983980921e+01 4.709438844445828209e+01 1.061036206312588348e+02 8.628415953801767557e+01
3.521250000000000000e+04 6.732043108861708447e+01 4.710380118776423330e+01 1.061291379066436491e+02 8.631107864316739153e+01
3.522500000000000000e+04 6.734643819962288092e+01 4.714234681342150424e+01 1.061939911732268769e+02 8.641117050478167982e+01
3.523750000000000000e+04 6.752260836174970393e+01 4.713948422900011792e+01 1.062646882777175676e+02 8.644516603420034073e+01
3.525000000000000000e+04 6.761529293420962006e+01 4.722199620423776167e+01 1.062248760928183628e+02 8.635351440991567529e+01
3.526250000000000000e+04 6.762821958807093381e+01 4.729965939709194345e+01 1.062147377109471904e+02 8.625395127426446606e+01
3.527500000000000000e+04 6.769770400651944442e+01 4.740643126498112281e+01 1.061125766375402577e+02 8.614248834987392911e+01
3.528750000000000000e+04 6.768592917009721077e+01 4.750082738724678677e+01 1.060696311403617500e+02 8.616589016474146945e+01
3.530000000000000000e+04 6.753754073973645689e+01 4.726601026634657643e+01 1.060167205431424833e+02 8.621812713409916284e+01
3.531250000000000000e+04 6.747389625921688605e+01 4.724309366590850345e+01 1.059570900296779712e+02 8.631052594757915131e+01
3.532500000000000000e+04 6.757870567832772224e+01 4.728975886816922269e+01 1.059583409769417841e+02 8.634632051016023979e+01
3.533750000000000000e+04 6.758368473258197184e+01 4.736032723067875594e+01 1.059016034739211420e+02 8.642887184258258060e+01
3.535000000000000000e+04 6.771076513141115072e+01 4.748230358537274043e+01 1.060278199856365262e+02 8.629259393461377670e+01
3.536250000000000000e+04 6.775292783936411922e+01 4.746611012745420055e+01 1.060750345061577917e+02 8.622884155372241821e+01
3.537500000000000000e+04 6.776490940773227578e+01 4.750395936416440890e+01 1.059811431349884714e+02 8.609458501361191907e+01
3.538750000000000000e+04 6.763038837837825668e+01 4.751774009767712670e+01 1.059288142512795332e+02 8.602386368886494949e+01
3.540000000000000000e+04 6.753315743833030638e+01 4.755553056183898519e+01 1.059266421200880899e+02 8.604251309907861867e+01
3.541250000000000000e+04 6.761551101163676947e+01 4.762411613817954503e+01 1.060090482439517814e+02 8.610606867183203406e+01
3.542500000000000000e+04 6.760169734596014735e+01 4.764042690134341740e+01 1.059725966717337258e+02 8.607303438166145781e+01
3.543750000000000000e+04 6.740916078630797870e+01 4.758152654447730612e+01 1.058735245436534740e+02 8.608916043223297265e+01
3.545000000000000000e+04 6.745732996344392518e+01 4.752614410673103151e+01 1.058740914387656602e+02 8.604756151250028040e+01
3.546250000000000000e+04 6.738792701568017662e+01 4.743148538544149773e+01 1.059632730980581812e+02 8.598968030643473526e+01
3.547500000000000000e+04 6.728234862590957732e+01 4.740546420057944488e+01 1.060590322785365345e+02 8.609860342782039311e+01
3.548750000000000000e+04 6.723133476991476698e+01 4.742091063480416580e+01 1.061064184945647497e+02 8.594925273245414132e+01
3.550000000000000000e+04 6.724257702737550346e+01 4.749465473878336752e+01 1.060810211503613942e+02 8.604722342429772652e+01
3.551250000000000000e+04 6.735553263472881724e+01 4.751607453206938914e+01 1.061594649784283035e+02 8.602863018904007220e+01
3.552500000000000000e+04 6.754078514844272263e+01 4.758969515437085107e+01 1.061389358772906348e+02 8.596257122019756025e+01
3.553750000000000000e+04 6.753241816349965632e+01 4.762675880752961888e+01 1.062861817924184464e+02 8.593195932800341552e+01
3.555000000000000000e+04 6.750239356713397854e+01 4.751177451191272638e+01 1.061621517913013406e+02 8.587476756837750713e+01
3.556250000000000000e+04 6.749694162408430032e+01 4.753488667235232157e+01 1.061201837969268240e+02 8.581271144292320230e+01
3.557500000000000000e+04 6.746030804515920920e+01 4.756708539343270559e+01 1.060303457197575199e+02 8.583259331571754558e+01
3.558750000000000000e+04 6.731413581537930213e+01 4.764108577000944678e+01 1.059809028907666857e+02 8.564384925003697902e+01
3.560000000000000000e+04 6.731785139997991507e+01 4.758120426591592178e+01 1.059732442698031747e+02 8.561188656505156303e+01
3.561250000000000000e+04 6.722628166897968072e+01 4.756474626620516233e+01 1.059965096455975697e+02 8.559112682508923342e+01
3.562500000000000000e+04 6.716756651116678256e+01 4.763202742919020949e+01 1.060492370595877958e+02 8.554054040590027341e+01
3.563750000000000000e+04 6.726858940668458331e+01 4.750206617012857180e+01 1.060319469014435896e+02 8.545107809184719372e+01
3.565000000000000000e+04 6.723532106986914414e+01 4.741740863941497253e+01 1.058784066443104734e+02 8.550750373555628414e+01
3.566250000000000000e+04 6.709962264836778445e+01 4.734111362857081673e+01 1.058795136088992308e+02 8.527286475859423831e+01
3.567500000000000000e+04 6.715862371262227271e+01 4.730903612093056410e+01 1.059459256199568244e+02 8.514913959165167512e+01
3.568750000000000000e+04 6.715355318836003562e+01 4.728032312376820556e+01 1.059445682518913827e+02 8.530979778227451504e+01
3.570000000000000000e+04 6.694112428967478934e+01 4.730743142312748262e+01 1.058591020585578519e+02 8.527645625199681945e+01
3.571250000000000000e+04 6.695408870677628954e+01 4.732620068042624695e+01 1.057543145030403480e+02 8.528545324075925294e+01
3.572500000000000000e+04 6.694211843695032371e+01 4.724579342969859397e+01 1.057072211494692056e+02 8.524004932995634931e+01
3.573750000000000000e+04 6.708779836466348456e+01 4.717115426145858237e+01 1.057820260310997469e+02 8.534158957515555244e+01
3.575000000000000000e+04 6.701423021430265692e+01 4.719459487358799521e+01 1.056772242725875230e+02 8.538289145359212284e+01
3.576250000000000000e+04 6.705516553279350944e+01 4.712940663137367636e+01 1.057381747603444637e+02 8.529977876928303715e+01
3.577500000000000000e+04 6.709059313598585561e+01 4.718202431575366518e+01 1.056462948584755566e+02 8.547766450067005906e+01
3.578750000000000000e+04 6.699470114722235792e+01 4.715706821967682316e+01 1.055932460987087325e+02 8.548463246891749634e+01
3.580000000000000000e+04 6.699116227116222433e+01 4.726455367233649696e+01 1.055809009253022595e+02 8.570284747393624514e+01
3.581250000000000000e+04 6.707522359404299550e+01 4.723225360675331075e+01 1.056192956753413057e+02 8.578071732757081236e+01
3.582500000000000000e+04 6.719413001013020903e+01 4.726607898310032851e+01 1.055852921366391399e+02 8.563312780718267447e+01
3.583750000000000000e+04 6.713656419472047787e+01 4.727484193404685442e+01 1.057872031550414675e+02 8.540075202252315023e+01
3.585000000000000000e+04 6.710909215481672163e+01 4.714971585810798871e+01 1.058075092692494508e+02 8.551235246692921521e+01
3.586250000000000000e+04 6.712599438205171509e+01 4.718856830059275609e+01 1.058427306681426643e+02 8.563746436028729647e+01
3.587500000000000000e+04 6.710836509662281912e+01 4.709983548086885463e+01 1.056760816912519658e+02 8.576631180318594261e+01
3.588750000000000000e+04 6.714528789860338520e+01 4.713735621387586150e+01 1.057902020459744818e+02 8.584158402046571723e+01
3.590000000000000000e+04 6.715037417034031364e+01 4.717201260818025332e+01 1.058123935788917436e+02 8.571879974271435287e+01
3.591250000000000000e+04 6.732798793418204752e+01 4.704915408877285188e+01 1.057153146140309445e+02 8.584707307103859364e+01
3.592500000000000000e+04 6.736707709765175878e+01 4.698371526823630262e+01 1.056941075401627899e+02 8.591238758172329426e+01
3.593750000000000000e+04 6.737015023009374204e+01 4.698861564193075679e+01 1.057237111553645548e+02 8.582327496446157511e+01
3.595000000000000000e+04 6.747202045525546055e+01 4.703325652573583682e+01 1.058219916387493669e+02 8.581171308006055654e+01
3.596250000000000000e+04 6.749893463165740570e+01 4.699313483365369848e+01 1.056060908062318902e+02 8.601409119000282999e+01
3.597500000000000000e+04 6.750345864492398107e+01 4.704664175470557552e+01 1.057258846805371633e+02 8.603055439376953473e+01
3.598750000000000000e+04 6.754358761444868264e+01 4.706549372791392472e+01 1.057433667021322208e+02 8.602455173337027361e+01
3.600000000000000000e+04 6.756608068033222025e+01 4.697274748505210340e+01 1.056414378208692568e+02 8.622344211035914441e+01
3.601250000000000000e+04 6.755579810773373595e+01 4.706096549396842477e+01 1.056533088902515800e+02 8.599095909214123878e+01
3.602500000000000000e+04 6.761548912833237068e+01 4.711221780146751570e+01 1.056140717001663063e+02 8.608330890479149389e+01
3.603750000000000000e+04 6.775503792963574767e+01 4.708091278303540150e+01 1.055457918478592774e+02 8.610363867894899670e+01
3.605000000000000000e+04 6.763128575800551801e+01 4.707521920133508786e+01 1.056727849973256497e+02 8.605414028958452377e+01
3.606250000000000000e+04 6.757233810291825193e+01 4.701756345298453255e+01 1.054777082044170555e+02 8.606274568216066712e+01
3.607500000000000000e+04 6.763030023289697112e+01 4.708500481205920352e+01 1.054467813166495347e+02 8.595471916676373780e+01
3.608750000000000000e+04 6.745010337620522023e+01 4.704550908408270971e+01 1.055584111160960532e+02 8.598210065486284748e+01
3.610000000000000000e+04 6.742770748556480953e+01 4.712395747295275328e+01 1.055591198962568598e+02 8.588143150647420043e+01
3.611250000000000000e+04 6.738612205187369852e+01 4.703966986352996571e+01 1.056355379923919315e+02 8.593054534996673510e+01
3.612500000000000000e+04 6.735722000078220617e+01 4.713855571810979939e+01 1.056551689840437831e+02 8.592897378106938788e+01
3.613750000000000000e+04 6.731070350701551774e+01 4.715048930492653056e+01 1.057981165593066208e+02 8.582358347022669420e+01
3.615000000000000000e+04 6.756786637624846037e+01 4.725030411635127336e+01 1.058177251547294588e+02 8.581976722664184365e+01
3.616250000000000000e+04 6.748543301181807408e+01 4.724842012143528791e+01 1.058291693380966052e+02 8.584814530564405288e+01
3.617500000000000000e+04 6.760183917580813784e+01 4.720322545261574732e+01 1.059788704881444943e+02 8.585230549048552007e+01
3.618750000000000000e+04 6.745209516187394172e+01 4.725738777022826298e+01 1.059624799251455300e+02 8.589402212295077277e+01
3.620000000000000000e+04 6.759900896279430071e+01 4.710383736890522499e+01 1.058999458694626696e+02 8.584673897497589223e+01
3.621250000000000000e+04 6.750476305484809814e+01 4.710401661750115210e+01 1.058424180434135877e+02 8.579870780063450297e+01
3.622500000000000000e+04 6.729224252276543439e+01 4.707077291943418373e+01 1.059103433190861239e+02 8.587679867699364422e+01
3.623750000000000000e+04 6.726766278289530021e+01 4.706894848837500689e+01 1.058685827985945593e+02 8.593278639814138842e+01
3.625000000000000000e+04 6.720606369718824169e+01 4.704846353341361009e+01 1.058661691949901780e+02 8.610377578916708785e+01
3.626250000000000000e+04 6.727843039345974319e+01 4.707729021487472920e+01 1.059585807284561128e+02 8.617142612978526017e+01
3.627500000000000000e+04 6.732061652578533995e+01 4.729157794832138251e+01 1.059949877173089163e+02 8.614637614316959002e+01
3.628750000000000000e+04 6.740980964927398134e+01 4.737444304624247593e+01 1.059249944189909769e+02 8.618288690494080129e+01
3.630000000000000000e+04 6.724649965240600125e+01 4.731097876163010341e+01 1.059125051501437582e+02 8.631689850108341489e+01
3.631250000000000000e+04 6.715020109134930237e+01 4.742353997253758280e+01 1.058951888650220070e+02 8.625679027942781829e+01
3.632500000000000000e+04 6.714194529954913548e+01 4.740571252182380846e+01 1.059185201673948740e+02 8.627562806815431884e+01
3.633750000000000000e+04 6.723692912866498261e+01 4.749429500931029935e+01 1.061293422989543842e+02 8.625753536228049256e+01
3.635000000000000000e+04 6.721058842043487402e+01 4.762169828154657125e+01 1.062175298317017251e+02 8.630665039599320210e+01
3.636250000000000000e+04 6.722174541661462399e+01 4.760057069021274145e+01 1.061260383869827422e+02 8.626673084712308537e+01
3.637500000000000000e+04 6.713192954506520493e+01 4.755482095337362836e+01 1.059632510349825054e+02 8.625342512278287188e+01
3.638750000000000000e+04 6.710405332599229666e+01 4.750937206979503458e+01 1.059218234637846194e+02 8.620274618003507783e+01
3.640000000000000000e+04 6.728769959597599382e+01 4.743336202626647236e+01 1.060655059701315110e+02 8.603796077131751474e+01
3.641250000000000000e+04 6.732148317682786853e+01 4.742415745892060386e+01 1.060563957303032794e+02 8.603569105753395263e+01
3.642500000000000000e+04 6.740468745599649480e+01 4.749835143390392744e+01 1.060043605667514299e+02 8.608232241179949540e+01
3.643750000000000000e+04 6.736563729441361659e+01 4.746951795488195813e+01 1.061479624040689629e+02 8.607811377573548839e+01
3.645000000000000000e+04 6.734562648037847055e+01 4.738231318385109603e+01 1.060434487432179225e+02 8.592800022396150439e+01
3.646250000000000000e+04 6.731939286958484558e+01 4.742627165549880885e+01 1.060317024834680097e+02 8.586333416528916018e+01
3.647500000000000000e+04 6.729627170095466226e+01 4.743133699678940474e+01 1.060523136503985882e+02 8.588672619543682174e+01
3.648750000000000000e+04 6.737322728377634462e+01 4.755399424856194202e+01 1.060691805692006682e+02 8.596953670413728332e+01
3.650000000000000000e+04 6.729104354375942876e+01 4.747253821358254555e+01 1.060674949041124648e+02 8.592605701474606406e+01
3.651250000000000000e+04 6.719427276378600311e+01 4.742555796166045212e+01 1.060432911540853382e+02 8.596693980785704525e+01
3.652500000000000000e+04 6.728287027297834300e+01 4.735377331068801254e+01 1.060508487711160370e+02 8.598292599489583665e+01
3.653750000000000000e+04 6.741417122429567144e+01 4.731819039050745346e+01 1.060706150721399013e+02 8.595179096259006712e+01
3.655000000000000000e+04 6.732046461074466492e+01 4.724307479776182106e+01 1.060609526073815942e+02 8.592463960093472508e+01
3.656250000000000000e+04 6.736529923837369438e+01 4.731826638751930147e+01 1.062578613925316375e+02 8.592353271623659339e+01
3.657500000000000000e+04 6.722958263313689997e+01 4.748933142759495496e+01 1.063089723654090335e+02 8.597090373136487074e+01
3.658750000000000000e+04 6.729197152277092187e+01 4.746401899195016227e+01 1.064171624700413474e+02 8.598680689969545199e+01
3.660000000000000000e+04 6.729318954191363389e+01 4.747544609150311601e+01 1.065607580756261541e+02 8.616210933943139594e+01
3.661250000000000000e+04 6.728977813815498621e+01 4.742100033226283529e+01 1.064589285303855206e+02 8.621457904069308142e+01
3.662500000000000000e+04 6.726704609500761478e+01 4.735542162334802185e+01 1.063896312384371896e+02 8.618368763904879870e+01
3.663750000000000000e+04 6.725603868757923465e+01 4.748659664489525056e+01 1.065883799330253652e+02 8.608755225146650503e+01
3.665000000000000000e+04 6.726519719587244595e+01 4.752916212858439593e+01 1.064967058730378824e+02 8.618444621535950034e+01
3.666250000000000000e+04 6.732066683441503585e+01 4.742401413372698471e+01 1.065573591023058668e+02 8.630163566908150585e+01
3.667500000000000000e+04 6.723996334839655731e+01 4.746323539710239459e+01 1.065934511786202563e+02 8.633413455660986813e+01
3.668750000000000000e+04 6.730420887697124499e+01 4.742051229228350451e+01 1.066183884647717832e+02 8.647167350907285766e+01
3.670000000000000000e+04 6.735497539187697669e+01 4.744569073861543984e+01 1.066198504784343442e+02 8.632504655178335895e+01
3.671250000000000000e+04 6.739007284747796689e+01 4.751682628566585720e+01 1.066841333093798454e+02 8.620492698207287674e+01
3.672500000000000000e+04 6.707250438321311492e+01 4.761071333716605380e+01 1.065832784513607550e+02 8.627960033855796951e+01
3.673750000000000000e+04 6.703438270121678499e+01 4.761343354803864969e+01 1.064544968050783780e+02 8.630072892816393448e+01
3.675000000000000000e+04 6.690446946450529708e+01 4.762253009679997007e+01 1.063935092249823811e+02 8.629885543351110755e+01
3.676250000000000000e+04 6.705085461690025284e+01 4.765573067089188442e+01 1.064398561292324956e+02 8.627161422413198011e+01
3.677500000000000000e+04 6.721710568905383809e+01 4.772820190695075837e+01 1.063206072723222917e+02 8.618507052510575761e+01
3.678750000000000000e+04 6.727208224007719650e+01 4.770890891475472273e+01 1.063123803809952221e+02 8.604840433247407816e+01
3.680000000000000000e+04 6.724518179635987281e+01 4.767674707500975728e+01 1.062966669222136318e+02 8.601993090170874723e+01
3.681250000000000000e+04 6.711489937656388349e+01 4.757919088345074954e+01 1.063430672565734483e+02 8.585175537527582890e+01
3.682500000000000000e+04 6.713647803642710699e+01 4.760014302190108992e+01 1.062745900269296868e+02 8.588461761851451115e+01
3.683750000000000000e+04 6.726055110142895899e+01 4.749739933401242098e+01 1.063665919510377762e+02 8.597451035700909472e+01
3.685000000000000000e+04 6.733411272007633386e+01 4.753768076076698890e+01 1.063837959879506059e+02 8.590325577181711481e+01
3.686250000000000000e+04 6.737730053047847889e+01 4.758030726539781341e+01 1.063818659111031479e+02 8.576822946881939913e+01
3.687500000000000000e+04 6.749255147611233951e+01 4.764325898041472840e+01 1.062551859341851213e+02 8.567934883795571466e+01
3.688750000000000000e+04 6.754184638561663689e+01 4.761873484605440865e+01 1.062209981682556759e+02 8.571771631443048989e+01
3.690000000000000000e+04 6.743776176260868738e+01 4.762011673424259328e+01 1.062466578166255573e+02 8.577554888141131073e+01
3.691250000000000000e+04 6.734970140799694605e+01 4.766719325855223133e+01 1.062132802744430364e+02 8.587339824653660969e+01
3.692500000000000000e+04 6.744359706656909736e+01 4.777099939549400887e+01 1.061052366571401251e+02 8.576219775284579327e+01
3.693750000000000000e+04 6.761287090930052557e+01 4.769354177761312030e+01 1.059345831753080915e+02 8.585431679613571987e+01
3.695000000000000000e+04 6.766714078543546407e+01 4.768370985273178775e+01 1.060485469076824359e+02 8.588433062239643334e+01
3.696250000000000000e+04 6.768385029355921745e+01 4.771155472439152589e+01 1.059516302285750271e+02 8.588420509637074929e+01
3.697500000000000000e+04 6.771643723121182745e+01 4.762730093419506261e+01 1.058771006465764515e+02 8.588468962305476850e+01
3.698750000000000000e+04 6.776268356067269849e+01 4.772504738968758886e+01 1.058713744330994189e+02 8.583182048423623201e+01
3.700000000000000000e+04 6.785221787905820179e+01 4.766556441247398368e+01 1.057559856625343002e+02 8.597822709333269131e+01
3.701250000000000000e+04 6.781710156279716273e+01 4.758606809694967410e+01 1.059167874115658208e+02 8.596343858846802277e+01
3.702500000000000000e+04 6.789925944294533622e+01 4.760167318025158778e+01 1.057861536230382171e+02 8.586204571653209427e+01
3.703750000000000000e+04 6.800440760778809590e+01 4.755576641908176327e+01 1.060134156099345688e+02 8.584040703760753388e+01
3.705000000000000000e+04 6.789237187769164450e+01 4.760258788879988856e+01 1.060565501080116917e+02 8.576512860746986178e+01
3.706250000000000000e+04 6.786831233872869973e+01 4.768894988503036814e+01 1.059864830532197999e+02 8.583093814774724706e+01
3.707500000000000000e+04 6.778608425788810621e+01 4.774716511236405836e+01 1.059784175056434776e+02 8.605260263960521172e+01
3.708750000000000000e+04 6.793260077239796146e+01 4.769047164585811061e+01 1.060563416455590868e+02 8.600943540199382653e+01
3.710000000000000000e+04 6.798882180656030982e+01 4.768590822969522947e+01 1.060158244021667571e+02 8.598834316996330074e+01
3.711250000000000000e+04 6.803899185729115118e+01 4.775247252051985924e+01 1.060021134847603292e+02 8.607311702212304283e+01
3.712500000000000000e+04 6.797439548424731015e+01 4.774508457823884555e+01 1.060061430101501969e+02 8.626013580138612724e+01
3.713750000000000000e+04 6.800476741510777856e+01 4.776254156118221772e+01 1.060462046241230354e+02 8.627073890450147076e+01
3.715000000000000000e+04 6.777264679239875989e+01 4.787867278582869801e+01 1.060412638157073957e+02 8.634231098592471199e+01
3.716250000000000000e+04 6.781699377032957443e+01 4.782226644706560847e+01 1.060117381355119761e+02 8.640492840745147873e+01
3.717500000000000000e+04 6.793282372152907556e+01 4.774395189353566593e+01 1.057452602446723944e+02 8.648805112919856697e+01
3.718750000000000000e+04 6.786296908274913164e+01 4.765175093832188935e+01 1.057388435241948059e+02 8.644870442543549416e+01
3.720000000000000000e+04 6.803760058737279337e+01 4.782816661101244904e+01 1.059774059949714911e+02 8.633643321381161684e+01
3.721250000000000000e+04 6.805215510054445360e+01 4.783447789518547211e+01 1.060365280573786464e+02 8.625517227537812914e+01
3.722500000000000000e+04 6.812337920529495250e+01 4.774499906375288560e+01 1.060024998690304443e+02 8.634082307858253102e+01
3.723750000000000000e+04 6.798392584647544368e+01 4.787232087932962088e+01 1.058884044001451628e+02 8.647213523642381006e+01
3.725000000000000000e+04 6.784041180415002259e+01 4.790816178199676045e+01 1.058465791150027400e+02 8.648262629436723614e+01
3.726250000000000000e+04 6.787674714108700869e+01 4.787042685931628938e+01 1.057118992527252317e+02 8.638104915419152974e+01
3.727500000000000000e+04 6.792036224805865174e+01 4.779280286608533856e+01 1.056271694925297453e+02 8.659117011152049770e+01
3.728750000000000000e+04 6.782884153076410882e+01 4.768495857586813003e+01 1.055797611092600619e+02 8.651692666776690999e+01
3.730000000000000000e+04 6.758991774202009140e+01 4.766605129123608720e+01 1.054412307587638935e+02 8.637596365464591486e+01
3.731250000000000000e+04 6.755697992076898117e+01 4.771566687411608854e+01 1.054068973844344015e+02 8.633820745501726890e+01
3.732500000000000000e+04 6.754710899976993232e+01 4.766526262749394505e+01 1.055644276685163732e+02 8.633831296696085644e+01
3.733750000000000000e+04 6.751771239283756643e+01 4.770803919927080727e+01 1.055448408262951716e+02 8.633671668994720960e+01
3.735000000000000000e+04 6.757714319474968079e+01 4.772998406344648004e+01 1.054228610750535893e+02 8.645164118730104974e+01
3.736250000000000000e+04 6.749536587232120155e+01 4.763416642293417880e+01 1.052280181190423605e+02 8.650845339931670708e+01
3.737500000000000000e+04 6.745894333769855677e+01 4.759560268560073126e+01 1.052034098710025773e+02 8.653517104733785459e+01
3.738750000000000000e+04 6.750143304445609260e+01 4.755430210461818774e+01 1.053408922822733871e+02 8.655788179515235470e+01
3.740000000000000000e+04 6.760114911456372511e+01 4.757364956717793802e+01 1.052509914983605626e+02 8.651024962488259007e+01
3.741250000000000000e+04 6.755853655253386592e+01 4.772114270997976604e+01 1.053460009612311410e+02 8.641414930887737000e+01
3.742500000000000000e+04 6.764836852052147265e+01 4.770804572774779473e+01 1.053387879466929036e+02 8.645913533545980556e+01
3.743750000000000000e+04 6.761050860372047566e+01 4.761077881741105244e+01 1.053775036370913085e+02 8.656196956339614701e+01
3.745000000000000000e+04 6.760624210487928565e+01 4.756208559817843451e+01 1.051607623270734422e+02 8.661937728595768249e+01
3.746250000000000000e+04 6.756541110367518854e+01 4.761602492270445453e+01 1.052908207419898332e+02 8.650581536229387325e+01
3.747500000000000000e+04 6.771610639592613268e+01 4.752210707835739356e+01 1.053303920421534627e+02 8.659312431245022879e+01
3.748750000000000000e+04 6.768069467504807335e+01 4.756684663254460332e+01 1.054022174682956319e+02 8.652857840856988503e+01
3.750000000000000000e+04 6.762276269468391376e+01 4.750440424132396799e+01 1.053606634837887555e+02 8.640515493081579734e+01
3.751250000000000000e+04 6.760365756350654465e+01 4.735926085624065962e+01 1.053427790560468509e+02 8.639123806242881187e+01
3.752500000000000000e+04 6.774622576584091860e+01 4.733724699243929734e+01 1.054170809880374122e+02 8.630326378423083611e+01
3.753750000000000000e+04 6.777945043285369309e+01 4.736308079145692318e+01 1.054579926821022724e+02 8.629762057264946407e+01
3.755000000000000000e+04 6.774991151703081016e+01 4.730667979169997039e+01 1.054836434098866818e+02 8.628157994809789955e+01
3.756250000000000000e+04 6.770729531107276955e+01 4.717109896425397864e+01 1.053534718068771383e+02 8.646762674114157221e+01
3.757500000000000000e+04 6.773056329956685317e+01 4.708443018967759031e+01 1.052945215018597764e+02 8.635146027958560921e+01
3.758750000000000000e+04 6.785873217012967018e+01 4.714296827538121448e+01 1.053736918385159953e+02 8.640990134606087736e+01
3.760000000000000000e+04 6.782977977465439778e+01 4.713536755411123380e+01 1.053745720387664591e+02 8.644606812136879626e+01
3.761250000000000000e+04 6.766044069327347188e+01 4.716994954225886971e+01 1.054214360250530689e+02 8.649047795301306962e+01
3.762500000000000000e+04 6.761490502238883948e+01 4.717513906878431129e+01 1.054686929948972960e+02 8.646585650780193077e+01
3.763750000000000000e+04 6.765760505611129361e+01 4.716829083533316691e+01 1.055049948292940769e+02 8.654319152997597087e+01
3.765000000000000000e+04 6.782067565952890220e+01 4.712393433916288643e+01 1.054026205095955078e+02 8.646268738216346605e+01
3.766250000000000000e+04 6.781699321478275522e+01 4.712723754451205593e+01 1.054335994932129950e+02 8.634449179537475061e+01
3.767500000000000000e+04 6.784160479718460124e+01 4.711731524112477132e+01 1.055478670348966261e+02 8.613869986124514355e+01
3.768750000000000000e+04 6.785183550295202792e+01 4.710546257737409803e+01 1.055933333229265685e+02 8.608287006889864301e+01
3.770000000000000000e+04 6.787831711251286038e+01 4.705293575347285184e+01 1.055746907848741216e+02 8.607915259749702841e+01
3.771250000000000000e+04 6.798558606631739565e+01 4.705007913318370072e+01 1.055813907734260795e+02 8.615128096305872418e+01
3.772500000000000000e+04 6.795288540370661678e+01 4.710338795017518976e+01 1.056084215381558096e+02 8.611510614233660021e+01
3.773750000000000000e+04 6.793437315120624476e+01 4.709240559418375938e+01 1.056324044286280639e+02 8.610542784125284754e+01
3.775000000000000000e+04 6.787352213231260123e+01 4.706469995394871830e+01 1.055084111013794228e+02 8.597797454952549856e+01
3.776250000000000000e+04 6.793875785925392563e+01 4.704696122483728260e+01 1.055085497293710404e+02 8.593131372439266613e+01
3.777500000000000000e+04 6.799154001737709052e+01 4.694360879166351452e+01 1.056141136995113641e+02 8.605660707002242304e+01
3.778750000000000000e+04 6.793840212431622660e+01 4.702830427251515744e+01 1.055856791683475961e+02 8.602759339754079804e+01
3.780000000000000000e+04 6.772167352864742895e+01 4.708609969647784510e+01 1.055083140057603828e+02 8.603938593664739187e+01
3.781250000000000000e+04 6.762409467489463566e+01 4.694608522192523026e+01 1.056201619094057804e+02 8.606620214035538652e+01
3.782500000000000000e+04 6.770795285572079081e+01 4.707682494172150456e+01 1.057376063956646703e+02 8.597431716758360665e+01
3.783750000000000000e+04 6.770071999433351095e+01 4.709877130381577359e+01 1.056147336922518747e+02 8.601749584466470822e+01
3.785000000000000000e+04 6.769214817612130730e+01 4.711003414246961540e+01 1.056981559223533935e+02 8.591678838094539117e+01
3.786250000000000000e+04 6.763224154930306042e+01 4.714202792492263683e+01 1.057196888207452901e+02 8.594728528656402489e+01
3.787500000000000000e+04 6.770606738616518783e+01 4.723239171340296849e+01 1.059646990070312143e+02 8.593325855937536062e+01
3.788750000000000000e+04 6.788087744560543513e+01 4.728633788274279226e+01 1.060835988565777370e+02 8.605736893192387527e+01
3.790000000000000000e+04 6.789870905332918483e+01 4.729299152153327412e+01 1.059950668138381360e+02 8.618676935965011410e+01
3.791250000000000000e+04 6.777856486100408517e+01 4.736901359209923612e+01 1.060001214937477840e+02 8.619858620309153707e+01
3.792500000000000000e+04 6.788002811351043420e+01 4.732435493949704863e+01 1.059093621819210114e+02 8.628073630700551178e+01
3.793750000000000000e+04 6.774087317444126199e+01 4.724158911638131997e+01 1.060105791766741703e+02 8.643770829228138552e+01
3.795000000000000000e+04 6.784450471260321081e+01 4.716639309226322752e+01 1.060243914058499399e+02 8.659912425797990920e+01
3.796250000000000000e+04 6.770781839617598052e+01 4.703476114031971633e+01 1.059384367116411880e+02 8.662682212160730444e+01
3.797500000000000000e+04 6.759703172202135590e+01 4.701436633060098558e+01 1.059461647220772278e+02 8.633755373367226582e+01
3.798750000000000000e+04 6.746208167426090085e+01 4.697274138896008111e+01 1.060264405998810844e+02 8.624196584531389931e+01
3.800000000000000000e+04 6.751704452053543548e+01 4.699721974618712750e+01 1.060571786353009855e+02 8.625024669555301671e+01
3.801250000000000000e+04 6.760909876223904291e+01 4.708790259443366466e+01 1.060760906526824243e+02 8.617240800700442094e+01
3.802500000000000000e+04 6.766312902894084402e+01 4.710974370524595400e+01 1.061610172485827235e+02 8.622829150873300819e+01
3.803750000000000000e+04 6.772406052642996599e+01 4.722334788881278911e+01 1.064146584552035080e+02 8.602880580697875246e+01
3.805000000000000000e+04 6.782540808349149586e+01 4.714111677795624189e+01 1.064474071444975749e+02 8.604008047333277887e+01
3.806250000000000000e+04 6.770212225857564192e+01 4.702470472538648494e+01 1.064990580085882499e+02 8.598883203599146441e+01
3.807500000000000000e+04 6.752765909688415036e+01 4.706581435750059939e+01 1.064604477040942072e+02 8.599268843982281396e+01
3.808750000000000000e+04 6.768172660383550010e+01 4.707629384260368965e+01 1.064074467197053906e+02 8.597315287736144285e+01
3.810000000000000000e+04 6.782075361191763818e+01 4.715164285984305792e+01 1.065750283427372835e+02 8.586739044125464204e+01
3.811250000000000000e+04 6.782112902070056748e+01 4.724919888508829757e+01 1.066574489997685902e+02 8.582949303643358974e+01
3.812500000000000000e+04 6.782884861159756440e+01 4.729772528277227650e+01 1.066394586193444241e+02 8.570274040063358711e+01
3.813750000000000000e+04 6.794809039817447172e+01 4.728709595404066590e+01 1.065934301758421725e+02 8.564571354163341255e+01
3.815000000000000000e+04 6.795676579945563844e+01 4.728027422748547082e+01 1.067967520059108892e+02 8.571207156058538601e+01
3.816250000000000000e+04 6.786719727433801097e+01 4.729389982537588821e+01 1.069652783324872729e+02 8.569541195363719055e+01
3.817500000000000000e+04 6.784272371532964030e+01 4.729748202949195957e+01 1.069865769718402220e+02 8.570994611327881785e+01
3.818750000000000000e+04 6.785217412746399646e+01 4.729921891203735385e+01 1.068185205337385639e+02 8.582048417123877471e+01
3.820000000000000000e+04 6.766562131266368851e+01 4.739084946147367816e+01 1.067591913700524628e+02 8.592363288332360582e+01
3.821250000000000000e+04 6.765037215077859400e+01 4.728394483616940391e+01 1.067679657286424657e+02 8.589163489449248345e+01
3.822500000000000000e+04 6.757310542449771162e+01 4.708637868750712130e+01 1.068074102565946788e+02 8.574339939241382069e+01
3.823750000000000000e+04 6.768336636347470403e+01 4.702306017107986236e+01 1.068180925883433332e+02 8.563564369210342875e+01
3.825000000000000000e+04 6.800333352496140549e+01 4.697103097952270900e+01 1.069726414869005424e+02 8.590732438597092369e+01
3.826250000000000000e+04 6.790674443039551988e+01 4.710384201691963568e+01 1.070074447841265766e+02 8.589298471911470756e+01
3.827500000000000000e+04 6.785574052824304658e+01 4.714915966261745695e+01 1.069900255711634287e+02 8.595605919554326135e+01
3.828750000000000000e+04 6.793080495296364063e+01 4.714165674442647713e+01 1.070093546662389485e+02 8.591131927524502032e+01
3.830000000000000000e+04 6.790543445933077749e+01 4.713224545289178735e+01 1.071527082104926336e+02 8.593005803374074958e+01
3.831250000000000000e+04 6.788935486271151376e+01 4.720279640501293272e+01 1.072785009247180170e+02 8.598635109274106014e+01
3.832500000000000000e+04 6.782605380082942759e+01 4.714294297276027379e+01 1.072857166148197336e+02 8.600693922203838326e+01
3.833750000000000000e+04 6.800987007795524164e+01 4.711343427165338937e+01 1.072348191716904751e+02 8.602786439533213070e+01
3.835000000000000000e+04 6.806455998822727338e+01 4.719587452955445883e+01 1.071312520784021700e+02 8.591566414443242650e+01
3.836250000000000000e+04 6.809585252924281917e+01 4.728103904167581106e+01 1.071251643682456631e+02 8.595096956367271446e+01
3.837500000000000000e+04 6.813007354220569312e+01 4.722300970999335590e+01 1.071059411569740831e+02 8.601327531122625203e+01
3.838750000000000000e+04 6.817164563492914908e+01 4.726924918283705068e+01 1.071371385977554809e+02 8.604530656961719615e+01
3.840000000000000000e+04 6.803390129418001209e+01 4.727644172516975374e+01 1.071298123614760698e+02 8.594918783056395739e+01
3.841250000000000000e+04 6.805680259153699296e+01 4.722454865248390377e+01 1.071370453511410687e+02 8.573279791626269741e+01
3.842500000000000000e+04 6.807756046111673243e+01 4.712185627953624589e+01 1.072494075667777196e+02 8.564042771670483489e+01
3.843750000000000000e+04 6.810498678831493180e+01 4.714723084317984103e+01 1.073430405792166056e+02 8.560315168944607933e+01
3.845000000000000000e+04 6.816372339810865810e+01 4.713265074275625466e+01 1.073526526638168832e+02 8.560575238131585252e+01
3.846250000000000000e+04 6.811782330064920643e+01 4.727364019517070659e+01 1.073450737862576432e+02 8.560629212967342028e+01
3.847500000000000000e+04 6.809948275703447962e+01 4.729371854014643617e+01 1.073042307017262260e+02 8.565335240528132488e+01
3.848750000000000000e+04 6.799977418482450275e+01 4.727812790151590860e+01 1.073793208148191241e+02 8.569119766918957737e+01
3.850000000000000000e+04 6.798841772599676858e+01 4.716671723889206191e+01 1.073872073473389861e+02 8.567149846108772238e+01
3.851250000000000000e+04 6.803048830981516915e+01 4.708183536312942863e+01 1.074715125169395975e+02 8.571573101805931572e+01
3.852500000000000000e+04 6.812663448657485787e+01 4.711939750954695683e+01 1.074457579472528295e+02 8.570761056842371772e+01
3.853750000000000000e+04 6.813232325194489647e+01 4.724666765929718792e+01 1.074357513181880961e+02 8.568913877582417626e+01
3.855000000000000000e+04 6.809715828721550679e+01 4.729909653288120808e+01 1.074958878779719385e+02 8.579613937879506125e+01
3.856250000000000000e+04 6.811425123020552519e+01 4.739582318562676733e+01 1.073905336099813468e+02 8.585145644200798642e+01
3.857500000000000000e+04 6.816076214725498517e+01 4.745187953537413250e+01 1.073305224864347593e+02 8.594534559356662839e+01
3.858750000000000000e+04 6.834093792686753943e+01 4.746423809560534579e+01 1.073258659557420458e+02 8.591547072764920756e+01
3.860000000000000000e+04 6.840598978443836131e+01 4.736806946734991897e+01 1.073592929055401015e+02 8.604194228976739112e+01
3.861250000000000000e+04 6.829319881152964911e+01 4.727716366609426757e+01 1.073615759870489370e+02 8.614323272896963601e+01
3.862500000000000000e+04 6.828571543658428311e+01 4.724346169485387747e+01 1.073366589359831380e+02 8.595782275819118468e+01
3.863750000000000000e+04 6.828769894532648266e+01 4.730534026929234415e+01 1.074620981220799223e+02 8.604324896786881993e+01
3.865000000000000000e+04 6.844100089463616143e+01 4.719283324874753305e+01 1.074776124738721563e+02 8.595297246868815932e+01
3.866250000000000000e+04 6.833200543604026223e+01 4.716178137574755880e+01 1.075438974427488148e+02 8.585822270406310963e+01
3.867500000000000000e+04 6.840748075745113965e+01 4.721312989804250293e+01 1.074352736813469562e+02 8.570292941433960721e+01
3.868750000000000000e+04 6.846686342157077831e+01 4.717184449398484958e+01 1.072882132667291017e+02 8.577409061198434870e+01
3.870000000000000000e+04 6.846589430252547004e+01 4.708270342889802862e+01 1.073417444853197509e+02 8.585588464832125055e+01
3.871250000000000000e+04 6.850749284450381538e+01 4.717924897130257023e+01 1.073451190946748852e+02 8.593741759318251638e+01
3.872500000000000000e+04 6.867435077006692268e+01 4.733013535842793118e+01 1.074006986989861758e+02 8.590393218678582343e+01
3.873750000000000000e+04 6.859409520531025350e+01 4.730627356723014998e+01 1.073643478567070844e+02 8.581721603460218262e+01
3.875000000000000000e+04 6.867736743421670553e+01 4.720859742426238626e+01 1.072627959305756633e+02 8.579754657225512915e+01
3.876250000000000000e+04 6.866630607722235879e+01 4.721070494516909832e+01 1.070932154605776532e+02 8.591747744348590743e+01
3.877500000000000000e+04 6.874909639497597880e+01 4.717377451135098454e+01 1.071445180548720657e+02 8.582453683908524056e+01
3.878750000000000000e+04 6.893290052058648598e+01 4.726280645439074846e+01 1.071803605348435440e+02 8.569739524421883914e+01
3.880000000000000000e+04 6.908030490869829521e+01 4.740958166217850334e+01 1.070762534789439684e+02 8.572618798450817224e+01
3.881250000000000000e+04 6.918209990148267252e+01 4.733879177957754081e+01 1.070638297178797842e+02 8.553636608013707132e+01
3.882500000000000000e+04 6.903655319060527518e+01 4.721880085618614942e+01 1.070349020509931819e+02 8.566516350484363329e+01
3.883750000000000000e+04 6.907276689187223440e+01 4.720454042674762007e+01 1.072044070508965206e+02 8.567703431218525623e+01
3.885000000000000000e+04 6.917623768342525636e+01 4.708226560185033094e+01 1.070724143543645539e+02 8.578797000483197621e+01
3.886250000000000000e+04 6.911555956362703057e+01 4.725885862829509421e+01 1.070986928372253004e+02 8.589851031741314102e+01
3.887500000000000000e+04 6.911389287038041118e+01 4.717713621844988836e+01 1.073251174463766660e+02 8.602885351248031043e+01
3.888750000000000000e+04 6.895614440052032990e+01 4.706355788400648521e+01 1.073885654695519776e+02 8.606056954098353629e+01
3.890000000000000000e+04 6.901584123195242171e+01 4.700676645353117777e+01 1.074186070937816169e+02 8.602922240498376993e+01
3.891250000000000000e+04 6.903606784617241487e+01 4.698292867492330060e+01 1.073186707861193980e+02 8.615810956548953925e+01
3.892500000000000000e+04 6.909850422074590881e+01 4.698670287365714415e+01 1.073175985353765043e+02 8.621988943039909259e+01
3.893750000000000000e+04 6.901790414443506450e+01 4.706826516092174018e+01 1.074786764927877840e+02 8.630083316109671898e+01
3.895000000000000000e+04 6.891025561594753412e+01 4.712332771444236101e+01 1.077195502735150825e+02 8.627554047203010157e+01
3.896250000000000000e+04 6.895982562814248240e+01 4.706761413661028115e+01 1.076806565267373657e+02 8.622829323354633857e+01
3.897500000000000000e+04 6.901934883353781913e+01 4.697326058543426797e+01 1.077412454216142379e+02 8.622179051289882068e+01
3.898750000000000000e+04 6.896917031750162153e+01 4.692872511034859428e+01 1.076698468320671367e+02 8.621317404205554169e+01
3.900000000000000000e+04 6.909670592124159327e+01 4.695784871055516163e+01 1.076321234605828323e+02 8.621822922284054869e+01
3.901250000000000000e+04 6.907679768716002400e+01 4.691062213493928112e+01 1.076636344462484658e+02 8.616873259264964702e+01
3.902500000000000000e+04 6.894161627409830828e+01 4.692822855669130178e+01 1.076726786873215218e+02 8.626544263653848077e+01
3.903750000000000000e+04 6.904287433034087940e+01 4.692232346798399334e+01 1.077119438153383584e+02 8.623797391210661090e+01
3.905000000000000000e+04 6.907614558737881794e+01 4.687295360145150624e+01 1.078051451021957234e+02 8.635346515127693579e+01
3.906250000000000000e+04 6.898311061674358768e+01 4.678216793846841171e+01 1.078078235121121367e+02 8.627731396426223398e+01
3.907500000000000000e+04 6.898678584894582855e+01 4.683907814590374841e+01 1.077565865630258202e+02 8.623146418447463191e+01
3.908750000000000000e+04 6.890597254147569117e+01 4.672465771702031390e+01 1.077553184957112080e+02 8.622157912998684992e+01
3.910000000000000000e+04 6.888700497215229746e+01 4.669604792859485087e+01 1.078019231669083666e+02 8.628073883472680450e+01
3.911250000000000000e+04 6.896870358507337073e+01 4.676939401698125920e+01 1.078264053840510428e+02 8.625359754289482339e+01
3.912500000000000000e+04 6.909747419768426369e+01 4.680250370974817997e+01 1.078707143952163392e+02 8.629246252781827309e+01
3.913750000000000000e+04 6.919793527430755375e+01 4.690538061032224704e+01 1.078879450621680718e+02 8.639901491473472106e+01
3.915000000000000000e+04 6.908375578165401976e+01 4.694146158624185716e+01 1.079640532207256030e+02 8.656147274507739553e+01
3.916250000000000000e+04 6.909875341379040492e+01 4.696489516437475942e+01 1.080616031038697571e+02 8.659471856635050813e+01
3.917500000000000000e+04 6.900012659867988418e+01 4.697297218004966624e+01 1.081191369293979250e+02 8.669647850587929838e+01
3.918750000000000000e+04 6.902023721376433230e+01 4.695205399094994902e+01 1.081246277641864282e+02 8.685864579453871670e+01
3.920000000000000000e+04 6.889443715992521788e+01 4.681086548022998528e+01 1.081684834752313833e+02 8.685538243860443686e+01
3.921250000000000000e+04 6.886095178168599773e+01 4.679956557265571604e+01 1.081952858664650563e+02 8.702770481863788632e+01
3.922500000000000000e+04 6.904056915463945643e+01 4.693918764536954313e+01 1.081399070580915236e+02 8.702530879712692524e+01
3.923750000000000000e+04 6.918909244096364830e+01 4.694355150222477846e+01 1.080812211149779358e+02 8.694640077217988505e+01
3.925000000000000000e+04 6.922478804122631857e+01 4.689694409336637193e+01 1.081727459151048549e+02 8.691279939994220172e+01
3.926250000000000000e+04 6.927603123074965197e+01 4.700422865688255314e+01 1.081123804525278871e+02 8.691077846570136956e+01
3.927500000000000000e+04 6.930835567787875107e+01 4.708481850041891192e+01 1.080819679274785017e+02 8.678466649437081060e+01
3.928750000000000000e+04 6.931963901221115520e+01 4.700095790310112420e+01 1.079830240240204944e+02 8.669251512843781882e+01
3.930000000000000000e+04 6.932920804278168703e+01 4.705580634899659742e+01 1.078932423357232295e+02 8.669154851193233924e+01
3.931250000000000000e+04 6.935126187435947998e+01 4.725053921358748710e+01 1.078477221820747758e+02 8.670981295356209273e+01
3.932500000000000000e+04 6.940816606069823536e+01 4.713700557935167978e+01 1.078665135435191758e+02 8.652462469691381841e+01
3.933750000000000000e+04 6.929149755593095961e+01 4.713174218781878011e+01 1.079956650771113971e+02 8.645548753384862550e+01
3.935000000000000000e+04 6.925464736307365854e+01 4.717864872078062177e+01 1.080694952523341641e+02 8.639220829236897714e+01
3.936250000000000000e+04 6.941160750311448169e+01 4.711429431222830289e+01 1.080726837019592068e+02 8.627802291769508258e+01
3.937500000000000000e+04 6.943287564589792282e+01 4.698498857365631665e+01 1.080917257978863404e+02 8.629818941233560281e+01
3.938750000000000000e+04 6.936818952109361192e+01 4.704143000008502185e+01 1.082006410734998099e+02 8.649686997790450960e+01
3.940000000000000000e+04 6.933812958215278854e+01 4.701142913830481262e+01 1.081121933633365870e+02 8.631566508800362669e+01
3.941250000000000000e+04 6.933512305169750789e+01 4.690552207559036191e+01 1.079979971065415469e+02 8.618887866301376732e+01
3.942500000000000000e+04 6.922455265313041650e+01 4.693071377098900143e+01 1.080952932438400893e+02 8.610947611875933205e+01
3.943750000000000000e+04 6.914254704647292726e+01 4.701249546908070442e+01 1.081423678879810666e+02 8.600006340572716113e+01
3.945000000000000000e+04 6.920311319927088789e+01 4.708242005776919825e+01 1.082223329218532797e+02 8.601163804998670059e+01
3.946250000000000000e+04 6.918461224734377879e+01 4.716651975801599406e+01 1.081980303049406018e+02 8.599178438147357895e+01
3.947500000000000000e+04 6.939507986641396542e+01 4.724335675484596209e+01 1.081765666760620803e+02 8.597540095463888576e+01
3.948750000000000000e+04 6.954513827652979785e+01 4.714923503687693085e+01 1.081367902092407576e+02 8.590228393967309728e+01
3.950000000000000000e+04 6.951018921593809807e+01 4.716045174088335301e+01 1.080790971140914536e+02 8.604120729488886354e+01
3.951250000000000000e+04 6.948864792925699874e+01 4.705805704733952410e+01 1.081206681646664975e+02 8.631296111450161845e+01
3.952500000000000000e+04 6.959311215669258388e+01 4.702274473520630949e+01 1.080208297599956069e+02 8.629574030789707706e+01
3.953750000000000000e+04 6.962193638646913030e+01 4.693475176727305609e+01 1.080251732760127084e+02 8.630513877644739296e+01
3.955000000000000000e+04 6.954006098447217710e+01 4.702045363519072652e+01 1.080461152015289628e+02 8.626055112489282806e+01
3.956250000000000000e+04 6.945629196097648617e+01 4.702842610045472327e+01 1.080524237943980381e+02 8.641121620642135781e+01
3.957500000000000000e+04 6.937077893848177723e+01 4.702329932403252855e+01 1.080891938587669756e+02 8.621864905935640877e+01
3.958750000000000000e+04 6.941012678530319135e+01 4.689446971899647565e+01 1.080862545708110218e+02 8.609986498365438479e+01
3.960000000000000000e+04 6.939067941065046341e+01 4.690127441741052650e+01 1.081615163008323464e+02 8.614278204715034803e+01
3.961250000000000000e+04 6.940138851878032256e+01 4.690225683095218301e+01 1.081708868211204049e+02 8.602209205101686962e+01
3.962500000000000000e+04 6.944005997645805905e+01 4.688001638205835064e+01 1.082622223339598122e+02 8.604928691296255749e+01
3.963750000000000000e+04 6.930292862438487589e+01 4.683922169723781082e+01 1.081903071443480684e+02 8.608538645098866482e+01
3.965000000000000000e+04 6.938027984963035522e+01 4.679556859143631442e+01 1.082325064315030545e+02 8.612166931366294875e+01
3.966250000000000000e+04 6.940562562667264501e+01 4.680067524877394902e+01 1.082542132244039408e+02 8.609315678421292262e+01
3.967500000000000000e+04 6.919950306570909504e+01 4.689157126237883944e+01 1.082799214746620891e+02 8.605215069550381202e+01
3.968750000000000000e+04 6.922994807477337531e+01 4.704254751219090736e+01 1.082108554103002973e+02 8.599737335209530897e+01
3.970000000000000000e+04 6.911616639511804294e+01 4.705168789959228093e+01 1.081646065091154156e+02 8.602715524558296067e+01
3.971250000000000000e+04 6.923451071939433632e+01 4.698475018730577091e+01 1.082561512420316774e+02 8.601822480317933639e+01
3.972500000000000000e+04 6.918042541691441727e+01 4.695268790722538199e+01 1.082115729606535268e+02 8.613912826284564517e+01
3.973750000000000000e+04 6.925488296479259986e+01 4.694614748978106888e+01 1.081844453508867474e+02 8.602342548566591063e+01
3.975000000000000000e+04 6.946995836836198635e+01 4.705287706294041783e+01 1.081684497208247677e+02 8.608196045275941799e+01
3.976250000000000000e+04 6.942094212939265674e+01 4.687996277299212977e+01 1.080522352129895012e+02 8.607832670104031081e+01
3.977500000000000000e+04 6.951841015776935251e+01 4.682815851663939810e+01 1.081326379158490596e+02 8.611467010278660439e+01
3.978750000000000000e+04 6.954615782317716821e+01 4.692561180414978139e+01 1.081385194058482000e+02 8.613335132135799199e+01
3.980000000000000000e+04 6.961796968234823169e+01 4.687053007947241667e+01 1.080719655889801629e+02 8.622392372431791330e+01
3.981250000000000000e+04 6.962915989795497751e+01 4.696370736903921284e+01 1.081690460412916366e+02 8.627241079187527362e+01
3.982500000000000000e+04 6.961948305232901646e+01 4.694299539000191146e+01 1.082055185901222387e+02 8.622559738858595324e+01
3.983750000000000000e+04 6.959450663228929557e+01 4.692556644753575057e+01 1.082271803510245007e+02 8.638704641009252327e+01
3.985000000000000000e+04 6.952090840814850026e+01 4.695866412107932319e+01 1.082349254781698562e+02 8.602375278444407058e+01
3.986250000000000000e+04 6.967064456478267687e+01 4.723070004443840020e+01 1.082016051402818704e+02 8.595694428814158528e+01
3.987500000000000000e+04 6.973399320295057180e+01 4.709577095488722165e+01 1.082189933628468168e+02 8.618983321419186439e+01
3.988750000000000000e+04 6.977712546899667245e+01 4.708502107887596111e+01 1.081537518823677289e+02 8.620503027039370636e+01
3.990000000000000000e+04 6.983288777141787307e+01 4.698633469329827506e+01 1.081558935851307410e+02 8.612219728407330877e+01
3.991250000000000000e+04 6.982763666708552819e+01 4.693292684622317523e+01 1.082923361834878193e+02 8.615832000424926207e+01
3.992500000000000000e+04 6.986132198429496043e+01 4.687862212034020359e+01 1.082652427045719890e+02 8.615499359562147674e+01
3.993750000000000000e+04 6.991561330266124230e+01 4.683546974807154584e+01 1.083079047108759596e+02 8.619479906096562161e+01
3.995000000000000000e+04 6.990918939114578734e+01 4.694602314221122441e+01 1.083173755018859481e+02 8.599966261537358037e+01
3.996250000000000000e+04 6.982410250780425542e+01 4.694897533821755786e+01 1.084035530831599630e+02 8.591179126588957615e+01
3.997500000000000000e+04 6.984483997807835465e+01 4.690659437641775042e+01 1.084019012036380758e+02 8.596263386517367167e+01
3.998750000000000000e+04 6.971385110979881006e+01 4.695490794576382854e+01 1.083956010013204150e+02 8.619107878636935993e+01
4.000000000000000000e+04 6.982330963005968272e+01 4.690864629696223176e+01 1.084597334758038301e+02 8.613394897881335055e+01
4.001250000000000000e+04 6.974123373346175470e+01 4.689862119852354283e+01 1.084465544600792839e+02 8.626924284217123784e+01
4.002500000000000000e+04 6.983595256321423506e+01 4.691006262250113679e+01 1.084236583929825315e+02 8.638694788362455768e+01
4.003750000000000000e+04 6.987101418993319157e+01 4.690751626702443389e+01 1.083191185085330233e+02 8.653135034989499275e+01
4.005000000000000000e+04 6.987778830330003643e+01 4.691182801239349942e+01 1.083441561721764401e+02 8.636512081425435383e+01
4.006250000000000000e+04 6.990690663882404010e+01 4.690379936501672375e+01 1.082615864175092213e+02 8.631363029597997638e+01
4.007500000000000000e+04 6.991371774569482511e+01 4.688504078402542063e+01 1.081004162686546266e+02 8.638931937477113365e+01
4.008750000000000000e+04 6.992731780612615466e+01 4.684620906380642680e+01 1.079556481233862399e+02 8.639555626732327198e+01
4.010000000000000000e+04 6.989162178371050516e+01 4.683205399179446005e+01 1.079695684182648279e+02 8.625152692693295364e+01
4.011250000000000000e+04 7.003979921432322442e+01 4.663808126935254705e+01 1.080085508371061422e+02 8.633189367189702068e+01
4.012500000000000000e+04 7.008319173221643439e+01 4.649709719908163663e+01 1.079897767497580929e+02 8.638533238156156813e+01
4.013750000000000000e+04 7.024430141030438790e+01 4.663002834710506761e+01 1.078825067016223898e+02 8.628367641382621400e+01
4.015000000000000000e+04 7.018497573191504557e+01 4.654318518931877691e+01 1.078471408256403379e+02 8.625092303130850269e+01
4.016250000000000000e+04 7.006615123962127711e+01 4.664893622346087199e+01 1.081005632307295912e+02 8.628292041038446314e+01
4.017500000000000000e+04 7.010425343168421364e+01 4.673474085209764439e+01 1.080173724248583369e+02 8.622726093128805758e+01
4.018750000000000000e+04 7.010891562513687347e+01 4.676310916775253190e+01 1.080375535598945476e+02 8.623203305950208630e+01
4.020000000000000000e+04 7.002882709079344181e+01 4.668893349693419026e+01 1.080470917388978904e+02 8.621941922300551653e+01
4.021250000000000000e+04 6.998358766527114483e+01 4.670618134862287718e+01 1.080794922413586221e+02 8.620778144669225185e+01
4.022500000000000000e+04 6.984935223163888907e+01 4.666802249662394075e+01 1.080721215650341378e+02 8.619162685300666737e+01
4.023750000000000000e+04 6.993432935288092267e+01 4.669557034498745907e+01 1.080704638379342981e+02 8.625969297651045053e+01
4.025000000000000000e+04 6.991530287843082192e+01 4.676029222714775102e+01 1.079968561988727060e+02 8.621395103183594699e+01
4.026250000000000000e+04 6.986799443014668043e+01 4.656221876930410275e+01 1.079491082645150328e+02 8.623263348442978327e+01
4.027500000000000000e+04 6.983838537667882918e+01 4.659818904168211873e+01 1.079666730681067719e+02 8.626267808043171215e+01
4.028750000000000000e+04 6.980990257896023365e+01 4.675166561040266089e+01 1.080249838438829642e+02 8.628525599855609585e+01
4.030000000000000000e+04 6.985538519033067928e+01 4.681238566562170433e+01 1.080161263426461886e+02 8.632411567863228186e+01
4.031250000000000000e+04 6.986006354150873676e+01 4.666495700697389282e+01 1.079613986374640291e+02 8.616940749563983104e+01
4.032500000000000000e+04 6.988613340882261582e+01 4.658889972447992278e+01 1.079154682595814876e+02 8.606976827531408958e+01
4.033750000000000000e+04 6.959946199127993793e+01 4.655226672955632949e+01 1.078635019606878842e+02 8.609673664805718829e+01
4.035000000000000000e+04 6.951418059574936592e+01 4.660635382146355710e+01 1.078451166914848756e+02 8.607241427122978905e+01
4.036250000000000000e+04 6.959634992990375224e+01 4.654141638018433014e+01 1.078640921825160035e+02 8.593736647265039608e+01
4.037500000000000000e+04 6.944557551750290258e+01 4.649198738183638824e+01 1.079252436525947161e+02 8.600971678599827897e+01
4.038750000000000000e+04 6.951431391730623943e+01 4.651019976773375930e+01 1.078512163758403659e+02 8.611196288484175909e+01
4.040000000000000000e+04 6.962743720102814393e+01 4.652198894819041186e+01 1.079014076875362633e+02 8.611578091701842652e+01
4.041250000000000000e+04 6.959381143282588766e+01 4.656837767353956536e+01 1.078290538508266252e+02 8.612585329369900933e+01
4.042500000000000000e+04 6.965176342605471405e+01 4.659104739957933816e+01 1.079787827853488125e+02 8.608832878678133227e+01
4.043750000000000000e+04 6.968091346968225253e+01 4.656677733767090643e+01 1.081922187905672814e+02 8.608864154037763683e+01
4.045000000000000000e+04 6.967387219826797207e+01 4.645713780483578148e+01 1.081296153529876847e+02 8.598430717095203590e+01
4.046250000000000000e+04 6.973165042563964278e+01 4.649258834264029616e+01 1.082095049324035045e+02 8.608797119735369563e+01
4.047500000000000000e+04 6.987513626427747226e+01 4.651009426265386537e+01 1.082459977518314673e+02 8.603475465157643498e+01
4.048750000000000000e+04 6.994430911980244048e+01 4.651009515622635604e+01 1.082143804613882878e+02 8.608458478761694721e+01
4.050000000000000000e+04 6.991450010713271013e+01 4.629503015201954241e+01 1.081855017375000614e+02 8.613957806112516380e+01
4.051250000000000000e+04 6.990550395525143301e+01 4.617393804478924579e+01 1.082154414013975838e+02 8.609016387236674461e+01
4.052500000000000000e+04 6.992607030640563437e+01 4.612799042519634440e+01 1.082924071992447352e+02 8.602415467146292372e+01
4.053750000000000000e+04 6.986606242001187184e+01 4.597662685469949650e+01 1.081730900813751362e+02 8.612715552374493200e+01
4.055000000000000000e+04 6.991355140307277338e+01 4.589229059329132809e+01 1.081306560508545687e+02 8.604215540916891314e+01
4.056250000000000000e+04 6.994440962874249124e+01 4.587759945131063688e+01 1.082426970079647504e+02 8.603300949318044388e+01
4.057500000000000000e+04 6.988622562697402429e+01 4.590922520287360697e+01 1.082683422581301471e+02 8.620211125100283311e+01
4.058750000000000000e+04 6.987101107575924175e+01 4.603740702054402334e+01 1.083896135359190964e+02 8.625389889649335373e+01
4.060000000000000000e+04 7.003564219914937894e+01 4.600901622641507061e+01 1.083194863728580657e+02 8.629370972915434379e+01
4.061250000000000000e+04 7.002117020564099903e+01 4.590188660683250532e+01 1.083067017162181713e+02 8.610748873221955080e+01
4.062500000000000000e+04 6.977135034374083489e+01 4.580357977932850844e+01 1.083704047245520456e+02 8.598949002695444221e+01
4.063750000000000000e+04 6.960746744335632741e+01 4.597685856777530233e+01 1.084010298954624574e+02 8.597984785076087633e+01
4.065000000000000000e+04 6.966685318729980736e+01 4.609748068196436321e+01 1.083643103352635251e+02 8.621738925296308764e+01
4.066250000000000000e+04 6.974851505218813941e+01 4.612234050268020269e+01 1.083052779353919419e+02 8.627105003037772235e+01
4.067500000000000000e+04 6.962618840307482060e+01 4.612734961603215567e+01 1.083315445475166428e+02 8.628066973794015837e+01
4.068750000000000000e+04 6.965424010635909724e+01 4.605598944936731698e+01 1.082727576793727451e+02 8.614586601563520674e+01
4.070000000000000000e+04 6.961374004013352135e+01 4.598412006694387344e+01 1.082131031802500019e+02 8.615361867430543441e+01
4.071250000000000000e+04 6.949128467346061200e+01 4.612715952111055628e+01 1.081554760563944768e+02 8.623985104958562431e+01
4.072500000000000000e+04 6.956382289570342436e+01 4.612915205180685518e+01 1.080822885463387450e+02 8.657730297838868694e+01
4.073750000000000000e+04 6.953914516662166534e+01 4.601256207140450272e+01 1.080364624240459790e+02 8.659784617141080787e+01
4.075000000000000000e+04 6.941536105127283918e+01 4.602192552166949469e+01 1.080996909397506585e+02 8.653999433840566269e+01
4.076250000000000000e+04 6.960466710899895304e+01 4.609369092021098879e+01 1.081016487889744155e+02 8.655869524001586512e+01
4.077500000000000000e+04 6.955620177226170142e+01 4.617651542150620259e+01 1.081718002351649375e+02 8.657006171000244876e+01
4.078750000000000000e+04 6.957442028216568985e+01 4.623975933403392702e+01 1.080141013482223826e+02 8.657168077026179276e+01
4.080000000000000000e+04 6.961069335585139584e+01 4.608457278198507368e+01 1.079037613685076877e+02 8.657933419536016117e+01
4.081250000000000000e+04 6.949262644609322592e+01 4.605909542727366102e+01 1.078719755429310112e+02 8.655434741596921810e+01
4.082500000000000000e+04 6.947556973262469171e+01 4.593248435776452965e+01 1.079080231773235994e+02 8.656867691067394333e+01
4.083750000000000000e+04 6.946497420565867742e+01 4.600158936451649083e+01 1.077941197829899664e+02 8.651674240633002455e+01
4.085000000000000000e+04 6.952284068170393994e+01 4.600295151099168578e+01 1.078401115602595581e+02 8.645905699292092095e+01
4.086250000000000000e+04 6.944671046740943154e+01 4.606752983823599834e+01 1.078844416883816137e+02 8.650876719134839732e+01
4.087500000000000000e+04 6.943067521892685079e+01 4.609729054209749677e+01 1.079135434525831982e+02 8.649070670701530616e+01
4.088750000000000000e+04 6.933926756235629796e+01 4.584969794106601881e+01 1.077983676662962722e+02 8.630583153414100650e+01
4.090000000000000000e+04 6.951530147382882774e+01 4.572091305695953878e+01 1.078698351420414099e+02 8.618780168563492339e+01
4.091250000000000000e+04 6.951335918375789902e+01 4.577942801335206724e+01 1.078286685487464354e+02 8.625076643994445647e+01
4.092500000000000000e+04 6.940639121206741891e+01 4.580212719442383928e+01 1.078388498279150127e+02 8.625581534361515423e+01
4.093750000000000000e+04 6.931691627963274982e+01 4.591159066556949853e+01 1.078765223184145583e+02 8.630684212876552408e+01
4.095000000000000000e+04 6.932035542170383735e+01 4.599795092347270042e+01 1.079091741470817141e+02 8.626601408945209926e+01
4.096250000000000000e+04 6.937392321408478324e+01 4.602577002128798966e+01 1.078683342262325198e+02 8.643547906260526759e+01
4.097500000000000000e+04 6.944855846595673654e+01 4.605539939849168718e+01 1.078030690010189261e+02 8.636901478293644630e+01
4.098750000000000000e+04 6.941034772928459518e+01 4.601765311643906387e+01 1.076784278445348093e+02 8.627320530715888935e+01
4.100000000000000000e+04 6.952795440556781159e+01 4.591736390030465031e+01 1.076387513326995276e+02 8.627529999246183934e+01
4.101250000000000000e+04 6.964090218174430902e+01 4.595349836153545198e+01 1.075567938966549235e+02 8.620165530296391410e+01
4.102500000000000000e+04 6.962550501658702728e+01 4.597032947357075727e+01 1.075586644793136486e+02 8.608352708323270974e+01
4.103750000000000000e+04 6.961650340563852524e+01 4.590494583516408511e+01 1.075914699670582308e+02 8.610808078015703870e+01
4.105000000000000000e+04 6.967996029902495536e+01 4.585275694027009052e+01 1.075977710602728621e+02 8.618637676132017589e+01
4.106250000000000000e+04 6.955218014869316789e+01 4.568606527133075446e+01 1.075687362665290010e+02 8.622096479123882773e+01
4.107500000000000000e+04 6.949798553177878091e+01 4.576211792159352854e+01 1.074929315682645381e+02 8.617907510791043535e+01
4.108750000000000000e+04 6.946139998226335877e+01 4.589074981163785338e+01 1.075480228481333427e+02 8.614050164906416285e+01
4.110000000000000000e+04 6.935449533163061631e+01 4.592092111694349654e+01 1.075897569809481382e+02 8.615290483821391376e+01
4.111250000000000000e+04 6.950637472318456389e+01 4.576781328103494673e+01 1.076054362568458345e+02 8.613234453659217138e+01
4.112500000000000000e+04 6.942038848786148719e+01 4.578175367932843898e+01 1.075571970212178172e+02 8.611734116677263273e+01
4.113750000000000000e+04 6.956244719901584972e+01 4.571779207908336673e+01 1.075967737499263848e+02 8.615229256832768101e+01
4.115000000000000000e+04 6.953445117611200033e+01 4.578668228662849060e+01 1.076149613815307191e+02 8.604032024684786961e+01
4.116250000000000000e+04 6.955688260939025724e+01 4.579191255854633624e+01 1.075026276725469643e+02 8.607511456448864351e+01
4.117500000000000000e+04 6.958044439788186253e+01 4.581074372497250380e+01 1.076862553981805775e+02 8.593073479906841783e+01
4.118750000000000000e+04 6.963042586452550609e+01 4.575994395147627358e+01 1.077433352016951602e+02 8.578492779525799961e+01
4.120000000000000000e+04 6.964662379931621672e+01 4.568126085887462295e+01 1.078642657198870296e+02 8.566069404220061756e+01
4.121250000000000000e+04 6.948584702806424218e+01 4.573806710801517283e+01 1.079334417925919354e+02 8.566115370840063292e+01
4.122500000000000000e+04 6.943310294038997199e+01 4.571895553851976501e+01 1.077325522344666808e+02 8.559848333963327605e+01
4.123750000000000000e+04 6.954551955954303821e+01 4.559818682672480605e+01 1.078449933683191944e+02 8.562143730643801121e+01
4.125000000000000000e+04 6.947267280906207532e+01 4.552652506889292994e+01 1.079312170290793347e+02 8.550201311422308947e+01
4.126250000000000000e+04 6.942628742963877642e+01 4.545008912031095605e+01 1.080869932744818129e+02 8.544443864096844266e+01
4.127500000000000000e+04 6.951690627474742712e+01 4.546698446561548934e+01 1.081746521096465159e+02 8.542718637282290217e+01
4.128750000000000000e+04 6.961569261061674752e+01 4.539737138287732421e+01 1.082547099606940577e+02 8.541721001398711621e+01
4.130000000000000000e+04 6.964137553708235373e+01 4.548302302683822518e+01 1.081816407275475598e+02 8.536297611039685762e+01
4.131250000000000000e+04 6.955019752922670762e+01 4.554582422617851023e+01 1.080783058740850890e+02 8.545634350191669171e+01
4.132500000000000000e+04 6.968206606624765698e+01 4.549966610660757027e+01 1.081171548094527282e+02 8.553778058744858015e+01
4.133750000000000000e+04 6.980712893789457496e+01 4.551266497396397170e+01 1.081818593728189768e+02 8.568739547539439627e+01
4.135000000000000000e+04 6.987602231826613775e+01 4.549046551733980692e+01 1.081914435695226615e+02 8.560142969895782983e+01
4.136250000000000000e+04 6.983760621609634711e+01 4.549393332094908970e+01 1.081971837004164456e+02 8.566150885336618614e+01
4.137500000000000000e+04 6.973563677468708022e+01 4.542494563720111245e+01 1.082389973449329261e+02 8.557151194873252109e+01
4.138750000000000000e+04 6.982067450936898467e+01 4.551674229106260583e+01 1.083633045928030754e+02 8.554849781979211798e+01
4.140000000000000000e+04 6.984620870021637984e+01 4.547249941534109752e+01 1.084546888553174711e+02 8.548463982166431663e+01
4.141250000000000000e+04 6.962681283940001720e+01 4.548879667164693785e+01 1.083196658634086873e+02 8.540923200546339444e+01
4.142500000000000000e+04 6.966101071817978152e+01 4.541724437890123767e+01 1.083643791975619877e+02 8.547069522248202134e+01
4.143750000000000000e+04 6.970999928022311565e+01 4.554581353953545175e+01 1.083844472371469863e+02 8.551731807614871173e+01
4.145000000000000000e+04 6.970515913724943857e+01 4.557446572431626208e+01 1.083163355775213859e+02 8.563781084644061536e+01
4.146250000000000000e+04 6.975562251027120908e+01 4.555892507643878275e+01 1.083301635673572321e+02 8.554199587522464299e+01
4.147500000000000000e+04 6.980542680841384140e+01 4.552406298276860497e+01 1.084164356744856121e+02 8.548261905894389656e+01
4.148750000000000000e+04 6.979921052841525864e+01 4.553389897154242050e+01 1.085307209767388628e+02 8.554182728981562889e+01
4.150000000000000000e+04 6.968279417312001556e+01 4.550672047551192634e+01 1.084767000427121815e+02 8.563963840251186355e+01
4.151250000000000000e+04 6.981756858705610114e+01 4.556315822270460814e+01 1.084836452892715215e+02 8.575907921809293555e+01
4.152500000000000000e+04 6.994609340821868670e+01 4.553232947306278788e+01 1.084415829007600536e+02 8.564879858258800027e+01
4.153750000000000000e+04 6.993847482492034828e+01 4.553085634043285523e+01 1.084489552028879729e+02 8.566470552916143788e+01
4.155000000000000000e+04 6.974927197438759663e+01 4.554817664204723116e+01 1.083645401804092785e+02 8.573667079805059643e+01
4.156250000000000000e+04 6.948161820731648675e+01 4.556127810146661972e+01 1.084500853964175207e+02 8.564889367332685310e+01
4.157500000000000000e+04 6.960668856741234833e+01 4.552219894946184553e+01 1.083067382550058824e+02 8.564062723926168985e+01
4.158750000000000000e+04 6.965202500146246223e+01 4.554523152635980665e+01 1.082535531728281200e+02 8.564919612205112287e+01
4.160000000000000000e+04 6.970222193830372248e+01 4.555813009798041691e+01 1.083476569551378645e+02 8.555556009209821866e+01
4.161250000000000000e+04 6.978226374500124507e+01 4.556066482130902529e+01 1.084497363977540090e+02 8.555799242287987738e+01
4.162500000000000000e+04 6.978066910250959154e+01 4.542732325872191268e+01 1.083715217861111881e+02 8.553512013285660487e+01
4.163750000000000000e+04 6.970468889213786667e+01 4.538479439155543815e+01 1.083650477443099618e+02 8.541909153669126908e+01
4.165000000000000000e+04 6.967677844398900788e+01 4.537646763306469921e+01 1.082698527041194438e+02 8.542291140667964555e+01
4.166250000000000000e+04 6.975247422379861462e+01 4.545879815515149147e+01 1.083811427872295781e+02 8.545535080576468090e+01
4.167500000000000000e+04 6.977860813528937456e+01 4.556164744118866849e+01 1.082654207211461426e+02 8.553301978706545583e+01
4.168750000000000000e+04 6.975881252389622489e+01 4.541054893979875118e+01 1.083623746298306827e+02 8.556264869344299484e+01
4.170000000000000000e+04 6.982574820881320932e+01 4.535894953987754974e+01 1.084416542279891615e+02 8.559995395789344741e+01
4.171250000000000000e+04 6.982645986266234672e+01 4.541541715032061433e+01 1.083832263008863208e+02 8.551837997978590522e+01
4.172500000000000000e+04 6.991719517332202827e+01 4.533995448452370880e+01 1.083623621035359577e+02 8.555576446191574291e+01
4.173750000000000000e+04 6.984178430576491792e+01 4.533246115531768794e+01 1.084049165499273641e+02 8.561159851803726895e+01
4.175000000000000000e+04 6.988812730188975308e+01 4.535048185212150429e+01 1.084580877048941119e+02 8.549571443988587305e+01
4.176250000000000000e+04 6.992572888511261908e+01 4.534725345241271555e+01 1.084454378326669968e+02 8.552946174456512551e+01
4.177500000000000000e+04 6.994439848450548425e+01 4.543360783866760499e+01 1.083741110294336920e+02 8.556005834352333750e+01
4.178750000000000000e+04 6.996072163363623986e+01 4.541684478030477834e+01 1.083505761020325338e+02 8.559707006877400204e+01
4.180000000000000000e+04 6.972253459064698689e+01 4.528219473743841661e+01 1.082410396942792232e+02 8.549963765554559814e+01
4.181250000000000000e+04 6.976230969905734014e+01 4.533873729631579153e+01 1.081512848092381773e+02 8.552942204016237326e+01
4.182500000000000000e+04 6.979840939805127675e+01 4.540454288544288630e+01 1.082086497365020250e+02 8.563614916394726606e+01
4.183750000000000000e+04 6.987483997531879254e+01 4.548173149497676349e+01 1.084188064694507148e+02 8.567149708540439690e+01
4.185000000000000000e+04 6.985366611398362124e+01 4.560330364833622241e+01 1.084036678968602700e+02 8.569390645840459797e+01
4.186250000000000000e+04 6.992940096615066636e+01 4.556592280918194859e+01 1.083985270414312225e+02 8.561559153242552611e+01
4.187500000000000000e+04 6.987396712401400123e+01 4.568946186694339673e+01 1.082680326649306437e+02 8.571236861719062006e+01
4.188750000000000000e+04 6.984020352556314037e+01 4.566847221039252247e+01 1.083358052499481090e+02 8.578079338727307857e+01
4.190000000000000000e+04 6.982013898874764379e+01 4.576550325615190928e+01 1.082258710790665646e+02 8.569601919493928222e+01
4.191250000000000000e+04 6.995816057152059386e+01 4.571403086287679685e+01 1.083664534968439739e+02 8.557720607612282038e+01
4.192500000000000000e+04 7.007827895768345172e+01 4.570081199942595873e+01 1.083574569970146939e+02 8.554775388382124390e+01
4.193750000000000000e+04 7.013540638582290399e+01 4.570188747105007820e+01 1.082870922566517464e+02 8.564242497513761521e+01
4.195000000000000000e+04 7.016594091492862617e+01 4.581168305455795320e+01 1.082433153068642753e+02 8.568863179603491176e+01
4.196250000000000000e+04 7.017251697129805166e+01 4.582356204913718045e+01 1.082624996373934181e+02 8.570717441395341041e+01
4.197500000000000000e+04 7.027031282638721166e+01 4.572087306779168614e+01 1.081682887006980991e+02 8.573318604427782930e+01
4.198750000000000000e+04 7.017967371591306858e+01 4.573886661793438435e+01 1.080686163611466668e+02 8.569304267679839882e+01
4.200000000000000000e+04 7.015343112033755801e+01 4.578208489287958116e+01 1.080961676870603156e+02 8.579543227582169607e+01
4.201250000000000000e+04 7.005863717399458324e+01 4.577610846354333063e+01 1.082299406266209871e+02 8.575085257348472112e+01
4.202500000000000000e+04 7.006075154995519938e+01 4.568563176684551763e+01 1.082346097182937399e+02 8.577636350271215804e+01
4.203750000000000000e+04 7.009777098552065411e+01 4.562791170022133969e+01 1.081526073335212459e+02 8.580476907898871275e+01
4.205000000000000000e+04 7.019719189936817827e+01 4.555567932451860713e+01 1.081780709723804819e+02 8.578176654415116786e+01
4.206250000000000000e+04 7.023525961546580731e+01 4.564205396191012909e+01 1.081484157454667780e+02 8.573045559265153770e+01
4.207500000000000000e+04 7.017859724718175585e+01 4.561246401991649435e+01 1.081259534247121934e+02 8.575730828473787426e+01
4.208750000000000000e+04 7.016813693677870845e+01 4.561793911692508630e+01 1.081959893322595860e+02 8.580376518153839527e+01
4.210000000000000000e+04 7.009247423972652768e+01 4.556040218254454999e+01 1.082256857809465913e+02 8.585245142871822566e+01
4.211250000000000000e+04 7.003296477166436773e+01 4.542496877329356408e+01 1.082947024974820351e+02 8.576069025933333023e+01
4.212500000000000000e+04 6.993468532092012424e+01 4.541938469514618504e+01 1.083058652712390142e+02 8.580720946790123094e+01
4.213750000000000000e+04 7.004820733160600810e+01 4.541827894310471692e+01 1.082467535455939895e+02 8.576532528559496882e+01
4.215000000000000000e+04 7.011430703936485997e+01 4.547952671912111811e+01 1.082278230007731139e+02 8.575168620512532414e+01
4.216250000000000000e+04 6.995953532593664193e+01 4.554409529750355290e+01 1.082681909358684607e+02 8.581649986013947284e+01
4.217500000000000000e+04 6.995213037534158218e+01 4.563305426849690605e+01 1.082402014013206042e+02 8.563596049595717830e+01
4.218750000000000000e+04 6.984425510284866334e+01 4.550096082573003287e+01 1.082318130116324966e+02 8.570565280609987724e+01
4.220000000000000000e+04 6.975186728571848960e+01 4.573581330156937952e+01 1.082704034867662841e+02 8.576283380371735632e+01
4.221250000000000000e+04 6.971006163703989955e+01 4.583811924437224405e+01 1.084052794842388323e+02 8.583236715178954057e+01
4.222500000000000000e+04 6.970249652542815966e+01 4.575306263897822134e+01 1.083272850344473426e+02 8.583864154762935073e+01
4.223750000000000000e+04 6.969960078689473448e+01 4.575157435618612567e+01 1.083981911190612379e+02 8.575028407820933296e+01
4.225000000000000000e+04 6.955432399398537768e+01 4.569008669544680146e+01 1.084264410485384076e+02 8.565627031676821446e+01
4.226250000000000000e+04 6.948744343708079896e+01 4.562890177149969873e+01 1.084654612039851997e+02 8.541511079302958365e+01
4.227500000000000000e+04 6.951519901854246086e+01 4.568760769382046760e+01 1.084361244079830442e+02 8.536156772445849583e+01
4.228750000000000000e+04 6.957720101805416846e+01 4.574695161006270894e+01 1.084695144681294749e+02 8.551453451221446755e+01
4.230000000000000000e+04 6.956347783407322538e+01 4.584136039373907323e+01 1.084914070298705724e+02 8.561227074912152091e+01
4.231250000000000000e+04 6.962637979419471890e+01 4.571867238941412381e+01 1.083944295696691853e+02 8.568403864648691126e+01
4.232500000000000000e+04 6.959135107380711815e+01 4.575061390056738020e+01 1.084753812750615225e+02 8.563514986166305221e+01
4.233750000000000000e+04 6.957380878720533701e+01 4.566920118695276898e+01 1.085753675961469753e+02 8.558695488780612948e+01
4.235000000000000000e+04 6.953086269898882676e+01 4.568854837289333659e+01 1.084785745015538367e+02 8.554812750252368403e+01
4.236250000000000000e+04 6.939196267996302936e+01 4.572225964651557462e+01 1.084436855949660412e+02 8.558454442286347330e+01
4.237500000000000000e+04 6.948317825990729091e+01 4.576834315441717393e+01 1.084688327829759515e+02 8.552543103836850946e+01
4.238750000000000000e+04 6.958780273578638287e+01 4.585806063211192907e+01 1.084508436488046641e+02 8.534062651002267330e+01
4.240000000000000000e+04 6.967002327725604971e+01 4.586817874282782981e+01 1.084900292589731379e+02 8.506104627530457662e+01
4.241250000000000000e+04 6.971206147407417575e+01 4.597443559581228811e+01 1.084491891862566462e+02 8.495405277569248881e+01
4.242500000000000000e+04 6.967822799235760556e+01 4.602793020484871533e+01 1.082814640444937169e+02 8.499568976804820863e+01
4.243750000000000000e+04 6.982466970012642093e+01 4.596569385576814426e+01 1.081656663544100354e+02 8.513802430889016648e+01
4.245000000000000000e+04 6.981872662793007578e+01 4.609431388735009705e+01 1.081399636571647278e+02 8.511384070458493056e+01
4.246250000000000000e+04 6.980604147633918899e+01 4.608952035371400768e+01 1.081079283907492083e+02 8.505023982674812544e+01
4.247500000000000000e+04 6.976497225043536332e+01 4.601201300264359872e+01 1.082427246369720990e+02 8.527114603854263919e+01
4.248750000000000000e+04 6.963048718802636472e+01 4.599076182434701110e+01 1.081081234257931243e+02 8.533812058369693432e+01
4.250000000000000000e+04 6.961210663333750404e+01 4.600139434757056023e+01 1.081849625126559431e+02 8.538881013933377062e+01
4.251250000000000000e+04 6.968514022109785344e+01 4.609383439698388685e+01 1.082352066443527576e+02 8.538825077609415359e+01
4.252500000000000000e+04 6.984170261815854985e+01 4.609318914483372254e+01 1.081887344332669585e+02 8.529954449118237392e+01
4.253750000000000000e+04 6.982530511054964961e+01 4.614449969114645711e+01 1.082123937925429118e+02 8.522986339082716256e+01
4.255000000000000000e+04 6.972136928760906471e+01 4.597737951589145666e+01 1.081532930685358451e+02 8.520158014894504106e+01
4.256250000000000000e+04 6.985429265849897718e+01 4.606880069170510694e+01 1.081909355573296239e+02 8.522428126890548583e+01
4.257500000000000000e+04 6.989314273891203300e+01 4.609306387226639856e+01 1.082108644812307716e+02 8.525004631504960173e+01
4.258750000000000000e+04 6.984663135499306463e+01 4.606065797278474605e+01 1.081981380983712597e+02 8.520437825416379951e+01
4.260000000000000000e+04 6.975109656157584936e+01 4.608686361121225872e+01 1.081276091192705309e+02 8.526477917386235106e+01
4.261250000000000000e+04 6.970745883881718896e+01 4.597740013978862805e+01 1.082313523388241947e+02 8.536601488300507867e+01
4.262500000000000000e+04 6.978697742884175170e+01 4.598454382144725372e+01 1.081823133901529559e+02 8.544243952801444664e+01
4.263750000000000000e+04 6.969191632580483997e+01 4.605487500768436604e+01 1.080423838319584462e+02 8.553445140587639628e+01
4.265000000000000000e+04 6.983614848998469427e+01 4.615176457986741099e+01 1.080893047643796621e+02 8.546379416679165786e+01
4.266250000000000000e+04 6.980646813854585275e+01 4.619606422164596893e+01 1.080709610648097510e+02 8.548782661888894552e+01
4.267500000000000000e+04 6.981080335725157227e+01 4.619262857970205260e+01 1.081379090501439180e+02 8.547959808818357885e+01
4.268750000000000000e+04 6.985539626044158013e+01 4.626732816293102957e+01 1.082091636834354063e+02 8.546576843690817782e+01
4.270000000000000000e+04 6.995200117701675424e+01 4.636417892830839094e+01 1.080740557289759209e+02 8.542046370129891386e+01
4.271250000000000000e+04 6.985135764125315916e+01 4.640252665050864067e+01 1.080581660093104261e+02 8.561114361233188674e+01
4.272500000000000000e+04 6.986789443684891410e+01 4.646755892724067394e+01 1.082288454032555336e+02 8.551278885617318792e+01
4.273750000000000000e+04 6.991250994189917378e+01 4.636576015931680672e+01 1.082667385588718076e+02 8.542383589285209666e+01
4.275000000000000000e+04 6.992548529688703240e+01 4.645640095887731036e+01 1.081707163373883844e+02 8.547791819968057325e+01
4.276250000000000000e+04 7.003382836112521659e+01 4.645800636325464694e+01 1.081330477163725163e+02 8.560272399578579439e+01
4.277500000000000000e+04 7.002339676103304100e+01 4.649458202754630776e+01 1.081660025420723485e+02 8.548704776321633858e+01
4.278750000000000000e+04 7.000194638130945179e+01 4.647888996464405409e+01 1.083260051424217636e+02 8.543972654056419458e+01
4.280000000000000000e+04 7.010980111449411822e+01 4.651765208450271416e+01 1.083455687324559875e+02 8.534397160736511978e+01
4.281250000000000000e+04 6.992421768397124993e+01 4.659650756966727414e+01 1.082738001936181433e+02 8.540363818462397205e+01
4.282500000000000000e+04 6.992377045107711808e+01 4.646827539896663239e+01 1.084500776357566991e+02 8.547363649880146852e+01
4.283750000000000000e+04 6.996629248155215919e+01 4.647679830973411441e+01 1.086140040602583099e+02 8.552558236986000395e+01
4.285000000000000000e+04 6.983767192497650456e+01 4.641512835896941880e+01 1.086257030750054184e+02 8.543920079393808464e+01
4.286250000000000000e+04 7.003501632230226903e+01 4.631542954348203267e+01 1.086602095832335948e+02 8.534616431958194482e+01
4.287500000000000000e+04 7.009650672441021868e+01 4.628602134039010707e+01 1.084918507977039326e+02 8.548658883695713939e+01
4.288750000000000000e+04 7.011859353124732763e+01 4.620713071813798223e+01 1.084631637501475581e+02 8.553340494037580299e+01
4.290000000000000000e+04 6.999043967128527299e+01 4.625724356985703167e+01 1.084133665823577957e+02 8.547556699891120502e+01
4.291250000000000000e+04 7.011433176801352829e+01 4.634603573595779125e+01 1.085111205122865385e+02 8.544394669369289375e+01
4.292500000000000000e+04 7.009734704673607553e+01 4.633364433998517029e+01 1.086038810796110425e+02 8.537588202369855139e+01
4.293750000000000000e+04 7.000822223371838504e+01 4.624975400116894519e+01 1.085952249170587152e+02 8.530446226168660928e+01
4.295000000000000000e+04 7.003281085721890520e+01 4.620404714841669147e+01 1.085327161782668099e+02 8.510160181725611039e+01
4.296250000000000000e+04 7.008331805767163303e+01 4.625037192787267060e+01 1.083087242275300781e+02 8.508672818041063124e+01
4.297500000000000000e+04 6.991609811776037020e+01 4.629253746674437764e+01 1.084117018275035775e+02 8.517833337373032521e+01
4.298750000000000000e+04 6.991104361242067000e+01 4.627858629243372235e+01 1.084960258178573582e+02 8.506511906956083635e+01
4.300000000000000000e+04 6.993913763615513801e+01 4.629634727358843804e+01 1.084111747758450832e+02 8.528194240160821948e+01
4.301250000000000000e+04 6.992631766763000201e+01 4.612263269341584504e+01 1.083978102780422859e+02 8.551734734225181001e+01
4.302500000000000000e+04 6.979027570716451123e+01 4.615000360878008223e+01 1.084633246925514669e+02 8.541713594580173208e+01
4.303750000000000000e+04 6.989494103593787599e+01 4.606879591228819493e+01 1.084550591481918929e+02 8.545382284249168947e+01
4.305000000000000000e+04 6.990852100511249034e+01 4.605769033626172160e+01 1.083696974768603241e+02 8.543836617593858307e+01
4.306250000000000000e+04 6.993244355687609470e+01 4.612635964335078143e+01 1.085916035954398211e+02 8.553370785970979284e+01
4.307500000000000000e+04 7.003174412428559492e+01 4.613524323296680052e+01 1.086818810911570665e+02 8.563664584760218190e+01
4.308750000000000000e+04 7.014028124378397422e+01 4.622581144517024399e+01 1.087777718237095570e+02 8.556989869032408080e+01
4.310000000000000000e+04 7.023282817205220852e+01 4.621692245094174467e+01 1.088752800900340816e+02 8.537265243764710476e+01
4.311250000000000000e+04 7.016017248076990143e+01 4.618755392712738939e+01 1.088038092272473278e+02 8.553915229850922231e+01
4.312500000000000000e+04 6.997175697097188163e+01 4.627583521295596825e+01 1.087137210439830000e+02 8.542163208239649919e+01
4.313750000000000000e+04 6.984312237910292254e+01 4.631689037121180519e+01 1.088178899137190427e+02 8.531456797239884793e+01
4.315000000000000000e+04 6.973539490962620846e+01 4.626558755304610315e+01 1.088423574750597993e+02 8.549380455637212606e+01
4.316250000000000000e+04 6.980943675866379294e+01 4.641459348920496808e+01 1.088807258935680125e+02 8.552672678096135428e+01
4.317500000000000000e+04 6.982363065844694461e+01 4.650688988137938651e+01 1.087919081134488835e+02 8.543433549330245569e+01
4.318750000000000000e+04 6.991214979214444725e+01 4.638153117536846537e+01 1.087177648074351026e+02 8.551379368642776058e+01
4.320000000000000000e+04 6.992311020110989261e+01 4.630316627298622478e+01 1.086842689305021423e+02 8.546867770893580030e+01
4.321250000000000000e+04 6.979965965200162259e+01 4.638864997308550642e+01 1.086310813843233376e+02 8.557055256973715984e+01
4.322500000000000000e+04 6.980338912708830890e+01 4.642323870501662952e+01 1.086334148847688255e+02 8.555011781771251833e+01
4.323750000000000000e+04 6.971541219166667247e+01 4.639852285759610595e+01 1.086380601124247818e+02 8.552450082748435989e+01
4.325000000000000000e+04 6.959899100458795829e+01 4.642223892930746132e+01 1.084439608759419968e+02 8.550441653024356015e+01
4.326250000000000000e+04 6.947550469730833811e+01 4.623514011327175410e+01 1.085124034233432297e+02 8.548158606784028279e+01
4.327500000000000000e+04 6.953662623411250365e+01 4.631323084888612129e+01 1.084092063150039849e+02 8.541373257556460885e+01
4.328750000000000000e+04 6.949104591397940567e+01 4.647658484484991703e+01 1.083738278143641196e+02 8.518962645767004460e+01
4.330000000000000000e+04 6.939300654492603826e+01 4.656391432936483454e+01 1.083546519951859750e+02 8.527566246103057779e+01
4.331250000000000000e+04 6.957581867976381318e+01 4.666351031012590056e+01 1.083034619508199654e+02 8.523735888553247264e+01
4.332500000000000000e+04 6.951585395298189951e+01 4.660403641257005347e+01 1.083681330450031481e+02 8.519095025772169549e+01
4.333750000000000000e+04 6.944550080464949815e+01 4.652556234243167665e+01 1.083958926755301206e+02 8.508938635188462740e+01
4.335000000000000000e+04 6.943003859096344854e+01 4.659046200998988496e+01 1.084582744287234419e+02 8.511931898881327641e+01
4.336250000000000000e+04 6.935196693309859484e+01 4.671067149166921695e+01 1.083290620163630820e+02 8.512769184161497549e+01
4.337500000000000000e+04 6.914318457894921721e+01 4.674897292293068318e+01 1.083507310829519668e+02 8.520264799182528748e+01
4.338750000000000000e+04 6.915592019291159431e+01 4.672207648956416648e+01 1.085417117382681909e+02 8.509751964333102592e+01
4.340000000000000000e+04 6.916411652075122163e+01 4.663818267213272151e+01 1.084030051438489437e+02 8.489539008840462486e+01
4.341250000000000000e+04 6.916561045658191631e+01 4.664475963507818790e+01 1.083263357616874600e+02 8.488746811890287347e+01
4.342500000000000000e+04 6.938873273347445547e+01 4.668402209912015621e+01 1.082867540734100089e+02 8.497451557565020153e+01
4.343750000000000000e+04 6.959639152864656353e+01 4.665791807932221502e+01 1.083496353287260234e+02 8.499453586104407066e+01
4.345000000000000000e+04 6.951738521688074002e+01 4.664500968457827668e+01 1.082235961690767425e+02 8.502014209218164353e+01
4.346250000000000000e+04 6.956916874331024303e+01 4.662492620872928484e+01 1.082127758804019351e+02 8.477620691126297459e+01
4.347500000000000000e+04 6.977010935647659551e+01 4.682035614119944000e+01 1.082869427361263206e+02 8.483334959826197519e+01
4.348750000000000000e+04 6.978111149225760812e+01 4.686507578790870099e+01 1.083913247236803130e+02 8.487466064280293665e+01
4.350000000000000000e+04 6.968483130238918477e+01 4.682681315463302951e+01 1.083090291930605105e+02 8.483670839988973000e+01
4.351250000000000000e+04 6.969929318175972810e+01 4.666874515619976194e+01 1.082977224352238608e+02 8.483144404484178835e+01
4.352500000000000000e+04 6.974538843992714021e+01 4.668197972210491997e+01 1.083445747303617992e+02 8.490264858539416082e+01
4.353750000000000000e+04 6.974014672380111790e+01 4.668786893395588322e+01 1.083391685135197946e+02 8.494413503566299539e+01
4.355000000000000000e+04 6.983091524886344814e+01 4.679665353034820896e+01 1.084098748447271134e+02 8.494127620321589234e+01
4.356250000000000000e+04 6.981295129980094316e+01 4.691109598343960130e+01 1.082803113051439254e+02 8.488690332038409281e+01
4.357500000000000000e+04 6.973068720594434922e+01 4.682372151076118882e+01 1.082527724310668589e+02 8.487072659629494353e+01
4.358750000000000000e+04 6.981376864976772367e+01 4.690098865900394287e+01 1.083496154590466602e+02 8.488008450828053242e+01
4.360000000000000000e+04 6.981125997922816850e+01 4.687426408916291365e+01 1.083454342062531737e+02 8.479646213826737267e+01
4.361250000000000000e+04 6.981244764040712880e+01 4.692250503186535582e+01 1.083988223264032769e+02 8.486481960095410670e+01
4.362500000000000000e+04 6.980064891974761565e+01 4.697197150826236367e+01 1.083337110725895940e+02 8.487347481106027658e+01
4.363750000000000000e+04 6.983629805500284249e+01 4.699619724372371365e+01 1.083291056334331444e+02 8.486464238134470861e+01
4.365000000000000000e+04 6.977450985531496030e+01 4.703212144279114426e+01 1.083430835397981724e+02 8.492899429509012066e+01
4.366250000000000000e+04 6.980330638912866448e+01 4.710371504280459476e+01 1.082187165697617388e+02 8.491448368605900043e+01
4.367500000000000000e+04 6.981945981665649015e+01 4.699258250232544754e+01 1.082032232886585064e+02 8.482533366438804023e+01
4.368750000000000000e+04 6.975112655627911806e+01 4.684227630192178538e+01 1.083096991607715864e+02 8.489005785205414156e+01
4.370000000000000000e+04 7.002663719445752122e+01 4.688914523312824656e+01 1.085122293028601632e+02 8.493986531659940908e+01
4.371250000000000000e+04 7.001039625212986550e+01 4.685187858509058856e+01 1.084219019438011173e+02 8.489415882830168414e+01
4.372500000000000000e+04 6.992166105823579869e+01 4.705623196298324729e+01 1.084757789003292032e+02 8.509772585555703017e+01
4.373750000000000000e+04 7.004660340486752546e+01 4.702602802653304792e+01 1.085901016958933241e+02 8.527493453323035055e+01
4.375000000000000000e+04 7.003224291714415983e+01 4.700813912020501562e+01 1.085851810752049573e+02 8.523583822876538818e+01
4.376250000000000000e+04 7.022005316266613306e+01 4.709748176425022592e+01 1.085766022660211405e+02 8.511795765571616812e+01
4.377500000000000000e+04 7.021504903251025098e+01 4.703029198179315529e+01 1.084372677747572595e+02 8.512892221480574051e+01
4.378750000000000000e+04 7.027714440643202920e+01 4.693358633525802759e+01 1.084728337071861546e+02 8.509010472592683527e+01
4.380000000000000000e+04 7.025168238711357560e+01 4.709722031248118412e+01 1.084288791063266331e+02 8.508494419866440239e+01
4.381250000000000000e+04 7.035718740188181641e+01 4.700766652383605759e+01 1.084189209727758652e+02 8.501970610390732475e+01
4.382500000000000000e+04 7.026876413509749852e+01 4.695874661757834190e+01 1.084397636861928333e+02 8.484094166214856614e+01
4.383750000000000000e+04 7.034175629777038807e+01 4.690390183599239293e+01 1.084468886965542538e+02 8.468363979195740399e+01
4.385000000000000000e+04 7.043052324537015352e+01 4.695836198425532615e+01 1.083833897881789738e+02 8.451468517471811026e+01
4.386250000000000000e+04 7.036826293141479027e+01 4.687834933648001368e+01 1.083349493450597691e+02 8.451739926357961963e+01
4.387500000000000000e+04 7.022644754045757054e+01 4.675934430389526852e+01 1.082996845677109690e+02 8.465313762095820493e+01
4.388750000000000000e+04 7.019847015405127877e+01 4.677105950571150572e+01 1.083913381747441207e+02 8.479218778787665656e+01
4.390000000000000000e+04 7.024224435301725578e+01 4.678016142735705074e+01 1.085213603922518502e+02 8.464422975564129104e+01
4.391250000000000000e+04 7.019923266591555944e+01 4.686190354312758899e+01 1.086429874719525088e+02 8.468491403220383518e+01
4.392500000000000000e+04 7.007142655100849993e+01 4.687872174195317143e+01 1.086161550814606755e+02 8.466396977362181531e+01
4.393750000000000000e+04 7.017684613997752763e+01 4.688030445611588704e+01 1.084993544251114344e+02 8.472522372712670347e+01
4.395000000000000000e+04 7.028265117337508627e+01 4.683899176744372994e+01 1.086347651268120273e+02 8.483201683187398601e+01
4.396250000000000000e+04 7.028646240594805761e+01 4.673710127823640903e+01 1.086340327420019634e+02 8.496893253339857210e+01
4.397500000000000000e+04 7.025496496058059392e+01 4.667082219582827918e+01 1.085796068253525846e+02 8.494586789201740373e+01
4.398750000000000000e+04 7.009465549448418642e+01 4.669315363942117614e+01 1.084687117500174764e+02 8.481674832361024130e+01
4.400000000000000000e+04 7.012366878859975827e+01 4.668617977198837110e+01 1.084650249040652881e+02 8.482421117557134949e+01
4.401250000000000000e+04 7.012843049402238194e+01 4.668188660874794493e+01 1.083076693015018748e+02 8.486297188839296268e+01
4.402500000000000000e+04 7.016886359798553485e+01 4.656203545417916700e+01 1.082339622575914575e+02 8.483909400418185953e+01
4.403750000000000000e+04 7.001539154895165495e+01 4.670149794866426873e+01 1.082652591410732157e+02 8.493635300171170854e+01
4.405000000000000000e+04 6.998708979559539500e+01 4.667163590763885139e+01 1.081607594052363055e+02 8.491175224081793260e+01
4.406250000000000000e+04 6.994896732202271039e+01 4.662164760750479076e+01 1.081504796067417402e+02 8.487816128891425649e+01
4.407500000000000000e+04 6.999960631081360418e+01 4.660974241345909519e+01 1.080616493527611084e+02 8.492599553379938015e+01
4.408750000000000000e+04 6.979794098981894024e+01 4.661828073089515101e+01 1.082499325122930713e+02 8.512755031300609687e+01
4.410000000000000000e+04 6.972010633990528561e+01 4.655759732407151574e+01 1.082548941988681861e+02 8.502861360985038175e+01
4.411250000000000000e+04 6.971744282362406864e+01 4.646543940097867420e+01 1.082476930407697893e+02 8.502796452915531233e+01
4.412500000000000000e+04 6.954214632926571937e+01 4.643001364930424302e+01 1.081721084570856561e+02 8.495676451732930445e+01
4.413750000000000000e+04 6.946536517959741275e+01 4.628122537198127873e+01 1.080214157908806243e+02 8.505746383437825386e+01
4.415000000000000000e+04 6.941697497564939567e+01 4.633432046035274965e+01 1.081383258722786138e+02 8.510104133946124705e+01
4.416250000000000000e+04 6.936467098207593551e+01 4.638667172622502477e+01 1.080733622165278263e+02 8.516955465806637449e+01
4.417500000000000000e+04 6.943435966808890214e+01 4.624919568854964069e+01 1.080438588089105707e+02 8.504393656451630079e+01
4.418750000000000000e+04 6.939007081076829309e+01 4.616124371615597966e+01 1.078609963874912125e+02 8.506985554522611892e+01
4.420000000000000000e+04 6.931406550754464035e+01 4.610812420572707282e+01 1.078636048125601405e+02 8.497271555356185502e+01
4.421250000000000000e+04 6.925237157194032989e+01 4.615546167138534628e+01 1.078859667092936974e+02 8.515146694724340648e+01
4.422500000000000000e+04 6.934774536471152828e+01 4.611500677899763190e+01 1.078490350096451920e+02 8.525596458526366916e+01
4.423750000000000000e+04 6.928663552987565311e+01 4.611968468130224608e+01 1.076749223211810431e+02 8.518777342046922740e+01
4.425000000000000000e+04 6.935980828348665739e+01 4.614191830040820719e+01 1.076995736165426933e+02 8.523090602864296272e+01
4.426250000000000000e+04 6.948530587667470115e+01 4.612033478529426844e+01 1.078155912672686156e+02 8.523492204751644863e+01
4.427500000000000000e+04 6.961743538149758592e+01 4.609506023844132017e+01 1.078270820970121520e+02 8.529739076093386529e+01
4.428750000000000000e+04 6.964876933068245535e+01 4.612598611719705133e+01 1.078737441466614371e+02 8.534102806645005046e+01
4.430000000000000000e+04 6.962798628245410271e+01 4.604914918697275539e+01 1.078367404911412706e+02 8.537602644321648881e+01
4.431250000000000000e+04 6.968807301726754133e+01 4.602883796686207063e+01 1.077819670018042473e+02 8.548755689889632947e+01
4.432500000000000000e+04 6.980971789799934868e+01 4.611679556160952131e+01 1.077568180055069718e+02 8.552576749280274271e+01
4.433750000000000000e+04 6.966919392328847493e+01 4.625123000626270908e+01 1.078704321745705244e+02 8.526790225518631416e+01
4.435000000000000000e+04 6.954635518315383536e+01 4.631012373124902126e+01 1.078465426681992483e+02 8.520483378058123947e+01
4.436250000000000000e+04 6.959780135003147450e+01 4.632567297345791246e+01 1.078782510803538770e+02 8.506108170145317615e+01
4.437500000000000000e+04 6.963324349074366637e+01 4.617914141800365968e+01 1.078558688097832743e+02 8.523345042844196939e+01
4.438750000000000000e+04 6.960158057216193583e+01 4.624720289915980231e+01 1.078675619852414229e+02 8.521212153547070045e+01
4.440000000000000000e+04 6.958425856604021931e+01 4.626726135522718408e+01 1.077431560265352743e+02 8.532385271539183691e+01


==> anc/Fig9/ca95_Ca0.30_CLcoordinates.txt <==
# t [ps], xcl top-left [nm], xcl bot-left [nm], xcl top-right [nm], xcl bot-right [nm]
1.250000000000000000e+01 5.913250593984808745e+01 6.006812904893475746e+01 9.741183879226004194e+01 9.659877953425556996e+01
2.500000000000000000e+01 5.929578787773366599e+01 5.966869302076132442e+01 9.755627533820450026e+01 9.637758948798673941e+01
3.750000000000000000e+01 5.944984624179677724e+01 5.953818284847689313e+01 9.738476266566334516e+01 9.615482256508029479e+01
5.000000000000000000e+01 5.963843980900597330e+01 5.946346653309088737e+01 9.761502407830127481e+01 9.592731992197386148e+01
6.250000000000000000e+01 5.978777294481403004e+01 5.943391121817121814e+01 9.765189556068389720e+01 9.598437138778157873e+01
7.500000000000000000e+01 5.998235009077617264e+01 5.927639510672173628e+01 9.766017940818626641e+01 9.585857779308345528e+01
8.750000000000000000e+01 6.016355374232538367e+01 5.916158020399907258e+01 9.773731058332417376e+01 9.577065433725493904e+01
1.000000000000000000e+02 6.030360661225899577e+01 5.905829885990711148e+01 9.770574798777947478e+01 9.565410140233079517e+01
1.125000000000000000e+02 6.045984661490682299e+01 5.910021598324907188e+01 9.777613110436966792e+01 9.558188700721414932e+01
1.250000000000000000e+02 6.051556205846265613e+01 5.896826430037272360e+01 9.797733590343699461e+01 9.566280315806248780e+01
1.375000000000000000e+02 6.060958282359678861e+01 5.887652547275987303e+01 9.808474681917967075e+01 9.571877071151043026e+01
1.500000000000000000e+02 6.067562215602474396e+01 5.870615572730796572e+01 9.836806914795653256e+01 9.551936622627921736e+01
1.625000000000000000e+02 6.075955355434945915e+01 5.867999723067249107e+01 9.854966889886830472e+01 9.548018280741824526e+01
1.750000000000000000e+02 6.084884240067367500e+01 5.864305848385510700e+01 9.846322260515660219e+01 9.545654790249517418e+01
1.875000000000000000e+02 6.091477424556269682e+01 5.851747969860184639e+01 9.841721609223954204e+01 9.534369185259464530e+01
2.000000000000000000e+02 6.110695397352963454e+01 5.848288378055774217e+01 9.840780836508818652e+01 9.519008843036496614e+01
2.125000000000000000e+02 6.125899770108333087e+01 5.832516790573437504e+01 9.843465195665677925e+01 9.514537935517486744e+01
2.250000000000000000e+02 6.146986200949142898e+01 5.841967875442269786e+01 9.848379029327003309e+01 9.498465882913217229e+01
2.375000000000000000e+02 6.161467789965414710e+01 5.813507062745222242e+01 9.862508773961025099e+01 9.469764247221739595e+01
2.500000000000000000e+02 6.164804242180625238e+01 5.818201128792277643e+01 9.859260486447473681e+01 9.458619663861074400e+01
2.625000000000000000e+02 6.160711089924446782e+01 5.813250448657147729e+01 9.876073844431796545e+01 9.462304596779920018e+01
2.750000000000000000e+02 6.156614828587320432e+01 5.796307364231019221e+01 9.886232350853910589e+01 9.445755919080579588e+01
2.875000000000000000e+02 6.177897018567394127e+01 5.793242030880746540e+01 9.879828611482206213e+01 9.442003902385707192e+01
3.000000000000000000e+02 6.186198535301772949e+01 5.785369036857215974e+01 9.884669687797699567e+01 9.439105907890296976e+01
3.125000000000000000e+02 6.199866199539211209e+01 5.784126248839108797e+01 9.903590957289985397e+01 9.428824705112857885e+01
3.250000000000000000e+02 6.206052981858188389e+01 5.770764307195281617e+01 9.905636859264296845e+01 9.427940625236753647e+01
3.375000000000000000e+02 6.216887878488553554e+01 5.759568925830871677e+01 9.910567385591187417e+01 9.428651133255341676e+01
3.500000000000000000e+02 6.214723399848416108e+01 5.743519151599165440e+01 9.922311174609455975e+01 9.415100607921729647e+01
3.625000000000000000e+02 6.209380600659210359e+01 5.713360308815771305e+01 9.922283488563643061e+01 9.400991835764601490e+01
3.750000000000000000e+02 6.219925433570843154e+01 5.712623121675420634e+01 9.936915417048361121e+01 9.396724650568243931e+01
3.875000000000000000e+02 6.211524084097823817e+01 5.724761440717330885e+01 9.950280065531461560e+01 9.382300827482647776e+01
4.000000000000000000e+02 6.211466644649475910e+01 5.715471096211563662e+01 9.961557032682725321e+01 9.354775682520394753e+01
4.125000000000000000e+02 6.228713842647496790e+01 5.696765598656079987e+01 9.965986659898551636e+01 9.346774563580534334e+01
4.250000000000000000e+02 6.248269925810643599e+01 5.669235777234063534e+01 9.965631177147760411e+01 9.342721196409543438e+01
4.375000000000000000e+02 6.271425010223391894e+01 5.661673098940509163e+01 9.985166787791966669e+01 9.321296173902044302e+01
4.500000000000000000e+02 6.285617455247784591e+01 5.666417255756807947e+01 9.990051316119685509e+01 9.323355779668291632e+01
4.625000000000000000e+02 6.297147602216590911e+01 5.664105204133263527e+01 9.989683023063443557e+01 9.321447792078204486e+01
4.750000000000000000e+02 6.313100808501412331e+01 5.648708516443829808e+01 9.995626714860721052e+01 9.315350138000246716e+01
4.875000000000000000e+02 6.313665919111780056e+01 5.629002441591950401e+01 1.000353847307212192e+02 9.303284669628132519e+01
5.000000000000000000e+02 6.314282755717017181e+01 5.625570398767492009e+01 9.999647928063662050e+01 9.293487360794486563e+01
5.125000000000000000e+02 6.323347923172017460e+01 5.616657304414763274e+01 1.001925210801547621e+02 9.291764605291567136e+01
5.250000000000000000e+02 6.336379945886584153e+01 5.628473770630077411e+01 1.002250285860871060e+02 9.279430625906715591e+01
5.375000000000000000e+02 6.348287181470763585e+01 5.592460774987336691e+01 1.002777729604270860e+02 9.257967711721668991e+01
5.500000000000000000e+02 6.357930354944181772e+01 5.589338649520747282e+01 1.002969584008063606e+02 9.251710652793347833e+01
5.625000000000000000e+02 6.367696339340147205e+01 5.592607389960496533e+01 1.005186341751051629e+02 9.278821010990849061e+01
5.750000000000000000e+02 6.365379140038701422e+01 5.589074573953992342e+01 1.006143056464490400e+02 9.281146980150323600e+01
5.875000000000000000e+02 6.359425641575661103e+01 5.583330316008989058e+01 1.007125691082211176e+02 9.280592993698587634e+01
6.000000000000000000e+02 6.367413072549341280e+01 5.570224448393359040e+01 1.006652485327235951e+02 9.272404112509600793e+01
6.125000000000000000e+02 6.360133110968060066e+01 5.574220542616041030e+01 1.006588158886950595e+02 9.254970573571748105e+01
6.250000000000000000e+02 6.373441038004578729e+01 5.572154843663697221e+01 1.007089833268919108e+02 9.259059485123128752e+01
6.375000000000000000e+02 6.392236881036031093e+01 5.554652572395597332e+01 1.008774281963997055e+02 9.243948801535665893e+01
6.500000000000000000e+02 6.402022651338739934e+01 5.546728813645259493e+01 1.008651784882527522e+02 9.245160400404387246e+01
6.625000000000000000e+02 6.417475665151721387e+01 5.545292567153008179e+01 1.008729567774245481e+02 9.227769240160755260e+01
6.750000000000000000e+02 6.420810641166005439e+01 5.548218887615907846e+01 1.010228639549204388e+02 9.221536881277370412e+01
6.875000000000000000e+02 6.418257617737477005e+01 5.548801154204203101e+01 1.010526254514043671e+02 9.225640277356340846e+01
7.000000000000000000e+02 6.407575740633602379e+01 5.539688181419478497e+01 1.010615103964160255e+02 9.232973004112980675e+01
7.125000000000000000e+02 6.396876181904733016e+01 5.535207959770817610e+01 1.013059490609257267e+02 9.223606674925383686e+01
7.250000000000000000e+02 6.410213258029931183e+01 5.529925211619607950e+01 1.013774753142958929e+02 9.220944406205765631e+01
7.375000000000000000e+02 6.423773764649136808e+01 5.529850558389231452e+01 1.013626995546404004e+02 9.208649852412509063e+01
7.500000000000000000e+02 6.427670045564860857e+01 5.523108368617790376e+01 1.015892296322574140e+02 9.206412291516164714e+01
7.625000000000000000e+02 6.443691862922449332e+01 5.523877845212120974e+01 1.015931931795932570e+02 9.203981809026596750e+01
7.750000000000000000e+02 6.450707714132155957e+01 5.505794947464005418e+01 1.016916097004363877e+02 9.209913828060875574e+01
7.875000000000000000e+02 6.448485215688384642e+01 5.492361020152772966e+01 1.018825138706133515e+02 9.208240527616605675e+01
8.000000000000000000e+02 6.453125540806702531e+01 5.494576158461228488e+01 1.018293367869223971e+02 9.207666141870417675e+01
8.125000000000000000e+02 6.459474594620513699e+01 5.491073352374132810e+01 1.018869338083544136e+02 9.203492642187529782e+01
8.250000000000000000e+02 6.461515337105352330e+01 5.482743595564189576e+01 1.019380219087002928e+02 9.208200928380473727e+01
8.375000000000000000e+02 6.461290335418478037e+01 5.469274429172702412e+01 1.018557563623100748e+02 9.218875875079316984e+01
8.500000000000000000e+02 6.462040251918698175e+01 5.462446197735683029e+01 1.019170647316820748e+02 9.213963080300246133e+01
8.625000000000000000e+02 6.452273772527426843e+01 5.466382504223576433e+01 1.019262392091218459e+02 9.226440560787185063e+01
8.750000000000000000e+02 6.438650961766100522e+01 5.468963300780610837e+01 1.019675401101033430e+02 9.207709489131069347e+01
8.875000000000000000e+02 6.436697274701226945e+01 5.465157216100740811e+01 1.020156168287750944e+02 9.216577700025739261e+01
9.000000000000000000e+02 6.430081269400992028e+01 5.448066604422164261e+01 1.020541021194075171e+02 9.202894263308954237e+01
9.125000000000000000e+02 6.458864978371832422e+01 5.441959381052292599e+01 1.021615728937526626e+02 9.187019854395958873e+01
9.250000000000000000e+02 6.469955229405692876e+01 5.423865159310286543e+01 1.021358139519412163e+02 9.189514510210156573e+01
9.375000000000000000e+02 6.485036251209777447e+01 5.414982141292524886e+01 1.022521137320936049e+02 9.187455526946870066e+01
9.500000000000000000e+02 6.475473251544713094e+01 5.410643443840999822e+01 1.022734620217650843e+02 9.167140686512857428e+01
9.625000000000000000e+02 6.475586521412581931e+01 5.421779094272183386e+01 1.022366325337151665e+02 9.186986490221460144e+01
9.750000000000000000e+02 6.484000684603185505e+01 5.417568446583564423e+01 1.020045205798986387e+02 9.188177499153228212e+01
9.875000000000000000e+02 6.484370094004732721e+01 5.416536453285689845e+01 1.021312228645966371e+02 9.176168749288743243e+01
1.000000000000000000e+03 6.477371920921490300e+01 5.405068036312544422e+01 1.021906593911157159e+02 9.162538858170806577e+01
1.012500000000000000e+03 6.484048082941005475e+01 5.404073952897464750e+01 1.021730810832427352e+02 9.169103344705878555e+01
1.025000000000000000e+03 6.494665485416065565e+01 5.384467407514758719e+01 1.022163893816690887e+02 9.171825754254763297e+01
1.037500000000000000e+03 6.503940063531977955e+01 5.370506923732588689e+01 1.022707244805839792e+02 9.177568285524128555e+01
1.050000000000000000e+03 6.511775035163893222e+01 5.376641579676859095e+01 1.022535840545348407e+02 9.183729954816327279e+01
1.062500000000000000e+03 6.539297881382394451e+01 5.375251337587508260e+01 1.022737376688095168e+02 9.186467628874412128e+01
1.075000000000000000e+03 6.551901725386962028e+01 5.375521773321374042e+01 1.022876034729601855e+02 9.182796261340810418e+01
1.087500000000000000e+03 6.544227180849789249e+01 5.373665101346496442e+01 1.023482052955458528e+02 9.183672900977346387e+01
1.100000000000000000e+03 6.536776476758630849e+01 5.382017479423390682e+01 1.024728540444820766e+02 9.183933169906551086e+01
1.112500000000000000e+03 6.528798010178304878e+01 5.384072300425005153e+01 1.024651824288222315e+02 9.184669414184139669e+01
1.125000000000000000e+03 6.521167161181583083e+01 5.382240477522410771e+01 1.025879035562044947e+02 9.171947490970900674e+01
1.137500000000000000e+03 6.525197169725494462e+01 5.393631026463091871e+01 1.026070329659944349e+02 9.171339459605047750e+01
1.150000000000000000e+03 6.516517935936030881e+01 5.402429728497620687e+01 1.025633022995083081e+02 9.168493702443109328e+01
1.162500000000000000e+03 6.516508105754884639e+01 5.400508977936358690e+01 1.025682275759227764e+02 9.142376284615765769e+01
1.175000000000000000e+03 6.530529650345516757e+01 5.392253233992182970e+01 1.026252887461164391e+02 9.145989486310844541e+01
1.187500000000000000e+03 6.536101464317950160e+01 5.376772626603872851e+01 1.026028981415520320e+02 9.127973333370808007e+01
1.200000000000000000e+03 6.543382215870175855e+01 5.372730403269012811e+01 1.027407684101475098e+02 9.130905244899715001e+01
1.212500000000000000e+03 6.551351589318235824e+01 5.361884367235244753e+01 1.026601889019209892e+02 9.131637646054105062e+01
1.225000000000000000e+03 6.558719506778957964e+01 5.346950601141841730e+01 1.026096372622532158e+02 9.139326720875236276e+01
1.237500000000000000e+03 6.566994594376360794e+01 5.346006970819840376e+01 1.026801814669518507e+02 9.129963269050278996e+01
1.250000000000000000e+03 6.565806087548705250e+01 5.354450340796257279e+01 1.027392723016571665e+02 9.126326019723965999e+01
1.262500000000000000e+03 6.568257425646461911e+01 5.358762608258997773e+01 1.027198828530526526e+02 9.120630096676235610e+01
1.275000000000000000e+03 6.565646732143743236e+01 5.347743678044377447e+01 1.029141380263713899e+02 9.118804142871577767e+01
1.287500000000000000e+03 6.576117179964313664e+01 5.327054738135122847e+01 1.028673903720558371e+02 9.119259831270427696e+01
1.300000000000000000e+03 6.592211267863262947e+01 5.335275509030397956e+01 1.029259617680555579e+02 9.109600790527480285e+01
1.312500000000000000e+03 6.597668846849562385e+01 5.332013891102969438e+01 1.029292488923013593e+02 9.111617635708579144e+01
1.325000000000000000e+03 6.596019844967578649e+01 5.334275477354837136e+01 1.029562517163514315e+02 9.104550124105941222e+01
1.337500000000000000e+03 6.613982552293020944e+01 5.327878171409731323e+01 1.029380234600280488e+02 9.092770787499456731e+01
1.350000000000000000e+03 6.611345651717729766e+01 5.328502802745573774e+01 1.029391065503600373e+02 9.079373013976450579e+01
1.362500000000000000e+03 6.606252176304828083e+01 5.319530688193129464e+01 1.030573487198336267e+02 9.073727078553422132e+01
1.375000000000000000e+03 6.606172573272699822e+01 5.310166730585083883e+01 1.032020343170278096e+02 9.066957791698366975e+01
1.387500000000000000e+03 6.594001477901703367e+01 5.294447322628100494e+01 1.032284633581085558e+02 9.050807603047866223e+01
1.400000000000000000e+03 6.601110512802463859e+01 5.301535028945783523e+01 1.032708152553037451e+02 9.046819800680005130e+01
1.412500000000000000e+03 6.610161832311113983e+01 5.292497380850238642e+01 1.034304568062615459e+02 9.030297836732162864e+01
1.425000000000000000e+03 6.615612359998068825e+01 5.290327842042115236e+01 1.034777937610844418e+02 9.030779645385383958e+01
1.437500000000000000e+03 6.625014279282179075e+01 5.274335718213929169e+01 1.035815216190806609e+02 9.020651649218415002e+01
1.450000000000000000e+03 6.625898861084837677e+01 5.271003466668290116e+01 1.035422896852696937e+02 9.025125905823654193e+01
1.462500000000000000e+03 6.632781192680076288e+01 5.286742335065330423e+01 1.034782348736446949e+02 9.033974568977771469e+01
1.475000000000000000e+03 6.630112739232696129e+01 5.272180114548334018e+01 1.033223986746855303e+02 9.032812449691697054e+01
1.487500000000000000e+03 6.651234369937245106e+01 5.269645074504882842e+01 1.034853042584477265e+02 9.029092526711234257e+01
1.500000000000000000e+03 6.628087772100718666e+01 5.267844417061498774e+01 1.035527429046076691e+02 9.022881345526224095e+01
1.512500000000000000e+03 6.659369227241906231e+01 5.260177820534564574e+01 1.038487704041417459e+02 9.004878806729705332e+01
1.525000000000000000e+03 6.660041377572862586e+01 5.260013910350864563e+01 1.039159529465266161e+02 8.998304809708903917e+01
1.537500000000000000e+03 6.656672434862186094e+01 5.255155931513880319e+01 1.039987343619270348e+02 9.013403755452560517e+01
1.550000000000000000e+03 6.657850756683664883e+01 5.251984988531211229e+01 1.040831521189244881e+02 9.010267609510043485e+01
1.562500000000000000e+03 6.677100960829197618e+01 5.252759656034344715e+01 1.041555726768644092e+02 9.010786808693926275e+01
1.575000000000000000e+03 6.676217949752410163e+01 5.240414470470738451e+01 1.042748637936356459e+02 9.005793680918307587e+01
1.587500000000000000e+03 6.687708677270171620e+01 5.232190267213424306e+01 1.043026691146183396e+02 9.005199720476134928e+01
1.600000000000000000e+03 6.694851680054645726e+01 5.213547428526883465e+01 1.043728083189750606e+02 8.980156572099453172e+01
1.612500000000000000e+03 6.679940600386080973e+01 5.219214391611466652e+01 1.044128970979136994e+02 8.961586372038945569e+01
1.625000000000000000e+03 6.681251044572589137e+01 5.206989136202479784e+01 1.045185554148855545e+02 8.963755463956061931e+01
1.637500000000000000e+03 6.701594490999549691e+01 5.192946172571031127e+01 1.043330610482402676e+02 8.966154365574442409e+01
1.650000000000000000e+03 6.699342266410847913e+01 5.195607905168373719e+01 1.043005673752151381e+02 8.948014063700956910e+01
1.662500000000000000e+03 6.730354786799226474e+01 5.195738682363397487e+01 1.043954789146256417e+02 8.941545859844512734e+01
1.675000000000000000e+03 6.739014188323181997e+01 5.183116125915594807e+01 1.043165567338062232e+02 8.943998148450135943e+01
1.687500000000000000e+03 6.730997273087614019e+01 5.194208141364086373e+01 1.042141622743902332e+02 8.937296121075213762e+01
1.700000000000000000e+03 6.750106420340259206e+01 5.183728288187862177e+01 1.043677283778931439e+02 8.944617999951954346e+01
1.712500000000000000e+03 6.742932924740966882e+01 5.183135464587248720e+01 1.043906011278381243e+02 8.954063046212716870e+01
1.725000000000000000e+03 6.716707675232440522e+01 5.172435930851625585e+01 1.043594115265589153e+02 8.963611762345837519e+01
1.737500000000000000e+03 6.714919764412461234e+01 5.174817892909727135e+01 1.045716673556218126e+02 8.932368209657843749e+01
1.750000000000000000e+03 6.721594208357366540e+01 5.177276734650389756e+01 1.046528493214639610e+02 8.944819825583343231e+01
1.762500000000000000e+03 6.717072040989344828e+01 5.178643317519946976e+01 1.048585142047887757e+02 8.941976844680489478e+01
1.775000000000000000e+03 6.714199539629859714e+01 5.164639056445560783e+01 1.049193062743381262e+02 8.912212394525629122e+01
1.787500000000000000e+03 6.707037823624042971e+01 5.156316859417822229e+01 1.049739024827290592e+02 8.887740925597223907e+01
1.800000000000000000e+03 6.701633803486670615e+01 5.139097167988190051e+01 1.050089271594735862e+02 8.892857610121150458e+01
1.812500000000000000e+03 6.683186349025719153e+01 5.145414274603727023e+01 1.049755110194011252e+02 8.892705339742198589e+01
1.825000000000000000e+03 6.669364458150600683e+01 5.153515610642644873e+01 1.050204136342628516e+02 8.870601240989103076e+01
1.837500000000000000e+03 6.674102453093149734e+01 5.144596893383839387e+01 1.048512965288452108e+02 8.886572228423726472e+01
1.850000000000000000e+03 6.690567655003175673e+01 5.143696928794857826e+01 1.049388948606153207e+02 8.871187899797685361e+01
1.862500000000000000e+03 6.696971104658037177e+01 5.133848706309291288e+01 1.050291127786336460e+02 8.863755749331991751e+01
1.875000000000000000e+03 6.711508675062745510e+01 5.132000673799132073e+01 1.050232574766313860e+02 8.858078616849705611e+01
1.887500000000000000e+03 6.706693593974067369e+01 5.133362208379545422e+01 1.049784526327237586e+02 8.851905934015437083e+01
1.900000000000000000e+03 6.719158553163153158e+01 5.131938337028103803e+01 1.050347435293767688e+02 8.855045316396034139e+01
1.912500000000000000e+03 6.731435767084734323e+01 5.131011978454125000e+01 1.051903818257074477e+02 8.877215608690006832e+01
1.925000000000000000e+03 6.727984509824148063e+01 5.133493621524137041e+01 1.050635427697137345e+02 8.884232326283887460e+01
1.937500000000000000e+03 6.719054416766645943e+01 5.127288141151785084e+01 1.050245120615239500e+02 8.888321803554065070e+01
1.950000000000000000e+03 6.709009651933801877e+01 5.126564729627545347e+01 1.050823193146201220e+02 8.885895600465288169e+01
1.962500000000000000e+03 6.715904947304878192e+01 5.122491034217092221e+01 1.050384044617553485e+02 8.871612168653517472e+01
1.975000000000000000e+03 6.715158986810105546e+01 5.109712341771354005e+01 1.050736931445532889e+02 8.878049442287041870e+01
1.987500000000000000e+03 6.721730454411566313e+01 5.093324474143571479e+01 1.052001731746907041e+02 8.881668997325516557e+01
2.000000000000000000e+03 6.722043190110812816e+01 5.097362202643639506e+01 1.051830391036423151e+02 8.881438102415285130e+01
2.012500000000000000e+03 6.710175407293229455e+01 5.089472269011275785e+01 1.050912766094683519e+02 8.862616963214503585e+01
2.025000000000000000e+03 6.704399934240333891e+01 5.085435208339015389e+01 1.051004499312299174e+02 8.846529977827358948e+01
2.037500000000000000e+03 6.703775632375733551e+01 5.103280323533306273e+01 1.050821440418691282e+02 8.845584880149034746e+01
2.050000000000000000e+03 6.700772592786570669e+01 5.115534063427015354e+01 1.050345657753027808e+02 8.836725151846614779e+01
2.062500000000000000e+03 6.702326303112126027e+01 5.112796609807455184e+01 1.051704381967525279e+02 8.847356041269378579e+01
2.075000000000000000e+03 6.698810191897025845e+01 5.124116103338868555e+01 1.052014113459553499e+02 8.847383363031127601e+01
2.087500000000000000e+03 6.693960457315813528e+01 5.111843729914956924e+01 1.052534187229331906e+02 8.832303555400976336e+01
2.100000000000000000e+03 6.692315810385431973e+01 5.109967851860475463e+01 1.052943813807578692e+02 8.854662343347949616e+01
2.112500000000000000e+03 6.705047869120220128e+01 5.118195056305605561e+01 1.052555952233854555e+02 8.845321000862975325e+01
2.125000000000000000e+03 6.688597434031464672e+01 5.106327163815527115e+01 1.053409781985365044e+02 8.842561951421969013e+01
2.137500000000000000e+03 6.684206471425545715e+01 5.095486612431910345e+01 1.052910437896400282e+02 8.823057799054713257e+01
2.150000000000000000e+03 6.691550701331169648e+01 5.085186393508252678e+01 1.053620328186358535e+02 8.822410718084842074e+01
2.162500000000000000e+03 6.702039325392900082e+01 5.088775372876923342e+01 1.053637323132441281e+02 8.828843957578297363e+01
2.175000000000000000e+03 6.705759033953926007e+01 5.087249341729394558e+01 1.053585293181404410e+02 8.827185347289803019e+01
2.187500000000000000e+03 6.706129460780574902e+01 5.080424043027284853e+01 1.053475327955295313e+02 8.838690375350945772e+01
2.200000000000000000e+03 6.716933504647784048e+01 5.053294083444470886e+01 1.053759676174652924e+02 8.847736467285893980e+01
2.212500000000000000e+03 6.724879710742111172e+01 5.051826011959808227e+01 1.053431498409611606e+02 8.855702583157142271e+01
2.225000000000000000e+03 6.736629657135574689e+01 5.060896807310098922e+01 1.052665782286181013e+02 8.850029038654437841e+01
2.237500000000000000e+03 6.729064037556941003e+01 5.051600645674760415e+01 1.054319390451078533e+02 8.857035261541156501e+01
2.250000000000000000e+03 6.744941297845099371e+01 5.048039933583438454e+01 1.054983577076810946e+02 8.865720861208029646e+01
2.262500000000000000e+03 6.744451698515388216e+01 5.051781469469231922e+01 1.055171711431782882e+02 8.847263174281668796e+01
2.275000000000000000e+03 6.734841142383201884e+01 5.049688475390659192e+01 1.054219846732978567e+02 8.835946351528782827e+01
2.287500000000000000e+03 6.730940450936124364e+01 5.066098309757070695e+01 1.053950487991684213e+02 8.844094907899685154e+01
2.300000000000000000e+03 6.729605500090056580e+01 5.080449963071460928e+01 1.054781925379604104e+02 8.843488691942941671e+01
2.312500000000000000e+03 6.720885134244134917e+01 5.081328430400975549e+01 1.054551608142314620e+02 8.849182517052832964e+01
2.325000000000000000e+03 6.717527856513137863e+01 5.094036494800494097e+01 1.054712101647696016e+02 8.843636288259695277e+01
2.337500000000000000e+03 6.710927384307656496e+01 5.087728661945788389e+01 1.054602750370631554e+02 8.832063747236442453e+01
2.350000000000000000e+03 6.713703197199279771e+01 5.090426224998513050e+01 1.057532627522040087e+02 8.808382575923471336e+01
2.362500000000000000e+03 6.686550980192288307e+01 5.070829588156878742e+01 1.056904291897531323e+02 8.798312854938376404e+01
2.375000000000000000e+03 6.701575873920947402e+01 5.074014934012224387e+01 1.057797867267296681e+02 8.794858912172892929e+01
2.387500000000000000e+03 6.726758086662545111e+01 5.079311120709915883e+01 1.057644700585463653e+02 8.785998760123393936e+01
2.400000000000000000e+03 6.735924765671028069e+01 5.067459297180780453e+01 1.058375224344643186e+02 8.771634658592060418e+01
2.412500000000000000e+03 6.740828209183703734e+01 5.070732653252795785e+01 1.058510081515939163e+02 8.775869924862456628e+01
2.425000000000000000e+03 6.758047636677426340e+01 5.065241472318537319e+01 1.058366201757314258e+02 8.780500310230060279e+01
2.437500000000000000e+03 6.772957675983748516e+01 5.052700462466161468e+01 1.058896929721216651e+02 8.773092350029722297e+01
2.450000000000000000e+03 6.772653288536564276e+01 5.046758651196806511e+01 1.059470758890608550e+02 8.765958684084921515e+01
2.462500000000000000e+03 6.778196074285703787e+01 5.035336847053231679e+01 1.059752150809115108e+02 8.754209442736083702e+01
2.475000000000000000e+03 6.779263915938562945e+01 5.020508202806747988e+01 1.059521664297324435e+02 8.714353637421970689e+01
2.487500000000000000e+03 6.792646847347258188e+01 5.016956108613347709e+01 1.058990775098371415e+02 8.736185885620398039e+01
2.500000000000000000e+03 6.803087200690212910e+01 5.027293824245146681e+01 1.060369310279023409e+02 8.715825136914791926e+01
2.512500000000000000e+03 6.813594204460409287e+01 5.025262580910567323e+01 1.060484334082228770e+02 8.716149725963440176e+01
2.525000000000000000e+03 6.808877217735356169e+01 5.033581341907214579e+01 1.060774503883146735e+02 8.716948493042421831e+01
2.537500000000000000e+03 6.806378013279611139e+01 5.022654305775645156e+01 1.061268642103581641e+02 8.709090149444877227e+01
2.550000000000000000e+03 6.818380024123200656e+01 5.010435306946549616e+01 1.061782616909911781e+02 8.713272214822453066e+01
2.562500000000000000e+03 6.812982438922087169e+01 4.987206280027901784e+01 1.060646235269369271e+02 8.717115709957244007e+01
2.575000000000000000e+03 6.834045117040508899e+01 4.982162318756743247e+01 1.061445981311864273e+02 8.717010371874789598e+01
2.587500000000000000e+03 6.844420997579028665e+01 4.986815512394417738e+01 1.060123902617844038e+02 8.708994975257478188e+01
2.600000000000000000e+03 6.825385175580760233e+01 4.998968375911368156e+01 1.061026628498387367e+02 8.709743505366721195e+01
2.612500000000000000e+03 6.811856537036878478e+01 5.007024834528387913e+01 1.060302003406018798e+02 8.719801667590377292e+01
2.625000000000000000e+03 6.821708224895155581e+01 5.007616229500663252e+01 1.060156939878648217e+02 8.715797196694401805e+01
2.637500000000000000e+03 6.806275133861404925e+01 5.010613593844170310e+01 1.060905354839052706e+02 8.719106209290811194e+01
2.650000000000000000e+03 6.787252457884042656e+01 5.014110119909356200e+01 1.061168917908922396e+02 8.729862859166449596e+01
2.662500000000000000e+03 6.784069967190656314e+01 5.011892932514221854e+01 1.062996825390229247e+02 8.739442680400284758e+01
2.675000000000000000e+03 6.791765565168880414e+01 4.999566676755398476e+01 1.064186495472374503e+02 8.737128886560535079e+01
2.687500000000000000e+03 6.796430425183994828e+01 4.996188867903121178e+01 1.064388908608513020e+02 8.726101077302456588e+01
2.700000000000000000e+03 6.810001405950555409e+01 4.995551060971688173e+01 1.065030878847901477e+02 8.714068706346577642e+01
2.712500000000000000e+03 6.820319138524760660e+01 4.984468218589115196e+01 1.064856421338407841e+02 8.715824115201537836e+01
2.725000000000000000e+03 6.816992603067467371e+01 4.973898119478307223e+01 1.066770234740438923e+02 8.723228476657573083e+01
2.737500000000000000e+03 6.816559756550395832e+01 4.969920799897903407e+01 1.066770596666574704e+02 8.724885045495516067e+01
2.750000000000000000e+03 6.806094484482913742e+01 4.971848669006800492e+01 1.067129149315239545e+02 8.723237276835864407e+01
2.762500000000000000e+03 6.819790068690485896e+01 4.950912540860122135e+01 1.067118833083102913e+02 8.724719813885691622e+01
2.775000000000000000e+03 6.823858004742818650e+01 4.940062922743891960e+01 1.066621242379645622e+02 8.715465255578702397e+01
2.787500000000000000e+03 6.830250282143451557e+01 4.928139358170464135e+01 1.066141105638016029e+02 8.742538929212102516e+01
2.800000000000000000e+03 6.827151579547970073e+01 4.917663170019802976e+01 1.065319108317276147e+02 8.757581696030131013e+01
2.812500000000000000e+03 6.827380220155856705e+01 4.937106504043407540e+01 1.064868887742975971e+02 8.763716548547540697e+01
2.825000000000000000e+03 6.833224238794501559e+01 4.921878145144862060e+01 1.065425955728408667e+02 8.755024906137555263e+01
2.837500000000000000e+03 6.836502157018036030e+01 4.907050261019752924e+01 1.064181826776168407e+02 8.751485283253754233e+01
2.850000000000000000e+03 6.841186740766312369e+01 4.897850953431105125e+01 1.064157987303255481e+02 8.755838410467369215e+01
2.862500000000000000e+03 6.824952029724427405e+01 4.893520356857275289e+01 1.065731638753064772e+02 8.751889531159308433e+01
2.875000000000000000e+03 6.839466355855141444e+01 4.906210933005178276e+01 1.066086110228809360e+02 8.740189584744338447e+01
2.887500000000000000e+03 6.830260468975794197e+01 4.899156341786446234e+01 1.067148139171398356e+02 8.765952486034382218e+01
2.900000000000000000e+03 6.829716734805438705e+01 4.891602251141114976e+01 1.068144258023718720e+02 8.765105524142890658e+01
2.912500000000000000e+03 6.849061619285784275e+01 4.895549254506297387e+01 1.068206250785237046e+02 8.754047340933765042e+01
2.925000000000000000e+03 6.850582618778726385e+01 4.904973687724937292e+01 1.068922367711297738e+02 8.735509238361625250e+01
2.937500000000000000e+03 6.854674028855974655e+01 4.910981934308201602e+01 1.069143663802942399e+02 8.737450824762996149e+01
2.950000000000000000e+03 6.872752832645959131e+01 4.922847495662706763e+01 1.069576823435136532e+02 8.736311747846805531e+01
2.962500000000000000e+03 6.856633492509929795e+01 4.917200640209549078e+01 1.070578924552786759e+02 8.728699682164057094e+01
2.975000000000000000e+03 6.876045889223027530e+01 4.900332223598220338e+01 1.070397289794905618e+02 8.725629274696922266e+01
2.987500000000000000e+03 6.880215879868688944e+01 4.909979171324404490e+01 1.068796098793050930e+02 8.732917824770578363e+01
3.000000000000000000e+03 6.875664795276217944e+01 4.920379678292694337e+01 1.069013467851946189e+02 8.729289395535758445e+01
3.012500000000000000e+03 6.874893138805708759e+01 4.922118003967061384e+01 1.067837778214235556e+02 8.732199472223010162e+01
3.025000000000000000e+03 6.869636214902811844e+01 4.914011897609385215e+01 1.067092549039436591e+02 8.717596930010917333e+01
3.037500000000000000e+03 6.868714553327838246e+01 4.925714199879430311e+01 1.067026329651038026e+02 8.709457814782058449e+01
3.050000000000000000e+03 6.877741439901690512e+01 4.918129079868199938e+01 1.070089725785144168e+02 8.696124454652486691e+01
3.062500000000000000e+03 6.879735037452402935e+01 4.923328205869850649e+01 1.071089823156479923e+02 8.695559205321781349e+01
3.075000000000000000e+03 6.871923085951441124e+01 4.919840374962129914e+01 1.071657603498355087e+02 8.727060085956394175e+01
3.087500000000000000e+03 6.872933790156734801e+01 4.916878106978524698e+01 1.070202639649251921e+02 8.730170097129568774e+01
3.100000000000000000e+03 6.884893753239319381e+01 4.908537120928494346e+01 1.071920477745582758e+02 8.724623983116808290e+01
3.112500000000000000e+03 6.889186291816284324e+01 4.915167552209911861e+01 1.072648349076770415e+02 8.727317406960240476e+01
3.125000000000000000e+03 6.896450146848457052e+01 4.900355584466667835e+01 1.072199011559311543e+02 8.743933706196872890e+01
3.137500000000000000e+03 6.889717481897888263e+01 4.896443780831557291e+01 1.073224584342575127e+02 8.749009334703924878e+01
3.150000000000000000e+03 6.887245448018040861e+01 4.891856001304883250e+01 1.073744394765349597e+02 8.748717506506163488e+01
3.162500000000000000e+03 6.884167925368987540e+01 4.902535360043992085e+01 1.074271071386528575e+02 8.734745698829105720e+01
3.175000000000000000e+03 6.883440146461552445e+01 4.905388712419910036e+01 1.075536674287870511e+02 8.733941012398419446e+01
3.187500000000000000e+03 6.894590836255220268e+01 4.898975159177286542e+01 1.076279697804053939e+02 8.728920287982916193e+01
3.200000000000000000e+03 6.908153770598744359e+01 4.910211880241458715e+01 1.076169805772909740e+02 8.714715038332559516e+01
3.212500000000000000e+03 6.923223370858381998e+01 4.901625343504993282e+01 1.077380647186546696e+02 8.720534131087514140e+01
3.225000000000000000e+03 6.902211859577786868e+01 4.904192698968341091e+01 1.078956926812162180e+02 8.722808003433868862e+01
3.237500000000000000e+03 6.899615431271779187e+01 4.898213740470811217e+01 1.080204243447282693e+02 8.712844824855447712e+01
3.250000000000000000e+03 6.893956477654339210e+01 4.897476168531657947e+01 1.079027345367334334e+02 8.696068141112385774e+01
3.262500000000000000e+03 6.894758452509009317e+01 4.902389366610739785e+01 1.078937969934433170e+02 8.699905378889305041e+01
3.275000000000000000e+03 6.887148417197883532e+01 4.887312775147449173e+01 1.080310285640749441e+02 8.692886752973234366e+01
3.287500000000000000e+03 6.900940862236241458e+01 4.876876307575613367e+01 1.081770017812420832e+02 8.687932087898634848e+01
3.300000000000000000e+03 6.891381010229285664e+01 4.861330248852087266e+01 1.080161911834214976e+02 8.673151444196443549e+01
3.312500000000000000e+03 6.878078344403161282e+01 4.864837324092584936e+01 1.079517602999572432e+02 8.686103058140852795e+01
3.325000000000000000e+03 6.880276202888602199e+01 4.863524107459692658e+01 1.080516394099790602e+02 8.690350481351200074e+01
3.337500000000000000e+03 6.881812437726314613e+01 4.856492493744086403e+01 1.080041337906052519e+02 8.693344680924467127e+01
3.350000000000000000e+03 6.877979447639471289e+01 4.866818299495875522e+01 1.080057354494021382e+02 8.687412489931286075e+01
3.362500000000000000e+03 6.879509524086600436e+01 4.871749682843608298e+01 1.079851146006820670e+02 8.693781559573950801e+01
3.375000000000000000e+03 6.880742323618943601e+01 4.869042409033021812e+01 1.080693432046865468e+02 8.674840697475707429e+01
3.387500000000000000e+03 6.896832504166457056e+01 4.851572921534473437e+01 1.081122821715149627e+02 8.683504495537104617e+01
3.400000000000000000e+03 6.894354806415715586e+01 4.842614542833327107e+01 1.080085611500837217e+02 8.679525421226291826e+01
3.412500000000000000e+03 6.888587093805521988e+01 4.845674560912686246e+01 1.080474944904739374e+02 8.678481722383270380e+01
3.425000000000000000e+03 6.889817399607110815e+01 4.844512758666395058e+01 1.081808826338477303e+02 8.671941148846980241e+01
3.437500000000000000e+03 6.893118074685220620e+01 4.851305884020206349e+01 1.082019434600158974e+02 8.668484061313897371e+01
3.450000000000000000e+03 6.909205119074051993e+01 4.848106972395412129e+01 1.081445608338507185e+02 8.660479563850249463e+01
3.462500000000000000e+03 6.906230155836676943e+01 4.837963658895845498e+01 1.082073292420690791e+02 8.649655519906161771e+01
3.475000000000000000e+03 6.914602701981587529e+01 4.834045559185300789e+01 1.080982188660354950e+02 8.639835465043822182e+01
3.487500000000000000e+03 6.922352123757995912e+01 4.829280643145003182e+01 1.082039416603054605e+02 8.636875574365919306e+01
3.500000000000000000e+03 6.918551685961057274e+01 4.841881592593153272e+01 1.082802042471563198e+02 8.627555752996202898e+01
3.512500000000000000e+03 6.935609165147879196e+01 4.839229572627681364e+01 1.083762875774942529e+02 8.648314434102162807e+01
3.525000000000000000e+03 6.940974891104130506e+01 4.816302333623746534e+01 1.082494199042185983e+02 8.637398803677939441e+01
3.537500000000000000e+03 6.939925269165846089e+01 4.817121064088997429e+01 1.083557221098101877e+02 8.633837940695920565e+01
3.550000000000000000e+03 6.935595218573004672e+01 4.818574463708786482e+01 1.082855855642256131e+02 8.635242410658078427e+01
3.562500000000000000e+03 6.965424028689434977e+01 4.802931662006917435e+01 1.083415151558760527e+02 8.653766523134623867e+01
3.575000000000000000e+03 6.967731933182825799e+01 4.794267892587759405e+01 1.082144197892609725e+02 8.647102810409647589e+01
3.587500000000000000e+03 6.966720249366244389e+01 4.795524280754970903e+01 1.082379462206474017e+02 8.653828709263713392e+01
3.600000000000000000e+03 6.963395503729374525e+01 4.791704079652725312e+01 1.083489422432725462e+02 8.649715265119311880e+01
3.612500000000000000e+03 6.948678638509480265e+01 4.785306740492819699e+01 1.083506458548442737e+02 8.644374174864695703e+01
3.625000000000000000e+03 6.939984354313386916e+01 4.796597962655643954e+01 1.084314364675266376e+02 8.657444923790282587e+01
3.637500000000000000e+03 6.949974202777764276e+01 4.791848801324999840e+01 1.084130732836324569e+02 8.644793620492258412e+01
3.650000000000000000e+03 6.929623282458317135e+01 4.787911907387355370e+01 1.083026030363542134e+02 8.632609554975387312e+01
3.662500000000000000e+03 6.914136467793004215e+01 4.784363031104449959e+01 1.081593350100351927e+02 8.633182918346510348e+01
3.675000000000000000e+03 6.912457073510712746e+01 4.775339213390577697e+01 1.082335530438112272e+02 8.625686742991098299e+01
3.687500000000000000e+03 6.906543473939780142e+01 4.780668260969640926e+01 1.082726970567509426e+02 8.626352452398701587e+01
3.700000000000000000e+03 6.913877698802359362e+01 4.785237660089991607e+01 1.082910045427198753e+02 8.623778481488690772e+01
3.712500000000000000e+03 6.916567327393102005e+01 4.779690510216448729e+01 1.084314091043768684e+02 8.626823939586670065e+01
3.725000000000000000e+03 6.912013314371661465e+01 4.794314801071968901e+01 1.085887779409062261e+02 8.631761686142168344e+01
3.737500000000000000e+03 6.924877826621936094e+01 4.803099725538496045e+01 1.086288365108229073e+02 8.646991636590843200e+01
3.750000000000000000e+03 6.943025987891269324e+01 4.808178487185331562e+01 1.086891236444491540e+02 8.643934146535008267e+01
3.762500000000000000e+03 6.951208328257713731e+01 4.820268356018819844e+01 1.086627432969531384e+02 8.637197086305923222e+01
3.775000000000000000e+03 6.962596737113059930e+01 4.823144861472353284e+01 1.087728515171125849e+02 8.644662834891974512e+01
3.787500000000000000e+03 6.952062203341998270e+01 4.798452294769318627e+01 1.087744769056396734e+02 8.634814546290861870e+01
3.800000000000000000e+03 6.954646823046410020e+01 4.803480994970819751e+01 1.087494848415366704e+02 8.636948288080132841e+01
3.812500000000000000e+03 6.960282782397793255e+01 4.801501557471962656e+01 1.087240909757825165e+02 8.624791666946653379e+01
3.825000000000000000e+03 6.969029365464362513e+01 4.799711383105366735e+01 1.089928245223179175e+02 8.610581186552346367e+01
3.837500000000000000e+03 6.957397996775709714e+01 4.811444218333035394e+01 1.089145829770263276e+02 8.616914155501815742e+01
3.850000000000000000e+03 6.953946245013908367e+01 4.804258843772466037e+01 1.089251851162660074e+02 8.608796003209282333e+01
3.862500000000000000e+03 6.942969420841735939e+01 4.805177636476017256e+01 1.089453839546731757e+02 8.596037939119446492e+01
3.875000000000000000e+03 6.928256184756550340e+01 4.801181387522175470e+01 1.089000325087953911e+02 8.599333489679281683e+01
3.887500000000000000e+03 6.926681068575069844e+01 4.802036647190841023e+01 1.088331751256374673e+02 8.577620952034382640e+01
3.900000000000000000e+03 6.932619944622230435e+01 4.796072249069419513e+01 1.088868593007666732e+02 8.554571003637872195e+01
3.912500000000000000e+03 6.948157612637031377e+01 4.787602231588320478e+01 1.089116014004106603e+02 8.567976478602319901e+01
3.925000000000000000e+03 6.956926021054178477e+01 4.790388795274711242e+01 1.088294818677565701e+02 8.562332671571240894e+01
3.937500000000000000e+03 6.959264171101824559e+01 4.779168917881174394e+01 1.087885118410478356e+02 8.540518868244291184e+01
3.950000000000000000e+03 6.948488479355242475e+01 4.769095743809918275e+01 1.086653183395549718e+02 8.534201533441962795e+01
3.962500000000000000e+03 6.940253745635949656e+01 4.763628473411134223e+01 1.086885267988093347e+02 8.546496664185862357e+01
3.975000000000000000e+03 6.945771059264968983e+01 4.757870886869780236e+01 1.086143431828708117e+02 8.567144295384046870e+01
3.987500000000000000e+03 6.953996011496153073e+01 4.769705441610931018e+01 1.086337778889521530e+02 8.577151357682753030e+01
4.000000000000000000e+03 6.956827195996707758e+01 4.762711584005359811e+01 1.087278455715442789e+02 8.569195401089237407e+01
4.012500000000000000e+03 6.955701725109832978e+01 4.763184319331264049e+01 1.088140105398341717e+02 8.556534107540603884e+01
4.025000000000000000e+03 6.970361611008637226e+01 4.754831777912222890e+01 1.087416640885715964e+02 8.559646115793208310e+01
4.037500000000000000e+03 6.956036294909007722e+01 4.749024389801521551e+01 1.087113839864255169e+02 8.542269991675972562e+01
4.050000000000000000e+03 6.953446984323176139e+01 4.766036306198657968e+01 1.088252454452911877e+02 8.522667816111770378e+01
4.062500000000000000e+03 6.958997887830828688e+01 4.779553642141262770e+01 1.088528624573439032e+02 8.529091371566286739e+01
4.075000000000000000e+03 6.962613810954084670e+01 4.772522847095052612e+01 1.087557271181051277e+02 8.522326562772065017e+01
4.087500000000000000e+03 6.977129957616469369e+01 4.771407716373411745e+01 1.086724680619979608e+02 8.529469918002348550e+01
4.100000000000000000e+03 6.977117363700165242e+01 4.763429558951753506e+01 1.087596906471965497e+02 8.525373662095663008e+01
4.112500000000000000e+03 6.953384721629957710e+01 4.764536183407090419e+01 1.086434723771225208e+02 8.514386629945587970e+01
4.125000000000000000e+03 6.948300484516663289e+01 4.756634981922142202e+01 1.086137830178909098e+02 8.519753571680348614e+01
4.137500000000000000e+03 6.942960114036050356e+01 4.746853557966708337e+01 1.087303675403197616e+02 8.494469346864207182e+01
4.150000000000000000e+03 6.936259441911658996e+01 4.754985407057233004e+01 1.090198617273952522e+02 8.491471806949368784e+01
4.162500000000000000e+03 6.935587092058241865e+01 4.755166635822306631e+01 1.088701972554872413e+02 8.507127246924591191e+01
4.175000000000000000e+03 6.946952268069395586e+01 4.738314611738945814e+01 1.088359917899290821e+02 8.520515256430613249e+01
4.187500000000000000e+03 6.953502795453627527e+01 4.754317289798132862e+01 1.088925312691648770e+02 8.506977493067178386e+01
4.200000000000000000e+03 6.974412308708360797e+01 4.746361402053206291e+01 1.090484743783730295e+02 8.502710308018536978e+01
4.212500000000000000e+03 6.970820555676003494e+01 4.738868092440302604e+01 1.089071671839837165e+02 8.509164334618974124e+01
4.225000000000000000e+03 6.981372538082867152e+01 4.750309338721662300e+01 1.089978669150265631e+02 8.503180157751965851e+01
4.237500000000000000e+03 7.002399177432660338e+01 4.746380314567641534e+01 1.090087755211318097e+02 8.515832273297529298e+01
4.250000000000000000e+03 6.992060690333029527e+01 4.766272309713971822e+01 1.089616367046155432e+02 8.510888454326334340e+01
4.262500000000000000e+03 6.991850206775859533e+01 4.758090528789544749e+01 1.090107673030504429e+02 8.529833083398905558e+01
4.275000000000000000e+03 6.980754576834078762e+01 4.763598945377069782e+01 1.089424329979128601e+02 8.538062271426547056e+01
4.287500000000000000e+03 6.976283260212454707e+01 4.767896629209349157e+01 1.090161824397399215e+02 8.547724589534584538e+01
4.300000000000000000e+03 6.965044413835749992e+01 4.758695472982191177e+01 1.090183205489430094e+02 8.558148036598616670e+01
4.312500000000000000e+03 6.983418373586307837e+01 4.754402035729871301e+01 1.091102013576914089e+02 8.550064930090647408e+01
4.325000000000000000e+03 6.990126121277043580e+01 4.751575925387665222e+01 1.091096357706851308e+02 8.543104221754775551e+01
4.337500000000000000e+03 6.969449342992612628e+01 4.743360850595241374e+01 1.090584462932336152e+02 8.555052734285078486e+01
4.350000000000000000e+03 6.976547776131666012e+01 4.736113440942682473e+01 1.089028494627120693e+02 8.550704340756490751e+01
4.362500000000000000e+03 6.967454530019746528e+01 4.741780491194439406e+01 1.089919316603324830e+02 8.546213757443769055e+01
4.375000000000000000e+03 6.969734980795742274e+01 4.750169822288864907e+01 1.090330416792142927e+02 8.541199632528000052e+01
4.387500000000000000e+03 6.977738493237340833e+01 4.748872339717300406e+01 1.091222931087768444e+02 8.555076991732688896e+01
4.400000000000000000e+03 6.980934713374756484e+01 4.750244852766551418e+01 1.091979979080028471e+02 8.559597821035478660e+01
4.412500000000000000e+03 6.970550242309528244e+01 4.752621400677796970e+01 1.093549248156661235e+02 8.572316836641316229e+01
4.425000000000000000e+03 6.965687102152188004e+01 4.749510093499618080e+01 1.093946807868219935e+02 8.574810639142947366e+01
4.437500000000000000e+03 6.954423872602863810e+01 4.749604537611143229e+01 1.095943587400780501e+02 8.561731653087758787e+01
4.450000000000000000e+03 6.961711255952351962e+01 4.734726389916914968e+01 1.095634370182298341e+02 8.569543055867036685e+01
4.462500000000000000e+03 6.968768648831773760e+01 4.759064553349467275e+01 1.095164610329816668e+02 8.564628305848319201e+01
4.475000000000000000e+03 6.966888004301094384e+01 4.759453219630716347e+01 1.096215149848795676e+02 8.559474561995912723e+01
4.487500000000000000e+03 6.971863890006196129e+01 4.764486031006086364e+01 1.097386598300895599e+02 8.538444496540530793e+01
4.500000000000000000e+03 6.975871969491322488e+01 4.753654797108595176e+01 1.098488174547921545e+02 8.547279318406566517e+01
4.512500000000000000e+03 6.968430572951164947e+01 4.752975232815389006e+01 1.099249985418759223e+02 8.526501500461617411e+01
4.525000000000000000e+03 6.981793864526815696e+01 4.757400099286670070e+01 1.099870178627959518e+02 8.508890336351998940e+01
4.537500000000000000e+03 6.978287601509622107e+01 4.748718265872000899e+01 1.100942689647046109e+02 8.522456216902655513e+01
4.550000000000000000e+03 6.971698554962542005e+01 4.758649539328666123e+01 1.100031384337266189e+02 8.536473028662219065e+01
4.562500000000000000e+03 6.978245959223959005e+01 4.753109511687985389e+01 1.100565189531716470e+02 8.525438651847271387e+01
4.575000000000000000e+03 6.981139139292643847e+01 4.750984464194732482e+01 1.100591600388482334e+02 8.527504228147510901e+01
4.587500000000000000e+03 6.962630150228329740e+01 4.746983345204432680e+01 1.101286724937154418e+02 8.534552454914104658e+01
4.600000000000000000e+03 6.970311301409948612e+01 4.750493227011674691e+01 1.102018457706794408e+02 8.531524203266367579e+01
4.612500000000000000e+03 6.974928665834103469e+01 4.743683911913714724e+01 1.099427993136662707e+02 8.533409081843387867e+01
4.625000000000000000e+03 6.984335562924231056e+01 4.734721563675838496e+01 1.099037608475093464e+02 8.513652601193339819e+01
4.637500000000000000e+03 7.005334159850104925e+01 4.771421219019418203e+01 1.098673269051765260e+02 8.517407563526957404e+01
4.650000000000000000e+03 6.993668388223213128e+01 4.764857151765508547e+01 1.099502642669655756e+02 8.533815409458323131e+01
4.662500000000000000e+03 7.005161030783534670e+01 4.745734735911239710e+01 1.098508770672244594e+02 8.532563681434972125e+01
4.675000000000000000e+03 7.000716249791334178e+01 4.745302003065232554e+01 1.097138902706363837e+02 8.546957748582096315e+01
4.687500000000000000e+03 7.010033427920934912e+01 4.740745453123079756e+01 1.097070396520377358e+02 8.537822099474946924e+01
4.700000000000000000e+03 7.012917235099173752e+01 4.724661294168596015e+01 1.096978692435744875e+02 8.549059478660457501e+01
4.712500000000000000e+03 7.018079336552807490e+01 4.714685604780417094e+01 1.095874083283421925e+02 8.551671178311868005e+01
4.725000000000000000e+03 7.014009541361023992e+01 4.714236892832961701e+01 1.096039064673905585e+02 8.546372201261830526e+01
4.737500000000000000e+03 7.010333600473421711e+01 4.735655559288372984e+01 1.096539413928436346e+02 8.547146958650503734e+01
4.750000000000000000e+03 7.022058161840472224e+01 4.732806506162305027e+01 1.097448247961846448e+02 8.533448293170205545e+01
4.762500000000000000e+03 7.009146486569221679e+01 4.745547851369617831e+01 1.096563630574329267e+02 8.541821664895600463e+01
4.775000000000000000e+03 7.003787595725617621e+01 4.742670299402786327e+01 1.097058949046767680e+02 8.544165453627817897e+01
4.787500000000000000e+03 6.995773710495365094e+01 4.713445789831404653e+01 1.097010461363131952e+02 8.531006952763236484e+01
4.800000000000000000e+03 6.999505189046456621e+01 4.710677427422536567e+01 1.096999745505113140e+02 8.541568549946676114e+01
4.812500000000000000e+03 7.010245249244242416e+01 4.704364669779541686e+01 1.098084276003688871e+02 8.546583030729327390e+01
4.825000000000000000e+03 7.021084291057961480e+01 4.706957197307978191e+01 1.097002422819904552e+02 8.536699872914839204e+01
4.837500000000000000e+03 7.035504555228652634e+01 4.714859475088948670e+01 1.098178444410481518e+02 8.545282501063475422e+01
4.850000000000000000e+03 7.034921477993326278e+01 4.714015009081006724e+01 1.097790853266582758e+02 8.552993969397425644e+01
4.862500000000000000e+03 7.042927107759830108e+01 4.693589607236631878e+01 1.098285465033052617e+02 8.575828763453520764e+01
4.875000000000000000e+03 7.017039407226945968e+01 4.711166274422162559e+01 1.096788643836109003e+02 8.573368150845429625e+01
4.887500000000000000e+03 7.046953655036350028e+01 4.714144398742609354e+01 1.096514932791990873e+02 8.580031052450401319e+01
4.900000000000000000e+03 7.045816701276439176e+01 4.719435355284210232e+01 1.096963945857958578e+02 8.564136972623940380e+01
4.912500000000000000e+03 7.041731714434430955e+01 4.711832960333730824e+01 1.098049797383953319e+02 8.548681764075317346e+01
4.925000000000000000e+03 7.040569512406020181e+01 4.718018675898459691e+01 1.098768010629256651e+02 8.545557632971760142e+01
4.937500000000000000e+03 7.038970803248986385e+01 4.712566915220838837e+01 1.099684343994097446e+02 8.571395590279634291e+01
4.950000000000000000e+03 7.039840590449995261e+01 4.701805269332803050e+01 1.099033007586851056e+02 8.553036787906194149e+01
4.962500000000000000e+03 7.034073317656472568e+01 4.706420799515213815e+01 1.100291625374214561e+02 8.555512792400701017e+01
4.975000000000000000e+03 7.034067800086684485e+01 4.694310240117150812e+01 1.101402270811482964e+02 8.572731429156402783e+01
4.987500000000000000e+03 7.047916490287221336e+01 4.702341162578805012e+01 1.099912914793459606e+02 8.587450710617250138e+01
5.000000000000000000e+03 7.042765377821633876e+01 4.716502563510305635e+01 1.098790859881331556e+02 8.589004814770214580e+01
5.012500000000000000e+03 7.031724709830011477e+01 4.702614647981218354e+01 1.100332005252346050e+02 8.578887039966831196e+01
5.025000000000000000e+03 7.027247272485855945e+01 4.699136339527167650e+01 1.102192421108976674e+02 8.573928788367548748e+01
5.037500000000000000e+03 7.034026908225919783e+01 4.708039416476832884e+01 1.102026328383092277e+02 8.570670837075817872e+01
5.050000000000000000e+03 7.042653407380159081e+01 4.705450158024247287e+01 1.101390939098479578e+02 8.566563032356917518e+01
5.062500000000000000e+03 7.057028272393921497e+01 4.708935818079037716e+01 1.101495997815580239e+02 8.575765678621672805e+01
5.075000000000000000e+03 7.054923649964882770e+01 4.692373599870681034e+01 1.101311093427411691e+02 8.587137226001335932e+01
5.087500000000000000e+03 7.055492968268725917e+01 4.681192262350892719e+01 1.101371956355516204e+02 8.569438649122402296e+01
5.100000000000000000e+03 7.073534972960520406e+01 4.672073805767903565e+01 1.100448506684798105e+02 8.561893988547303991e+01
5.112500000000000000e+03 7.060437857431620046e+01 4.651040459509457037e+01 1.100385421765552536e+02 8.573137729784565408e+01
5.125000000000000000e+03 7.062570223310966355e+01 4.640216313593420949e+01 1.100193664495538286e+02 8.575379999693531374e+01
5.137500000000000000e+03 7.069957586694826546e+01 4.646923304680175448e+01 1.100383834568259260e+02 8.565972992047923640e+01
5.150000000000000000e+03 7.076416139306587638e+01 4.653792164237317763e+01 1.101661140579557241e+02 8.562545477510666103e+01
5.162500000000000000e+03 7.086381110670347994e+01 4.645181465065020632e+01 1.101333544065329875e+02 8.579897201547953500e+01
5.175000000000000000e+03 7.082928433683584046e+01 4.627377610440299804e+01 1.101443563705760340e+02 8.585122006646038528e+01
5.187500000000000000e+03 7.089837215678298321e+01 4.626986817424062082e+01 1.101496526953844182e+02 8.561384112109075772e+01
5.200000000000000000e+03 7.083913542417252529e+01 4.635589065881631399e+01 1.101801055440369481e+02 8.556913203729475015e+01
5.212500000000000000e+03 7.070444580048980754e+01 4.636206831654490657e+01 1.100934711072950591e+02 8.555082926289927059e+01
5.225000000000000000e+03 7.079353866863417011e+01 4.635209765055242315e+01 1.101353160303628442e+02 8.572842457451720577e+01
5.237500000000000000e+03 7.069251576386248814e+01 4.643075790271371517e+01 1.101608258481149960e+02 8.583305210589929857e+01
5.250000000000000000e+03 7.080516219710499115e+01 4.638729500657601079e+01 1.100574693006672362e+02 8.571645517007577553e+01
5.262500000000000000e+03 7.074532180642064816e+01 4.620496164742749556e+01 1.102047379160312204e+02 8.567652595215550093e+01
5.275000000000000000e+03 7.080307099498777745e+01 4.601437691606078317e+01 1.101338893339560485e+02 8.560639932351324433e+01
5.287500000000000000e+03 7.087641473319114027e+01 4.603107044037896856e+01 1.100307301991452391e+02 8.568159089307260956e+01
5.300000000000000000e+03 7.091079192754277472e+01 4.603972146999549153e+01 1.099859569058075976e+02 8.569912788523404856e+01
5.312500000000000000e+03 7.116335703123928624e+01 4.604600126922399994e+01 1.100093924849963685e+02 8.566438483584867924e+01
5.325000000000000000e+03 7.100486717810308335e+01 4.596213727496479606e+01 1.100656200871065096e+02 8.557993896661346866e+01
5.337500000000000000e+03 7.105588918322756342e+01 4.603589682749276335e+01 1.101196432711013671e+02 8.551723072544385218e+01
5.350000000000000000e+03 7.114232338934178301e+01 4.609313330960164024e+01 1.101832908312969295e+02 8.557013813635221311e+01
5.362500000000000000e+03 7.128680621627999869e+01 4.617867521174620293e+01 1.100954727649853169e+02 8.541454257795825811e+01
5.375000000000000000e+03 7.118729121299480767e+01 4.604637144113033997e+01 1.099118941976876158e+02 8.539068949581668733e+01
5.387500000000000000e+03 7.114925641776706300e+01 4.605078720232337020e+01 1.099684231186874825e+02 8.520925488107164369e+01
5.400000000000000000e+03 7.117120038942879034e+01 4.596256731968483678e+01 1.100582192599289897e+02 8.516380091537122610e+01
5.412500000000000000e+03 7.109190628680384805e+01 4.578850658739152379e+01 1.100198298541972264e+02 8.510090029346807228e+01
5.425000000000000000e+03 7.109822388911237567e+01 4.576655330616272721e+01 1.100565421386704656e+02 8.501936432302851188e+01
5.437500000000000000e+03 7.116114780713093069e+01 4.586569154999183695e+01 1.101872876548984550e+02 8.505984355222005888e+01
5.450000000000000000e+03 7.115413314688792923e+01 4.572018089239861638e+01 1.103276754597245315e+02 8.505093514813952993e+01
5.462500000000000000e+03 7.128723447438130734e+01 4.573570869004758777e+01 1.104081593894965465e+02 8.487817110420600386e+01
5.475000000000000000e+03 7.096372510265727840e+01 4.578468141582871453e+01 1.103408579379320287e+02 8.487080442153879289e+01
5.487500000000000000e+03 7.097659332460662540e+01 4.575544121139857623e+01 1.103089166582121976e+02 8.474313718950469365e+01
5.500000000000000000e+03 7.107000497544379414e+01 4.567679501855707258e+01 1.103397089385112793e+02 8.477719137867238430e+01
5.512500000000000000e+03 7.107622531767317753e+01 4.561725653217563803e+01 1.102879772188880594e+02 8.461561437032762001e+01
5.525000000000000000e+03 7.107486718041567997e+01 4.570358774027854309e+01 1.101747131410800620e+02 8.464157550960183585e+01
5.537500000000000000e+03 7.085341072805671558e+01 4.567082405576218207e+01 1.101928813235066542e+02 8.449808135339293358e+01
5.550000000000000000e+03 7.082148046882731762e+01 4.547566955890884088e+01 1.102261590137388083e+02 8.460004548896860399e+01
5.562500000000000000e+03 7.089519985549587489e+01 4.557688927094106646e+01 1.103368330755216249e+02 8.455691718146726998e+01
5.575000000000000000e+03 7.082783862231748628e+01 4.550472377296031823e+01 1.101738126468802648e+02 8.455230449753463517e+01
5.587500000000000000e+03 7.070973815912041971e+01 4.552855810567900363e+01 1.100716903076405799e+02 8.448718019888558217e+01
5.600000000000000000e+03 7.080569923561419898e+01 4.537587118823978471e+01 1.101732850348166437e+02 8.445946855964544397e+01
5.612500000000000000e+03 7.090929612150289074e+01 4.538873689816148271e+01 1.102915019887947210e+02 8.449115850781879544e+01
5.625000000000000000e+03 7.079467269786267991e+01 4.533466449779280794e+01 1.102950059452124236e+02 8.434705489694195535e+01
5.637500000000000000e+03 7.065245036222307817e+01 4.536044444463312431e+01 1.103870931498655921e+02 8.419482323200422513e+01
5.650000000000000000e+03 7.072780166442683480e+01 4.534002835577340562e+01 1.103947361376880423e+02 8.438389271343126552e+01
5.662500000000000000e+03 7.085592493503705214e+01 4.548470687940270096e+01 1.105099520074015658e+02 8.455840730710076514e+01
5.675000000000000000e+03 7.082603113302633346e+01 4.536284348005148814e+01 1.104952996449580809e+02 8.441809217129112142e+01
5.687500000000000000e+03 7.088370997060494005e+01 4.527357584932600787e+01 1.104795033194596527e+02 8.437437988260224131e+01
5.700000000000000000e+03 7.105757228793670777e+01 4.533712865177436413e+01 1.104194862512331241e+02 8.440032386007320042e+01
5.712500000000000000e+03 7.120499584619955158e+01 4.552052734219002161e+01 1.104419554004833657e+02 8.425766203100877760e+01
5.725000000000000000e+03 7.126348444720406405e+01 4.551383091126810854e+01 1.102388567050799111e+02 8.424548194195487838e+01
5.737500000000000000e+03 7.123647380448308297e+01 4.553704040402860187e+01 1.104703601972512814e+02 8.409397459752165105e+01
5.750000000000000000e+03 7.115467706085283339e+01 4.549972963018325345e+01 1.105079024019773328e+02 8.401048820653535643e+01
5.762500000000000000e+03 7.112459747442782998e+01 4.541053029787831008e+01 1.105036712775537495e+02 8.411672049725071076e+01
5.775000000000000000e+03 7.093187874366452661e+01 4.538526146970395558e+01 1.104462215760567290e+02 8.413469898742785347e+01
5.787500000000000000e+03 7.084965129817678076e+01 4.539851270393097593e+01 1.104428137950357751e+02 8.412151151698869000e+01
5.800000000000000000e+03 7.091603733014713384e+01 4.548390448833789179e+01 1.106642475457962433e+02 8.400988065345967470e+01
5.812500000000000000e+03 7.110221892477736105e+01 4.549967065176498693e+01 1.107275662518314192e+02 8.399037492187821385e+01
5.825000000000000000e+03 7.090272589607086218e+01 4.530108384977942393e+01 1.108048044411555537e+02 8.405293491990013877e+01
5.837500000000000000e+03 7.097419606308125140e+01 4.522922422206676174e+01 1.107264590459269300e+02 8.417206162715908135e+01
5.850000000000000000e+03 7.103286623374330588e+01 4.502204538409348800e+01 1.107955349379227385e+02 8.421164985871602937e+01
5.862500000000000000e+03 7.111846618106515905e+01 4.520464712505925320e+01 1.108812917921916323e+02 8.409730157742514223e+01
5.875000000000000000e+03 7.104535368387445260e+01 4.520793212077918355e+01 1.108241351404945618e+02 8.403759059119185792e+01
5.887500000000000000e+03 7.096741566022163283e+01 4.531258612336114311e+01 1.108159583651985827e+02 8.412237507660546498e+01
5.900000000000000000e+03 7.090183719072349788e+01 4.520504308626843226e+01 1.106830167997473779e+02 8.413506867940859024e+01
5.912500000000000000e+03 7.058720119764998913e+01 4.518664426692831171e+01 1.105845704826842706e+02 8.415138389097755578e+01
5.925000000000000000e+03 7.050994603226359914e+01 4.508617552150337815e+01 1.107984977773134005e+02 8.411796969361736842e+01
5.937500000000000000e+03 7.053843678588209798e+01 4.498856430658721450e+01 1.107371538226155110e+02 8.409993955038389402e+01
5.950000000000000000e+03 7.053674326616098256e+01 4.520812168774855166e+01 1.107614191666657320e+02 8.433935609688376189e+01
5.962500000000000000e+03 7.059609069178965512e+01 4.538729742373519827e+01 1.106384343247119091e+02 8.432912766855966424e+01
5.975000000000000000e+03 7.072378050469536959e+01 4.539529713853232096e+01 1.105282819345536467e+02 8.434825096943939116e+01
5.987500000000000000e+03 7.067873984289393263e+01 4.538699512619889020e+01 1.106165675036399563e+02 8.434730197789100714e+01
6.000000000000000000e+03 7.066429724822414471e+01 4.531103612793415891e+01 1.105744115461359485e+02 8.435217616844826694e+01
6.012500000000000000e+03 7.066143490156569840e+01 4.524417601969683744e+01 1.105735425897796063e+02 8.426261469343255328e+01
6.025000000000000000e+03 7.072124012075413191e+01 4.523950774012569553e+01 1.106658331010284684e+02 8.422709107573327003e+01
6.037500000000000000e+03 7.071003256019989180e+01 4.515290603918842294e+01 1.106780074015415778e+02 8.440118546680265865e+01
6.050000000000000000e+03 7.073691409671160102e+01 4.514349991782303562e+01 1.107169523969869402e+02 8.430923870583959001e+01
6.062500000000000000e+03 7.081192364848892851e+01 4.525188104128606170e+01 1.106760692101032646e+02 8.432686100578060007e+01
6.075000000000000000e+03 7.078290064097454604e+01 4.523684817038866868e+01 1.106291026188331159e+02 8.430570129005018032e+01
6.087500000000000000e+03 7.081743422828795076e+01 4.509820397098765454e+01 1.105187462527169515e+02 8.416494660461783894e+01
6.100000000000000000e+03 7.068998696653990521e+01 4.511864833620916215e+01 1.105427266836373263e+02 8.428438600047145712e+01
6.112500000000000000e+03 7.065457302924360761e+01 4.518521990508599373e+01 1.104732127770642478e+02 8.428460950999941304e+01
6.125000000000000000e+03 7.080173820907728555e+01 4.508977374901326129e+01 1.106280544756365316e+02 8.431227296051645226e+01
6.137500000000000000e+03 7.086629760585701376e+01 4.517754027449463194e+01 1.107042719956140360e+02 8.427032072749310032e+01
6.150000000000000000e+03 7.085866388003897498e+01 4.520194114547356889e+01 1.107532737372529255e+02 8.414178331761672780e+01
6.162500000000000000e+03 7.101148590538683436e+01 4.508975343656490509e+01 1.108594811745927586e+02 8.426875389478475142e+01
6.175000000000000000e+03 7.075648657833825439e+01 4.500344260901814408e+01 1.110743554755524229e+02 8.437844265877934902e+01
6.187500000000000000e+03 7.095234242435442695e+01 4.493346637241482000e+01 1.111620964003895580e+02 8.424691560430343884e+01
6.200000000000000000e+03 7.103090682994620408e+01 4.499591483483276733e+01 1.111509731233818314e+02 8.421819859422866728e+01
6.212500000000000000e+03 7.092972558093801183e+01 4.482092089508142152e+01 1.112377847931910679e+02 8.407983759808338675e+01
6.225000000000000000e+03 7.119975018362949015e+01 4.471555693488421923e+01 1.111818805579088547e+02 8.414923166019511314e+01
6.237500000000000000e+03 7.112573186049301910e+01 4.470553684497652114e+01 1.111597918055624206e+02 8.411756651528116890e+01
6.250000000000000000e+03 7.128279646379402834e+01 4.484193732251237208e+01 1.111225039784134481e+02 8.432398810340043838e+01
6.262500000000000000e+03 7.132888828271839543e+01 4.494023651455234614e+01 1.112136233312375850e+02 8.433600704772523216e+01
6.275000000000000000e+03 7.137552650173330449e+01 4.486589067700280253e+01 1.112366885699223502e+02 8.431028599533618717e+01
6.287500000000000000e+03 7.160854664524558189e+01 4.489432377397583451e+01 1.112096552591415843e+02 8.448244082641159025e+01
6.300000000000000000e+03 7.167128050285081997e+01 4.484243486324860584e+01 1.110640513635565299e+02 8.439713378971242719e+01
6.312500000000000000e+03 7.185237438800623977e+01 4.466499158464628749e+01 1.111181886036090702e+02 8.421555534891005834e+01
6.325000000000000000e+03 7.202378822471847286e+01 4.452592381961162005e+01 1.110522229898516429e+02 8.415374630998667271e+01
6.337500000000000000e+03 7.203153361706759483e+01 4.453418720961505528e+01 1.110113814878660179e+02 8.409652604297097866e+01
6.350000000000000000e+03 7.188852246348936603e+01 4.453857961173624602e+01 1.110297328363904228e+02 8.406185978987522844e+01
6.362500000000000000e+03 7.208701361324085610e+01 4.455759726611262295e+01 1.109873286254010623e+02 8.419224322992292286e+01
6.375000000000000000e+03 7.206953370122765534e+01 4.451561070969832912e+01 1.111642888435365535e+02 8.406712743299615909e+01
6.387500000000000000e+03 7.220630021147896116e+01 4.458444022866225964e+01 1.111338076223906199e+02 8.398900570529971787e+01
6.400000000000000000e+03 7.209067423466051139e+01 4.446944987814202932e+01 1.111968836212977294e+02 8.388508941137928332e+01
6.412500000000000000e+03 7.227047215767153432e+01 4.447937533020847667e+01 1.113784625544392100e+02 8.392081745892183164e+01
6.425000000000000000e+03 7.230737528347120247e+01 4.453141162097532657e+01 1.113296432058882743e+02 8.407756926795939023e+01
6.437500000000000000e+03 7.229796593662220516e+01 4.453602861209804331e+01 1.113097106550509210e+02 8.392813667480834283e+01
6.450000000000000000e+03 7.217427552561197501e+01 4.461451171128371129e+01 1.113378952922232230e+02 8.400848047542000074e+01
6.462500000000000000e+03 7.220354756262560159e+01 4.452537828648988238e+01 1.115395239454717711e+02 8.409580803056435627e+01
6.475000000000000000e+03 7.208890729739096059e+01 4.465432053485266550e+01 1.116071740546559425e+02 8.411621354787104110e+01
6.487500000000000000e+03 7.224289862946930896e+01 4.438789191505313880e+01 1.116323856623598942e+02 8.407316835228498064e+01
6.500000000000000000e+03 7.232790672013909727e+01 4.433741507923662795e+01 1.116178455861863910e+02 8.403250742528480544e+01
6.512500000000000000e+03 7.214788454268827422e+01 4.429821647903238357e+01 1.114912110449108980e+02 8.389594227716754915e+01
6.525000000000000000e+03 7.214680466390045410e+01 4.423712806203359804e+01 1.115804953523120560e+02 8.394640273673071817e+01
6.537500000000000000e+03 7.212206108765796841e+01 4.418317841636203980e+01 1.117738169275530709e+02 8.412045951998172200e+01
6.550000000000000000e+03 7.216176301285651107e+01 4.413344730832387341e+01 1.117330937731046987e+02 8.410634163920501294e+01
6.562500000000000000e+03 7.219832368417785062e+01 4.426983392058843236e+01 1.117314243547884018e+02 8.403304052790875289e+01
6.575000000000000000e+03 7.198114142382603120e+01 4.426723007612280014e+01 1.117652118048353600e+02 8.393917741360910156e+01
6.587500000000000000e+03 7.212850408751434372e+01 4.420811881022117262e+01 1.116773301813867221e+02 8.382026625924733310e+01
6.600000000000000000e+03 7.223585300657288144e+01 4.435985430407552599e+01 1.117714781743103032e+02 8.387023479890821420e+01
6.612500000000000000e+03 7.215024548915711478e+01 4.443635337276740671e+01 1.118424970466608812e+02 8.388118326233998800e+01
6.625000000000000000e+03 7.221401835369711364e+01 4.441598537632084742e+01 1.119445437194248143e+02 8.385869090037138562e+01
6.637500000000000000e+03 7.216990180946594080e+01 4.446306308455719147e+01 1.119780774042481539e+02 8.389660995367385965e+01
6.650000000000000000e+03 7.219354535399955353e+01 4.440375162174176893e+01 1.119827919856049192e+02 8.395846458639989862e+01
6.662500000000000000e+03 7.207289825378083492e+01 4.450931788371487130e+01 1.119579597165019891e+02 8.381811227190841862e+01
6.675000000000000000e+03 7.211882556700034286e+01 4.451823006230607405e+01 1.119591548682170412e+02 8.385336777126019570e+01
6.687500000000000000e+03 7.201178456117416715e+01 4.464398206369303068e+01 1.120620503899525602e+02 8.390796349666223364e+01
6.700000000000000000e+03 7.210204613833332132e+01 4.441775522214986438e+01 1.120976638043739086e+02 8.385002618955883236e+01
6.712500000000000000e+03 7.221818782098816314e+01 4.436111048269368951e+01 1.121195102328695725e+02 8.372894614525880286e+01
6.725000000000000000e+03 7.210280406936718123e+01 4.421029377655965220e+01 1.120902343056031327e+02 8.377435472715582421e+01
6.737500000000000000e+03 7.216551877205706944e+01 4.422053243660149491e+01 1.119072381577729089e+02 8.369784588249414981e+01
6.750000000000000000e+03 7.213790672778897317e+01 4.426935987831569008e+01 1.120629514276466097e+02 8.394536117398061492e+01
6.762500000000000000e+03 7.227732038658849945e+01 4.437268449553863547e+01 1.119704513462608020e+02 8.381620667878353004e+01
6.775000000000000000e+03 7.242180347227633774e+01 4.447126070415597354e+01 1.120451969871727727e+02 8.382160929022775520e+01
6.787500000000000000e+03 7.247893034139376311e+01 4.446332394481738248e+01 1.120931603876177007e+02 8.390297450957227454e+01
6.800000000000000000e+03 7.246062693336114080e+01 4.458279172852926564e+01 1.122047959218493816e+02 8.372389427224241842e+01
6.812500000000000000e+03 7.249236561131561984e+01 4.453786720461668125e+01 1.122997194848760074e+02 8.369219121191602540e+01
6.825000000000000000e+03 7.245215723616793468e+01 4.439520414615078181e+01 1.124095595465858395e+02 8.376960677350167828e+01
6.837500000000000000e+03 7.242995165146564318e+01 4.436472216734591711e+01 1.123087894676680065e+02 8.356715299553366094e+01
6.850000000000000000e+03 7.248254881275740047e+01 4.442844626280106723e+01 1.123227481465531952e+02 8.353311627576721321e+01
6.862500000000000000e+03 7.263005344198086277e+01 4.433995695634279599e+01 1.124024669281602513e+02 8.336177888451405238e+01
6.875000000000000000e+03 7.275003608131217447e+01 4.442559460041503883e+01 1.124580532009279921e+02 8.332250413451427562e+01
6.887500000000000000e+03 7.262527255494249800e+01 4.448055835941254088e+01 1.124882839868923838e+02 8.318158182821348134e+01
6.900000000000000000e+03 7.267926155611699812e+01 4.447346691355188142e+01 1.126144450126644898e+02 8.315435474283817996e+01
6.912500000000000000e+03 7.269797570088024941e+01 4.436872913965192566e+01 1.126720424737574149e+02 8.317695955092356996e+01
6.925000000000000000e+03 7.261821017578616022e+01 4.429193426196459882e+01 1.126744649309671757e+02 8.318938134558148079e+01
6.937500000000000000e+03 7.263034663432758009e+01 4.428121263113143868e+01 1.128030657430703201e+02 8.327002928968896356e+01
6.950000000000000000e+03 7.268501550875487283e+01 4.433324405999447748e+01 1.128922282540615356e+02 8.315791337719504384e+01
6.962500000000000000e+03 7.265902057260834113e+01 4.436823625910636082e+01 1.129751280760363272e+02 8.316543293456047081e+01
6.975000000000000000e+03 7.272936480043547647e+01 4.433414551629365974e+01 1.129277566293831683e+02 8.339250729428570708e+01
6.987500000000000000e+03 7.296224476932063396e+01 4.439999585034660612e+01 1.131231116216018364e+02 8.337539637551381588e+01
7.000000000000000000e+03 7.294593794779545703e+01 4.434761913097134567e+01 1.130564686571243556e+02 8.322978731076324266e+01
7.012500000000000000e+03 7.314582784843589991e+01 4.428908287126915866e+01 1.128586097072358854e+02 8.358476840682389764e+01
7.025000000000000000e+03 7.329670557517123086e+01 4.428668397629007103e+01 1.130474559961022720e+02 8.348054077368905723e+01
7.037500000000000000e+03 7.340945888835832989e+01 4.409148363458694320e+01 1.131264800063295723e+02 8.347034238885764523e+01
7.050000000000000000e+03 7.343555575591490481e+01 4.413261198492766368e+01 1.129940464061349132e+02 8.342798881882195872e+01
7.062500000000000000e+03 7.354237425563300690e+01 4.411174564682791299e+01 1.130135096549825704e+02 8.357454434433979884e+01
7.075000000000000000e+03 7.342556471639382210e+01 4.398523238086899312e+01 1.128940443653505525e+02 8.367672477818372556e+01
7.087500000000000000e+03 7.329192430883429665e+01 4.388876466113396191e+01 1.128898058655222201e+02 8.356201454966178233e+01
7.100000000000000000e+03 7.354715547913883711e+01 4.395567493425258476e+01 1.129216202191548746e+02 8.354722871622098523e+01
7.112500000000000000e+03 7.357856113305207657e+01 4.386895123326461032e+01 1.129593043051629309e+02 8.367523336615968788e+01
7.125000000000000000e+03 7.337336024327875350e+01 4.379197263475465718e+01 1.129254913817126891e+02 8.377860585714023500e+01
7.137500000000000000e+03 7.348633807333136758e+01 4.379713351642307373e+01 1.131046084347933345e+02 8.372197517204253359e+01
7.150000000000000000e+03 7.355431507247713796e+01 4.375743567105968879e+01 1.130831534576477395e+02 8.364566044837592074e+01
7.162500000000000000e+03 7.355953723657206922e+01 4.367801411781332632e+01 1.129128577972710303e+02 8.361099044816266712e+01
7.175000000000000000e+03 7.350316098126702968e+01 4.368095675315154836e+01 1.129267746270115254e+02 8.328632215827332175e+01
7.187500000000000000e+03 7.357973737051268870e+01 4.370135421025258893e+01 1.128561828837022603e+02 8.339938799030278460e+01
7.200000000000000000e+03 7.361134572563021550e+01 4.383787018136221292e+01 1.129058771941649724e+02 8.338259251949931183e+01
7.212500000000000000e+03 7.363665053468922395e+01 4.355283794241854878e+01 1.130944525074951770e+02 8.349423069186809698e+01
7.225000000000000000e+03 7.381878239839824118e+01 4.352377508634851466e+01 1.132948495475908572e+02 8.350467348575435267e+01
7.237500000000000000e+03 7.372279239598852030e+01 4.351835938092770562e+01 1.133579860891844362e+02 8.364610685074750052e+01
7.250000000000000000e+03 7.382014758893308226e+01 4.373464517177559685e+01 1.132768730023605599e+02 8.357260964812779491e+01
7.262500000000000000e+03 7.374646038207633580e+01 4.357649070590500173e+01 1.133250753926071326e+02 8.345104639846933026e+01
7.275000000000000000e+03 7.384706668041506816e+01 4.348735931374984887e+01 1.133206378122959990e+02 8.346084051190797481e+01
7.287500000000000000e+03 7.390784698063609426e+01 4.343664256916738253e+01 1.132758456517888561e+02 8.352465689894651746e+01
7.300000000000000000e+03 7.396729354804845968e+01 4.337440276185044041e+01 1.134407903540093230e+02 8.344330207952175726e+01
7.312500000000000000e+03 7.398658001259933314e+01 4.340702301336375513e+01 1.134116826544960048e+02 8.313751473782708956e+01
7.325000000000000000e+03 7.389175759316944436e+01 4.334836202793911752e+01 1.134561982408337713e+02 8.308738450981675783e+01
7.337500000000000000e+03 7.406314870288204588e+01 4.334671986888734807e+01 1.133995493410528468e+02 8.308063483877931787e+01
7.350000000000000000e+03 7.428314758052954403e+01 4.334209917433262405e+01 1.133652518582758546e+02 8.309385537930839405e+01
7.362500000000000000e+03 7.426348426614406151e+01 4.338135800472704773e+01 1.134489647772664824e+02 8.288647923773200432e+01
7.375000000000000000e+03 7.439377653565482262e+01 4.348325174472653032e+01 1.134306882955612963e+02 8.295214632667989463e+01
7.387500000000000000e+03 7.439000247675139121e+01 4.347234473449776004e+01 1.135615293536963151e+02 8.286360645528780822e+01
7.400000000000000000e+03 7.455545774394664704e+01 4.352136480196359258e+01 1.135684931839672771e+02 8.270346193956649472e+01
7.412500000000000000e+03 7.463488163690801969e+01 4.350676156686253648e+01 1.135116752331096279e+02 8.281805552844917884e+01
7.425000000000000000e+03 7.482079549819255249e+01 4.343729987208224230e+01 1.135437787611717653e+02 8.292551736551497754e+01
7.437500000000000000e+03 7.501525223923314911e+01 4.336435523167419603e+01 1.135437898273501389e+02 8.300781345162057789e+01
7.450000000000000000e+03 7.498185646775883129e+01 4.333742232880600653e+01 1.136290317896742437e+02 8.304720885147688136e+01
7.462500000000000000e+03 7.498998370813757219e+01 4.344592539497426742e+01 1.137142627446487353e+02 8.311905744019560416e+01
7.475000000000000000e+03 7.493591979792283553e+01 4.348793493880594951e+01 1.136436447255577207e+02 8.304967800325782434e+01
7.487500000000000000e+03 7.492313581355766416e+01 4.354990185089664578e+01 1.138622765391922655e+02 8.307889589061964841e+01
7.500000000000000000e+03 7.490255412699995929e+01 4.342063106883627199e+01 1.137794552740503491e+02 8.294533905253015860e+01
7.512500000000000000e+03 7.482345113942442083e+01 4.333382886241844290e+01 1.138161376733266650e+02 8.292700562267108921e+01
7.525000000000000000e+03 7.476937633526981131e+01 4.329587018252673403e+01 1.136658937648322905e+02 8.284353160403725269e+01
7.537500000000000000e+03 7.472488098353900909e+01 4.329050184706795079e+01 1.136347686731244409e+02 8.277660614091412583e+01
7.550000000000000000e+03 7.453645756147888335e+01 4.330025820132604508e+01 1.138202679596206224e+02 8.264651665260522861e+01
7.562500000000000000e+03 7.453046596240102417e+01 4.326825619086703512e+01 1.138085783434320604e+02 8.253535204993252705e+01
7.575000000000000000e+03 7.469097679386004529e+01 4.312650319460981763e+01 1.139311834176696578e+02 8.248146551360028411e+01
7.587500000000000000e+03 7.462220666552865111e+01 4.310520666570095472e+01 1.138631757076075957e+02 8.236273583003629994e+01
7.600000000000000000e+03 7.469624220518288382e+01 4.310932049927167498e+01 1.137949968537853351e+02 8.225103511292282121e+01
7.612500000000000000e+03 7.484329662818973361e+01 4.302326262362959142e+01 1.137990092081425928e+02 8.210976011762620885e+01
7.625000000000000000e+03 7.459081473434551413e+01 4.313582325387393723e+01 1.137138331196389061e+02 8.206634498026353697e+01
7.637500000000000000e+03 7.464371981716844573e+01 4.303358422151195128e+01 1.136791043078254404e+02 8.201178136247750672e+01
7.650000000000000000e+03 7.471221353354846428e+01 4.303454647493588681e+01 1.137256277311183368e+02 8.200231120387627470e+01
7.662500000000000000e+03 7.473054167477572207e+01 4.292777175000161094e+01 1.137652572350380069e+02 8.201153988838963471e+01
7.675000000000000000e+03 7.473268966282078907e+01 4.290929890830393134e+01 1.138065568894569992e+02 8.222932932181554122e+01
7.687500000000000000e+03 7.468488377551157953e+01 4.285171887171755856e+01 1.137942361902790083e+02 8.222303923880775756e+01
7.700000000000000000e+03 7.468789941525304243e+01 4.281268116211906971e+01 1.138008038560824815e+02 8.224964781823351245e+01
7.712500000000000000e+03 7.462272738089644974e+01 4.262934107587089017e+01 1.138843600827641893e+02 8.223726559858596374e+01
7.725000000000000000e+03 7.447921788243395724e+01 4.270966280503824208e+01 1.138822139865515908e+02 8.212770760098565859e+01
7.737500000000000000e+03 7.449430114400649927e+01 4.274392221679389792e+01 1.138335831840851853e+02 8.210893808079175926e+01
7.750000000000000000e+03 7.451962220949806692e+01 4.270420819535301860e+01 1.136556514988056108e+02 8.222322992912852158e+01
7.762500000000000000e+03 7.450865705331383992e+01 4.259379370329471470e+01 1.137658562020807835e+02 8.230795012792698628e+01
7.775000000000000000e+03 7.451982312385408136e+01 4.273808737437087757e+01 1.138312859534717774e+02 8.237266615293349048e+01
7.787500000000000000e+03 7.456734404321991860e+01 4.274576492883660706e+01 1.138753006606502538e+02 8.228159688103997382e+01
7.800000000000000000e+03 7.463873635097016290e+01 4.281712523355228228e+01 1.140075054415181341e+02 8.226827717987210065e+01
7.812500000000000000e+03 7.466567439397329053e+01 4.282465181033287394e+01 1.141370964981196749e+02 8.212151101581989110e+01
7.825000000000000000e+03 7.483830172695847693e+01 4.276259656893646621e+01 1.142495342944726673e+02 8.210296264766829211e+01
7.837500000000000000e+03 7.473087883514932628e+01 4.268218103590641022e+01 1.141866414665308866e+02 8.238207500713923537e+01
7.850000000000000000e+03 7.483734451467124416e+01 4.260629957613260643e+01 1.140386149078377400e+02 8.242907614169448038e+01
7.862500000000000000e+03 7.485201502024138165e+01 4.257656336055717361e+01 1.143216601925407048e+02 8.235496593453380854e+01
7.875000000000000000e+03 7.476921520503576346e+01 4.264895688673003349e+01 1.143259147815413286e+02 8.255489395158400612e+01
7.887500000000000000e+03 7.494319585882341528e+01 4.261959269121461347e+01 1.141102442644066031e+02 8.248144776597753491e+01
7.900000000000000000e+03 7.498063911137377602e+01 4.264797333790355793e+01 1.140221234242140298e+02 8.244886178420701128e+01
7.912500000000000000e+03 7.485137604501679220e+01 4.267693608705403108e+01 1.139196686133329024e+02 8.225661357969821097e+01
7.925000000000000000e+03 7.469409257304531025e+01 4.263998714242349308e+01 1.139028707178250954e+02 8.222140192433528227e+01
7.937500000000000000e+03 7.468139924713207733e+01 4.248394514349219975e+01 1.139759624248587215e+02 8.217763968517500928e+01
7.950000000000000000e+03 7.459046069443645877e+01 4.239790377906336261e+01 1.140485834508109804e+02 8.202639661290058370e+01
7.962500000000000000e+03 7.452976473807689217e+01 4.239979715094743540e+01 1.142085530488552649e+02 8.204324545751939013e+01
7.975000000000000000e+03 7.438200946273852310e+01 4.244418197038028495e+01 1.142607277095194291e+02 8.231157723867693221e+01
7.987500000000000000e+03 7.449496342806922655e+01 4.249663822448945893e+01 1.143282197921398620e+02 8.213185086215052877e+01
8.000000000000000000e+03 7.438775525878666883e+01 4.269911360547112622e+01 1.142803193218869495e+02 8.206183875004238359e+01
8.012500000000000000e+03 7.429728122298973858e+01 4.269277180633826418e+01 1.142661385766375730e+02 8.191361956877550199e+01
8.025000000000000000e+03 7.430617346988344707e+01 4.271674672082233570e+01 1.143587139986453280e+02 8.178942160428194086e+01
8.037500000000000000e+03 7.439610182481477807e+01 4.265322760844436800e+01 1.143711722441698129e+02 8.172375321677803583e+01
8.050000000000000000e+03 7.459519267041758894e+01 4.262183120217982690e+01 1.144349288643151112e+02 8.167688960540027665e+01
8.062500000000000000e+03 7.464487012589685833e+01 4.240801453728054327e+01 1.146436271583067992e+02 8.172566226959884261e+01
8.075000000000000000e+03 7.476652436111346844e+01 4.216539230403428462e+01 1.146081257745341020e+02 8.167897498187454630e+01
8.087500000000000000e+03 7.471120140083488081e+01 4.209198971663880684e+01 1.145914519730848298e+02 8.147353434656295690e+01
8.100000000000000000e+03 7.470397290623118636e+01 4.192832999849230191e+01 1.146799999973936650e+02 8.163894299622083395e+01
8.112500000000000000e+03 7.471119214203798720e+01 4.187429808611888404e+01 1.148300774184495339e+02 8.158741999890827401e+01
8.125000000000000000e+03 7.475990219708316431e+01 4.197596663846239551e+01 1.148517713944057590e+02 8.152922600488761873e+01
8.137500000000000000e+03 7.488804573278572718e+01 4.189001041551780702e+01 1.149553175247140047e+02 8.170586051170441522e+01
8.150000000000000000e+03 7.480989350192868415e+01 4.192818709562824608e+01 1.148600688822354243e+02 8.152051604503520821e+01
8.162500000000000000e+03 7.485309255294222908e+01 4.195407516871954101e+01 1.148431330785372211e+02 8.140709142997408776e+01
8.175000000000000000e+03 7.488723360639441751e+01 4.193560946016474844e+01 1.148632819831215244e+02 8.127726539870934630e+01
8.187500000000000000e+03 7.494836325273584521e+01 4.201942772271162596e+01 1.150087895466058256e+02 8.144906770328864809e+01
8.200000000000000000e+03 7.500658839270592182e+01 4.201631164300044219e+01 1.150425252920967267e+02 8.152659703841213457e+01
8.212500000000000000e+03 7.504615401937680019e+01 4.188539851724848262e+01 1.150466667995818142e+02 8.158409647930589870e+01
8.225000000000000000e+03 7.487130698034340526e+01 4.197802767956178371e+01 1.150243281551776988e+02 8.143783768197523898e+01
8.237500000000000000e+03 7.482614655345950894e+01 4.197462263194407939e+01 1.151362822165984596e+02 8.160963605586485414e+01
8.250000000000000000e+03 7.478511747276830590e+01 4.185436937054618767e+01 1.151424214271035851e+02 8.173437836453385330e+01
8.262500000000000000e+03 7.478249516687185405e+01 4.184865828992901982e+01 1.152124160823374979e+02 8.174844011644138675e+01
8.275000000000000000e+03 7.468205324633269981e+01 4.180684045144668204e+01 1.150615841543998243e+02 8.185370198041471212e+01
8.287500000000000000e+03 7.476015725366380593e+01 4.188456535808522574e+01 1.150234288139403844e+02 8.196799619974270001e+01
8.300000000000000000e+03 7.452598578454809797e+01 4.179335494957193475e+01 1.150459110373311660e+02 8.181214635977390515e+01
8.312500000000000000e+03 7.465415705555780335e+01 4.173863106047389948e+01 1.152178208182785397e+02 8.178539093445866115e+01
8.325000000000000000e+03 7.483665638031528999e+01 4.177087158693281310e+01 1.154115559215611171e+02 8.192044814698809319e+01
8.337500000000000000e+03 7.480573255184603454e+01 4.180022555021363928e+01 1.151946459255111392e+02 8.184674693605887796e+01
8.350000000000000000e+03 7.483460121572304047e+01 4.177163181549737203e+01 1.150705901998552321e+02 8.189355314437067079e+01
8.362500000000000000e+03 7.472537954791950199e+01 4.157829993515343858e+01 1.150538505557945399e+02 8.200088937265297773e+01
8.375000000000000000e+03 7.487086096728474160e+01 4.162116631822198087e+01 1.150554666797318504e+02 8.173804475253778890e+01
8.387500000000000000e+03 7.483100356751151594e+01 4.161382635176325806e+01 1.151422025688008119e+02 8.168542474214621052e+01
8.400000000000000000e+03 7.471470699031665674e+01 4.165237739705140996e+01 1.151701252677414544e+02 8.185095485702599660e+01
8.412500000000000000e+03 7.463464591786518554e+01 4.157054816801265673e+01 1.152448166767232607e+02 8.187080426942362976e+01
8.425000000000000000e+03 7.476573373877216966e+01 4.149290681405712178e+01 1.151053425872948992e+02 8.196221936972513333e+01
8.437500000000000000e+03 7.492359255048971534e+01 4.135228308436230549e+01 1.150608941899388071e+02 8.206659960727084524e+01
8.450000000000000000e+03 7.481816675139533857e+01 4.132576360532823401e+01 1.150327434612044470e+02 8.220915466097095248e+01
8.462500000000000000e+03 7.498263589644764693e+01 4.119797894986566433e+01 1.149929564605431125e+02 8.219097200398682901e+01
8.475000000000000000e+03 7.499635788176847484e+01 4.116981565262886278e+01 1.150731244756545664e+02 8.215452732762317112e+01
8.487500000000000000e+03 7.490015025960261141e+01 4.120446785695020253e+01 1.148777098821603744e+02 8.213069804508273819e+01
8.500000000000000000e+03 7.502577715015316073e+01 4.100433804283291295e+01 1.149081681097129319e+02 8.230720762685865566e+01
8.512500000000000000e+03 7.500731071947991779e+01 4.113464719408574410e+01 1.150729747879389038e+02 8.227987399776614552e+01
8.525000000000000000e+03 7.517046099183262697e+01 4.105777663388278143e+01 1.151403232848957288e+02 8.215526274923524852e+01
8.537500000000000000e+03 7.523170542680828987e+01 4.096946670774380550e+01 1.153352599404396557e+02 8.208949164796059961e+01
8.550000000000000000e+03 7.519076805973361388e+01 4.100987709071944920e+01 1.152082896923531052e+02 8.207734927122015733e+01
8.562500000000000000e+03 7.510558696915970245e+01 4.095409551670352499e+01 1.151012919595069235e+02 8.209876828730338616e+01
8.575000000000000000e+03 7.517161308128451935e+01 4.111276127471211339e+01 1.152368798432628410e+02 8.212867870074026655e+01
8.587500000000000000e+03 7.496296169547159138e+01 4.118590650066622771e+01 1.152750898163665028e+02 8.210969175455447555e+01
8.600000000000000000e+03 7.493118157420524028e+01 4.101432549530426286e+01 1.152375657178456976e+02 8.209606025243185456e+01
8.612500000000000000e+03 7.504859693315697200e+01 4.093277536662448313e+01 1.152337528692987831e+02 8.208224591987425356e+01
8.625000000000000000e+03 7.508380786024017084e+01 4.084468476755494493e+01 1.152496342757297327e+02 8.212553125848312163e+01
8.637500000000000000e+03 7.507051572421347885e+01 4.067268603270507299e+01 1.152365948322248954e+02 8.202969263599426597e+01
8.650000000000000000e+03 7.500896998699897722e+01 4.073310393093138515e+01 1.153139388671829835e+02 8.196705302949634131e+01
8.662500000000000000e+03 7.511211319858415436e+01 4.081712968739191183e+01 1.151999385376856537e+02 8.201235065154028803e+01
8.675000000000000000e+03 7.519794139553599166e+01 4.064416473119774764e+01 1.151834353382239584e+02 8.173391546070472202e+01
8.687500000000000000e+03 7.525581628240568932e+01 4.090625830079720515e+01 1.152409049050789918e+02 8.187352988343693028e+01
8.700000000000000000e+03 7.519238032413817052e+01 4.084009977303850292e+01 1.152576155573059111e+02 8.187980189409947229e+01
8.712500000000000000e+03 7.525935647412148910e+01 4.074192486223973475e+01 1.152703509101276893e+02 8.202468695462509629e+01
8.725000000000000000e+03 7.531039782814519867e+01 4.069855648861637576e+01 1.152923621676763588e+02 8.175402405300400233e+01
8.737500000000000000e+03 7.545110129111421315e+01 4.060241979910652077e+01 1.153789742543139027e+02 8.175253117259339319e+01
8.750000000000000000e+03 7.536099063895531458e+01 4.056447670894495161e+01 1.152947655085090304e+02 8.182205059458831897e+01
8.762500000000000000e+03 7.547044922296420566e+01 4.066942758925043222e+01 1.153351566017494036e+02 8.184995835235083916e+01
8.775000000000000000e+03 7.569219582051320572e+01 4.054361915184966847e+01 1.153805028801158699e+02 8.175546845738305990e+01
8.787500000000000000e+03 7.575383456245741343e+01 4.060968312727552387e+01 1.154247270680893820e+02 8.153785840519310568e+01
8.800000000000000000e+03 7.585185384792042385e+01 4.053427630119272607e+01 1.155336258940218812e+02 8.154652798685586390e+01
8.812500000000000000e+03 7.582227219777455218e+01 4.039680464786813729e+01 1.157311045628331243e+02 8.145361004270793615e+01
8.825000000000000000e+03 7.581979209423515442e+01 4.045165435781289176e+01 1.154390860606774538e+02 8.135274011391821603e+01
8.837500000000000000e+03 7.587683160968907714e+01 4.042698397289866108e+01 1.153407397275920800e+02 8.135167505564825774e+01
8.850000000000000000e+03 7.589758350526768993e+01 4.039110918593698329e+01 1.153466208637745893e+02 8.124307203511777686e+01
8.862500000000000000e+03 7.596116326070480795e+01 4.032787675120363957e+01 1.154042230870630590e+02 8.131717808611018938e+01
8.875000000000000000e+03 7.591733629017346630e+01 4.031939493311349310e+01 1.155717408531410513e+02 8.124117406356626248e+01
8.887500000000000000e+03 7.588299005505963635e+01 4.034665616281709077e+01 1.154683055367913340e+02 8.115774918547067784e+01
8.900000000000000000e+03 7.591916219434413904e+01 4.049123721435066869e+01 1.155585228355189429e+02 8.114802594951967762e+01
8.912500000000000000e+03 7.590400917929498803e+01 4.048193560910340238e+01 1.154674222806643513e+02 8.090776648452273889e+01
8.925000000000000000e+03 7.569509074577939600e+01 4.046277950980733351e+01 1.155100233662358420e+02 8.078227237660431115e+01
8.937500000000000000e+03 7.580469875080484599e+01 4.039920281524736367e+01 1.155137468266136125e+02 8.076566208822785597e+01
8.950000000000000000e+03 7.574051011816052892e+01 4.028607132647054812e+01 1.155517329968785560e+02 8.078134974851545280e+01
8.962500000000000000e+03 7.563507420652311453e+01 4.015260714198574021e+01 1.157010508923309970e+02 8.072491317485092566e+01
8.975000000000000000e+03 7.548565567224476069e+01 4.025181286017842552e+01 1.156916740578120937e+02 8.081095645183258114e+01
8.987500000000000000e+03 7.562061494693192287e+01 4.013278566655821322e+01 1.156552808015940172e+02 8.071438632883467790e+01
9.000000000000000000e+03 7.577028772340354124e+01 4.018927543327893659e+01 1.155670180860794432e+02 8.075611488206870092e+01
9.012500000000000000e+03 7.585797139191279825e+01 4.025310460040495286e+01 1.154368551261242004e+02 8.064149293231147908e+01
9.025000000000000000e+03 7.614755152037182029e+01 4.028461843793477470e+01 1.154917830149334605e+02 8.081762512048531732e+01
9.037500000000000000e+03 7.630722552917406176e+01 4.028367828942006668e+01 1.154695638164992033e+02 8.084702693717464683e+01
9.050000000000000000e+03 7.627554059204466341e+01 4.029336732580135561e+01 1.155398601931694458e+02 8.071489885455676472e+01
9.062500000000000000e+03 7.641152308721196107e+01 4.038992953549343667e+01 1.154777679932278573e+02 8.044604669533761410e+01
9.075000000000000000e+03 7.643749075762671907e+01 4.048188415971951315e+01 1.155300675981731473e+02 8.027601234783608675e+01
9.087500000000000000e+03 7.656345974038897850e+01 4.028550663094399908e+01 1.156370623825767865e+02 8.000930667011095920e+01
9.100000000000000000e+03 7.635221538414614884e+01 4.030658852935184200e+01 1.156085359609037795e+02 8.009698284122838174e+01
9.112500000000000000e+03 7.646007813895008098e+01 4.034100752106820664e+01 1.156617553565792207e+02 8.022870067397006721e+01
9.125000000000000000e+03 7.636195493870161499e+01 4.020501925172334978e+01 1.156567467633222464e+02 8.029759548063830721e+01
9.137500000000000000e+03 7.631561882743436342e+01 4.011873541552953526e+01 1.156918429147640666e+02 8.038664466108924955e+01
9.150000000000000000e+03 7.610639298701663336e+01 4.004236878014688727e+01 1.157628847546144044e+02 8.030521277012556425e+01
9.162500000000000000e+03 7.604907975018079469e+01 4.008303999151695507e+01 1.156341063367890740e+02 8.024501417833096184e+01
9.175000000000000000e+03 7.600001917219766767e+01 3.998218936587597483e+01 1.157318756673742683e+02 8.019135581348061237e+01
9.187500000000000000e+03 7.592982449877607110e+01 4.003812728144762900e+01 1.158267981448820478e+02 8.031752306852798995e+01
9.200000000000000000e+03 7.591149846852337646e+01 3.999381089660632682e+01 1.158085471810106526e+02 8.027267743170133940e+01
9.212500000000000000e+03 7.572962106276689553e+01 3.996316670651732750e+01 1.156975695474180554e+02 8.029591282478932612e+01
9.225000000000000000e+03 7.574373414678984773e+01 3.995569566847272114e+01 1.157137932902380300e+02 8.024686352662045863e+01
9.237500000000000000e+03 7.571372175299403295e+01 3.990340222303638740e+01 1.156552616672894516e+02 8.028278562037026234e+01
9.250000000000000000e+03 7.572098231542189239e+01 3.974987470116178656e+01 1.155883891673719432e+02 8.008130524736502309e+01
9.262500000000000000e+03 7.575822617074392440e+01 3.974380941300141501e+01 1.155554275266548245e+02 8.019878158994281137e+01
9.275000000000000000e+03 7.574954731795763507e+01 3.962895746351891546e+01 1.157620858704851088e+02 8.023190780351328044e+01
9.287500000000000000e+03 7.575349914629606474e+01 3.966874707692695523e+01 1.158364950227632306e+02 8.025520572124609942e+01
9.300000000000000000e+03 7.574830756798992581e+01 3.965413247184976342e+01 1.158223961867364409e+02 8.032605745598297631e+01
9.312500000000000000e+03 7.566692905424578441e+01 3.955290625805052684e+01 1.158603416646603392e+02 8.018760776493066089e+01
9.325000000000000000e+03 7.580490347582886557e+01 3.948823768023881087e+01 1.159821735172794206e+02 8.021041227859100786e+01
9.337500000000000000e+03 7.572792647791193588e+01 3.968197201836690624e+01 1.160733504500785642e+02 8.012094990729661959e+01
9.350000000000000000e+03 7.585622292755783747e+01 3.966763490119382851e+01 1.159592799176874252e+02 7.998782082339941724e+01
9.362500000000000000e+03 7.585916656175569983e+01 3.969422103481456787e+01 1.159792444615114420e+02 8.003880394943374199e+01
9.375000000000000000e+03 7.584321893380680990e+01 3.980441156854934803e+01 1.159970515277714327e+02 8.004061281427566144e+01
9.387500000000000000e+03 7.581202958642366241e+01 3.965644152567394087e+01 1.161301963842398237e+02 8.014709459057046104e+01
9.400000000000000000e+03 7.592316510606974589e+01 3.957833701188979347e+01 1.158843574902289362e+02 8.024823271929157897e+01
9.412500000000000000e+03 7.621609355350248904e+01 3.947595454669112769e+01 1.158234807580597163e+02 8.037342992572203570e+01
9.425000000000000000e+03 7.618925536487215311e+01 3.925316109805969234e+01 1.158983835021962534e+02 8.037061486696514123e+01
9.437500000000000000e+03 7.615752528669308674e+01 3.935243265716810157e+01 1.159268334686584154e+02 8.041334249385228361e+01
9.450000000000000000e+03 7.610504498168918985e+01 3.948672060316279442e+01 1.158977611650433062e+02 8.048042405066736649e+01
9.462500000000000000e+03 7.609023746298750268e+01 3.967528039862524736e+01 1.159874495674623631e+02 8.056904793673750476e+01
9.475000000000000000e+03 7.622539212540176834e+01 3.959194453365628874e+01 1.158811809598051497e+02 8.054189735027662778e+01
9.487500000000000000e+03 7.611369875988434330e+01 3.952510765340893073e+01 1.161310233151600926e+02 8.065114392084778672e+01
9.500000000000000000e+03 7.599435809063234615e+01 3.942553828791209014e+01 1.161942410377073998e+02 8.058615484298886145e+01
9.512500000000000000e+03 7.587422382433076962e+01 3.941290796296247834e+01 1.160422119780391625e+02 8.066402591582024684e+01
9.525000000000000000e+03 7.605874546567025618e+01 3.935190512420786746e+01 1.161921418512410611e+02 8.066163514110183996e+01
9.537500000000000000e+03 7.605797493277120225e+01 3.933466598913787493e+01 1.162695417659318480e+02 8.052948081407085112e+01
9.550000000000000000e+03 7.604890129583013447e+01 3.925029164823315142e+01 1.163834074034423196e+02 8.043787212703213640e+01
9.562500000000000000e+03 7.607165019542010498e+01 3.935427011557423782e+01 1.162578428428039814e+02 8.045288528935645900e+01
9.575000000000000000e+03 7.607826379893198521e+01 3.944380587414875805e+01 1.162243943346684318e+02 8.050694466551547634e+01
9.587500000000000000e+03 7.624709094890523886e+01 3.951066482937381608e+01 1.162625219154631822e+02 8.037862895213935133e+01
9.600000000000000000e+03 7.630929608904956751e+01 3.958228353180836478e+01 1.160969247521719439e+02 8.070603744007041769e+01
9.612500000000000000e+03 7.627335767139406641e+01 3.939979174212395208e+01 1.162931026347381049e+02 8.079784824577151880e+01
9.625000000000000000e+03 7.646212741141411584e+01 3.952518813059915459e+01 1.160475989682769864e+02 8.074486624768266552e+01
9.637500000000000000e+03 7.635197337457016431e+01 3.937429109026230378e+01 1.160292127156245385e+02 8.073159295545427483e+01
9.650000000000000000e+03 7.643915615825171983e+01 3.932465594553091393e+01 1.161113278487818405e+02 8.084236747998106409e+01
9.662500000000000000e+03 7.654154242550177401e+01 3.941017235445816169e+01 1.162451553346429307e+02 8.097043995641766401e+01
9.675000000000000000e+03 7.664369987203555468e+01 3.936565765415810603e+01 1.162219266911468480e+02 8.099584989645332200e+01
9.687500000000000000e+03 7.653046711633632526e+01 3.948666274174209434e+01 1.161593329817550426e+02 8.109893055808593942e+01
9.700000000000000000e+03 7.631614159161991040e+01 3.960111408404868882e+01 1.162286054384436511e+02 8.104173856207000881e+01
9.712500000000000000e+03 7.653625229595373014e+01 3.966719555393946450e+01 1.162092155653396333e+02 8.104530731751809469e+01
9.725000000000000000e+03 7.662135671643062551e+01 3.965345598267580840e+01 1.162193861633475365e+02 8.090449520326264121e+01
9.737500000000000000e+03 7.663804254196263344e+01 3.938978588027463701e+01 1.162211684633782198e+02 8.094176822793463089e+01
9.750000000000000000e+03 7.680213151437681063e+01 3.952574207829736963e+01 1.162540203398427252e+02 8.099288436455529450e+01
9.762500000000000000e+03 7.682074090830619184e+01 3.963277779283254176e+01 1.163642031756516104e+02 8.087664894726172804e+01
9.775000000000000000e+03 7.656476528257235259e+01 3.950818458470847361e+01 1.163225582172444632e+02 8.082168675374771283e+01
9.787500000000000000e+03 7.661004193953030494e+01 3.952286864676847244e+01 1.163330440427546506e+02 8.098738313668549438e+01
9.800000000000000000e+03 7.661062155034592536e+01 3.964890332574795906e+01 1.164085263954392389e+02 8.105652115173828065e+01
9.812500000000000000e+03 7.664509503606964813e+01 3.943290370646495546e+01 1.162960427436206174e+02 8.096280048663685136e+01
9.825000000000000000e+03 7.677679843584422770e+01 3.929992645175286015e+01 1.163213757933563670e+02 8.093595994369853486e+01
9.837500000000000000e+03 7.686506754681555265e+01 3.916593298138442236e+01 1.162325370260120962e+02 8.086594228452996447e+01
9.850000000000000000e+03 7.679241242583667315e+01 3.917194904158174751e+01 1.163114016232663346e+02 8.089050589000123637e+01
9.862500000000000000e+03 7.677201493898972728e+01 3.921259657859111769e+01 1.163876903345897773e+02 8.090560378330529545e+01
9.875000000000000000e+03 7.684223823625364957e+01 3.917777580130511694e+01 1.164227402480802738e+02 8.096016686093422265e+01
9.887500000000000000e+03 7.691365173153936041e+01 3.920982075372180020e+01 1.165804571902827433e+02 8.098678208960758695e+01
9.900000000000000000e+03 7.677633362895522851e+01 3.925110440162220016e+01 1.164913573974270520e+02 8.104680411426448927e+01
9.912500000000000000e+03 7.668404553655908273e+01 3.916730401848975873e+01 1.165483543609773278e+02 8.105934098685017375e+01
9.925000000000000000e+03 7.665746283122378202e+01 3.922921222247847339e+01 1.164739262247461369e+02 8.100785764205994610e+01
9.937500000000000000e+03 7.660396730966154166e+01 3.908647731142352910e+01 1.165144588956491845e+02 8.121442295220720098e+01
9.950000000000000000e+03 7.644846292970265722e+01 3.904486571383345961e+01 1.164062438001543427e+02 8.119145140846954689e+01
9.962500000000000000e+03 7.662318213771453657e+01 3.903729913148558239e+01 1.164290924632921929e+02 8.116358808830335647e+01
9.975000000000000000e+03 7.661137823711283090e+01 3.896474596812857527e+01 1.163966367845831655e+02 8.124906462850773892e+01
9.987500000000000000e+03 7.645434548644699646e+01 3.904051244789468456e+01 1.164253144648000671e+02 8.115585694281087115e+01
1.000000000000000000e+04 7.634932312475113747e+01 3.895073114684384308e+01 1.163298335647264423e+02 8.122125085145216872e+01
1.001250000000000000e+04 7.630420988206103061e+01 3.892941260702140482e+01 1.164682834653679180e+02 8.117911283263050848e+01
1.002500000000000000e+04 7.624627613193959519e+01 3.897355387033392304e+01 1.164416109201613665e+02 8.114536652630613389e+01
1.003750000000000000e+04 7.625268941838216108e+01 3.905743787235076070e+01 1.163919386168279431e+02 8.110115387266841935e+01
1.005000000000000000e+04 7.626670256680387183e+01 3.904926506205207204e+01 1.165809411386658780e+02 8.101512236289379132e+01
1.006250000000000000e+04 7.633097810744382627e+01 3.885534657764051047e+01 1.167301632626721926e+02 8.096435974910255595e+01
1.007500000000000000e+04 7.635520008351815591e+01 3.885666829487516338e+01 1.167456811648299748e+02 8.098745543105904687e+01
1.008750000000000000e+04 7.636180501637176121e+01 3.885417195954676117e+01 1.167005917949590241e+02 8.090527940506876803e+01
1.010000000000000000e+04 7.640863320818696991e+01 3.879147499376684749e+01 1.167559520598293830e+02 8.080287247312496390e+01
1.011250000000000000e+04 7.641822120542276764e+01 3.874215146234069351e+01 1.168630934723324231e+02 8.072415575414419209e+01
1.012500000000000000e+04 7.659550654014263671e+01 3.873775643935269386e+01 1.168350742433056979e+02 8.068088103706230640e+01
1.013750000000000000e+04 7.663071146799917699e+01 3.872681204950572464e+01 1.168611519099266047e+02 8.062469608857823289e+01
1.015000000000000000e+04 7.665618365483766183e+01 3.876673752031713605e+01 1.169619223351338348e+02 8.053275712341925896e+01
1.016250000000000000e+04 7.660053661917498857e+01 3.865271706071381175e+01 1.168371022260977128e+02 8.044532025816309329e+01
1.017500000000000000e+04 7.663835604325254280e+01 3.862900193897007739e+01 1.166046544988547140e+02 8.044311354478308829e+01
1.018750000000000000e+04 7.670874366902035035e+01 3.867154314257022207e+01 1.165351732787997747e+02 8.051433129169542724e+01
1.020000000000000000e+04 7.672643159831986281e+01 3.868347650181805619e+01 1.166632415613478315e+02 8.053741262408911439e+01
1.021250000000000000e+04 7.660516605327862294e+01 3.860691615394000564e+01 1.167768506438135745e+02 8.058029402011176501e+01
1.022500000000000000e+04 7.664629926946344085e+01 3.856394692977626448e+01 1.167724968600433328e+02 8.058645525717231806e+01
1.023750000000000000e+04 7.670443687863971149e+01 3.861403190393582463e+01 1.166354652369699068e+02 8.037551549214504121e+01
1.025000000000000000e+04 7.676920260372963867e+01 3.868223773839902435e+01 1.167260204093378775e+02 8.030171608109061765e+01
1.026250000000000000e+04 7.680595545327361151e+01 3.851179925628323275e+01 1.167956149560431527e+02 8.027806763106481469e+01
1.027500000000000000e+04 7.665833244760550258e+01 3.854082135014407129e+01 1.166802563009976126e+02 8.022475277530462279e+01
1.028750000000000000e+04 7.670503758307783926e+01 3.846294571303546661e+01 1.167015047455271883e+02 8.006297978288309025e+01
1.030000000000000000e+04 7.672038569008486775e+01 3.843149746221330076e+01 1.168392353615821122e+02 8.003241629209948371e+01
1.031250000000000000e+04 7.680449838867680512e+01 3.829877155128625787e+01 1.168374612999996174e+02 8.014911498537799162e+01
1.032500000000000000e+04 7.685023210602999200e+01 3.818453892779958636e+01 1.168477650735966478e+02 8.015469691035964672e+01
1.033750000000000000e+04 7.651101021900494459e+01 3.820255932545514099e+01 1.167626097840161208e+02 8.016269883123653983e+01
1.035000000000000000e+04 7.651142087146398296e+01 3.826897608623325908e+01 1.168387569837474729e+02 8.028288262501686745e+01
1.036250000000000000e+04 7.650734857998702410e+01 3.828440401872477850e+01 1.168060877862407665e+02 8.043413043251834438e+01
1.037500000000000000e+04 7.653619696953620632e+01 3.849153932144773194e+01 1.168940466645104266e+02 8.029777716987622682e+01
1.038750000000000000e+04 7.675479304815688408e+01 3.834982933427691876e+01 1.169934222600137161e+02 8.032225131327577117e+01
1.040000000000000000e+04 7.679185511505725970e+01 3.829634801311832604e+01 1.170536400452316599e+02 8.017133049417741120e+01
1.041250000000000000e+04 7.692242394409619521e+01 3.826138614182853814e+01 1.171773726567753755e+02 8.023717579484635110e+01
1.042500000000000000e+04 7.701673345822153749e+01 3.801945905471167464e+01 1.173190210918378256e+02 8.025121306586464698e+01
1.043750000000000000e+04 7.709238906307102468e+01 3.797434093896611529e+01 1.172707278043652792e+02 8.014475416406581587e+01
1.045000000000000000e+04 7.730088147203049687e+01 3.802728671385801817e+01 1.172152841150056304e+02 8.039070420572504361e+01
1.046250000000000000e+04 7.747121303682413895e+01 3.800412434898048275e+01 1.172821741645336999e+02 8.013343988293040354e+01
1.047500000000000000e+04 7.749102328869440726e+01 3.807593978076784680e+01 1.172334302049847850e+02 8.008983619187921477e+01
1.048750000000000000e+04 7.728778661978766706e+01 3.822721178944317444e+01 1.171495732486256713e+02 7.995122667862304411e+01
1.050000000000000000e+04 7.715777269325894849e+01 3.806964852876563299e+01 1.171705590287696879e+02 7.988602915361653345e+01
1.051250000000000000e+04 7.710762439785516165e+01 3.812426970787790736e+01 1.171637838045935212e+02 7.980907846584570109e+01
1.052500000000000000e+04 7.704814068078722755e+01 3.793097017352368994e+01 1.173219982756732804e+02 7.979977836032928451e+01
1.053750000000000000e+04 7.717852013150481127e+01 3.792046213215883910e+01 1.172473328712421932e+02 7.972751210608738859e+01
1.055000000000000000e+04 7.732060194361282868e+01 3.798910334603681349e+01 1.171910677866804633e+02 7.974958860341959621e+01
1.056250000000000000e+04 7.731684303037317818e+01 3.795959398885266012e+01 1.170716442381028628e+02 8.001194354799984865e+01
1.057500000000000000e+04 7.725049840161499048e+01 3.800073369277933466e+01 1.170677931563182455e+02 8.003386830414815734e+01
1.058750000000000000e+04 7.732226980356790591e+01 3.811939745021634707e+01 1.170557694342244019e+02 7.984340175565871789e+01
1.060000000000000000e+04 7.743784338858131377e+01 3.815898679965597751e+01 1.169775277643043836e+02 7.995884670223341573e+01
1.061250000000000000e+04 7.747010221269256647e+01 3.837980647940365486e+01 1.170149992152268936e+02 7.994553985106379912e+01
1.062500000000000000e+04 7.756272459728754143e+01 3.840602304171150649e+01 1.171501806495333540e+02 7.993944349921926573e+01
1.063750000000000000e+04 7.752029047503080506e+01 3.831374413269942636e+01 1.172265320414322503e+02 7.977565877310347275e+01
1.065000000000000000e+04 7.747100193936580581e+01 3.829973820539141371e+01 1.170868655543723520e+02 7.968227418316834587e+01
1.066250000000000000e+04 7.763478506957264358e+01 3.825865598829744840e+01 1.171356098114163728e+02 7.956086810475432003e+01
1.067500000000000000e+04 7.765200312491056422e+01 3.825748574823595760e+01 1.171351605040992041e+02 7.956820321968267251e+01
1.068750000000000000e+04 7.768850481015236653e+01 3.818525586363335833e+01 1.170942391697217033e+02 7.970773358748539295e+01
1.070000000000000000e+04 7.772547450064752184e+01 3.806795587691672722e+01 1.170311588198937471e+02 7.955970190869804526e+01
1.071250000000000000e+04 7.785523945337368446e+01 3.814559757972121901e+01 1.172175923928185171e+02 7.942291987783580964e+01
1.072500000000000000e+04 7.788137934101746396e+01 3.809407167760969060e+01 1.172383293842150351e+02 7.936994803787507635e+01
1.073750000000000000e+04 7.766109435772686709e+01 3.808113598253695642e+01 1.173594016557660922e+02 7.928581349837071457e+01
1.075000000000000000e+04 7.770075044327104763e+01 3.799777486089156753e+01 1.173028634260652296e+02 7.918879493712732653e+01
1.076250000000000000e+04 7.775972040617689629e+01 3.804552451793086476e+01 1.173705955160196197e+02 7.899335996618340516e+01
1.077500000000000000e+04 7.775934514922552410e+01 3.808743060459225660e+01 1.175646133686858121e+02 7.883137144409084840e+01
1.078750000000000000e+04 7.771631542884688315e+01 3.793834080654096397e+01 1.177371502950491191e+02 7.882101679788326010e+01
1.080000000000000000e+04 7.765243342544566474e+01 3.786504759359626604e+01 1.177361079379520703e+02 7.874955773095661016e+01
1.081250000000000000e+04 7.775267255601266925e+01 3.778245685050904967e+01 1.176010052934986589e+02 7.881213465037964738e+01
1.082500000000000000e+04 7.771351394769990861e+01 3.776759024585236091e+01 1.174182559358079345e+02 7.870973033226241000e+01
1.083750000000000000e+04 7.780983388067694762e+01 3.774720678022318765e+01 1.174203476911325481e+02 7.866656528559889239e+01
1.085000000000000000e+04 7.770196455256848367e+01 3.780557577824313142e+01 1.174349987339278130e+02 7.864931707353254353e+01
1.086250000000000000e+04 7.774850468858846853e+01 3.779697423361809427e+01 1.176839589037356149e+02 7.864337773208430349e+01
1.087500000000000000e+04 7.774789907813318734e+01 3.796065937995135187e+01 1.175338752860363911e+02 7.860330737989650629e+01
1.088750000000000000e+04 7.776863099352969755e+01 3.783504717264320050e+01 1.174760697718523375e+02 7.855282046683018393e+01
1.090000000000000000e+04 7.784846279722675888e+01 3.784449597255120779e+01 1.176471774436795243e+02 7.855784235898113366e+01
1.091250000000000000e+04 7.782515231478409135e+01 3.765410957206755427e+01 1.177469441625424054e+02 7.850227625965399625e+01
1.092500000000000000e+04 7.790967046101552285e+01 3.759651340116351292e+01 1.176656040064637239e+02 7.846985589331403332e+01
1.093750000000000000e+04 7.804611521378669181e+01 3.766633881713165977e+01 1.176921989199365015e+02 7.853343896344297548e+01
1.095000000000000000e+04 7.803827298866171702e+01 3.762680437405823142e+01 1.177548348979385935e+02 7.862156722587982927e+01
1.096250000000000000e+04 7.802003567260084083e+01 3.766465384111275938e+01 1.178849423889057562e+02 7.856075514905066370e+01
1.097500000000000000e+04 7.807405831406096297e+01 3.772352003031916468e+01 1.178708709336404468e+02 7.842228536004103034e+01
1.098750000000000000e+04 7.803548352180146708e+01 3.782632322543394565e+01 1.177295178119163950e+02 7.845786101046239480e+01
1.100000000000000000e+04 7.807774208777595959e+01 3.772575301706773843e+01 1.177514371661317512e+02 7.841869964716678965e+01
1.101250000000000000e+04 7.809413593453267310e+01 3.772378671625570234e+01 1.178182524564888496e+02 7.844985165199113908e+01
1.102500000000000000e+04 7.790179167652985370e+01 3.758146776537572720e+01 1.178289873375171766e+02 7.834727199297297773e+01
1.103750000000000000e+04 7.801791215566079529e+01 3.746840994153709659e+01 1.179314046685546060e+02 7.845431311731012158e+01
1.105000000000000000e+04 7.811839072003118645e+01 3.738089559478482471e+01 1.178022527041365635e+02 7.854248562355024887e+01
1.106250000000000000e+04 7.805206043127982696e+01 3.717083152354608444e+01 1.177817325374197850e+02 7.850643831425205121e+01
1.107500000000000000e+04 7.812679909942129086e+01 3.716610914070935223e+01 1.178689474538025479e+02 7.857776478998525249e+01
1.108750000000000000e+04 7.834894774710670617e+01 3.725181922472902585e+01 1.179223084689880210e+02 7.866719620070570329e+01
1.110000000000000000e+04 7.838016970750668122e+01 3.730542414030689002e+01 1.179664528670673178e+02 7.865326634991576782e+01
1.111250000000000000e+04 7.843191852803094832e+01 3.749175000993916029e+01 1.178366767425107042e+02 7.857479953046940579e+01
1.112500000000000000e+04 7.843639287370251623e+01 3.758122112694604056e+01 1.177522927014423857e+02 7.842411107921560642e+01
1.113750000000000000e+04 7.849350687853799968e+01 3.751442122025743942e+01 1.177894064234913856e+02 7.826657995557336278e+01
1.115000000000000000e+04 7.841506100398197532e+01 3.751088975578194606e+01 1.177676681861680095e+02 7.841211576030084984e+01
1.116250000000000000e+04 7.840399793732937894e+01 3.740913092065524381e+01 1.177160898681954535e+02 7.841720272180423024e+01
1.117500000000000000e+04 7.872625117201444311e+01 3.738880449102577330e+01 1.177884958200859273e+02 7.827887988569563049e+01
1.118750000000000000e+04 7.916390589095033192e+01 3.749438948040621966e+01 1.177098501235479375e+02 7.815680236016692106e+01
1.120000000000000000e+04 7.902343379395905743e+01 3.747553126672046631e+01 1.177610214239519024e+02 7.811076642127252967e+01
1.121250000000000000e+04 7.909596632716352360e+01 3.737008975933046173e+01 1.177410634105591640e+02 7.830149863473805283e+01
1.122500000000000000e+04 7.918844209134127254e+01 3.730171305901661327e+01 1.178711000653246117e+02 7.833010093818930386e+01
1.123750000000000000e+04 7.904487201608671398e+01 3.727568972258173119e+01 1.178014210419451899e+02 7.847733818742199219e+01
1.125000000000000000e+04 7.910794123206920858e+01 3.748234006972545274e+01 1.177640771934088377e+02 7.845889405379611503e+01
1.126250000000000000e+04 7.894941497367524619e+01 3.757695433620303760e+01 1.177926660687446514e+02 7.851792011321256837e+01
1.127500000000000000e+04 7.901645963735487044e+01 3.759857123301480186e+01 1.177499492670201988e+02 7.842532548009150162e+01
1.128750000000000000e+04 7.900312272771233779e+01 3.749591517150686570e+01 1.176554890287516173e+02 7.842567467683650762e+01
1.130000000000000000e+04 7.907681033992973596e+01 3.735353879396626553e+01 1.177758540494555746e+02 7.840086440152299474e+01
1.131250000000000000e+04 7.889893397101344874e+01 3.736460943234193621e+01 1.178136414294120726e+02 7.839199251676473068e+01
1.132500000000000000e+04 7.885326145066717629e+01 3.737587289544784142e+01 1.178378095794428333e+02 7.838757479565124697e+01
1.133750000000000000e+04 7.886057339655711473e+01 3.725468087098471415e+01 1.177781492982690281e+02 7.830263377303768380e+01
1.135000000000000000e+04 7.881515745031319398e+01 3.740372758943182419e+01 1.176147872490549418e+02 7.828119599341131618e+01
1.136250000000000000e+04 7.871643280541552201e+01 3.753531001588313387e+01 1.176532612463321641e+02 7.843111957853768956e+01
1.137500000000000000e+04 7.874955960799908894e+01 3.744304791992794890e+01 1.175629946151743326e+02 7.843373173162494538e+01
1.138750000000000000e+04 7.886733113614640445e+01 3.729898397185053227e+01 1.176570162824875752e+02 7.857442701093772541e+01
1.140000000000000000e+04 7.889700689488905994e+01 3.727366550472150664e+01 1.176826571132014578e+02 7.878434056227975191e+01
1.141250000000000000e+04 7.890740328387482805e+01 3.720717718927281226e+01 1.176334106469532799e+02 7.907596342744345463e+01
1.142500000000000000e+04 7.870756387672392407e+01 3.720854359292042091e+01 1.176409679611191734e+02 7.906279196341469628e+01
1.143750000000000000e+04 7.874429624342259615e+01 3.719804713829253018e+01 1.177734343126280407e+02 7.895989713508564023e+01
1.145000000000000000e+04 7.858790804960598564e+01 3.708836420767098474e+01 1.178293100980905876e+02 7.896370986623342958e+01
1.146250000000000000e+04 7.859447545627010356e+01 3.698657983805377114e+01 1.179434438560272298e+02 7.897166876258395973e+01
1.147500000000000000e+04 7.834381387097403149e+01 3.679598189007131737e+01 1.179059462405233205e+02 7.894094055649817676e+01
1.148750000000000000e+04 7.806436432164598216e+01 3.674169730201516870e+01 1.179916640276913142e+02 7.881502509044307203e+01
1.150000000000000000e+04 7.807449720114574632e+01 3.669414332136497592e+01 1.181179388142542734e+02 7.884573762789325713e+01
1.151250000000000000e+04 7.799684262015202307e+01 3.663298384726893886e+01 1.180263505046021777e+02 7.880567040458892336e+01
1.152500000000000000e+04 7.781286453494612942e+01 3.668408893439095664e+01 1.181717250834627180e+02 7.876950603756642977e+01
1.153750000000000000e+04 7.774980085598367907e+01 3.670410725532322260e+01 1.182004810825733330e+02 7.896111719364770920e+01
1.155000000000000000e+04 7.799217943176500967e+01 3.676374302234672342e+01 1.180520476280275659e+02 7.908031811555997592e+01
1.156250000000000000e+04 7.806742287826429560e+01 3.671977984522879268e+01 1.180722412448066763e+02 7.904322258176793525e+01
1.157500000000000000e+04 7.809582547415755016e+01 3.673492500861452470e+01 1.180171164922231952e+02 7.889387727260735517e+01
1.158750000000000000e+04 7.817679859875563864e+01 3.666492798144289367e+01 1.178380229734930111e+02 7.881240343533784198e+01
1.160000000000000000e+04 7.813971965767251504e+01 3.666389599632496754e+01 1.178996116353472843e+02 7.854744111650572336e+01
1.161250000000000000e+04 7.813262203437409426e+01 3.678232508069758921e+01 1.178708471905846409e+02 7.847834088601271674e+01
1.162500000000000000e+04 7.801021954843943718e+01 3.681120055859361173e+01 1.179307034481087726e+02 7.847176440423983479e+01
1.163750000000000000e+04 7.788344710602079601e+01 3.677904189658024592e+01 1.179171259241459211e+02 7.861109357322963831e+01
1.165000000000000000e+04 7.786295064747523043e+01 3.675027832568568442e+01 1.179805146183990843e+02 7.846975083605225620e+01
1.166250000000000000e+04 7.782388894923823841e+01 3.670472490441824931e+01 1.180100225763547428e+02 7.851759863590019961e+01
1.167500000000000000e+04 7.777141898710846135e+01 3.655315603633209065e+01 1.180178828942253801e+02 7.862556638040537393e+01
1.168750000000000000e+04 7.778467676395852948e+01 3.650223010290833514e+01 1.179891575677555693e+02 7.871370898016509443e+01
1.170000000000000000e+04 7.783150641665399405e+01 3.653708814362612145e+01 1.179602746483992490e+02 7.880032210703130602e+01
1.171250000000000000e+04 7.793048899818761299e+01 3.669072864047733873e+01 1.179717199647562040e+02 7.879844413328382302e+01
1.172500000000000000e+04 7.789485214304822591e+01 3.657807666249926370e+01 1.179115348261910157e+02 7.882242335876067330e+01
1.173750000000000000e+04 7.786948743132229822e+01 3.676035127818579440e+01 1.180598901356730579e+02 7.867161786415167057e+01
1.175000000000000000e+04 7.786868297472560130e+01 3.675726844055366627e+01 1.181661245793110027e+02 7.871956049985007553e+01
1.176250000000000000e+04 7.774232706710444063e+01 3.658106013952148317e+01 1.181357084252873619e+02 7.868269151037158338e+01
1.177500000000000000e+04 7.776833603468942613e+01 3.653643085069530372e+01 1.179745027732943043e+02 7.849566069962563120e+01
1.178750000000000000e+04 7.773366851071837402e+01 3.652811230804276477e+01 1.179477978251241126e+02 7.840362135269403154e+01
1.180000000000000000e+04 7.777918441021076035e+01 3.654683303881940049e+01 1.181005075856481596e+02 7.808263046270127461e+01
1.181250000000000000e+04 7.755336227639665481e+01 3.661300715763898950e+01 1.181452989856801850e+02 7.794945296431292547e+01
1.182500000000000000e+04 7.760579960719051940e+01 3.640961840029879681e+01 1.182599676398207862e+02 7.794969970622027233e+01
1.183750000000000000e+04 7.753917914043293536e+01 3.631812000927041595e+01 1.181620703455901094e+02 7.804609965327244936e+01
1.185000000000000000e+04 7.750171980507982994e+01 3.628693443914234251e+01 1.179400547788686850e+02 7.805822991150711232e+01
1.186250000000000000e+04 7.759487112520248786e+01 3.641740213999926823e+01 1.181800820732640886e+02 7.807583060774477701e+01
1.187500000000000000e+04 7.774142257416541213e+01 3.642080454164376846e+01 1.182275852882600020e+02 7.817872699669804604e+01
1.188750000000000000e+04 7.765186483117497573e+01 3.642067431511340203e+01 1.181901469876276707e+02 7.834481668569493706e+01
1.190000000000000000e+04 7.759738473367272604e+01 3.640572172665586947e+01 1.182321518990047053e+02 7.839279869475095097e+01
1.191250000000000000e+04 7.730218941638155172e+01 3.623732444884669235e+01 1.182688901504310905e+02 7.835835491490520610e+01
1.192500000000000000e+04 7.722945822464632215e+01 3.616182356149920452e+01 1.183261221998404835e+02 7.821592893170222283e+01
1.193750000000000000e+04 7.733721367280070069e+01 3.613266826699916123e+01 1.184758857874431612e+02 7.822865071281107419e+01
1.195000000000000000e+04 7.739553208316456789e+01 3.622936435771664065e+01 1.185403325327010577e+02 7.804079394101697176e+01
1.196250000000000000e+04 7.730488517780605662e+01 3.630711209621080826e+01 1.184167207212958175e+02 7.787180718727704232e+01
1.197500000000000000e+04 7.747528026405996115e+01 3.627385726277754685e+01 1.184767042410221620e+02 7.792667112963860632e+01
1.198750000000000000e+04 7.748905995278626335e+01 3.626822745991736241e+01 1.185373248167832969e+02 7.796825325494850745e+01
1.200000000000000000e+04 7.749502599313053963e+01 3.636568027165019146e+01 1.183938332644861475e+02 7.802107254525790836e+01
1.201250000000000000e+04 7.751870343939752672e+01 3.627104826142294058e+01 1.184271403801639480e+02 7.807414106187040659e+01
1.202500000000000000e+04 7.766935889693509409e+01 3.623422707596289172e+01 1.184821788248299441e+02 7.809557894224326446e+01
1.203750000000000000e+04 7.751015550939901289e+01 3.613854366938441842e+01 1.184216127254619408e+02 7.801160364430546679e+01
1.205000000000000000e+04 7.730504087182580975e+01 3.620539818504821028e+01 1.184419332479212130e+02 7.802095534328920223e+01
1.206250000000000000e+04 7.734050403782599403e+01 3.617411709461626401e+01 1.185890084814325434e+02 7.804382816175620974e+01
1.207500000000000000e+04 7.733170153138910052e+01 3.614977473296278987e+01 1.184585675056078031e+02 7.806118577565652572e+01
1.208750000000000000e+04 7.715167213584224726e+01 3.620738280007787324e+01 1.184460729053840709e+02 7.797156413066477398e+01
1.210000000000000000e+04 7.719612533250263198e+01 3.616842019545965314e+01 1.185949583447753213e+02 7.782742119254129420e+01
1.211250000000000000e+04 7.718806624622050094e+01 3.617781049796658266e+01 1.186490597932354660e+02 7.778279157387923703e+01
1.212500000000000000e+04 7.722988054659961676e+01 3.621092778755524222e+01 1.185950159100375743e+02 7.783989857394900014e+01
1.213750000000000000e+04 7.725147733879623502e+01 3.599374283828348098e+01 1.187311708696887109e+02 7.779293211626736593e+01
1.215000000000000000e+04 7.727777810143275872e+01 3.595986795022721338e+01 1.188674903575866182e+02 7.782613513378673531e+01
1.216250000000000000e+04 7.725652968366033235e+01 3.605475331293098407e+01 1.189839092927908411e+02 7.775769721562394921e+01
1.217500000000000000e+04 7.715715760338892437e+01 3.612732429105929555e+01 1.189272358470348792e+02 7.779194193743246899e+01
1.218750000000000000e+04 7.721353516049425991e+01 3.611703611403910230e+01 1.188415323350153159e+02 7.782358982828453975e+01
1.220000000000000000e+04 7.719637363580919498e+01 3.606164731830861570e+01 1.189022616498633340e+02 7.766993443394149210e+01
1.221250000000000000e+04 7.705190507613464490e+01 3.607749375422868354e+01 1.189103348439463588e+02 7.751119630896995716e+01
1.222500000000000000e+04 7.700261180531215643e+01 3.607432923971856553e+01 1.189456423040796835e+02 7.747495462816283407e+01
1.223750000000000000e+04 7.696072102636965440e+01 3.607305115245184624e+01 1.191430927137915745e+02 7.749975861081870221e+01
1.225000000000000000e+04 7.696580025594583674e+01 3.604869751602010552e+01 1.191150343340227664e+02 7.750059610884915173e+01
1.226250000000000000e+04 7.714031095928604032e+01 3.589860616350356537e+01 1.189811555801422998e+02 7.742172927664277893e+01
1.227500000000000000e+04 7.711635864564382814e+01 3.583960583848896420e+01 1.190439499930964331e+02 7.741963915732623036e+01
1.228750000000000000e+04 7.718279407540384796e+01 3.576738236640970570e+01 1.191806517576996782e+02 7.755067517944318922e+01
1.230000000000000000e+04 7.731521160896269862e+01 3.575870912052955219e+01 1.192160990484862140e+02 7.759519291394008178e+01
1.231250000000000000e+04 7.722264505597033235e+01 3.567318645013944689e+01 1.192564820926268965e+02 7.748514658845458314e+01
1.232500000000000000e+04 7.734415549403780687e+01 3.587722846454278169e+01 1.192989143725023382e+02 7.751320313108107030e+01
1.233750000000000000e+04 7.722565640269939991e+01 3.584829321686483894e+01 1.194050595805788646e+02 7.745701739839341826e+01
1.235000000000000000e+04 7.721053846812687027e+01 3.587189661736935875e+01 1.193199726672028760e+02 7.749460052333746773e+01
1.236250000000000000e+04 7.724797058738913336e+01 3.562214424632579579e+01 1.192265800866371421e+02 7.751014279195825907e+01
1.237500000000000000e+04 7.718666590585004883e+01 3.568642179314844753e+01 1.192311827363509167e+02 7.754766124415408513e+01
1.238750000000000000e+04 7.724073827118388635e+01 3.568032655767731143e+01 1.193475257556921463e+02 7.746469626014523158e+01
1.240000000000000000e+04 7.728959567071248671e+01 3.550715636254572871e+01 1.193115718541546926e+02 7.746159621154475872e+01
1.241250000000000000e+04 7.717229465382963838e+01 3.558306609551492272e+01 1.192648689714765737e+02 7.747982370031458288e+01
1.242500000000000000e+04 7.714232183908578122e+01 3.563881012347832922e+01 1.193634846674517291e+02 7.746131817402208242e+01
1.243750000000000000e+04 7.712676092920564486e+01 3.564448637051550861e+01 1.194835632791129427e+02 7.723964551680796831e+01
1.245000000000000000e+04 7.720339911499864627e+01 3.568581780948452575e+01 1.195793687884915073e+02 7.724619650857127340e+01
1.246250000000000000e+04 7.728335898946002658e+01 3.566093308299878828e+01 1.196241093117927363e+02 7.728127347466271146e+01
1.247500000000000000e+04 7.724909679324285605e+01 3.568546457616194800e+01 1.195659992802982003e+02 7.733861404080342083e+01
1.248750000000000000e+04 7.711624016304853058e+01 3.554388163850366311e+01 1.197485969919900555e+02 7.717125334203593923e+01
1.250000000000000000e+04 7.717505873653728088e+01 3.541027814339494029e+01 1.199251637539124715e+02 7.725776308596756792e+01
1.251250000000000000e+04 7.711495123304666777e+01 3.540077234897864855e+01 1.196911427558205077e+02 7.726434044317470295e+01
1.252500000000000000e+04 7.722463359765330893e+01 3.541475565922303304e+01 1.197022948524268600e+02 7.709675321531756254e+01
1.253750000000000000e+04 7.748249764912510784e+01 3.533882075474944884e+01 1.197888359061471419e+02 7.716515732947942752e+01
1.255000000000000000e+04 7.756004578631232960e+01 3.559748748837326104e+01 1.197300982903159650e+02 7.712384803005416245e+01
1.256250000000000000e+04 7.755627344619928465e+01 3.565024290322104150e+01 1.199125964025607658e+02 7.732761122247033825e+01
1.257500000000000000e+04 7.765657280887550939e+01 3.562190934343006177e+01 1.199100128652383432e+02 7.729824382670079785e+01
1.258750000000000000e+04 7.756591219466346843e+01 3.566221298228320080e+01 1.201704913390270804e+02 7.724711727441724918e+01
1.260000000000000000e+04 7.772958415996860992e+01 3.560213534017119485e+01 1.200369637748397338e+02 7.714994849063178606e+01
1.261250000000000000e+04 7.780900501961923510e+01 3.562898157368766761e+01 1.200565589125323385e+02 7.713235760620098347e+01
1.262500000000000000e+04 7.780935027717924868e+01 3.564200355685016319e+01 1.199983562023302710e+02 7.709912339273762427e+01
1.263750000000000000e+04 7.770968458006286994e+01 3.544269176891763351e+01 1.201861451229464848e+02 7.702577167138865377e+01
1.265000000000000000e+04 7.782114898678331372e+01 3.552579582936675706e+01 1.201460998364774895e+02 7.687430749526059515e+01
1.266250000000000000e+04 7.787297008777925100e+01 3.565338004392945237e+01 1.202169050751009678e+02 7.683048251420397889e+01
1.267500000000000000e+04 7.777271132105752827e+01 3.555366520026232280e+01 1.203285950504039192e+02 7.683954169434193204e+01
1.268750000000000000e+04 7.787605331304102663e+01 3.553649349884664588e+01 1.203843548326683077e+02 7.688684315419264692e+01
1.270000000000000000e+04 7.794588161396191595e+01 3.557195690316677883e+01 1.203067642136113307e+02 7.689017834555777142e+01
1.271250000000000000e+04 7.794406553908845581e+01 3.548398206069981597e+01 1.205132071254439126e+02 7.686342888324375622e+01
1.272500000000000000e+04 7.795360262808374330e+01 3.533020256642744528e+01 1.204759858598955446e+02 7.687743787871436041e+01
1.273750000000000000e+04 7.806008842338236775e+01 3.530765826412391561e+01 1.204988667061659271e+02 7.686913416360279427e+01
1.275000000000000000e+04 7.798532617158230096e+01 3.526302619586076759e+01 1.205301463900396044e+02 7.668040982440700759e+01
1.276250000000000000e+04 7.797972174427587788e+01 3.520311708041637644e+01 1.205719411157953260e+02 7.657278492405208681e+01
1.277500000000000000e+04 7.794491154267309696e+01 3.525791729452046752e+01 1.206307612780801719e+02 7.662824313531105247e+01
1.278750000000000000e+04 7.806290752011335599e+01 3.508719132520510442e+01 1.207701868659534767e+02 7.650844725966670978e+01
1.280000000000000000e+04 7.820735913164517683e+01 3.498763333806862619e+01 1.206957014265860408e+02 7.626713798680826528e+01
1.281250000000000000e+04 7.820625230781122639e+01 3.486672613232342144e+01 1.207893130244416824e+02 7.646008106577781405e+01
1.282500000000000000e+04 7.813868386732234228e+01 3.483605574684062134e+01 1.208645082945812987e+02 7.630205730458990843e+01
1.283750000000000000e+04 7.827324221330256648e+01 3.475546003838894649e+01 1.207773969714098996e+02 7.629037537941721325e+01
1.285000000000000000e+04 7.826561885492897375e+01 3.470011948300954430e+01 1.207525332985781290e+02 7.620284731019575020e+01
1.286250000000000000e+04 7.823005999132996635e+01 3.465448957830392374e+01 1.207858311756447875e+02 7.624386886483856074e+01
1.287500000000000000e+04 7.832077853722766747e+01 3.467303300264504173e+01 1.208513599024787766e+02 7.624444902435645588e+01
1.288750000000000000e+04 7.848797900690600216e+01 3.471168582668051528e+01 1.208807461724111505e+02 7.608553415161664191e+01
1.290000000000000000e+04 7.853124048190895223e+01 3.463848483190431438e+01 1.209978352015303358e+02 7.608638051073913289e+01
1.291250000000000000e+04 7.859048371386047904e+01 3.457349016009676035e+01 1.210486291545351634e+02 7.608535635329231184e+01
1.292500000000000000e+04 7.853059927748503810e+01 3.440921538661923051e+01 1.211372439636081850e+02 7.608607004890579617e+01
1.293750000000000000e+04 7.858989683550352368e+01 3.440677985666185634e+01 1.212110139811809262e+02 7.620087589123130556e+01
1.295000000000000000e+04 7.862548099815808200e+01 3.450390151212577194e+01 1.212702904371795398e+02 7.609856498922100343e+01
1.296250000000000000e+04 7.861726092327292292e+01 3.438544129678509620e+01 1.213787649466465695e+02 7.620655778147050796e+01
1.297500000000000000e+04 7.859064663518103089e+01 3.439299770451270888e+01 1.214724226957846440e+02 7.606408679584474442e+01
1.298750000000000000e+04 7.861239142306918382e+01 3.437642216380081095e+01 1.214803902482277920e+02 7.614469479098434590e+01
1.300000000000000000e+04 7.853484707580194879e+01 3.438084811232391758e+01 1.214419220315104724e+02 7.612875058800985073e+01
1.301250000000000000e+04 7.852620690792461744e+01 3.434716149253821271e+01 1.215305749693289386e+02 7.607775520567794558e+01
1.302500000000000000e+04 7.861246619698486882e+01 3.427077543429264495e+01 1.216087238179420211e+02 7.597925256772606417e+01
1.303750000000000000e+04 7.864614165289033565e+01 3.415934778037991748e+01 1.216417648848683797e+02 7.599765214703197103e+01
1.305000000000000000e+04 7.855082005188212690e+01 3.412949792621594725e+01 1.215352896109125567e+02 7.598172196103010378e+01
1.306250000000000000e+04 7.845066648841557821e+01 3.412390094211303904e+01 1.214687786579034281e+02 7.594698272845860743e+01
1.307500000000000000e+04 7.838880581959698191e+01 3.407175352176420802e+01 1.214629392179032976e+02 7.601461294431157967e+01
1.308750000000000000e+04 7.824718491266784781e+01 3.398180639507474865e+01 1.215199892328424482e+02 7.611328846192594710e+01
1.310000000000000000e+04 7.807691256423115078e+01 3.397891349330431154e+01 1.217380089445104829e+02 7.600490311644250596e+01
1.311250000000000000e+04 7.808450863072791037e+01 3.401798103091634573e+01 1.216935387190563205e+02 7.592634693681512204e+01
1.312500000000000000e+04 7.819346038408980348e+01 3.406250703880127162e+01 1.216398959401546449e+02 7.602128559913249717e+01
1.313750000000000000e+04 7.825568133122312986e+01 3.410253376953156845e+01 1.214793548644999532e+02 7.580103377886696592e+01
1.315000000000000000e+04 7.817643372214550368e+01 3.414690713399015465e+01 1.216665605449772585e+02 7.574262800446535948e+01
1.316250000000000000e+04 7.822854899553099983e+01 3.405272070344793889e+01 1.216713001067821409e+02 7.561207252123681144e+01
1.317500000000000000e+04 7.793370069778944753e+01 3.401378360687057523e+01 1.218036829850722427e+02 7.551941357667152488e+01
1.318750000000000000e+04 7.799808103617704091e+01 3.406169842323558328e+01 1.218391679975516979e+02 7.550717768581623091e+01
1.320000000000000000e+04 7.805016104951374700e+01 3.412542904731486004e+01 1.218249611847605820e+02 7.549694230038383580e+01
1.321250000000000000e+04 7.806780949820232252e+01 3.398994446098271993e+01 1.216903907687308788e+02 7.536233955117695871e+01
1.322500000000000000e+04 7.816878457155621618e+01 3.380707635049630966e+01 1.217741251017509256e+02 7.534715839725784292e+01
1.323750000000000000e+04 7.817453306630953591e+01 3.393626361675059400e+01 1.217563211194375725e+02 7.543519865343478159e+01
1.325000000000000000e+04 7.818771622255898990e+01 3.410810445120144863e+01 1.219393288336530645e+02 7.559724685121550181e+01
1.326250000000000000e+04 7.818493058724376965e+01 3.395609643458948312e+01 1.220387525055490272e+02 7.561441791219996844e+01
1.327500000000000000e+04 7.808311530730024685e+01 3.391675687734819178e+01 1.221571107055846852e+02 7.570707089017705016e+01
1.328750000000000000e+04 7.805488390147853295e+01 3.398409816251092508e+01 1.222638534107148018e+02 7.594488613156484291e+01
1.330000000000000000e+04 7.815028210992154811e+01 3.406918081226360329e+01 1.222486875065512208e+02 7.585467300203190177e+01
1.331250000000000000e+04 7.828995718250639868e+01 3.400865602179104741e+01 1.222875077763658282e+02 7.574200821698515540e+01
1.332500000000000000e+04 7.828774545919890215e+01 3.395995312857031934e+01 1.223620947769858986e+02 7.585006716412767958e+01
1.333750000000000000e+04 7.837987398154099594e+01 3.386444057788414597e+01 1.223492446357390264e+02 7.583214869354544874e+01
1.335000000000000000e+04 7.831388088010177739e+01 3.388701349446908040e+01 1.225368256145517591e+02 7.568317135679710361e+01
1.336250000000000000e+04 7.829060291596938725e+01 3.392167063381275938e+01 1.223134673749989503e+02 7.557249301745557091e+01
1.337500000000000000e+04 7.827677627618061251e+01 3.378767975660560552e+01 1.224209819208334409e+02 7.565537833869298368e+01
1.338750000000000000e+04 7.823066667687261599e+01 3.352457290994726691e+01 1.224301006701375627e+02 7.571074554627136877e+01
1.340000000000000000e+04 7.830883120539486697e+01 3.358089586291735884e+01 1.222555541362659994e+02 7.548959830336143284e+01
1.341250000000000000e+04 7.827282660590717001e+01 3.349461073801387556e+01 1.223472142094048536e+02 7.544529070823980987e+01
1.342500000000000000e+04 7.840449597370927393e+01 3.353635438408957725e+01 1.223398000390317151e+02 7.546929832714725706e+01
1.343750000000000000e+04 7.835221502965586637e+01 3.333281893178269684e+01 1.221982118899180705e+02 7.559236069989474061e+01
1.345000000000000000e+04 7.835744816268565671e+01 3.355044619527190264e+01 1.222706936244683931e+02 7.566801289430556210e+01
1.346250000000000000e+04 7.843046050034678274e+01 3.357134763057671734e+01 1.224819344510735704e+02 7.552928688034286608e+01
1.347500000000000000e+04 7.852677561521736038e+01 3.338516321201103665e+01 1.224915112647972961e+02 7.543269355860800829e+01
1.348750000000000000e+04 7.860363097930226672e+01 3.341727298431293747e+01 1.226189243262514736e+02 7.549704020109197700e+01
1.350000000000000000e+04 7.860247901014707850e+01 3.351594906502570836e+01 1.227635021221002916e+02 7.548606362845904982e+01
1.351250000000000000e+04 7.854512584730409230e+01 3.346983995260641365e+01 1.227640220566523084e+02 7.551827662692036824e+01
1.352500000000000000e+04 7.860589317885344940e+01 3.357584013725091410e+01 1.226386980875523562e+02 7.549153807647719816e+01
1.353750000000000000e+04 7.867396182945358873e+01 3.353780726948399149e+01 1.226873476441166133e+02 7.552244582816933871e+01
1.355000000000000000e+04 7.859517858742367480e+01 3.352325834995046705e+01 1.228973389794244895e+02 7.562867400567637333e+01
1.356250000000000000e+04 7.854088282530568677e+01 3.346860796938274518e+01 1.230323672483040127e+02 7.558480430687730234e+01
1.357500000000000000e+04 7.845629443739819919e+01 3.350183175177830464e+01 1.229904631726200108e+02 7.553401261018863977e+01
1.358750000000000000e+04 7.853360577567376311e+01 3.358733609540247755e+01 1.229778215505196499e+02 7.548780508655693211e+01
1.360000000000000000e+04 7.850163593819473817e+01 3.367379281291295712e+01 1.230432668306660986e+02 7.546201166591700371e+01
1.361250000000000000e+04 7.846309799578008892e+01 3.383362214191969031e+01 1.230450876275339027e+02 7.545522211135153157e+01
1.362500000000000000e+04 7.850712803621230762e+01 3.381668025576901471e+01 1.230912862744421972e+02 7.542511351442684031e+01
1.363750000000000000e+04 7.844041066672882323e+01 3.383344533677603749e+01 1.232454292858289762e+02 7.542644234846643769e+01
1.365000000000000000e+04 7.847222669251918603e+01 3.373242659321706327e+01 1.232319146481733725e+02 7.540156385389620652e+01
1.366250000000000000e+04 7.861706525210240670e+01 3.385501559275099481e+01 1.232671471626218818e+02 7.543083495657029403e+01
1.367500000000000000e+04 7.855537966603948519e+01 3.394638973918215896e+01 1.233185450138416428e+02 7.545768631807311522e+01
1.368750000000000000e+04 7.865748182141800271e+01 3.395619038308135629e+01 1.232662606045926452e+02 7.546139668607131057e+01
1.370000000000000000e+04 7.867801887430516672e+01 3.379681756425166839e+01 1.230795481311161694e+02 7.536221984531405838e+01
1.371250000000000000e+04 7.853483151313119492e+01 3.378988944690170371e+01 1.232259970259725179e+02 7.559716558167615119e+01
1.372500000000000000e+04 7.843914379162808359e+01 3.368944743249998197e+01 1.233195304652566477e+02 7.554927182169892319e+01
1.373750000000000000e+04 7.849735273136761293e+01 3.377947065432022100e+01 1.234224449668293886e+02 7.549237261867725124e+01
1.375000000000000000e+04 7.859452532758757570e+01 3.389524772616775294e+01 1.233017358827291048e+02 7.536862824485443468e+01
1.376250000000000000e+04 7.859111564723089316e+01 3.378522766150614842e+01 1.233569166039346214e+02 7.531446375182220265e+01
1.377500000000000000e+04 7.874525775501842872e+01 3.369631267018043985e+01 1.232176007604888781e+02 7.527809376152706022e+01
1.378750000000000000e+04 7.871609652220924147e+01 3.351996078634135046e+01 1.231709912310615209e+02 7.508359465761971308e+01
1.380000000000000000e+04 7.873103563739385891e+01 3.338697223468550135e+01 1.232931156355664228e+02 7.516923554690410469e+01
1.381250000000000000e+04 7.864905609147714927e+01 3.341034502195991251e+01 1.233516723886633883e+02 7.508313991060323644e+01
1.382500000000000000e+04 7.874370694085571643e+01 3.364798624199544008e+01 1.232761407732813410e+02 7.526114961955133253e+01
1.383750000000000000e+04 7.876264102933352262e+01 3.364963993302042411e+01 1.232799484927249267e+02 7.535143425059138167e+01
1.385000000000000000e+04 7.880515449794052074e+01 3.353756049212385904e+01 1.233516464255022385e+02 7.543728928423549007e+01
1.386250000000000000e+04 7.893880148039569633e+01 3.351374135342988581e+01 1.233218042149467948e+02 7.539249285170181736e+01
1.387500000000000000e+04 7.897599423992873824e+01 3.362396030105405487e+01 1.233549210443255504e+02 7.548909310124352601e+01
1.388750000000000000e+04 7.886081582731368655e+01 3.358833950380890343e+01 1.234436613724714960e+02 7.539632188727283335e+01
1.390000000000000000e+04 7.861465521219625430e+01 3.353271471992775332e+01 1.235780376547894122e+02 7.546738449761694767e+01
1.391250000000000000e+04 7.866550213781988532e+01 3.337194436994781199e+01 1.236817676141642153e+02 7.532562771645018529e+01
1.392500000000000000e+04 7.854361541347859088e+01 3.334473748018712058e+01 1.235975824826159482e+02 7.544051027135732568e+01
1.393750000000000000e+04 7.857958427496234322e+01 3.337167550109690239e+01 1.237159063355293398e+02 7.544602707424394339e+01
1.395000000000000000e+04 7.834679609131383415e+01 3.333637879324478348e+01 1.237893014509557901e+02 7.546296632097022439e+01
1.396250000000000000e+04 7.828076480000839865e+01 3.334573101736302903e+01 1.237924364942119979e+02 7.537540854601897422e+01
1.397500000000000000e+04 7.822190574235416705e+01 3.332067141733336513e+01 1.237551740605637747e+02 7.540745565694592756e+01
1.398750000000000000e+04 7.826402795822971825e+01 3.324588869323083884e+01 1.238329222713071971e+02 7.560650389851133468e+01
1.400000000000000000e+04 7.838956391170805205e+01 3.322676767170619883e+01 1.239269864021458858e+02 7.551625221410863276e+01
1.401250000000000000e+04 7.835185018947292690e+01 3.333100138049256600e+01 1.238756284112466233e+02 7.547396095635139091e+01
1.402500000000000000e+04 7.841510365957813633e+01 3.332368411273267128e+01 1.239194650144042527e+02 7.547282919031053439e+01
1.403750000000000000e+04 7.838699012966587532e+01 3.323247513169071965e+01 1.238959128216907715e+02 7.545704473999327888e+01
1.405000000000000000e+04 7.830088876156577271e+01 3.325053394784654159e+01 1.239710512095122112e+02 7.542230468619774797e+01
1.406250000000000000e+04 7.830910972548765869e+01 3.319890236775388104e+01 1.239628332514800633e+02 7.542576226218857016e+01
1.407500000000000000e+04 7.814887619687074505e+01 3.329402930794851301e+01 1.240850943712539731e+02 7.541293397621609529e+01
1.408750000000000000e+04 7.826810014448354025e+01 3.322466688685685909e+01 1.242564060282236369e+02 7.525330460007310762e+01
1.410000000000000000e+04 7.825514428967699132e+01 3.312787627372067334e+01 1.243188275541662051e+02 7.519207404639142567e+01
1.411250000000000000e+04 7.807280742194353707e+01 3.302439258014068457e+01 1.242626179908548920e+02 7.519044145767108489e+01
1.412500000000000000e+04 7.804752622619919578e+01 3.297984189999482396e+01 1.242975309006365876e+02 7.515951450118518551e+01
1.413750000000000000e+04 7.808100184832061075e+01 3.303912724665321576e+01 1.240716162736644890e+02 7.499087969516213548e+01
1.415000000000000000e+04 7.810659916237752043e+01 3.295264174229305354e+01 1.240474453040577885e+02 7.505395679322138847e+01
1.416250000000000000e+04 7.820286048338756757e+01 3.322994591847823642e+01 1.240954491909494806e+02 7.499079956473978825e+01
1.417500000000000000e+04 7.821660815927144483e+01 3.323610245857086909e+01 1.243404248252314233e+02 7.491607742898223421e+01
1.418750000000000000e+04 7.822637947713590734e+01 3.307288777265780055e+01 1.243901572684461314e+02 7.480937734440826148e+01
1.420000000000000000e+04 7.822994294050631936e+01 3.297326953699925411e+01 1.245693254186917756e+02 7.479428114136234740e+01
1.421250000000000000e+04 7.810704104681528293e+01 3.295451747271609122e+01 1.245446135557334628e+02 7.483314245226353023e+01
1.422500000000000000e+04 7.813809806691517679e+01 3.295757550491488530e+01 1.245023497985740448e+02 7.489458022198938636e+01
1.423750000000000000e+04 7.820877193914643044e+01 3.286952491209945748e+01 1.247137435465757846e+02 7.486468614797031762e+01
1.425000000000000000e+04 7.834247364403499603e+01 3.277140216959924146e+01 1.246180424748409195e+02 7.477516049541308973e+01
1.426250000000000000e+04 7.835580678333772653e+01 3.266955900504581223e+01 1.246562102187002239e+02 7.491695191521415609e+01
1.427500000000000000e+04 7.845990895222237782e+01 3.275084676295963959e+01 1.246756929134944727e+02 7.488079419399259962e+01
1.428750000000000000e+04 7.865058677957244981e+01 3.277953009579756838e+01 1.247198394516140496e+02 7.494194703793796464e+01
1.430000000000000000e+04 7.866289020692204303e+01 3.283648667984470393e+01 1.248234691283548585e+02 7.479377849561258529e+01
1.431250000000000000e+04 7.881898338717601860e+01 3.291691073334395412e+01 1.248412855679108873e+02 7.466058303038425947e+01
1.432500000000000000e+04 7.872474979789994620e+01 3.284097147394427907e+01 1.246871550427722894e+02 7.470642254343422906e+01
1.433750000000000000e+04 7.876393726090067560e+01 3.290468811912383984e+01 1.245902913802044623e+02 7.467305569336305382e+01
1.435000000000000000e+04 7.874304890017876346e+01 3.290097579266696926e+01 1.246739432230293971e+02 7.492715411012692073e+01
1.436250000000000000e+04 7.879459084245391409e+01 3.284454395505910895e+01 1.247627083792379068e+02 7.493093354988914712e+01
1.437500000000000000e+04 7.855150646251786384e+01 3.272687396163257034e+01 1.248986747001523270e+02 7.496600861336041532e+01
1.438750000000000000e+04 7.853567425458965090e+01 3.268463766462204489e+01 1.250358022814641288e+02 7.497146583598507164e+01
1.440000000000000000e+04 7.846360165492117744e+01 3.255234040023091779e+01 1.251389185617852604e+02 7.498142335243707635e+01
1.441250000000000000e+04 7.847500695324215769e+01 3.255703362275913548e+01 1.251375029650506860e+02 7.502955544967213086e+01
1.442500000000000000e+04 7.856056895380578453e+01 3.256196012387075456e+01 1.251695711876721901e+02 7.511892384953242185e+01
1.443750000000000000e+04 7.863179628740059002e+01 3.252229090808181411e+01 1.252812716651105660e+02 7.529411742563215171e+01
1.445000000000000000e+04 7.859603004080710775e+01 3.249162177853034450e+01 1.252027817764496547e+02 7.531828566398624503e+01
1.446250000000000000e+04 7.857914573329603058e+01 3.252209691600891972e+01 1.252732734321824495e+02 7.522734352140541603e+01
1.447500000000000000e+04 7.864889531295365543e+01 3.243294114909316050e+01 1.253999224491178239e+02 7.524142185764270607e+01
1.448750000000000000e+04 7.866734847402037190e+01 3.242316381637164824e+01 1.254738983132015022e+02 7.514446349545538339e+01
1.450000000000000000e+04 7.872536950731191041e+01 3.252374337461320408e+01 1.255792102917957038e+02 7.513819085210469950e+01
1.451250000000000000e+04 7.866906109195517161e+01 3.242754380156178229e+01 1.254630393301424505e+02 7.521338739806957108e+01
1.452500000000000000e+04 7.869969195830016417e+01 3.233502200181298036e+01 1.256103088272958530e+02 7.542538860961488467e+01
1.453750000000000000e+04 7.851225178875306199e+01 3.224085615421850548e+01 1.254975487521058142e+02 7.532255007616562636e+01
1.455000000000000000e+04 7.841472960058828789e+01 3.244117224942486644e+01 1.255922067272046547e+02 7.529482778853888192e+01
1.456250000000000000e+04 7.829544797983727733e+01 3.229475450615504428e+01 1.256600505857500849e+02 7.513221192937442083e+01
1.457500000000000000e+04 7.826971169360798797e+01 3.226562771072701707e+01 1.257686895111271497e+02 7.503612560440878099e+01
1.458750000000000000e+04 7.834936233210262913e+01 3.218857563789993748e+01 1.258004372867222713e+02 7.498005460880051487e+01
1.460000000000000000e+04 7.828144332494377977e+01 3.214840319673366764e+01 1.258511767964997148e+02 7.514417803249996552e+01
1.461250000000000000e+04 7.819917827553997824e+01 3.227665903359735466e+01 1.257676980183235429e+02 7.494828531349642731e+01
1.462500000000000000e+04 7.839797282503968745e+01 3.229988585892387221e+01 1.258421988557403353e+02 7.476869370729187381e+01
1.463750000000000000e+04 7.852900029183750519e+01 3.220997895230253505e+01 1.258606539772067663e+02 7.475515850281497876e+01
1.465000000000000000e+04 7.846822121719482368e+01 3.244683239102656813e+01 1.260308342056585929e+02 7.495402752236712729e+01
1.466250000000000000e+04 7.830343091007486578e+01 3.242896543914375229e+01 1.260347687321820587e+02 7.497109546479404685e+01
1.467500000000000000e+04 7.827103429379222632e+01 3.248826278550386348e+01 1.261440937465562087e+02 7.490634015074438423e+01
1.468750000000000000e+04 7.844067937545574409e+01 3.240777128536980456e+01 1.259931958337188718e+02 7.489852586372052201e+01
1.470000000000000000e+04 7.868787618024519759e+01 3.238350424090474178e+01 1.258471545215525111e+02 7.501487707441314967e+01
1.471250000000000000e+04 7.889466648670418181e+01 3.252735268625836085e+01 1.259272894661897766e+02 7.503252263821802615e+01
1.472500000000000000e+04 7.900368521216451256e+01 3.249331836718768329e+01 1.258881961034118433e+02 7.523292900008047468e+01
1.473750000000000000e+04 7.894098169967722356e+01 3.240054858584011299e+01 1.259798966152711586e+02 7.518402344358480605e+01
1.475000000000000000e+04 7.877819905342884965e+01 3.230514449197779214e+01 1.259480894896913128e+02 7.539973550055404417e+01
1.476250000000000000e+04 7.881225140036085008e+01 3.218126446738492774e+01 1.259769426502263912e+02 7.539241951824372734e+01
1.477500000000000000e+04 7.891872164767767117e+01 3.216774753331510084e+01 1.260256329008741858e+02 7.528808649091551786e+01
1.478750000000000000e+04 7.890933102529157850e+01 3.235220620329370433e+01 1.260449795421824319e+02 7.516542735599610126e+01
1.480000000000000000e+04 7.882125270926665905e+01 3.234413654370256097e+01 1.262075617806902699e+02 7.501662421630950917e+01
1.481250000000000000e+04 7.874858904428651840e+01 3.229064685216879838e+01 1.261457424354041876e+02 7.500654240776934500e+01
1.482500000000000000e+04 7.868194083561793661e+01 3.215361949504669070e+01 1.262600152805731710e+02 7.493429437756594780e+01
1.483750000000000000e+04 7.883140427560556418e+01 3.221968724303089715e+01 1.263449816290597596e+02 7.492606778237070841e+01
1.485000000000000000e+04 7.905917805264581943e+01 3.207884925070055004e+01 1.264392989928266360e+02 7.486712893934773660e+01
1.486250000000000000e+04 7.924895754820887817e+01 3.193179032875284307e+01 1.265031948509794404e+02 7.483757448976659532e+01
1.487500000000000000e+04 7.933587411641244103e+01 3.195014393974699374e+01 1.264737346708958796e+02 7.491374452498006065e+01
1.488750000000000000e+04 7.945353536145900364e+01 3.186102591723750166e+01 1.263342020066720863e+02 7.493967786906799233e+01
1.490000000000000000e+04 7.945095098251967158e+01 3.189194495780683880e+01 1.263784931991311282e+02 7.481699828679032294e+01
1.491250000000000000e+04 7.957294077414864830e+01 3.176422182451329590e+01 1.265482360242208557e+02 7.480021091657901877e+01
1.492500000000000000e+04 7.969275927264311576e+01 3.178656828202837303e+01 1.265559990084990289e+02 7.467608250277785942e+01
1.493750000000000000e+04 7.985393943774506909e+01 3.174874371934916084e+01 1.265293264077425874e+02 7.449149746179533338e+01
1.495000000000000000e+04 7.998002499935928711e+01 3.168383399396831024e+01 1.264307473401548378e+02 7.434748547601284940e+01
1.496250000000000000e+04 7.984978026139992835e+01 3.159188287287332031e+01 1.264926025556619749e+02 7.439758006694809467e+01
1.497500000000000000e+04 7.985076957073756887e+01 3.161297534350700289e+01 1.265317321690233285e+02 7.426462300207221290e+01
1.498750000000000000e+04 7.988792657302920475e+01 3.156329289712465069e+01 1.265444575818136741e+02 7.433479013706693195e+01
1.500000000000000000e+04 8.003141375560680615e+01 3.147215710217429674e+01 1.265074972246911784e+02 7.429437694769072209e+01
1.501250000000000000e+04 8.004993647267129120e+01 3.146506199155472316e+01 1.265952324233755348e+02 7.427677172650912496e+01
1.502500000000000000e+04 8.015765947422808324e+01 3.137708924909673769e+01 1.265442762993176729e+02 7.435249298689697639e+01
1.503750000000000000e+04 7.989588152033962842e+01 3.134801910496020483e+01 1.264817979892891202e+02 7.444268916429550131e+01
1.505000000000000000e+04 7.987180531829645247e+01 3.141961589465534743e+01 1.266643822311649359e+02 7.447312226986028350e+01
1.506250000000000000e+04 7.995278743577281944e+01 3.142888187269132771e+01 1.267684435064275164e+02 7.454972299432024840e+01
1.507500000000000000e+04 7.984275366079590697e+01 3.133714485029407371e+01 1.267013218723565018e+02 7.444796021192556168e+01
1.508750000000000000e+04 7.979024332437585088e+01 3.137103895845517343e+01 1.267539713950142470e+02 7.445522880458739223e+01
1.510000000000000000e+04 7.983480189707081820e+01 3.146705771119896511e+01 1.268091869199143389e+02 7.447325581444678733e+01
1.511250000000000000e+04 8.006394065458090381e+01 3.151295589808089659e+01 1.267559617243422423e+02 7.445157696418019100e+01
1.512500000000000000e+04 8.009727846665727213e+01 3.131217241671139107e+01 1.268270478535389714e+02 7.436570533640522740e+01
1.513750000000000000e+04 8.019065460165806769e+01 3.127891911329214736e+01 1.269997819920432249e+02 7.450491014708822490e+01
1.515000000000000000e+04 8.001486753326237533e+01 3.128966469883689427e+01 1.269987547464282329e+02 7.455043345361553975e+01
1.516250000000000000e+04 8.006372431688032520e+01 3.108517711209677259e+01 1.270704925554604188e+02 7.444724611572245010e+01
1.517500000000000000e+04 8.014606579932251407e+01 3.125272281985228773e+01 1.271560468836011353e+02 7.443077480412102886e+01
1.518750000000000000e+04 8.041299762859672740e+01 3.121217972742434199e+01 1.272307500992057498e+02 7.439382971754471896e+01
1.520000000000000000e+04 8.044754442173181985e+01 3.133019998396991213e+01 1.271535427612284650e+02 7.439068211701641076e+01
1.521250000000000000e+04 8.043508790482944448e+01 3.121217479330621458e+01 1.271746886107139147e+02 7.450369345581844982e+01
1.522500000000000000e+04 8.032742741995468805e+01 3.110160867189508593e+01 1.270372466987365101e+02 7.460795031816155642e+01
1.523750000000000000e+04 8.036186632620933779e+01 3.115784038475361228e+01 1.271168574535164595e+02 7.454240868216574256e+01
1.525000000000000000e+04 8.043431624939982783e+01 3.112329023591633259e+01 1.272052855616943674e+02 7.455893351370383471e+01
1.526250000000000000e+04 8.040535861787719796e+01 3.135055646879446201e+01 1.272513020456496804e+02 7.443238921660015706e+01
1.527500000000000000e+04 8.042744472636201181e+01 3.105551727318942667e+01 1.273051972826229274e+02 7.446050223533856638e+01
1.528750000000000000e+04 8.036986767493871753e+01 3.101270869526351248e+01 1.273860579935703612e+02 7.425499364433879634e+01
1.530000000000000000e+04 8.035039721175380123e+01 3.103467933153724800e+01 1.275189778509752614e+02 7.417574213628827806e+01
1.531250000000000000e+04 8.050418581399033258e+01 3.126171840263036117e+01 1.275148455486276475e+02 7.437643688118009777e+01
1.532500000000000000e+04 8.047840906583341791e+01 3.125847939008901122e+01 1.272379971084842367e+02 7.430267487698959883e+01
1.533750000000000000e+04 8.052722921500337350e+01 3.119866858899661466e+01 1.273031069666401862e+02 7.414295077312071669e+01
1.535000000000000000e+04 8.060204509202687007e+01 3.107605035851089426e+01 1.275496215861980858e+02 7.405480805543652423e+01
1.536250000000000000e+04 8.057707448714636200e+01 3.083428926398466530e+01 1.275190136342349518e+02 7.386556940744313238e+01
1.537500000000000000e+04 8.037615587417732854e+01 3.088078375866036751e+01 1.272285368979701303e+02 7.380529171816354506e+01
1.538750000000000000e+04 8.045038268965492989e+01 3.079440918329968468e+01 1.273456991379805601e+02 7.388888778824127712e+01
1.540000000000000000e+04 8.055398483851018909e+01 3.096033875588404882e+01 1.274680183147610109e+02 7.393308051988643115e+01
1.541250000000000000e+04 8.064969134830379005e+01 3.096330873543739060e+01 1.275893744053567502e+02 7.415015106959799596e+01
1.542500000000000000e+04 8.089144799048627021e+01 3.082269260903830954e+01 1.273773506605037795e+02 7.421034747807763665e+01
1.543750000000000000e+04 8.084934827160185478e+01 3.082196987700932311e+01 1.274406076033573214e+02 7.424084350818526445e+01
1.545000000000000000e+04 8.081112639869577663e+01 3.092654562102239879e+01 1.274614349252043155e+02 7.412301497782870285e+01
1.546250000000000000e+04 8.079654592157071136e+01 3.093597626031407799e+01 1.274741743504413023e+02 7.397648547271869290e+01
1.547500000000000000e+04 8.090012127124663266e+01 3.087103150735179469e+01 1.275100683579738359e+02 7.396362878609421898e+01
1.548750000000000000e+04 8.106189661576878791e+01 3.094572005995043540e+01 1.275026700738537926e+02 7.393458194205263112e+01
1.550000000000000000e+04 8.107981688212628057e+01 3.106510541035912709e+01 1.274868131022241045e+02 7.390417429906320024e+01
1.551250000000000000e+04 8.116879234389506337e+01 3.108698752436666268e+01 1.273898914757234735e+02 7.383045062656893265e+01
1.552500000000000000e+04 8.117185780750997992e+01 3.126284565169638796e+01 1.272863614759304625e+02 7.384070167953618125e+01
1.553750000000000000e+04 8.115622712799924443e+01 3.119647945045309001e+01 1.272992308777117643e+02 7.376991647922102402e+01
1.555000000000000000e+04 8.104008924796865188e+01 3.111583888485260374e+01 1.274818977443370471e+02 7.378157130446076906e+01
1.556250000000000000e+04 8.109992548026741588e+01 3.107688165413610903e+01 1.275427012235085442e+02 7.395880482429475933e+01
1.557500000000000000e+04 8.120943614554268208e+01 3.100013323757899286e+01 1.276669606558501187e+02 7.389561047442258257e+01
1.558750000000000000e+04 8.106220945042657888e+01 3.105604279288529312e+01 1.276166341276275205e+02 7.389844633687441444e+01
1.560000000000000000e+04 8.121427789303366751e+01 3.097306248731189271e+01 1.277414228179909088e+02 7.392190659933619656e+01
1.561250000000000000e+04 8.134642038281617715e+01 3.094979376896705858e+01 1.278321586986625391e+02 7.393692830830411822e+01
1.562500000000000000e+04 8.124060110500377618e+01 3.088429368923948815e+01 1.280294607102560747e+02 7.392874291536614351e+01
1.563750000000000000e+04 8.109310951839164261e+01 3.087744517496771124e+01 1.280818546076615405e+02 7.395362600908903516e+01
1.565000000000000000e+04 8.094256506705443144e+01 3.086185481855206092e+01 1.281578888057107406e+02 7.396486197688193442e+01
1.566250000000000000e+04 8.096251058317930926e+01 3.064640020584639757e+01 1.281453113131641999e+02 7.384947298774469004e+01
1.567500000000000000e+04 8.118558860170338676e+01 3.061082169206787995e+01 1.281505981024079119e+02 7.392327280417796942e+01
1.568750000000000000e+04 8.133201394672884987e+01 3.048729408094317606e+01 1.282044065773222883e+02 7.386013895997716361e+01
1.570000000000000000e+04 8.150790320625470997e+01 3.044031270264583000e+01 1.282417886395456321e+02 7.397601097829064543e+01
1.571250000000000000e+04 8.152641453052599729e+01 3.030156529830926004e+01 1.283542933743445644e+02 7.409098829042045509e+01
1.572500000000000000e+04 8.154203455047831994e+01 3.021126694986770289e+01 1.284362779274332240e+02 7.414808556880521451e+01
1.573750000000000000e+04 8.162383655967691709e+01 3.021732417035403273e+01 1.285771957056244901e+02 7.422313875412972095e+01
1.575000000000000000e+04 8.160360436244030780e+01 3.016131038339285908e+01 1.287908473428521177e+02 7.422034403405120884e+01
1.576250000000000000e+04 8.158648674017140934e+01 3.006627296600008492e+01 1.287412840546025166e+02 7.408746075890675797e+01
1.577500000000000000e+04 8.163857680391652138e+01 3.002513370993648678e+01 1.286347162645543563e+02 7.403812224319955249e+01
1.578750000000000000e+04 8.175572168563957121e+01 3.021554602093866393e+01 1.287383672044261402e+02 7.392429330335917825e+01
1.580000000000000000e+04 8.191048732819520239e+01 3.024119709436139658e+01 1.288007650522725100e+02 7.385814911246933434e+01
1.581250000000000000e+04 8.194337013094475708e+01 3.026450147737872243e+01 1.287732156908962509e+02 7.384898725731190439e+01
1.582500000000000000e+04 8.186731711367528419e+01 3.018916816510849443e+01 1.287946822868607057e+02 7.382877111631037792e+01
1.583750000000000000e+04 8.175143581523686009e+01 3.030971150943991788e+01 1.287012484382048001e+02 7.389913456417738757e+01
1.585000000000000000e+04 8.178898110639846664e+01 3.037739565207213488e+01 1.286552104867606374e+02 7.410213959859333954e+01
1.586250000000000000e+04 8.189541367340935096e+01 3.051921129008904998e+01 1.286260459410601982e+02 7.420374875491796729e+01
1.587500000000000000e+04 8.175820043270788062e+01 3.054580951979892589e+01 1.286154250984570524e+02 7.420257369383087109e+01
1.588750000000000000e+04 8.175847597056599625e+01 3.064778300345965079e+01 1.286264859606424125e+02 7.416458013185250309e+01
1.590000000000000000e+04 8.188324142166709407e+01 3.068661970437473840e+01 1.287206201480016716e+02 7.413009266448086976e+01
1.591250000000000000e+04 8.204457493589652017e+01 3.055280156166444172e+01 1.285700043314412540e+02 7.408545488230275566e+01
1.592500000000000000e+04 8.195194147176270860e+01 3.035899816838278298e+01 1.283834351324572083e+02 7.405733736798478617e+01
1.593750000000000000e+04 8.190937100929633630e+01 3.031851895307794464e+01 1.284585457795010655e+02 7.406108739638918337e+01
1.595000000000000000e+04 8.183950192093791998e+01 3.027922317933033369e+01 1.284607520106601442e+02 7.408754522753372385e+01
1.596250000000000000e+04 8.178965624164781900e+01 3.030525550411290681e+01 1.284899994089243194e+02 7.401680445155631105e+01
1.597500000000000000e+04 8.185881611447270245e+01 3.020644146363036953e+01 1.286378882652592495e+02 7.402098318791074405e+01
1.598750000000000000e+04 8.203131717106707299e+01 3.013479014215647922e+01 1.287995970576098443e+02 7.396965483607628755e+01
1.600000000000000000e+04 8.206328460703068117e+01 3.012623125758222287e+01 1.289685186546095963e+02 7.391436762344538636e+01
1.601250000000000000e+04 8.173810540482126896e+01 3.008270898224480305e+01 1.289888920816105724e+02 7.388540498183678551e+01
1.602500000000000000e+04 8.166591980364914605e+01 2.996244984366071407e+01 1.288044574573178522e+02 7.380756985065029596e+01
1.603750000000000000e+04 8.176246321452887855e+01 2.997810488689203723e+01 1.288499500601284922e+02 7.391163247402955960e+01
1.605000000000000000e+04 8.185186431693753661e+01 3.011793802947592269e+01 1.288478183791074514e+02 7.398466438216493657e+01
1.606250000000000000e+04 8.178416658560990982e+01 2.994000357951014024e+01 1.288041021841411862e+02 7.399932010147783501e+01
1.607500000000000000e+04 8.181689150535081012e+01 2.997811404437837624e+01 1.289122848489101045e+02 7.411573585173259460e+01
1.608750000000000000e+04 8.172846186444903083e+01 3.000574395638433245e+01 1.290514601591839039e+02 7.414923457293933495e+01
1.610000000000000000e+04 8.173346970927244115e+01 3.011292268901712177e+01 1.291636883044296553e+02 7.403947254470010364e+01
1.611250000000000000e+04 8.166940423626500944e+01 3.014081522263314383e+01 1.291057161132603710e+02 7.401656825600478840e+01
1.612500000000000000e+04 8.173209151189843169e+01 3.020424627326244860e+01 1.290430965736441351e+02 7.401659722618390447e+01
1.613750000000000000e+04 8.190191482764170416e+01 3.017324083596282236e+01 1.292627699536089949e+02 7.398859853383054030e+01
1.615000000000000000e+04 8.184074871943627727e+01 3.013155049346445225e+01 1.292079592336110920e+02 7.405816696617341677e+01
1.616250000000000000e+04 8.177026658962753913e+01 3.012744425604262233e+01 1.291794557059482713e+02 7.390120878004738358e+01
1.617500000000000000e+04 8.187789235196326842e+01 3.016801022112312936e+01 1.292948898936924991e+02 7.382576424367491086e+01
1.618750000000000000e+04 8.189594728165492654e+01 3.012488590567649283e+01 1.293126386745400680e+02 7.420041664257939829e+01
1.620000000000000000e+04 8.181110783374198547e+01 3.011078715129709593e+01 1.292430199825479917e+02 7.421931955623200849e+01
1.621250000000000000e+04 8.181000972166332019e+01 3.006343980366156998e+01 1.292482826440034387e+02 7.390815100058991050e+01
1.622500000000000000e+04 8.209932125073584075e+01 3.012742586602266925e+01 1.292603584145164461e+02 7.407052687551221481e+01
1.623750000000000000e+04 8.215606518506753275e+01 3.014067166395482644e+01 1.292726216575103706e+02 7.393913839636132934e+01
1.625000000000000000e+04 8.209656007267781774e+01 2.993848045046181738e+01 1.294324381412490368e+02 7.379066483026264223e+01
1.626250000000000000e+04 8.209968191406798610e+01 3.002415208904853827e+01 1.295356270908611407e+02 7.372679352749833015e+01
1.627500000000000000e+04 8.225131529971120870e+01 3.007398123675876889e+01 1.295510401056544652e+02 7.385163448783153228e+01
1.628750000000000000e+04 8.237068209573318711e+01 3.002768965676738588e+01 1.295906225382346975e+02 7.387655064665139548e+01
1.630000000000000000e+04 8.248261869543080138e+01 2.996609283848572147e+01 1.295660249572587759e+02 7.377954019197746049e+01
1.631250000000000000e+04 8.256807926708523837e+01 2.981988540039633406e+01 1.295798576425487738e+02 7.375926721958360588e+01
1.632500000000000000e+04 8.260230259729245006e+01 2.967853970794151053e+01 1.297115872784334556e+02 7.364923967676479322e+01
1.633750000000000000e+04 8.259419774189798602e+01 2.959581596073918419e+01 1.297591911327283754e+02 7.356861848426397898e+01
1.635000000000000000e+04 8.274884422045393251e+01 2.956307517132163198e+01 1.297899753420560955e+02 7.361170983076991092e+01
1.636250000000000000e+04 8.286427384706809107e+01 2.955768849034606305e+01 1.298332867108169921e+02 7.353275890599719844e+01
1.637500000000000000e+04 8.296216132610169325e+01 2.943954414198845981e+01 1.299094363035621882e+02 7.349560384118819911e+01
1.638750000000000000e+04 8.306188371793740544e+01 2.952947042607500450e+01 1.298726097332076108e+02 7.347133141949234414e+01
1.640000000000000000e+04 8.314956631847620372e+01 2.956597149508022326e+01 1.301035545529457806e+02 7.340351255002846642e+01
1.641250000000000000e+04 8.312996487295473003e+01 2.938308813600899683e+01 1.299293017447767511e+02 7.345006243686142966e+01
1.642500000000000000e+04 8.320950219229433742e+01 2.948703512260566129e+01 1.299201093811312546e+02 7.349934637034868956e+01
1.643750000000000000e+04 8.316600999750318124e+01 2.943666728809338906e+01 1.299651881023078204e+02 7.347055440567253015e+01
1.645000000000000000e+04 8.317956991015867629e+01 2.940907984014073762e+01 1.301083697459621931e+02 7.350271869739069075e+01
1.646250000000000000e+04 8.323004735124993658e+01 2.941122912802597611e+01 1.302015865284525944e+02 7.331636870804422301e+01
1.647500000000000000e+04 8.323732902253924237e+01 2.945033631949276653e+01 1.303909391852478166e+02 7.330106374941441061e+01
1.648750000000000000e+04 8.330514497724833234e+01 2.935712687039085367e+01 1.306090307336900196e+02 7.351507097128251189e+01
1.650000000000000000e+04 8.338198797570304066e+01 2.932548195648620748e+01 1.306125716570699353e+02 7.352757585234930104e+01
1.651250000000000000e+04 8.329006500211391995e+01 2.932195710124809906e+01 1.306432073113114996e+02 7.345157400601102893e+01
1.652500000000000000e+04 8.330178274588047316e+01 2.920269491256169658e+01 1.307397008029478513e+02 7.347757658937942438e+01
1.653750000000000000e+04 8.332478372070163175e+01 2.910289296414570615e+01 1.308230410261447787e+02 7.341190179117475623e+01
1.655000000000000000e+04 8.345648167140966223e+01 2.914506194342342127e+01 1.307668736345245861e+02 7.327478761416443831e+01
1.656250000000000000e+04 8.362989734717028512e+01 2.916122950130429459e+01 1.308573672705898048e+02 7.348904872444887815e+01
1.657500000000000000e+04 8.361100471128844447e+01 2.911830328828350289e+01 1.308699411286418979e+02 7.337106489541584153e+01
1.658750000000000000e+04 8.366305606511892279e+01 2.908944952634942638e+01 1.309767910235705131e+02 7.333137123087398379e+01
1.660000000000000000e+04 8.365431647801477766e+01 2.896453898474695521e+01 1.309994402221601035e+02 7.330563776146743749e+01
1.661250000000000000e+04 8.376788767525340518e+01 2.891040907703472485e+01 1.309526470600630432e+02 7.328322006015825707e+01
1.662500000000000000e+04 8.380974784353587381e+01 2.883029134256354453e+01 1.310333758366953418e+02 7.325774251472483911e+01
1.663750000000000000e+04 8.382540708972902621e+01 2.894908669977024118e+01 1.310102024744188896e+02 7.333605335734814901e+01
1.665000000000000000e+04 8.383506738662050850e+01 2.900055627104624634e+01 1.309630093369856354e+02 7.331788214767104250e+01
1.666250000000000000e+04 8.393454893185143817e+01 2.917722285775587210e+01 1.310893439151884081e+02 7.328333446206661961e+01
1.667500000000000000e+04 8.400378852104438465e+01 2.907482701292492067e+01 1.313062722183592541e+02 7.339359177805177126e+01
1.668750000000000000e+04 8.397679648138607433e+01 2.904852946970335381e+01 1.312576846532592469e+02 7.337150155363951853e+01
1.670000000000000000e+04 8.391236669567284423e+01 2.916234393672762337e+01 1.315207203567392753e+02 7.328323230898976703e+01
1.671250000000000000e+04 8.408759443587454996e+01 2.899441623482589847e+01 1.315336558644159766e+02 7.318179121283939992e+01
1.672500000000000000e+04 8.415989330418548775e+01 2.897903226195004223e+01 1.315116412015690628e+02 7.320864244276772581e+01
1.673750000000000000e+04 8.407621603668195576e+01 2.912054579866371640e+01 1.316544301848890655e+02 7.319847056500432814e+01
1.675000000000000000e+04 8.420582224496978085e+01 2.917676430948248267e+01 1.316417902462896450e+02 7.323368149817309813e+01
1.676250000000000000e+04 8.416450072374723845e+01 2.895258580761046829e+01 1.316516245019928704e+02 7.327484752100426135e+01
1.677500000000000000e+04 8.418629388086354481e+01 2.905542977438346597e+01 1.317365606791569803e+02 7.330743360749063697e+01
1.678750000000000000e+04 8.411409927901699746e+01 2.903866654898380517e+01 1.318235921036541640e+02 7.310986065877700923e+01
1.680000000000000000e+04 8.409083065412123403e+01 2.897225665012470230e+01 1.317516983225239358e+02 7.313751068121118237e+01
1.681250000000000000e+04 8.422082903686774102e+01 2.897089747205605903e+01 1.315898622427704652e+02 7.304916749185571234e+01
1.682500000000000000e+04 8.418323239397672353e+01 2.894836156875786060e+01 1.316552584121848213e+02 7.304467147424988127e+01
1.683750000000000000e+04 8.412502901037402125e+01 2.896989508646915823e+01 1.317392501464443342e+02 7.317516627565005649e+01
1.685000000000000000e+04 8.400914227246215660e+01 2.899030722782589464e+01 1.318240054194511401e+02 7.323862775944236603e+01
1.686250000000000000e+04 8.401143695689181357e+01 2.892029623386408588e+01 1.316381513443750180e+02 7.335121523190916548e+01
1.687500000000000000e+04 8.385162516688727408e+01 2.878464857307950808e+01 1.318442911939583837e+02 7.324746562879288092e+01
1.688750000000000000e+04 8.399813286701930792e+01 2.859044946226142159e+01 1.318532829091336112e+02 7.303808671316775758e+01
1.690000000000000000e+04 8.407405187523114876e+01 2.845013009982073271e+01 1.319495553792222324e+02 7.320950689460897820e+01
1.691250000000000000e+04 8.411676328840965766e+01 2.837828609193887530e+01 1.318651038254988634e+02 7.301614580386608111e+01
1.692500000000000000e+04 8.407852441254377140e+01 2.833672228664234538e+01 1.319662498605664780e+02 7.316012557638730129e+01
1.693750000000000000e+04 8.402349319935767369e+01 2.823988887681144888e+01 1.320044842797305478e+02 7.278211260470477839e+01
1.695000000000000000e+04 8.400659829557670832e+01 2.831079104658792644e+01 1.320428420251843420e+02 7.293559996239706322e+01
1.696250000000000000e+04 8.388406707934906592e+01 2.822543525447824209e+01 1.319111686826672951e+02 7.261657142645762519e+01
1.697500000000000000e+04 8.415487969473537078e+01 2.813785330796070738e+01 1.318357639336803686e+02 7.302639469085434598e+01
1.698750000000000000e+04 8.405730269703821023e+01 2.814763474169714641e+01 1.318278723780818495e+02 7.304095377607971784e+01
1.700000000000000000e+04 8.418888733223283793e+01 2.814188698724986892e+01 1.319048653041665204e+02 7.301271190417939749e+01
1.701250000000000000e+04 8.412524785083859058e+01 2.825061451511162502e+01 1.317839088600863420e+02 7.293795752917780817e+01
1.702500000000000000e+04 8.422721759278446996e+01 2.821066155871512748e+01 1.318501505391904800e+02 7.286624040441293459e+01
1.703750000000000000e+04 8.437448076837654298e+01 2.820363793149893539e+01 1.317863129409562930e+02 7.279467976417214459e+01
1.705000000000000000e+04 8.447668385766800725e+01 2.824624954208770689e+01 1.317718477144653377e+02 7.289465144902248994e+01
1.706250000000000000e+04 8.459753735959988319e+01 2.815500286645394112e+01 1.317749457678777674e+02 7.295152276311625883e+01
1.707500000000000000e+04 8.466527829618969747e+01 2.803368859578705141e+01 1.316909437595862755e+02 7.311188476132959124e+01
1.708750000000000000e+04 8.456111884609302365e+01 2.805563232077510349e+01 1.318096929833335196e+02 7.317996520736174659e+01
1.710000000000000000e+04 8.442458436504882968e+01 2.804186878369116087e+01 1.318961989498495768e+02 7.318317990002940121e+01
1.711250000000000000e+04 8.438009223853548235e+01 2.794430655160543964e+01 1.319510440291489601e+02 7.303735371683455924e+01
1.712500000000000000e+04 8.435398258137468019e+01 2.807192332890139141e+01 1.319898073362483046e+02 7.294664781664874909e+01
1.713750000000000000e+04 8.446199416880936894e+01 2.786275623515924593e+01 1.320893857982341899e+02 7.295480963759968063e+01
1.715000000000000000e+04 8.435221125718732083e+01 2.801739449714293784e+01 1.320146395943876598e+02 7.303302776751800707e+01
1.716250000000000000e+04 8.442544231094753115e+01 2.785147831636494686e+01 1.321029625898363520e+02 7.306482787364825526e+01
1.717500000000000000e+04 8.438355314565829701e+01 2.791101536689899021e+01 1.320946461667256528e+02 7.305725392179301991e+01
1.718750000000000000e+04 8.454341935619913784e+01 2.792229768670302548e+01 1.320833869212182492e+02 7.307264116852807945e+01
1.720000000000000000e+04 8.429122853779719549e+01 2.779017647711900452e+01 1.320826007092310874e+02 7.302266927647619355e+01
1.721250000000000000e+04 8.440279133600769512e+01 2.805133483597558097e+01 1.321508231159147329e+02 7.276955446474131861e+01
1.722500000000000000e+04 8.453960873563578104e+01 2.796557406848900840e+01 1.319717598967807817e+02 7.278238541362031810e+01
1.723750000000000000e+04 8.449065032195881031e+01 2.785408892565057570e+01 1.319199181649543391e+02 7.269398260378122245e+01
1.725000000000000000e+04 8.458827572041678877e+01 2.775698372983258011e+01 1.320264292819921081e+02 7.249785238664813392e+01
1.726250000000000000e+04 8.447049726465603214e+01 2.789062827091517605e+01 1.321566420416899632e+02 7.235623644255031195e+01
1.727500000000000000e+04 8.453334651210445827e+01 2.775195380094708497e+01 1.321878527470159952e+02 7.232399009680695201e+01
1.728750000000000000e+04 8.458702881896928716e+01 2.779040253989230891e+01 1.320598575149460316e+02 7.225789437278093885e+01
1.730000000000000000e+04 8.455467841648447802e+01 2.790000059544510691e+01 1.321374601750599993e+02 7.228322215312961418e+01
1.731250000000000000e+04 8.468871413769748813e+01 2.802659541534783116e+01 1.321904235972416757e+02 7.222305109500383935e+01
1.732500000000000000e+04 8.460204321323489296e+01 2.804875727174837152e+01 1.322718201206072308e+02 7.218673031798306283e+01
1.733750000000000000e+04 8.444402905919884006e+01 2.806315972575712436e+01 1.322807690183876446e+02 7.193137728813475462e+01
1.735000000000000000e+04 8.438213994252784289e+01 2.811449536487275225e+01 1.325875823481471798e+02 7.180290917515814897e+01
1.736250000000000000e+04 8.442966175039735788e+01 2.812345921264548920e+01 1.325869725960465075e+02 7.166557803014971739e+01
1.737500000000000000e+04 8.447211809005233363e+01 2.798372312322702271e+01 1.326154417041334455e+02 7.152318630859490156e+01
1.738750000000000000e+04 8.454916896136739979e+01 2.812458126854996010e+01 1.326981009579969566e+02 7.146592002619409811e+01
1.740000000000000000e+04 8.454401866982799163e+01 2.814651791240627787e+01 1.325620716667880288e+02 7.138534535278503768e+01
1.741250000000000000e+04 8.456274490967678048e+01 2.807380332506530607e+01 1.325179099315909639e+02 7.134663557364933695e+01
1.742500000000000000e+04 8.465450448955144225e+01 2.809494483419560851e+01 1.326705131966810995e+02 7.134666806432747421e+01
1.743750000000000000e+04 8.468030533352444422e+01 2.813558143080673801e+01 1.326219965702233878e+02 7.137822054615665479e+01
1.745000000000000000e+04 8.478907403120109620e+01 2.813651133634049728e+01 1.325479570417584512e+02 7.146389792602978730e+01
1.746250000000000000e+04 8.471811111974621156e+01 2.818384890617670635e+01 1.324399772714523067e+02 7.149971243782341901e+01
1.747500000000000000e+04 8.467822009570994624e+01 2.821670950010873469e+01 1.324101165130808795e+02 7.144208384301344950e+01
1.748750000000000000e+04 8.458365965819962184e+01 2.812884586023075784e+01 1.324749597039495086e+02 7.140257533985904104e+01
1.750000000000000000e+04 8.446750990342567889e+01 2.812454825595162689e+01 1.327342955741872004e+02 7.149608709913462690e+01
1.751250000000000000e+04 8.440530464031481017e+01 2.807697785334872265e+01 1.327614010109366234e+02 7.148668295488725732e+01
1.752500000000000000e+04 8.451057157896597971e+01 2.802818178273586724e+01 1.327315132877782276e+02 7.144015086107209811e+01
1.753750000000000000e+04 8.452358600303696790e+01 2.801741800014294981e+01 1.327938346602352908e+02 7.156997114919300884e+01
1.755000000000000000e+04 8.466020759350240610e+01 2.793868834067603402e+01 1.328251391640291388e+02 7.166570746532956093e+01
1.756250000000000000e+04 8.476151944087260404e+01 2.777991655414410843e+01 1.329227257751888942e+02 7.160906222699706802e+01
1.757500000000000000e+04 8.503537727518639144e+01 2.780130118325434907e+01 1.331679406411493005e+02 7.165244494245132501e+01
1.758750000000000000e+04 8.490190037152225955e+01 2.767790099438947493e+01 1.330934516512443508e+02 7.159423308537660091e+01
1.760000000000000000e+04 8.487225864976814194e+01 2.754283648687777486e+01 1.329987702033232324e+02 7.150221189298318336e+01
1.761250000000000000e+04 8.479036709788331905e+01 2.758484542676804452e+01 1.333153319242926784e+02 7.153776796437117014e+01
1.762500000000000000e+04 8.478072166864275516e+01 2.771078985010051454e+01 1.332150874611481584e+02 7.156729473448120871e+01
1.763750000000000000e+04 8.488777260907811240e+01 2.743259159630824584e+01 1.332406219677270371e+02 7.161246479885799943e+01
1.765000000000000000e+04 8.496241804295580380e+01 2.741099321895094931e+01 1.332779178147403059e+02 7.161995200095034875e+01
1.766250000000000000e+04 8.510525397421093885e+01 2.746744123640868906e+01 1.333870457884265761e+02 7.185056776914140642e+01
1.767500000000000000e+04 8.510191509674626786e+01 2.764810834100692816e+01 1.334423556872182814e+02 7.181324019391691138e+01
1.768750000000000000e+04 8.525468858189755395e+01 2.754959163924353760e+01 1.336203885765384030e+02 7.176443929261600374e+01
1.770000000000000000e+04 8.510879973757255357e+01 2.749858794099693071e+01 1.336177435778607503e+02 7.174946779848495737e+01
1.771250000000000000e+04 8.530534145539424173e+01 2.742506632088523233e+01 1.336959621833971994e+02 7.184331709110487907e+01
1.772500000000000000e+04 8.527244835714940052e+01 2.738072355941076097e+01 1.336484320224963369e+02 7.209139222072015230e+01
1.773750000000000000e+04 8.529813099953426558e+01 2.732935386439974934e+01 1.337993281316224170e+02 7.196433189744124093e+01
1.775000000000000000e+04 8.549110178431594420e+01 2.739077901204306542e+01 1.338178959503157159e+02 7.190201115830284095e+01
1.776250000000000000e+04 8.539804479733413700e+01 2.735272249228802366e+01 1.338068414406276077e+02 7.208317894580137875e+01
1.777500000000000000e+04 8.533515776481581838e+01 2.738182889391107722e+01 1.338654068559987707e+02 7.208761132915179815e+01
1.778750000000000000e+04 8.522669164109697704e+01 2.746547550655129299e+01 1.340158307388840910e+02 7.200405314476509488e+01
1.780000000000000000e+04 8.526866591766012959e+01 2.729608484686786340e+01 1.340110521894631574e+02 7.199129431822713343e+01
1.781250000000000000e+04 8.527709338905069103e+01 2.718684923767062500e+01 1.339987722252533899e+02 7.205040692671741454e+01
1.782500000000000000e+04 8.523911699276739284e+01 2.719899326654504534e+01 1.340664926941903161e+02 7.204513056346634414e+01
1.783750000000000000e+04 8.518454492779457610e+01 2.715001952903575244e+01 1.339900344751009698e+02 7.189810039894535976e+01
1.785000000000000000e+04 8.537137241095008733e+01 2.727744796318988563e+01 1.340317864658898941e+02 7.187148619882434275e+01
1.786250000000000000e+04 8.523442738714466316e+01 2.727918854507197466e+01 1.340314818254160230e+02 7.189732113065950614e+01
1.787500000000000000e+04 8.517864293270372400e+01 2.712621762739515674e+01 1.341717603371709515e+02 7.211482341047282318e+01
1.788750000000000000e+04 8.536890378126530265e+01 2.697589516257191988e+01 1.341985757533246613e+02 7.202606693948582972e+01
1.790000000000000000e+04 8.543138503625559110e+01 2.697816309187583528e+01 1.341957787256542645e+02 7.209860750055352696e+01
1.791250000000000000e+04 8.544639494052923112e+01 2.697524548528420141e+01 1.344265698540830556e+02 7.226818803933133495e+01
1.792500000000000000e+04 8.562249502154752179e+01 2.689124689266171941e+01 1.345811253620517505e+02 7.216059607141509957e+01
1.793750000000000000e+04 8.587531625820160741e+01 2.692025426922657871e+01 1.346091049622612843e+02 7.229501653260088290e+01
1.795000000000000000e+04 8.585718111139156861e+01 2.695379034762850878e+01 1.347137520663228543e+02 7.236988440988460525e+01
1.796250000000000000e+04 8.585266699528845891e+01 2.680369733520640452e+01 1.347158292177850001e+02 7.222160840254699110e+01
1.797500000000000000e+04 8.589081163613863623e+01 2.682570807908799893e+01 1.347745399375977513e+02 7.205834357405935009e+01
1.798750000000000000e+04 8.597397922561022199e+01 2.694481424051275908e+01 1.347857544816251050e+02 7.201168780045026097e+01
1.800000000000000000e+04 8.596569692965589127e+01 2.705159047662533212e+01 1.345913181617650594e+02 7.197472803035088873e+01
1.801250000000000000e+04 8.579645453772072017e+01 2.699602619062825326e+01 1.346647643242754953e+02 7.196843198795242813e+01
1.802500000000000000e+04 8.604979214940726706e+01 2.694445358334446894e+01 1.346150754490383008e+02 7.200621792480026784e+01
1.803750000000000000e+04 8.609806880675171215e+01 2.689801271898846835e+01 1.344771760850256328e+02 7.202309691487407406e+01
1.805000000000000000e+04 8.620291351440187100e+01 2.686098741793678712e+01 1.345013606775706592e+02 7.223232153267539957e+01
1.806250000000000000e+04 8.613373848425801782e+01 2.683341868197614488e+01 1.344388528444161750e+02 7.208205918640700816e+01
1.807500000000000000e+04 8.603093654700290926e+01 2.691627525642699581e+01 1.346099211562989808e+02 7.221847099279874271e+01
1.808750000000000000e+04 8.586802403201997436e+01 2.699788579264131272e+01 1.345766507516426316e+02 7.204750549385907732e+01
1.810000000000000000e+04 8.614025802086385397e+01 2.693353108404263452e+01 1.346561370909566904e+02 7.207762422370450395e+01
1.811250000000000000e+04 8.628367840692037305e+01 2.707175730573360539e+01 1.347164696993325492e+02 7.209482946073791254e+01
1.812500000000000000e+04 8.624832752241813694e+01 2.715224163637834209e+01 1.346661828408930148e+02 7.207063722133378292e+01
1.813750000000000000e+04 8.611767119996656561e+01 2.712475747037186480e+01 1.348008318139812047e+02 7.220893057212180111e+01
1.815000000000000000e+04 8.623130462355436521e+01 2.694826905706601750e+01 1.346752073940937464e+02 7.239518948261000730e+01
1.816250000000000000e+04 8.633958936308007992e+01 2.708513685586873976e+01 1.349342392076559065e+02 7.238832347902231845e+01
1.817500000000000000e+04 8.641885882086825177e+01 2.690219764789830492e+01 1.350579104523339993e+02 7.218224831185077051e+01
1.818750000000000000e+04 8.649413382157511876e+01 2.707843071123794232e+01 1.350719701233767296e+02 7.225605718243876652e+01
1.820000000000000000e+04 8.646281929987632964e+01 2.712715807794957357e+01 1.350207913276243517e+02 7.225026744212327401e+01
1.821250000000000000e+04 8.645418459155692403e+01 2.701407736522147474e+01 1.349463682866869476e+02 7.216934423869666659e+01
1.822500000000000000e+04 8.641630258419952781e+01 2.691303395889324790e+01 1.349864648533611842e+02 7.232366619341335934e+01
1.823750000000000000e+04 8.651196497344905367e+01 2.678842018254877999e+01 1.349717105555732246e+02 7.214802189365778418e+01
1.825000000000000000e+04 8.639291645164828992e+01 2.665747219188525108e+01 1.349538224912365649e+02 7.214763325986275788e+01
1.826250000000000000e+04 8.638164377238393854e+01 2.677439617595549848e+01 1.348623618595396181e+02 7.217929616350184574e+01
1.827500000000000000e+04 8.646829343597548245e+01 2.689295570103660538e+01 1.348751043692974179e+02 7.213618575008165124e+01
1.828750000000000000e+04 8.660494068713373395e+01 2.679981209238096795e+01 1.349302611524530846e+02 7.202596840101224984e+01
1.830000000000000000e+04 8.665004752766334661e+01 2.676516833286127905e+01 1.350527508489268769e+02 7.209945497786105761e+01
1.831250000000000000e+04 8.659178497325001445e+01 2.675786171270026514e+01 1.350157455098996024e+02 7.218732837895768739e+01
1.832500000000000000e+04 8.670926823655578630e+01 2.670142406306280236e+01 1.347882254462256810e+02 7.229875628117103759e+01
1.833750000000000000e+04 8.690274601147478961e+01 2.677352822178048797e+01 1.348256726664270104e+02 7.221338053639108523e+01
1.835000000000000000e+04 8.694194681964189897e+01 2.675646701817541029e+01 1.349721599586978869e+02 7.211717845983648090e+01
1.836250000000000000e+04 8.689197764549240333e+01 2.669407745383135477e+01 1.349896645819707715e+02 7.210256589498173696e+01
1.837500000000000000e+04 8.689175872778294263e+01 2.655936087048659289e+01 1.349265819925794290e+02 7.198304399690196931e+01
1.838750000000000000e+04 8.689540870291394015e+01 2.657934373433166897e+01 1.348104318361720857e+02 7.210599894300668211e+01
1.840000000000000000e+04 8.698508908606721945e+01 2.659576677051579452e+01 1.349732621379576187e+02 7.217861053362817358e+01
1.841250000000000000e+04 8.691580428593350405e+01 2.655790239199761160e+01 1.351228101069882541e+02 7.225766533839831141e+01
1.842500000000000000e+04 8.701999946769589656e+01 2.643731980811989857e+01 1.352289259270317245e+02 7.227986844900358676e+01
1.843750000000000000e+04 8.714777008990043328e+01 2.649872738564517149e+01 1.353164389047335021e+02 7.218236167514582746e+01
1.845000000000000000e+04 8.711190272464057216e+01 2.627159129600099163e+01 1.352145202583486991e+02 7.210815366905232793e+01
1.846250000000000000e+04 8.710807139475961947e+01 2.629737508893857623e+01 1.352082663268623151e+02 7.219468156070246323e+01
1.847500000000000000e+04 8.705414685868883851e+01 2.625508464065876879e+01 1.352164605195249862e+02 7.225726952659827873e+01
1.848750000000000000e+04 8.710161549233610856e+01 2.615550573455039896e+01 1.353525450338647715e+02 7.217661878367822226e+01
1.850000000000000000e+04 8.724936614439887705e+01 2.620920564855588353e+01 1.352311015309749962e+02 7.219887866477148464e+01
1.851250000000000000e+04 8.728760699810555934e+01 2.610048671001512233e+01 1.352273008047297367e+02 7.208544371685046315e+01
1.852500000000000000e+04 8.724971437938931729e+01 2.600799576196651941e+01 1.352600681070759947e+02 7.206086713800284826e+01
1.853750000000000000e+04 8.709324370037120389e+01 2.599139388447900600e+01 1.352570941057037146e+02 7.212837105460828013e+01
1.855000000000000000e+04 8.709174620662288646e+01 2.570704542539578696e+01 1.354005896273662870e+02 7.220839346208074971e+01
1.856250000000000000e+04 8.721526035550643030e+01 2.587613006865598919e+01 1.354031024322030703e+02 7.216630332458994701e+01
1.857500000000000000e+04 8.721552569882497608e+01 2.575240304217479448e+01 1.354634182762550552e+02 7.209972643539431658e+01
1.858750000000000000e+04 8.729387951820291391e+01 2.570959500324884317e+01 1.355707700508327775e+02 7.203094600529684044e+01
1.860000000000000000e+04 8.743870908094039862e+01 2.556151454443012838e+01 1.356883621218346718e+02 7.194942725813528739e+01
1.861250000000000000e+04 8.750375495495718781e+01 2.553982029771400875e+01 1.356628948154730097e+02 7.189841613070468895e+01
1.862500000000000000e+04 8.752373486533410585e+01 2.565710696423223069e+01 1.357992142840440124e+02 7.192518088902754414e+01
1.863750000000000000e+04 8.753597340563868556e+01 2.557327959916956317e+01 1.359349579516259325e+02 7.183553654570175695e+01
1.865000000000000000e+04 8.775450303102840621e+01 2.554852328612955858e+01 1.359074055537731169e+02 7.182722177613082692e+01
1.866250000000000000e+04 8.794904288685033578e+01 2.551579646009736635e+01 1.359263121627201372e+02 7.175050041759342889e+01
1.867500000000000000e+04 8.801554783444738916e+01 2.559833312433522678e+01 1.358488434098126731e+02 7.175987676669980431e+01
1.868750000000000000e+04 8.792010134476105065e+01 2.583693434910498610e+01 1.358951209906843758e+02 7.177478423190284218e+01
1.870000000000000000e+04 8.779720589823475052e+01 2.581158229437714979e+01 1.360032508953355261e+02 7.149372632533236072e+01
1.871250000000000000e+04 8.777425886855455417e+01 2.574145215287631672e+01 1.360093868052005348e+02 7.145603410049280058e+01
1.872500000000000000e+04 8.758297170331816517e+01 2.575513614665413797e+01 1.360672542541555572e+02 7.156921574482734627e+01
1.873750000000000000e+04 8.787771943070802649e+01 2.571818648377059802e+01 1.361516227731272863e+02 7.157742443841402746e+01
1.875000000000000000e+04 8.781873469199491922e+01 2.574929012574077092e+01 1.360253708917906295e+02 7.165420795995066783e+01
1.876250000000000000e+04 8.762766687156531020e+01 2.571000544486348716e+01 1.359647714060230328e+02 7.146461039058260667e+01
1.877500000000000000e+04 8.775929009296707761e+01 2.554059229204215598e+01 1.361025962021706448e+02 7.145906367106758239e+01
1.878750000000000000e+04 8.772049995743682871e+01 2.569390471607050941e+01 1.363384004856603440e+02 7.134129775020360853e+01
1.880000000000000000e+04 8.770689381120767791e+01 2.567969352519702753e+01 1.361094879091045584e+02 7.132961164396873244e+01
1.881250000000000000e+04 8.781883916963991510e+01 2.541776627027853408e+01 1.361911370490877005e+02 7.122436100367902156e+01
1.882500000000000000e+04 8.785720910520392124e+01 2.549151268720807195e+01 1.362858395195665082e+02 7.121910604016794366e+01
1.883750000000000000e+04 8.789099231335536899e+01 2.548210453366042216e+01 1.362987659987199152e+02 7.109683572424191311e+01
1.885000000000000000e+04 8.790659345089761700e+01 2.558701638864913974e+01 1.363671803751224729e+02 7.108608348877632466e+01
1.886250000000000000e+04 8.791638226295231107e+01 2.547448469164216434e+01 1.367151112096076986e+02 7.105421439760269209e+01
1.887500000000000000e+04 8.799214131919417525e+01 2.554217329977007367e+01 1.366143704469565137e+02 7.098588182952659054e+01
1.888750000000000000e+04 8.797433593828141341e+01 2.534125235006608534e+01 1.366201132453306002e+02 7.093938588772331855e+01
1.890000000000000000e+04 8.783633215269607319e+01 2.527916518765828968e+01 1.366227481568689939e+02 7.096949111459134940e+01
1.891250000000000000e+04 8.792060158920673985e+01 2.522918312808997143e+01 1.367724507887488414e+02 7.104110284955866916e+01
1.892500000000000000e+04 8.790705068188356108e+01 2.525661511652641522e+01 1.368383920724018878e+02 7.082537404690936000e+01
1.893750000000000000e+04 8.794343554221079273e+01 2.524897302489636175e+01 1.368444823545185045e+02 7.099616727447525477e+01
1.895000000000000000e+04 8.800271481520643135e+01 2.533081073192667176e+01 1.368252153843815790e+02 7.105404143153097607e+01
1.896250000000000000e+04 8.789952015252730178e+01 2.529932511931070849e+01 1.370750579283975128e+02 7.088260650096833615e+01
1.897500000000000000e+04 8.783858426667956110e+01 2.526190297274377627e+01 1.372032351729887409e+02 7.091292877993839738e+01
1.898750000000000000e+04 8.791291433363311114e+01 2.512062024604651711e+01 1.373305523277917928e+02 7.094680941424644516e+01
1.900000000000000000e+04 8.803183327823229831e+01 2.502950464636555239e+01 1.372186227558405278e+02 7.092564077070696271e+01
1.901250000000000000e+04 8.813086611283634397e+01 2.496039369826666388e+01 1.373102528535136173e+02 7.092396105992342825e+01
1.902500000000000000e+04 8.795503379850440240e+01 2.493823032454562494e+01 1.373435680953994904e+02 7.085593606623061191e+01
1.903750000000000000e+04 8.816438721200238149e+01 2.482130188207062105e+01 1.374161055781152356e+02 7.088238148498943758e+01
1.905000000000000000e+04 8.826663389746987320e+01 2.486234057758600713e+01 1.373365405796197649e+02 7.084680838190301699e+01
1.906250000000000000e+04 8.821746990666292731e+01 2.483884888591355633e+01 1.374891139315778616e+02 7.084809143133357168e+01
1.907500000000000000e+04 8.824219026339366678e+01 2.502143188467906398e+01 1.374738311141201450e+02 7.062033473437040243e+01
1.908750000000000000e+04 8.831815991364472040e+01 2.508299387390605517e+01 1.377098377780492058e+02 7.074359612521084273e+01
1.910000000000000000e+04 8.838854019423379782e+01 2.503676352828713192e+01 1.379349470805100850e+02 7.075802497970855143e+01
1.911250000000000000e+04 8.831550724880551684e+01 2.482435756162891494e+01 1.378148481090434814e+02 7.098063243373483999e+01
1.912500000000000000e+04 8.840599513055937564e+01 2.462439791431442160e+01 1.379630602700101178e+02 7.108204770960414010e+01
1.913750000000000000e+04 8.815449487587756039e+01 2.447822900204467800e+01 1.379844014851217651e+02 7.085040394724228463e+01
1.915000000000000000e+04 8.819318890114507781e+01 2.450719909293263754e+01 1.379819002024470365e+02 7.092914299739688033e+01
1.916250000000000000e+04 8.825167390520225297e+01 2.449817350102234670e+01 1.379391586125697415e+02 7.102349307631696718e+01
1.917500000000000000e+04 8.811494807243087735e+01 2.435785295965456854e+01 1.379339335699449407e+02 7.091803176715438894e+01
1.918750000000000000e+04 8.820851591456447238e+01 2.426440168911491213e+01 1.379563439751025840e+02 7.095709610806798651e+01
1.920000000000000000e+04 8.824323024787069869e+01 2.408817409417813238e+01 1.378825402813386916e+02 7.099510891242516664e+01
1.921250000000000000e+04 8.802689243090289040e+01 2.398127418234255970e+01 1.379556740172361060e+02 7.098243047652034932e+01
1.922500000000000000e+04 8.792562470847052225e+01 2.409314634675562417e+01 1.379148769772386061e+02 7.089544542647610115e+01
1.923750000000000000e+04 8.817231995716070969e+01 2.408275750721254838e+01 1.378441449909577727e+02 7.083813714800356820e+01
1.925000000000000000e+04 8.821548102799526703e+01 2.397949388566465956e+01 1.378337049793936444e+02 7.071690766592956834e+01
1.926250000000000000e+04 8.826373431168570960e+01 2.406841440873912674e+01 1.377999762998983329e+02 7.069591362828762726e+01
1.927500000000000000e+04 8.829743855520256091e+01 2.408764652965323805e+01 1.379307501035643213e+02 7.097025115091908276e+01
1.928750000000000000e+04 8.828468381283883559e+01 2.415474314526554522e+01 1.377633294747297725e+02 7.103380436897990080e+01
1.930000000000000000e+04 8.833159606870273706e+01 2.416931432911744437e+01 1.379407099404970154e+02 7.113928513606958859e+01
1.931250000000000000e+04 8.846624781022961770e+01 2.404413509049933850e+01 1.379577516789063054e+02 7.095873190133994513e+01
1.932500000000000000e+04 8.845142264353412997e+01 2.404194065551471837e+01 1.378992071002139141e+02 7.091820798272732418e+01
1.933750000000000000e+04 8.841885783706214852e+01 2.401786618364263148e+01 1.378909227394886443e+02 7.095853684443436293e+01
1.935000000000000000e+04 8.859973554290651521e+01 2.393339402873672128e+01 1.379509859970785328e+02 7.092487914080790290e+01
1.936250000000000000e+04 8.845502596886015567e+01 2.399348413832683136e+01 1.378589017195139377e+02 7.094675372582727846e+01
1.937500000000000000e+04 8.848821506365686673e+01 2.408322830435277240e+01 1.378267310267190737e+02 7.115518324465237754e+01
1.938750000000000000e+04 8.840274182856914820e+01 2.405728796772252664e+01 1.378214775781795254e+02 7.118691502561711104e+01
1.940000000000000000e+04 8.836207672344826847e+01 2.416275795669795201e+01 1.377903713913501065e+02 7.137481245692720222e+01
1.941250000000000000e+04 8.845402701341809859e+01 2.409142137241165926e+01 1.377990587691605242e+02 7.153874601462825922e+01
1.942500000000000000e+04 8.844094753016149468e+01 2.395424672139969502e+01 1.378336614496053585e+02 7.143119623547360675e+01
1.943750000000000000e+04 8.843055006060752987e+01 2.383517449760536522e+01 1.379065214452678276e+02 7.148875804469599871e+01
1.945000000000000000e+04 8.849796417648440183e+01 2.401133599494050586e+01 1.378629753582414708e+02 7.146476119257148696e+01
1.946250000000000000e+04 8.841298555749382615e+01 2.389212636891094732e+01 1.380969369724443538e+02 7.147284735609831330e+01
1.947500000000000000e+04 8.832987546674966950e+01 2.383126553027707573e+01 1.381436948688439657e+02 7.142309108570805165e+01
1.948750000000000000e+04 8.830557824585513060e+01 2.380825117401975533e+01 1.382897916422812443e+02 7.135388076487973308e+01
1.950000000000000000e+04 8.828030724965158527e+01 2.379451057618306820e+01 1.385978737622961887e+02 7.135544890159393105e+01
1.951250000000000000e+04 8.823383352841567273e+01 2.385430603476152100e+01 1.385914678327424667e+02 7.145800621336523761e+01
1.952500000000000000e+04 8.832246488813770213e+01 2.376374774581841720e+01 1.385178888119269800e+02 7.149936967898554485e+01
1.953750000000000000e+04 8.864505407415681759e+01 2.358694530503639442e+01 1.386947294230627108e+02 7.147538898509644412e+01
1.955000000000000000e+04 8.860486098971944102e+01 2.365774399882742784e+01 1.387961291596944591e+02 7.129116666998328355e+01
1.956250000000000000e+04 8.832095641607563152e+01 2.374431686387326934e+01 1.388605351727684081e+02 7.112347965074043543e+01
1.957500000000000000e+04 8.832918018057587517e+01 2.377774413363035322e+01 1.389996867134076410e+02 7.110407456445172159e+01
1.958750000000000000e+04 8.836349487944409020e+01 2.375776517213003913e+01 1.388048554187583932e+02 7.101298740129450948e+01
1.960000000000000000e+04 8.810786646406275224e+01 2.360140830639884513e+01 1.389105654145004678e+02 7.103521400339296576e+01
1.961250000000000000e+04 8.811168737030459397e+01 2.355591917238782784e+01 1.388957824604746634e+02 7.090863521618709342e+01
1.962500000000000000e+04 8.822925486986781607e+01 2.353005401319453682e+01 1.390303209282870682e+02 7.085165561763722053e+01
1.963750000000000000e+04 8.835116827289874664e+01 2.348588126741845983e+01 1.389196442438526446e+02 7.094706697556033248e+01
1.965000000000000000e+04 8.842121342924302496e+01 2.351851603536017876e+01 1.388230971539636869e+02 7.098483231939545135e+01
1.966250000000000000e+04 8.854925620423672683e+01 2.357366629869001073e+01 1.387925489664567920e+02 7.092573043278540013e+01
1.967500000000000000e+04 8.855478902552206932e+01 2.342086381892638514e+01 1.388103537412407888e+02 7.087385079597680715e+01
1.968750000000000000e+04 8.862856722723742564e+01 2.333073792691062209e+01 1.389802831498096509e+02 7.092784775541569786e+01
1.970000000000000000e+04 8.848057803357420426e+01 2.332411976357113303e+01 1.390423219057042843e+02 7.126800969541748998e+01
1.971250000000000000e+04 8.862513060377924035e+01 2.323651256403212528e+01 1.391320887890881579e+02 7.127069282279701667e+01
1.972500000000000000e+04 8.874711445511120189e+01 2.328516517999551638e+01 1.394729700463209667e+02 7.137982888916945967e+01
1.973750000000000000e+04 8.870828207478568572e+01 2.336522586580196403e+01 1.392865869957833240e+02 7.135142422783066252e+01
1.975000000000000000e+04 8.865959705423472315e+01 2.331912231241932787e+01 1.392862455549371816e+02 7.126417365294553008e+01
1.976250000000000000e+04 8.861580504098043320e+01 2.320396980371767270e+01 1.393026572150283187e+02 7.113673955797403892e+01
1.977500000000000000e+04 8.846327033186695132e+01 2.326773839708967273e+01 1.395335504185562456e+02 7.113213119042927701e+01
1.978750000000000000e+04 8.849928535775320881e+01 2.322461833213545646e+01 1.396431702414571703e+02 7.117801080651250345e+01
1.980000000000000000e+04 8.858491276597995068e+01 2.328345293519080883e+01 1.397327236858716049e+02 7.112779330580416115e+01
1.981250000000000000e+04 8.862079581976396980e+01 2.327449437048486303e+01 1.396642162991458633e+02 7.111676631539161519e+01
1.982500000000000000e+04 8.855431746760429235e+01 2.323748405632631986e+01 1.395911136125754126e+02 7.103721044414082542e+01
1.983750000000000000e+04 8.841190034530434616e+01 2.330133678128087737e+01 1.396378506926138527e+02 7.095125154370759901e+01
1.985000000000000000e+04 8.838134024843351710e+01 2.313971985246062957e+01 1.395739109464006162e+02 7.078327159889720122e+01
1.986250000000000000e+04 8.855517258716923834e+01 2.313204198190636163e+01 1.396518616113549172e+02 7.062984413229784764e+01
1.987500000000000000e+04 8.855638426910320504e+01 2.309943367895490596e+01 1.394423042371775807e+02 7.041195166011821982e+01
1.988750000000000000e+04 8.862506886615251744e+01 2.316112277849907031e+01 1.396559211320686416e+02 7.055229532955175387e+01
1.990000000000000000e+04 8.877382897747666846e+01 2.298632118427353177e+01 1.396670824995685507e+02 7.054602316848844623e+01
1.991250000000000000e+04 8.894365624533371317e+01 2.295105958172018390e+01 1.396962505216645241e+02 7.052895106692216132e+01
1.992500000000000000e+04 8.905388746364390329e+01 2.300109476364253780e+01 1.397013072903025659e+02 7.041639094726900794e+01
1.993750000000000000e+04 8.904769321451716735e+01 2.280673028676943304e+01 1.398567457588353591e+02 7.047514113558233362e+01
1.995000000000000000e+04 8.901518317955668635e+01 2.282936158422796424e+01 1.399117870621606983e+02 7.039022551190154786e+01
1.996250000000000000e+04 8.898973095307960079e+01 2.260208125117949152e+01 1.397969375906936591e+02 7.041445961233209516e+01
1.997500000000000000e+04 8.904305352590793632e+01 2.270187482786514011e+01 1.398242036985652135e+02 7.040780213008618205e+01
1.998750000000000000e+04 8.898884895900431502e+01 2.267324518851978254e+01 1.398873216890738718e+02 7.037343319415781195e+01
2.000000000000000000e+04 8.899651634876632045e+01 2.259303328284964962e+01 1.398874282440675643e+02 7.043700008455995487e+01
2.001250000000000000e+04 8.887390477167051017e+01 2.247157347362957935e+01 1.399172237097559446e+02 7.025045299008137079e+01
2.002500000000000000e+04 8.890966707747580244e+01 2.234909961518204469e+01 1.398936054541627527e+02 7.033862863019817269e+01
2.003750000000000000e+04 8.901368548078291099e+01 2.238560257995556668e+01 1.398183809839489413e+02 7.030501367901688070e+01
2.005000000000000000e+04 8.893253926304885226e+01 2.248761567227932545e+01 1.400427573025441745e+02 7.039339423270857310e+01
2.006250000000000000e+04 8.895900140368424047e+01 2.251154695106452763e+01 1.401319961437218069e+02 7.039402368018458844e+01
2.007500000000000000e+04 8.905301908121546717e+01 2.236812621302970427e+01 1.402640496289266991e+02 7.027225330889537247e+01
2.008750000000000000e+04 8.912152384068100730e+01 2.231522792242089182e+01 1.403102758447712688e+02 7.020063708645942313e+01
2.010000000000000000e+04 8.927072754491024398e+01 2.226924857632438304e+01 1.403473201019918690e+02 7.021748834241090265e+01
2.011250000000000000e+04 8.934360676950157654e+01 2.226115863924711391e+01 1.401644219635136608e+02 7.037276176872558153e+01
2.012500000000000000e+04 8.937032645238124928e+01 2.219829332926311594e+01 1.402346323126586469e+02 7.034283485028271343e+01
2.013750000000000000e+04 8.927154827579192897e+01 2.213589916702039417e+01 1.403655821951439577e+02 7.022580042147286861e+01
2.015000000000000000e+04 8.920774574434139481e+01 2.210526826413082802e+01 1.403976210490889116e+02 7.012521212660003300e+01
2.016250000000000000e+04 8.917945436371142875e+01 2.186614847621791569e+01 1.403699420612732922e+02 6.995616583192521887e+01
2.017500000000000000e+04 8.905824092216765564e+01 2.206918106617188613e+01 1.403675521189685185e+02 6.998209103835920075e+01
2.018750000000000000e+04 8.919044319131562304e+01 2.195017407459398129e+01 1.404425244532334887e+02 7.007123552611297157e+01
2.020000000000000000e+04 8.928342134122158313e+01 2.191776473143848847e+01 1.404365298087872134e+02 7.012720881521546801e+01
2.021250000000000000e+04 8.922059917421040609e+01 2.192823080913661826e+01 1.404281500202708628e+02 7.012831808548811807e+01
2.022500000000000000e+04 8.924384370280243672e+01 2.187508064260508789e+01 1.403493012114167868e+02 7.002646175041942911e+01
2.023750000000000000e+04 8.939601137927178343e+01 2.187894256878636057e+01 1.404312751199669549e+02 6.987449062374078324e+01
2.025000000000000000e+04 8.954520658740052852e+01 2.178183479279127255e+01 1.404384727807997990e+02 6.982769862960265073e+01
2.026250000000000000e+04 8.962421718321819242e+01 2.164499367936542384e+01 1.404187032981689072e+02 6.981460005134491098e+01
2.027500000000000000e+04 8.966520369714322669e+01 2.164145814810560253e+01 1.403444762954190992e+02 6.978283681478482947e+01
2.028750000000000000e+04 8.980962049710748829e+01 2.167012738980082176e+01 1.403803142019914958e+02 6.970959962648785790e+01
2.030000000000000000e+04 8.982423806944353828e+01 2.161745295543620315e+01 1.403891565210196859e+02 6.968251730290626256e+01
2.031250000000000000e+04 8.987129046398189303e+01 2.157528951695268304e+01 1.401856972946105770e+02 6.972181197907021044e+01
2.032500000000000000e+04 8.979581882748776422e+01 2.143667204926414982e+01 1.402541770172935003e+02 6.975422242624689773e+01
2.033750000000000000e+04 8.979975355653542124e+01 2.148240372100699602e+01 1.403342737027496980e+02 6.969912116329601304e+01
2.035000000000000000e+04 8.981422223696952756e+01 2.139290065194402146e+01 1.403711717914134454e+02 6.968489682222464410e+01
2.036250000000000000e+04 8.978105957673794535e+01 2.140610601285718317e+01 1.403647013984569867e+02 6.969372831405004831e+01
2.037500000000000000e+04 8.985096296566811702e+01 2.137249809630522890e+01 1.403682884268861528e+02 6.977184154321069798e+01
2.038750000000000000e+04 8.990047927992847576e+01 2.123936613725964406e+01 1.405356042203268885e+02 6.985137878764420805e+01
2.040000000000000000e+04 8.991933479444782051e+01 2.120162506364422939e+01 1.406625709506177770e+02 6.989986892179737765e+01
2.041250000000000000e+04 8.993368365859666369e+01 2.112284419184847906e+01 1.406145535817696270e+02 6.972458074599606448e+01
2.042500000000000000e+04 8.984186448878361375e+01 2.103728712773150278e+01 1.406213618750586249e+02 6.966434210852644071e+01
2.043750000000000000e+04 8.997491229441962446e+01 2.090380797663066303e+01 1.406409511763689295e+02 6.959212046961528131e+01
2.045000000000000000e+04 8.991449041236590745e+01 2.089268940701804667e+01 1.405608748129651246e+02 6.954245234849544488e+01
2.046250000000000000e+04 8.980946101724344999e+01 2.106923392427404451e+01 1.406581306749970963e+02 6.969903725441756137e+01
2.047500000000000000e+04 8.971869541108722501e+01 2.102998047423499273e+01 1.406416047692275697e+02 6.968883367004985985e+01
2.048750000000000000e+04 8.977378883562026601e+01 2.091524708400477905e+01 1.404732533763921651e+02 6.972712231627799895e+01
2.050000000000000000e+04 8.967664420275002612e+01 2.090275711797323765e+01 1.404702958166015208e+02 6.964128097701625109e+01
2.051250000000000000e+04 8.961485495944981494e+01 2.090838114526756897e+01 1.406865255670367958e+02 6.972456385926524547e+01
2.052500000000000000e+04 8.956489787645826084e+01 2.077007216264578915e+01 1.407053355145404794e+02 6.969456987751446775e+01
2.053750000000000000e+04 8.933230969261516918e+01 2.086978674389517252e+01 1.409246086690692721e+02 6.966436455707949449e+01
2.055000000000000000e+04 8.918961124644998506e+01 2.085874984120985687e+01 1.408449000969169163e+02 6.974971462809007505e+01
2.056250000000000000e+04 8.920507619271931787e+01 2.081807596705203522e+01 1.410285778970780655e+02 6.981798573990315049e+01
2.057500000000000000e+04 8.925152088261170036e+01 2.085361114988322129e+01 1.410204552215031981e+02 6.969405805808025889e+01
2.058750000000000000e+04 8.924565651192152416e+01 2.078288808298442092e+01 1.411036465616680289e+02 6.954065589410112125e+01
2.060000000000000000e+04 8.919317438932351649e+01 2.091640501136401653e+01 1.410830462007062920e+02 6.935842117114428618e+01
2.061250000000000000e+04 8.924270108142381730e+01 2.083289507141064689e+01 1.411322847466783799e+02 6.946550529980449085e+01
2.062500000000000000e+04 8.930811908726519732e+01 2.060046703358272424e+01 1.411822989690181203e+02 6.944265922826619430e+01
2.063750000000000000e+04 8.921508684106390774e+01 2.051440376663809317e+01 1.411195822774554358e+02 6.925816481071213104e+01
2.065000000000000000e+04 8.920362905664066488e+01 2.040562425292912963e+01 1.412692650266445753e+02 6.903805560638780037e+01
2.066250000000000000e+04 8.916895579815084716e+01 2.051417068822368606e+01 1.412937094363372523e+02 6.906344288243427343e+01
2.067500000000000000e+04 8.928554497364372367e+01 2.042266541533006219e+01 1.413222758499341296e+02 6.913215722269674757e+01
2.068750000000000000e+04 8.927833270376561359e+01 2.026820749622376638e+01 1.412618577889749076e+02 6.911408065175815807e+01
2.070000000000000000e+04 8.934707556059640865e+01 2.021680708057897391e+01 1.410547519048084837e+02 6.898663686967491060e+01
2.071250000000000000e+04 8.920002214484124181e+01 2.019574843857944657e+01 1.411584520465256958e+02 6.920911870094204232e+01
2.072500000000000000e+04 8.921278915330401560e+01 2.025231169453153157e+01 1.412467978739668695e+02 6.907410232978359943e+01
2.073750000000000000e+04 8.927597838123881502e+01 2.045065127507235303e+01 1.412939377404865411e+02 6.909586022393762050e+01
2.075000000000000000e+04 8.922522216624177815e+01 2.048358340996210814e+01 1.413352475342287846e+02 6.906441534643415991e+01
2.076250000000000000e+04 8.912253818472024136e+01 2.039716721976248692e+01 1.413953250887309991e+02 6.906063204787406562e+01
2.077500000000000000e+04 8.899312610989426275e+01 2.052432543134289133e+01 1.414679497700586808e+02 6.892189002628363426e+01
2.078750000000000000e+04 8.890946042591870935e+01 2.059076227678491833e+01 1.415241696419371920e+02 6.886035123483709697e+01
2.080000000000000000e+04 8.899949659007883440e+01 2.076736147201447480e+01 1.415394561284655879e+02 6.882116685247252974e+01
2.081250000000000000e+04 8.899623867299062852e+01 2.065634435839842808e+01 1.417586326734785587e+02 6.876398658264633923e+01
2.082500000000000000e+04 8.902110523731002445e+01 2.087676354134744727e+01 1.418222897254667316e+02 6.880920038984034193e+01
2.083750000000000000e+04 8.896906958493410400e+01 2.057569596806136758e+01 1.418866284965388900e+02 6.893734339783361520e+01
2.085000000000000000e+04 8.867674846144797129e+01 2.043212121353299082e+01 1.420356817893259063e+02 6.889330800932420118e+01
2.086250000000000000e+04 8.870402535154504164e+01 2.037063238747373362e+01 1.419194376242873261e+02 6.881677840041901106e+01
2.087500000000000000e+04 8.877772918795795931e+01 2.041556089182036970e+01 1.420290419272695601e+02 6.887910265289788470e+01
2.088750000000000000e+04 8.876803831367642772e+01 2.037222481521870776e+01 1.423064654329099028e+02 6.890435530980415990e+01
2.090000000000000000e+04 8.868772426212477455e+01 2.026640061620836164e+01 1.423983430054922792e+02 6.892865964935151624e+01
2.091250000000000000e+04 8.882152514161745671e+01 2.015506173341963247e+01 1.422979937099306937e+02 6.915235893468874906e+01
2.092500000000000000e+04 8.883409098065210685e+01 2.019485759707252370e+01 1.423796767698930807e+02 6.907945396624691625e+01
2.093750000000000000e+04 8.890316203399069650e+01 2.025964998636362324e+01 1.423540610000706010e+02 6.892914238730243426e+01
2.095000000000000000e+04 8.881415894084078388e+01 2.013033204759722139e+01 1.423998107294452211e+02 6.871341843292503881e+01
2.096250000000000000e+04 8.887754938619890765e+01 2.009366380544107145e+01 1.424979211487981274e+02 6.863395873274545522e+01
2.097500000000000000e+04 8.898696934433243655e+01 2.028376552226489338e+01 1.425798399500986022e+02 6.829509077656577176e+01
2.098750000000000000e+04 8.903416159564190480e+01 2.022733590640041612e+01 1.426242283843210998e+02 6.832710035654916680e+01
2.100000000000000000e+04 8.911627011872855064e+01 2.030688324703842440e+01 1.426674662662947526e+02 6.835850180804185072e+01
2.101250000000000000e+04 8.915245368765521050e+01 2.018010932245011801e+01 1.427086039193833358e+02 6.824498287265498675e+01
2.102500000000000000e+04 8.923602156817138109e+01 2.020713585164282122e+01 1.426383801833469249e+02 6.805948910842732857e+01
2.103750000000000000e+04 8.922609353051772985e+01 2.015046923893902786e+01 1.427274921299451194e+02 6.790875538432771918e+01
2.105000000000000000e+04 8.927723153334498818e+01 2.010479562463797620e+01 1.426581540294367585e+02 6.797173605150686626e+01
2.106250000000000000e+04 8.937898528238497420e+01 2.007469619102146652e+01 1.426154137731962521e+02 6.798895426272169118e+01
2.107500000000000000e+04 8.941346422389159443e+01 1.987983383156077366e+01 1.426359801161812868e+02 6.796065284281969809e+01
2.108750000000000000e+04 8.948347814321770954e+01 1.986494022728356512e+01 1.427690426811733460e+02 6.790632214664935873e+01
2.110000000000000000e+04 8.946092821258255867e+01 1.997748276921352684e+01 1.428291131157005509e+02 6.788208230015867173e+01
2.111250000000000000e+04 8.950661456462093213e+01 2.000360664600655980e+01 1.427997985116702466e+02 6.793096720053839022e+01
2.112500000000000000e+04 8.950019143880962247e+01 1.985287623251230826e+01 1.427537779222220706e+02 6.782117958665308777e+01
2.113750000000000000e+04 8.954625817796642195e+01 1.973393444374581662e+01 1.428971167235268638e+02 6.794134947571717476e+01
2.115000000000000000e+04 8.978361022600932984e+01 1.980604556634516911e+01 1.429396391110254285e+02 6.791172980135988269e+01
2.116250000000000000e+04 8.966588031457212082e+01 1.978470449308840173e+01 1.429552715812806696e+02 6.790312995288998366e+01
2.117500000000000000e+04 8.959736457980251600e+01 1.981874263749492471e+01 1.429968331711750977e+02 6.779740318846712910e+01
2.118750000000000000e+04 8.971539068141552775e+01 1.978830049663193336e+01 1.430710653424579277e+02 6.772974905333417439e+01
2.120000000000000000e+04 8.981129576267872494e+01 1.963200426182922342e+01 1.430539439125674619e+02 6.781986061021383705e+01
2.121250000000000000e+04 8.968436004114137461e+01 1.982109424897328154e+01 1.430749151318524355e+02 6.773980563997650961e+01
2.122500000000000000e+04 8.972602340383771491e+01 1.976334002949870694e+01 1.431431966404054776e+02 6.764549835075958129e+01
2.123750000000000000e+04 8.976529599897592959e+01 1.980868486599706557e+01 1.432204743339297295e+02 6.772000956005848593e+01
2.125000000000000000e+04 8.987487808945189727e+01 1.979018586834479621e+01 1.432409390717187421e+02 6.765379521304394927e+01
2.126250000000000000e+04 8.987066442087363782e+01 1.978292790371290621e+01 1.432649271491007426e+02 6.754553895418199261e+01
2.127500000000000000e+04 9.005967769713460314e+01 1.995526776147945469e+01 1.433337572647469358e+02 6.773224725232797994e+01
2.128750000000000000e+04 9.005777293059426825e+01 1.998365210659693147e+01 1.434107584212974018e+02 6.770240118886246705e+01
2.130000000000000000e+04 9.007725779279867595e+01 1.984642910275754346e+01 1.434183956416994761e+02 6.753691519526820741e+01
2.131250000000000000e+04 9.014380013386963242e+01 1.983788504926446095e+01 1.435098529744516043e+02 6.742673428894160281e+01
2.132500000000000000e+04 9.017148347502632078e+01 1.972126544790064528e+01 1.436932079624854737e+02 6.734899365907699575e+01
2.133750000000000000e+04 9.015217817147613744e+01 1.972989949749758409e+01 1.436828898475007747e+02 6.735849946859248405e+01
2.135000000000000000e+04 9.021471143985834829e+01 1.984696519062206832e+01 1.435366311057775022e+02 6.737999108482772215e+01
2.136250000000000000e+04 9.026230886761291572e+01 1.995478648450628256e+01 1.435808685868177861e+02 6.729589641759474716e+01
2.137500000000000000e+04 9.019225062221276801e+01 1.993178621463915334e+01 1.438617610058611831e+02 6.710690711866861591e+01
2.138750000000000000e+04 9.024923981020239694e+01 1.979722086660809310e+01 1.437405785123072803e+02 6.711847920061069317e+01
2.140000000000000000e+04 9.032566599075499880e+01 1.991656968095326263e+01 1.436806681071664684e+02 6.705490331424338990e+01
2.141250000000000000e+04 9.042496617179136820e+01 1.982389494309432365e+01 1.437687930122804403e+02 6.694486831547672523e+01
2.142500000000000000e+04 9.048823785768458094e+01 1.966787319411807644e+01 1.436877791983258703e+02 6.685337806581696896e+01
2.143750000000000000e+04 9.056932100921650886e+01 1.966570253280450586e+01 1.437892295996584267e+02 6.721579804687841886e+01
2.145000000000000000e+04 9.056300612636330527e+01 1.962954770455461428e+01 1.439484983672342366e+02 6.722251648834723881e+01
2.146250000000000000e+04 9.049282783013538278e+01 1.967049986178745868e+01 1.438472329391431686e+02 6.711970141180448479e+01
2.147500000000000000e+04 9.054419308799239730e+01 1.951424350920944306e+01 1.438575922502257640e+02 6.701739317854345757e+01
2.148750000000000000e+04 9.059323052532540999e+01 1.941886938440847032e+01 1.439029508213645272e+02 6.689793216858713265e+01
2.150000000000000000e+04 9.048570178789410079e+01 1.926039566091541388e+01 1.440548616575802896e+02 6.688100290107225021e+01
2.151250000000000000e+04 9.063981601470698024e+01 1.927693098458347265e+01 1.441439925975926997e+02 6.701177064431311692e+01
2.152500000000000000e+04 9.053939414370780980e+01 1.925164391666441333e+01 1.441562356564535889e+02 6.681834407571929546e+01
2.153750000000000000e+04 9.051478082565019179e+01 1.917987495948242582e+01 1.440513227852158593e+02 6.684068088874845159e+01
2.155000000000000000e+04 9.054033115078097183e+01 1.903552608663677859e+01 1.442246511188101579e+02 6.672020014913286445e+01
2.156250000000000000e+04 9.070935070199239192e+01 1.928595971442572221e+01 1.442173289120859749e+02 6.687944133143577119e+01
2.157500000000000000e+04 9.064445661828541745e+01 1.920680263827064138e+01 1.443924867029472807e+02 6.688684818840560808e+01
2.158750000000000000e+04 9.065028043243766831e+01 1.914619003403270980e+01 1.442929353145972868e+02 6.688665099643790768e+01
2.160000000000000000e+04 9.061018623867460065e+01 1.921351176349476830e+01 1.443523452523188837e+02 6.673988934736541978e+01
2.161250000000000000e+04 9.064719069661130391e+01 1.929480389392274731e+01 1.443053694938579099e+02 6.673258320285985690e+01
2.162500000000000000e+04 9.070033206699737605e+01 1.933967833197124264e+01 1.442033940577194642e+02 6.663012972534589551e+01
2.163750000000000000e+04 9.056013199263270508e+01 1.930146027865297143e+01 1.443355828282815878e+02 6.639471123424755206e+01
2.165000000000000000e+04 9.053206527189763619e+01 1.930733768776037707e+01 1.443820739036181067e+02 6.666598689980452264e+01
2.166250000000000000e+04 9.067227011353939758e+01 1.934946347069733719e+01 1.444062811192319202e+02 6.661105694927201171e+01
2.167500000000000000e+04 9.070670371854657787e+01 1.926366565311886703e+01 1.443984212309159716e+02 6.655937775641794474e+01
2.168750000000000000e+04 9.071201311378653998e+01 1.916190236772902722e+01 1.444077062613730220e+02 6.638965023619090289e+01
2.170000000000000000e+04 9.069420531711331535e+01 1.914066445334000122e+01 1.445664136970919174e+02 6.650366451593438910e+01
2.171250000000000000e+04 9.078992679298380608e+01 1.907999899283521472e+01 1.447910156710633487e+02 6.640965629210283794e+01
2.172500000000000000e+04 9.070104510407064424e+01 1.908042223624089928e+01 1.448151790972056006e+02 6.651801901992858745e+01
2.173750000000000000e+04 9.061597925238798723e+01 1.893254667268012170e+01 1.447769316729361435e+02 6.648042625953287654e+01
2.175000000000000000e+04 9.058404289022051614e+01 1.894230979701577411e+01 1.447980914474067333e+02 6.639629619387267212e+01
2.176250000000000000e+04 9.053635837619965798e+01 1.887298325204187677e+01 1.448311210235117130e+02 6.618773125773267907e+01
2.177500000000000000e+04 9.065891642797795669e+01 1.885060976037005531e+01 1.449812375620394107e+02 6.618504753247201222e+01
2.178750000000000000e+04 9.067531281810857990e+01 1.877451337326612801e+01 1.450141056827442867e+02 6.623727936171206920e+01
2.180000000000000000e+04 9.062697835078715514e+01 1.887039724726547973e+01 1.450697734383591353e+02 6.613345151748603712e+01
2.181250000000000000e+04 9.061256760757561324e+01 1.879293061225423145e+01 1.450362598631774347e+02 6.610315134944274007e+01
2.182500000000000000e+04 9.061796043153067615e+01 1.870067946575341011e+01 1.449687908536359942e+02 6.610893672111937747e+01
2.183750000000000000e+04 9.058101436164129439e+01 1.869024640377697466e+01 1.449737119112572259e+02 6.604636620395166346e+01
2.185000000000000000e+04 9.058529093920321884e+01 1.859308018989846545e+01 1.449165795106398775e+02 6.604311553638218868e+01
2.186250000000000000e+04 9.079166610531875392e+01 1.850130293547704952e+01 1.448764788296231814e+02 6.598003394850115910e+01
2.187500000000000000e+04 9.069088064852806497e+01 1.822778162670968527e+01 1.449760368485777349e+02 6.608704582679523298e+01
2.188750000000000000e+04 9.077322947915982354e+01 1.819730807717511567e+01 1.449881237500421491e+02 6.613075565605952022e+01
2.190000000000000000e+04 9.064105182469207023e+01 1.830892861956558448e+01 1.449516783287642170e+02 6.600051575822433847e+01
2.191250000000000000e+04 9.079524793992248988e+01 1.825611678211800637e+01 1.450142122376343252e+02 6.592550144891802688e+01
2.192500000000000000e+04 9.082733852256792773e+01 1.823080745974582584e+01 1.450151587333322141e+02 6.591550972069427416e+01
2.193750000000000000e+04 9.084008143818803660e+01 1.826835386496497904e+01 1.448859019655686780e+02 6.587606282312151507e+01
2.195000000000000000e+04 9.102565066927915893e+01 1.845333330854105824e+01 1.449622590363708809e+02 6.580696859167909452e+01
2.196250000000000000e+04 9.123522241053497339e+01 1.843153812724996499e+01 1.450331933139009664e+02 6.570051095730244128e+01
2.197500000000000000e+04 9.132055484834802428e+01 1.835888915738092564e+01 1.449871321813901091e+02 6.555861525296062098e+01
2.198750000000000000e+04 9.134934202630759614e+01 1.832718786220345919e+01 1.448962206070824834e+02 6.582041104148591160e+01
2.200000000000000000e+04 9.140496522533548784e+01 1.804207861098682741e+01 1.449425735944290068e+02 6.593121652878288330e+01
2.201250000000000000e+04 9.144766523475480824e+01 1.795397667355275928e+01 1.449015737905726269e+02 6.593302542569428226e+01
2.202500000000000000e+04 9.149714186281541117e+01 1.803696795373891248e+01 1.449495755821415628e+02 6.570124066416184405e+01
2.203750000000000000e+04 9.165101473047727154e+01 1.793351124557327836e+01 1.450189909939749100e+02 6.566472153282600743e+01
2.205000000000000000e+04 9.177791933278214742e+01 1.788731845374164209e+01 1.449640748220723196e+02 6.570411442312504846e+01
2.206250000000000000e+04 9.176399246131616394e+01 1.781617335139976532e+01 1.450187322495898741e+02 6.568764023058891155e+01
2.207500000000000000e+04 9.162826822730856691e+01 1.772742425285959200e+01 1.451410941830586410e+02 6.575076449391968936e+01
2.208750000000000000e+04 9.164469361100357503e+01 1.758822694841011014e+01 1.450515344577632391e+02 6.571082871014385773e+01
2.210000000000000000e+04 9.164752907145415861e+01 1.760611924909521520e+01 1.450272441825258056e+02 6.573818208717128186e+01
2.211250000000000000e+04 9.175579922394273069e+01 1.762337514533582805e+01 1.450961614975230134e+02 6.581646188845846268e+01
2.212500000000000000e+04 9.176829315038965262e+01 1.758037207889280040e+01 1.448952237392369398e+02 6.576408454724155206e+01
2.213750000000000000e+04 9.175648835864423347e+01 1.764563144788648685e+01 1.450256561006692948e+02 6.573423982668519727e+01
2.215000000000000000e+04 9.180472051979241144e+01 1.744981619956035246e+01 1.451093901576243752e+02 6.572712408906980386e+01
2.216250000000000000e+04 9.200194000028066910e+01 1.736671115526525355e+01 1.450876568187702844e+02 6.558663507966741690e+01
2.217500000000000000e+04 9.192406812560010110e+01 1.727900899371052290e+01 1.451844090536520184e+02 6.563898472667544581e+01
2.218750000000000000e+04 9.179775427940398913e+01 1.733132171969955238e+01 1.453376376500627316e+02 6.573133427706422083e+01
2.220000000000000000e+04 9.177043989889725140e+01 1.710333129278318154e+01 1.454138671685871600e+02 6.563750314716115497e+01
2.221250000000000000e+04 9.185231985231591523e+01 1.717335154450756107e+01 1.454652785460745861e+02 6.567118688836431772e+01
2.222500000000000000e+04 9.204384181804793741e+01 1.714474234964326982e+01 1.456404360885258313e+02 6.557975043329227560e+01
2.223750000000000000e+04 9.212067933109049989e+01 1.699670920727752232e+01 1.456986237803406254e+02 6.576424532298632641e+01
2.225000000000000000e+04 9.232111840394802016e+01 1.702359684723555588e+01 1.456887943441347488e+02 6.580065654130939379e+01
2.226250000000000000e+04 9.233172570583495542e+01 1.695571911821730993e+01 1.456715719061045320e+02 6.572952024938467730e+01
2.227500000000000000e+04 9.248158846439400804e+01 1.687983643554635549e+01 1.457100569099987410e+02 6.556989446512446307e+01
2.228750000000000000e+04 9.249962197094681926e+01 1.699298690906126197e+01 1.457815355309036534e+02 6.532527124546122366e+01
2.230000000000000000e+04 9.240477299061669214e+01 1.689302216028813675e+01 1.459539684010401004e+02 6.547814230040350481e+01
2.231250000000000000e+04 9.248505109644487732e+01 1.675890418087095313e+01 1.461258081771024138e+02 6.536040654714702214e+01
2.232500000000000000e+04 9.243618596751396410e+01 1.669062921553955903e+01 1.461276229674267597e+02 6.532885393605428703e+01
2.233750000000000000e+04 9.221180493245877585e+01 1.664149305030411341e+01 1.460537834512965105e+02 6.534990592072233540e+01
2.235000000000000000e+04 9.221344202585710548e+01 1.661795431168082615e+01 1.462073157765855456e+02 6.515343313084818533e+01
2.236250000000000000e+04 9.206810574763717625e+01 1.663316121609715736e+01 1.462842380479242479e+02 6.513916738324626010e+01
2.237500000000000000e+04 9.195200903919828761e+01 1.676915401965738539e+01 1.461380422862658008e+02 6.510500837955630971e+01
2.238750000000000000e+04 9.202735630379473264e+01 1.667824924705655221e+01 1.462014158728270843e+02 6.521552624149242661e+01
2.240000000000000000e+04 9.206195574582208963e+01 1.662171353376074734e+01 1.462243840245181161e+02 6.529485155292090326e+01
2.241250000000000000e+04 9.214055487982177794e+01 1.641885791741400169e+01 1.463293464462974782e+02 6.536441304212260661e+01
2.242500000000000000e+04 9.242008845834247666e+01 1.637929831298616890e+01 1.463901832648924426e+02 6.540065181182215781e+01
2.243750000000000000e+04 9.259256916068255805e+01 1.636544663397939914e+01 1.464681745540010525e+02 6.531217900314813107e+01
2.245000000000000000e+04 9.257297716618596439e+01 1.618602037166742136e+01 1.464568923989614007e+02 6.519911239240857981e+01
2.246250000000000000e+04 9.249548143733373706e+01 1.605338057898738313e+01 1.465066331040205512e+02 6.525226093335760424e+01
2.247500000000000000e+04 9.258435667063113783e+01 1.599127956596107403e+01 1.466889619023865805e+02 6.520725336854908960e+01
2.248750000000000000e+04 9.278449612167335658e+01 1.594654341815742882e+01 1.464460831077869614e+02 6.515490617892099579e+01
2.250000000000000000e+04 9.280118783251376158e+01 1.584859735909600609e+01 1.465281479489065930e+02 6.527377421998639306e+01
2.251250000000000000e+04 9.266612864645182412e+01 1.581690634336800549e+01 1.463164067829723649e+02 6.536495568637326414e+01
2.252500000000000000e+04 9.274007457164856305e+01 1.574817357861225098e+01 1.463430710610979588e+02 6.531466324973810345e+01
2.253750000000000000e+04 9.284286391856069542e+01 1.575160309864634200e+01 1.462317962257075123e+02 6.525428555130716290e+01
2.255000000000000000e+04 9.302322635381192129e+01 1.577793669307026292e+01 1.462011591087026545e+02 6.533361950436498944e+01
2.256250000000000000e+04 9.303574213635741330e+01 1.565174904586859839e+01 1.461739666894413006e+02 6.518988276132665760e+01
2.257500000000000000e+04 9.302596278094920024e+01 1.569360301832161220e+01 1.460558838789755782e+02 6.519477360632866692e+01
2.258750000000000000e+04 9.297977421254748265e+01 1.559763440479338570e+01 1.459554084401394789e+02 6.519575107511269607e+01
2.260000000000000000e+04 9.305835226625372059e+01 1.546005609408807580e+01 1.459288007333029213e+02 6.516867500909646083e+01
2.261250000000000000e+04 9.296068521432617615e+01 1.570475745681246593e+01 1.460956313683955727e+02 6.510810569975610917e+01
2.262500000000000000e+04 9.297777081016346301e+01 1.554580025526534115e+01 1.461837871997815341e+02 6.498620193763852626e+01
2.263750000000000000e+04 9.303158742866190778e+01 1.560012752112542778e+01 1.463243437308322257e+02 6.498571384571016551e+01
2.265000000000000000e+04 9.314675741658632546e+01 1.572256471752278628e+01 1.462729756286543932e+02 6.509632494821309479e+01
2.266250000000000000e+04 9.312818466084378599e+01 1.574105148839725921e+01 1.462558954099920072e+02 6.504376052390917096e+01
2.267500000000000000e+04 9.312371371431865441e+01 1.560436024961698642e+01 1.463519158872414607e+02 6.499051741947836547e+01
2.268750000000000000e+04 9.323920189117356472e+01 1.541842985988842685e+01 1.463141318790047478e+02 6.487298202925880730e+01
2.270000000000000000e+04 9.321479648983317645e+01 1.538908324077436518e+01 1.465624491230029776e+02 6.478842858068136934e+01
2.271250000000000000e+04 9.304611506777987984e+01 1.533972012754217396e+01 1.466116072920968065e+02 6.489633019573815886e+01
2.272500000000000000e+04 9.304154539331547369e+01 1.514892417110484679e+01 1.466964377986541024e+02 6.490544770391437623e+01
2.273750000000000000e+04 9.305473794151573941e+01 1.521821459650681341e+01 1.467007594403437452e+02 6.489653035464888831e+01
2.275000000000000000e+04 9.319073537863525303e+01 1.517425977680643179e+01 1.468309980009294122e+02 6.503250538733313135e+01
2.276250000000000000e+04 9.319020330371459693e+01 1.523330214645317504e+01 1.469346218963668775e+02 6.504718935657759005e+01
2.277500000000000000e+04 9.321548089574210394e+01 1.513424358433212724e+01 1.469250641650197053e+02 6.510249775650932236e+01
2.278750000000000000e+04 9.303589874911151014e+01 1.509195208437759028e+01 1.469309721602604384e+02 6.517595642465929018e+01
2.280000000000000000e+04 9.295010974900894496e+01 1.501937838670706604e+01 1.471221773445248857e+02 6.536942257855595528e+01
2.281250000000000000e+04 9.274712249130975295e+01 1.507419063727498276e+01 1.472081986412318884e+02 6.508542516945161083e+01
2.282500000000000000e+04 9.265359395447659097e+01 1.516416742246449623e+01 1.473708348285053944e+02 6.514534866438368965e+01
2.283750000000000000e+04 9.264172840407758258e+01 1.511721325795024740e+01 1.473148648056001946e+02 6.511873128183677295e+01
2.285000000000000000e+04 9.271342333833698035e+01 1.494602133785477882e+01 1.472884823197962305e+02 6.520187369771433339e+01
2.286250000000000000e+04 9.277391350057799002e+01 1.494617806436286678e+01 1.471263233580045835e+02 6.516811600468105325e+01
2.287500000000000000e+04 9.286779820649675798e+01 1.495652774456743650e+01 1.472018080144572139e+02 6.498819143196513437e+01
2.288750000000000000e+04 9.278004093407768949e+01 1.493881546374643499e+01 1.470565220145742558e+02 6.499205524471948081e+01
2.290000000000000000e+04 9.268972542377258605e+01 1.489990976748963369e+01 1.471731211769975687e+02 6.501813547696038142e+01
2.291250000000000000e+04 9.270184223376189436e+01 1.497171106242401706e+01 1.472409181358115973e+02 6.507243217735698693e+01
2.292500000000000000e+04 9.277967649384480353e+01 1.497664246030521618e+01 1.473269587951961910e+02 6.504092094552811432e+01
2.293750000000000000e+04 9.266814075421837060e+01 1.493560303888521013e+01 1.473549204009825360e+02 6.494223149740030010e+01
2.295000000000000000e+04 9.269850820866194852e+01 1.491614837692777229e+01 1.474400868324270277e+02 6.468980759926218127e+01
2.296250000000000000e+04 9.282383713945947079e+01 1.483418527158016076e+01 1.475138687656732657e+02 6.469736429945437806e+01
2.297500000000000000e+04 9.285177783871570512e+01 1.490237009796051204e+01 1.475511634334020528e+02 6.468806198747766700e+01
2.298750000000000000e+04 9.300786720187470280e+01 1.490943613818489588e+01 1.477024334956394398e+02 6.461068097700479029e+01
2.300000000000000000e+04 9.288321863372094356e+01 1.490151857379914091e+01 1.477890450936098148e+02 6.454295992311051577e+01
2.301250000000000000e+04 9.284932460807135612e+01 1.502340474364607203e+01 1.480416599126001813e+02 6.459839791549491395e+01
2.302500000000000000e+04 9.287968267850975224e+01 1.497789604248092310e+01 1.480946852307421295e+02 6.457070011740086102e+01
2.303750000000000000e+04 9.298508953602569704e+01 1.495432543751668852e+01 1.480450719210270165e+02 6.457472506952488800e+01
2.305000000000000000e+04 9.287586344520684634e+01 1.496680774897916422e+01 1.483186971715606717e+02 6.462020833051239777e+01
2.306250000000000000e+04 9.285912926694795999e+01 1.503420565568096734e+01 1.483028418868821916e+02 6.449038806349915376e+01
2.307500000000000000e+04 9.287046618500450279e+01 1.498448172234087039e+01 1.481465282675664241e+02 6.438104168283666695e+01
2.308750000000000000e+04 9.285670688741198830e+01 1.499810590961527978e+01 1.482541649330032669e+02 6.445027550767520097e+01
2.310000000000000000e+04 9.302930958671541362e+01 1.500083109135866088e+01 1.481923449572716720e+02 6.453039017803278909e+01
2.311250000000000000e+04 9.320433844088654496e+01 1.494225989158153922e+01 1.483006312038487806e+02 6.446679464925576042e+01
2.312500000000000000e+04 9.329459003959995300e+01 1.511250621850899378e+01 1.483471216250947009e+02 6.444269498469635948e+01
2.313750000000000000e+04 9.329592564983261127e+01 1.511489891444039380e+01 1.482985200578640104e+02 6.444970398513322607e+01
2.315000000000000000e+04 9.324567244691564838e+01 1.501950977304109891e+01 1.481058130285900916e+02 6.442957384265260146e+01
2.316250000000000000e+04 9.320690238029671093e+01 1.484444396150061962e+01 1.482236537002535215e+02 6.442743602021769789e+01
2.317500000000000000e+04 9.313443108465895648e+01 1.483101598030250479e+01 1.483127212893525950e+02 6.441372904930085497e+01
2.318750000000000000e+04 9.319261687374560665e+01 1.483727345482849280e+01 1.483325326878427859e+02 6.447255276727430839e+01
2.320000000000000000e+04 9.311910472061551047e+01 1.462658005412954232e+01 1.483510359036245916e+02 6.442185925659030943e+01
2.321250000000000000e+04 9.315933501214236401e+01 1.456599590361502372e+01 1.483958337644139078e+02 6.444021785848985928e+01
2.322500000000000000e+04 9.292676533158835639e+01 1.455563154558764971e+01 1.483947450110609338e+02 6.441871913563632290e+01
2.323750000000000000e+04 9.285783202069389120e+01 1.453842868359134322e+01 1.484818700035617951e+02 6.448285263740874029e+01
2.325000000000000000e+04 9.299048058968676855e+01 1.450731370517076613e+01 1.486785073101498824e+02 6.439155652770401161e+01
2.326250000000000000e+04 9.305905864162440366e+01 1.444999715764854820e+01 1.486307503081408470e+02 6.428040927416419947e+01
2.327500000000000000e+04 9.300372483261611478e+01 1.448266376597492844e+01 1.485539266642393272e+02 6.427688343648868852e+01
2.328750000000000000e+04 9.309762315285009038e+01 1.435602754072641574e+01 1.485449333112788111e+02 6.420935329729842067e+01
2.330000000000000000e+04 9.320354837595252206e+01 1.433802928837603119e+01 1.485679393790940424e+02 6.409771992423529241e+01
2.331250000000000000e+04 9.337923264197753781e+01 1.427932572634843389e+01 1.484530618181744046e+02 6.411134871724424045e+01
2.332500000000000000e+04 9.358712587919318082e+01 1.423884379695111413e+01 1.484421118243945727e+02 6.424217807110481715e+01
2.333750000000000000e+04 9.355898337983258273e+01 1.447828941343555620e+01 1.484827337878631113e+02 6.430630772910072324e+01
2.335000000000000000e+04 9.341305249329113281e+01 1.423693040120402387e+01 1.485130739895294880e+02 6.443074342651004827e+01
2.336250000000000000e+04 9.361420572450111877e+01 1.426336355161084413e+01 1.485576609790988130e+02 6.446896814737647219e+01
2.337500000000000000e+04 9.363229470288925427e+01 1.410783399851344022e+01 1.486604835148584698e+02 6.436109908981795513e+01
2.338750000000000000e+04 9.364910245529701172e+01 1.398772567833732161e+01 1.486491229027226950e+02 6.453331035122707249e+01
2.340000000000000000e+04 9.347164606364748352e+01 1.391864148299369752e+01 1.486899984656432423e+02 6.442151397338479057e+01
2.341250000000000000e+04 9.344743277775988588e+01 1.388877194021648087e+01 1.486484597484127903e+02 6.424448100215063562e+01
2.342500000000000000e+04 9.342786272672258008e+01 1.372056542475085550e+01 1.487216016095542841e+02 6.411064089820030176e+01
2.343750000000000000e+04 9.355587433093114669e+01 1.366285503602483686e+01 1.486220068559447895e+02 6.422806482973010134e+01
2.345000000000000000e+04 9.344893493636462267e+01 1.366130501454090940e+01 1.486492746897762629e+02 6.452839550756988274e+01
2.346250000000000000e+04 9.338046001979478206e+01 1.364723995366472487e+01 1.487829045796727030e+02 6.467140752350756827e+01
2.347500000000000000e+04 9.320894484817745251e+01 1.362306771137185102e+01 1.488469602865649222e+02 6.472334341798888602e+01
2.348750000000000000e+04 9.323275634910021381e+01 1.349241740472084317e+01 1.490297138523366129e+02 6.485919025327201837e+01
2.350000000000000000e+04 9.338556470377677954e+01 1.342291957451855566e+01 1.491474515981937827e+02 6.472399357483028837e+01
2.351250000000000000e+04 9.370763393544481801e+01 1.354458596325739350e+01 1.492818546583511363e+02 6.466215299741442379e+01
2.352500000000000000e+04 9.390771976602209747e+01 1.349303824593280510e+01 1.492138701723506244e+02 6.446789734558893770e+01
2.353750000000000000e+04 9.405673663479468871e+01 1.340200382557088687e+01 1.493242171515316272e+02 6.438380426868688744e+01
2.355000000000000000e+04 9.413841588166013707e+01 1.342880981845274846e+01 1.493302431501693661e+02 6.436374879963456408e+01
2.356250000000000000e+04 9.437723618844745488e+01 1.335418170629701073e+01 1.493045523837575388e+02 6.426725707918519959e+01
2.357500000000000000e+04 9.432643980184130328e+01 1.338298282156788233e+01 1.490447853401338421e+02 6.393694612358107321e+01
2.358750000000000000e+04 9.445267533642680746e+01 1.343789455899658414e+01 1.492492050854817194e+02 6.363364459656810368e+01
2.360000000000000000e+04 9.467349546178003550e+01 1.325213312764210194e+01 1.494849120729051322e+02 6.349872813473586319e+01
2.361250000000000000e+04 9.485053787140408588e+01 1.314687060391076301e+01 1.496234887473444530e+02 6.330133237437599547e+01
2.362500000000000000e+04 9.493833873656711830e+01 1.308299876423324548e+01 1.495743060142812908e+02 6.295514706547435679e+01
2.363750000000000000e+04 9.528160449428605716e+01 1.310468943339068026e+01 1.496980683792719162e+02 6.276006472044170437e+01
2.365000000000000000e+04 9.550227671384909911e+01 1.300363872703367996e+01 1.496871197469694437e+02 6.260663273294284181e+01
2.366250000000000000e+04 9.553411186631690555e+01 1.299084273713709514e+01 1.495171792907710255e+02 6.221202992856819947e+01
2.367500000000000000e+04 9.563238672072669999e+01 1.300617898688037322e+01 1.495323254358521581e+02 6.211065435963438830e+01
2.368750000000000000e+04 9.582480463180473862e+01 1.296340500133800333e+01 1.496811971083930644e+02 6.199352071339308878e+01
2.370000000000000000e+04 9.597694147514718566e+01 1.283413287493357657e+01 1.495934356675551840e+02 6.177517742533231626e+01
2.371250000000000000e+04 9.608086292290516894e+01 1.279930839200321380e+01 1.496897137708166667e+02 6.153570012242030174e+01
2.372500000000000000e+04 9.621312705777629048e+01 1.265244566788673986e+01 1.497714362954448291e+02 6.125332570189749504e+01
2.373750000000000000e+04 9.641161653765611561e+01 1.273101167062147709e+01 1.498500616804666663e+02 6.098779798439222333e+01
2.375000000000000000e+04 9.662201762426741425e+01 1.262021275589813207e+01 1.498874685634818889e+02 6.083291318723356511e+01
2.376250000000000000e+04 9.678141477910604351e+01 1.259934261143758327e+01 1.498261733712514001e+02 6.067510134053018334e+01
2.377500000000000000e+04 9.706744895750770752e+01 1.255511123804011753e+01 1.498373605157974282e+02 6.050946758528921521e+01
2.378750000000000000e+04 9.747833677180649659e+01 1.233038434237972503e+01 1.499449946046794651e+02 6.024595697340431144e+01
2.380000000000000000e+04 9.768820218090540664e+01 1.233074457403431090e+01 1.499427984650716610e+02 6.009568461847296561e+01
2.381250000000000000e+04 9.789650992731208135e+01 1.241826077375475634e+01 1.500897082567643395e+02 5.991573970858399889e+01
2.382500000000000000e+04 9.803183985352754348e+01 1.234610464471637137e+01 1.499700904590056041e+02 5.964098491609552610e+01
2.383750000000000000e+04 9.813758087708687583e+01 1.228202501886836195e+01 1.499740546616706922e+02 5.943794768189896871e+01
2.385000000000000000e+04 9.824287197077268274e+01 1.220254474076777740e+01 1.501146173510930737e+02 5.917532522800720329e+01
2.386250000000000000e+04 9.826552047625787623e+01 1.215304721947645916e+01 1.498575678862314646e+02 5.903789202400579228e+01
2.387500000000000000e+04 9.842625942479638468e+01 1.208386695631798524e+01 1.499281590036714817e+02 5.891037614394091548e+01
2.388750000000000000e+04 9.855569543906915442e+01 1.164224329783126777e+01 1.499164597120872031e+02 5.873748998958380696e+01
2.390000000000000000e+04 9.910651217337128571e+01 1.161174006192507058e+01 1.499174597964203315e+02 5.835317394492322762e+01
2.391250000000000000e+04 9.932396989569126333e+01 1.159793966522434872e+01 1.498978935237896906e+02 5.831865980844401776e+01
2.392500000000000000e+04 9.958377771454986771e+01 1.175358822107780199e+01 1.501873843886753548e+02 5.813620689887921600e+01
2.393750000000000000e+04 9.980229297422495449e+01 1.162173313160780452e+01 1.501263467055973706e+02 5.809540956575862936e+01
2.395000000000000000e+04 9.996705384968690566e+01 1.156648804932676455e+01 1.502142198557326651e+02 5.791955283097132678e+01
2.396250000000000000e+04 1.003160630128548405e+02 1.143924718413279962e+01 1.501709114488157013e+02 5.761363373581362168e+01
2.397500000000000000e+04 1.003762286371480315e+02 1.151246123173178759e+01 1.502084973833574395e+02 5.727984383997259243e+01
2.398750000000000000e+04 1.004691020465618294e+02 1.142968580408136781e+01 1.502467361813744162e+02 5.718201420404111701e+01
2.400000000000000000e+04 1.008050539470568481e+02 1.157086261365136437e+01 1.502153222449713326e+02 5.696637430463247398e+01
2.401250000000000000e+04 1.009879919790967477e+02 1.155605185760533971e+01 1.503199247412325121e+02 5.670201039442594038e+01
2.402500000000000000e+04 1.011387731905048071e+02 1.153383271273201593e+01 1.504403502509954649e+02 5.639133503307872530e+01
2.403750000000000000e+04 1.014109482180805202e+02 1.133890217875125472e+01 1.505959827337756280e+02 5.622113414155320044e+01
2.405000000000000000e+04 1.015429460266402657e+02 1.119541761179495865e+01 1.506959157786801313e+02 5.595853771213052852e+01
2.406250000000000000e+04 1.016734939174105534e+02 1.102765412422661484e+01 1.507621516378170554e+02 5.573222108846715628e+01
2.407500000000000000e+04 1.018509917403503096e+02 1.090862725179888670e+01 1.508626726850207831e+02 5.559833314673726079e+01
2.408750000000000000e+04 1.020132759087137373e+02 1.084328215916886506e+01 1.509836760917680749e+02 5.557564042370121626e+01
2.410000000000000000e+04 1.020607457496281967e+02 1.084575533042460016e+01 1.509885625052219211e+02 5.536264947926602531e+01
2.411250000000000000e+04 1.021900372921282099e+02 1.077263232349483602e+01 1.509874936032991286e+02 5.526594594104355451e+01
2.412500000000000000e+04 1.023565843136117763e+02 1.067102149613470630e+01 1.511256120838443167e+02 5.488672305858673184e+01
2.413750000000000000e+04 1.024784736139335592e+02 1.068080280287320249e+01 1.511737479640428319e+02 5.476537194398860464e+01
2.415000000000000000e+04 1.028304543295458018e+02 1.059805036060714301e+01 1.513375452411473532e+02 5.455392600432229955e+01
2.416250000000000000e+04 1.031549985528884577e+02 1.055753926247464669e+01 1.515740902163818760e+02 5.448885465278208073e+01
2.417500000000000000e+04 1.033533214810409646e+02 1.069353862306038394e+01 1.517780673987054172e+02 5.451311842428710719e+01
2.418750000000000000e+04 1.036247111482295225e+02 1.071369977052550659e+01 1.518036625016898995e+02 5.450227386360005255e+01
2.420000000000000000e+04 1.037123000582247272e+02 1.061802080840766038e+01 1.518340168454844274e+02 5.437420753076886371e+01
2.421250000000000000e+04 1.038466076385119266e+02 1.059813727589444987e+01 1.518629497097841465e+02 5.413436217644126458e+01
2.422500000000000000e+04 1.040702972054994007e+02 1.040455248580726710e+01 1.518894171292058957e+02 5.387156865089064439e+01
2.423750000000000000e+04 1.042853200702486447e+02 1.047063766382365735e+01 1.517406404556075756e+02 5.380399979163313162e+01
2.425000000000000000e+04 1.045638749949867474e+02 1.021063929950625671e+01 1.519588432355011207e+02 5.352564264745202394e+01
2.426250000000000000e+04 1.046574901309179211e+02 1.016080974183478247e+01 1.520387894105049895e+02 5.333669633233085250e+01
2.427500000000000000e+04 1.047298908070546020e+02 1.025562893014042487e+01 1.520320996034567713e+02 5.317295254277770766e+01
2.428750000000000000e+04 1.048444206265771186e+02 1.027814118483208006e+01 1.521808788439651607e+02 5.279980567092204780e+01
2.430000000000000000e+04 1.050066457939664986e+02 1.013989077717888065e+01 1.523258337266208002e+02 5.267080482773790351e+01
2.431250000000000000e+04 1.053147437034960916e+02 9.982407187534469983e+00 1.523650504462032416e+02 5.252362902975653469e+01
2.432500000000000000e+04 1.055591262914013981e+02 9.958467008830242051e+00 1.523597864768225918e+02 5.227109785504801209e+01
2.433750000000000000e+04 1.056870734912922671e+02 9.852383909312026233e+00 1.523321828353989815e+02 5.213297222840932221e+01
2.435000000000000000e+04 1.058522403220169537e+02 9.745541200477697785e+00 1.524397442856202929e+02 5.191242384181946790e+01
2.436250000000000000e+04 1.060340430150017283e+02 9.585470974186902637e+00 1.524841616736465539e+02 5.164819920375895634e+01
2.437500000000000000e+04 1.061258919903841189e+02 9.534710005322779125e+00 1.526763525754049624e+02 5.135348719229740766e+01
2.438750000000000000e+04 1.064209242470577266e+02 9.385437709536464723e+00 1.528951926312890635e+02 5.132353716323639503e+01
2.440000000000000000e+04 1.064723816685904154e+02 9.295698844744977762e+00 1.529056547700758131e+02 5.132035750505561111e+01
2.441250000000000000e+04 1.067519539641605917e+02 9.358311519437114256e+00 1.527735650204373599e+02 5.119438526109165366e+01
2.442500000000000000e+04 1.069833391468621357e+02 9.451518145075807453e+00 1.528893294170728439e+02 5.108324555400624689e+01
2.443750000000000000e+04 1.070206479575532086e+02 9.492197965035828133e+00 1.530129479547202607e+02 5.098019759732863321e+01
2.445000000000000000e+04 1.071921314383668005e+02 9.378243620580835938e+00 1.530365843116487667e+02 5.077749238872921467e+01
2.446250000000000000e+04 1.073720964514354819e+02 9.232254146207930390e+00 1.532621658174816730e+02 5.059951159334992354e+01
2.447500000000000000e+04 1.075468015573779041e+02 9.091867903075511848e+00 1.533558783938414081e+02 5.049484734520837037e+01
2.448750000000000000e+04 1.076063113690831159e+02 8.916041581150635054e+00 1.534035085776450273e+02 5.023678850212770897e+01
2.450000000000000000e+04 1.077244476207482506e+02 8.859190178214632283e+00 1.534677173128022503e+02 5.010866469498031250e+01
2.451250000000000000e+04 1.078928206235841571e+02 8.689454145291280796e+00 1.537038866538291018e+02 4.981941183896567793e+01
2.452500000000000000e+04 1.081092429836634068e+02 8.663414228710403009e+00 1.535633388772025683e+02 4.964000438738887055e+01
2.453750000000000000e+04 1.082551305726295823e+02 8.637336419570607049e+00 1.537501384887464440e+02 4.963147430066009491e+01
2.455000000000000000e+04 1.084941898234014559e+02 8.502406427076452999e+00 1.537991633361477568e+02 4.942247589052075796e+01
2.456250000000000000e+04 1.086044306369465318e+02 8.418576577282378182e+00 1.537679844020623818e+02 4.920661007683271748e+01
2.457500000000000000e+04 1.087592001013149599e+02 8.269699382711108271e+00 1.539799250135153557e+02 4.904299756010381373e+01
2.458750000000000000e+04 1.089316673488186922e+02 8.140016217532410892e+00 1.540462340149697411e+02 4.879689615977304840e+01
2.460000000000000000e+04 1.091381358563269401e+02 7.995610178515371480e+00 1.541482783366732860e+02 4.864521212296584451e+01
2.461250000000000000e+04 1.092257843045615147e+02 7.973681312129847321e+00 1.541580639310554375e+02 4.845669262079342587e+01
2.462500000000000000e+04 1.092921861657403184e+02 7.973212631029694464e+00 1.542584038761102363e+02 4.813916926695404896e+01
2.463750000000000000e+04 1.093759932899668570e+02 7.812171373876269698e+00 1.542078614263418501e+02 4.797358979437005644e+01
2.465000000000000000e+04 1.094149606779812558e+02 7.781039894189111905e+00 1.543413342569861584e+02 4.776353426468804031e+01
2.466250000000000000e+04 1.096256673785642306e+02 7.662946134413397559e+00 1.546239510903610039e+02 4.767366254380863211e+01
2.467500000000000000e+04 1.098277496818690224e+02 7.562702420641430834e+00 1.546787165010118770e+02 4.745628938997145241e+01
2.468750000000000000e+04 1.100240465203292644e+02 7.433965658992160108e+00 1.547744912632069543e+02 4.727397603279776206e+01
2.470000000000000000e+04 1.103834425827381693e+02 7.336313500125050346e+00 1.549490573227297148e+02 4.705969972929410261e+01
2.471250000000000000e+04 1.104998217753025642e+02 7.277921228771951689e+00 1.549365874181368952e+02 4.676745355624074563e+01
2.472500000000000000e+04 1.106781751565796839e+02 7.290670938302123538e+00 1.549810659094445668e+02 4.672369679760567607e+01
2.473750000000000000e+04 1.107896670953565916e+02 7.224763667788540289e+00 1.551298984102259908e+02 4.660971564082295515e+01
2.475000000000000000e+04 1.109292229080808880e+02 7.010878267167041322e+00 1.552483258194568236e+02 4.647699705369213063e+01
2.476250000000000000e+04 1.111150074835319828e+02 6.995714791060732018e+00 1.553437177248002001e+02 4.620043294964783342e+01
2.477500000000000000e+04 1.112486056256129956e+02 6.923959801095493916e+00 1.555293866987348395e+02 4.604597252538408725e+01
2.478750000000000000e+04 1.113867431431190056e+02 6.823796017677484116e+00 1.555702621711117786e+02 4.592669306095476855e+01
2.480000000000000000e+04 1.115278739712570939e+02 6.731162860428628214e+00 1.555939775063907291e+02 4.587155369813931571e+01
2.481250000000000000e+04 1.116801486888790436e+02 6.572609033825020042e+00 1.556450715587977243e+02 4.564819457958329707e+01
2.482500000000000000e+04 1.118014553167680560e+02 6.348878027254021283e+00 1.557177234980005949e+02 4.549228214883922305e+01
2.483750000000000000e+04 1.118481882999960675e+02 6.250553957558829588e+00 1.558367209198576120e+02 4.536433083482482687e+01
2.485000000000000000e+04 1.121942564961982498e+02 6.173504978490107042e+00 1.559254023283105255e+02 4.527956387402788607e+01
2.486250000000000000e+04 1.126188317848320821e+02 6.172170649245472873e+00 1.560125770355299721e+02 4.511378177805679002e+01
2.487500000000000000e+04 1.128193329153293831e+02 6.137032097753065685e+00 1.559679712586400626e+02 4.494645655977345200e+01
2.488750000000000000e+04 1.130309934480652601e+02 5.966064037239222628e+00 1.562295410767742112e+02 4.472540462146055518e+01
2.490000000000000000e+04 1.132661932222370638e+02 5.895504847742130572e+00 1.562717118393988187e+02 4.445553862610064755e+01
2.491250000000000000e+04 1.133073272380351852e+02 5.739841941224480770e+00 1.563501689936673813e+02 4.439698769316324700e+01
2.492500000000000000e+04 1.135513175797184147e+02 5.682505986273800325e+00 1.565368192012541044e+02 4.423149147201154108e+01
2.493750000000000000e+04 1.137594072167145782e+02 5.567216329396250885e+00 1.565295025501150690e+02 4.402650578917947399e+01
2.495000000000000000e+04 1.140387194939995794e+02 5.399091492918280721e+00 1.565757000549383520e+02 4.393726640369448688e+01
2.496250000000000000e+04 1.142818359905942316e+02 5.380945686510563597e+00 1.565419753319603160e+02 4.380149156192996429e+01
2.497500000000000000e+04 1.144193591577156610e+02 5.375231799827782098e+00 1.567677569655182026e+02 4.360369272637856142e+01
2.498750000000000000e+04 1.144845585205833629e+02 5.309563376247155908e+00 1.569419654109603073e+02 4.327025883655946359e+01
2.500000000000000000e+04 1.147834508158079103e+02 5.184403972190390064e+00 1.570521326289572812e+02 4.321654457526159376e+01
2.501250000000000000e+04 1.148315810978047011e+02 5.230850671589545087e+00 1.571936268693923751e+02 4.303138559727540269e+01
2.502500000000000000e+04 1.149448269513949867e+02 5.169275582186781293e+00 1.573255473669526907e+02 4.273273854088422041e+01
2.503750000000000000e+04 1.152337899620691815e+02 5.061392714464333586e+00 1.574658572632594655e+02 4.239910742454226522e+01
2.505000000000000000e+04 1.154311912544320506e+02 4.953831324979579342e+00 1.575230641152111559e+02 4.231743721588583895e+01
2.506250000000000000e+04 1.154641836966082451e+02 4.794776195825435572e+00 1.575747658617273430e+02 4.201030976734521261e+01
2.507500000000000000e+04 1.155695225287527421e+02 4.675318266367002096e+00 1.574824191652996319e+02 4.194359795355485687e+01
2.508750000000000000e+04 1.158384727756540826e+02 4.803976117046482308e+00 1.576393916689767991e+02 4.174986012459010709e+01
2.510000000000000000e+04 1.160895445646087722e+02 4.736979948218507097e+00 1.577310211585125046e+02 4.163441764240236154e+01
2.511250000000000000e+04 1.162449697639167141e+02 4.700725680890334601e+00 1.578100322908942701e+02 4.157102636346665037e+01
2.512500000000000000e+04 1.163202862422070467e+02 4.347352561936733473e+00 1.577603491668673712e+02 4.139612211198504355e+01
2.513750000000000000e+04 1.164317122969767837e+02 4.270905030061845409e+00 1.577832361592076609e+02 4.128419030663495448e+01
2.515000000000000000e+04 1.165794730877987888e+02 4.289947648660571211e+00 1.579702651427096214e+02 4.106489169339661061e+01
2.516250000000000000e+04 1.168850425845387235e+02 4.018456605566484541e+00 1.581161320490487014e+02 4.090616776286683631e+01
2.517500000000000000e+04 1.169590782823226647e+02 3.801556562808512396e+00 1.581937023195432630e+02 4.071913858737429592e+01
2.518750000000000000e+04 1.170508102621237896e+02 3.559490370716142049e+00 1.583987993205651037e+02 4.072216449047684250e+01
2.520000000000000000e+04 1.172614769879797478e+02 3.458282013633707574e+00 1.584136244110223686e+02 4.052629281105267722e+01
2.521250000000000000e+04 1.173060756462232348e+02 3.415195906909845203e+00 1.586140596322073009e+02 4.040665889929295673e+01
2.522500000000000000e+04 1.174642839422118215e+02 3.276374905857867059e+00 1.586314591802564280e+02 4.019986960842220469e+01
2.523750000000000000e+04 1.178322330216981584e+02 3.176644349076745311e+00 1.588110133765725891e+02 4.012271704557091567e+01
2.525000000000000000e+04 1.180148971700765799e+02 3.131986347433352691e+00 1.587836127520491516e+02 3.989228028646429891e+01
2.526250000000000000e+04 1.181416017522331998e+02 3.127335578153375373e+00 1.588599562026800527e+02 3.978309177918034578e+01
2.527500000000000000e+04 1.182821317561819399e+02 3.263543330629040895e+00 1.589681713798974272e+02 3.971326999309307837e+01
2.528750000000000000e+04 1.183891924634247772e+02 3.029016725565748747e+00 1.591569103857469258e+02 3.957913211400322240e+01
2.530000000000000000e+04 1.186477311546782403e+02 2.890143658538481652e+00 1.593065318238857628e+02 3.922209174118267327e+01
2.531250000000000000e+04 1.187639723966012468e+02 2.783256888085074099e+00 1.593696098142886513e+02 3.907381416218696302e+01
2.532500000000000000e+04 1.187786649662651399e+02 2.463501187676673254e+00 1.593817876053147131e+02 3.889000080130062997e+01
2.533750000000000000e+04 1.191839017792366491e+02 2.404648916674464232e+00 1.593474084956232559e+02 3.862926074005922317e+01
2.535000000000000000e+04 1.193296968633564603e+02 2.207339070685646387e+00 1.593303204783367164e+02 3.861972296903262958e+01
2.536250000000000000e+04 1.195809961588677055e+02 2.071503330564691492e+00 1.594794550616327342e+02 3.844646820419729494e+01
2.537500000000000000e+04 1.196494445043152126e+02 1.965112771097227373e+00 1.595263638142058937e+02 3.835792794125494254e+01
2.538750000000000000e+04 1.197611287162976907e+02 1.742050613367794432e+00 1.595263638142058937e+02 3.818920662951574485e+01
2.540000000000000000e+04 1.200295126451652976e+02 1.530087719529783730e+00 1.595263638142058937e+02 3.802573773846210514e+01
2.541250000000000000e+04 1.202217803728913879e+02 1.479106257551972448e+00 1.595263638142058937e+02 3.776911264890890152e+01
2.542500000000000000e+04 1.203219710553511277e+02 1.477308156024954133e+00 1.595263638142058937e+02 3.761554746606129385e+01
2.543750000000000000e+04 1.204377284288301411e+02 1.268835529969327469e+00 1.595263638142058937e+02 3.756776680226796827e+01
2.545000000000000000e+04 1.206854473113515667e+02 1.125291517688898457e+00 1.595263638142058937e+02 3.756325699207831548e+01
2.546250000000000000e+04 -3.207827514785729477e+02 9.293648227753610325e-01 1.595263638142058937e+02 3.740420814444593844e+01
2.547500000000000000e+04 -8.997357112757796926e+01 6.643909446592756174e-01 1.595263638142058937e+02 3.727754495123994616e+01
2.548750000000000000e+04 1.450798043095558342e+03 5.539507270534800298e-01 1.595263638142058937e+02 3.701998298768753415e+01
2.550000000000000000e+04 3.577022310242125513e+02 4.602152690390370338e-01 1.595263638142058937e+02 3.696813116066216764e+01
2.551250000000000000e+04 1.876502961080829209e+03 4.510213908535546379e-01 1.595263638142058937e+02 3.684794171921589623e+01
2.552500000000000000e+04 8.214136108929698139e+02 2.326479128076719416e-01 1.595263638142058937e+02 3.676028487518360066e+01
2.553750000000000000e+04 -3.635394562195340313e+02 3.678563995448576596e-01 1.595263638142058937e+02 3.655304006507670067e+01
2.555000000000000000e+04 -3.435045332644352811e+02 3.440005205691410994e-01 1.595263638142058937e+02 3.640374257609045827e+01
2.556250000000000000e+04 -1.628659037083230032e+03 1.574694651798519140e-01 1.595263638142058937e+02 3.638403631179819087e+01
2.557500000000000000e+04 6.560682665031959004e+02 6.827736710392329655e+01 1.595263638142058937e+02 3.616843679873328199e+01
2.558750000000000000e+04 -2.276162850130203424e+03 1.686676131533724003e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.560000000000000000e+04 9.795710784495233838e+02 -8.310594192608765297e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.561250000000000000e+04 -4.772899929932401619e+02 2.991437950850795005e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.562500000000000000e+04 -3.740114520320556721e+02 -3.384031375172504795e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.563750000000000000e+04 8.160315189047861395e+02 6.562621160241278631e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.565000000000000000e+04 -6.753277352209805713e+02 3.853243886627839174e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.566250000000000000e+04 2.784812202282220369e+03 -6.245913178980923703e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.567500000000000000e+04 2.289228546526310311e+03 4.872440254217917186e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.568750000000000000e+04 -1.842685250220094417e+02 7.338222046977549553e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.570000000000000000e+04 -4.858575407439392393e+02 4.981545362322339656e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.571250000000000000e+04 -5.777623179981603698e+02 -7.563923318279495334e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.572500000000000000e+04 8.333586077686628641e+02 -2.424727018104120475e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.573750000000000000e+04 1.049493179120084733e+03 -1.702529928353820310e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.575000000000000000e+04 5.665100569782000548e+02 8.162452242095936299e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.576250000000000000e+04 1.692363517874625131e+03 2.365786521736259601e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.577500000000000000e+04 4.755971755380424838e+03 7.944849136120581079e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.578750000000000000e+04 -2.852642066626467113e+03 6.457474321991993520e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.580000000000000000e+04 8.214754800445334695e+03 -5.752173479689248552e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.581250000000000000e+04 -3.640514369887597468e+02 -2.047502576807387982e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.582500000000000000e+04 -9.063255673695960013e+02 1.182347618769450264e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.583750000000000000e+04 1.783498024321635285e+03 -2.114882980919252304e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.585000000000000000e+04 3.904026962648956669e+03 1.065442674754068548e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.586250000000000000e+04 -1.739794265391113868e+02 -6.070595593210080551e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.587500000000000000e+04 3.997159767703976740e+03 -9.363729790782890632e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.588750000000000000e+04 -5.428020592197092355e+02 8.504279654168249181e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.590000000000000000e+04 6.596382827789739167e+03 9.845695776173708509e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.591250000000000000e+04 8.601225297388098170e+02 3.769246917243906410e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.592500000000000000e+04 -2.150252815044268966e+06 -2.225339412907933934e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.593750000000000000e+04 4.764984854498523532e+02 -1.444093873236589843e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.595000000000000000e+04 6.011185589806203780e+02 7.418670741775016495e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.596250000000000000e+04 1.010965560391733106e+03 -5.674751450670366921e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.597500000000000000e+04 -3.518694472450184776e+02 5.708343066437071229e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.598750000000000000e+04 1.712108871318649562e+03 1.215155477075345289e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.600000000000000000e+04 -1.058324554400633588e+03 -6.208143493647511377e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.601250000000000000e+04 4.832852006712233788e+02 -7.381688861852790069e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.602500000000000000e+04 -8.564895630974451706e+02 8.484684616488923439e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.603750000000000000e+04 3.726748403830207280e+03 8.704866420700764138e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.605000000000000000e+04 9.059113557453866861e+02 -1.846100168459916517e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.606250000000000000e+04 -1.072410055523470419e+03 -1.627496665794163391e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.607500000000000000e+04 1.518047413321045497e+03 6.726402791366870133e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.608750000000000000e+04 1.147341155770508067e+03 3.891244295914466989e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.610000000000000000e+04 4.623998851771367299e+03 3.122082328489412248e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.611250000000000000e+04 8.725457410889592893e+02 9.873807266193703072e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.612500000000000000e+04 8.769409521118046541e+03 -2.052485129911010517e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.613750000000000000e+04 -4.285363402407481317e+02 6.950639388449260423e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.615000000000000000e+04 -1.137247128458996713e+03 -2.912318187891279422e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.616250000000000000e+04 -2.036792965248716314e+02 4.633887290098614358e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.617500000000000000e+04 -1.753766548138853750e+03 -4.716040451673218286e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.618750000000000000e+04 4.757222507070264328e+02 -1.139116251245743797e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.620000000000000000e+04 -1.109321291779930107e+03 5.241902015518302505e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.621250000000000000e+04 1.608626558222008725e+03 5.638671263560537454e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.622500000000000000e+04 -7.421824481743524302e+02 -2.544826244488223779e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.623750000000000000e+04 -2.522393062435018237e+03 -3.988498305222832414e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.625000000000000000e+04 5.358673749500449048e+02 6.755055912904505249e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.626250000000000000e+04 -2.218189093722235611e+03 3.607156811490185646e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.627500000000000000e+04 -5.863383574867032166e+02 -6.310961722749639193e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.628750000000000000e+04 -2.819346605154198187e+03 1.268996087326192310e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.630000000000000000e+04 -1.507695272680200787e+03 1.538036638512852278e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.631250000000000000e+04 1.556822665869900447e+03 -5.274906992541231148e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.632500000000000000e+04 1.586537541913627592e+03 -6.000650517939214296e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.633750000000000000e+04 -2.049556571349164642e+02 8.762510221608420125e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.635000000000000000e+04 -2.471047038364205832e+02 7.204187496887418547e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.636250000000000000e+04 -2.060113607365486587e+03 5.048358686016482579e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.637500000000000000e+04 -1.402082126677858014e+02 -1.960717571160086550e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.638750000000000000e+04 -4.849720684112114668e+02 -2.295805794637120698e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.640000000000000000e+04 2.517891476302862793e+04 4.710309818299091603e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.641250000000000000e+04 2.598785506222319327e+03 1.251890550628802885e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.642500000000000000e+04 1.490694263440573422e+03 -3.878553580483284122e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.643750000000000000e+04 -4.756903835093493171e+02 -5.062949118167093729e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.645000000000000000e+04 -1.891096719237303205e+03 -4.659472876277203568e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.646250000000000000e+04 2.717992815129494829e+03 -7.735742280036114380e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.647500000000000000e+04 2.923992320761464271e+03 -1.496403101329824722e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.648750000000000000e+04 1.182954554000343705e+03 -8.261336289931833790e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.650000000000000000e+04 8.360559665249826367e+02 8.613669953638246852e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.651250000000000000e+04 6.430678803168300419e+02 -2.417425031197415137e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.652500000000000000e+04 5.355922179998702859e+02 7.790966172358879476e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.653750000000000000e+04 8.923509073405097070e+02 6.884054431123903441e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.655000000000000000e+04 4.608343327311648318e+04 -5.825196967785481320e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.656250000000000000e+04 3.796273883255818419e+03 -3.612913952920026759e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.657500000000000000e+04 3.885488220275670983e+02 -1.600237805370095430e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.658750000000000000e+04 3.836191929852245721e+02 1.069957095251324063e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.660000000000000000e+04 3.977801337158444994e+02 5.902340056393811665e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.661250000000000000e+04 -1.185569068773378604e+03 -1.295938873319745881e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.662500000000000000e+04 7.345783650258233592e+02 1.074862982064056814e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.663750000000000000e+04 -8.490233689099482035e+02 -1.877568263734635138e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.665000000000000000e+04 -4.182746495529502681e+03 3.364991089688955981e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.666250000000000000e+04 1.562726914408965740e+03 -1.895125118978284263e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.667500000000000000e+04 -1.346391312967586146e+03 -4.431590465709347200e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.668750000000000000e+04 8.581765145185315760e+02 -4.804858973568250349e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.670000000000000000e+04 -2.397962590797024404e+03 5.191422727918568398e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.671250000000000000e+04 5.251305918794744230e+02 1.799137398302201746e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.672500000000000000e+04 7.436655619739057101e+02 -1.334087819897091549e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.673750000000000000e+04 -2.411069897490777407e+02 -6.302329391394519007e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.675000000000000000e+04 -6.359874703023767779e+02 -7.417352878790377417e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.676250000000000000e+04 1.429885460553182020e+04 -8.034233033616566217e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.677500000000000000e+04 -6.377036230226103726e+02 1.470635457583026891e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.678750000000000000e+04 5.388961608655516102e+03 3.765330721194590296e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.680000000000000000e+04 3.237331651583836901e+03 -7.517729218659909520e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.681250000000000000e+04 -4.831213736227874733e+02 -5.365207044731995438e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.682500000000000000e+04 7.388889820533781858e+02 7.685143562275326985e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.683750000000000000e+04 -5.994137948739581816e+02 -6.665146195781634333e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.685000000000000000e+04 1.962051441310164819e+03 7.240856062621296587e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.686250000000000000e+04 -8.593661395403312326e+02 -8.403378526234957917e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.687500000000000000e+04 1.153338901089501178e+03 -2.040664126927970301e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.688750000000000000e+04 -7.349155781147208018e+02 -4.282987292988648278e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.690000000000000000e+04 -3.156854723918849004e+02 2.118170163066062014e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.691250000000000000e+04 -1.729742783996851813e+03 -1.760976659974716654e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.692500000000000000e+04 5.368963292503698540e+03 -2.609343396014215841e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.693750000000000000e+04 -2.329403293004872467e+03 9.128764986628693805e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.695000000000000000e+04 -9.478832317790579509e+02 4.345020354406485694e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.696250000000000000e+04 -2.607578733202067838e+02 4.361489674938339158e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.697500000000000000e+04 1.651338776771137418e+03 -1.772926891523392214e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.698750000000000000e+04 -9.589279996266791386e+02 5.429818383722305953e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.700000000000000000e+04 -4.188625390514564970e+03 5.278038293023371352e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.701250000000000000e+04 -4.536139706739674011e+02 5.541721244997272606e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.702500000000000000e+04 1.290064330729442872e+03 -1.090391457041149351e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.703750000000000000e+04 1.098688375964386296e+03 4.457063428902045530e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.705000000000000000e+04 9.073017340742784427e+02 6.683918722080745283e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.706250000000000000e+04 1.340313074747405608e+03 -1.317420688276301007e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.707500000000000000e+04 3.565563040780833035e+03 -9.083522316085932289e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.708750000000000000e+04 -1.153803564883130321e+03 1.057679948808746303e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.710000000000000000e+04 -1.153732054468148417e+05 1.626695145324406212e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.711250000000000000e+04 5.637320297421767918e+02 1.078287404090700875e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.712500000000000000e+04 1.287639481779080825e+03 4.143218575314676286e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.713750000000000000e+04 7.758658922154118045e+02 -1.870923571745009394e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.715000000000000000e+04 4.307465167044086911e+02 5.432385193975841275e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.716250000000000000e+04 -8.288821258804538274e+02 1.002943028651996769e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.717500000000000000e+04 3.071896247003937606e+06 6.935667155473133789e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.718750000000000000e+04 3.533872795508466425e+02 8.642952175483725341e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.720000000000000000e+04 9.879490143110182316e+02 -4.220942484361684137e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.721250000000000000e+04 7.993874384047239801e+02 -2.124048450375172479e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.722500000000000000e+04 1.912860941965671145e+03 8.542852272162306690e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.723750000000000000e+04 1.058184289531127724e+05 -3.531197246228686026e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.725000000000000000e+04 -4.060366440121647429e+03 8.938610783266176441e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.726250000000000000e+04 5.203387620220255485e+02 -7.618170175590236113e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.727500000000000000e+04 -4.535313028813045548e+02 1.585403122437467573e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.728750000000000000e+04 -3.407083907228415569e+02 -2.237114690433406849e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.730000000000000000e+04 -1.733056438418017706e+03 7.238056751032007696e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.731250000000000000e+04 1.838843430771328030e+03 -8.331129009445570546e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.732500000000000000e+04 -5.663535361462627407e+02 4.508536336272712788e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.733750000000000000e+04 -7.332929629846984199e+02 1.495522341330170320e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.735000000000000000e+04 -1.009917568706997145e+03 -4.096112985958578065e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.736250000000000000e+04 -4.515635339499464180e+02 -1.887202679772317424e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.737500000000000000e+04 -2.536114919723373760e+02 -3.148895002052352083e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.738750000000000000e+04 -4.677300986305642709e+02 -2.359408735940846236e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.740000000000000000e+04 -1.899472040907362043e+03 1.248792968538800551e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.741250000000000000e+04 -8.217610041878305083e+02 -5.733047102341631671e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.742500000000000000e+04 1.629741751992728041e+03 4.555937959872772808e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.743750000000000000e+04 4.000849532807043261e+02 3.845850507547637972e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.745000000000000000e+04 -1.560510799042435792e+03 -4.595960185861335049e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.746250000000000000e+04 1.206155579765001448e+03 3.829833710386628809e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.747500000000000000e+04 1.240286505258099396e+03 -2.271762270419249035e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.748750000000000000e+04 -4.884531614120777476e+02 9.437897374198363423e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.750000000000000000e+04 -1.024549651627782077e+04 4.854337919796753908e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.751250000000000000e+04 6.466966114063282021e+02 5.379135619473111001e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.752500000000000000e+04 8.108425415959731026e+02 1.509305646689044124e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.753750000000000000e+04 -6.984315945750670380e+02 1.277510247823646523e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.755000000000000000e+04 -9.218163202470655051e+02 6.639117138102329818e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.756250000000000000e+04 2.690669893233691710e+03 9.335894447973028036e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.757500000000000000e+04 6.990753434342499531e+03 -1.277820702045201415e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.758750000000000000e+04 1.656165635136722358e+03 -5.516972169974369535e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.760000000000000000e+04 2.600191982559277676e+03 -1.395135830476199089e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.761250000000000000e+04 -1.622494691603601495e+02 -2.847386615328683092e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.762500000000000000e+04 -5.575633311857093759e+03 -1.430351686653130855e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.763750000000000000e+04 -2.618901138469398575e+03 6.177333840260095030e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.765000000000000000e+04 -6.647051960604510441e+02 1.544097473475904053e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.766250000000000000e+04 3.521377487769722165e+02 1.063285485820835675e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.767500000000000000e+04 9.520378178059982019e+02 2.498927400353687972e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.768750000000000000e+04 -7.387378390786636828e+02 1.161754856428747189e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.770000000000000000e+04 -4.979567685870531477e+02 -1.090246729448919723e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.771250000000000000e+04 6.056892345085788065e+02 3.082186307221549214e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.772500000000000000e+04 -1.768385397431288993e+03 8.310725665260487176e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.773750000000000000e+04 -2.524487382879694906e+02 -1.085570112548343332e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.775000000000000000e+04 1.459770513447954954e+03 -4.358956190193401198e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.776250000000000000e+04 -1.308888063286359511e+03 1.257073441723619908e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.777500000000000000e+04 1.574141473115669896e+03 6.381789216084075633e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.778750000000000000e+04 -2.725399808644683617e+03 -1.202764799374554741e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.780000000000000000e+04 1.164397885664465775e+03 8.912937765510450845e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.781250000000000000e+04 -3.660165345450416226e+02 -5.418184431855747789e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.782500000000000000e+04 8.542155051032563051e+02 9.685977963575370495e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.783750000000000000e+04 1.994983069836185678e+03 -2.357035392916610022e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.785000000000000000e+04 -1.481972104185747980e+02 -3.187609370611226041e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.786250000000000000e+04 -1.463088999149689926e+03 -1.105210197644864365e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.787500000000000000e+04 -5.927048612674907417e+02 -1.812514789678553143e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.788750000000000000e+04 -2.886334017659249639e+03 1.559068478393689702e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.790000000000000000e+04 8.875388810274261004e+02 1.463731897777092172e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.791250000000000000e+04 4.793366114173295500e+03 6.850429597922375251e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.792500000000000000e+04 1.102814772283943512e+03 -9.928933125901867243e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.793750000000000000e+04 8.461695038262884054e+02 -2.058630710657409509e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.795000000000000000e+04 6.027575430310217826e+02 -5.441899435203177973e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.796250000000000000e+04 4.827661411435404375e+02 -9.223124169261523093e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.797500000000000000e+04 8.612818338453380420e+02 1.799690715078585526e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.798750000000000000e+04 7.198356596517691059e+02 4.637703151239757631e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.800000000000000000e+04 -3.603306537160917742e+03 4.603832274043088546e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.801250000000000000e+04 8.968425306485894453e+02 6.244762276406548835e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.802500000000000000e+04 -6.355686731226744541e+02 -4.649969013864510998e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.803750000000000000e+04 7.825841277817634136e+02 -4.331647322690466808e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.805000000000000000e+04 -1.074509675483169076e+03 -6.819992177373381992e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.806250000000000000e+04 -4.612399727175718908e+03 1.942636274074311814e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.807500000000000000e+04 -1.249774324224175416e+03 -6.687938851690668116e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.808750000000000000e+04 -3.333679123047891153e+03 -1.363364823940643419e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.810000000000000000e+04 -3.035225620774239701e+02 -4.561669112254544416e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.811250000000000000e+04 -7.553555874466171645e+02 -3.916956237195938684e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.812500000000000000e+04 -6.919213161293185976e+02 -7.994584555830291492e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.813750000000000000e+04 -4.649750228336025657e+02 1.380788283314205728e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.815000000000000000e+04 -8.866127255784178942e+02 -4.772634356236956137e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.816250000000000000e+04 -7.950853861678381236e+02 -1.781345616407337957e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.817500000000000000e+04 7.305853268422793008e+02 -4.469409273552435025e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.818750000000000000e+04 1.647588348960965504e+03 -2.001143863378715650e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.820000000000000000e+04 -2.455683710746754059e+03 -5.756432720193536625e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.821250000000000000e+04 -6.103474243464228266e+02 8.177150765469367570e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.822500000000000000e+04 -1.875050495734977630e+03 7.078738913309888403e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.823750000000000000e+04 7.855983859830942038e+02 -4.667388262508637808e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.825000000000000000e+04 3.230978412600894671e+02 -1.000683238675578423e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.826250000000000000e+04 4.517304048079097356e+02 -8.089346039762841656e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.827500000000000000e+04 -7.865972337913985029e+03 -3.134303161262234312e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.828750000000000000e+04 -1.164848025632732288e+03 5.072288785419937994e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.830000000000000000e+04 8.662544783598461891e+02 7.999699658423907067e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.831250000000000000e+04 1.080082302616397101e+03 5.427209565631488886e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.832500000000000000e+04 5.143433594300206551e+02 9.294985534240570360e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.833750000000000000e+04 -8.548288046269532288e+02 -8.297826696476276993e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.835000000000000000e+04 1.389201604438037066e+03 -9.409482967310761978e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.836250000000000000e+04 -5.612699975938270427e+02 5.774276228857766000e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.837500000000000000e+04 1.160977806967767719e+03 -6.063189369455226370e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.838750000000000000e+04 -3.596825029923708144e+02 6.370846065468600727e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.840000000000000000e+04 -3.016454770837624437e+02 1.004448930284787639e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.841250000000000000e+04 5.486275050774443116e+02 -7.374166519870237835e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.842500000000000000e+04 -1.310650954878266703e+03 -3.098407596152469523e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.843750000000000000e+04 6.958338174361842903e+02 -5.125739592710763191e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.845000000000000000e+04 1.310972132101018360e+03 5.947915706759412160e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.846250000000000000e+04 5.979171964119601398e+03 -8.542201774794590392e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.847500000000000000e+04 -1.060812331478913393e+03 -5.611013583875597988e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.848750000000000000e+04 3.297921859156010214e+03 -2.596692961770003762e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.850000000000000000e+04 -9.750451253341048869e+03 -8.908394720324022273e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.851250000000000000e+04 6.691618280422840144e+02 -3.143393580382279993e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.852500000000000000e+04 -6.006583651994059210e+02 2.061079231666672058e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.853750000000000000e+04 -1.460050342078852509e+03 -4.323120546035576126e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.855000000000000000e+04 -1.029409743241653587e+03 4.848153431496895109e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.856250000000000000e+04 -4.965036309103667236e+02 3.884272623069763540e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.857500000000000000e+04 -7.467376754179696263e+02 7.383407256985028653e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.858750000000000000e+04 3.422103404871153884e+02 -1.039065701124733096e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.860000000000000000e+04 -3.268168714909559185e+02 1.133683107078376906e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.861250000000000000e+04 -1.945244747758223411e+02 4.034274819001587957e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.862500000000000000e+04 1.199318417957673091e+03 2.089044939315626834e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.863750000000000000e+04 5.339049112654014380e+02 -5.991723892427804685e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.865000000000000000e+04 -2.476641530221360767e+02 -2.379800703563285424e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.866250000000000000e+04 1.327561471424185129e+03 6.224418446957517972e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.867500000000000000e+04 4.883879429917761286e+02 -1.029295858107868980e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.868750000000000000e+04 -2.278050861831967995e+04 1.560066604999243282e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.870000000000000000e+04 -1.809054050730870813e+02 1.359101349301838809e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.871250000000000000e+04 6.617296847702493778e+02 -7.516200511373716608e+01 1.595263638142058937e+02 3.616843679873328199e+01
2.872500000000000000e+04 -4.520081770428829486e+02 -7.002576597158998766e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.873750000000000000e+04 -7.109237993896164880e+03 -4.240374023489947604e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.875000000000000000e+04 -5.549404150798657156e+02 1.421839289095091090e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.876250000000000000e+04 -9.643397155874224609e+02 2.540722235063034532e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.877500000000000000e+04 -2.309943812974696016e+02 -5.333261588967271791e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.878750000000000000e+04 6.539530439558816397e+02 -2.632634343150521090e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.880000000000000000e+04 7.898805557209420840e+02 -2.848499939755789683e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.881250000000000000e+04 1.024317532470118294e+03 -1.507427962306659992e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.882500000000000000e+04 -4.991889129364534483e+02 -6.110214669396584668e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.883750000000000000e+04 -2.806042888721937561e+04 -5.420827768712290435e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.885000000000000000e+04 -9.794742011817752427e+02 -1.527543012861782245e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.886250000000000000e+04 1.131961239751979519e+03 1.707700335614351616e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.887500000000000000e+04 -2.390574734138883173e+02 -6.071009602605648752e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.888750000000000000e+04 -1.965060077190769789e+03 -1.622890316198986739e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.890000000000000000e+04 1.526665423268698078e+03 -2.612990708163378258e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.891250000000000000e+04 -1.817389326497028151e+03 -4.635405302386659514e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.892500000000000000e+04 5.083072390508774561e+02 -2.334356450708099260e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.893750000000000000e+04 -8.304616528391700285e+02 -8.754327505870613095e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.895000000000000000e+04 -1.437348651152955426e+03 1.661733217025206613e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.896250000000000000e+04 1.054690012294255666e+03 -3.910615585054787289e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.897500000000000000e+04 2.315541238452572088e+03 1.537945637621524838e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.898750000000000000e+04 9.118615553388071930e+03 -1.157089083645986102e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.900000000000000000e+04 9.095320774098934180e+02 -8.389278119770862077e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.901250000000000000e+04 4.335359033427716895e+03 -5.233866754858640888e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.902500000000000000e+04 1.401110299495608524e+04 3.622932072272068353e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.903750000000000000e+04 4.682117823446170064e+02 -2.423666804154890542e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.905000000000000000e+04 -6.284326865935851174e+02 -1.670074405463132734e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.906250000000000000e+04 -3.729970331909744345e+02 -2.339520627097337183e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.907500000000000000e+04 -2.608574340272240079e+03 7.113684785914406348e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.908750000000000000e+04 -3.297630886459638191e+02 -1.805957359257140524e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.910000000000000000e+04 -9.071725103688861509e+02 4.325041423639361255e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.911250000000000000e+04 -1.904429269135869163e+03 5.729821811007952874e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.912500000000000000e+04 -1.156543994244034593e+03 -4.645962985188295988e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.913750000000000000e+04 1.139568024632867036e+03 -1.577154199140554510e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.915000000000000000e+04 -1.812613090689855881e+03 1.302544925249671905e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.916250000000000000e+04 1.913758357019169125e+03 9.822555838086476570e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.917500000000000000e+04 5.318033184527628237e+02 5.431375581912802772e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.918750000000000000e+04 9.299463640205841557e+02 1.231739903593604822e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.920000000000000000e+04 9.618733472429486255e+02 -6.661572779570540206e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.921250000000000000e+04 3.146625705286821812e+02 9.665436917326755974e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.922500000000000000e+04 1.942300828867172186e+03 4.797571516549581929e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.923750000000000000e+04 -3.352627789768310436e+02 2.688828096230647589e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.925000000000000000e+04 -1.946635557922081716e+02 -4.219122924551065807e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.926250000000000000e+04 7.701749280843355336e+02 -2.512652758023980368e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.927500000000000000e+04 3.674652888908448858e+03 -1.511604303219488429e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.928750000000000000e+04 2.132164869323370112e+03 2.077565289181773551e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.930000000000000000e+04 -8.265649421461704378e+02 8.483085722326604809e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.931250000000000000e+04 4.044219659127029445e+03 8.707481265037085905e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.932500000000000000e+04 -1.030073141209241612e+03 2.900340463105724666e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.933750000000000000e+04 1.282083124903333783e+03 -2.367460834819444244e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.935000000000000000e+04 1.666812527832212709e+03 -3.720900045444968782e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.936250000000000000e+04 -4.777794368675774876e+02 -5.024737791760231858e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.937500000000000000e+04 4.108397789336679011e+02 -2.480717017874541398e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.938750000000000000e+04 1.660925096674864562e+03 -6.591438780602375118e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.940000000000000000e+04 -8.411079182425111867e+03 1.806884386371492155e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.941250000000000000e+04 -4.832795593705901638e+02 -5.743124054245108709e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.942500000000000000e+04 -1.226110119232936768e+03 8.257757220049260241e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.943750000000000000e+04 -8.556587991552041785e+02 6.711344819858132951e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.945000000000000000e+04 4.232978752348570879e+02 3.787272101494567096e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.946250000000000000e+04 1.664410500849766322e+03 -1.266730758651394808e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.947500000000000000e+04 2.468377141978489453e+04 -4.675959340687620625e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.948750000000000000e+04 -1.144466305580523112e+03 -2.949453242828908969e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.950000000000000000e+04 -8.984853484309917349e+02 -4.486669411399312594e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.951250000000000000e+04 -1.566730907808241454e+03 3.608216234238653897e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.952500000000000000e+04 5.553379045840574690e+03 -2.919595111790652595e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.953750000000000000e+04 -5.201269425970135671e+03 -6.255309303722206096e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.955000000000000000e+04 -5.072105492685175250e+02 5.569974007070907192e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.956250000000000000e+04 -6.666359106141618440e+02 9.406026451176123373e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.957500000000000000e+04 -2.794209683039100014e+02 -9.689893700671141232e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.958750000000000000e+04 -2.977362834989360181e+02 -1.832280091003055759e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.960000000000000000e+04 6.552548621348157667e+02 -1.472679180927049856e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.961250000000000000e+04 1.484293071521828097e+03 -9.891030557848475837e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.962500000000000000e+04 -2.021811971892096267e+02 2.494892041262699058e+04 1.595263638142058937e+02 3.616843679873328199e+01
2.963750000000000000e+04 1.969289588256569459e+03 -1.410509070769257733e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.965000000000000000e+04 -2.608947812593022263e+03 6.390666242708387017e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.966250000000000000e+04 -3.674692701131532431e+03 5.287400903936759278e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.967500000000000000e+04 -6.756694862703743638e+02 7.843448956826320000e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.968750000000000000e+04 -4.126672389834818659e+02 6.388574834469416146e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.970000000000000000e+04 -4.163966010274320979e+02 3.407299800866117039e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.971250000000000000e+04 3.102788405083110410e+04 -7.439571365546734114e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.972500000000000000e+04 -4.595176071899114731e+02 -4.438751752099266923e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.973750000000000000e+04 3.649599375978647231e+02 1.310683449418784903e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.975000000000000000e+04 3.565960198591557173e+02 1.047348323864860049e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.976250000000000000e+04 7.491675203285336693e+02 2.704971428133296286e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.977500000000000000e+04 -4.020521658574103867e+02 1.393900299008154661e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.978750000000000000e+04 5.354307643972131700e+03 -5.662348796927118428e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.980000000000000000e+04 -2.414632929379098186e+03 8.685022302809352368e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.981250000000000000e+04 1.000021020367368328e+04 -3.435764977835274863e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.982500000000000000e+04 3.172809465735804224e+02 -2.704596637605495289e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.983750000000000000e+04 -2.070884254155170765e+03 4.194515957637937390e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.985000000000000000e+04 5.210678828878950526e+02 8.230893182125753356e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.986250000000000000e+04 -1.678203059262147235e+03 -2.246780640491170402e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.987500000000000000e+04 -8.990667720605069917e+02 -7.823715635224057223e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.988750000000000000e+04 2.915169786405033392e+03 -1.887952837027202122e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.990000000000000000e+04 5.471763151257799791e+02 6.340018312211924240e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.991250000000000000e+04 7.234109310682823661e+02 3.697206687157820397e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.992500000000000000e+04 1.343982084661038243e+03 2.011305378747062605e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.993750000000000000e+04 2.852670778570102357e+02 2.439569165423322374e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.995000000000000000e+04 6.168422206435434418e+02 -8.525460486738261352e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.996250000000000000e+04 -1.292324148251150291e+03 1.409669778078408171e+03 1.595263638142058937e+02 3.616843679873328199e+01
2.997500000000000000e+04 4.595641000801174414e+03 -5.907952411223780018e+02 1.595263638142058937e+02 3.616843679873328199e+01
2.998750000000000000e+04 1.635036681874334363e+03 -5.675324863869950605e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.000000000000000000e+04 -1.262277372775250115e+03 1.050610501955908830e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.001250000000000000e+04 -1.144584388788497336e+03 -6.030707821137124256e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.002500000000000000e+04 -6.166911820981569008e+02 7.584930405784755294e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.003750000000000000e+04 -1.707017247660031444e+03 -3.068543233789891360e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.005000000000000000e+04 -6.902564445530119883e+02 1.158844638004673016e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.006250000000000000e+04 1.104501614897062609e+03 3.064375870001894327e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.007500000000000000e+04 2.662188809635846155e+03 7.946709618977758964e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.008750000000000000e+04 2.616439563536406240e+03 -1.325022872374360531e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.010000000000000000e+04 -1.254055819028800943e+04 3.211258308055458883e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.011250000000000000e+04 5.623784032759541560e+02 3.518176598408369955e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.012500000000000000e+04 6.181590872187771311e+02 -3.390052654011587379e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.013750000000000000e+04 1.019866875606162466e+03 -2.561485170244769165e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.015000000000000000e+04 4.889525759253553474e+02 2.137465719914564033e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.016250000000000000e+04 -3.859237507518748771e+03 1.066922513042632545e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.017500000000000000e+04 -1.911168579647628576e+02 8.364611872011778360e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.018750000000000000e+04 8.667227563505956596e+02 -8.331354751306787421e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.020000000000000000e+04 1.155953924850364274e+03 -4.223833761138247382e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.021250000000000000e+04 -3.532104611167873145e+02 2.579772375954754807e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.022500000000000000e+04 1.948119254358331318e+03 6.580104132082580009e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.023750000000000000e+04 -1.068975100463195531e+02 -4.240012589614552780e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.025000000000000000e+04 -9.011890890813681381e+02 2.663236339690465684e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.026250000000000000e+04 3.798622478363309256e+03 -4.880383694056076820e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.027500000000000000e+04 -1.811351511985315256e+03 -3.665042602365213497e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.028750000000000000e+04 -1.818570508107549904e+04 -5.729940372706661265e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.030000000000000000e+04 5.243633066443569987e+03 5.010727300623788096e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.031250000000000000e+04 -3.101704776926293903e+02 3.037606353214779347e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.032500000000000000e+04 -3.518239732356906752e+05 -5.068459448865826289e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.033750000000000000e+04 -3.516355091395949444e+02 7.536066652810263804e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.035000000000000000e+04 -6.236638281687923154e+03 -1.804860034454158085e+04 1.595263638142058937e+02 3.616843679873328199e+01
3.036250000000000000e+04 3.731760070856080347e+03 -5.119950817026746336e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.037500000000000000e+04 -9.405698072351456176e+02 -7.545526737353311546e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.038750000000000000e+04 4.099522688384752769e+02 7.147390554684403696e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.040000000000000000e+04 3.682694432218992233e+02 5.303124246749184749e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.041250000000000000e+04 3.865341527517517761e+02 6.223980042216745460e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.042500000000000000e+04 -5.739511943143220378e+02 4.592333334122845940e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.043750000000000000e+04 4.724121058657706271e+02 -3.815357137315118052e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.045000000000000000e+04 -5.313820540477845498e+03 3.439188053975815819e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.046250000000000000e+04 -7.729448228158489655e+02 -1.009493137041242790e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.047500000000000000e+04 -2.145897951808567541e+03 -3.619943290623259600e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.048750000000000000e+04 -8.724494182173975787e+02 2.996496926246445582e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.050000000000000000e+04 2.050651166269487931e+03 6.591122078554484460e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.051250000000000000e+04 9.464814492470363621e+04 1.509897928788103172e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.052500000000000000e+04 2.019889518373322062e+03 -2.316010020368995356e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.053750000000000000e+04 2.500144010409909697e+03 4.320436454459858169e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.055000000000000000e+04 -1.026395374337757403e+03 5.922270201484302561e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.056250000000000000e+04 -1.005764660484579144e+04 -3.786373446912318741e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.057500000000000000e+04 1.124642124414185446e+03 -3.782601597806948348e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.058750000000000000e+04 -3.895876143112305954e+02 3.598759849896303876e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.060000000000000000e+04 -2.638699341338258364e+02 -2.184448394657781591e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.061250000000000000e+04 -3.109552999472883243e+02 9.351886573629603845e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.062500000000000000e+04 -4.848512901069462941e+02 2.145771572110512352e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.063750000000000000e+04 4.819137321031537340e+02 8.138710000414055230e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.065000000000000000e+04 3.253521215295554043e+02 -7.382734851372541698e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.066250000000000000e+04 3.069295151990243539e+03 4.678508288950634778e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.067500000000000000e+04 -3.100987775180861718e+03 1.087585562983302680e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.068750000000000000e+04 -1.038350807067125061e+03 -6.362825056100137999e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.070000000000000000e+04 7.666072941973307024e+02 -2.601637391705153846e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.071250000000000000e+04 -4.066074981962349284e+02 -1.995286280318406170e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.072500000000000000e+04 -1.705996353323060612e+04 5.820420668055528495e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.073750000000000000e+04 -1.167975177443864595e+03 -1.909111055062940068e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.075000000000000000e+04 3.403130975044749675e+02 1.866311662975891522e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.076250000000000000e+04 2.818024398924647812e+03 2.298200278603464994e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.077500000000000000e+04 -4.950632180902377968e+02 3.852679019496340970e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.078750000000000000e+04 -2.689231451929246077e+02 5.030757138377536648e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.080000000000000000e+04 6.262720650376197227e+03 -5.961210801027124262e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.081250000000000000e+04 7.333095702009684373e+02 4.931071814171633378e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.082500000000000000e+04 2.072090748210183847e+03 3.741996945721729389e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.083750000000000000e+04 -2.325150873537954226e+02 -1.166747723159567840e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.085000000000000000e+04 -7.196129716112186543e+03 -5.089216891260099374e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.086250000000000000e+04 6.784655802614938693e+02 8.067237098316347783e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.087500000000000000e+04 -1.547274817378247462e+03 1.061959793198631360e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.088750000000000000e+04 1.122474506279407251e+03 -2.637906430113920351e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.090000000000000000e+04 -5.441189105311889580e+04 -1.147778183733063997e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.091250000000000000e+04 -3.794043808302064917e+02 -1.951348077873846250e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.092500000000000000e+04 -4.851606978517461357e+02 1.537183556767150094e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.093750000000000000e+04 -8.156256291899812823e+02 -6.470953790504254357e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.095000000000000000e+04 6.975752226081541266e+03 -7.976583475991726573e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.096250000000000000e+04 5.163530142535610139e+02 -3.281131515882237295e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.097500000000000000e+04 -3.979067506254531281e+02 3.768028203134897467e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.098750000000000000e+04 -8.373138142989164407e+02 -3.484815185062188334e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.100000000000000000e+04 6.091884155497514257e+02 -3.785648861735368200e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.101250000000000000e+04 1.648361368495006673e+03 -2.727272592662965508e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.102500000000000000e+04 4.290322558467711360e+02 -1.375779048921554249e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.103750000000000000e+04 1.774059996384798296e+03 3.760433475664763137e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.105000000000000000e+04 4.945546456231771231e+02 8.574369056024868314e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.106250000000000000e+04 4.511299551981097125e+02 2.878277152313599345e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.107500000000000000e+04 1.204292179952396282e+03 3.205320646725991537e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.108750000000000000e+04 -1.033427129264284304e+03 6.875081492113041350e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.110000000000000000e+04 4.536048309657498976e+02 -9.502828785230669837e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.111250000000000000e+04 2.571259533342090435e+03 7.442414176108432002e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.112500000000000000e+04 5.414055933419147095e+02 -4.491823796714711534e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.113750000000000000e+04 8.798752661937439825e+02 8.081659165631066344e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.115000000000000000e+04 -5.509367504887175073e+02 -1.066205254204516677e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.116250000000000000e+04 5.073583120036424816e+02 -1.818380850633238879e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.117500000000000000e+04 -5.439190990198242162e+02 4.303941650343943479e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.118750000000000000e+04 4.990959778885883225e+02 1.777251075828827425e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.120000000000000000e+04 7.055460043160281884e+02 -4.775969678606203388e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.121250000000000000e+04 -2.226366796394904668e+03 1.011188851624221911e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.122500000000000000e+04 -1.684399030169206299e+03 5.742954221153700018e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.123750000000000000e+04 -1.987345029976972455e+03 3.262635200241392113e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.125000000000000000e+04 -1.182895761758918525e+03 -3.326861609102220427e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.126250000000000000e+04 -1.900169462201537499e+03 -1.232127562255550174e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.127500000000000000e+04 -3.124028727415455933e+02 -4.874509626904590505e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.128750000000000000e+04 -2.080587171526627571e+03 4.734944946536706993e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.130000000000000000e+04 6.432088014877522255e+03 3.843823142250863611e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.131250000000000000e+04 -1.035912633551254658e+03 -6.651760032056805585e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.132500000000000000e+04 -7.670503632297777585e+02 5.072984947902293129e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.133750000000000000e+04 -3.003173991255442616e+03 -9.949538888997246886e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.135000000000000000e+04 -7.569922770181188980e+02 -6.949475872988284664e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.136250000000000000e+04 6.923840803116232792e+02 -9.048690566965944981e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.137500000000000000e+04 8.268202126034137109e+03 -4.072385288595111888e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.138750000000000000e+04 1.069625623330192411e+03 2.322244098634712827e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.140000000000000000e+04 -5.516365472989309637e+02 -2.931558462623866035e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.141250000000000000e+04 -1.850854889703973640e+02 -7.818921180972017737e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.142500000000000000e+04 -1.185128531635450145e+03 5.638700336304184475e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.143750000000000000e+04 6.798590871625240197e+02 -2.189979490087349859e+03 1.595263638142058937e+02 3.616843679873328199e+01
3.145000000000000000e+04 4.674428791661790115e+02 -2.703352547864740245e+02 1.595263638142058937e+02 3.616843679873328199e+01
3.146250000000000000e+04 -1.013189334695304524e+03 1.442652921137444309e+03 1.595263638142058937e+02 3.616843679873328199e+01


==> anc/Fig9/plot_timeEvol_ca95.sh <==
#!/usr/bin/python3

import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.usetex']=True
plt.rcParams.update({'figure.autolayout': True})  # to make sure that labels are inside printing area

font = {'family' : 'DejaVu Sans',
        'weight' : 'bold',
        'size'   : 24}

plt.rc('font', **font)

# Read the MD data
MDdataAvgR= {}
MDdataAvg = {}
PFdataAvg = {}
VFdataAvg = {}

nMD=6
MDdataAvgR[0] = np.loadtxt("ca95_Ca0.05_CLcoordinates.txt")
MDdataAvgR[1] = np.loadtxt("ca95_Ca0.10_CLcoordinates.txt")
MDdataAvgR[2] = np.loadtxt("ca95_Ca0.15_CLcoordinates.txt")
MDdataAvgR[3] = np.loadtxt("ca95_Ca0.20_CLcoordinates.txt")
MDdataAvgR[4] = np.loadtxt("ca95_Ca0.25_CLcoordinates.txt")
MDdataAvgR[5] = np.loadtxt("ca95_Ca0.30_CLcoordinates.txt")
PFdataAvg[0] = np.loadtxt("PF_ca95_Ca0.05_stats.txt")
PFdataAvg[1] = np.loadtxt("PF_ca95_Ca0.10_stats.txt")
PFdataAvg[2] = np.loadtxt("PF_ca95_Ca0.15_stats.txt")
PFdataAvg[3] = np.loadtxt("PF_ca95_Ca0.20_stats.txt")
PFdataAvg[4] = np.loadtxt("PF_ca95_Ca0.25_stats.txt")
PFdataAvg[5] = np.loadtxt("PF_ca95_Ca0.30_stats.txt")
VFdataAvg[0] = np.loadtxt("VOFDropTimeSeriesTheta95Ca005_forMD.txt")
VFdataAvg[1] = np.loadtxt("VOFDropTimeSeriesTheta95Ca010_forMD.txt")
VFdataAvg[2] = np.loadtxt("VOFDropTimeSeriesTheta95Ca015_forMD.txt")
VFdataAvg[3] = np.loadtxt("VOFDropTimeSeriesTheta95Ca020_forMD.txt")
VFdataAvg[4] = np.loadtxt("VOFDropTimeSeriesTheta95Ca025_forMD.txt")
VFdataAvg[5] = np.loadtxt("VOFDropTimeSeriesTheta95Ca030_forMD.txt")

# Fix the dx for VFdata5, if < 0, add domain length
for i in range(len(VFdataAvg[5][:,0])):
    if(VFdataAvg[5][i,1] < 0):
        VFdataAvg[5][i,1] = VFdataAvg[5][i,1] + 5.4688*29.22

# Array of maximum time values to display
tMax = np.array([10.0, 17, 10.0, 21.0, 44.0, 25.2])

# Create  the MD drop displacement data
for i in range(nMD):
    MDdataAvg[i] = np.zeros(np.shape(MDdataAvgR[i][:,0:2]))
    MDdataAvg[i][:,0] = MDdataAvgR[i][:,0]/1e3
    MDdataAvg[i][:,1] = (MDdataAvgR[i][:,1]+MDdataAvgR[i][:,3]-MDdataAvgR[i][:,2]-MDdataAvgR[i][:,4])/2

# Compute the mean in the steady regime
MDstrt = np.array([3.0,4.5,3.0,6.0,7.0])
MDmean = np.zeros(nMD-1)
for i in range(nMD-1):
    indL = (MDdataAvg[i][:,0]>MDstrt[i]).nonzero()[0][0]
    MDmean[i] = np.mean(MDdataAvg[i][indL:-1,1])

# Plot the interface angle data
# fig = plt.figure(1, figsize=(10.8, 12.75), dpi=80)
fig = plt.figure(1, figsize=(16.8, 9.75), dpi=80)
ax = {}
# ( ((ax[0]), (ax[1])), ((ax[2]), (ax[3])), ((ax[4]), (ax[5])) ) = fig.subplots(3, 2, sharex=True, sharey=True)
( ((ax[0]), (ax[1]), (ax[2])), ((ax[3]), (ax[4]), (ax[5])) ) = fig.subplots(2, 3)

letArr = ["a","b","c","d","e","f"]
for i in range(nMD):
    ax[i].plot(MDdataAvg[i][:,0],MDdataAvg[i][:,1],'k-',label="MD data")
    ax[i].plot(PFdataAvg[i][:,0],PFdataAvg[i][:,1],'g-',label="PF data")
    ax[i].plot(VFdataAvg[i][:,0],VFdataAvg[i][:,1],'r-',label="VOF data")
    # if(i < nMD-1):
    #     ax[i].plot([0,np.max(MDdataAvg[i][:,0])],[MDmean[i],MDmean[i]],'k:')
    if(i == 4):
        ax[i].legend(loc="lower right")
    ax[i].set_title("(%s) Ca = %.2f"%(letArr[i], 0.05+i*0.05))
    # ax[i].set_ylim([40.0,103.0])
    ax[i].set_xlim([-1.0, tMax[i]])
    if(i == 5):
        ax[i].set_ylim([-1,150.0])
        

# fig.suptitle("Interface angle")
ax[3].set_xlabel("t [ns]");
ax[4].set_xlabel("t [ns]"); ax[5].set_xlabel("t [ns]");
ax[0].set_ylabel(r"$\Delta x$ [nm]"); ax[3].set_ylabel(r"$\Delta x$ [nm]"); # ax[4].set_ylabel(r"$\theta$ [deg]");

fig.savefig("plot_timeEvol_ca95.pdf", format="pdf")


plt.show()


==> anc/FigureData.readme <==
Note: to avoid automatic uncompression by arXiv, the figure data file
FigureData.tar.gz has been renamed to FigureData.rnm. If needed, rename
back before uncompressing!

==> anc/README <==
# Raw data for figure creation, for all data based figures.
# In each folder, run the script file, ending with "*.sh".
# Make sure that you have Linux environment with graphical
# interface and python3 installed.

# The plot is generated using command line as:
> ./{.}.sh [in {.} insert the appropriate file name for the figure]

# The generation is done using interpreter (defined in first line
# of the each script) /usr/bin/python3! If you have different path,
# modify this definition.
